Two-loop leading colour helicity amplitudes for $W^\pm\gamma+j$ production at the LHC

We present the two-loop leading colour QCD helicity amplitudes for the process $pp\to W(\to l\nu)\gamma+j$. We implement a complete reduction of the amplitudes, including the leptonic decay of the $W$-boson, using finite field arithmetic, and extract the analytic finite remainders using a recently identified basis of special functions. Simplified analytic expressions are obtained after considering permutations of a rational kinematic parametrisation and multivariate partial fractioning. We demonstrate efficient numerical evaluation of the two-loop colour and helicity summed finite remainders for physical kinematics, and hence the suitability for phenomenological applications.

==> anc/Check_ScaleDep.wl <==
(* ::Package:: *)

$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir];


Needs["PentagonFunctions`"];


Get["utilities.m"];


AllHelicities = {"+++--+","-++--+","++---+","-+---+"};


allpermutations = {"1234","1432","1243","1423","1342","1324"};


(*
ud~ channel: perm 1234
d~u channel: perm 1432
ug  channel: perm 1243
gu  channel: perm 1423
d~g channel: perm 1342
gd~ channel: perm 1324
*)


(* ::Subsection:: *)
(*load files*)


FunctionBasis1L = Get["analytic/FunctionBasis1L.m"];
FunctionBasis2L = Get["analytic/FunctionBasis2L.m"];
FunctionBasis1Lx = FunctionBasis1L /. {Fr->Frx,SQRT1->SQRT1x,SQRT2->SQRT2x,SQRT3->SQRT3x};
FunctionBasis2Lx = FunctionBasis2L /. {Fr->Frx,SQRT1->SQRT1x,SQRT2->SQRT2x,SQRT3->SQRT3x};


DecayQud = Get["analytic/decay_ud.m"];
InvThetaA = Get["analytic/Inv_ThetaA.m"];
Get["analytic/Phase_5pt.m"];
Tree5pt["Qd","+++-"]=Get["analytic/Tree_5pt_Qd_pppm.m"];
Tree5pt["Qd","-++-"]=Get["analytic/Tree_5pt_Qd_mppm.m"];
Tree5pt["Qu","+++-"]=Get["analytic/Tree_5pt_Qu_pppm.m"];
Tree5pt["Qu","-++-"]=Get["analytic/Tree_5pt_Qu_mppm.m"];


FiniteRemainder5pt["1L","nf0","Qd","+++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf0_Qd_pppm.m"];
FiniteRemainder5pt["1L","nf0","Qd","-++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf0_Qd_mppm.m"];

FiniteRemainder5pt["1L","nf0","Qu","+++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf0_Qu_pppm.m"];
FiniteRemainder5pt["1L","nf0","Qu","-++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf0_Qu_mppm.m"];

FiniteRemainder5pt["1L","nf1","Qd","+++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf1_Qd_pppm.m"];
FiniteRemainder5pt["1L","nf1","Qd","-++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf1_Qd_mppm.m"];

FiniteRemainder5pt["1L","nf1","Qu","+++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf1_Qu_pppm.m"];
FiniteRemainder5pt["1L","nf1","Qu","-++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf1_Qu_mppm.m"];


FiniteRemainder5pt["2L","nf0","Qd","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf0_Qd_pppm.m"];
FiniteRemainder5pt["2L","nf0","Qd","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf0_Qd_mppm.m"];

FiniteRemainder5pt["2L","nf0","Qu","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf0_Qu_pppm.m"];
FiniteRemainder5pt["2L","nf0","Qu","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf0_Qu_mppm.m"];

FiniteRemainder5pt["2L","nf1","Qd","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf1_Qd_pppm.m"];
FiniteRemainder5pt["2L","nf1","Qd","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf1_Qd_mppm.m"];

FiniteRemainder5pt["2L","nf1","Qu","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf1_Qu_pppm.m"];
FiniteRemainder5pt["2L","nf1","Qu","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf1_Qu_mppm.m"];

FiniteRemainder5pt["2L","nf2","Qd","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf2_Qd_pppm.m"];
FiniteRemainder5pt["2L","nf2","Qd","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf2_Qd_mppm.m"];

FiniteRemainder5pt["2L","nf2","Qu","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf2_Qu_pppm.m"];
FiniteRemainder5pt["2L","nf2","Qu","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf2_Qu_mppm.m"];


DecayW = Get["analytic/decay_W.m"];
DecayL = Get["analytic/decay_l.m"];
InvThetaB = Get["analytic/Inv_ThetaB.m"];
Tree4pt = Get["analytic/Tree_4pt.m"];

Poles1L4ptNf0 = Get["analytic/PolesUVIR_4pt_1L_nf0.m"];
FinRem1L4ptNf0 = Get["analytic/FiniteRemainder_4pt_1L_nf0.m"];

Poles1L4ptNf1 = Get["analytic/PolesUVIR_4pt_1L_nf1.m"];
FinRem1L4ptNf1 = Get["analytic/FiniteRemainder_4pt_1L_nf1.m"];

Poles2L4ptNf0 = Get["analytic/PolesUVIR_4pt_2L_nf0.m"];
FinRem2L4ptNf0 = Get["analytic/FiniteRemainder_4pt_2L_nf0.m"];

Poles2L4ptNf1 = Get["analytic/PolesUVIR_4pt_2L_nf1.m"];
FinRem2L4ptNf1 = Get["analytic/FiniteRemainder_4pt_2L_nf1.m"];

Poles2L4ptNf2 = Get["analytic/PolesUVIR_4pt_2L_nf2.m"];
FinRem2L4ptNf2 = Get["analytic/FiniteRemainder_4pt_2L_nf2.m"];


Get["analytic/Phase_6pt.m"];


g = DiagonalMatrix[{1,-1,-1,-1}];
sp2[a_]:=a . g . a;


Sij2Tij = {p1s -> s56, t12 -> -s12 - s156 + s34 + s56, t15 -> s156, t23 -> s23, t34 -> s34, t45 -> -s156 + s23 - s456 + s56} /. {s156->s234,s456->s123};


permTij["p15342"] = {t12->t15,t23->t12-t34-t45,t34->t34,t45->t15-t23-t34,t15->t12,p1s->p1s};


neededFr=Union[Cases[{FunctionBasis1L,FunctionBasis2L},Fr[__],Infinity]];


neededPfuncs = {};
Do[ Fr2F[ss] = Get["analytic/Fr2F_p"<>ss<>"5.m"]/.Fr[_][ii__]:>Fr[ii];
  neededPfuncs = Union[neededPfuncs,Cases[neededFr/.Fr2F[ss],F[__],Infinity]];
,{ss,allpermutations}];


(* choose evaluation accuracy among {"double", "quadruple", "octuple"} *)
precision = "octuple";

(* define pentagon function evaluator *)
evaluator = StartEvaluatorProcess["m1",neededPfuncs,"Precision"->precision];


vars={p1s,t12,t23,t34,t45,t15};


constants = {im[1,1]->I*Pi, re[3,1]->Zeta[3]};


(* ::Subsection:: *)
(*phase space point*)


(* set W mass and W decay width *)
MW = 80.419002445756163`100;
GammaW = 2.0476`100;


rescalemom = 17;
scale = rescalemom^2;


(* read PS point. input momenta is given for 24\[Rule]1356 scattering *)
pmominput = Get["phase_space_point.m"];
pmominput={pmominput,pmominput*rescalemom};


(* perform scale dependence check only at one permutation *)


Do[
pmomin=pmominput[[i]];
pmom["1234"]=pmomin[[{1,2,3,4,5,6}]];
SijNum = {s12->sp2[pmomin[[1]]+pmomin[[2]]],
 s23->sp2[pmomin[[2]]+pmomin[[3]]],
 s34->sp2[pmomin[[3]]+pmomin[[4]]],
 s56->sp2[pmomin[[5]]+pmomin[[6]]],
 s123->sp2[pmomin[[1]]+pmomin[[2]]+pmomin[[3]]],
 s234->sp2[pmomin[[2]]+pmomin[[3]]+pmomin[[4]]]};
SijNum = Thread[SijNum[[All,1]]->Rationalize[SijNum[[All,2]],10^(-80)]];
TijNum = Sij2Tij/.SijNum;
permTijNum["p15342"] = Thread[permTij["p15342"][[All,1]]->(permTij["p15342"][[All,2]]/.TijNum)];
(* evaluate pentagon functions *)
{timing,Fnum} = AbsoluteTiming[EvaluateFunctions[evaluator,N[vars/.permTijNum["p15342"],80]]];
Print["pentagon functions evaluated in ", timing, " s (", precision, ")"];
Fnum = Dispatch[Fnum];
(* prepare values of Fr functions *)
Do[ FrNum[ss] = Thread[neededFr->(neededFr/.Dispatch[Fr2F[ss]/.Fnum]/.constants)];
,{ss,allpermutations}];
(* evaluate amplitudes *)
Do[
(* *)
tick=AbsoluteTime[];
Clear[SijNum];
ExNum[perm]=FromTwistorVariables6pt[1,2,3,4,5,6] /. EvaluateSijTr[pmom[perm]];
SijNum[perm] = sij2ex6pt /. ExNum[perm];
NumSubs[perm]=Join[ExNum[perm],SijNum[perm]];
NumSubsPS[i,perm]=NumSubs[perm];
SqrtNum[perm] =SqrtDefs1  /. SijNum[perm] /. SqrtDefs2 /. Sqrt[a_]:>Sqrt[a+I*10^(-momprecision)] /. (s2t  /. SijNum[perm]) /. Rule[a_,b_]:>Rule[a,N[b,momprecision]];
SqrtNumx[perm]=SqrtDefs1x /. SijNum[perm] /. SqrtDefs2 /. Sqrt[a_]:>Sqrt[a+I*10^(-momprecision)] /. (s2tx /. SijNum[perm]) /. Rule[a_,b_]:>Rule[a,N[b,momprecision]];
(* Numerical values of Function Basis Monomials *)
Fbasis1Lnum[perm] =(FunctionBasis1L  /. FrNum[perm] /. mono[x_]:>x /. SqrtNum[perm]);
Fbasis1Lxnum[perm]=(FunctionBasis1Lx /. Frx->Fr /. FrNum[StringJoin[StringPartition[perm,1][[{1,4,3,2}]]]] /. mono[x_]:>x /. SqrtNumx[perm]);
Fbasis2Lnum[perm] =(FunctionBasis2L  /. FrNum[perm] /. mono[x_]:>x /. SqrtNum[perm]);
Fbasis2Lxnum[perm]=(FunctionBasis2Lx /. Frx->Fr /. FrNum[StringJoin[StringPartition[perm,1][[{1,4,3,2}]]]] /. mono[x_]:>x /. SqrtNumx[perm]);
(* 5-point contributions *)
pmom5pt[perm]=Join[pmom[perm][[1;;4]],{Plus@@(pmom[perm][[5;;6]])}];
ExNum5pt[perm,{1,2,3,4}]=Join[
(FromTwistorVariables5pt[z1,2,1,3,4,5] /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z2,1,4,3,2,5] /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z3,2,4,3,1,5] /. EvaluateSijTr[pmom5pt[perm]])
];
ExNum5ptConj[perm,{1,2,3,4}]=Join[
(FromTwistorVariables5pt[z1,2,1,3,4,5] /. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z2,1,4,3,2,5] /. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z3,2,4,3,1,5] /. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]])
];
ExNum5pt[perm,{1,4,3,2}]=Join[
(FromTwistorVariables5pt[z1,4,1,3,2,5] /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z2,1,2,3,4,5] /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z3,4,2,3,1,5] /. EvaluateSijTr[pmom5pt[perm]])
];
ExNum5ptConj[perm,{1,4,3,2}]=Join[
(FromTwistorVariables5pt[z1,4,1,3,2,5] /. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z2,1,2,3,4,5] /. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z3,4,2,3,1,5] /. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]])
];
(* Qd amplitudes *)
(* tree *)
AmpNum[i,perm,"0L","nf0","Qd","+++--+"]=GetTreeAmp5pt["Qd","+++-",perm];
AmpNum[i,perm,"0L","nf0","Qd","-++--+"]=GetTreeAmp5pt["Qd","-++-",perm];
AmpNum[i,perm,"0L","nf0","Qd","++---+"]=GetTreeAmp5pt["Qu","-++-",perm,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
AmpNum[i,perm,"0L","nf0","Qd","-+---+"]=GetTreeAmp5pt["Qu","+++-",perm,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
(* 1L nf0 *)
FinRemNum[i,perm,"1L","nf0","Qd","+++--+"]=GetFiniteRemainder5pt["1L","nf0","Qd","+++-",perm,Fbasis1Lnum[perm],0];
FinRemNum[i,perm,"1L","nf0","Qd","-++--+"]=GetFiniteRemainder5pt["1L","nf0","Qd","-++-",perm,Fbasis1Lnum[perm],0];
FinRemNum[i,perm,"1L","nf0","Qd","++---+"]=GetFiniteRemainder5pt["1L","nf0","Qu","-++-",perm,Fbasis1Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[i,perm,"1L","nf0","Qd","-+---+"]=GetFiniteRemainder5pt["1L","nf0","Qu","+++-",perm,Fbasis1Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
(* 1L nf1 *)
FinRemNum[i,perm,"1L","nf1","Qd","+++--+"]=GetFiniteRemainder5pt["1L","nf1","Qd","+++-",perm,Fbasis1Lnum[perm],0];
FinRemNum[i,perm,"1L","nf1","Qd","-++--+"]=GetFiniteRemainder5pt["1L","nf1","Qd","-++-",perm,Fbasis1Lnum[perm],0];
FinRemNum[i,perm,"1L","nf1","Qd","++---+"]=GetFiniteRemainder5pt["1L","nf1","Qu","-++-",perm,Fbasis1Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[i,perm,"1L","nf1","Qd","-+---+"]=GetFiniteRemainder5pt["1L","nf1","Qu","+++-",perm,Fbasis1Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
(* 2L nf0 *)
FinRemNum[i,perm,"2L","nf0","Qd","+++--+"]=GetFiniteRemainder5pt["2L","nf0","Qd","+++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[i,perm,"2L","nf0","Qd","-++--+"]=GetFiniteRemainder5pt["2L","nf0","Qd","-++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[i,perm,"2L","nf0","Qd","++---+"]=GetFiniteRemainder5pt["2L","nf0","Qu","-++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[i,perm,"2L","nf0","Qd","-+---+"]=GetFiniteRemainder5pt["2L","nf0","Qu","+++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
(* 2L nf1 *)
FinRemNum[i,perm,"2L","nf1","Qd","+++--+"]=GetFiniteRemainder5pt["2L","nf1","Qd","+++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[i,perm,"2L","nf1","Qd","-++--+"]=GetFiniteRemainder5pt["2L","nf1","Qd","-++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[i,perm,"2L","nf1","Qd","++---+"]=GetFiniteRemainder5pt["2L","nf1","Qu","-++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[i,perm,"2L","nf1","Qd","-+---+"]=GetFiniteRemainder5pt["2L","nf1","Qu","+++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
(* 2L nf2 *)
FinRemNum[i,perm,"2L","nf2","Qd","+++--+"]=GetFiniteRemainder5pt["2L","nf2","Qd","+++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[i,perm,"2L","nf2","Qd","-++--+"]=GetFiniteRemainder5pt["2L","nf2","Qd","-++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[i,perm,"2L","nf2","Qd","++---+"]=GetFiniteRemainder5pt["2L","nf2","Qu","-++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[i,perm,"2L","nf2","Qd","-+---+"]=GetFiniteRemainder5pt["2L","nf2","Qu","+++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
(* Qu amplitudes *)
(* tree *)
AmpNum[i,perm,"0L","nf0","Qu","+++--+"]=GetTreeAmp5pt["Qu","+++-",perm];
AmpNum[i,perm,"0L","nf0","Qu","-++--+"]=GetTreeAmp5pt["Qu","-++-",perm];
AmpNum[i,perm,"0L","nf0","Qu","++---+"]=GetTreeAmp5pt["Qd","-++-",perm,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
AmpNum[i,perm,"0L","nf0","Qu","-+---+"]=GetTreeAmp5pt["Qd","+++-",perm,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
(* 1L nf0 *)
FinRemNum[i,perm,"1L","nf0","Qu","+++--+"]=GetFiniteRemainder5pt["1L","nf0","Qu","+++-",perm,Fbasis1Lxnum[perm],0];
FinRemNum[i,perm,"1L","nf0","Qu","-++--+"]=GetFiniteRemainder5pt["1L","nf0","Qu","-++-",perm,Fbasis1Lxnum[perm],0];
FinRemNum[i,perm,"1L","nf0","Qu","++---+"]=GetFiniteRemainder5pt["1L","nf0","Qd","-++-",perm,Fbasis1Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[i,perm,"1L","nf0","Qu","-+---+"]=GetFiniteRemainder5pt["1L","nf0","Qd","+++-",perm,Fbasis1Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
(* 1L nf1 *)
FinRemNum[i,perm,"1L","nf1","Qu","+++--+"]=GetFiniteRemainder5pt["1L","nf1","Qu","+++-",perm,Fbasis1Lxnum[perm],0];
FinRemNum[i,perm,"1L","nf1","Qu","-++--+"]=GetFiniteRemainder5pt["1L","nf1","Qu","-++-",perm,Fbasis1Lxnum[perm],0];
FinRemNum[i,perm,"1L","nf1","Qu","++---+"]=GetFiniteRemainder5pt["1L","nf1","Qd","-++-",perm,Fbasis1Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[i,perm,"1L","nf1","Qu","-+---+"]=GetFiniteRemainder5pt["1L","nf1","Qd","+++-",perm,Fbasis1Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
(* 2L nf0 *)
FinRemNum[i,perm,"2L","nf0","Qu","+++--+"]=GetFiniteRemainder5pt["2L","nf0","Qu","+++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[i,perm,"2L","nf0","Qu","-++--+"]=GetFiniteRemainder5pt["2L","nf0","Qu","-++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[i,perm,"2L","nf0","Qu","++---+"]=GetFiniteRemainder5pt["2L","nf0","Qd","-++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[i,perm,"2L","nf0","Qu","-+---+"]=GetFiniteRemainder5pt["2L","nf0","Qd","+++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
(* 2L nf1 *)
FinRemNum[i,perm,"2L","nf1","Qu","+++--+"]=GetFiniteRemainder5pt["2L","nf1","Qu","+++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[i,perm,"2L","nf1","Qu","-++--+"]=GetFiniteRemainder5pt["2L","nf1","Qu","-++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[i,perm,"2L","nf1","Qu","++---+"]=GetFiniteRemainder5pt["2L","nf1","Qd","-++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[i,perm,"2L","nf1","Qu","-+---+"]=GetFiniteRemainder5pt["2L","nf1","Qd","+++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
(* 2L nf2 *)
FinRemNum[i,perm,"2L","nf2","Qu","+++--+"]=GetFiniteRemainder5pt["2L","nf2","Qu","+++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[i,perm,"2L","nf2","Qu","-++--+"]=GetFiniteRemainder5pt["2L","nf2","Qu","-++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[i,perm,"2L","nf2","Qu","++---+"]=GetFiniteRemainder5pt["2L","nf2","Qd","-++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[i,perm,"2L","nf2","Qu","-+---+"]=GetFiniteRemainder5pt["2L","nf2","Qd","+++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
(* 4-point contributions *)
Tree4ptNum = Tree4pt[[1]] /. (Tree4pt[[2]] /. SijNum[perm]);
FinRem1L4ptNf0num = (FinRem1L4ptNf0[[1]] /. SijNum[perm]) /. (FinRem1L4ptNf0[[2]] /. (FinRem1L4ptNf0[[3]] /. SijNum[perm]));
FinRem1L4ptNf1num = (FinRem1L4ptNf1[[1]] /. SijNum[perm]) /. (FinRem1L4ptNf1[[2]] /. (FinRem1L4ptNf1[[3]] /. SijNum[perm]));
FinRem2L4ptNf0num = (FinRem2L4ptNf0[[1]] /. SijNum[perm]) /. (FinRem2L4ptNf0[[2]] /. (FinRem2L4ptNf0[[3]] /. SijNum[perm]));
FinRem2L4ptNf1num = (FinRem2L4ptNf1[[1]] /. SijNum[perm]) /. (FinRem2L4ptNf1[[2]] /. (FinRem2L4ptNf1[[3]] /. SijNum[perm]));
FinRem2L4ptNf2num = (FinRem2L4ptNf2[[1]] /. SijNum[perm]) /. (FinRem2L4ptNf2[[2]] /. (FinRem2L4ptNf2[[3]] /. SijNum[perm]));
DecayWnum = DecayW /. NumSubs[perm];
DecayLnum = DecayL /. NumSubs[perm];
InvThetaBnum = InvThetaB /. NumSubs[perm];
(* W amplitudes *)
(* tree *)
{AmpNum[i,perm,"0L","nf0","W","+++--+"],AmpNum[i,perm,"0L","nf0","W","-++--+"],
 AmpNum[i,perm,"0L","nf0","W","++---+"],AmpNum[i,perm,"0L","nf0","W","-+---+"]}=DecayWnum . InvThetaBnum . Tree4ptNum  /. eps->0;
(* 1L nf0 *)
{FinRemNum[i,perm,"1L","nf0","W","+++--+"],FinRemNum[i,perm,"1L","nf0","W","-++--+"],
 FinRemNum[i,perm,"1L","nf0","W","++---+"],FinRemNum[i,perm,"1L","nf0","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . FinRem1L4ptNf0num . Fbasis1Lnum[perm],{eps,0,0}]];
(* 1L nf1 *)
{FinRemNum[i,perm,"1L","nf1","W","+++--+"],FinRemNum[i,perm,"1L","nf1","W","-++--+"],
 FinRemNum[i,perm,"1L","nf1","W","++---+"],FinRemNum[i,perm,"1L","nf1","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . FinRem1L4ptNf1num . Fbasis1Lnum[perm],{eps,0,0}]];
(* 2L nf0 *)
{FinRemNum[i,perm,"2L","nf0","W","+++--+"],FinRemNum[i,perm,"2L","nf0","W","-++--+"],
 FinRemNum[i,perm,"2L","nf0","W","++---+"],FinRemNum[i,perm,"2L","nf0","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . FinRem2L4ptNf0num . Fbasis2Lnum[perm],{eps,0,0}]];
(* 2L nf1 *)
{FinRemNum[i,perm,"2L","nf1","W","+++--+"],FinRemNum[i,perm,"2L","nf1","W","-++--+"],
 FinRemNum[i,perm,"2L","nf1","W","++---+"],FinRemNum[i,perm,"2L","nf1","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . FinRem2L4ptNf1num . Fbasis2Lnum[perm],{eps,0,0}]];
(* 2L nf2 *)
{FinRemNum[i,perm,"2L","nf2","W","+++--+"],FinRemNum[i,perm,"2L","nf2","W","-++--+"],
 FinRemNum[i,perm,"2L","nf2","W","++---+"],FinRemNum[i,perm,"2L","nf2","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . FinRem2L4ptNf2num . Fbasis2Lnum[perm],{eps,0,0}]];
(* l amplitudes *)
(* tree *)
{AmpNum[i,perm,"0L","nf0","l","+++--+"],AmpNum[i,perm,"0L","nf0","l","-++--+"],
 AmpNum[i,perm,"0L","nf0","l","++---+"],AmpNum[i,perm,"0L","nf0","l","-+---+"]}=DecayLnum . InvThetaBnum . Tree4ptNum  /. eps->0;
(* 1L nf0 *)
{FinRemNum[i,perm,"1L","nf0","l","+++--+"],FinRemNum[i,perm,"1L","nf0","l","-++--+"],
 FinRemNum[i,perm,"1L","nf0","l","++---+"],FinRemNum[i,perm,"1L","nf0","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . FinRem1L4ptNf0num . Fbasis1Lnum[perm],{eps,0,0}]];
(* 1L nf1 *)
{FinRemNum[i,perm,"1L","nf1","l","+++--+"],FinRemNum[i,perm,"1L","nf1","l","-++--+"],
 FinRemNum[i,perm,"1L","nf1","l","++---+"],FinRemNum[i,perm,"1L","nf1","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . FinRem1L4ptNf1num . Fbasis1Lnum[perm],{eps,0,0}]];
(* 2L nf0 *)
{FinRemNum[i,perm,"2L","nf0","l","+++--+"],FinRemNum[i,perm,"2L","nf0","l","-++--+"],
 FinRemNum[i,perm,"2L","nf0","l","++---+"],FinRemNum[i,perm,"2L","nf0","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . FinRem2L4ptNf0num . Fbasis2Lnum[perm],{eps,0,0}]];
(* 2L nf1 *)
{FinRemNum[i,perm,"2L","nf1","l","+++--+"],FinRemNum[i,perm,"2L","nf1","l","-++--+"],
 FinRemNum[i,perm,"2L","nf1","l","++---+"],FinRemNum[i,perm,"2L","nf1","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . FinRem2L4ptNf1num . Fbasis2Lnum[perm],{eps,0,0}]];
(* 2L nf2 *)
{FinRemNum[i,perm,"2L","nf2","l","+++--+"],FinRemNum[i,perm,"2L","nf2","l","-++--+"],
 FinRemNum[i,perm,"2L","nf2","l","++---+"],FinRemNum[i,perm,"2L","nf2","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . FinRem2L4ptNf2num . Fbasis2Lnum[perm],{eps,0,0}]];
(* *)
Print[perm," done in ",(AbsoluteTime[]-tick)/1.," seconds"];
,{perm,allpermutations[[1;;1]]}];
,{i,1,2}];


deltaF[perm_,"1L","nf0",amppart_,hh_] := 11/6*Log[scale]*AmpNum[2,perm,"0L","nf0",amppart,hh];
deltaF[perm_,"1L","nf1",amppart_,hh_] := -1/3*Log[scale]*AmpNum[2,perm,"0L","nf0",amppart,hh];


deltaF[perm_,"2L","nf0",amppart_,hh_] := Log[scale]*( (1813/216 - 11*Pi^2/36 + 8*Zeta[3])*AmpNum[2,perm,"0L","nf0",amppart,hh] 
                                          + 11/2*FinRemNum[2,perm,"1L","nf0",amppart,hh] ) + 121/24*Log[scale]^2*AmpNum[2,perm,"0L","nf0",amppart,hh];
deltaF[perm_,"2L","nf1",amppart_,hh_] := Log[scale]*( (-77/18 + Pi^2/18)*AmpNum[2,perm,"0L","nf0",amppart,hh] 
                                          - FinRemNum[2,perm,"1L","nf0",amppart,hh] + 11/2*FinRemNum[2,perm,"1L","nf1",amppart,hh]) - 11/6*Log[scale]^2*AmpNum[2,perm,"0L","nf0",amppart,hh];
deltaF[perm_,"2L","nf2",amppart_,hh_] := (Log[scale]*( 10/27*AmpNum[2,perm,"0L","nf0",amppart,hh] - FinRemNum[2,perm,"1L","nf1",amppart,hh]) 
                                           + 1/6*Log[scale]^2*AmpNum[2,perm,"0L","nf0",amppart,hh]);


CheckScaleDep[perm_,looporder_,nfpart_,amppart_,hel_]:=(
(FinRemNum[2,perm,looporder,nfpart,amppart,hel]+deltaF[perm,looporder,nfpart,amppart,hel])/AmpNum[2,perm,"0L","nf0",amppart,hel] -
 FinRemNum[1,perm,looporder,nfpart,amppart,hel]/AmpNum[1,perm,"0L","nf0",amppart,hel] );


(* check scale dependence for individual components: Au, Ad, Aw, Al *)


Do[
  Print[amppart];
  Print["1L nf0: ",Table[CheckScaleDep["1234","1L","nf0",amppart,hh],{hh,AllHelicities}]];
  Print["1L nf1: ",Table[CheckScaleDep["1234","1L","nf1",amppart,hh],{hh,AllHelicities}]];
  Print["2L nf0: ",Table[CheckScaleDep["1234","2L","nf0",amppart,hh],{hh,AllHelicities}]];
  Print["2L nf1: ",Table[CheckScaleDep["1234","2L","nf1",amppart,hh],{hh,AllHelicities}]];
  Print["2L nf2: ",Table[CheckScaleDep["1234","2L","nf2",amppart,hh],{hh,AllHelicities}]];
,{amppart,{"Qd","Qu","W","l"}}];


(* total contributions *)


GetHelFinRemFull[ipsp_,perm_,looporder_,nfpart_,hh_,numsubs_,mw_,gamw_]:=Module[{Qu,Qd,PWsubs,InsertCharge,amp,res,phase},
PWsubs = {Pw[x_]:>1/(x-mw^2+I*mw*gamw)};
InsertCharge = {Qu->2/3,Qd->-1/3};
If[MatchQ[looporder,"0L"],amp=AmpNum;,amp=FinRemNum;];
res = ((Qu*amp[ipsp,perm,looporder,nfpart,"Qu",hh]+Qd*amp[ipsp,perm,looporder,nfpart,"Qd",hh])*Pw[s56] + 
      (Qu-Qd)*(amp[ipsp,perm,looporder,nfpart,"l",hh]+amp[ipsp,perm,looporder,nfpart,"W",hh]*Pw[s56])*Pw[s234]);
res = res /. eps->0 /. InsertCharge /. PWsubs /. numsubs;
phase = Phase6pt[hh] /. ToMomTwistorVariables6pt /. numsubs;
res = res/phase;
Return[res];
];


Do[
(* *)
FullFinRem[1,"1234","0L","nf0",hh]=GetHelFinRemFull[1,"1234","0L","nf0",hh,NumSubsPS[1,"1234"],MW,GammaW];
FullFinRem[1,"1234","1L","nf0",hh]=GetHelFinRemFull[1,"1234","1L","nf0",hh,NumSubsPS[1,"1234"],MW,GammaW];
FullFinRem[1,"1234","1L","nf1",hh]=GetHelFinRemFull[1,"1234","1L","nf1",hh,NumSubsPS[1,"1234"],MW,GammaW];
FullFinRem[1,"1234","2L","nf0",hh]=GetHelFinRemFull[1,"1234","2L","nf0",hh,NumSubsPS[1,"1234"],MW,GammaW];
FullFinRem[1,"1234","2L","nf1",hh]=GetHelFinRemFull[1,"1234","2L","nf1",hh,NumSubsPS[1,"1234"],MW,GammaW];
FullFinRem[1,"1234","2L","nf2",hh]=GetHelFinRemFull[1,"1234","2L","nf2",hh,NumSubsPS[1,"1234"],MW,GammaW];
(* *)
FullFinRem[2,"1234","0L","nf0",hh]=GetHelFinRemFull[2,"1234","0L","nf0",hh,NumSubsPS[2,"1234"],rescalemom*MW,rescalemom*GammaW];
FullFinRem[2,"1234","1L","nf0",hh]=GetHelFinRemFull[2,"1234","1L","nf0",hh,NumSubsPS[2,"1234"],rescalemom*MW,rescalemom*GammaW];
FullFinRem[2,"1234","1L","nf1",hh]=GetHelFinRemFull[2,"1234","1L","nf1",hh,NumSubsPS[2,"1234"],rescalemom*MW,rescalemom*GammaW];
FullFinRem[2,"1234","2L","nf0",hh]=GetHelFinRemFull[2,"1234","2L","nf0",hh,NumSubsPS[2,"1234"],rescalemom*MW,rescalemom*GammaW];
FullFinRem[2,"1234","2L","nf1",hh]=GetHelFinRemFull[2,"1234","2L","nf1",hh,NumSubsPS[2,"1234"],rescalemom*MW,rescalemom*GammaW];
FullFinRem[2,"1234","2L","nf2",hh]=GetHelFinRemFull[2,"1234","2L","nf2",hh,NumSubsPS[2,"1234"],rescalemom*MW,rescalemom*GammaW];
(* *)
,{hh,AllHelicities}];


(FullFinRem[1,"1234","0L","nf0",#]/FullFinRem[2,"1234","0L","nf0",#] // N)& /@ AllHelicities


deltaFfull[perm_,"1L","nf0",hh_] := 11/6*Log[scale]*FullFinRem[2,perm,"0L","nf0",hh];
deltaFfull[perm_,"1L","nf1",hh_] := -1/3*Log[scale]*FullFinRem[2,perm,"0L","nf0",hh];


deltaFfull[perm_,"2L","nf0",hh_] := Log[scale]*( (1813/216 - 11*Pi^2/36 + 8*Zeta[3])*FullFinRem[2,perm,"0L","nf0",hh] 
                                              + 11/2*FullFinRem[2,perm,"1L","nf0",hh] ) + 121/24*Log[scale]^2*FullFinRem[2,perm,"0L","nf0",hh];
deltaFfull[perm_,"2L","nf1",hh_] := Log[scale]*( (-77/18 + Pi^2/18)*FullFinRem[2,perm,"0L","nf0",hh] 
                                               - FullFinRem[2,perm,"1L","nf0",hh] + 11/2*FullFinRem[2,perm,"1L","nf1",hh]) - 11/6*Log[scale]^2*FullFinRem[2,perm,"0L","nf0",hh];
deltaFfull[perm_,"2L","nf2",hh_] := (Log[scale]*( 10/27*FullFinRem[2,perm,"0L","nf0",hh] - FullFinRem[2,perm,"1L","nf1",hh]) 
                                              + 1/6*Log[scale]^2*FullFinRem[2,perm,"0L","nf0",hh]);


CheckScaleDepFull[perm_,looporder_,nfpart_,hel_]:=(
(FullFinRem[2,perm,looporder,nfpart,hel]+deltaFfull[perm,looporder,nfpart,hel])/FullFinRem[2,perm,"0L","nf0",hel] -
 FullFinRem[1,perm,looporder,nfpart,hel]/FullFinRem[1,perm,"0L","nf0",hel] );


Print["Full 1L nf0: ",Table[CheckScaleDepFull["1234","1L","nf0",hh],{hh,AllHelicities}]];
Print["Full 1L nf1: ",Table[CheckScaleDepFull["1234","1L","nf1",hh],{hh,AllHelicities}]];
Print["Full 2L nf0: ",Table[CheckScaleDepFull["1234","2L","nf0",hh],{hh,AllHelicities}]];
Print["Full 2L nf1: ",Table[CheckScaleDepFull["1234","2L","nf1",hh],{hh,AllHelicities}]];
Print["Full 2L nf2: ",Table[CheckScaleDepFull["1234","2L","nf2",hh],{hh,AllHelicities}]];





==> anc/Numerical_Evaluation_Wmin.wl <==
(* ::Package:: *)

$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir];


Needs["PentagonFunctions`"];


Get["utilities.m"];


AllHelicities = {"+++--+","-++--+","++---+","-+---+"};


allpermutations = {"1234","1432","1243","1423","1342","1324"};


(* ::Subsection:: *)
(*load files*)


FunctionBasis1L = Get["analytic/FunctionBasis1L.m"];
FunctionBasis2L = Get["analytic/FunctionBasis2L.m"];
FunctionBasis1Lx = FunctionBasis1L /. {Fr->Frx,SQRT1->SQRT1x,SQRT2->SQRT2x,SQRT3->SQRT3x};
FunctionBasis2Lx = FunctionBasis2L /. {Fr->Frx,SQRT1->SQRT1x,SQRT2->SQRT2x,SQRT3->SQRT3x};


DecayQud = Get["analytic/decay_ud.m"];
InvThetaA = Get["analytic/Inv_ThetaA.m"];
Get["analytic/Phase_5pt.m"];
Tree5pt["Qd","+++-"]=Get["analytic/Tree_5pt_Qd_pppm.m"];
Tree5pt["Qd","-++-"]=Get["analytic/Tree_5pt_Qd_mppm.m"];
Tree5pt["Qu","+++-"]=Get["analytic/Tree_5pt_Qu_pppm.m"];
Tree5pt["Qu","-++-"]=Get["analytic/Tree_5pt_Qu_mppm.m"];


Poles5pt["1L","nf0","Qd","+++-"]=Get["analytic/PolesUVIR_5pt_1L_nf0_Qd_pppm.m"];
Poles5pt["1L","nf0","Qd","-++-"]=Get["analytic/PolesUVIR_5pt_1L_nf0_Qd_mppm.m"];
FiniteRemainder5pt["1L","nf0","Qd","+++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf0_Qd_pppm.m"];
FiniteRemainder5pt["1L","nf0","Qd","-++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf0_Qd_mppm.m"];

Poles5pt["1L","nf0","Qu","+++-"]=Get["analytic/PolesUVIR_5pt_1L_nf0_Qu_pppm.m"];
Poles5pt["1L","nf0","Qu","-++-"]=Get["analytic/PolesUVIR_5pt_1L_nf0_Qu_mppm.m"];
FiniteRemainder5pt["1L","nf0","Qu","+++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf0_Qu_pppm.m"];
FiniteRemainder5pt["1L","nf0","Qu","-++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf0_Qu_mppm.m"];


Poles5pt["1L","nf1","Qd","+++-"]=Get["analytic/PolesUVIR_5pt_1L_nf1_Qd_pppm.m"];
Poles5pt["1L","nf1","Qd","-++-"]=Get["analytic/PolesUVIR_5pt_1L_nf1_Qd_mppm.m"];
FiniteRemainder5pt["1L","nf1","Qd","+++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf1_Qd_pppm.m"];
FiniteRemainder5pt["1L","nf1","Qd","-++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf1_Qd_mppm.m"];

Poles5pt["1L","nf1","Qu","+++-"]=Get["analytic/PolesUVIR_5pt_1L_nf1_Qu_pppm.m"];
Poles5pt["1L","nf1","Qu","-++-"]=Get["analytic/PolesUVIR_5pt_1L_nf1_Qu_mppm.m"];
FiniteRemainder5pt["1L","nf1","Qu","+++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf1_Qu_pppm.m"];
FiniteRemainder5pt["1L","nf1","Qu","-++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf1_Qu_mppm.m"];


Poles5pt["2L","nf0","Qd","+++-"]=Get["analytic/PolesUVIR_5pt_2L_nf0_Qd_pppm.m"];
Poles5pt["2L","nf0","Qd","-++-"]=Get["analytic/PolesUVIR_5pt_2L_nf0_Qd_mppm.m"];
FiniteRemainder5pt["2L","nf0","Qd","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf0_Qd_pppm.m"];
FiniteRemainder5pt["2L","nf0","Qd","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf0_Qd_mppm.m"];

Poles5pt["2L","nf0","Qu","+++-"]=Get["analytic/PolesUVIR_5pt_2L_nf0_Qu_pppm.m"];
Poles5pt["2L","nf0","Qu","-++-"]=Get["analytic/PolesUVIR_5pt_2L_nf0_Qu_mppm.m"];
FiniteRemainder5pt["2L","nf0","Qu","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf0_Qu_pppm.m"];
FiniteRemainder5pt["2L","nf0","Qu","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf0_Qu_mppm.m"];


Poles5pt["2L","nf1","Qd","+++-"]=Get["analytic/PolesUVIR_5pt_2L_nf1_Qd_pppm.m"];
Poles5pt["2L","nf1","Qd","-++-"]=Get["analytic/PolesUVIR_5pt_2L_nf1_Qd_mppm.m"];
FiniteRemainder5pt["2L","nf1","Qd","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf1_Qd_pppm.m"];
FiniteRemainder5pt["2L","nf1","Qd","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf1_Qd_mppm.m"];

Poles5pt["2L","nf1","Qu","+++-"]=Get["analytic/PolesUVIR_5pt_2L_nf1_Qu_pppm.m"];
Poles5pt["2L","nf1","Qu","-++-"]=Get["analytic/PolesUVIR_5pt_2L_nf1_Qu_mppm.m"];
FiniteRemainder5pt["2L","nf1","Qu","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf1_Qu_pppm.m"];
FiniteRemainder5pt["2L","nf1","Qu","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf1_Qu_mppm.m"];


Poles5pt["2L","nf2","Qd","+++-"]=Get["analytic/PolesUVIR_5pt_2L_nf2_Qd_pppm.m"];
Poles5pt["2L","nf2","Qd","-++-"]=Get["analytic/PolesUVIR_5pt_2L_nf2_Qd_mppm.m"];
FiniteRemainder5pt["2L","nf2","Qd","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf2_Qd_pppm.m"];
FiniteRemainder5pt["2L","nf2","Qd","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf2_Qd_mppm.m"];

Poles5pt["2L","nf2","Qu","+++-"]=Get["analytic/PolesUVIR_5pt_2L_nf2_Qu_pppm.m"];
Poles5pt["2L","nf2","Qu","-++-"]=Get["analytic/PolesUVIR_5pt_2L_nf2_Qu_mppm.m"];
FiniteRemainder5pt["2L","nf2","Qu","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf2_Qu_pppm.m"];
FiniteRemainder5pt["2L","nf2","Qu","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf2_Qu_mppm.m"];


DecayW = Get["analytic/decay_W.m"];
DecayL = Get["analytic/decay_l.m"];
InvThetaB = Get["analytic/Inv_ThetaB.m"];
Tree4pt = Get["analytic/Tree_4pt.m"];

Poles1L4ptNf0 = Get["analytic/PolesUVIR_4pt_1L_nf0.m"];
FinRem1L4ptNf0 = Get["analytic/FiniteRemainder_4pt_1L_nf0.m"];

Poles1L4ptNf1 = Get["analytic/PolesUVIR_4pt_1L_nf1.m"];
FinRem1L4ptNf1 = Get["analytic/FiniteRemainder_4pt_1L_nf1.m"];

Poles2L4ptNf0 = Get["analytic/PolesUVIR_4pt_2L_nf0.m"];
FinRem2L4ptNf0 = Get["analytic/FiniteRemainder_4pt_2L_nf0.m"];

Poles2L4ptNf1 = Get["analytic/PolesUVIR_4pt_2L_nf1.m"];
FinRem2L4ptNf1 = Get["analytic/FiniteRemainder_4pt_2L_nf1.m"];

Poles2L4ptNf2 = Get["analytic/PolesUVIR_4pt_2L_nf2.m"];
FinRem2L4ptNf2 = Get["analytic/FiniteRemainder_4pt_2L_nf2.m"];


Get["analytic/Phase_6pt.m"];


(* ::Subsection:: *)
(*phase space point*)


(* set W mass and W decay width *)
MW = 80.419002445756163`100;
GammaW = 2.0476`100;


(* read PS point. input momenta is given for 24\[Rule]1356 scattering *)
pmomin = Get["phase_space_point.m"];


(* generate momenta for 6-permutations needed *)
pmom["1234"]=pmomin[[{1,4,3,2,6,5}]];
pmom["1432"]=pmomin[[{1,2,3,4,6,5}]];
pmom["1243"]=pmomin[[{1,3,4,2,6,5}]];
pmom["1423"]=pmomin[[{1,3,2,4,6,5}]];
pmom["1342"]=pmomin[[{1,2,4,3,6,5}]];
pmom["1324"]=pmomin[[{1,4,2,3,6,5}]];


g = DiagonalMatrix[{1,-1,-1,-1}];
sp2[a_]:=a . g . a;

SijNum = {s12->sp2[pmomin[[1]]+pmomin[[2]]],
 s23->sp2[pmomin[[2]]+pmomin[[3]]],
 s34->sp2[pmomin[[3]]+pmomin[[4]]],
 s56->sp2[pmomin[[5]]+pmomin[[6]]],
 s123->sp2[pmomin[[1]]+pmomin[[2]]+pmomin[[3]]],
 s234->sp2[pmomin[[2]]+pmomin[[3]]+pmomin[[4]]]};
 
SijNum = Thread[SijNum[[All,1]]->Rationalize[SijNum[[All,2]],10^(-80)]];


Sij2Tij = {p1s -> s56, t12 -> -s12 - s156 + s34 + s56, t15 -> s156, t23 -> s23, t34 -> s34, t45 -> -s156 + s23 - s456 + s56} /. {s156->s234,s456->s123};

TijNum = Sij2Tij/.SijNum;


(* we permute the phase space point to the t45 channel to use the pentagon function library *)
permTij["p15342"] = {t12->t15,t23->t12-t34-t45,t34->t34,t45->t15-t23-t34,t15->t12,p1s->p1s};
permTijNum["p15342"] = Thread[permTij["p15342"][[All,1]]->(permTij["p15342"][[All,2]]/.TijNum)];


(* ::Subsection:: *)
(*pentagon function evaluation*)


neededFr=Union[Cases[{FunctionBasis1L,FunctionBasis2L},Fr[__],Infinity]];


neededPfuncs = {};
 
Do[ Fr2F[ss] = Get["analytic/Fr2F_p"<>ss<>"5.m"]/.Fr[_][ii__]:>Fr[ii];
 
  neededPfuncs = Union[neededPfuncs,Cases[neededFr/.Fr2F[ss],F[__],Infinity]];

,{ss,allpermutations}];


(* choose evaluation accuracy among {"double", "quadruple", "octuple"} *)
precision = "quadruple";

(* define pentagon function evaluator *)
evaluator = StartEvaluatorProcess["m1",neededPfuncs,"Precision"->precision];


vars={p1s,t12,t23,t34,t45,t15};


(* evaluate pentagon functions *)
{timing,Fnum} = AbsoluteTiming[EvaluateFunctions[evaluator,N[vars/.permTijNum["p15342"],80]]];
Print["pentagon functions evaluated in ", timing, " s (", precision, ")"];
Fnum = Dispatch[Fnum];


constants = {im[1,1]->I*Pi, re[3,1]->Zeta[3]};


(* prepare values of Fr functions *)
Do[ FrNum[ss] = Thread[neededFr->(neededFr/.Dispatch[Fr2F[ss]/.Fnum]/.constants)];
,{ss,allpermutations}];


(* ::Subsection:: *)
(*amplitude evaluation*)


Clear[SijNum];


tickall=AbsoluteTime[];
Do[
(* *)
tick=AbsoluteTime[];
ExNum[perm]=FromTwistorVariables6pt[1,2,3,4,5,6] /. {trp->trm,trm->trp}/. EvaluateSijTr[pmom[perm]];
SijNum[perm] = sij2ex6pt /. ExNum[perm];
NumSubs[perm]=Join[ExNum[perm],SijNum[perm]];
SqrtNum[perm] =SqrtDefs1  /. SijNum[perm] /. SqrtDefs2 /. Sqrt[a_]:>Sqrt[a+I*10^(-momprecision)] /. (s2t  /. SijNum[perm]) /. Rule[a_,b_]:>Rule[a,N[b,momprecision]];
SqrtNumx[perm]=SqrtDefs1x /. SijNum[perm] /. SqrtDefs2 /. Sqrt[a_]:>Sqrt[a+I*10^(-momprecision)] /. (s2tx /. SijNum[perm]) /. Rule[a_,b_]:>Rule[a,N[b,momprecision]];
(* Numerical values of Function Basis Monomials *)
Fbasis1Lnum[perm] =(FunctionBasis1L  /. FrNum[perm] /. mono[x_]:>x /. SqrtNum[perm]);
Fbasis1Lxnum[perm]=(FunctionBasis1Lx /. Frx->Fr /. FrNum[StringJoin[StringPartition[perm,1][[{1,4,3,2}]]]] /. mono[x_]:>x /. SqrtNumx[perm]);
Fbasis2Lnum[perm] =(FunctionBasis2L  /. FrNum[perm] /. mono[x_]:>x /. SqrtNum[perm]);
Fbasis2Lxnum[perm]=(FunctionBasis2Lx /. Frx->Fr /. FrNum[StringJoin[StringPartition[perm,1][[{1,4,3,2}]]]] /. mono[x_]:>x /. SqrtNumx[perm]);
(* 5-point contributions *)
pmom5pt[perm]=Join[pmom[perm][[1;;4]],{Plus@@(pmom[perm][[5;;6]])}];
ExNum5pt[perm,{1,2,3,4}]=Join[
(FromTwistorVariables5pt[z1,2,1,3,4,5]/. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z2,1,4,3,2,5]/. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z3,2,4,3,1,5]/. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]])
];
ExNum5ptConj[perm,{1,2,3,4}]=Join[
(FromTwistorVariables5pt[z1,2,1,3,4,5]  /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z2,1,4,3,2,5]  /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z3,2,4,3,1,5]  /. EvaluateSijTr[pmom5pt[perm]])
];
ExNum5pt[perm,{1,4,3,2}]=Join[
(FromTwistorVariables5pt[z1,4,1,3,2,5]/. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z2,1,2,3,4,5]/. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z3,4,2,3,1,5]/. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]])
];
ExNum5ptConj[perm,{1,4,3,2}]=Join[
(FromTwistorVariables5pt[z1,4,1,3,2,5] /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z2,1,2,3,4,5] /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z3,4,2,3,1,5] /. EvaluateSijTr[pmom5pt[perm]])
];
(* Qd amplitudes *)
(* tree *)
AmpNum[perm,"0L","nf0","Qd","+++--+"]=GetTreeAmp5pt["Qd","+++-",perm];
AmpNum[perm,"0L","nf0","Qd","-++--+"]=GetTreeAmp5pt["Qd","-++-",perm];
AmpNum[perm,"0L","nf0","Qd","++---+"]=GetTreeAmp5pt["Qu","-++-",perm,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
AmpNum[perm,"0L","nf0","Qd","-+---+"]=GetTreeAmp5pt["Qu","+++-",perm,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
(* 1L nf0 *)
PolesNum[perm,"1L","nf0","Qd","+++--+"]=GetPoles5pt["1L","nf0","Qd","+++-",perm,Fbasis1Lnum[perm],2];
PolesNum[perm,"1L","nf0","Qd","-++--+"]=GetPoles5pt["1L","nf0","Qd","-++-",perm,Fbasis1Lnum[perm],2];
PolesNum[perm,"1L","nf0","Qd","++---+"]=GetPoles5pt["1L","nf0","Qu","-++-",perm,Fbasis1Lnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"1L","nf0","Qd","-+---+"]=GetPoles5pt["1L","nf0","Qu","+++-",perm,Fbasis1Lnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"1L","nf0","Qd","+++--+"]=GetFiniteRemainder5pt["1L","nf0","Qd","+++-",perm,Fbasis1Lnum[perm],2];
FinRemNum[perm,"1L","nf0","Qd","-++--+"]=GetFiniteRemainder5pt["1L","nf0","Qd","-++-",perm,Fbasis1Lnum[perm],2];
FinRemNum[perm,"1L","nf0","Qd","++---+"]=GetFiniteRemainder5pt["1L","nf0","Qu","-++-",perm,Fbasis1Lnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"1L","nf0","Qd","-+---+"]=GetFiniteRemainder5pt["1L","nf0","Qu","+++-",perm,Fbasis1Lnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"1L","nf0","Qd",hh] = PolesNum[perm,"1L","nf0","Qd",hh] + FinRemNum[perm,"1L","nf0","Qd",hh],{hh,AllHelicities}];
(* 1L nf1 *)
PolesNum[perm,"1L","nf1","Qd","+++--+"]=GetPoles5pt["1L","nf1","Qd","+++-",perm,Fbasis1Lnum[perm],2];
PolesNum[perm,"1L","nf1","Qd","-++--+"]=GetPoles5pt["1L","nf1","Qd","-++-",perm,Fbasis1Lnum[perm],2];
PolesNum[perm,"1L","nf1","Qd","++---+"]=GetPoles5pt["1L","nf1","Qu","-++-",perm,Fbasis1Lnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"1L","nf1","Qd","-+---+"]=GetPoles5pt["1L","nf1","Qu","+++-",perm,Fbasis1Lnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"1L","nf1","Qd","+++--+"]=GetFiniteRemainder5pt["1L","nf1","Qd","+++-",perm,Fbasis1Lnum[perm],2];
FinRemNum[perm,"1L","nf1","Qd","-++--+"]=GetFiniteRemainder5pt["1L","nf1","Qd","-++-",perm,Fbasis1Lnum[perm],2];
FinRemNum[perm,"1L","nf1","Qd","++---+"]=GetFiniteRemainder5pt["1L","nf1","Qu","-++-",perm,Fbasis1Lnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"1L","nf1","Qd","-+---+"]=GetFiniteRemainder5pt["1L","nf1","Qu","+++-",perm,Fbasis1Lnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"1L","nf1","Qd",hh] = PolesNum[perm,"1L","nf1","Qd",hh] + FinRemNum[perm,"1L","nf1","Qd",hh],{hh,AllHelicities}];
(* 2L nf0 *)
PolesNum[perm,"2L","nf0","Qd","+++--+"]=GetPoles5pt["2L","nf0","Qd","+++-",perm,Fbasis2Lnum[perm],0];
PolesNum[perm,"2L","nf0","Qd","-++--+"]=GetPoles5pt["2L","nf0","Qd","-++-",perm,Fbasis2Lnum[perm],0];
PolesNum[perm,"2L","nf0","Qd","++---+"]=GetPoles5pt["2L","nf0","Qu","-++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"2L","nf0","Qd","-+---+"]=GetPoles5pt["2L","nf0","Qu","+++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf0","Qd","+++--+"]=GetFiniteRemainder5pt["2L","nf0","Qd","+++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[perm,"2L","nf0","Qd","-++--+"]=GetFiniteRemainder5pt["2L","nf0","Qd","-++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[perm,"2L","nf0","Qd","++---+"]=GetFiniteRemainder5pt["2L","nf0","Qu","-++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf0","Qd","-+---+"]=GetFiniteRemainder5pt["2L","nf0","Qu","+++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"2L","nf0","Qd",hh] = PolesNum[perm,"2L","nf0","Qd",hh] + FinRemNum[perm,"2L","nf0","Qd",hh],{hh,AllHelicities}];
(* 2L nf1 *)
PolesNum[perm,"2L","nf1","Qd","+++--+"]=GetPoles5pt["2L","nf1","Qd","+++-",perm,Fbasis2Lnum[perm],0];
PolesNum[perm,"2L","nf1","Qd","-++--+"]=GetPoles5pt["2L","nf1","Qd","-++-",perm,Fbasis2Lnum[perm],0];
PolesNum[perm,"2L","nf1","Qd","++---+"]=GetPoles5pt["2L","nf1","Qu","-++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"2L","nf1","Qd","-+---+"]=GetPoles5pt["2L","nf1","Qu","+++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf1","Qd","+++--+"]=GetFiniteRemainder5pt["2L","nf1","Qd","+++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[perm,"2L","nf1","Qd","-++--+"]=GetFiniteRemainder5pt["2L","nf1","Qd","-++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[perm,"2L","nf1","Qd","++---+"]=GetFiniteRemainder5pt["2L","nf1","Qu","-++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf1","Qd","-+---+"]=GetFiniteRemainder5pt["2L","nf1","Qu","+++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"2L","nf1","Qd",hh] = PolesNum[perm,"2L","nf1","Qd",hh] + FinRemNum[perm,"2L","nf1","Qd",hh],{hh,AllHelicities}];
(* 2L nf2 *)
PolesNum[perm,"2L","nf2","Qd","+++--+"]=GetPoles5pt["2L","nf2","Qd","+++-",perm,Fbasis2Lnum[perm],0];
PolesNum[perm,"2L","nf2","Qd","-++--+"]=GetPoles5pt["2L","nf2","Qd","-++-",perm,Fbasis2Lnum[perm],0];
PolesNum[perm,"2L","nf2","Qd","++---+"]=GetPoles5pt["2L","nf2","Qu","-++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"2L","nf2","Qd","-+---+"]=GetPoles5pt["2L","nf2","Qu","+++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf2","Qd","+++--+"]=GetFiniteRemainder5pt["2L","nf2","Qd","+++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[perm,"2L","nf2","Qd","-++--+"]=GetFiniteRemainder5pt["2L","nf2","Qd","-++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[perm,"2L","nf2","Qd","++---+"]=GetFiniteRemainder5pt["2L","nf2","Qu","-++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf2","Qd","-+---+"]=GetFiniteRemainder5pt["2L","nf2","Qu","+++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"2L","nf2","Qd",hh] = PolesNum[perm,"2L","nf2","Qd",hh] + FinRemNum[perm,"2L","nf2","Qd",hh],{hh,AllHelicities}];
(* Qu amplitudes *)
(* tree *)
AmpNum[perm,"0L","nf0","Qu","+++--+"]=GetTreeAmp5pt["Qu","+++-",perm];
AmpNum[perm,"0L","nf0","Qu","-++--+"]=GetTreeAmp5pt["Qu","-++-",perm];
AmpNum[perm,"0L","nf0","Qu","++---+"]=GetTreeAmp5pt["Qd","-++-",perm,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
AmpNum[perm,"0L","nf0","Qu","-+---+"]=GetTreeAmp5pt["Qd","+++-",perm,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
(* 1L nf0 *)
PolesNum[perm,"1L","nf0","Qu","+++--+"]=GetPoles5pt["1L","nf0","Qu","+++-",perm,Fbasis1Lxnum[perm],2];
PolesNum[perm,"1L","nf0","Qu","-++--+"]=GetPoles5pt["1L","nf0","Qu","-++-",perm,Fbasis1Lxnum[perm],2];
PolesNum[perm,"1L","nf0","Qu","++---+"]=GetPoles5pt["1L","nf0","Qd","-++-",perm,Fbasis1Lxnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"1L","nf0","Qu","-+---+"]=GetPoles5pt["1L","nf0","Qd","+++-",perm,Fbasis1Lxnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"1L","nf0","Qu","+++--+"]=GetFiniteRemainder5pt["1L","nf0","Qu","+++-",perm,Fbasis1Lxnum[perm],2];
FinRemNum[perm,"1L","nf0","Qu","-++--+"]=GetFiniteRemainder5pt["1L","nf0","Qu","-++-",perm,Fbasis1Lxnum[perm],2];
FinRemNum[perm,"1L","nf0","Qu","++---+"]=GetFiniteRemainder5pt["1L","nf0","Qd","-++-",perm,Fbasis1Lxnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"1L","nf0","Qu","-+---+"]=GetFiniteRemainder5pt["1L","nf0","Qd","+++-",perm,Fbasis1Lxnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"1L","nf0","Qu",hh] = PolesNum[perm,"1L","nf0","Qu",hh] + FinRemNum[perm,"1L","nf0","Qu",hh],{hh,AllHelicities}];
(* 1L nf1 *)
PolesNum[perm,"1L","nf1","Qu","+++--+"]=GetPoles5pt["1L","nf1","Qu","+++-",perm,Fbasis1Lxnum[perm],2];
PolesNum[perm,"1L","nf1","Qu","-++--+"]=GetPoles5pt["1L","nf1","Qu","-++-",perm,Fbasis1Lxnum[perm],2];
PolesNum[perm,"1L","nf1","Qu","++---+"]=GetPoles5pt["1L","nf1","Qd","-++-",perm,Fbasis1Lxnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"1L","nf1","Qu","-+---+"]=GetPoles5pt["1L","nf1","Qd","+++-",perm,Fbasis1Lxnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"1L","nf1","Qu","+++--+"]=GetFiniteRemainder5pt["1L","nf1","Qu","+++-",perm,Fbasis1Lxnum[perm],2];
FinRemNum[perm,"1L","nf1","Qu","-++--+"]=GetFiniteRemainder5pt["1L","nf1","Qu","-++-",perm,Fbasis1Lxnum[perm],2];
FinRemNum[perm,"1L","nf1","Qu","++---+"]=GetFiniteRemainder5pt["1L","nf1","Qd","-++-",perm,Fbasis1Lxnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"1L","nf1","Qu","-+---+"]=GetFiniteRemainder5pt["1L","nf1","Qd","+++-",perm,Fbasis1Lxnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"1L","nf1","Qu",hh] = PolesNum[perm,"1L","nf1","Qu",hh] + FinRemNum[perm,"1L","nf1","Qu",hh],{hh,AllHelicities}];
(* 2L nf0 *)
PolesNum[perm,"2L","nf0","Qu","+++--+"]=GetPoles5pt["2L","nf0","Qu","+++-",perm,Fbasis2Lxnum[perm],0];
PolesNum[perm,"2L","nf0","Qu","-++--+"]=GetPoles5pt["2L","nf0","Qu","-++-",perm,Fbasis2Lxnum[perm],0];
PolesNum[perm,"2L","nf0","Qu","++---+"]=GetPoles5pt["2L","nf0","Qd","-++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"2L","nf0","Qu","-+---+"]=GetPoles5pt["2L","nf0","Qd","+++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf0","Qu","+++--+"]=GetFiniteRemainder5pt["2L","nf0","Qu","+++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[perm,"2L","nf0","Qu","-++--+"]=GetFiniteRemainder5pt["2L","nf0","Qu","-++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[perm,"2L","nf0","Qu","++---+"]=GetFiniteRemainder5pt["2L","nf0","Qd","-++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf0","Qu","-+---+"]=GetFiniteRemainder5pt["2L","nf0","Qd","+++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"2L","nf0","Qu",hh] = PolesNum[perm,"2L","nf0","Qu",hh] + FinRemNum[perm,"2L","nf0","Qu",hh],{hh,AllHelicities}];
(* 2L nf1 *)
PolesNum[perm,"2L","nf1","Qu","+++--+"]=GetPoles5pt["2L","nf1","Qu","+++-",perm,Fbasis2Lxnum[perm],0];
PolesNum[perm,"2L","nf1","Qu","-++--+"]=GetPoles5pt["2L","nf1","Qu","-++-",perm,Fbasis2Lxnum[perm],0];
PolesNum[perm,"2L","nf1","Qu","++---+"]=GetPoles5pt["2L","nf1","Qd","-++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"2L","nf1","Qu","-+---+"]=GetPoles5pt["2L","nf1","Qd","+++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf1","Qu","+++--+"]=GetFiniteRemainder5pt["2L","nf1","Qu","+++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[perm,"2L","nf1","Qu","-++--+"]=GetFiniteRemainder5pt["2L","nf1","Qu","-++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[perm,"2L","nf1","Qu","++---+"]=GetFiniteRemainder5pt["2L","nf1","Qd","-++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf1","Qu","-+---+"]=GetFiniteRemainder5pt["2L","nf1","Qd","+++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"2L","nf1","Qu",hh] = PolesNum[perm,"2L","nf1","Qu",hh] + FinRemNum[perm,"2L","nf1","Qu",hh],{hh,AllHelicities}];
(* 2L nf2 *)
PolesNum[perm,"2L","nf2","Qu","+++--+"]=GetPoles5pt["2L","nf2","Qu","+++-",perm,Fbasis2Lxnum[perm],0];
PolesNum[perm,"2L","nf2","Qu","-++--+"]=GetPoles5pt["2L","nf2","Qu","-++-",perm,Fbasis2Lxnum[perm],0];
PolesNum[perm,"2L","nf2","Qu","++---+"]=GetPoles5pt["2L","nf2","Qd","-++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"2L","nf2","Qu","-+---+"]=GetPoles5pt["2L","nf2","Qd","+++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf2","Qu","+++--+"]=GetFiniteRemainder5pt["2L","nf2","Qu","+++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[perm,"2L","nf2","Qu","-++--+"]=GetFiniteRemainder5pt["2L","nf2","Qu","-++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[perm,"2L","nf2","Qu","++---+"]=GetFiniteRemainder5pt["2L","nf2","Qd","-++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf2","Qu","-+---+"]=GetFiniteRemainder5pt["2L","nf2","Qd","+++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"2L","nf2","Qu",hh] = PolesNum[perm,"2L","nf2","Qu",hh] + FinRemNum[perm,"2L","nf2","Qu",hh],{hh,AllHelicities}];
(* 4-point contributions *)
Tree4ptNum = Tree4pt[[1]] /. (Tree4pt[[2]] /. SijNum[perm]);
Poles1L4ptNf0num = (Poles1L4ptNf0[[1]] /. SijNum[perm]) /. (Poles1L4ptNf0[[2]] /. (Poles1L4ptNf0[[3]] /. SijNum[perm]));
FinRem1L4ptNf0num = (FinRem1L4ptNf0[[1]] /. SijNum[perm]) /. (FinRem1L4ptNf0[[2]] /. (FinRem1L4ptNf0[[3]] /. SijNum[perm]));
Poles1L4ptNf1num = (Poles1L4ptNf1[[1]] /. SijNum[perm]) /. (Poles1L4ptNf1[[2]] /. (Poles1L4ptNf1[[3]] /. SijNum[perm]));
FinRem1L4ptNf1num = (FinRem1L4ptNf1[[1]] /. SijNum[perm]) /. (FinRem1L4ptNf1[[2]] /. (FinRem1L4ptNf1[[3]] /. SijNum[perm]));
Poles2L4ptNf0num = (Poles2L4ptNf0[[1]] /. SijNum[perm]) /. (Poles2L4ptNf0[[2]] /. (Poles2L4ptNf0[[3]] /. SijNum[perm]));
FinRem2L4ptNf0num = (FinRem2L4ptNf0[[1]] /. SijNum[perm]) /. (FinRem2L4ptNf0[[2]] /. (FinRem2L4ptNf0[[3]] /. SijNum[perm]));
Poles2L4ptNf1num = (Poles2L4ptNf1[[1]] /. SijNum[perm]) /. (Poles2L4ptNf1[[2]] /. (Poles2L4ptNf1[[3]] /. SijNum[perm]));
FinRem2L4ptNf1num = (FinRem2L4ptNf1[[1]] /. SijNum[perm]) /. (FinRem2L4ptNf1[[2]] /. (FinRem2L4ptNf1[[3]] /. SijNum[perm]));
Poles2L4ptNf2num = (Poles2L4ptNf2[[1]] /. SijNum[perm]) /. (Poles2L4ptNf2[[2]] /. (Poles2L4ptNf2[[3]] /. SijNum[perm]));
FinRem2L4ptNf2num = (FinRem2L4ptNf2[[1]] /. SijNum[perm]) /. (FinRem2L4ptNf2[[2]] /. (FinRem2L4ptNf2[[3]] /. SijNum[perm]));
DecayWnum = DecayW /. NumSubs[perm];
DecayLnum = DecayL /. NumSubs[perm];
InvThetaBnum = InvThetaB /. NumSubs[perm];
(* W amplitudes *)
(* tree *)
{AmpNum[perm,"0L","nf0","W","+++--+"],AmpNum[perm,"0L","nf0","W","-++--+"],
 AmpNum[perm,"0L","nf0","W","++---+"],AmpNum[perm,"0L","nf0","W","-+---+"]}=DecayWnum . InvThetaBnum . Tree4ptNum  /. eps->0;
(* 1L nf0 *)
{PolesNum[perm,"1L","nf0","W","+++--+"],PolesNum[perm,"1L","nf0","W","-++--+"],
 PolesNum[perm,"1L","nf0","W","++---+"],PolesNum[perm,"1L","nf0","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . Poles1L4ptNf0num . Fbasis1Lnum[perm],{eps,0,2}]];
{FinRemNum[perm,"1L","nf0","W","+++--+"],FinRemNum[perm,"1L","nf0","W","-++--+"],
 FinRemNum[perm,"1L","nf0","W","++---+"],FinRemNum[perm,"1L","nf0","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . FinRem1L4ptNf0num . Fbasis1Lnum[perm],{eps,0,2}]];
Do[AmpNum[perm,"1L","nf0","W",hh] = PolesNum[perm,"1L","nf0","W",hh] + FinRemNum[perm,"1L","nf0","W",hh],{hh,AllHelicities}];
(* 1L nf1 *)
{PolesNum[perm,"1L","nf1","W","+++--+"],PolesNum[perm,"1L","nf1","W","-++--+"],
 PolesNum[perm,"1L","nf1","W","++---+"],PolesNum[perm,"1L","nf1","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . Poles1L4ptNf1num . Fbasis1Lnum[perm],{eps,0,2}]];
{FinRemNum[perm,"1L","nf1","W","+++--+"],FinRemNum[perm,"1L","nf1","W","-++--+"],
 FinRemNum[perm,"1L","nf1","W","++---+"],FinRemNum[perm,"1L","nf1","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . FinRem1L4ptNf1num . Fbasis1Lnum[perm],{eps,0,2}]];
Do[AmpNum[perm,"1L","nf1","W",hh] = PolesNum[perm,"1L","nf1","W",hh] + FinRemNum[perm,"1L","nf1","W",hh],{hh,AllHelicities}];
(* 2L nf0 *)
{PolesNum[perm,"2L","nf0","W","+++--+"],PolesNum[perm,"2L","nf0","W","-++--+"],
 PolesNum[perm,"2L","nf0","W","++---+"],PolesNum[perm,"2L","nf0","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . Poles2L4ptNf0num . Fbasis2Lnum[perm],{eps,0,0}]];
{FinRemNum[perm,"2L","nf0","W","+++--+"],FinRemNum[perm,"2L","nf0","W","-++--+"],
 FinRemNum[perm,"2L","nf0","W","++---+"],FinRemNum[perm,"2L","nf0","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . FinRem2L4ptNf0num . Fbasis2Lnum[perm],{eps,0,0}]];
Do[AmpNum[perm,"2L","nf0","W",hh] = PolesNum[perm,"2L","nf0","W",hh] + FinRemNum[perm,"2L","nf0","W",hh],{hh,AllHelicities}];
(* 2L nf1 *)
{PolesNum[perm,"2L","nf1","W","+++--+"],PolesNum[perm,"2L","nf1","W","-++--+"],
 PolesNum[perm,"2L","nf1","W","++---+"],PolesNum[perm,"2L","nf1","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . Poles2L4ptNf1num . Fbasis2Lnum[perm],{eps,0,0}]];
{FinRemNum[perm,"2L","nf1","W","+++--+"],FinRemNum[perm,"2L","nf1","W","-++--+"],
 FinRemNum[perm,"2L","nf1","W","++---+"],FinRemNum[perm,"2L","nf1","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . FinRem2L4ptNf1num . Fbasis2Lnum[perm],{eps,0,0}]];
Do[AmpNum[perm,"2L","nf1","W",hh] = PolesNum[perm,"2L","nf1","W",hh] + FinRemNum[perm,"2L","nf1","W",hh],{hh,AllHelicities}];
(* 2L nf2 *)
{PolesNum[perm,"2L","nf2","W","+++--+"],PolesNum[perm,"2L","nf2","W","-++--+"],
 PolesNum[perm,"2L","nf2","W","++---+"],PolesNum[perm,"2L","nf2","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . Poles2L4ptNf2num . Fbasis2Lnum[perm],{eps,0,0}]];
{FinRemNum[perm,"2L","nf2","W","+++--+"],FinRemNum[perm,"2L","nf2","W","-++--+"],
 FinRemNum[perm,"2L","nf2","W","++---+"],FinRemNum[perm,"2L","nf2","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . FinRem2L4ptNf2num . Fbasis2Lnum[perm],{eps,0,0}]];
Do[AmpNum[perm,"2L","nf2","W",hh] = PolesNum[perm,"2L","nf2","W",hh] + FinRemNum[perm,"2L","nf2","W",hh],{hh,AllHelicities}];
(* l amplitudes *)
(* tree *)
{AmpNum[perm,"0L","nf0","l","+++--+"],AmpNum[perm,"0L","nf0","l","-++--+"],
 AmpNum[perm,"0L","nf0","l","++---+"],AmpNum[perm,"0L","nf0","l","-+---+"]}=DecayLnum . InvThetaBnum . Tree4ptNum  /. eps->0;
(* 1L nf0 *)
{PolesNum[perm,"1L","nf0","l","+++--+"],PolesNum[perm,"1L","nf0","l","-++--+"],
 PolesNum[perm,"1L","nf0","l","++---+"],PolesNum[perm,"1L","nf0","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . Poles1L4ptNf0num . Fbasis1Lnum[perm],{eps,0,2}]];
{FinRemNum[perm,"1L","nf0","l","+++--+"],FinRemNum[perm,"1L","nf0","l","-++--+"],
 FinRemNum[perm,"1L","nf0","l","++---+"],FinRemNum[perm,"1L","nf0","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . FinRem1L4ptNf0num . Fbasis1Lnum[perm],{eps,0,2}]];
Do[AmpNum[perm,"1L","nf0","l",hh] = PolesNum[perm,"1L","nf0","l",hh] + FinRemNum[perm,"1L","nf0","l",hh],{hh,AllHelicities}];
(* 1L nf1 *)
{PolesNum[perm,"1L","nf1","l","+++--+"],PolesNum[perm,"1L","nf1","l","-++--+"],
 PolesNum[perm,"1L","nf1","l","++---+"],PolesNum[perm,"1L","nf1","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . Poles1L4ptNf1num . Fbasis1Lnum[perm],{eps,0,2}]];
{FinRemNum[perm,"1L","nf1","l","+++--+"],FinRemNum[perm,"1L","nf1","l","-++--+"],
 FinRemNum[perm,"1L","nf1","l","++---+"],FinRemNum[perm,"1L","nf1","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . FinRem1L4ptNf1num . Fbasis1Lnum[perm],{eps,0,2}]];
Do[AmpNum[perm,"1L","nf1","l",hh] = PolesNum[perm,"1L","nf1","l",hh] + FinRemNum[perm,"1L","nf1","l",hh],{hh,AllHelicities}];
(* 2L nf0 *)
{PolesNum[perm,"2L","nf0","l","+++--+"],PolesNum[perm,"2L","nf0","l","-++--+"],
 PolesNum[perm,"2L","nf0","l","++---+"],PolesNum[perm,"2L","nf0","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . Poles2L4ptNf0num . Fbasis2Lnum[perm],{eps,0,0}]];
{FinRemNum[perm,"2L","nf0","l","+++--+"],FinRemNum[perm,"2L","nf0","l","-++--+"],
 FinRemNum[perm,"2L","nf0","l","++---+"],FinRemNum[perm,"2L","nf0","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . FinRem2L4ptNf0num . Fbasis2Lnum[perm],{eps,0,0}]];
Do[AmpNum[perm,"2L","nf0","l",hh] = PolesNum[perm,"2L","nf0","l",hh] + FinRemNum[perm,"2L","nf0","l",hh],{hh,AllHelicities}];
(* 2L nf1 *)
{PolesNum[perm,"2L","nf1","l","+++--+"],PolesNum[perm,"2L","nf1","l","-++--+"],
 PolesNum[perm,"2L","nf1","l","++---+"],PolesNum[perm,"2L","nf1","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . Poles2L4ptNf1num . Fbasis2Lnum[perm],{eps,0,0}]];
{FinRemNum[perm,"2L","nf1","l","+++--+"],FinRemNum[perm,"2L","nf1","l","-++--+"],
 FinRemNum[perm,"2L","nf1","l","++---+"],FinRemNum[perm,"2L","nf1","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . FinRem2L4ptNf1num . Fbasis2Lnum[perm],{eps,0,0}]];
Do[AmpNum[perm,"2L","nf1","l",hh] = PolesNum[perm,"2L","nf1","l",hh] + FinRemNum[perm,"2L","nf1","l",hh],{hh,AllHelicities}];
(* 2L nf2 *)
{PolesNum[perm,"2L","nf2","l","+++--+"],PolesNum[perm,"2L","nf2","l","-++--+"],
 PolesNum[perm,"2L","nf2","l","++---+"],PolesNum[perm,"2L","nf2","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . Poles2L4ptNf2num . Fbasis2Lnum[perm],{eps,0,0}]];
{FinRemNum[perm,"2L","nf2","l","+++--+"],FinRemNum[perm,"2L","nf2","l","-++--+"],
 FinRemNum[perm,"2L","nf2","l","++---+"],FinRemNum[perm,"2L","nf2","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . FinRem2L4ptNf2num . Fbasis2Lnum[perm],{eps,0,0}]];
Do[AmpNum[perm,"2L","nf2","l",hh] = PolesNum[perm,"2L","nf2","l",hh] + FinRemNum[perm,"2L","nf2","l",hh],{hh,AllHelicities}];
(* squared finite remainder *)
FinRemSq[perm,"0L","nf0"]=Sum[GetHelFinRemSq[perm,"0L","nf0",hh,NumSubs[perm]],{hh,AllHelicities}];
FinRemSq[perm,"1L","nf0"]=Sum[GetHelFinRemSq[perm,"1L","nf0",hh,NumSubs[perm]],{hh,AllHelicities}];
FinRemSq[perm,"1L","nf1"]=Sum[GetHelFinRemSq[perm,"1L","nf1",hh,NumSubs[perm]],{hh,AllHelicities}];
FinRemSq[perm,"2L","nf0"]=Sum[GetHelFinRemSq[perm,"2L","nf0",hh,NumSubs[perm]],{hh,AllHelicities}];
FinRemSq[perm,"2L","nf1"]=Sum[GetHelFinRemSq[perm,"2L","nf1",hh,NumSubs[perm]],{hh,AllHelicities}];
FinRemSq[perm,"2L","nf2"]=Sum[GetHelFinRemSq[perm,"2L","nf2",hh,NumSubs[perm]],{hh,AllHelicities}];
(* *)
Print[perm," done in ",(AbsoluteTime[]-tick)/1.," seconds"];
,{perm,allpermutations}];
Print["all done in ",(AbsoluteTime[]-tickall)/1.," seconds"];


(*
ud~ channel: perm 1234
d~u channel: perm 1432
ug  channel: perm 1243
gu  channel: perm 1423
d~g channel: perm 1342
gd~ channel: perm 1324
*)


ConstSubs = {
Nc->3,
e->0.3079537672443688,
gs->1.2177157847767197,
gW->Sqrt[0.42671326129048615]
};


ave = {1/36,1/36,1/96,1/96,1/96,1/96};


prefac = 2*e^2*gW^4*gs^2*(Nc^2-1)*ave  /. ConstSubs


(* full colour vs MadGraph *)
Print[prefac*((FinRemSq[#,"0L","nf0"])& /@ allpermutations) // N];


Print[(FinRemSq[#,"0L","nf0"])& /@ allpermutations // N];


Print[2*Re[FinRemSq[#,"1L","nf0"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N];
Print[2*Re[FinRemSq[#,"1L","nf1"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N];


Print[2*Re[FinRemSq[#,"2L","nf0"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N];
Print[2*Re[FinRemSq[#,"2L","nf1"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N];
Print[2*Re[FinRemSq[#,"2L","nf2"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N];


(* ::Subsection:: *)
(*T EX format*)


ToTeX2L[x_]:=StringReplace[ToString[Table[NumberForm[Chop[Coefficient[x,eps,i]],6],{i,{-4,-3,-2,-1,0}}]],{","->" $ & $","}"->" $ \\\\","{"->"& $ ","I"->"i"}];
ToTeX1L[x_]:=StringReplace[ToString[Table[NumberForm[Chop[Coefficient[x,eps,i]],6],{i,{-2,-1,0,1,2}}]],{","->" $ & $","}"->" $ \\\\","{"->"& $ ","I"->"i"}];


F0L0 = (FinRemSq[#,"0L","nf0"])& /@ allpermutations // N


F1L0 = Re[FinRemSq[#,"1L","nf0"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N
F1L1 = Re[FinRemSq[#,"1L","nf1"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N


F2L0 = Re[FinRemSq[#,"2L","nf0"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N
F2L1 = Re[FinRemSq[#,"2L","nf1"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N
F2L2 = Re[FinRemSq[#,"2L","nf2"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N


F2L = Transpose[List[F2L0,F2L1,F2L2]];


StringReplace[ToString[NumberForm[#,12]& /@ F2L[[1]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F2L[[2]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F2L[[3]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F2L[[4]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F2L[[5]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F2L[[6]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]


F0L1L = Transpose[List[F0L0*10^10,F1L0,F1L1]] // Chop;


StringReplace[ToString[NumberForm[#,12]& /@ F0L1L[[1]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F0L1L[[2]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F0L1L[[3]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F0L1L[[4]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F0L1L[[5]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F0L1L[[6]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]





==> anc/Numerical_Evaluation_Wplus.wl <==
(* ::Package:: *)

$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir];


Needs["PentagonFunctions`"];


Get["utilities.m"];


AllHelicities = {"+++--+","-++--+","++---+","-+---+"};


allpermutations = {"1234","1432","1243","1423","1342","1324"};


(* ::Subsection:: *)
(*load files*)


FunctionBasis1L = Get["analytic/FunctionBasis1L.m"];
FunctionBasis2L = Get["analytic/FunctionBasis2L.m"];
FunctionBasis1Lx = FunctionBasis1L /. {Fr->Frx,SQRT1->SQRT1x,SQRT2->SQRT2x,SQRT3->SQRT3x};
FunctionBasis2Lx = FunctionBasis2L /. {Fr->Frx,SQRT1->SQRT1x,SQRT2->SQRT2x,SQRT3->SQRT3x};


DecayQud = Get["analytic/decay_ud.m"];
InvThetaA = Get["analytic/Inv_ThetaA.m"];
Get["analytic/Phase_5pt.m"];
Tree5pt["Qd","+++-"]=Get["analytic/Tree_5pt_Qd_pppm.m"];
Tree5pt["Qd","-++-"]=Get["analytic/Tree_5pt_Qd_mppm.m"];
Tree5pt["Qu","+++-"]=Get["analytic/Tree_5pt_Qu_pppm.m"];
Tree5pt["Qu","-++-"]=Get["analytic/Tree_5pt_Qu_mppm.m"];


Poles5pt["1L","nf0","Qd","+++-"]=Get["analytic/PolesUVIR_5pt_1L_nf0_Qd_pppm.m"];
Poles5pt["1L","nf0","Qd","-++-"]=Get["analytic/PolesUVIR_5pt_1L_nf0_Qd_mppm.m"];
FiniteRemainder5pt["1L","nf0","Qd","+++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf0_Qd_pppm.m"];
FiniteRemainder5pt["1L","nf0","Qd","-++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf0_Qd_mppm.m"];

Poles5pt["1L","nf0","Qu","+++-"]=Get["analytic/PolesUVIR_5pt_1L_nf0_Qu_pppm.m"];
Poles5pt["1L","nf0","Qu","-++-"]=Get["analytic/PolesUVIR_5pt_1L_nf0_Qu_mppm.m"];
FiniteRemainder5pt["1L","nf0","Qu","+++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf0_Qu_pppm.m"];
FiniteRemainder5pt["1L","nf0","Qu","-++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf0_Qu_mppm.m"];


Poles5pt["1L","nf1","Qd","+++-"]=Get["analytic/PolesUVIR_5pt_1L_nf1_Qd_pppm.m"];
Poles5pt["1L","nf1","Qd","-++-"]=Get["analytic/PolesUVIR_5pt_1L_nf1_Qd_mppm.m"];
FiniteRemainder5pt["1L","nf1","Qd","+++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf1_Qd_pppm.m"];
FiniteRemainder5pt["1L","nf1","Qd","-++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf1_Qd_mppm.m"];

Poles5pt["1L","nf1","Qu","+++-"]=Get["analytic/PolesUVIR_5pt_1L_nf1_Qu_pppm.m"];
Poles5pt["1L","nf1","Qu","-++-"]=Get["analytic/PolesUVIR_5pt_1L_nf1_Qu_mppm.m"];
FiniteRemainder5pt["1L","nf1","Qu","+++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf1_Qu_pppm.m"];
FiniteRemainder5pt["1L","nf1","Qu","-++-"]=Get["analytic/FiniteRemainder_5pt_1L_nf1_Qu_mppm.m"];


Poles5pt["2L","nf0","Qd","+++-"]=Get["analytic/PolesUVIR_5pt_2L_nf0_Qd_pppm.m"];
Poles5pt["2L","nf0","Qd","-++-"]=Get["analytic/PolesUVIR_5pt_2L_nf0_Qd_mppm.m"];
FiniteRemainder5pt["2L","nf0","Qd","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf0_Qd_pppm.m"];
FiniteRemainder5pt["2L","nf0","Qd","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf0_Qd_mppm.m"];

Poles5pt["2L","nf0","Qu","+++-"]=Get["analytic/PolesUVIR_5pt_2L_nf0_Qu_pppm.m"];
Poles5pt["2L","nf0","Qu","-++-"]=Get["analytic/PolesUVIR_5pt_2L_nf0_Qu_mppm.m"];
FiniteRemainder5pt["2L","nf0","Qu","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf0_Qu_pppm.m"];
FiniteRemainder5pt["2L","nf0","Qu","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf0_Qu_mppm.m"];


Poles5pt["2L","nf1","Qd","+++-"]=Get["analytic/PolesUVIR_5pt_2L_nf1_Qd_pppm.m"];
Poles5pt["2L","nf1","Qd","-++-"]=Get["analytic/PolesUVIR_5pt_2L_nf1_Qd_mppm.m"];
FiniteRemainder5pt["2L","nf1","Qd","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf1_Qd_pppm.m"];
FiniteRemainder5pt["2L","nf1","Qd","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf1_Qd_mppm.m"];

Poles5pt["2L","nf1","Qu","+++-"]=Get["analytic/PolesUVIR_5pt_2L_nf1_Qu_pppm.m"];
Poles5pt["2L","nf1","Qu","-++-"]=Get["analytic/PolesUVIR_5pt_2L_nf1_Qu_mppm.m"];
FiniteRemainder5pt["2L","nf1","Qu","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf1_Qu_pppm.m"];
FiniteRemainder5pt["2L","nf1","Qu","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf1_Qu_mppm.m"];


Poles5pt["2L","nf2","Qd","+++-"]=Get["analytic/PolesUVIR_5pt_2L_nf2_Qd_pppm.m"];
Poles5pt["2L","nf2","Qd","-++-"]=Get["analytic/PolesUVIR_5pt_2L_nf2_Qd_mppm.m"];
FiniteRemainder5pt["2L","nf2","Qd","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf2_Qd_pppm.m"];
FiniteRemainder5pt["2L","nf2","Qd","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf2_Qd_mppm.m"];

Poles5pt["2L","nf2","Qu","+++-"]=Get["analytic/PolesUVIR_5pt_2L_nf2_Qu_pppm.m"];
Poles5pt["2L","nf2","Qu","-++-"]=Get["analytic/PolesUVIR_5pt_2L_nf2_Qu_mppm.m"];
FiniteRemainder5pt["2L","nf2","Qu","+++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf2_Qu_pppm.m"];
FiniteRemainder5pt["2L","nf2","Qu","-++-"]=Get["analytic/FiniteRemainder_5pt_2L_nf2_Qu_mppm.m"];


DecayW = Get["analytic/decay_W.m"];
DecayL = Get["analytic/decay_l.m"];
InvThetaB = Get["analytic/Inv_ThetaB.m"];
Tree4pt = Get["analytic/Tree_4pt.m"];

Poles1L4ptNf0 = Get["analytic/PolesUVIR_4pt_1L_nf0.m"];
FinRem1L4ptNf0 = Get["analytic/FiniteRemainder_4pt_1L_nf0.m"];

Poles1L4ptNf1 = Get["analytic/PolesUVIR_4pt_1L_nf1.m"];
FinRem1L4ptNf1 = Get["analytic/FiniteRemainder_4pt_1L_nf1.m"];

Poles2L4ptNf0 = Get["analytic/PolesUVIR_4pt_2L_nf0.m"];
FinRem2L4ptNf0 = Get["analytic/FiniteRemainder_4pt_2L_nf0.m"];

Poles2L4ptNf1 = Get["analytic/PolesUVIR_4pt_2L_nf1.m"];
FinRem2L4ptNf1 = Get["analytic/FiniteRemainder_4pt_2L_nf1.m"];

Poles2L4ptNf2 = Get["analytic/PolesUVIR_4pt_2L_nf2.m"];
FinRem2L4ptNf2 = Get["analytic/FiniteRemainder_4pt_2L_nf2.m"];


Get["analytic/Phase_6pt.m"];


(* ::Subsection:: *)
(*phase space point*)


(* set W mass and W decay width *)
MW = 80.419002445756163`100;
GammaW = 2.0476`100;


(* read PS point. input momenta is given for 24\[Rule]1356 scattering *)
pmomin = Get["phase_space_point.m"];


(* generate momenta for 6-permutations needed *)
pmom["1234"]=pmomin[[{1,2,3,4,5,6}]];
pmom["1432"]=pmomin[[{1,4,3,2,5,6}]];
pmom["1243"]=pmomin[[{1,2,4,3,5,6}]];
pmom["1423"]=pmomin[[{1,4,2,3,5,6}]];
pmom["1342"]=pmomin[[{1,3,4,2,5,6}]];
pmom["1324"]=pmomin[[{1,3,2,4,5,6}]];


g = DiagonalMatrix[{1,-1,-1,-1}];
sp2[a_]:=a . g . a;

SijNum = {s12->sp2[pmomin[[1]]+pmomin[[2]]],
 s23->sp2[pmomin[[2]]+pmomin[[3]]],
 s34->sp2[pmomin[[3]]+pmomin[[4]]],
 s56->sp2[pmomin[[5]]+pmomin[[6]]],
 s123->sp2[pmomin[[1]]+pmomin[[2]]+pmomin[[3]]],
 s234->sp2[pmomin[[2]]+pmomin[[3]]+pmomin[[4]]]};
 
SijNum = Thread[SijNum[[All,1]]->Rationalize[SijNum[[All,2]],10^(-80)]];


Sij2Tij = {p1s -> s56, t12 -> -s12 - s156 + s34 + s56, t15 -> s156, t23 -> s23, t34 -> s34, t45 -> -s156 + s23 - s456 + s56} /. {s156->s234,s456->s123};

TijNum = Sij2Tij/.SijNum;


(* we permute the phase space point to the t45 channel to use the pentagon function library *)
permTij["p15342"] = {t12->t15,t23->t12-t34-t45,t34->t34,t45->t15-t23-t34,t15->t12,p1s->p1s};
permTijNum["p15342"] = Thread[permTij["p15342"][[All,1]]->(permTij["p15342"][[All,2]]/.TijNum)];


(* ::Subsection:: *)
(*pentagon function evaluation*)


neededFr=Union[Cases[{FunctionBasis1L,FunctionBasis2L},Fr[__],Infinity]];


neededPfuncs = {};
 
Do[ Fr2F[ss] = Get["analytic/Fr2F_p"<>ss<>"5.m"]/.Fr[_][ii__]:>Fr[ii];
 
  neededPfuncs = Union[neededPfuncs,Cases[neededFr/.Fr2F[ss],F[__],Infinity]];

,{ss,allpermutations}];


(* choose evaluation accuracy among {"double", "quadruple", "octuple"} *)
precision = "quadruple";

(* define pentagon function evaluator *)
evaluator = StartEvaluatorProcess["m1",neededPfuncs,"Precision"->precision];


vars={p1s,t12,t23,t34,t45,t15};


(* evaluate pentagon functions *)
{timing,Fnum} = AbsoluteTiming[EvaluateFunctions[evaluator,N[vars/.permTijNum["p15342"],80]]];
Print["pentagon functions evaluated in ", timing, " s (", precision, ")"];
Fnum = Dispatch[Fnum];


constants = {im[1,1]->I*Pi, re[3,1]->Zeta[3]};


(* prepare values of Fr functions *)
Do[ FrNum[ss] = Thread[neededFr->(neededFr/.Dispatch[Fr2F[ss]/.Fnum]/.constants)];
,{ss,allpermutations}];


(* ::Subsection:: *)
(*amplitude evaluation*)


Clear[SijNum];


tickall=AbsoluteTime[];
Do[
(* *)
tick=AbsoluteTime[];
ExNum[perm]=FromTwistorVariables6pt[1,2,3,4,5,6] /. EvaluateSijTr[pmom[perm]];
SijNum[perm] = sij2ex6pt /. ExNum[perm];
NumSubs[perm]=Join[ExNum[perm],SijNum[perm]];
SqrtNum[perm] =SqrtDefs1  /. SijNum[perm] /. SqrtDefs2 /. Sqrt[a_]:>Sqrt[a+I*10^(-momprecision)] /. (s2t  /. SijNum[perm]) /. Rule[a_,b_]:>Rule[a,N[b,momprecision]];
SqrtNumx[perm]=SqrtDefs1x /. SijNum[perm] /. SqrtDefs2 /. Sqrt[a_]:>Sqrt[a+I*10^(-momprecision)] /. (s2tx /. SijNum[perm]) /. Rule[a_,b_]:>Rule[a,N[b,momprecision]];
(* Numerical values of Function Basis Monomials *)
Fbasis1Lnum[perm] =(FunctionBasis1L  /. FrNum[perm] /. mono[x_]:>x /. SqrtNum[perm]);
Fbasis1Lxnum[perm]=(FunctionBasis1Lx /. Frx->Fr /. FrNum[StringJoin[StringPartition[perm,1][[{1,4,3,2}]]]] /. mono[x_]:>x /. SqrtNumx[perm]);
Fbasis2Lnum[perm] =(FunctionBasis2L  /. FrNum[perm] /. mono[x_]:>x /. SqrtNum[perm]);
Fbasis2Lxnum[perm]=(FunctionBasis2Lx /. Frx->Fr /. FrNum[StringJoin[StringPartition[perm,1][[{1,4,3,2}]]]] /. mono[x_]:>x /. SqrtNumx[perm]);
(* 5-point contributions *)
pmom5pt[perm]=Join[pmom[perm][[1;;4]],{Plus@@(pmom[perm][[5;;6]])}];
ExNum5pt[perm,{1,2,3,4}]=Join[
(FromTwistorVariables5pt[z1,2,1,3,4,5] /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z2,1,4,3,2,5] /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z3,2,4,3,1,5] /. EvaluateSijTr[pmom5pt[perm]])
];
ExNum5ptConj[perm,{1,2,3,4}]=Join[
(FromTwistorVariables5pt[z1,2,1,3,4,5] /. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z2,1,4,3,2,5] /. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z3,2,4,3,1,5] /. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]])
];
ExNum5pt[perm,{1,4,3,2}]=Join[
(FromTwistorVariables5pt[z1,4,1,3,2,5] /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z2,1,2,3,4,5] /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z3,4,2,3,1,5] /. EvaluateSijTr[pmom5pt[perm]])
];
ExNum5ptConj[perm,{1,4,3,2}]=Join[
(FromTwistorVariables5pt[z1,4,1,3,2,5] /. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z2,1,2,3,4,5] /. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]]),
(FromTwistorVariables5pt[z3,4,2,3,1,5] /. {trp->trm,trm->trp} /. EvaluateSijTr[pmom5pt[perm]])
];
(* Qd amplitudes *)
(* tree *)
AmpNum[perm,"0L","nf0","Qd","+++--+"]=GetTreeAmp5pt["Qd","+++-",perm];
AmpNum[perm,"0L","nf0","Qd","-++--+"]=GetTreeAmp5pt["Qd","-++-",perm];
AmpNum[perm,"0L","nf0","Qd","++---+"]=GetTreeAmp5pt["Qu","-++-",perm,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
AmpNum[perm,"0L","nf0","Qd","-+---+"]=GetTreeAmp5pt["Qu","+++-",perm,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
(* 1L nf0 *)
PolesNum[perm,"1L","nf0","Qd","+++--+"]=GetPoles5pt["1L","nf0","Qd","+++-",perm,Fbasis1Lnum[perm],2];
PolesNum[perm,"1L","nf0","Qd","-++--+"]=GetPoles5pt["1L","nf0","Qd","-++-",perm,Fbasis1Lnum[perm],2];
PolesNum[perm,"1L","nf0","Qd","++---+"]=GetPoles5pt["1L","nf0","Qu","-++-",perm,Fbasis1Lnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"1L","nf0","Qd","-+---+"]=GetPoles5pt["1L","nf0","Qu","+++-",perm,Fbasis1Lnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"1L","nf0","Qd","+++--+"]=GetFiniteRemainder5pt["1L","nf0","Qd","+++-",perm,Fbasis1Lnum[perm],2];
FinRemNum[perm,"1L","nf0","Qd","-++--+"]=GetFiniteRemainder5pt["1L","nf0","Qd","-++-",perm,Fbasis1Lnum[perm],2];
FinRemNum[perm,"1L","nf0","Qd","++---+"]=GetFiniteRemainder5pt["1L","nf0","Qu","-++-",perm,Fbasis1Lnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"1L","nf0","Qd","-+---+"]=GetFiniteRemainder5pt["1L","nf0","Qu","+++-",perm,Fbasis1Lnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"1L","nf0","Qd",hh] = PolesNum[perm,"1L","nf0","Qd",hh] + FinRemNum[perm,"1L","nf0","Qd",hh],{hh,AllHelicities}];
(* 1L nf1 *)
PolesNum[perm,"1L","nf1","Qd","+++--+"]=GetPoles5pt["1L","nf1","Qd","+++-",perm,Fbasis1Lnum[perm],2];
PolesNum[perm,"1L","nf1","Qd","-++--+"]=GetPoles5pt["1L","nf1","Qd","-++-",perm,Fbasis1Lnum[perm],2];
PolesNum[perm,"1L","nf1","Qd","++---+"]=GetPoles5pt["1L","nf1","Qu","-++-",perm,Fbasis1Lnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"1L","nf1","Qd","-+---+"]=GetPoles5pt["1L","nf1","Qu","+++-",perm,Fbasis1Lnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"1L","nf1","Qd","+++--+"]=GetFiniteRemainder5pt["1L","nf1","Qd","+++-",perm,Fbasis1Lnum[perm],2];
FinRemNum[perm,"1L","nf1","Qd","-++--+"]=GetFiniteRemainder5pt["1L","nf1","Qd","-++-",perm,Fbasis1Lnum[perm],2];
FinRemNum[perm,"1L","nf1","Qd","++---+"]=GetFiniteRemainder5pt["1L","nf1","Qu","-++-",perm,Fbasis1Lnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"1L","nf1","Qd","-+---+"]=GetFiniteRemainder5pt["1L","nf1","Qu","+++-",perm,Fbasis1Lnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"1L","nf1","Qd",hh] = PolesNum[perm,"1L","nf1","Qd",hh] + FinRemNum[perm,"1L","nf1","Qd",hh],{hh,AllHelicities}];
(* 2L nf0 *)
PolesNum[perm,"2L","nf0","Qd","+++--+"]=GetPoles5pt["2L","nf0","Qd","+++-",perm,Fbasis2Lnum[perm],0];
PolesNum[perm,"2L","nf0","Qd","-++--+"]=GetPoles5pt["2L","nf0","Qd","-++-",perm,Fbasis2Lnum[perm],0];
PolesNum[perm,"2L","nf0","Qd","++---+"]=GetPoles5pt["2L","nf0","Qu","-++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"2L","nf0","Qd","-+---+"]=GetPoles5pt["2L","nf0","Qu","+++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf0","Qd","+++--+"]=GetFiniteRemainder5pt["2L","nf0","Qd","+++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[perm,"2L","nf0","Qd","-++--+"]=GetFiniteRemainder5pt["2L","nf0","Qd","-++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[perm,"2L","nf0","Qd","++---+"]=GetFiniteRemainder5pt["2L","nf0","Qu","-++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf0","Qd","-+---+"]=GetFiniteRemainder5pt["2L","nf0","Qu","+++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"2L","nf0","Qd",hh] = PolesNum[perm,"2L","nf0","Qd",hh] + FinRemNum[perm,"2L","nf0","Qd",hh],{hh,AllHelicities}];
(* 2L nf1 *)
PolesNum[perm,"2L","nf1","Qd","+++--+"]=GetPoles5pt["2L","nf1","Qd","+++-",perm,Fbasis2Lnum[perm],0];
PolesNum[perm,"2L","nf1","Qd","-++--+"]=GetPoles5pt["2L","nf1","Qd","-++-",perm,Fbasis2Lnum[perm],0];
PolesNum[perm,"2L","nf1","Qd","++---+"]=GetPoles5pt["2L","nf1","Qu","-++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"2L","nf1","Qd","-+---+"]=GetPoles5pt["2L","nf1","Qu","+++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf1","Qd","+++--+"]=GetFiniteRemainder5pt["2L","nf1","Qd","+++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[perm,"2L","nf1","Qd","-++--+"]=GetFiniteRemainder5pt["2L","nf1","Qd","-++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[perm,"2L","nf1","Qd","++---+"]=GetFiniteRemainder5pt["2L","nf1","Qu","-++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf1","Qd","-+---+"]=GetFiniteRemainder5pt["2L","nf1","Qu","+++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"2L","nf1","Qd",hh] = PolesNum[perm,"2L","nf1","Qd",hh] + FinRemNum[perm,"2L","nf1","Qd",hh],{hh,AllHelicities}];
(* 2L nf2 *)
PolesNum[perm,"2L","nf2","Qd","+++--+"]=GetPoles5pt["2L","nf2","Qd","+++-",perm,Fbasis2Lnum[perm],0];
PolesNum[perm,"2L","nf2","Qd","-++--+"]=GetPoles5pt["2L","nf2","Qd","-++-",perm,Fbasis2Lnum[perm],0];
PolesNum[perm,"2L","nf2","Qd","++---+"]=GetPoles5pt["2L","nf2","Qu","-++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"2L","nf2","Qd","-+---+"]=GetPoles5pt["2L","nf2","Qu","+++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf2","Qd","+++--+"]=GetFiniteRemainder5pt["2L","nf2","Qd","+++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[perm,"2L","nf2","Qd","-++--+"]=GetFiniteRemainder5pt["2L","nf2","Qd","-++-",perm,Fbasis2Lnum[perm],0];
FinRemNum[perm,"2L","nf2","Qd","++---+"]=GetFiniteRemainder5pt["2L","nf2","Qu","-++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf2","Qd","-+---+"]=GetFiniteRemainder5pt["2L","nf2","Qu","+++-",perm,Fbasis2Lnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"2L","nf2","Qd",hh] = PolesNum[perm,"2L","nf2","Qd",hh] + FinRemNum[perm,"2L","nf2","Qd",hh],{hh,AllHelicities}];
(* Qu amplitudes *)
(* tree *)
AmpNum[perm,"0L","nf0","Qu","+++--+"]=GetTreeAmp5pt["Qu","+++-",perm];
AmpNum[perm,"0L","nf0","Qu","-++--+"]=GetTreeAmp5pt["Qu","-++-",perm];
AmpNum[perm,"0L","nf0","Qu","++---+"]=GetTreeAmp5pt["Qd","-++-",perm,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
AmpNum[perm,"0L","nf0","Qu","-+---+"]=GetTreeAmp5pt["Qd","+++-",perm,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
(* 1L nf0 *)
PolesNum[perm,"1L","nf0","Qu","+++--+"]=GetPoles5pt["1L","nf0","Qu","+++-",perm,Fbasis1Lxnum[perm],2];
PolesNum[perm,"1L","nf0","Qu","-++--+"]=GetPoles5pt["1L","nf0","Qu","-++-",perm,Fbasis1Lxnum[perm],2];
PolesNum[perm,"1L","nf0","Qu","++---+"]=GetPoles5pt["1L","nf0","Qd","-++-",perm,Fbasis1Lxnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"1L","nf0","Qu","-+---+"]=GetPoles5pt["1L","nf0","Qd","+++-",perm,Fbasis1Lxnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"1L","nf0","Qu","+++--+"]=GetFiniteRemainder5pt["1L","nf0","Qu","+++-",perm,Fbasis1Lxnum[perm],2];
FinRemNum[perm,"1L","nf0","Qu","-++--+"]=GetFiniteRemainder5pt["1L","nf0","Qu","-++-",perm,Fbasis1Lxnum[perm],2];
FinRemNum[perm,"1L","nf0","Qu","++---+"]=GetFiniteRemainder5pt["1L","nf0","Qd","-++-",perm,Fbasis1Lxnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"1L","nf0","Qu","-+---+"]=GetFiniteRemainder5pt["1L","nf0","Qd","+++-",perm,Fbasis1Lxnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"1L","nf0","Qu",hh] = PolesNum[perm,"1L","nf0","Qu",hh] + FinRemNum[perm,"1L","nf0","Qu",hh],{hh,AllHelicities}];
(* 1L nf1 *)
PolesNum[perm,"1L","nf1","Qu","+++--+"]=GetPoles5pt["1L","nf1","Qu","+++-",perm,Fbasis1Lxnum[perm],2];
PolesNum[perm,"1L","nf1","Qu","-++--+"]=GetPoles5pt["1L","nf1","Qu","-++-",perm,Fbasis1Lxnum[perm],2];
PolesNum[perm,"1L","nf1","Qu","++---+"]=GetPoles5pt["1L","nf1","Qd","-++-",perm,Fbasis1Lxnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"1L","nf1","Qu","-+---+"]=GetPoles5pt["1L","nf1","Qd","+++-",perm,Fbasis1Lxnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"1L","nf1","Qu","+++--+"]=GetFiniteRemainder5pt["1L","nf1","Qu","+++-",perm,Fbasis1Lxnum[perm],2];
FinRemNum[perm,"1L","nf1","Qu","-++--+"]=GetFiniteRemainder5pt["1L","nf1","Qu","-++-",perm,Fbasis1Lxnum[perm],2];
FinRemNum[perm,"1L","nf1","Qu","++---+"]=GetFiniteRemainder5pt["1L","nf1","Qd","-++-",perm,Fbasis1Lxnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"1L","nf1","Qu","-+---+"]=GetFiniteRemainder5pt["1L","nf1","Qd","+++-",perm,Fbasis1Lxnum[perm],2,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"1L","nf1","Qu",hh] = PolesNum[perm,"1L","nf1","Qu",hh] + FinRemNum[perm,"1L","nf1","Qu",hh],{hh,AllHelicities}];
(* 2L nf0 *)
PolesNum[perm,"2L","nf0","Qu","+++--+"]=GetPoles5pt["2L","nf0","Qu","+++-",perm,Fbasis2Lxnum[perm],0];
PolesNum[perm,"2L","nf0","Qu","-++--+"]=GetPoles5pt["2L","nf0","Qu","-++-",perm,Fbasis2Lxnum[perm],0];
PolesNum[perm,"2L","nf0","Qu","++---+"]=GetPoles5pt["2L","nf0","Qd","-++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"2L","nf0","Qu","-+---+"]=GetPoles5pt["2L","nf0","Qd","+++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf0","Qu","+++--+"]=GetFiniteRemainder5pt["2L","nf0","Qu","+++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[perm,"2L","nf0","Qu","-++--+"]=GetFiniteRemainder5pt["2L","nf0","Qu","-++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[perm,"2L","nf0","Qu","++---+"]=GetFiniteRemainder5pt["2L","nf0","Qd","-++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf0","Qu","-+---+"]=GetFiniteRemainder5pt["2L","nf0","Qd","+++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"2L","nf0","Qu",hh] = PolesNum[perm,"2L","nf0","Qu",hh] + FinRemNum[perm,"2L","nf0","Qu",hh],{hh,AllHelicities}];
(* 2L nf1 *)
PolesNum[perm,"2L","nf1","Qu","+++--+"]=GetPoles5pt["2L","nf1","Qu","+++-",perm,Fbasis2Lxnum[perm],0];
PolesNum[perm,"2L","nf1","Qu","-++--+"]=GetPoles5pt["2L","nf1","Qu","-++-",perm,Fbasis2Lxnum[perm],0];
PolesNum[perm,"2L","nf1","Qu","++---+"]=GetPoles5pt["2L","nf1","Qd","-++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"2L","nf1","Qu","-+---+"]=GetPoles5pt["2L","nf1","Qd","+++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf1","Qu","+++--+"]=GetFiniteRemainder5pt["2L","nf1","Qu","+++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[perm,"2L","nf1","Qu","-++--+"]=GetFiniteRemainder5pt["2L","nf1","Qu","-++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[perm,"2L","nf1","Qu","++---+"]=GetFiniteRemainder5pt["2L","nf1","Qd","-++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf1","Qu","-+---+"]=GetFiniteRemainder5pt["2L","nf1","Qd","+++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"2L","nf1","Qu",hh] = PolesNum[perm,"2L","nf1","Qu",hh] + FinRemNum[perm,"2L","nf1","Qu",hh],{hh,AllHelicities}];
(* 2L nf2 *)
PolesNum[perm,"2L","nf2","Qu","+++--+"]=GetPoles5pt["2L","nf2","Qu","+++-",perm,Fbasis2Lxnum[perm],0];
PolesNum[perm,"2L","nf2","Qu","-++--+"]=GetPoles5pt["2L","nf2","Qu","-++-",perm,Fbasis2Lxnum[perm],0];
PolesNum[perm,"2L","nf2","Qu","++---+"]=GetPoles5pt["2L","nf2","Qd","-++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
PolesNum[perm,"2L","nf2","Qu","-+---+"]=GetPoles5pt["2L","nf2","Qd","+++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf2","Qu","+++--+"]=GetFiniteRemainder5pt["2L","nf2","Qu","+++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[perm,"2L","nf2","Qu","-++--+"]=GetFiniteRemainder5pt["2L","nf2","Qu","-++-",perm,Fbasis2Lxnum[perm],0];
FinRemNum[perm,"2L","nf2","Qu","++---+"]=GetFiniteRemainder5pt["2L","nf2","Qd","-++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
FinRemNum[perm,"2L","nf2","Qu","-+---+"]=GetFiniteRemainder5pt["2L","nf2","Qd","+++-",perm,Fbasis2Lxnum[perm],0,{"Conjugate"->True,"Permutation"->{1,4,3,2}}];
Do[AmpNum[perm,"2L","nf2","Qu",hh] = PolesNum[perm,"2L","nf2","Qu",hh] + FinRemNum[perm,"2L","nf2","Qu",hh],{hh,AllHelicities}];
(* 4-point contributions *)
Tree4ptNum = Tree4pt[[1]] /. (Tree4pt[[2]] /. SijNum[perm]);
Poles1L4ptNf0num = (Poles1L4ptNf0[[1]] /. SijNum[perm]) /. (Poles1L4ptNf0[[2]] /. (Poles1L4ptNf0[[3]] /. SijNum[perm]));
FinRem1L4ptNf0num = (FinRem1L4ptNf0[[1]] /. SijNum[perm]) /. (FinRem1L4ptNf0[[2]] /. (FinRem1L4ptNf0[[3]] /. SijNum[perm]));
Poles1L4ptNf1num = (Poles1L4ptNf1[[1]] /. SijNum[perm]) /. (Poles1L4ptNf1[[2]] /. (Poles1L4ptNf1[[3]] /. SijNum[perm]));
FinRem1L4ptNf1num = (FinRem1L4ptNf1[[1]] /. SijNum[perm]) /. (FinRem1L4ptNf1[[2]] /. (FinRem1L4ptNf1[[3]] /. SijNum[perm]));
Poles2L4ptNf0num = (Poles2L4ptNf0[[1]] /. SijNum[perm]) /. (Poles2L4ptNf0[[2]] /. (Poles2L4ptNf0[[3]] /. SijNum[perm]));
FinRem2L4ptNf0num = (FinRem2L4ptNf0[[1]] /. SijNum[perm]) /. (FinRem2L4ptNf0[[2]] /. (FinRem2L4ptNf0[[3]] /. SijNum[perm]));
Poles2L4ptNf1num = (Poles2L4ptNf1[[1]] /. SijNum[perm]) /. (Poles2L4ptNf1[[2]] /. (Poles2L4ptNf1[[3]] /. SijNum[perm]));
FinRem2L4ptNf1num = (FinRem2L4ptNf1[[1]] /. SijNum[perm]) /. (FinRem2L4ptNf1[[2]] /. (FinRem2L4ptNf1[[3]] /. SijNum[perm]));
Poles2L4ptNf2num = (Poles2L4ptNf2[[1]] /. SijNum[perm]) /. (Poles2L4ptNf2[[2]] /. (Poles2L4ptNf2[[3]] /. SijNum[perm]));
FinRem2L4ptNf2num = (FinRem2L4ptNf2[[1]] /. SijNum[perm]) /. (FinRem2L4ptNf2[[2]] /. (FinRem2L4ptNf2[[3]] /. SijNum[perm]));
DecayWnum = DecayW /. NumSubs[perm];
DecayLnum = DecayL /. NumSubs[perm];
InvThetaBnum = InvThetaB /. NumSubs[perm];
(* W amplitudes *)
(* tree *)
{AmpNum[perm,"0L","nf0","W","+++--+"],AmpNum[perm,"0L","nf0","W","-++--+"],
 AmpNum[perm,"0L","nf0","W","++---+"],AmpNum[perm,"0L","nf0","W","-+---+"]}=DecayWnum . InvThetaBnum . Tree4ptNum  /. eps->0;
(* 1L nf0 *)
{PolesNum[perm,"1L","nf0","W","+++--+"],PolesNum[perm,"1L","nf0","W","-++--+"],
 PolesNum[perm,"1L","nf0","W","++---+"],PolesNum[perm,"1L","nf0","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . Poles1L4ptNf0num . Fbasis1Lnum[perm],{eps,0,2}]];
{FinRemNum[perm,"1L","nf0","W","+++--+"],FinRemNum[perm,"1L","nf0","W","-++--+"],
 FinRemNum[perm,"1L","nf0","W","++---+"],FinRemNum[perm,"1L","nf0","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . FinRem1L4ptNf0num . Fbasis1Lnum[perm],{eps,0,2}]];
Do[AmpNum[perm,"1L","nf0","W",hh] = PolesNum[perm,"1L","nf0","W",hh] + FinRemNum[perm,"1L","nf0","W",hh],{hh,AllHelicities}];
(* 1L nf1 *)
{PolesNum[perm,"1L","nf1","W","+++--+"],PolesNum[perm,"1L","nf1","W","-++--+"],
 PolesNum[perm,"1L","nf1","W","++---+"],PolesNum[perm,"1L","nf1","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . Poles1L4ptNf1num . Fbasis1Lnum[perm],{eps,0,2}]];
{FinRemNum[perm,"1L","nf1","W","+++--+"],FinRemNum[perm,"1L","nf1","W","-++--+"],
 FinRemNum[perm,"1L","nf1","W","++---+"],FinRemNum[perm,"1L","nf1","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . FinRem1L4ptNf1num . Fbasis1Lnum[perm],{eps,0,2}]];
Do[AmpNum[perm,"1L","nf1","W",hh] = PolesNum[perm,"1L","nf1","W",hh] + FinRemNum[perm,"1L","nf1","W",hh],{hh,AllHelicities}];
(* 2L nf0 *)
{PolesNum[perm,"2L","nf0","W","+++--+"],PolesNum[perm,"2L","nf0","W","-++--+"],
 PolesNum[perm,"2L","nf0","W","++---+"],PolesNum[perm,"2L","nf0","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . Poles2L4ptNf0num . Fbasis2Lnum[perm],{eps,0,0}]];
{FinRemNum[perm,"2L","nf0","W","+++--+"],FinRemNum[perm,"2L","nf0","W","-++--+"],
 FinRemNum[perm,"2L","nf0","W","++---+"],FinRemNum[perm,"2L","nf0","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . FinRem2L4ptNf0num . Fbasis2Lnum[perm],{eps,0,0}]];
Do[AmpNum[perm,"2L","nf0","W",hh] = PolesNum[perm,"2L","nf0","W",hh] + FinRemNum[perm,"2L","nf0","W",hh],{hh,AllHelicities}];
(* 2L nf1 *)
{PolesNum[perm,"2L","nf1","W","+++--+"],PolesNum[perm,"2L","nf1","W","-++--+"],
 PolesNum[perm,"2L","nf1","W","++---+"],PolesNum[perm,"2L","nf1","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . Poles2L4ptNf1num . Fbasis2Lnum[perm],{eps,0,0}]];
{FinRemNum[perm,"2L","nf1","W","+++--+"],FinRemNum[perm,"2L","nf1","W","-++--+"],
 FinRemNum[perm,"2L","nf1","W","++---+"],FinRemNum[perm,"2L","nf1","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . FinRem2L4ptNf1num . Fbasis2Lnum[perm],{eps,0,0}]];
Do[AmpNum[perm,"2L","nf1","W",hh] = PolesNum[perm,"2L","nf1","W",hh] + FinRemNum[perm,"2L","nf1","W",hh],{hh,AllHelicities}];
(* 2L nf2 *)
{PolesNum[perm,"2L","nf2","W","+++--+"],PolesNum[perm,"2L","nf2","W","-++--+"],
 PolesNum[perm,"2L","nf2","W","++---+"],PolesNum[perm,"2L","nf2","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . Poles2L4ptNf2num . Fbasis2Lnum[perm],{eps,0,0}]];
{FinRemNum[perm,"2L","nf2","W","+++--+"],FinRemNum[perm,"2L","nf2","W","-++--+"],
 FinRemNum[perm,"2L","nf2","W","++---+"],FinRemNum[perm,"2L","nf2","W","-+---+"]}=Normal[Series[DecayWnum . InvThetaBnum . FinRem2L4ptNf2num . Fbasis2Lnum[perm],{eps,0,0}]];
Do[AmpNum[perm,"2L","nf2","W",hh] = PolesNum[perm,"2L","nf2","W",hh] + FinRemNum[perm,"2L","nf2","W",hh],{hh,AllHelicities}];
(* l amplitudes *)
(* tree *)
{AmpNum[perm,"0L","nf0","l","+++--+"],AmpNum[perm,"0L","nf0","l","-++--+"],
 AmpNum[perm,"0L","nf0","l","++---+"],AmpNum[perm,"0L","nf0","l","-+---+"]}=DecayLnum . InvThetaBnum . Tree4ptNum  /. eps->0;
(* 1L nf0 *)
{PolesNum[perm,"1L","nf0","l","+++--+"],PolesNum[perm,"1L","nf0","l","-++--+"],
 PolesNum[perm,"1L","nf0","l","++---+"],PolesNum[perm,"1L","nf0","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . Poles1L4ptNf0num . Fbasis1Lnum[perm],{eps,0,2}]];
{FinRemNum[perm,"1L","nf0","l","+++--+"],FinRemNum[perm,"1L","nf0","l","-++--+"],
 FinRemNum[perm,"1L","nf0","l","++---+"],FinRemNum[perm,"1L","nf0","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . FinRem1L4ptNf0num . Fbasis1Lnum[perm],{eps,0,2}]];
Do[AmpNum[perm,"1L","nf0","l",hh] = PolesNum[perm,"1L","nf0","l",hh] + FinRemNum[perm,"1L","nf0","l",hh],{hh,AllHelicities}];
(* 1L nf1 *)
{PolesNum[perm,"1L","nf1","l","+++--+"],PolesNum[perm,"1L","nf1","l","-++--+"],
 PolesNum[perm,"1L","nf1","l","++---+"],PolesNum[perm,"1L","nf1","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . Poles1L4ptNf1num . Fbasis1Lnum[perm],{eps,0,2}]];
{FinRemNum[perm,"1L","nf1","l","+++--+"],FinRemNum[perm,"1L","nf1","l","-++--+"],
 FinRemNum[perm,"1L","nf1","l","++---+"],FinRemNum[perm,"1L","nf1","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . FinRem1L4ptNf1num . Fbasis1Lnum[perm],{eps,0,2}]];
Do[AmpNum[perm,"1L","nf1","l",hh] = PolesNum[perm,"1L","nf1","l",hh] + FinRemNum[perm,"1L","nf1","l",hh],{hh,AllHelicities}];
(* 2L nf0 *)
{PolesNum[perm,"2L","nf0","l","+++--+"],PolesNum[perm,"2L","nf0","l","-++--+"],
 PolesNum[perm,"2L","nf0","l","++---+"],PolesNum[perm,"2L","nf0","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . Poles2L4ptNf0num . Fbasis2Lnum[perm],{eps,0,0}]];
{FinRemNum[perm,"2L","nf0","l","+++--+"],FinRemNum[perm,"2L","nf0","l","-++--+"],
 FinRemNum[perm,"2L","nf0","l","++---+"],FinRemNum[perm,"2L","nf0","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . FinRem2L4ptNf0num . Fbasis2Lnum[perm],{eps,0,0}]];
Do[AmpNum[perm,"2L","nf0","l",hh] = PolesNum[perm,"2L","nf0","l",hh] + FinRemNum[perm,"2L","nf0","l",hh],{hh,AllHelicities}];
(* 2L nf1 *)
{PolesNum[perm,"2L","nf1","l","+++--+"],PolesNum[perm,"2L","nf1","l","-++--+"],
 PolesNum[perm,"2L","nf1","l","++---+"],PolesNum[perm,"2L","nf1","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . Poles2L4ptNf1num . Fbasis2Lnum[perm],{eps,0,0}]];
{FinRemNum[perm,"2L","nf1","l","+++--+"],FinRemNum[perm,"2L","nf1","l","-++--+"],
 FinRemNum[perm,"2L","nf1","l","++---+"],FinRemNum[perm,"2L","nf1","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . FinRem2L4ptNf1num . Fbasis2Lnum[perm],{eps,0,0}]];
Do[AmpNum[perm,"2L","nf1","l",hh] = PolesNum[perm,"2L","nf1","l",hh] + FinRemNum[perm,"2L","nf1","l",hh],{hh,AllHelicities}];
(* 2L nf2 *)
{PolesNum[perm,"2L","nf2","l","+++--+"],PolesNum[perm,"2L","nf2","l","-++--+"],
 PolesNum[perm,"2L","nf2","l","++---+"],PolesNum[perm,"2L","nf2","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . Poles2L4ptNf2num . Fbasis2Lnum[perm],{eps,0,0}]];
{FinRemNum[perm,"2L","nf2","l","+++--+"],FinRemNum[perm,"2L","nf2","l","-++--+"],
 FinRemNum[perm,"2L","nf2","l","++---+"],FinRemNum[perm,"2L","nf2","l","-+---+"]}=Normal[Series[DecayLnum . InvThetaBnum . FinRem2L4ptNf2num . Fbasis2Lnum[perm],{eps,0,0}]];
Do[AmpNum[perm,"2L","nf2","l",hh] = PolesNum[perm,"2L","nf2","l",hh] + FinRemNum[perm,"2L","nf2","l",hh],{hh,AllHelicities}];
(* squared finite remainder *)
FinRemSq[perm,"0L","nf0"]=Sum[GetHelFinRemSq[perm,"0L","nf0",hh,NumSubs[perm]],{hh,AllHelicities}];
FinRemSq[perm,"1L","nf0"]=Sum[GetHelFinRemSq[perm,"1L","nf0",hh,NumSubs[perm]],{hh,AllHelicities}];
FinRemSq[perm,"1L","nf1"]=Sum[GetHelFinRemSq[perm,"1L","nf1",hh,NumSubs[perm]],{hh,AllHelicities}];
FinRemSq[perm,"2L","nf0"]=Sum[GetHelFinRemSq[perm,"2L","nf0",hh,NumSubs[perm]],{hh,AllHelicities}];
FinRemSq[perm,"2L","nf1"]=Sum[GetHelFinRemSq[perm,"2L","nf1",hh,NumSubs[perm]],{hh,AllHelicities}];
FinRemSq[perm,"2L","nf2"]=Sum[GetHelFinRemSq[perm,"2L","nf2",hh,NumSubs[perm]],{hh,AllHelicities}];
(* *)
Print[perm," done in ",(AbsoluteTime[]-tick)/1.," seconds"];
,{perm,allpermutations}];
Print["all done in ",(AbsoluteTime[]-tickall)/1.," seconds"];


(*
ud~ channel: perm 1234
d~u channel: perm 1432
ug  channel: perm 1243
gu  channel: perm 1423
d~g channel: perm 1342
gd~ channel: perm 1324
*)


Print[(FinRemSq[#,"0L","nf0"])& /@ allpermutations // Chop // N];


Print[Re[FinRemSq[#,"1L","nf0"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N];
Print[Re[FinRemSq[#,"1L","nf1"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N];


Print[Re[FinRemSq[#,"2L","nf0"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N];
Print[Re[FinRemSq[#,"2L","nf1"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N];
Print[Re[FinRemSq[#,"2L","nf2"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N];


(* ::Subsection:: *)
(*T EX format*)


(*ToTeX2L[x_]:=StringReplace[ToString[Table[NumberForm[Chop[Coefficient[x,eps,i]],6],{i,{-4,-3,-2,-1,0}}]],{","->" $ & $","}"->" $ \\\\","{"->"& $ ","I"->"i"}];
ToTeX1L[x_]:=StringReplace[ToString[Table[NumberForm[Chop[Coefficient[x,eps,i]],6],{i,{-2,-1,0,1,2}}]],{","->" $ & $","}"->" $ \\\\","{"->"& $ ","I"->"i"}];*)


(*{"nf1","Qu"};
Collect[AmpNum["1234","2L",%[[1]],%[[2]],"+++--+"]/AmpNum["1234","0L","nf0",%[[2]],"+++--+"],eps,N] // ToTeX2L
Collect[AmpNum["1234","2L",%%[[1]],%%[[2]],"-++--+"]/AmpNum["1234","0L","nf0",%%[[2]],"-++--+"],eps,N] // ToTeX2L*)


(*{"nf0","l"};
Collect[AmpNum["1234","1L",%[[1]],%[[2]],"+++--+"]/AmpNum["1234","0L","nf0",%[[2]],"+++--+"],eps,N] // ToTeX1L
Collect[AmpNum["1234","1L",%%[[1]],%%[[2]],"-++--+"]/AmpNum["1234","0L","nf0",%%[[2]],"-++--+"],eps,N] // ToTeX1L*)


F0L0 = (FinRemSq[#,"0L","nf0"])& /@ allpermutations  // N


F1L0 = Re[FinRemSq[#,"1L","nf0"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N
F1L1 = Re[FinRemSq[#,"1L","nf1"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N


F2L0 = Re[FinRemSq[#,"2L","nf0"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N
F2L1 = Re[FinRemSq[#,"2L","nf1"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N
F2L2 = Re[FinRemSq[#,"2L","nf2"]]/FinRemSq[#,"0L","nf0"]& /@ allpermutations // Chop // N


F2L = Transpose[List[F2L0,F2L1,F2L2]];


StringReplace[ToString[NumberForm[#,12]& /@ F2L[[1]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F2L[[2]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F2L[[3]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F2L[[4]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F2L[[5]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F2L[[6]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]


F0L1L = Transpose[List[F0L0*10^10,F1L0,F1L1]] // Chop;


StringReplace[ToString[NumberForm[#,12]& /@ F0L1L[[1]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F0L1L[[2]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F0L1L[[3]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F0L1L[[4]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F0L1L[[5]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]
StringReplace[ToString[NumberForm[#,12]& /@ F0L1L[[6]]],{","->" &","}"->"  \\\\","{"->"& ","I"->"i"}]





==> anc/README.md <==
# Two-loop leading colour helicity amplitudes for $`W^\pm\gamma+j`$ production at the LHC
*Simon Badger*, *Heribertus Bayu Hartanto*, *Jakub Kryś*, *Simone Zoia*


The *Mathematica* scripts require the package `PentagonFunctions++` (from [arXiv:2110.10111](https://arxiv.org/abs/2110.10111)) to be installed and available in the *Mathematica* search path.

## Notation

In the following we label
- the 5-particle sub-process by `$SUB$ = Qu, Qd`;
- the 5-particle helicity-configuration by `$HEL$ = pppm, mppm`;
- the loop-order by `$LOOP$ = 1L, 2L`; 
- the nf-order by `$NF$` (`$NF$ = nf0, nf1` at 1 loop and `$NF$ = nf0, nf1, nf2` at 2 loops).

The L-loop W-production contracted finite remainders and UV/IR poles are presented in the form

`{fin, coeffrules, factrules}`.

`fin` is a matrix containing rational coefficients `f[i]`, `eps` (at 1-loop) and scalar invariants (in the 4-particle case). 
In order to get the full expression of the corresponding contracted finite remainder/pole term, `fin` has to be multiplied by the monomials of special functions in `FunctionBasis1L.m` and `FunctionBasis2L.m` at 1 and 2 loops, respectively.

The rational coefficients `f[i]` are defined by the substitution rules `coeffrules` in terms of independent factors `y[i]`, defined in `factrules`. 
The independent factors `y[i]` are written in terms of scalar invariants in the 4-particle case (defined in Eq. 3.11), and of momentum-twistor variables in the 5-particle case (`z1[i]`, `z2[i]`, and `z3[i]`, depending on the helicity configuration - see Section 3.5). The values of the various 5-particle momentum-twistor parameters can be obtained from the 5 four-momenta with `FromTwistorVariables5pt` as done in the evaluation scripts.

The 5-particle helicity finite-remainder/pole terms are normalised by the phase factors in `Phase_5pt.m`. `fin` thus has to be multiplied by the appropriate phase factor as in Eq. 3.35.


## Files

+ `Check_ScaleDep.wl` : script to check the scale dependence of the finite remainders as discussed in Section 4.3.

+ `Numerical_Evaluation_Wplus.wl` : script to evaluate the bare helicity amplitudes and the squared helicity and colour summed finite remainders for the six $`W^+ \gamma j`$-production channels defined in Eq. 5.2, at the phase-space point given in Eq. 5.7.

+ `Numerical_Evaluation_Wmin.wl` : script to evaluate the bare helicity amplitudes and the squared helicity and colour summed finite remainders for the six $`W^- \gamma j`$-production channels defined in Eq. 5.3, at the phase-space point given in Eq. 5.7.

+ `phase_space_point.m` : values of the 6 four-momenta at the phase-space point given in Eq. 5.7.

+ `utilities.m` : definition of auxiliary functions and kinematic variables for the evaluation scripts.

+ `analytic/`

  - `decay_$X$` with `$X$ = W, l, ud` : decay currents in terms of 6-particle momentum-twistor variables (defined in `utilities.m`).
  
  - `Phase_5pt.m` : helicity phase factors for the 5-particle W-production amplitudes (see e.g. Eq. 3.35).
  
  - `Phase_6pt.m` : helicity phase factors for the full 6-particle process.
  
  - `FunctionBasis1L.m` : independent monomials of special functions `Fr[i,j]` for the one-loop amplitudes.
  
  - `FunctionBasis2L.m` : independent monomials of special functions `Fr[i,j]` for the two-loop amplitudes.
  
  - `Fr2F_$perm$.m` : permutation `$perm$` (`p12345`, `p12435`, `p13245`, `p13425`, `p14235`, `p14325`) of the
 special functions `Fr[i,j]` of [arXiv:2102.02516](https://inspirehep.net/literature/1844767) ($`f_i`$ in the manuscript) in terms of the one-mass pentagon functions `F[i,j]` ($`g_i`$ in the manuscript) of [arXiv:2110.10111](https://inspirehep.net/literature/1947336). See Section 3.6 for more details.
  
  
  - 4-particle W-production sub-amplitudes
    
    * `Tree_4pt.m` : tree-level contracted amplitudes (eq. (3.33) with L = 0).
  
    * `FiniteRemainder_4pt_1L_$NF$.m` : $NF$-part of the 1-loop contracted finite remainders (eq. 3.34 with L=1) up to order eps^2.

    * `FiniteRemainder_4pt_2L_$NF$.m` : $NF$-part of the 2-loop contracted finite remainders (eq. 3.34 with L=2) up to order eps^0.
  
    * `PolesUVIR_4pt_$LOOP$_$NF$.m` : UV/IR pole part of the $LOOP$-loop nf^$NF$ contracted amplitudes.
  
    * `Inv_ThetaB.m` : inverse of the matrix $`\Omega`$ (eq. 3.32).
  
  
  - 5-particle W-production sub-amplitudes
  
    * `Tree_5pt_$SUB$_$HEL$.m` : tree-level contracted helicity amplitudes (eq. 3.24 with L=0 for `$SUB$=Qd`, and similarly for `Qu`).
  
    * `FiniteRemainder_5pt_1L_$NF$_$SUB$_$HEL$.m` : $NF$-part of the 1-loop contracted helicity finite remainders (eq. 3.26 with L=1 for `$SUB$=Qd`, and similarly for `Qu`) up to order eps^2.
  
    * `FiniteRemainder_5pt_2L_$NF$_$SUB$_$HEL$.m` : $NF$-part of the 2-loop contracted helicity finite remainders (eq. 3.26 with L=2 for `$SUB$=Qd`, and similarly for `Qu`) up to order eps^0.
    
    * `PolesUVIR_5pt_$LOOP$_$NF$_$SUB$_$HEL$.m` : UV/IR pole part of the $LOOP$-loop nf^$NF$ helicity contracted amplitudes.

    * `Inv_ThetaA.m` : inverse of the matrix $`\Theta`$ (eq. 3.21).
    


==> anc/analytic/FiniteRemainder_4pt_1L_nf0.m <==
{{{(1 + 2*eps + 4*eps^2)*f[1] + (s23 + eps^2*(2*s23 - 2*s234) + 
      eps*(s23 - s234) - s234 - s34/2)*f[353] + 
    (-1/2*s23 + s234/2 + eps^2*(-s23 + s234 - s34) + 
      eps*(-1/2*s23 + s234/2 - s34/2))*f[354] + 
    ((7*s23)/2 + eps^2*(7*s23 - 7*s234) + eps*((7*s23)/2 - (7*s234)/2) - 
      (7*s234)/2)*f[433] + (s23 + eps^2*(2*s23 - 2*s234) + eps*(s23 - s234) - 
      s234)*f[441] + (-1/2*s23 + eps*(-1/2*s23 + s234/2) + s234/2 + 
      eps^2*(-s23 + s234))*f[442], 0, 0, 0, 0, f[4] + (eps + 2*eps^2)*f[5] + 
    (-1/4*s23 + eps*(-1/4*s23 + s234/4) + eps^2*(-1/2*s23 + s234/2) + s234/4)*
     f[313] + (s23 + eps^2*(2*s23 - 2*s234) + eps*(s23 - s234) - s234 - 
      s34/2)*f[356] + (-1/2*s23 + eps^2*(2*s23 - 2*s234) + s234/2 + 
      eps*(s23/2 - s234/2 - s34/2))*f[357] + 
    (eps*(-1/2*s23 + s234/2) + eps^2*((-3*s23)/2 + (3*s234)/2 - s34/2))*
     f[358] + ((4*s23)/3 + eps^2*((31*s23)/6 - (31*s234)/6) + 
      eps*((13*s23)/6 - (13*s234)/6) - (4*s234)/3)*f[359] + 
    (s23/4 + eps*(s23/12 - s234/12) - s234/4)*f[373] + 
    ((3*s23)/2 + eps^2*((9*s23)/2 - (9*s234)/2) + eps*(3*s23 - 3*s234) - 
      (3*s234)/2)*f[389] + ((5*s23)/3 + eps*(s23/2 - s234/2) + 
      eps^2*(s23/2 - s234/2) - (5*s234)/3)*f[433], 
   -1/2*(eps*f[4]) - (eps^2*f[5])/2 + (1 - (5*eps)/3)*f[7] + 
    (eps*(s23/8 - s234/8) + eps^2*(s23/8 - s234/8))*f[313] + 
    (eps^2*(-1/2*s23 + s234/2) + eps*(-1/2*s23 + s234/2 + s34/4))*f[356] + 
    (eps*(s23/4 - s234/4) + eps^2*(-1/4*s23 + s234/4 + s34/4))*f[357] + 
    eps^2*(s23/4 - s234/4)*f[358] + (eps*((-2*s23)/3 + (2*s234)/3) + 
      eps^2*((-13*s23)/12 + (13*s234)/12) - s34/2)*f[359] + 
    (eps^2*(-1/24*s23 + s234/24) + eps*(-1/8*s23 + s234/8 + s34/6))*f[373] + 
    (eps^2*((-3*s23)/2 + (3*s234)/2) + eps*((-3*s23)/4 + (3*s234)/4 + s34/2))*
     f[389] + (-1/2*s23 + eps*(s23/2 - s234/2) + eps^2*(-1/4*s23 + s234/4) + 
      s234/2)*f[433], (eps^2*f[4])/6 + (5*eps^2*f[7])/9 + 
    eps^2*(-1/24*s23 + s234/24)*f[313] + eps^2*(s23/6 - s234/6 - s34/12)*
     f[356] + eps^2*(-1/12*s23 + s234/12)*f[357] + 
    eps^2*((2*s23)/9 - (2*s234)/9)*f[359] + eps^2*(s23/24 - s234/24 - s34/18)*
     f[373] + eps^2*(s23/4 - s234/4 - s34/6)*f[389] + 
    eps^2*(-1/6*s23 + s234/6)*f[433], 0, 0, 0, 0, 0, 
   (-eps - 2*eps^2)*f[1] - f[4] + (-eps - 2*eps^2)*f[5] + 
    (-7/3 - 5*eps - 10*eps^2)*f[7] + (s23/4 + eps^2*(s23/2 - s234/2) + 
      eps*(s23/4 - s234/4) - s234/4)*f[285] + 
    (s23/4 + eps^2*(s23/2 - s234/2) + eps*(s23/4 - s234/4) - s234/4)*f[313] + 
    (eps^2*(-s23 + s234) + eps*(-s23 + s234 + s34/2))*f[353] + 
    (eps*(s23/2 - s234/2) + eps^2*(s23/2 - s234/2 + s34/2))*f[354] + 
    (-s23 + s234 + eps*(-s23 + s234) + eps^2*(-2*s23 + 2*s234) + s34/2)*
     f[356] + (s23/2 - s234/2 + eps^2*(-2*s23 + 2*s234) + 
      eps*(-1/2*s23 + s234/2 + s34/2))*f[357] + 
    (eps*(s23/2 - s234/2) + eps^2*((3*s23)/2 - (3*s234)/2 + s34/2))*f[358] + 
    ((-79*s23)/36 + (79*s234)/36 + eps^2*((-62*s23)/9 + (62*s234)/9 + 
        (5*s34)/6) + (7*s34)/6 + eps*((-109*s23)/36 + (109*s234)/36 + 
        (5*s34)/2))*f[359] + ((-49*s23)/36 + (49*s234)/36 + 
      eps*((-43*s23)/36 + (43*s234)/36) + eps^2*((-20*s23)/9 + (20*s234)/9 + 
        (5*s34)/6))*f[373] + (s23 + eps^2*(2*s23 - 2*s234) + 
      eps*(s23 - s234) - s234)*f[416] + (-1/2*s23 + eps^2*(2*s23 - 2*s234) + 
      eps*(s23/2 - s234/2) + s234/2)*f[417] + 
    (eps*(-1/2*s23 + s234/2) + eps^2*((-3*s23)/2 + (3*s234)/2))*f[418] + 
    (eps*(-s23 + s234) + eps^2*(-s23 + s234))*f[441] + 
    (eps*(s23/2 - s234/2) + eps^2*(s23/2 - s234/2))*f[442], 
   (eps^2*f[1])/2 + (eps*f[4])/2 + (eps^2*f[5])/2 + 
    (-1 + (7*eps)/6 + (5*eps^2)/2)*f[7] + 
    (eps*(-1/8*s23 + s234/8) + eps^2*(-1/8*s23 + s234/8))*f[285] + 
    (eps*(-1/8*s23 + s234/8) + eps^2*(-1/8*s23 + s234/8))*f[313] + 
    eps^2*(s23/2 - s234/2 - s34/4)*f[353] + eps^2*(-1/4*s23 + s234/4)*
     f[354] + (eps^2*(s23/2 - s234/2) + eps*(s23/2 - s234/2 - s34/4))*
     f[356] + (eps*(-1/4*s23 + s234/4) + eps^2*(s23/4 - s234/4 - s34/4))*
     f[357] + eps^2*(-1/4*s23 + s234/4)*f[358] + 
    (eps^2*((109*s23)/72 - (109*s234)/72 - (5*s34)/4) + 
      eps*((79*s23)/72 - (79*s234)/72 - (7*s34)/12) + s34/2)*f[359] + 
    (eps*((49*s23)/72 - (49*s234)/72) + eps^2*((43*s23)/72 - (43*s234)/72))*
     f[373] - (eps*s34*f[389])/2 + (eps*(-1/2*s23 + s234/2) + 
      eps^2*(-1/2*s23 + s234/2))*f[416] + 
    (eps*(s23/4 - s234/4) + eps^2*(-1/4*s23 + s234/4))*f[417] + 
    eps^2*(s23/4 - s234/4)*f[418] + (s23/2 - s234/2 + eps*(-s23 + s234))*
     f[433] + eps^2*(s23/2 - s234/2)*f[441] + eps^2*(-1/4*s23 + s234/4)*
     f[442], -1/6*(eps^2*f[4]) + (eps/3 - (7*eps^2)/18)*f[7] + 
    eps^2*(s23/24 - s234/24)*f[285] + eps^2*(s23/24 - s234/24)*f[313] + 
    eps^2*(-1/6*s23 + s234/6 + s34/12)*f[356] + eps^2*(s23/12 - s234/12)*
     f[357] + (eps^2*((-79*s23)/216 + (79*s234)/216 + (7*s34)/36) - 
      (eps*s34)/6)*f[359] + eps^2*((-49*s23)/216 + (49*s234)/216)*f[373] + 
    (eps^2*s34*f[389])/6 + eps^2*(s23/6 - s234/6)*f[416] + 
    eps^2*(-1/12*s23 + s234/12)*f[417] + 
    (eps^2*(s23/3 - s234/3) + eps*(-1/6*s23 + s234/6))*f[433], 
   -1/12*(eps^2*f[7]) + (eps^2*s34*f[359])/24 + eps^2*(s23/24 - s234/24)*
     f[433], (-4/3 + 5*eps + 10*eps^2)*f[7] + 
    (-1/4*s23 + eps*(-1/4*s23 + s234/4) + eps^2*(-1/2*s23 + s234/2) + s234/4)*
     f[285] + ((31*s23)/36 + eps*((31*s23)/36 - (31*s234)/36) - 
      (31*s234)/36 + eps^2*((31*s23)/18 - (31*s234)/18 - (5*s34)/6) + 
      (2*s34)/3)*f[359] + ((10*s23)/9 - (10*s234)/9 + 
      eps^2*((20*s23)/9 - (20*s234)/9 - (5*s34)/6) + 
      eps*((10*s23)/9 - (10*s234)/9 - s34/2))*f[373] + 
    ((-3*s23)/2 + (3*s234)/2 + eps*(-3*s23 + 3*s234) + 
      eps^2*((-9*s23)/2 + (9*s234)/2))*f[389] + 
    (-s23 + s234 + eps*(-s23 + s234) + eps^2*(-2*s23 + 2*s234))*f[416] + 
    (s23/2 + eps*(-1/2*s23 + s234/2) - s234/2 + eps^2*(-2*s23 + 2*s234))*
     f[417] + (eps^2*((3*s23)/2 - (3*s234)/2) + eps*(s23/2 - s234/2))*
     f[418] + (s23/6 - s234/6 + eps*((-5*s23)/2 + (5*s234)/2) + 
      eps^2*(-4*s23 + 4*s234))*f[433], (1 - eps - (5*eps^2)/2)*f[7] + 
    (eps*(s23/8 - s234/8) + eps^2*(s23/8 - s234/8))*f[285] + 
    (eps^2*((-31*s23)/72 + (31*s234)/72) + eps*((-31*s23)/72 + (31*s234)/72 - 
        s34/3) - s34/2)*f[359] + (eps*((-5*s23)/9 + (5*s234)/9 + s34/6) + 
      eps^2*((-5*s23)/9 + (5*s234)/9 + s34/4))*f[373] + 
    (eps^2*((3*s23)/2 - (3*s234)/2) + eps*((3*s23)/4 - (3*s234)/4 + s34/2))*
     f[389] + (eps*(s23/2 - s234/2) + eps^2*(s23/2 - s234/2))*f[416] + 
    (eps^2*(s23/4 - s234/4) + eps*(-1/4*s23 + s234/4))*f[417] + 
    eps^2*(-1/4*s23 + s234/4)*f[418] + 
    (-1/2*s23 + eps*((5*s23)/4 - (5*s234)/4) + 
      eps^2*((5*s23)/4 - (5*s234)/4) + s234/2)*f[433], 
   (eps^2*f[7])/3 + eps^2*(-1/24*s23 + s234/24)*f[285] + 
    eps^2*((31*s23)/216 - (31*s234)/216 + s34/9)*f[359] + 
    eps^2*((5*s23)/27 - (5*s234)/27 - s34/18)*f[373] + 
    eps^2*(-1/4*s23 + s234/4 - s34/6)*f[389] + eps^2*(-1/6*s23 + s234/6)*
     f[416] + eps^2*(s23/12 - s234/12)*f[417] + 
    eps^2*((-5*s23)/12 + (5*s234)/12)*f[433], 0, 0, 0, 0, 0, 
   -1/12*(eps^2*f[1]) + (-1/6 + eps/4)*f[7] + 
    eps^2*(-1/12*s23 + s234/12 + s34/24)*f[353] + eps^2*(s23/24 - s234/24)*
     f[354] + (s34/12 + (11*eps*s34)/72 + (5*eps^2*s34)/24)*f[359] + 
    (-1/18*(eps*s34) - (eps^2*s34)/24)*f[373] - (eps*s34*f[389])/12 + 
    (s23/12 + eps*(-1/8*s23 + s234/8) + eps^2*(-1/6*s23 + s234/6) - s234/12)*
     f[433] + eps^2*(-1/12*s23 + s234/12)*f[441] + 
    eps^2*(s23/24 - s234/24)*f[442], 0, 0, -1/12*(eps^2*f[4]) - 
    (5*eps^2*f[7])/18 + eps^2*(s23/48 - s234/48)*f[313] + 
    eps^2*(-1/12*s23 + s234/12 + s34/24)*f[356] + eps^2*(s23/24 - s234/24)*
     f[357] + eps^2*(-1/9*s23 + s234/9)*f[359] + 
    eps^2*(-1/48*s23 + s234/48 + s34/36)*f[373] + 
    eps^2*(-1/8*s23 + s234/8 + s34/12)*f[389] + eps^2*(s23/12 - s234/12)*
     f[433], 0, 0, 0, (eps^2*f[4])/12 + (-1/6*eps + (7*eps^2)/36)*f[7] + 
    eps^2*(-1/48*s23 + s234/48)*f[285] + eps^2*(-1/48*s23 + s234/48)*f[313] + 
    eps^2*(s23/12 - s234/12 - s34/24)*f[356] + eps^2*(-1/24*s23 + s234/24)*
     f[357] + (eps^2*((79*s23)/432 - (79*s234)/432 - (7*s34)/72) + 
      (eps*s34)/12)*f[359] + eps^2*((49*s23)/432 - (49*s234)/432)*f[373] - 
    (eps^2*s34*f[389])/12 + eps^2*(-1/12*s23 + s234/12)*f[416] + 
    eps^2*(s23/24 - s234/24)*f[417] + 
    (eps*(s23/12 - s234/12) + eps^2*(-1/6*s23 + s234/6))*f[433], 
   (eps^2*f[7])/12 - (eps^2*s34*f[359])/24 + eps^2*(-1/24*s23 + s234/24)*
     f[433], -1/6*(eps^2*f[7]) + eps^2*(s23/48 - s234/48)*f[285] + 
    eps^2*((-31*s23)/432 + (31*s234)/432 - s34/18)*f[359] + 
    eps^2*((-5*s23)/54 + (5*s234)/54 + s34/36)*f[373] + 
    eps^2*(s23/8 - s234/8 + s34/12)*f[389] + eps^2*(s23/12 - s234/12)*
     f[416] + eps^2*(-1/24*s23 + s234/24)*f[417] + 
    eps^2*((5*s23)/24 - (5*s234)/24)*f[433], 0, 0, 0, 
   (47*eps^2*f[7])/720 - (47*eps^2*s34*f[359])/1440 + 
    eps^2*((-47*s23)/1440 + (47*s234)/1440)*f[433], 
   -f[7] + (s34*f[359])/2 - (eps*s34*f[389])/2 + 
    (s23/2 - s234/2 + eps*(-s23 + s234))*f[433], 0, 0, 0, 0, 0, 0, 0, 0, 
   ((14*eps)/3 + 7*eps^2)*f[7] + ((-7*eps*s34)/3 + (77*eps^2*s34)/18)*
     f[359] - (14*eps^2*s34*f[373])/9 - (7*eps^2*s34*f[389])/3 + 
    (eps*((-7*s23)/3 + (7*s234)/3) + eps^2*((-7*s23)/2 + (7*s234)/2))*f[433], 
   0, 0, 0, (-14*eps^2*f[7])/3 + (7*eps^2*s34*f[359])/3 + 
    eps^2*((7*s23)/3 - (7*s234)/3)*f[433], 0, 0, 0, 
   -(eps*f[7]) + (eps*s34*f[359])/2 - (eps^2*s34*f[389])/2 + 
    (eps*(s23/2 - s234/2) + eps^2*(-s23 + s234))*f[433], 0, 0, 0, 
   -(eps^2*f[7]) + (eps^2*s34*f[359])/2 + eps^2*(s23/2 - s234/2)*f[433], 0, 
   0, 0, 0, 0}, {(-1 - 2*eps - 4*eps^2)*f[1] + (-1 - 2*eps - 4*eps^2)*f[89] + 
    (-s23 + eps^2*(-2*s23 - 2*s34) + eps*(-s23 - s34) - s34/2)*f[353] + 
    (s23/2 + s34/2 + eps*(s23/2 + s34) + eps^2*(s23 + 2*s34))*f[354] + 
    ((-7*s23)/2 + eps^2*(-7*s23 - 7*s34) + eps*((-7*s23)/2 - (7*s34)/2) - 
      (7*s34)/2)*f[433] + (-s23 + eps^2*(-2*s23 - 2*s34) + eps*(-s23 - s34) - 
      s34/2)*f[441] + (s23/2 + s34/2 + eps*(s23/2 + s34) + 
      eps^2*(s23 + 2*s34))*f[442], 0, 0, 0, 0, 
   -f[4] + (-eps - 2*eps^2)*f[5] + (4/3 - 5*eps - 10*eps^2)*f[7] + 
    (s23/4 + eps*(s23/4 + s34/4) + eps^2*(s23/2 + s34/2) + s34/4)*f[313] + 
    (-s23 + eps^2*(-2*s23 - 2*s34) + eps*(-s23 - s34) - s34/2)*f[356] + 
    (s23/2 - (eps*s23)/2 + eps^2*(-2*s23 - 2*s34) + s34/2)*f[357] + 
    (eps*(s23/2 + s34/2) + eps^2*((3*s23)/2 + 2*s34))*f[358] + 
    ((-4*s23)/3 + eps^2*((-31*s23)/6 - (13*s34)/3) + 
      eps*((-13*s23)/6 - (4*s34)/3) - (8*s34)/9)*f[359] + 
    (-1/4*s23 + eps*(-1/12*s23 + s34/4) - (17*s34)/36 + (5*eps^2*s34)/6)*
     f[373] + ((-3*s23)/2 + eps^2*((-9*s23)/2 - (9*s34)/2) + 
      eps*(-3*s23 - 3*s34) - (3*s34)/2)*f[389] + 
    ((-5*s23)/3 + eps*(-1/2*s23 - s34/2) + eps^2*(-1/2*s23 - s34/2) - 
      (5*s34)/3)*f[433], (eps*f[4])/2 + (eps^2*f[5])/2 + 
    (-2 + (8*eps)/3 + (5*eps^2)/2)*f[7] + 
    (eps*(-1/8*s23 - s34/8) + eps^2*(-1/8*s23 - s34/8))*f[313] + 
    (eps*(s23/2 + s34/4) + eps^2*(s23/2 + s34/2))*f[356] + 
    ((eps^2*s23)/4 + eps*(-1/4*s23 - s34/4))*f[357] + 
    eps^2*(-1/4*s23 - s34/4)*f[358] + 
    (eps*((2*s23)/3 + s34/6) + eps^2*((13*s23)/12 + (2*s34)/3) + s34/6)*
     f[359] + (eps^2*(s23/24 - s34/8) + eps*(s23/8 - s34/24) + s34/6)*
     f[373] + (eps*((3*s23)/4 + (3*s34)/4) + eps^2*((3*s23)/2 + (3*s34)/2))*
     f[389] + (s23/2 - (eps*s23)/2 + eps^2*(s23/4 + s34/4) + s34/2)*f[433], 
   -1/6*(eps^2*f[4]) - (8*eps^2*f[7])/9 + eps^2*(s23/24 + s34/24)*f[313] + 
    eps^2*(-1/6*s23 - s34/12)*f[356] + eps^2*(s23/12 + s34/12)*f[357] + 
    eps^2*((-2*s23)/9 - s34/18)*f[359] + eps^2*(-1/24*s23 + s34/72)*f[373] + 
    eps^2*(-1/4*s23 - s34/4)*f[389] + (eps^2*s23*f[433])/6, 0, 0, 0, 0, 0, 
   (eps + 2*eps^2)*f[1] + f[4] + (eps + 2*eps^2)*f[5] + 
    (6 + 5*eps + 10*eps^2)*f[7] - f[64] + (-eps - 2*eps^2)*f[65] + 
    (eps + 2*eps^2)*f[89] + (-1/4*s23 + eps^2*(-1/2*s23 - s34/2) + 
      eps*(-1/4*s23 - s34/4) - s34/4)*f[285] + 
    (-1/4*s23 + eps^2*(-1/2*s23 - s34/2) + eps*(-1/4*s23 - s34/4) - s34/4)*
     f[313] + (eps*(s23 + s34/2) + eps^2*(s23 + s34))*f[353] + 
    (eps^2*(-1/2*s23 - s34) + eps*(-1/2*s23 - s34/2))*f[354] + 
    (s23 + s34/2 + eps*(s23 + s34) + eps^2*(2*s23 + 2*s34))*f[356] + 
    (-1/2*s23 + (eps*s23)/2 - s34/2 + eps^2*(2*s23 + 2*s34))*f[357] + 
    (eps^2*((-3*s23)/2 - 2*s34) + eps*(-1/2*s23 - s34/2))*f[358] + 
    ((79*s23)/36 + (41*s34)/36 + eps*((109*s23)/36 + (79*s34)/36) + 
      eps^2*((62*s23)/9 + (109*s34)/18))*f[359] + 
    ((49*s23)/36 + eps*((43*s23)/36 + (31*s34)/36) + (35*s34)/36 + 
      eps^2*((20*s23)/9 + (25*s34)/18))*f[373] + 
    (-s23 + eps^2*(-2*s23 - 2*s34) + eps*(-s23 - s34) - s34/2)*f[416] + 
    (s23/2 - (eps*s23)/2 + eps^2*(-2*s23 - 2*s34) + s34/2)*f[417] + 
    (eps*(s23/2 + s34/2) + eps^2*((3*s23)/2 + 2*s34))*f[418] + 
    (eps*(s23 + s34/2) + eps^2*(s23 + s34))*f[441] + 
    (eps^2*(-1/2*s23 - s34) + eps*(-1/2*s23 - s34/2))*f[442], 
   -1/2*(eps^2*f[1]) - (eps*f[4])/2 - (eps^2*f[5])/2 + 
    (2 - 3*eps - (5*eps^2)/2)*f[7] + (eps*f[64])/2 + (eps^2*f[65])/2 - 
    (eps^2*f[89])/2 + (eps*(s23/8 + s34/8) + eps^2*(s23/8 + s34/8))*f[285] + 
    (eps*(s23/8 + s34/8) + eps^2*(s23/8 + s34/8))*f[313] + 
    eps^2*(-1/2*s23 - s34/4)*f[353] + eps^2*(s23/4 + s34/4)*f[354] + 
    (eps^2*(-1/2*s23 - s34/2) + eps*(-1/2*s23 - s34/4))*f[356] + 
    (-1/4*(eps^2*s23) + eps*(s23/4 + s34/4))*f[357] + 
    eps^2*(s23/4 + s34/4)*f[358] + (eps^2*((-109*s23)/72 - (79*s34)/72) + 
      eps*((-79*s23)/72 - (41*s34)/72) - s34/6)*f[359] + 
    (eps*((-49*s23)/72 - (35*s34)/72) + eps^2*((-43*s23)/72 - (31*s34)/72) - 
      s34/6)*f[373] + (eps*(s23/2 + s34/4) + eps^2*(s23/2 + s34/2))*f[416] + 
    ((eps^2*s23)/4 + eps*(-1/4*s23 - s34/4))*f[417] + 
    eps^2*(-1/4*s23 - s34/4)*f[418] + (-1/2*s23 + eps*(s23 + s34/2) - s34/2)*
     f[433] + eps^2*(-1/2*s23 - s34/4)*f[441] + eps^2*(s23/4 + s34/4)*f[442], 
   (eps^2*f[4])/6 + ((-2*eps)/3 + eps^2)*f[7] - (eps^2*f[64])/6 + 
    eps^2*(-1/24*s23 - s34/24)*f[285] + eps^2*(-1/24*s23 - s34/24)*f[313] + 
    eps^2*(s23/6 + s34/12)*f[356] + eps^2*(-1/12*s23 - s34/12)*f[357] + 
    (eps^2*((79*s23)/216 + (41*s34)/216) + (eps*s34)/18)*f[359] + 
    (eps^2*((49*s23)/216 + (35*s34)/216) + (eps*s34)/18)*f[373] + 
    eps^2*(-1/6*s23 - s34/12)*f[416] + eps^2*(s23/12 + s34/12)*f[417] + 
    (eps^2*(-1/3*s23 - s34/6) + eps*(s23/6 + s34/6))*f[433], 
   (eps^2*f[7])/6 - (eps^2*s34*f[359])/72 - (eps^2*s34*f[373])/72 + 
    eps^2*(-1/24*s23 - s34/24)*f[433], f[64] + (eps + 2*eps^2)*f[65] + 
    (s23/4 + eps*(s23/4 + s34/4) + eps^2*(s23/2 + s34/2) + s34/4)*f[285] + 
    ((-31*s23)/36 + eps^2*((-31*s23)/18 - (31*s34)/18) + 
      eps*((-31*s23)/36 - (31*s34)/36) - (31*s34)/36)*f[359] + 
    ((-10*s23)/9 + eps^2*((-20*s23)/9 - (20*s34)/9) + 
      eps*((-10*s23)/9 - (10*s34)/9) - (10*s34)/9)*f[373] + 
    ((3*s23)/2 + (3*s34)/2 + eps*(3*s23 + 3*s34) + 
      eps^2*((9*s23)/2 + (9*s34)/2))*f[389] + 
    (s23 + s34/2 + eps*(s23 + s34) + eps^2*(2*s23 + 2*s34))*f[416] + 
    (-1/2*s23 + (eps*s23)/2 - s34/2 + eps^2*(2*s23 + 2*s34))*f[417] + 
    (eps^2*((-3*s23)/2 - 2*s34) + eps*(-1/2*s23 - s34/2))*f[418] + 
    (-1/6*s23 - s34/6 + eps*((5*s23)/2 + (5*s34)/2) + eps^2*(4*s23 + 4*s34))*
     f[433], (-2 + (10*eps)/3)*f[7] - (eps*f[64])/2 - (eps^2*f[65])/2 + 
    (eps*(-1/8*s23 - s34/8) + eps^2*(-1/8*s23 - s34/8))*f[285] + 
    (eps*((31*s23)/72 + (11*s34)/72) + eps^2*((31*s23)/72 + (31*s34)/72) + 
      s34/6)*f[359] + (eps*((5*s23)/9 + (5*s34)/18) + 
      eps^2*((5*s23)/9 + (5*s34)/9) + s34/6)*f[373] + 
    (eps^2*((-3*s23)/2 - (3*s34)/2) + eps*((-3*s23)/4 - (3*s34)/4))*f[389] + 
    (eps^2*(-1/2*s23 - s34/2) + eps*(-1/2*s23 - s34/4))*f[416] + 
    (-1/4*(eps^2*s23) + eps*(s23/4 + s34/4))*f[417] + 
    eps^2*(s23/4 + s34/4)*f[418] + (s23/2 + eps^2*((-5*s23)/4 - (5*s34)/4) + 
      eps*((-5*s23)/4 - (3*s34)/4) + s34/2)*f[433], 
   (-10*eps^2*f[7])/9 + (eps^2*f[64])/6 + eps^2*(s23/24 + s34/24)*f[285] + 
    eps^2*((-31*s23)/216 - (11*s34)/216)*f[359] + 
    eps^2*((-5*s23)/27 - (5*s34)/54)*f[373] + eps^2*(s23/4 + s34/4)*f[389] + 
    eps^2*(s23/6 + s34/12)*f[416] + eps^2*(-1/12*s23 - s34/12)*f[417] + 
    eps^2*((5*s23)/12 + s34/4)*f[433], 0, 0, 0, 0, 0, 
   (eps^2*f[1])/12 + (1/3 - eps/2)*f[7] + (eps^2*f[89])/12 + 
    eps^2*(s23/12 + s34/24)*f[353] + eps^2*(-1/24*s23 - s34/24)*f[354] + 
    (-1/36*s34 + (eps*s34)/24)*f[359] + (-1/36*s34 + (eps*s34)/24)*f[373] + 
    (-1/12*s23 + eps*(s23/8 + s34/24) + eps^2*(s23/6 + s34/6) - s34/12)*
     f[433] + eps^2*(s23/12 + s34/24)*f[441] + eps^2*(-1/24*s23 - s34/24)*
     f[442], 0, 0, (eps^2*f[4])/12 + (4*eps^2*f[7])/9 + 
    eps^2*(-1/48*s23 - s34/48)*f[313] + eps^2*(s23/12 + s34/24)*f[356] + 
    eps^2*(-1/24*s23 - s34/24)*f[357] + eps^2*(s23/9 + s34/36)*f[359] + 
    eps^2*(s23/48 - s34/144)*f[373] + eps^2*(s23/8 + s34/8)*f[389] - 
    (eps^2*s23*f[433])/12, 0, 0, 0, -1/12*(eps^2*f[4]) + 
    (eps/3 - eps^2/2)*f[7] + (eps^2*f[64])/12 + eps^2*(s23/48 + s34/48)*
     f[285] + eps^2*(s23/48 + s34/48)*f[313] + eps^2*(-1/12*s23 - s34/24)*
     f[356] + eps^2*(s23/24 + s34/24)*f[357] + 
    (eps^2*((-79*s23)/432 - (41*s34)/432) - (eps*s34)/36)*f[359] + 
    (eps^2*((-49*s23)/432 - (35*s34)/432) - (eps*s34)/36)*f[373] + 
    eps^2*(s23/12 + s34/24)*f[416] + eps^2*(-1/24*s23 - s34/24)*f[417] + 
    (eps*(-1/12*s23 - s34/12) + eps^2*(s23/6 + s34/12))*f[433], 
   -1/6*(eps^2*f[7]) + (eps^2*s34*f[359])/72 + (eps^2*s34*f[373])/72 + 
    eps^2*(s23/24 + s34/24)*f[433], (5*eps^2*f[7])/9 - (eps^2*f[64])/12 + 
    eps^2*(-1/48*s23 - s34/48)*f[285] + eps^2*((31*s23)/432 + (11*s34)/432)*
     f[359] + eps^2*((5*s23)/54 + (5*s34)/108)*f[373] + 
    eps^2*(-1/8*s23 - s34/8)*f[389] + eps^2*(-1/12*s23 - s34/24)*f[416] + 
    eps^2*(s23/24 + s34/24)*f[417] + eps^2*((-5*s23)/24 - s34/8)*f[433], 0, 
   0, 0, (-47*eps^2*f[7])/360 + (47*eps^2*s34*f[359])/4320 + 
    (47*eps^2*s34*f[373])/4320 + eps^2*((47*s23)/1440 + (47*s34)/1440)*
     f[433], 2*f[7] - (s34*f[359])/6 - (s34*f[373])/6 + 
    (-1/2*s23 + eps*(s23 + s34/2) - s34/2)*f[433], 0, 0, 0, 0, 0, 0, 0, 0, 
   ((-28*eps)/3 - 14*eps^2)*f[7] + ((7*eps*s34)/9 + (7*eps^2*s34)/6)*f[359] + 
    ((7*eps*s34)/9 + (7*eps^2*s34)/6)*f[373] + 
    (eps^2*((7*s23)/2 + (7*s34)/6) + eps*((7*s23)/3 + (7*s34)/3))*f[433], 0, 
   0, 0, (28*eps^2*f[7])/3 - (7*eps^2*s34*f[359])/9 - 
    (7*eps^2*s34*f[373])/9 + eps^2*((-7*s23)/3 - (7*s34)/3)*f[433], 0, 0, 0, 
   2*eps*f[7] - (eps*s34*f[359])/6 - (eps*s34*f[373])/6 + 
    (eps*(-1/2*s23 - s34/2) + eps^2*(s23 + s34/2))*f[433], 0, 0, 0, 
   2*eps^2*f[7] - (eps^2*s34*f[359])/6 - (eps^2*s34*f[373])/6 + 
    eps^2*(-1/2*s23 - s34/2)*f[433], 0, 0, 0, 0, 0}, 
  {(1 + 2*eps + 4*eps^2)*f[89] + (-s234 + s34 + eps*(-s234 + s34) + 
      eps^2*(-2*s234 + 2*s34))*f[353] + 
    (s234/2 + eps^2*(s234 - s34) + eps*(s234/2 - s34/2) - s34/2)*f[354] + 
    ((-7*s234)/2 + (7*s34)/2 + eps*((-7*s234)/2 + (7*s34)/2) + 
      eps^2*(-7*s234 + 7*s34))*f[433] + (-s234 + s34/2 + eps*(-s234 + s34) + 
      eps^2*(-2*s234 + 2*s34))*f[441] + 
    (s234/2 + eps^2*(s234 - 2*s34) + eps*(s234/2 - s34) - s34/2)*f[442], 0, 
   0, 0, 0, (-4/3 + 5*eps + 10*eps^2)*f[7] + 
    (s234/4 + eps^2*(s234/2 - s34/2) + eps*(s234/4 - s34/4) - s34/4)*f[313] + 
    (-s234 + s34 + eps*(-s234 + s34) + eps^2*(-2*s234 + 2*s34))*f[356] + 
    (s234/2 + eps*(-1/2*s234 + s34/2) - s34/2 + eps^2*(-2*s234 + 2*s34))*
     f[357] + (eps^2*((3*s234)/2 - (3*s34)/2) + eps*(s234/2 - s34/2))*
     f[358] + ((-4*s234)/3 + (8*s34)/9 + eps*((-13*s234)/6 + (4*s34)/3) + 
      eps^2*((-31*s234)/6 + (13*s34)/3))*f[359] + 
    (-1/4*s234 + eps*(-1/12*s234 - s34/4) + (17*s34)/36 - (5*eps^2*s34)/6)*
     f[373] + ((-3*s234)/2 + (3*s34)/2 + eps*(-3*s234 + 3*s34) + 
      eps^2*((-9*s234)/2 + (9*s34)/2))*f[389] + 
    ((-5*s234)/3 + eps*(-1/2*s234 + s34/2) + eps^2*(-1/2*s234 + s34/2) + 
      (5*s34)/3)*f[433], (1 - eps - (5*eps^2)/2)*f[7] + 
    (eps*(-1/8*s234 + s34/8) + eps^2*(-1/8*s234 + s34/8))*f[313] + 
    (eps*(s234/2 - s34/2) + eps^2*(s234/2 - s34/2))*f[356] + 
    (eps^2*(s234/4 - s34/4) + eps*(-1/4*s234 + s34/4))*f[357] + 
    eps^2*(-1/4*s234 + s34/4)*f[358] + (eps^2*((13*s234)/12 - (2*s34)/3) + 
      eps*((2*s234)/3 - s34/6) + s34/3)*f[359] + 
    (eps*(s234/8 - s34/8) + eps^2*(s234/24 + s34/8) - s34/6)*f[373] + 
    (eps^2*((3*s234)/2 - (3*s34)/2) + eps*((3*s234)/4 - (5*s34)/4))*f[389] + 
    (s234/2 - (eps*s234)/2 + eps^2*(s234/4 - s34/4) - s34/2)*f[433], 
   (eps^2*f[7])/3 + eps^2*(s234/24 - s34/24)*f[313] + 
    eps^2*(-1/6*s234 + s34/6)*f[356] + eps^2*(s234/12 - s34/12)*f[357] + 
    eps^2*((-2*s234)/9 + s34/18)*f[359] + eps^2*(-1/24*s234 + s34/24)*
     f[373] + eps^2*(-1/4*s234 + (5*s34)/12)*f[389] + (eps^2*s234*f[433])/6, 
   0, 0, 0, 0, 0, (-11*f[7])/3 + f[64] + (eps + 2*eps^2)*f[65] + 
    (-eps - 2*eps^2)*f[89] + (-1/4*s234 + eps*(-1/4*s234 + s34/4) + 
      eps^2*(-1/2*s234 + s34/2) + s34/4)*f[285] + 
    (-1/4*s234 + eps*(-1/4*s234 + s34/4) + eps^2*(-1/2*s234 + s34/2) + s34/4)*
     f[313] + (eps*(s234 - s34) + eps^2*(s234 - s34))*f[353] + 
    (eps*(-1/2*s234 + s34/2) + eps^2*(-1/2*s234 + s34/2))*f[354] + 
    (s234 + eps^2*(2*s234 - 2*s34) + eps*(s234 - s34) - s34)*f[356] + 
    (-1/2*s234 + eps^2*(2*s234 - 2*s34) + eps*(s234/2 - s34/2) + s34/2)*
     f[357] + (eps*(-1/2*s234 + s34/2) + eps^2*((-3*s234)/2 + (3*s34)/2))*
     f[358] + ((79*s234)/36 + eps^2*((62*s234)/9 - (62*s34)/9) + 
      eps*((109*s234)/36 - (169*s34)/36) - (83*s34)/36)*f[359] + 
    ((49*s234)/36 + eps^2*((20*s234)/9 - (20*s34)/9) + 
      eps*((43*s234)/36 - (31*s34)/36) - (35*s34)/36)*f[373] + 
    (-s234 + s34/2 + eps*(-s234 + s34) + eps^2*(-2*s234 + 2*s34))*f[416] + 
    (s234/2 - (eps*s234)/2 - s34/2 + eps^2*(-2*s234 + 2*s34))*f[417] + 
    (eps^2*((3*s234)/2 - 2*s34) + eps*(s234/2 - s34/2))*f[418] + 
    (eps^2*(s234 - s34) + eps*(s234 - s34/2))*f[441] + 
    (eps*(-1/2*s234 + s34/2) + eps^2*(-1/2*s234 + s34))*f[442], 
   (-1 + (11*eps)/6)*f[7] - (eps*f[64])/2 - (eps^2*f[65])/2 + 
    (eps^2*f[89])/2 + (eps*(s234/8 - s34/8) + eps^2*(s234/8 - s34/8))*
     f[285] + (eps*(s234/8 - s34/8) + eps^2*(s234/8 - s34/8))*f[313] + 
    eps^2*(-1/2*s234 + s34/2)*f[353] + eps^2*(s234/4 - s34/4)*f[354] + 
    (eps*(-1/2*s234 + s34/2) + eps^2*(-1/2*s234 + s34/2))*f[356] + 
    (eps*(s234/4 - s34/4) + eps^2*(-1/4*s234 + s34/4))*f[357] + 
    eps^2*(s234/4 - s34/4)*f[358] + 
    (-1/3*s34 + eps*((-79*s234)/72 + (83*s34)/72) + 
      eps^2*((-109*s234)/72 + (169*s34)/72))*f[359] + 
    (eps^2*((-43*s234)/72 + (31*s34)/72) + 
      eps*((-49*s234)/72 + (35*s34)/72) + s34/6)*f[373] + 
    (eps*s34*f[389])/2 + (eps^2*(s234/2 - s34/2) + eps*(s234/2 - s34/4))*
     f[416] + ((eps^2*s234)/4 + eps*(-1/4*s234 + s34/4))*f[417] + 
    eps^2*(-1/4*s234 + s34/4)*f[418] + (-1/2*s234 + eps*(s234 - s34/2) + 
      s34/2)*f[433] + eps^2*(-1/2*s234 + s34/4)*f[441] + 
    eps^2*(s234/4 - s34/4)*f[442], (eps/3 - (11*eps^2)/18)*f[7] + 
    (eps^2*f[64])/6 + eps^2*(-1/24*s234 + s34/24)*f[285] + 
    eps^2*(-1/24*s234 + s34/24)*f[313] + eps^2*(s234/6 - s34/6)*f[356] + 
    eps^2*(-1/12*s234 + s34/12)*f[357] + 
    (eps^2*((79*s234)/216 - (83*s34)/216) + (eps*s34)/9)*f[359] + 
    (eps^2*((49*s234)/216 - (35*s34)/216) - (eps*s34)/18)*f[373] - 
    (eps^2*s34*f[389])/6 + eps^2*(-1/6*s234 + s34/12)*f[416] + 
    eps^2*(s234/12 - s34/12)*f[417] + 
    (eps*(s234/6 - s34/6) + eps^2*(-1/3*s234 + s34/6))*f[433], 
   -1/12*(eps^2*f[7]) - (eps^2*s34*f[359])/36 + (eps^2*s34*f[373])/72 + 
    eps^2*(-1/24*s234 + s34/24)*f[433], (4/3 - 5*eps - 10*eps^2)*f[7] - 
    f[64] + (-eps - 2*eps^2)*f[65] + (s234/4 + eps^2*(s234/2 - s34/2) + 
      eps*(s234/4 - s34/4) - s34/4)*f[285] + 
    ((-31*s234)/36 + eps*((-31*s234)/36 + (31*s34)/36) + (7*s34)/36 + 
      eps^2*((-31*s234)/18 + (23*s34)/9))*f[359] + 
    ((-10*s234)/9 + (10*s34)/9 + eps*((-10*s234)/9 + (29*s34)/18) + 
      eps^2*((-20*s234)/9 + (55*s34)/18))*f[373] + 
    ((3*s234)/2 + eps^2*((9*s234)/2 - (9*s34)/2) + eps*(3*s234 - 3*s34) - 
      (3*s34)/2)*f[389] + (s234 + eps^2*(2*s234 - 2*s34) + eps*(s234 - s34) - 
      s34/2)*f[416] + (-1/2*s234 + (eps*s234)/2 + eps^2*(2*s234 - 2*s34) + 
      s34/2)*f[417] + (eps*(-1/2*s234 + s34/2) + eps^2*((-3*s234)/2 + 2*s34))*
     f[418] + (-1/6*s234 + eps^2*(4*s234 - 4*s34) + 
      eps*((5*s234)/2 - (5*s34)/2) + s34/6)*f[433], 
   (1 - (7*eps)/3 + (5*eps^2)/2)*f[7] + (eps*f[64])/2 + (eps^2*f[65])/2 + 
    (eps*(-1/8*s234 + s34/8) + eps^2*(-1/8*s234 + s34/8))*f[285] + 
    (eps^2*((31*s234)/72 - (31*s34)/72) + eps*((31*s234)/72 + (13*s34)/72) + 
      s34/3)*f[359] + (eps^2*((5*s234)/9 - (29*s34)/36) + 
      eps*((5*s234)/9 - (4*s34)/9) - s34/6)*f[373] + 
    (eps*((-3*s234)/4 + s34/4) + eps^2*((-3*s234)/2 + (3*s34)/2))*f[389] + 
    (eps*(-1/2*s234 + s34/4) + eps^2*(-1/2*s234 + s34/2))*f[416] + 
    (-1/4*(eps^2*s234) + eps*(s234/4 - s34/4))*f[417] + 
    eps^2*(s234/4 - s34/4)*f[418] + (s234/2 + eps*((-5*s234)/4 + (3*s34)/4) - 
      s34/2 + eps^2*((-5*s234)/4 + (5*s34)/4))*f[433], 
   (7*eps^2*f[7])/9 - (eps^2*f[64])/6 + eps^2*(s234/24 - s34/24)*f[285] + 
    eps^2*((-31*s234)/216 - (13*s34)/216)*f[359] + 
    eps^2*((-5*s234)/27 + (4*s34)/27)*f[373] + eps^2*(s234/4 - s34/12)*
     f[389] + eps^2*(s234/6 - s34/12)*f[416] + eps^2*(-1/12*s234 + s34/12)*
     f[417] + eps^2*((5*s234)/12 - s34/4)*f[433], 0, 0, 0, 0, 0, 
   (-1/6 + eps/4)*f[7] - (eps^2*f[89])/12 + eps^2*(s234/12 - s34/12)*f[353] + 
    eps^2*(-1/24*s234 + s34/24)*f[354] + 
    (-1/18*s34 - (7*eps*s34)/36 - (5*eps^2*s34)/24)*f[359] + 
    (s34/36 + (eps*s34)/72 + (eps^2*s34)/24)*f[373] + (eps*s34*f[389])/12 + 
    (-1/12*s234 + eps^2*(s234/6 - s34/6) + eps*(s234/8 - s34/24) + s34/12)*
     f[433] + eps^2*(s234/12 - s34/24)*f[441] + eps^2*(-1/24*s234 + s34/24)*
     f[442], 0, 0, -1/6*(eps^2*f[7]) + eps^2*(-1/48*s234 + s34/48)*f[313] + 
    eps^2*(s234/12 - s34/12)*f[356] + eps^2*(-1/24*s234 + s34/24)*f[357] + 
    eps^2*(s234/9 - s34/36)*f[359] + eps^2*(s234/48 - s34/48)*f[373] + 
    eps^2*(s234/8 - (5*s34)/24)*f[389] - (eps^2*s234*f[433])/12, 0, 0, 0, 
   (-1/6*eps + (11*eps^2)/36)*f[7] - (eps^2*f[64])/12 + 
    eps^2*(s234/48 - s34/48)*f[285] + eps^2*(s234/48 - s34/48)*f[313] + 
    eps^2*(-1/12*s234 + s34/12)*f[356] + eps^2*(s234/24 - s34/24)*f[357] + 
    (eps^2*((-79*s234)/432 + (83*s34)/432) - (eps*s34)/18)*f[359] + 
    (eps^2*((-49*s234)/432 + (35*s34)/432) + (eps*s34)/36)*f[373] + 
    (eps^2*s34*f[389])/12 + eps^2*(s234/12 - s34/24)*f[416] + 
    eps^2*(-1/24*s234 + s34/24)*f[417] + 
    (eps^2*(s234/6 - s34/12) + eps*(-1/12*s234 + s34/12))*f[433], 
   (eps^2*f[7])/12 + (eps^2*s34*f[359])/36 - (eps^2*s34*f[373])/72 + 
    eps^2*(s234/24 - s34/24)*f[433], (-7*eps^2*f[7])/18 + (eps^2*f[64])/12 + 
    eps^2*(-1/48*s234 + s34/48)*f[285] + eps^2*((31*s234)/432 + (13*s34)/432)*
     f[359] + eps^2*((5*s234)/54 - (2*s34)/27)*f[373] + 
    eps^2*(-1/8*s234 + s34/24)*f[389] + eps^2*(-1/12*s234 + s34/24)*f[416] + 
    eps^2*(s234/24 - s34/24)*f[417] + eps^2*((-5*s234)/24 + s34/8)*f[433], 0, 
   0, 0, (47*eps^2*f[7])/720 + (47*eps^2*s34*f[359])/2160 - 
    (47*eps^2*s34*f[373])/4320 + eps^2*((47*s234)/1440 - (47*s34)/1440)*
     f[433], -f[7] - (s34*f[359])/3 + (s34*f[373])/6 + (eps*s34*f[389])/2 + 
    (-1/2*s234 + eps*(s234 - s34/2) + s34/2)*f[433], 0, 0, 0, 0, 0, 0, 0, 0, 
   ((14*eps)/3 + 7*eps^2)*f[7] + ((14*eps*s34)/9 - (49*eps^2*s34)/9)*f[359] + 
    ((-7*eps*s34)/9 + (7*eps^2*s34)/18)*f[373] + (7*eps^2*s34*f[389])/3 + 
    (eps*((7*s234)/3 - (7*s34)/3) + eps^2*((7*s234)/2 - (7*s34)/6))*f[433], 
   0, 0, 0, (-14*eps^2*f[7])/3 - (14*eps^2*s34*f[359])/9 + 
    (7*eps^2*s34*f[373])/9 + eps^2*((-7*s234)/3 + (7*s34)/3)*f[433], 0, 0, 0, 
   -(eps*f[7]) - (eps*s34*f[359])/3 + (eps*s34*f[373])/6 + 
    (eps^2*s34*f[389])/2 + (eps^2*(s234 - s34/2) + eps*(-1/2*s234 + s34/2))*
     f[433], 0, 0, 0, -(eps^2*f[7]) - (eps^2*s34*f[359])/3 + 
    (eps^2*s34*f[373])/6 + eps^2*(-1/2*s234 + s34/2)*f[433], 0, 0, 0, 0, 0}, 
  {(1 + 2*eps + 4*eps^2)*f[133] - (s23*f[353])/2 + 
    (-1/2*(eps*s23) - eps^2*s23)*f[354], 0, 0, 0, 0, 
   f[136] + (eps + 2*eps^2)*f[137] - (s23*f[356])/2 - (eps*s23*f[357])/2 - 
    (eps^2*s23*f[358])/2, -1/2*(eps*f[136]) - (eps^2*f[137])/2 + 
    (1 - (5*eps)/3)*f[139] + (eps*s23*f[356])/4 + (eps^2*s23*f[357])/4 - 
    (s23*f[359])/2 + (eps*s23*f[373])/6 + (eps*s23*f[389])/2, 
   (eps^2*f[136])/6 + (5*eps^2*f[139])/9 - (eps^2*s23*f[356])/12 - 
    (eps^2*s23*f[373])/18 - (eps^2*s23*f[389])/6, 0, 0, 0, 0, 0, 
   (-eps - 2*eps^2)*f[133] - f[136] + (-eps - 2*eps^2)*f[137] + 
    (-7/3 - 5*eps - 10*eps^2)*f[139] + (eps*s23*f[353])/2 + 
    (eps^2*s23*f[354])/2 + (s23*f[356])/2 + (eps*s23*f[357])/2 + 
    (eps^2*s23*f[358])/2 + ((7*s23)/6 + (5*eps*s23)/2 + (5*eps^2*s23)/6)*
     f[359] + (5*eps^2*s23*f[373])/6, (eps^2*f[133])/2 + (eps*f[136])/2 + 
    (eps^2*f[137])/2 + (-1 + (7*eps)/6 + (5*eps^2)/2)*f[139] - 
    (eps^2*s23*f[353])/4 - (eps*s23*f[356])/4 - (eps^2*s23*f[357])/4 + 
    (s23/2 - (7*eps*s23)/12 - (5*eps^2*s23)/4)*f[359] - (eps*s23*f[389])/2, 
   -1/6*(eps^2*f[136]) + (eps/3 - (7*eps^2)/18)*f[139] + 
    (eps^2*s23*f[356])/12 + (-1/6*(eps*s23) + (7*eps^2*s23)/36)*f[359] + 
    (eps^2*s23*f[389])/6, -1/12*(eps^2*f[139]) + (eps^2*s23*f[359])/24, 
   (-4/3 + 5*eps + 10*eps^2)*f[139] + ((2*s23)/3 - (5*eps^2*s23)/6)*f[359] + 
    (-1/2*(eps*s23) - (5*eps^2*s23)/6)*f[373], 
   (1 - eps - (5*eps^2)/2)*f[139] + (-1/2*s23 - (eps*s23)/3)*f[359] + 
    ((eps*s23)/6 + (eps^2*s23)/4)*f[373] + (eps*s23*f[389])/2, 
   (eps^2*f[139])/3 + (eps^2*s23*f[359])/9 - (eps^2*s23*f[373])/18 - 
    (eps^2*s23*f[389])/6, 0, 0, 0, 0, 0, -1/12*(eps^2*f[133]) + 
    (-1/6 + eps/4)*f[139] + (eps^2*s23*f[353])/24 + 
    (s23/12 + (11*eps*s23)/72 + (5*eps^2*s23)/24)*f[359] + 
    (-1/18*(eps*s23) - (eps^2*s23)/24)*f[373] - (eps*s23*f[389])/12, 0, 0, 
   -1/12*(eps^2*f[136]) - (5*eps^2*f[139])/18 + (eps^2*s23*f[356])/24 + 
    (eps^2*s23*f[373])/36 + (eps^2*s23*f[389])/12, 0, 0, 0, 
   (eps^2*f[136])/12 + (-1/6*eps + (7*eps^2)/36)*f[139] - 
    (eps^2*s23*f[356])/24 + ((eps*s23)/12 - (7*eps^2*s23)/72)*f[359] - 
    (eps^2*s23*f[389])/12, (eps^2*f[139])/12 - (eps^2*s23*f[359])/24, 
   -1/6*(eps^2*f[139]) - (eps^2*s23*f[359])/18 + (eps^2*s23*f[373])/36 + 
    (eps^2*s23*f[389])/12, 0, 0, 0, (47*eps^2*f[139])/720 - 
    (47*eps^2*s23*f[359])/1440, -f[139] + (s23*f[359])/2 - 
    (eps*s23*f[389])/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((14*eps)/3 + 7*eps^2)*f[139] + ((-7*eps*s23)/3 + (77*eps^2*s23)/18)*
     f[359] - (14*eps^2*s23*f[373])/9 - (7*eps^2*s23*f[389])/3, 0, 0, 0, 
   (-14*eps^2*f[139])/3 + (7*eps^2*s23*f[359])/3, 0, 0, 0, 
   -(eps*f[139]) + (eps*s23*f[359])/2 - (eps^2*s23*f[389])/2, 0, 0, 0, 
   -(eps^2*f[139]) + (eps^2*s23*f[359])/2, 0, 0, 0, 0, 0}, 
  {(-1 - 2*eps - 4*eps^2)*f[133] + (-1 - 2*eps - 4*eps^2)*f[221] + 
    (s23*f[353])/2 + ((eps*s23)/2 + eps^2*s23)*f[354] + (s23*f[441])/2 + 
    ((eps*s23)/2 + eps^2*s23)*f[442], 0, 0, 0, 0, 
   -f[136] + (-eps - 2*eps^2)*f[137] + (4/3 - 5*eps - 10*eps^2)*f[139] + 
    (s23*f[356])/2 + (eps*s23*f[357])/2 + (eps^2*s23*f[358])/2 + 
    ((4*s23)/9 + (5*eps*s23)/6 + (5*eps^2*s23)/6)*f[359] + 
    ((-2*s23)/9 + (eps*s23)/3 + (5*eps^2*s23)/6)*f[373], 
   (eps*f[136])/2 + (eps^2*f[137])/2 + (-2 + (8*eps)/3 + (5*eps^2)/2)*
     f[139] - (eps*s23*f[356])/4 - (eps^2*s23*f[357])/4 + 
    (s23/6 - (eps*s23)/2 - (5*eps^2*s23)/12)*f[359] + 
    (s23/6 - (eps*s23)/6 - (eps^2*s23)/6)*f[373] + (eps*s23*f[433])/2, 
   -1/6*(eps^2*f[136]) - (8*eps^2*f[139])/9 + (eps^2*s23*f[356])/12 + 
    (eps^2*s23*f[359])/6 + (eps^2*s23*f[373])/18 - (eps^2*s23*f[433])/6, 0, 
   0, 0, 0, 0, (eps + 2*eps^2)*f[133] + f[136] + (eps + 2*eps^2)*f[137] + 
    (6 + 5*eps + 10*eps^2)*f[139] - f[196] + (-eps - 2*eps^2)*f[197] + 
    (eps + 2*eps^2)*f[221] - (eps*s23*f[353])/2 - (eps^2*s23*f[354])/2 - 
    (s23*f[356])/2 - (eps*s23*f[357])/2 - (eps^2*s23*f[358])/2 + 
    ((-19*s23)/18 - (5*eps*s23)/6 - (5*eps^2*s23)/6)*f[359] + 
    ((-7*s23)/18 - (eps*s23)/3 - (5*eps^2*s23)/6)*f[373] + (s23*f[416])/2 + 
    (eps*s23*f[417])/2 + (eps^2*s23*f[418])/2 - (eps*s23*f[441])/2 - 
    (eps^2*s23*f[442])/2, -1/2*(eps^2*f[133]) - (eps*f[136])/2 - 
    (eps^2*f[137])/2 + (2 - 3*eps - (5*eps^2)/2)*f[139] + (eps*f[196])/2 + 
    (eps^2*f[197])/2 - (eps^2*f[221])/2 + (eps^2*s23*f[353])/4 + 
    (eps*s23*f[356])/4 + (eps^2*s23*f[357])/4 + 
    (-1/6*s23 + (19*eps*s23)/36 + (5*eps^2*s23)/12)*f[359] + 
    (-1/6*s23 + (7*eps*s23)/36 + (eps^2*s23)/6)*f[373] - (eps*s23*f[416])/4 - 
    (eps^2*s23*f[417])/4 - (eps*s23*f[433])/2 + (eps^2*s23*f[441])/4, 
   (eps^2*f[136])/6 + ((-2*eps)/3 + eps^2)*f[139] - (eps^2*f[196])/6 - 
    (eps^2*s23*f[356])/12 + ((eps*s23)/18 - (19*eps^2*s23)/108)*f[359] + 
    ((eps*s23)/18 - (7*eps^2*s23)/108)*f[373] + (eps^2*s23*f[416])/12 + 
    (eps^2*s23*f[433])/6, (eps^2*f[139])/6 - (eps^2*s23*f[359])/72 - 
    (eps^2*s23*f[373])/72, f[196] + (eps + 2*eps^2)*f[197] - (s23*f[416])/2 - 
    (eps*s23*f[417])/2 - (eps^2*s23*f[418])/2, (-2 + (10*eps)/3)*f[139] - 
    (eps*f[196])/2 - (eps^2*f[197])/2 + (s23/6 - (5*eps*s23)/18)*f[359] + 
    (s23/6 - (5*eps*s23)/18)*f[373] + (eps*s23*f[416])/4 + 
    (eps^2*s23*f[417])/4 + (eps*s23*f[433])/2, (-10*eps^2*f[139])/9 + 
    (eps^2*f[196])/6 + (5*eps^2*s23*f[359])/54 + (5*eps^2*s23*f[373])/54 - 
    (eps^2*s23*f[416])/12 - (eps^2*s23*f[433])/6, 0, 0, 0, 0, 0, 
   (eps^2*f[133])/12 + (1/3 - eps/2)*f[139] + (eps^2*f[221])/12 - 
    (eps^2*s23*f[353])/24 + (-1/36*s23 + (eps*s23)/24)*f[359] + 
    (-1/36*s23 + (eps*s23)/24)*f[373] - (eps*s23*f[433])/12 - 
    (eps^2*s23*f[441])/24, 0, 0, (eps^2*f[136])/12 + (4*eps^2*f[139])/9 - 
    (eps^2*s23*f[356])/24 - (eps^2*s23*f[359])/12 - (eps^2*s23*f[373])/36 + 
    (eps^2*s23*f[433])/12, 0, 0, 0, -1/12*(eps^2*f[136]) + 
    (eps/3 - eps^2/2)*f[139] + (eps^2*f[196])/12 + (eps^2*s23*f[356])/24 + 
    (-1/36*(eps*s23) + (19*eps^2*s23)/216)*f[359] + 
    (-1/36*(eps*s23) + (7*eps^2*s23)/216)*f[373] - (eps^2*s23*f[416])/24 - 
    (eps^2*s23*f[433])/12, -1/6*(eps^2*f[139]) + (eps^2*s23*f[359])/72 + 
    (eps^2*s23*f[373])/72, (5*eps^2*f[139])/9 - (eps^2*f[196])/12 - 
    (5*eps^2*s23*f[359])/108 - (5*eps^2*s23*f[373])/108 + 
    (eps^2*s23*f[416])/24 + (eps^2*s23*f[433])/12, 0, 0, 0, 
   (-47*eps^2*f[139])/360 + (47*eps^2*s23*f[359])/4320 + 
    (47*eps^2*s23*f[373])/4320, 2*f[139] - (s23*f[359])/6 - (s23*f[373])/6 - 
    (eps*s23*f[433])/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((-28*eps)/3 - 14*eps^2)*f[139] + ((7*eps*s23)/9 + (7*eps^2*s23)/6)*
     f[359] + ((7*eps*s23)/9 + (7*eps^2*s23)/6)*f[373] - 
    (7*eps^2*s23*f[433])/3, 0, 0, 0, (28*eps^2*f[139])/3 - 
    (7*eps^2*s23*f[359])/9 - (7*eps^2*s23*f[373])/9, 0, 0, 0, 
   2*eps*f[139] - (eps*s23*f[359])/6 - (eps*s23*f[373])/6 - 
    (eps^2*s23*f[433])/2, 0, 0, 0, 2*eps^2*f[139] - (eps^2*s23*f[359])/6 - 
    (eps^2*s23*f[373])/6, 0, 0, 0, 0, 0}, 
  {(1 + 2*eps + 4*eps^2)*f[221] - (s23*f[441])/2 + 
    (-1/2*(eps*s23) - eps^2*s23)*f[442], 0, 0, 0, 0, 
   (-4/3 + 5*eps + 10*eps^2)*f[139] + ((-4*s23)/9 - (5*eps*s23)/6 - 
      (5*eps^2*s23)/6)*f[359] + ((2*s23)/9 - (eps*s23)/3 - (5*eps^2*s23)/6)*
     f[373], (1 - eps - (5*eps^2)/2)*f[139] + 
    (s23/3 + (eps*s23)/2 + (5*eps^2*s23)/12)*f[359] + 
    (-1/6*s23 + (eps^2*s23)/6)*f[373] - (eps*s23*f[389])/2 - 
    (eps*s23*f[433])/2, (eps^2*f[139])/3 - (eps^2*s23*f[359])/6 + 
    (eps^2*s23*f[389])/6 + (eps^2*s23*f[433])/6, 0, 0, 0, 0, 0, 
   (-11*f[139])/3 + f[196] + (eps + 2*eps^2)*f[197] + 
    (-eps - 2*eps^2)*f[221] + (-1/9*s23 - (5*eps*s23)/3)*f[359] + 
    ((7*s23)/18 + (eps*s23)/3)*f[373] - (s23*f[416])/2 - (eps*s23*f[417])/2 - 
    (eps^2*s23*f[418])/2 + (eps*s23*f[441])/2 + (eps^2*s23*f[442])/2, 
   (-1 + (11*eps)/6)*f[139] - (eps*f[196])/2 - (eps^2*f[197])/2 + 
    (eps^2*f[221])/2 + (-1/3*s23 + (eps*s23)/18 + (5*eps^2*s23)/6)*f[359] + 
    (s23/6 - (7*eps*s23)/36 - (eps^2*s23)/6)*f[373] + (eps*s23*f[389])/2 + 
    (eps*s23*f[416])/4 + (eps^2*s23*f[417])/4 + (eps*s23*f[433])/2 - 
    (eps^2*s23*f[441])/4, (eps/3 - (11*eps^2)/18)*f[139] + (eps^2*f[196])/6 + 
    ((eps*s23)/9 - (eps^2*s23)/54)*f[359] + 
    (-1/18*(eps*s23) + (7*eps^2*s23)/108)*f[373] - (eps^2*s23*f[389])/6 - 
    (eps^2*s23*f[416])/12 - (eps^2*s23*f[433])/6, 
   -1/12*(eps^2*f[139]) - (eps^2*s23*f[359])/36 + (eps^2*s23*f[373])/72, 
   (4/3 - 5*eps - 10*eps^2)*f[139] - f[196] + (-eps - 2*eps^2)*f[197] + 
    ((-2*s23)/3 + (5*eps^2*s23)/6)*f[359] + ((eps*s23)/2 + (5*eps^2*s23)/6)*
     f[373] + (s23*f[416])/2 + (eps*s23*f[417])/2 + (eps^2*s23*f[418])/2, 
   (1 - (7*eps)/3 + (5*eps^2)/2)*f[139] + (eps*f[196])/2 + (eps^2*f[197])/2 + 
    (s23/3 + (11*eps*s23)/18)*f[359] + 
    (-1/6*s23 + (eps*s23)/9 - (eps^2*s23)/4)*f[373] - (eps*s23*f[389])/2 - 
    (eps*s23*f[416])/4 - (eps^2*s23*f[417])/4 - (eps*s23*f[433])/2, 
   (7*eps^2*f[139])/9 - (eps^2*f[196])/6 - (11*eps^2*s23*f[359])/54 - 
    (eps^2*s23*f[373])/27 + (eps^2*s23*f[389])/6 + (eps^2*s23*f[416])/12 + 
    (eps^2*s23*f[433])/6, 0, 0, 0, 0, 0, (-1/6 + eps/4)*f[139] - 
    (eps^2*f[221])/12 + (-1/18*s23 - (7*eps*s23)/36 - (5*eps^2*s23)/24)*
     f[359] + (s23/36 + (eps*s23)/72 + (eps^2*s23)/24)*f[373] + 
    (eps*s23*f[389])/12 + (eps*s23*f[433])/12 + (eps^2*s23*f[441])/24, 0, 0, 
   -1/6*(eps^2*f[139]) + (eps^2*s23*f[359])/12 - (eps^2*s23*f[389])/12 - 
    (eps^2*s23*f[433])/12, 0, 0, 0, (-1/6*eps + (11*eps^2)/36)*f[139] - 
    (eps^2*f[196])/12 + (-1/18*(eps*s23) + (eps^2*s23)/108)*f[359] + 
    ((eps*s23)/36 - (7*eps^2*s23)/216)*f[373] + (eps^2*s23*f[389])/12 + 
    (eps^2*s23*f[416])/24 + (eps^2*s23*f[433])/12, 
   (eps^2*f[139])/12 + (eps^2*s23*f[359])/36 - (eps^2*s23*f[373])/72, 
   (-7*eps^2*f[139])/18 + (eps^2*f[196])/12 + (11*eps^2*s23*f[359])/108 + 
    (eps^2*s23*f[373])/54 - (eps^2*s23*f[389])/12 - (eps^2*s23*f[416])/24 - 
    (eps^2*s23*f[433])/12, 0, 0, 0, (47*eps^2*f[139])/720 + 
    (47*eps^2*s23*f[359])/2160 - (47*eps^2*s23*f[373])/4320, 
   -f[139] - (s23*f[359])/3 + (s23*f[373])/6 + (eps*s23*f[389])/2 + 
    (eps*s23*f[433])/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((14*eps)/3 + 7*eps^2)*f[139] + ((14*eps*s23)/9 - (49*eps^2*s23)/9)*
     f[359] + ((-7*eps*s23)/9 + (7*eps^2*s23)/18)*f[373] + 
    (7*eps^2*s23*f[389])/3 + (7*eps^2*s23*f[433])/3, 0, 0, 0, 
   (-14*eps^2*f[139])/3 - (14*eps^2*s23*f[359])/9 + (7*eps^2*s23*f[373])/9, 
   0, 0, 0, -(eps*f[139]) - (eps*s23*f[359])/3 + (eps*s23*f[373])/6 + 
    (eps^2*s23*f[389])/2 + (eps^2*s23*f[433])/2, 0, 0, 0, 
   -(eps^2*f[139]) - (eps^2*s23*f[359])/3 + (eps^2*s23*f[373])/6, 0, 0, 0, 0, 
   0}, {(s34/2 + (eps*s34)/2 + eps^2*s34)*f[265] + 
    (-1/2*s23 - (eps*s23)/2 - eps^2*s23)*f[309] + 
    (s23 + eps*s23 + 2*eps^2*s23)*f[353] + 
    (-1/2*s23 - (eps*s23)/2 - eps^2*s23)*f[354] + 
    ((7*s23)/2 + (7*eps*s23)/2 + 7*eps^2*s23)*f[433] + 
    (s23 + eps*s23 + 2*eps^2*s23)*f[441] + 
    (-1/2*s23 - (eps*s23)/2 - eps^2*s23)*f[442], 0, 0, 0, 0, 
   (-1/2*(eps*s34) - (eps^2*s34)/2)*f[265] + 
    ((-5*s34)/3 - 4*eps*s34 - 4*eps^2*s34)*f[271] + 
    ((-3*s23)/4 - (3*eps*s23)/4 - eps^2*s23)*f[313] + (5*s23*f[315])/3 + 
    (-s34 - eps*s34 - eps^2*s34)*f[353] + (s34 + eps*s34 + eps^2*s34)*
     f[354] + (s23 + eps*s23 + 2*eps^2*s23)*f[356] + 
    (-1/2*s23 + (eps*s23)/2 + 2*eps^2*s23)*f[357] + 
    (-1/2*(eps*s23) - (3*eps^2*s23)/2)*f[358] + 
    ((5*s23)/3 + eps*((13*s23)/6 - (19*s34)/6) + 
      eps^2*((31*s23)/6 - (19*s34)/6) - (11*s34)/3)*f[359] + 
    (s23/12 + (7*s34)/3 + (7*eps^2*s34)/3 + eps*(s23/12 + (7*s34)/3))*
     f[373] + ((3*s23)/2 + 3*eps*s23 + (9*eps^2*s23)/2)*f[389] + 
    ((5*s23)/3 + (eps*s23)/2 + (eps^2*s23)/2)*f[433], 
   (eps^2*s34*f[265])/4 + (s34/2 + 2*eps^2*s34)*f[271] + 
    (-1/2*(eps*s34) - (eps^2*s34)/2)*f[302] + 
    ((3*eps*s23)/8 + (3*eps^2*s23)/8)*f[313] - (s23*f[315])/2 + 
    ((eps*s23)/2 + (eps^2*s23)/2)*f[346] + ((eps*s34)/2 + (eps^2*s34)/2)*
     f[353] + (-1/2*(eps*s34) - (eps^2*s34)/2)*f[354] + 
    (-1/2*(eps*s23) - (eps^2*s23)/2)*f[356] + ((eps*s23)/4 - (eps^2*s23)/4)*
     f[357] + (eps^2*s23*f[358])/4 + (eps^2*((-13*s23)/12 + (19*s34)/12) + 
      eps*((-5*s23)/6 + (11*s34)/6))*f[359] + 
    (eps*(-1/24*s23 - (7*s34)/6) + eps^2*(-1/24*s23 - (7*s34)/6))*f[373] + 
    ((-3*eps*s23)/4 - (3*eps^2*s23)/2)*f[389] + 
    (-1/2*s23 + (eps*s23)/2 - (eps^2*s23)/4)*f[433], 
   (eps^2*s34*f[302])/6 - (eps^2*s23*f[313])/8 - (eps^2*s23*f[346])/6 - 
    (eps^2*s34*f[353])/6 + (eps^2*s34*f[354])/6 + (eps^2*s23*f[356])/6 - 
    (eps^2*s23*f[357])/12 + eps^2*((5*s23)/18 - (11*s34)/18)*f[359] + 
    eps^2*(s23/72 + (7*s34)/18)*f[373] + (eps^2*s23*f[389])/4 - 
    (eps^2*s23*f[433])/6, 0, 0, 0, 0, 0, 
   ((3*s34)/2 + (5*eps*s34)/2 + 4*eps^2*s34)*f[271] + 
    (s23/4 + eps*(s23/4 - s34/2) + eps^2*(s23/2 - s34/2) - s34/2)*f[285] + 
    ((3*s23)/4 + (3*eps*s23)/4 + eps^2*s23)*f[313] + 
    ((-3*s23)/2 - (5*eps*s23)/2 - 4*eps^2*s23)*f[315] + 
    (s34 + eps*(-s23 + s34) + eps^2*(-s23 + s34))*f[353] + 
    (eps*(s23/2 - s34) + eps^2*(s23/2 - s34) - s34)*f[354] + 
    (-s23 - eps*s23 - 2*eps^2*s23)*f[356] + 
    (s23/2 - (eps*s23)/2 - 2*eps^2*s23)*f[357] + 
    ((eps*s23)/2 + (3*eps^2*s23)/2)*f[358] + 
    ((137*s23)/36 + (19*s34)/6 + eps^2*((-8*s23)/9 + (19*s34)/6) + 
      eps*((107*s23)/36 + (19*s34)/6))*f[359] + 
    ((-31*s23)/36 + eps^2*((-31*s23)/18 - (7*s34)/3) + 
      eps*((-25*s23)/36 - (7*s34)/3) - (7*s34)/3)*f[373] + 
    (s23 + eps*s23 + 2*eps^2*s23)*f[416] + 
    (-1/2*s23 + (eps*s23)/2 + 2*eps^2*s23)*f[417] + 
    (-1/2*(eps*s23) - (3*eps^2*s23)/2)*f[418] + 
    (-s23 - 2*eps*s23 - 2*eps^2*s23)*f[441] + 
    (s23 + (3*eps*s23)/2 + (3*eps^2*s23)/2)*f[442], 
   (-1/2*s34 - (eps*s34)/4 - (5*eps^2*s34)/4)*f[271] + 
    (eps*(-1/8*s23 + s34/4) + eps^2*(-1/8*s23 + s34/4))*f[285] + 
    ((eps*s34)/2 + (eps^2*s34)/2)*f[302] + ((-3*eps*s23)/8 - (3*eps^2*s23)/8)*
     f[313] + (s23/2 + (eps*s23)/4 + (5*eps^2*s23)/4)*f[315] + 
    (-1/2*(eps*s23) - (eps^2*s23)/2)*f[346] + 
    (eps^2*(s23/2 - s34/2) - (eps*s34)/2)*f[353] + 
    (eps^2*(-1/4*s23 + s34/2) + (eps*s34)/2)*f[354] + 
    ((eps*s23)/2 + (eps^2*s23)/2)*f[356] + (-1/4*(eps*s23) + (eps^2*s23)/4)*
     f[357] - (eps^2*s23*f[358])/4 + (eps*((-137*s23)/72 - (19*s34)/12) + 
      eps^2*((-107*s23)/72 - (19*s34)/12))*f[359] + 
    (eps^2*((25*s23)/72 + (7*s34)/6) + eps*((31*s23)/72 + (7*s34)/6))*
     f[373] + (-1/2*(eps*s23) - (eps^2*s23)/2)*f[416] + 
    ((eps*s23)/4 - (eps^2*s23)/4)*f[417] + (eps^2*s23*f[418])/4 + 
    (s23/2 - eps*s23)*f[433] + ((eps*s23)/2 + eps^2*s23)*f[441] + 
    (-1/2*(eps*s23) - (3*eps^2*s23)/4)*f[442], 
   ((eps*s34)/6 + (eps^2*s34)/12)*f[271] + eps^2*(s23/24 - s34/12)*f[285] - 
    (eps^2*s34*f[302])/6 + (eps^2*s23*f[313])/8 + 
    (-1/6*(eps*s23) - (eps^2*s23)/12)*f[315] + (eps^2*s23*f[346])/6 + 
    (eps^2*s34*f[353])/6 - (eps^2*s34*f[354])/6 - (eps^2*s23*f[356])/6 + 
    (eps^2*s23*f[357])/12 + eps^2*((137*s23)/216 + (19*s34)/36)*f[359] + 
    eps^2*((-31*s23)/216 - (7*s34)/18)*f[373] + (eps^2*s23*f[416])/6 - 
    (eps^2*s23*f[417])/12 + (-1/6*(eps*s23) + (eps^2*s23)/3)*f[433] - 
    (eps^2*s23*f[441])/6 + (eps^2*s23*f[442])/6, -1/24*(eps^2*s34*f[271]) + 
    (eps^2*s23*f[315])/24 + (eps^2*s23*f[433])/24, 
   (-5*s34*f[271])/3 + (-1/4*s23 + eps^2*(-1/2*s23 + s34/2) + 
      eps*(-1/4*s23 + s34/2) + s34/2)*f[285] + ((eps*s23)/2 + (eps^2*s23)/2)*
     f[309] + ((5*s23)/3 + 4*eps*s23 + 4*eps^2*s23)*f[315] + 
    ((-197*s23)/36 - (185*eps*s23)/36 - (77*eps^2*s23)/18 + s34/2)*f[359] + 
    ((7*s23)/9 + (11*eps*s23)/18 + (31*eps^2*s23)/18)*f[373] + 
    ((-3*s23)/2 - 3*eps*s23 - (9*eps^2*s23)/2)*f[389] + 
    (-s23 - eps*s23 - 2*eps^2*s23)*f[416] + 
    (s23/2 - (eps*s23)/2 - 2*eps^2*s23)*f[417] + 
    ((eps*s23)/2 + (3*eps^2*s23)/2)*f[418] + 
    (s23/6 - (5*eps*s23)/2 - 4*eps^2*s23)*f[433] + 
    (s23 + eps*s23 + eps^2*s23)*f[441] + (-s23 - eps*s23 - eps^2*s23)*f[442], 
   (s34*f[271])/2 + (eps*(s23/8 - s34/4) + eps^2*(s23/8 - s34/4))*f[285] + 
    (-1/2*(eps*s34) - (eps^2*s34)/2)*f[302] - (eps^2*s23*f[309])/4 + 
    (-1/2*s23 - 2*eps^2*s23)*f[315] + ((eps*s23)/2 + (eps^2*s23)/2)*f[346] + 
    ((185*eps^2*s23)/72 + eps*((197*s23)/72 - s34/4))*f[359] + 
    ((-7*eps*s23)/18 - (11*eps^2*s23)/36)*f[373] + 
    ((3*eps*s23)/4 + (3*eps^2*s23)/2)*f[389] + ((eps*s23)/2 + (eps^2*s23)/2)*
     f[416] + (-1/4*(eps*s23) + (eps^2*s23)/4)*f[417] - 
    (eps^2*s23*f[418])/4 + (-1/2*s23 + (5*eps*s23)/4 + (5*eps^2*s23)/4)*
     f[433] + (-1/2*(eps*s23) - (eps^2*s23)/2)*f[441] + 
    ((eps*s23)/2 + (eps^2*s23)/2)*f[442], eps^2*(-1/24*s23 + s34/12)*f[285] + 
    (eps^2*s34*f[302])/6 - (eps^2*s23*f[346])/6 + 
    eps^2*((-197*s23)/216 + s34/12)*f[359] + (7*eps^2*s23*f[373])/54 - 
    (eps^2*s23*f[389])/4 - (eps^2*s23*f[416])/6 + (eps^2*s23*f[417])/12 - 
    (5*eps^2*s23*f[433])/12 + (eps^2*s23*f[441])/6 - (eps^2*s23*f[442])/6, 0, 
   0, 0, 0, 0, -1/24*(eps^2*s34*f[265]) + 
    (-1/12*s34 + (eps*s34)/24 - (eps^2*s34)/8)*f[271] + 
    ((eps*s34)/12 + (eps^2*s34)/12)*f[302] + (eps^2*s23*f[309])/24 + 
    (s23/12 - (eps*s23)/24 + (eps^2*s23)/8)*f[315] + 
    (-1/12*(eps*s23) - (eps^2*s23)/12)*f[346] - (eps^2*s23*f[353])/12 + 
    (eps^2*s23*f[354])/24 + (s23/12 - (eps*s23)/8 - (eps^2*s23)/6)*f[433] - 
    (eps^2*s23*f[441])/12 + (eps^2*s23*f[442])/24, 0, 0, 
   -1/12*(eps^2*s34*f[302]) + (eps^2*s23*f[313])/16 + (eps^2*s23*f[346])/12 + 
    (eps^2*s34*f[353])/12 - (eps^2*s34*f[354])/12 - (eps^2*s23*f[356])/12 + 
    (eps^2*s23*f[357])/24 + eps^2*((-5*s23)/36 + (11*s34)/36)*f[359] + 
    eps^2*(-1/144*s23 - (7*s34)/36)*f[373] - (eps^2*s23*f[389])/8 + 
    (eps^2*s23*f[433])/12, 0, 0, 0, (-1/12*(eps*s34) - (eps^2*s34)/24)*
     f[271] + eps^2*(-1/48*s23 + s34/24)*f[285] + (eps^2*s34*f[302])/12 - 
    (eps^2*s23*f[313])/16 + ((eps*s23)/12 + (eps^2*s23)/24)*f[315] - 
    (eps^2*s23*f[346])/12 - (eps^2*s34*f[353])/12 + (eps^2*s34*f[354])/12 + 
    (eps^2*s23*f[356])/12 - (eps^2*s23*f[357])/24 + 
    eps^2*((-137*s23)/432 - (19*s34)/72)*f[359] + 
    eps^2*((31*s23)/432 + (7*s34)/36)*f[373] - (eps^2*s23*f[416])/12 + 
    (eps^2*s23*f[417])/24 + ((eps*s23)/12 - (eps^2*s23)/6)*f[433] + 
    (eps^2*s23*f[441])/12 - (eps^2*s23*f[442])/12, 
   (eps^2*s34*f[271])/24 - (eps^2*s23*f[315])/24 - (eps^2*s23*f[433])/24, 
   eps^2*(s23/48 - s34/24)*f[285] - (eps^2*s34*f[302])/12 + 
    (eps^2*s23*f[346])/12 + eps^2*((197*s23)/432 - s34/24)*f[359] - 
    (7*eps^2*s23*f[373])/108 + (eps^2*s23*f[389])/8 + (eps^2*s23*f[416])/12 - 
    (eps^2*s23*f[417])/24 + (5*eps^2*s23*f[433])/24 - (eps^2*s23*f[441])/12 + 
    (eps^2*s23*f[442])/12, 0, 0, 0, (47*eps^2*s34*f[271])/1440 - 
    (47*eps^2*s23*f[315])/1440 - (47*eps^2*s23*f[433])/1440, 
   (-1/2*s34 + (eps*s34)/2)*f[271] + ((eps*s34)/2 + (eps^2*s34)/2)*f[302] + 
    (s23/2 - (eps*s23)/2)*f[315] + (-1/2*(eps*s23) - (eps^2*s23)/2)*f[346] + 
    (s23/2 - eps*s23)*f[433], 0, 0, 0, 0, 0, 0, 0, 0, 
   ((7*eps*s34)/3 + (7*eps^2*s34)/6)*f[271] + (7*eps^2*s34*f[302])/3 + 
    ((-7*eps*s23)/3 - (7*eps^2*s23)/6)*f[315] - (7*eps^2*s23*f[346])/3 + 
    ((-7*eps*s23)/3 - (7*eps^2*s23)/2)*f[433], 0, 0, 0, 
   (-7*eps^2*s34*f[271])/3 + (7*eps^2*s23*f[315])/3 + (7*eps^2*s23*f[433])/3, 
   0, 0, 0, (-1/2*(eps*s34) + (eps^2*s34)/2)*f[271] + (eps^2*s34*f[302])/2 + 
    ((eps*s23)/2 - (eps^2*s23)/2)*f[315] - (eps^2*s23*f[346])/2 + 
    ((eps*s23)/2 - eps^2*s23)*f[433], 0, 0, 0, -1/2*(eps^2*s34*f[271]) + 
    (eps^2*s23*f[315])/2 + (eps^2*s23*f[433])/2, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[1]/16 + y[3]/(16*y[2]) + y[5]/(16*y[4]) + y[6]/(16*y[2]*y[4]), 
  f[4] -> y[7]/48 + y[8]/(48*y[2]) + y[9]/(48*y[2]^2) + y[10]/(48*y[4]) + 
    y[11]/(48*y[2]*y[4]) + y[12]/(48*y[2]^2*y[4]), 
  f[5] -> y[13]/16 + y[14]/(16*y[2]) + y[15]/(16*y[2]^2) + y[16]/(16*y[4]) + 
    y[17]/(16*y[2]*y[4]) + y[18]/(16*y[2]^2*y[4]), 
  f[7] -> y[19]/16 + y[20]/(16*y[4]), 
  f[64] -> (y[22]*y[23]^2)/(16*y[21]) + y[24]/48 + y[25]/(48*y[4]*y[21]) + 
    y[26]/(48*y[4]) + y[27]/(48*y[4]*y[21]^2), 
  f[65] -> (y[22]*y[23]^2)/(8*y[21]) + y[28]/16 + y[29]/(16*y[4]*y[21]) + 
    y[30]/(16*y[4]) + y[31]/(16*y[4]*y[21]^2), 
  f[89] -> y[32]/16 + y[33]/(16*y[4]) + y[34]/(16*y[4]*y[21]), 
  f[133] -> y[35]/16 + y[36]/(16*y[2]) + y[37]/(16*y[4]) + 
    y[38]/(16*y[2]*y[4]), f[136] -> y[39]/48 + y[40]/(48*y[2]) + 
    y[41]/(48*y[2]^2) + y[42]/(48*y[4]) + y[43]/(48*y[2]*y[4]) + 
    y[44]/(48*y[2]^2*y[4]), f[137] -> y[45]/16 + y[46]/(16*y[2]) + 
    y[47]/(16*y[2]^2) + y[48]/(16*y[4]) + y[49]/(16*y[2]*y[4]) + 
    y[50]/(16*y[2]^2*y[4]), f[139] -> y[51]/16 + y[52]/(16*y[4]), 
  f[196] -> (-5*y[22]^2*y[23])/(16*y[21]) - (y[22]^2*y[23]^2)/(8*y[21]^2) + 
    y[53]/48 + y[54]/(48*y[4]) + y[55]/(48*y[4]*y[21]) + 
    y[56]/(48*y[4]*y[21]^2), f[197] -> (-3*y[22]^2*y[23])/(4*y[21]) - 
    (y[22]^2*y[23]^2)/(4*y[21]^2) + y[57]/16 + y[58]/(16*y[4]) + 
    y[59]/(16*y[4]*y[21]) + y[60]/(16*y[4]*y[21]^2), 
  f[221] -> -1/8*(y[22]*y[23]^2)/y[21] + y[61]/16 + y[62]/(16*y[4]) + 
    y[63]/(16*y[4]*y[21]), f[265] -> y[64]/(8*y[23]) + y[65]/8 + 
    y[66]/(8*y[4]) + y[67]/(8*y[4]*y[23]), 
  f[271] -> y[68]/8 + y[69]/(8*y[23]) + y[70]/(8*y[4]) + 
    y[71]/(8*y[4]*y[23]), f[285] -> -1/2*(y[22]*y[23])/y[21] + y[72]/8 + 
    y[73]/(8*y[4]) + y[74]/(8*y[4]*y[21]), 
  f[302] -> y[75]/8 + y[77]/(8*y[76]) + y[78]/(8*y[4]) + 
    y[79]/(8*y[4]*y[76]), f[309] -> y[80]/8 + y[82]/(8*y[81]) + 
    y[83]/(8*y[4]*y[81]) + y[84]/(8*y[4]), 
  f[313] -> y[85]/8 + y[86]/(8*y[2]) + y[87]/(8*y[4]) + y[88]/(8*y[2]*y[4]), 
  f[315] -> y[89]/8 + y[90]/(8*y[81]) + y[91]/(8*y[4]*y[81]) + 
    y[92]/(8*y[4]), f[346] -> -1/8*y[23] + y[23]^2/(8*y[76]) + 
    y[93]/(8*y[4]) + y[94]/(8*y[4]*y[76]), 
  f[353] -> y[95]/8 + y[96]/(8*y[2]) + y[97]/(8*y[4]) + y[98]/(8*y[2]*y[4]), 
  f[354] -> -2*y[23] + (y[23]*y[81])/(4*y[2]) + y[97]/(4*y[4]) + 
    y[98]/(4*y[2]*y[4]), f[356] -> y[99]/24 + y[100]/(24*y[2]) + 
    y[101]/(24*y[2]^2) + y[102]/(24*y[4]) + y[103]/(24*y[2]*y[4]) + 
    y[104]/(24*y[2]^2*y[4]), f[357] -> (y[23]^2*y[81])/(4*y[2]^2) + 
    y[105]/8 + y[106]/(8*y[2]) + y[107]/(8*y[4]) + y[108]/(8*y[2]*y[4]) + 
    y[109]/(8*y[2]^2*y[4]), f[358] -> (-5*y[23])/4 + 
    (y[23]^2*y[81])/(2*y[2]^2) + y[107]/(4*y[4]) + y[108]/(4*y[2]*y[4]) + 
    y[109]/(4*y[2]^2*y[4]) + y[110]/(4*y[2]), 
  f[359] -> y[85]/8 + y[111]/(8*y[4]), f[373] -> y[112]/8 + y[113]/(8*y[4]), 
  f[389] -> y[23]/4, f[416] -> -1/4*(y[22]*y[23]^2)/y[21]^2 + y[114]/24 + 
    y[115]/(24*y[21]) + y[116]/(24*y[4]*y[21]) + y[117]/(24*y[4]) + 
    y[118]/(24*y[4]*y[21]^2), f[417] -> -1/4*(y[22]*y[23]^2)/y[21]^2 + 
    y[119]/8 + y[120]/(8*y[21]) + y[121]/(8*y[4]*y[21]) + y[122]/(8*y[4]) + 
    y[123]/(8*y[4]*y[21]^2), f[418] -> (-5*y[23])/4 - 
    (y[22]*y[23]^2)/(2*y[21]^2) + y[121]/(4*y[4]*y[21]) + y[122]/(4*y[4]) + 
    y[123]/(4*y[4]*y[21]^2) + y[124]/(4*y[21]), 
  f[433] -> -1/4*y[23] + y[81]/4, f[441] -> -1/4*y[23]^2/y[21] + y[125]/8 + 
    y[126]/(8*y[4]) + y[127]/(8*y[4]*y[21]), 
  f[442] -> -2*y[23] - y[23]^2/(4*y[21]) + y[126]/(4*y[4]) + 
    y[127]/(4*y[4]*y[21])}, {y[1] -> 9*s23*s34 - 8*s234*s34, 
  y[2] -> s234 - s34, y[3] -> -(s23^2*s34) + s23*s34^2, 
  y[4] -> s12 - s123 + s23, y[5] -> -8*s123*s23*s34 + 9*s23^2*s34 - 
    8*s23*s234*s34 - 8*s123*s34^2 + 8*s23*s34^2 + 8*s23*s34*s56, 
  y[6] -> s123*s23^2*s34 - s23^3*s34 + s123*s23*s34^2 - s23^2*s34*s56, 
  y[7] -> 22*s23*s34 - 16*s234*s34 - 6*s34^2, 
  y[8] -> -6*s23^2*s34 + 15*s23*s34^2 - 6*s34^3, 
  y[9] -> -3*s23^2*s34^2 + 3*s23*s34^3, 
  y[10] -> -16*s123*s23*s34 + 22*s23^2*s34 - 16*s23*s234*s34 - 
    16*s123*s34^2 + 10*s23*s34^2 + 16*s23*s34*s56, 
  y[11] -> 6*s123*s23^2*s34 - 6*s23^3*s34 + 9*s23^2*s34^2 - 6*s123*s34^3 - 
    6*s23^2*s34*s56 + 6*s23*s34^2*s56, 
  y[12] -> 3*s123*s23^2*s34^2 - 3*s23^3*s34^2 + 3*s123*s23*s34^3 - 
    3*s23^2*s34^2*s56, y[13] -> 9*s23*s34 - 5*s234*s34 - 5*s34^2, 
  y[14] -> -4*s23^2*s34 + 11*s23*s34^2 - 5*s34^3, 
  y[15] -> -2*s23^2*s34^2 + 2*s23*s34^3, 
  y[16] -> -5*s123*s23*s34 + 9*s23^2*s34 - 5*s23*s234*s34 - 5*s123*s34^2 + 
    5*s23*s34*s56, y[17] -> 4*s123*s23^2*s34 - 4*s23^3*s34 - s123*s23*s34^2 + 
    7*s23^2*s34^2 - 5*s123*s34^3 - 4*s23^2*s34*s56 + 5*s23*s34^2*s56, 
  y[18] -> 2*s123*s23^2*s34^2 - 2*s23^3*s34^2 + 2*s123*s23*s34^3 - 
    2*s23^2*s34^2*s56, y[19] -> -(s23*s34) + s234*s34, 
  y[20] -> s123*s23*s34 - s23^2*s34 + s23*s234*s34 + s123*s34^2 - s23*s34^2 - 
    s23*s34*s56, y[21] -> s23 - s234, y[22] -> s234, y[23] -> s34, 
  y[24] -> -14*s23*s34 + 20*s234*s34 - 3*s34^2, 
  y[25] -> -6*s123*s234^2*s34 - 6*s123*s234*s34^2 + 9*s234^2*s34^2 + 
    3*s123*s34^3 + 6*s234^2*s34*s56, 
  y[26] -> 14*s123*s23*s34 - 14*s23^2*s34 - 6*s123*s234*s34 + 
    20*s23*s234*s34 + 17*s123*s34^2 - 17*s23*s34^2 + 9*s234*s34^2 - 3*s34^3 - 
    14*s23*s34*s56 + 6*s234*s34*s56 - 3*s34^2*s56, 
  y[27] -> -3*s123*s234^2*s34^2 - 3*s123*s234*s34^3 + 3*s234^2*s34^3 + 
    3*s234^2*s34^2*s56, y[28] -> 5*s23*s34 - 2*s34^2, 
  y[29] -> -5*s123*s234^2*s34 - 5*s123*s234*s34^2 + 7*s234^2*s34^2 + 
    2*s123*s34^3 + 5*s234^2*s34*s56, 
  y[30] -> -5*s123*s23*s34 + 5*s23^2*s34 - 5*s123*s234*s34 - 3*s123*s34^2 + 
    3*s23*s34^2 + 7*s234*s34^2 - 2*s34^3 + 5*s23*s34*s56 + 5*s234*s34*s56 - 
    2*s34^2*s56, y[31] -> -2*s123*s234^2*s34^2 - 2*s123*s234*s34^3 + 
    2*s234^2*s34^3 + 2*s234^2*s34^2*s56, 
  y[32] -> 8*s23*s34 - 8*s234*s34 + s34^2, 
  y[33] -> -8*s123*s23*s34 + 8*s23^2*s34 - 8*s23*s234*s34 - 9*s123*s34^2 + 
    9*s23*s34^2 + s34^3 + 8*s23*s34*s56 + s34^2*s56, 
  y[34] -> -(s123*s234*s34^2) - s123*s34^3 + s234*s34^3 + s234*s34^2*s56, 
  y[35] -> -9*s23^2 + 8*s23*s234 - 16*s23*s34, y[36] -> s23^3 + s23^2*s34, 
  y[37] -> -8*s123*s23^2 + 9*s23^3 - 8*s23^2*s234 - 8*s123*s23*s34 + 
    8*s23^2*s34 + 8*s23^2*s56, y[38] -> s123*s23^3 - s23^4 + s123*s23^2*s34 - 
    s23^3*s56, y[39] -> -22*s23^2 + 16*s23*s234 - 26*s23*s34, 
  y[40] -> 6*s23^3 - 3*s23^2*s34 - 6*s23*s34^2, 
  y[41] -> 3*s23^3*s34 + 3*s23^2*s34^2, 
  y[42] -> -16*s123*s23^2 + 22*s23^3 - 16*s23^2*s234 - 16*s123*s23*s34 + 
    10*s23^2*s34 + 16*s23^2*s56, y[43] -> 6*s123*s23^3 - 6*s23^4 + 
    9*s23^3*s34 - 6*s123*s23*s34^2 - 6*s23^3*s56 + 6*s23^2*s34*s56, 
  y[44] -> 3*s123*s23^3*s34 - 3*s23^4*s34 + 3*s123*s23^2*s34^2 - 
    3*s23^3*s34*s56, y[45] -> -9*s23^2 + 5*s23*s234 - 5*s23*s34, 
  y[46] -> 4*s23^3 - 3*s23^2*s34 - 5*s23*s34^2, 
  y[47] -> 2*s23^3*s34 + 2*s23^2*s34^2, 
  y[48] -> -5*s123*s23^2 + 9*s23^3 - 5*s23^2*s234 - 5*s123*s23*s34 + 
    5*s23^2*s56, y[49] -> 4*s123*s23^3 - 4*s23^4 - s123*s23^2*s34 + 
    7*s23^3*s34 - 5*s123*s23*s34^2 - 4*s23^3*s56 + 5*s23^2*s34*s56, 
  y[50] -> 2*s123*s23^3*s34 - 2*s23^4*s34 + 2*s123*s23^2*s34^2 - 
    2*s23^3*s34*s56, y[51] -> s23^2 - s23*s234 + 2*s23*s34, 
  y[52] -> s123*s23^2 - s23^3 + s23^2*s234 + s123*s23*s34 - s23^2*s34 - 
    s23^2*s56, y[53] -> 14*s23^2 - 20*s23*s234 + 31*s23*s34 - 15*s234*s34 + 
    6*s34^2, y[54] -> 14*s123*s23^2 - 14*s23^3 - 6*s123*s23*s234 + 
    20*s23^2*s234 - 6*s123*s234^2 + 17*s123*s23*s34 - 17*s23^2*s34 - 
    6*s123*s234*s34 + 9*s23*s234*s34 + 9*s234^2*s34 + 3*s123*s34^2 - 
    3*s23*s34^2 - 14*s23^2*s56 + 6*s23*s234*s56 + 6*s234^2*s56 - 
    3*s23*s34*s56, y[55] -> -6*s123*s234^3 - 9*s123*s234^2*s34 + 
    9*s234^3*s34 + 3*s234^2*s34^2 + 6*s234^3*s56 + 3*s234^2*s34*s56, 
  y[56] -> -3*s123*s234^3*s34 - 3*s123*s234^2*s34^2 + 3*s234^3*s34^2 + 
    3*s234^3*s34*s56, y[57] -> -5*s23^2 - 8*s23*s34 - 12*s234*s34 + 4*s34^2, 
  y[58] -> -5*s123*s23^2 + 5*s23^3 - 5*s123*s23*s234 - 5*s123*s234^2 - 
    3*s123*s23*s34 + 3*s23^2*s34 - 5*s123*s234*s34 + 7*s23*s234*s34 + 
    7*s234^2*s34 + 2*s123*s34^2 - 2*s23*s34^2 + 5*s23^2*s56 + 
    5*s23*s234*s56 + 5*s234^2*s56 - 2*s23*s34*s56, 
  y[59] -> -5*s123*s234^3 - 7*s123*s234^2*s34 + 7*s234^3*s34 + 
    2*s234^2*s34^2 + 5*s234^3*s56 + 2*s234^2*s34*s56, 
  y[60] -> -2*s123*s234^3*s34 - 2*s123*s234^2*s34^2 + 2*s234^3*s34^2 + 
    2*s234^3*s34*s56, y[61] -> -8*s23^2 + 8*s23*s234 - 17*s23*s34 - 2*s34^2, 
  y[62] -> -8*s123*s23^2 + 8*s23^3 - 8*s23^2*s234 - 9*s123*s23*s34 + 
    9*s23^2*s34 - s123*s234*s34 - s123*s34^2 + s23*s34^2 + s234*s34^2 + 
    8*s23^2*s56 + s23*s34*s56 + s234*s34*s56, 
  y[63] -> -(s123*s234^2*s34) - s123*s234*s34^2 + s234^2*s34^2 + 
    s234^2*s34*s56, y[64] -> 9*s23^2 - 25*s23*s234 + 16*s234^2, 
  y[65] -> 27*s23 - 41*s234 + 18*s34, 
  y[66] -> 18*s123*s23 - 18*s23^2 - 16*s123*s234 + 25*s23*s234 + 9*s123*s34 - 
    9*s23*s34 - 9*s23*s56, y[67] -> 9*s123*s23^2 - 9*s23^3 - 
    16*s123*s23*s234 + 25*s23^2*s234 - 16*s23*s234^2 - 9*s23^2*s56 + 
    16*s23*s234*s56, y[68] -> -3*s23 + 5*s234 - 2*s34, 
  y[69] -> -s23^2 + 3*s23*s234 - 2*s234^2, 
  y[70] -> -2*s123*s23 + 2*s23^2 + 2*s123*s234 - 3*s23*s234 - s123*s34 + 
    s23*s34 + s23*s56, y[71] -> -(s123*s23^2) + s23^3 + 2*s123*s23*s234 - 
    3*s23^2*s234 + 2*s23*s234^2 + s23^2*s56 - 2*s23*s234*s56, 
  y[72] -> -3*s23 + s234 - 6*s34, y[73] -> -3*s123*s23 + 3*s23^2 - 
    2*s123*s234 - s23*s234 - 3*s123*s34 + 3*s23*s34 + 2*s234*s34 + 
    3*s23*s56 + 2*s234*s56, y[74] -> -2*s123*s234^2 - 2*s123*s234*s34 + 
    2*s234^2*s34 + 2*s234^2*s56, y[75] -> s23 + s34, 
  y[76] -> s23 - s234 + s34, y[77] -> s234*s34 - s34^2, 
  y[78] -> s123*s23 - s23^2 + s123*s234 - s23*s56 - s234*s56 + s34*s56, 
  y[79] -> s123*s234^2 - s123*s234*s34 - s234^2*s56 + 2*s234*s34*s56 - 
    s34^2*s56, y[80] -> -9*s23 + 25*s234 - 9*s34, y[81] -> s23, 
  y[82] -> -16*s234^2 + 9*s234*s34, 
  y[83] -> -16*s123*s234*s34 + 9*s123*s34^2, 
  y[84] -> 9*s123*s23 - 9*s23^2 - 16*s123*s234 + 25*s23*s234 - 16*s234^2 + 
    18*s123*s34 - 18*s23*s34 + 25*s234*s34 - 9*s34^2 - 9*s23*s56 + 
    16*s234*s56 - 9*s34*s56, y[85] -> s23 - s234 + 2*s34, 
  y[86] -> -2*s23*s34 + 2*s34^2, y[87] -> -(s123*s23) + s23^2 - s23*s234 - 
    s123*s34 + 3*s23*s34 + s23*s56, y[88] -> 2*s123*s23*s34 - 2*s23^2*s34 + 
    2*s123*s34^2 - 2*s23*s34*s56, y[89] -> s23 - 3*s234 + s34, 
  y[90] -> 2*s234^2 - s234*s34, y[91] -> 2*s123*s234*s34 - s123*s34^2, 
  y[92] -> -(s123*s23) + s23^2 + 2*s123*s234 - 3*s23*s234 + 2*s234^2 - 
    2*s123*s34 + 2*s23*s34 - 3*s234*s34 + s34^2 + s23*s56 - 2*s234*s56 + 
    s34*s56, y[93] -> s123*s34 - s23*s34 - s34*s56, 
  y[94] -> s123*s234*s34 - s234*s34*s56 + s34^2*s56, 
  y[95] -> -5*s23 + 6*s234 - 14*s34, y[96] -> -s23^2 + s23*s34, 
  y[97] -> -8*s123*s23 + 9*s23^2 - 8*s23*s234 - 8*s123*s34 + 8*s23*s34 + 
    8*s23*s56, y[98] -> s123*s23^2 - s23^3 + s123*s23*s34 - s23^2*s56, 
  y[99] -> 2*s23 + 4*s234 - 26*s34, 
  y[100] -> -6*s23^2 + 15*s23*s34 - 6*s34^2, 
  y[101] -> -3*s23^2*s34 + 3*s23*s34^2, 
  y[102] -> -16*s123*s23 + 22*s23^2 - 16*s23*s234 - 16*s123*s34 + 
    10*s23*s34 + 16*s23*s56, y[103] -> 6*s123*s23^2 - 6*s23^3 + 9*s23^2*s34 - 
    6*s123*s34^2 - 6*s23^2*s56 + 6*s23*s34*s56, 
  y[104] -> 3*s123*s23^2*s34 - 3*s23^3*s34 + 3*s123*s23*s34^2 - 
    3*s23^2*s34*s56, y[105] -> -s23 + s234 - 5*s34, 
  y[106] -> 3*s23*s34 - 5*s34^2, y[107] -> -5*s123*s23 + 9*s23^2 - 
    5*s23*s234 - 5*s123*s34 + 5*s23*s56, 
  y[108] -> 4*s123*s23^2 - 4*s23^3 - s123*s23*s34 + 7*s23^2*s34 - 
    5*s123*s34^2 - 4*s23^2*s56 + 5*s23*s34*s56, 
  y[109] -> 2*s123*s23^2*s34 - 2*s23^3*s34 + 2*s123*s23*s34^2 - 
    2*s23^2*s34*s56, y[110] -> 4*s23*s34 - 5*s34^2, 
  y[111] -> s123*s23 - s23^2 + s23*s234 + s123*s34 - s23*s34 - s23*s56, 
  y[112] -> -s23 + s234 + 4*s34, y[113] -> 5*s123*s23 - 5*s23^2 + 
    5*s23*s234 + 5*s123*s34 - 5*s23*s34 - 5*s23*s56, 
  y[114] -> -6*s23 + 11*s34, y[115] -> -15*s234*s34 + 6*s34^2, 
  y[116] -> -6*s123*s234^2 - 6*s123*s234*s34 + 9*s234^2*s34 + 3*s123*s34^2 + 
    6*s234^2*s56, y[117] -> 14*s123*s23 - 14*s23^2 - 6*s123*s234 + 
    20*s23*s234 + 17*s123*s34 - 17*s23*s34 + 9*s234*s34 - 3*s34^2 - 
    14*s23*s56 + 6*s234*s56 - 3*s34*s56, 
  y[118] -> -3*s123*s234^2*s34 - 3*s123*s234*s34^2 + 3*s234^2*s34^2 + 
    3*s234^2*s34*s56, y[119] -> s23 - 4*s34, y[120] -> -4*s234*s34 + 2*s34^2, 
  y[121] -> -5*s123*s234^2 - 5*s123*s234*s34 + 7*s234^2*s34 + 2*s123*s34^2 + 
    5*s234^2*s56, y[122] -> -5*s123*s23 + 5*s23^2 - 5*s123*s234 - 
    3*s123*s34 + 3*s23*s34 + 7*s234*s34 - 2*s34^2 + 5*s23*s56 + 5*s234*s56 - 
    2*s34*s56, y[123] -> -2*s123*s234^2*s34 - 2*s123*s234*s34^2 + 
    2*s234^2*s34^2 + 2*s234^2*s34*s56, y[124] -> -5*s234*s34 + 2*s34^2, 
  y[125] -> 6*s23 - 6*s234 - 3*s34, 
  y[126] -> -8*s123*s23 + 8*s23^2 - 8*s23*s234 - 9*s123*s34 + 9*s23*s34 + 
    s34^2 + 8*s23*s56 + s34*s56, y[127] -> -(s123*s234*s34) - s123*s34^2 + 
    s234*s34^2 + s234*s34*s56}}


==> anc/analytic/FiniteRemainder_4pt_1L_nf1.m <==
{{{0, 0, 0, 0, 0, -f[1] + (s34*f[49])/2 + (s23/2 - s234/2)*f[55] + 
    (-1/2*s23 + s234/2)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[1] + (s34*f[49])/2 + (s23/2 - s234/2)*f[55] + 
    (-1/2*s23 + s234/2)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 2*f[1] - (s23*f[55])/2 + 
    (s23/2 + s34/2)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*f[1] - (s23*f[55])/2 + (s23/2 + s34/2)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -f[1] - (s34*f[49])/2 - (s234*f[55])/2 + 
    (s234/2 - s34/2)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[1] - (s34*f[49])/2 - (s234*f[55])/2 + (s234/2 - s34/2)*f[67], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -f[19] + (s23*f[49])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[19] + (s23*f[49])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 2*f[19] + (s23*f[55])/2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2*f[19] + (s23*f[55])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -f[19] - (s23*f[49])/2 - (s23*f[55])/2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -f[19] - (s23*f[49])/2 - (s23*f[55])/2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -1/2*(s34*f[37]) + (s23*f[43])/2 + (s23*f[55])/2 - 
    (s23*f[67])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*(s34*f[37]) + (s23*f[43])/2 + (s23*f[55])/2 - (s23*f[67])/2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[1]/48 + y[3]/(48*y[2]), f[19] -> y[4]/48 + y[5]/(48*y[2]), 
  f[37] -> y[6]/(24*y[7]) + y[8]/24 + y[9]/(24*y[2]) + y[10]/(24*y[2]*y[7]), 
  f[43] -> y[11]/24 + y[13]/(24*y[12]) + y[14]/(24*y[2]*y[12]) + 
    y[15]/(24*y[2]), f[49] -> y[16]/24 + y[17]/(24*y[2]), 
  f[55] -> y[7]/12 + y[18]/(12*y[2]), f[67] -> y[12]/12 + y[18]/(12*y[2])}, 
 {y[1] -> s23*s34 - s234*s34, y[2] -> s12 - s123 + s23, 
  y[3] -> -(s123*s23*s34) + s23^2*s34 - s23*s234*s34 - s123*s34^2 + 
    s23*s34^2 + s23*s34*s56, y[4] -> -s23^2 + s23*s234 - 2*s23*s34, 
  y[5] -> -(s123*s23^2) + s23^3 - s23^2*s234 - s123*s23*s34 + s23^2*s34 + 
    s23^2*s56, y[6] -> s23^2 - 3*s23*s234 + 2*s234^2, y[7] -> s34, 
  y[8] -> 3*s23 - 5*s234 + 2*s34, y[9] -> 2*s123*s23 - 2*s23^2 - 
    2*s123*s234 + 3*s23*s234 + s123*s34 - s23*s34 - s23*s56, 
  y[10] -> s123*s23^2 - s23^3 - 2*s123*s23*s234 + 3*s23^2*s234 - 
    2*s23*s234^2 - s23^2*s56 + 2*s23*s234*s56, y[11] -> -s23 + 3*s234 - s34, 
  y[12] -> s23, y[13] -> -2*s234^2 + s234*s34, 
  y[14] -> -2*s123*s234*s34 + s123*s34^2, 
  y[15] -> s123*s23 - s23^2 - 2*s123*s234 + 3*s23*s234 - 2*s234^2 + 
    2*s123*s34 - 2*s23*s34 + 3*s234*s34 - s34^2 - s23*s56 + 2*s234*s56 - 
    s34*s56, y[16] -> -s23 + s234 - 2*s34, 
  y[17] -> -(s123*s23) + s23^2 - s23*s234 - s123*s34 + s23*s34 + s23*s56, 
  y[18] -> s123*s23 - s23^2 + s23*s234 + s123*s34 - s23*s34 - s23*s56}}


==> anc/analytic/FiniteRemainder_4pt_2L_nf0.m <==
{{{f[1] - (s34*f[2289])/2 + (-1/2*s23 + s234/2)*f[2575] + 
    (s23/2 - s234/2)*f[3147], 0, 
   f[2] + ((5777831541*s23)/587553932 - (5777831541*s234)/587553932)*
     f[1717] + ((163185741340583034*s23)/115404261934675 - 
      (163185741340583034*s234)/115404261934675)*f[1720] + 
    (2*s23 - 2*s234)*f[1721] + ((-135490563*s23)/2571352 + 
      (135490563*s234)/2571352)*f[1728] + 
    ((-39351168595221047*s23)/232777116779760 + (39351168595221047*s234)/
       232777116779760)*f[1755] + ((-39351168595221047*s23)/46555423355952 + 
      (39351168595221047*s234)/46555423355952)*f[1865] + 
    ((359662578*s23)/655613 - (359662578*s234)/655613)*f[2006] + 
    ((-6970205*s23)/39712 + (6970205*s234)/39712)*f[2041] + 
    ((2796782640623283*s23)/12932062043320 - (2796782640623283*s234)/
       12932062043320)*f[2289] - (s34*f[2290])/2 + 
    ((22343506481941361439*s23)/4269957691582975 - 
      (22343506481941361439*s234)/4269957691582975)*f[2292] + 
    ((640037860372921*s23)/1847437434760 - (640037860372921*s234)/
       1847437434760)*f[2300] + ((478791863003*s23)/18214171892 - 
      (478791863003*s234)/18214171892)*f[2320] + 
    ((6120555*s23)/158848 - (6120555*s234)/158848)*f[2327] + 
    ((-108801325*s23)/158848 + (108801325*s234)/158848)*f[2437] + 
    ((-692891698350363*s23)/51174016942852 + (692891698350363*s234)/
       51174016942852)*f[2575] + ((976963*s23)/4964 - (976963*s234)/4964)*
     f[2576] + ((79244473141342624687916*s23)/131288389143101732325 - 
      (79244473141342624687916*s234)/131288389143101732325)*f[2578] + 
    ((-1260442604163527*s23)/3694874869520 + (1260442604163527*s234)/
       3694874869520)*f[2579] + ((24831*s23)/9928 - (24831*s234)/9928)*
     f[2606] + ((97*s23)/32 - (97*s234)/32)*f[2723] + 
    ((-1545660620361*s23)/72856687568 + (1545660620361*s234)/72856687568)*
     f[2816] + ((-3958564427114085*s23)/3313517597049667 + 
      (3958564427114085*s234)/3313517597049667)*f[3147] + 
    ((-1113942225601500566*s23)/1250365610886683165 + 
      (1113942225601500566*s234)/1250365610886683165)*f[3150] + 
    ((-3*s23)/4 + (3*s234)/4)*f[3151] + ((-315*s23)/2482 + (315*s234)/2482)*
     f[3158] + ((821*s23)/192 - (821*s234)/192)*f[3185] + 
    ((-132341287660777*s23)/874280250816 + (132341287660777*s234)/
       874280250816)*f[3295], 
   f[3] + ((35847279*s23)/146888483 - (35847279*s234)/146888483)*f[1717] + 
    ((4272771899640312*s23)/115404261934675 - (4272771899640312*s234)/
       115404261934675)*f[1720] + ((-919161*s23)/642838 + 
      (919161*s234)/642838)*f[1728] + 
    ((-113854971502359*s23)/25864124086640 + (113854971502359*s234)/
       25864124086640)*f[1755] + ((-113854971502359*s23)/5172824817328 + 
      (113854971502359*s234)/5172824817328)*f[1865] + 
    ((49897716*s23)/3278065 - (49897716*s234)/3278065)*f[2006] + 
    ((-96701*s23)/19856 + (96701*s234)/19856)*f[2041] + 
    ((9588356534388*s23)/1616507755415 - (9588356534388*s234)/1616507755415)*
     f[2289] - (s34*f[2291])/2 + 
    ((1846998603574248596*s23)/12809873074748925 - (1846998603574248596*s234)/
       12809873074748925)*f[2292] + ((2153464596401*s23)/230929679345 - 
      (2153464596401*s234)/230929679345)*f[2300] + 
    ((3831982209*s23)/4553542973 - (3831982209*s234)/4553542973)*f[2320] + 
    ((5281*s23)/7446 - (5281*s234)/7446)*f[2327] + 
    ((-1239275*s23)/59568 + (1239275*s234)/59568)*f[2437] + 
    ((-4617109314366*s23)/12793504235713 + (4617109314366*s234)/
       12793504235713)*f[2575] + ((19883*s23)/3723 - (19883*s234)/3723)*
     f[2576] + ((2178410113754752866488*s23)/131288389143101732325 - 
      (2178410113754752866488*s234)/131288389143101732325)*f[2578] + 
    ((-4271759402797*s23)/461859358690 + (4271759402797*s234)/461859358690)*
     f[2579] + ((189*s23)/2482 - (189*s234)/2482)*f[2606] + 
    (s23/6 - s234/6)*f[2723] + ((-73529222735*s23)/109285031352 + 
      (73529222735*s234)/109285031352)*f[2816] + 
    ((-13251031176348*s23)/473359656721381 + (13251031176348*s234)/
       473359656721381)*f[3147] + 
    ((3213957688289231168*s23)/8752559276206782155 - 
      (3213957688289231168*s234)/8752559276206782155)*f[3150] + 
    ((6*s23)/1241 - (6*s234)/1241)*f[3158] + (s23/24 - s234/24)*f[3185] + 
    ((-547251895123*s23)/109285031352 + (547251895123*s234)/109285031352)*
     f[3295] + (s23/24 - s234/24)*f[3388], f[4] - (s34*f[2292])/2 + 
    (-1/2*s23 + s234/2)*f[2578] + (s23/2 - s234/2)*f[3150], 
   (-198*f[1])/337 - (67121336368*f[4])/11758329345 - (139*f[12])/337 - 
    f[32] - (11880*f[287])/87283 - (198*f[291])/337 - 
    (1938816*s34*f[1720])/15941275 + (99*s34*f[1755])/2840 + 
    (99*s34*f[1865])/568 + (99*s34*f[2289])/355 + (14780888*s34*f[2292])/
     6831975 + (157*s34*f[2300])/710 + (s34*f[2320])/2 + 
    (1188*s34*f[2575])/19667 - (275040958368*s34*f[2578])/1143674892325 + 
    (-1/2*s23 + s234/2 + (99*s34)/355)*f[2579] + (21384*s34*f[3147])/
     5093753 + (26975070144*s34*f[3150])/228734978465 + 
    (s23/2 - s234/2)*f[3151], 0, (-9*f[3])/2 - (9*f[39])/8 - (9*f[149])/8 + 
    ((-322625511*s23)/293776966 + (322625511*s234)/293776966)*f[1717] + 
    ((-19227473548381404*s23)/115404261934675 + (19227473548381404*s234)/
       115404261934675)*f[1720] + ((8272449*s23)/1285676 - 
      (8272449*s234)/1285676)*f[1728] + 
    ((1024694743521231*s23)/51728248173280 - (1024694743521231*s234)/
       51728248173280)*f[1755] + ((1024694743521231*s23)/10345649634656 - 
      (1024694743521231*s234)/10345649634656)*f[1865] + 
    ((-224539722*s23)/3278065 + (224539722*s234)/3278065)*f[2006] + 
    ((870309*s23)/39712 - (870309*s234)/39712)*f[2041] + 
    ((-43147604404746*s23)/1616507755415 + (43147604404746*s234)/
       1616507755415)*f[2289] + (9*s34*f[2291])/4 + 
    ((-2757927941055265854*s23)/4269957691582975 + (2757927941055265854*s234)/
       4269957691582975)*f[2292] + ((-19381181367609*s23)/461859358690 + 
      (19381181367609*s234)/461859358690)*f[2300] + 
    ((-34487839881*s23)/9107085946 + (34487839881*s234)/9107085946)*f[2320] + 
    ((-74541*s23)/19856 + (74541*s234)/19856 + (9*s34)/16)*f[2327] + 
    ((3606135*s23)/39712 - (3606135*s234)/39712 + (9*s34)/16)*f[2437] + 
    ((20776991914647*s23)/12793504235713 - (20776991914647*s234)/
       12793504235713)*f[2575] + ((-59649*s23)/2482 + (59649*s234)/2482)*
     f[2576] + ((-3138785606458838246772*s23)/43762796381033910775 + 
      (3138785606458838246772*s234)/43762796381033910775)*f[2578] + 
    ((38445834625173*s23)/923718717380 - (38445834625173*s234)/923718717380)*
     f[2579] + ((-1701*s23)/4964 + (1701*s234)/4964)*f[2606] + 
    (-3*s23 + 3*s234)*f[2723] + ((220587668205*s23)/72856687568 - 
      (220587668205*s234)/72856687568)*f[2816] + 
    ((59629640293566*s23)/473359656721381 - (59629640293566*s234)/
       473359656721381)*f[3147] + 
    ((-14462809597301540256*s23)/8752559276206782155 + 
      (14462809597301540256*s234)/8752559276206782155)*f[3150] + 
    ((-27*s23)/1241 + (27*s234)/1241)*f[3158] + ((-3*s23)/4 + (3*s234)/4)*
     f[3185] + ((400193449653*s23)/18214171892 - (400193449653*s234)/
       18214171892)*f[3295] + ((-3*s23)/16 + (3*s234)/16)*f[3388], 
   (7888*f[4])/44905 - (3944*s34*f[2292])/44905 + 
    ((-3944*s23)/44905 + (3944*s234)/44905)*f[2578] + 
    ((3944*s23)/44905 - (3944*s234)/44905)*f[3150], 
   -f[294] - f[580] + ((-68926983*s23)/41968138 + (68926983*s234)/41968138)*
     f[1717] + ((2*s23)/3 - (2*s234)/3)*f[1718] + 
    ((-6775043848856132*s23)/36269910893755 + (6775043848856132*s234)/
       36269910893755)*f[1720] + (-2*s23 + 2*s234)*f[1721] + 
    (2*s23 - 2*s234)*f[1724] + ((778377*s23)/183668 - (778377*s234)/183668)*
     f[1728] + ((3436918098595915*s23)/146317044832992 - 
      (3436918098595915*s234)/146317044832992)*f[1755] + 
    ((17184590492979575*s23)/146317044832992 - (17184590492979575*s234)/
       146317044832992)*f[1865] + ((-1297372694*s23)/36058715 + 
      (1297372694*s234)/36058715)*f[2006] + 
    ((15085729*s23)/1310496 - (15085729*s234)/1310496)*f[2041] + 
    ((-16834601044587*s23)/1016090589118 + (16834601044587*s234)/
       1016090589118)*f[2289] + ((2*s23)/3 - (2*s234)/3)*f[2290] + 
    ((-219385612581181714*s23)/575137158458115 + (219385612581181714*s234)/
       575137158458115)*f[2292] + ((-31523644075721*s23)/1016090589118 + 
      (31523644075721*s234)/1016090589118)*f[2300] + 
    ((625198383*s23)/1301012278 - (625198383*s234)/1301012278)*f[2320] + 
    ((-16343779*s23)/1310496 + (16343779*s234)/1310496)*f[2327] + 
    ((-7513445*s23)/655248 + (7513445*s234)/655248)*f[2437] + 
    ((165176794079997*s23)/140728546592843 - (165176794079997*s234)/
       140728546592843)*f[2575] + ((-119635*s23)/7446 + (119635*s234)/7446)*
     f[2576] + ((-16846680496673637654964*s23)/288834456114823811115 + 
      (16846680496673637654964*s234)/288834456114823811115)*f[2578] + 
    ((14584527273709*s23)/508045294559 - (14584527273709*s234)/508045294559)*
     f[2579] + (-1/2*s23 + s234/2 + s34/2)*f[2582] + 
    ((-1011*s23)/4964 + (1011*s234)/4964)*f[2606] + 
    ((-106*s23)/33 + (106*s234)/33)*f[2723] + 
    ((1989480051*s23)/2602024556 - (1989480051*s234)/2602024556)*f[2816] + 
    (-2*s23 + 2*s234 + s34/2)*f[2868] + 
    ((5536140769308855*s23)/36448693567546337 - (5536140769308855*s234)/
       36448693567546337)*f[3147] + 
    ((4808085339613257362872*s23)/288834456114823811115 - 
      (4808085339613257362872*s234)/288834456114823811115)*f[3150] + 
    ((2*s23)/11 - (2*s234)/11)*f[3151] + ((27*s23)/2482 - (27*s234)/2482)*
     f[3158] + ((-3703*s23)/1584 + (3703*s234)/1584)*f[3185] + 
    ((-10589020109845*s23)/1030401724176 + (10589020109845*s234)/
       1030401724176)*f[3295] + ((-3*s23)/8 + (3*s234)/8)*f[3388], 0, 
   (-23256*f[4])/6415 + (11628*s34*f[2292])/6415 + 
    ((11628*s23)/6415 - (11628*s234)/6415)*f[2578] + 
    ((-11628*s23)/6415 + (11628*s234)/6415)*f[3150], 
   -5*f[3] - (107712*f[4])/44905 + (7*f[39])/12 + (9*f[149])/4 + f[435]/2 + 
    ((-35847279*s23)/146888483 + (35847279*s234)/146888483)*f[1717] + 
    ((-4272771899640312*s23)/115404261934675 + (4272771899640312*s234)/
       115404261934675)*f[1720] + ((919161*s23)/642838 - 
      (919161*s234)/642838)*f[1728] + ((113854971502359*s23)/25864124086640 - 
      (113854971502359*s234)/25864124086640)*f[1755] + 
    ((113854971502359*s23)/5172824817328 - (113854971502359*s234)/
       5172824817328)*f[1865] + ((-49897716*s23)/3278065 + 
      (49897716*s234)/3278065)*f[2006] + 
    ((96701*s23)/19856 - (96701*s234)/19856)*f[2041] + 
    ((-9588356534388*s23)/1616507755415 + (9588356534388*s234)/1616507755415)*
     f[2289] + (5*s34*f[2291])/2 + 
    ((-1866551881383748436*s23)/12809873074748925 + 
      (1866551881383748436*s234)/12809873074748925 + (75072*s34)/44905)*
     f[2292] + ((-2153464596401*s23)/230929679345 + (2153464596401*s234)/
       230929679345)*f[2300] + ((-3831982209*s23)/4553542973 + 
      (3831982209*s234)/4553542973)*f[2320] + 
    ((-12437*s23)/29784 + (12437*s234)/29784 - (7*s34)/24)*f[2327] + 
    ((1326145*s23)/59568 - (1326145*s234)/59568 - (9*s34)/8)*f[2437] + 
    ((4617109314366*s23)/12793504235713 - (4617109314366*s234)/
       12793504235713)*f[2575] + ((-19883*s23)/3723 + (19883*s234)/3723)*
     f[2576] + ((-2261115512977112554808*s23)/131288389143101732325 + 
      (2261115512977112554808*s234)/131288389143101732325 + (3264*s34)/8981)*
     f[2578] + ((4271759402797*s23)/461859358690 - (4271759402797*s234)/
       461859358690)*f[2579] + ((-189*s23)/2482 + (189*s234)/2482)*f[2606] + 
    (s23/2 - s234/2 - s34/2)*f[2723] + ((91743394627*s23)/109285031352 - 
      (91743394627*s234)/109285031352)*f[2816] + 
    ((13251031176348*s23)/473359656721381 - (13251031176348*s234)/
       473359656721381)*f[3147] + 
    ((-11060367358102842624*s23)/8752559276206782155 + 
      (11060367358102842624*s234)/8752559276206782155 - (816*s34)/6415)*
     f[3150] + ((-6*s23)/1241 + (6*s234)/1241)*f[3158] + 
    (s23/4 - s234/4)*f[3185] + ((105628201935*s23)/18214171892 - 
      (105628201935*s234)/18214171892 + s34/4)*f[3295] + 
    ((-5*s23)/24 + (5*s234)/24)*f[3388], 0, (-35904*f[4])/44905 + 
    (17952*s34*f[2292])/44905 + ((17952*s23)/44905 - (17952*s234)/44905)*
     f[2578] + ((-17952*s23)/44905 + (17952*s234)/44905)*f[3150], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[12] - (s34*f[2300])/2 + 
    ((99*s23)/277 - (99*s234)/277)*f[2575] + 
    ((60136125176*s23)/9664858245 - (60136125176*s234)/9664858245)*f[2578] + 
    (s23/2 - s234/2)*f[2579] + (s23/2 - s234/2)*f[2606] + 
    ((1782*s23)/71743 - (1782*s234)/71743)*f[3147] + 
    ((2247922512*s23)/3221619415 - (2247922512*s234)/3221619415)*f[3150] + 
    (s23/2 - s234/2)*f[3158], (4*f[2])/3 + 
    ((1925943847*s23)/146888483 - (1925943847*s234)/146888483)*f[1717] + 
    ((217580988454110712*s23)/115404261934675 - (217580988454110712*s234)/
       115404261934675)*f[1720] + ((8*s23)/3 - (8*s234)/3)*f[1721] + 
    ((-45163521*s23)/642838 + (45163521*s234)/642838)*f[1728] + 
    ((-39351168595221047*s23)/174582837584820 + (39351168595221047*s234)/
       174582837584820)*f[1755] + ((-39351168595221047*s23)/34916567516964 + 
      (39351168595221047*s234)/34916567516964)*f[1865] + 
    ((479550104*s23)/655613 - (479550104*s234)/655613)*f[2006] + 
    ((-6970205*s23)/29784 + (6970205*s234)/29784)*f[2041] + 
    ((932260880207761*s23)/3233015510830 - (932260880207761*s234)/
       3233015510830)*f[2289] - (2*s34*f[2290])/3 + 
    ((29791341975921815252*s23)/4269957691582975 - 
      (29791341975921815252*s234)/4269957691582975)*f[2292] + 
    ((640037860372921*s23)/1385578076070 - (640037860372921*s234)/
       1385578076070)*f[2300] + ((478791863003*s23)/13660628919 - 
      (478791863003*s234)/13660628919)*f[2320] + 
    ((2040185*s23)/39712 - (2040185*s234)/39712)*f[2327] + 
    ((-108801325*s23)/119136 + (108801325*s234)/119136)*f[2437] + 
    ((-230963899450121*s23)/12793504235713 + (230963899450121*s234)/
       12793504235713)*f[2575] + ((976963*s23)/3723 - (976963*s234)/3723)*
     f[2576] + ((316977892565370498751664*s23)/393865167429305196975 - 
      (316977892565370498751664*s234)/393865167429305196975)*f[2578] + 
    ((-1260442604163527*s23)/2771156152140 + (1260442604163527*s234)/
       2771156152140)*f[2579] + ((8277*s23)/2482 - (8277*s234)/2482)*
     f[2606] + ((97*s23)/24 - (97*s234)/24)*f[2723] + 
    ((-515220206787*s23)/18214171892 + (515220206787*s234)/18214171892)*
     f[2816] + ((-5278085902818780*s23)/3313517597049667 + 
      (5278085902818780*s234)/3313517597049667)*f[3147] + 
    ((-4455768902406002264*s23)/3751096832660049495 + 
      (4455768902406002264*s234)/3751096832660049495)*f[3150] + 
    (-s23 + s234)*f[3151] + ((-210*s23)/1241 + (210*s234)/1241)*f[3158] + 
    ((821*s23)/144 - (821*s234)/144)*f[3185] + 
    ((-132341287660777*s23)/655710188112 + (132341287660777*s234)/
       655710188112)*f[3295], 21*f[3] - (3*f[39])/4 - (3*f[149])/4 + 
    ((107541837*s23)/20984069 - (107541837*s234)/20984069)*f[1717] + 
    ((12818315698920936*s23)/16486323133525 - (12818315698920936*s234)/
       16486323133525)*f[1720] + ((-2757483*s23)/91834 + 
      (2757483*s234)/91834)*f[1728] + ((-341564914507077*s23)/3694874869520 + 
      (341564914507077*s234)/3694874869520)*f[1755] + 
    ((-341564914507077*s23)/738974973904 + (341564914507077*s234)/
       738974973904)*f[1865] + ((149693148*s23)/468295 - 
      (149693148*s234)/468295)*f[2006] + 
    ((-2030721*s23)/19856 + (2030721*s234)/19856)*f[2041] + 
    ((28765069603164*s23)/230929679345 - (28765069603164*s234)/230929679345)*
     f[2289] - (21*s34*f[2291])/2 + 
    ((264027963290281868*s23)/87141993705775 - (264027963290281868*s234)/
       87141993705775)*f[2292] + ((45222756524421*s23)/230929679345 - 
      (45222756524421*s234)/230929679345)*f[2300] + 
    ((11495946627*s23)/650506139 - (11495946627*s234)/650506139)*f[2320] + 
    ((144145*s23)/9928 - (144145*s234)/9928 + (3*s34)/8)*f[2327] + 
    ((-8712155*s23)/19856 + (8712155*s234)/19856 + (3*s34)/8)*f[2437] + 
    ((-96959295601686*s23)/12793504235713 + (96959295601686*s234)/
       12793504235713)*f[2575] + ((139181*s23)/1241 - (139181*s234)/1241)*
     f[2576] + ((312954228008138723144*s23)/893118293490487975 - 
      (312954228008138723144*s234)/893118293490487975)*f[2578] + 
    ((-89706947458737*s23)/461859358690 + (89706947458737*s234)/461859358690)*
     f[2579] + ((3969*s23)/2482 - (3969*s234)/2482)*f[2606] + 
    (2*s23 - 2*s234)*f[2723] + ((-73529222735*s23)/5204049112 + 
      (73529222735*s234)/5204049112)*f[2816] + 
    ((-278271654703308*s23)/473359656721381 + (278271654703308*s234)/
       473359656721381)*f[3147] + 
    ((9641873064867693504*s23)/1250365610886683165 - 
      (9641873064867693504*s234)/1250365610886683165)*f[3150] + 
    ((126*s23)/1241 - (126*s234)/1241)*f[3158] + (s23/2 - s234/2)*f[3185] + 
    ((-137300853385*s23)/1301012278 + (137300853385*s234)/1301012278)*
     f[3295] + ((7*s23)/8 - (7*s234)/8)*f[3388], 
   (-61944*f[4])/8981 + (30972*s34*f[2292])/8981 + 
    ((30972*s23)/8981 - (30972*s234)/8981)*f[2578] + 
    ((-30972*s23)/8981 + (30972*s234)/8981)*f[3150], 
   (-189*f[1])/7751 + (2*f[2])/3 - (348774605352*f[4])/90147191645 + 
    (189*f[12])/7751 + (353*f[39])/368 + (1765*f[149])/368 - 
    (102330*f[287])/2007509 - (3411*f[291])/15502 + 
    ((-60498271*s23)/146888483 + (60498271*s234)/146888483)*f[1717] + 
    ((-13194809943426904*s23)/115404261934675 + (13194809943426904*s234)/
       115404261934675 - (528768*s34)/15941275)*f[1720] + 
    ((4*s23)/3 - (4*s234)/3)*f[1721] + 
    ((3661065*s23)/642838 - (3661065*s234)/642838)*f[1728] + 
    ((18110090625632347*s23)/1396662700678560 - (18110090625632347*s234)/
       1396662700678560 + (27*s34)/2840)*f[1755] + 
    ((18110090625632347*s23)/279332540135712 - (18110090625632347*s234)/
       279332540135712 + (27*s34)/568)*f[1865] + 
    ((-314115946*s23)/3278065 + (314115946*s234)/3278065 + (26316*s34)/44905)*
     f[2006] + ((3652511*s23)/119136 - (3652511*s234)/119136 - (3*s34)/16)*
     f[2041] + ((-182925027207299*s23)/6466031021660 + 
      (182925027207299*s234)/6466031021660 + (27*s34)/355)*f[2289] - 
    (s34*f[2290])/3 + ((-3420868518210769744*s23)/4269957691582975 + 
      (3420868518210769744*s234)/4269957691582975 + (87999276*s34)/15941275)*
     f[2292] + ((-89119686443549*s23)/2771156152140 + 
      (89119686443549*s234)/2771156152140 - (27*s34)/355)*f[2300] + 
    ((-88823087027*s23)/13660628919 + (88823087027*s234)/13660628919)*
     f[2320] + ((2328313*s23)/79424 - (2328313*s234)/79424 - (15*s34)/16)*
     f[2327] + ((71449805*s23)/238272 - (71449805*s234)/238272 - (45*s34)/8)*
     f[2437] + ((42832666814419*s23)/25587008471426 - 
      (42832666814419*s234)/25587008471426 + (324*s34)/19667)*f[2575] + 
    ((-79195*s23)/3723 + (79195*s234)/3723)*f[2576] + 
    ((-15383450385095167188908*s23)/393865167429305196975 + 
      (15383450385095167188908*s234)/393865167429305196975 - 
      (542617695864*s34)/1143674892325)*f[2578] + 
    ((211608804594223*s23)/5542312304280 - (211608804594223*s234)/
       5542312304280 + (27*s34)/355)*f[2579] + 
    ((-879*s23)/2482 + (879*s234)/2482)*f[2606] + 
    ((-371*s23)/48 + (371*s234)/48)*f[2723] + 
    ((70608915135*s23)/18214171892 - (70608915135*s234)/18214171892)*
     f[2816] + ((141603007608177*s23)/3313517597049667 - 
      (141603007608177*s234)/3313517597049667 + (5832*s34)/5093753)*f[3147] + 
    ((-777203906178481806796*s23)/26257677828620346465 + 
      (777203906178481806796*s234)/26257677828620346465 + 
      (7356837312*s34)/228734978465)*f[3150] + (-1/2*s23 + s234/2)*f[3151] + 
    ((-87*s23)/1241 + (87*s234)/1241)*f[3158] + 
    ((1289*s23)/288 - (1289*s234)/288)*f[3185] + 
    ((80154506236643*s23)/1311420376224 - (80154506236643*s234)/
       1311420376224)*f[3295], -6*f[3] - (3*f[39])/2 - (3*f[149])/2 + 
    ((-215083674*s23)/146888483 + (215083674*s234)/146888483)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 + (25636631397841872*s234)/
       115404261934675)*f[1720] + ((2757483*s23)/321419 - 
      (2757483*s234)/321419)*f[1728] + 
    ((341564914507077*s23)/12932062043320 - (341564914507077*s234)/
       12932062043320)*f[1755] + ((341564914507077*s23)/2586412408664 - 
      (341564914507077*s234)/2586412408664)*f[1865] + 
    ((-299386296*s23)/3278065 + (299386296*s234)/3278065)*f[2006] + 
    ((290103*s23)/9928 - (290103*s234)/9928)*f[2041] + 
    ((-57530139206328*s23)/1616507755415 + (57530139206328*s234)/
       1616507755415)*f[2289] + 3*s34*f[2291] + 
    ((-3677237254740354472*s23)/4269957691582975 + (3677237254740354472*s234)/
       4269957691582975)*f[2292] + ((-12920787578406*s23)/230929679345 + 
      (12920787578406*s234)/230929679345)*f[2300] + 
    ((-22991893254*s23)/4553542973 + (22991893254*s234)/4553542973)*f[2320] + 
    ((-24847*s23)/4964 + (24847*s234)/4964 + (3*s34)/4)*f[2327] + 
    ((1202045*s23)/9928 - (1202045*s234)/9928 + (3*s34)/4)*f[2437] + 
    ((27702655886196*s23)/12793504235713 - (27702655886196*s234)/
       12793504235713)*f[2575] + ((-39766*s23)/1241 + (39766*s234)/1241)*
     f[2576] + ((-4185047475278450995696*s23)/43762796381033910775 + 
      (4185047475278450995696*s234)/43762796381033910775)*f[2578] + 
    ((12815278208391*s23)/230929679345 - (12815278208391*s234)/230929679345)*
     f[2579] + ((-567*s23)/1241 + (567*s234)/1241)*f[2606] + 
    (-4*s23 + 4*s234)*f[2723] + ((73529222735*s23)/18214171892 - 
      (73529222735*s234)/18214171892)*f[2816] + 
    ((79506187058088*s23)/473359656721381 - (79506187058088*s234)/
       473359656721381)*f[3147] + 
    ((-19283746129735387008*s23)/8752559276206782155 + 
      (19283746129735387008*s234)/8752559276206782155)*f[3150] + 
    ((-36*s23)/1241 + (36*s234)/1241)*f[3158] + (-s23 + s234)*f[3185] + 
    ((133397816551*s23)/4553542973 - (133397816551*s234)/4553542973)*
     f[3295] + (-1/4*s23 + s234/4)*f[3388], (160752*f[4])/44905 - 
    (80376*s34*f[2292])/44905 + ((-80376*s23)/44905 + (80376*s234)/44905)*
     f[2578] + ((80376*s23)/44905 - (80376*s234)/44905)*f[3150], 
   3*f[3] + (13056*f[4])/8981 - (3*f[39])/4 - (11*f[149])/4 - f[435]/2 + 
    ((107541837*s23)/146888483 - (107541837*s234)/146888483)*f[1717] + 
    ((12818315698920936*s23)/115404261934675 - (12818315698920936*s234)/
       115404261934675)*f[1720] + ((-2757483*s23)/642838 + 
      (2757483*s234)/642838)*f[1728] + 
    ((-341564914507077*s23)/25864124086640 + (341564914507077*s234)/
       25864124086640)*f[1755] + ((-341564914507077*s23)/5172824817328 + 
      (341564914507077*s234)/5172824817328)*f[1865] + 
    ((149693148*s23)/3278065 - (149693148*s234)/3278065)*f[2006] + 
    ((-290103*s23)/19856 + (290103*s234)/19856)*f[2041] + 
    ((28765069603164*s23)/1616507755415 - (28765069603164*s234)/
       1616507755415)*f[2289] - (3*s34*f[2291])/2 + 
    ((1855378579778319956*s23)/4269957691582975 - (1855378579778319956*s234)/
       4269957691582975 - (53856*s34)/44905)*f[2292] + 
    ((6460393789203*s23)/230929679345 - (6460393789203*s234)/230929679345)*
     f[2300] + ((11495946627*s23)/4553542973 - (11495946627*s234)/4553542973)*
     f[2320] + ((17401*s23)/9928 - (17401*s234)/9928 + (3*s34)/8)*f[2327] + 
    ((-1276505*s23)/19856 + (1276505*s234)/19856 + (11*s34)/8)*f[2437] + 
    ((-13851327943098*s23)/12793504235713 + (13851327943098*s234)/
       12793504235713)*f[2575] + ((19883*s23)/1241 - (19883*s234)/1241)*
     f[2576] + ((2224534278705684231128*s23)/43762796381033910775 - 
      (2224534278705684231128*s234)/43762796381033910775 - (3264*s34)/8981)*
     f[2578] + ((-12815278208391*s23)/461859358690 + 
      (12815278208391*s234)/461859358690)*f[2579] + 
    ((567*s23)/2482 - (567*s234)/2482)*f[2606] + (-s23 + s234 + s34/2)*
     f[2723] + ((-73529222735*s23)/36428343784 + (73529222735*s234)/
       36428343784)*f[2816] + ((-39753093529044*s23)/473359656721381 + 
      (39753093529044*s234)/473359656721381)*f[3147] + 
    ((17594315297786894304*s23)/8752559276206782155 - 
      (17594315297786894304*s234)/8752559276206782155 + (816*s34)/6415)*
     f[3150] + ((18*s23)/1241 - (18*s234)/1241)*f[3158] + 
    (-1/4*s23 + s234/4)*f[3185] + ((-280456262021*s23)/18214171892 + 
      (280456262021*s234)/18214171892 - s34/4)*f[3295] + 
    (s23/8 - s234/8)*f[3388], (-31008*f[4])/6415 + (15504*s34*f[2292])/6415 + 
    ((15504*s23)/6415 - (15504*s234)/6415)*f[2578] + 
    ((-15504*s23)/6415 + (15504*s234)/6415)*f[3150], 
   (-70176*f[4])/44905 + (35088*s34*f[2292])/44905 + 
    ((35088*s23)/44905 - (35088*s234)/44905)*f[2578] + 
    ((-35088*s23)/44905 + (35088*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 
   0, (189*f[1])/7751 - (4*f[2])/3 + (114093567848*f[4])/18029438329 - 
    (189*f[12])/7751 - (353*f[39])/368 - (1765*f[149])/368 + 
    (102330*f[287])/2007509 + (3411*f[291])/15502 + f[294] + f[580] + 
    ((-3369398813*s23)/293776966 + (3369398813*s234)/293776966)*f[1717] + 
    ((-2*s23)/3 + (2*s234)/3)*f[1718] + 
    ((-431259417670172972*s23)/253889376256285 + (431259417670172972*s234)/
       253889376256285 + (528768*s34)/15941275)*f[1720] + 
    ((-2*s23)/3 + (2*s234)/3)*f[1721] + (-2*s23 + 2*s234)*f[1724] + 
    ((84878403*s23)/1285676 - (84878403*s234)/1285676)*f[1728] + 
    ((620428007563394293*s23)/3072657941492832 - (620428007563394293*s234)/
       3072657941492832 - (27*s34)/2840)*f[1755] + 
    ((3102140037816971465*s23)/3072657941492832 - (3102140037816971465*s234)/
       3072657941492832 - (27*s34)/568)*f[1865] + 
    ((-24591852822*s23)/36058715 + (24591852822*s234)/36058715 - 
      (26316*s34)/44905)*f[2006] + ((95317259*s23)/436832 - 
      (95317259*s234)/436832 + (3*s34)/16)*f[2041] + 
    ((-1922042030588521*s23)/7112634123826 + (1922042030588521*s234)/
       7112634123826 - (27*s34)/355)*f[2289] + 
    ((-2*s23)/3 + (2*s234)/3 + (2*s34)/3)*f[2290] + 
    ((-183421423853955847586*s23)/28181720764447635 + 
      (183421423853955847586*s234)/28181720764447635 - 
      (107600956*s34)/15941275)*f[2292] + 
    ((-1318265088546025*s23)/3048271767354 + (1318265088546025*s234)/
       3048271767354 + (27*s34)/355)*f[2300] + 
    ((-970712892049*s23)/27321257838 + (970712892049*s234)/27321257838)*
     f[2320] + ((-66749231*s23)/1310496 + (66749231*s234)/1310496 + 
      (15*s34)/16)*f[2327] + ((184124895*s23)/218416 - 
      (184124895*s234)/218416 + (45*s34)/8)*f[2437] + 
    ((2354367264633487*s23)/140728546592843 - (2354367264633487*s234)/
       140728546592843 - (324*s34)/19667)*f[2575] + 
    ((-1834291*s23)/7446 + (1834291*s234)/7446)*f[2576] + 
    ((-659547842337633956833292*s23)/866503368344471433345 + 
      (659547842337633956833292*s234)/866503368344471433345 + 
      (542617695864*s34)/1143674892325)*f[2578] + 
    ((1296873817413841*s23)/3048271767354 - (1296873817413841*s234)/
       3048271767354 - (27*s34)/355)*f[2579] + (s23/2 - s234/2 - s34/2)*
     f[2582] + ((-15543*s23)/4964 + (15543*s234)/4964)*f[2606] + 
    ((89*s23)/22 - (89*s234)/22)*f[2723] + 
    ((250646923215*s23)/9107085946 - (250646923215*s234)/9107085946)*
     f[2816] + (2*s23 - 2*s234 - s34/2)*f[2868] + 
    ((52143745127416479*s23)/36448693567546337 - (52143745127416479*s234)/
       36448693567546337 - (5832*s34)/5093753)*f[3147] + 
    ((-587162014953627330104*s23)/96278152038274603705 + 
      (587162014953627330104*s234)/96278152038274603705 - 
      (7356837312*s34)/228734978465)*f[3150] + ((9*s23)/11 - (9*s234)/11)*
     f[3151] + ((393*s23)/2482 - (393*s234)/2482)*f[3158] + 
    ((-107*s23)/22 + (107*s234)/22)*f[3185] + 
    ((120051562973393*s23)/601067672436 - (120051562973393*s234)/
       601067672436)*f[3295] + ((3*s23)/8 - (3*s234)/8)*f[3388], 
   6*f[3] - f[39] - f[149] + ((215083674*s23)/146888483 - 
      (215083674*s234)/146888483)*f[1717] + 
    ((25636631397841872*s23)/115404261934675 - (25636631397841872*s234)/
       115404261934675)*f[1720] + ((-2757483*s23)/321419 + 
      (2757483*s234)/321419)*f[1728] + 
    ((-341564914507077*s23)/12932062043320 + (341564914507077*s234)/
       12932062043320)*f[1755] + ((-341564914507077*s23)/2586412408664 + 
      (341564914507077*s234)/2586412408664)*f[1865] + 
    ((299386296*s23)/3278065 - (299386296*s234)/3278065)*f[2006] + 
    ((-290103*s23)/9928 + (290103*s234)/9928)*f[2041] + 
    ((57530139206328*s23)/1616507755415 - (57530139206328*s234)/
       1616507755415)*f[2289] - 3*s34*f[2291] + 
    ((3705170508753925672*s23)/4269957691582975 - (3705170508753925672*s234)/
       4269957691582975)*f[2292] + ((12920787578406*s23)/230929679345 - 
      (12920787578406*s234)/230929679345)*f[2300] + 
    ((22991893254*s23)/4553542973 - (22991893254*s234)/4553542973)*f[2320] + 
    ((9321*s23)/2482 - (9321*s234)/2482 + s34/2)*f[2327] + 
    ((-1264095*s23)/9928 + (1264095*s234)/9928 + s34/2)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 + (27702655886196*s234)/
       12793504235713)*f[2575] + ((39766*s23)/1241 - (39766*s234)/1241)*
     f[2576] + ((4471335395663542224496*s23)/43762796381033910775 - 
      (4471335395663542224496*s234)/43762796381033910775)*f[2578] + 
    ((-12815278208391*s23)/230929679345 + (12815278208391*s234)/230929679345)*
     f[2579] + ((567*s23)/1241 - (567*s234)/1241)*f[2606] + 
    (-s23 + s234)*f[2723] + ((-73529222735*s23)/18214171892 + 
      (73529222735*s234)/18214171892)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 + (79506187058088*s234)/
       473359656721381)*f[3147] + 
    ((19283746129735387008*s23)/8752559276206782155 - 
      (19283746129735387008*s234)/8752559276206782155)*f[3150] + 
    ((36*s23)/1241 - (36*s234)/1241)*f[3158] + (-1/4*s23 + s234/4)*f[3185] + 
    ((-556358981069*s23)/18214171892 + (556358981069*s234)/18214171892)*
     f[3295] + (s23/4 - s234/4)*f[3388], (223008*f[4])/44905 - 
    (111504*s34*f[2292])/44905 + ((-111504*s23)/44905 + (111504*s234)/44905)*
     f[2578] + ((111504*s23)/44905 - (111504*s234)/44905)*f[3150], 
   3*f[3] + (42432*f[4])/44905 + f[39]/4 + (5*f[149])/4 + f[435]/2 + 
    ((107541837*s23)/146888483 - (107541837*s234)/146888483)*f[1717] + 
    ((12818315698920936*s23)/115404261934675 - (12818315698920936*s234)/
       115404261934675)*f[1720] + ((-2757483*s23)/642838 + 
      (2757483*s234)/642838)*f[1728] + 
    ((-341564914507077*s23)/25864124086640 + (341564914507077*s234)/
       25864124086640)*f[1755] + ((-341564914507077*s23)/5172824817328 + 
      (341564914507077*s234)/5172824817328)*f[1865] + 
    ((149693148*s23)/3278065 - (149693148*s234)/3278065)*f[2006] + 
    ((-290103*s23)/19856 + (290103*s234)/19856)*f[2041] + 
    ((28765069603164*s23)/1616507755415 - (28765069603164*s234)/
       1616507755415)*f[2289] - (3*s34*f[2291])/2 + 
    ((1844205278172891476*s23)/4269957691582975 - (1844205278172891476*s234)/
       4269957691582975)*f[2292] + ((6460393789203*s23)/230929679345 - 
      (6460393789203*s234)/230929679345)*f[2300] + 
    ((11495946627*s23)/4553542973 - (11495946627*s234)/4553542973)*f[2320] + 
    ((22365*s23)/9928 - (22365*s234)/9928 - s34/8)*f[2327] + 
    ((-1226865*s23)/19856 + (1226865*s234)/19856 - (5*s34)/8)*f[2437] + 
    ((-13851327943098*s23)/12793504235713 + (13851327943098*s234)/
       12793504235713)*f[2575] + ((19883*s23)/1241 - (19883*s234)/1241)*
     f[2576] + ((2137057414143573022328*s23)/43762796381033910775 - 
      (2137057414143573022328*s234)/43762796381033910775 + (3264*s34)/8981)*
     f[2578] + ((-12815278208391*s23)/461859358690 + 
      (12815278208391*s234)/461859358690)*f[2579] + 
    ((567*s23)/2482 - (567*s234)/2482)*f[2606] + 
    ((3*s23)/2 - (3*s234)/2 - s34/2)*f[2723] + 
    ((-73529222735*s23)/36428343784 + (73529222735*s234)/36428343784)*
     f[2816] + ((-39753093529044*s23)/473359656721381 + 
      (39753093529044*s234)/473359656721381)*f[3147] + 
    ((2437330915880367552*s23)/1750511855241356431 - 
      (2437330915880367552*s234)/1750511855241356431 - (816*s34)/6415)*
     f[3150] + ((18*s23)/1241 - (18*s234)/1241)*f[3158] + 
    (s23/4 - s234/4)*f[3185] + ((-280456262021*s23)/18214171892 + 
      (280456262021*s234)/18214171892 + s34/4)*f[3295] + 
    (s23/8 - s234/8)*f[3388], (8160*f[4])/8981 - (4080*s34*f[2292])/8981 + 
    ((-4080*s23)/8981 + (4080*s234)/8981)*f[2578] + 
    ((4080*s23)/8981 - (4080*s234)/8981)*f[3150], 
   (113424*f[4])/44905 - (56712*s34*f[2292])/44905 + 
    ((-56712*s23)/44905 + (56712*s234)/44905)*f[2578] + 
    ((56712*s23)/44905 - (56712*s234)/44905)*f[3150], 0, 0, 0, 0, 
   -17*f[3] - (8704*f[4])/8981 + (5*f[39])/12 + (29*f[149])/12 + 
    (5*f[435])/6 + ((-466014627*s23)/146888483 + (466014627*s234)/146888483)*
     f[1717] + ((-55546034695324056*s23)/115404261934675 + 
      (55546034695324056*s234)/115404261934675)*f[1720] + 
    ((11949093*s23)/642838 - (11949093*s234)/642838)*f[1728] + 
    ((1480114629530667*s23)/25864124086640 - (1480114629530667*s234)/
       25864124086640)*f[1755] + ((1480114629530667*s23)/5172824817328 - 
      (1480114629530667*s234)/5172824817328)*f[1865] + 
    ((-648670308*s23)/3278065 + (648670308*s234)/3278065)*f[2006] + 
    ((1257113*s23)/19856 - (1257113*s234)/19856)*f[2041] + 
    ((-124648634947044*s23)/1616507755415 + (124648634947044*s234)/
       1616507755415)*f[2289] + (17*s34*f[2291])/2 + 
    ((-24024948473472017348*s23)/12809873074748925 + 
      (24024948473472017348*s234)/12809873074748925 + (1632*s34)/1283)*
     f[2292] + ((-27995039753213*s23)/230929679345 + 
      (27995039753213*s234)/230929679345)*f[2300] + 
    ((-49815768717*s23)/4553542973 + (49815768717*s234)/4553542973)*f[2320] + 
    ((-89469*s23)/9928 + (89469*s234)/9928 - (5*s34)/24)*f[2327] + 
    ((5390875*s23)/19856 - (5390875*s234)/19856 - (29*s34)/24)*f[2437] + 
    ((60022421086758*s23)/12793504235713 - (60022421086758*s234)/
       12793504235713)*f[2575] + ((-258479*s23)/3723 + (258479*s234)/3723)*
     f[2576] + ((-28422713227839736874744*s23)/131288389143101732325 + 
      (28422713227839736874744*s234)/131288389143101732325 + (5440*s34)/8981)*
     f[2578] + ((55532872236361*s23)/461859358690 - (55532872236361*s234)/
       461859358690)*f[2579] + ((-2457*s23)/2482 + (2457*s234)/2482)*
     f[2606] + ((-4*s23)/3 + (4*s234)/3 - (5*s34)/6)*f[2723] + 
    ((974094067447*s23)/109285031352 - (974094067447*s234)/109285031352)*
     f[2816] + ((172263405292524*s23)/473359656721381 - 
      (172263405292524*s234)/473359656721381)*f[3147] + 
    ((-44432264025399738784*s23)/8752559276206782155 + 
      (44432264025399738784*s234)/8752559276206782155 - (272*s34)/1283)*
     f[3150] + ((-78*s23)/1241 + (78*s234)/1241)*f[3158] + 
    (-1/3*s23 + s234/3)*f[3185] + ((892130293933*s23)/13660628919 - 
      (892130293933*s234)/13660628919 + (5*s34)/12)*f[3295] + 
    ((-17*s23)/24 + (17*s234)/24)*f[3388], (671424*f[4])/44905 - 
    (335712*s34*f[2292])/44905 + ((-335712*s23)/44905 + (335712*s234)/44905)*
     f[2578] + ((335712*s23)/44905 - (335712*s234)/44905)*f[3150], 
   (-96832*f[4])/44905 + (48416*s34*f[2292])/44905 + 
    ((48416*s23)/44905 - (48416*s234)/44905)*f[2578] + 
    ((-48416*s23)/44905 + (48416*s234)/44905)*f[3150], 0, 
   (-496256*f[4])/44905 + (248128*s34*f[2292])/44905 + 
    ((248128*s23)/44905 - (248128*s234)/44905)*f[2578] + 
    ((-248128*s23)/44905 + (248128*s234)/44905)*f[3150], 
   f[32] - (s34*f[2320])/2 + ((-10663488*s23)/11630395 + 
      (10663488*s234)/11630395)*f[2578] + (-1/2*s23 + s234/2)*f[2606] + 
    ((-99*s23)/259 + (99*s234)/259)*f[3147] + 
    ((-209453192*s23)/34891185 + (209453192*s234)/34891185)*f[3150] + 
    (-1/2*s23 + s234/2)*f[3151] + (-1/2*s23 + s234/2)*f[3158], 
   (-2*f[2])/3 + ((-1925943847*s23)/293776966 + (1925943847*s234)/293776966)*
     f[1717] + ((-108790494227055356*s23)/115404261934675 + 
      (108790494227055356*s234)/115404261934675)*f[1720] + 
    ((-4*s23)/3 + (4*s234)/3)*f[1721] + 
    ((45163521*s23)/1285676 - (45163521*s234)/1285676)*f[1728] + 
    ((39351168595221047*s23)/349165675169640 - (39351168595221047*s234)/
       349165675169640)*f[1755] + ((39351168595221047*s23)/69833135033928 - 
      (39351168595221047*s234)/69833135033928)*f[1865] + 
    ((-239775052*s23)/655613 + (239775052*s234)/655613)*f[2006] + 
    ((6970205*s23)/59568 - (6970205*s234)/59568)*f[2041] + 
    ((-932260880207761*s23)/6466031021660 + (932260880207761*s234)/
       6466031021660)*f[2289] + (s34*f[2290])/3 + 
    ((-14895670987960907626*s23)/4269957691582975 + 
      (14895670987960907626*s234)/4269957691582975)*f[2292] + 
    ((-640037860372921*s23)/2771156152140 + (640037860372921*s234)/
       2771156152140)*f[2300] + ((-478791863003*s23)/27321257838 + 
      (478791863003*s234)/27321257838)*f[2320] + 
    ((-2040185*s23)/79424 + (2040185*s234)/79424)*f[2327] + 
    ((108801325*s23)/238272 - (108801325*s234)/238272)*f[2437] + 
    ((230963899450121*s23)/25587008471426 - (230963899450121*s234)/
       25587008471426)*f[2575] + ((-976963*s23)/7446 + (976963*s234)/7446)*
     f[2576] + ((-158488946282685249375832*s23)/393865167429305196975 + 
      (158488946282685249375832*s234)/393865167429305196975)*f[2578] + 
    ((1260442604163527*s23)/5542312304280 - (1260442604163527*s234)/
       5542312304280)*f[2579] + ((-8277*s23)/4964 + (8277*s234)/4964)*
     f[2606] + ((-97*s23)/48 + (97*s234)/48)*f[2723] + 
    ((515220206787*s23)/36428343784 - (515220206787*s234)/36428343784)*
     f[2816] + ((2639042951409390*s23)/3313517597049667 - 
      (2639042951409390*s234)/3313517597049667)*f[3147] + 
    ((2227884451203001132*s23)/3751096832660049495 - 
      (2227884451203001132*s234)/3751096832660049495)*f[3150] + 
    (s23/2 - s234/2)*f[3151] + ((105*s23)/1241 - (105*s234)/1241)*f[3158] + 
    ((-821*s23)/288 + (821*s234)/288)*f[3185] + 
    ((132341287660777*s23)/1311420376224 - (132341287660777*s234)/
       1311420376224)*f[3295], (-39*f[3])/2 - (3*f[39])/8 - (3*f[149])/8 + 
    ((-1398043881*s23)/293776966 + (1398043881*s234)/293776966)*f[1717] + 
    ((-83319052042986084*s23)/115404261934675 + (83319052042986084*s234)/
       115404261934675)*f[1720] + ((35847279*s23)/1285676 - 
      (35847279*s234)/1285676)*f[1728] + 
    ((4440343888592001*s23)/51728248173280 - (4440343888592001*s234)/
       51728248173280)*f[1755] + ((4440343888592001*s23)/10345649634656 - 
      (4440343888592001*s234)/10345649634656)*f[1865] + 
    ((-973005462*s23)/3278065 + (973005462*s234)/3278065)*f[2006] + 
    ((3771339*s23)/39712 - (3771339*s234)/39712)*f[2041] + 
    ((-186972952420566*s23)/1616507755415 + (186972952420566*s234)/
       1616507755415)*f[2289] + (39*s34*f[2291])/4 + 
    ((-12001300935130580194*s23)/4269957691582975 + 
      (12001300935130580194*s234)/4269957691582975)*f[2292] + 
    ((-83985119259639*s23)/461859358690 + (83985119259639*s234)/461859358690)*
     f[2300] + ((-149447306151*s23)/9107085946 + (149447306151*s234)/
       9107085946)*f[2320] + ((-278335*s23)/19856 + (278335*s234)/19856 + 
      (3*s34)/16)*f[2327] + ((16073345*s23)/39712 - (16073345*s234)/39712 + 
      (3*s34)/16)*f[2437] + ((90033631630137*s23)/12793504235713 - 
      (90033631630137*s234)/12793504235713)*f[2575] + 
    ((-258479*s23)/2482 + (258479*s234)/2482)*f[2576] + 
    ((-14116722551348129947852*s23)/43762796381033910775 + 
      (14116722551348129947852*s234)/43762796381033910775)*f[2578] + 
    ((166598616709083*s23)/923718717380 - (166598616709083*s234)/
       923718717380)*f[2579] + ((-7371*s23)/4964 + (7371*s234)/4964)*
     f[2606] + (-4*s23 + 4*s234)*f[2723] + 
    ((955879895555*s23)/72856687568 - (955879895555*s234)/72856687568)*
     f[2816] + ((258395107938786*s23)/473359656721381 - 
      (258395107938786*s234)/473359656721381)*f[3147] + 
    ((-62672174921640007776*s23)/8752559276206782155 + 
      (62672174921640007776*s234)/8752559276206782155)*f[3150] + 
    ((-117*s23)/1241 + (117*s234)/1241)*f[3158] + (-s23 + s234)*f[3185] + 
    ((443788375480*s23)/4553542973 - (443788375480*s234)/4553542973)*
     f[3295] + ((-13*s23)/16 + (13*s234)/16)*f[3388], 
   (-30788*f[4])/44905 + (15394*s34*f[2292])/44905 + 
    ((15394*s23)/44905 - (15394*s234)/44905)*f[2578] + 
    ((-15394*s23)/44905 + (15394*s234)/44905)*f[3150], 
   (-189*f[1])/7751 - (2*f[2])/3 + (793546195864*f[4])/90147191645 + 
    (189*f[12])/7751 - (659*f[39])/368 - (3295*f[149])/368 - 
    (102330*f[287])/2007509 - (3411*f[291])/15502 + 
    ((60498271*s23)/146888483 - (60498271*s234)/146888483)*f[1717] + 
    ((2640152900162168*s23)/23080852386935 - (2640152900162168*s234)/
       23080852386935 - (528768*s34)/15941275)*f[1720] + 
    ((-4*s23)/3 + (4*s234)/3)*f[1721] + 
    ((-3661065*s23)/642838 + (3661065*s234)/642838)*f[1728] + 
    ((-3626149099311575*s23)/279332540135712 + (3626149099311575*s234)/
       279332540135712 + (27*s34)/2840)*f[1755] + 
    ((-18130745496557875*s23)/279332540135712 + (18130745496557875*s234)/
       279332540135712 + (27*s34)/568)*f[1865] + 
    ((225746818*s23)/3278065 - (225746818*s234)/3278065 + (26316*s34)/44905)*
     f[2006] + ((-2624963*s23)/119136 + (2624963*s234)/119136 - (3*s34)/16)*
     f[2041] + ((32552387784571*s23)/1293206204332 - 
      (32552387784571*s234)/1293206204332 + (27*s34)/355)*f[2289] + 
    (s34*f[2290])/3 + ((108348189715328176*s23)/170798307663319 - 
      (108348189715328176*s234)/170798307663319 - (13002484*s34)/15941275)*
     f[2292] + ((19552201998805*s23)/554231230428 - (19552201998805*s234)/
       554231230428 - (27*s34)/355)*f[2300] + 
    ((88823087027*s23)/13660628919 - (88823087027*s234)/13660628919)*
     f[2320] + ((-526381*s23)/79424 + (526381*s234)/79424 + (7*s34)/16)*
     f[2327] + ((-34145345*s23)/238272 + (34145345*s234)/238272 + (5*s34)/4)*
     f[2437] + ((-35174908546111*s23)/25587008471426 + 
      (35174908546111*s234)/25587008471426 + (324*s34)/19667)*f[2575] + 
    ((79195*s23)/3723 - (79195*s234)/3723)*f[2576] + 
    ((5266454334565915577932*s23)/78773033485861039395 - 
      (5266454334565915577932*s234)/78773033485861039395 - 
      (542617695864*s34)/1143674892325)*f[2578] + 
    ((-40790209265183*s23)/1108462460856 + (40790209265183*s234)/
       1108462460856 + (27*s34)/355)*f[2579] + 
    ((879*s23)/2482 - (879*s234)/2482)*f[2606] + 
    ((-97*s23)/48 + (97*s234)/48)*f[2723] + 
    ((-70608915135*s23)/18214171892 + (70608915135*s234)/18214171892)*
     f[2816] + ((-72683183193405*s23)/3313517597049667 + 
      (72683183193405*s234)/3313517597049667 + (5832*s34)/5093753)*f[3147] + 
    ((73799492679386791972*s23)/3751096832660049495 - 
      (73799492679386791972*s234)/3751096832660049495 + 
      (7356837312*s34)/228734978465)*f[3150] + (s23/2 - s234/2)*f[3151] + 
    ((87*s23)/1241 - (87*s234)/1241)*f[3158] + 
    ((-821*s23)/288 + (821*s234)/288)*f[3185] + 
    ((-56712867011639*s23)/1311420376224 + (56712867011639*s234)/
       1311420376224)*f[3295], 3*f[3] + (3*f[39])/4 + (3*f[149])/4 + 
    ((107541837*s23)/146888483 - (107541837*s234)/146888483)*f[1717] + 
    ((12818315698920936*s23)/115404261934675 - (12818315698920936*s234)/
       115404261934675)*f[1720] + ((-2757483*s23)/642838 + 
      (2757483*s234)/642838)*f[1728] + 
    ((-341564914507077*s23)/25864124086640 + (341564914507077*s234)/
       25864124086640)*f[1755] + ((-341564914507077*s23)/5172824817328 + 
      (341564914507077*s234)/5172824817328)*f[1865] + 
    ((149693148*s23)/3278065 - (149693148*s234)/3278065)*f[2006] + 
    ((-290103*s23)/19856 + (290103*s234)/19856)*f[2041] + 
    ((28765069603164*s23)/1616507755415 - (28765069603164*s234)/
       1616507755415)*f[2289] - (3*s34*f[2291])/2 + 
    ((1838618627370177236*s23)/4269957691582975 - (1838618627370177236*s234)/
       4269957691582975)*f[2292] + ((6460393789203*s23)/230929679345 - 
      (6460393789203*s234)/230929679345)*f[2300] + 
    ((11495946627*s23)/4553542973 - (11495946627*s234)/4553542973)*f[2320] + 
    ((24847*s23)/9928 - (24847*s234)/9928 - (3*s34)/8)*f[2327] + 
    ((-1202045*s23)/19856 + (1202045*s234)/19856 - (3*s34)/8)*f[2437] + 
    ((-13851327943098*s23)/12793504235713 + (13851327943098*s234)/
       12793504235713)*f[2575] + ((19883*s23)/1241 - (19883*s234)/1241)*
     f[2576] + ((2092523737639225497848*s23)/43762796381033910775 - 
      (2092523737639225497848*s234)/43762796381033910775)*f[2578] + 
    ((-12815278208391*s23)/461859358690 + (12815278208391*s234)/461859358690)*
     f[2579] + ((567*s23)/2482 - (567*s234)/2482)*f[2606] + 
    (2*s23 - 2*s234)*f[2723] + ((-73529222735*s23)/36428343784 + 
      (73529222735*s234)/36428343784)*f[2816] + 
    ((-39753093529044*s23)/473359656721381 + (39753093529044*s234)/
       473359656721381)*f[3147] + 
    ((9641873064867693504*s23)/8752559276206782155 - 
      (9641873064867693504*s234)/8752559276206782155)*f[3150] + 
    ((18*s23)/1241 - (18*s234)/1241)*f[3158] + (s23/2 - s234/2)*f[3185] + 
    ((-133397816551*s23)/9107085946 + (133397816551*s234)/9107085946)*
     f[3295] + (s23/8 - s234/8)*f[3388], (-306816*f[4])/44905 + 
    (153408*s34*f[2292])/44905 + ((153408*s23)/44905 - (153408*s234)/44905)*
     f[2578] + ((-153408*s23)/44905 + (153408*s234)/44905)*f[3150], 
   f[39] + ((-117504*s23)/44905 + (117504*s234)/44905)*f[2292] + 
    (s23/2 - s234/2 - s34/2)*f[2327] + ((5*s23)/2 - (5*s234)/2)*f[2437] + 
    ((-117504*s23)/44905 + (117504*s234)/44905)*f[2578] + 
    ((5*s23)/2 - (5*s234)/2)*f[2723] + (s23/2 - s234/2)*f[3185], 
   (15504*f[4])/6415 - (7752*s34*f[2292])/6415 + 
    ((-7752*s23)/6415 + (7752*s234)/6415)*f[2578] + 
    ((7752*s23)/6415 - (7752*s234)/6415)*f[3150], 
   (88128*f[4])/44905 - (44064*s34*f[2292])/44905 + 
    ((-44064*s23)/44905 + (44064*s234)/44905)*f[2578] + 
    ((44064*s23)/44905 - (44064*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (189*f[1])/7751 + (2*f[2])/3 - (732389441688*f[4])/90147191645 - 
    (189*f[12])/7751 + (659*f[39])/368 + (3295*f[149])/368 + 
    (102330*f[287])/2007509 + (3411*f[291])/15502 + 
    ((803481911*s23)/146888483 - (803481911*s234)/146888483)*f[1717] + 
    ((17954865141881464*s23)/23080852386935 - (17954865141881464*s234)/
       23080852386935 + (528768*s34)/15941275)*f[1720] + 
    ((4*s23)/3 - (4*s234)/3)*f[1721] + 
    ((-18492273*s23)/642838 + (18492273*s234)/642838)*f[1728] + 
    ((-26005976034039397*s23)/279332540135712 + (26005976034039397*s234)/
       279332540135712 - (27*s34)/2840)*f[1755] + 
    ((-130029880170196985*s23)/279332540135712 + (130029880170196985*s234)/
       279332540135712 - (27*s34)/568)*f[1865] + 
    ((1065241838*s23)/3278065 - (1065241838*s234)/3278065 - 
      (26316*s34)/44905)*f[2006] + ((-12386533*s23)/119136 + 
      (12386533*s234)/119136 + (3*s34)/16)*f[2041] + 
    ((156356745016721*s23)/1293206204332 - (156356745016721*s234)/
       1293206204332 - (27*s34)/355)*f[2289] - (s34*f[2290])/3 + 
    ((2572899855080184424*s23)/853991538316595 - (2572899855080184424*s234)/
       853991538316595 + (7595124*s34)/15941275)*f[2292] + 
    ((103284685402919*s23)/554231230428 - (103284685402919*s234)/
       554231230428 + (27*s34)/355)*f[2300] + 
    ((188248711339*s23)/13660628919 - (188248711339*s234)/13660628919)*
     f[2320] + ((2353*s23)/79424 - (2353*s234)/79424 - (7*s34)/16)*f[2327] + 
    ((-123830035*s23)/238272 + (123830035*s234)/238272 - (5*s34)/4)*f[2437] + 
    ((-200031250966505*s23)/25587008471426 + (200031250966505*s234)/
       25587008471426 - (324*s34)/19667)*f[2575] + 
    ((400019*s23)/3723 - (400019*s234)/3723)*f[2576] + 
    ((23560190036445546677828*s23)/78773033485861039395 - 
      (23560190036445546677828*s234)/78773033485861039395 + 
      (542617695864*s34)/1143674892325)*f[2578] + 
    ((-208175457882733*s23)/1108462460856 + (208175457882733*s234)/
       1108462460856 - (27*s34)/355)*f[2579] + 
    ((2919*s23)/2482 - (2919*s234)/2482)*f[2606] + 
    ((565*s23)/48 - (565*s234)/48)*f[2723] + 
    ((-206462883231*s23)/18214171892 + (206462883231*s234)/18214171892)*
     f[2816] + ((-2358700708690569*s23)/3313517597049667 + 
      (2358700708690569*s234)/3313517597049667 - (5832*s34)/5093753)*
     f[3147] + ((165401119034672278916*s23)/26257677828620346465 - 
      (165401119034672278916*s234)/26257677828620346465 - 
      (7356837312*s34)/228734978465)*f[3150] + (-1/2*s23 + s234/2)*f[3151] + 
    ((-321*s23)/1241 + (321*s234)/1241)*f[3158] + 
    ((353*s23)/288 - (353*s234)/288)*f[3185] + 
    ((-126322128072181*s23)/1311420376224 + (126322128072181*s234)/
       1311420376224)*f[3295], -12*f[3] + 
    ((-430167348*s23)/146888483 + (430167348*s234)/146888483)*f[1717] + 
    ((-51273262795683744*s23)/115404261934675 + (51273262795683744*s234)/
       115404261934675)*f[1720] + ((5514966*s23)/321419 - 
      (5514966*s234)/321419)*f[1728] + ((341564914507077*s23)/6466031021660 - 
      (341564914507077*s234)/6466031021660)*f[1755] + 
    ((341564914507077*s23)/1293206204332 - (341564914507077*s234)/
       1293206204332)*f[1865] + ((-598772592*s23)/3278065 + 
      (598772592*s234)/3278065)*f[2006] + 
    ((290103*s23)/4964 - (290103*s234)/4964)*f[2041] + 
    ((-115060278412656*s23)/1616507755415 + (115060278412656*s234)/
       1616507755415)*f[2289] + 6*s34*f[2291] + 
    ((-7387994414296994384*s23)/4269957691582975 + (7387994414296994384*s234)/
       4269957691582975)*f[2292] + ((-25841575156812*s23)/230929679345 + 
      (25841575156812*s234)/230929679345)*f[2300] + 
    ((-45983786508*s23)/4553542973 + (45983786508*s234)/4553542973)*f[2320] + 
    ((-10562*s23)/1241 + (10562*s234)/1241)*f[2327] + 
    ((1239275*s23)/4964 - (1239275*s234)/4964)*f[2437] + 
    ((55405311772392*s23)/12793504235713 - (55405311772392*s234)/
       12793504235713)*f[2575] + ((-79532*s23)/1241 + (79532*s234)/1241)*
     f[2576] + ((-8713640455019011465952*s23)/43762796381033910775 + 
      (8713640455019011465952*s234)/43762796381033910775)*f[2578] + 
    ((25630556416782*s23)/230929679345 - (25630556416782*s234)/230929679345)*
     f[2579] + ((-1134*s23)/1241 + (1134*s234)/1241)*f[2606] + 
    (-2*s23 + 2*s234)*f[2723] + ((73529222735*s23)/9107085946 - 
      (73529222735*s234)/9107085946)*f[2816] + 
    ((159012374116176*s23)/473359656721381 - (159012374116176*s234)/
       473359656721381)*f[3147] + 
    ((-38567492259470774016*s23)/8752559276206782155 + 
      (38567492259470774016*s234)/8752559276206782155)*f[3150] + 
    ((-72*s23)/1241 + (72*s234)/1241)*f[3158] + (-1/2*s23 + s234/2)*f[3185] + 
    ((547251895123*s23)/9107085946 - (547251895123*s234)/9107085946)*
     f[3295] + (-1/2*s23 + s234/2)*f[3388], (312936*f[4])/44905 - 
    (156468*s34*f[2292])/44905 + ((-156468*s23)/44905 + (156468*s234)/44905)*
     f[2578] + ((156468*s23)/44905 - (156468*s234)/44905)*f[3150], 
   -6*f[3] - f[39]/2 - f[149]/2 + ((-215083674*s23)/146888483 + 
      (215083674*s234)/146888483)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 + (25636631397841872*s234)/
       115404261934675)*f[1720] + ((2757483*s23)/321419 - 
      (2757483*s234)/321419)*f[1728] + 
    ((341564914507077*s23)/12932062043320 - (341564914507077*s234)/
       12932062043320)*f[1755] + ((341564914507077*s23)/2586412408664 - 
      (341564914507077*s234)/2586412408664)*f[1865] + 
    ((-299386296*s23)/3278065 + (299386296*s234)/3278065)*f[2006] + 
    ((290103*s23)/9928 - (290103*s234)/9928)*f[2041] + 
    ((-57530139206328*s23)/1616507755415 + (57530139206328*s234)/
       1616507755415)*f[2289] + 3*s34*f[2291] + 
    ((-3688410556345782952*s23)/4269957691582975 + (3688410556345782952*s234)/
       4269957691582975)*f[2292] + ((-12920787578406*s23)/230929679345 + 
      (12920787578406*s234)/230929679345)*f[2300] + 
    ((-22991893254*s23)/4553542973 + (22991893254*s234)/4553542973)*f[2320] + 
    ((-22365*s23)/4964 + (22365*s234)/4964 + s34/4)*f[2327] + 
    ((1226865*s23)/9928 - (1226865*s234)/9928 + s34/4)*f[2437] + 
    ((27702655886196*s23)/12793504235713 - (27702655886196*s234)/
       12793504235713)*f[2575] + ((-39766*s23)/1241 + (39766*s234)/1241)*
     f[2576] + ((-4299562643432487487216*s23)/43762796381033910775 + 
      (4299562643432487487216*s234)/43762796381033910775)*f[2578] + 
    ((12815278208391*s23)/230929679345 - (12815278208391*s234)/230929679345)*
     f[2579] + ((-567*s23)/1241 + (567*s234)/1241)*f[2606] + 
    (-2*s23 + 2*s234)*f[2723] + ((73529222735*s23)/18214171892 - 
      (73529222735*s234)/18214171892)*f[2816] + 
    ((79506187058088*s23)/473359656721381 - (79506187058088*s234)/
       473359656721381)*f[3147] + 
    ((-19283746129735387008*s23)/8752559276206782155 + 
      (19283746129735387008*s234)/8752559276206782155)*f[3150] + 
    ((-36*s23)/1241 + (36*s234)/1241)*f[3158] + (-1/2*s23 + s234/2)*f[3185] + 
    ((271349176075*s23)/9107085946 - (271349176075*s234)/9107085946)*
     f[3295] + (-1/4*s23 + s234/4)*f[3388], (-295392*f[4])/44905 + 
    (147696*s34*f[2292])/44905 + ((147696*s23)/44905 - (147696*s234)/44905)*
     f[2578] + ((-147696*s23)/44905 + (147696*s234)/44905)*f[3150], 
   (-235008*f[4])/44905 + (117504*s34*f[2292])/44905 + 
    ((117504*s23)/44905 - (117504*s234)/44905)*f[2578] + 
    ((-117504*s23)/44905 + (117504*s234)/44905)*f[3150], 0, 0, 0, 
   12*f[3] - f[39]/2 + f[149]/2 + ((430167348*s23)/146888483 - 
      (430167348*s234)/146888483)*f[1717] + 
    ((51273262795683744*s23)/115404261934675 - (51273262795683744*s234)/
       115404261934675)*f[1720] + ((-5514966*s23)/321419 + 
      (5514966*s234)/321419)*f[1728] + 
    ((-341564914507077*s23)/6466031021660 + (341564914507077*s234)/
       6466031021660)*f[1755] + ((-341564914507077*s23)/1293206204332 + 
      (341564914507077*s234)/1293206204332)*f[1865] + 
    ((598772592*s23)/3278065 - (598772592*s234)/3278065)*f[2006] + 
    ((-290103*s23)/4964 + (290103*s234)/4964)*f[2041] + 
    ((115060278412656*s23)/1616507755415 - (115060278412656*s234)/
       1616507755415)*f[2289] - 6*s34*f[2291] + 
    ((7393581065099708624*s23)/4269957691582975 - (7393581065099708624*s234)/
       4269957691582975)*f[2292] + ((25841575156812*s23)/230929679345 - 
      (25841575156812*s234)/230929679345)*f[2300] + 
    ((45983786508*s23)/4553542973 - (45983786508*s234)/4553542973)*f[2320] + 
    ((41007*s23)/4964 - (41007*s234)/4964 + s34/4)*f[2327] + 
    ((-311370*s23)/1241 + (311370*s234)/1241 - s34/4)*f[2437] + 
    ((-55405311772392*s23)/12793504235713 + (55405311772392*s234)/
       12793504235713)*f[2575] + ((79532*s23)/1241 - (79532*s234)/1241)*
     f[2576] + ((8770898039096029711712*s23)/43762796381033910775 - 
      (8770898039096029711712*s234)/43762796381033910775)*f[2578] + 
    ((-25630556416782*s23)/230929679345 + (25630556416782*s234)/230929679345)*
     f[2579] + ((1134*s23)/1241 - (1134*s234)/1241)*f[2606] + 
    (s23/2 - s234/2)*f[2723] + ((-73529222735*s23)/9107085946 + 
      (73529222735*s234)/9107085946)*f[2816] + 
    ((-159012374116176*s23)/473359656721381 + (159012374116176*s234)/
       473359656721381)*f[3147] + 
    ((38567492259470774016*s23)/8752559276206782155 - 
      (38567492259470774016*s234)/8752559276206782155)*f[3150] + 
    ((72*s23)/1241 - (72*s234)/1241)*f[3158] + (s23/4 - s234/4)*f[3185] + 
    ((-1089950247273*s23)/18214171892 + (1089950247273*s234)/18214171892)*
     f[3295] + (s23/2 - s234/2)*f[3388], (350016*f[4])/44905 - 
    (175008*s34*f[2292])/44905 + ((-175008*s23)/44905 + (175008*s234)/44905)*
     f[2578] + ((175008*s23)/44905 - (175008*s234)/44905)*f[3150], 
   (29376*f[4])/8981 - (14688*s34*f[2292])/8981 + 
    ((-14688*s23)/8981 + (14688*s234)/8981)*f[2578] + 
    ((14688*s23)/8981 - (14688*s234)/8981)*f[3150], 0, 
   (-56352*f[4])/8981 + (28176*s34*f[2292])/8981 + 
    ((28176*s23)/8981 - (28176*s234)/8981)*f[2578] + 
    ((-28176*s23)/8981 + (28176*s234)/8981)*f[3150], 
   (-189*f[1])/7751 + f[2]/3 - (456891010056*f[4])/90147191645 + 
    (189*f[12])/7751 + (353*f[39])/368 + (1765*f[149])/368 - 
    (102330*f[287])/2007509 - (3411*f[291])/15502 - f[294] - f[580] + 
    ((1598926135*s23)/587553932 - (1598926135*s234)/587553932)*f[1717] + 
    ((2*s23)/3 - (2*s234)/3)*f[1718] + 
    ((570399037232968234*s23)/1269446881281425 - (570399037232968234*s234)/
       1269446881281425 - (528768*s34)/15941275)*f[1720] + 
    ((-4*s23)/3 + (4*s234)/3)*f[1721] + (2*s23 - 2*s234)*f[1724] + 
    ((-50624193*s23)/2571352 + (50624193*s234)/2571352)*f[1728] + 
    ((-100746505632481399*s23)/1920411213433020 + (100746505632481399*s234)/
       1920411213433020 + (27*s34)/2840)*f[1755] + 
    ((-100746505632481399*s23)/384082242686604 + (100746505632481399*s234)/
       384082242686604 + (27*s34)/568)*f[1865] + 
    ((6766408878*s23)/36058715 - (6766408878*s234)/36058715 + 
      (26316*s34)/44905)*f[2006] + ((-26226391*s23)/436832 + 
      (26226391*s234)/436832 - (3*s34)/16)*f[2041] + 
    ((11208522948774623*s23)/142252682476520 - (11208522948774623*s234)/
       142252682476520 + (27*s34)/355)*f[2289] + 
    ((2*s23)/3 - (2*s234)/3 - s34/6)*f[2290] + 
    ((258043785612752343037*s23)/140908603822238175 - 
      (258043785612752343037*s234)/140908603822238175 + 
      (97558716*s34)/15941275)*f[2292] + 
    ((7868515353442043*s23)/60965435347080 - (7868515353442043*s234)/
       60965435347080 - (27*s34)/355)*f[2300] + 
    ((709639075739*s23)/54642515676 - (709639075739*s234)/54642515676)*
     f[2320] + ((143655629*s23)/5241984 - (143655629*s234)/5241984 - 
      (15*s34)/16)*f[2327] + ((-296750625*s23)/1747328 + 
      (296750625*s234)/1747328 - (45*s34)/8)*f[2437] + 
    ((-2560413984270895*s23)/562914186371372 + (2560413984270895*s234)/
       562914186371372 + (324*s34)/19667)*f[2575] + 
    ((1091543*s23)/14892 - (1091543*s234)/14892)*f[2576] + 
    ((151994127333171754242124*s23)/618930977388908166675 - 
      (151994127333171754242124*s234)/618930977388908166675 - 
      (542617695864*s34)/1143674892325)*f[2578] + 
    ((-15195019024605601*s23)/121930870694160 + (15195019024605601*s234)/
       121930870694160 + (27*s34)/355)*f[2579] + (-1/2*s23 + s234/2 + s34/2)*
     f[2582] + ((11133*s23)/9928 - (11133*s234)/9928)*f[2606] + 
    ((-4207*s23)/352 + (4207*s234)/352)*f[2723] + 
    ((-664103646009*s23)/72856687568 + (664103646009*s234)/72856687568)*
     f[2816] + (-2*s23 + 2*s234 + s34/2)*f[2868] + 
    ((-12062360133349821*s23)/36448693567546337 + (12062360133349821*s234)/
       36448693567546337 + (5832*s34)/5093753)*f[3147] + 
    ((275368755318377845462*s23)/96278152038274603705 - 
      (275368755318377845462*s234)/96278152038274603705 + 
      (7356837312*s34)/228734978465)*f[3150] + ((-3*s23)/44 + (3*s234)/44)*
     f[3151] + ((177*s23)/1241 - (177*s234)/1241)*f[3158] + 
    ((4409*s23)/2112 - (4409*s234)/2112)*f[3185] + 
    ((-187368434043271*s23)/3205694252992 + (187368434043271*s234)/
       3205694252992)*f[3295] + ((-3*s23)/8 + (3*s234)/8)*f[3388], 
   f[39]/4 + f[149]/4 + ((-29376*s23)/44905 + (29376*s234)/44905)*f[2292] + 
    (s23/8 - s234/8 - s34/8)*f[2327] + ((5*s23)/8 - (5*s234)/8 - s34/8)*
     f[2437] + ((-29376*s23)/44905 + (29376*s234)/44905)*f[2578] + 
    (s23/2 - s234/2)*f[2723] + (s23/8 - s234/8)*f[3185] + 
    (s23/8 - s234/8)*f[3295], (31410*f[4])/8981 - (15705*s34*f[2292])/8981 + 
    ((-15705*s23)/8981 + (15705*s234)/8981)*f[2578] + 
    ((15705*s23)/8981 - (15705*s234)/8981)*f[3150], 
   (9*f[3])/2 - (42432*f[4])/44905 + (5*f[39])/8 - (3*f[149])/8 - f[435]/2 + 
    ((322625511*s23)/293776966 - (322625511*s234)/293776966)*f[1717] + 
    ((19227473548381404*s23)/115404261934675 - (19227473548381404*s234)/
       115404261934675)*f[1720] + ((-8272449*s23)/1285676 + 
      (8272449*s234)/1285676)*f[1728] + 
    ((-1024694743521231*s23)/51728248173280 + (1024694743521231*s234)/
       51728248173280)*f[1755] + ((-1024694743521231*s23)/10345649634656 + 
      (1024694743521231*s234)/10345649634656)*f[1865] + 
    ((224539722*s23)/3278065 - (224539722*s234)/3278065)*f[2006] + 
    ((-870309*s23)/39712 + (870309*s234)/39712)*f[2041] + 
    ((43147604404746*s23)/1616507755415 - (43147604404746*s234)/
       1616507755415)*f[2289] - (9*s34*f[2291])/4 + 
    ((2763514591857980094*s23)/4269957691582975 - (2763514591857980094*s234)/
       4269957691582975)*f[2292] + ((19381181367609*s23)/461859358690 - 
      (19381181367609*s234)/461859358690)*f[2300] + 
    ((34487839881*s23)/9107085946 - (34487839881*s234)/9107085946)*f[2320] + 
    ((69577*s23)/19856 - (69577*s234)/19856 - (5*s34)/16)*f[2327] + 
    ((-3655775*s23)/39712 + (3655775*s234)/39712 + (3*s34)/16)*f[2437] + 
    ((-20776991914647*s23)/12793504235713 + (20776991914647*s234)/
       12793504235713)*f[2575] + ((59649*s23)/2482 - (59649*s234)/2482)*
     f[2576] + ((3208767098108527213812*s23)/43762796381033910775 - 
      (3208767098108527213812*s234)/43762796381033910775 - (3264*s34)/8981)*
     f[2578] + ((-38445834625173*s23)/923718717380 + 
      (38445834625173*s234)/923718717380)*f[2579] + 
    ((1701*s23)/4964 - (1701*s234)/4964)*f[2606] + 
    ((3*s23)/2 - (3*s234)/2 + s34/2)*f[2723] + 
    ((-220587668205*s23)/72856687568 + (220587668205*s234)/72856687568)*
     f[2816] + ((-59629640293566*s23)/473359656721381 + 
      (59629640293566*s234)/473359656721381)*f[3147] + 
    ((2383605616553479200*s23)/1750511855241356431 - 
      (2383605616553479200*s234)/1750511855241356431 + (816*s34)/6415)*
     f[3150] + ((27*s23)/1241 - (27*s234)/1241)*f[3158] + 
    (s23/2 - s234/2)*f[3185] + ((-98909976670*s23)/4553542973 + 
      (98909976670*s234)/4553542973 - s34/4)*f[3295] + 
    ((3*s23)/16 - (3*s234)/16)*f[3388], (20400*f[4])/8981 - 
    (10200*s34*f[2292])/8981 + ((-10200*s23)/8981 + (10200*s234)/8981)*
     f[2578] + ((10200*s23)/8981 - (10200*s234)/8981)*f[3150], 
   (137496*f[4])/44905 - (68748*s34*f[2292])/44905 + 
    ((-68748*s23)/44905 + (68748*s234)/44905)*f[2578] + 
    ((68748*s23)/44905 - (68748*s234)/44905)*f[3150], 0, 0, 0, 0, 
   -6*f[3] + (13056*f[4])/8981 - f[39]/2 - (5*f[149])/2 - f[435]/2 + 
    ((-215083674*s23)/146888483 + (215083674*s234)/146888483)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 + (25636631397841872*s234)/
       115404261934675)*f[1720] + ((2757483*s23)/321419 - 
      (2757483*s234)/321419)*f[1728] + 
    ((341564914507077*s23)/12932062043320 - (341564914507077*s234)/
       12932062043320)*f[1755] + ((341564914507077*s23)/2586412408664 - 
      (341564914507077*s234)/2586412408664)*f[1865] + 
    ((-299386296*s23)/3278065 + (299386296*s234)/3278065)*f[2006] + 
    ((290103*s23)/9928 - (290103*s234)/9928)*f[2041] + 
    ((-57530139206328*s23)/1616507755415 + (57530139206328*s234)/
       1616507755415)*f[2289] + 3*s34*f[2291] + 
    ((-3688410556345782952*s23)/4269957691582975 + (3688410556345782952*s234)/
       4269957691582975 - (53856*s34)/44905)*f[2292] + 
    ((-12920787578406*s23)/230929679345 + (12920787578406*s234)/230929679345)*
     f[2300] + ((-22991893254*s23)/4553542973 + (22991893254*s234)/
       4553542973)*f[2320] + ((-22365*s23)/4964 + (22365*s234)/4964 + s34/4)*
     f[2327] + ((1226865*s23)/9928 - (1226865*s234)/9928 + (5*s34)/4)*
     f[2437] + ((27702655886196*s23)/12793504235713 - 
      (27702655886196*s234)/12793504235713)*f[2575] + 
    ((-39766*s23)/1241 + (39766*s234)/1241)*f[2576] + 
    ((-4339324854597083491216*s23)/43762796381033910775 + 
      (4339324854597083491216*s234)/43762796381033910775 - (3264*s34)/8981)*
     f[2578] + ((12815278208391*s23)/230929679345 - (12815278208391*s234)/
       230929679345)*f[2579] + ((-567*s23)/1241 + (567*s234)/1241)*f[2606] + 
    (-2*s23 + 2*s234 + s34/2)*f[2723] + 
    ((73529222735*s23)/18214171892 - (73529222735*s234)/18214171892)*
     f[2816] + ((79506187058088*s23)/473359656721381 - 
      (79506187058088*s234)/473359656721381)*f[3147] + 
    ((-11331303896816186208*s23)/8752559276206782155 + 
      (11331303896816186208*s234)/8752559276206782155 + (816*s34)/6415)*
     f[3150] + ((-36*s23)/1241 + (36*s234)/1241)*f[3158] + 
    (-1/2*s23 + s234/2)*f[3185] + ((271349176075*s23)/9107085946 - 
      (271349176075*s234)/9107085946 - s34/4)*f[3295] + 
    (-1/4*s23 + s234/4)*f[3388], (-328296*f[4])/44905 + 
    (164148*s34*f[2292])/44905 + ((164148*s23)/44905 - (164148*s234)/44905)*
     f[2578] + ((-164148*s23)/44905 + (164148*s234)/44905)*f[3150], 
   (-204816*f[4])/44905 + (102408*s34*f[2292])/44905 + 
    ((102408*s23)/44905 - (102408*s234)/44905)*f[2578] + 
    ((-102408*s23)/44905 + (102408*s234)/44905)*f[3150], 0, 
   (164592*f[4])/44905 - (82296*s34*f[2292])/44905 + 
    ((-82296*s23)/44905 + (82296*s234)/44905)*f[2578] + 
    ((82296*s23)/44905 - (82296*s234)/44905)*f[3150], 
   (-19*f[3])/2 - (4352*f[4])/8981 - f[39]/24 - (25*f[149])/24 - f[435]/3 + 
    ((-967876533*s23)/293776966 + (967876533*s234)/293776966)*f[1717] + 
    ((-57682420645144212*s23)/115404261934675 + (57682420645144212*s234)/
       115404261934675)*f[1720] + ((24817347*s23)/1285676 - 
      (24817347*s234)/1285676)*f[1728] + 
    ((3074084230563693*s23)/51728248173280 - (3074084230563693*s234)/
       51728248173280)*f[1755] + ((3074084230563693*s23)/10345649634656 - 
      (3074084230563693*s234)/10345649634656)*f[1865] + 
    ((-673619166*s23)/3278065 + (673619166*s234)/3278065)*f[2006] + 
    ((2610927*s23)/39712 - (2610927*s234)/39712)*f[2041] + 
    ((-129442813214238*s23)/1616507755415 + (129442813214238*s234)/
       1616507755415)*f[2289] + (19*s34*f[2291])/4 + 
    ((-8311028161850559162*s23)/4269957691582975 + (8311028161850559162*s234)/
       4269957691582975 - (3264*s34)/44905)*f[2292] + 
    ((-58143544102827*s23)/461859358690 + (58143544102827*s234)/461859358690)*
     f[2300] + ((-103463519643*s23)/9107085946 + (103463519643*s234)/
       9107085946)*f[2320] + ((-571589*s23)/59568 + (571589*s234)/59568 + 
      s34/48)*f[2327] + ((33448015*s23)/119136 - (33448015*s234)/119136 + 
      (25*s34)/48)*f[2437] + ((62330975743941*s23)/12793504235713 - 
      (62330975743941*s234)/12793504235713)*f[2575] + 
    ((-178947*s23)/2482 + (178947*s234)/2482)*f[2576] + 
    ((-9771565905780239042716*s23)/43762796381033910775 + 
      (9771565905780239042716*s234)/43762796381033910775 - (2176*s34)/8981)*
     f[2578] + ((115337503875519*s23)/923718717380 - 
      (115337503875519*s234)/923718717380)*f[2579] + 
    ((-5103*s23)/4964 + (5103*s234)/4964)*f[2606] + 
    ((-11*s23)/6 + (11*s234)/6 + s34/3)*f[2723] + 
    ((1948860670061*s23)/218570062704 - (1948860670061*s234)/218570062704)*
     f[2816] + ((178888920880698*s23)/473359656721381 - 
      (178888920880698*s234)/473359656721381)*f[3147] + 
    ((-48690056947184087968*s23)/8752559276206782155 + 
      (48690056947184087968*s234)/8752559276206782155 + (544*s34)/6415)*
     f[3150] + ((-81*s23)/1241 + (81*s234)/1241)*f[3158] + 
    ((-7*s23)/12 + (7*s234)/12)*f[3185] + 
    ((3665490648499*s23)/54642515676 - (3665490648499*s234)/54642515676 - 
      s34/6)*f[3295] + ((-19*s23)/48 + (19*s234)/48)*f[3388], 
   (-10044*f[4])/8981 + (5022*s34*f[2292])/8981 + 
    ((5022*s23)/8981 - (5022*s234)/8981)*f[2578] + 
    ((-5022*s23)/8981 + (5022*s234)/8981)*f[3150], 
   (-9792*f[4])/6415 + (4896*s34*f[2292])/6415 + 
    ((4896*s23)/6415 - (4896*s234)/6415)*f[2578] + 
    ((-4896*s23)/6415 + (4896*s234)/6415)*f[3150], 0, 
   (36536*f[4])/44905 - (18268*s34*f[2292])/44905 + 
    ((-18268*s23)/44905 + (18268*s234)/44905)*f[2578] + 
    ((18268*s23)/44905 - (18268*s234)/44905)*f[3150], 
   (-44311*f[4])/44905 + (44311*s34*f[2292])/89810 + 
    ((44311*s23)/89810 - (44311*s234)/89810)*f[2578] + 
    ((-44311*s23)/89810 + (44311*s234)/89810)*f[3150], 0, 
   (2*f[2])/3 + ((1925943847*s23)/293776966 - (1925943847*s234)/293776966)*
     f[1717] + ((108790494227055356*s23)/115404261934675 - 
      (108790494227055356*s234)/115404261934675)*f[1720] + 
    ((4*s23)/3 - (4*s234)/3)*f[1721] + 
    ((-45163521*s23)/1285676 + (45163521*s234)/1285676)*f[1728] + 
    ((-39351168595221047*s23)/349165675169640 + (39351168595221047*s234)/
       349165675169640)*f[1755] + ((-39351168595221047*s23)/69833135033928 + 
      (39351168595221047*s234)/69833135033928)*f[1865] + 
    ((239775052*s23)/655613 - (239775052*s234)/655613)*f[2006] + 
    ((-6970205*s23)/59568 + (6970205*s234)/59568)*f[2041] + 
    ((932260880207761*s23)/6466031021660 - (932260880207761*s234)/
       6466031021660)*f[2289] - (s34*f[2290])/3 + 
    ((14895670987960907626*s23)/4269957691582975 - 
      (14895670987960907626*s234)/4269957691582975)*f[2292] + 
    ((640037860372921*s23)/2771156152140 - (640037860372921*s234)/
       2771156152140)*f[2300] + ((478791863003*s23)/27321257838 - 
      (478791863003*s234)/27321257838)*f[2320] + 
    ((2040185*s23)/79424 - (2040185*s234)/79424)*f[2327] + 
    ((-108801325*s23)/238272 + (108801325*s234)/238272)*f[2437] + 
    ((-230963899450121*s23)/25587008471426 + (230963899450121*s234)/
       25587008471426)*f[2575] + ((976963*s23)/7446 - (976963*s234)/7446)*
     f[2576] + ((158488946282685249375832*s23)/393865167429305196975 - 
      (158488946282685249375832*s234)/393865167429305196975)*f[2578] + 
    ((-1260442604163527*s23)/5542312304280 + (1260442604163527*s234)/
       5542312304280)*f[2579] + ((8277*s23)/4964 - (8277*s234)/4964)*
     f[2606] + ((97*s23)/48 - (97*s234)/48)*f[2723] + 
    ((-515220206787*s23)/36428343784 + (515220206787*s234)/36428343784)*
     f[2816] + ((-2639042951409390*s23)/3313517597049667 + 
      (2639042951409390*s234)/3313517597049667)*f[3147] + 
    ((-2227884451203001132*s23)/3751096832660049495 + 
      (2227884451203001132*s234)/3751096832660049495)*f[3150] + 
    (-1/2*s23 + s234/2)*f[3151] + ((-105*s23)/1241 + (105*s234)/1241)*
     f[3158] + ((821*s23)/288 - (821*s234)/288)*f[3185] + 
    ((-132341287660777*s23)/1311420376224 + (132341287660777*s234)/
       1311420376224)*f[3295], 
   3*f[3] + ((107541837*s23)/146888483 - (107541837*s234)/146888483)*
     f[1717] + ((12818315698920936*s23)/115404261934675 - 
      (12818315698920936*s234)/115404261934675)*f[1720] + 
    ((-2757483*s23)/642838 + (2757483*s234)/642838)*f[1728] + 
    ((-341564914507077*s23)/25864124086640 + (341564914507077*s234)/
       25864124086640)*f[1755] + ((-341564914507077*s23)/5172824817328 + 
      (341564914507077*s234)/5172824817328)*f[1865] + 
    ((149693148*s23)/3278065 - (149693148*s234)/3278065)*f[2006] + 
    ((-290103*s23)/19856 + (290103*s234)/19856)*f[2041] + 
    ((28765069603164*s23)/1616507755415 - (28765069603164*s234)/
       1616507755415)*f[2289] - (3*s34*f[2291])/2 + 
    ((1846998603574248596*s23)/4269957691582975 - (1846998603574248596*s234)/
       4269957691582975)*f[2292] + ((6460393789203*s23)/230929679345 - 
      (6460393789203*s234)/230929679345)*f[2300] + 
    ((11495946627*s23)/4553542973 - (11495946627*s234)/4553542973)*f[2320] + 
    ((5281*s23)/2482 - (5281*s234)/2482)*f[2327] + 
    ((-1239275*s23)/19856 + (1239275*s234)/19856)*f[2437] + 
    ((-13851327943098*s23)/12793504235713 + (13851327943098*s234)/
       12793504235713)*f[2575] + ((19883*s23)/1241 - (19883*s234)/1241)*
     f[2576] + ((2178410113754752866488*s23)/43762796381033910775 - 
      (2178410113754752866488*s234)/43762796381033910775)*f[2578] + 
    ((-12815278208391*s23)/461859358690 + (12815278208391*s234)/461859358690)*
     f[2579] + ((567*s23)/2482 - (567*s234)/2482)*f[2606] + 
    (s23/2 - s234/2)*f[2723] + ((-73529222735*s23)/36428343784 + 
      (73529222735*s234)/36428343784)*f[2816] + 
    ((-39753093529044*s23)/473359656721381 + (39753093529044*s234)/
       473359656721381)*f[3147] + 
    ((9641873064867693504*s23)/8752559276206782155 - 
      (9641873064867693504*s234)/8752559276206782155)*f[3150] + 
    ((18*s23)/1241 - (18*s234)/1241)*f[3158] + (s23/8 - s234/8)*f[3185] + 
    ((-547251895123*s23)/36428343784 + (547251895123*s234)/36428343784)*
     f[3295] + (s23/8 - s234/8)*f[3388], (87636*f[4])/44905 - 
    (43818*s34*f[2292])/44905 + ((-43818*s23)/44905 + (43818*s234)/44905)*
     f[2578] + ((43818*s23)/44905 - (43818*s234)/44905)*f[3150], 0, 
   -3*f[3] - (3*f[39])/4 - (3*f[149])/4 + 
    ((-107541837*s23)/146888483 + (107541837*s234)/146888483)*f[1717] + 
    ((-12818315698920936*s23)/115404261934675 + (12818315698920936*s234)/
       115404261934675)*f[1720] + ((2757483*s23)/642838 - 
      (2757483*s234)/642838)*f[1728] + 
    ((341564914507077*s23)/25864124086640 - (341564914507077*s234)/
       25864124086640)*f[1755] + ((341564914507077*s23)/5172824817328 - 
      (341564914507077*s234)/5172824817328)*f[1865] + 
    ((-149693148*s23)/3278065 + (149693148*s234)/3278065)*f[2006] + 
    ((290103*s23)/19856 - (290103*s234)/19856)*f[2041] + 
    ((-28765069603164*s23)/1616507755415 + (28765069603164*s234)/
       1616507755415)*f[2289] + (3*s34*f[2291])/2 + 
    ((-1838618627370177236*s23)/4269957691582975 + (1838618627370177236*s234)/
       4269957691582975)*f[2292] + ((-6460393789203*s23)/230929679345 + 
      (6460393789203*s234)/230929679345)*f[2300] + 
    ((-11495946627*s23)/4553542973 + (11495946627*s234)/4553542973)*f[2320] + 
    ((-24847*s23)/9928 + (24847*s234)/9928 + (3*s34)/8)*f[2327] + 
    ((1202045*s23)/19856 - (1202045*s234)/19856 + (3*s34)/8)*f[2437] + 
    ((13851327943098*s23)/12793504235713 - (13851327943098*s234)/
       12793504235713)*f[2575] + ((-19883*s23)/1241 + (19883*s234)/1241)*
     f[2576] + ((-2092523737639225497848*s23)/43762796381033910775 + 
      (2092523737639225497848*s234)/43762796381033910775)*f[2578] + 
    ((12815278208391*s23)/461859358690 - (12815278208391*s234)/461859358690)*
     f[2579] + ((-567*s23)/2482 + (567*s234)/2482)*f[2606] + 
    (-2*s23 + 2*s234)*f[2723] + ((73529222735*s23)/36428343784 - 
      (73529222735*s234)/36428343784)*f[2816] + 
    ((39753093529044*s23)/473359656721381 - (39753093529044*s234)/
       473359656721381)*f[3147] + 
    ((-9641873064867693504*s23)/8752559276206782155 + 
      (9641873064867693504*s234)/8752559276206782155)*f[3150] + 
    ((-18*s23)/1241 + (18*s234)/1241)*f[3158] + (-1/2*s23 + s234/2)*f[3185] + 
    ((133397816551*s23)/9107085946 - (133397816551*s234)/9107085946)*
     f[3295] + (-1/8*s23 + s234/8)*f[3388], (23664*f[4])/44905 - 
    (11832*s34*f[2292])/44905 + ((-11832*s23)/44905 + (11832*s234)/44905)*
     f[2578] + ((11832*s23)/44905 - (11832*s234)/44905)*f[3150], 0, 
   (-15504*f[4])/6415 + (7752*s34*f[2292])/6415 + 
    ((7752*s23)/6415 - (7752*s234)/6415)*f[2578] + 
    ((-7752*s23)/6415 + (7752*s234)/6415)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (-4*f[2])/3 + ((-1925943847*s23)/146888483 + 
      (1925943847*s234)/146888483)*f[1717] + 
    ((-217580988454110712*s23)/115404261934675 + (217580988454110712*s234)/
       115404261934675)*f[1720] + ((-8*s23)/3 + (8*s234)/3)*f[1721] + 
    ((45163521*s23)/642838 - (45163521*s234)/642838)*f[1728] + 
    ((39351168595221047*s23)/174582837584820 - (39351168595221047*s234)/
       174582837584820)*f[1755] + ((39351168595221047*s23)/34916567516964 - 
      (39351168595221047*s234)/34916567516964)*f[1865] + 
    ((-479550104*s23)/655613 + (479550104*s234)/655613)*f[2006] + 
    ((6970205*s23)/29784 - (6970205*s234)/29784)*f[2041] + 
    ((-932260880207761*s23)/3233015510830 + (932260880207761*s234)/
       3233015510830)*f[2289] + (2*s34*f[2290])/3 + 
    ((-29791341975921815252*s23)/4269957691582975 + 
      (29791341975921815252*s234)/4269957691582975)*f[2292] + 
    ((-640037860372921*s23)/1385578076070 + (640037860372921*s234)/
       1385578076070)*f[2300] + ((-478791863003*s23)/13660628919 + 
      (478791863003*s234)/13660628919)*f[2320] + 
    ((-2040185*s23)/39712 + (2040185*s234)/39712)*f[2327] + 
    ((108801325*s23)/119136 - (108801325*s234)/119136)*f[2437] + 
    ((230963899450121*s23)/12793504235713 - (230963899450121*s234)/
       12793504235713)*f[2575] + ((-976963*s23)/3723 + (976963*s234)/3723)*
     f[2576] + ((-316977892565370498751664*s23)/393865167429305196975 + 
      (316977892565370498751664*s234)/393865167429305196975)*f[2578] + 
    ((1260442604163527*s23)/2771156152140 - (1260442604163527*s234)/
       2771156152140)*f[2579] + ((-8277*s23)/2482 + (8277*s234)/2482)*
     f[2606] + ((-97*s23)/24 + (97*s234)/24)*f[2723] + 
    ((515220206787*s23)/18214171892 - (515220206787*s234)/18214171892)*
     f[2816] + ((5278085902818780*s23)/3313517597049667 - 
      (5278085902818780*s234)/3313517597049667)*f[3147] + 
    ((4455768902406002264*s23)/3751096832660049495 - 
      (4455768902406002264*s234)/3751096832660049495)*f[3150] + 
    (s23 - s234)*f[3151] + ((210*s23)/1241 - (210*s234)/1241)*f[3158] + 
    ((-821*s23)/144 + (821*s234)/144)*f[3185] + 
    ((132341287660777*s23)/655710188112 - (132341287660777*s234)/
       655710188112)*f[3295], 6*f[3] - f[39]/2 - f[149]/2 + 
    ((215083674*s23)/146888483 - (215083674*s234)/146888483)*f[1717] + 
    ((25636631397841872*s23)/115404261934675 - (25636631397841872*s234)/
       115404261934675)*f[1720] + ((-2757483*s23)/321419 + 
      (2757483*s234)/321419)*f[1728] + 
    ((-341564914507077*s23)/12932062043320 + (341564914507077*s234)/
       12932062043320)*f[1755] + ((-341564914507077*s23)/2586412408664 + 
      (341564914507077*s234)/2586412408664)*f[1865] + 
    ((299386296*s23)/3278065 - (299386296*s234)/3278065)*f[2006] + 
    ((-290103*s23)/9928 + (290103*s234)/9928)*f[2041] + 
    ((57530139206328*s23)/1616507755415 - (57530139206328*s234)/
       1616507755415)*f[2289] - 3*s34*f[2291] + 
    ((3699583857951211432*s23)/4269957691582975 - (3699583857951211432*s234)/
       4269957691582975)*f[2292] + ((12920787578406*s23)/230929679345 - 
      (12920787578406*s234)/230929679345)*f[2300] + 
    ((22991893254*s23)/4553542973 - (22991893254*s234)/4553542973)*f[2320] + 
    ((19883*s23)/4964 - (19883*s234)/4964 + s34/4)*f[2327] + 
    ((-1251685*s23)/9928 + (1251685*s234)/9928 + s34/4)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 + (27702655886196*s234)/
       12793504235713)*f[2575] + ((39766*s23)/1241 - (39766*s234)/1241)*
     f[2576] + ((4414077811586523978736*s23)/43762796381033910775 - 
      (4414077811586523978736*s234)/43762796381033910775)*f[2578] + 
    ((-12815278208391*s23)/230929679345 + (12815278208391*s234)/230929679345)*
     f[2579] + ((567*s23)/1241 - (567*s234)/1241)*f[2606] + 
    ((-73529222735*s23)/18214171892 + (73529222735*s234)/18214171892)*
     f[2816] + ((-79506187058088*s23)/473359656721381 + 
      (79506187058088*s234)/473359656721381)*f[3147] + 
    ((19283746129735387008*s23)/8752559276206782155 - 
      (19283746129735387008*s234)/8752559276206782155)*f[3150] + 
    ((36*s23)/1241 - (36*s234)/1241)*f[3158] + 
    ((-137951359524*s23)/4553542973 + (137951359524*s234)/4553542973)*
     f[3295] + (s23/4 - s234/4)*f[3388], (108744*f[4])/44905 - 
    (54372*s34*f[2292])/44905 + ((-54372*s23)/44905 + (54372*s234)/44905)*
     f[2578] + ((54372*s23)/44905 - (54372*s234)/44905)*f[3150], 
   6*f[3] + (3*f[39])/2 + (3*f[149])/2 + 
    ((215083674*s23)/146888483 - (215083674*s234)/146888483)*f[1717] + 
    ((25636631397841872*s23)/115404261934675 - (25636631397841872*s234)/
       115404261934675)*f[1720] + ((-2757483*s23)/321419 + 
      (2757483*s234)/321419)*f[1728] + 
    ((-341564914507077*s23)/12932062043320 + (341564914507077*s234)/
       12932062043320)*f[1755] + ((-341564914507077*s23)/2586412408664 + 
      (341564914507077*s234)/2586412408664)*f[1865] + 
    ((299386296*s23)/3278065 - (299386296*s234)/3278065)*f[2006] + 
    ((-290103*s23)/9928 + (290103*s234)/9928)*f[2041] + 
    ((57530139206328*s23)/1616507755415 - (57530139206328*s234)/
       1616507755415)*f[2289] - 3*s34*f[2291] + 
    ((3677237254740354472*s23)/4269957691582975 - (3677237254740354472*s234)/
       4269957691582975)*f[2292] + ((12920787578406*s23)/230929679345 - 
      (12920787578406*s234)/230929679345)*f[2300] + 
    ((22991893254*s23)/4553542973 - (22991893254*s234)/4553542973)*f[2320] + 
    ((24847*s23)/4964 - (24847*s234)/4964 - (3*s34)/4)*f[2327] + 
    ((-1202045*s23)/9928 + (1202045*s234)/9928 - (3*s34)/4)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 + (27702655886196*s234)/
       12793504235713)*f[2575] + ((39766*s23)/1241 - (39766*s234)/1241)*
     f[2576] + ((4185047475278450995696*s23)/43762796381033910775 - 
      (4185047475278450995696*s234)/43762796381033910775)*f[2578] + 
    ((-12815278208391*s23)/230929679345 + (12815278208391*s234)/230929679345)*
     f[2579] + ((567*s23)/1241 - (567*s234)/1241)*f[2606] + 
    (4*s23 - 4*s234)*f[2723] + ((-73529222735*s23)/18214171892 + 
      (73529222735*s234)/18214171892)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 + (79506187058088*s234)/
       473359656721381)*f[3147] + 
    ((19283746129735387008*s23)/8752559276206782155 - 
      (19283746129735387008*s234)/8752559276206782155)*f[3150] + 
    ((36*s23)/1241 - (36*s234)/1241)*f[3158] + (s23 - s234)*f[3185] + 
    ((-133397816551*s23)/4553542973 + (133397816551*s234)/4553542973)*
     f[3295] + (s23/4 - s234/4)*f[3388], (44064*f[4])/44905 - 
    (22032*s34*f[2292])/44905 + ((-22032*s23)/44905 + (22032*s234)/44905)*
     f[2578] + ((22032*s23)/44905 - (22032*s234)/44905)*f[3150], 
   (31008*f[4])/6415 - (15504*s34*f[2292])/6415 + 
    ((-15504*s23)/6415 + (15504*s234)/6415)*f[2578] + 
    ((15504*s23)/6415 - (15504*s234)/6415)*f[3150], 0, 0, 0, 0, 
   -6*f[3] + f[39] + f[149] + ((-215083674*s23)/146888483 + 
      (215083674*s234)/146888483)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 + (25636631397841872*s234)/
       115404261934675)*f[1720] + ((2757483*s23)/321419 - 
      (2757483*s234)/321419)*f[1728] + 
    ((341564914507077*s23)/12932062043320 - (341564914507077*s234)/
       12932062043320)*f[1755] + ((341564914507077*s23)/2586412408664 - 
      (341564914507077*s234)/2586412408664)*f[1865] + 
    ((-299386296*s23)/3278065 + (299386296*s234)/3278065)*f[2006] + 
    ((290103*s23)/9928 - (290103*s234)/9928)*f[2041] + 
    ((-57530139206328*s23)/1616507755415 + (57530139206328*s234)/
       1616507755415)*f[2289] + 3*s34*f[2291] + 
    ((-3705170508753925672*s23)/4269957691582975 + (3705170508753925672*s234)/
       4269957691582975)*f[2292] + ((-12920787578406*s23)/230929679345 + 
      (12920787578406*s234)/230929679345)*f[2300] + 
    ((-22991893254*s23)/4553542973 + (22991893254*s234)/4553542973)*f[2320] + 
    ((-9321*s23)/2482 + (9321*s234)/2482 - s34/2)*f[2327] + 
    ((1264095*s23)/9928 - (1264095*s234)/9928 - s34/2)*f[2437] + 
    ((27702655886196*s23)/12793504235713 - (27702655886196*s234)/
       12793504235713)*f[2575] + ((-39766*s23)/1241 + (39766*s234)/1241)*
     f[2576] + ((-4471335395663542224496*s23)/43762796381033910775 + 
      (4471335395663542224496*s234)/43762796381033910775)*f[2578] + 
    ((12815278208391*s23)/230929679345 - (12815278208391*s234)/230929679345)*
     f[2579] + ((-567*s23)/1241 + (567*s234)/1241)*f[2606] + 
    (s23 - s234)*f[2723] + ((73529222735*s23)/18214171892 - 
      (73529222735*s234)/18214171892)*f[2816] + 
    ((79506187058088*s23)/473359656721381 - (79506187058088*s234)/
       473359656721381)*f[3147] + 
    ((-19283746129735387008*s23)/8752559276206782155 + 
      (19283746129735387008*s234)/8752559276206782155)*f[3150] + 
    ((-36*s23)/1241 + (36*s234)/1241)*f[3158] + (s23/4 - s234/4)*f[3185] + 
    ((556358981069*s23)/18214171892 - (556358981069*s234)/18214171892)*
     f[3295] + (-1/4*s23 + s234/4)*f[3388], (380544*f[4])/44905 - 
    (190272*s34*f[2292])/44905 + ((-190272*s23)/44905 + (190272*s234)/44905)*
     f[2578] + ((190272*s23)/44905 - (190272*s234)/44905)*f[3150], 
   (-8160*f[4])/8981 + (4080*s34*f[2292])/8981 + 
    ((4080*s23)/8981 - (4080*s234)/8981)*f[2578] + 
    ((-4080*s23)/8981 + (4080*s234)/8981)*f[3150], 0, 
   (-470976*f[4])/44905 + (235488*s34*f[2292])/44905 + 
    ((235488*s23)/44905 - (235488*s234)/44905)*f[2578] + 
    ((-235488*s23)/44905 + (235488*s234)/44905)*f[3150], 
   (2*f[2])/3 + ((1925943847*s23)/293776966 - (1925943847*s234)/293776966)*
     f[1717] + ((108790494227055356*s23)/115404261934675 - 
      (108790494227055356*s234)/115404261934675)*f[1720] + 
    ((4*s23)/3 - (4*s234)/3)*f[1721] + 
    ((-45163521*s23)/1285676 + (45163521*s234)/1285676)*f[1728] + 
    ((-39351168595221047*s23)/349165675169640 + (39351168595221047*s234)/
       349165675169640)*f[1755] + ((-39351168595221047*s23)/69833135033928 + 
      (39351168595221047*s234)/69833135033928)*f[1865] + 
    ((239775052*s23)/655613 - (239775052*s234)/655613)*f[2006] + 
    ((-6970205*s23)/59568 + (6970205*s234)/59568)*f[2041] + 
    ((932260880207761*s23)/6466031021660 - (932260880207761*s234)/
       6466031021660)*f[2289] - (s34*f[2290])/3 + 
    ((14895670987960907626*s23)/4269957691582975 - 
      (14895670987960907626*s234)/4269957691582975)*f[2292] + 
    ((640037860372921*s23)/2771156152140 - (640037860372921*s234)/
       2771156152140)*f[2300] + ((478791863003*s23)/27321257838 - 
      (478791863003*s234)/27321257838)*f[2320] + 
    ((2040185*s23)/79424 - (2040185*s234)/79424)*f[2327] + 
    ((-108801325*s23)/238272 + (108801325*s234)/238272)*f[2437] + 
    ((-230963899450121*s23)/25587008471426 + (230963899450121*s234)/
       25587008471426)*f[2575] + ((976963*s23)/7446 - (976963*s234)/7446)*
     f[2576] + ((158488946282685249375832*s23)/393865167429305196975 - 
      (158488946282685249375832*s234)/393865167429305196975)*f[2578] + 
    ((-1260442604163527*s23)/5542312304280 + (1260442604163527*s234)/
       5542312304280)*f[2579] + ((8277*s23)/4964 - (8277*s234)/4964)*
     f[2606] + ((97*s23)/48 - (97*s234)/48)*f[2723] + 
    ((-515220206787*s23)/36428343784 + (515220206787*s234)/36428343784)*
     f[2816] + ((-2639042951409390*s23)/3313517597049667 + 
      (2639042951409390*s234)/3313517597049667)*f[3147] + 
    ((-2227884451203001132*s23)/3751096832660049495 + 
      (2227884451203001132*s234)/3751096832660049495)*f[3150] + 
    (-1/2*s23 + s234/2)*f[3151] + ((-105*s23)/1241 + (105*s234)/1241)*
     f[3158] + ((821*s23)/288 - (821*s234)/288)*f[3185] + 
    ((-132341287660777*s23)/1311420376224 + (132341287660777*s234)/
       1311420376224)*f[3295], -9*f[3] - f[39]/4 - f[149]/4 + 
    ((-322625511*s23)/146888483 + (322625511*s234)/146888483)*f[1717] + 
    ((-38454947096762808*s23)/115404261934675 + (38454947096762808*s234)/
       115404261934675)*f[1720] + ((8272449*s23)/642838 - 
      (8272449*s234)/642838)*f[1728] + 
    ((1024694743521231*s23)/25864124086640 - (1024694743521231*s234)/
       25864124086640)*f[1755] + ((1024694743521231*s23)/5172824817328 - 
      (1024694743521231*s234)/5172824817328)*f[1865] + 
    ((-449079444*s23)/3278065 + (449079444*s234)/3278065)*f[2006] + 
    ((870309*s23)/19856 - (870309*s234)/19856)*f[2041] + 
    ((-86295208809492*s23)/1616507755415 + (86295208809492*s234)/
       1616507755415)*f[2289] + (9*s34*f[2291])/2 + 
    ((-5538202485321388668*s23)/4269957691582975 + (5538202485321388668*s234)/
       4269957691582975)*f[2292] + ((-19381181367609*s23)/230929679345 + 
      (19381181367609*s234)/230929679345)*f[2300] + 
    ((-34487839881*s23)/4553542973 + (34487839881*s234)/4553542973)*f[2320] + 
    ((-64613*s23)/9928 + (64613*s234)/9928 + s34/8)*f[2327] + 
    ((3705415*s23)/19856 - (3705415*s234)/19856 + s34/8)*f[2437] + 
    ((41553983829294*s23)/12793504235713 - (41553983829294*s234)/
       12793504235713)*f[2575] + ((-59649*s23)/1241 + (59649*s234)/1241)*
     f[2576] + ((-6506601549225749476584*s23)/43762796381033910775 + 
      (6506601549225749476584*s234)/43762796381033910775)*f[2578] + 
    ((38445834625173*s23)/461859358690 - (38445834625173*s234)/461859358690)*
     f[2579] + ((-1701*s23)/2482 + (1701*s234)/2482)*f[2606] + 
    (-2*s23 + 2*s234)*f[2723] + ((220587668205*s23)/36428343784 - 
      (220587668205*s234)/36428343784)*f[2816] + 
    ((119259280587132*s23)/473359656721381 - (119259280587132*s234)/
       473359656721381)*f[3147] + 
    ((-28925619194603080512*s23)/8752559276206782155 + 
      (28925619194603080512*s234)/8752559276206782155)*f[3150] + 
    ((-54*s23)/1241 + (54*s234)/1241)*f[3158] + (-1/2*s23 + s234/2)*f[3185] + 
    ((409300535599*s23)/9107085946 - (409300535599*s234)/9107085946)*
     f[3295] + ((-3*s23)/8 + (3*s234)/8)*f[3388], 
   (-41388*f[4])/8981 + (20694*s34*f[2292])/8981 + 
    ((20694*s23)/8981 - (20694*s234)/8981)*f[2578] + 
    ((-20694*s23)/8981 + (20694*s234)/8981)*f[3150], 
   -3*f[3] - (3*f[39])/4 - (3*f[149])/4 + 
    ((-107541837*s23)/146888483 + (107541837*s234)/146888483)*f[1717] + 
    ((-12818315698920936*s23)/115404261934675 + (12818315698920936*s234)/
       115404261934675)*f[1720] + ((2757483*s23)/642838 - 
      (2757483*s234)/642838)*f[1728] + 
    ((341564914507077*s23)/25864124086640 - (341564914507077*s234)/
       25864124086640)*f[1755] + ((341564914507077*s23)/5172824817328 - 
      (341564914507077*s234)/5172824817328)*f[1865] + 
    ((-149693148*s23)/3278065 + (149693148*s234)/3278065)*f[2006] + 
    ((290103*s23)/19856 - (290103*s234)/19856)*f[2041] + 
    ((-28765069603164*s23)/1616507755415 + (28765069603164*s234)/
       1616507755415)*f[2289] + (3*s34*f[2291])/2 + 
    ((-1838618627370177236*s23)/4269957691582975 + (1838618627370177236*s234)/
       4269957691582975)*f[2292] + ((-6460393789203*s23)/230929679345 + 
      (6460393789203*s234)/230929679345)*f[2300] + 
    ((-11495946627*s23)/4553542973 + (11495946627*s234)/4553542973)*f[2320] + 
    ((-24847*s23)/9928 + (24847*s234)/9928 + (3*s34)/8)*f[2327] + 
    ((1202045*s23)/19856 - (1202045*s234)/19856 + (3*s34)/8)*f[2437] + 
    ((13851327943098*s23)/12793504235713 - (13851327943098*s234)/
       12793504235713)*f[2575] + ((-19883*s23)/1241 + (19883*s234)/1241)*
     f[2576] + ((-2092523737639225497848*s23)/43762796381033910775 + 
      (2092523737639225497848*s234)/43762796381033910775)*f[2578] + 
    ((12815278208391*s23)/461859358690 - (12815278208391*s234)/461859358690)*
     f[2579] + ((-567*s23)/2482 + (567*s234)/2482)*f[2606] + 
    (-2*s23 + 2*s234)*f[2723] + ((73529222735*s23)/36428343784 - 
      (73529222735*s234)/36428343784)*f[2816] + 
    ((39753093529044*s23)/473359656721381 - (39753093529044*s234)/
       473359656721381)*f[3147] + 
    ((-9641873064867693504*s23)/8752559276206782155 + 
      (9641873064867693504*s234)/8752559276206782155)*f[3150] + 
    ((-18*s23)/1241 + (18*s234)/1241)*f[3158] + (-1/2*s23 + s234/2)*f[3185] + 
    ((133397816551*s23)/9107085946 - (133397816551*s234)/9107085946)*
     f[3295] + (-1/8*s23 + s234/8)*f[3388], (-172992*f[4])/44905 + 
    (86496*s34*f[2292])/44905 + ((86496*s23)/44905 - (86496*s234)/44905)*
     f[2578] + ((-86496*s23)/44905 + (86496*s234)/44905)*f[3150], 
   (-15504*f[4])/6415 + (7752*s34*f[2292])/6415 + 
    ((7752*s23)/6415 - (7752*s234)/6415)*f[2578] + 
    ((-7752*s23)/6415 + (7752*s234)/6415)*f[3150], 0, 0, 0, 0, 
   12*f[3] + ((430167348*s23)/146888483 - (430167348*s234)/146888483)*
     f[1717] + ((51273262795683744*s23)/115404261934675 - 
      (51273262795683744*s234)/115404261934675)*f[1720] + 
    ((-5514966*s23)/321419 + (5514966*s234)/321419)*f[1728] + 
    ((-341564914507077*s23)/6466031021660 + (341564914507077*s234)/
       6466031021660)*f[1755] + ((-341564914507077*s23)/1293206204332 + 
      (341564914507077*s234)/1293206204332)*f[1865] + 
    ((598772592*s23)/3278065 - (598772592*s234)/3278065)*f[2006] + 
    ((-290103*s23)/4964 + (290103*s234)/4964)*f[2041] + 
    ((115060278412656*s23)/1616507755415 - (115060278412656*s234)/
       1616507755415)*f[2289] - 6*s34*f[2291] + 
    ((7387994414296994384*s23)/4269957691582975 - (7387994414296994384*s234)/
       4269957691582975)*f[2292] + ((25841575156812*s23)/230929679345 - 
      (25841575156812*s234)/230929679345)*f[2300] + 
    ((45983786508*s23)/4553542973 - (45983786508*s234)/4553542973)*f[2320] + 
    ((10562*s23)/1241 - (10562*s234)/1241)*f[2327] + 
    ((-1239275*s23)/4964 + (1239275*s234)/4964)*f[2437] + 
    ((-55405311772392*s23)/12793504235713 + (55405311772392*s234)/
       12793504235713)*f[2575] + ((79532*s23)/1241 - (79532*s234)/1241)*
     f[2576] + ((8713640455019011465952*s23)/43762796381033910775 - 
      (8713640455019011465952*s234)/43762796381033910775)*f[2578] + 
    ((-25630556416782*s23)/230929679345 + (25630556416782*s234)/230929679345)*
     f[2579] + ((1134*s23)/1241 - (1134*s234)/1241)*f[2606] + 
    (2*s23 - 2*s234)*f[2723] + ((-73529222735*s23)/9107085946 + 
      (73529222735*s234)/9107085946)*f[2816] + 
    ((-159012374116176*s23)/473359656721381 + (159012374116176*s234)/
       473359656721381)*f[3147] + 
    ((38567492259470774016*s23)/8752559276206782155 - 
      (38567492259470774016*s234)/8752559276206782155)*f[3150] + 
    ((72*s23)/1241 - (72*s234)/1241)*f[3158] + (s23/2 - s234/2)*f[3185] + 
    ((-547251895123*s23)/9107085946 + (547251895123*s234)/9107085946)*
     f[3295] + (s23/2 - s234/2)*f[3388], (398448*f[4])/44905 - 
    (199224*s34*f[2292])/44905 + ((-199224*s23)/44905 + (199224*s234)/44905)*
     f[2578] + ((199224*s23)/44905 - (199224*s234)/44905)*f[3150], 
   (295392*f[4])/44905 - (147696*s34*f[2292])/44905 + 
    ((-147696*s23)/44905 + (147696*s234)/44905)*f[2578] + 
    ((147696*s23)/44905 - (147696*s234)/44905)*f[3150], 0, 
   (-350016*f[4])/44905 + (175008*s34*f[2292])/44905 + 
    ((175008*s23)/44905 - (175008*s234)/44905)*f[2578] + 
    ((-175008*s23)/44905 + (175008*s234)/44905)*f[3150], 
   -12*f[3] - f[39]/4 - f[149]/4 + ((-430167348*s23)/146888483 + 
      (430167348*s234)/146888483)*f[1717] + 
    ((-51273262795683744*s23)/115404261934675 + (51273262795683744*s234)/
       115404261934675)*f[1720] + ((5514966*s23)/321419 - 
      (5514966*s234)/321419)*f[1728] + ((341564914507077*s23)/6466031021660 - 
      (341564914507077*s234)/6466031021660)*f[1755] + 
    ((341564914507077*s23)/1293206204332 - (341564914507077*s234)/
       1293206204332)*f[1865] + ((-598772592*s23)/3278065 + 
      (598772592*s234)/3278065)*f[2006] + 
    ((290103*s23)/4964 - (290103*s234)/4964)*f[2041] + 
    ((-115060278412656*s23)/1616507755415 + (115060278412656*s234)/
       1616507755415)*f[2289] + 6*s34*f[2291] + 
    ((-7385201088895637264*s23)/4269957691582975 + (7385201088895637264*s234)/
       4269957691582975)*f[2292] + ((-25841575156812*s23)/230929679345 + 
      (25841575156812*s234)/230929679345)*f[2300] + 
    ((-45983786508*s23)/4553542973 + (45983786508*s234)/4553542973)*f[2320] + 
    ((-85737*s23)/9928 + (85737*s234)/9928 + s34/8)*f[2327] + 
    ((2472345*s23)/9928 - (2472345*s234)/9928 + s34/8)*f[2437] + 
    ((55405311772392*s23)/12793504235713 - (55405311772392*s234)/
       12793504235713)*f[2575] + ((-79532*s23)/1241 + (79532*s234)/1241)*
     f[2576] + ((-8685011662980502343072*s23)/43762796381033910775 + 
      (8685011662980502343072*s234)/43762796381033910775)*f[2578] + 
    ((25630556416782*s23)/230929679345 - (25630556416782*s234)/230929679345)*
     f[2579] + ((-1134*s23)/1241 + (1134*s234)/1241)*f[2606] + 
    ((-5*s23)/2 + (5*s234)/2)*f[2723] + 
    ((73529222735*s23)/9107085946 - (73529222735*s234)/9107085946)*f[2816] + 
    ((159012374116176*s23)/473359656721381 - (159012374116176*s234)/
       473359656721381)*f[3147] + 
    ((-38567492259470774016*s23)/8752559276206782155 + 
      (38567492259470774016*s234)/8752559276206782155)*f[3150] + 
    ((-72*s23)/1241 + (72*s234)/1241)*f[3158] + ((-5*s23)/8 + (5*s234)/8)*
     f[3185] + ((2184454037519*s23)/36428343784 - (2184454037519*s234)/
       36428343784)*f[3295] + (-1/2*s23 + s234/2)*f[3388], 
   (-13644*f[4])/6415 + (6822*s34*f[2292])/6415 + 
    ((6822*s23)/6415 - (6822*s234)/6415)*f[2578] + 
    ((-6822*s23)/6415 + (6822*s234)/6415)*f[3150], 
   (-196656*f[4])/44905 + (98328*s34*f[2292])/44905 + 
    ((98328*s23)/44905 - (98328*s234)/44905)*f[2578] + 
    ((-98328*s23)/44905 + (98328*s234)/44905)*f[3150], 0, 
   (-48984*f[4])/44905 + (24492*s34*f[2292])/44905 + 
    ((24492*s23)/44905 - (24492*s234)/44905)*f[2578] + 
    ((-24492*s23)/44905 + (24492*s234)/44905)*f[3150], 
   (-116916*f[4])/44905 + (58458*s34*f[2292])/44905 + 
    ((58458*s23)/44905 - (58458*s234)/44905)*f[2578] + 
    ((-58458*s23)/44905 + (58458*s234)/44905)*f[3150], 
   -1/3*f[2] + ((-1925943847*s23)/587553932 + (1925943847*s234)/587553932)*
     f[1717] + ((-54395247113527678*s23)/115404261934675 + 
      (54395247113527678*s234)/115404261934675)*f[1720] + 
    ((-2*s23)/3 + (2*s234)/3)*f[1721] + 
    ((45163521*s23)/2571352 - (45163521*s234)/2571352)*f[1728] + 
    ((39351168595221047*s23)/698331350339280 - (39351168595221047*s234)/
       698331350339280)*f[1755] + ((39351168595221047*s23)/139666270067856 - 
      (39351168595221047*s234)/139666270067856)*f[1865] + 
    ((-119887526*s23)/655613 + (119887526*s234)/655613)*f[2006] + 
    ((6970205*s23)/119136 - (6970205*s234)/119136)*f[2041] + 
    ((-932260880207761*s23)/12932062043320 + (932260880207761*s234)/
       12932062043320)*f[2289] + (s34*f[2290])/6 + 
    ((-7447835493980453813*s23)/4269957691582975 + (7447835493980453813*s234)/
       4269957691582975)*f[2292] + ((-640037860372921*s23)/5542312304280 + 
      (640037860372921*s234)/5542312304280)*f[2300] + 
    ((-478791863003*s23)/54642515676 + (478791863003*s234)/54642515676)*
     f[2320] + ((-2040185*s23)/158848 + (2040185*s234)/158848)*f[2327] + 
    ((108801325*s23)/476544 - (108801325*s234)/476544)*f[2437] + 
    ((230963899450121*s23)/51174016942852 - (230963899450121*s234)/
       51174016942852)*f[2575] + ((-976963*s23)/14892 + (976963*s234)/14892)*
     f[2576] + ((-79244473141342624687916*s23)/393865167429305196975 + 
      (79244473141342624687916*s234)/393865167429305196975)*f[2578] + 
    ((1260442604163527*s23)/11084624608560 - (1260442604163527*s234)/
       11084624608560)*f[2579] + ((-8277*s23)/9928 + (8277*s234)/9928)*
     f[2606] + ((-97*s23)/96 + (97*s234)/96)*f[2723] + 
    ((515220206787*s23)/72856687568 - (515220206787*s234)/72856687568)*
     f[2816] + ((1319521475704695*s23)/3313517597049667 - 
      (1319521475704695*s234)/3313517597049667)*f[3147] + 
    ((1113942225601500566*s23)/3751096832660049495 - 
      (1113942225601500566*s234)/3751096832660049495)*f[3150] + 
    (s23/4 - s234/4)*f[3151] + ((105*s23)/2482 - (105*s234)/2482)*f[3158] + 
    ((-821*s23)/576 + (821*s234)/576)*f[3185] + 
    ((132341287660777*s23)/2622840752448 - (132341287660777*s234)/
       2622840752448)*f[3295], -3*f[3] + 
    ((-107541837*s23)/146888483 + (107541837*s234)/146888483)*f[1717] + 
    ((-12818315698920936*s23)/115404261934675 + (12818315698920936*s234)/
       115404261934675)*f[1720] + ((2757483*s23)/642838 - 
      (2757483*s234)/642838)*f[1728] + 
    ((341564914507077*s23)/25864124086640 - (341564914507077*s234)/
       25864124086640)*f[1755] + ((341564914507077*s23)/5172824817328 - 
      (341564914507077*s234)/5172824817328)*f[1865] + 
    ((-149693148*s23)/3278065 + (149693148*s234)/3278065)*f[2006] + 
    ((290103*s23)/19856 - (290103*s234)/19856)*f[2041] + 
    ((-28765069603164*s23)/1616507755415 + (28765069603164*s234)/
       1616507755415)*f[2289] + (3*s34*f[2291])/2 + 
    ((-1846998603574248596*s23)/4269957691582975 + (1846998603574248596*s234)/
       4269957691582975)*f[2292] + ((-6460393789203*s23)/230929679345 + 
      (6460393789203*s234)/230929679345)*f[2300] + 
    ((-11495946627*s23)/4553542973 + (11495946627*s234)/4553542973)*f[2320] + 
    ((-5281*s23)/2482 + (5281*s234)/2482)*f[2327] + 
    ((1239275*s23)/19856 - (1239275*s234)/19856)*f[2437] + 
    ((13851327943098*s23)/12793504235713 - (13851327943098*s234)/
       12793504235713)*f[2575] + ((-19883*s23)/1241 + (19883*s234)/1241)*
     f[2576] + ((-2178410113754752866488*s23)/43762796381033910775 + 
      (2178410113754752866488*s234)/43762796381033910775)*f[2578] + 
    ((12815278208391*s23)/461859358690 - (12815278208391*s234)/461859358690)*
     f[2579] + ((-567*s23)/2482 + (567*s234)/2482)*f[2606] + 
    (-1/2*s23 + s234/2)*f[2723] + ((73529222735*s23)/36428343784 - 
      (73529222735*s234)/36428343784)*f[2816] + 
    ((39753093529044*s23)/473359656721381 - (39753093529044*s234)/
       473359656721381)*f[3147] + 
    ((-9641873064867693504*s23)/8752559276206782155 + 
      (9641873064867693504*s234)/8752559276206782155)*f[3150] + 
    ((-18*s23)/1241 + (18*s234)/1241)*f[3158] + (-1/8*s23 + s234/8)*f[3185] + 
    ((547251895123*s23)/36428343784 - (547251895123*s234)/36428343784)*
     f[3295] + (-1/8*s23 + s234/8)*f[3388], (1866*f[4])/44905 - 
    (933*s34*f[2292])/44905 + ((-933*s23)/44905 + (933*s234)/44905)*f[2578] + 
    ((933*s23)/44905 - (933*s234)/44905)*f[3150], 
   (3*f[3])/2 + (3*f[39])/8 + (3*f[149])/8 + 
    ((107541837*s23)/293776966 - (107541837*s234)/293776966)*f[1717] + 
    ((6409157849460468*s23)/115404261934675 - (6409157849460468*s234)/
       115404261934675)*f[1720] + ((-2757483*s23)/1285676 + 
      (2757483*s234)/1285676)*f[1728] + 
    ((-341564914507077*s23)/51728248173280 + (341564914507077*s234)/
       51728248173280)*f[1755] + ((-341564914507077*s23)/10345649634656 + 
      (341564914507077*s234)/10345649634656)*f[1865] + 
    ((74846574*s23)/3278065 - (74846574*s234)/3278065)*f[2006] + 
    ((-290103*s23)/39712 + (290103*s234)/39712)*f[2041] + 
    ((14382534801582*s23)/1616507755415 - (14382534801582*s234)/
       1616507755415)*f[2289] - (3*s34*f[2291])/4 + 
    ((919309313685088618*s23)/4269957691582975 - (919309313685088618*s234)/
       4269957691582975)*f[2292] + ((6460393789203*s23)/461859358690 - 
      (6460393789203*s234)/461859358690)*f[2300] + 
    ((11495946627*s23)/9107085946 - (11495946627*s234)/9107085946)*f[2320] + 
    ((24847*s23)/19856 - (24847*s234)/19856 - (3*s34)/16)*f[2327] + 
    ((-1202045*s23)/39712 + (1202045*s234)/39712 - (3*s34)/16)*f[2437] + 
    ((-6925663971549*s23)/12793504235713 + (6925663971549*s234)/
       12793504235713)*f[2575] + ((19883*s23)/2482 - (19883*s234)/2482)*
     f[2576] + ((1046261868819612748924*s23)/43762796381033910775 - 
      (1046261868819612748924*s234)/43762796381033910775)*f[2578] + 
    ((-12815278208391*s23)/923718717380 + (12815278208391*s234)/923718717380)*
     f[2579] + ((567*s23)/4964 - (567*s234)/4964)*f[2606] + 
    (s23 - s234)*f[2723] + ((-73529222735*s23)/72856687568 + 
      (73529222735*s234)/72856687568)*f[2816] + 
    ((-19876546764522*s23)/473359656721381 + (19876546764522*s234)/
       473359656721381)*f[3147] + 
    ((4820936532433846752*s23)/8752559276206782155 - 
      (4820936532433846752*s234)/8752559276206782155)*f[3150] + 
    ((9*s23)/1241 - (9*s234)/1241)*f[3158] + (s23/4 - s234/4)*f[3185] + 
    ((-133397816551*s23)/18214171892 + (133397816551*s234)/18214171892)*
     f[3295] + (s23/16 - s234/16)*f[3388], (-23664*f[4])/44905 + 
    (11832*s34*f[2292])/44905 + ((11832*s23)/44905 - (11832*s234)/44905)*
     f[2578] + ((-11832*s23)/44905 + (11832*s234)/44905)*f[3150], 
   (7752*f[4])/6415 - (3876*s34*f[2292])/6415 + 
    ((-3876*s23)/6415 + (3876*s234)/6415)*f[2578] + 
    ((3876*s23)/6415 - (3876*s234)/6415)*f[3150], 0, 0, 0, 0, 
   -3*f[3] + f[39]/4 + f[149]/4 + ((-107541837*s23)/146888483 + 
      (107541837*s234)/146888483)*f[1717] + 
    ((-12818315698920936*s23)/115404261934675 + (12818315698920936*s234)/
       115404261934675)*f[1720] + ((2757483*s23)/642838 - 
      (2757483*s234)/642838)*f[1728] + 
    ((341564914507077*s23)/25864124086640 - (341564914507077*s234)/
       25864124086640)*f[1755] + ((341564914507077*s23)/5172824817328 - 
      (341564914507077*s234)/5172824817328)*f[1865] + 
    ((-149693148*s23)/3278065 + (149693148*s234)/3278065)*f[2006] + 
    ((290103*s23)/19856 - (290103*s234)/19856)*f[2041] + 
    ((-28765069603164*s23)/1616507755415 + (28765069603164*s234)/
       1616507755415)*f[2289] + (3*s34*f[2291])/2 + 
    ((-1849791928975605716*s23)/4269957691582975 + (1849791928975605716*s234)/
       4269957691582975)*f[2292] + ((-6460393789203*s23)/230929679345 + 
      (6460393789203*s234)/230929679345)*f[2300] + 
    ((-11495946627*s23)/4553542973 + (11495946627*s234)/4553542973)*f[2320] + 
    ((-19883*s23)/9928 + (19883*s234)/9928 - s34/8)*f[2327] + 
    ((1251685*s23)/19856 - (1251685*s234)/19856 - s34/8)*f[2437] + 
    ((13851327943098*s23)/12793504235713 - (13851327943098*s234)/
       12793504235713)*f[2575] + ((-19883*s23)/1241 + (19883*s234)/1241)*
     f[2576] + ((-2207038905793261989368*s23)/43762796381033910775 + 
      (2207038905793261989368*s234)/43762796381033910775)*f[2578] + 
    ((12815278208391*s23)/461859358690 - (12815278208391*s234)/461859358690)*
     f[2579] + ((-567*s23)/2482 + (567*s234)/2482)*f[2606] + 
    ((73529222735*s23)/36428343784 - (73529222735*s234)/36428343784)*
     f[2816] + ((39753093529044*s23)/473359656721381 - 
      (39753093529044*s234)/473359656721381)*f[3147] + 
    ((-9641873064867693504*s23)/8752559276206782155 + 
      (9641873064867693504*s234)/8752559276206782155)*f[3150] + 
    ((-18*s23)/1241 + (18*s234)/1241)*f[3158] + 
    ((68975679762*s23)/4553542973 - (68975679762*s234)/4553542973)*f[3295] + 
    (-1/8*s23 + s234/8)*f[3388], (-19224*f[4])/6415 + 
    (9612*s34*f[2292])/6415 + ((9612*s23)/6415 - (9612*s234)/6415)*f[2578] + 
    ((-9612*s23)/6415 + (9612*s234)/6415)*f[3150], 
   (-22032*f[4])/44905 + (11016*s34*f[2292])/44905 + 
    ((11016*s23)/44905 - (11016*s234)/44905)*f[2578] + 
    ((-11016*s23)/44905 + (11016*s234)/44905)*f[3150], 0, 
   (-39936*f[4])/44905 + (19968*s34*f[2292])/44905 + 
    ((19968*s23)/44905 - (19968*s234)/44905)*f[2578] + 
    ((-19968*s23)/44905 + (19968*s234)/44905)*f[3150], 
   (-3*f[3])/2 + f[39]/8 + f[149]/8 + ((-107541837*s23)/293776966 + 
      (107541837*s234)/293776966)*f[1717] + 
    ((-6409157849460468*s23)/115404261934675 + (6409157849460468*s234)/
       115404261934675)*f[1720] + ((2757483*s23)/1285676 - 
      (2757483*s234)/1285676)*f[1728] + 
    ((341564914507077*s23)/51728248173280 - (341564914507077*s234)/
       51728248173280)*f[1755] + ((341564914507077*s23)/10345649634656 - 
      (341564914507077*s234)/10345649634656)*f[1865] + 
    ((-74846574*s23)/3278065 + (74846574*s234)/3278065)*f[2006] + 
    ((290103*s23)/39712 - (290103*s234)/39712)*f[2041] + 
    ((-14382534801582*s23)/1616507755415 + (14382534801582*s234)/
       1616507755415)*f[2289] + (3*s34*f[2291])/4 + 
    ((-924895964487802858*s23)/4269957691582975 + (924895964487802858*s234)/
       4269957691582975)*f[2292] + ((-6460393789203*s23)/461859358690 + 
      (6460393789203*s234)/461859358690)*f[2300] + 
    ((-11495946627*s23)/9107085946 + (11495946627*s234)/9107085946)*f[2320] + 
    ((-19883*s23)/19856 + (19883*s234)/19856 - s34/16)*f[2327] + 
    ((1251685*s23)/39712 - (1251685*s234)/39712 - s34/16)*f[2437] + 
    ((6925663971549*s23)/12793504235713 - (6925663971549*s234)/
       12793504235713)*f[2575] + ((-19883*s23)/2482 + (19883*s234)/2482)*
     f[2576] + ((-1103519452896630994684*s23)/43762796381033910775 + 
      (1103519452896630994684*s234)/43762796381033910775)*f[2578] + 
    ((12815278208391*s23)/923718717380 - (12815278208391*s234)/923718717380)*
     f[2579] + ((-567*s23)/4964 + (567*s234)/4964)*f[2606] + 
    ((73529222735*s23)/72856687568 - (73529222735*s234)/72856687568)*
     f[2816] + ((19876546764522*s23)/473359656721381 - 
      (19876546764522*s234)/473359656721381)*f[3147] + 
    ((-4820936532433846752*s23)/8752559276206782155 + 
      (4820936532433846752*s234)/8752559276206782155)*f[3150] + 
    ((-9*s23)/1241 + (9*s234)/1241)*f[3158] + 
    ((34487839881*s23)/4553542973 - (34487839881*s234)/4553542973)*f[3295] + 
    (-1/16*s23 + s234/16)*f[3388], (10428*f[4])/6415 - 
    (5214*s34*f[2292])/6415 + ((-5214*s23)/6415 + (5214*s234)/6415)*f[2578] + 
    ((5214*s23)/6415 - (5214*s234)/6415)*f[3150], 
   (39168*f[4])/44905 - (19584*s34*f[2292])/44905 + 
    ((-19584*s23)/44905 + (19584*s234)/44905)*f[2578] + 
    ((19584*s23)/44905 - (19584*s234)/44905)*f[3150], 0, 
   (-312696*f[4])/44905 + (156348*s34*f[2292])/44905 + 
    ((156348*s23)/44905 - (156348*s234)/44905)*f[2578] + 
    ((-156348*s23)/44905 + (156348*s234)/44905)*f[3150], 
   (-145086*f[4])/44905 + (72543*s34*f[2292])/44905 + 
    ((72543*s23)/44905 - (72543*s234)/44905)*f[2578] + 
    ((-72543*s23)/44905 + (72543*s234)/44905)*f[3150], 
   -5*f[3] + ((-179236395*s23)/146888483 + (179236395*s234)/146888483)*
     f[1717] + ((-4272771899640312*s23)/23080852386935 + 
      (4272771899640312*s234)/23080852386935)*f[1720] + 
    ((4595805*s23)/642838 - (4595805*s234)/642838)*f[1728] + 
    ((113854971502359*s23)/5172824817328 - (113854971502359*s234)/
       5172824817328)*f[1755] + ((569274857511795*s23)/5172824817328 - 
      (569274857511795*s234)/5172824817328)*f[1865] + 
    ((-49897716*s23)/655613 + (49897716*s234)/655613)*f[2006] + 
    ((483505*s23)/19856 - (483505*s234)/19856)*f[2041] + 
    ((-9588356534388*s23)/323301551083 + (9588356534388*s234)/323301551083)*
     f[2289] + (5*s34*f[2291])/2 + 
    ((-1846998603574248596*s23)/2561974614949785 + (1846998603574248596*s234)/
       2561974614949785)*f[2292] + ((-2153464596401*s23)/46185935869 + 
      (2153464596401*s234)/46185935869)*f[2300] + 
    ((-19159911045*s23)/4553542973 + (19159911045*s234)/4553542973)*f[2320] + 
    ((-26405*s23)/7446 + (26405*s234)/7446)*f[2327] + 
    ((6196375*s23)/59568 - (6196375*s234)/59568)*f[2437] + 
    ((23085546571830*s23)/12793504235713 - (23085546571830*s234)/
       12793504235713)*f[2575] + ((-99415*s23)/3723 + (99415*s234)/3723)*
     f[2576] + ((-2178410113754752866488*s23)/26257677828620346465 + 
      (2178410113754752866488*s234)/26257677828620346465)*f[2578] + 
    ((4271759402797*s23)/92371871738 - (4271759402797*s234)/92371871738)*
     f[2579] + ((-945*s23)/2482 + (945*s234)/2482)*f[2606] + 
    ((-5*s23)/6 + (5*s234)/6)*f[2723] + 
    ((367646113675*s23)/109285031352 - (367646113675*s234)/109285031352)*
     f[2816] + ((66255155881740*s23)/473359656721381 - 
      (66255155881740*s234)/473359656721381)*f[3147] + 
    ((-3213957688289231168*s23)/1750511855241356431 + 
      (3213957688289231168*s234)/1750511855241356431)*f[3150] + 
    ((-30*s23)/1241 + (30*s234)/1241)*f[3158] + ((-5*s23)/24 + (5*s234)/24)*
     f[3185] + ((2736259475615*s23)/109285031352 - (2736259475615*s234)/
       109285031352)*f[3295] + ((-5*s23)/24 + (5*s234)/24)*f[3388], 
   (-81412*f[4])/44905 + (40706*s34*f[2292])/44905 + 
    ((40706*s23)/44905 - (40706*s234)/44905)*f[2578] + 
    ((-40706*s23)/44905 + (40706*s234)/44905)*f[3150], 
   (-7888*f[4])/8981 + (3944*s34*f[2292])/8981 + 
    ((3944*s23)/8981 - (3944*s234)/8981)*f[2578] + 
    ((-3944*s23)/8981 + (3944*s234)/8981)*f[3150], 0, 
   (-18504*f[4])/44905 + (9252*s34*f[2292])/44905 + 
    ((9252*s23)/44905 - (9252*s234)/44905)*f[2578] + 
    ((-9252*s23)/44905 + (9252*s234)/44905)*f[3150], 
   (-139684*f[4])/44905 + (69842*s34*f[2292])/44905 + 
    ((69842*s23)/44905 - (69842*s234)/44905)*f[2578] + 
    ((-69842*s23)/44905 + (69842*s234)/44905)*f[3150], 
   (-8991*f[4])/8981 + (8991*s34*f[2292])/17962 + 
    ((8991*s23)/17962 - (8991*s234)/17962)*f[2578] + 
    ((-8991*s23)/17962 + (8991*s234)/17962)*f[3150], 
   (-54*f[1])/7751 + f[2]/18 + (25428891584*f[4])/54088314987 + 
    (54*f[12])/7751 + (7*f[39])/69 + (35*f[149])/69 + 
    (37200*f[287])/2007509 + (620*f[291])/7751 + f[294]/6 + f[580]/6 + 
    ((-631833029*s23)/3525323592 + (631833029*s234)/3525323592)*f[1717] + 
    (-1/9*s23 + s234/9)*f[1718] + 
    ((-53209499669826741*s23)/1269446881281425 + (53209499669826741*s234)/
       1269446881281425 + (176256*s34)/15941275)*f[1720] + 
    ((4*s23)/9 - (4*s234)/9)*f[1721] + (-1/3*s23 + s234/3)*f[1724] + 
    ((11422081*s23)/5142704 - (11422081*s234)/5142704)*f[1728] + 
    ((217513983700528199*s23)/46089869122392480 - (217513983700528199*s234)/
       46089869122392480 - (9*s34)/2840)*f[1755] + 
    ((217513983700528199*s23)/9217973824478496 - (217513983700528199*s234)/
       9217973824478496 - (9*s34)/568)*f[1865] + 
    ((-510742949*s23)/21635229 + (510742949*s234)/21635229 - 
      (11696*s34)/44905)*f[2006] + ((59388715*s23)/7862976 - 
      (59388715*s234)/7862976 + s34/12)*f[2041] + 
    ((-7896193998655357*s23)/853516094859120 + (7896193998655357*s234)/
       853516094859120 - (9*s34)/355)*f[2289] + (-1/9*s23 + s234/9 - s34/36)*
     f[2290] + ((-188112693467267839103*s23)/845451622933429050 + 
      (188112693467267839103*s234)/845451622933429050 - 
      (91934096*s34)/47823825)*f[2292] + 
    ((-5130371826267097*s23)/365792612082480 + (5130371826267097*s234)/
       365792612082480 + (9*s34)/355)*f[2300] + 
    ((-677186783377*s23)/327855094056 + (677186783377*s234)/327855094056)*
     f[2320] + ((-5446381*s23)/10483968 + (5446381*s234)/10483968 + 
      (11*s34)/72)*f[2327] + ((380341715*s23)/10483968 - 
      (380341715*s234)/10483968 + (85*s34)/72)*f[2437] + 
    ((1796919654537485*s23)/3377485118228232 - (1796919654537485*s234)/
       3377485118228232 - (108*s34)/19667)*f[2575] + 
    ((-737693*s23)/89352 + (737693*s234)/89352)*f[2576] + 
    ((-49795093917316803710818*s23)/1856792932166724500025 + 
      (49795093917316803710818*s234)/1856792932166724500025 + 
      (191263821408*s34)/1143674892325)*f[2578] + 
    ((10281606037014779*s23)/731585224164960 - (10281606037014779*s234)/
       731585224164960 - (9*s34)/355)*f[2579] + (s23/12 - s234/12 - s34/12)*
     f[2582] + ((-2085*s23)/19856 + (2085*s234)/19856)*f[2606] + 
    ((9607*s23)/6336 - (9607*s234)/6336)*f[2723] + 
    ((186264888693*s23)/145713375136 - (186264888693*s234)/145713375136)*
     f[2816] + (s23/3 - s234/3 - s34/12)*f[2868] + 
    ((1461115593911713*s23)/72897387135092674 - (1461115593911713*s234)/
       72897387135092674 - (1944*s34)/5093753)*f[3147] + 
    ((-3041184988901607919339*s23)/866503368344471433345 + 
      (3041184988901607919339*s234)/866503368344471433345 - 
      (2452279104*s34)/228734978465)*f[3150] + 
    ((-19*s23)/264 + (19*s234)/264)*f[3151] + 
    ((13*s23)/2482 - (13*s234)/2482)*f[3158] + 
    ((14339*s23)/38016 - (14339*s234)/38016)*f[3185] + 
    ((2062658157063521*s23)/173107489661568 - (2062658157063521*s234)/
       173107489661568)*f[3295] + (s23/16 - s234/16)*f[3388], 
   (11*f[3])/2 + ((394320069*s23)/293776966 - (394320069*s234)/293776966)*
     f[1717] + ((23500245448021716*s23)/115404261934675 - 
      (23500245448021716*s234)/115404261934675)*f[1720] + 
    ((-10110771*s23)/1285676 + (10110771*s234)/1285676)*f[1728] + 
    ((-1252404686525949*s23)/51728248173280 + (1252404686525949*s234)/
       51728248173280)*f[1755] + ((-1252404686525949*s23)/10345649634656 + 
      (1252404686525949*s234)/10345649634656)*f[1865] + 
    ((274437438*s23)/3278065 - (274437438*s234)/3278065)*f[2006] + 
    ((-1063711*s23)/39712 + (1063711*s234)/39712)*f[2041] + 
    ((52735960939134*s23)/1616507755415 - (52735960939134*s234)/
       1616507755415)*f[2289] - (11*s34*f[2291])/4 + 
    ((10158492319658367278*s23)/12809873074748925 - 
      (10158492319658367278*s234)/12809873074748925)*f[2292] + 
    ((23688110560411*s23)/461859358690 - (23688110560411*s234)/461859358690)*
     f[2300] + ((42151804299*s23)/9107085946 - (42151804299*s234)/9107085946)*
     f[2320] + ((58091*s23)/14892 - (58091*s234)/14892)*f[2327] + 
    ((-13632025*s23)/119136 + (13632025*s234)/119136)*f[2437] + 
    ((-25394101229013*s23)/12793504235713 + (25394101229013*s234)/
       12793504235713)*f[2575] + ((218713*s23)/7446 - (218713*s234)/7446)*
     f[2576] + ((11981255625651140765684*s23)/131288389143101732325 - 
      (11981255625651140765684*s234)/131288389143101732325)*f[2578] + 
    ((-46989353430767*s23)/923718717380 + (46989353430767*s234)/923718717380)*
     f[2579] + ((2079*s23)/4964 - (2079*s234)/4964)*f[2606] + 
    ((11*s23)/12 - (11*s234)/12)*f[2723] + 
    ((-808821450085*s23)/218570062704 + (808821450085*s234)/218570062704)*
     f[2816] + ((-72880671469914*s23)/473359656721381 + 
      (72880671469914*s234)/473359656721381)*f[3147] + 
    ((17676767285590771424*s23)/8752559276206782155 - 
      (17676767285590771424*s234)/8752559276206782155)*f[3150] + 
    ((33*s23)/1241 - (33*s234)/1241)*f[3158] + ((11*s23)/48 - (11*s234)/48)*
     f[3185] + ((-6019770846353*s23)/218570062704 + (6019770846353*s234)/
       218570062704)*f[3295] + ((11*s23)/48 - (11*s234)/48)*f[3388], 
   (-903*f[4])/1283 + (903*s34*f[2292])/2566 + 
    ((903*s23)/2566 - (903*s234)/2566)*f[2578] + 
    ((-903*s23)/2566 + (903*s234)/2566)*f[3150], 
   (7*f[3])/4 + (10880*f[4])/8981 - (11*f[39])/48 - (17*f[149])/16 - 
    f[435]/12 + ((107541837*s23)/587553932 - (107541837*s234)/587553932)*
     f[1717] + ((3204578924730234*s23)/115404261934675 - 
      (3204578924730234*s234)/115404261934675)*f[1720] + 
    ((-2757483*s23)/2571352 + (2757483*s234)/2571352)*f[1728] + 
    ((-341564914507077*s23)/103456496346560 + (341564914507077*s234)/
       103456496346560)*f[1755] + ((-341564914507077*s23)/20691299269312 + 
      (341564914507077*s234)/20691299269312)*f[1865] + 
    ((37423287*s23)/3278065 - (37423287*s234)/3278065)*f[2006] + 
    ((-290103*s23)/79424 + (290103*s234)/79424)*f[2041] + 
    ((7191267400791*s23)/1616507755415 - (7191267400791*s234)/1616507755415)*
     f[2289] - (7*s34*f[2291])/8 + 
    ((464310199178139509*s23)/4269957691582975 - (464310199178139509*s234)/
       4269957691582975 - (30736*s34)/44905)*f[2292] + 
    ((6460393789203*s23)/923718717380 - (6460393789203*s234)/923718717380)*
     f[2300] + ((11495946627*s23)/18214171892 - (11495946627*s234)/
       18214171892)*f[2320] + ((49721*s23)/119136 - (49721*s234)/119136 + 
      (11*s34)/96)*f[2327] + ((-3854335*s23)/238272 + (3854335*s234)/238272 + 
      (17*s34)/32)*f[2437] + ((-6925663971549*s23)/25587008471426 + 
      (6925663971549*s234)/25587008471426)*f[2575] + 
    ((19883*s23)/4964 - (19883*s234)/4964)*f[2576] + 
    ((548313668147383843662*s23)/43762796381033910775 - 
      (548313668147383843662*s234)/43762796381033910775 - (544*s34)/8981)*
     f[2578] + ((-12815278208391*s23)/1847437434760 + 
      (12815278208391*s234)/1847437434760)*f[2579] + 
    ((567*s23)/9928 - (567*s234)/9928)*f[2606] + (s23/12 - s234/12 + s34/12)*
     f[2723] + ((-238801840097*s23)/437140125408 + (238801840097*s234)/
       437140125408)*f[2816] + ((-9938273382261*s23)/473359656721381 + 
      (9938273382261*s234)/473359656721381)*f[3147] + 
    ((6916852198204470496*s23)/8752559276206782155 - 
      (6916852198204470496*s234)/8752559276206782155 + (136*s34)/6415)*
     f[3150] + ((9*s23)/2482 - (9*s234)/2482)*f[3158] + 
    (-1/12*s23 + s234/12)*f[3185] + ((-19520691427*s23)/4553542973 + 
      (19520691427*s234)/4553542973 - s34/24)*f[3295] + 
    ((7*s23)/96 - (7*s234)/96)*f[3388], (43384*f[4])/44905 - 
    (21692*s34*f[2292])/44905 + ((-21692*s23)/44905 + (21692*s234)/44905)*
     f[2578] + ((21692*s23)/44905 - (21692*s234)/44905)*f[3150], 
   (19244*f[4])/44905 - (9622*s34*f[2292])/44905 + 
    ((-9622*s23)/44905 + (9622*s234)/44905)*f[2578] + 
    ((9622*s23)/44905 - (9622*s234)/44905)*f[3150], 0, 0, 0, 0, 
   3*f[3] - (4352*f[4])/8981 + f[39]/12 + (5*f[149])/12 - f[435]/12 + 
    ((35847279*s23)/146888483 - (35847279*s234)/146888483)*f[1717] + 
    ((4272771899640312*s23)/115404261934675 - (4272771899640312*s234)/
       115404261934675)*f[1720] + ((-919161*s23)/642838 + 
      (919161*s234)/642838)*f[1728] + 
    ((-113854971502359*s23)/25864124086640 + (113854971502359*s234)/
       25864124086640)*f[1755] + ((-113854971502359*s23)/5172824817328 + 
      (113854971502359*s234)/5172824817328)*f[1865] + 
    ((49897716*s23)/3278065 - (49897716*s234)/3278065)*f[2006] + 
    ((-96701*s23)/19856 + (96701*s234)/19856)*f[2041] + 
    ((9588356534388*s23)/1616507755415 - (9588356534388*s234)/1616507755415)*
     f[2289] - (3*s34*f[2291])/2 + 
    ((1844205278172891476*s23)/12809873074748925 - (1844205278172891476*s234)/
       12809873074748925 + (7344*s34)/44905)*f[2292] + 
    ((2153464596401*s23)/230929679345 - (2153464596401*s234)/230929679345)*
     f[2300] + ((3831982209*s23)/4553542973 - (3831982209*s234)/4553542973)*
     f[2320] + ((7455*s23)/9928 - (7455*s234)/9928 - s34/24)*f[2327] + 
    ((-408955*s23)/19856 + (408955*s234)/19856 - (5*s34)/24)*f[2437] + 
    ((-4617109314366*s23)/12793504235713 + (4617109314366*s234)/
       12793504235713)*f[2575] + ((19883*s23)/3723 - (19883*s234)/3723)*
     f[2576] + ((2209424638463137749608*s23)/131288389143101732325 - 
      (2209424638463137749608*s234)/131288389143101732325 - (544*s34)/8981)*
     f[2578] + ((-4271759402797*s23)/461859358690 + (4271759402797*s234)/
       461859358690)*f[2579] + ((189*s23)/2482 - (189*s234)/2482)*f[2606] + 
    (s23/3 - s234/3 + s34/12)*f[2723] + 
    ((-27545436227*s23)/36428343784 + (27545436227*s234)/36428343784)*
     f[2816] + ((-13251031176348*s23)/473359656721381 + 
      (13251031176348*s234)/473359656721381)*f[3147] + 
    ((-762263428170369232*s23)/8752559276206782155 + 
      (762263428170369232*s234)/8752559276206782155 + (136*s34)/6415)*
     f[3150] + ((6*s23)/1241 - (6*s234)/1241)*f[3158] + 
    (s23/12 - s234/12)*f[3185] + ((-271349176075*s23)/54642515676 + 
      (271349176075*s234)/54642515676 - s34/24)*f[3295] + 
    (s23/8 - s234/8)*f[3388], (110364*f[4])/44905 - 
    (55182*s34*f[2292])/44905 + ((-55182*s23)/44905 + (55182*s234)/44905)*
     f[2578] + ((55182*s23)/44905 - (55182*s234)/44905)*f[3150], 
   (43112*f[4])/44905 - (21556*s34*f[2292])/44905 + 
    ((-21556*s23)/44905 + (21556*s234)/44905)*f[2578] + 
    ((21556*s23)/44905 - (21556*s234)/44905)*f[3150], 0, 
   (33584*f[4])/44905 - (16792*s34*f[2292])/44905 + 
    ((-16792*s23)/44905 + (16792*s234)/44905)*f[2578] + 
    ((16792*s23)/44905 - (16792*s234)/44905)*f[3150], 
   (15*f[3])/4 - (544*f[4])/8981 + f[39]/48 + (25*f[149])/48 + f[435]/6 + 
    ((967876533*s23)/587553932 - (967876533*s234)/587553932)*f[1717] + 
    ((28841210322572106*s23)/115404261934675 - (28841210322572106*s234)/
       115404261934675)*f[1720] + ((-24817347*s23)/2571352 + 
      (24817347*s234)/2571352)*f[1728] + 
    ((-3074084230563693*s23)/103456496346560 + (3074084230563693*s234)/
       103456496346560)*f[1755] + ((-3074084230563693*s23)/20691299269312 + 
      (3074084230563693*s234)/20691299269312)*f[1865] + 
    ((336809583*s23)/3278065 - (336809583*s234)/3278065)*f[2006] + 
    ((-2610927*s23)/79424 + (2610927*s234)/79424)*f[2041] + 
    ((64721406607119*s23)/1616507755415 - (64721406607119*s234)/
       1616507755415)*f[2289] - (15*s34*f[2291])/8 + 
    ((4155514080925279581*s23)/4269957691582975 - (4155514080925279581*s234)/
       4269957691582975 + (8432*s34)/44905)*f[2292] + 
    ((58143544102827*s23)/923718717380 - (58143544102827*s234)/923718717380)*
     f[2300] + ((103463519643*s23)/18214171892 - (103463519643*s234)/
       18214171892)*f[2320] + ((571589*s23)/119136 - (571589*s234)/119136 - 
      s34/96)*f[2327] + ((-33448015*s23)/238272 + (33448015*s234)/238272 - 
      (25*s34)/96)*f[2437] + ((-62330975743941*s23)/25587008471426 + 
      (62330975743941*s234)/25587008471426)*f[2575] + 
    ((178947*s23)/4964 - (178947*s234)/4964)*f[2576] + 
    ((4887108359928939388158*s23)/43762796381033910775 - 
      (4887108359928939388158*s234)/43762796381033910775 + (1088*s34)/8981)*
     f[2578] + ((-115337503875519*s23)/1847437434760 + 
      (115337503875519*s234)/1847437434760)*f[2579] + 
    ((5103*s23)/9928 - (5103*s234)/9928)*f[2606] + 
    ((3*s23)/4 - (3*s234)/4 - s34/6)*f[2723] + 
    ((-643548832723*s23)/145713375136 + (643548832723*s234)/145713375136)*
     f[2816] + ((-89444460440349*s23)/473359656721381 + 
      (89444460440349*s234)/473359656721381)*f[3147] + 
    ((24079947065828070624*s23)/8752559276206782155 - 
      (24079947065828070624*s234)/8752559276206782155 - (272*s34)/6415)*
     f[3150] + ((81*s23)/2482 - (81*s234)/2482)*f[3158] + 
    ((7*s23)/24 - (7*s234)/24)*f[3185] + 
    ((-3647276476607*s23)/109285031352 + (3647276476607*s234)/109285031352 + 
      s34/12)*f[3295] + ((5*s23)/32 - (5*s234)/32)*f[3388], 
   (20998*f[4])/44905 - (10499*s34*f[2292])/44905 + 
    ((-10499*s23)/44905 + (10499*s234)/44905)*f[2578] + 
    ((10499*s23)/44905 - (10499*s234)/44905)*f[3150], 
   (61744*f[4])/44905 - (30872*s34*f[2292])/44905 + 
    ((-30872*s23)/44905 + (30872*s234)/44905)*f[2578] + 
    ((30872*s23)/44905 - (30872*s234)/44905)*f[3150], 0, 
   (117636*f[4])/44905 - (58818*s34*f[2292])/44905 + 
    ((-58818*s23)/44905 + (58818*s234)/44905)*f[2578] + 
    ((58818*s23)/44905 - (58818*s234)/44905)*f[3150], 
   (10735*f[4])/8981 - (10735*s34*f[2292])/17962 + 
    ((-10735*s23)/17962 + (10735*s234)/17962)*f[2578] + 
    ((10735*s23)/17962 - (10735*s234)/17962)*f[3150], 
   (9*f[3])/2 + ((322625511*s23)/293776966 - (322625511*s234)/293776966)*
     f[1717] + ((19227473548381404*s23)/115404261934675 - 
      (19227473548381404*s234)/115404261934675)*f[1720] + 
    ((-8272449*s23)/1285676 + (8272449*s234)/1285676)*f[1728] + 
    ((-1024694743521231*s23)/51728248173280 + (1024694743521231*s234)/
       51728248173280)*f[1755] + ((-1024694743521231*s23)/10345649634656 + 
      (1024694743521231*s234)/10345649634656)*f[1865] + 
    ((224539722*s23)/3278065 - (224539722*s234)/3278065)*f[2006] + 
    ((-870309*s23)/39712 + (870309*s234)/39712)*f[2041] + 
    ((43147604404746*s23)/1616507755415 - (43147604404746*s234)/
       1616507755415)*f[2289] - (9*s34*f[2291])/4 + 
    ((2770497905361372894*s23)/4269957691582975 - (2770497905361372894*s234)/
       4269957691582975)*f[2292] + ((19381181367609*s23)/461859358690 - 
      (19381181367609*s234)/461859358690)*f[2300] + 
    ((34487839881*s23)/9107085946 - (34487839881*s234)/9107085946)*f[2320] + 
    ((15843*s23)/4964 - (15843*s234)/4964)*f[2327] + 
    ((-3717825*s23)/39712 + (3717825*s234)/39712)*f[2437] + 
    ((-20776991914647*s23)/12793504235713 + (20776991914647*s234)/
       12793504235713)*f[2575] + ((59649*s23)/2482 - (59649*s234)/2482)*
     f[2576] + ((3267615170632129299732*s23)/43762796381033910775 - 
      (3267615170632129299732*s234)/43762796381033910775)*f[2578] + 
    ((-38445834625173*s23)/923718717380 + (38445834625173*s234)/923718717380)*
     f[2579] + ((1701*s23)/4964 - (1701*s234)/4964)*f[2606] + 
    ((3*s23)/4 - (3*s234)/4)*f[2723] + ((-220587668205*s23)/72856687568 + 
      (220587668205*s234)/72856687568)*f[2816] + 
    ((-59629640293566*s23)/473359656721381 + (59629640293566*s234)/
       473359656721381)*f[3147] + 
    ((14462809597301540256*s23)/8752559276206782155 - 
      (14462809597301540256*s234)/8752559276206782155)*f[3150] + 
    ((27*s23)/1241 - (27*s234)/1241)*f[3158] + ((3*s23)/16 - (3*s234)/16)*
     f[3185] + ((-1641755685369*s23)/72856687568 + (1641755685369*s234)/
       72856687568)*f[3295] + ((3*s23)/16 - (3*s234)/16)*f[3388], 
   (35538*f[4])/44905 - (17769*s34*f[2292])/44905 + 
    ((-17769*s23)/44905 + (17769*s234)/44905)*f[2578] + 
    ((17769*s23)/44905 - (17769*s234)/44905)*f[3150], 
   (35496*f[4])/44905 - (17748*s34*f[2292])/44905 + 
    ((-17748*s23)/44905 + (17748*s234)/44905)*f[2578] + 
    ((17748*s23)/44905 - (17748*s234)/44905)*f[3150], 0, 
   (103812*f[4])/44905 - (51906*s34*f[2292])/44905 + 
    ((-51906*s23)/44905 + (51906*s234)/44905)*f[2578] + 
    ((51906*s23)/44905 - (51906*s234)/44905)*f[3150], 
   (129882*f[4])/44905 - (64941*s34*f[2292])/44905 + 
    ((-64941*s23)/44905 + (64941*s234)/44905)*f[2578] + 
    ((64941*s23)/44905 - (64941*s234)/44905)*f[3150], 
   (12177*f[4])/6415 - (12177*s34*f[2292])/12830 + 
    ((-12177*s23)/12830 + (12177*s234)/12830)*f[2578] + 
    ((12177*s23)/12830 - (12177*s234)/12830)*f[3150], 
   (2537817*f[4])/898100 - (2537817*s34*f[2292])/1796200 + 
    ((-2537817*s23)/1796200 + (2537817*s234)/1796200)*f[2578] + 
    ((2537817*s23)/1796200 - (2537817*s234)/1796200)*f[3150], 
   (189*f[1])/7751 + (114093567848*f[4])/18029438329 - (189*f[12])/7751 - 
    (353*f[39])/368 - (1765*f[149])/368 + (102330*f[287])/2007509 + 
    (3411*f[291])/15502 + f[294] + f[580] + 
    ((68926983*s23)/41968138 - (68926983*s234)/41968138)*f[1717] + 
    ((-2*s23)/3 + (2*s234)/3)*f[1718] + 
    ((33870540663478996*s23)/181349554468775 - (33870540663478996*s234)/
       181349554468775 + (528768*s34)/15941275)*f[1720] + 
    (2*s23 - 2*s234)*f[1721] + (-2*s23 + 2*s234)*f[1724] + 
    ((-778377*s23)/183668 + (778377*s234)/183668)*f[1728] + 
    ((-17179180883927651*s23)/731585224164960 + (17179180883927651*s234)/
       731585224164960 - (27*s34)/2840)*f[1755] + 
    ((-17179180883927651*s23)/146317044832992 + (17179180883927651*s234)/
       146317044832992 - (27*s34)/568)*f[1865] + 
    ((1783402898*s23)/36058715 - (1783402898*s234)/36058715 - 
      (26316*s34)/44905)*f[2006] + ((-20737243*s23)/1310496 + 
      (20737243*s234)/1310496 + (3*s34)/16)*f[2041] + 
    ((46047109238769*s23)/2540226472795 - (46047109238769*s234)/
       2540226472795 - (27*s34)/355)*f[2289] + ((-2*s23)/3 + (2*s234)/3)*
     f[2290] + ((9429595133662952198*s23)/20129800546034025 - 
      (9429595133662952198*s234)/20129800546034025 - 
      (107600956*s34)/15941275)*f[2292] + 
    ((74848503562001*s23)/2540226472795 - (74848503562001*s234)/
       2540226472795 + (27*s34)/355)*f[2300] + 
    ((-625198383*s23)/1301012278 + (625198383*s234)/1301012278)*f[2320] + 
    ((288437*s23)/655248 - (288437*s234)/655248 + (15*s34)/16)*f[2327] + 
    ((-92065205*s23)/1310496 + (92065205*s234)/1310496 + (45*s34)/8)*
     f[2437] + ((-186235629317844*s23)/140728546592843 + 
      (186235629317844*s234)/140728546592843 - (324*s34)/19667)*f[2575] + 
    ((119635*s23)/7446 - (119635*s234)/7446)*f[2576] + 
    ((63005868843635234033948*s23)/1444172280574119055575 - 
      (63005868843635234033948*s234)/1444172280574119055575 + 
      (542617695864*s34)/1143674892325)*f[2578] + 
    ((-298710157220129*s23)/10160905891180 + (298710157220129*s234)/
       10160905891180 - (27*s34)/355)*f[2579] + (s23/2 - s234/2 - s34/2)*
     f[2582] + ((1011*s23)/4964 - (1011*s234)/4964)*f[2606] + 
    ((2135*s23)/264 - (2135*s234)/264)*f[2723] + 
    ((-1989480051*s23)/2602024556 + (1989480051*s234)/2602024556)*f[2816] + 
    (2*s23 - 2*s234 - s34/2)*f[2868] + 
    ((-5915199803590101*s23)/36448693567546337 + (5915199803590101*s234)/
       36448693567546337 - (5832*s34)/5093753)*f[3147] + 
    ((-420916050069228832928*s23)/57766891222964762223 + 
      (420916050069228832928*s234)/57766891222964762223 - 
      (7356837312*s34)/228734978465)*f[3150] + ((-2*s23)/11 + (2*s234)/11)*
     f[3151] + ((-27*s23)/2482 + (27*s234)/2482)*f[3158] + 
    ((1327*s23)/1584 - (1327*s234)/1584)*f[3185] + 
    ((-2162201226833*s23)/1030401724176 + (2162201226833*s234)/1030401724176)*
     f[3295] + ((3*s23)/8 - (3*s234)/8)*f[3388], 0, 
   (29376*f[4])/44905 - (14688*s34*f[2292])/44905 + 
    ((-14688*s23)/44905 + (14688*s234)/44905)*f[2578] + 
    ((14688*s23)/44905 - (14688*s234)/44905)*f[3150], 
   -3*f[3] + (42432*f[4])/44905 - (3*f[39])/4 + f[149]/4 + f[435]/2 + 
    ((-107541837*s23)/146888483 + (107541837*s234)/146888483)*f[1717] + 
    ((-12818315698920936*s23)/115404261934675 + (12818315698920936*s234)/
       115404261934675)*f[1720] + ((2757483*s23)/642838 - 
      (2757483*s234)/642838)*f[1728] + 
    ((341564914507077*s23)/25864124086640 - (341564914507077*s234)/
       25864124086640)*f[1755] + ((341564914507077*s23)/5172824817328 - 
      (341564914507077*s234)/5172824817328)*f[1865] + 
    ((-149693148*s23)/3278065 + (149693148*s234)/3278065)*f[2006] + 
    ((290103*s23)/19856 - (290103*s234)/19856)*f[2041] + 
    ((-28765069603164*s23)/1616507755415 + (28765069603164*s234)/
       1616507755415)*f[2289] + (3*s34*f[2291])/2 + 
    ((-1838618627370177236*s23)/4269957691582975 + (1838618627370177236*s234)/
       4269957691582975)*f[2292] + ((-6460393789203*s23)/230929679345 + 
      (6460393789203*s234)/230929679345)*f[2300] + 
    ((-11495946627*s23)/4553542973 + (11495946627*s234)/4553542973)*f[2320] + 
    ((-24847*s23)/9928 + (24847*s234)/9928 + (3*s34)/8)*f[2327] + 
    ((1202045*s23)/19856 - (1202045*s234)/19856 - s34/8)*f[2437] + 
    ((13851327943098*s23)/12793504235713 - (13851327943098*s234)/
       12793504235713)*f[2575] + ((-19883*s23)/1241 + (19883*s234)/1241)*
     f[2576] + ((-2105247645211896219128*s23)/43762796381033910775 + 
      (2105247645211896219128*s234)/43762796381033910775 + (3264*s34)/8981)*
     f[2578] + ((12815278208391*s23)/461859358690 - (12815278208391*s234)/
       461859358690)*f[2579] + ((-567*s23)/2482 + (567*s234)/2482)*f[2606] + 
    ((-3*s23)/2 + (3*s234)/2 - s34/2)*f[2723] + 
    ((73529222735*s23)/36428343784 - (73529222735*s234)/36428343784)*
     f[2816] + ((39753093529044*s23)/473359656721381 - 
      (39753093529044*s234)/473359656721381)*f[3147] + 
    ((-7097091550333549248*s23)/8752559276206782155 + 
      (7097091550333549248*s234)/8752559276206782155 - (816*s34)/6415)*
     f[3150] + ((-18*s23)/1241 + (18*s234)/1241)*f[3158] + 
    (-1/2*s23 + s234/2)*f[3185] + ((64422136789*s23)/4553542973 - 
      (64422136789*s234)/4553542973 + s34/4)*f[3295] + 
    (-1/8*s23 + s234/8)*f[3388], 0, (-23664*f[4])/8981 + 
    (11832*s34*f[2292])/8981 + ((11832*s23)/8981 - (11832*s234)/8981)*
     f[2578] + ((-11832*s23)/8981 + (11832*s234)/8981)*f[3150], 0, 0, 0, 0, 
   -3*f[3] - (13056*f[4])/8981 - f[39]/4 + (7*f[149])/4 + f[435]/2 + 
    ((-107541837*s23)/146888483 + (107541837*s234)/146888483)*f[1717] + 
    ((-12818315698920936*s23)/115404261934675 + (12818315698920936*s234)/
       115404261934675)*f[1720] + ((2757483*s23)/642838 - 
      (2757483*s234)/642838)*f[1728] + 
    ((341564914507077*s23)/25864124086640 - (341564914507077*s234)/
       25864124086640)*f[1755] + ((341564914507077*s23)/5172824817328 - 
      (341564914507077*s234)/5172824817328)*f[1865] + 
    ((-149693148*s23)/3278065 + (149693148*s234)/3278065)*f[2006] + 
    ((290103*s23)/19856 - (290103*s234)/19856)*f[2041] + 
    ((-28765069603164*s23)/1616507755415 + (28765069603164*s234)/
       1616507755415)*f[2289] + (3*s34*f[2291])/2 + 
    ((-1844205278172891476*s23)/4269957691582975 + (1844205278172891476*s234)/
       4269957691582975 + (53856*s34)/44905)*f[2292] + 
    ((-6460393789203*s23)/230929679345 + (6460393789203*s234)/230929679345)*
     f[2300] + ((-11495946627*s23)/4553542973 + (11495946627*s234)/
       4553542973)*f[2320] + ((-22365*s23)/9928 + (22365*s234)/9928 + s34/8)*
     f[2327] + ((1226865*s23)/19856 - (1226865*s234)/19856 - (7*s34)/8)*
     f[2437] + ((13851327943098*s23)/12793504235713 - 
      (13851327943098*s234)/12793504235713)*f[2575] + 
    ((-19883*s23)/1241 + (19883*s234)/1241)*f[2576] + 
    ((-2110019110551647739608*s23)/43762796381033910775 + 
      (2110019110551647739608*s234)/43762796381033910775 + (3264*s34)/8981)*
     f[2578] + ((12815278208391*s23)/461859358690 - (12815278208391*s234)/
       461859358690)*f[2579] + ((-567*s23)/2482 + (567*s234)/2482)*f[2606] + 
    (-s23 + s234 - s34/2)*f[2723] + ((73529222735*s23)/36428343784 - 
      (73529222735*s234)/36428343784)*f[2816] + 
    ((39753093529044*s23)/473359656721381 - (39753093529044*s234)/
       473359656721381)*f[3147] + 
    ((-17594315297786894304*s23)/8752559276206782155 + 
      (17594315297786894304*s234)/8752559276206782155 - (816*s34)/6415)*
     f[3150] + ((-18*s23)/1241 + (18*s234)/1241)*f[3158] + 
    (-1/4*s23 + s234/4)*f[3185] + ((271349176075*s23)/18214171892 - 
      (271349176075*s234)/18214171892 + s34/4)*f[3295] + 
    (-1/8*s23 + s234/8)*f[3388], (39168*f[4])/44905 - 
    (19584*s34*f[2292])/44905 + ((-19584*s23)/44905 + (19584*s234)/44905)*
     f[2578] + ((19584*s23)/44905 - (19584*s234)/44905)*f[3150], 
   (-3264*f[4])/44905 + (1632*s34*f[2292])/44905 + 
    ((1632*s23)/44905 - (1632*s234)/44905)*f[2578] + 
    ((-1632*s23)/44905 + (1632*s234)/44905)*f[3150], 0, 
   (8976*f[4])/44905 - (4488*s34*f[2292])/44905 + 
    ((-4488*s23)/44905 + (4488*s234)/44905)*f[2578] + 
    ((4488*s23)/44905 - (4488*s234)/44905)*f[3150], 
   f[149] - (s34*f[2437])/2 + (-1/2*s23 + s234/2)*f[2723] + 
    (s23/2 - s234/2)*f[3295], (-19584*f[4])/44905 + 
    (9792*s34*f[2292])/44905 + ((9792*s23)/44905 - (9792*s234)/44905)*
     f[2578] + ((-9792*s23)/44905 + (9792*s234)/44905)*f[3150], 
   (-58752*f[4])/44905 + (29376*s34*f[2292])/44905 + 
    ((29376*s23)/44905 - (29376*s234)/44905)*f[2578] + 
    ((-29376*s23)/44905 + (29376*s234)/44905)*f[3150], 0, 
   (19584*f[4])/44905 - (9792*s34*f[2292])/44905 + 
    ((-9792*s23)/44905 + (9792*s234)/44905)*f[2578] + 
    ((9792*s23)/44905 - (9792*s234)/44905)*f[3150], 
   (-29376*f[4])/44905 + (14688*s34*f[2292])/44905 + 
    ((14688*s23)/44905 - (14688*s234)/44905)*f[2578] + 
    ((-14688*s23)/44905 + (14688*s234)/44905)*f[3150], 0, 
   (19584*f[4])/44905 - (9792*s34*f[2292])/44905 + 
    ((-9792*s23)/44905 + (9792*s234)/44905)*f[2578] + 
    ((9792*s23)/44905 - (9792*s234)/44905)*f[3150], 0, 0, 
   (-39168*f[4])/44905 + (19584*s34*f[2292])/44905 + 
    ((19584*s23)/44905 - (19584*s234)/44905)*f[2578] + 
    ((-19584*s23)/44905 + (19584*s234)/44905)*f[3150], 
   (19584*f[4])/44905 - (9792*s34*f[2292])/44905 + 
    ((-9792*s23)/44905 + (9792*s234)/44905)*f[2578] + 
    ((9792*s23)/44905 - (9792*s234)/44905)*f[3150], 
   (-9792*f[4])/44905 + (4896*s34*f[2292])/44905 + 
    ((4896*s23)/44905 - (4896*s234)/44905)*f[2578] + 
    ((-4896*s23)/44905 + (4896*s234)/44905)*f[3150], 
   (7344*f[4])/44905 - (3672*s34*f[2292])/44905 + 
    ((-3672*s23)/44905 + (3672*s234)/44905)*f[2578] + 
    ((3672*s23)/44905 - (3672*s234)/44905)*f[3150], 
   (9792*f[4])/44905 - (4896*s34*f[2292])/44905 + 
    ((-4896*s23)/44905 + (4896*s234)/44905)*f[2578] + 
    ((4896*s23)/44905 - (4896*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*f[2])/3 + ((1925943847*s23)/293776966 - (1925943847*s234)/293776966)*
     f[1717] + ((108790494227055356*s23)/115404261934675 - 
      (108790494227055356*s234)/115404261934675)*f[1720] + 
    ((4*s23)/3 - (4*s234)/3)*f[1721] + 
    ((-45163521*s23)/1285676 + (45163521*s234)/1285676)*f[1728] + 
    ((-39351168595221047*s23)/349165675169640 + (39351168595221047*s234)/
       349165675169640)*f[1755] + ((-39351168595221047*s23)/69833135033928 + 
      (39351168595221047*s234)/69833135033928)*f[1865] + 
    ((239775052*s23)/655613 - (239775052*s234)/655613)*f[2006] + 
    ((-6970205*s23)/59568 + (6970205*s234)/59568)*f[2041] + 
    ((932260880207761*s23)/6466031021660 - (932260880207761*s234)/
       6466031021660)*f[2289] - (s34*f[2290])/3 + 
    ((14895670987960907626*s23)/4269957691582975 - 
      (14895670987960907626*s234)/4269957691582975)*f[2292] + 
    ((640037860372921*s23)/2771156152140 - (640037860372921*s234)/
       2771156152140)*f[2300] + ((478791863003*s23)/27321257838 - 
      (478791863003*s234)/27321257838)*f[2320] + 
    ((2040185*s23)/79424 - (2040185*s234)/79424)*f[2327] + 
    ((-108801325*s23)/238272 + (108801325*s234)/238272)*f[2437] + 
    ((-230963899450121*s23)/25587008471426 + (230963899450121*s234)/
       25587008471426)*f[2575] + ((976963*s23)/7446 - (976963*s234)/7446)*
     f[2576] + ((158488946282685249375832*s23)/393865167429305196975 - 
      (158488946282685249375832*s234)/393865167429305196975)*f[2578] + 
    ((-1260442604163527*s23)/5542312304280 + (1260442604163527*s234)/
       5542312304280)*f[2579] + ((8277*s23)/4964 - (8277*s234)/4964)*
     f[2606] + ((97*s23)/48 - (97*s234)/48)*f[2723] + 
    ((-515220206787*s23)/36428343784 + (515220206787*s234)/36428343784)*
     f[2816] + ((-2639042951409390*s23)/3313517597049667 + 
      (2639042951409390*s234)/3313517597049667)*f[3147] + 
    ((-2227884451203001132*s23)/3751096832660049495 + 
      (2227884451203001132*s234)/3751096832660049495)*f[3150] + 
    (-1/2*s23 + s234/2)*f[3151] + ((-105*s23)/1241 + (105*s234)/1241)*
     f[3158] + ((821*s23)/288 - (821*s234)/288)*f[3185] + 
    ((-132341287660777*s23)/1311420376224 + (132341287660777*s234)/
       1311420376224)*f[3295], -6*f[3] + 
    ((-215083674*s23)/146888483 + (215083674*s234)/146888483)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 + (25636631397841872*s234)/
       115404261934675)*f[1720] + ((2757483*s23)/321419 - 
      (2757483*s234)/321419)*f[1728] + 
    ((341564914507077*s23)/12932062043320 - (341564914507077*s234)/
       12932062043320)*f[1755] + ((341564914507077*s23)/2586412408664 - 
      (341564914507077*s234)/2586412408664)*f[1865] + 
    ((-299386296*s23)/3278065 + (299386296*s234)/3278065)*f[2006] + 
    ((290103*s23)/9928 - (290103*s234)/9928)*f[2041] + 
    ((-57530139206328*s23)/1616507755415 + (57530139206328*s234)/
       1616507755415)*f[2289] + 3*s34*f[2291] + 
    ((-3693997207148497192*s23)/4269957691582975 + (3693997207148497192*s234)/
       4269957691582975)*f[2292] + ((-12920787578406*s23)/230929679345 + 
      (12920787578406*s234)/230929679345)*f[2300] + 
    ((-22991893254*s23)/4553542973 + (22991893254*s234)/4553542973)*f[2320] + 
    ((-5281*s23)/1241 + (5281*s234)/1241)*f[2327] + 
    ((1239275*s23)/9928 - (1239275*s234)/9928)*f[2437] + 
    ((27702655886196*s23)/12793504235713 - (27702655886196*s234)/
       12793504235713)*f[2575] + ((-39766*s23)/1241 + (39766*s234)/1241)*
     f[2576] + ((-4356820227509505732976*s23)/43762796381033910775 + 
      (4356820227509505732976*s234)/43762796381033910775)*f[2578] + 
    ((12815278208391*s23)/230929679345 - (12815278208391*s234)/230929679345)*
     f[2579] + ((-567*s23)/1241 + (567*s234)/1241)*f[2606] + 
    (-s23 + s234)*f[2723] + ((73529222735*s23)/18214171892 - 
      (73529222735*s234)/18214171892)*f[2816] + 
    ((79506187058088*s23)/473359656721381 - (79506187058088*s234)/
       473359656721381)*f[3147] + 
    ((-19283746129735387008*s23)/8752559276206782155 + 
      (19283746129735387008*s234)/8752559276206782155)*f[3150] + 
    ((-36*s23)/1241 + (36*s234)/1241)*f[3158] + (-1/4*s23 + s234/4)*f[3185] + 
    ((547251895123*s23)/18214171892 - (547251895123*s234)/18214171892)*
     f[3295] + (-1/4*s23 + s234/4)*f[3388], (148188*f[4])/44905 - 
    (74094*s34*f[2292])/44905 + ((-74094*s23)/44905 + (74094*s234)/44905)*
     f[2578] + ((74094*s23)/44905 - (74094*s234)/44905)*f[3150], 
   -3*f[3] - (3*f[39])/4 - (3*f[149])/4 + 
    ((-107541837*s23)/146888483 + (107541837*s234)/146888483)*f[1717] + 
    ((-12818315698920936*s23)/115404261934675 + (12818315698920936*s234)/
       115404261934675)*f[1720] + ((2757483*s23)/642838 - 
      (2757483*s234)/642838)*f[1728] + 
    ((341564914507077*s23)/25864124086640 - (341564914507077*s234)/
       25864124086640)*f[1755] + ((341564914507077*s23)/5172824817328 - 
      (341564914507077*s234)/5172824817328)*f[1865] + 
    ((-149693148*s23)/3278065 + (149693148*s234)/3278065)*f[2006] + 
    ((290103*s23)/19856 - (290103*s234)/19856)*f[2041] + 
    ((-28765069603164*s23)/1616507755415 + (28765069603164*s234)/
       1616507755415)*f[2289] + (3*s34*f[2291])/2 + 
    ((-1838618627370177236*s23)/4269957691582975 + (1838618627370177236*s234)/
       4269957691582975)*f[2292] + ((-6460393789203*s23)/230929679345 + 
      (6460393789203*s234)/230929679345)*f[2300] + 
    ((-11495946627*s23)/4553542973 + (11495946627*s234)/4553542973)*f[2320] + 
    ((-24847*s23)/9928 + (24847*s234)/9928 + (3*s34)/8)*f[2327] + 
    ((1202045*s23)/19856 - (1202045*s234)/19856 + (3*s34)/8)*f[2437] + 
    ((13851327943098*s23)/12793504235713 - (13851327943098*s234)/
       12793504235713)*f[2575] + ((-19883*s23)/1241 + (19883*s234)/1241)*
     f[2576] + ((-2092523737639225497848*s23)/43762796381033910775 + 
      (2092523737639225497848*s234)/43762796381033910775)*f[2578] + 
    ((12815278208391*s23)/461859358690 - (12815278208391*s234)/461859358690)*
     f[2579] + ((-567*s23)/2482 + (567*s234)/2482)*f[2606] + 
    (-2*s23 + 2*s234)*f[2723] + ((73529222735*s23)/36428343784 - 
      (73529222735*s234)/36428343784)*f[2816] + 
    ((39753093529044*s23)/473359656721381 - (39753093529044*s234)/
       473359656721381)*f[3147] + 
    ((-9641873064867693504*s23)/8752559276206782155 + 
      (9641873064867693504*s234)/8752559276206782155)*f[3150] + 
    ((-18*s23)/1241 + (18*s234)/1241)*f[3158] + (-1/2*s23 + s234/2)*f[3185] + 
    ((133397816551*s23)/9107085946 - (133397816551*s234)/9107085946)*
     f[3295] + (-1/8*s23 + s234/8)*f[3388], (-47328*f[4])/44905 + 
    (23664*s34*f[2292])/44905 + ((23664*s23)/44905 - (23664*s234)/44905)*
     f[2578] + ((-23664*s23)/44905 + (23664*s234)/44905)*f[3150], 
   (-15504*f[4])/6415 + (7752*s34*f[2292])/6415 + 
    ((7752*s23)/6415 - (7752*s234)/6415)*f[2578] + 
    ((-7752*s23)/6415 + (7752*s234)/6415)*f[3150], 0, 0, 0, 0, 
   -6*f[3] - f[39]/2 - f[149]/2 + ((-215083674*s23)/146888483 + 
      (215083674*s234)/146888483)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 + (25636631397841872*s234)/
       115404261934675)*f[1720] + ((2757483*s23)/321419 - 
      (2757483*s234)/321419)*f[1728] + 
    ((341564914507077*s23)/12932062043320 - (341564914507077*s234)/
       12932062043320)*f[1755] + ((341564914507077*s23)/2586412408664 - 
      (341564914507077*s234)/2586412408664)*f[1865] + 
    ((-299386296*s23)/3278065 + (299386296*s234)/3278065)*f[2006] + 
    ((290103*s23)/9928 - (290103*s234)/9928)*f[2041] + 
    ((-57530139206328*s23)/1616507755415 + (57530139206328*s234)/
       1616507755415)*f[2289] + 3*s34*f[2291] + 
    ((-3688410556345782952*s23)/4269957691582975 + (3688410556345782952*s234)/
       4269957691582975)*f[2292] + ((-12920787578406*s23)/230929679345 + 
      (12920787578406*s234)/230929679345)*f[2300] + 
    ((-22991893254*s23)/4553542973 + (22991893254*s234)/4553542973)*f[2320] + 
    ((-22365*s23)/4964 + (22365*s234)/4964 + s34/4)*f[2327] + 
    ((1226865*s23)/9928 - (1226865*s234)/9928 + s34/4)*f[2437] + 
    ((27702655886196*s23)/12793504235713 - (27702655886196*s234)/
       12793504235713)*f[2575] + ((-39766*s23)/1241 + (39766*s234)/1241)*
     f[2576] + ((-4299562643432487487216*s23)/43762796381033910775 + 
      (4299562643432487487216*s234)/43762796381033910775)*f[2578] + 
    ((12815278208391*s23)/230929679345 - (12815278208391*s234)/230929679345)*
     f[2579] + ((-567*s23)/1241 + (567*s234)/1241)*f[2606] + 
    (-2*s23 + 2*s234)*f[2723] + ((73529222735*s23)/18214171892 - 
      (73529222735*s234)/18214171892)*f[2816] + 
    ((79506187058088*s23)/473359656721381 - (79506187058088*s234)/
       473359656721381)*f[3147] + 
    ((-19283746129735387008*s23)/8752559276206782155 + 
      (19283746129735387008*s234)/8752559276206782155)*f[3150] + 
    ((-36*s23)/1241 + (36*s234)/1241)*f[3158] + (-1/2*s23 + s234/2)*f[3185] + 
    ((271349176075*s23)/9107085946 - (271349176075*s234)/9107085946)*
     f[3295] + (-1/4*s23 + s234/4)*f[3388], (-108912*f[4])/44905 + 
    (54456*s34*f[2292])/44905 + ((54456*s23)/44905 - (54456*s234)/44905)*
     f[2578] + ((-54456*s23)/44905 + (54456*s234)/44905)*f[3150], 
   (-50592*f[4])/44905 + (25296*s34*f[2292])/44905 + 
    ((25296*s23)/44905 - (25296*s234)/44905)*f[2578] + 
    ((-25296*s23)/44905 + (25296*s234)/44905)*f[3150], 0, 
   (-29376*f[4])/44905 + (14688*s34*f[2292])/44905 + 
    ((14688*s23)/44905 - (14688*s234)/44905)*f[2578] + 
    ((-14688*s23)/44905 + (14688*s234)/44905)*f[3150], 
   -9*f[3] - f[39]/4 - f[149]/4 + ((-322625511*s23)/146888483 + 
      (322625511*s234)/146888483)*f[1717] + 
    ((-38454947096762808*s23)/115404261934675 + (38454947096762808*s234)/
       115404261934675)*f[1720] + ((8272449*s23)/642838 - 
      (8272449*s234)/642838)*f[1728] + 
    ((1024694743521231*s23)/25864124086640 - (1024694743521231*s234)/
       25864124086640)*f[1755] + ((1024694743521231*s23)/5172824817328 - 
      (1024694743521231*s234)/5172824817328)*f[1865] + 
    ((-449079444*s23)/3278065 + (449079444*s234)/3278065)*f[2006] + 
    ((870309*s23)/19856 - (870309*s234)/19856)*f[2041] + 
    ((-86295208809492*s23)/1616507755415 + (86295208809492*s234)/
       1616507755415)*f[2289] + (9*s34*f[2291])/2 + 
    ((-5538202485321388668*s23)/4269957691582975 + (5538202485321388668*s234)/
       4269957691582975)*f[2292] + ((-19381181367609*s23)/230929679345 + 
      (19381181367609*s234)/230929679345)*f[2300] + 
    ((-34487839881*s23)/4553542973 + (34487839881*s234)/4553542973)*f[2320] + 
    ((-64613*s23)/9928 + (64613*s234)/9928 + s34/8)*f[2327] + 
    ((3705415*s23)/19856 - (3705415*s234)/19856 + s34/8)*f[2437] + 
    ((41553983829294*s23)/12793504235713 - (41553983829294*s234)/
       12793504235713)*f[2575] + ((-59649*s23)/1241 + (59649*s234)/1241)*
     f[2576] + ((-6506601549225749476584*s23)/43762796381033910775 + 
      (6506601549225749476584*s234)/43762796381033910775)*f[2578] + 
    ((38445834625173*s23)/461859358690 - (38445834625173*s234)/461859358690)*
     f[2579] + ((-1701*s23)/2482 + (1701*s234)/2482)*f[2606] + 
    (-2*s23 + 2*s234)*f[2723] + ((220587668205*s23)/36428343784 - 
      (220587668205*s234)/36428343784)*f[2816] + 
    ((119259280587132*s23)/473359656721381 - (119259280587132*s234)/
       473359656721381)*f[3147] + 
    ((-28925619194603080512*s23)/8752559276206782155 + 
      (28925619194603080512*s234)/8752559276206782155)*f[3150] + 
    ((-54*s23)/1241 + (54*s234)/1241)*f[3158] + (-1/2*s23 + s234/2)*f[3185] + 
    ((409300535599*s23)/9107085946 - (409300535599*s234)/9107085946)*
     f[3295] + ((-3*s23)/8 + (3*s234)/8)*f[3388], 
   (-117864*f[4])/44905 + (58932*s34*f[2292])/44905 + 
    ((58932*s23)/44905 - (58932*s234)/44905)*f[2578] + 
    ((-58932*s23)/44905 + (58932*s234)/44905)*f[3150], 
   (-172992*f[4])/44905 + (86496*s34*f[2292])/44905 + 
    ((86496*s23)/44905 - (86496*s234)/44905)*f[2578] + 
    ((-86496*s23)/44905 + (86496*s234)/44905)*f[3150], 0, 
   (133104*f[4])/44905 - (66552*s34*f[2292])/44905 + 
    ((-66552*s23)/44905 + (66552*s234)/44905)*f[2578] + 
    ((66552*s23)/44905 - (66552*s234)/44905)*f[3150], 
   (31356*f[4])/44905 - (15678*s34*f[2292])/44905 + 
    ((-15678*s23)/44905 + (15678*s234)/44905)*f[2578] + 
    ((15678*s23)/44905 - (15678*s234)/44905)*f[3150], 
   6*f[3] + ((215083674*s23)/146888483 - (215083674*s234)/146888483)*
     f[1717] + ((25636631397841872*s23)/115404261934675 - 
      (25636631397841872*s234)/115404261934675)*f[1720] + 
    ((-2757483*s23)/321419 + (2757483*s234)/321419)*f[1728] + 
    ((-341564914507077*s23)/12932062043320 + (341564914507077*s234)/
       12932062043320)*f[1755] + ((-341564914507077*s23)/2586412408664 + 
      (341564914507077*s234)/2586412408664)*f[1865] + 
    ((299386296*s23)/3278065 - (299386296*s234)/3278065)*f[2006] + 
    ((-290103*s23)/9928 + (290103*s234)/9928)*f[2041] + 
    ((57530139206328*s23)/1616507755415 - (57530139206328*s234)/
       1616507755415)*f[2289] - 3*s34*f[2291] + 
    ((3693997207148497192*s23)/4269957691582975 - (3693997207148497192*s234)/
       4269957691582975)*f[2292] + ((12920787578406*s23)/230929679345 - 
      (12920787578406*s234)/230929679345)*f[2300] + 
    ((22991893254*s23)/4553542973 - (22991893254*s234)/4553542973)*f[2320] + 
    ((5281*s23)/1241 - (5281*s234)/1241)*f[2327] + 
    ((-1239275*s23)/9928 + (1239275*s234)/9928)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 + (27702655886196*s234)/
       12793504235713)*f[2575] + ((39766*s23)/1241 - (39766*s234)/1241)*
     f[2576] + ((4356820227509505732976*s23)/43762796381033910775 - 
      (4356820227509505732976*s234)/43762796381033910775)*f[2578] + 
    ((-12815278208391*s23)/230929679345 + (12815278208391*s234)/230929679345)*
     f[2579] + ((567*s23)/1241 - (567*s234)/1241)*f[2606] + 
    (s23 - s234)*f[2723] + ((-73529222735*s23)/18214171892 + 
      (73529222735*s234)/18214171892)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 + (79506187058088*s234)/
       473359656721381)*f[3147] + 
    ((19283746129735387008*s23)/8752559276206782155 - 
      (19283746129735387008*s234)/8752559276206782155)*f[3150] + 
    ((36*s23)/1241 - (36*s234)/1241)*f[3158] + (s23/4 - s234/4)*f[3185] + 
    ((-547251895123*s23)/18214171892 + (547251895123*s234)/18214171892)*
     f[3295] + (s23/4 - s234/4)*f[3388], (-89592*f[4])/44905 + 
    (44796*s34*f[2292])/44905 + ((44796*s23)/44905 - (44796*s234)/44905)*
     f[2578] + ((-44796*s23)/44905 + (44796*s234)/44905)*f[3150], 
   (47328*f[4])/44905 - (23664*s34*f[2292])/44905 + 
    ((-23664*s23)/44905 + (23664*s234)/44905)*f[2578] + 
    ((23664*s23)/44905 - (23664*s234)/44905)*f[3150], 0, 
   (-41424*f[4])/44905 + (20712*s34*f[2292])/44905 + 
    ((20712*s23)/44905 - (20712*s234)/44905)*f[2578] + 
    ((-20712*s23)/44905 + (20712*s234)/44905)*f[3150], 
   (42696*f[4])/44905 - (21348*s34*f[2292])/44905 + 
    ((-21348*s23)/44905 + (21348*s234)/44905)*f[2578] + 
    ((21348*s23)/44905 - (21348*s234)/44905)*f[3150], 
   (7212*f[4])/44905 - (3606*s34*f[2292])/44905 + 
    ((-3606*s23)/44905 + (3606*s234)/44905)*f[2578] + 
    ((3606*s23)/44905 - (3606*s234)/44905)*f[3150], 
   (25098*f[4])/44905 - (12549*s34*f[2292])/44905 + 
    ((-12549*s23)/44905 + (12549*s234)/44905)*f[2578] + 
    ((12549*s23)/44905 - (12549*s234)/44905)*f[3150], 
   (19584*f[4])/44905 - (9792*s34*f[2292])/44905 + 
    ((-9792*s23)/44905 + (9792*s234)/44905)*f[2578] + 
    ((9792*s23)/44905 - (9792*s234)/44905)*f[3150], 
   (16452*f[4])/44905 - (8226*s34*f[2292])/44905 + 
    ((-8226*s23)/44905 + (8226*s234)/44905)*f[2578] + 
    ((8226*s23)/44905 - (8226*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (61596*f[4])/44905 - 
    (30798*s34*f[2292])/44905 + ((-30798*s23)/44905 + (30798*s234)/44905)*
     f[2578] + ((30798*s23)/44905 - (30798*s234)/44905)*f[3150], 
   (-4*f[2])/3 + ((-1925943847*s23)/146888483 + (1925943847*s234)/146888483)*
     f[1717] + ((-217580988454110712*s23)/115404261934675 + 
      (217580988454110712*s234)/115404261934675)*f[1720] + 
    ((-8*s23)/3 + (8*s234)/3)*f[1721] + 
    ((45163521*s23)/642838 - (45163521*s234)/642838)*f[1728] + 
    ((39351168595221047*s23)/174582837584820 - (39351168595221047*s234)/
       174582837584820)*f[1755] + ((39351168595221047*s23)/34916567516964 - 
      (39351168595221047*s234)/34916567516964)*f[1865] + 
    ((-479550104*s23)/655613 + (479550104*s234)/655613)*f[2006] + 
    ((6970205*s23)/29784 - (6970205*s234)/29784)*f[2041] + 
    ((-932260880207761*s23)/3233015510830 + (932260880207761*s234)/
       3233015510830)*f[2289] + (2*s34*f[2290])/3 + 
    ((-29791341975921815252*s23)/4269957691582975 + 
      (29791341975921815252*s234)/4269957691582975)*f[2292] + 
    ((-640037860372921*s23)/1385578076070 + (640037860372921*s234)/
       1385578076070)*f[2300] + ((-478791863003*s23)/13660628919 + 
      (478791863003*s234)/13660628919)*f[2320] + 
    ((-2040185*s23)/39712 + (2040185*s234)/39712)*f[2327] + 
    ((108801325*s23)/119136 - (108801325*s234)/119136)*f[2437] + 
    ((230963899450121*s23)/12793504235713 - (230963899450121*s234)/
       12793504235713)*f[2575] + ((-976963*s23)/3723 + (976963*s234)/3723)*
     f[2576] + ((-316977892565370498751664*s23)/393865167429305196975 + 
      (316977892565370498751664*s234)/393865167429305196975)*f[2578] + 
    ((1260442604163527*s23)/2771156152140 - (1260442604163527*s234)/
       2771156152140)*f[2579] + ((-8277*s23)/2482 + (8277*s234)/2482)*
     f[2606] + ((-97*s23)/24 + (97*s234)/24)*f[2723] + 
    ((515220206787*s23)/18214171892 - (515220206787*s234)/18214171892)*
     f[2816] + ((5278085902818780*s23)/3313517597049667 - 
      (5278085902818780*s234)/3313517597049667)*f[3147] + 
    ((4455768902406002264*s23)/3751096832660049495 - 
      (4455768902406002264*s234)/3751096832660049495)*f[3150] + 
    (s23 - s234)*f[3151] + ((210*s23)/1241 - (210*s234)/1241)*f[3158] + 
    ((-821*s23)/144 + (821*s234)/144)*f[3185] + 
    ((132341287660777*s23)/655710188112 - (132341287660777*s234)/
       655710188112)*f[3295], -24*f[3] + 
    ((-860334696*s23)/146888483 + (860334696*s234)/146888483)*f[1717] + 
    ((-102546525591367488*s23)/115404261934675 + (102546525591367488*s234)/
       115404261934675)*f[1720] + ((11029932*s23)/321419 - 
      (11029932*s234)/321419)*f[1728] + 
    ((341564914507077*s23)/3233015510830 - (341564914507077*s234)/
       3233015510830)*f[1755] + ((341564914507077*s23)/646603102166 - 
      (341564914507077*s234)/646603102166)*f[1865] + 
    ((-1197545184*s23)/3278065 + (1197545184*s234)/3278065)*f[2006] + 
    ((290103*s23)/2482 - (290103*s234)/2482)*f[2041] + 
    ((-230120556825312*s23)/1616507755415 + (230120556825312*s234)/
       1616507755415)*f[2289] + 12*s34*f[2291] + 
    ((-14775988828593988768*s23)/4269957691582975 + 
      (14775988828593988768*s234)/4269957691582975)*f[2292] + 
    ((-51683150313624*s23)/230929679345 + (51683150313624*s234)/230929679345)*
     f[2300] + ((-91967573016*s23)/4553542973 + (91967573016*s234)/
       4553542973)*f[2320] + ((-21124*s23)/1241 + (21124*s234)/1241)*
     f[2327] + ((1239275*s23)/2482 - (1239275*s234)/2482)*f[2437] + 
    ((110810623544784*s23)/12793504235713 - (110810623544784*s234)/
       12793504235713)*f[2575] + ((-159064*s23)/1241 + (159064*s234)/1241)*
     f[2576] + ((-17427280910038022931904*s23)/43762796381033910775 + 
      (17427280910038022931904*s234)/43762796381033910775)*f[2578] + 
    ((51261112833564*s23)/230929679345 - (51261112833564*s234)/230929679345)*
     f[2579] + ((-2268*s23)/1241 + (2268*s234)/1241)*f[2606] + 
    (-4*s23 + 4*s234)*f[2723] + ((73529222735*s23)/4553542973 - 
      (73529222735*s234)/4553542973)*f[2816] + 
    ((318024748232352*s23)/473359656721381 - (318024748232352*s234)/
       473359656721381)*f[3147] + 
    ((-77134984518941548032*s23)/8752559276206782155 + 
      (77134984518941548032*s234)/8752559276206782155)*f[3150] + 
    ((-144*s23)/1241 + (144*s234)/1241)*f[3158] + (-s23 + s234)*f[3185] + 
    ((547251895123*s23)/4553542973 - (547251895123*s234)/4553542973)*
     f[3295] + (-s23 + s234)*f[3388], (213096*f[4])/44905 - 
    (106548*s34*f[2292])/44905 + ((-106548*s23)/44905 + (106548*s234)/44905)*
     f[2578] + ((106548*s23)/44905 - (106548*s234)/44905)*f[3150], 
   6*f[3] + (3*f[39])/2 + (3*f[149])/2 + 
    ((215083674*s23)/146888483 - (215083674*s234)/146888483)*f[1717] + 
    ((25636631397841872*s23)/115404261934675 - (25636631397841872*s234)/
       115404261934675)*f[1720] + ((-2757483*s23)/321419 + 
      (2757483*s234)/321419)*f[1728] + 
    ((-341564914507077*s23)/12932062043320 + (341564914507077*s234)/
       12932062043320)*f[1755] + ((-341564914507077*s23)/2586412408664 + 
      (341564914507077*s234)/2586412408664)*f[1865] + 
    ((299386296*s23)/3278065 - (299386296*s234)/3278065)*f[2006] + 
    ((-290103*s23)/9928 + (290103*s234)/9928)*f[2041] + 
    ((57530139206328*s23)/1616507755415 - (57530139206328*s234)/
       1616507755415)*f[2289] - 3*s34*f[2291] + 
    ((3677237254740354472*s23)/4269957691582975 - (3677237254740354472*s234)/
       4269957691582975)*f[2292] + ((12920787578406*s23)/230929679345 - 
      (12920787578406*s234)/230929679345)*f[2300] + 
    ((22991893254*s23)/4553542973 - (22991893254*s234)/4553542973)*f[2320] + 
    ((24847*s23)/4964 - (24847*s234)/4964 - (3*s34)/4)*f[2327] + 
    ((-1202045*s23)/9928 + (1202045*s234)/9928 - (3*s34)/4)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 + (27702655886196*s234)/
       12793504235713)*f[2575] + ((39766*s23)/1241 - (39766*s234)/1241)*
     f[2576] + ((4185047475278450995696*s23)/43762796381033910775 - 
      (4185047475278450995696*s234)/43762796381033910775)*f[2578] + 
    ((-12815278208391*s23)/230929679345 + (12815278208391*s234)/230929679345)*
     f[2579] + ((567*s23)/1241 - (567*s234)/1241)*f[2606] + 
    (4*s23 - 4*s234)*f[2723] + ((-73529222735*s23)/18214171892 + 
      (73529222735*s234)/18214171892)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 + (79506187058088*s234)/
       473359656721381)*f[3147] + 
    ((19283746129735387008*s23)/8752559276206782155 - 
      (19283746129735387008*s234)/8752559276206782155)*f[3150] + 
    ((36*s23)/1241 - (36*s234)/1241)*f[3158] + (s23 - s234)*f[3185] + 
    ((-133397816551*s23)/4553542973 + (133397816551*s234)/4553542973)*
     f[3295] + (s23/4 - s234/4)*f[3388], (-189312*f[4])/44905 + 
    (94656*s34*f[2292])/44905 + ((94656*s23)/44905 - (94656*s234)/44905)*
     f[2578] + ((-94656*s23)/44905 + (94656*s234)/44905)*f[3150], 
   (31008*f[4])/6415 - (15504*s34*f[2292])/6415 + 
    ((-15504*s23)/6415 + (15504*s234)/6415)*f[2578] + 
    ((15504*s23)/6415 - (15504*s234)/6415)*f[3150], 0, 0, 0, 0, 
   -24*f[3] + f[39] + f[149] + ((-860334696*s23)/146888483 + 
      (860334696*s234)/146888483)*f[1717] + 
    ((-102546525591367488*s23)/115404261934675 + (102546525591367488*s234)/
       115404261934675)*f[1720] + ((11029932*s23)/321419 - 
      (11029932*s234)/321419)*f[1728] + 
    ((341564914507077*s23)/3233015510830 - (341564914507077*s234)/
       3233015510830)*f[1755] + ((341564914507077*s23)/646603102166 - 
      (341564914507077*s234)/646603102166)*f[1865] + 
    ((-1197545184*s23)/3278065 + (1197545184*s234)/3278065)*f[2006] + 
    ((290103*s23)/2482 - (290103*s234)/2482)*f[2041] + 
    ((-230120556825312*s23)/1616507755415 + (230120556825312*s234)/
       1616507755415)*f[2289] + 12*s34*f[2291] + 
    ((-14787162130199417248*s23)/4269957691582975 + 
      (14787162130199417248*s234)/4269957691582975)*f[2292] + 
    ((-51683150313624*s23)/230929679345 + (51683150313624*s234)/230929679345)*
     f[2300] + ((-91967573016*s23)/4553542973 + (91967573016*s234)/
       4553542973)*f[2320] + ((-41007*s23)/2482 + (41007*s234)/2482 - s34/2)*
     f[2327] + ((622740*s23)/1241 - (622740*s234)/1241 - s34/2)*f[2437] + 
    ((110810623544784*s23)/12793504235713 - (110810623544784*s234)/
       12793504235713)*f[2575] + ((-159064*s23)/1241 + (159064*s234)/1241)*
     f[2576] + ((-17541796078192059423424*s23)/43762796381033910775 + 
      (17541796078192059423424*s234)/43762796381033910775)*f[2578] + 
    ((51261112833564*s23)/230929679345 - (51261112833564*s234)/230929679345)*
     f[2579] + ((-2268*s23)/1241 + (2268*s234)/1241)*f[2606] + 
    (-2*s23 + 2*s234)*f[2723] + ((73529222735*s23)/4553542973 - 
      (73529222735*s234)/4553542973)*f[2816] + 
    ((318024748232352*s23)/473359656721381 - (318024748232352*s234)/
       473359656721381)*f[3147] + 
    ((-77134984518941548032*s23)/8752559276206782155 + 
      (77134984518941548032*s234)/8752559276206782155)*f[3150] + 
    ((-144*s23)/1241 + (144*s234)/1241)*f[3158] + 
    (-1/2*s23 + s234/2)*f[3185] + ((1099057333219*s23)/9107085946 - 
      (1099057333219*s234)/9107085946)*f[3295] + (-s23 + s234)*f[3388], 
   (88224*f[4])/44905 - (44112*s34*f[2292])/44905 + 
    ((-44112*s23)/44905 + (44112*s234)/44905)*f[2578] + 
    ((44112*s23)/44905 - (44112*s234)/44905)*f[3150], 
   (-26112*f[4])/6415 + (13056*s34*f[2292])/6415 + 
    ((13056*s23)/6415 - (13056*s234)/6415)*f[2578] + 
    ((-13056*s23)/6415 + (13056*s234)/6415)*f[3150], 0, 
   (-563616*f[4])/44905 + (281808*s34*f[2292])/44905 + 
    ((281808*s23)/44905 - (281808*s234)/44905)*f[2578] + 
    ((-281808*s23)/44905 + (281808*s234)/44905)*f[3150], 
   18*f[3] + f[39]/2 + f[149]/2 + ((645251022*s23)/146888483 - 
      (645251022*s234)/146888483)*f[1717] + 
    ((76909894193525616*s23)/115404261934675 - (76909894193525616*s234)/
       115404261934675)*f[1720] + ((-8272449*s23)/321419 + 
      (8272449*s234)/321419)*f[1728] + 
    ((-1024694743521231*s23)/12932062043320 + (1024694743521231*s234)/
       12932062043320)*f[1755] + ((-1024694743521231*s23)/2586412408664 + 
      (1024694743521231*s234)/2586412408664)*f[1865] + 
    ((898158888*s23)/3278065 - (898158888*s234)/3278065)*f[2006] + 
    ((-870309*s23)/9928 + (870309*s234)/9928)*f[2041] + 
    ((172590417618984*s23)/1616507755415 - (172590417618984*s234)/
       1616507755415)*f[2289] - 9*s34*f[2291] + 
    ((11076404970642777336*s23)/4269957691582975 - 
      (11076404970642777336*s234)/4269957691582975)*f[2292] + 
    ((38762362735218*s23)/230929679345 - (38762362735218*s234)/230929679345)*
     f[2300] + ((68975679762*s23)/4553542973 - (68975679762*s234)/4553542973)*
     f[2320] + ((64613*s23)/4964 - (64613*s234)/4964 - s34/4)*f[2327] + 
    ((-3705415*s23)/9928 + (3705415*s234)/9928 - s34/4)*f[2437] + 
    ((-83107967658588*s23)/12793504235713 + (83107967658588*s234)/
       12793504235713)*f[2575] + ((119298*s23)/1241 - (119298*s234)/1241)*
     f[2576] + ((13013203098451498953168*s23)/43762796381033910775 - 
      (13013203098451498953168*s234)/43762796381033910775)*f[2578] + 
    ((-38445834625173*s23)/230929679345 + (38445834625173*s234)/230929679345)*
     f[2579] + ((1701*s23)/1241 - (1701*s234)/1241)*f[2606] + 
    (4*s23 - 4*s234)*f[2723] + ((-220587668205*s23)/18214171892 + 
      (220587668205*s234)/18214171892)*f[2816] + 
    ((-238518561174264*s23)/473359656721381 + (238518561174264*s234)/
       473359656721381)*f[3147] + 
    ((57851238389206161024*s23)/8752559276206782155 - 
      (57851238389206161024*s234)/8752559276206782155)*f[3150] + 
    ((108*s23)/1241 - (108*s234)/1241)*f[3158] + (s23 - s234)*f[3185] + 
    ((-409300535599*s23)/4553542973 + (409300535599*s234)/4553542973)*
     f[3295] + ((3*s23)/4 - (3*s234)/4)*f[3388], 
   (-123696*f[4])/44905 + (61848*s34*f[2292])/44905 + 
    ((61848*s23)/44905 - (61848*s234)/44905)*f[2578] + 
    ((-61848*s23)/44905 + (61848*s234)/44905)*f[3150], 
   (345984*f[4])/44905 - (172992*s34*f[2292])/44905 + 
    ((-172992*s23)/44905 + (172992*s234)/44905)*f[2578] + 
    ((172992*s23)/44905 - (172992*s234)/44905)*f[3150], 0, 
   (-89376*f[4])/6415 + (44688*s34*f[2292])/6415 + 
    ((44688*s23)/6415 - (44688*s234)/6415)*f[2578] + 
    ((-44688*s23)/6415 + (44688*s234)/6415)*f[3150], 
   (-62712*f[4])/44905 + (31356*s34*f[2292])/44905 + 
    ((31356*s23)/44905 - (31356*s234)/44905)*f[2578] + 
    ((-31356*s23)/44905 + (31356*s234)/44905)*f[3150], 
   -12*f[3] + ((-430167348*s23)/146888483 + (430167348*s234)/146888483)*
     f[1717] + ((-51273262795683744*s23)/115404261934675 + 
      (51273262795683744*s234)/115404261934675)*f[1720] + 
    ((5514966*s23)/321419 - (5514966*s234)/321419)*f[1728] + 
    ((341564914507077*s23)/6466031021660 - (341564914507077*s234)/
       6466031021660)*f[1755] + ((341564914507077*s23)/1293206204332 - 
      (341564914507077*s234)/1293206204332)*f[1865] + 
    ((-598772592*s23)/3278065 + (598772592*s234)/3278065)*f[2006] + 
    ((290103*s23)/4964 - (290103*s234)/4964)*f[2041] + 
    ((-115060278412656*s23)/1616507755415 + (115060278412656*s234)/
       1616507755415)*f[2289] + 6*s34*f[2291] + 
    ((-7387994414296994384*s23)/4269957691582975 + (7387994414296994384*s234)/
       4269957691582975)*f[2292] + ((-25841575156812*s23)/230929679345 + 
      (25841575156812*s234)/230929679345)*f[2300] + 
    ((-45983786508*s23)/4553542973 + (45983786508*s234)/4553542973)*f[2320] + 
    ((-10562*s23)/1241 + (10562*s234)/1241)*f[2327] + 
    ((1239275*s23)/4964 - (1239275*s234)/4964)*f[2437] + 
    ((55405311772392*s23)/12793504235713 - (55405311772392*s234)/
       12793504235713)*f[2575] + ((-79532*s23)/1241 + (79532*s234)/1241)*
     f[2576] + ((-8713640455019011465952*s23)/43762796381033910775 + 
      (8713640455019011465952*s234)/43762796381033910775)*f[2578] + 
    ((25630556416782*s23)/230929679345 - (25630556416782*s234)/230929679345)*
     f[2579] + ((-1134*s23)/1241 + (1134*s234)/1241)*f[2606] + 
    (-2*s23 + 2*s234)*f[2723] + ((73529222735*s23)/9107085946 - 
      (73529222735*s234)/9107085946)*f[2816] + 
    ((159012374116176*s23)/473359656721381 - (159012374116176*s234)/
       473359656721381)*f[3147] + 
    ((-38567492259470774016*s23)/8752559276206782155 + 
      (38567492259470774016*s234)/8752559276206782155)*f[3150] + 
    ((-72*s23)/1241 + (72*s234)/1241)*f[3158] + (-1/2*s23 + s234/2)*f[3185] + 
    ((547251895123*s23)/9107085946 - (547251895123*s234)/9107085946)*
     f[3295] + (-1/2*s23 + s234/2)*f[3388], (-51024*f[4])/8981 + 
    (25512*s34*f[2292])/8981 + ((25512*s23)/8981 - (25512*s234)/8981)*
     f[2578] + ((-25512*s23)/8981 + (25512*s234)/8981)*f[3150], 
   (-94656*f[4])/44905 + (47328*s34*f[2292])/44905 + 
    ((47328*s23)/44905 - (47328*s234)/44905)*f[2578] + 
    ((-47328*s23)/44905 + (47328*s234)/44905)*f[3150], 0, 
   (-50208*f[4])/6415 + (25104*s34*f[2292])/6415 + 
    ((25104*s23)/6415 - (25104*s234)/6415)*f[2578] + 
    ((-25104*s23)/6415 + (25104*s234)/6415)*f[3150], 
   (-85392*f[4])/44905 + (42696*s34*f[2292])/44905 + 
    ((42696*s23)/44905 - (42696*s234)/44905)*f[2578] + 
    ((-42696*s23)/44905 + (42696*s234)/44905)*f[3150], 
   (-14424*f[4])/44905 + (7212*s34*f[2292])/44905 + 
    ((7212*s23)/44905 - (7212*s234)/44905)*f[2578] + 
    ((-7212*s23)/44905 + (7212*s234)/44905)*f[3150], 
   (-6420*f[4])/8981 + (3210*s34*f[2292])/8981 + 
    ((3210*s23)/8981 - (3210*s234)/8981)*f[2578] + 
    ((-3210*s23)/8981 + (3210*s234)/8981)*f[3150], 
   (-39168*f[4])/44905 + (19584*s34*f[2292])/44905 + 
    ((19584*s23)/44905 - (19584*s234)/44905)*f[2578] + 
    ((-19584*s23)/44905 + (19584*s234)/44905)*f[3150], 0, 
   (-65808*f[4])/44905 + (32904*s34*f[2292])/44905 + 
    ((32904*s23)/44905 - (32904*s234)/44905)*f[2578] + 
    ((-32904*s23)/44905 + (32904*s234)/44905)*f[3150], 0, 
   (-17712*f[4])/44905 + (8856*s34*f[2292])/44905 + 
    ((8856*s23)/44905 - (8856*s234)/44905)*f[2578] + 
    ((-8856*s23)/44905 + (8856*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (41760*f[4])/8981 - (20880*s34*f[2292])/8981 + 
    ((-20880*s23)/8981 + (20880*s234)/8981)*f[2578] + 
    ((20880*s23)/8981 - (20880*s234)/8981)*f[3150], 0, 0, 
   (8352*f[4])/8981 - (4176*s34*f[2292])/8981 + 
    ((-4176*s23)/8981 + (4176*s234)/8981)*f[2578] + 
    ((4176*s23)/8981 - (4176*s234)/8981)*f[3150], 
   (-16704*f[4])/44905 + (8352*s34*f[2292])/44905 + 
    ((8352*s23)/44905 - (8352*s234)/44905)*f[2578] + 
    ((-8352*s23)/44905 + (8352*s234)/44905)*f[3150], 
   (16704*f[4])/44905 - (8352*s34*f[2292])/44905 + 
    ((-8352*s23)/44905 + (8352*s234)/44905)*f[2578] + 
    ((8352*s23)/44905 - (8352*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -578*f[3] + (8704*f[4])/8981 - (22*f[39])/3 + 8*f[149] + 
    6*f[435] + ((-19787698008*s23)/146888483 + (19787698008*s234)/146888483)*
     f[1717] + ((-2358570088601452224*s23)/115404261934675 + 
      (2358570088601452224*s234)/115404261934675)*f[1720] + 
    ((253688436*s23)/321419 - (253688436*s234)/321419)*f[1728] + 
    ((7855993033662771*s23)/3233015510830 - (7855993033662771*s234)/
       3233015510830)*f[1755] + ((7855993033662771*s23)/646603102166 - 
      (7855993033662771*s234)/646603102166)*f[1865] + 
    ((-27543539232*s23)/3278065 + (27543539232*s234)/3278065)*f[2006] + 
    ((6672369*s23)/2482 - (6672369*s234)/2482)*f[2041] + 
    ((-5292772806982176*s23)/1616507755415 + (5292772806982176*s234)/
       1616507755415)*f[2289] + 289*s34*f[2291] + 
    ((-339765805512555266144*s23)/4269957691582975 + 
      (339765805512555266144*s234)/4269957691582975 + (232832*s34)/44905)*
     f[2292] + ((-1188712457213352*s23)/230929679345 + 
      (1188712457213352*s234)/230929679345)*f[2300] + 
    ((-2115254179368*s23)/4553542973 + (2115254179368*s234)/4553542973)*
     f[2320] + ((-1471207*s23)/3723 + (1471207*s234)/3723 + (11*s34)/3)*
     f[2327] + ((85373465*s23)/7446 - (85373465*s234)/7446 - 4*s34)*f[2437] + 
    ((2548644341530032*s23)/12793504235713 - (2548644341530032*s234)/
       12793504235713)*f[2575] + ((-3658472*s23)/1241 + (3658472*s234)/1241)*
     f[2576] + ((-400051302568941613435712*s23)/43762796381033910775 + 
      (400051302568941613435712*s234)/43762796381033910775 + 
      (39168*s34)/8981)*f[2578] + ((1179005595171972*s23)/230929679345 - 
      (1179005595171972*s234)/230929679345)*f[2579] + 
    ((-52164*s23)/1241 + (52164*s234)/1241)*f[2606] + 
    ((-320*s23)/3 + (320*s234)/3 - 6*s34)*f[2723] + 
    ((20353261533509*s23)/54642515676 - (20353261533509*s234)/54642515676)*
     f[2816] + ((7314569209344096*s23)/473359656721381 - 
      (7314569209344096*s234)/473359656721381)*f[3147] + 
    ((-1761380736362984883456*s23)/8752559276206782155 + 
      (1761380736362984883456*s234)/8752559276206782155 - (9792*s34)/6415)*
     f[3150] + ((-3312*s23)/1241 + (3312*s234)/1241)*f[3158] + 
    ((-80*s23)/3 + (80*s234)/3)*f[3185] + 
    ((37710291790784*s23)/13660628919 - (37710291790784*s234)/13660628919 + 
      3*s34)*f[3295] + ((-289*s23)/12 + (289*s234)/12)*f[3388], 
   (592992*f[4])/6415 - (296496*s34*f[2292])/6415 + 
    ((-296496*s23)/6415 + (296496*s234)/6415)*f[2578] + 
    ((296496*s23)/6415 - (296496*s234)/6415)*f[3150], 
   (-1433984*f[4])/8981 + (716992*s34*f[2292])/8981 + 
    ((716992*s23)/8981 - (716992*s234)/8981)*f[2578] + 
    ((-716992*s23)/8981 + (716992*s234)/8981)*f[3150], 0, 
   (-11223648*f[4])/44905 + (5611824*s34*f[2292])/44905 + 
    ((5611824*s23)/44905 - (5611824*s234)/44905)*f[2578] + 
    ((-5611824*s23)/44905 + (5611824*s234)/44905)*f[3150], 
   (-2016640*f[4])/8981 + (1008320*s34*f[2292])/8981 + 
    ((1008320*s23)/8981 - (1008320*s234)/8981)*f[2578] + 
    ((-1008320*s23)/8981 + (1008320*s234)/8981)*f[3150], 
   (-8332512*f[4])/44905 + (4166256*s34*f[2292])/44905 + 
    ((4166256*s23)/44905 - (4166256*s234)/44905)*f[2578] + 
    ((-4166256*s23)/44905 + (4166256*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 
   12*f[3] - (13056*f[4])/8981 + f[39]/2 + f[149]/2 - f[435] - 
    6*s34*f[2291] + ((-58752*s23)/44905 + (58752*s234)/44905 - 
      (9792*s34)/44905)*f[2292] + (s23/4 - s234/4 - s34/4)*f[2327] + 
    ((5*s23)/4 - (5*s234)/4 - s34/4)*f[2437] + 
    ((3264*s23)/6415 - (3264*s234)/6415 - (6528*s34)/8981)*f[2578] + 
    (s23 - s234 + s34)*f[2723] + (-1/2*s23 + s234/2)*f[2816] + 
    ((-16320*s23)/8981 + (16320*s234)/8981 + (1632*s34)/6415)*f[3150] + 
    (s23/4 - s234/4)*f[3185] + (s23/4 - s234/4 - s34/2)*f[3295] + 
    (s23/2 - s234/2)*f[3388], 0, (141984*f[4])/44905 - 
    (70992*s34*f[2292])/44905 + ((-70992*s23)/44905 + (70992*s234)/44905)*
     f[2578] + ((70992*s23)/44905 - (70992*s234)/44905)*f[3150], 0, 
   (63648*f[4])/44905 - (31824*s34*f[2292])/44905 + 
    ((-31824*s23)/44905 + (31824*s234)/44905)*f[2578] + 
    ((31824*s23)/44905 - (31824*s234)/44905)*f[3150], 
   (78336*f[4])/44905 - (39168*s34*f[2292])/44905 + 
    ((-39168*s23)/44905 + (39168*s234)/44905)*f[2578] + 
    ((39168*s23)/44905 - (39168*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -12*f[3] + ((-430167348*s23)/146888483 + 
      (430167348*s234)/146888483)*f[1717] + 
    ((-51273262795683744*s23)/115404261934675 + (51273262795683744*s234)/
       115404261934675)*f[1720] + ((5514966*s23)/321419 - 
      (5514966*s234)/321419)*f[1728] + ((341564914507077*s23)/6466031021660 - 
      (341564914507077*s234)/6466031021660)*f[1755] + 
    ((341564914507077*s23)/1293206204332 - (341564914507077*s234)/
       1293206204332)*f[1865] + ((-598772592*s23)/3278065 + 
      (598772592*s234)/3278065)*f[2006] + 
    ((290103*s23)/4964 - (290103*s234)/4964)*f[2041] + 
    ((-115060278412656*s23)/1616507755415 + (115060278412656*s234)/
       1616507755415)*f[2289] + 6*s34*f[2291] + 
    ((-7387994414296994384*s23)/4269957691582975 + (7387994414296994384*s234)/
       4269957691582975)*f[2292] + ((-25841575156812*s23)/230929679345 + 
      (25841575156812*s234)/230929679345)*f[2300] + 
    ((-45983786508*s23)/4553542973 + (45983786508*s234)/4553542973)*f[2320] + 
    ((-10562*s23)/1241 + (10562*s234)/1241)*f[2327] + 
    ((1239275*s23)/4964 - (1239275*s234)/4964)*f[2437] + 
    ((55405311772392*s23)/12793504235713 - (55405311772392*s234)/
       12793504235713)*f[2575] + ((-79532*s23)/1241 + (79532*s234)/1241)*
     f[2576] + ((-8713640455019011465952*s23)/43762796381033910775 + 
      (8713640455019011465952*s234)/43762796381033910775)*f[2578] + 
    ((25630556416782*s23)/230929679345 - (25630556416782*s234)/230929679345)*
     f[2579] + ((-1134*s23)/1241 + (1134*s234)/1241)*f[2606] + 
    (-2*s23 + 2*s234)*f[2723] + ((73529222735*s23)/9107085946 - 
      (73529222735*s234)/9107085946)*f[2816] + 
    ((159012374116176*s23)/473359656721381 - (159012374116176*s234)/
       473359656721381)*f[3147] + 
    ((-38567492259470774016*s23)/8752559276206782155 + 
      (38567492259470774016*s234)/8752559276206782155)*f[3150] + 
    ((-72*s23)/1241 + (72*s234)/1241)*f[3158] + (-1/2*s23 + s234/2)*f[3185] + 
    ((547251895123*s23)/9107085946 - (547251895123*s234)/9107085946)*
     f[3295] + (-1/2*s23 + s234/2)*f[3388], (150336*f[4])/44905 - 
    (75168*s34*f[2292])/44905 + ((-75168*s23)/44905 + (75168*s234)/44905)*
     f[2578] + ((75168*s23)/44905 - (75168*s234)/44905)*f[3150], 
   (-94656*f[4])/44905 + (47328*s34*f[2292])/44905 + 
    ((47328*s23)/44905 - (47328*s234)/44905)*f[2578] + 
    ((-47328*s23)/44905 + (47328*s234)/44905)*f[3150], 0, 
   (-226944*f[4])/44905 + (113472*s34*f[2292])/44905 + 
    ((113472*s23)/44905 - (113472*s234)/44905)*f[2578] + 
    ((-113472*s23)/44905 + (113472*s234)/44905)*f[3150], 
   (-17280*f[4])/8981 + (8640*s34*f[2292])/8981 + 
    ((8640*s23)/8981 - (8640*s234)/8981)*f[2578] + 
    ((-8640*s23)/8981 + (8640*s234)/8981)*f[3150], 
   (-178176*f[4])/44905 + (89088*s34*f[2292])/44905 + 
    ((89088*s23)/44905 - (89088*s234)/44905)*f[2578] + 
    ((-89088*s23)/44905 + (89088*s234)/44905)*f[3150], 
   -12*f[3] + ((-430167348*s23)/146888483 + (430167348*s234)/146888483)*
     f[1717] + ((-51273262795683744*s23)/115404261934675 + 
      (51273262795683744*s234)/115404261934675)*f[1720] + 
    ((5514966*s23)/321419 - (5514966*s234)/321419)*f[1728] + 
    ((341564914507077*s23)/6466031021660 - (341564914507077*s234)/
       6466031021660)*f[1755] + ((341564914507077*s23)/1293206204332 - 
      (341564914507077*s234)/1293206204332)*f[1865] + 
    ((-598772592*s23)/3278065 + (598772592*s234)/3278065)*f[2006] + 
    ((290103*s23)/4964 - (290103*s234)/4964)*f[2041] + 
    ((-115060278412656*s23)/1616507755415 + (115060278412656*s234)/
       1616507755415)*f[2289] + 6*s34*f[2291] + 
    ((-7387994414296994384*s23)/4269957691582975 + (7387994414296994384*s234)/
       4269957691582975)*f[2292] + ((-25841575156812*s23)/230929679345 + 
      (25841575156812*s234)/230929679345)*f[2300] + 
    ((-45983786508*s23)/4553542973 + (45983786508*s234)/4553542973)*f[2320] + 
    ((-10562*s23)/1241 + (10562*s234)/1241)*f[2327] + 
    ((1239275*s23)/4964 - (1239275*s234)/4964)*f[2437] + 
    ((55405311772392*s23)/12793504235713 - (55405311772392*s234)/
       12793504235713)*f[2575] + ((-79532*s23)/1241 + (79532*s234)/1241)*
     f[2576] + ((-8713640455019011465952*s23)/43762796381033910775 + 
      (8713640455019011465952*s234)/43762796381033910775)*f[2578] + 
    ((25630556416782*s23)/230929679345 - (25630556416782*s234)/230929679345)*
     f[2579] + ((-1134*s23)/1241 + (1134*s234)/1241)*f[2606] + 
    (-2*s23 + 2*s234)*f[2723] + ((73529222735*s23)/9107085946 - 
      (73529222735*s234)/9107085946)*f[2816] + 
    ((159012374116176*s23)/473359656721381 - (159012374116176*s234)/
       473359656721381)*f[3147] + 
    ((-38567492259470774016*s23)/8752559276206782155 + 
      (38567492259470774016*s234)/8752559276206782155)*f[3150] + 
    ((-72*s23)/1241 + (72*s234)/1241)*f[3158] + (-1/2*s23 + s234/2)*f[3185] + 
    ((547251895123*s23)/9107085946 - (547251895123*s234)/9107085946)*
     f[3295] + (-1/2*s23 + s234/2)*f[3388], (40368*f[4])/8981 - 
    (20184*s34*f[2292])/8981 + ((-20184*s23)/8981 + (20184*s234)/8981)*
     f[2578] + ((20184*s23)/8981 - (20184*s234)/8981)*f[3150], 
   (-94656*f[4])/44905 + (47328*s34*f[2292])/44905 + 
    ((47328*s23)/44905 - (47328*s234)/44905)*f[2578] + 
    ((-47328*s23)/44905 + (47328*s234)/44905)*f[3150], 0, 
   (-226944*f[4])/44905 + (113472*s34*f[2292])/44905 + 
    ((113472*s23)/44905 - (113472*s234)/44905)*f[2578] + 
    ((-113472*s23)/44905 + (113472*s234)/44905)*f[3150], 
   (-3264*f[4])/1283 + (1632*s34*f[2292])/1283 + 
    ((1632*s23)/1283 - (1632*s234)/1283)*f[2578] + 
    ((-1632*s23)/1283 + (1632*s234)/1283)*f[3150], 
   (-40368*f[4])/8981 + (20184*s34*f[2292])/8981 + 
    ((20184*s23)/8981 - (20184*s234)/8981)*f[2578] + 
    ((-20184*s23)/8981 + (20184*s234)/8981)*f[3150], 
   -18*f[3] + ((-645251022*s23)/146888483 + (645251022*s234)/146888483)*
     f[1717] + ((-76909894193525616*s23)/115404261934675 + 
      (76909894193525616*s234)/115404261934675)*f[1720] + 
    ((8272449*s23)/321419 - (8272449*s234)/321419)*f[1728] + 
    ((1024694743521231*s23)/12932062043320 - (1024694743521231*s234)/
       12932062043320)*f[1755] + ((1024694743521231*s23)/2586412408664 - 
      (1024694743521231*s234)/2586412408664)*f[1865] + 
    ((-898158888*s23)/3278065 + (898158888*s234)/3278065)*f[2006] + 
    ((870309*s23)/9928 - (870309*s234)/9928)*f[2041] + 
    ((-172590417618984*s23)/1616507755415 + (172590417618984*s234)/
       1616507755415)*f[2289] + 9*s34*f[2291] + 
    ((-11081991621445491576*s23)/4269957691582975 + 
      (11081991621445491576*s234)/4269957691582975)*f[2292] + 
    ((-38762362735218*s23)/230929679345 + (38762362735218*s234)/230929679345)*
     f[2300] + ((-68975679762*s23)/4553542973 + (68975679762*s234)/
       4553542973)*f[2320] + ((-15843*s23)/1241 + (15843*s234)/1241)*
     f[2327] + ((3717825*s23)/9928 - (3717825*s234)/9928)*f[2437] + 
    ((83107967658588*s23)/12793504235713 - (83107967658588*s234)/
       12793504235713)*f[2575] + ((-119298*s23)/1241 + (119298*s234)/1241)*
     f[2576] + ((-13070460682528517198928*s23)/43762796381033910775 + 
      (13070460682528517198928*s234)/43762796381033910775)*f[2578] + 
    ((38445834625173*s23)/230929679345 - (38445834625173*s234)/230929679345)*
     f[2579] + ((-1701*s23)/1241 + (1701*s234)/1241)*f[2606] + 
    (-3*s23 + 3*s234)*f[2723] + ((220587668205*s23)/18214171892 - 
      (220587668205*s234)/18214171892)*f[2816] + 
    ((238518561174264*s23)/473359656721381 - (238518561174264*s234)/
       473359656721381)*f[3147] + 
    ((-57851238389206161024*s23)/8752559276206782155 + 
      (57851238389206161024*s234)/8752559276206782155)*f[3150] + 
    ((-108*s23)/1241 + (108*s234)/1241)*f[3158] + ((-3*s23)/4 + (3*s234)/4)*
     f[3185] + ((1641755685369*s23)/18214171892 - (1641755685369*s234)/
       18214171892)*f[3295] + ((-3*s23)/4 + (3*s234)/4)*f[3388], 
   (200448*f[4])/44905 - (100224*s34*f[2292])/44905 + 
    ((-100224*s23)/44905 + (100224*s234)/44905)*f[2578] + 
    ((100224*s23)/44905 - (100224*s234)/44905)*f[3150], 
   (-141984*f[4])/44905 + (70992*s34*f[2292])/44905 + 
    ((70992*s23)/44905 - (70992*s234)/44905)*f[2578] + 
    ((-70992*s23)/44905 + (70992*s234)/44905)*f[3150], 0, 
   (-131616*f[4])/44905 + (65808*s34*f[2292])/44905 + 
    ((65808*s23)/44905 - (65808*s234)/44905)*f[2578] + 
    ((-65808*s23)/44905 + (65808*s234)/44905)*f[3150], 
   (-50976*f[4])/8981 + (25488*s34*f[2292])/8981 + 
    ((25488*s23)/8981 - (25488*s234)/8981)*f[2578] + 
    ((-25488*s23)/8981 + (25488*s234)/8981)*f[3150], 
   (-141984*f[4])/44905 + (70992*s34*f[2292])/44905 + 
    ((70992*s23)/44905 - (70992*s234)/44905)*f[2578] + 
    ((-70992*s23)/44905 + (70992*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12*f[3] + (13056*f[4])/8981 - 
    4*f[149] - 2*f[435] - 6*s34*f[2291] - (117504*s34*f[2292])/44905 + 
    2*s34*f[2437] - (13056*s34*f[2578])/8981 + 2*s34*f[2723] + 
    (-1/2*s23 + s234/2)*f[2816] + (3264*s34*f[3150])/6415 - s34*f[3295] + 
    (s23/2 - s234/2)*f[3388], (-150336*f[4])/44905 + 
    (75168*s34*f[2292])/44905 + ((75168*s23)/44905 - (75168*s234)/44905)*
     f[2578] + ((-75168*s23)/44905 + (75168*s234)/44905)*f[3150], 
   (94656*f[4])/44905 - (47328*s34*f[2292])/44905 + 
    ((-47328*s23)/44905 + (47328*s234)/44905)*f[2578] + 
    ((47328*s23)/44905 - (47328*s234)/44905)*f[3150], 
   (50208*f[4])/6415 - (25104*s34*f[2292])/6415 + 
    ((-25104*s23)/6415 + (25104*s234)/6415)*f[2578] + 
    ((25104*s23)/6415 - (25104*s234)/6415)*f[3150], 
   (350496*f[4])/44905 - (175248*s34*f[2292])/44905 + 
    ((-175248*s23)/44905 + (175248*s234)/44905)*f[2578] + 
    ((175248*s23)/44905 - (175248*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -36*f[3] + ((-1290502044*s23)/146888483 + (1290502044*s234)/146888483)*
     f[1717] + ((-153819788387051232*s23)/115404261934675 + 
      (153819788387051232*s234)/115404261934675)*f[1720] + 
    ((16544898*s23)/321419 - (16544898*s234)/321419)*f[1728] + 
    ((1024694743521231*s23)/6466031021660 - (1024694743521231*s234)/
       6466031021660)*f[1755] + ((1024694743521231*s23)/1293206204332 - 
      (1024694743521231*s234)/1293206204332)*f[1865] + 
    ((-1796317776*s23)/3278065 + (1796317776*s234)/3278065)*f[2006] + 
    ((870309*s23)/4964 - (870309*s234)/4964)*f[2041] + 
    ((-345180835237968*s23)/1616507755415 + (345180835237968*s234)/
       1616507755415)*f[2289] + 18*s34*f[2291] + 
    ((-22163983242890983152*s23)/4269957691582975 + 
      (22163983242890983152*s234)/4269957691582975)*f[2292] + 
    ((-77524725470436*s23)/230929679345 + (77524725470436*s234)/230929679345)*
     f[2300] + ((-137951359524*s23)/4553542973 + (137951359524*s234)/
       4553542973)*f[2320] + ((-31686*s23)/1241 + (31686*s234)/1241)*
     f[2327] + ((3717825*s23)/4964 - (3717825*s234)/4964)*f[2437] + 
    ((166215935317176*s23)/12793504235713 - (166215935317176*s234)/
       12793504235713)*f[2575] + ((-238596*s23)/1241 + (238596*s234)/1241)*
     f[2576] + ((-26140921365057034397856*s23)/43762796381033910775 + 
      (26140921365057034397856*s234)/43762796381033910775)*f[2578] + 
    ((76891669250346*s23)/230929679345 - (76891669250346*s234)/230929679345)*
     f[2579] + ((-3402*s23)/1241 + (3402*s234)/1241)*f[2606] + 
    (-6*s23 + 6*s234)*f[2723] + ((220587668205*s23)/9107085946 - 
      (220587668205*s234)/9107085946)*f[2816] + 
    ((477037122348528*s23)/473359656721381 - (477037122348528*s234)/
       473359656721381)*f[3147] + 
    ((-115702476778412322048*s23)/8752559276206782155 + 
      (115702476778412322048*s234)/8752559276206782155)*f[3150] + 
    ((-216*s23)/1241 + (216*s234)/1241)*f[3158] + ((-3*s23)/2 + (3*s234)/2)*
     f[3185] + ((1641755685369*s23)/9107085946 - (1641755685369*s234)/
       9107085946)*f[3295] + ((-3*s23)/2 + (3*s234)/2)*f[3388], 
   (451008*f[4])/44905 - (225504*s34*f[2292])/44905 + 
    ((-225504*s23)/44905 + (225504*s234)/44905)*f[2578] + 
    ((225504*s23)/44905 - (225504*s234)/44905)*f[3150], 
   (-283968*f[4])/44905 + (141984*s34*f[2292])/44905 + 
    ((141984*s23)/44905 - (141984*s234)/44905)*f[2578] + 
    ((-141984*s23)/44905 + (141984*s234)/44905)*f[3150], 0, 
   (-680832*f[4])/44905 + (340416*s34*f[2292])/44905 + 
    ((340416*s23)/44905 - (340416*s234)/44905)*f[2578] + 
    ((-340416*s23)/44905 + (340416*s234)/44905)*f[3150], 
   (-9792*f[4])/1283 + (4896*s34*f[2292])/1283 + 
    ((4896*s23)/1283 - (4896*s234)/1283)*f[2578] + 
    ((-4896*s23)/1283 + (4896*s234)/1283)*f[3150], 
   (-451008*f[4])/44905 + (225504*s34*f[2292])/44905 + 
    ((225504*s23)/44905 - (225504*s234)/44905)*f[2578] + 
    ((-225504*s23)/44905 + (225504*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 
   0, -18*f[3] - (13056*f[4])/8981 - f[39]/2 + (7*f[149])/2 + 2*f[435] + 
    ((-215083674*s23)/146888483 + (215083674*s234)/146888483)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 + (25636631397841872*s234)/
       115404261934675)*f[1720] + ((2757483*s23)/321419 - 
      (2757483*s234)/321419)*f[1728] + 
    ((341564914507077*s23)/12932062043320 - (341564914507077*s234)/
       12932062043320)*f[1755] + ((341564914507077*s23)/2586412408664 - 
      (341564914507077*s234)/2586412408664)*f[1865] + 
    ((-299386296*s23)/3278065 + (299386296*s234)/3278065)*f[2006] + 
    ((290103*s23)/9928 - (290103*s234)/9928)*f[2041] + 
    ((-57530139206328*s23)/1616507755415 + (57530139206328*s234)/
       1616507755415)*f[2289] + 9*s34*f[2291] + 
    ((-3688410556345782952*s23)/4269957691582975 + (3688410556345782952*s234)/
       4269957691582975 + (117504*s34)/44905)*f[2292] + 
    ((-12920787578406*s23)/230929679345 + (12920787578406*s234)/230929679345)*
     f[2300] + ((-22991893254*s23)/4553542973 + (22991893254*s234)/
       4553542973)*f[2320] + ((-22365*s23)/4964 + (22365*s234)/4964 + s34/4)*
     f[2327] + ((1226865*s23)/9928 - (1226865*s234)/9928 - (7*s34)/4)*
     f[2437] + ((27702655886196*s23)/12793504235713 - 
      (27702655886196*s234)/12793504235713)*f[2575] + 
    ((-39766*s23)/1241 + (39766*s234)/1241)*f[2576] + 
    ((-4299562643432487487216*s23)/43762796381033910775 + 
      (4299562643432487487216*s234)/43762796381033910775 + (13056*s34)/8981)*
     f[2578] + ((12815278208391*s23)/230929679345 - (12815278208391*s234)/
       230929679345)*f[2579] + ((-567*s23)/1241 + (567*s234)/1241)*f[2606] + 
    (-2*s23 + 2*s234 - 2*s34)*f[2723] + 
    ((82636308681*s23)/18214171892 - (82636308681*s234)/18214171892)*
     f[2816] + ((79506187058088*s23)/473359656721381 - 
      (79506187058088*s234)/473359656721381)*f[3147] + 
    ((-19283746129735387008*s23)/8752559276206782155 + 
      (19283746129735387008*s234)/8752559276206782155 - (3264*s34)/6415)*
     f[3150] + ((-36*s23)/1241 + (36*s234)/1241)*f[3158] + 
    (-1/2*s23 + s234/2)*f[3185] + ((271349176075*s23)/9107085946 - 
      (271349176075*s234)/9107085946 + s34)*f[3295] + 
    ((-3*s23)/4 + (3*s234)/4)*f[3388], 0, (-48960*f[4])/8981 + 
    (24480*s34*f[2292])/8981 + ((24480*s23)/8981 - (24480*s234)/8981)*
     f[2578] + ((-24480*s23)/8981 + (24480*s234)/8981)*f[3150], 0, 
   (-29376*f[4])/44905 + (14688*s34*f[2292])/44905 + 
    ((14688*s23)/44905 - (14688*s234)/44905)*f[2578] + 
    ((-14688*s23)/44905 + (14688*s234)/44905)*f[3150], 
   (-78336*f[4])/44905 + (39168*s34*f[2292])/44905 + 
    ((39168*s23)/44905 - (39168*s234)/44905)*f[2578] + 
    ((-39168*s23)/44905 + (39168*s234)/44905)*f[3150], 
   -6*f[3] + ((-215083674*s23)/146888483 + (215083674*s234)/146888483)*
     f[1717] + ((-25636631397841872*s23)/115404261934675 + 
      (25636631397841872*s234)/115404261934675)*f[1720] + 
    ((2757483*s23)/321419 - (2757483*s234)/321419)*f[1728] + 
    ((341564914507077*s23)/12932062043320 - (341564914507077*s234)/
       12932062043320)*f[1755] + ((341564914507077*s23)/2586412408664 - 
      (341564914507077*s234)/2586412408664)*f[1865] + 
    ((-299386296*s23)/3278065 + (299386296*s234)/3278065)*f[2006] + 
    ((290103*s23)/9928 - (290103*s234)/9928)*f[2041] + 
    ((-57530139206328*s23)/1616507755415 + (57530139206328*s234)/
       1616507755415)*f[2289] + 3*s34*f[2291] + 
    ((-3693997207148497192*s23)/4269957691582975 + (3693997207148497192*s234)/
       4269957691582975)*f[2292] + ((-12920787578406*s23)/230929679345 + 
      (12920787578406*s234)/230929679345)*f[2300] + 
    ((-22991893254*s23)/4553542973 + (22991893254*s234)/4553542973)*f[2320] + 
    ((-5281*s23)/1241 + (5281*s234)/1241)*f[2327] + 
    ((1239275*s23)/9928 - (1239275*s234)/9928)*f[2437] + 
    ((27702655886196*s23)/12793504235713 - (27702655886196*s234)/
       12793504235713)*f[2575] + ((-39766*s23)/1241 + (39766*s234)/1241)*
     f[2576] + ((-4356820227509505732976*s23)/43762796381033910775 + 
      (4356820227509505732976*s234)/43762796381033910775)*f[2578] + 
    ((12815278208391*s23)/230929679345 - (12815278208391*s234)/230929679345)*
     f[2579] + ((-567*s23)/1241 + (567*s234)/1241)*f[2606] + 
    (-s23 + s234)*f[2723] + ((73529222735*s23)/18214171892 - 
      (73529222735*s234)/18214171892)*f[2816] + 
    ((79506187058088*s23)/473359656721381 - (79506187058088*s234)/
       473359656721381)*f[3147] + 
    ((-19283746129735387008*s23)/8752559276206782155 + 
      (19283746129735387008*s234)/8752559276206782155)*f[3150] + 
    ((-36*s23)/1241 + (36*s234)/1241)*f[3158] + (-1/4*s23 + s234/4)*f[3185] + 
    ((547251895123*s23)/18214171892 - (547251895123*s234)/18214171892)*
     f[3295] + (-1/4*s23 + s234/4)*f[3388], (122496*f[4])/44905 - 
    (61248*s34*f[2292])/44905 + ((-61248*s23)/44905 + (61248*s234)/44905)*
     f[2578] + ((61248*s23)/44905 - (61248*s234)/44905)*f[3150], 
   (-47328*f[4])/44905 + (23664*s34*f[2292])/44905 + 
    ((23664*s23)/44905 - (23664*s234)/44905)*f[2578] + 
    ((-23664*s23)/44905 + (23664*s234)/44905)*f[3150], 
   (-99552*f[4])/44905 + (49776*s34*f[2292])/44905 + 
    ((49776*s23)/44905 - (49776*s234)/44905)*f[2578] + 
    ((-49776*s23)/44905 + (49776*s234)/44905)*f[3150], 
   (-16992*f[4])/8981 + (8496*s34*f[2292])/8981 + 
    ((8496*s23)/8981 - (8496*s234)/8981)*f[2578] + 
    ((-8496*s23)/8981 + (8496*s234)/8981)*f[3150], 
   (-47328*f[4])/44905 + (23664*s34*f[2292])/44905 + 
    ((23664*s23)/44905 - (23664*s234)/44905)*f[2578] + 
    ((-23664*s23)/44905 + (23664*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -f[39] - f[149] + 
    ((117504*s23)/44905 - (117504*s234)/44905)*f[2292] + 
    (-1/2*s23 + s234/2 + s34/2)*f[2327] + ((-5*s23)/2 + (5*s234)/2 + s34/2)*
     f[2437] + ((117504*s23)/44905 - (117504*s234)/44905)*f[2578] + 
    (-2*s23 + 2*s234)*f[2723] + (-1/2*s23 + s234/2)*f[3185] + 
    (-1/2*s23 + s234/2)*f[3295], (-39168*f[4])/44905 + 
    (19584*s34*f[2292])/44905 + ((19584*s23)/44905 - (19584*s234)/44905)*
     f[2578] + ((-19584*s23)/44905 + (19584*s234)/44905)*f[3150], 
   (78336*f[4])/44905 - (39168*s34*f[2292])/44905 + 
    ((-39168*s23)/44905 + (39168*s234)/44905)*f[2578] + 
    ((39168*s23)/44905 - (39168*s234)/44905)*f[3150], 
   (-39168*f[4])/44905 + (19584*s34*f[2292])/44905 + 
    ((19584*s23)/44905 - (19584*s234)/44905)*f[2578] + 
    ((-19584*s23)/44905 + (19584*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-107712*f[4])/44905 + (53856*s34*f[2292])/44905 + 
    ((53856*s23)/44905 - (53856*s234)/44905)*f[2578] + 
    ((-53856*s23)/44905 + (53856*s234)/44905)*f[3150], 0, 
   (-66816*f[4])/44905 + (33408*s34*f[2292])/44905 + 
    ((33408*s23)/44905 - (33408*s234)/44905)*f[2578] + 
    ((-33408*s23)/44905 + (33408*s234)/44905)*f[3150], 0, 0, 0, 
   (64032*f[4])/44905 - (32016*s34*f[2292])/44905 + 
    ((-32016*s23)/44905 + (32016*s234)/44905)*f[2578] + 
    ((32016*s23)/44905 - (32016*s234)/44905)*f[3150], 
   (22272*f[4])/8981 - (11136*s34*f[2292])/8981 + 
    ((-11136*s23)/8981 + (11136*s234)/8981)*f[2578] + 
    ((11136*s23)/8981 - (11136*s234)/8981)*f[3150], 
   (-8352*f[4])/44905 + (4176*s34*f[2292])/44905 + 
    ((4176*s23)/44905 - (4176*s234)/44905)*f[2578] + 
    ((-4176*s23)/44905 + (4176*s234)/44905)*f[3150], 0, 0, 0, 
   (83520*f[4])/8981 - (41760*s34*f[2292])/8981 + 
    ((-41760*s23)/8981 + (41760*s234)/8981)*f[2578] + 
    ((41760*s23)/8981 - (41760*s234)/8981)*f[3150], 0, 0, 0, 
   (258912*f[4])/44905 - (129456*s34*f[2292])/44905 + 
    ((-129456*s23)/44905 + (129456*s234)/44905)*f[2578] + 
    ((129456*s23)/44905 - (129456*s234)/44905)*f[3150], 
   (-100224*f[4])/44905 + (50112*s34*f[2292])/44905 + 
    ((50112*s23)/44905 - (50112*s234)/44905)*f[2578] + 
    ((-50112*s23)/44905 + (50112*s234)/44905)*f[3150], 0, 0, 0, 
   (58752*f[4])/44905 - (29376*s34*f[2292])/44905 + 
    ((-29376*s23)/44905 + (29376*s234)/44905)*f[2578] + 
    ((29376*s23)/44905 - (29376*s234)/44905)*f[3150], 0, 0, 0, 
   (47328*f[4])/44905 - (23664*s34*f[2292])/44905 + 
    ((-23664*s23)/44905 + (23664*s234)/44905)*f[2578] + 
    ((23664*s23)/44905 - (23664*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 
   (-66816*f[4])/44905 + (33408*s34*f[2292])/44905 + 
    ((33408*s23)/44905 - (33408*s234)/44905)*f[2578] + 
    ((-33408*s23)/44905 + (33408*s234)/44905)*f[3150], 
   (-75168*f[4])/44905 + (37584*s34*f[2292])/44905 + 
    ((37584*s23)/44905 - (37584*s234)/44905)*f[2578] + 
    ((-37584*s23)/44905 + (37584*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-75168*f[4])/44905 + (37584*s34*f[2292])/44905 + 
    ((37584*s23)/44905 - (37584*s234)/44905)*f[2578] + 
    ((-37584*s23)/44905 + (37584*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 
   (39168*f[4])/44905 - (19584*s34*f[2292])/44905 + 
    ((-19584*s23)/44905 + (19584*s234)/44905)*f[2578] + 
    ((19584*s23)/44905 - (19584*s234)/44905)*f[3150], 
   (35904*f[4])/6415 - (17952*s34*f[2292])/6415 + 
    ((-17952*s23)/6415 + (17952*s234)/6415)*f[2578] + 
    ((17952*s23)/6415 - (17952*s234)/6415)*f[3150], 0, 0, 0, 
   (39168*f[4])/44905 - (19584*s34*f[2292])/44905 + 
    ((-19584*s23)/44905 + (19584*s234)/44905)*f[2578] + 
    ((19584*s23)/44905 - (19584*s234)/44905)*f[3150], 
   (117504*f[4])/44905 - (58752*s34*f[2292])/44905 + 
    ((-58752*s23)/44905 + (58752*s234)/44905)*f[2578] + 
    ((58752*s23)/44905 - (58752*s234)/44905)*f[3150], 
   (3264*f[4])/8981 - (1632*s34*f[2292])/8981 + 
    ((-1632*s23)/8981 + (1632*s234)/8981)*f[2578] + 
    ((1632*s23)/8981 - (1632*s234)/8981)*f[3150], 
   (19584*f[4])/44905 - (9792*s34*f[2292])/44905 + 
    ((-9792*s23)/44905 + (9792*s234)/44905)*f[2578] + 
    ((9792*s23)/44905 - (9792*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-19584*f[4])/44905 + (9792*s34*f[2292])/44905 + 
    ((9792*s23)/44905 - (9792*s234)/44905)*f[2578] + 
    ((-9792*s23)/44905 + (9792*s234)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {f[287] + (s23*f[2575])/2 + (-1/2*s23 - s34/2)*f[3147], 0, 
   f[288] + ((-5777831541*s23)/587553932 - (5777831541*s34)/587553932)*
     f[1717] + ((-163185741340583034*s23)/115404261934675 - 
      (163185741340583034*s34)/115404261934675)*f[1720] + 
    (-2*s23 - 2*s34)*f[1721] + ((135490563*s23)/2571352 + 
      (135490563*s34)/2571352)*f[1728] + 
    ((39351168595221047*s23)/232777116779760 + (39351168595221047*s34)/
       232777116779760)*f[1755] + ((39351168595221047*s23)/46555423355952 + 
      (39351168595221047*s34)/46555423355952)*f[1865] + 
    ((-359662578*s23)/655613 - (359662578*s34)/655613)*f[2006] + 
    ((6970205*s23)/39712 + (6970205*s34)/39712)*f[2041] + 
    ((-2796782640623283*s23)/12932062043320 - (2796782640623283*s34)/
       12932062043320)*f[2289] + 
    ((-22343506481941361439*s23)/4269957691582975 - 
      (22343506481941361439*s34)/4269957691582975)*f[2292] + 
    ((-640037860372921*s23)/1847437434760 - (640037860372921*s34)/
       1847437434760)*f[2300] + ((-478791863003*s23)/18214171892 - 
      (478791863003*s34)/18214171892)*f[2320] + 
    ((-6120555*s23)/158848 - (6120555*s34)/158848)*f[2327] + 
    ((108801325*s23)/158848 + (108801325*s34)/158848)*f[2437] + 
    ((692891698350363*s23)/51174016942852 + (692891698350363*s34)/
       51174016942852)*f[2575] + ((-976963*s23)/4964 - (979445*s34)/4964)*
     f[2576] + ((-79244473141342624687916*s23)/131288389143101732325 - 
      (79244473141342624687916*s34)/131288389143101732325)*f[2578] + 
    ((1260442604163527*s23)/3694874869520 + (1260442604163527*s34)/
       3694874869520)*f[2579] + ((-24831*s23)/9928 - (24831*s34)/9928)*
     f[2606] + ((-97*s23)/32 - (97*s34)/32)*f[2723] + 
    ((1545660620361*s23)/72856687568 + (1545660620361*s34)/72856687568)*
     f[2816] + ((3958564427114085*s23)/3313517597049667 + 
      (3958564427114085*s34)/3313517597049667)*f[3147] + 
    ((1113942225601500566*s23)/1250365610886683165 + 
      (1113942225601500566*s34)/1250365610886683165)*f[3150] + 
    ((3*s23)/4 + (3*s34)/4)*f[3151] + ((315*s23)/2482 + (315*s34)/2482)*
     f[3158] + ((-821*s23)/192 - (821*s34)/192)*f[3185] + 
    ((132341287660777*s23)/874280250816 + (132341287660777*s34)/874280250816)*
     f[3295], (9763*f[1])/194449 + (3000458807096*f[4])/2907666870885 + 
    (390763*f[12])/3500082 + f[32]/9 + f[39]/12 + (5*f[149])/12 - 
    (657022*f[287])/21583839 + (184*f[288])/5193 - (330103*f[291])/3500082 - 
    (10*f[318])/577 - f[435]/3 + ((-35847279*s23)/146888483 - 
      (40203189*s34)/146888483)*f[1717] + 
    ((-4272771899640312*s23)/115404261934675 - (191638981784424*s34)/
       4616170477387)*f[1720] + ((919161*s23)/642838 + (1030851*s34)/642838)*
     f[1728] + ((113854971502359*s23)/25864124086640 + 
      (25525187537833*s34)/5172824817328)*f[1755] + 
    ((113854971502359*s23)/5172824817328 + (127625937689165*s34)/
       5172824817328)*f[1865] + ((-49897716*s23)/3278065 - 
      (56301276*s34)/3278065)*f[2006] + 
    ((96701*s23)/19856 + (109111*s34)/19856)*f[2041] + 
    ((-9588356534388*s23)/1616507755415 - (2157082443612*s34)/323301551083)*
     f[2289] + ((-1846998603574248596*s23)/12809873074748925 - 
      (27743736368390004*s34)/170798307663319)*f[2292] + 
    ((-2153464596401*s23)/230929679345 - (484569676899*s34)/46185935869)*
     f[2300] + ((-3831982209*s23)/4553542973 - (4297617819*s34)/4553542973)*
     f[2320] + ((-5281*s23)/7446 - (7455*s34)/9928)*f[2327] + 
    ((1239275*s23)/59568 + (471005*s34)/19856)*f[2437] + 
    ((4617109314366*s23)/12793504235713 + (5355674234568*s34)/12793504235713)*
     f[2575] + ((-19883*s23)/3723 - (7455*s34)/1241)*f[2576] + 
    ((-2178410113754752866488*s23)/131288389143101732325 - 
      (159713194078507624104*s34)/8752559276206782155)*f[2578] + 
    ((4271759402797*s23)/461859358690 + (962105395797*s34)/92371871738)*
     f[2579] + ((-189*s23)/2482 - (189*s34)/2482)*f[2606] - (s23*f[2723])/6 + 
    ((73529222735*s23)/109285031352 + (12892853457*s34)/18214171892)*
     f[2816] + ((13251031176348*s23)/473359656721381 + 
      (106051386798072*s34)/3313517597049667)*f[3147] + 
    ((-3213957688289231168*s23)/8752559276206782155 - 
      (2940566247134499808*s34)/8752559276206782155)*f[3150] + 
    ((-6*s23)/1241 - (6*s34)/1241)*f[3158] + (-1/24*s23 - s34/24)*f[3185] + 
    ((547251895123*s23)/109285031352 + (192625026393*s34)/36428343784)*
     f[3295] + (-1/24*s23 - s34/24)*f[3388], -2*f[4] + (s23*f[2578])/2 + 
    (-1/2*s23 - s34/2)*f[3150], f[291] + (s23*f[2579])/2 + 
    (-1/2*s23 - s34/2)*f[3151], 0, (-87867*f[1])/388898 + 
    (401911159844*f[4])/323074096765 - (390763*f[12])/777796 - f[32]/2 + 
    (3*f[39])/4 + (15*f[149])/4 + (985533*f[287])/7194613 - (92*f[288])/577 + 
    (330103*f[291])/777796 + (45*f[318])/577 + 6*f[435] + 
    ((322625511*s23)/293776966 + (361828701*s34)/293776966)*f[1717] + 
    ((19227473548381404*s23)/115404261934675 + (862375418029908*s34)/
       4616170477387)*f[1720] + ((-8272449*s23)/1285676 - 
      (9277659*s34)/1285676)*f[1728] + 
    ((-1024694743521231*s23)/51728248173280 - (229726687840497*s34)/
       10345649634656)*f[1755] + ((-1024694743521231*s23)/10345649634656 - 
      (1148633439202485*s34)/10345649634656)*f[1865] + 
    ((224539722*s23)/3278065 + (253355742*s34)/3278065)*f[2006] + 
    ((-870309*s23)/39712 - (981999*s34)/39712)*f[2041] + 
    ((43147604404746*s23)/1616507755415 + (9706870996254*s34)/323301551083)*
     f[2289] + ((2757927941055265854*s23)/4269957691582975 + 
      (124846813657755018*s34)/170798307663319)*f[2292] + 
    ((19381181367609*s23)/461859358690 + (4361127092091*s34)/92371871738)*
     f[2300] + ((34487839881*s23)/9107085946 + (38678560371*s34)/9107085946)*
     f[2320] + ((74541*s23)/19856 + (67095*s34)/19856)*f[2327] + 
    ((-3606135*s23)/39712 - (4239045*s34)/39712)*f[2437] + 
    ((-20776991914647*s23)/12793504235713 - (24100534055556*s34)/
       12793504235713)*f[2575] + ((59649*s23)/2482 + (67095*s34)/2482)*
     f[2576] + ((3138785606458838246772*s23)/43762796381033910775 + 
      (718709373353284308468*s34)/8752559276206782155)*f[2578] + 
    ((-38445834625173*s23)/923718717380 - (8658948562173*s34)/184743743476)*
     f[2579] + ((1701*s23)/4964 + (1701*s34)/4964)*f[2606] + 3*s23*f[2723] + 
    ((-220587668205*s23)/72856687568 - (116035681113*s34)/36428343784)*
     f[2816] + ((-59629640293566*s23)/473359656721381 - 
      (477231240591324*s34)/3313517597049667)*f[3147] + 
    ((14462809597301540256*s23)/8752559276206782155 + 
      (13232548112105249136*s34)/8752559276206782155)*f[3150] + 
    ((27*s23)/1241 + (27*s34)/1241)*f[3158] + ((3*s23)/4 + (3*s34)/4)*
     f[3185] + ((-400193449653*s23)/18214171892 - (423160837695*s34)/
       18214171892)*f[3295] + ((3*s23)/16 + (3*s34)/16)*f[3388], 
   (-15776*f[4])/44905 + (3944*s23*f[2578])/44905 + 
    ((-3944*s23)/44905 - (3944*s34)/44905)*f[3150], 
   f[294] + ((68926983*s23)/41968138 + (68926983*s34)/41968138)*f[1717] + 
    ((-2*s23)/3 - (2*s34)/3)*f[1718] + 
    ((6775043848856132*s23)/36269910893755 + (6775043848856132*s34)/
       36269910893755)*f[1720] + (2*s23 + 2*s34)*f[1721] + 
    (-2*s23 - 2*s34)*f[1724] + ((-778377*s23)/183668 - (778377*s34)/183668)*
     f[1728] + ((-3436918098595915*s23)/146317044832992 - 
      (3436918098595915*s34)/146317044832992)*f[1755] + 
    ((-17184590492979575*s23)/146317044832992 - (17184590492979575*s34)/
       146317044832992)*f[1865] + ((1297372694*s23)/36058715 + 
      (1297372694*s34)/36058715)*f[2006] + 
    ((-15085729*s23)/1310496 - (15085729*s34)/1310496)*f[2041] + 
    ((16834601044587*s23)/1016090589118 + (16834601044587*s34)/1016090589118)*
     f[2289] + ((-2*s23)/3 - (2*s34)/3)*f[2290] + 
    ((219385612581181714*s23)/575137158458115 + (219385612581181714*s34)/
       575137158458115)*f[2292] + ((31523644075721*s23)/1016090589118 + 
      (31523644075721*s34)/1016090589118)*f[2300] + 
    ((-625198383*s23)/1301012278 - (625198383*s34)/1301012278)*f[2320] + 
    ((16343779*s23)/1310496 + (16343779*s34)/1310496)*f[2327] + 
    ((7513445*s23)/655248 + (7513445*s34)/655248)*f[2437] + 
    ((-165176794079997*s23)/140728546592843 - (165176794079997*s34)/
       140728546592843)*f[2575] + ((119635*s23)/7446 + (119635*s34)/7446)*
     f[2576] + ((16846680496673637654964*s23)/288834456114823811115 + 
      (16846680496673637654964*s34)/288834456114823811115)*f[2578] + 
    ((-14584527273709*s23)/508045294559 - (14584527273709*s34)/508045294559)*
     f[2579] + (s23*f[2582])/2 + ((1011*s23)/4964 + (1011*s34)/4964)*
     f[2606] + ((106*s23)/33 + (106*s34)/33)*f[2723] + 
    ((-1989480051*s23)/2602024556 - (1989480051*s34)/2602024556)*f[2816] + 
    (2*s23 + 2*s34)*f[2868] + ((-5536140769308855*s23)/36448693567546337 - 
      (5536140769308855*s34)/36448693567546337)*f[3147] + 
    ((-4808085339613257362872*s23)/288834456114823811115 - 
      (4808085339613257362872*s34)/288834456114823811115)*f[3150] + 
    ((-2*s23)/11 - (2*s34)/11)*f[3151] + ((-27*s23)/2482 - (27*s34)/2482)*
     f[3158] + ((3703*s23)/1584 + (3703*s34)/1584)*f[3185] + 
    ((10589020109845*s23)/1030401724176 + (10589020109845*s34)/1030401724176)*
     f[3295] + ((3*s23)/8 + (3*s34)/8)*f[3388], 0, 
   (46512*f[4])/6415 - (11628*s23*f[2578])/6415 + 
    ((11628*s23)/6415 + (11628*s34)/6415)*f[3150], 
   (-35151*f[1])/194449 + (11142146666312*f[4])/6784556032065 - 
    (711575*f[12])/3500082 - (5*f[32])/9 - (2*f[39])/3 - (10*f[149])/3 + 
    (7807274*f[287])/151086873 - (184*f[288])/5193 + 
    (650915*f[291])/3500082 + (10*f[318])/577 + f[435] + 
    ((35847279*s23)/146888483 + (40203189*s34)/146888483)*f[1717] + 
    ((4272771899640312*s23)/115404261934675 + (191638981784424*s34)/
       4616170477387)*f[1720] + ((-919161*s23)/642838 - (1030851*s34)/642838)*
     f[1728] + ((-113854971502359*s23)/25864124086640 - 
      (25525187537833*s34)/5172824817328)*f[1755] + 
    ((-113854971502359*s23)/5172824817328 - (127625937689165*s34)/
       5172824817328)*f[1865] + ((49897716*s23)/3278065 + 
      (56301276*s34)/3278065)*f[2006] + 
    ((-96701*s23)/19856 - (109111*s34)/19856)*f[2041] + 
    ((9588356534388*s23)/1616507755415 + (2157082443612*s34)/323301551083)*
     f[2289] + ((1866551881383748436*s23)/12809873074748925 + 
      (27743736368390004*s34)/170798307663319)*f[2292] + 
    ((2153464596401*s23)/230929679345 + (484569676899*s34)/46185935869)*
     f[2300] + ((3831982209*s23)/4553542973 + (4297617819*s34)/4553542973)*
     f[2320] + ((12437*s23)/29784 + (7455*s34)/9928)*f[2327] + 
    ((-1326145*s23)/59568 - (471005*s34)/19856)*f[2437] + 
    ((-4617109314366*s23)/12793504235713 - (5355674234568*s34)/
       12793504235713)*f[2575] + ((19883*s23)/3723 + (7455*s34)/1241)*
     f[2576] + ((2261115512977112554808*s23)/131288389143101732325 + 
      (159713194078507624104*s34)/8752559276206782155)*f[2578] + 
    ((-4271759402797*s23)/461859358690 - (962105395797*s34)/92371871738)*
     f[2579] + ((189*s23)/2482 + (189*s34)/2482)*f[2606] - (s23*f[2723])/2 + 
    ((-91743394627*s23)/109285031352 - (12892853457*s34)/18214171892)*
     f[2816] + ((-13251031176348*s23)/473359656721381 - 
      (106051386798072*s34)/3313517597049667)*f[3147] + 
    ((11060367358102842624*s23)/8752559276206782155 + 
      (9938715412103396512*s34)/8752559276206782155)*f[3150] + 
    ((6*s23)/1241 + (6*s34)/1241)*f[3158] + (-1/4*s23 - s34/4)*f[3185] + 
    ((-105628201935*s23)/18214171892 - (313982025941*s34)/54642515676)*
     f[3295] + ((5*s23)/24 + (5*s34)/24)*f[3388], 0, 
   (71808*f[4])/44905 - (17952*s23*f[2578])/44905 + 
    ((17952*s23)/44905 + (17952*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (965774624*f[4])/34891185 - 
    (198*f[287])/259 - f[291] - f[318] - (99*s23*f[2575])/277 - 
    (60136125176*s23*f[2578])/9664858245 - (s23*f[2579])/2 - 
    (s23*f[2606])/2 - (1782*s23*f[3147])/71743 - (2247922512*s23*f[3150])/
     3221619415 + (-1/2*s23 - s34/2)*f[3158], 
   (4*f[288])/3 + ((-1925943847*s23)/146888483 - (1925943847*s34)/146888483)*
     f[1717] + ((-217580988454110712*s23)/115404261934675 - 
      (217580988454110712*s34)/115404261934675)*f[1720] + 
    ((-8*s23)/3 - (8*s34)/3)*f[1721] + 
    ((45163521*s23)/642838 + (45163521*s34)/642838)*f[1728] + 
    ((39351168595221047*s23)/174582837584820 + (39351168595221047*s34)/
       174582837584820)*f[1755] + ((39351168595221047*s23)/34916567516964 + 
      (39351168595221047*s34)/34916567516964)*f[1865] + 
    ((-479550104*s23)/655613 - (479550104*s34)/655613)*f[2006] + 
    ((6970205*s23)/29784 + (6970205*s34)/29784)*f[2041] + 
    ((-932260880207761*s23)/3233015510830 - (932260880207761*s34)/
       3233015510830)*f[2289] + 
    ((-29791341975921815252*s23)/4269957691582975 - 
      (29791341975921815252*s34)/4269957691582975)*f[2292] + 
    ((-640037860372921*s23)/1385578076070 - (640037860372921*s34)/
       1385578076070)*f[2300] + ((-478791863003*s23)/13660628919 - 
      (478791863003*s34)/13660628919)*f[2320] + 
    ((-2040185*s23)/39712 - (2040185*s34)/39712)*f[2327] + 
    ((108801325*s23)/119136 + (108801325*s34)/119136)*f[2437] + 
    ((230963899450121*s23)/12793504235713 + (230963899450121*s34)/
       12793504235713)*f[2575] + ((-976963*s23)/3723 - (979445*s34)/3723)*
     f[2576] + ((-316977892565370498751664*s23)/393865167429305196975 - 
      (316977892565370498751664*s34)/393865167429305196975)*f[2578] + 
    ((1260442604163527*s23)/2771156152140 + (1260442604163527*s34)/
       2771156152140)*f[2579] + ((-8277*s23)/2482 - (8277*s34)/2482)*
     f[2606] + ((-97*s23)/24 - (97*s34)/24)*f[2723] + 
    ((515220206787*s23)/18214171892 + (515220206787*s34)/18214171892)*
     f[2816] + ((5278085902818780*s23)/3313517597049667 + 
      (5278085902818780*s34)/3313517597049667)*f[3147] + 
    ((4455768902406002264*s23)/3751096832660049495 + 
      (4455768902406002264*s34)/3751096832660049495)*f[3150] + 
    (s23 + s34)*f[3151] + ((210*s23)/1241 + (210*s34)/1241)*f[3158] + 
    ((-821*s23)/144 - (821*s34)/144)*f[3185] + 
    ((132341287660777*s23)/655710188112 + (132341287660777*s34)/655710188112)*
     f[3295], (205023*f[1])/194449 + (24807492776456*f[4])/969222290295 + 
    (2735341*f[12])/1166694 + (7*f[32])/3 + (5*f[39])/2 + (25*f[149])/2 - 
    (4599154*f[287])/7194613 + (1288*f[288])/1731 - 
    (2310721*f[291])/1166694 - (210*f[318])/577 - 4*f[435] + 
    ((-107541837*s23)/20984069 - (120609567*s34)/20984069)*f[1717] + 
    ((-12818315698920936*s23)/16486323133525 - (574916945353272*s34)/
       659452925341)*f[1720] + ((2757483*s23)/91834 + (3092553*s34)/91834)*
     f[1728] + ((341564914507077*s23)/3694874869520 + 
      (76575562613499*s34)/738974973904)*f[1755] + 
    ((341564914507077*s23)/738974973904 + (382877813067495*s34)/738974973904)*
     f[1865] + ((-149693148*s23)/468295 - (168903828*s34)/468295)*f[2006] + 
    ((2030721*s23)/19856 + (2291331*s34)/19856)*f[2041] + 
    ((-28765069603164*s23)/230929679345 - (6471247330836*s34)/46185935869)*
     f[2289] + ((-264027963290281868*s23)/87141993705775 - 
      (83231209105170012*s34)/24399758237617)*f[2292] + 
    ((-45222756524421*s23)/230929679345 - (10175963214879*s34)/46185935869)*
     f[2300] + ((-11495946627*s23)/650506139 - (12892853457*s34)/650506139)*
     f[2320] + ((-144145*s23)/9928 - (156555*s34)/9928)*f[2327] + 
    ((8712155*s23)/19856 + (9891105*s34)/19856)*f[2437] + 
    ((96959295601686*s23)/12793504235713 + (112469158925928*s34)/
       12793504235713)*f[2575] + ((-139181*s23)/1241 - (156555*s34)/1241)*
     f[2576] + ((-312954228008138723144*s23)/893118293490487975 - 
      (479139582235522872312*s34)/1250365610886683165)*f[2578] + 
    ((89706947458737*s23)/461859358690 + (20204213311737*s34)/92371871738)*
     f[2579] + ((-3969*s23)/2482 - (3969*s34)/2482)*f[2606] - 2*s23*f[2723] + 
    ((73529222735*s23)/5204049112 + (38678560371*s34)/2602024556)*f[2816] + 
    ((278271654703308*s23)/473359656721381 + (318154160394216*s34)/
       473359656721381)*f[3147] + 
    ((-9641873064867693504*s23)/1250365610886683165 - 
      (8821698741403499424*s34)/1250365610886683165)*f[3150] + 
    ((-126*s23)/1241 - (126*s34)/1241)*f[3158] + (-1/2*s23 - s34/2)*f[3185] + 
    ((137300853385*s23)/1301012278 + (144956649399*s34)/1301012278)*f[3295] + 
    ((-7*s23)/8 - (7*s34)/8)*f[3388], (123888*f[4])/8981 - 
    (30972*s23*f[2578])/8981 + ((30972*s23)/8981 + (30972*s34)/8981)*f[3150], 
   (-63924*f[1])/194449 - (102244690966624*f[4])/6784556032065 - 
    (380242*f[12])/194449 - (11*f[39])/4 - (55*f[149])/4 + 
    (29365800*f[287])/50362291 - (164*f[288])/1731 + (345868*f[291])/194449 + 
    (102*f[318])/577 + ((60498271*s23)/146888483 + (104928553*s34)/146888483)*
     f[1717] + ((13194809943426904*s23)/115404261934675 + 
      (3695380837538696*s34)/23080852386935)*f[1720] + 
    ((-4*s23)/3 - (4*s34)/3)*f[1721] + 
    ((-3661065*s23)/642838 - (4800303*s34)/642838)*f[1728] + 
    ((-18110090625632347*s23)/1396662700678560 - (5136549175753955*s34)/
       279332540135712)*f[1755] + ((-18110090625632347*s23)/279332540135712 - 
      (25682745878769775*s34)/279332540135712)*f[1865] + 
    ((314115946*s23)/3278065 + (379432258*s34)/3278065)*f[2006] + 
    ((-3652511*s23)/119136 - (4412003*s34)/119136)*f[2041] + 
    ((182925027207299*s23)/6466031021660 + (46444779246559*s34)/
       1293206204332)*f[2289] + ((3420868518210769744*s23)/4269957691582975 + 
      (841615535215784904*s34)/853991538316595)*f[2292] + 
    ((89119686443549*s23)/2771156152140 + (24711648548221*s34)/554231230428)*
     f[2300] + ((88823087027*s23)/13660628919 + (103071536693*s34)/
       13660628919)*f[2320] + ((-2328313*s23)/79424 - (2219105*s34)/79424)*
     f[2327] + ((-71449805*s23)/238272 - (77406605*s34)/238272)*f[2437] + 
    ((-42832666814419*s23)/25587008471426 - (61828968671011*s34)/
       25587008471426)*f[2575] + ((79195*s23)/3723 + (104015*s34)/3723)*
     f[2576] + ((15383450385095167188908*s23)/393865167429305196975 + 
      (864729960823430755196*s34)/15754606697172207879)*f[2578] + 
    ((-211608804594223*s23)/5542312304280 - (56097183437867*s34)/
       1108462460856)*f[2579] + ((879*s23)/2482 + (879*s34)/2482)*f[2606] + 
    ((371*s23)/48 + (371*s34)/48)*f[2723] + 
    ((-70608915135*s23)/18214171892 - (84857364801*s34)/18214171892)*
     f[2816] + ((-141603007608177*s23)/3313517597049667 - 
      (312569724317505*s34)/3313517597049667)*f[3147] + 
    ((777203906178481806796*s23)/26257677828620346465 + 
      (786922006755567187276*s34)/26257677828620346465)*f[3150] + 
    (s23/2 + s34/2)*f[3151] + ((87*s23)/1241 + (87*s34)/1241)*f[3158] + 
    ((-1289*s23)/288 - (1289*s34)/288)*f[3185] + 
    ((-80154506236643*s23)/1311420376224 - (88361613244259*s34)/
       1311420376224)*f[3295], (-58578*f[1])/194449 + 
    (1607644639376*f[4])/969222290295 - (390763*f[12])/583347 - (2*f[32])/3 + 
    f[39] + 5*f[149] + (1314044*f[287])/7194613 - (368*f[288])/1731 + 
    (330103*f[291])/583347 + (60*f[318])/577 + 8*f[435] + 
    ((215083674*s23)/146888483 + (241219134*s34)/146888483)*f[1717] + 
    ((25636631397841872*s23)/115404261934675 + (1149833890706544*s34)/
       4616170477387)*f[1720] + ((-2757483*s23)/321419 - 
      (3092553*s34)/321419)*f[1728] + 
    ((-341564914507077*s23)/12932062043320 - (76575562613499*s34)/
       2586412408664)*f[1755] + ((-341564914507077*s23)/2586412408664 - 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((299386296*s23)/3278065 + (337807656*s34)/3278065)*f[2006] + 
    ((-290103*s23)/9928 - (327333*s34)/9928)*f[2041] + 
    ((57530139206328*s23)/1616507755415 + (12942494661672*s34)/323301551083)*
     f[2289] + ((3677237254740354472*s23)/4269957691582975 + 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((12920787578406*s23)/230929679345 + (2907418061394*s34)/46185935869)*
     f[2300] + ((22991893254*s23)/4553542973 + (25785706914*s34)/4553542973)*
     f[2320] + ((24847*s23)/4964 + (22365*s34)/4964)*f[2327] + 
    ((-1202045*s23)/9928 - (1413015*s34)/9928)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 - (32134045407408*s34)/
       12793504235713)*f[2575] + ((39766*s23)/1241 + (44730*s34)/1241)*
     f[2576] + ((4185047475278450995696*s23)/43762796381033910775 + 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s23)/230929679345 - (2886316187391*s34)/46185935869)*
     f[2579] + ((567*s23)/1241 + (567*s34)/1241)*f[2606] + 4*s23*f[2723] + 
    ((-73529222735*s23)/18214171892 - (38678560371*s34)/9107085946)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 - (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((19283746129735387008*s23)/8752559276206782155 + 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((36*s23)/1241 + (36*s34)/1241)*f[3158] + (s23 + s34)*f[3185] + 
    ((-133397816551*s23)/4553542973 - (141053612565*s34)/4553542973)*
     f[3295] + (s23/4 + s34/4)*f[3388], (-321504*f[4])/44905 + 
    (80376*s23*f[2578])/44905 + ((-80376*s23)/44905 - (80376*s34)/44905)*
     f[3150], (29289*f[1])/194449 + (2155063001144*f[4])/969222290295 + 
    (390763*f[12])/1166694 + f[32]/3 + f[39] + 5*f[149] - 
    (657022*f[287])/7194613 + (184*f[288])/1731 - (330103*f[291])/1166694 - 
    (30*f[318])/577 + ((-107541837*s23)/146888483 - 
      (120609567*s34)/146888483)*f[1717] + 
    ((-12818315698920936*s23)/115404261934675 - (574916945353272*s34)/
       4616170477387)*f[1720] + ((2757483*s23)/642838 + (3092553*s34)/642838)*
     f[1728] + ((341564914507077*s23)/25864124086640 + 
      (76575562613499*s34)/5172824817328)*f[1755] + 
    ((341564914507077*s23)/5172824817328 + (382877813067495*s34)/
       5172824817328)*f[1865] + ((-149693148*s23)/3278065 - 
      (168903828*s34)/3278065)*f[2006] + 
    ((290103*s23)/19856 + (327333*s34)/19856)*f[2041] + 
    ((-28765069603164*s23)/1616507755415 - (6471247330836*s34)/323301551083)*
     f[2289] + ((-1855378579778319956*s23)/4269957691582975 - 
      (83231209105170012*s34)/170798307663319)*f[2292] + 
    ((-6460393789203*s23)/230929679345 - (1453709030697*s34)/46185935869)*
     f[2300] + ((-11495946627*s23)/4553542973 - (12892853457*s34)/4553542973)*
     f[2320] + ((-17401*s23)/9928 - (22365*s34)/9928)*f[2327] + 
    ((1276505*s23)/19856 + (1413015*s34)/19856)*f[2437] + 
    ((13851327943098*s23)/12793504235713 + (16067022703704*s34)/
       12793504235713)*f[2575] + ((-19883*s23)/1241 - (22365*s34)/1241)*
     f[2576] + ((-2224534278705684231128*s23)/43762796381033910775 - 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s23)/461859358690 + (2886316187391*s34)/92371871738)*
     f[2579] + ((-567*s23)/2482 - (567*s34)/2482)*f[2606] + s23*f[2723] + 
    ((73529222735*s23)/36428343784 + (38678560371*s34)/18214171892)*f[2816] + 
    ((39753093529044*s23)/473359656721381 + (318154160394216*s34)/
       3313517597049667)*f[3147] + 
    ((-17594315297786894304*s23)/8752559276206782155 - 
      (3863784497771368896*s34)/1750511855241356431)*f[3150] + 
    ((-18*s23)/1241 - (18*s34)/1241)*f[3158] + (s23/4 + s34/4)*f[3185] + 
    ((280456262021*s23)/18214171892 + (313982025941*s34)/18214171892)*
     f[3295] + (-1/8*s23 - s34/8)*f[3388], (62016*f[4])/6415 - 
    (15504*s23*f[2578])/6415 + ((15504*s23)/6415 + (15504*s34)/6415)*f[3150], 
   (140352*f[4])/44905 - (35088*s23*f[2578])/44905 + 
    ((35088*s23)/44905 + (35088*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   (-189*f[1])/7751 - (684044668424*f[4])/90147191645 + (189*f[12])/7751 + 
    (353*f[39])/368 + (1765*f[149])/368 - (102330*f[287])/2007509 - 
    (4*f[288])/3 - (3411*f[291])/15502 - f[294] + 
    ((3369398813*s23)/293776966 + (3369398813*s34)/293776966)*f[1717] + 
    ((2*s23)/3 + (2*s34)/3)*f[1718] + 
    ((431259417670172972*s23)/253889376256285 + (2156254981123649884*s34)/
       1269446881281425)*f[1720] + ((2*s23)/3 + (2*s34)/3)*f[1721] + 
    (2*s23 + 2*s34)*f[1724] + ((-84878403*s23)/1285676 - 
      (84878403*s34)/1285676)*f[1728] + 
    ((-620428007563394293*s23)/3072657941492832 - (3101993978372569517*s34)/
       15363289707464160)*f[1755] + 
    ((-3102140037816971465*s23)/3072657941492832 - (3101993978372569517*s34)/
       3072657941492832)*f[1865] + ((24591852822*s23)/36058715 + 
      (4922596914*s34)/7211743)*f[2006] + 
    ((-95317259*s23)/436832 - (95399165*s34)/436832)*f[2041] + 
    ((1922042030588521*s23)/7112634123826 + (9612914957468567*s34)/
       35563170619130)*f[2289] + ((2*s23)/3 + (2*s34)/3)*f[2290] + 
    ((183421423853955847586*s23)/28181720764447635 + 
      (917969463245543425462*s34)/140908603822238175)*f[2292] + 
    ((1318265088546025*s23)/3048271767354 + (6590166240790427*s34)/
       15241358836770)*f[2300] + ((970712892049*s23)/27321257838 + 
      (970712892049*s34)/27321257838)*f[2320] + 
    ((66749231*s23)/1310496 + (65520641*s34)/1310496)*f[2327] + 
    ((-184124895*s23)/218416 - (185353485*s34)/218416)*f[2437] + 
    ((-2354367264633487*s23)/140728546592843 - (2352048860754091*s34)/
       140728546592843)*f[2575] + ((1834291*s23)/7446 + (613085*s34)/2482)*
     f[2576] + ((659547842337633956833292*s23)/866503368344471433345 + 
      (3292954366567557377745988*s34)/4332516841722357166725)*f[2578] + 
    ((-1296873817413841*s23)/3048271767354 - (6483209885129507*s34)/
       15241358836770)*f[2579] - (s23*f[2582])/2 + 
    ((15543*s23)/4964 + (15543*s34)/4964)*f[2606] + 
    ((-89*s23)/22 - (89*s34)/22)*f[2723] + 
    ((-250646923215*s23)/9107085946 - (250646923215*s34)/9107085946)*
     f[2816] + (-2*s23 - 2*s34)*f[2868] + 
    ((-52143745127416479*s23)/36448693567546337 - (7443144836798193*s34)/
       5206956223935191)*f[3147] + 
    ((587162014953627330104*s23)/96278152038274603705 + 
      (590258623552796909048*s34)/96278152038274603705)*f[3150] + 
    ((-9*s23)/11 - (9*s34)/11)*f[3151] + ((-393*s23)/2482 - (393*s34)/2482)*
     f[3158] + ((107*s23)/22 + (107*s34)/22)*f[3185] + 
    ((-120051562973393*s23)/601067672436 - (120051562973393*s34)/
       601067672436)*f[3295] + ((-3*s23)/8 - (3*s34)/8)*f[3388], 
   (58578*f[1])/194449 + (11073292449904*f[4])/969222290295 + 
    (390763*f[12])/583347 + (2*f[32])/3 + (3*f[39])/2 + (15*f[149])/2 - 
    (1314044*f[287])/7194613 + (368*f[288])/1731 - (330103*f[291])/583347 - 
    (60*f[318])/577 + 2*f[435] + ((-215083674*s23)/146888483 - 
      (241219134*s34)/146888483)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 - (1149833890706544*s34)/
       4616170477387)*f[1720] + ((2757483*s23)/321419 + (3092553*s34)/321419)*
     f[1728] + ((341564914507077*s23)/12932062043320 + 
      (76575562613499*s34)/2586412408664)*f[1755] + 
    ((341564914507077*s23)/2586412408664 + (382877813067495*s34)/
       2586412408664)*f[1865] + ((-299386296*s23)/3278065 - 
      (337807656*s34)/3278065)*f[2006] + 
    ((290103*s23)/9928 + (327333*s34)/9928)*f[2041] + 
    ((-57530139206328*s23)/1616507755415 - (12942494661672*s34)/323301551083)*
     f[2289] + ((-3705170508753925672*s23)/4269957691582975 - 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((-12920787578406*s23)/230929679345 - (2907418061394*s34)/46185935869)*
     f[2300] + ((-22991893254*s23)/4553542973 - (25785706914*s34)/4553542973)*
     f[2320] + ((-9321*s23)/2482 - (22365*s34)/4964)*f[2327] + 
    ((1264095*s23)/9928 + (1413015*s34)/9928)*f[2437] + 
    ((27702655886196*s23)/12793504235713 + (32134045407408*s34)/
       12793504235713)*f[2575] + ((-39766*s23)/1241 - (44730*s34)/1241)*
     f[2576] + ((-4471335395663542224496*s23)/43762796381033910775 - 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s23)/230929679345 + (2886316187391*s34)/46185935869)*
     f[2579] + ((-567*s23)/1241 - (567*s34)/1241)*f[2606] + s23*f[2723] + 
    ((73529222735*s23)/18214171892 + (38678560371*s34)/9107085946)*f[2816] + 
    ((79506187058088*s23)/473359656721381 + (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((-19283746129735387008*s23)/8752559276206782155 - 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((-36*s23)/1241 - (36*s34)/1241)*f[3158] + (s23/4 + s34/4)*f[3185] + 
    ((556358981069*s23)/18214171892 + (586982165125*s34)/18214171892)*
     f[3295] + (-1/4*s23 - s34/4)*f[3388], (-446016*f[4])/44905 + 
    (111504*s23*f[2578])/44905 + ((-111504*s23)/44905 - (111504*s34)/44905)*
     f[3150], (29289*f[1])/194449 + (1732365098168*f[4])/969222290295 + 
    (390763*f[12])/1166694 + f[32]/3 - (657022*f[287])/7194613 + 
    (184*f[288])/1731 - (330103*f[291])/1166694 - (30*f[318])/577 - f[435] + 
    ((-107541837*s23)/146888483 - (120609567*s34)/146888483)*f[1717] + 
    ((-12818315698920936*s23)/115404261934675 - (574916945353272*s34)/
       4616170477387)*f[1720] + ((2757483*s23)/642838 + (3092553*s34)/642838)*
     f[1728] + ((341564914507077*s23)/25864124086640 + 
      (76575562613499*s34)/5172824817328)*f[1755] + 
    ((341564914507077*s23)/5172824817328 + (382877813067495*s34)/
       5172824817328)*f[1865] + ((-149693148*s23)/3278065 - 
      (168903828*s34)/3278065)*f[2006] + 
    ((290103*s23)/19856 + (327333*s34)/19856)*f[2041] + 
    ((-28765069603164*s23)/1616507755415 - (6471247330836*s34)/323301551083)*
     f[2289] + ((-1844205278172891476*s23)/4269957691582975 - 
      (83231209105170012*s34)/170798307663319)*f[2292] + 
    ((-6460393789203*s23)/230929679345 - (1453709030697*s34)/46185935869)*
     f[2300] + ((-11495946627*s23)/4553542973 - (12892853457*s34)/4553542973)*
     f[2320] + ((-22365*s23)/9928 - (22365*s34)/9928)*f[2327] + 
    ((1226865*s23)/19856 + (1413015*s34)/19856)*f[2437] + 
    ((13851327943098*s23)/12793504235713 + (16067022703704*s34)/
       12793504235713)*f[2575] + ((-19883*s23)/1241 - (22365*s34)/1241)*
     f[2576] + ((-2137057414143573022328*s23)/43762796381033910775 - 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s23)/461859358690 + (2886316187391*s34)/92371871738)*
     f[2579] + ((-567*s23)/2482 - (567*s34)/2482)*f[2606] - 
    (3*s23*f[2723])/2 + ((73529222735*s23)/36428343784 + 
      (38678560371*s34)/18214171892)*f[2816] + 
    ((39753093529044*s23)/473359656721381 + (318154160394216*s34)/
       3313517597049667)*f[3147] + 
    ((-2437330915880367552*s23)/1750511855241356431 - 
      (8821698741403499424*s34)/8752559276206782155)*f[3150] + 
    ((-18*s23)/1241 - (18*s34)/1241)*f[3158] + (-1/4*s23 - s34/4)*f[3185] + 
    ((280456262021*s23)/18214171892 + (277553682157*s34)/18214171892)*
     f[3295] + (-1/8*s23 - s34/8)*f[3388], (-16320*f[4])/8981 + 
    (4080*s23*f[2578])/8981 + ((-4080*s23)/8981 - (4080*s34)/8981)*f[3150], 
   (-226848*f[4])/44905 + (56712*s23*f[2578])/44905 + 
    ((-56712*s23)/44905 - (56712*s34)/44905)*f[3150], 0, 0, 0, 0, 
   (-152307*f[1])/194449 - (25934058489032*f[4])/2261518677355 - 
    (5400731*f[12])/3500082 - (17*f[32])/9 - (3*f[39])/2 - (15*f[149])/2 + 
    (62997122*f[287])/151086873 - (2392*f[288])/5193 + 
    (4612151*f[291])/3500082 + (130*f[318])/577 + 6*f[435] + 
    ((466014627*s23)/146888483 + (522641457*s34)/146888483)*f[1717] + 
    ((55546034695324056*s23)/115404261934675 + (2491306763197512*s34)/
       4616170477387)*f[1720] + ((-11949093*s23)/642838 - 
      (13401063*s34)/642838)*f[1728] + 
    ((-1480114629530667*s23)/25864124086640 - (331827437991829*s34)/
       5172824817328)*f[1755] + ((-1480114629530667*s23)/5172824817328 - 
      (1659137189959145*s34)/5172824817328)*f[1865] + 
    ((648670308*s23)/3278065 + (731916588*s34)/3278065)*f[2006] + 
    ((-1257113*s23)/19856 - (1418443*s34)/19856)*f[2041] + 
    ((124648634947044*s23)/1616507755415 + (28042071766956*s34)/323301551083)*
     f[2289] + ((24024948473472017348*s23)/12809873074748925 + 
      (360668572789070052*s34)/170798307663319)*f[2292] + 
    ((27995039753213*s23)/230929679345 + (6299405799687*s34)/46185935869)*
     f[2300] + ((49815768717*s23)/4553542973 + (55869031647*s34)/4553542973)*
     f[2320] + ((89469*s23)/9928 + (96915*s34)/9928)*f[2327] + 
    ((-5390875*s23)/19856 - (6123065*s34)/19856)*f[2437] + 
    ((-60022421086758*s23)/12793504235713 - (69623765049384*s34)/
       12793504235713)*f[2575] + ((258479*s23)/3723 + (96915*s34)/1241)*
     f[2576] + ((28422713227839736874744*s23)/131288389143101732325 + 
      (2076271523020599113352*s34)/8752559276206782155)*f[2578] + 
    ((-55532872236361*s23)/461859358690 - (12507370145361*s34)/92371871738)*
     f[2579] + ((2457*s23)/2482 + (2457*s34)/2482)*f[2606] + 
    (4*s23*f[2723])/3 + ((-974094067447*s23)/109285031352 - 
      (167607094941*s34)/18214171892)*f[2816] + 
    ((-172263405292524*s23)/473359656721381 - (1378668028374936*s34)/
       3313517597049667)*f[3147] + 
    ((44432264025399738784*s23)/8752559276206782155 + 
      (41726435795232945856*s34)/8752559276206782155)*f[3150] + 
    ((78*s23)/1241 + (78*s34)/1241)*f[3158] + (s23/3 + s34/3)*f[3185] + 
    ((-892130293933*s23)/13660628919 - (946446510997*s34)/13660628919)*
     f[3295] + ((17*s23)/24 + (17*s34)/24)*f[3388], 
   (-1342848*f[4])/44905 + (335712*s23*f[2578])/44905 + 
    ((-335712*s23)/44905 - (335712*s34)/44905)*f[3150], 
   (193664*f[4])/44905 - (48416*s23*f[2578])/44905 + 
    ((48416*s23)/44905 + (48416*s34)/44905)*f[3150], 0, 
   (992512*f[4])/44905 - (248128*s23*f[2578])/44905 + 
    ((248128*s23)/44905 + (248128*s34)/44905)*f[3150], 
   f[318] + ((10663488*s23)/11630395 + (10663488*s34)/11630395)*f[2578] + 
    (s23*f[2606])/2 + ((99*s23)/259 + (99*s34)/259)*f[3147] + 
    ((209453192*s23)/34891185 + (209453192*s34)/34891185)*f[3150] + 
    (s23/2 + s34/2)*f[3151] + (s23/2 + s34/2)*f[3158], 
   (-2*f[288])/3 + ((1925943847*s23)/293776966 + (1925943847*s34)/293776966)*
     f[1717] + ((108790494227055356*s23)/115404261934675 + 
      (108790494227055356*s34)/115404261934675)*f[1720] + 
    ((4*s23)/3 + (4*s34)/3)*f[1721] + 
    ((-45163521*s23)/1285676 - (45163521*s34)/1285676)*f[1728] + 
    ((-39351168595221047*s23)/349165675169640 - (39351168595221047*s34)/
       349165675169640)*f[1755] + ((-39351168595221047*s23)/69833135033928 - 
      (39351168595221047*s34)/69833135033928)*f[1865] + 
    ((239775052*s23)/655613 + (239775052*s34)/655613)*f[2006] + 
    ((-6970205*s23)/59568 - (6970205*s34)/59568)*f[2041] + 
    ((932260880207761*s23)/6466031021660 + (932260880207761*s34)/
       6466031021660)*f[2289] + 
    ((14895670987960907626*s23)/4269957691582975 + (14895670987960907626*s34)/
       4269957691582975)*f[2292] + ((640037860372921*s23)/2771156152140 + 
      (640037860372921*s34)/2771156152140)*f[2300] + 
    ((478791863003*s23)/27321257838 + (478791863003*s34)/27321257838)*
     f[2320] + ((2040185*s23)/79424 + (2040185*s34)/79424)*f[2327] + 
    ((-108801325*s23)/238272 - (108801325*s34)/238272)*f[2437] + 
    ((-230963899450121*s23)/25587008471426 - (230963899450121*s34)/
       25587008471426)*f[2575] + ((976963*s23)/7446 + (979445*s34)/7446)*
     f[2576] + ((158488946282685249375832*s23)/393865167429305196975 + 
      (158488946282685249375832*s34)/393865167429305196975)*f[2578] + 
    ((-1260442604163527*s23)/5542312304280 - (1260442604163527*s34)/
       5542312304280)*f[2579] + ((8277*s23)/4964 + (8277*s34)/4964)*f[2606] + 
    ((97*s23)/48 + (97*s34)/48)*f[2723] + 
    ((-515220206787*s23)/36428343784 - (515220206787*s34)/36428343784)*
     f[2816] + ((-2639042951409390*s23)/3313517597049667 - 
      (2639042951409390*s34)/3313517597049667)*f[3147] + 
    ((-2227884451203001132*s23)/3751096832660049495 - 
      (2227884451203001132*s34)/3751096832660049495)*f[3150] + 
    (-1/2*s23 - s34/2)*f[3151] + ((-105*s23)/1241 - (105*s34)/1241)*f[3158] + 
    ((821*s23)/288 + (821*s34)/288)*f[3185] + 
    ((-132341287660777*s23)/1311420376224 - (132341287660777*s34)/
       1311420376224)*f[3295], (-380757*f[1])/388898 - 
    (2514405954676*f[4])/138460327185 - (5079919*f[12])/2333388 - 
    (13*f[32])/6 - (5*f[39])/4 - (25*f[149])/4 + (4270643*f[287])/7194613 - 
    (1196*f[288])/1731 + (4291339*f[291])/2333388 + (195*f[318])/577 + 
    8*f[435] + ((1398043881*s23)/293776966 + (1567924371*s34)/293776966)*
     f[1717] + ((83319052042986084*s23)/115404261934675 + 
      (3736960144796268*s34)/4616170477387)*f[1720] + 
    ((-35847279*s23)/1285676 - (40203189*s34)/1285676)*f[1728] + 
    ((-4440343888592001*s23)/51728248173280 - (995482313975487*s34)/
       10345649634656)*f[1755] + ((-4440343888592001*s23)/10345649634656 - 
      (4977411569877435*s34)/10345649634656)*f[1865] + 
    ((973005462*s23)/3278065 + (1097874882*s34)/3278065)*f[2006] + 
    ((-3771339*s23)/39712 - (4255329*s34)/39712)*f[2041] + 
    ((186972952420566*s23)/1616507755415 + (42063107650434*s34)/323301551083)*
     f[2289] + ((12001300935130580194*s23)/4269957691582975 + 
      (541002859183605078*s34)/170798307663319)*f[2292] + 
    ((83985119259639*s23)/461859358690 + (18898217399061*s34)/92371871738)*
     f[2300] + ((149447306151*s23)/9107085946 + (167607094941*s34)/
       9107085946)*f[2320] + ((278335*s23)/19856 + (290745*s34)/19856)*
     f[2327] + ((-16073345*s23)/39712 - (18369195*s34)/39712)*f[2437] + 
    ((-90033631630137*s23)/12793504235713 - (104435647574076*s34)/
       12793504235713)*f[2575] + ((258479*s23)/2482 + (290745*s34)/2482)*
     f[2576] + ((14116722551348129947852*s23)/43762796381033910775 + 
      (3114407284530898670028*s34)/8752559276206782155)*f[2578] + 
    ((-166598616709083*s23)/923718717380 - (37522110436083*s34)/184743743476)*
     f[2579] + ((7371*s23)/4964 + (7371*s34)/4964)*f[2606] + 4*s23*f[2723] + 
    ((-955879895555*s23)/72856687568 - (502821284823*s34)/36428343784)*
     f[2816] + ((-258395107938786*s23)/473359656721381 - 
      (2068002042562404*s34)/3313517597049667)*f[3147] + 
    ((62672174921640007776*s23)/8752559276206782155 + 
      (57341041819122746256*s34)/8752559276206782155)*f[3150] + 
    ((117*s23)/1241 + (117*s34)/1241)*f[3158] + (s23 + s34)*f[3185] + 
    ((-443788375480*s23)/4553542973 - (937339425051*s34)/9107085946)*
     f[3295] + ((13*s23)/16 + (13*s34)/16)*f[3388], 
   (61576*f[4])/44905 - (15394*s23*f[2578])/44905 + 
    ((15394*s23)/44905 + (15394*s34)/44905)*f[3150], 
   (1688358*f[1])/4472327 + (1475865927577424*f[4])/156044788737495 + 
    (8527460*f[12])/4472327 + (659*f[39])/184 + (3295*f[149])/184 - 
    (557324580*f[287])/1158332693 + (164*f[288])/1731 - 
    (5986817*f[291])/4472327 - (102*f[318])/577 + 
    ((-60498271*s23)/146888483 - (104928553*s34)/146888483)*f[1717] + 
    ((-2640152900162168*s23)/23080852386935 - (18475202885583784*s34)/
       115404261934675)*f[1720] + ((4*s23)/3 + (4*s34)/3)*f[1721] + 
    ((3661065*s23)/642838 + (4800303*s34)/642838)*f[1728] + 
    ((3626149099311575*s23)/279332540135712 + (25676844487076767*s34)/
       1396662700678560)*f[1755] + ((18130745496557875*s23)/279332540135712 + 
      (25676844487076767*s34)/279332540135712)*f[1865] + 
    ((-225746818*s23)/3278065 - (294905266*s34)/3278065)*f[2006] + 
    ((2624963*s23)/119136 + (3429131*s34)/119136)*f[2041] + 
    ((-32552387784571*s23)/1293206204332 - (213044373230519*s34)/
       6466031021660)*f[2289] + ((-108348189715328176*s23)/170798307663319 - 
      (3517450592594866464*s34)/4269957691582975)*f[2292] + 
    ((-19552201998805*s23)/554231230428 - (131778038313509*s34)/
       2771156152140)*f[2300] + ((-88823087027*s23)/13660628919 - 
      (103071536693*s34)/13660628919)*f[2320] + 
    ((526381*s23)/79424 + (456885*s34)/79424)*f[2327] + 
    ((34145345*s23)/238272 + (41144585*s34)/238272)*f[2437] + 
    ((35174908546111*s23)/25587008471426 + (53328154446559*s34)/
       25587008471426)*f[2575] + ((-79195*s23)/3723 - (104015*s34)/3723)*
     f[2576] + ((-5266454334565915577932*s23)/78773033485861039395 - 
      (32326931893056033662108*s34)/393865167429305196975)*f[2578] + 
    ((40790209265183*s23)/1108462460856 + (271985102964883*s34)/
       5542312304280)*f[2579] + ((-879*s23)/2482 - (879*s34)/2482)*f[2606] + 
    ((97*s23)/48 + (97*s34)/48)*f[2723] + 
    ((70608915135*s23)/18214171892 + (84857364801*s34)/18214171892)*f[2816] + 
    ((72683183193405*s23)/3313517597049667 + (236062396297437*s34)/
       3313517597049667)*f[3147] + 
    ((-73799492679386791972*s23)/3751096832660049495 - 
      (528003608568703603708*s34)/26257677828620346465)*f[3150] + 
    (-1/2*s23 - s34/2)*f[3151] + ((-87*s23)/1241 - (87*s34)/1241)*f[3158] + 
    ((821*s23)/288 + (821*s34)/288)*f[3185] + 
    ((56712867011639*s23)/1311420376224 + (64919974019255*s34)/1311420376224)*
     f[3295], (29289*f[1])/194449 - (803822319688*f[4])/969222290295 + 
    (390763*f[12])/1166694 + f[32]/3 - f[39]/2 - (5*f[149])/2 - 
    (657022*f[287])/7194613 + (184*f[288])/1731 - (330103*f[291])/1166694 - 
    (30*f[318])/577 - 4*f[435] + ((-107541837*s23)/146888483 - 
      (120609567*s34)/146888483)*f[1717] + 
    ((-12818315698920936*s23)/115404261934675 - (574916945353272*s34)/
       4616170477387)*f[1720] + ((2757483*s23)/642838 + (3092553*s34)/642838)*
     f[1728] + ((341564914507077*s23)/25864124086640 + 
      (76575562613499*s34)/5172824817328)*f[1755] + 
    ((341564914507077*s23)/5172824817328 + (382877813067495*s34)/
       5172824817328)*f[1865] + ((-149693148*s23)/3278065 - 
      (168903828*s34)/3278065)*f[2006] + 
    ((290103*s23)/19856 + (327333*s34)/19856)*f[2041] + 
    ((-28765069603164*s23)/1616507755415 - (6471247330836*s34)/323301551083)*
     f[2289] + ((-1838618627370177236*s23)/4269957691582975 - 
      (83231209105170012*s34)/170798307663319)*f[2292] + 
    ((-6460393789203*s23)/230929679345 - (1453709030697*s34)/46185935869)*
     f[2300] + ((-11495946627*s23)/4553542973 - (12892853457*s34)/4553542973)*
     f[2320] + ((-24847*s23)/9928 - (22365*s34)/9928)*f[2327] + 
    ((1202045*s23)/19856 + (1413015*s34)/19856)*f[2437] + 
    ((13851327943098*s23)/12793504235713 + (16067022703704*s34)/
       12793504235713)*f[2575] + ((-19883*s23)/1241 - (22365*s34)/1241)*
     f[2576] + ((-2092523737639225497848*s23)/43762796381033910775 - 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s23)/461859358690 + (2886316187391*s34)/92371871738)*
     f[2579] + ((-567*s23)/2482 - (567*s34)/2482)*f[2606] - 2*s23*f[2723] + 
    ((73529222735*s23)/36428343784 + (38678560371*s34)/18214171892)*f[2816] + 
    ((39753093529044*s23)/473359656721381 + (318154160394216*s34)/
       3313517597049667)*f[3147] + 
    ((-9641873064867693504*s23)/8752559276206782155 - 
      (8821698741403499424*s34)/8752559276206782155)*f[3150] + 
    ((-18*s23)/1241 - (18*s34)/1241)*f[3158] + (-1/2*s23 - s34/2)*f[3185] + 
    ((133397816551*s23)/9107085946 + (141053612565*s34)/9107085946)*f[3295] + 
    (-1/8*s23 - s34/8)*f[3388], (613632*f[4])/44905 - 
    (153408*s23*f[2578])/44905 + ((153408*s23)/44905 + (153408*s34)/44905)*
     f[3150], (-235008*f[4])/44905 - f[39] - 5*f[149] - 5*f[435] + 
    (117504*s23*f[2292])/44905 - (s23*f[2327])/2 - (5*s23*f[2437])/2 + 
    (117504*s23*f[2578])/44905 - (5*s23*f[2723])/2 + 
    (-1/2*s23 - s34/2)*f[3185], (-31008*f[4])/6415 + 
    (7752*s23*f[2578])/6415 + ((-7752*s23)/6415 - (7752*s34)/6415)*f[3150], 
   (-176256*f[4])/44905 + (44064*s23*f[2578])/44905 + 
    ((-44064*s23)/44905 - (44064*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (-48804*f[1])/194449 - (9953336347936*f[4])/6784556032065 - 
    (189118*f[12])/194449 - (11*f[39])/4 - (55*f[149])/4 + 
    (12402564*f[287])/50362291 + (448*f[288])/1731 + (112282*f[291])/194449 + 
    (228*f[318])/577 + ((-803481911*s23)/146888483 - 
      (100595309*s34)/20984069)*f[1717] + 
    ((-17954865141881464*s23)/23080852386935 - (11136533238522056*s34)/
       16486323133525)*f[1720] + ((-4*s23)/3 - (4*s34)/3)*f[1721] + 
    ((18492273*s23)/642838 + (2277963*s34)/91834)*f[1728] + 
    ((26005976034039397*s23)/279332540135712 + (16151810525492303*s34)/
       199523242954080)*f[1755] + ((130029880170196985*s23)/279332540135712 + 
      (16151810525492303*s34)/39904648590816)*f[1865] + 
    ((-1065241838*s23)/3278065 - (183848134*s34)/655613)*f[2006] + 
    ((12386533*s23)/119136 + (10688845*s34)/119136)*f[2041] + 
    ((-156356745016721*s23)/1293206204332 - (96153034837771*s34)/
       923718717380)*f[2289] + ((-2572899855080184424*s23)/853991538316595 - 
      (1587262449725569496*s34)/609993955940425)*f[2292] + 
    ((-103284685402919*s23)/554231230428 - (444186003226927*s34)/
       2771156152140)*f[2300] + ((-188248711339*s23)/13660628919 - 
      (22342747945*s34)/1951518417)*f[2320] + 
    ((-2353*s23)/79424 + (106855*s34)/79424)*f[2327] + 
    ((123830035*s23)/238272 + (108491275*s34)/238272)*f[2437] + 
    ((200031250966505*s23)/25587008471426 + (170282268089765*s34)/
       25587008471426)*f[2575] + ((-400019*s23)/3723 - (345415*s34)/3723)*
     f[2576] + ((-23560190036445546677828*s23)/78773033485861039395 - 
      (101422048379372445837124*s34)/393865167429305196975)*f[2578] + 
    ((208175457882733*s23)/1108462460856 + (896402441838329*s34)/
       5542312304280)*f[2579] + ((-2919*s23)/2482 - (2919*s34)/2482)*
     f[2606] + ((-565*s23)/48 - (565*s34)/48)*f[2723] + 
    ((206462883231*s23)/18214171892 + (24944772501*s34)/2602024556)*f[2816] + 
    ((2358700708690569*s23)/3313517597049667 + (2090959862799909*s34)/
       3313517597049667)*f[3147] + 
    ((-165401119034672278916*s23)/26257677828620346465 - 
      (118207182306449303588*s34)/26257677828620346465)*f[3150] + 
    (s23/2 + s34/2)*f[3151] + ((321*s23)/1241 + (321*s34)/1241)*f[3158] + 
    ((-353*s23)/288 - (353*s34)/288)*f[3185] + 
    ((126322128072181*s23)/1311420376224 + (15425261436451*s34)/187345768032)*
     f[3295], (-117156*f[1])/194449 - (12001835228384*f[4])/969222290295 - 
    (781526*f[12])/583347 - (4*f[32])/3 - f[39] - 5*f[149] + 
    (2628088*f[287])/7194613 - (736*f[288])/1731 + (660206*f[291])/583347 + 
    (120*f[318])/577 + 4*f[435] + ((430167348*s23)/146888483 + 
      (482438268*s34)/146888483)*f[1717] + 
    ((51273262795683744*s23)/115404261934675 + (2299667781413088*s34)/
       4616170477387)*f[1720] + ((-5514966*s23)/321419 - 
      (6185106*s34)/321419)*f[1728] + ((-341564914507077*s23)/6466031021660 - 
      (76575562613499*s34)/1293206204332)*f[1755] + 
    ((-341564914507077*s23)/1293206204332 - (382877813067495*s34)/
       1293206204332)*f[1865] + ((598772592*s23)/3278065 + 
      (675615312*s34)/3278065)*f[2006] + 
    ((-290103*s23)/4964 - (327333*s34)/4964)*f[2041] + 
    ((115060278412656*s23)/1616507755415 + (25884989323344*s34)/323301551083)*
     f[2289] + ((7387994414296994384*s23)/4269957691582975 + 
      (332924836420680048*s34)/170798307663319)*f[2292] + 
    ((25841575156812*s23)/230929679345 + (5814836122788*s34)/46185935869)*
     f[2300] + ((45983786508*s23)/4553542973 + (51571413828*s34)/4553542973)*
     f[2320] + ((10562*s23)/1241 + (22365*s34)/2482)*f[2327] + 
    ((-1239275*s23)/4964 - (1413015*s34)/4964)*f[2437] + 
    ((-55405311772392*s23)/12793504235713 - (64268090814816*s34)/
       12793504235713)*f[2575] + ((79532*s23)/1241 + (89460*s34)/1241)*
     f[2576] + ((8713640455019011465952*s23)/43762796381033910775 + 
      (1916558328942091489248*s34)/8752559276206782155)*f[2578] + 
    ((-25630556416782*s23)/230929679345 - (5772632374782*s34)/46185935869)*
     f[2579] + ((1134*s23)/1241 + (1134*s34)/1241)*f[2606] + 2*s23*f[2723] + 
    ((-73529222735*s23)/9107085946 - (38678560371*s34)/4553542973)*f[2816] + 
    ((-159012374116176*s23)/473359656721381 - (1272616641576864*s34)/
       3313517597049667)*f[3147] + 
    ((38567492259470774016*s23)/8752559276206782155 + 
      (35286794965613997696*s34)/8752559276206782155)*f[3150] + 
    ((72*s23)/1241 + (72*s34)/1241)*f[3158] + (s23/2 + s34/2)*f[3185] + 
    ((-547251895123*s23)/9107085946 - (577875079179*s34)/9107085946)*
     f[3295] + (s23/2 + s34/2)*f[3388], (-625872*f[4])/44905 + 
    (156468*s23*f[2578])/44905 + ((-156468*s23)/44905 - (156468*s34)/44905)*
     f[3150], (-58578*f[1])/194449 - (3464730196336*f[4])/969222290295 - 
    (390763*f[12])/583347 - (2*f[32])/3 + (1314044*f[287])/7194613 - 
    (368*f[288])/1731 + (330103*f[291])/583347 + (60*f[318])/577 + 4*f[435] + 
    ((215083674*s23)/146888483 + (241219134*s34)/146888483)*f[1717] + 
    ((25636631397841872*s23)/115404261934675 + (1149833890706544*s34)/
       4616170477387)*f[1720] + ((-2757483*s23)/321419 - 
      (3092553*s34)/321419)*f[1728] + 
    ((-341564914507077*s23)/12932062043320 - (76575562613499*s34)/
       2586412408664)*f[1755] + ((-341564914507077*s23)/2586412408664 - 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((299386296*s23)/3278065 + (337807656*s34)/3278065)*f[2006] + 
    ((-290103*s23)/9928 - (327333*s34)/9928)*f[2041] + 
    ((57530139206328*s23)/1616507755415 + (12942494661672*s34)/323301551083)*
     f[2289] + ((3688410556345782952*s23)/4269957691582975 + 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((12920787578406*s23)/230929679345 + (2907418061394*s34)/46185935869)*
     f[2300] + ((22991893254*s23)/4553542973 + (25785706914*s34)/4553542973)*
     f[2320] + ((22365*s23)/4964 + (22365*s34)/4964)*f[2327] + 
    ((-1226865*s23)/9928 - (1413015*s34)/9928)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 - (32134045407408*s34)/
       12793504235713)*f[2575] + ((39766*s23)/1241 + (44730*s34)/1241)*
     f[2576] + ((4299562643432487487216*s23)/43762796381033910775 + 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s23)/230929679345 - (2886316187391*s34)/46185935869)*
     f[2579] + ((567*s23)/1241 + (567*s34)/1241)*f[2606] + 2*s23*f[2723] + 
    ((-73529222735*s23)/18214171892 - (38678560371*s34)/9107085946)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 - (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((19283746129735387008*s23)/8752559276206782155 + 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((36*s23)/1241 + (36*s34)/1241)*f[3158] + (s23/2 + s34/2)*f[3185] + 
    ((-271349176075*s23)/9107085946 - (286660768103*s34)/9107085946)*
     f[3295] + (s23/4 + s34/4)*f[3388], (590784*f[4])/44905 - 
    (147696*s23*f[2578])/44905 + ((147696*s23)/44905 + (147696*s34)/44905)*
     f[3150], (470016*f[4])/44905 - (117504*s23*f[2578])/44905 + 
    ((117504*s23)/44905 + (117504*s34)/44905)*f[3150], 0, 0, 0, 
   (117156*f[1])/194449 + (2907604529248*f[4])/193844458059 + 
    (781526*f[12])/583347 + (4*f[32])/3 + (3*f[39])/2 + (15*f[149])/2 - 
    (2628088*f[287])/7194613 + (736*f[288])/1731 - (660206*f[291])/583347 - 
    (120*f[318])/577 - f[435] + ((-430167348*s23)/146888483 - 
      (482438268*s34)/146888483)*f[1717] + 
    ((-51273262795683744*s23)/115404261934675 - (2299667781413088*s34)/
       4616170477387)*f[1720] + ((5514966*s23)/321419 + (6185106*s34)/321419)*
     f[1728] + ((341564914507077*s23)/6466031021660 + 
      (76575562613499*s34)/1293206204332)*f[1755] + 
    ((341564914507077*s23)/1293206204332 + (382877813067495*s34)/
       1293206204332)*f[1865] + ((-598772592*s23)/3278065 - 
      (675615312*s34)/3278065)*f[2006] + 
    ((290103*s23)/4964 + (327333*s34)/4964)*f[2041] + 
    ((-115060278412656*s23)/1616507755415 - (25884989323344*s34)/
       323301551083)*f[2289] + ((-7393581065099708624*s23)/4269957691582975 - 
      (332924836420680048*s34)/170798307663319)*f[2292] + 
    ((-25841575156812*s23)/230929679345 - (5814836122788*s34)/46185935869)*
     f[2300] + ((-45983786508*s23)/4553542973 - (51571413828*s34)/4553542973)*
     f[2320] + ((-41007*s23)/4964 - (22365*s34)/2482)*f[2327] + 
    ((311370*s23)/1241 + (1413015*s34)/4964)*f[2437] + 
    ((55405311772392*s23)/12793504235713 + (64268090814816*s34)/
       12793504235713)*f[2575] + ((-79532*s23)/1241 - (89460*s34)/1241)*
     f[2576] + ((-8770898039096029711712*s23)/43762796381033910775 - 
      (1916558328942091489248*s34)/8752559276206782155)*f[2578] + 
    ((25630556416782*s23)/230929679345 + (5772632374782*s34)/46185935869)*
     f[2579] + ((-1134*s23)/1241 - (1134*s34)/1241)*f[2606] - 
    (s23*f[2723])/2 + ((73529222735*s23)/9107085946 + 
      (38678560371*s34)/4553542973)*f[2816] + 
    ((159012374116176*s23)/473359656721381 + (1272616641576864*s34)/
       3313517597049667)*f[3147] + 
    ((-38567492259470774016*s23)/8752559276206782155 - 
      (35286794965613997696*s34)/8752559276206782155)*f[3150] + 
    ((-72*s23)/1241 - (72*s34)/1241)*f[3158] + (-1/4*s23 - s34/4)*f[3185] + 
    ((1089950247273*s23)/18214171892 + (1151196615385*s34)/18214171892)*
     f[3295] + (-1/2*s23 - s34/2)*f[3388], (-700032*f[4])/44905 + 
    (175008*s23*f[2578])/44905 + ((-175008*s23)/44905 - (175008*s34)/44905)*
     f[3150], (-58752*f[4])/8981 + (14688*s23*f[2578])/8981 + 
    ((-14688*s23)/8981 - (14688*s34)/8981)*f[3150], 0, 
   (112704*f[4])/8981 - (28176*s23*f[2578])/8981 + 
    ((28176*s23)/8981 + (28176*s34)/8981)*f[3150], 
   (48804*f[1])/194449 + (91322682670816*f[4])/6784556032065 + 
    (189118*f[12])/194449 - (12402564*f[287])/50362291 + (1283*f[288])/1731 - 
    (112282*f[291])/194449 + f[294] - (228*f[318])/577 + 
    ((-1598926135*s23)/587553932 - (1996185127*s34)/587553932)*f[1717] + 
    ((-2*s23)/3 - (2*s34)/3)*f[1718] + 
    ((-570399037232968234*s23)/1269446881281425 - (700403560670250442*s34)/
       1269446881281425)*f[1720] + ((4*s23)/3 + (4*s34)/3)*f[1721] + 
    (-2*s23 - 2*s34)*f[1724] + ((50624193*s23)/2571352 + 
      (60810321*s34)/2571352)*f[1728] + 
    ((100746505632481399*s23)/1920411213433020 + (124076414558638837*s34)/
       1920411213433020)*f[1755] + 
    ((100746505632481399*s23)/384082242686604 + (124076414558638837*s34)/
       384082242686604)*f[1865] + ((-6766408878*s23)/36058715 - 
      (8372421726*s34)/36058715)*f[2006] + 
    ((26226391*s23)/436832 + (32451247*s34)/436832)*f[2041] + 
    ((-11208522948774623*s23)/142252682476520 - (13600197535597199*s34)/
       142252682476520)*f[2289] + ((-2*s23)/3 - (2*s34)/3)*f[2290] + 
    ((-258043785612752343037*s23)/140908603822238175 - 
      (316928612935068853981*s34)/140908603822238175)*f[2292] + 
    ((-7868515353442043*s23)/60965435347080 - (9457738676770739*s34)/
       60965435347080)*f[2300] + ((-709639075739*s23)/54642515676 - 
      (837036978635*s34)/54642515676)*f[2320] + 
    ((-143655629*s23)/5241984 - (143655629*s34)/5241984)*f[2327] + 
    ((296750625*s23)/1747328 + (421247745*s34)/1747328)*f[2437] + 
    ((2560413984270895*s23)/562914186371372 + (3214891607559175*s34)/
       562914186371372)*f[2575] + ((-1091543*s23)/14892 - (439135*s34)/4964)*
     f[2576] + ((-151994127333171754242124*s23)/618930977388908166675 - 
      (1246724874041105145668404*s34)/4332516841722357166725)*f[2578] + 
    ((15195019024605601*s23)/121930870694160 + (18373465671262993*s34)/
       121930870694160)*f[2579] + (s23*f[2582])/2 + 
    ((-11133*s23)/9928 - (11133*s34)/9928)*f[2606] + 
    ((4207*s23)/352 + (4207*s34)/352)*f[2723] + 
    ((664103646009*s23)/72856687568 + (791501548905*s34)/72856687568)*
     f[2816] + (2*s23 + 2*s34)*f[2868] + 
    ((12062360133349821*s23)/36448693567546337 + (15007509438147081*s34)/
       36448693567546337)*f[3147] + 
    ((-275368755318377845462*s23)/96278152038274603705 - 
      (448413189988528754998*s34)/96278152038274603705)*f[3150] + 
    ((3*s23)/44 + (3*s34)/44)*f[3151] + ((-177*s23)/1241 - (177*s34)/1241)*
     f[3158] + ((-4409*s23)/2112 - (4409*s34)/2112)*f[3185] + 
    ((187368434043271*s23)/3205694252992 + (232212495862663*s34)/
       3205694252992)*f[3295] + ((3*s23)/8 + (3*s34)/8)*f[3388], 
   (-58752*f[4])/44905 - f[39]/4 - (5*f[149])/4 - f[435] + 
    (29376*s23*f[2292])/44905 - (s23*f[2327])/8 - (5*s23*f[2437])/8 + 
    (29376*s23*f[2578])/44905 - (s23*f[2723])/2 + 
    (-1/8*s23 - s34/8)*f[3185] + (-1/8*s23 - s34/8)*f[3295], 
   (-62820*f[4])/8981 + (15705*s23*f[2578])/8981 + 
    ((-15705*s23)/8981 - (15705*s34)/8981)*f[3150], 
   (87867*f[1])/388898 + (63354949444*f[4])/46153442395 + 
    (390763*f[12])/777796 + f[32]/2 - f[39]/4 - (5*f[149])/4 - 
    (985533*f[287])/7194613 + (92*f[288])/577 - (330103*f[291])/777796 - 
    (45*f[318])/577 - 5*f[435] + ((-322625511*s23)/293776966 - 
      (361828701*s34)/293776966)*f[1717] + 
    ((-19227473548381404*s23)/115404261934675 - (862375418029908*s34)/
       4616170477387)*f[1720] + ((8272449*s23)/1285676 + 
      (9277659*s34)/1285676)*f[1728] + 
    ((1024694743521231*s23)/51728248173280 + (229726687840497*s34)/
       10345649634656)*f[1755] + ((1024694743521231*s23)/10345649634656 + 
      (1148633439202485*s34)/10345649634656)*f[1865] + 
    ((-224539722*s23)/3278065 - (253355742*s34)/3278065)*f[2006] + 
    ((870309*s23)/39712 + (981999*s34)/39712)*f[2041] + 
    ((-43147604404746*s23)/1616507755415 - (9706870996254*s34)/323301551083)*
     f[2289] + ((-2763514591857980094*s23)/4269957691582975 - 
      (124846813657755018*s34)/170798307663319)*f[2292] + 
    ((-19381181367609*s23)/461859358690 - (4361127092091*s34)/92371871738)*
     f[2300] + ((-34487839881*s23)/9107085946 - (38678560371*s34)/9107085946)*
     f[2320] + ((-69577*s23)/19856 - (67095*s34)/19856)*f[2327] + 
    ((3655775*s23)/39712 + (4239045*s34)/39712)*f[2437] + 
    ((20776991914647*s23)/12793504235713 + (24100534055556*s34)/
       12793504235713)*f[2575] + ((-59649*s23)/2482 - (67095*s34)/2482)*
     f[2576] + ((-3208767098108527213812*s23)/43762796381033910775 - 
      (718709373353284308468*s34)/8752559276206782155)*f[2578] + 
    ((38445834625173*s23)/923718717380 + (8658948562173*s34)/184743743476)*
     f[2579] + ((-1701*s23)/4964 - (1701*s34)/4964)*f[2606] - 
    (3*s23*f[2723])/2 + ((220587668205*s23)/72856687568 + 
      (116035681113*s34)/36428343784)*f[2816] + 
    ((59629640293566*s23)/473359656721381 + (477231240591324*s34)/
       3313517597049667)*f[3147] + 
    ((-2383605616553479200*s23)/1750511855241356431 - 
      (13232548112105249136*s34)/8752559276206782155)*f[3150] + 
    ((-27*s23)/1241 - (27*s34)/1241)*f[3158] + (-1/2*s23 - s34/2)*f[3185] + 
    ((98909976670*s23)/4553542973 + (218410733307*s34)/9107085946)*f[3295] + 
    ((-3*s23)/16 - (3*s34)/16)*f[3388], (-40800*f[4])/8981 + 
    (10200*s23*f[2578])/8981 + ((-10200*s23)/8981 - (10200*s34)/8981)*
     f[3150], (-274992*f[4])/44905 + (68748*s23*f[2578])/44905 + 
    ((-68748*s23)/44905 - (68748*s34)/44905)*f[3150], 0, 0, 0, 0, 
   (-58578*f[1])/194449 - (8114407129072*f[4])/969222290295 - 
    (390763*f[12])/583347 - (2*f[32])/3 + (1314044*f[287])/7194613 - 
    (368*f[288])/1731 + (330103*f[291])/583347 + (60*f[318])/577 + 2*f[435] + 
    ((215083674*s23)/146888483 + (241219134*s34)/146888483)*f[1717] + 
    ((25636631397841872*s23)/115404261934675 + (1149833890706544*s34)/
       4616170477387)*f[1720] + ((-2757483*s23)/321419 - 
      (3092553*s34)/321419)*f[1728] + 
    ((-341564914507077*s23)/12932062043320 - (76575562613499*s34)/
       2586412408664)*f[1755] + ((-341564914507077*s23)/2586412408664 - 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((299386296*s23)/3278065 + (337807656*s34)/3278065)*f[2006] + 
    ((-290103*s23)/9928 - (327333*s34)/9928)*f[2041] + 
    ((57530139206328*s23)/1616507755415 + (12942494661672*s34)/323301551083)*
     f[2289] + ((3688410556345782952*s23)/4269957691582975 + 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((12920787578406*s23)/230929679345 + (2907418061394*s34)/46185935869)*
     f[2300] + ((22991893254*s23)/4553542973 + (25785706914*s34)/4553542973)*
     f[2320] + ((22365*s23)/4964 + (22365*s34)/4964)*f[2327] + 
    ((-1226865*s23)/9928 - (1413015*s34)/9928)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 - (32134045407408*s34)/
       12793504235713)*f[2575] + ((39766*s23)/1241 + (44730*s34)/1241)*
     f[2576] + ((4339324854597083491216*s23)/43762796381033910775 + 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s23)/230929679345 - (2886316187391*s34)/46185935869)*
     f[2579] + ((567*s23)/1241 + (567*s34)/1241)*f[2606] + 2*s23*f[2723] + 
    ((-73529222735*s23)/18214171892 - (38678560371*s34)/9107085946)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 - (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((11331303896816186208*s23)/8752559276206782155 + 
      (7146173735353653792*s34)/8752559276206782155)*f[3150] + 
    ((36*s23)/1241 + (36*s34)/1241)*f[3158] + (s23/2 + s34/2)*f[3185] + 
    ((-271349176075*s23)/9107085946 - (277553682157*s34)/9107085946)*
     f[3295] + (s23/4 + s34/4)*f[3388], (656592*f[4])/44905 - 
    (164148*s23*f[2578])/44905 + ((164148*s23)/44905 + (164148*s34)/44905)*
     f[3150], (409632*f[4])/44905 - (102408*s23*f[2578])/44905 + 
    ((102408*s23)/44905 + (102408*s34)/44905)*f[3150], 0, 
   (-329184*f[4])/44905 + (82296*s23*f[2578])/44905 + 
    ((-82296*s23)/44905 - (82296*s34)/44905)*f[3150], 
   (-212825*f[1])/388898 - (265480318558796*f[4])/20353668096195 - 
    (9908977*f[12])/7000164 - (19*f[32])/18 - (13*f[39])/12 - 
    (65*f[149])/12 + (58880459*f[287])/151086873 - (276*f[288])/577 + 
    (8271157*f[291])/7000164 + (135*f[318])/577 + (7*f[435])/3 + 
    ((967876533*s23)/293776966 + (1085486103*s34)/293776966)*f[1717] + 
    ((57682420645144212*s23)/115404261934675 + (2587126254089724*s34)/
       4616170477387)*f[1720] + ((-24817347*s23)/1285676 - 
      (27832977*s34)/1285676)*f[1728] + 
    ((-3074084230563693*s23)/51728248173280 - (689180063521491*s34)/
       10345649634656)*f[1755] + ((-3074084230563693*s23)/10345649634656 - 
      (3445900317607455*s34)/10345649634656)*f[1865] + 
    ((673619166*s23)/3278065 + (760067226*s34)/3278065)*f[2006] + 
    ((-2610927*s23)/39712 - (2945997*s34)/39712)*f[2041] + 
    ((129442813214238*s23)/1616507755415 + (29120612988762*s34)/323301551083)*
     f[2289] + ((8311028161850559162*s23)/4269957691582975 + 
      (374540440973265054*s34)/170798307663319)*f[2292] + 
    ((58143544102827*s23)/461859358690 + (13083381276273*s34)/92371871738)*
     f[2300] + ((103463519643*s23)/9107085946 + (116035681113*s34)/
       9107085946)*f[2320] + ((571589*s23)/59568 + (201285*s34)/19856)*
     f[2327] + ((-33448015*s23)/119136 - (12717135*s34)/39712)*f[2437] + 
    ((-62330975743941*s23)/12793504235713 - (72301602166668*s34)/
       12793504235713)*f[2575] + ((178947*s23)/2482 + (201285*s34)/2482)*
     f[2576] + ((9771565905780239042716*s23)/43762796381033910775 + 
      (2156128120059852925404*s34)/8752559276206782155)*f[2578] + 
    ((-115337503875519*s23)/923718717380 - (25976845686519*s34)/184743743476)*
     f[2579] + ((5103*s23)/4964 + (5103*s34)/4964)*f[2606] + 
    (11*s23*f[2723])/6 + ((-1948860670061*s23)/218570062704 - 
      (348107043339*s34)/36428343784)*f[2816] + 
    ((-178888920880698*s23)/473359656721381 - (1431693721773972*s34)/
       3313517597049667)*f[3147] + 
    ((48690056947184087968*s23)/8752559276206782155 + 
      (46695793501284644112*s34)/8752559276206782155)*f[3150] + 
    ((81*s23)/1241 + (81*s34)/1241)*f[3158] + ((7*s23)/12 + (7*s34)/12)*
     f[3185] + ((-3665490648499*s23)/54642515676 - (3908625484661*s34)/
       54642515676)*f[3295] + ((19*s23)/48 + (19*s34)/48)*f[3388], 
   (20088*f[4])/8981 - (5022*s23*f[2578])/8981 + 
    ((5022*s23)/8981 + (5022*s34)/8981)*f[3150], 
   (19584*f[4])/6415 - (4896*s23*f[2578])/6415 + 
    ((4896*s23)/6415 + (4896*s34)/6415)*f[3150], 0, 
   (-73072*f[4])/44905 + (18268*s23*f[2578])/44905 + 
    ((-18268*s23)/44905 - (18268*s34)/44905)*f[3150], 
   (88622*f[4])/44905 - (44311*s23*f[2578])/89810 + 
    ((44311*s23)/89810 + (44311*s34)/89810)*f[3150], 0, 
   (2*f[288])/3 + ((-1925943847*s23)/293776966 - (1925943847*s34)/293776966)*
     f[1717] + ((-108790494227055356*s23)/115404261934675 - 
      (108790494227055356*s34)/115404261934675)*f[1720] + 
    ((-4*s23)/3 - (4*s34)/3)*f[1721] + 
    ((45163521*s23)/1285676 + (45163521*s34)/1285676)*f[1728] + 
    ((39351168595221047*s23)/349165675169640 + (39351168595221047*s34)/
       349165675169640)*f[1755] + ((39351168595221047*s23)/69833135033928 + 
      (39351168595221047*s34)/69833135033928)*f[1865] + 
    ((-239775052*s23)/655613 - (239775052*s34)/655613)*f[2006] + 
    ((6970205*s23)/59568 + (6970205*s34)/59568)*f[2041] + 
    ((-932260880207761*s23)/6466031021660 - (932260880207761*s34)/
       6466031021660)*f[2289] + 
    ((-14895670987960907626*s23)/4269957691582975 - 
      (14895670987960907626*s34)/4269957691582975)*f[2292] + 
    ((-640037860372921*s23)/2771156152140 - (640037860372921*s34)/
       2771156152140)*f[2300] + ((-478791863003*s23)/27321257838 - 
      (478791863003*s34)/27321257838)*f[2320] + 
    ((-2040185*s23)/79424 - (2040185*s34)/79424)*f[2327] + 
    ((108801325*s23)/238272 + (108801325*s34)/238272)*f[2437] + 
    ((230963899450121*s23)/25587008471426 + (230963899450121*s34)/
       25587008471426)*f[2575] + ((-976963*s23)/7446 - (979445*s34)/7446)*
     f[2576] + ((-158488946282685249375832*s23)/393865167429305196975 - 
      (158488946282685249375832*s34)/393865167429305196975)*f[2578] + 
    ((1260442604163527*s23)/5542312304280 + (1260442604163527*s34)/
       5542312304280)*f[2579] + ((-8277*s23)/4964 - (8277*s34)/4964)*
     f[2606] + ((-97*s23)/48 - (97*s34)/48)*f[2723] + 
    ((515220206787*s23)/36428343784 + (515220206787*s34)/36428343784)*
     f[2816] + ((2639042951409390*s23)/3313517597049667 + 
      (2639042951409390*s34)/3313517597049667)*f[3147] + 
    ((2227884451203001132*s23)/3751096832660049495 + 
      (2227884451203001132*s34)/3751096832660049495)*f[3150] + 
    (s23/2 + s34/2)*f[3151] + ((105*s23)/1241 + (105*s34)/1241)*f[3158] + 
    ((-821*s23)/288 - (821*s34)/288)*f[3185] + 
    ((132341287660777*s23)/1311420376224 + (132341287660777*s34)/
       1311420376224)*f[3295], (29289*f[1])/194449 + 
    (3000458807096*f[4])/969222290295 + (390763*f[12])/1166694 + f[32]/3 + 
    f[39]/4 + (5*f[149])/4 - (657022*f[287])/7194613 + (184*f[288])/1731 - 
    (330103*f[291])/1166694 - (30*f[318])/577 - f[435] + 
    ((-107541837*s23)/146888483 - (120609567*s34)/146888483)*f[1717] + 
    ((-12818315698920936*s23)/115404261934675 - (574916945353272*s34)/
       4616170477387)*f[1720] + ((2757483*s23)/642838 + (3092553*s34)/642838)*
     f[1728] + ((341564914507077*s23)/25864124086640 + 
      (76575562613499*s34)/5172824817328)*f[1755] + 
    ((341564914507077*s23)/5172824817328 + (382877813067495*s34)/
       5172824817328)*f[1865] + ((-149693148*s23)/3278065 - 
      (168903828*s34)/3278065)*f[2006] + 
    ((290103*s23)/19856 + (327333*s34)/19856)*f[2041] + 
    ((-28765069603164*s23)/1616507755415 - (6471247330836*s34)/323301551083)*
     f[2289] + ((-1846998603574248596*s23)/4269957691582975 - 
      (83231209105170012*s34)/170798307663319)*f[2292] + 
    ((-6460393789203*s23)/230929679345 - (1453709030697*s34)/46185935869)*
     f[2300] + ((-11495946627*s23)/4553542973 - (12892853457*s34)/4553542973)*
     f[2320] + ((-5281*s23)/2482 - (22365*s34)/9928)*f[2327] + 
    ((1239275*s23)/19856 + (1413015*s34)/19856)*f[2437] + 
    ((13851327943098*s23)/12793504235713 + (16067022703704*s34)/
       12793504235713)*f[2575] + ((-19883*s23)/1241 - (22365*s34)/1241)*
     f[2576] + ((-2178410113754752866488*s23)/43762796381033910775 - 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s23)/461859358690 + (2886316187391*s34)/92371871738)*
     f[2579] + ((-567*s23)/2482 - (567*s34)/2482)*f[2606] - (s23*f[2723])/2 + 
    ((73529222735*s23)/36428343784 + (38678560371*s34)/18214171892)*f[2816] + 
    ((39753093529044*s23)/473359656721381 + (318154160394216*s34)/
       3313517597049667)*f[3147] + 
    ((-9641873064867693504*s23)/8752559276206782155 - 
      (8821698741403499424*s34)/8752559276206782155)*f[3150] + 
    ((-18*s23)/1241 - (18*s34)/1241)*f[3158] + (-1/8*s23 - s34/8)*f[3185] + 
    ((547251895123*s23)/36428343784 + (577875079179*s34)/36428343784)*
     f[3295] + (-1/8*s23 - s34/8)*f[3388], (-175272*f[4])/44905 + 
    (43818*s23*f[2578])/44905 + ((-43818*s23)/44905 - (43818*s34)/44905)*
     f[3150], 0, (-29289*f[1])/194449 + (803822319688*f[4])/969222290295 - 
    (390763*f[12])/1166694 - f[32]/3 + f[39]/2 + (5*f[149])/2 + 
    (657022*f[287])/7194613 - (184*f[288])/1731 + (330103*f[291])/1166694 + 
    (30*f[318])/577 + 4*f[435] + ((107541837*s23)/146888483 + 
      (120609567*s34)/146888483)*f[1717] + 
    ((12818315698920936*s23)/115404261934675 + (574916945353272*s34)/
       4616170477387)*f[1720] + ((-2757483*s23)/642838 - 
      (3092553*s34)/642838)*f[1728] + 
    ((-341564914507077*s23)/25864124086640 - (76575562613499*s34)/
       5172824817328)*f[1755] + ((-341564914507077*s23)/5172824817328 - 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((149693148*s23)/3278065 + (168903828*s34)/3278065)*f[2006] + 
    ((-290103*s23)/19856 - (327333*s34)/19856)*f[2041] + 
    ((28765069603164*s23)/1616507755415 + (6471247330836*s34)/323301551083)*
     f[2289] + ((1838618627370177236*s23)/4269957691582975 + 
      (83231209105170012*s34)/170798307663319)*f[2292] + 
    ((6460393789203*s23)/230929679345 + (1453709030697*s34)/46185935869)*
     f[2300] + ((11495946627*s23)/4553542973 + (12892853457*s34)/4553542973)*
     f[2320] + ((24847*s23)/9928 + (22365*s34)/9928)*f[2327] + 
    ((-1202045*s23)/19856 - (1413015*s34)/19856)*f[2437] + 
    ((-13851327943098*s23)/12793504235713 - (16067022703704*s34)/
       12793504235713)*f[2575] + ((19883*s23)/1241 + (22365*s34)/1241)*
     f[2576] + ((2092523737639225497848*s23)/43762796381033910775 + 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s23)/461859358690 - (2886316187391*s34)/92371871738)*
     f[2579] + ((567*s23)/2482 + (567*s34)/2482)*f[2606] + 2*s23*f[2723] + 
    ((-73529222735*s23)/36428343784 - (38678560371*s34)/18214171892)*
     f[2816] + ((-39753093529044*s23)/473359656721381 - 
      (318154160394216*s34)/3313517597049667)*f[3147] + 
    ((9641873064867693504*s23)/8752559276206782155 + 
      (8821698741403499424*s34)/8752559276206782155)*f[3150] + 
    ((18*s23)/1241 + (18*s34)/1241)*f[3158] + (s23/2 + s34/2)*f[3185] + 
    ((-133397816551*s23)/9107085946 - (141053612565*s34)/9107085946)*
     f[3295] + (s23/8 + s34/8)*f[3388], (-47328*f[4])/44905 + 
    (11832*s23*f[2578])/44905 + ((-11832*s23)/44905 - (11832*s34)/44905)*
     f[3150], 0, (31008*f[4])/6415 - (7752*s23*f[2578])/6415 + 
    ((7752*s23)/6415 + (7752*s34)/6415)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (-4*f[288])/3 + ((1925943847*s23)/146888483 + 
      (1925943847*s34)/146888483)*f[1717] + 
    ((217580988454110712*s23)/115404261934675 + (217580988454110712*s34)/
       115404261934675)*f[1720] + ((8*s23)/3 + (8*s34)/3)*f[1721] + 
    ((-45163521*s23)/642838 - (45163521*s34)/642838)*f[1728] + 
    ((-39351168595221047*s23)/174582837584820 - (39351168595221047*s34)/
       174582837584820)*f[1755] + ((-39351168595221047*s23)/34916567516964 - 
      (39351168595221047*s34)/34916567516964)*f[1865] + 
    ((479550104*s23)/655613 + (479550104*s34)/655613)*f[2006] + 
    ((-6970205*s23)/29784 - (6970205*s34)/29784)*f[2041] + 
    ((932260880207761*s23)/3233015510830 + (932260880207761*s34)/
       3233015510830)*f[2289] + 
    ((29791341975921815252*s23)/4269957691582975 + (29791341975921815252*s34)/
       4269957691582975)*f[2292] + ((640037860372921*s23)/1385578076070 + 
      (640037860372921*s34)/1385578076070)*f[2300] + 
    ((478791863003*s23)/13660628919 + (478791863003*s34)/13660628919)*
     f[2320] + ((2040185*s23)/39712 + (2040185*s34)/39712)*f[2327] + 
    ((-108801325*s23)/119136 - (108801325*s34)/119136)*f[2437] + 
    ((-230963899450121*s23)/12793504235713 - (230963899450121*s34)/
       12793504235713)*f[2575] + ((976963*s23)/3723 + (979445*s34)/3723)*
     f[2576] + ((316977892565370498751664*s23)/393865167429305196975 + 
      (316977892565370498751664*s34)/393865167429305196975)*f[2578] + 
    ((-1260442604163527*s23)/2771156152140 - (1260442604163527*s34)/
       2771156152140)*f[2579] + ((8277*s23)/2482 + (8277*s34)/2482)*f[2606] + 
    ((97*s23)/24 + (97*s34)/24)*f[2723] + 
    ((-515220206787*s23)/18214171892 - (515220206787*s34)/18214171892)*
     f[2816] + ((-5278085902818780*s23)/3313517597049667 - 
      (5278085902818780*s34)/3313517597049667)*f[3147] + 
    ((-4455768902406002264*s23)/3751096832660049495 - 
      (4455768902406002264*s34)/3751096832660049495)*f[3150] + 
    (-s23 - s34)*f[3151] + ((-210*s23)/1241 - (210*s34)/1241)*f[3158] + 
    ((821*s23)/144 + (821*s34)/144)*f[3185] + 
    ((-132341287660777*s23)/655710188112 - (132341287660777*s34)/
       655710188112)*f[3295], (58578*f[1])/194449 + 
    (8537105032048*f[4])/969222290295 + (390763*f[12])/583347 + (2*f[32])/3 + 
    f[39] + 5*f[149] - (1314044*f[287])/7194613 + (368*f[288])/1731 - 
    (330103*f[291])/583347 - (60*f[318])/577 + 
    ((-215083674*s23)/146888483 - (241219134*s34)/146888483)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 - (1149833890706544*s34)/
       4616170477387)*f[1720] + ((2757483*s23)/321419 + (3092553*s34)/321419)*
     f[1728] + ((341564914507077*s23)/12932062043320 + 
      (76575562613499*s34)/2586412408664)*f[1755] + 
    ((341564914507077*s23)/2586412408664 + (382877813067495*s34)/
       2586412408664)*f[1865] + ((-299386296*s23)/3278065 - 
      (337807656*s34)/3278065)*f[2006] + 
    ((290103*s23)/9928 + (327333*s34)/9928)*f[2041] + 
    ((-57530139206328*s23)/1616507755415 - (12942494661672*s34)/323301551083)*
     f[2289] + ((-3699583857951211432*s23)/4269957691582975 - 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((-12920787578406*s23)/230929679345 - (2907418061394*s34)/46185935869)*
     f[2300] + ((-22991893254*s23)/4553542973 - (25785706914*s34)/4553542973)*
     f[2320] + ((-19883*s23)/4964 - (22365*s34)/4964)*f[2327] + 
    ((1251685*s23)/9928 + (1413015*s34)/9928)*f[2437] + 
    ((27702655886196*s23)/12793504235713 + (32134045407408*s34)/
       12793504235713)*f[2575] + ((-39766*s23)/1241 - (44730*s34)/1241)*
     f[2576] + ((-4414077811586523978736*s23)/43762796381033910775 - 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s23)/230929679345 + (2886316187391*s34)/46185935869)*
     f[2579] + ((-567*s23)/1241 - (567*s34)/1241)*f[2606] + 
    ((73529222735*s23)/18214171892 + (38678560371*s34)/9107085946)*f[2816] + 
    ((79506187058088*s23)/473359656721381 + (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((-19283746129735387008*s23)/8752559276206782155 - 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((-36*s23)/1241 - (36*s34)/1241)*f[3158] + 
    ((137951359524*s23)/4553542973 + (145607155538*s34)/4553542973)*f[3295] + 
    (-1/4*s23 - s34/4)*f[3388], (-217488*f[4])/44905 + 
    (54372*s23*f[2578])/44905 + ((-54372*s23)/44905 - (54372*s34)/44905)*
     f[3150], (58578*f[1])/194449 - (1607644639376*f[4])/969222290295 + 
    (390763*f[12])/583347 + (2*f[32])/3 - f[39] - 5*f[149] - 
    (1314044*f[287])/7194613 + (368*f[288])/1731 - (330103*f[291])/583347 - 
    (60*f[318])/577 - 8*f[435] + ((-215083674*s23)/146888483 - 
      (241219134*s34)/146888483)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 - (1149833890706544*s34)/
       4616170477387)*f[1720] + ((2757483*s23)/321419 + (3092553*s34)/321419)*
     f[1728] + ((341564914507077*s23)/12932062043320 + 
      (76575562613499*s34)/2586412408664)*f[1755] + 
    ((341564914507077*s23)/2586412408664 + (382877813067495*s34)/
       2586412408664)*f[1865] + ((-299386296*s23)/3278065 - 
      (337807656*s34)/3278065)*f[2006] + 
    ((290103*s23)/9928 + (327333*s34)/9928)*f[2041] + 
    ((-57530139206328*s23)/1616507755415 - (12942494661672*s34)/323301551083)*
     f[2289] + ((-3677237254740354472*s23)/4269957691582975 - 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((-12920787578406*s23)/230929679345 - (2907418061394*s34)/46185935869)*
     f[2300] + ((-22991893254*s23)/4553542973 - (25785706914*s34)/4553542973)*
     f[2320] + ((-24847*s23)/4964 - (22365*s34)/4964)*f[2327] + 
    ((1202045*s23)/9928 + (1413015*s34)/9928)*f[2437] + 
    ((27702655886196*s23)/12793504235713 + (32134045407408*s34)/
       12793504235713)*f[2575] + ((-39766*s23)/1241 - (44730*s34)/1241)*
     f[2576] + ((-4185047475278450995696*s23)/43762796381033910775 - 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s23)/230929679345 + (2886316187391*s34)/46185935869)*
     f[2579] + ((-567*s23)/1241 - (567*s34)/1241)*f[2606] - 4*s23*f[2723] + 
    ((73529222735*s23)/18214171892 + (38678560371*s34)/9107085946)*f[2816] + 
    ((79506187058088*s23)/473359656721381 + (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((-19283746129735387008*s23)/8752559276206782155 - 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((-36*s23)/1241 - (36*s34)/1241)*f[3158] + (-s23 - s34)*f[3185] + 
    ((133397816551*s23)/4553542973 + (141053612565*s34)/4553542973)*f[3295] + 
    (-1/4*s23 - s34/4)*f[3388], (-88128*f[4])/44905 + 
    (22032*s23*f[2578])/44905 + ((-22032*s23)/44905 - (22032*s34)/44905)*
     f[3150], (-62016*f[4])/6415 + (15504*s23*f[2578])/6415 + 
    ((-15504*s23)/6415 - (15504*s34)/6415)*f[3150], 0, 0, 0, 0, 
   (-58578*f[1])/194449 - (11073292449904*f[4])/969222290295 - 
    (390763*f[12])/583347 - (2*f[32])/3 - (3*f[39])/2 - (15*f[149])/2 + 
    (1314044*f[287])/7194613 - (368*f[288])/1731 + (330103*f[291])/583347 + 
    (60*f[318])/577 - 2*f[435] + ((215083674*s23)/146888483 + 
      (241219134*s34)/146888483)*f[1717] + 
    ((25636631397841872*s23)/115404261934675 + (1149833890706544*s34)/
       4616170477387)*f[1720] + ((-2757483*s23)/321419 - 
      (3092553*s34)/321419)*f[1728] + 
    ((-341564914507077*s23)/12932062043320 - (76575562613499*s34)/
       2586412408664)*f[1755] + ((-341564914507077*s23)/2586412408664 - 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((299386296*s23)/3278065 + (337807656*s34)/3278065)*f[2006] + 
    ((-290103*s23)/9928 - (327333*s34)/9928)*f[2041] + 
    ((57530139206328*s23)/1616507755415 + (12942494661672*s34)/323301551083)*
     f[2289] + ((3705170508753925672*s23)/4269957691582975 + 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((12920787578406*s23)/230929679345 + (2907418061394*s34)/46185935869)*
     f[2300] + ((22991893254*s23)/4553542973 + (25785706914*s34)/4553542973)*
     f[2320] + ((9321*s23)/2482 + (22365*s34)/4964)*f[2327] + 
    ((-1264095*s23)/9928 - (1413015*s34)/9928)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 - (32134045407408*s34)/
       12793504235713)*f[2575] + ((39766*s23)/1241 + (44730*s34)/1241)*
     f[2576] + ((4471335395663542224496*s23)/43762796381033910775 + 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s23)/230929679345 - (2886316187391*s34)/46185935869)*
     f[2579] + ((567*s23)/1241 + (567*s34)/1241)*f[2606] - s23*f[2723] + 
    ((-73529222735*s23)/18214171892 - (38678560371*s34)/9107085946)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 - (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((19283746129735387008*s23)/8752559276206782155 + 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((36*s23)/1241 + (36*s34)/1241)*f[3158] + (-1/4*s23 - s34/4)*f[3185] + 
    ((-556358981069*s23)/18214171892 - (586982165125*s34)/18214171892)*
     f[3295] + (s23/4 + s34/4)*f[3388], (-761088*f[4])/44905 + 
    (190272*s23*f[2578])/44905 + ((-190272*s23)/44905 - (190272*s34)/44905)*
     f[3150], (16320*f[4])/8981 - (4080*s23*f[2578])/8981 + 
    ((4080*s23)/8981 + (4080*s34)/8981)*f[3150], 0, 
   (941952*f[4])/44905 - (235488*s23*f[2578])/44905 + 
    ((235488*s23)/44905 + (235488*s34)/44905)*f[3150], 
   (2*f[288])/3 + ((-1925943847*s23)/293776966 - (1925943847*s34)/293776966)*
     f[1717] + ((-108790494227055356*s23)/115404261934675 - 
      (108790494227055356*s34)/115404261934675)*f[1720] + 
    ((-4*s23)/3 - (4*s34)/3)*f[1721] + 
    ((45163521*s23)/1285676 + (45163521*s34)/1285676)*f[1728] + 
    ((39351168595221047*s23)/349165675169640 + (39351168595221047*s34)/
       349165675169640)*f[1755] + ((39351168595221047*s23)/69833135033928 + 
      (39351168595221047*s34)/69833135033928)*f[1865] + 
    ((-239775052*s23)/655613 - (239775052*s34)/655613)*f[2006] + 
    ((6970205*s23)/59568 + (6970205*s34)/59568)*f[2041] + 
    ((-932260880207761*s23)/6466031021660 - (932260880207761*s34)/
       6466031021660)*f[2289] + 
    ((-14895670987960907626*s23)/4269957691582975 - 
      (14895670987960907626*s34)/4269957691582975)*f[2292] + 
    ((-640037860372921*s23)/2771156152140 - (640037860372921*s34)/
       2771156152140)*f[2300] + ((-478791863003*s23)/27321257838 - 
      (478791863003*s34)/27321257838)*f[2320] + 
    ((-2040185*s23)/79424 - (2040185*s34)/79424)*f[2327] + 
    ((108801325*s23)/238272 + (108801325*s34)/238272)*f[2437] + 
    ((230963899450121*s23)/25587008471426 + (230963899450121*s34)/
       25587008471426)*f[2575] + ((-976963*s23)/7446 - (979445*s34)/7446)*
     f[2576] + ((-158488946282685249375832*s23)/393865167429305196975 - 
      (158488946282685249375832*s34)/393865167429305196975)*f[2578] + 
    ((1260442604163527*s23)/5542312304280 + (1260442604163527*s34)/
       5542312304280)*f[2579] + ((-8277*s23)/4964 - (8277*s34)/4964)*
     f[2606] + ((-97*s23)/48 - (97*s34)/48)*f[2723] + 
    ((515220206787*s23)/36428343784 + (515220206787*s34)/36428343784)*
     f[2816] + ((2639042951409390*s23)/3313517597049667 + 
      (2639042951409390*s34)/3313517597049667)*f[3147] + 
    ((2227884451203001132*s23)/3751096832660049495 + 
      (2227884451203001132*s34)/3751096832660049495)*f[3150] + 
    (s23/2 + s34/2)*f[3151] + ((105*s23)/1241 + (105*s34)/1241)*f[3158] + 
    ((-821*s23)/288 - (821*s34)/288)*f[3185] + 
    ((132341287660777*s23)/1311420376224 + (132341287660777*s34)/
       1311420376224)*f[3295], (-87867*f[1])/194449 - 
    (515552180824*f[4])/64614819353 - (390763*f[12])/388898 - f[32] - 
    f[39]/2 - (5*f[149])/2 + (1971066*f[287])/7194613 - (184*f[288])/577 + 
    (330103*f[291])/388898 + (90*f[318])/577 + 4*f[435] + 
    ((322625511*s23)/146888483 + (361828701*s34)/146888483)*f[1717] + 
    ((38454947096762808*s23)/115404261934675 + (1724750836059816*s34)/
       4616170477387)*f[1720] + ((-8272449*s23)/642838 - 
      (9277659*s34)/642838)*f[1728] + 
    ((-1024694743521231*s23)/25864124086640 - (229726687840497*s34)/
       5172824817328)*f[1755] + ((-1024694743521231*s23)/5172824817328 - 
      (1148633439202485*s34)/5172824817328)*f[1865] + 
    ((449079444*s23)/3278065 + (506711484*s34)/3278065)*f[2006] + 
    ((-870309*s23)/19856 - (981999*s34)/19856)*f[2041] + 
    ((86295208809492*s23)/1616507755415 + (19413741992508*s34)/323301551083)*
     f[2289] + ((5538202485321388668*s23)/4269957691582975 + 
      (249693627315510036*s34)/170798307663319)*f[2292] + 
    ((19381181367609*s23)/230929679345 + (4361127092091*s34)/46185935869)*
     f[2300] + ((34487839881*s23)/4553542973 + (38678560371*s34)/4553542973)*
     f[2320] + ((64613*s23)/9928 + (67095*s34)/9928)*f[2327] + 
    ((-3705415*s23)/19856 - (4239045*s34)/19856)*f[2437] + 
    ((-41553983829294*s23)/12793504235713 - (48201068111112*s34)/
       12793504235713)*f[2575] + ((59649*s23)/1241 + (67095*s34)/1241)*
     f[2576] + ((6506601549225749476584*s23)/43762796381033910775 + 
      (1437418746706568616936*s34)/8752559276206782155)*f[2578] + 
    ((-38445834625173*s23)/461859358690 - (8658948562173*s34)/92371871738)*
     f[2579] + ((1701*s23)/2482 + (1701*s34)/2482)*f[2606] + 2*s23*f[2723] + 
    ((-220587668205*s23)/36428343784 - (116035681113*s34)/18214171892)*
     f[2816] + ((-119259280587132*s23)/473359656721381 - 
      (954462481182648*s34)/3313517597049667)*f[3147] + 
    ((28925619194603080512*s23)/8752559276206782155 + 
      (26465096224210498272*s34)/8752559276206782155)*f[3150] + 
    ((54*s23)/1241 + (54*s34)/1241)*f[3158] + (s23/2 + s34/2)*f[3185] + 
    ((-409300535599*s23)/9107085946 - (432267923641*s34)/9107085946)*
     f[3295] + ((3*s23)/8 + (3*s34)/8)*f[3388], 
   (82776*f[4])/8981 - (20694*s23*f[2578])/8981 + 
    ((20694*s23)/8981 + (20694*s34)/8981)*f[3150], 
   (-29289*f[1])/194449 + (803822319688*f[4])/969222290295 - 
    (390763*f[12])/1166694 - f[32]/3 + f[39]/2 + (5*f[149])/2 + 
    (657022*f[287])/7194613 - (184*f[288])/1731 + (330103*f[291])/1166694 + 
    (30*f[318])/577 + 4*f[435] + ((107541837*s23)/146888483 + 
      (120609567*s34)/146888483)*f[1717] + 
    ((12818315698920936*s23)/115404261934675 + (574916945353272*s34)/
       4616170477387)*f[1720] + ((-2757483*s23)/642838 - 
      (3092553*s34)/642838)*f[1728] + 
    ((-341564914507077*s23)/25864124086640 - (76575562613499*s34)/
       5172824817328)*f[1755] + ((-341564914507077*s23)/5172824817328 - 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((149693148*s23)/3278065 + (168903828*s34)/3278065)*f[2006] + 
    ((-290103*s23)/19856 - (327333*s34)/19856)*f[2041] + 
    ((28765069603164*s23)/1616507755415 + (6471247330836*s34)/323301551083)*
     f[2289] + ((1838618627370177236*s23)/4269957691582975 + 
      (83231209105170012*s34)/170798307663319)*f[2292] + 
    ((6460393789203*s23)/230929679345 + (1453709030697*s34)/46185935869)*
     f[2300] + ((11495946627*s23)/4553542973 + (12892853457*s34)/4553542973)*
     f[2320] + ((24847*s23)/9928 + (22365*s34)/9928)*f[2327] + 
    ((-1202045*s23)/19856 - (1413015*s34)/19856)*f[2437] + 
    ((-13851327943098*s23)/12793504235713 - (16067022703704*s34)/
       12793504235713)*f[2575] + ((19883*s23)/1241 + (22365*s34)/1241)*
     f[2576] + ((2092523737639225497848*s23)/43762796381033910775 + 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s23)/461859358690 - (2886316187391*s34)/92371871738)*
     f[2579] + ((567*s23)/2482 + (567*s34)/2482)*f[2606] + 2*s23*f[2723] + 
    ((-73529222735*s23)/36428343784 - (38678560371*s34)/18214171892)*
     f[2816] + ((-39753093529044*s23)/473359656721381 - 
      (318154160394216*s34)/3313517597049667)*f[3147] + 
    ((9641873064867693504*s23)/8752559276206782155 + 
      (8821698741403499424*s34)/8752559276206782155)*f[3150] + 
    ((18*s23)/1241 + (18*s34)/1241)*f[3158] + (s23/2 + s34/2)*f[3185] + 
    ((-133397816551*s23)/9107085946 - (141053612565*s34)/9107085946)*
     f[3295] + (s23/8 + s34/8)*f[3388], (345984*f[4])/44905 - 
    (86496*s23*f[2578])/44905 + ((86496*s23)/44905 + (86496*s34)/44905)*
     f[3150], (31008*f[4])/6415 - (7752*s23*f[2578])/6415 + 
    ((7752*s23)/6415 + (7752*s34)/6415)*f[3150], 0, 0, 0, 0, 
   (117156*f[1])/194449 + (12001835228384*f[4])/969222290295 + 
    (781526*f[12])/583347 + (4*f[32])/3 + f[39] + 5*f[149] - 
    (2628088*f[287])/7194613 + (736*f[288])/1731 - (660206*f[291])/583347 - 
    (120*f[318])/577 - 4*f[435] + ((-430167348*s23)/146888483 - 
      (482438268*s34)/146888483)*f[1717] + 
    ((-51273262795683744*s23)/115404261934675 - (2299667781413088*s34)/
       4616170477387)*f[1720] + ((5514966*s23)/321419 + (6185106*s34)/321419)*
     f[1728] + ((341564914507077*s23)/6466031021660 + 
      (76575562613499*s34)/1293206204332)*f[1755] + 
    ((341564914507077*s23)/1293206204332 + (382877813067495*s34)/
       1293206204332)*f[1865] + ((-598772592*s23)/3278065 - 
      (675615312*s34)/3278065)*f[2006] + 
    ((290103*s23)/4964 + (327333*s34)/4964)*f[2041] + 
    ((-115060278412656*s23)/1616507755415 - (25884989323344*s34)/
       323301551083)*f[2289] + ((-7387994414296994384*s23)/4269957691582975 - 
      (332924836420680048*s34)/170798307663319)*f[2292] + 
    ((-25841575156812*s23)/230929679345 - (5814836122788*s34)/46185935869)*
     f[2300] + ((-45983786508*s23)/4553542973 - (51571413828*s34)/4553542973)*
     f[2320] + ((-10562*s23)/1241 - (22365*s34)/2482)*f[2327] + 
    ((1239275*s23)/4964 + (1413015*s34)/4964)*f[2437] + 
    ((55405311772392*s23)/12793504235713 + (64268090814816*s34)/
       12793504235713)*f[2575] + ((-79532*s23)/1241 - (89460*s34)/1241)*
     f[2576] + ((-8713640455019011465952*s23)/43762796381033910775 - 
      (1916558328942091489248*s34)/8752559276206782155)*f[2578] + 
    ((25630556416782*s23)/230929679345 + (5772632374782*s34)/46185935869)*
     f[2579] + ((-1134*s23)/1241 - (1134*s34)/1241)*f[2606] - 2*s23*f[2723] + 
    ((73529222735*s23)/9107085946 + (38678560371*s34)/4553542973)*f[2816] + 
    ((159012374116176*s23)/473359656721381 + (1272616641576864*s34)/
       3313517597049667)*f[3147] + 
    ((-38567492259470774016*s23)/8752559276206782155 - 
      (35286794965613997696*s34)/8752559276206782155)*f[3150] + 
    ((-72*s23)/1241 - (72*s34)/1241)*f[3158] + (-1/2*s23 - s34/2)*f[3185] + 
    ((547251895123*s23)/9107085946 + (577875079179*s34)/9107085946)*f[3295] + 
    (-1/2*s23 - s34/2)*f[3388], (-796896*f[4])/44905 + 
    (199224*s23*f[2578])/44905 + ((-199224*s23)/44905 - (199224*s34)/44905)*
     f[3150], (-590784*f[4])/44905 + (147696*s23*f[2578])/44905 + 
    ((-147696*s23)/44905 - (147696*s34)/44905)*f[3150], 0, 
   (700032*f[4])/44905 - (175008*s23*f[2578])/44905 + 
    ((175008*s23)/44905 + (175008*s34)/44905)*f[3150], 
   (-117156*f[1])/194449 - (10733741519456*f[4])/969222290295 - 
    (781526*f[12])/583347 - (4*f[32])/3 - (3*f[39])/4 - (15*f[149])/4 + 
    (2628088*f[287])/7194613 - (736*f[288])/1731 + (660206*f[291])/583347 + 
    (120*f[318])/577 + 5*f[435] + ((430167348*s23)/146888483 + 
      (482438268*s34)/146888483)*f[1717] + 
    ((51273262795683744*s23)/115404261934675 + (2299667781413088*s34)/
       4616170477387)*f[1720] + ((-5514966*s23)/321419 - 
      (6185106*s34)/321419)*f[1728] + ((-341564914507077*s23)/6466031021660 - 
      (76575562613499*s34)/1293206204332)*f[1755] + 
    ((-341564914507077*s23)/1293206204332 - (382877813067495*s34)/
       1293206204332)*f[1865] + ((598772592*s23)/3278065 + 
      (675615312*s34)/3278065)*f[2006] + 
    ((-290103*s23)/4964 - (327333*s34)/4964)*f[2041] + 
    ((115060278412656*s23)/1616507755415 + (25884989323344*s34)/323301551083)*
     f[2289] + ((7385201088895637264*s23)/4269957691582975 + 
      (332924836420680048*s34)/170798307663319)*f[2292] + 
    ((25841575156812*s23)/230929679345 + (5814836122788*s34)/46185935869)*
     f[2300] + ((45983786508*s23)/4553542973 + (51571413828*s34)/4553542973)*
     f[2320] + ((85737*s23)/9928 + (22365*s34)/2482)*f[2327] + 
    ((-2472345*s23)/9928 - (1413015*s34)/4964)*f[2437] + 
    ((-55405311772392*s23)/12793504235713 - (64268090814816*s34)/
       12793504235713)*f[2575] + ((79532*s23)/1241 + (89460*s34)/1241)*
     f[2576] + ((8685011662980502343072*s23)/43762796381033910775 + 
      (1916558328942091489248*s34)/8752559276206782155)*f[2578] + 
    ((-25630556416782*s23)/230929679345 - (5772632374782*s34)/46185935869)*
     f[2579] + ((1134*s23)/1241 + (1134*s34)/1241)*f[2606] + 
    (5*s23*f[2723])/2 + ((-73529222735*s23)/9107085946 - 
      (38678560371*s34)/4553542973)*f[2816] + 
    ((-159012374116176*s23)/473359656721381 - (1272616641576864*s34)/
       3313517597049667)*f[3147] + 
    ((38567492259470774016*s23)/8752559276206782155 + 
      (35286794965613997696*s34)/8752559276206782155)*f[3150] + 
    ((72*s23)/1241 + (72*s34)/1241)*f[3158] + ((5*s23)/8 + (5*s34)/8)*
     f[3185] + ((-2184454037519*s23)/36428343784 - (2306946773743*s34)/
       36428343784)*f[3295] + (s23/2 + s34/2)*f[3388], 
   (27288*f[4])/6415 - (6822*s23*f[2578])/6415 + 
    ((6822*s23)/6415 + (6822*s34)/6415)*f[3150], 
   (393312*f[4])/44905 - (98328*s23*f[2578])/44905 + 
    ((98328*s23)/44905 + (98328*s34)/44905)*f[3150], 0, 
   (97968*f[4])/44905 - (24492*s23*f[2578])/44905 + 
    ((24492*s23)/44905 + (24492*s34)/44905)*f[3150], 
   (233832*f[4])/44905 - (58458*s23*f[2578])/44905 + 
    ((58458*s23)/44905 + (58458*s34)/44905)*f[3150], 
   -1/3*f[288] + ((1925943847*s23)/587553932 + (1925943847*s34)/587553932)*
     f[1717] + ((54395247113527678*s23)/115404261934675 + 
      (54395247113527678*s34)/115404261934675)*f[1720] + 
    ((2*s23)/3 + (2*s34)/3)*f[1721] + 
    ((-45163521*s23)/2571352 - (45163521*s34)/2571352)*f[1728] + 
    ((-39351168595221047*s23)/698331350339280 - (39351168595221047*s34)/
       698331350339280)*f[1755] + ((-39351168595221047*s23)/139666270067856 - 
      (39351168595221047*s34)/139666270067856)*f[1865] + 
    ((119887526*s23)/655613 + (119887526*s34)/655613)*f[2006] + 
    ((-6970205*s23)/119136 - (6970205*s34)/119136)*f[2041] + 
    ((932260880207761*s23)/12932062043320 + (932260880207761*s34)/
       12932062043320)*f[2289] + 
    ((7447835493980453813*s23)/4269957691582975 + (7447835493980453813*s34)/
       4269957691582975)*f[2292] + ((640037860372921*s23)/5542312304280 + 
      (640037860372921*s34)/5542312304280)*f[2300] + 
    ((478791863003*s23)/54642515676 + (478791863003*s34)/54642515676)*
     f[2320] + ((2040185*s23)/158848 + (2040185*s34)/158848)*f[2327] + 
    ((-108801325*s23)/476544 - (108801325*s34)/476544)*f[2437] + 
    ((-230963899450121*s23)/51174016942852 - (230963899450121*s34)/
       51174016942852)*f[2575] + ((976963*s23)/14892 + (979445*s34)/14892)*
     f[2576] + ((79244473141342624687916*s23)/393865167429305196975 + 
      (79244473141342624687916*s34)/393865167429305196975)*f[2578] + 
    ((-1260442604163527*s23)/11084624608560 - (1260442604163527*s34)/
       11084624608560)*f[2579] + ((8277*s23)/9928 + (8277*s34)/9928)*
     f[2606] + ((97*s23)/96 + (97*s34)/96)*f[2723] + 
    ((-515220206787*s23)/72856687568 - (515220206787*s34)/72856687568)*
     f[2816] + ((-1319521475704695*s23)/3313517597049667 - 
      (1319521475704695*s34)/3313517597049667)*f[3147] + 
    ((-1113942225601500566*s23)/3751096832660049495 - 
      (1113942225601500566*s34)/3751096832660049495)*f[3150] + 
    (-1/4*s23 - s34/4)*f[3151] + ((-105*s23)/2482 - (105*s34)/2482)*f[3158] + 
    ((821*s23)/576 + (821*s34)/576)*f[3185] + 
    ((-132341287660777*s23)/2622840752448 - (132341287660777*s34)/
       2622840752448)*f[3295], (-29289*f[1])/194449 - 
    (3000458807096*f[4])/969222290295 - (390763*f[12])/1166694 - f[32]/3 - 
    f[39]/4 - (5*f[149])/4 + (657022*f[287])/7194613 - (184*f[288])/1731 + 
    (330103*f[291])/1166694 + (30*f[318])/577 + f[435] + 
    ((107541837*s23)/146888483 + (120609567*s34)/146888483)*f[1717] + 
    ((12818315698920936*s23)/115404261934675 + (574916945353272*s34)/
       4616170477387)*f[1720] + ((-2757483*s23)/642838 - 
      (3092553*s34)/642838)*f[1728] + 
    ((-341564914507077*s23)/25864124086640 - (76575562613499*s34)/
       5172824817328)*f[1755] + ((-341564914507077*s23)/5172824817328 - 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((149693148*s23)/3278065 + (168903828*s34)/3278065)*f[2006] + 
    ((-290103*s23)/19856 - (327333*s34)/19856)*f[2041] + 
    ((28765069603164*s23)/1616507755415 + (6471247330836*s34)/323301551083)*
     f[2289] + ((1846998603574248596*s23)/4269957691582975 + 
      (83231209105170012*s34)/170798307663319)*f[2292] + 
    ((6460393789203*s23)/230929679345 + (1453709030697*s34)/46185935869)*
     f[2300] + ((11495946627*s23)/4553542973 + (12892853457*s34)/4553542973)*
     f[2320] + ((5281*s23)/2482 + (22365*s34)/9928)*f[2327] + 
    ((-1239275*s23)/19856 - (1413015*s34)/19856)*f[2437] + 
    ((-13851327943098*s23)/12793504235713 - (16067022703704*s34)/
       12793504235713)*f[2575] + ((19883*s23)/1241 + (22365*s34)/1241)*
     f[2576] + ((2178410113754752866488*s23)/43762796381033910775 + 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s23)/461859358690 - (2886316187391*s34)/92371871738)*
     f[2579] + ((567*s23)/2482 + (567*s34)/2482)*f[2606] + (s23*f[2723])/2 + 
    ((-73529222735*s23)/36428343784 - (38678560371*s34)/18214171892)*
     f[2816] + ((-39753093529044*s23)/473359656721381 - 
      (318154160394216*s34)/3313517597049667)*f[3147] + 
    ((9641873064867693504*s23)/8752559276206782155 + 
      (8821698741403499424*s34)/8752559276206782155)*f[3150] + 
    ((18*s23)/1241 + (18*s34)/1241)*f[3158] + (s23/8 + s34/8)*f[3185] + 
    ((-547251895123*s23)/36428343784 - (577875079179*s34)/36428343784)*
     f[3295] + (s23/8 + s34/8)*f[3388], (-3732*f[4])/44905 + 
    (933*s23*f[2578])/44905 + ((-933*s23)/44905 - (933*s34)/44905)*f[3150], 
   (29289*f[1])/388898 - (401911159844*f[4])/969222290295 + 
    (390763*f[12])/2333388 + f[32]/6 - f[39]/4 - (5*f[149])/4 - 
    (328511*f[287])/7194613 + (92*f[288])/1731 - (330103*f[291])/2333388 - 
    (15*f[318])/577 - 2*f[435] + ((-107541837*s23)/293776966 - 
      (120609567*s34)/293776966)*f[1717] + 
    ((-6409157849460468*s23)/115404261934675 - (287458472676636*s34)/
       4616170477387)*f[1720] + ((2757483*s23)/1285676 + 
      (3092553*s34)/1285676)*f[1728] + 
    ((341564914507077*s23)/51728248173280 + (76575562613499*s34)/
       10345649634656)*f[1755] + ((341564914507077*s23)/10345649634656 + 
      (382877813067495*s34)/10345649634656)*f[1865] + 
    ((-74846574*s23)/3278065 - (84451914*s34)/3278065)*f[2006] + 
    ((290103*s23)/39712 + (327333*s34)/39712)*f[2041] + 
    ((-14382534801582*s23)/1616507755415 - (3235623665418*s34)/323301551083)*
     f[2289] + ((-919309313685088618*s23)/4269957691582975 - 
      (41615604552585006*s34)/170798307663319)*f[2292] + 
    ((-6460393789203*s23)/461859358690 - (1453709030697*s34)/92371871738)*
     f[2300] + ((-11495946627*s23)/9107085946 - (12892853457*s34)/9107085946)*
     f[2320] + ((-24847*s23)/19856 - (22365*s34)/19856)*f[2327] + 
    ((1202045*s23)/39712 + (1413015*s34)/39712)*f[2437] + 
    ((6925663971549*s23)/12793504235713 + (8033511351852*s34)/12793504235713)*
     f[2575] + ((-19883*s23)/2482 - (22365*s34)/2482)*f[2576] + 
    ((-1046261868819612748924*s23)/43762796381033910775 - 
      (239569791117761436156*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s23)/923718717380 + (2886316187391*s34)/184743743476)*
     f[2579] + ((-567*s23)/4964 - (567*s34)/4964)*f[2606] - s23*f[2723] + 
    ((73529222735*s23)/72856687568 + (38678560371*s34)/36428343784)*f[2816] + 
    ((19876546764522*s23)/473359656721381 + (159077080197108*s34)/
       3313517597049667)*f[3147] + 
    ((-4820936532433846752*s23)/8752559276206782155 - 
      (4410849370701749712*s34)/8752559276206782155)*f[3150] + 
    ((-9*s23)/1241 - (9*s34)/1241)*f[3158] + (-1/4*s23 - s34/4)*f[3185] + 
    ((133397816551*s23)/18214171892 + (141053612565*s34)/18214171892)*
     f[3295] + (-1/16*s23 - s34/16)*f[3388], (47328*f[4])/44905 - 
    (11832*s23*f[2578])/44905 + ((11832*s23)/44905 + (11832*s34)/44905)*
     f[3150], (-15504*f[4])/6415 + (3876*s23*f[2578])/6415 + 
    ((-3876*s23)/6415 - (3876*s34)/6415)*f[3150], 0, 0, 0, 0, 
   (-29289*f[1])/194449 - (4268552516024*f[4])/969222290295 - 
    (390763*f[12])/1166694 - f[32]/3 - f[39]/2 - (5*f[149])/2 + 
    (657022*f[287])/7194613 - (184*f[288])/1731 + (330103*f[291])/1166694 + 
    (30*f[318])/577 + ((107541837*s23)/146888483 + (120609567*s34)/146888483)*
     f[1717] + ((12818315698920936*s23)/115404261934675 + 
      (574916945353272*s34)/4616170477387)*f[1720] + 
    ((-2757483*s23)/642838 - (3092553*s34)/642838)*f[1728] + 
    ((-341564914507077*s23)/25864124086640 - (76575562613499*s34)/
       5172824817328)*f[1755] + ((-341564914507077*s23)/5172824817328 - 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((149693148*s23)/3278065 + (168903828*s34)/3278065)*f[2006] + 
    ((-290103*s23)/19856 - (327333*s34)/19856)*f[2041] + 
    ((28765069603164*s23)/1616507755415 + (6471247330836*s34)/323301551083)*
     f[2289] + ((1849791928975605716*s23)/4269957691582975 + 
      (83231209105170012*s34)/170798307663319)*f[2292] + 
    ((6460393789203*s23)/230929679345 + (1453709030697*s34)/46185935869)*
     f[2300] + ((11495946627*s23)/4553542973 + (12892853457*s34)/4553542973)*
     f[2320] + ((19883*s23)/9928 + (22365*s34)/9928)*f[2327] + 
    ((-1251685*s23)/19856 - (1413015*s34)/19856)*f[2437] + 
    ((-13851327943098*s23)/12793504235713 - (16067022703704*s34)/
       12793504235713)*f[2575] + ((19883*s23)/1241 + (22365*s34)/1241)*
     f[2576] + ((2207038905793261989368*s23)/43762796381033910775 + 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s23)/461859358690 - (2886316187391*s34)/92371871738)*
     f[2579] + ((567*s23)/2482 + (567*s34)/2482)*f[2606] + 
    ((-73529222735*s23)/36428343784 - (38678560371*s34)/18214171892)*
     f[2816] + ((-39753093529044*s23)/473359656721381 - 
      (318154160394216*s34)/3313517597049667)*f[3147] + 
    ((9641873064867693504*s23)/8752559276206782155 + 
      (8821698741403499424*s34)/8752559276206782155)*f[3150] + 
    ((18*s23)/1241 + (18*s34)/1241)*f[3158] + 
    ((-68975679762*s23)/4553542973 - (72803577769*s34)/4553542973)*f[3295] + 
    (s23/8 + s34/8)*f[3388], (38448*f[4])/6415 - (9612*s23*f[2578])/6415 + 
    ((9612*s23)/6415 + (9612*s34)/6415)*f[3150], 
   (44064*f[4])/44905 - (11016*s23*f[2578])/44905 + 
    ((11016*s23)/44905 + (11016*s34)/44905)*f[3150], 0, 
   (79872*f[4])/44905 - (19968*s23*f[2578])/44905 + 
    ((19968*s23)/44905 + (19968*s34)/44905)*f[3150], 
   (-29289*f[1])/388898 - (2134276258012*f[4])/969222290295 - 
    (390763*f[12])/2333388 - f[32]/6 - f[39]/4 - (5*f[149])/4 + 
    (328511*f[287])/7194613 - (92*f[288])/1731 + (330103*f[291])/2333388 + 
    (15*f[318])/577 + ((107541837*s23)/293776966 + (120609567*s34)/293776966)*
     f[1717] + ((6409157849460468*s23)/115404261934675 + 
      (287458472676636*s34)/4616170477387)*f[1720] + 
    ((-2757483*s23)/1285676 - (3092553*s34)/1285676)*f[1728] + 
    ((-341564914507077*s23)/51728248173280 - (76575562613499*s34)/
       10345649634656)*f[1755] + ((-341564914507077*s23)/10345649634656 - 
      (382877813067495*s34)/10345649634656)*f[1865] + 
    ((74846574*s23)/3278065 + (84451914*s34)/3278065)*f[2006] + 
    ((-290103*s23)/39712 - (327333*s34)/39712)*f[2041] + 
    ((14382534801582*s23)/1616507755415 + (3235623665418*s34)/323301551083)*
     f[2289] + ((924895964487802858*s23)/4269957691582975 + 
      (41615604552585006*s34)/170798307663319)*f[2292] + 
    ((6460393789203*s23)/461859358690 + (1453709030697*s34)/92371871738)*
     f[2300] + ((11495946627*s23)/9107085946 + (12892853457*s34)/9107085946)*
     f[2320] + ((19883*s23)/19856 + (22365*s34)/19856)*f[2327] + 
    ((-1251685*s23)/39712 - (1413015*s34)/39712)*f[2437] + 
    ((-6925663971549*s23)/12793504235713 - (8033511351852*s34)/
       12793504235713)*f[2575] + ((19883*s23)/2482 + (22365*s34)/2482)*
     f[2576] + ((1103519452896630994684*s23)/43762796381033910775 + 
      (239569791117761436156*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s23)/923718717380 - (2886316187391*s34)/184743743476)*
     f[2579] + ((567*s23)/4964 + (567*s34)/4964)*f[2606] + 
    ((-73529222735*s23)/72856687568 - (38678560371*s34)/36428343784)*
     f[2816] + ((-19876546764522*s23)/473359656721381 - 
      (159077080197108*s34)/3313517597049667)*f[3147] + 
    ((4820936532433846752*s23)/8752559276206782155 + 
      (4410849370701749712*s34)/8752559276206782155)*f[3150] + 
    ((9*s23)/1241 + (9*s34)/1241)*f[3158] + 
    ((-34487839881*s23)/4553542973 - (72803577769*s34)/9107085946)*f[3295] + 
    (s23/16 + s34/16)*f[3388], (-20856*f[4])/6415 + (5214*s23*f[2578])/6415 + 
    ((-5214*s23)/6415 - (5214*s34)/6415)*f[3150], 
   (-78336*f[4])/44905 + (19584*s23*f[2578])/44905 + 
    ((-19584*s23)/44905 - (19584*s34)/44905)*f[3150], 0, 
   (625392*f[4])/44905 - (156348*s23*f[2578])/44905 + 
    ((156348*s23)/44905 + (156348*s34)/44905)*f[3150], 
   (290172*f[4])/44905 - (72543*s23*f[2578])/44905 + 
    ((72543*s23)/44905 + (72543*s34)/44905)*f[3150], 
   (-48815*f[1])/194449 - (3000458807096*f[4])/581533374177 - 
    (1953815*f[12])/3500082 - (5*f[32])/9 - (5*f[39])/12 - (25*f[149])/12 + 
    (3285110*f[287])/21583839 - (920*f[288])/5193 + 
    (1650515*f[291])/3500082 + (50*f[318])/577 + (5*f[435])/3 + 
    ((179236395*s23)/146888483 + (201015945*s34)/146888483)*f[1717] + 
    ((4272771899640312*s23)/23080852386935 + (958194908922120*s34)/
       4616170477387)*f[1720] + ((-4595805*s23)/642838 - 
      (5154255*s34)/642838)*f[1728] + ((-113854971502359*s23)/5172824817328 - 
      (127625937689165*s34)/5172824817328)*f[1755] + 
    ((-569274857511795*s23)/5172824817328 - (638129688445825*s34)/
       5172824817328)*f[1865] + ((49897716*s23)/655613 + 
      (56301276*s34)/655613)*f[2006] + 
    ((-483505*s23)/19856 - (545555*s34)/19856)*f[2041] + 
    ((9588356534388*s23)/323301551083 + (10785412218060*s34)/323301551083)*
     f[2289] + ((1846998603574248596*s23)/2561974614949785 + 
      (138718681841950020*s34)/170798307663319)*f[2292] + 
    ((2153464596401*s23)/46185935869 + (2422848384495*s34)/46185935869)*
     f[2300] + ((19159911045*s23)/4553542973 + (21488089095*s34)/4553542973)*
     f[2320] + ((26405*s23)/7446 + (37275*s34)/9928)*f[2327] + 
    ((-6196375*s23)/59568 - (2355025*s34)/19856)*f[2437] + 
    ((-23085546571830*s23)/12793504235713 - (26778371172840*s34)/
       12793504235713)*f[2575] + ((99415*s23)/3723 + (37275*s34)/1241)*
     f[2576] + ((2178410113754752866488*s23)/26257677828620346465 + 
      (159713194078507624104*s34)/1750511855241356431)*f[2578] + 
    ((-4271759402797*s23)/92371871738 - (4810526978985*s34)/92371871738)*
     f[2579] + ((945*s23)/2482 + (945*s34)/2482)*f[2606] + 
    (5*s23*f[2723])/6 + ((-367646113675*s23)/109285031352 - 
      (64464267285*s34)/18214171892)*f[2816] + 
    ((-66255155881740*s23)/473359656721381 - (530256933990360*s34)/
       3313517597049667)*f[3147] + 
    ((3213957688289231168*s23)/1750511855241356431 + 
      (2940566247134499808*s34)/1750511855241356431)*f[3150] + 
    ((30*s23)/1241 + (30*s34)/1241)*f[3158] + ((5*s23)/24 + (5*s34)/24)*
     f[3185] + ((-2736259475615*s23)/109285031352 - (963125131965*s34)/
       36428343784)*f[3295] + ((5*s23)/24 + (5*s34)/24)*f[3388], 
   (162824*f[4])/44905 - (40706*s23*f[2578])/44905 + 
    ((40706*s23)/44905 + (40706*s34)/44905)*f[3150], 
   (15776*f[4])/8981 - (3944*s23*f[2578])/8981 + 
    ((3944*s23)/8981 + (3944*s34)/8981)*f[3150], 0, 
   (37008*f[4])/44905 - (9252*s23*f[2578])/44905 + 
    ((9252*s23)/44905 + (9252*s34)/44905)*f[3150], 
   (279368*f[4])/44905 - (69842*s23*f[2578])/44905 + 
    ((69842*s23)/44905 + (69842*s34)/44905)*f[3150], 
   (17982*f[4])/8981 - (8991*s23*f[2578])/17962 + 
    ((8991*s23)/17962 + (8991*s34)/17962)*f[3150], 
   (-917*f[1])/15502 - (590817990004*f[4])/162264944961 - 
    (12751*f[12])/46506 - (267*f[39])/736 - (1335*f[149])/736 + 
    (61795*f[287])/2007509 - f[288]/18 + (12359*f[291])/93012 - f[294]/6 + 
    ((631833029*s23)/3525323592 + (631833029*s34)/3525323592)*f[1717] + 
    (s23/9 + s34/9)*f[1718] + ((53209499669826741*s23)/1269446881281425 + 
      (53168172206078709*s34)/1269446881281425)*f[1720] + 
    ((-4*s23)/9 - (4*s34)/9)*f[1721] + (s23/3 + s34/3)*f[1724] + 
    ((-11422081*s23)/5142704 - (11422081*s34)/5142704)*f[1728] + 
    ((-217513983700528199*s23)/46089869122392480 - (217083919780900241*s34)/
       46089869122392480)*f[1755] + 
    ((-217513983700528199*s23)/9217973824478496 - (217083919780900241*s34)/
       9217973824478496)*f[1865] + ((510742949*s23)/21635229 + 
      (2599500199*s34)/108176145)*f[2006] + 
    ((-59388715*s23)/7862976 - (60453493*s34)/7862976)*f[2041] + 
    ((7896193998655357*s23)/853516094859120 + (7959907171933573*s34)/
       853516094859120)*f[2289] + (s23/9 + s34/9)*f[2290] + 
    ((188112693467267839103*s23)/845451622933429050 + 
      (21140138592104655883*s34)/93939069214825450)*f[2292] + 
    ((5130371826267097*s23)/365792612082480 + (5164031615923513*s34)/
       365792612082480)*f[2300] + ((677186783377*s23)/327855094056 + 
      (677186783377*s34)/327855094056)*f[2320] + 
    ((5446381*s23)/10483968 + (11643199*s34)/31451904)*f[2327] + 
    ((-380341715*s23)/10483968 - (1185800425*s34)/31451904)*f[2437] + 
    ((-1796919654537485*s23)/3377485118228232 - (1864239233850317*s34)/
       3377485118228232)*f[2575] + ((737693*s23)/89352 + (246725*s34)/29784)*
     f[2576] + ((49795093917316803710818*s23)/1856792932166724500025 + 
      (47568376746371532955462*s34)/1856792932166724500025)*f[2578] + 
    ((-10281606037014779*s23)/731585224164960 - (10348925616327611*s34)/
       731585224164960)*f[2579] - (s23*f[2582])/12 + 
    ((2085*s23)/19856 + (2085*s34)/19856)*f[2606] + 
    ((-9607*s23)/6336 - (9607*s34)/6336)*f[2723] + 
    ((-186264888693*s23)/145713375136 - (186264888693*s34)/145713375136)*
     f[2816] + (-1/3*s23 - s34/3)*f[2868] + 
    ((-1461115593911713*s23)/72897387135092674 - (1562094962880961*s34)/
       72897387135092674)*f[3147] + 
    ((3041184988901607919339*s23)/866503368344471433345 + 
      (3007466361932872504171*s34)/866503368344471433345)*f[3150] + 
    ((19*s23)/264 + (19*s34)/264)*f[3151] + ((-13*s23)/2482 - (13*s34)/2482)*
     f[3158] + ((-14339*s23)/38016 - (14339*s34)/38016)*f[3185] + 
    ((-2062658157063521*s23)/173107489661568 - (2062658157063521*s34)/
       173107489661568)*f[3295] + (-1/16*s23 - s34/16)*f[3388], 
   (107393*f[1])/388898 + (16502523439028*f[4])/2907666870885 + 
    (4298393*f[12])/7000164 + (11*f[32])/18 + (11*f[39])/24 + 
    (55*f[149])/24 - (3613621*f[287])/21583839 + (1012*f[288])/5193 - 
    (3631133*f[291])/7000164 - (55*f[318])/577 - (11*f[435])/6 + 
    ((-394320069*s23)/293776966 - (442235079*s34)/293776966)*f[1717] + 
    ((-23500245448021716*s23)/115404261934675 - (1054014399814332*s34)/
       4616170477387)*f[1720] + ((10110771*s23)/1285676 + 
      (11339361*s34)/1285676)*f[1728] + 
    ((1252404686525949*s23)/51728248173280 + (280777062916163*s34)/
       10345649634656)*f[1755] + ((1252404686525949*s23)/10345649634656 + 
      (1403885314580815*s34)/10345649634656)*f[1865] + 
    ((-274437438*s23)/3278065 - (309657018*s34)/3278065)*f[2006] + 
    ((1063711*s23)/39712 + (1200221*s34)/39712)*f[2041] + 
    ((-52735960939134*s23)/1616507755415 - (11863953439866*s34)/323301551083)*
     f[2289] + ((-10158492319658367278*s23)/12809873074748925 - 
      (152590550026145022*s34)/170798307663319)*f[2292] + 
    ((-23688110560411*s23)/461859358690 - (5330266445889*s34)/92371871738)*
     f[2300] + ((-42151804299*s23)/9107085946 - (47273796009*s34)/9107085946)*
     f[2320] + ((-58091*s23)/14892 - (82005*s34)/19856)*f[2327] + 
    ((13632025*s23)/119136 + (5181055*s34)/39712)*f[2437] + 
    ((25394101229013*s23)/12793504235713 + (29456208290124*s34)/
       12793504235713)*f[2575] + ((-218713*s23)/7446 - (82005*s34)/2482)*
     f[2576] + ((-11981255625651140765684*s23)/131288389143101732325 - 
      (878422567431791932572*s34)/8752559276206782155)*f[2578] + 
    ((46989353430767*s23)/923718717380 + (10583159353767*s34)/184743743476)*
     f[2579] + ((-2079*s23)/4964 - (2079*s34)/4964)*f[2606] - 
    (11*s23*f[2723])/12 + ((808821450085*s23)/218570062704 + 
      (141821388027*s34)/36428343784)*f[2816] + 
    ((72880671469914*s23)/473359656721381 + (583282627389396*s34)/
       3313517597049667)*f[3147] + 
    ((-17676767285590771424*s23)/8752559276206782155 - 
      (16173114359239748944*s34)/8752559276206782155)*f[3150] + 
    ((-33*s23)/1241 - (33*s34)/1241)*f[3158] + ((-11*s23)/48 - (11*s34)/48)*
     f[3185] + ((6019770846353*s23)/218570062704 + (2118875290323*s34)/
       72856687568)*f[3295] + ((-11*s23)/48 - (11*s34)/48)*f[3388], 
   (1806*f[4])/1283 - (903*s23*f[2578])/2566 + 
    ((903*s23)/2566 + (903*s34)/2566)*f[3150], (54677*f[1])/777796 - 
    (2135368113034*f[4])/4070733619239 + (1493101*f[12])/14000328 + 
    (7*f[32])/36 + (7*f[39])/24 + (35*f[149])/24 - 
    (8502791*f[287])/302173746 + (46*f[288])/1731 - 
    (1311121*f[291])/14000328 - (15*f[318])/1154 - f[435]/2 + 
    ((-107541837*s23)/587553932 - (120609567*s34)/587553932)*f[1717] + 
    ((-3204578924730234*s23)/115404261934675 - (143729236338318*s34)/
       4616170477387)*f[1720] + ((2757483*s23)/2571352 + 
      (3092553*s34)/2571352)*f[1728] + 
    ((341564914507077*s23)/103456496346560 + (76575562613499*s34)/
       20691299269312)*f[1755] + ((341564914507077*s23)/20691299269312 + 
      (382877813067495*s34)/20691299269312)*f[1865] + 
    ((-37423287*s23)/3278065 - (42225957*s34)/3278065)*f[2006] + 
    ((290103*s23)/79424 + (327333*s34)/79424)*f[2041] + 
    ((-7191267400791*s23)/1616507755415 - (1617811832709*s34)/323301551083)*
     f[2289] + ((-464310199178139509*s23)/4269957691582975 - 
      (20807802276292503*s34)/170798307663319)*f[2292] + 
    ((-6460393789203*s23)/923718717380 - (1453709030697*s34)/184743743476)*
     f[2300] + ((-11495946627*s23)/18214171892 - (12892853457*s34)/
       18214171892)*f[2320] + ((-49721*s23)/119136 - (22365*s34)/39712)*
     f[2327] + ((3854335*s23)/238272 + (1413015*s34)/79424)*f[2437] + 
    ((6925663971549*s23)/25587008471426 + (4016755675926*s34)/12793504235713)*
     f[2575] + ((-19883*s23)/4964 - (22365*s34)/4964)*f[2576] + 
    ((-548313668147383843662*s23)/43762796381033910775 - 
      (119784895558880718078*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s23)/1847437434760 + (2886316187391*s34)/369487486952)*
     f[2579] + ((-567*s23)/9928 - (567*s34)/9928)*f[2606] - 
    (s23*f[2723])/12 + ((238801840097*s23)/437140125408 + 
      (38678560371*s34)/72856687568)*f[2816] + 
    ((9938273382261*s23)/473359656721381 + (79538540098554*s34)/
       3313517597049667)*f[3147] + 
    ((-6916852198204470496*s23)/8752559276206782155 - 
      (1257535672983212920*s34)/1750511855241356431)*f[3150] + 
    ((-9*s23)/2482 - (9*s34)/2482)*f[3158] + (s23/12 + s34/12)*f[3185] + 
    ((19520691427*s23)/4553542973 + (236624905199*s34)/54642515676)*f[3295] + 
    ((-7*s23)/96 - (7*s34)/96)*f[3388], (-86768*f[4])/44905 + 
    (21692*s23*f[2578])/44905 + ((-21692*s23)/44905 - (21692*s34)/44905)*
     f[3150], (-38488*f[4])/44905 + (9622*s23*f[2578])/44905 + 
    ((-9622*s23)/44905 - (9622*s34)/44905)*f[3150], 0, 0, 0, 0, 
   (22457*f[1])/194449 + (35212780317016*f[4])/20353668096195 + 
    (61241*f[12])/388898 + f[32]/3 - (2067738*f[287])/50362291 + 
    (184*f[288])/5193 - (54501*f[291])/388898 - (10*f[318])/577 - f[435] + 
    ((-35847279*s23)/146888483 - (40203189*s34)/146888483)*f[1717] + 
    ((-4272771899640312*s23)/115404261934675 - (191638981784424*s34)/
       4616170477387)*f[1720] + ((919161*s23)/642838 + (1030851*s34)/642838)*
     f[1728] + ((113854971502359*s23)/25864124086640 + 
      (25525187537833*s34)/5172824817328)*f[1755] + 
    ((113854971502359*s23)/5172824817328 + (127625937689165*s34)/
       5172824817328)*f[1865] + ((-49897716*s23)/3278065 - 
      (56301276*s34)/3278065)*f[2006] + 
    ((96701*s23)/19856 + (109111*s34)/19856)*f[2041] + 
    ((-9588356534388*s23)/1616507755415 - (2157082443612*s34)/323301551083)*
     f[2289] + ((-1844205278172891476*s23)/12809873074748925 - 
      (27743736368390004*s34)/170798307663319)*f[2292] + 
    ((-2153464596401*s23)/230929679345 - (484569676899*s34)/46185935869)*
     f[2300] + ((-3831982209*s23)/4553542973 - (4297617819*s34)/4553542973)*
     f[2320] + ((-7455*s23)/9928 - (7455*s34)/9928)*f[2327] + 
    ((408955*s23)/19856 + (471005*s34)/19856)*f[2437] + 
    ((4617109314366*s23)/12793504235713 + (5355674234568*s34)/12793504235713)*
     f[2575] + ((-19883*s23)/3723 - (7455*s34)/1241)*f[2576] + 
    ((-2209424638463137749608*s23)/131288389143101732325 - 
      (159713194078507624104*s34)/8752559276206782155)*f[2578] + 
    ((4271759402797*s23)/461859358690 + (962105395797*s34)/92371871738)*
     f[2579] + ((-189*s23)/2482 - (189*s34)/2482)*f[2606] - (s23*f[2723])/3 + 
    ((27545436227*s23)/36428343784 + (12892853457*s34)/18214171892)*f[2816] + 
    ((13251031176348*s23)/473359656721381 + (106051386798072*s34)/
       3313517597049667)*f[3147] + 
    ((762263428170369232*s23)/8752559276206782155 + (461609125318434544*s34)/
       1750511855241356431)*f[3150] + ((-6*s23)/1241 - (6*s34)/1241)*
     f[3158] + (-1/12*s23 - s34/12)*f[3185] + 
    ((271349176075*s23)/54642515676 + (259339510265*s34)/54642515676)*
     f[3295] + (-1/8*s23 - s34/8)*f[3388], (-220728*f[4])/44905 + 
    (55182*s23*f[2578])/44905 + ((-55182*s23)/44905 - (55182*s34)/44905)*
     f[3150], (-86224*f[4])/44905 + (21556*s23*f[2578])/44905 + 
    ((-21556*s23)/44905 - (21556*s34)/44905)*f[3150], 0, 
   (-67168*f[4])/44905 + (16792*s23*f[2578])/44905 + 
    ((-16792*s23)/44905 - (16792*s34)/44905)*f[3150], 
   (187437*f[1])/777796 + (9345548518210*f[4])/1356911206413 + 
    (3196055*f[12])/4666776 + (5*f[32])/12 + (13*f[39])/24 + (65*f[149])/24 - 
    (19092133*f[287])/100724582 + (138*f[288])/577 - 
    (2650115*f[291])/4666776 - (135*f[318])/1154 - (5*f[435])/6 + 
    ((-967876533*s23)/587553932 - (1085486103*s34)/587553932)*f[1717] + 
    ((-28841210322572106*s23)/115404261934675 - (1293563127044862*s34)/
       4616170477387)*f[1720] + ((24817347*s23)/2571352 + 
      (27832977*s34)/2571352)*f[1728] + 
    ((3074084230563693*s23)/103456496346560 + (689180063521491*s34)/
       20691299269312)*f[1755] + ((3074084230563693*s23)/20691299269312 + 
      (3445900317607455*s34)/20691299269312)*f[1865] + 
    ((-336809583*s23)/3278065 - (380033613*s34)/3278065)*f[2006] + 
    ((2610927*s23)/79424 + (2945997*s34)/79424)*f[2041] + 
    ((-64721406607119*s23)/1616507755415 - (14560306494381*s34)/323301551083)*
     f[2289] + ((-4155514080925279581*s23)/4269957691582975 - 
      (187270220486632527*s34)/170798307663319)*f[2292] + 
    ((-58143544102827*s23)/923718717380 - (13083381276273*s34)/184743743476)*
     f[2300] + ((-103463519643*s23)/18214171892 - (116035681113*s34)/
       18214171892)*f[2320] + ((-571589*s23)/119136 - (201285*s34)/39712)*
     f[2327] + ((33448015*s23)/238272 + (12717135*s34)/79424)*f[2437] + 
    ((62330975743941*s23)/25587008471426 + (36150801083334*s34)/
       12793504235713)*f[2575] + ((-178947*s23)/4964 - (201285*s34)/4964)*
     f[2576] + ((-4887108359928939388158*s23)/43762796381033910775 - 
      (1078064060029926462702*s34)/8752559276206782155)*f[2578] + 
    ((115337503875519*s23)/1847437434760 + (25976845686519*s34)/369487486952)*
     f[2579] + ((-5103*s23)/9928 - (5103*s34)/9928)*f[2606] - 
    (3*s23*f[2723])/4 + ((643548832723*s23)/145713375136 + 
      (348107043339*s34)/72856687568)*f[2816] + 
    ((89444460440349*s23)/473359656721381 + (715846860886986*s34)/
       3313517597049667)*f[3147] + 
    ((-24079947065828070624*s23)/8752559276206782155 - 
      (23931075847723063448*s34)/8752559276206782155)*f[3150] + 
    ((-81*s23)/2482 - (81*s34)/2482)*f[3158] + ((-7*s23)/24 - (7*s34)/24)*
     f[3185] + ((3647276476607*s23)/109285031352 + (3926839656553*s34)/
       109285031352)*f[3295] + ((-5*s23)/32 - (5*s34)/32)*f[3388], 
   (-41996*f[4])/44905 + (10499*s23*f[2578])/44905 + 
    ((-10499*s23)/44905 - (10499*s34)/44905)*f[3150], 
   (-123488*f[4])/44905 + (30872*s23*f[2578])/44905 + 
    ((-30872*s23)/44905 - (30872*s34)/44905)*f[3150], 0, 
   (-235272*f[4])/44905 + (58818*s23*f[2578])/44905 + 
    ((-58818*s23)/44905 - (58818*s34)/44905)*f[3150], 
   (-21470*f[4])/8981 + (10735*s23*f[2578])/17962 + 
    ((-10735*s23)/17962 - (10735*s34)/17962)*f[3150], 
   (87867*f[1])/388898 + (1500229403548*f[4])/323074096765 + 
    (390763*f[12])/777796 + f[32]/2 + (3*f[39])/8 + (15*f[149])/8 - 
    (985533*f[287])/7194613 + (92*f[288])/577 - (330103*f[291])/777796 - 
    (45*f[318])/577 - (3*f[435])/2 + ((-322625511*s23)/293776966 - 
      (361828701*s34)/293776966)*f[1717] + 
    ((-19227473548381404*s23)/115404261934675 - (862375418029908*s34)/
       4616170477387)*f[1720] + ((8272449*s23)/1285676 + 
      (9277659*s34)/1285676)*f[1728] + 
    ((1024694743521231*s23)/51728248173280 + (229726687840497*s34)/
       10345649634656)*f[1755] + ((1024694743521231*s23)/10345649634656 + 
      (1148633439202485*s34)/10345649634656)*f[1865] + 
    ((-224539722*s23)/3278065 - (253355742*s34)/3278065)*f[2006] + 
    ((870309*s23)/39712 + (981999*s34)/39712)*f[2041] + 
    ((-43147604404746*s23)/1616507755415 - (9706870996254*s34)/323301551083)*
     f[2289] + ((-2770497905361372894*s23)/4269957691582975 - 
      (124846813657755018*s34)/170798307663319)*f[2292] + 
    ((-19381181367609*s23)/461859358690 - (4361127092091*s34)/92371871738)*
     f[2300] + ((-34487839881*s23)/9107085946 - (38678560371*s34)/9107085946)*
     f[2320] + ((-15843*s23)/4964 - (67095*s34)/19856)*f[2327] + 
    ((3717825*s23)/39712 + (4239045*s34)/39712)*f[2437] + 
    ((20776991914647*s23)/12793504235713 + (24100534055556*s34)/
       12793504235713)*f[2575] + ((-59649*s23)/2482 - (67095*s34)/2482)*
     f[2576] + ((-3267615170632129299732*s23)/43762796381033910775 - 
      (718709373353284308468*s34)/8752559276206782155)*f[2578] + 
    ((38445834625173*s23)/923718717380 + (8658948562173*s34)/184743743476)*
     f[2579] + ((-1701*s23)/4964 - (1701*s34)/4964)*f[2606] - 
    (3*s23*f[2723])/4 + ((220587668205*s23)/72856687568 + 
      (116035681113*s34)/36428343784)*f[2816] + 
    ((59629640293566*s23)/473359656721381 + (477231240591324*s34)/
       3313517597049667)*f[3147] + 
    ((-14462809597301540256*s23)/8752559276206782155 - 
      (13232548112105249136*s34)/8752559276206782155)*f[3150] + 
    ((-27*s23)/1241 - (27*s34)/1241)*f[3158] + ((-3*s23)/16 - (3*s34)/16)*
     f[3185] + ((1641755685369*s23)/72856687568 + (1733625237537*s34)/
       72856687568)*f[3295] + ((-3*s23)/16 - (3*s34)/16)*f[3388], 
   (-71076*f[4])/44905 + (17769*s23*f[2578])/44905 + 
    ((-17769*s23)/44905 - (17769*s34)/44905)*f[3150], 
   (-70992*f[4])/44905 + (17748*s23*f[2578])/44905 + 
    ((-17748*s23)/44905 - (17748*s34)/44905)*f[3150], 0, 
   (-207624*f[4])/44905 + (51906*s23*f[2578])/44905 + 
    ((-51906*s23)/44905 - (51906*s34)/44905)*f[3150], 
   (-259764*f[4])/44905 + (64941*s23*f[2578])/44905 + 
    ((-64941*s23)/44905 - (64941*s34)/44905)*f[3150], 
   (-24354*f[4])/6415 + (12177*s23*f[2578])/12830 + 
    ((-12177*s23)/12830 - (12177*s34)/12830)*f[3150], 
   (-2537817*f[4])/449050 + (2537817*s23*f[2578])/1796200 + 
    ((-2537817*s23)/1796200 - (2537817*s34)/1796200)*f[3150], 
   (-189*f[1])/7751 - (684044668424*f[4])/90147191645 + (189*f[12])/7751 + 
    (353*f[39])/368 + (1765*f[149])/368 - (102330*f[287])/2007509 - 
    (3411*f[291])/15502 - f[294] + ((-68926983*s23)/41968138 - 
      (68926983*s34)/41968138)*f[1717] + ((2*s23)/3 + (2*s34)/3)*f[1718] + 
    ((-33870540663478996*s23)/181349554468775 - (33876555981652564*s34)/
       181349554468775)*f[1720] + (-2*s23 - 2*s34)*f[1721] + 
    (2*s23 + 2*s34)*f[1724] + ((778377*s23)/183668 + (778377*s34)/183668)*
     f[1728] + ((17179180883927651*s23)/731585224164960 + 
      (17186136095565839*s34)/731585224164960)*f[1755] + 
    ((17179180883927651*s23)/146317044832992 + (17186136095565839*s34)/
       146317044832992)*f[1865] + ((-1783402898*s23)/36058715 - 
      (352454230*s34)/7211743)*f[2006] + 
    ((20737243*s23)/1310496 + (20491525*s34)/1310496)*f[2041] + 
    ((-46047109238769*s23)/2540226472795 - (45853908915486*s34)/
       2540226472795)*f[2289] + ((2*s23)/3 + (2*s34)/3)*f[2290] + 
    ((-9429595133662952198*s23)/20129800546034025 - (9306403137125211122*s34)/
       20129800546034025)*f[2292] + ((-74848503562001*s23)/2540226472795 - 
      (75041703885284*s34)/2540226472795)*f[2300] + 
    ((625198383*s23)/1301012278 + (625198383*s34)/1301012278)*f[2320] + 
    ((-288437*s23)/655248 - (225683*s34)/163812)*f[2327] + 
    ((92065205*s23)/1310496 + (84693665*s34)/1310496)*f[2437] + 
    ((186235629317844*s23)/140728546592843 + (188554033197240*s34)/
       140728546592843)*f[2575] + ((-119635*s23)/7446 - (119635*s34)/7446)*
     f[2576] + ((-63005868843635234033948*s23)/1444172280574119055575 - 
      (64600817217172702840772*s34)/1444172280574119055575)*f[2578] + 
    ((298710157220129*s23)/10160905891180 + (299482958513261*s34)/
       10160905891180)*f[2579] - (s23*f[2582])/2 + 
    ((-1011*s23)/4964 - (1011*s34)/4964)*f[2606] + 
    ((-2135*s23)/264 - (2135*s34)/264)*f[2723] + 
    ((1989480051*s23)/2602024556 + (1989480051*s34)/2602024556)*f[2816] + 
    (-2*s23 - 2*s34)*f[2868] + ((5915199803590101*s23)/36448693567546337 + 
      (5956931073419229*s34)/36448693567546337)*f[3147] + 
    ((420916050069228832928*s23)/57766891222964762223 + 
      (2113870076143652901472*s34)/288834456114823811115)*f[3150] + 
    ((2*s23)/11 + (2*s34)/11)*f[3151] + ((27*s23)/2482 + (27*s34)/2482)*
     f[3158] + ((-1327*s23)/1584 - (1327*s34)/1584)*f[3185] + 
    ((2162201226833*s23)/1030401724176 + (2162201226833*s34)/1030401724176)*
     f[3295] + ((-3*s23)/8 - (3*s34)/8)*f[3388], 0, 
   (-58752*f[4])/44905 + (14688*s23*f[2578])/44905 + 
    ((-14688*s23)/44905 - (14688*s34)/44905)*f[3150], 
   (-29289*f[1])/194449 + (803822319688*f[4])/969222290295 - 
    (390763*f[12])/1166694 - f[32]/3 + f[39]/2 + (5*f[149])/2 + 
    (657022*f[287])/7194613 - (184*f[288])/1731 + (330103*f[291])/1166694 + 
    (30*f[318])/577 + 5*f[435] + ((107541837*s23)/146888483 + 
      (120609567*s34)/146888483)*f[1717] + 
    ((12818315698920936*s23)/115404261934675 + (574916945353272*s34)/
       4616170477387)*f[1720] + ((-2757483*s23)/642838 - 
      (3092553*s34)/642838)*f[1728] + 
    ((-341564914507077*s23)/25864124086640 - (76575562613499*s34)/
       5172824817328)*f[1755] + ((-341564914507077*s23)/5172824817328 - 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((149693148*s23)/3278065 + (168903828*s34)/3278065)*f[2006] + 
    ((-290103*s23)/19856 - (327333*s34)/19856)*f[2041] + 
    ((28765069603164*s23)/1616507755415 + (6471247330836*s34)/323301551083)*
     f[2289] + ((1838618627370177236*s23)/4269957691582975 + 
      (83231209105170012*s34)/170798307663319)*f[2292] + 
    ((6460393789203*s23)/230929679345 + (1453709030697*s34)/46185935869)*
     f[2300] + ((11495946627*s23)/4553542973 + (12892853457*s34)/4553542973)*
     f[2320] + ((24847*s23)/9928 + (22365*s34)/9928)*f[2327] + 
    ((-1202045*s23)/19856 - (1413015*s34)/19856)*f[2437] + 
    ((-13851327943098*s23)/12793504235713 - (16067022703704*s34)/
       12793504235713)*f[2575] + ((19883*s23)/1241 + (22365*s34)/1241)*
     f[2576] + ((2105247645211896219128*s23)/43762796381033910775 + 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s23)/461859358690 - (2886316187391*s34)/92371871738)*
     f[2579] + ((567*s23)/2482 + (567*s34)/2482)*f[2606] + 
    (3*s23*f[2723])/2 + ((-73529222735*s23)/36428343784 - 
      (38678560371*s34)/18214171892)*f[2816] + 
    ((-39753093529044*s23)/473359656721381 - (318154160394216*s34)/
       3313517597049667)*f[3147] + 
    ((7097091550333549248*s23)/8752559276206782155 + 
      (8821698741403499424*s34)/8752559276206782155)*f[3150] + 
    ((18*s23)/1241 + (18*s34)/1241)*f[3158] + (s23/2 + s34/2)*f[3185] + 
    ((-64422136789*s23)/4553542973 - (72803577769*s34)/4553542973)*f[3295] + 
    (s23/8 + s34/8)*f[3388], 0, (47328*f[4])/8981 - 
    (11832*s23*f[2578])/8981 + ((11832*s23)/8981 + (11832*s34)/8981)*f[3150], 
   0, 0, 0, 0, (-29289*f[1])/194449 + (2917311834568*f[4])/969222290295 - 
    (390763*f[12])/1166694 - f[32]/3 + (657022*f[287])/7194613 - 
    (184*f[288])/1731 + (330103*f[291])/1166694 + (30*f[318])/577 + 
    4*f[435] + ((107541837*s23)/146888483 + (120609567*s34)/146888483)*
     f[1717] + ((12818315698920936*s23)/115404261934675 + 
      (574916945353272*s34)/4616170477387)*f[1720] + 
    ((-2757483*s23)/642838 - (3092553*s34)/642838)*f[1728] + 
    ((-341564914507077*s23)/25864124086640 - (76575562613499*s34)/
       5172824817328)*f[1755] + ((-341564914507077*s23)/5172824817328 - 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((149693148*s23)/3278065 + (168903828*s34)/3278065)*f[2006] + 
    ((-290103*s23)/19856 - (327333*s34)/19856)*f[2041] + 
    ((28765069603164*s23)/1616507755415 + (6471247330836*s34)/323301551083)*
     f[2289] + ((1844205278172891476*s23)/4269957691582975 + 
      (83231209105170012*s34)/170798307663319)*f[2292] + 
    ((6460393789203*s23)/230929679345 + (1453709030697*s34)/46185935869)*
     f[2300] + ((11495946627*s23)/4553542973 + (12892853457*s34)/4553542973)*
     f[2320] + ((22365*s23)/9928 + (22365*s34)/9928)*f[2327] + 
    ((-1226865*s23)/19856 - (1413015*s34)/19856)*f[2437] + 
    ((-13851327943098*s23)/12793504235713 - (16067022703704*s34)/
       12793504235713)*f[2575] + ((19883*s23)/1241 + (22365*s34)/1241)*
     f[2576] + ((2110019110551647739608*s23)/43762796381033910775 + 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s23)/461859358690 - (2886316187391*s34)/92371871738)*
     f[2579] + ((567*s23)/2482 + (567*s34)/2482)*f[2606] + s23*f[2723] + 
    ((-73529222735*s23)/36428343784 - (38678560371*s34)/18214171892)*
     f[2816] + ((-39753093529044*s23)/473359656721381 - 
      (318154160394216*s34)/3313517597049667)*f[3147] + 
    ((17594315297786894304*s23)/8752559276206782155 + 
      (3863784497771368896*s34)/1750511855241356431)*f[3150] + 
    ((18*s23)/1241 + (18*s34)/1241)*f[3158] + (s23/4 + s34/4)*f[3185] + 
    ((-271349176075*s23)/18214171892 - (304874939995*s34)/18214171892)*
     f[3295] + (s23/8 + s34/8)*f[3388], (-78336*f[4])/44905 + 
    (19584*s23*f[2578])/44905 + ((-19584*s23)/44905 - (19584*s34)/44905)*
     f[3150], (6528*f[4])/44905 - (1632*s23*f[2578])/44905 + 
    ((1632*s23)/44905 + (1632*s34)/44905)*f[3150], 0, 
   (-17952*f[4])/44905 + (4488*s23*f[2578])/44905 + 
    ((-4488*s23)/44905 - (4488*s34)/44905)*f[3150], 
   f[435] + (s23*f[2723])/2 + (-1/2*s23 - s34/2)*f[3295], 
   (39168*f[4])/44905 - (9792*s23*f[2578])/44905 + 
    ((9792*s23)/44905 + (9792*s34)/44905)*f[3150], 
   (117504*f[4])/44905 - (29376*s23*f[2578])/44905 + 
    ((29376*s23)/44905 + (29376*s34)/44905)*f[3150], 0, 
   (-39168*f[4])/44905 + (9792*s23*f[2578])/44905 + 
    ((-9792*s23)/44905 - (9792*s34)/44905)*f[3150], 
   (58752*f[4])/44905 - (14688*s23*f[2578])/44905 + 
    ((14688*s23)/44905 + (14688*s34)/44905)*f[3150], 0, 
   (-39168*f[4])/44905 + (9792*s23*f[2578])/44905 + 
    ((-9792*s23)/44905 - (9792*s34)/44905)*f[3150], 0, 0, 
   (78336*f[4])/44905 - (19584*s23*f[2578])/44905 + 
    ((19584*s23)/44905 + (19584*s34)/44905)*f[3150], 
   (-39168*f[4])/44905 + (9792*s23*f[2578])/44905 + 
    ((-9792*s23)/44905 - (9792*s34)/44905)*f[3150], 
   (19584*f[4])/44905 - (4896*s23*f[2578])/44905 + 
    ((4896*s23)/44905 + (4896*s34)/44905)*f[3150], 
   (-14688*f[4])/44905 + (3672*s23*f[2578])/44905 + 
    ((-3672*s23)/44905 - (3672*s34)/44905)*f[3150], 
   (-19584*f[4])/44905 + (4896*s23*f[2578])/44905 + 
    ((-4896*s23)/44905 - (4896*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*f[288])/3 + ((-1925943847*s23)/293776966 - (1925943847*s34)/293776966)*
     f[1717] + ((-108790494227055356*s23)/115404261934675 - 
      (108790494227055356*s34)/115404261934675)*f[1720] + 
    ((-4*s23)/3 - (4*s34)/3)*f[1721] + 
    ((45163521*s23)/1285676 + (45163521*s34)/1285676)*f[1728] + 
    ((39351168595221047*s23)/349165675169640 + (39351168595221047*s34)/
       349165675169640)*f[1755] + ((39351168595221047*s23)/69833135033928 + 
      (39351168595221047*s34)/69833135033928)*f[1865] + 
    ((-239775052*s23)/655613 - (239775052*s34)/655613)*f[2006] + 
    ((6970205*s23)/59568 + (6970205*s34)/59568)*f[2041] + 
    ((-932260880207761*s23)/6466031021660 - (932260880207761*s34)/
       6466031021660)*f[2289] + 
    ((-14895670987960907626*s23)/4269957691582975 - 
      (14895670987960907626*s34)/4269957691582975)*f[2292] + 
    ((-640037860372921*s23)/2771156152140 - (640037860372921*s34)/
       2771156152140)*f[2300] + ((-478791863003*s23)/27321257838 - 
      (478791863003*s34)/27321257838)*f[2320] + 
    ((-2040185*s23)/79424 - (2040185*s34)/79424)*f[2327] + 
    ((108801325*s23)/238272 + (108801325*s34)/238272)*f[2437] + 
    ((230963899450121*s23)/25587008471426 + (230963899450121*s34)/
       25587008471426)*f[2575] + ((-976963*s23)/7446 - (979445*s34)/7446)*
     f[2576] + ((-158488946282685249375832*s23)/393865167429305196975 - 
      (158488946282685249375832*s34)/393865167429305196975)*f[2578] + 
    ((1260442604163527*s23)/5542312304280 + (1260442604163527*s34)/
       5542312304280)*f[2579] + ((-8277*s23)/4964 - (8277*s34)/4964)*
     f[2606] + ((-97*s23)/48 - (97*s34)/48)*f[2723] + 
    ((515220206787*s23)/36428343784 + (515220206787*s34)/36428343784)*
     f[2816] + ((2639042951409390*s23)/3313517597049667 + 
      (2639042951409390*s34)/3313517597049667)*f[3147] + 
    ((2227884451203001132*s23)/3751096832660049495 + 
      (2227884451203001132*s34)/3751096832660049495)*f[3150] + 
    (s23/2 + s34/2)*f[3151] + ((105*s23)/1241 + (105*s34)/1241)*f[3158] + 
    ((-821*s23)/288 - (821*s34)/288)*f[3185] + 
    ((132341287660777*s23)/1311420376224 + (132341287660777*s34)/
       1311420376224)*f[3295], (-58578*f[1])/194449 - 
    (6000917614192*f[4])/969222290295 - (390763*f[12])/583347 - (2*f[32])/3 - 
    f[39]/2 - (5*f[149])/2 + (1314044*f[287])/7194613 - (368*f[288])/1731 + 
    (330103*f[291])/583347 + (60*f[318])/577 + 2*f[435] + 
    ((215083674*s23)/146888483 + (241219134*s34)/146888483)*f[1717] + 
    ((25636631397841872*s23)/115404261934675 + (1149833890706544*s34)/
       4616170477387)*f[1720] + ((-2757483*s23)/321419 - 
      (3092553*s34)/321419)*f[1728] + 
    ((-341564914507077*s23)/12932062043320 - (76575562613499*s34)/
       2586412408664)*f[1755] + ((-341564914507077*s23)/2586412408664 - 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((299386296*s23)/3278065 + (337807656*s34)/3278065)*f[2006] + 
    ((-290103*s23)/9928 - (327333*s34)/9928)*f[2041] + 
    ((57530139206328*s23)/1616507755415 + (12942494661672*s34)/323301551083)*
     f[2289] + ((3693997207148497192*s23)/4269957691582975 + 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((12920787578406*s23)/230929679345 + (2907418061394*s34)/46185935869)*
     f[2300] + ((22991893254*s23)/4553542973 + (25785706914*s34)/4553542973)*
     f[2320] + ((5281*s23)/1241 + (22365*s34)/4964)*f[2327] + 
    ((-1239275*s23)/9928 - (1413015*s34)/9928)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 - (32134045407408*s34)/
       12793504235713)*f[2575] + ((39766*s23)/1241 + (44730*s34)/1241)*
     f[2576] + ((4356820227509505732976*s23)/43762796381033910775 + 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s23)/230929679345 - (2886316187391*s34)/46185935869)*
     f[2579] + ((567*s23)/1241 + (567*s34)/1241)*f[2606] + s23*f[2723] + 
    ((-73529222735*s23)/18214171892 - (38678560371*s34)/9107085946)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 - (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((19283746129735387008*s23)/8752559276206782155 + 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((36*s23)/1241 + (36*s34)/1241)*f[3158] + (s23/4 + s34/4)*f[3185] + 
    ((-547251895123*s23)/18214171892 - (577875079179*s34)/18214171892)*
     f[3295] + (s23/4 + s34/4)*f[3388], (-296376*f[4])/44905 + 
    (74094*s23*f[2578])/44905 + ((-74094*s23)/44905 - (74094*s34)/44905)*
     f[3150], (-29289*f[1])/194449 + (803822319688*f[4])/969222290295 - 
    (390763*f[12])/1166694 - f[32]/3 + f[39]/2 + (5*f[149])/2 + 
    (657022*f[287])/7194613 - (184*f[288])/1731 + (330103*f[291])/1166694 + 
    (30*f[318])/577 + 4*f[435] + ((107541837*s23)/146888483 + 
      (120609567*s34)/146888483)*f[1717] + 
    ((12818315698920936*s23)/115404261934675 + (574916945353272*s34)/
       4616170477387)*f[1720] + ((-2757483*s23)/642838 - 
      (3092553*s34)/642838)*f[1728] + 
    ((-341564914507077*s23)/25864124086640 - (76575562613499*s34)/
       5172824817328)*f[1755] + ((-341564914507077*s23)/5172824817328 - 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((149693148*s23)/3278065 + (168903828*s34)/3278065)*f[2006] + 
    ((-290103*s23)/19856 - (327333*s34)/19856)*f[2041] + 
    ((28765069603164*s23)/1616507755415 + (6471247330836*s34)/323301551083)*
     f[2289] + ((1838618627370177236*s23)/4269957691582975 + 
      (83231209105170012*s34)/170798307663319)*f[2292] + 
    ((6460393789203*s23)/230929679345 + (1453709030697*s34)/46185935869)*
     f[2300] + ((11495946627*s23)/4553542973 + (12892853457*s34)/4553542973)*
     f[2320] + ((24847*s23)/9928 + (22365*s34)/9928)*f[2327] + 
    ((-1202045*s23)/19856 - (1413015*s34)/19856)*f[2437] + 
    ((-13851327943098*s23)/12793504235713 - (16067022703704*s34)/
       12793504235713)*f[2575] + ((19883*s23)/1241 + (22365*s34)/1241)*
     f[2576] + ((2092523737639225497848*s23)/43762796381033910775 + 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s23)/461859358690 - (2886316187391*s34)/92371871738)*
     f[2579] + ((567*s23)/2482 + (567*s34)/2482)*f[2606] + 2*s23*f[2723] + 
    ((-73529222735*s23)/36428343784 - (38678560371*s34)/18214171892)*
     f[2816] + ((-39753093529044*s23)/473359656721381 - 
      (318154160394216*s34)/3313517597049667)*f[3147] + 
    ((9641873064867693504*s23)/8752559276206782155 + 
      (8821698741403499424*s34)/8752559276206782155)*f[3150] + 
    ((18*s23)/1241 + (18*s34)/1241)*f[3158] + (s23/2 + s34/2)*f[3185] + 
    ((-133397816551*s23)/9107085946 - (141053612565*s34)/9107085946)*
     f[3295] + (s23/8 + s34/8)*f[3388], (94656*f[4])/44905 - 
    (23664*s23*f[2578])/44905 + ((23664*s23)/44905 + (23664*s34)/44905)*
     f[3150], (31008*f[4])/6415 - (7752*s23*f[2578])/6415 + 
    ((7752*s23)/6415 + (7752*s34)/6415)*f[3150], 0, 0, 0, 0, 
   (-58578*f[1])/194449 - (3464730196336*f[4])/969222290295 - 
    (390763*f[12])/583347 - (2*f[32])/3 + (1314044*f[287])/7194613 - 
    (368*f[288])/1731 + (330103*f[291])/583347 + (60*f[318])/577 + 4*f[435] + 
    ((215083674*s23)/146888483 + (241219134*s34)/146888483)*f[1717] + 
    ((25636631397841872*s23)/115404261934675 + (1149833890706544*s34)/
       4616170477387)*f[1720] + ((-2757483*s23)/321419 - 
      (3092553*s34)/321419)*f[1728] + 
    ((-341564914507077*s23)/12932062043320 - (76575562613499*s34)/
       2586412408664)*f[1755] + ((-341564914507077*s23)/2586412408664 - 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((299386296*s23)/3278065 + (337807656*s34)/3278065)*f[2006] + 
    ((-290103*s23)/9928 - (327333*s34)/9928)*f[2041] + 
    ((57530139206328*s23)/1616507755415 + (12942494661672*s34)/323301551083)*
     f[2289] + ((3688410556345782952*s23)/4269957691582975 + 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((12920787578406*s23)/230929679345 + (2907418061394*s34)/46185935869)*
     f[2300] + ((22991893254*s23)/4553542973 + (25785706914*s34)/4553542973)*
     f[2320] + ((22365*s23)/4964 + (22365*s34)/4964)*f[2327] + 
    ((-1226865*s23)/9928 - (1413015*s34)/9928)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 - (32134045407408*s34)/
       12793504235713)*f[2575] + ((39766*s23)/1241 + (44730*s34)/1241)*
     f[2576] + ((4299562643432487487216*s23)/43762796381033910775 + 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s23)/230929679345 - (2886316187391*s34)/46185935869)*
     f[2579] + ((567*s23)/1241 + (567*s34)/1241)*f[2606] + 2*s23*f[2723] + 
    ((-73529222735*s23)/18214171892 - (38678560371*s34)/9107085946)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 - (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((19283746129735387008*s23)/8752559276206782155 + 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((36*s23)/1241 + (36*s34)/1241)*f[3158] + (s23/2 + s34/2)*f[3185] + 
    ((-271349176075*s23)/9107085946 - (286660768103*s34)/9107085946)*
     f[3295] + (s23/4 + s34/4)*f[3388], (217824*f[4])/44905 - 
    (54456*s23*f[2578])/44905 + ((54456*s23)/44905 + (54456*s34)/44905)*
     f[3150], (101184*f[4])/44905 - (25296*s23*f[2578])/44905 + 
    ((25296*s23)/44905 + (25296*s34)/44905)*f[3150], 0, 
   (58752*f[4])/44905 - (14688*s23*f[2578])/44905 + 
    ((14688*s23)/44905 + (14688*s34)/44905)*f[3150], 
   (-87867*f[1])/194449 - (515552180824*f[4])/64614819353 - 
    (390763*f[12])/388898 - f[32] - f[39]/2 - (5*f[149])/2 + 
    (1971066*f[287])/7194613 - (184*f[288])/577 + (330103*f[291])/388898 + 
    (90*f[318])/577 + 4*f[435] + ((322625511*s23)/146888483 + 
      (361828701*s34)/146888483)*f[1717] + 
    ((38454947096762808*s23)/115404261934675 + (1724750836059816*s34)/
       4616170477387)*f[1720] + ((-8272449*s23)/642838 - 
      (9277659*s34)/642838)*f[1728] + 
    ((-1024694743521231*s23)/25864124086640 - (229726687840497*s34)/
       5172824817328)*f[1755] + ((-1024694743521231*s23)/5172824817328 - 
      (1148633439202485*s34)/5172824817328)*f[1865] + 
    ((449079444*s23)/3278065 + (506711484*s34)/3278065)*f[2006] + 
    ((-870309*s23)/19856 - (981999*s34)/19856)*f[2041] + 
    ((86295208809492*s23)/1616507755415 + (19413741992508*s34)/323301551083)*
     f[2289] + ((5538202485321388668*s23)/4269957691582975 + 
      (249693627315510036*s34)/170798307663319)*f[2292] + 
    ((19381181367609*s23)/230929679345 + (4361127092091*s34)/46185935869)*
     f[2300] + ((34487839881*s23)/4553542973 + (38678560371*s34)/4553542973)*
     f[2320] + ((64613*s23)/9928 + (67095*s34)/9928)*f[2327] + 
    ((-3705415*s23)/19856 - (4239045*s34)/19856)*f[2437] + 
    ((-41553983829294*s23)/12793504235713 - (48201068111112*s34)/
       12793504235713)*f[2575] + ((59649*s23)/1241 + (67095*s34)/1241)*
     f[2576] + ((6506601549225749476584*s23)/43762796381033910775 + 
      (1437418746706568616936*s34)/8752559276206782155)*f[2578] + 
    ((-38445834625173*s23)/461859358690 - (8658948562173*s34)/92371871738)*
     f[2579] + ((1701*s23)/2482 + (1701*s34)/2482)*f[2606] + 2*s23*f[2723] + 
    ((-220587668205*s23)/36428343784 - (116035681113*s34)/18214171892)*
     f[2816] + ((-119259280587132*s23)/473359656721381 - 
      (954462481182648*s34)/3313517597049667)*f[3147] + 
    ((28925619194603080512*s23)/8752559276206782155 + 
      (26465096224210498272*s34)/8752559276206782155)*f[3150] + 
    ((54*s23)/1241 + (54*s34)/1241)*f[3158] + (s23/2 + s34/2)*f[3185] + 
    ((-409300535599*s23)/9107085946 - (432267923641*s34)/9107085946)*
     f[3295] + ((3*s23)/8 + (3*s34)/8)*f[3388], (235728*f[4])/44905 - 
    (58932*s23*f[2578])/44905 + ((58932*s23)/44905 + (58932*s34)/44905)*
     f[3150], (345984*f[4])/44905 - (86496*s23*f[2578])/44905 + 
    ((86496*s23)/44905 + (86496*s34)/44905)*f[3150], 0, 
   (-266208*f[4])/44905 + (66552*s23*f[2578])/44905 + 
    ((-66552*s23)/44905 - (66552*s34)/44905)*f[3150], 
   (-62712*f[4])/44905 + (15678*s23*f[2578])/44905 + 
    ((-15678*s23)/44905 - (15678*s34)/44905)*f[3150], 
   (58578*f[1])/194449 + (6000917614192*f[4])/969222290295 + 
    (390763*f[12])/583347 + (2*f[32])/3 + f[39]/2 + (5*f[149])/2 - 
    (1314044*f[287])/7194613 + (368*f[288])/1731 - (330103*f[291])/583347 - 
    (60*f[318])/577 - 2*f[435] + ((-215083674*s23)/146888483 - 
      (241219134*s34)/146888483)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 - (1149833890706544*s34)/
       4616170477387)*f[1720] + ((2757483*s23)/321419 + (3092553*s34)/321419)*
     f[1728] + ((341564914507077*s23)/12932062043320 + 
      (76575562613499*s34)/2586412408664)*f[1755] + 
    ((341564914507077*s23)/2586412408664 + (382877813067495*s34)/
       2586412408664)*f[1865] + ((-299386296*s23)/3278065 - 
      (337807656*s34)/3278065)*f[2006] + 
    ((290103*s23)/9928 + (327333*s34)/9928)*f[2041] + 
    ((-57530139206328*s23)/1616507755415 - (12942494661672*s34)/323301551083)*
     f[2289] + ((-3693997207148497192*s23)/4269957691582975 - 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((-12920787578406*s23)/230929679345 - (2907418061394*s34)/46185935869)*
     f[2300] + ((-22991893254*s23)/4553542973 - (25785706914*s34)/4553542973)*
     f[2320] + ((-5281*s23)/1241 - (22365*s34)/4964)*f[2327] + 
    ((1239275*s23)/9928 + (1413015*s34)/9928)*f[2437] + 
    ((27702655886196*s23)/12793504235713 + (32134045407408*s34)/
       12793504235713)*f[2575] + ((-39766*s23)/1241 - (44730*s34)/1241)*
     f[2576] + ((-4356820227509505732976*s23)/43762796381033910775 - 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s23)/230929679345 + (2886316187391*s34)/46185935869)*
     f[2579] + ((-567*s23)/1241 - (567*s34)/1241)*f[2606] - s23*f[2723] + 
    ((73529222735*s23)/18214171892 + (38678560371*s34)/9107085946)*f[2816] + 
    ((79506187058088*s23)/473359656721381 + (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((-19283746129735387008*s23)/8752559276206782155 - 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((-36*s23)/1241 - (36*s34)/1241)*f[3158] + (-1/4*s23 - s34/4)*f[3185] + 
    ((547251895123*s23)/18214171892 + (577875079179*s34)/18214171892)*
     f[3295] + (-1/4*s23 - s34/4)*f[3388], (179184*f[4])/44905 - 
    (44796*s23*f[2578])/44905 + ((44796*s23)/44905 + (44796*s34)/44905)*
     f[3150], (-94656*f[4])/44905 + (23664*s23*f[2578])/44905 + 
    ((-23664*s23)/44905 - (23664*s34)/44905)*f[3150], 0, 
   (82848*f[4])/44905 - (20712*s23*f[2578])/44905 + 
    ((20712*s23)/44905 + (20712*s34)/44905)*f[3150], 
   (-85392*f[4])/44905 + (21348*s23*f[2578])/44905 + 
    ((-21348*s23)/44905 - (21348*s34)/44905)*f[3150], 
   (-14424*f[4])/44905 + (3606*s23*f[2578])/44905 + 
    ((-3606*s23)/44905 - (3606*s34)/44905)*f[3150], 
   (-50196*f[4])/44905 + (12549*s23*f[2578])/44905 + 
    ((-12549*s23)/44905 - (12549*s34)/44905)*f[3150], 
   (-39168*f[4])/44905 + (9792*s23*f[2578])/44905 + 
    ((-9792*s23)/44905 - (9792*s34)/44905)*f[3150], 
   (-32904*f[4])/44905 + (8226*s23*f[2578])/44905 + 
    ((-8226*s23)/44905 - (8226*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-123192*f[4])/44905 + 
    (30798*s23*f[2578])/44905 + ((-30798*s23)/44905 - (30798*s34)/44905)*
     f[3150], (-4*f[288])/3 + ((1925943847*s23)/146888483 + 
      (1925943847*s34)/146888483)*f[1717] + 
    ((217580988454110712*s23)/115404261934675 + (217580988454110712*s34)/
       115404261934675)*f[1720] + ((8*s23)/3 + (8*s34)/3)*f[1721] + 
    ((-45163521*s23)/642838 - (45163521*s34)/642838)*f[1728] + 
    ((-39351168595221047*s23)/174582837584820 - (39351168595221047*s34)/
       174582837584820)*f[1755] + ((-39351168595221047*s23)/34916567516964 - 
      (39351168595221047*s34)/34916567516964)*f[1865] + 
    ((479550104*s23)/655613 + (479550104*s34)/655613)*f[2006] + 
    ((-6970205*s23)/29784 - (6970205*s34)/29784)*f[2041] + 
    ((932260880207761*s23)/3233015510830 + (932260880207761*s34)/
       3233015510830)*f[2289] + 
    ((29791341975921815252*s23)/4269957691582975 + (29791341975921815252*s34)/
       4269957691582975)*f[2292] + ((640037860372921*s23)/1385578076070 + 
      (640037860372921*s34)/1385578076070)*f[2300] + 
    ((478791863003*s23)/13660628919 + (478791863003*s34)/13660628919)*
     f[2320] + ((2040185*s23)/39712 + (2040185*s34)/39712)*f[2327] + 
    ((-108801325*s23)/119136 - (108801325*s34)/119136)*f[2437] + 
    ((-230963899450121*s23)/12793504235713 - (230963899450121*s34)/
       12793504235713)*f[2575] + ((976963*s23)/3723 + (979445*s34)/3723)*
     f[2576] + ((316977892565370498751664*s23)/393865167429305196975 + 
      (316977892565370498751664*s34)/393865167429305196975)*f[2578] + 
    ((-1260442604163527*s23)/2771156152140 - (1260442604163527*s34)/
       2771156152140)*f[2579] + ((8277*s23)/2482 + (8277*s34)/2482)*f[2606] + 
    ((97*s23)/24 + (97*s34)/24)*f[2723] + 
    ((-515220206787*s23)/18214171892 - (515220206787*s34)/18214171892)*
     f[2816] + ((-5278085902818780*s23)/3313517597049667 - 
      (5278085902818780*s34)/3313517597049667)*f[3147] + 
    ((-4455768902406002264*s23)/3751096832660049495 - 
      (4455768902406002264*s34)/3751096832660049495)*f[3150] + 
    (-s23 - s34)*f[3151] + ((-210*s23)/1241 - (210*s34)/1241)*f[3158] + 
    ((821*s23)/144 + (821*s34)/144)*f[3185] + 
    ((-132341287660777*s23)/655710188112 - (132341287660777*s34)/
       655710188112)*f[3295], (-234312*f[1])/194449 - 
    (24003670456768*f[4])/969222290295 - (1563052*f[12])/583347 - 
    (8*f[32])/3 - 2*f[39] - 10*f[149] + (5256176*f[287])/7194613 - 
    (1472*f[288])/1731 + (1320412*f[291])/583347 + (240*f[318])/577 + 
    8*f[435] + ((860334696*s23)/146888483 + (964876536*s34)/146888483)*
     f[1717] + ((102546525591367488*s23)/115404261934675 + 
      (4599335562826176*s34)/4616170477387)*f[1720] + 
    ((-11029932*s23)/321419 - (12370212*s34)/321419)*f[1728] + 
    ((-341564914507077*s23)/3233015510830 - (76575562613499*s34)/
       646603102166)*f[1755] + ((-341564914507077*s23)/646603102166 - 
      (382877813067495*s34)/646603102166)*f[1865] + 
    ((1197545184*s23)/3278065 + (1351230624*s34)/3278065)*f[2006] + 
    ((-290103*s23)/2482 - (327333*s34)/2482)*f[2041] + 
    ((230120556825312*s23)/1616507755415 + (51769978646688*s34)/323301551083)*
     f[2289] + ((14775988828593988768*s23)/4269957691582975 + 
      (665849672841360096*s34)/170798307663319)*f[2292] + 
    ((51683150313624*s23)/230929679345 + (11629672245576*s34)/46185935869)*
     f[2300] + ((91967573016*s23)/4553542973 + (103142827656*s34)/4553542973)*
     f[2320] + ((21124*s23)/1241 + (22365*s34)/1241)*f[2327] + 
    ((-1239275*s23)/2482 - (1413015*s34)/2482)*f[2437] + 
    ((-110810623544784*s23)/12793504235713 - (128536181629632*s34)/
       12793504235713)*f[2575] + ((159064*s23)/1241 + (178920*s34)/1241)*
     f[2576] + ((17427280910038022931904*s23)/43762796381033910775 + 
      (3833116657884182978496*s34)/8752559276206782155)*f[2578] + 
    ((-51261112833564*s23)/230929679345 - (11545264749564*s34)/46185935869)*
     f[2579] + ((2268*s23)/1241 + (2268*s34)/1241)*f[2606] + 4*s23*f[2723] + 
    ((-73529222735*s23)/4553542973 - (77357120742*s34)/4553542973)*f[2816] + 
    ((-318024748232352*s23)/473359656721381 - (2545233283153728*s34)/
       3313517597049667)*f[3147] + 
    ((77134984518941548032*s23)/8752559276206782155 + 
      (70573589931227995392*s34)/8752559276206782155)*f[3150] + 
    ((144*s23)/1241 + (144*s34)/1241)*f[3158] + (s23 + s34)*f[3185] + 
    ((-547251895123*s23)/4553542973 - (577875079179*s34)/4553542973)*
     f[3295] + (s23 + s34)*f[3388], (-426192*f[4])/44905 + 
    (106548*s23*f[2578])/44905 + ((-106548*s23)/44905 - (106548*s34)/44905)*
     f[3150], (58578*f[1])/194449 - (1607644639376*f[4])/969222290295 + 
    (390763*f[12])/583347 + (2*f[32])/3 - f[39] - 5*f[149] - 
    (1314044*f[287])/7194613 + (368*f[288])/1731 - (330103*f[291])/583347 - 
    (60*f[318])/577 - 8*f[435] + ((-215083674*s23)/146888483 - 
      (241219134*s34)/146888483)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 - (1149833890706544*s34)/
       4616170477387)*f[1720] + ((2757483*s23)/321419 + (3092553*s34)/321419)*
     f[1728] + ((341564914507077*s23)/12932062043320 + 
      (76575562613499*s34)/2586412408664)*f[1755] + 
    ((341564914507077*s23)/2586412408664 + (382877813067495*s34)/
       2586412408664)*f[1865] + ((-299386296*s23)/3278065 - 
      (337807656*s34)/3278065)*f[2006] + 
    ((290103*s23)/9928 + (327333*s34)/9928)*f[2041] + 
    ((-57530139206328*s23)/1616507755415 - (12942494661672*s34)/323301551083)*
     f[2289] + ((-3677237254740354472*s23)/4269957691582975 - 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((-12920787578406*s23)/230929679345 - (2907418061394*s34)/46185935869)*
     f[2300] + ((-22991893254*s23)/4553542973 - (25785706914*s34)/4553542973)*
     f[2320] + ((-24847*s23)/4964 - (22365*s34)/4964)*f[2327] + 
    ((1202045*s23)/9928 + (1413015*s34)/9928)*f[2437] + 
    ((27702655886196*s23)/12793504235713 + (32134045407408*s34)/
       12793504235713)*f[2575] + ((-39766*s23)/1241 - (44730*s34)/1241)*
     f[2576] + ((-4185047475278450995696*s23)/43762796381033910775 - 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s23)/230929679345 + (2886316187391*s34)/46185935869)*
     f[2579] + ((-567*s23)/1241 - (567*s34)/1241)*f[2606] - 4*s23*f[2723] + 
    ((73529222735*s23)/18214171892 + (38678560371*s34)/9107085946)*f[2816] + 
    ((79506187058088*s23)/473359656721381 + (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((-19283746129735387008*s23)/8752559276206782155 - 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((-36*s23)/1241 - (36*s34)/1241)*f[3158] + (-s23 - s34)*f[3185] + 
    ((133397816551*s23)/4553542973 + (141053612565*s34)/4553542973)*f[3295] + 
    (-1/4*s23 - s34/4)*f[3388], (378624*f[4])/44905 - 
    (94656*s23*f[2578])/44905 + ((94656*s23)/44905 + (94656*s34)/44905)*
     f[3150], (-62016*f[4])/6415 + (15504*s23*f[2578])/6415 + 
    ((-15504*s23)/6415 - (15504*s34)/6415)*f[3150], 0, 0, 0, 0, 
   (-234312*f[1])/194449 - (5815209058496*f[4])/193844458059 - 
    (1563052*f[12])/583347 - (8*f[32])/3 - 3*f[39] - 15*f[149] + 
    (5256176*f[287])/7194613 - (1472*f[288])/1731 + (1320412*f[291])/583347 + 
    (240*f[318])/577 + 4*f[435] + ((860334696*s23)/146888483 + 
      (964876536*s34)/146888483)*f[1717] + 
    ((102546525591367488*s23)/115404261934675 + (4599335562826176*s34)/
       4616170477387)*f[1720] + ((-11029932*s23)/321419 - 
      (12370212*s34)/321419)*f[1728] + 
    ((-341564914507077*s23)/3233015510830 - (76575562613499*s34)/
       646603102166)*f[1755] + ((-341564914507077*s23)/646603102166 - 
      (382877813067495*s34)/646603102166)*f[1865] + 
    ((1197545184*s23)/3278065 + (1351230624*s34)/3278065)*f[2006] + 
    ((-290103*s23)/2482 - (327333*s34)/2482)*f[2041] + 
    ((230120556825312*s23)/1616507755415 + (51769978646688*s34)/323301551083)*
     f[2289] + ((14787162130199417248*s23)/4269957691582975 + 
      (665849672841360096*s34)/170798307663319)*f[2292] + 
    ((51683150313624*s23)/230929679345 + (11629672245576*s34)/46185935869)*
     f[2300] + ((91967573016*s23)/4553542973 + (103142827656*s34)/4553542973)*
     f[2320] + ((41007*s23)/2482 + (22365*s34)/1241)*f[2327] + 
    ((-622740*s23)/1241 - (1413015*s34)/2482)*f[2437] + 
    ((-110810623544784*s23)/12793504235713 - (128536181629632*s34)/
       12793504235713)*f[2575] + ((159064*s23)/1241 + (178920*s34)/1241)*
     f[2576] + ((17541796078192059423424*s23)/43762796381033910775 + 
      (3833116657884182978496*s34)/8752559276206782155)*f[2578] + 
    ((-51261112833564*s23)/230929679345 - (11545264749564*s34)/46185935869)*
     f[2579] + ((2268*s23)/1241 + (2268*s34)/1241)*f[2606] + 2*s23*f[2723] + 
    ((-73529222735*s23)/4553542973 - (77357120742*s34)/4553542973)*f[2816] + 
    ((-318024748232352*s23)/473359656721381 - (2545233283153728*s34)/
       3313517597049667)*f[3147] + 
    ((77134984518941548032*s23)/8752559276206782155 + 
      (70573589931227995392*s34)/8752559276206782155)*f[3150] + 
    ((144*s23)/1241 + (144*s34)/1241)*f[3158] + (s23/2 + s34/2)*f[3185] + 
    ((-1099057333219*s23)/9107085946 - (1160303701331*s34)/9107085946)*
     f[3295] + (s23 + s34)*f[3388], (-176448*f[4])/44905 + 
    (44112*s23*f[2578])/44905 + ((-44112*s23)/44905 - (44112*s34)/44905)*
     f[3150], (52224*f[4])/6415 - (13056*s23*f[2578])/6415 + 
    ((13056*s23)/6415 + (13056*s34)/6415)*f[3150], 0, 
   (1127232*f[4])/44905 - (281808*s23*f[2578])/44905 + 
    ((281808*s23)/44905 + (281808*s34)/44905)*f[3150], 
   (175734*f[1])/194449 + (1031104361648*f[4])/64614819353 + 
    (390763*f[12])/194449 + 2*f[32] + f[39] + 5*f[149] - 
    (3942132*f[287])/7194613 + (368*f[288])/577 - (330103*f[291])/194449 - 
    (180*f[318])/577 - 8*f[435] + ((-645251022*s23)/146888483 - 
      (723657402*s34)/146888483)*f[1717] + 
    ((-76909894193525616*s23)/115404261934675 - (3449501672119632*s34)/
       4616170477387)*f[1720] + ((8272449*s23)/321419 + (9277659*s34)/321419)*
     f[1728] + ((1024694743521231*s23)/12932062043320 + 
      (229726687840497*s34)/2586412408664)*f[1755] + 
    ((1024694743521231*s23)/2586412408664 + (1148633439202485*s34)/
       2586412408664)*f[1865] + ((-898158888*s23)/3278065 - 
      (1013422968*s34)/3278065)*f[2006] + 
    ((870309*s23)/9928 + (981999*s34)/9928)*f[2041] + 
    ((-172590417618984*s23)/1616507755415 - (38827483985016*s34)/
       323301551083)*f[2289] + 
    ((-11076404970642777336*s23)/4269957691582975 - (499387254631020072*s34)/
       170798307663319)*f[2292] + ((-38762362735218*s23)/230929679345 - 
      (8722254184182*s34)/46185935869)*f[2300] + 
    ((-68975679762*s23)/4553542973 - (77357120742*s34)/4553542973)*f[2320] + 
    ((-64613*s23)/4964 - (67095*s34)/4964)*f[2327] + 
    ((3705415*s23)/9928 + (4239045*s34)/9928)*f[2437] + 
    ((83107967658588*s23)/12793504235713 + (96402136222224*s34)/
       12793504235713)*f[2575] + ((-119298*s23)/1241 - (134190*s34)/1241)*
     f[2576] + ((-13013203098451498953168*s23)/43762796381033910775 - 
      (2874837493413137233872*s34)/8752559276206782155)*f[2578] + 
    ((38445834625173*s23)/230929679345 + (8658948562173*s34)/46185935869)*
     f[2579] + ((-1701*s23)/1241 - (1701*s34)/1241)*f[2606] - 4*s23*f[2723] + 
    ((220587668205*s23)/18214171892 + (116035681113*s34)/9107085946)*
     f[2816] + ((238518561174264*s23)/473359656721381 + 
      (1908924962365296*s34)/3313517597049667)*f[3147] + 
    ((-57851238389206161024*s23)/8752559276206782155 - 
      (52930192448420996544*s34)/8752559276206782155)*f[3150] + 
    ((-108*s23)/1241 - (108*s34)/1241)*f[3158] + (-s23 - s34)*f[3185] + 
    ((409300535599*s23)/4553542973 + (432267923641*s34)/4553542973)*f[3295] + 
    ((-3*s23)/4 - (3*s34)/4)*f[3388], (247392*f[4])/44905 - 
    (61848*s23*f[2578])/44905 + ((61848*s23)/44905 + (61848*s34)/44905)*
     f[3150], (-691968*f[4])/44905 + (172992*s23*f[2578])/44905 + 
    ((-172992*s23)/44905 - (172992*s34)/44905)*f[3150], 0, 
   (178752*f[4])/6415 - (44688*s23*f[2578])/6415 + 
    ((44688*s23)/6415 + (44688*s34)/6415)*f[3150], 
   (125424*f[4])/44905 - (31356*s23*f[2578])/44905 + 
    ((31356*s23)/44905 + (31356*s34)/44905)*f[3150], 
   (-117156*f[1])/194449 - (12001835228384*f[4])/969222290295 - 
    (781526*f[12])/583347 - (4*f[32])/3 - f[39] - 5*f[149] + 
    (2628088*f[287])/7194613 - (736*f[288])/1731 + (660206*f[291])/583347 + 
    (120*f[318])/577 + 4*f[435] + ((430167348*s23)/146888483 + 
      (482438268*s34)/146888483)*f[1717] + 
    ((51273262795683744*s23)/115404261934675 + (2299667781413088*s34)/
       4616170477387)*f[1720] + ((-5514966*s23)/321419 - 
      (6185106*s34)/321419)*f[1728] + ((-341564914507077*s23)/6466031021660 - 
      (76575562613499*s34)/1293206204332)*f[1755] + 
    ((-341564914507077*s23)/1293206204332 - (382877813067495*s34)/
       1293206204332)*f[1865] + ((598772592*s23)/3278065 + 
      (675615312*s34)/3278065)*f[2006] + 
    ((-290103*s23)/4964 - (327333*s34)/4964)*f[2041] + 
    ((115060278412656*s23)/1616507755415 + (25884989323344*s34)/323301551083)*
     f[2289] + ((7387994414296994384*s23)/4269957691582975 + 
      (332924836420680048*s34)/170798307663319)*f[2292] + 
    ((25841575156812*s23)/230929679345 + (5814836122788*s34)/46185935869)*
     f[2300] + ((45983786508*s23)/4553542973 + (51571413828*s34)/4553542973)*
     f[2320] + ((10562*s23)/1241 + (22365*s34)/2482)*f[2327] + 
    ((-1239275*s23)/4964 - (1413015*s34)/4964)*f[2437] + 
    ((-55405311772392*s23)/12793504235713 - (64268090814816*s34)/
       12793504235713)*f[2575] + ((79532*s23)/1241 + (89460*s34)/1241)*
     f[2576] + ((8713640455019011465952*s23)/43762796381033910775 + 
      (1916558328942091489248*s34)/8752559276206782155)*f[2578] + 
    ((-25630556416782*s23)/230929679345 - (5772632374782*s34)/46185935869)*
     f[2579] + ((1134*s23)/1241 + (1134*s34)/1241)*f[2606] + 2*s23*f[2723] + 
    ((-73529222735*s23)/9107085946 - (38678560371*s34)/4553542973)*f[2816] + 
    ((-159012374116176*s23)/473359656721381 - (1272616641576864*s34)/
       3313517597049667)*f[3147] + 
    ((38567492259470774016*s23)/8752559276206782155 + 
      (35286794965613997696*s34)/8752559276206782155)*f[3150] + 
    ((72*s23)/1241 + (72*s34)/1241)*f[3158] + (s23/2 + s34/2)*f[3185] + 
    ((-547251895123*s23)/9107085946 - (577875079179*s34)/9107085946)*
     f[3295] + (s23/2 + s34/2)*f[3388], (102048*f[4])/8981 - 
    (25512*s23*f[2578])/8981 + ((25512*s23)/8981 + (25512*s34)/8981)*f[3150], 
   (189312*f[4])/44905 - (47328*s23*f[2578])/44905 + 
    ((47328*s23)/44905 + (47328*s34)/44905)*f[3150], 0, 
   (100416*f[4])/6415 - (25104*s23*f[2578])/6415 + 
    ((25104*s23)/6415 + (25104*s34)/6415)*f[3150], 
   (170784*f[4])/44905 - (42696*s23*f[2578])/44905 + 
    ((42696*s23)/44905 + (42696*s34)/44905)*f[3150], 
   (28848*f[4])/44905 - (7212*s23*f[2578])/44905 + 
    ((7212*s23)/44905 + (7212*s34)/44905)*f[3150], 
   (12840*f[4])/8981 - (3210*s23*f[2578])/8981 + 
    ((3210*s23)/8981 + (3210*s34)/8981)*f[3150], 
   (78336*f[4])/44905 - (19584*s23*f[2578])/44905 + 
    ((19584*s23)/44905 + (19584*s34)/44905)*f[3150], 0, 
   (131616*f[4])/44905 - (32904*s23*f[2578])/44905 + 
    ((32904*s23)/44905 + (32904*s34)/44905)*f[3150], 0, 
   (35424*f[4])/44905 - (8856*s23*f[2578])/44905 + 
    ((8856*s23)/44905 + (8856*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (-83520*f[4])/8981 + (20880*s23*f[2578])/8981 + 
    ((-20880*s23)/8981 - (20880*s34)/8981)*f[3150], 0, 0, 
   (-16704*f[4])/8981 + (4176*s23*f[2578])/8981 + 
    ((-4176*s23)/8981 - (4176*s34)/8981)*f[3150], 
   (33408*f[4])/44905 - (8352*s23*f[2578])/44905 + 
    ((8352*s23)/44905 + (8352*s34)/44905)*f[3150], 
   (-33408*f[4])/44905 + (8352*s23*f[2578])/44905 + 
    ((-8352*s23)/44905 - (8352*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-5554198*f[1])/194449 - (10517518929066512*f[4])/
     20353668096195 - (108893227*f[12])/1750041 - (578*f[32])/9 - 
    (116*f[39])/3 - (580*f[149])/3 + (2559585788*f[287])/151086873 - 
    (33856*f[288])/1731 + (92151067*f[291])/1750041 + (5520*f[318])/577 + 
    (712*f[435])/3 + ((19787698008*s23)/146888483 + 
      (22192160328*s34)/146888483)*f[1717] + 
    ((2358570088601452224*s23)/115404261934675 + (105784717945002048*s34)/
       4616170477387)*f[1720] + ((-253688436*s23)/321419 - 
      (284514876*s34)/321419)*f[1728] + 
    ((-7855993033662771*s23)/3233015510830 - (1761237940110477*s34)/
       646603102166)*f[1755] + ((-7855993033662771*s23)/646603102166 - 
      (8806189700552385*s34)/646603102166)*f[1865] + 
    ((27543539232*s23)/3278065 + (31078304352*s34)/3278065)*f[2006] + 
    ((-6672369*s23)/2482 - (7528659*s34)/2482)*f[2041] + 
    ((5292772806982176*s23)/1616507755415 + (1190709508873824*s34)/
       323301551083)*f[2289] + 
    ((339765805512555266144*s23)/4269957691582975 + 
      (15314542475351282208*s34)/170798307663319)*f[2292] + 
    ((1188712457213352*s23)/230929679345 + (267482461648248*s34)/46185935869)*
     f[2300] + ((2115254179368*s23)/4553542973 + (2372285036088*s34)/
       4553542973)*f[2320] + ((1471207*s23)/3723 + (514395*s34)/1241)*
     f[2327] + ((-85373465*s23)/7446 - (32499345*s34)/2482)*f[2437] + 
    ((-2548644341530032*s23)/12793504235713 - (2956332177481536*s34)/
       12793504235713)*f[2575] + ((3658472*s23)/1241 + (4115160*s34)/1241)*
     f[2576] + ((400051302568941613435712*s23)/43762796381033910775 + 
      (88161683131336208505408*s34)/8752559276206782155)*f[2578] + 
    ((-1179005595171972*s23)/230929679345 - (265541089239972*s34)/
       46185935869)*f[2579] + ((52164*s23)/1241 + (52164*s34)/1241)*f[2606] + 
    (320*s23*f[2723])/3 + ((-20353261533509*s23)/54642515676 - 
      (1779213777066*s34)/4553542973)*f[2816] + 
    ((-7314569209344096*s23)/473359656721381 - (58540365512535744*s34)/
       3313517597049667)*f[3147] + 
    ((1761380736362984883456*s23)/8752559276206782155 + 
      (1618951265894020320256*s34)/8752559276206782155)*f[3150] + 
    ((3312*s23)/1241 + (3312*s34)/1241)*f[3158] + ((80*s23)/3 + (80*s34)/3)*
     f[3185] + ((-37710291790784*s23)/13660628919 - (39868826920378*s34)/
       13660628919)*f[3295] + ((289*s23)/12 + (289*s34)/12)*f[3388], 
   (-1185984*f[4])/6415 + (296496*s23*f[2578])/6415 + 
    ((-296496*s23)/6415 - (296496*s34)/6415)*f[3150], 
   (2867968*f[4])/8981 - (716992*s23*f[2578])/8981 + 
    ((716992*s23)/8981 + (716992*s34)/8981)*f[3150], 0, 
   (22447296*f[4])/44905 - (5611824*s23*f[2578])/44905 + 
    ((5611824*s23)/44905 + (5611824*s34)/44905)*f[3150], 
   (4033280*f[4])/8981 - (1008320*s23*f[2578])/8981 + 
    ((1008320*s23)/8981 + (1008320*s34)/8981)*f[3150], 
   (16665024*f[4])/44905 - (4166256*s23*f[2578])/44905 + 
    ((4166256*s23)/44905 + (4166256*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 
   (132*f[1])/337 - (7155288032*f[4])/11758329345 + (278*f[12])/1011 + 
    (4*f[32])/3 - f[39]/2 - (5*f[149])/2 - (5560*f[287])/87283 - 
    (278*f[291])/1011 - 6*f[435] + (58752*s23*f[2292])/44905 - 
    (s23*f[2327])/4 - (5*s23*f[2437])/4 - (3264*s23*f[2578])/6415 - 
    s23*f[2723] + (s23*f[2816])/2 + ((16320*s23)/8981 + (107712*s34)/44905)*
     f[3150] + (-1/4*s23 - s34/4)*f[3185] + (-1/4*s23 - (9*s34)/4)*f[3295] + 
    (-1/2*s23 - s34/2)*f[3388], 0, (-283968*f[4])/44905 + 
    (70992*s23*f[2578])/44905 + ((-70992*s23)/44905 - (70992*s34)/44905)*
     f[3150], 0, (-127296*f[4])/44905 + (31824*s23*f[2578])/44905 + 
    ((-31824*s23)/44905 - (31824*s34)/44905)*f[3150], 
   (-156672*f[4])/44905 + (39168*s23*f[2578])/44905 + 
    ((-39168*s23)/44905 - (39168*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (-117156*f[1])/194449 - (12001835228384*f[4])/
     969222290295 - (781526*f[12])/583347 - (4*f[32])/3 - f[39] - 5*f[149] + 
    (2628088*f[287])/7194613 - (736*f[288])/1731 + (660206*f[291])/583347 + 
    (120*f[318])/577 + 4*f[435] + ((430167348*s23)/146888483 + 
      (482438268*s34)/146888483)*f[1717] + 
    ((51273262795683744*s23)/115404261934675 + (2299667781413088*s34)/
       4616170477387)*f[1720] + ((-5514966*s23)/321419 - 
      (6185106*s34)/321419)*f[1728] + ((-341564914507077*s23)/6466031021660 - 
      (76575562613499*s34)/1293206204332)*f[1755] + 
    ((-341564914507077*s23)/1293206204332 - (382877813067495*s34)/
       1293206204332)*f[1865] + ((598772592*s23)/3278065 + 
      (675615312*s34)/3278065)*f[2006] + 
    ((-290103*s23)/4964 - (327333*s34)/4964)*f[2041] + 
    ((115060278412656*s23)/1616507755415 + (25884989323344*s34)/323301551083)*
     f[2289] + ((7387994414296994384*s23)/4269957691582975 + 
      (332924836420680048*s34)/170798307663319)*f[2292] + 
    ((25841575156812*s23)/230929679345 + (5814836122788*s34)/46185935869)*
     f[2300] + ((45983786508*s23)/4553542973 + (51571413828*s34)/4553542973)*
     f[2320] + ((10562*s23)/1241 + (22365*s34)/2482)*f[2327] + 
    ((-1239275*s23)/4964 - (1413015*s34)/4964)*f[2437] + 
    ((-55405311772392*s23)/12793504235713 - (64268090814816*s34)/
       12793504235713)*f[2575] + ((79532*s23)/1241 + (89460*s34)/1241)*
     f[2576] + ((8713640455019011465952*s23)/43762796381033910775 + 
      (1916558328942091489248*s34)/8752559276206782155)*f[2578] + 
    ((-25630556416782*s23)/230929679345 - (5772632374782*s34)/46185935869)*
     f[2579] + ((1134*s23)/1241 + (1134*s34)/1241)*f[2606] + 2*s23*f[2723] + 
    ((-73529222735*s23)/9107085946 - (38678560371*s34)/4553542973)*f[2816] + 
    ((-159012374116176*s23)/473359656721381 - (1272616641576864*s34)/
       3313517597049667)*f[3147] + 
    ((38567492259470774016*s23)/8752559276206782155 + 
      (35286794965613997696*s34)/8752559276206782155)*f[3150] + 
    ((72*s23)/1241 + (72*s34)/1241)*f[3158] + (s23/2 + s34/2)*f[3185] + 
    ((-547251895123*s23)/9107085946 - (577875079179*s34)/9107085946)*
     f[3295] + (s23/2 + s34/2)*f[3388], (-300672*f[4])/44905 + 
    (75168*s23*f[2578])/44905 + ((-75168*s23)/44905 - (75168*s34)/44905)*
     f[3150], (189312*f[4])/44905 - (47328*s23*f[2578])/44905 + 
    ((47328*s23)/44905 + (47328*s34)/44905)*f[3150], 0, 
   (453888*f[4])/44905 - (113472*s23*f[2578])/44905 + 
    ((113472*s23)/44905 + (113472*s34)/44905)*f[3150], 
   (34560*f[4])/8981 - (8640*s23*f[2578])/8981 + 
    ((8640*s23)/8981 + (8640*s34)/8981)*f[3150], 
   (356352*f[4])/44905 - (89088*s23*f[2578])/44905 + 
    ((89088*s23)/44905 + (89088*s34)/44905)*f[3150], 
   (-117156*f[1])/194449 - (12001835228384*f[4])/969222290295 - 
    (781526*f[12])/583347 - (4*f[32])/3 - f[39] - 5*f[149] + 
    (2628088*f[287])/7194613 - (736*f[288])/1731 + (660206*f[291])/583347 + 
    (120*f[318])/577 + 4*f[435] + ((430167348*s23)/146888483 + 
      (482438268*s34)/146888483)*f[1717] + 
    ((51273262795683744*s23)/115404261934675 + (2299667781413088*s34)/
       4616170477387)*f[1720] + ((-5514966*s23)/321419 - 
      (6185106*s34)/321419)*f[1728] + ((-341564914507077*s23)/6466031021660 - 
      (76575562613499*s34)/1293206204332)*f[1755] + 
    ((-341564914507077*s23)/1293206204332 - (382877813067495*s34)/
       1293206204332)*f[1865] + ((598772592*s23)/3278065 + 
      (675615312*s34)/3278065)*f[2006] + 
    ((-290103*s23)/4964 - (327333*s34)/4964)*f[2041] + 
    ((115060278412656*s23)/1616507755415 + (25884989323344*s34)/323301551083)*
     f[2289] + ((7387994414296994384*s23)/4269957691582975 + 
      (332924836420680048*s34)/170798307663319)*f[2292] + 
    ((25841575156812*s23)/230929679345 + (5814836122788*s34)/46185935869)*
     f[2300] + ((45983786508*s23)/4553542973 + (51571413828*s34)/4553542973)*
     f[2320] + ((10562*s23)/1241 + (22365*s34)/2482)*f[2327] + 
    ((-1239275*s23)/4964 - (1413015*s34)/4964)*f[2437] + 
    ((-55405311772392*s23)/12793504235713 - (64268090814816*s34)/
       12793504235713)*f[2575] + ((79532*s23)/1241 + (89460*s34)/1241)*
     f[2576] + ((8713640455019011465952*s23)/43762796381033910775 + 
      (1916558328942091489248*s34)/8752559276206782155)*f[2578] + 
    ((-25630556416782*s23)/230929679345 - (5772632374782*s34)/46185935869)*
     f[2579] + ((1134*s23)/1241 + (1134*s34)/1241)*f[2606] + 2*s23*f[2723] + 
    ((-73529222735*s23)/9107085946 - (38678560371*s34)/4553542973)*f[2816] + 
    ((-159012374116176*s23)/473359656721381 - (1272616641576864*s34)/
       3313517597049667)*f[3147] + 
    ((38567492259470774016*s23)/8752559276206782155 + 
      (35286794965613997696*s34)/8752559276206782155)*f[3150] + 
    ((72*s23)/1241 + (72*s34)/1241)*f[3158] + (s23/2 + s34/2)*f[3185] + 
    ((-547251895123*s23)/9107085946 - (577875079179*s34)/9107085946)*
     f[3295] + (s23/2 + s34/2)*f[3388], (-80736*f[4])/8981 + 
    (20184*s23*f[2578])/8981 + ((-20184*s23)/8981 - (20184*s34)/8981)*
     f[3150], (189312*f[4])/44905 - (47328*s23*f[2578])/44905 + 
    ((47328*s23)/44905 + (47328*s34)/44905)*f[3150], 0, 
   (453888*f[4])/44905 - (113472*s23*f[2578])/44905 + 
    ((113472*s23)/44905 + (113472*s34)/44905)*f[3150], 
   (6528*f[4])/1283 - (1632*s23*f[2578])/1283 + 
    ((1632*s23)/1283 + (1632*s34)/1283)*f[3150], 
   (80736*f[4])/8981 - (20184*s23*f[2578])/8981 + 
    ((20184*s23)/8981 + (20184*s34)/8981)*f[3150], 
   (-175734*f[1])/194449 - (6000917614192*f[4])/323074096765 - 
    (390763*f[12])/194449 - 2*f[32] - (3*f[39])/2 - (15*f[149])/2 + 
    (3942132*f[287])/7194613 - (368*f[288])/577 + (330103*f[291])/194449 + 
    (180*f[318])/577 + 6*f[435] + ((645251022*s23)/146888483 + 
      (723657402*s34)/146888483)*f[1717] + 
    ((76909894193525616*s23)/115404261934675 + (3449501672119632*s34)/
       4616170477387)*f[1720] + ((-8272449*s23)/321419 - 
      (9277659*s34)/321419)*f[1728] + 
    ((-1024694743521231*s23)/12932062043320 - (229726687840497*s34)/
       2586412408664)*f[1755] + ((-1024694743521231*s23)/2586412408664 - 
      (1148633439202485*s34)/2586412408664)*f[1865] + 
    ((898158888*s23)/3278065 + (1013422968*s34)/3278065)*f[2006] + 
    ((-870309*s23)/9928 - (981999*s34)/9928)*f[2041] + 
    ((172590417618984*s23)/1616507755415 + (38827483985016*s34)/323301551083)*
     f[2289] + ((11081991621445491576*s23)/4269957691582975 + 
      (499387254631020072*s34)/170798307663319)*f[2292] + 
    ((38762362735218*s23)/230929679345 + (8722254184182*s34)/46185935869)*
     f[2300] + ((68975679762*s23)/4553542973 + (77357120742*s34)/4553542973)*
     f[2320] + ((15843*s23)/1241 + (67095*s34)/4964)*f[2327] + 
    ((-3717825*s23)/9928 - (4239045*s34)/9928)*f[2437] + 
    ((-83107967658588*s23)/12793504235713 - (96402136222224*s34)/
       12793504235713)*f[2575] + ((119298*s23)/1241 + (134190*s34)/1241)*
     f[2576] + ((13070460682528517198928*s23)/43762796381033910775 + 
      (2874837493413137233872*s34)/8752559276206782155)*f[2578] + 
    ((-38445834625173*s23)/230929679345 - (8658948562173*s34)/46185935869)*
     f[2579] + ((1701*s23)/1241 + (1701*s34)/1241)*f[2606] + 3*s23*f[2723] + 
    ((-220587668205*s23)/18214171892 - (116035681113*s34)/9107085946)*
     f[2816] + ((-238518561174264*s23)/473359656721381 - 
      (1908924962365296*s34)/3313517597049667)*f[3147] + 
    ((57851238389206161024*s23)/8752559276206782155 + 
      (52930192448420996544*s34)/8752559276206782155)*f[3150] + 
    ((108*s23)/1241 + (108*s34)/1241)*f[3158] + ((3*s23)/4 + (3*s34)/4)*
     f[3185] + ((-1641755685369*s23)/18214171892 - (1733625237537*s34)/
       18214171892)*f[3295] + ((3*s23)/4 + (3*s34)/4)*f[3388], 
   (-400896*f[4])/44905 + (100224*s23*f[2578])/44905 + 
    ((-100224*s23)/44905 - (100224*s34)/44905)*f[3150], 
   (283968*f[4])/44905 - (70992*s23*f[2578])/44905 + 
    ((70992*s23)/44905 + (70992*s34)/44905)*f[3150], 0, 
   (263232*f[4])/44905 - (65808*s23*f[2578])/44905 + 
    ((65808*s23)/44905 + (65808*s34)/44905)*f[3150], 
   (101952*f[4])/8981 - (25488*s23*f[2578])/8981 + 
    ((25488*s23)/8981 + (25488*s34)/8981)*f[3150], 
   (283968*f[4])/44905 - (70992*s23*f[2578])/44905 + 
    ((70992*s23)/44905 + (70992*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (132*f[1])/337 - 
    (89204101088*f[4])/11758329345 + (278*f[12])/1011 + (4*f[32])/3 - 
    (5560*f[287])/87283 - (278*f[291])/1011 - 8*f[435] + (s23*f[2816])/2 + 
    (-1/2*s23 - s34/2)*f[3388], (300672*f[4])/44905 - 
    (75168*s23*f[2578])/44905 + ((75168*s23)/44905 + (75168*s34)/44905)*
     f[3150], (-189312*f[4])/44905 + (47328*s23*f[2578])/44905 + 
    ((-47328*s23)/44905 - (47328*s34)/44905)*f[3150], 
   (-100416*f[4])/6415 + (25104*s23*f[2578])/6415 + 
    ((-25104*s23)/6415 - (25104*s34)/6415)*f[3150], 
   (-700992*f[4])/44905 + (175248*s23*f[2578])/44905 + 
    ((-175248*s23)/44905 - (175248*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-351468*f[1])/194449 - 
    (12001835228384*f[4])/323074096765 - (781526*f[12])/194449 - 4*f[32] - 
    3*f[39] - 15*f[149] + (7884264*f[287])/7194613 - (736*f[288])/577 + 
    (660206*f[291])/194449 + (360*f[318])/577 + 12*f[435] + 
    ((1290502044*s23)/146888483 + (1447314804*s34)/146888483)*f[1717] + 
    ((153819788387051232*s23)/115404261934675 + (6899003344239264*s34)/
       4616170477387)*f[1720] + ((-16544898*s23)/321419 - 
      (18555318*s34)/321419)*f[1728] + 
    ((-1024694743521231*s23)/6466031021660 - (229726687840497*s34)/
       1293206204332)*f[1755] + ((-1024694743521231*s23)/1293206204332 - 
      (1148633439202485*s34)/1293206204332)*f[1865] + 
    ((1796317776*s23)/3278065 + (2026845936*s34)/3278065)*f[2006] + 
    ((-870309*s23)/4964 - (981999*s34)/4964)*f[2041] + 
    ((345180835237968*s23)/1616507755415 + (77654967970032*s34)/323301551083)*
     f[2289] + ((22163983242890983152*s23)/4269957691582975 + 
      (998774509262040144*s34)/170798307663319)*f[2292] + 
    ((77524725470436*s23)/230929679345 + (17444508368364*s34)/46185935869)*
     f[2300] + ((137951359524*s23)/4553542973 + (154714241484*s34)/
       4553542973)*f[2320] + ((31686*s23)/1241 + (67095*s34)/2482)*f[2327] + 
    ((-3717825*s23)/4964 - (4239045*s34)/4964)*f[2437] + 
    ((-166215935317176*s23)/12793504235713 - (192804272444448*s34)/
       12793504235713)*f[2575] + ((238596*s23)/1241 + (268380*s34)/1241)*
     f[2576] + ((26140921365057034397856*s23)/43762796381033910775 + 
      (5749674986826274467744*s34)/8752559276206782155)*f[2578] + 
    ((-76891669250346*s23)/230929679345 - (17317897124346*s34)/46185935869)*
     f[2579] + ((3402*s23)/1241 + (3402*s34)/1241)*f[2606] + 6*s23*f[2723] + 
    ((-220587668205*s23)/9107085946 - (116035681113*s34)/4553542973)*
     f[2816] + ((-477037122348528*s23)/473359656721381 - 
      (3817849924730592*s34)/3313517597049667)*f[3147] + 
    ((115702476778412322048*s23)/8752559276206782155 + 
      (105860384896841993088*s34)/8752559276206782155)*f[3150] + 
    ((216*s23)/1241 + (216*s34)/1241)*f[3158] + ((3*s23)/2 + (3*s34)/2)*
     f[3185] + ((-1641755685369*s23)/9107085946 - (1733625237537*s34)/
       9107085946)*f[3295] + ((3*s23)/2 + (3*s34)/2)*f[3388], 
   (-902016*f[4])/44905 + (225504*s23*f[2578])/44905 + 
    ((-225504*s23)/44905 - (225504*s34)/44905)*f[3150], 
   (567936*f[4])/44905 - (141984*s23*f[2578])/44905 + 
    ((141984*s23)/44905 + (141984*s34)/44905)*f[3150], 0, 
   (1361664*f[4])/44905 - (340416*s23*f[2578])/44905 + 
    ((340416*s23)/44905 + (340416*s34)/44905)*f[3150], 
   (19584*f[4])/1283 - (4896*s23*f[2578])/1283 + 
    ((4896*s23)/1283 + (4896*s34)/1283)*f[3150], 
   (902016*f[4])/44905 - (225504*s23*f[2578])/44905 + 
    ((225504*s23)/44905 + (225504*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 
   0, (-134742*f[1])/194449 + (27217654953424*f[4])/6784556032065 - 
    (183723*f[12])/194449 - 2*f[32] + (12406428*f[287])/50362291 - 
    (368*f[288])/1731 + (163503*f[291])/194449 + (60*f[318])/577 + 
    12*f[435] + ((215083674*s23)/146888483 + (241219134*s34)/146888483)*
     f[1717] + ((25636631397841872*s23)/115404261934675 + 
      (1149833890706544*s34)/4616170477387)*f[1720] + 
    ((-2757483*s23)/321419 - (3092553*s34)/321419)*f[1728] + 
    ((-341564914507077*s23)/12932062043320 - (76575562613499*s34)/
       2586412408664)*f[1755] + ((-341564914507077*s23)/2586412408664 - 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((299386296*s23)/3278065 + (337807656*s34)/3278065)*f[2006] + 
    ((-290103*s23)/9928 - (327333*s34)/9928)*f[2041] + 
    ((57530139206328*s23)/1616507755415 + (12942494661672*s34)/323301551083)*
     f[2289] + ((3688410556345782952*s23)/4269957691582975 + 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((12920787578406*s23)/230929679345 + (2907418061394*s34)/46185935869)*
     f[2300] + ((22991893254*s23)/4553542973 + (25785706914*s34)/4553542973)*
     f[2320] + ((22365*s23)/4964 + (22365*s34)/4964)*f[2327] + 
    ((-1226865*s23)/9928 - (1413015*s34)/9928)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 - (32134045407408*s34)/
       12793504235713)*f[2575] + ((39766*s23)/1241 + (44730*s34)/1241)*
     f[2576] + ((4299562643432487487216*s23)/43762796381033910775 + 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s23)/230929679345 - (2886316187391*s34)/46185935869)*
     f[2579] + ((567*s23)/1241 + (567*s34)/1241)*f[2606] + 2*s23*f[2723] + 
    ((-82636308681*s23)/18214171892 - (38678560371*s34)/9107085946)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 - (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((19283746129735387008*s23)/8752559276206782155 + 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((36*s23)/1241 + (36*s34)/1241)*f[3158] + (s23/2 + s34/2)*f[3185] + 
    ((-271349176075*s23)/9107085946 - (286660768103*s34)/9107085946)*
     f[3295] + ((3*s23)/4 + (3*s34)/4)*f[3388], 0, 
   (97920*f[4])/8981 - (24480*s23*f[2578])/8981 + 
    ((24480*s23)/8981 + (24480*s34)/8981)*f[3150], 0, 
   (58752*f[4])/44905 - (14688*s23*f[2578])/44905 + 
    ((14688*s23)/44905 + (14688*s34)/44905)*f[3150], 
   (156672*f[4])/44905 - (39168*s23*f[2578])/44905 + 
    ((39168*s23)/44905 + (39168*s34)/44905)*f[3150], 
   (-58578*f[1])/194449 - (6000917614192*f[4])/969222290295 - 
    (390763*f[12])/583347 - (2*f[32])/3 - f[39]/2 - (5*f[149])/2 + 
    (1314044*f[287])/7194613 - (368*f[288])/1731 + (330103*f[291])/583347 + 
    (60*f[318])/577 + 2*f[435] + ((215083674*s23)/146888483 + 
      (241219134*s34)/146888483)*f[1717] + 
    ((25636631397841872*s23)/115404261934675 + (1149833890706544*s34)/
       4616170477387)*f[1720] + ((-2757483*s23)/321419 - 
      (3092553*s34)/321419)*f[1728] + 
    ((-341564914507077*s23)/12932062043320 - (76575562613499*s34)/
       2586412408664)*f[1755] + ((-341564914507077*s23)/2586412408664 - 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((299386296*s23)/3278065 + (337807656*s34)/3278065)*f[2006] + 
    ((-290103*s23)/9928 - (327333*s34)/9928)*f[2041] + 
    ((57530139206328*s23)/1616507755415 + (12942494661672*s34)/323301551083)*
     f[2289] + ((3693997207148497192*s23)/4269957691582975 + 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((12920787578406*s23)/230929679345 + (2907418061394*s34)/46185935869)*
     f[2300] + ((22991893254*s23)/4553542973 + (25785706914*s34)/4553542973)*
     f[2320] + ((5281*s23)/1241 + (22365*s34)/4964)*f[2327] + 
    ((-1239275*s23)/9928 - (1413015*s34)/9928)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 - (32134045407408*s34)/
       12793504235713)*f[2575] + ((39766*s23)/1241 + (44730*s34)/1241)*
     f[2576] + ((4356820227509505732976*s23)/43762796381033910775 + 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s23)/230929679345 - (2886316187391*s34)/46185935869)*
     f[2579] + ((567*s23)/1241 + (567*s34)/1241)*f[2606] + s23*f[2723] + 
    ((-73529222735*s23)/18214171892 - (38678560371*s34)/9107085946)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 - (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((19283746129735387008*s23)/8752559276206782155 + 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((36*s23)/1241 + (36*s34)/1241)*f[3158] + (s23/4 + s34/4)*f[3185] + 
    ((-547251895123*s23)/18214171892 - (577875079179*s34)/18214171892)*
     f[3295] + (s23/4 + s34/4)*f[3388], (-244992*f[4])/44905 + 
    (61248*s23*f[2578])/44905 + ((-61248*s23)/44905 - (61248*s34)/44905)*
     f[3150], (94656*f[4])/44905 - (23664*s23*f[2578])/44905 + 
    ((23664*s23)/44905 + (23664*s34)/44905)*f[3150], 
   (199104*f[4])/44905 - (49776*s23*f[2578])/44905 + 
    ((49776*s23)/44905 + (49776*s34)/44905)*f[3150], 
   (33984*f[4])/8981 - (8496*s23*f[2578])/8981 + 
    ((8496*s23)/8981 + (8496*s34)/8981)*f[3150], 
   (94656*f[4])/44905 - (23664*s23*f[2578])/44905 + 
    ((23664*s23)/44905 + (23664*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (235008*f[4])/44905 + f[39] + 5*f[149] + 4*f[435] - 
    (117504*s23*f[2292])/44905 + (s23*f[2327])/2 + (5*s23*f[2437])/2 - 
    (117504*s23*f[2578])/44905 + 2*s23*f[2723] + (s23/2 + s34/2)*f[3185] + 
    (s23/2 + s34/2)*f[3295], (78336*f[4])/44905 - (19584*s23*f[2578])/44905 + 
    ((19584*s23)/44905 + (19584*s34)/44905)*f[3150], 
   (-156672*f[4])/44905 + (39168*s23*f[2578])/44905 + 
    ((-39168*s23)/44905 - (39168*s34)/44905)*f[3150], 
   (78336*f[4])/44905 - (19584*s23*f[2578])/44905 + 
    ((19584*s23)/44905 + (19584*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (215424*f[4])/44905 - (53856*s23*f[2578])/44905 + 
    ((53856*s23)/44905 + (53856*s34)/44905)*f[3150], 0, 
   (133632*f[4])/44905 - (33408*s23*f[2578])/44905 + 
    ((33408*s23)/44905 + (33408*s34)/44905)*f[3150], 0, 0, 0, 
   (-128064*f[4])/44905 + (32016*s23*f[2578])/44905 + 
    ((-32016*s23)/44905 - (32016*s34)/44905)*f[3150], 
   (-44544*f[4])/8981 + (11136*s23*f[2578])/8981 + 
    ((-11136*s23)/8981 - (11136*s34)/8981)*f[3150], 
   (16704*f[4])/44905 - (4176*s23*f[2578])/44905 + 
    ((4176*s23)/44905 + (4176*s34)/44905)*f[3150], 0, 0, 0, 
   (-167040*f[4])/8981 + (41760*s23*f[2578])/8981 + 
    ((-41760*s23)/8981 - (41760*s34)/8981)*f[3150], 0, 0, 0, 
   (-517824*f[4])/44905 + (129456*s23*f[2578])/44905 + 
    ((-129456*s23)/44905 - (129456*s34)/44905)*f[3150], 
   (200448*f[4])/44905 - (50112*s23*f[2578])/44905 + 
    ((50112*s23)/44905 + (50112*s34)/44905)*f[3150], 0, 0, 0, 
   (-117504*f[4])/44905 + (29376*s23*f[2578])/44905 + 
    ((-29376*s23)/44905 - (29376*s34)/44905)*f[3150], 0, 0, 0, 
   (-94656*f[4])/44905 + (23664*s23*f[2578])/44905 + 
    ((-23664*s23)/44905 - (23664*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 
   (133632*f[4])/44905 - (33408*s23*f[2578])/44905 + 
    ((33408*s23)/44905 + (33408*s34)/44905)*f[3150], 
   (150336*f[4])/44905 - (37584*s23*f[2578])/44905 + 
    ((37584*s23)/44905 + (37584*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (150336*f[4])/44905 - (37584*s23*f[2578])/44905 + 
    ((37584*s23)/44905 + (37584*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 
   (-78336*f[4])/44905 + (19584*s23*f[2578])/44905 + 
    ((-19584*s23)/44905 - (19584*s34)/44905)*f[3150], 
   (-71808*f[4])/6415 + (17952*s23*f[2578])/6415 + 
    ((-17952*s23)/6415 - (17952*s34)/6415)*f[3150], 0, 0, 0, 
   (-78336*f[4])/44905 + (19584*s23*f[2578])/44905 + 
    ((-19584*s23)/44905 - (19584*s34)/44905)*f[3150], 
   (-235008*f[4])/44905 + (58752*s23*f[2578])/44905 + 
    ((-58752*s23)/44905 - (58752*s34)/44905)*f[3150], 
   (-6528*f[4])/8981 + (1632*s23*f[2578])/8981 + 
    ((-1632*s23)/8981 - (1632*s34)/8981)*f[3150], 
   (-39168*f[4])/44905 + (9792*s23*f[2578])/44905 + 
    ((-9792*s23)/44905 - (9792*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (39168*f[4])/44905 - (9792*s23*f[2578])/44905 + 
    ((9792*s23)/44905 + (9792*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {-f[1] - f[287] + (s34*f[2289])/2 + (s234*f[2575])/2 + 
    (-1/2*s234 + s34/2)*f[3147], 0, -f[2] - f[288] + 
    ((-5777831541*s234)/587553932 + (5777831541*s34)/587553932)*f[1717] + 
    ((-163185741340583034*s234)/115404261934675 + (163185741340583034*s34)/
       115404261934675)*f[1720] + (-2*s234 + 2*s34)*f[1721] + 
    ((135490563*s234)/2571352 - (135490563*s34)/2571352)*f[1728] + 
    ((39351168595221047*s234)/232777116779760 - (39351168595221047*s34)/
       232777116779760)*f[1755] + ((39351168595221047*s234)/46555423355952 - 
      (39351168595221047*s34)/46555423355952)*f[1865] + 
    ((-359662578*s234)/655613 + (359662578*s34)/655613)*f[2006] + 
    ((6970205*s234)/39712 - (6970205*s34)/39712)*f[2041] + 
    ((-2796782640623283*s234)/12932062043320 + (2796782640623283*s34)/
       12932062043320)*f[2289] + (s34*f[2290])/2 + 
    ((-22343506481941361439*s234)/4269957691582975 + 
      (22343506481941361439*s34)/4269957691582975)*f[2292] + 
    ((-640037860372921*s234)/1847437434760 + (640037860372921*s34)/
       1847437434760)*f[2300] + ((-478791863003*s234)/18214171892 + 
      (478791863003*s34)/18214171892)*f[2320] + 
    ((-6120555*s234)/158848 + (6120555*s34)/158848)*f[2327] + 
    ((108801325*s234)/158848 - (108801325*s34)/158848)*f[2437] + 
    ((692891698350363*s234)/51174016942852 - (692891698350363*s34)/
       51174016942852)*f[2575] + ((-976963*s234)/4964 + (979445*s34)/4964)*
     f[2576] + ((-79244473141342624687916*s234)/131288389143101732325 + 
      (79244473141342624687916*s34)/131288389143101732325)*f[2578] + 
    ((1260442604163527*s234)/3694874869520 - (1260442604163527*s34)/
       3694874869520)*f[2579] + ((-24831*s234)/9928 + (24831*s34)/9928)*
     f[2606] + ((-97*s234)/32 + (97*s34)/32)*f[2723] + 
    ((1545660620361*s234)/72856687568 - (1545660620361*s34)/72856687568)*
     f[2816] + ((3958564427114085*s234)/3313517597049667 - 
      (3958564427114085*s34)/3313517597049667)*f[3147] + 
    ((1113942225601500566*s234)/1250365610886683165 - 
      (1113942225601500566*s34)/1250365610886683165)*f[3150] + 
    ((3*s234)/4 - (3*s34)/4)*f[3151] + ((315*s234)/2482 - (315*s34)/2482)*
     f[3158] + ((-821*s234)/192 + (821*s34)/192)*f[3185] + 
    ((132341287660777*s234)/874280250816 - (132341287660777*s34)/
       874280250816)*f[3295], (-9763*f[1])/194449 - f[3] - 
    (3000458807096*f[4])/2907666870885 - (390763*f[12])/3500082 - f[32]/9 - 
    f[39]/12 - (5*f[149])/12 + (657022*f[287])/21583839 - (184*f[288])/5193 + 
    (330103*f[291])/3500082 + (10*f[318])/577 + f[435]/3 + 
    ((-35847279*s234)/146888483 + (40203189*s34)/146888483)*f[1717] + 
    ((-4272771899640312*s234)/115404261934675 + (191638981784424*s34)/
       4616170477387)*f[1720] + ((919161*s234)/642838 - (1030851*s34)/642838)*
     f[1728] + ((113854971502359*s234)/25864124086640 - 
      (25525187537833*s34)/5172824817328)*f[1755] + 
    ((113854971502359*s234)/5172824817328 - (127625937689165*s34)/
       5172824817328)*f[1865] + ((-49897716*s234)/3278065 + 
      (56301276*s34)/3278065)*f[2006] + 
    ((96701*s234)/19856 - (109111*s34)/19856)*f[2041] + 
    ((-9588356534388*s234)/1616507755415 + (2157082443612*s34)/323301551083)*
     f[2289] + (s34*f[2291])/2 + 
    ((-1846998603574248596*s234)/12809873074748925 + 
      (27743736368390004*s34)/170798307663319)*f[2292] + 
    ((-2153464596401*s234)/230929679345 + (484569676899*s34)/46185935869)*
     f[2300] + ((-3831982209*s234)/4553542973 + (4297617819*s34)/4553542973)*
     f[2320] + ((-5281*s234)/7446 + (7455*s34)/9928)*f[2327] + 
    ((1239275*s234)/59568 - (471005*s34)/19856)*f[2437] + 
    ((4617109314366*s234)/12793504235713 - (5355674234568*s34)/
       12793504235713)*f[2575] + ((-19883*s234)/3723 + (7455*s34)/1241)*
     f[2576] + ((-2178410113754752866488*s234)/131288389143101732325 + 
      (159713194078507624104*s34)/8752559276206782155)*f[2578] + 
    ((4271759402797*s234)/461859358690 - (962105395797*s34)/92371871738)*
     f[2579] + ((-189*s234)/2482 + (189*s34)/2482)*f[2606] - 
    (s234*f[2723])/6 + ((73529222735*s234)/109285031352 - 
      (12892853457*s34)/18214171892)*f[2816] + 
    ((13251031176348*s234)/473359656721381 - (106051386798072*s34)/
       3313517597049667)*f[3147] + 
    ((-3213957688289231168*s234)/8752559276206782155 + 
      (2940566247134499808*s34)/8752559276206782155)*f[3150] + 
    ((-6*s234)/1241 + (6*s34)/1241)*f[3158] + (-1/24*s234 + s34/24)*f[3185] + 
    ((547251895123*s234)/109285031352 - (192625026393*s34)/36428343784)*
     f[3295] + (-1/24*s234 + s34/24)*f[3388], f[4] + (s34*f[2292])/2 + 
    (s234*f[2578])/2 + (-1/2*s234 + s34/2)*f[3150], 
   (198*f[1])/337 + (67121336368*f[4])/11758329345 + (139*f[12])/337 + 
    f[32] + (11880*f[287])/87283 - (139*f[291])/337 + 
    (1938816*s34*f[1720])/15941275 - (99*s34*f[1755])/2840 - 
    (99*s34*f[1865])/568 - (99*s34*f[2289])/355 - (14780888*s34*f[2292])/
     6831975 - (157*s34*f[2300])/710 - (s34*f[2320])/2 - 
    (1188*s34*f[2575])/19667 + (275040958368*s34*f[2578])/1143674892325 + 
    (s234/2 - (99*s34)/355)*f[2579] - (21384*s34*f[3147])/5093753 - 
    (26975070144*s34*f[3150])/228734978465 + (-1/2*s234 + s34/2)*f[3151], 0, 
   (87867*f[1])/388898 + (9*f[3])/2 - (401911159844*f[4])/323074096765 + 
    (390763*f[12])/777796 + f[32]/2 + (3*f[39])/8 - (21*f[149])/8 - 
    (985533*f[287])/7194613 + (92*f[288])/577 - (330103*f[291])/777796 - 
    (45*f[318])/577 - 6*f[435] + ((322625511*s234)/293776966 - 
      (361828701*s34)/293776966)*f[1717] + 
    ((19227473548381404*s234)/115404261934675 - (862375418029908*s34)/
       4616170477387)*f[1720] + ((-8272449*s234)/1285676 + 
      (9277659*s34)/1285676)*f[1728] + 
    ((-1024694743521231*s234)/51728248173280 + (229726687840497*s34)/
       10345649634656)*f[1755] + ((-1024694743521231*s234)/10345649634656 + 
      (1148633439202485*s34)/10345649634656)*f[1865] + 
    ((224539722*s234)/3278065 - (253355742*s34)/3278065)*f[2006] + 
    ((-870309*s234)/39712 + (981999*s34)/39712)*f[2041] + 
    ((43147604404746*s234)/1616507755415 - (9706870996254*s34)/323301551083)*
     f[2289] - (9*s34*f[2291])/4 + 
    ((2757927941055265854*s234)/4269957691582975 - (124846813657755018*s34)/
       170798307663319)*f[2292] + ((19381181367609*s234)/461859358690 - 
      (4361127092091*s34)/92371871738)*f[2300] + 
    ((34487839881*s234)/9107085946 - (38678560371*s34)/9107085946)*f[2320] + 
    ((74541*s234)/19856 - (9783*s34)/2482)*f[2327] + 
    ((-3606135*s234)/39712 + (4216707*s34)/39712)*f[2437] + 
    ((-20776991914647*s234)/12793504235713 + (24100534055556*s34)/
       12793504235713)*f[2575] + ((59649*s234)/2482 - (67095*s34)/2482)*
     f[2576] + ((3138785606458838246772*s234)/43762796381033910775 - 
      (718709373353284308468*s34)/8752559276206782155)*f[2578] + 
    ((-38445834625173*s234)/923718717380 + (8658948562173*s34)/184743743476)*
     f[2579] + ((1701*s234)/4964 - (1701*s34)/4964)*f[2606] + 
    3*s234*f[2723] + ((-220587668205*s234)/72856687568 + 
      (116035681113*s34)/36428343784)*f[2816] + 
    ((-59629640293566*s234)/473359656721381 + (477231240591324*s34)/
       3313517597049667)*f[3147] + 
    ((14462809597301540256*s234)/8752559276206782155 - 
      (13232548112105249136*s34)/8752559276206782155)*f[3150] + 
    ((27*s234)/1241 - (27*s34)/1241)*f[3158] + ((3*s234)/4 - (3*s34)/4)*
     f[3185] + ((-400193449653*s234)/18214171892 + (423160837695*s34)/
       18214171892)*f[3295] + ((3*s234)/16 - (3*s34)/16)*f[3388], 
   (7888*f[4])/44905 + (3944*s34*f[2292])/44905 + (3944*s234*f[2578])/44905 + 
    ((-3944*s234)/44905 + (3944*s34)/44905)*f[3150], 
   f[580] + ((68926983*s234)/41968138 - (68926983*s34)/41968138)*f[1717] + 
    ((-2*s234)/3 + (2*s34)/3)*f[1718] + 
    ((6775043848856132*s234)/36269910893755 - (6775043848856132*s34)/
       36269910893755)*f[1720] + (2*s234 - 2*s34)*f[1721] + 
    (-2*s234 + 2*s34)*f[1724] + ((-778377*s234)/183668 + (778377*s34)/183668)*
     f[1728] + ((-3436918098595915*s234)/146317044832992 + 
      (3436918098595915*s34)/146317044832992)*f[1755] + 
    ((-17184590492979575*s234)/146317044832992 + (17184590492979575*s34)/
       146317044832992)*f[1865] + ((1297372694*s234)/36058715 - 
      (1297372694*s34)/36058715)*f[2006] + 
    ((-15085729*s234)/1310496 + (15085729*s34)/1310496)*f[2041] + 
    ((16834601044587*s234)/1016090589118 - (16834601044587*s34)/
       1016090589118)*f[2289] + ((-2*s234)/3 + (2*s34)/3)*f[2290] + 
    ((219385612581181714*s234)/575137158458115 - (219385612581181714*s34)/
       575137158458115)*f[2292] + ((31523644075721*s234)/1016090589118 - 
      (31523644075721*s34)/1016090589118)*f[2300] + 
    ((-625198383*s234)/1301012278 + (625198383*s34)/1301012278)*f[2320] + 
    ((16343779*s234)/1310496 - (16343779*s34)/1310496)*f[2327] + 
    ((7513445*s234)/655248 - (7513445*s34)/655248)*f[2437] + 
    ((-165176794079997*s234)/140728546592843 + (165176794079997*s34)/
       140728546592843)*f[2575] + ((119635*s234)/7446 - (119635*s34)/7446)*
     f[2576] + ((16846680496673637654964*s234)/288834456114823811115 - 
      (16846680496673637654964*s34)/288834456114823811115)*f[2578] + 
    ((-14584527273709*s234)/508045294559 + (14584527273709*s34)/508045294559)*
     f[2579] + (s234/2 - s34/2)*f[2582] + 
    ((1011*s234)/4964 - (1011*s34)/4964)*f[2606] + 
    ((106*s234)/33 - (106*s34)/33)*f[2723] + 
    ((-1989480051*s234)/2602024556 + (1989480051*s34)/2602024556)*f[2816] + 
    (2*s234 - (5*s34)/2)*f[2868] + 
    ((-5536140769308855*s234)/36448693567546337 + (5536140769308855*s34)/
       36448693567546337)*f[3147] + 
    ((-4808085339613257362872*s234)/288834456114823811115 + 
      (4808085339613257362872*s34)/288834456114823811115)*f[3150] + 
    ((-2*s234)/11 + (2*s34)/11)*f[3151] + ((-27*s234)/2482 + (27*s34)/2482)*
     f[3158] + ((3703*s234)/1584 - (3703*s34)/1584)*f[3185] + 
    ((10589020109845*s234)/1030401724176 - (10589020109845*s34)/
       1030401724176)*f[3295] + ((3*s234)/8 - (3*s34)/8)*f[3388], 0, 
   (-23256*f[4])/6415 - (11628*s34*f[2292])/6415 - 
    (11628*s234*f[2578])/6415 + ((11628*s234)/6415 - (11628*s34)/6415)*
     f[3150], (35151*f[1])/194449 + 5*f[3] + (5131722598264*f[4])/
     6784556032065 + (711575*f[12])/3500082 + (5*f[32])/9 + f[39]/12 + 
    (13*f[149])/12 - (7807274*f[287])/151086873 + (184*f[288])/5193 - 
    (650915*f[291])/3500082 - (10*f[318])/577 - (3*f[435])/2 + 
    ((35847279*s234)/146888483 - (40203189*s34)/146888483)*f[1717] + 
    ((4272771899640312*s234)/115404261934675 - (191638981784424*s34)/
       4616170477387)*f[1720] + ((-919161*s234)/642838 + 
      (1030851*s34)/642838)*f[1728] + 
    ((-113854971502359*s234)/25864124086640 + (25525187537833*s34)/
       5172824817328)*f[1755] + ((-113854971502359*s234)/5172824817328 + 
      (127625937689165*s34)/5172824817328)*f[1865] + 
    ((49897716*s234)/3278065 - (56301276*s34)/3278065)*f[2006] + 
    ((-96701*s234)/19856 + (109111*s34)/19856)*f[2041] + 
    ((9588356534388*s234)/1616507755415 - (2157082443612*s34)/323301551083)*
     f[2289] - (5*s34*f[2291])/2 + 
    ((1866551881383748436*s234)/12809873074748925 - (140146381491532548*s34)/
       853991538316595)*f[2292] + ((2153464596401*s234)/230929679345 - 
      (484569676899*s34)/46185935869)*f[2300] + 
    ((3831982209*s234)/4553542973 - (4297617819*s34)/4553542973)*f[2320] + 
    ((12437*s234)/29784 - (6839*s34)/14892)*f[2327] + 
    ((-1326145*s234)/59568 + (493343*s34)/19856)*f[2437] + 
    ((-4617109314366*s234)/12793504235713 + (5355674234568*s34)/
       12793504235713)*f[2575] + ((19883*s234)/3723 - (7455*s34)/1241)*
     f[2576] + ((2261115512977112554808*s234)/131288389143101732325 - 
      (162894170971675304424*s34)/8752559276206782155)*f[2578] + 
    ((-4271759402797*s234)/461859358690 + (962105395797*s34)/92371871738)*
     f[2579] + ((189*s234)/2482 - (189*s34)/2482)*f[2606] + 
    (-1/2*s234 + s34/2)*f[2723] + ((-91743394627*s234)/109285031352 + 
      (12892853457*s34)/18214171892)*f[2816] + 
    ((-13251031176348*s234)/473359656721381 + (106051386798072*s34)/
       3313517597049667)*f[3147] + 
    ((11060367358102842624*s234)/8752559276206782155 - 
      (1765074699898941680*s34)/1750511855241356431)*f[3150] + 
    ((6*s234)/1241 - (6*s34)/1241)*f[3158] + (-1/4*s234 + s34/4)*f[3185] + 
    ((-105628201935*s234)/18214171892 + (150160698511*s34)/27321257838)*
     f[3295] + ((5*s234)/24 - (5*s34)/24)*f[3388], 0, 
   (-35904*f[4])/44905 - (17952*s34*f[2292])/44905 - 
    (17952*s234*f[2578])/44905 + ((17952*s234)/44905 - (17952*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-965774624*f[4])/34891185 - f[12] + (198*f[287])/259 + f[291] + f[318] + 
    (s34*f[2300])/2 - (99*s234*f[2575])/277 - (60136125176*s234*f[2578])/
     9664858245 - (s234*f[2579])/2 - (s234*f[2606])/2 - 
    (1782*s234*f[3147])/71743 - (2247922512*s234*f[3150])/3221619415 + 
    (-1/2*s234 + s34/2)*f[3158], (-4*f[2])/3 - (4*f[288])/3 + 
    ((-1925943847*s234)/146888483 + (1925943847*s34)/146888483)*f[1717] + 
    ((-217580988454110712*s234)/115404261934675 + (217580988454110712*s34)/
       115404261934675)*f[1720] + ((-8*s234)/3 + (8*s34)/3)*f[1721] + 
    ((45163521*s234)/642838 - (45163521*s34)/642838)*f[1728] + 
    ((39351168595221047*s234)/174582837584820 - (39351168595221047*s34)/
       174582837584820)*f[1755] + ((39351168595221047*s234)/34916567516964 - 
      (39351168595221047*s34)/34916567516964)*f[1865] + 
    ((-479550104*s234)/655613 + (479550104*s34)/655613)*f[2006] + 
    ((6970205*s234)/29784 - (6970205*s34)/29784)*f[2041] + 
    ((-932260880207761*s234)/3233015510830 + (932260880207761*s34)/
       3233015510830)*f[2289] + (2*s34*f[2290])/3 + 
    ((-29791341975921815252*s234)/4269957691582975 + 
      (29791341975921815252*s34)/4269957691582975)*f[2292] + 
    ((-640037860372921*s234)/1385578076070 + (640037860372921*s34)/
       1385578076070)*f[2300] + ((-478791863003*s234)/13660628919 + 
      (478791863003*s34)/13660628919)*f[2320] + 
    ((-2040185*s234)/39712 + (2040185*s34)/39712)*f[2327] + 
    ((108801325*s234)/119136 - (108801325*s34)/119136)*f[2437] + 
    ((230963899450121*s234)/12793504235713 - (230963899450121*s34)/
       12793504235713)*f[2575] + ((-976963*s234)/3723 + (979445*s34)/3723)*
     f[2576] + ((-316977892565370498751664*s234)/393865167429305196975 + 
      (316977892565370498751664*s34)/393865167429305196975)*f[2578] + 
    ((1260442604163527*s234)/2771156152140 - (1260442604163527*s34)/
       2771156152140)*f[2579] + ((-8277*s234)/2482 + (8277*s34)/2482)*
     f[2606] + ((-97*s234)/24 + (97*s34)/24)*f[2723] + 
    ((515220206787*s234)/18214171892 - (515220206787*s34)/18214171892)*
     f[2816] + ((5278085902818780*s234)/3313517597049667 - 
      (5278085902818780*s34)/3313517597049667)*f[3147] + 
    ((4455768902406002264*s234)/3751096832660049495 - 
      (4455768902406002264*s34)/3751096832660049495)*f[3150] + 
    (s234 - s34)*f[3151] + ((210*s234)/1241 - (210*s34)/1241)*f[3158] + 
    ((-821*s234)/144 + (821*s34)/144)*f[3185] + 
    ((132341287660777*s234)/655710188112 - (132341287660777*s34)/
       655710188112)*f[3295], (-205023*f[1])/194449 - 21*f[3] - 
    (24807492776456*f[4])/969222290295 - (2735341*f[12])/1166694 - 
    (7*f[32])/3 - (7*f[39])/4 - (47*f[149])/4 + (4599154*f[287])/7194613 - 
    (1288*f[288])/1731 + (2310721*f[291])/1166694 + (210*f[318])/577 + 
    4*f[435] + ((-107541837*s234)/20984069 + (120609567*s34)/20984069)*
     f[1717] + ((-12818315698920936*s234)/16486323133525 + 
      (574916945353272*s34)/659452925341)*f[1720] + 
    ((2757483*s234)/91834 - (3092553*s34)/91834)*f[1728] + 
    ((341564914507077*s234)/3694874869520 - (76575562613499*s34)/
       738974973904)*f[1755] + ((341564914507077*s234)/738974973904 - 
      (382877813067495*s34)/738974973904)*f[1865] + 
    ((-149693148*s234)/468295 + (168903828*s34)/468295)*f[2006] + 
    ((2030721*s234)/19856 - (2291331*s34)/19856)*f[2041] + 
    ((-28765069603164*s234)/230929679345 + (6471247330836*s34)/46185935869)*
     f[2289] + (21*s34*f[2291])/2 + 
    ((-264027963290281868*s234)/87141993705775 + (83231209105170012*s34)/
       24399758237617)*f[2292] + ((-45222756524421*s234)/230929679345 + 
      (10175963214879*s34)/46185935869)*f[2300] + 
    ((-11495946627*s234)/650506139 + (12892853457*s34)/650506139)*f[2320] + 
    ((-144145*s234)/9928 + (19104*s34)/1241)*f[2327] + 
    ((8712155*s234)/19856 - (9898551*s34)/19856)*f[2437] + 
    ((96959295601686*s234)/12793504235713 - (112469158925928*s34)/
       12793504235713)*f[2575] + ((-139181*s234)/1241 + (156555*s34)/1241)*
     f[2576] + ((-312954228008138723144*s234)/893118293490487975 + 
      (479139582235522872312*s34)/1250365610886683165)*f[2578] + 
    ((89706947458737*s234)/461859358690 - (20204213311737*s34)/92371871738)*
     f[2579] + ((-3969*s234)/2482 + (3969*s34)/2482)*f[2606] - 
    2*s234*f[2723] + ((73529222735*s234)/5204049112 - 
      (38678560371*s34)/2602024556)*f[2816] + 
    ((278271654703308*s234)/473359656721381 - (318154160394216*s34)/
       473359656721381)*f[3147] + 
    ((-9641873064867693504*s234)/1250365610886683165 + 
      (8821698741403499424*s34)/1250365610886683165)*f[3150] + 
    ((-126*s234)/1241 + (126*s34)/1241)*f[3158] + 
    (-1/2*s234 + s34/2)*f[3185] + ((137300853385*s234)/1301012278 - 
      (144956649399*s34)/1301012278)*f[3295] + ((-7*s234)/8 + (7*s34)/8)*
     f[3388], (-61944*f[4])/8981 - (30972*s34*f[2292])/8981 - 
    (30972*s234*f[2578])/8981 + ((30972*s234)/8981 - (30972*s34)/8981)*
     f[3150], (1579305*f[1])/4472327 - (2*f[2])/3 + 
    (2955356734096664*f[4])/156044788737495 + (8636513*f[12])/4472327 + 
    (659*f[39])/368 + (3295*f[149])/368 - (616368990*f[287])/1158332693 + 
    (164*f[288])/1731 - (13941781*f[291])/8944654 - (102*f[318])/577 + 
    ((60498271*s234)/146888483 - (104928553*s34)/146888483)*f[1717] + 
    ((13194809943426904*s234)/115404261934675 - (18473076257946664*s34)/
       115404261934675)*f[1720] + ((-4*s234)/3 + (4*s34)/3)*f[1721] + 
    ((-3661065*s234)/642838 + (4800303*s34)/642838)*f[1728] + 
    ((-18110090625632347*s234)/1396662700678560 + (25669467747460507*s34)/
       1396662700678560)*f[1755] + 
    ((-18110090625632347*s234)/279332540135712 + (25669467747460507*s34)/
       279332540135712)*f[1865] + ((314115946*s234)/3278065 - 
      (381353326*s34)/3278065)*f[2006] + 
    ((-3652511*s234)/119136 + (4434341*s34)/119136)*f[2041] + 
    ((182925027207299*s234)/6466031021660 - (232715678873879*s34)/
       6466031021660)*f[2289] + (s34*f[2290])/3 + 
    ((3420868518210769744*s234)/4269957691582975 - (4231648763423564964*s34)/
       4269957691582975)*f[2292] + ((89119686443549*s234)/2771156152140 - 
      (123347478752069*s34)/2771156152140)*f[2300] + 
    ((88823087027*s234)/13660628919 - (103071536693*s34)/13660628919)*
     f[2320] + ((-2328313*s234)/79424 + (2293565*s34)/79424)*f[2327] + 
    ((-71449805*s234)/238272 + (78746885*s34)/238272)*f[2437] + 
    ((-42832666814419*s234)/25587008471426 + (61407440692939*s34)/
       25587008471426)*f[2575] + ((79195*s234)/3723 - (104015*s34)/3723)*
     f[2576] + ((15383450385095167188908*s234)/393865167429305196975 - 
      (3061625614028167804844*s34)/56266452489900742425)*f[2578] + 
    ((-211608804594223*s234)/5542312304280 + (280064389211263*s34)/
       5542312304280)*f[2579] + ((879*s234)/2482 - (879*s34)/2482)*f[2606] + 
    ((371*s234)/48 - (371*s34)/48)*f[2723] + 
    ((-70608915135*s234)/18214171892 + (84857364801*s34)/18214171892)*
     f[2816] + ((-141603007608177*s234)/3313517597049667 + 
      (308775972514857*s34)/3313517597049667)*f[3147] + 
    ((777203906178481806796*s234)/26257677828620346465 - 
      (787766536373522526988*s34)/26257677828620346465)*f[3150] + 
    (s234/2 - s34/2)*f[3151] + ((87*s234)/1241 - (87*s34)/1241)*f[3158] + 
    ((-1289*s234)/288 + (1289*s34)/288)*f[3185] + 
    ((-80154506236643*s234)/1311420376224 + (88361613244259*s34)/
       1311420376224)*f[3295], (58578*f[1])/194449 + 6*f[3] - 
    (1607644639376*f[4])/969222290295 + (390763*f[12])/583347 + (2*f[32])/3 + 
    f[39]/2 - (7*f[149])/2 - (1314044*f[287])/7194613 + (368*f[288])/1731 - 
    (330103*f[291])/583347 - (60*f[318])/577 - 8*f[435] + 
    ((215083674*s234)/146888483 - (241219134*s34)/146888483)*f[1717] + 
    ((25636631397841872*s234)/115404261934675 - (1149833890706544*s34)/
       4616170477387)*f[1720] + ((-2757483*s234)/321419 + 
      (3092553*s34)/321419)*f[1728] + 
    ((-341564914507077*s234)/12932062043320 + (76575562613499*s34)/
       2586412408664)*f[1755] + ((-341564914507077*s234)/2586412408664 + 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((299386296*s234)/3278065 - (337807656*s34)/3278065)*f[2006] + 
    ((-290103*s234)/9928 + (327333*s34)/9928)*f[2041] + 
    ((57530139206328*s234)/1616507755415 - (12942494661672*s34)/323301551083)*
     f[2289] - 3*s34*f[2291] + ((3677237254740354472*s234)/4269957691582975 - 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((12920787578406*s234)/230929679345 - (2907418061394*s34)/46185935869)*
     f[2300] + ((22991893254*s234)/4553542973 - (25785706914*s34)/4553542973)*
     f[2320] + ((24847*s234)/4964 - (6522*s34)/1241)*f[2327] + 
    ((-1202045*s234)/9928 + (1405569*s34)/9928)*f[2437] + 
    ((-27702655886196*s234)/12793504235713 + (32134045407408*s34)/
       12793504235713)*f[2575] + ((39766*s234)/1241 - (44730*s34)/1241)*
     f[2576] + ((4185047475278450995696*s234)/43762796381033910775 - 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s234)/230929679345 + (2886316187391*s34)/46185935869)*
     f[2579] + ((567*s234)/1241 - (567*s34)/1241)*f[2606] + 4*s234*f[2723] + 
    ((-73529222735*s234)/18214171892 + (38678560371*s34)/9107085946)*
     f[2816] + ((-79506187058088*s234)/473359656721381 + 
      (636308320788432*s34)/3313517597049667)*f[3147] + 
    ((19283746129735387008*s234)/8752559276206782155 - 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((36*s234)/1241 - (36*s34)/1241)*f[3158] + (s234 - s34)*f[3185] + 
    ((-133397816551*s234)/4553542973 + (141053612565*s34)/4553542973)*
     f[3295] + (s234/4 - s34/4)*f[3388], (160752*f[4])/44905 + 
    (80376*s34*f[2292])/44905 + (80376*s234*f[2578])/44905 + 
    ((-80376*s234)/44905 + (80376*s34)/44905)*f[3150], 
   (-29289*f[1])/194449 - 3*f[3] - (3564056011064*f[4])/969222290295 - 
    (390763*f[12])/1166694 - f[32]/3 - f[39]/4 - (9*f[149])/4 + 
    (657022*f[287])/7194613 - (184*f[288])/1731 + (330103*f[291])/1166694 + 
    (30*f[318])/577 + f[435]/2 + ((-107541837*s234)/146888483 + 
      (120609567*s34)/146888483)*f[1717] + 
    ((-12818315698920936*s234)/115404261934675 + (574916945353272*s34)/
       4616170477387)*f[1720] + ((2757483*s234)/642838 - 
      (3092553*s34)/642838)*f[1728] + 
    ((341564914507077*s234)/25864124086640 - (76575562613499*s34)/
       5172824817328)*f[1755] + ((341564914507077*s234)/5172824817328 - 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((-149693148*s234)/3278065 + (168903828*s34)/3278065)*f[2006] + 
    ((290103*s234)/19856 - (327333*s34)/19856)*f[2041] + 
    ((-28765069603164*s234)/1616507755415 + (6471247330836*s34)/323301551083)*
     f[2289] + (3*s34*f[2291])/2 + 
    ((-1855378579778319956*s234)/4269957691582975 + (417180264839681004*s34)/
       853991538316595)*f[2292] + ((-6460393789203*s234)/230929679345 + 
      (1453709030697*s34)/46185935869)*f[2300] + 
    ((-11495946627*s234)/4553542973 + (12892853457*s34)/4553542973)*f[2320] + 
    ((-17401*s234)/9928 + (9321*s34)/4964)*f[2327] + 
    ((1276505*s234)/19856 - (1440317*s34)/19856)*f[2437] + 
    ((13851327943098*s234)/12793504235713 - (16067022703704*s34)/
       12793504235713)*f[2575] + ((-19883*s234)/1241 + (22365*s34)/1241)*
     f[2576] + ((-2224534278705684231128*s234)/43762796381033910775 + 
      (482320559128690552632*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s234)/461859358690 - (2886316187391*s34)/92371871738)*
     f[2579] + ((-567*s234)/2482 + (567*s34)/2482)*f[2606] + 
    (s234 - s34/2)*f[2723] + ((73529222735*s234)/36428343784 - 
      (38678560371*s34)/18214171892)*f[2816] + 
    ((39753093529044*s234)/473359656721381 - (318154160394216*s34)/
       3313517597049667)*f[3147] + 
    ((-17594315297786894304*s234)/8752559276206782155 + 
      (18205580576248156368*s34)/8752559276206782155)*f[3150] + 
    ((-18*s234)/1241 + (18*s34)/1241)*f[3158] + (s234/4 - s34/4)*f[3185] + 
    ((280456262021*s234)/18214171892 - (77357120742*s34)/4553542973)*
     f[3295] + (-1/8*s234 + s34/8)*f[3388], (-31008*f[4])/6415 - 
    (15504*s34*f[2292])/6415 - (15504*s234*f[2578])/6415 + 
    ((15504*s234)/6415 - (15504*s34)/6415)*f[3150], 
   (-70176*f[4])/44905 - (35088*s34*f[2292])/44905 - 
    (35088*s234*f[2578])/44905 + ((35088*s234)/44905 - (35088*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, 0, (4*f[2])/3 + (56576*f[4])/44905 + 
    (4*f[288])/3 - f[580] + ((3369398813*s234)/293776966 - 
      (3369398813*s34)/293776966)*f[1717] + ((2*s234)/3 - (2*s34)/3)*
     f[1718] + ((431259417670172972*s234)/253889376256285 - 
      (431259417670172972*s34)/253889376256285)*f[1720] + 
    ((2*s234)/3 - (2*s34)/3)*f[1721] + (2*s234 - 2*s34)*f[1724] + 
    ((-84878403*s234)/1285676 + (84878403*s34)/1285676)*f[1728] + 
    ((-620428007563394293*s234)/3072657941492832 + (620428007563394293*s34)/
       3072657941492832)*f[1755] + 
    ((-3102140037816971465*s234)/3072657941492832 + (3102140037816971465*s34)/
       3072657941492832)*f[1865] + ((24591852822*s234)/36058715 - 
      (24591852822*s34)/36058715)*f[2006] + 
    ((-95317259*s234)/436832 + (95317259*s34)/436832)*f[2041] + 
    ((1922042030588521*s234)/7112634123826 - (1922042030588521*s34)/
       7112634123826)*f[2289] + ((2*s234)/3 - (4*s34)/3)*f[2290] + 
    ((183421423853955847586*s234)/28181720764447635 - 
      (36680734143836555578*s34)/5636344152889527)*f[2292] + 
    ((1318265088546025*s234)/3048271767354 - (1318265088546025*s34)/
       3048271767354)*f[2300] + ((970712892049*s234)/27321257838 - 
      (970712892049*s34)/27321257838)*f[2320] + 
    ((66749231*s234)/1310496 - (66749231*s34)/1310496)*f[2327] + 
    ((-184124895*s234)/218416 + (184124895*s34)/218416)*f[2437] + 
    ((-2354367264633487*s234)/140728546592843 + (2354367264633487*s34)/
       140728546592843)*f[2575] + ((1834291*s234)/7446 - (613085*s34)/2482)*
     f[2576] + ((659547842337633956833292*s234)/866503368344471433345 - 
      (131800397340553276578076*s34)/173300673668894286669)*f[2578] + 
    ((-1296873817413841*s234)/3048271767354 + (1296873817413841*s34)/
       3048271767354)*f[2579] + (-1/2*s234 + s34/2)*f[2582] + 
    ((15543*s234)/4964 - (15543*s34)/4964)*f[2606] + 
    ((-89*s234)/22 + (89*s34)/22)*f[2723] + 
    ((-250646923215*s234)/9107085946 + (250646923215*s34)/9107085946)*
     f[2816] + (-2*s234 + (5*s34)/2)*f[2868] + 
    ((-52143745127416479*s234)/36448693567546337 + (52143745127416479*s34)/
       36448693567546337)*f[3147] + 
    ((587162014953627330104*s234)/96278152038274603705 - 
      (587162014953627330104*s34)/96278152038274603705)*f[3150] + 
    ((-9*s234)/11 + (9*s34)/11)*f[3151] + ((-393*s234)/2482 + (393*s34)/2482)*
     f[3158] + ((107*s234)/22 - (107*s34)/22)*f[3185] + 
    ((-120051562973393*s234)/601067672436 + (120051562973393*s34)/
       601067672436)*f[3295] + ((-3*s234)/8 + (3*s34)/8)*f[3388], 
   (-58578*f[1])/194449 - 6*f[3] - (11073292449904*f[4])/969222290295 - 
    (390763*f[12])/583347 - (2*f[32])/3 - f[39]/2 - (13*f[149])/2 + 
    (1314044*f[287])/7194613 - (368*f[288])/1731 + (330103*f[291])/583347 + 
    (60*f[318])/577 - 2*f[435] + ((-215083674*s234)/146888483 + 
      (241219134*s34)/146888483)*f[1717] + 
    ((-25636631397841872*s234)/115404261934675 + (1149833890706544*s34)/
       4616170477387)*f[1720] + ((2757483*s234)/321419 - 
      (3092553*s34)/321419)*f[1728] + 
    ((341564914507077*s234)/12932062043320 - (76575562613499*s34)/
       2586412408664)*f[1755] + ((341564914507077*s234)/2586412408664 - 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((-299386296*s234)/3278065 + (337807656*s34)/3278065)*f[2006] + 
    ((290103*s234)/9928 - (327333*s34)/9928)*f[2041] + 
    ((-57530139206328*s234)/1616507755415 + (12942494661672*s34)/
       323301551083)*f[2289] + 3*s34*f[2291] + 
    ((-3705170508753925672*s234)/4269957691582975 + (166462418210340024*s34)/
       170798307663319)*f[2292] + ((-12920787578406*s234)/230929679345 + 
      (2907418061394*s34)/46185935869)*f[2300] + 
    ((-22991893254*s234)/4553542973 + (25785706914*s34)/4553542973)*f[2320] + 
    ((-9321*s234)/2482 + (19883*s34)/4964)*f[2327] + 
    ((1264095*s234)/9928 - (1417979*s34)/9928)*f[2437] + 
    ((27702655886196*s234)/12793504235713 - (32134045407408*s34)/
       12793504235713)*f[2575] + ((-39766*s234)/1241 + (44730*s34)/1241)*
     f[2576] + ((-4471335395663542224496*s234)/43762796381033910775 + 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s234)/230929679345 - (2886316187391*s34)/46185935869)*
     f[2579] + ((-567*s234)/1241 + (567*s34)/1241)*f[2606] + s234*f[2723] + 
    ((73529222735*s234)/18214171892 - (38678560371*s34)/9107085946)*f[2816] + 
    ((79506187058088*s234)/473359656721381 - (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((-19283746129735387008*s234)/8752559276206782155 + 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((-36*s234)/1241 + (36*s34)/1241)*f[3158] + (s234/4 - s34/4)*f[3185] + 
    ((556358981069*s234)/18214171892 - (586982165125*s34)/18214171892)*
     f[3295] + (-1/4*s234 + s34/4)*f[3388], (223008*f[4])/44905 + 
    (111504*s34*f[2292])/44905 + (111504*s234*f[2578])/44905 + 
    ((-111504*s234)/44905 + (111504*s34)/44905)*f[3150], 
   (-29289*f[1])/194449 - 3*f[3] - (2648210554616*f[4])/969222290295 - 
    (390763*f[12])/1166694 - f[32]/3 - f[39]/4 - (5*f[149])/4 + 
    (657022*f[287])/7194613 - (184*f[288])/1731 + (330103*f[291])/1166694 + 
    (30*f[318])/577 + f[435]/2 + ((-107541837*s234)/146888483 + 
      (120609567*s34)/146888483)*f[1717] + 
    ((-12818315698920936*s234)/115404261934675 + (574916945353272*s34)/
       4616170477387)*f[1720] + ((2757483*s234)/642838 - 
      (3092553*s34)/642838)*f[1728] + 
    ((341564914507077*s234)/25864124086640 - (76575562613499*s34)/
       5172824817328)*f[1755] + ((341564914507077*s234)/5172824817328 - 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((-149693148*s234)/3278065 + (168903828*s34)/3278065)*f[2006] + 
    ((290103*s234)/19856 - (327333*s34)/19856)*f[2041] + 
    ((-28765069603164*s234)/1616507755415 + (6471247330836*s34)/323301551083)*
     f[2289] + (3*s34*f[2291])/2 + 
    ((-1844205278172891476*s234)/4269957691582975 + (83231209105170012*s34)/
       170798307663319)*f[2292] + ((-6460393789203*s234)/230929679345 + 
      (1453709030697*s34)/46185935869)*f[2300] + 
    ((-11495946627*s234)/4553542973 + (12892853457*s34)/4553542973)*f[2320] + 
    ((-22365*s234)/9928 + (11803*s34)/4964)*f[2327] + 
    ((1226865*s234)/19856 - (1400605*s34)/19856)*f[2437] + 
    ((13851327943098*s234)/12793504235713 - (16067022703704*s34)/
       12793504235713)*f[2575] + ((-19883*s234)/1241 + (22365*s34)/1241)*
     f[2576] + ((-2137057414143573022328*s234)/43762796381033910775 + 
      (475958605342355191992*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s234)/461859358690 - (2886316187391*s34)/92371871738)*
     f[2579] + ((-567*s234)/2482 + (567*s34)/2482)*f[2606] + 
    ((-3*s234)/2 + s34/2)*f[2723] + ((73529222735*s234)/36428343784 - 
      (38678560371*s34)/18214171892)*f[2816] + 
    ((39753093529044*s234)/473359656721381 - (318154160394216*s34)/
       3313517597049667)*f[3147] + 
    ((-2437330915880367552*s234)/1750511855241356431 + 
      (9935040654012187536*s34)/8752559276206782155)*f[3150] + 
    ((-18*s234)/1241 + (18*s34)/1241)*f[3158] + (-1/4*s234 + s34/4)*f[3185] + 
    ((280456262021*s234)/18214171892 - (141053612565*s34)/9107085946)*
     f[3295] + (-1/8*s234 + s34/8)*f[3388], (8160*f[4])/8981 + 
    (4080*s34*f[2292])/8981 + (4080*s234*f[2578])/8981 + 
    ((-4080*s234)/8981 + (4080*s34)/8981)*f[3150], 
   (113424*f[4])/44905 + (56712*s34*f[2292])/44905 + 
    (56712*s234*f[2578])/44905 + ((-56712*s234)/44905 + (56712*s34)/44905)*
     f[3150], 0, 0, 0, 0, (152307*f[1])/194449 + 17*f[3] + 
    (28125825393352*f[4])/2261518677355 + (5400731*f[12])/3500082 + 
    (17*f[32])/9 + (13*f[39])/12 + (61*f[149])/12 - 
    (62997122*f[287])/151086873 + (2392*f[288])/5193 - 
    (4612151*f[291])/3500082 - (130*f[318])/577 - (41*f[435])/6 + 
    ((466014627*s234)/146888483 - (522641457*s34)/146888483)*f[1717] + 
    ((55546034695324056*s234)/115404261934675 - (2491306763197512*s34)/
       4616170477387)*f[1720] + ((-11949093*s234)/642838 + 
      (13401063*s34)/642838)*f[1728] + 
    ((-1480114629530667*s234)/25864124086640 + (331827437991829*s34)/
       5172824817328)*f[1755] + ((-1480114629530667*s234)/5172824817328 + 
      (1659137189959145*s34)/5172824817328)*f[1865] + 
    ((648670308*s234)/3278065 - (731916588*s34)/3278065)*f[2006] + 
    ((-1257113*s234)/19856 + (1418443*s34)/19856)*f[2041] + 
    ((124648634947044*s234)/1616507755415 - (28042071766956*s34)/
       323301551083)*f[2289] - (17*s34*f[2291])/2 + 
    ((24024948473472017348*s234)/12809873074748925 - (360885831431397828*s34)/
       170798307663319)*f[2292] + ((27995039753213*s234)/230929679345 - 
      (6299405799687*s34)/46185935869)*f[2300] + 
    ((49815768717*s234)/4553542973 - (55869031647*s34)/4553542973)*f[2320] + 
    ((89469*s234)/9928 - (71135*s34)/7446)*f[2327] + 
    ((-5390875*s234)/19856 + (18441173*s34)/59568)*f[2437] + 
    ((-60022421086758*s234)/12793504235713 + (69623765049384*s34)/
       12793504235713)*f[2575] + ((258479*s234)/3723 - (96915*s34)/1241)*
     f[2576] + ((28422713227839736874744*s234)/131288389143101732325 - 
      (2081573151175878580552*s34)/8752559276206782155)*f[2578] + 
    ((-55532872236361*s234)/461859358690 + (12507370145361*s34)/92371871738)*
     f[2579] + ((2457*s234)/2482 - (2457*s34)/2482)*f[2606] + 
    ((4*s234)/3 + (5*s34)/6)*f[2723] + ((-974094067447*s234)/109285031352 + 
      (167607094941*s34)/18214171892)*f[2816] + 
    ((-172263405292524*s234)/473359656721381 + (1378668028374936*s34)/
       3313517597049667)*f[3147] + 
    ((44432264025399738784*s234)/8752559276206782155 - 
      (39870865940885132336*s34)/8752559276206782155)*f[3150] + 
    ((78*s234)/1241 - (78*s34)/1241)*f[3158] + (s234/3 - s34/3)*f[3185] + 
    ((-892130293933*s234)/13660628919 + (1254339443041*s34)/18214171892)*
     f[3295] + ((17*s234)/24 - (17*s34)/24)*f[3388], 
   (671424*f[4])/44905 + (335712*s34*f[2292])/44905 + 
    (335712*s234*f[2578])/44905 + ((-335712*s234)/44905 + (335712*s34)/44905)*
     f[3150], (-96832*f[4])/44905 - (48416*s34*f[2292])/44905 - 
    (48416*s234*f[2578])/44905 + ((48416*s234)/44905 - (48416*s34)/44905)*
     f[3150], 0, (-496256*f[4])/44905 - (248128*s34*f[2292])/44905 - 
    (248128*s234*f[2578])/44905 + ((248128*s234)/44905 - (248128*s34)/44905)*
     f[3150], -f[32] - f[318] + (s34*f[2320])/2 + 
    ((10663488*s234)/11630395 - (10663488*s34)/11630395)*f[2578] + 
    (s234*f[2606])/2 + ((99*s234)/259 - (99*s34)/259)*f[3147] + 
    ((209453192*s234)/34891185 - (209453192*s34)/34891185)*f[3150] + 
    (s234/2 - s34/2)*f[3151] + (s234/2 - s34/2)*f[3158], 
   (2*f[2])/3 + (2*f[288])/3 + ((1925943847*s234)/293776966 - 
      (1925943847*s34)/293776966)*f[1717] + 
    ((108790494227055356*s234)/115404261934675 - (108790494227055356*s34)/
       115404261934675)*f[1720] + ((4*s234)/3 - (4*s34)/3)*f[1721] + 
    ((-45163521*s234)/1285676 + (45163521*s34)/1285676)*f[1728] + 
    ((-39351168595221047*s234)/349165675169640 + (39351168595221047*s34)/
       349165675169640)*f[1755] + ((-39351168595221047*s234)/69833135033928 + 
      (39351168595221047*s34)/69833135033928)*f[1865] + 
    ((239775052*s234)/655613 - (239775052*s34)/655613)*f[2006] + 
    ((-6970205*s234)/59568 + (6970205*s34)/59568)*f[2041] + 
    ((932260880207761*s234)/6466031021660 - (932260880207761*s34)/
       6466031021660)*f[2289] - (s34*f[2290])/3 + 
    ((14895670987960907626*s234)/4269957691582975 - 
      (14895670987960907626*s34)/4269957691582975)*f[2292] + 
    ((640037860372921*s234)/2771156152140 - (640037860372921*s34)/
       2771156152140)*f[2300] + ((478791863003*s234)/27321257838 - 
      (478791863003*s34)/27321257838)*f[2320] + 
    ((2040185*s234)/79424 - (2040185*s34)/79424)*f[2327] + 
    ((-108801325*s234)/238272 + (108801325*s34)/238272)*f[2437] + 
    ((-230963899450121*s234)/25587008471426 + (230963899450121*s34)/
       25587008471426)*f[2575] + ((976963*s234)/7446 - (979445*s34)/7446)*
     f[2576] + ((158488946282685249375832*s234)/393865167429305196975 - 
      (158488946282685249375832*s34)/393865167429305196975)*f[2578] + 
    ((-1260442604163527*s234)/5542312304280 + (1260442604163527*s34)/
       5542312304280)*f[2579] + ((8277*s234)/4964 - (8277*s34)/4964)*
     f[2606] + ((97*s234)/48 - (97*s34)/48)*f[2723] + 
    ((-515220206787*s234)/36428343784 + (515220206787*s34)/36428343784)*
     f[2816] + ((-2639042951409390*s234)/3313517597049667 + 
      (2639042951409390*s34)/3313517597049667)*f[3147] + 
    ((-2227884451203001132*s234)/3751096832660049495 + 
      (2227884451203001132*s34)/3751096832660049495)*f[3150] + 
    (-1/2*s234 + s34/2)*f[3151] + ((-105*s234)/1241 + (105*s34)/1241)*
     f[3158] + ((821*s234)/288 - (821*s34)/288)*f[3185] + 
    ((-132341287660777*s234)/1311420376224 + (132341287660777*s34)/
       1311420376224)*f[3295], (380757*f[1])/388898 + (39*f[3])/2 + 
    (2514405954676*f[4])/138460327185 + (5079919*f[12])/2333388 + 
    (13*f[32])/6 + (13*f[39])/8 + (53*f[149])/8 - (4270643*f[287])/7194613 + 
    (1196*f[288])/1731 - (4291339*f[291])/2333388 - (195*f[318])/577 - 
    8*f[435] + ((1398043881*s234)/293776966 - (1567924371*s34)/293776966)*
     f[1717] + ((83319052042986084*s234)/115404261934675 - 
      (3736960144796268*s34)/4616170477387)*f[1720] + 
    ((-35847279*s234)/1285676 + (40203189*s34)/1285676)*f[1728] + 
    ((-4440343888592001*s234)/51728248173280 + (995482313975487*s34)/
       10345649634656)*f[1755] + ((-4440343888592001*s234)/10345649634656 + 
      (4977411569877435*s34)/10345649634656)*f[1865] + 
    ((973005462*s234)/3278065 - (1097874882*s34)/3278065)*f[2006] + 
    ((-3771339*s234)/39712 + (4255329*s34)/39712)*f[2041] + 
    ((186972952420566*s234)/1616507755415 - (42063107650434*s34)/
       323301551083)*f[2289] - (39*s34*f[2291])/4 + 
    ((12001300935130580194*s234)/4269957691582975 - (541002859183605078*s34)/
       170798307663319)*f[2292] + ((83985119259639*s234)/461859358690 - 
      (18898217399061*s34)/92371871738)*f[2300] + 
    ((149447306151*s234)/9107085946 - (167607094941*s34)/9107085946)*
     f[2320] + ((278335*s234)/19856 - (73617*s34)/4964)*f[2327] + 
    ((-16073345*s234)/39712 + (18361749*s34)/39712)*f[2437] + 
    ((-90033631630137*s234)/12793504235713 + (104435647574076*s34)/
       12793504235713)*f[2575] + ((258479*s234)/2482 - (290745*s34)/2482)*
     f[2576] + ((14116722551348129947852*s234)/43762796381033910775 - 
      (3114407284530898670028*s34)/8752559276206782155)*f[2578] + 
    ((-166598616709083*s234)/923718717380 + (37522110436083*s34)/
       184743743476)*f[2579] + ((7371*s234)/4964 - (7371*s34)/4964)*f[2606] + 
    4*s234*f[2723] + ((-955879895555*s234)/72856687568 + 
      (502821284823*s34)/36428343784)*f[2816] + 
    ((-258395107938786*s234)/473359656721381 + (2068002042562404*s34)/
       3313517597049667)*f[3147] + 
    ((62672174921640007776*s234)/8752559276206782155 - 
      (57341041819122746256*s34)/8752559276206782155)*f[3150] + 
    ((117*s234)/1241 - (117*s34)/1241)*f[3158] + (s234 - s34)*f[3185] + 
    ((-443788375480*s234)/4553542973 + (937339425051*s34)/9107085946)*
     f[3295] + ((13*s234)/16 - (13*s34)/16)*f[3388], 
   (-30788*f[4])/44905 - (15394*s34*f[2292])/44905 - 
    (15394*s234*f[2578])/44905 + ((15394*s234)/44905 - (15394*s34)/44905)*
     f[3150], (-1579305*f[1])/4472327 + (2*f[2])/3 - 
    (2849494392618008*f[4])/156044788737495 - (8636513*f[12])/4472327 - 
    (659*f[39])/368 - (3295*f[149])/368 + (616368990*f[287])/1158332693 - 
    (164*f[288])/1731 + (13941781*f[291])/8944654 + (102*f[318])/577 + 
    ((-60498271*s234)/146888483 + (104928553*s34)/146888483)*f[1717] + 
    ((-2640152900162168*s234)/23080852386935 + (739161232613224*s34)/
       4616170477387)*f[1720] + ((4*s234)/3 - (4*s34)/3)*f[1721] + 
    ((3661065*s234)/642838 - (4800303*s34)/642838)*f[1728] + 
    ((3626149099311575*s234)/279332540135712 - (5138024523677207*s34)/
       279332540135712)*f[1755] + ((18130745496557875*s234)/279332540135712 - 
      (25690122618386035*s34)/279332540135712)*f[1865] + 
    ((-225746818*s234)/3278065 + (292984198*s34)/3278065)*f[2006] + 
    ((2624963*s234)/119136 - (3406793*s34)/119136)*f[2041] + 
    ((-32552387784571*s234)/1293206204332 + (42510518117887*s34)/
       1293206204332)*f[2289] - (s34*f[2290])/3 + 
    ((-108348189715328176*s234)/170798307663319 + (704186675808970292*s34)/
       853991538316595)*f[2292] + ((-19552201998805*s234)/554231230428 + 
      (26397760460509*s34)/554231230428)*f[2300] + 
    ((-88823087027*s234)/13660628919 + (103071536693*s34)/13660628919)*
     f[2320] + ((526381*s234)/79424 - (491633*s34)/79424)*f[2327] + 
    ((34145345*s234)/238272 - (41442425*s34)/238272)*f[2437] + 
    ((35174908546111*s234)/25587008471426 - (53749682424631*s34)/
       25587008471426)*f[2575] + ((-79195*s234)/3723 + (104015*s34)/3723)*
     f[2576] + ((-5266454334565915577932*s234)/78773033485861039395 + 
      (1300552064617785116324*s34)/15754606697172207879)*f[2578] + 
    ((40790209265183*s234)/1108462460856 - (54481326188591*s34)/
       1108462460856)*f[2579] + ((-879*s234)/2482 + (879*s34)/2482)*f[2606] + 
    ((97*s234)/48 - (97*s34)/48)*f[2723] + 
    ((70608915135*s234)/18214171892 - (84857364801*s34)/18214171892)*
     f[2816] + ((72683183193405*s234)/3313517597049667 - 
      (239856148100085*s34)/3313517597049667)*f[3147] + 
    ((-73799492679386791972*s234)/3751096832660049495 + 
      (527159078950748263996*s34)/26257677828620346465)*f[3150] + 
    (-1/2*s234 + s34/2)*f[3151] + ((-87*s234)/1241 + (87*s34)/1241)*f[3158] + 
    ((821*s234)/288 - (821*s34)/288)*f[3185] + 
    ((56712867011639*s234)/1311420376224 - (64919974019255*s34)/
       1311420376224)*f[3295], (-29289*f[1])/194449 - 3*f[3] + 
    (803822319688*f[4])/969222290295 - (390763*f[12])/1166694 - f[32]/3 - 
    f[39]/4 + (7*f[149])/4 + (657022*f[287])/7194613 - (184*f[288])/1731 + 
    (330103*f[291])/1166694 + (30*f[318])/577 + 4*f[435] + 
    ((-107541837*s234)/146888483 + (120609567*s34)/146888483)*f[1717] + 
    ((-12818315698920936*s234)/115404261934675 + (574916945353272*s34)/
       4616170477387)*f[1720] + ((2757483*s234)/642838 - 
      (3092553*s34)/642838)*f[1728] + 
    ((341564914507077*s234)/25864124086640 - (76575562613499*s34)/
       5172824817328)*f[1755] + ((341564914507077*s234)/5172824817328 - 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((-149693148*s234)/3278065 + (168903828*s34)/3278065)*f[2006] + 
    ((290103*s234)/19856 - (327333*s34)/19856)*f[2041] + 
    ((-28765069603164*s234)/1616507755415 + (6471247330836*s34)/323301551083)*
     f[2289] + (3*s34*f[2291])/2 + 
    ((-1838618627370177236*s234)/4269957691582975 + (83231209105170012*s34)/
       170798307663319)*f[2292] + ((-6460393789203*s234)/230929679345 + 
      (1453709030697*s34)/46185935869)*f[2300] + 
    ((-11495946627*s234)/4553542973 + (12892853457*s34)/4553542973)*f[2320] + 
    ((-24847*s234)/9928 + (3261*s34)/1241)*f[2327] + 
    ((1202045*s234)/19856 - (1405569*s34)/19856)*f[2437] + 
    ((13851327943098*s234)/12793504235713 - (16067022703704*s34)/
       12793504235713)*f[2575] + ((-19883*s234)/1241 + (22365*s34)/1241)*
     f[2576] + ((-2092523737639225497848*s234)/43762796381033910775 + 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s234)/461859358690 - (2886316187391*s34)/92371871738)*
     f[2579] + ((-567*s234)/2482 + (567*s34)/2482)*f[2606] - 2*s234*f[2723] + 
    ((73529222735*s234)/36428343784 - (38678560371*s34)/18214171892)*
     f[2816] + ((39753093529044*s234)/473359656721381 - 
      (318154160394216*s34)/3313517597049667)*f[3147] + 
    ((-9641873064867693504*s234)/8752559276206782155 + 
      (8821698741403499424*s34)/8752559276206782155)*f[3150] + 
    ((-18*s234)/1241 + (18*s34)/1241)*f[3158] + (-1/2*s234 + s34/2)*f[3185] + 
    ((133397816551*s234)/9107085946 - (141053612565*s34)/9107085946)*
     f[3295] + (-1/8*s234 + s34/8)*f[3388], (-306816*f[4])/44905 - 
    (153408*s34*f[2292])/44905 - (153408*s234*f[2578])/44905 + 
    ((153408*s234)/44905 - (153408*s34)/44905)*f[3150], 
   (235008*f[4])/44905 + 5*f[149] + 5*f[435] + (117504*s234*f[2292])/44905 + 
    (-1/2*s234 + s34/2)*f[2327] - (5*s234*f[2437])/2 + 
    (117504*s234*f[2578])/44905 - (5*s234*f[2723])/2 + 
    (-1/2*s234 + s34/2)*f[3185], (15504*f[4])/6415 + 
    (7752*s34*f[2292])/6415 + (7752*s234*f[2578])/6415 + 
    ((-7752*s234)/6415 + (7752*s34)/6415)*f[3150], 
   (88128*f[4])/44905 + (44064*s34*f[2292])/44905 + 
    (44064*s234*f[2578])/44905 + ((-44064*s234)/44905 + (44064*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, (1013439*f[1])/4472327 - 
    (2*f[2])/3 + (1496692859564456*f[4])/156044788737495 + 
    (4458767*f[12])/4472327 + (353*f[39])/368 + (1765*f[149])/368 - 
    (344303382*f[287])/1158332693 - (448*f[288])/1731 - 
    (7133119*f[291])/8944654 - (228*f[318])/577 + 
    ((-803481911*s234)/146888483 + (100595309*s34)/20984069)*f[1717] + 
    ((-17954865141881464*s234)/23080852386935 + (1590855198773624*s34)/
       2355189019075)*f[1720] + ((-4*s234)/3 + (4*s34)/3)*f[1721] + 
    ((18492273*s234)/642838 - (2277963*s34)/91834)*f[1728] + 
    ((26005976034039397*s234)/279332540135712 - (16149913649590979*s34)/
       199523242954080)*f[1755] + 
    ((130029880170196985*s234)/279332540135712 - (16149913649590979*s34)/
       39904648590816)*f[1865] + ((-1065241838*s234)/3278065 + 
      (131594534*s34)/468295)*f[2006] + 
    ((12386533*s234)/119136 - (10711183*s34)/119136)*f[2041] + 
    ((-156356745016721*s234)/1293206204332 + (96223289500783*s34)/
       923718717380)*f[2289] + (s34*f[2290])/3 + 
    ((-2572899855080184424*s234)/853991538316595 + (226710260256690884*s34)/
       87141993705775)*f[2292] + ((-103284685402919*s234)/554231230428 + 
      (443975239237891*s34)/2771156152140)*f[2300] + 
    ((-188248711339*s234)/13660628919 + (22342747945*s34)/1951518417)*
     f[2320] + ((-2353*s234)/79424 - (72107*s34)/79424)*f[2327] + 
    ((123830035*s234)/238272 - (108193435*s34)/238272)*f[2437] + 
    ((200031250966505*s234)/25587008471426 - (169860740111693*s34)/
       25587008471426)*f[2575] + ((-400019*s234)/3723 + (345415*s34)/3723)*
     f[2576] + ((-23560190036445546677828*s234)/78773033485861039395 + 
      (14462168379569121655876*s34)/56266452489900742425)*f[2578] + 
    ((208175457882733*s234)/1108462460856 - (895980913860257*s34)/
       5542312304280)*f[2579] + ((-2919*s234)/2482 + (2919*s34)/2482)*
     f[2606] + ((-565*s234)/48 + (565*s34)/48)*f[2723] + 
    ((206462883231*s234)/18214171892 - (24944772501*s34)/2602024556)*
     f[2816] + ((2358700708690569*s234)/3313517597049667 - 
      (298166587285323*s34)/473359656721381)*f[3147] + 
    ((-165401119034672278916*s234)/26257677828620346465 + 
      (485925354793488340*s34)/107174195218858557)*f[3150] + 
    (s234/2 - s34/2)*f[3151] + ((321*s234)/1241 - (321*s34)/1241)*f[3158] + 
    ((-353*s234)/288 + (353*s34)/288)*f[3185] + 
    ((126322128072181*s234)/1311420376224 - (15425261436451*s34)/
       187345768032)*f[3295], (117156*f[1])/194449 + 12*f[3] + 
    (12001835228384*f[4])/969222290295 + (781526*f[12])/583347 + 
    (4*f[32])/3 + f[39] + 5*f[149] - (2628088*f[287])/7194613 + 
    (736*f[288])/1731 - (660206*f[291])/583347 - (120*f[318])/577 - 
    4*f[435] + ((430167348*s234)/146888483 - (482438268*s34)/146888483)*
     f[1717] + ((51273262795683744*s234)/115404261934675 - 
      (2299667781413088*s34)/4616170477387)*f[1720] + 
    ((-5514966*s234)/321419 + (6185106*s34)/321419)*f[1728] + 
    ((-341564914507077*s234)/6466031021660 + (76575562613499*s34)/
       1293206204332)*f[1755] + ((-341564914507077*s234)/1293206204332 + 
      (382877813067495*s34)/1293206204332)*f[1865] + 
    ((598772592*s234)/3278065 - (675615312*s34)/3278065)*f[2006] + 
    ((-290103*s234)/4964 + (327333*s34)/4964)*f[2041] + 
    ((115060278412656*s234)/1616507755415 - (25884989323344*s34)/
       323301551083)*f[2289] - 6*s34*f[2291] + 
    ((7387994414296994384*s234)/4269957691582975 - (332924836420680048*s34)/
       170798307663319)*f[2292] + ((25841575156812*s234)/230929679345 - 
      (5814836122788*s34)/46185935869)*f[2300] + 
    ((45983786508*s234)/4553542973 - (51571413828*s34)/4553542973)*f[2320] + 
    ((10562*s234)/1241 - (22365*s34)/2482)*f[2327] + 
    ((-1239275*s234)/4964 + (1413015*s34)/4964)*f[2437] + 
    ((-55405311772392*s234)/12793504235713 + (64268090814816*s34)/
       12793504235713)*f[2575] + ((79532*s234)/1241 - (89460*s34)/1241)*
     f[2576] + ((8713640455019011465952*s234)/43762796381033910775 - 
      (1916558328942091489248*s34)/8752559276206782155)*f[2578] + 
    ((-25630556416782*s234)/230929679345 + (5772632374782*s34)/46185935869)*
     f[2579] + ((1134*s234)/1241 - (1134*s34)/1241)*f[2606] + 
    2*s234*f[2723] + ((-73529222735*s234)/9107085946 + 
      (38678560371*s34)/4553542973)*f[2816] + 
    ((-159012374116176*s234)/473359656721381 + (1272616641576864*s34)/
       3313517597049667)*f[3147] + 
    ((38567492259470774016*s234)/8752559276206782155 - 
      (35286794965613997696*s34)/8752559276206782155)*f[3150] + 
    ((72*s234)/1241 - (72*s34)/1241)*f[3158] + (s234/2 - s34/2)*f[3185] + 
    ((-547251895123*s234)/9107085946 + (577875079179*s34)/9107085946)*
     f[3295] + (s234/2 - s34/2)*f[3388], (312936*f[4])/44905 + 
    (156468*s34*f[2292])/44905 + (156468*s234*f[2578])/44905 + 
    ((-156468*s234)/44905 + (156468*s34)/44905)*f[3150], 
   (58578*f[1])/194449 + 6*f[3] + (3464730196336*f[4])/969222290295 + 
    (390763*f[12])/583347 + (2*f[32])/3 + f[39]/2 + f[149]/2 - 
    (1314044*f[287])/7194613 + (368*f[288])/1731 - (330103*f[291])/583347 - 
    (60*f[318])/577 - 4*f[435] + ((215083674*s234)/146888483 - 
      (241219134*s34)/146888483)*f[1717] + 
    ((25636631397841872*s234)/115404261934675 - (1149833890706544*s34)/
       4616170477387)*f[1720] + ((-2757483*s234)/321419 + 
      (3092553*s34)/321419)*f[1728] + 
    ((-341564914507077*s234)/12932062043320 + (76575562613499*s34)/
       2586412408664)*f[1755] + ((-341564914507077*s234)/2586412408664 + 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((299386296*s234)/3278065 - (337807656*s34)/3278065)*f[2006] + 
    ((-290103*s234)/9928 + (327333*s34)/9928)*f[2041] + 
    ((57530139206328*s234)/1616507755415 - (12942494661672*s34)/323301551083)*
     f[2289] - 3*s34*f[2291] + ((3688410556345782952*s234)/4269957691582975 - 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((12920787578406*s234)/230929679345 - (2907418061394*s34)/46185935869)*
     f[2300] + ((22991893254*s234)/4553542973 - (25785706914*s34)/4553542973)*
     f[2320] + ((22365*s234)/4964 - (11803*s34)/2482)*f[2327] + 
    ((-1226865*s234)/9928 + (1410533*s34)/9928)*f[2437] + 
    ((-27702655886196*s234)/12793504235713 + (32134045407408*s34)/
       12793504235713)*f[2575] + ((39766*s234)/1241 - (44730*s34)/1241)*
     f[2576] + ((4299562643432487487216*s234)/43762796381033910775 - 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s234)/230929679345 + (2886316187391*s34)/46185935869)*
     f[2579] + ((567*s234)/1241 - (567*s34)/1241)*f[2606] + 2*s234*f[2723] + 
    ((-73529222735*s234)/18214171892 + (38678560371*s34)/9107085946)*
     f[2816] + ((-79506187058088*s234)/473359656721381 + 
      (636308320788432*s34)/3313517597049667)*f[3147] + 
    ((19283746129735387008*s234)/8752559276206782155 - 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((36*s234)/1241 - (36*s34)/1241)*f[3158] + (s234/2 - s34/2)*f[3185] + 
    ((-271349176075*s234)/9107085946 + (286660768103*s34)/9107085946)*
     f[3295] + (s234/4 - s34/4)*f[3388], (-295392*f[4])/44905 - 
    (147696*s34*f[2292])/44905 - (147696*s234*f[2578])/44905 + 
    ((147696*s234)/44905 - (147696*s34)/44905)*f[3150], 
   (-235008*f[4])/44905 - (117504*s34*f[2292])/44905 - 
    (117504*s234*f[2578])/44905 + ((117504*s234)/44905 - (117504*s34)/44905)*
     f[3150], 0, 0, 0, (-117156*f[1])/194449 - 12*f[3] - 
    (2907604529248*f[4])/193844458059 - (781526*f[12])/583347 - (4*f[32])/3 - 
    f[39] - 8*f[149] + (2628088*f[287])/7194613 - (736*f[288])/1731 + 
    (660206*f[291])/583347 + (120*f[318])/577 + f[435] + 
    ((-430167348*s234)/146888483 + (482438268*s34)/146888483)*f[1717] + 
    ((-51273262795683744*s234)/115404261934675 + (2299667781413088*s34)/
       4616170477387)*f[1720] + ((5514966*s234)/321419 - 
      (6185106*s34)/321419)*f[1728] + ((341564914507077*s234)/6466031021660 - 
      (76575562613499*s34)/1293206204332)*f[1755] + 
    ((341564914507077*s234)/1293206204332 - (382877813067495*s34)/
       1293206204332)*f[1865] + ((-598772592*s234)/3278065 + 
      (675615312*s34)/3278065)*f[2006] + 
    ((290103*s234)/4964 - (327333*s34)/4964)*f[2041] + 
    ((-115060278412656*s234)/1616507755415 + (25884989323344*s34)/
       323301551083)*f[2289] + 6*s34*f[2291] + 
    ((-7393581065099708624*s234)/4269957691582975 + (332924836420680048*s34)/
       170798307663319)*f[2292] + ((-25841575156812*s234)/230929679345 + 
      (5814836122788*s34)/46185935869)*f[2300] + 
    ((-45983786508*s234)/4553542973 + (51571413828*s34)/4553542973)*f[2320] + 
    ((-41007*s234)/4964 + (43489*s34)/4964)*f[2327] + 
    ((311370*s234)/1241 - (705887*s34)/2482)*f[2437] + 
    ((55405311772392*s234)/12793504235713 - (64268090814816*s34)/
       12793504235713)*f[2575] + ((-79532*s234)/1241 + (89460*s34)/1241)*
     f[2576] + ((-8770898039096029711712*s234)/43762796381033910775 + 
      (1916558328942091489248*s34)/8752559276206782155)*f[2578] + 
    ((25630556416782*s234)/230929679345 - (5772632374782*s34)/46185935869)*
     f[2579] + ((-1134*s234)/1241 + (1134*s34)/1241)*f[2606] - 
    (s234*f[2723])/2 + ((73529222735*s234)/9107085946 - 
      (38678560371*s34)/4553542973)*f[2816] + 
    ((159012374116176*s234)/473359656721381 - (1272616641576864*s34)/
       3313517597049667)*f[3147] + 
    ((-38567492259470774016*s234)/8752559276206782155 + 
      (35286794965613997696*s34)/8752559276206782155)*f[3150] + 
    ((-72*s234)/1241 + (72*s34)/1241)*f[3158] + (-1/4*s234 + s34/4)*f[3185] + 
    ((1089950247273*s234)/18214171892 - (1151196615385*s34)/18214171892)*
     f[3295] + (-1/2*s234 + s34/2)*f[3388], (350016*f[4])/44905 + 
    (175008*s34*f[2292])/44905 + (175008*s234*f[2578])/44905 + 
    ((-175008*s234)/44905 + (175008*s34)/44905)*f[3150], 
   (29376*f[4])/8981 + (14688*s34*f[2292])/8981 + (14688*s234*f[2578])/8981 + 
    ((-14688*s234)/8981 + (14688*s34)/8981)*f[3150], 0, 
   (-56352*f[4])/8981 - (28176*s34*f[2292])/8981 - 
    (28176*s234*f[2578])/8981 + ((28176*s234)/8981 - (28176*s34)/8981)*
     f[3150], (-1013439*f[1])/4472327 - f[2]/3 - (1309543363021832*f[4])/
     156044788737495 - (4458767*f[12])/4472327 - (353*f[39])/368 - 
    (1765*f[149])/368 + (344303382*f[287])/1158332693 - (1283*f[288])/1731 + 
    (7133119*f[291])/8944654 + (228*f[318])/577 + f[580] + 
    ((-1598926135*s234)/587553932 + (1996185127*s34)/587553932)*f[1717] + 
    ((-2*s234)/3 + (2*s34)/3)*f[1718] + 
    ((-570399037232968234*s234)/1269446881281425 + (700445667897465418*s34)/
       1269446881281425)*f[1720] + ((4*s234)/3 - (4*s34)/3)*f[1721] + 
    (-2*s234 + 2*s34)*f[1724] + ((50624193*s234)/2571352 - 
      (60810321*s34)/2571352)*f[1728] + 
    ((100746505632481399*s234)/1920411213433020 - (248189343978378161*s34)/
       3840822426866040)*f[1755] + 
    ((100746505632481399*s234)/384082242686604 - (248189343978378161*s34)/
       768164485373208)*f[1865] + ((-6766408878*s234)/36058715 + 
      (8351289978*s34)/36058715)*f[2006] + 
    ((26226391*s234)/436832 - (32369341*s34)/436832)*f[2041] + 
    ((-11208522948774623*s234)/142252682476520 + (13589378317493351*s34)/
       142252682476520)*f[2289] + ((-2*s234)/3 + (5*s34)/6)*f[2290] + 
    ((-258043785612752343037*s234)/140908603822238175 + 
      (316066268959304666449*s34)/140908603822238175)*f[2292] + 
    ((-7868515353442043*s234)/60965435347080 + (9462375484529531*s34)/
       60965435347080)*f[2300] + ((-709639075739*s234)/54642515676 + 
      (837036978635*s34)/54642515676)*f[2320] + 
    ((-143655629*s234)/5241984 + (148569989*s34)/5241984)*f[2327] + 
    ((296750625*s234)/1747328 - (411419025*s34)/1747328)*f[2437] + 
    ((2560413984270895*s234)/562914186371372 - (3224165223076759*s34)/
       562914186371372)*f[2575] + ((-1091543*s234)/14892 + (439135*s34)/4964)*
     f[2576] + ((-151994127333171754242124*s234)/618930977388908166675 + 
      (1248780440987379682374316*s34)/4332516841722357166725)*f[2578] + 
    ((15195019024605601*s234)/121930870694160 - (18382739286780577*s34)/
       121930870694160)*f[2579] + (s234/2 - s34/2)*f[2582] + 
    ((-11133*s234)/9928 + (11133*s34)/9928)*f[2606] + 
    ((4207*s234)/352 - (4207*s34)/352)*f[2723] + 
    ((664103646009*s234)/72856687568 - (791501548905*s34)/72856687568)*
     f[2816] + (2*s234 - (5*s34)/2)*f[2868] + 
    ((12062360133349821*s234)/36448693567546337 - (2149891529710887*s34)/
       5206956223935191)*f[3147] + 
    ((-275368755318377845462*s234)/96278152038274603705 + 
      (445316581389359176054*s34)/96278152038274603705)*f[3150] + 
    ((3*s234)/44 - (3*s34)/44)*f[3151] + ((-177*s234)/1241 + (177*s34)/1241)*
     f[3158] + ((-4409*s234)/2112 + (4409*s34)/2112)*f[3185] + 
    ((187368434043271*s234)/3205694252992 - (232212495862663*s34)/
       3205694252992)*f[3295] + ((3*s234)/8 - (3*s34)/8)*f[3388], 
   (58752*f[4])/44905 + f[149] + f[435] + (29376*s234*f[2292])/44905 + 
    (-1/8*s234 + s34/8)*f[2327] + ((-5*s234)/8 + s34/8)*f[2437] + 
    (29376*s234*f[2578])/44905 - (s234*f[2723])/2 + 
    (-1/8*s234 + s34/8)*f[3185] + (-1/8*s234 + s34/8)*f[3295], 
   (31410*f[4])/8981 + (15705*s34*f[2292])/8981 + (15705*s234*f[2578])/8981 + 
    ((-15705*s234)/8981 + (15705*s34)/8981)*f[3150], 
   (-87867*f[1])/388898 - (9*f[3])/2 - (138202827292*f[4])/323074096765 - 
    (390763*f[12])/777796 - f[32]/2 - (3*f[39])/8 + (13*f[149])/8 + 
    (985533*f[287])/7194613 - (92*f[288])/577 + (330103*f[291])/777796 + 
    (45*f[318])/577 + (11*f[435])/2 + ((-322625511*s234)/293776966 + 
      (361828701*s34)/293776966)*f[1717] + 
    ((-19227473548381404*s234)/115404261934675 + (862375418029908*s34)/
       4616170477387)*f[1720] + ((8272449*s234)/1285676 - 
      (9277659*s34)/1285676)*f[1728] + 
    ((1024694743521231*s234)/51728248173280 - (229726687840497*s34)/
       10345649634656)*f[1755] + ((1024694743521231*s234)/10345649634656 - 
      (1148633439202485*s34)/10345649634656)*f[1865] + 
    ((-224539722*s234)/3278065 + (253355742*s34)/3278065)*f[2006] + 
    ((870309*s234)/39712 - (981999*s34)/39712)*f[2041] + 
    ((-43147604404746*s234)/1616507755415 + (9706870996254*s34)/323301551083)*
     f[2289] + (9*s34*f[2291])/4 + 
    ((-2763514591857980094*s234)/4269957691582975 + (124846813657755018*s34)/
       170798307663319)*f[2292] + ((-19381181367609*s234)/461859358690 + 
      (4361127092091*s34)/92371871738)*f[2300] + 
    ((-34487839881*s234)/9107085946 + (38678560371*s34)/9107085946)*f[2320] + 
    ((-69577*s234)/19856 + (18325*s34)/4964)*f[2327] + 
    ((3655775*s234)/39712 - (4246491*s34)/39712)*f[2437] + 
    ((20776991914647*s234)/12793504235713 - (24100534055556*s34)/
       12793504235713)*f[2575] + ((-59649*s234)/2482 + (67095*s34)/2482)*
     f[2576] + ((-3208767098108527213812*s234)/43762796381033910775 + 
      (721890350246451988788*s34)/8752559276206782155)*f[2578] + 
    ((38445834625173*s234)/923718717380 - (8658948562173*s34)/184743743476)*
     f[2579] + ((-1701*s234)/4964 + (1701*s34)/4964)*f[2606] + 
    ((-3*s234)/2 - s34/2)*f[2723] + ((220587668205*s234)/72856687568 - 
      (116035681113*s34)/36428343784)*f[2816] + 
    ((59629640293566*s234)/473359656721381 - (477231240591324*s34)/
       3313517597049667)*f[3147] + 
    ((-2383605616553479200*s234)/1750511855241356431 + 
      (12119206199496561024*s34)/8752559276206782155)*f[3150] + 
    ((-27*s234)/1241 + (27*s34)/1241)*f[3158] + (-1/2*s234 + s34/2)*f[3185] + 
    ((98909976670*s234)/4553542973 - (432267923641*s34)/18214171892)*
     f[3295] + ((-3*s234)/16 + (3*s34)/16)*f[3388], 
   (20400*f[4])/8981 + (10200*s34*f[2292])/8981 + (10200*s234*f[2578])/8981 + 
    ((-10200*s234)/8981 + (10200*s34)/8981)*f[3150], 
   (137496*f[4])/44905 + (68748*s34*f[2292])/44905 + 
    (68748*s234*f[2578])/44905 + ((-68748*s234)/44905 + (68748*s34)/44905)*
     f[3150], 0, 0, 0, 0, (58578*f[1])/194449 + 6*f[3] + 
    (957916302736*f[4])/138460327185 + (390763*f[12])/583347 + (2*f[32])/3 + 
    f[39]/2 + (5*f[149])/2 - (1314044*f[287])/7194613 + (368*f[288])/1731 - 
    (330103*f[291])/583347 - (60*f[318])/577 - (3*f[435])/2 + 
    ((215083674*s234)/146888483 - (241219134*s34)/146888483)*f[1717] + 
    ((25636631397841872*s234)/115404261934675 - (1149833890706544*s34)/
       4616170477387)*f[1720] + ((-2757483*s234)/321419 + 
      (3092553*s34)/321419)*f[1728] + 
    ((-341564914507077*s234)/12932062043320 + (76575562613499*s34)/
       2586412408664)*f[1755] + ((-341564914507077*s234)/2586412408664 + 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((299386296*s234)/3278065 - (337807656*s34)/3278065)*f[2006] + 
    ((-290103*s234)/9928 + (327333*s34)/9928)*f[2041] + 
    ((57530139206328*s234)/1616507755415 - (12942494661672*s34)/323301551083)*
     f[2289] - 3*s34*f[2291] + ((3688410556345782952*s234)/4269957691582975 - 
      (831287871737869176*s34)/853991538316595)*f[2292] + 
    ((12920787578406*s234)/230929679345 - (2907418061394*s34)/46185935869)*
     f[2300] + ((22991893254*s234)/4553542973 - (25785706914*s34)/4553542973)*
     f[2320] + ((22365*s234)/4964 - (11803*s34)/2482)*f[2327] + 
    ((-1226865*s234)/9928 + (1400605*s34)/9928)*f[2437] + 
    ((-27702655886196*s234)/12793504235713 + (32134045407408*s34)/
       12793504235713)*f[2575] + ((39766*s234)/1241 - (44730*s34)/1241)*
     f[2576] + ((4339324854597083491216*s234)/43762796381033910775 - 
      (955098187577878064304*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s234)/230929679345 + (2886316187391*s34)/46185935869)*
     f[2579] + ((567*s234)/1241 - (567*s34)/1241)*f[2606] + 
    (2*s234 - s34/2)*f[2723] + ((-73529222735*s234)/18214171892 + 
      (38678560371*s34)/9107085946)*f[2816] + 
    ((-79506187058088*s234)/473359656721381 + (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((11331303896816186208*s234)/8752559276206782155 - 
      (8259515647962341904*s34)/8752559276206782155)*f[3150] + 
    ((36*s234)/1241 - (36*s34)/1241)*f[3158] + (s234/2 - s34/2)*f[3185] + 
    ((-271349176075*s234)/9107085946 + (559660907287*s34)/18214171892)*
     f[3295] + (s234/4 - s34/4)*f[3388], (-328296*f[4])/44905 - 
    (164148*s34*f[2292])/44905 - (164148*s234*f[2578])/44905 + 
    ((164148*s234)/44905 - (164148*s34)/44905)*f[3150], 
   (-204816*f[4])/44905 - (102408*s34*f[2292])/44905 - 
    (102408*s234*f[2578])/44905 + ((102408*s234)/44905 - (102408*s34)/44905)*
     f[3150], 0, (164592*f[4])/44905 + (82296*s34*f[2292])/44905 + 
    (82296*s234*f[2578])/44905 + ((-82296*s234)/44905 + (82296*s34)/44905)*
     f[3150], (212825*f[1])/388898 + (19*f[3])/2 + 
    (275343269628236*f[4])/20353668096195 + (9908977*f[12])/7000164 + 
    (19*f[32])/18 + (9*f[39])/8 + (155*f[149])/24 - 
    (58880459*f[287])/151086873 + (276*f[288])/577 - 
    (8271157*f[291])/7000164 - (135*f[318])/577 - 2*f[435] + 
    ((967876533*s234)/293776966 - (1085486103*s34)/293776966)*f[1717] + 
    ((57682420645144212*s234)/115404261934675 - (2587126254089724*s34)/
       4616170477387)*f[1720] + ((-24817347*s234)/1285676 + 
      (27832977*s34)/1285676)*f[1728] + 
    ((-3074084230563693*s234)/51728248173280 + (689180063521491*s34)/
       10345649634656)*f[1755] + ((-3074084230563693*s234)/10345649634656 + 
      (3445900317607455*s34)/10345649634656)*f[1865] + 
    ((673619166*s234)/3278065 - (760067226*s34)/3278065)*f[2006] + 
    ((-2610927*s234)/39712 + (2945997*s34)/39712)*f[2041] + 
    ((129442813214238*s234)/1616507755415 - (29120612988762*s34)/
       323301551083)*f[2289] - (19*s34*f[2291])/4 + 
    ((8311028161850559162*s234)/4269957691582975 - (1872640130968517334*s34)/
       853991538316595)*f[2292] + ((58143544102827*s234)/461859358690 - 
      (13083381276273*s34)/92371871738)*f[2300] + 
    ((103463519643*s234)/9107085946 - (116035681113*s34)/9107085946)*
     f[2320] + ((571589*s234)/59568 - (75637*s34)/7446)*f[2327] + 
    ((-33448015*s234)/119136 + (38089355*s34)/119136)*f[2437] + 
    ((-62330975743941*s234)/12793504235713 + (72301602166668*s34)/
       12793504235713)*f[2575] + ((178947*s234)/2482 - (201285*s34)/2482)*
     f[2576] + ((9771565905780239042716*s234)/43762796381033910775 - 
      (2154007468797741138524*s34)/8752559276206782155)*f[2578] + 
    ((-115337503875519*s234)/923718717380 + (25976845686519*s34)/
       184743743476)*f[2579] + ((5103*s234)/4964 - (5103*s34)/4964)*f[2606] + 
    ((11*s234)/6 - s34/3)*f[2723] + ((-1948860670061*s234)/218570062704 + 
      (348107043339*s34)/36428343784)*f[2816] + 
    ((-178888920880698*s234)/473359656721381 + (1431693721773972*s34)/
       3313517597049667)*f[3147] + 
    ((48690056947184087968*s234)/8752559276206782155 - 
      (9487604288604753904*s34)/1750511855241356431)*f[3150] + 
    ((81*s234)/1241 - (81*s34)/1241)*f[3158] + ((7*s234)/12 - (7*s34)/12)*
     f[3185] + ((-3665490648499*s234)/54642515676 + (1305910856869*s34)/
       18214171892)*f[3295] + ((19*s234)/48 - (19*s34)/48)*f[3388], 
   (-10044*f[4])/8981 - (5022*s34*f[2292])/8981 - (5022*s234*f[2578])/8981 + 
    ((5022*s234)/8981 - (5022*s34)/8981)*f[3150], 
   (-9792*f[4])/6415 - (4896*s34*f[2292])/6415 - (4896*s234*f[2578])/6415 + 
    ((4896*s234)/6415 - (4896*s34)/6415)*f[3150], 0, 
   (36536*f[4])/44905 + (18268*s34*f[2292])/44905 + 
    (18268*s234*f[2578])/44905 + ((-18268*s234)/44905 + (18268*s34)/44905)*
     f[3150], (-44311*f[4])/44905 - (44311*s34*f[2292])/89810 - 
    (44311*s234*f[2578])/89810 + ((44311*s234)/89810 - (44311*s34)/89810)*
     f[3150], 0, (-2*f[2])/3 - (2*f[288])/3 + 
    ((-1925943847*s234)/293776966 + (1925943847*s34)/293776966)*f[1717] + 
    ((-108790494227055356*s234)/115404261934675 + (108790494227055356*s34)/
       115404261934675)*f[1720] + ((-4*s234)/3 + (4*s34)/3)*f[1721] + 
    ((45163521*s234)/1285676 - (45163521*s34)/1285676)*f[1728] + 
    ((39351168595221047*s234)/349165675169640 - (39351168595221047*s34)/
       349165675169640)*f[1755] + ((39351168595221047*s234)/69833135033928 - 
      (39351168595221047*s34)/69833135033928)*f[1865] + 
    ((-239775052*s234)/655613 + (239775052*s34)/655613)*f[2006] + 
    ((6970205*s234)/59568 - (6970205*s34)/59568)*f[2041] + 
    ((-932260880207761*s234)/6466031021660 + (932260880207761*s34)/
       6466031021660)*f[2289] + (s34*f[2290])/3 + 
    ((-14895670987960907626*s234)/4269957691582975 + 
      (14895670987960907626*s34)/4269957691582975)*f[2292] + 
    ((-640037860372921*s234)/2771156152140 + (640037860372921*s34)/
       2771156152140)*f[2300] + ((-478791863003*s234)/27321257838 + 
      (478791863003*s34)/27321257838)*f[2320] + 
    ((-2040185*s234)/79424 + (2040185*s34)/79424)*f[2327] + 
    ((108801325*s234)/238272 - (108801325*s34)/238272)*f[2437] + 
    ((230963899450121*s234)/25587008471426 - (230963899450121*s34)/
       25587008471426)*f[2575] + ((-976963*s234)/7446 + (979445*s34)/7446)*
     f[2576] + ((-158488946282685249375832*s234)/393865167429305196975 + 
      (158488946282685249375832*s34)/393865167429305196975)*f[2578] + 
    ((1260442604163527*s234)/5542312304280 - (1260442604163527*s34)/
       5542312304280)*f[2579] + ((-8277*s234)/4964 + (8277*s34)/4964)*
     f[2606] + ((-97*s234)/48 + (97*s34)/48)*f[2723] + 
    ((515220206787*s234)/36428343784 - (515220206787*s34)/36428343784)*
     f[2816] + ((2639042951409390*s234)/3313517597049667 - 
      (2639042951409390*s34)/3313517597049667)*f[3147] + 
    ((2227884451203001132*s234)/3751096832660049495 - 
      (2227884451203001132*s34)/3751096832660049495)*f[3150] + 
    (s234/2 - s34/2)*f[3151] + ((105*s234)/1241 - (105*s34)/1241)*f[3158] + 
    ((-821*s234)/288 + (821*s34)/288)*f[3185] + 
    ((132341287660777*s234)/1311420376224 - (132341287660777*s34)/
       1311420376224)*f[3295], (-29289*f[1])/194449 - 3*f[3] - 
    (3000458807096*f[4])/969222290295 - (390763*f[12])/1166694 - f[32]/3 - 
    f[39]/4 - (5*f[149])/4 + (657022*f[287])/7194613 - (184*f[288])/1731 + 
    (330103*f[291])/1166694 + (30*f[318])/577 + f[435] + 
    ((-107541837*s234)/146888483 + (120609567*s34)/146888483)*f[1717] + 
    ((-12818315698920936*s234)/115404261934675 + (574916945353272*s34)/
       4616170477387)*f[1720] + ((2757483*s234)/642838 - 
      (3092553*s34)/642838)*f[1728] + 
    ((341564914507077*s234)/25864124086640 - (76575562613499*s34)/
       5172824817328)*f[1755] + ((341564914507077*s234)/5172824817328 - 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((-149693148*s234)/3278065 + (168903828*s34)/3278065)*f[2006] + 
    ((290103*s234)/19856 - (327333*s34)/19856)*f[2041] + 
    ((-28765069603164*s234)/1616507755415 + (6471247330836*s34)/323301551083)*
     f[2289] + (3*s34*f[2291])/2 + 
    ((-1846998603574248596*s234)/4269957691582975 + (83231209105170012*s34)/
       170798307663319)*f[2292] + ((-6460393789203*s234)/230929679345 + 
      (1453709030697*s34)/46185935869)*f[2300] + 
    ((-11495946627*s234)/4553542973 + (12892853457*s34)/4553542973)*f[2320] + 
    ((-5281*s234)/2482 + (22365*s34)/9928)*f[2327] + 
    ((1239275*s234)/19856 - (1413015*s34)/19856)*f[2437] + 
    ((13851327943098*s234)/12793504235713 - (16067022703704*s34)/
       12793504235713)*f[2575] + ((-19883*s234)/1241 + (22365*s34)/1241)*
     f[2576] + ((-2178410113754752866488*s234)/43762796381033910775 + 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s234)/461859358690 - (2886316187391*s34)/92371871738)*
     f[2579] + ((-567*s234)/2482 + (567*s34)/2482)*f[2606] - 
    (s234*f[2723])/2 + ((73529222735*s234)/36428343784 - 
      (38678560371*s34)/18214171892)*f[2816] + 
    ((39753093529044*s234)/473359656721381 - (318154160394216*s34)/
       3313517597049667)*f[3147] + 
    ((-9641873064867693504*s234)/8752559276206782155 + 
      (8821698741403499424*s34)/8752559276206782155)*f[3150] + 
    ((-18*s234)/1241 + (18*s34)/1241)*f[3158] + (-1/8*s234 + s34/8)*f[3185] + 
    ((547251895123*s234)/36428343784 - (577875079179*s34)/36428343784)*
     f[3295] + (-1/8*s234 + s34/8)*f[3388], (87636*f[4])/44905 + 
    (43818*s34*f[2292])/44905 + (43818*s234*f[2578])/44905 + 
    ((-43818*s234)/44905 + (43818*s34)/44905)*f[3150], 0, 
   (29289*f[1])/194449 + 3*f[3] - (803822319688*f[4])/969222290295 + 
    (390763*f[12])/1166694 + f[32]/3 + f[39]/4 - (7*f[149])/4 - 
    (657022*f[287])/7194613 + (184*f[288])/1731 - (330103*f[291])/1166694 - 
    (30*f[318])/577 - 4*f[435] + ((107541837*s234)/146888483 - 
      (120609567*s34)/146888483)*f[1717] + 
    ((12818315698920936*s234)/115404261934675 - (574916945353272*s34)/
       4616170477387)*f[1720] + ((-2757483*s234)/642838 + 
      (3092553*s34)/642838)*f[1728] + 
    ((-341564914507077*s234)/25864124086640 + (76575562613499*s34)/
       5172824817328)*f[1755] + ((-341564914507077*s234)/5172824817328 + 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((149693148*s234)/3278065 - (168903828*s34)/3278065)*f[2006] + 
    ((-290103*s234)/19856 + (327333*s34)/19856)*f[2041] + 
    ((28765069603164*s234)/1616507755415 - (6471247330836*s34)/323301551083)*
     f[2289] - (3*s34*f[2291])/2 + 
    ((1838618627370177236*s234)/4269957691582975 - (83231209105170012*s34)/
       170798307663319)*f[2292] + ((6460393789203*s234)/230929679345 - 
      (1453709030697*s34)/46185935869)*f[2300] + 
    ((11495946627*s234)/4553542973 - (12892853457*s34)/4553542973)*f[2320] + 
    ((24847*s234)/9928 - (3261*s34)/1241)*f[2327] + 
    ((-1202045*s234)/19856 + (1405569*s34)/19856)*f[2437] + 
    ((-13851327943098*s234)/12793504235713 + (16067022703704*s34)/
       12793504235713)*f[2575] + ((19883*s234)/1241 - (22365*s34)/1241)*
     f[2576] + ((2092523737639225497848*s234)/43762796381033910775 - 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s234)/461859358690 + (2886316187391*s34)/92371871738)*
     f[2579] + ((567*s234)/2482 - (567*s34)/2482)*f[2606] + 2*s234*f[2723] + 
    ((-73529222735*s234)/36428343784 + (38678560371*s34)/18214171892)*
     f[2816] + ((-39753093529044*s234)/473359656721381 + 
      (318154160394216*s34)/3313517597049667)*f[3147] + 
    ((9641873064867693504*s234)/8752559276206782155 - 
      (8821698741403499424*s34)/8752559276206782155)*f[3150] + 
    ((18*s234)/1241 - (18*s34)/1241)*f[3158] + (s234/2 - s34/2)*f[3185] + 
    ((-133397816551*s234)/9107085946 + (141053612565*s34)/9107085946)*
     f[3295] + (s234/8 - s34/8)*f[3388], (23664*f[4])/44905 + 
    (11832*s34*f[2292])/44905 + (11832*s234*f[2578])/44905 + 
    ((-11832*s234)/44905 + (11832*s34)/44905)*f[3150], 0, 
   (-15504*f[4])/6415 - (7752*s34*f[2292])/6415 - (7752*s234*f[2578])/6415 + 
    ((7752*s234)/6415 - (7752*s34)/6415)*f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (4*f[2])/3 + (4*f[288])/3 + ((1925943847*s234)/146888483 - 
      (1925943847*s34)/146888483)*f[1717] + 
    ((217580988454110712*s234)/115404261934675 - (217580988454110712*s34)/
       115404261934675)*f[1720] + ((8*s234)/3 - (8*s34)/3)*f[1721] + 
    ((-45163521*s234)/642838 + (45163521*s34)/642838)*f[1728] + 
    ((-39351168595221047*s234)/174582837584820 + (39351168595221047*s34)/
       174582837584820)*f[1755] + ((-39351168595221047*s234)/34916567516964 + 
      (39351168595221047*s34)/34916567516964)*f[1865] + 
    ((479550104*s234)/655613 - (479550104*s34)/655613)*f[2006] + 
    ((-6970205*s234)/29784 + (6970205*s34)/29784)*f[2041] + 
    ((932260880207761*s234)/3233015510830 - (932260880207761*s34)/
       3233015510830)*f[2289] - (2*s34*f[2290])/3 + 
    ((29791341975921815252*s234)/4269957691582975 - 
      (29791341975921815252*s34)/4269957691582975)*f[2292] + 
    ((640037860372921*s234)/1385578076070 - (640037860372921*s34)/
       1385578076070)*f[2300] + ((478791863003*s234)/13660628919 - 
      (478791863003*s34)/13660628919)*f[2320] + 
    ((2040185*s234)/39712 - (2040185*s34)/39712)*f[2327] + 
    ((-108801325*s234)/119136 + (108801325*s34)/119136)*f[2437] + 
    ((-230963899450121*s234)/12793504235713 + (230963899450121*s34)/
       12793504235713)*f[2575] + ((976963*s234)/3723 - (979445*s34)/3723)*
     f[2576] + ((316977892565370498751664*s234)/393865167429305196975 - 
      (316977892565370498751664*s34)/393865167429305196975)*f[2578] + 
    ((-1260442604163527*s234)/2771156152140 + (1260442604163527*s34)/
       2771156152140)*f[2579] + ((8277*s234)/2482 - (8277*s34)/2482)*
     f[2606] + ((97*s234)/24 - (97*s34)/24)*f[2723] + 
    ((-515220206787*s234)/18214171892 + (515220206787*s34)/18214171892)*
     f[2816] + ((-5278085902818780*s234)/3313517597049667 + 
      (5278085902818780*s34)/3313517597049667)*f[3147] + 
    ((-4455768902406002264*s234)/3751096832660049495 + 
      (4455768902406002264*s34)/3751096832660049495)*f[3150] + 
    (-s234 + s34)*f[3151] + ((-210*s234)/1241 + (210*s34)/1241)*f[3158] + 
    ((821*s234)/144 - (821*s34)/144)*f[3185] + 
    ((-132341287660777*s234)/655710188112 + (132341287660777*s34)/
       655710188112)*f[3295], (-58578*f[1])/194449 - 6*f[3] - 
    (8537105032048*f[4])/969222290295 - (390763*f[12])/583347 - (2*f[32])/3 - 
    f[39]/2 - (9*f[149])/2 + (1314044*f[287])/7194613 - (368*f[288])/1731 + 
    (330103*f[291])/583347 + (60*f[318])/577 + 
    ((-215083674*s234)/146888483 + (241219134*s34)/146888483)*f[1717] + 
    ((-25636631397841872*s234)/115404261934675 + (1149833890706544*s34)/
       4616170477387)*f[1720] + ((2757483*s234)/321419 - 
      (3092553*s34)/321419)*f[1728] + 
    ((341564914507077*s234)/12932062043320 - (76575562613499*s34)/
       2586412408664)*f[1755] + ((341564914507077*s234)/2586412408664 - 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((-299386296*s234)/3278065 + (337807656*s34)/3278065)*f[2006] + 
    ((290103*s234)/9928 - (327333*s34)/9928)*f[2041] + 
    ((-57530139206328*s234)/1616507755415 + (12942494661672*s34)/
       323301551083)*f[2289] + 3*s34*f[2291] + 
    ((-3699583857951211432*s234)/4269957691582975 + (166462418210340024*s34)/
       170798307663319)*f[2292] + ((-12920787578406*s234)/230929679345 + 
      (2907418061394*s34)/46185935869)*f[2300] + 
    ((-22991893254*s234)/4553542973 + (25785706914*s34)/4553542973)*f[2320] + 
    ((-19883*s234)/4964 + (5281*s34)/1241)*f[2327] + 
    ((1251685*s234)/9928 - (1415497*s34)/9928)*f[2437] + 
    ((27702655886196*s234)/12793504235713 - (32134045407408*s34)/
       12793504235713)*f[2575] + ((-39766*s234)/1241 + (44730*s34)/1241)*
     f[2576] + ((-4414077811586523978736*s234)/43762796381033910775 + 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s234)/230929679345 - (2886316187391*s34)/46185935869)*
     f[2579] + ((-567*s234)/1241 + (567*s34)/1241)*f[2606] + 
    ((73529222735*s234)/18214171892 - (38678560371*s34)/9107085946)*f[2816] + 
    ((79506187058088*s234)/473359656721381 - (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((-19283746129735387008*s234)/8752559276206782155 + 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((-36*s234)/1241 + (36*s34)/1241)*f[3158] + 
    ((137951359524*s234)/4553542973 - (145607155538*s34)/4553542973)*
     f[3295] + (-1/4*s234 + s34/4)*f[3388], (108744*f[4])/44905 + 
    (54372*s34*f[2292])/44905 + (54372*s234*f[2578])/44905 + 
    ((-54372*s234)/44905 + (54372*s34)/44905)*f[3150], 
   (-58578*f[1])/194449 - 6*f[3] + (1607644639376*f[4])/969222290295 - 
    (390763*f[12])/583347 - (2*f[32])/3 - f[39]/2 + (7*f[149])/2 + 
    (1314044*f[287])/7194613 - (368*f[288])/1731 + (330103*f[291])/583347 + 
    (60*f[318])/577 + 8*f[435] + ((-215083674*s234)/146888483 + 
      (241219134*s34)/146888483)*f[1717] + 
    ((-25636631397841872*s234)/115404261934675 + (1149833890706544*s34)/
       4616170477387)*f[1720] + ((2757483*s234)/321419 - 
      (3092553*s34)/321419)*f[1728] + 
    ((341564914507077*s234)/12932062043320 - (76575562613499*s34)/
       2586412408664)*f[1755] + ((341564914507077*s234)/2586412408664 - 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((-299386296*s234)/3278065 + (337807656*s34)/3278065)*f[2006] + 
    ((290103*s234)/9928 - (327333*s34)/9928)*f[2041] + 
    ((-57530139206328*s234)/1616507755415 + (12942494661672*s34)/
       323301551083)*f[2289] + 3*s34*f[2291] + 
    ((-3677237254740354472*s234)/4269957691582975 + (166462418210340024*s34)/
       170798307663319)*f[2292] + ((-12920787578406*s234)/230929679345 + 
      (2907418061394*s34)/46185935869)*f[2300] + 
    ((-22991893254*s234)/4553542973 + (25785706914*s34)/4553542973)*f[2320] + 
    ((-24847*s234)/4964 + (6522*s34)/1241)*f[2327] + 
    ((1202045*s234)/9928 - (1405569*s34)/9928)*f[2437] + 
    ((27702655886196*s234)/12793504235713 - (32134045407408*s34)/
       12793504235713)*f[2575] + ((-39766*s234)/1241 + (44730*s34)/1241)*
     f[2576] + ((-4185047475278450995696*s234)/43762796381033910775 + 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s234)/230929679345 - (2886316187391*s34)/46185935869)*
     f[2579] + ((-567*s234)/1241 + (567*s34)/1241)*f[2606] - 4*s234*f[2723] + 
    ((73529222735*s234)/18214171892 - (38678560371*s34)/9107085946)*f[2816] + 
    ((79506187058088*s234)/473359656721381 - (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((-19283746129735387008*s234)/8752559276206782155 + 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((-36*s234)/1241 + (36*s34)/1241)*f[3158] + (-s234 + s34)*f[3185] + 
    ((133397816551*s234)/4553542973 - (141053612565*s34)/4553542973)*
     f[3295] + (-1/4*s234 + s34/4)*f[3388], (44064*f[4])/44905 + 
    (22032*s34*f[2292])/44905 + (22032*s234*f[2578])/44905 + 
    ((-22032*s234)/44905 + (22032*s34)/44905)*f[3150], 
   (31008*f[4])/6415 + (15504*s34*f[2292])/6415 + (15504*s234*f[2578])/6415 + 
    ((-15504*s234)/6415 + (15504*s34)/6415)*f[3150], 0, 0, 0, 0, 
   (58578*f[1])/194449 + 6*f[3] + (11073292449904*f[4])/969222290295 + 
    (390763*f[12])/583347 + (2*f[32])/3 + f[39]/2 + (13*f[149])/2 - 
    (1314044*f[287])/7194613 + (368*f[288])/1731 - (330103*f[291])/583347 - 
    (60*f[318])/577 + 2*f[435] + ((215083674*s234)/146888483 - 
      (241219134*s34)/146888483)*f[1717] + 
    ((25636631397841872*s234)/115404261934675 - (1149833890706544*s34)/
       4616170477387)*f[1720] + ((-2757483*s234)/321419 + 
      (3092553*s34)/321419)*f[1728] + 
    ((-341564914507077*s234)/12932062043320 + (76575562613499*s34)/
       2586412408664)*f[1755] + ((-341564914507077*s234)/2586412408664 + 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((299386296*s234)/3278065 - (337807656*s34)/3278065)*f[2006] + 
    ((-290103*s234)/9928 + (327333*s34)/9928)*f[2041] + 
    ((57530139206328*s234)/1616507755415 - (12942494661672*s34)/323301551083)*
     f[2289] - 3*s34*f[2291] + ((3705170508753925672*s234)/4269957691582975 - 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((12920787578406*s234)/230929679345 - (2907418061394*s34)/46185935869)*
     f[2300] + ((22991893254*s234)/4553542973 - (25785706914*s34)/4553542973)*
     f[2320] + ((9321*s234)/2482 - (19883*s34)/4964)*f[2327] + 
    ((-1264095*s234)/9928 + (1417979*s34)/9928)*f[2437] + 
    ((-27702655886196*s234)/12793504235713 + (32134045407408*s34)/
       12793504235713)*f[2575] + ((39766*s234)/1241 - (44730*s34)/1241)*
     f[2576] + ((4471335395663542224496*s234)/43762796381033910775 - 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s234)/230929679345 + (2886316187391*s34)/46185935869)*
     f[2579] + ((567*s234)/1241 - (567*s34)/1241)*f[2606] - s234*f[2723] + 
    ((-73529222735*s234)/18214171892 + (38678560371*s34)/9107085946)*
     f[2816] + ((-79506187058088*s234)/473359656721381 + 
      (636308320788432*s34)/3313517597049667)*f[3147] + 
    ((19283746129735387008*s234)/8752559276206782155 - 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((36*s234)/1241 - (36*s34)/1241)*f[3158] + (-1/4*s234 + s34/4)*f[3185] + 
    ((-556358981069*s234)/18214171892 + (586982165125*s34)/18214171892)*
     f[3295] + (s234/4 - s34/4)*f[3388], (380544*f[4])/44905 + 
    (190272*s34*f[2292])/44905 + (190272*s234*f[2578])/44905 + 
    ((-190272*s234)/44905 + (190272*s34)/44905)*f[3150], 
   (-8160*f[4])/8981 - (4080*s34*f[2292])/8981 - (4080*s234*f[2578])/8981 + 
    ((4080*s234)/8981 - (4080*s34)/8981)*f[3150], 0, 
   (-470976*f[4])/44905 - (235488*s34*f[2292])/44905 - 
    (235488*s234*f[2578])/44905 + ((235488*s234)/44905 - (235488*s34)/44905)*
     f[3150], (-2*f[2])/3 - (2*f[288])/3 + 
    ((-1925943847*s234)/293776966 + (1925943847*s34)/293776966)*f[1717] + 
    ((-108790494227055356*s234)/115404261934675 + (108790494227055356*s34)/
       115404261934675)*f[1720] + ((-4*s234)/3 + (4*s34)/3)*f[1721] + 
    ((45163521*s234)/1285676 - (45163521*s34)/1285676)*f[1728] + 
    ((39351168595221047*s234)/349165675169640 - (39351168595221047*s34)/
       349165675169640)*f[1755] + ((39351168595221047*s234)/69833135033928 - 
      (39351168595221047*s34)/69833135033928)*f[1865] + 
    ((-239775052*s234)/655613 + (239775052*s34)/655613)*f[2006] + 
    ((6970205*s234)/59568 - (6970205*s34)/59568)*f[2041] + 
    ((-932260880207761*s234)/6466031021660 + (932260880207761*s34)/
       6466031021660)*f[2289] + (s34*f[2290])/3 + 
    ((-14895670987960907626*s234)/4269957691582975 + 
      (14895670987960907626*s34)/4269957691582975)*f[2292] + 
    ((-640037860372921*s234)/2771156152140 + (640037860372921*s34)/
       2771156152140)*f[2300] + ((-478791863003*s234)/27321257838 + 
      (478791863003*s34)/27321257838)*f[2320] + 
    ((-2040185*s234)/79424 + (2040185*s34)/79424)*f[2327] + 
    ((108801325*s234)/238272 - (108801325*s34)/238272)*f[2437] + 
    ((230963899450121*s234)/25587008471426 - (230963899450121*s34)/
       25587008471426)*f[2575] + ((-976963*s234)/7446 + (979445*s34)/7446)*
     f[2576] + ((-158488946282685249375832*s234)/393865167429305196975 + 
      (158488946282685249375832*s34)/393865167429305196975)*f[2578] + 
    ((1260442604163527*s234)/5542312304280 - (1260442604163527*s34)/
       5542312304280)*f[2579] + ((-8277*s234)/4964 + (8277*s34)/4964)*
     f[2606] + ((-97*s234)/48 + (97*s34)/48)*f[2723] + 
    ((515220206787*s234)/36428343784 - (515220206787*s34)/36428343784)*
     f[2816] + ((2639042951409390*s234)/3313517597049667 - 
      (2639042951409390*s34)/3313517597049667)*f[3147] + 
    ((2227884451203001132*s234)/3751096832660049495 - 
      (2227884451203001132*s34)/3751096832660049495)*f[3150] + 
    (s234/2 - s34/2)*f[3151] + ((105*s234)/1241 - (105*s34)/1241)*f[3158] + 
    ((-821*s234)/288 + (821*s34)/288)*f[3185] + 
    ((132341287660777*s234)/1311420376224 - (132341287660777*s34)/
       1311420376224)*f[3295], (87867*f[1])/194449 + 9*f[3] + 
    (515552180824*f[4])/64614819353 + (390763*f[12])/388898 + f[32] + 
    (3*f[39])/4 + (11*f[149])/4 - (1971066*f[287])/7194613 + 
    (184*f[288])/577 - (330103*f[291])/388898 - (90*f[318])/577 - 4*f[435] + 
    ((322625511*s234)/146888483 - (361828701*s34)/146888483)*f[1717] + 
    ((38454947096762808*s234)/115404261934675 - (1724750836059816*s34)/
       4616170477387)*f[1720] + ((-8272449*s234)/642838 + 
      (9277659*s34)/642838)*f[1728] + 
    ((-1024694743521231*s234)/25864124086640 + (229726687840497*s34)/
       5172824817328)*f[1755] + ((-1024694743521231*s234)/5172824817328 + 
      (1148633439202485*s34)/5172824817328)*f[1865] + 
    ((449079444*s234)/3278065 - (506711484*s34)/3278065)*f[2006] + 
    ((-870309*s234)/19856 + (981999*s34)/19856)*f[2041] + 
    ((86295208809492*s234)/1616507755415 - (19413741992508*s34)/323301551083)*
     f[2289] - (9*s34*f[2291])/2 + 
    ((5538202485321388668*s234)/4269957691582975 - (249693627315510036*s34)/
       170798307663319)*f[2292] + ((19381181367609*s234)/230929679345 - 
      (4361127092091*s34)/46185935869)*f[2300] + 
    ((34487839881*s234)/4553542973 - (38678560371*s34)/4553542973)*f[2320] + 
    ((64613*s234)/9928 - (8542*s34)/1241)*f[2327] + 
    ((-3705415*s234)/19856 + (4236563*s34)/19856)*f[2437] + 
    ((-41553983829294*s234)/12793504235713 + (48201068111112*s34)/
       12793504235713)*f[2575] + ((59649*s234)/1241 - (67095*s34)/1241)*
     f[2576] + ((6506601549225749476584*s234)/43762796381033910775 - 
      (1437418746706568616936*s34)/8752559276206782155)*f[2578] + 
    ((-38445834625173*s234)/461859358690 + (8658948562173*s34)/92371871738)*
     f[2579] + ((1701*s234)/2482 - (1701*s34)/2482)*f[2606] + 
    2*s234*f[2723] + ((-220587668205*s234)/36428343784 + 
      (116035681113*s34)/18214171892)*f[2816] + 
    ((-119259280587132*s234)/473359656721381 + (954462481182648*s34)/
       3313517597049667)*f[3147] + 
    ((28925619194603080512*s234)/8752559276206782155 - 
      (26465096224210498272*s34)/8752559276206782155)*f[3150] + 
    ((54*s234)/1241 - (54*s34)/1241)*f[3158] + (s234/2 - s34/2)*f[3185] + 
    ((-409300535599*s234)/9107085946 + (432267923641*s34)/9107085946)*
     f[3295] + ((3*s234)/8 - (3*s34)/8)*f[3388], 
   (-41388*f[4])/8981 - (20694*s34*f[2292])/8981 - 
    (20694*s234*f[2578])/8981 + ((20694*s234)/8981 - (20694*s34)/8981)*
     f[3150], (29289*f[1])/194449 + 3*f[3] - (803822319688*f[4])/
     969222290295 + (390763*f[12])/1166694 + f[32]/3 + f[39]/4 - 
    (7*f[149])/4 - (657022*f[287])/7194613 + (184*f[288])/1731 - 
    (330103*f[291])/1166694 - (30*f[318])/577 - 4*f[435] + 
    ((107541837*s234)/146888483 - (120609567*s34)/146888483)*f[1717] + 
    ((12818315698920936*s234)/115404261934675 - (574916945353272*s34)/
       4616170477387)*f[1720] + ((-2757483*s234)/642838 + 
      (3092553*s34)/642838)*f[1728] + 
    ((-341564914507077*s234)/25864124086640 + (76575562613499*s34)/
       5172824817328)*f[1755] + ((-341564914507077*s234)/5172824817328 + 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((149693148*s234)/3278065 - (168903828*s34)/3278065)*f[2006] + 
    ((-290103*s234)/19856 + (327333*s34)/19856)*f[2041] + 
    ((28765069603164*s234)/1616507755415 - (6471247330836*s34)/323301551083)*
     f[2289] - (3*s34*f[2291])/2 + 
    ((1838618627370177236*s234)/4269957691582975 - (83231209105170012*s34)/
       170798307663319)*f[2292] + ((6460393789203*s234)/230929679345 - 
      (1453709030697*s34)/46185935869)*f[2300] + 
    ((11495946627*s234)/4553542973 - (12892853457*s34)/4553542973)*f[2320] + 
    ((24847*s234)/9928 - (3261*s34)/1241)*f[2327] + 
    ((-1202045*s234)/19856 + (1405569*s34)/19856)*f[2437] + 
    ((-13851327943098*s234)/12793504235713 + (16067022703704*s34)/
       12793504235713)*f[2575] + ((19883*s234)/1241 - (22365*s34)/1241)*
     f[2576] + ((2092523737639225497848*s234)/43762796381033910775 - 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s234)/461859358690 + (2886316187391*s34)/92371871738)*
     f[2579] + ((567*s234)/2482 - (567*s34)/2482)*f[2606] + 2*s234*f[2723] + 
    ((-73529222735*s234)/36428343784 + (38678560371*s34)/18214171892)*
     f[2816] + ((-39753093529044*s234)/473359656721381 + 
      (318154160394216*s34)/3313517597049667)*f[3147] + 
    ((9641873064867693504*s234)/8752559276206782155 - 
      (8821698741403499424*s34)/8752559276206782155)*f[3150] + 
    ((18*s234)/1241 - (18*s34)/1241)*f[3158] + (s234/2 - s34/2)*f[3185] + 
    ((-133397816551*s234)/9107085946 + (141053612565*s34)/9107085946)*
     f[3295] + (s234/8 - s34/8)*f[3388], (-172992*f[4])/44905 - 
    (86496*s34*f[2292])/44905 - (86496*s234*f[2578])/44905 + 
    ((86496*s234)/44905 - (86496*s34)/44905)*f[3150], 
   (-15504*f[4])/6415 - (7752*s34*f[2292])/6415 - (7752*s234*f[2578])/6415 + 
    ((7752*s234)/6415 - (7752*s34)/6415)*f[3150], 0, 0, 0, 0, 
   (-117156*f[1])/194449 - 12*f[3] - (12001835228384*f[4])/969222290295 - 
    (781526*f[12])/583347 - (4*f[32])/3 - f[39] - 5*f[149] + 
    (2628088*f[287])/7194613 - (736*f[288])/1731 + (660206*f[291])/583347 + 
    (120*f[318])/577 + 4*f[435] + ((-430167348*s234)/146888483 + 
      (482438268*s34)/146888483)*f[1717] + 
    ((-51273262795683744*s234)/115404261934675 + (2299667781413088*s34)/
       4616170477387)*f[1720] + ((5514966*s234)/321419 - 
      (6185106*s34)/321419)*f[1728] + ((341564914507077*s234)/6466031021660 - 
      (76575562613499*s34)/1293206204332)*f[1755] + 
    ((341564914507077*s234)/1293206204332 - (382877813067495*s34)/
       1293206204332)*f[1865] + ((-598772592*s234)/3278065 + 
      (675615312*s34)/3278065)*f[2006] + 
    ((290103*s234)/4964 - (327333*s34)/4964)*f[2041] + 
    ((-115060278412656*s234)/1616507755415 + (25884989323344*s34)/
       323301551083)*f[2289] + 6*s34*f[2291] + 
    ((-7387994414296994384*s234)/4269957691582975 + (332924836420680048*s34)/
       170798307663319)*f[2292] + ((-25841575156812*s234)/230929679345 + 
      (5814836122788*s34)/46185935869)*f[2300] + 
    ((-45983786508*s234)/4553542973 + (51571413828*s34)/4553542973)*f[2320] + 
    ((-10562*s234)/1241 + (22365*s34)/2482)*f[2327] + 
    ((1239275*s234)/4964 - (1413015*s34)/4964)*f[2437] + 
    ((55405311772392*s234)/12793504235713 - (64268090814816*s34)/
       12793504235713)*f[2575] + ((-79532*s234)/1241 + (89460*s34)/1241)*
     f[2576] + ((-8713640455019011465952*s234)/43762796381033910775 + 
      (1916558328942091489248*s34)/8752559276206782155)*f[2578] + 
    ((25630556416782*s234)/230929679345 - (5772632374782*s34)/46185935869)*
     f[2579] + ((-1134*s234)/1241 + (1134*s34)/1241)*f[2606] - 
    2*s234*f[2723] + ((73529222735*s234)/9107085946 - 
      (38678560371*s34)/4553542973)*f[2816] + 
    ((159012374116176*s234)/473359656721381 - (1272616641576864*s34)/
       3313517597049667)*f[3147] + 
    ((-38567492259470774016*s234)/8752559276206782155 + 
      (35286794965613997696*s34)/8752559276206782155)*f[3150] + 
    ((-72*s234)/1241 + (72*s34)/1241)*f[3158] + (-1/2*s234 + s34/2)*f[3185] + 
    ((547251895123*s234)/9107085946 - (577875079179*s34)/9107085946)*
     f[3295] + (-1/2*s234 + s34/2)*f[3388], (398448*f[4])/44905 + 
    (199224*s34*f[2292])/44905 + (199224*s234*f[2578])/44905 + 
    ((-199224*s234)/44905 + (199224*s34)/44905)*f[3150], 
   (295392*f[4])/44905 + (147696*s34*f[2292])/44905 + 
    (147696*s234*f[2578])/44905 + ((-147696*s234)/44905 + (147696*s34)/44905)*
     f[3150], 0, (-350016*f[4])/44905 - (175008*s34*f[2292])/44905 - 
    (175008*s234*f[2578])/44905 + ((175008*s234)/44905 - (175008*s34)/44905)*
     f[3150], (117156*f[1])/194449 + 12*f[3] + (10733741519456*f[4])/
     969222290295 + (781526*f[12])/583347 + (4*f[32])/3 + f[39] + 4*f[149] - 
    (2628088*f[287])/7194613 + (736*f[288])/1731 - (660206*f[291])/583347 - 
    (120*f[318])/577 - 5*f[435] + ((430167348*s234)/146888483 - 
      (482438268*s34)/146888483)*f[1717] + 
    ((51273262795683744*s234)/115404261934675 - (2299667781413088*s34)/
       4616170477387)*f[1720] + ((-5514966*s234)/321419 + 
      (6185106*s34)/321419)*f[1728] + 
    ((-341564914507077*s234)/6466031021660 + (76575562613499*s34)/
       1293206204332)*f[1755] + ((-341564914507077*s234)/1293206204332 + 
      (382877813067495*s34)/1293206204332)*f[1865] + 
    ((598772592*s234)/3278065 - (675615312*s34)/3278065)*f[2006] + 
    ((-290103*s234)/4964 + (327333*s34)/4964)*f[2041] + 
    ((115060278412656*s234)/1616507755415 - (25884989323344*s34)/
       323301551083)*f[2289] - 6*s34*f[2291] + 
    ((7385201088895637264*s234)/4269957691582975 - (332924836420680048*s34)/
       170798307663319)*f[2292] + ((25841575156812*s234)/230929679345 - 
      (5814836122788*s34)/46185935869)*f[2300] + 
    ((45983786508*s234)/4553542973 - (51571413828*s34)/4553542973)*f[2320] + 
    ((85737*s234)/9928 - (90701*s34)/9928)*f[2327] + 
    ((-2472345*s234)/9928 + (2824789*s34)/9928)*f[2437] + 
    ((-55405311772392*s234)/12793504235713 + (64268090814816*s34)/
       12793504235713)*f[2575] + ((79532*s234)/1241 - (89460*s34)/1241)*
     f[2576] + ((8685011662980502343072*s234)/43762796381033910775 - 
      (1916558328942091489248*s34)/8752559276206782155)*f[2578] + 
    ((-25630556416782*s234)/230929679345 + (5772632374782*s34)/46185935869)*
     f[2579] + ((1134*s234)/1241 - (1134*s34)/1241)*f[2606] + 
    (5*s234*f[2723])/2 + ((-73529222735*s234)/9107085946 + 
      (38678560371*s34)/4553542973)*f[2816] + 
    ((-159012374116176*s234)/473359656721381 + (1272616641576864*s34)/
       3313517597049667)*f[3147] + 
    ((38567492259470774016*s234)/8752559276206782155 - 
      (35286794965613997696*s34)/8752559276206782155)*f[3150] + 
    ((72*s234)/1241 - (72*s34)/1241)*f[3158] + ((5*s234)/8 - (5*s34)/8)*
     f[3185] + ((-2184454037519*s234)/36428343784 + (2306946773743*s34)/
       36428343784)*f[3295] + (s234/2 - s34/2)*f[3388], 
   (-13644*f[4])/6415 - (6822*s34*f[2292])/6415 - (6822*s234*f[2578])/6415 + 
    ((6822*s234)/6415 - (6822*s34)/6415)*f[3150], 
   (-196656*f[4])/44905 - (98328*s34*f[2292])/44905 - 
    (98328*s234*f[2578])/44905 + ((98328*s234)/44905 - (98328*s34)/44905)*
     f[3150], 0, (-48984*f[4])/44905 - (24492*s34*f[2292])/44905 - 
    (24492*s234*f[2578])/44905 + ((24492*s234)/44905 - (24492*s34)/44905)*
     f[3150], (-116916*f[4])/44905 - (58458*s34*f[2292])/44905 - 
    (58458*s234*f[2578])/44905 + ((58458*s234)/44905 - (58458*s34)/44905)*
     f[3150], f[2]/3 + f[288]/3 + ((1925943847*s234)/587553932 - 
      (1925943847*s34)/587553932)*f[1717] + 
    ((54395247113527678*s234)/115404261934675 - (54395247113527678*s34)/
       115404261934675)*f[1720] + ((2*s234)/3 - (2*s34)/3)*f[1721] + 
    ((-45163521*s234)/2571352 + (45163521*s34)/2571352)*f[1728] + 
    ((-39351168595221047*s234)/698331350339280 + (39351168595221047*s34)/
       698331350339280)*f[1755] + 
    ((-39351168595221047*s234)/139666270067856 + (39351168595221047*s34)/
       139666270067856)*f[1865] + ((119887526*s234)/655613 - 
      (119887526*s34)/655613)*f[2006] + 
    ((-6970205*s234)/119136 + (6970205*s34)/119136)*f[2041] + 
    ((932260880207761*s234)/12932062043320 - (932260880207761*s34)/
       12932062043320)*f[2289] - (s34*f[2290])/6 + 
    ((7447835493980453813*s234)/4269957691582975 - (7447835493980453813*s34)/
       4269957691582975)*f[2292] + ((640037860372921*s234)/5542312304280 - 
      (640037860372921*s34)/5542312304280)*f[2300] + 
    ((478791863003*s234)/54642515676 - (478791863003*s34)/54642515676)*
     f[2320] + ((2040185*s234)/158848 - (2040185*s34)/158848)*f[2327] + 
    ((-108801325*s234)/476544 + (108801325*s34)/476544)*f[2437] + 
    ((-230963899450121*s234)/51174016942852 + (230963899450121*s34)/
       51174016942852)*f[2575] + ((976963*s234)/14892 - (979445*s34)/14892)*
     f[2576] + ((79244473141342624687916*s234)/393865167429305196975 - 
      (79244473141342624687916*s34)/393865167429305196975)*f[2578] + 
    ((-1260442604163527*s234)/11084624608560 + (1260442604163527*s34)/
       11084624608560)*f[2579] + ((8277*s234)/9928 - (8277*s34)/9928)*
     f[2606] + ((97*s234)/96 - (97*s34)/96)*f[2723] + 
    ((-515220206787*s234)/72856687568 + (515220206787*s34)/72856687568)*
     f[2816] + ((-1319521475704695*s234)/3313517597049667 + 
      (1319521475704695*s34)/3313517597049667)*f[3147] + 
    ((-1113942225601500566*s234)/3751096832660049495 + 
      (1113942225601500566*s34)/3751096832660049495)*f[3150] + 
    (-1/4*s234 + s34/4)*f[3151] + ((-105*s234)/2482 + (105*s34)/2482)*
     f[3158] + ((821*s234)/576 - (821*s34)/576)*f[3185] + 
    ((-132341287660777*s234)/2622840752448 + (132341287660777*s34)/
       2622840752448)*f[3295], (29289*f[1])/194449 + 3*f[3] + 
    (3000458807096*f[4])/969222290295 + (390763*f[12])/1166694 + f[32]/3 + 
    f[39]/4 + (5*f[149])/4 - (657022*f[287])/7194613 + (184*f[288])/1731 - 
    (330103*f[291])/1166694 - (30*f[318])/577 - f[435] + 
    ((107541837*s234)/146888483 - (120609567*s34)/146888483)*f[1717] + 
    ((12818315698920936*s234)/115404261934675 - (574916945353272*s34)/
       4616170477387)*f[1720] + ((-2757483*s234)/642838 + 
      (3092553*s34)/642838)*f[1728] + 
    ((-341564914507077*s234)/25864124086640 + (76575562613499*s34)/
       5172824817328)*f[1755] + ((-341564914507077*s234)/5172824817328 + 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((149693148*s234)/3278065 - (168903828*s34)/3278065)*f[2006] + 
    ((-290103*s234)/19856 + (327333*s34)/19856)*f[2041] + 
    ((28765069603164*s234)/1616507755415 - (6471247330836*s34)/323301551083)*
     f[2289] - (3*s34*f[2291])/2 + 
    ((1846998603574248596*s234)/4269957691582975 - (83231209105170012*s34)/
       170798307663319)*f[2292] + ((6460393789203*s234)/230929679345 - 
      (1453709030697*s34)/46185935869)*f[2300] + 
    ((11495946627*s234)/4553542973 - (12892853457*s34)/4553542973)*f[2320] + 
    ((5281*s234)/2482 - (22365*s34)/9928)*f[2327] + 
    ((-1239275*s234)/19856 + (1413015*s34)/19856)*f[2437] + 
    ((-13851327943098*s234)/12793504235713 + (16067022703704*s34)/
       12793504235713)*f[2575] + ((19883*s234)/1241 - (22365*s34)/1241)*
     f[2576] + ((2178410113754752866488*s234)/43762796381033910775 - 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s234)/461859358690 + (2886316187391*s34)/92371871738)*
     f[2579] + ((567*s234)/2482 - (567*s34)/2482)*f[2606] + 
    (s234*f[2723])/2 + ((-73529222735*s234)/36428343784 + 
      (38678560371*s34)/18214171892)*f[2816] + 
    ((-39753093529044*s234)/473359656721381 + (318154160394216*s34)/
       3313517597049667)*f[3147] + 
    ((9641873064867693504*s234)/8752559276206782155 - 
      (8821698741403499424*s34)/8752559276206782155)*f[3150] + 
    ((18*s234)/1241 - (18*s34)/1241)*f[3158] + (s234/8 - s34/8)*f[3185] + 
    ((-547251895123*s234)/36428343784 + (577875079179*s34)/36428343784)*
     f[3295] + (s234/8 - s34/8)*f[3388], (1866*f[4])/44905 + 
    (933*s34*f[2292])/44905 + (933*s234*f[2578])/44905 + 
    ((-933*s234)/44905 + (933*s34)/44905)*f[3150], 
   (-29289*f[1])/388898 - (3*f[3])/2 + (401911159844*f[4])/969222290295 - 
    (390763*f[12])/2333388 - f[32]/6 - f[39]/8 + (7*f[149])/8 + 
    (328511*f[287])/7194613 - (92*f[288])/1731 + (330103*f[291])/2333388 + 
    (15*f[318])/577 + 2*f[435] + ((-107541837*s234)/293776966 + 
      (120609567*s34)/293776966)*f[1717] + 
    ((-6409157849460468*s234)/115404261934675 + (287458472676636*s34)/
       4616170477387)*f[1720] + ((2757483*s234)/1285676 - 
      (3092553*s34)/1285676)*f[1728] + 
    ((341564914507077*s234)/51728248173280 - (76575562613499*s34)/
       10345649634656)*f[1755] + ((341564914507077*s234)/10345649634656 - 
      (382877813067495*s34)/10345649634656)*f[1865] + 
    ((-74846574*s234)/3278065 + (84451914*s34)/3278065)*f[2006] + 
    ((290103*s234)/39712 - (327333*s34)/39712)*f[2041] + 
    ((-14382534801582*s234)/1616507755415 + (3235623665418*s34)/323301551083)*
     f[2289] + (3*s34*f[2291])/4 + 
    ((-919309313685088618*s234)/4269957691582975 + (41615604552585006*s34)/
       170798307663319)*f[2292] + ((-6460393789203*s234)/461859358690 + 
      (1453709030697*s34)/92371871738)*f[2300] + 
    ((-11495946627*s234)/9107085946 + (12892853457*s34)/9107085946)*f[2320] + 
    ((-24847*s234)/19856 + (3261*s34)/2482)*f[2327] + 
    ((1202045*s234)/39712 - (1405569*s34)/39712)*f[2437] + 
    ((6925663971549*s234)/12793504235713 - (8033511351852*s34)/
       12793504235713)*f[2575] + ((-19883*s234)/2482 + (22365*s34)/2482)*
     f[2576] + ((-1046261868819612748924*s234)/43762796381033910775 + 
      (239569791117761436156*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s234)/923718717380 - (2886316187391*s34)/184743743476)*
     f[2579] + ((-567*s234)/4964 + (567*s34)/4964)*f[2606] - s234*f[2723] + 
    ((73529222735*s234)/72856687568 - (38678560371*s34)/36428343784)*
     f[2816] + ((19876546764522*s234)/473359656721381 - 
      (159077080197108*s34)/3313517597049667)*f[3147] + 
    ((-4820936532433846752*s234)/8752559276206782155 + 
      (4410849370701749712*s34)/8752559276206782155)*f[3150] + 
    ((-9*s234)/1241 + (9*s34)/1241)*f[3158] + (-1/4*s234 + s34/4)*f[3185] + 
    ((133397816551*s234)/18214171892 - (141053612565*s34)/18214171892)*
     f[3295] + (-1/16*s234 + s34/16)*f[3388], (-23664*f[4])/44905 - 
    (11832*s34*f[2292])/44905 - (11832*s234*f[2578])/44905 + 
    ((11832*s234)/44905 - (11832*s34)/44905)*f[3150], 
   (7752*f[4])/6415 + (3876*s34*f[2292])/6415 + (3876*s234*f[2578])/6415 + 
    ((-3876*s234)/6415 + (3876*s34)/6415)*f[3150], 0, 0, 0, 0, 
   (29289*f[1])/194449 + 3*f[3] + (4268552516024*f[4])/969222290295 + 
    (390763*f[12])/1166694 + f[32]/3 + f[39]/4 + (9*f[149])/4 - 
    (657022*f[287])/7194613 + (184*f[288])/1731 - (330103*f[291])/1166694 - 
    (30*f[318])/577 + ((107541837*s234)/146888483 - 
      (120609567*s34)/146888483)*f[1717] + 
    ((12818315698920936*s234)/115404261934675 - (574916945353272*s34)/
       4616170477387)*f[1720] + ((-2757483*s234)/642838 + 
      (3092553*s34)/642838)*f[1728] + 
    ((-341564914507077*s234)/25864124086640 + (76575562613499*s34)/
       5172824817328)*f[1755] + ((-341564914507077*s234)/5172824817328 + 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((149693148*s234)/3278065 - (168903828*s34)/3278065)*f[2006] + 
    ((-290103*s234)/19856 + (327333*s34)/19856)*f[2041] + 
    ((28765069603164*s234)/1616507755415 - (6471247330836*s34)/323301551083)*
     f[2289] - (3*s34*f[2291])/2 + 
    ((1849791928975605716*s234)/4269957691582975 - (83231209105170012*s34)/
       170798307663319)*f[2292] + ((6460393789203*s234)/230929679345 - 
      (1453709030697*s34)/46185935869)*f[2300] + 
    ((11495946627*s234)/4553542973 - (12892853457*s34)/4553542973)*f[2320] + 
    ((19883*s234)/9928 - (5281*s34)/2482)*f[2327] + 
    ((-1251685*s234)/19856 + (1415497*s34)/19856)*f[2437] + 
    ((-13851327943098*s234)/12793504235713 + (16067022703704*s34)/
       12793504235713)*f[2575] + ((19883*s234)/1241 - (22365*s34)/1241)*
     f[2576] + ((2207038905793261989368*s234)/43762796381033910775 - 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s234)/461859358690 + (2886316187391*s34)/92371871738)*
     f[2579] + ((567*s234)/2482 - (567*s34)/2482)*f[2606] + 
    ((-73529222735*s234)/36428343784 + (38678560371*s34)/18214171892)*
     f[2816] + ((-39753093529044*s234)/473359656721381 + 
      (318154160394216*s34)/3313517597049667)*f[3147] + 
    ((9641873064867693504*s234)/8752559276206782155 - 
      (8821698741403499424*s34)/8752559276206782155)*f[3150] + 
    ((18*s234)/1241 - (18*s34)/1241)*f[3158] + 
    ((-68975679762*s234)/4553542973 + (72803577769*s34)/4553542973)*f[3295] + 
    (s234/8 - s34/8)*f[3388], (-19224*f[4])/6415 - (9612*s34*f[2292])/6415 - 
    (9612*s234*f[2578])/6415 + ((9612*s234)/6415 - (9612*s34)/6415)*f[3150], 
   (-22032*f[4])/44905 - (11016*s34*f[2292])/44905 - 
    (11016*s234*f[2578])/44905 + ((11016*s234)/44905 - (11016*s34)/44905)*
     f[3150], 0, (-39936*f[4])/44905 - (19968*s34*f[2292])/44905 - 
    (19968*s234*f[2578])/44905 + ((19968*s234)/44905 - (19968*s34)/44905)*
     f[3150], (29289*f[1])/388898 + (3*f[3])/2 + (2134276258012*f[4])/
     969222290295 + (390763*f[12])/2333388 + f[32]/6 + f[39]/8 + 
    (9*f[149])/8 - (328511*f[287])/7194613 + (92*f[288])/1731 - 
    (330103*f[291])/2333388 - (15*f[318])/577 + 
    ((107541837*s234)/293776966 - (120609567*s34)/293776966)*f[1717] + 
    ((6409157849460468*s234)/115404261934675 - (287458472676636*s34)/
       4616170477387)*f[1720] + ((-2757483*s234)/1285676 + 
      (3092553*s34)/1285676)*f[1728] + 
    ((-341564914507077*s234)/51728248173280 + (76575562613499*s34)/
       10345649634656)*f[1755] + ((-341564914507077*s234)/10345649634656 + 
      (382877813067495*s34)/10345649634656)*f[1865] + 
    ((74846574*s234)/3278065 - (84451914*s34)/3278065)*f[2006] + 
    ((-290103*s234)/39712 + (327333*s34)/39712)*f[2041] + 
    ((14382534801582*s234)/1616507755415 - (3235623665418*s34)/323301551083)*
     f[2289] - (3*s34*f[2291])/4 + 
    ((924895964487802858*s234)/4269957691582975 - (41615604552585006*s34)/
       170798307663319)*f[2292] + ((6460393789203*s234)/461859358690 - 
      (1453709030697*s34)/92371871738)*f[2300] + 
    ((11495946627*s234)/9107085946 - (12892853457*s34)/9107085946)*f[2320] + 
    ((19883*s234)/19856 - (5281*s34)/4964)*f[2327] + 
    ((-1251685*s234)/39712 + (1415497*s34)/39712)*f[2437] + 
    ((-6925663971549*s234)/12793504235713 + (8033511351852*s34)/
       12793504235713)*f[2575] + ((19883*s234)/2482 - (22365*s34)/2482)*
     f[2576] + ((1103519452896630994684*s234)/43762796381033910775 - 
      (239569791117761436156*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s234)/923718717380 + (2886316187391*s34)/184743743476)*
     f[2579] + ((567*s234)/4964 - (567*s34)/4964)*f[2606] + 
    ((-73529222735*s234)/72856687568 + (38678560371*s34)/36428343784)*
     f[2816] + ((-19876546764522*s234)/473359656721381 + 
      (159077080197108*s34)/3313517597049667)*f[3147] + 
    ((4820936532433846752*s234)/8752559276206782155 - 
      (4410849370701749712*s34)/8752559276206782155)*f[3150] + 
    ((9*s234)/1241 - (9*s34)/1241)*f[3158] + 
    ((-34487839881*s234)/4553542973 + (72803577769*s34)/9107085946)*f[3295] + 
    (s234/16 - s34/16)*f[3388], (10428*f[4])/6415 + (5214*s34*f[2292])/6415 + 
    (5214*s234*f[2578])/6415 + ((-5214*s234)/6415 + (5214*s34)/6415)*f[3150], 
   (39168*f[4])/44905 + (19584*s34*f[2292])/44905 + 
    (19584*s234*f[2578])/44905 + ((-19584*s234)/44905 + (19584*s34)/44905)*
     f[3150], 0, (-312696*f[4])/44905 - (156348*s34*f[2292])/44905 - 
    (156348*s234*f[2578])/44905 + ((156348*s234)/44905 - (156348*s34)/44905)*
     f[3150], (-145086*f[4])/44905 - (72543*s34*f[2292])/44905 - 
    (72543*s234*f[2578])/44905 + ((72543*s234)/44905 - (72543*s34)/44905)*
     f[3150], (48815*f[1])/194449 + 5*f[3] + (3000458807096*f[4])/
     581533374177 + (1953815*f[12])/3500082 + (5*f[32])/9 + (5*f[39])/12 + 
    (25*f[149])/12 - (3285110*f[287])/21583839 + (920*f[288])/5193 - 
    (1650515*f[291])/3500082 - (50*f[318])/577 - (5*f[435])/3 + 
    ((179236395*s234)/146888483 - (201015945*s34)/146888483)*f[1717] + 
    ((4272771899640312*s234)/23080852386935 - (958194908922120*s34)/
       4616170477387)*f[1720] + ((-4595805*s234)/642838 + 
      (5154255*s34)/642838)*f[1728] + 
    ((-113854971502359*s234)/5172824817328 + (127625937689165*s34)/
       5172824817328)*f[1755] + ((-569274857511795*s234)/5172824817328 + 
      (638129688445825*s34)/5172824817328)*f[1865] + 
    ((49897716*s234)/655613 - (56301276*s34)/655613)*f[2006] + 
    ((-483505*s234)/19856 + (545555*s34)/19856)*f[2041] + 
    ((9588356534388*s234)/323301551083 - (10785412218060*s34)/323301551083)*
     f[2289] - (5*s34*f[2291])/2 + 
    ((1846998603574248596*s234)/2561974614949785 - (138718681841950020*s34)/
       170798307663319)*f[2292] + ((2153464596401*s234)/46185935869 - 
      (2422848384495*s34)/46185935869)*f[2300] + 
    ((19159911045*s234)/4553542973 - (21488089095*s34)/4553542973)*f[2320] + 
    ((26405*s234)/7446 - (37275*s34)/9928)*f[2327] + 
    ((-6196375*s234)/59568 + (2355025*s34)/19856)*f[2437] + 
    ((-23085546571830*s234)/12793504235713 + (26778371172840*s34)/
       12793504235713)*f[2575] + ((99415*s234)/3723 - (37275*s34)/1241)*
     f[2576] + ((2178410113754752866488*s234)/26257677828620346465 - 
      (159713194078507624104*s34)/1750511855241356431)*f[2578] + 
    ((-4271759402797*s234)/92371871738 + (4810526978985*s34)/92371871738)*
     f[2579] + ((945*s234)/2482 - (945*s34)/2482)*f[2606] + 
    (5*s234*f[2723])/6 + ((-367646113675*s234)/109285031352 + 
      (64464267285*s34)/18214171892)*f[2816] + 
    ((-66255155881740*s234)/473359656721381 + (530256933990360*s34)/
       3313517597049667)*f[3147] + 
    ((3213957688289231168*s234)/1750511855241356431 - 
      (2940566247134499808*s34)/1750511855241356431)*f[3150] + 
    ((30*s234)/1241 - (30*s34)/1241)*f[3158] + ((5*s234)/24 - (5*s34)/24)*
     f[3185] + ((-2736259475615*s234)/109285031352 + 
      (963125131965*s34)/36428343784)*f[3295] + ((5*s234)/24 - (5*s34)/24)*
     f[3388], (-81412*f[4])/44905 - (40706*s34*f[2292])/44905 - 
    (40706*s234*f[2578])/44905 + ((40706*s234)/44905 - (40706*s34)/44905)*
     f[3150], (-7888*f[4])/8981 - (3944*s34*f[2292])/8981 - 
    (3944*s234*f[2578])/8981 + ((3944*s234)/8981 - (3944*s34)/8981)*f[3150], 
   0, (-18504*f[4])/44905 - (9252*s34*f[2292])/44905 - 
    (9252*s234*f[2578])/44905 + ((9252*s234)/44905 - (9252*s34)/44905)*
     f[3150], (-139684*f[4])/44905 - (69842*s34*f[2292])/44905 - 
    (69842*s234*f[2578])/44905 + ((69842*s234)/44905 - (69842*s34)/44905)*
     f[3150], (-8991*f[4])/8981 - (8991*s34*f[2292])/17962 - 
    (8991*s234*f[2578])/17962 + ((8991*s234)/17962 - (8991*s34)/17962)*
     f[3150], (1025*f[1])/15502 - f[2]/18 + (514531315252*f[4])/
     162264944961 + (12427*f[12])/46506 + (577*f[39])/2208 + 
    (2885*f[149])/2208 - (98995*f[287])/2007509 + f[288]/18 - 
    (19799*f[291])/93012 - f[580]/6 + ((631833029*s234)/3525323592 - 
      (631833029*s34)/3525323592)*f[1717] + (s234/9 - s34/9)*f[1718] + 
    ((53209499669826741*s234)/1269446881281425 - (53182207948483701*s34)/
       1269446881281425)*f[1720] + ((-4*s234)/9 + (4*s34)/9)*f[1721] + 
    (s234/3 - s34/3)*f[1724] + ((-11422081*s234)/5142704 + 
      (11422081*s34)/5142704)*f[1728] + 
    ((-217513983700528199*s234)/46089869122392480 + (217229979225302189*s34)/
       46089869122392480)*f[1755] + 
    ((-217513983700528199*s234)/9217973824478496 + (217229979225302189*s34)/
       9217973824478496)*f[1865] + ((510742949*s234)/21635229 - 
      (514264907*s34)/21635229)*f[2006] + 
    ((-59388715*s234)/7862976 + (59798245*s34)/7862976)*f[2041] + 
    ((7896193998655357*s234)/853516094859120 - (7938268735725877*s34)/
       853516094859120)*f[2289] + (s234/9 - s34/12)*f[2290] + 
    ((188112693467267839103*s234)/845451622933429050 - 
      (62878664667488205121*s34)/281817207644476350)*f[2292] + 
    ((5130371826267097*s234)/365792612082480 - (5173305231441097*s34)/
       365792612082480)*f[2300] + ((677186783377*s234)/327855094056 - 
      (677186783377*s34)/327855094056)*f[2320] + 
    ((5446381*s234)/10483968 - (16448351*s34)/31451904)*f[2327] + 
    ((-380341715*s234)/10483968 + (1148669705*s34)/31451904)*f[2437] + 
    ((-1796919654537485*s234)/3377485118228232 + (1882786464885485*s34)/
       3377485118228232)*f[2575] + ((737693*s234)/89352 - (246725*s34)/29784)*
     f[2576] + ((49795093917316803710818*s234)/1856792932166724500025 - 
      (335152297938034117526026*s34)/12997550525167071500175)*f[2578] + 
    ((-10281606037014779*s234)/731585224164960 + (10367472847362779*s34)/
       731585224164960)*f[2579] + (-1/12*s234 + s34/12)*f[2582] + 
    ((2085*s234)/19856 - (2085*s34)/19856)*f[2606] + 
    ((-9607*s234)/6336 + (9607*s34)/6336)*f[2723] + 
    ((-186264888693*s234)/145713375136 + (186264888693*s34)/145713375136)*
     f[2816] + (-1/3*s234 + (5*s34)/12)*f[2868] + 
    ((-1461115593911713*s234)/72897387135092674 + (1589915809433713*s34)/
       72897387135092674)*f[3147] + 
    ((3041184988901607919339*s234)/866503368344471433345 - 
      (2998176536135363767339*s34)/866503368344471433345)*f[3150] + 
    ((19*s234)/264 - (19*s34)/264)*f[3151] + 
    ((-13*s234)/2482 + (13*s34)/2482)*f[3158] + 
    ((-14339*s234)/38016 + (14339*s34)/38016)*f[3185] + 
    ((-2062658157063521*s234)/173107489661568 + (2062658157063521*s34)/
       173107489661568)*f[3295] + (-1/16*s234 + s34/16)*f[3388], 
   (-107393*f[1])/388898 - (11*f[3])/2 - (16502523439028*f[4])/
     2907666870885 - (4298393*f[12])/7000164 - (11*f[32])/18 - 
    (11*f[39])/24 - (55*f[149])/24 + (3613621*f[287])/21583839 - 
    (1012*f[288])/5193 + (3631133*f[291])/7000164 + (55*f[318])/577 + 
    (11*f[435])/6 + ((-394320069*s234)/293776966 + (442235079*s34)/293776966)*
     f[1717] + ((-23500245448021716*s234)/115404261934675 + 
      (1054014399814332*s34)/4616170477387)*f[1720] + 
    ((10110771*s234)/1285676 - (11339361*s34)/1285676)*f[1728] + 
    ((1252404686525949*s234)/51728248173280 - (280777062916163*s34)/
       10345649634656)*f[1755] + ((1252404686525949*s234)/10345649634656 - 
      (1403885314580815*s34)/10345649634656)*f[1865] + 
    ((-274437438*s234)/3278065 + (309657018*s34)/3278065)*f[2006] + 
    ((1063711*s234)/39712 - (1200221*s34)/39712)*f[2041] + 
    ((-52735960939134*s234)/1616507755415 + (11863953439866*s34)/
       323301551083)*f[2289] + (11*s34*f[2291])/4 + 
    ((-10158492319658367278*s234)/12809873074748925 + 
      (152590550026145022*s34)/170798307663319)*f[2292] + 
    ((-23688110560411*s234)/461859358690 + (5330266445889*s34)/92371871738)*
     f[2300] + ((-42151804299*s234)/9107085946 + (47273796009*s34)/
       9107085946)*f[2320] + ((-58091*s234)/14892 + (82005*s34)/19856)*
     f[2327] + ((13632025*s234)/119136 - (5181055*s34)/39712)*f[2437] + 
    ((25394101229013*s234)/12793504235713 - (29456208290124*s34)/
       12793504235713)*f[2575] + ((-218713*s234)/7446 + (82005*s34)/2482)*
     f[2576] + ((-11981255625651140765684*s234)/131288389143101732325 + 
      (878422567431791932572*s34)/8752559276206782155)*f[2578] + 
    ((46989353430767*s234)/923718717380 - (10583159353767*s34)/184743743476)*
     f[2579] + ((-2079*s234)/4964 + (2079*s34)/4964)*f[2606] - 
    (11*s234*f[2723])/12 + ((808821450085*s234)/218570062704 - 
      (141821388027*s34)/36428343784)*f[2816] + 
    ((72880671469914*s234)/473359656721381 - (583282627389396*s34)/
       3313517597049667)*f[3147] + 
    ((-17676767285590771424*s234)/8752559276206782155 + 
      (16173114359239748944*s34)/8752559276206782155)*f[3150] + 
    ((-33*s234)/1241 + (33*s34)/1241)*f[3158] + ((-11*s234)/48 + (11*s34)/48)*
     f[3185] + ((6019770846353*s234)/218570062704 - (2118875290323*s34)/
       72856687568)*f[3295] + ((-11*s234)/48 + (11*s34)/48)*f[3388], 
   (-903*f[4])/1283 - (903*s34*f[2292])/2566 - (903*s234*f[2578])/2566 + 
    ((903*s234)/2566 - (903*s34)/2566)*f[3150], (-54677*f[1])/777796 - 
    (7*f[3])/4 - (2796107421686*f[4])/4070733619239 - 
    (1493101*f[12])/14000328 - (7*f[32])/36 - f[39]/16 - (19*f[149])/48 + 
    (8502791*f[287])/302173746 - (46*f[288])/1731 + 
    (1311121*f[291])/14000328 + (15*f[318])/1154 + (7*f[435])/12 + 
    ((-107541837*s234)/587553932 + (120609567*s34)/587553932)*f[1717] + 
    ((-3204578924730234*s234)/115404261934675 + (143729236338318*s34)/
       4616170477387)*f[1720] + ((2757483*s234)/2571352 - 
      (3092553*s34)/2571352)*f[1728] + 
    ((341564914507077*s234)/103456496346560 - (76575562613499*s34)/
       20691299269312)*f[1755] + ((341564914507077*s234)/20691299269312 - 
      (382877813067495*s34)/20691299269312)*f[1865] + 
    ((-37423287*s234)/3278065 + (42225957*s34)/3278065)*f[2006] + 
    ((290103*s234)/79424 - (327333*s34)/79424)*f[2041] + 
    ((-7191267400791*s234)/1616507755415 + (1617811832709*s34)/323301551083)*
     f[2289] + (7*s34*f[2291])/8 + 
    ((-464310199178139509*s234)/4269957691582975 + (104623540585820579*s34)/
       853991538316595)*f[2292] + ((-6460393789203*s234)/923718717380 + 
      (1453709030697*s34)/184743743476)*f[2300] + 
    ((-11495946627*s234)/18214171892 + (12892853457*s34)/18214171892)*
     f[2320] + ((-49721*s234)/119136 + (13361*s34)/29784)*f[2327] + 
    ((3854335*s234)/238272 - (1455209*s34)/79424)*f[2437] + 
    ((6925663971549*s234)/25587008471426 - (4016755675926*s34)/
       12793504235713)*f[2575] + ((-19883*s234)/4964 + (22365*s34)/4964)*
     f[2576] + ((-548313668147383843662*s234)/43762796381033910775 + 
      (120315058374408664798*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s234)/1847437434760 - (2886316187391*s34)/369487486952)*
     f[2579] + ((-567*s234)/9928 + (567*s34)/9928)*f[2606] + 
    (-1/12*s234 - s34/12)*f[2723] + ((238801840097*s234)/437140125408 - 
      (38678560371*s34)/72856687568)*f[2816] + 
    ((9938273382261*s234)/473359656721381 - (79538540098554*s34)/
       3313517597049667)*f[3147] + 
    ((-6916852198204470496*s234)/8752559276206782155 + 
      (6102121379481283248*s34)/8752559276206782155)*f[3150] + 
    ((-9*s234)/2482 + (9*s34)/2482)*f[3158] + (s234/12 - s34/12)*f[3185] + 
    ((19520691427*s234)/4553542973 - (468696267425*s34)/109285031352)*
     f[3295] + ((-7*s234)/96 + (7*s34)/96)*f[3388], 
   (43384*f[4])/44905 + (21692*s34*f[2292])/44905 + 
    (21692*s234*f[2578])/44905 + ((-21692*s234)/44905 + (21692*s34)/44905)*
     f[3150], (19244*f[4])/44905 + (9622*s34*f[2292])/44905 + 
    (9622*s234*f[2578])/44905 + ((-9622*s234)/44905 + (9622*s34)/44905)*
     f[3150], 0, 0, 0, 0, (-22457*f[1])/194449 - 3*f[3] - 
    (25349829247576*f[4])/20353668096195 - (61241*f[12])/388898 - f[32]/3 - 
    f[39]/12 - (5*f[149])/12 + (2067738*f[287])/50362291 - 
    (184*f[288])/5193 + (54501*f[291])/388898 + (10*f[318])/577 + 
    (13*f[435])/12 + ((-35847279*s234)/146888483 + (40203189*s34)/146888483)*
     f[1717] + ((-4272771899640312*s234)/115404261934675 + 
      (191638981784424*s34)/4616170477387)*f[1720] + 
    ((919161*s234)/642838 - (1030851*s34)/642838)*f[1728] + 
    ((113854971502359*s234)/25864124086640 - (25525187537833*s34)/
       5172824817328)*f[1755] + ((113854971502359*s234)/5172824817328 - 
      (127625937689165*s34)/5172824817328)*f[1865] + 
    ((-49897716*s234)/3278065 + (56301276*s34)/3278065)*f[2006] + 
    ((96701*s234)/19856 - (109111*s34)/19856)*f[2041] + 
    ((-9588356534388*s234)/1616507755415 + (2157082443612*s34)/323301551083)*
     f[2289] + (3*s34*f[2291])/2 + 
    ((-1844205278172891476*s234)/12809873074748925 + (138579015571882164*s34)/
       853991538316595)*f[2292] + ((-2153464596401*s234)/230929679345 + 
      (484569676899*s34)/46185935869)*f[2300] + 
    ((-3831982209*s234)/4553542973 + (4297617819*s34)/4553542973)*f[2320] + 
    ((-7455*s234)/9928 + (11803*s34)/14892)*f[2327] + 
    ((408955*s234)/19856 - (1400605*s34)/59568)*f[2437] + 
    ((4617109314366*s234)/12793504235713 - (5355674234568*s34)/
       12793504235713)*f[2575] + ((-19883*s234)/3723 + (7455*s34)/1241)*
     f[2576] + ((-2209424638463137749608*s234)/131288389143101732325 + 
      (160243356894035570824*s34)/8752559276206782155)*f[2578] + 
    ((4271759402797*s234)/461859358690 - (962105395797*s34)/92371871738)*
     f[2579] + ((-189*s234)/2482 + (189*s34)/2482)*f[2606] + 
    (-1/3*s234 - s34/12)*f[2723] + ((27545436227*s234)/36428343784 - 
      (12892853457*s34)/18214171892)*f[2816] + 
    ((13251031176348*s234)/473359656721381 - (106051386798072*s34)/
       3313517597049667)*f[3147] + 
    ((762263428170369232*s234)/8752559276206782155 - 
      (2493602612026954072*s34)/8752559276206782155)*f[3150] + 
    ((-6*s234)/1241 + (6*s34)/1241)*f[3158] + (-1/12*s234 + s34/12)*f[3185] + 
    ((271349176075*s234)/54642515676 - (514125477557*s34)/109285031352)*
     f[3295] + (-1/8*s234 + s34/8)*f[3388], (110364*f[4])/44905 + 
    (55182*s34*f[2292])/44905 + (55182*s234*f[2578])/44905 + 
    ((-55182*s234)/44905 + (55182*s34)/44905)*f[3150], 
   (43112*f[4])/44905 + (21556*s34*f[2292])/44905 + 
    (21556*s234*f[2578])/44905 + ((-21556*s234)/44905 + (21556*s34)/44905)*
     f[3150], 0, (33584*f[4])/44905 + (16792*s34*f[2292])/44905 + 
    (16792*s234*f[2578])/44905 + ((-16792*s234)/44905 + (16792*s34)/44905)*
     f[3150], (-187437*f[1])/777796 - (15*f[3])/4 - 
    (9263357259298*f[4])/1356911206413 - (3196055*f[12])/4666776 - 
    (5*f[32])/12 - (9*f[39])/16 - (155*f[149])/48 + 
    (19092133*f[287])/100724582 - (138*f[288])/577 + 
    (2650115*f[291])/4666776 + (135*f[318])/1154 + (2*f[435])/3 + 
    ((-967876533*s234)/587553932 + (1085486103*s34)/587553932)*f[1717] + 
    ((-28841210322572106*s234)/115404261934675 + (1293563127044862*s34)/
       4616170477387)*f[1720] + ((24817347*s234)/2571352 - 
      (27832977*s34)/2571352)*f[1728] + 
    ((3074084230563693*s234)/103456496346560 - (689180063521491*s34)/
       20691299269312)*f[1755] + ((3074084230563693*s234)/20691299269312 - 
      (3445900317607455*s34)/20691299269312)*f[1865] + 
    ((-336809583*s234)/3278065 + (380033613*s34)/3278065)*f[2006] + 
    ((2610927*s234)/79424 - (2945997*s34)/79424)*f[2041] + 
    ((-64721406607119*s234)/1616507755415 + (14560306494381*s34)/
       323301551083)*f[2289] + (15*s34*f[2291])/8 + 
    ((-4155514080925279581*s234)/4269957691582975 + (936190744863825467*s34)/
       853991538316595)*f[2292] + ((-58143544102827*s234)/923718717380 + 
      (13083381276273*s34)/184743743476)*f[2300] + 
    ((-103463519643*s234)/18214171892 + (116035681113*s34)/18214171892)*
     f[2320] + ((-571589*s234)/119136 + (75637*s34)/14892)*f[2327] + 
    ((33448015*s234)/238272 - (38089355*s34)/238272)*f[2437] + 
    ((62330975743941*s234)/25587008471426 - (36150801083334*s34)/
       12793504235713)*f[2575] + ((-178947*s234)/4964 + (201285*s34)/4964)*
     f[2576] + ((-4887108359928939388158*s234)/43762796381033910775 + 
      (1077003734398870569262*s34)/8752559276206782155)*f[2578] + 
    ((115337503875519*s234)/1847437434760 - (25976845686519*s34)/
       369487486952)*f[2579] + ((-5103*s234)/9928 + (5103*s34)/9928)*
     f[2606] + ((-3*s234)/4 + s34/6)*f[2723] + 
    ((643548832723*s234)/145713375136 - (348107043339*s34)/72856687568)*
     f[2816] + ((89444460440349*s234)/473359656721381 - 
      (715846860886986*s34)/3313517597049667)*f[3147] + 
    ((-24079947065828070624*s234)/8752559276206782155 + 
      (24302189818592626152*s34)/8752559276206782155)*f[3150] + 
    ((-81*s234)/2482 + (81*s34)/2482)*f[3158] + ((-7*s234)/24 + (7*s34)/24)*
     f[3185] + ((3647276476607*s234)/109285031352 - (3935946742499*s34)/
       109285031352)*f[3295] + ((-5*s234)/32 + (5*s34)/32)*f[3388], 
   (20998*f[4])/44905 + (10499*s34*f[2292])/44905 + 
    (10499*s234*f[2578])/44905 + ((-10499*s234)/44905 + (10499*s34)/44905)*
     f[3150], (61744*f[4])/44905 + (30872*s34*f[2292])/44905 + 
    (30872*s234*f[2578])/44905 + ((-30872*s234)/44905 + (30872*s34)/44905)*
     f[3150], 0, (117636*f[4])/44905 + (58818*s34*f[2292])/44905 + 
    (58818*s234*f[2578])/44905 + ((-58818*s234)/44905 + (58818*s34)/44905)*
     f[3150], (10735*f[4])/8981 + (10735*s34*f[2292])/17962 + 
    (10735*s234*f[2578])/17962 + ((-10735*s234)/17962 + (10735*s34)/17962)*
     f[3150], (-87867*f[1])/388898 - (9*f[3])/2 - 
    (1500229403548*f[4])/323074096765 - (390763*f[12])/777796 - f[32]/2 - 
    (3*f[39])/8 - (15*f[149])/8 + (985533*f[287])/7194613 - (92*f[288])/577 + 
    (330103*f[291])/777796 + (45*f[318])/577 + (3*f[435])/2 + 
    ((-322625511*s234)/293776966 + (361828701*s34)/293776966)*f[1717] + 
    ((-19227473548381404*s234)/115404261934675 + (862375418029908*s34)/
       4616170477387)*f[1720] + ((8272449*s234)/1285676 - 
      (9277659*s34)/1285676)*f[1728] + 
    ((1024694743521231*s234)/51728248173280 - (229726687840497*s34)/
       10345649634656)*f[1755] + ((1024694743521231*s234)/10345649634656 - 
      (1148633439202485*s34)/10345649634656)*f[1865] + 
    ((-224539722*s234)/3278065 + (253355742*s34)/3278065)*f[2006] + 
    ((870309*s234)/39712 - (981999*s34)/39712)*f[2041] + 
    ((-43147604404746*s234)/1616507755415 + (9706870996254*s34)/323301551083)*
     f[2289] + (9*s34*f[2291])/4 + 
    ((-2770497905361372894*s234)/4269957691582975 + (124846813657755018*s34)/
       170798307663319)*f[2292] + ((-19381181367609*s234)/461859358690 + 
      (4361127092091*s34)/92371871738)*f[2300] + 
    ((-34487839881*s234)/9107085946 + (38678560371*s34)/9107085946)*f[2320] + 
    ((-15843*s234)/4964 + (67095*s34)/19856)*f[2327] + 
    ((3717825*s234)/39712 - (4239045*s34)/39712)*f[2437] + 
    ((20776991914647*s234)/12793504235713 - (24100534055556*s34)/
       12793504235713)*f[2575] + ((-59649*s234)/2482 + (67095*s34)/2482)*
     f[2576] + ((-3267615170632129299732*s234)/43762796381033910775 + 
      (718709373353284308468*s34)/8752559276206782155)*f[2578] + 
    ((38445834625173*s234)/923718717380 - (8658948562173*s34)/184743743476)*
     f[2579] + ((-1701*s234)/4964 + (1701*s34)/4964)*f[2606] - 
    (3*s234*f[2723])/4 + ((220587668205*s234)/72856687568 - 
      (116035681113*s34)/36428343784)*f[2816] + 
    ((59629640293566*s234)/473359656721381 - (477231240591324*s34)/
       3313517597049667)*f[3147] + 
    ((-14462809597301540256*s234)/8752559276206782155 + 
      (13232548112105249136*s34)/8752559276206782155)*f[3150] + 
    ((-27*s234)/1241 + (27*s34)/1241)*f[3158] + ((-3*s234)/16 + (3*s34)/16)*
     f[3185] + ((1641755685369*s234)/72856687568 - (1733625237537*s34)/
       72856687568)*f[3295] + ((-3*s234)/16 + (3*s34)/16)*f[3388], 
   (35538*f[4])/44905 + (17769*s34*f[2292])/44905 + 
    (17769*s234*f[2578])/44905 + ((-17769*s234)/44905 + (17769*s34)/44905)*
     f[3150], (35496*f[4])/44905 + (17748*s34*f[2292])/44905 + 
    (17748*s234*f[2578])/44905 + ((-17748*s234)/44905 + (17748*s34)/44905)*
     f[3150], 0, (103812*f[4])/44905 + (51906*s34*f[2292])/44905 + 
    (51906*s234*f[2578])/44905 + ((-51906*s234)/44905 + (51906*s34)/44905)*
     f[3150], (129882*f[4])/44905 + (64941*s34*f[2292])/44905 + 
    (64941*s234*f[2578])/44905 + ((-64941*s234)/44905 + (64941*s34)/44905)*
     f[3150], (12177*f[4])/6415 + (12177*s34*f[2292])/12830 + 
    (12177*s234*f[2578])/12830 + ((-12177*s234)/12830 + (12177*s34)/12830)*
     f[3150], (2537817*f[4])/898100 + (2537817*s34*f[2292])/1796200 + 
    (2537817*s234*f[2578])/1796200 + ((-2537817*s234)/1796200 + 
      (2537817*s34)/1796200)*f[3150], (56576*f[4])/44905 - f[580] + 
    ((-68926983*s234)/41968138 + (68926983*s34)/41968138)*f[1717] + 
    ((2*s234)/3 - (2*s34)/3)*f[1718] + 
    ((-33870540663478996*s234)/181349554468775 + (33870540663478996*s34)/
       181349554468775)*f[1720] + (-2*s234 + 2*s34)*f[1721] + 
    (2*s234 - 2*s34)*f[1724] + ((778377*s234)/183668 - (778377*s34)/183668)*
     f[1728] + ((17179180883927651*s234)/731585224164960 - 
      (17179180883927651*s34)/731585224164960)*f[1755] + 
    ((17179180883927651*s234)/146317044832992 - (17179180883927651*s34)/
       146317044832992)*f[1865] + ((-1783402898*s234)/36058715 + 
      (1783402898*s34)/36058715)*f[2006] + 
    ((20737243*s234)/1310496 - (20737243*s34)/1310496)*f[2041] + 
    ((-46047109238769*s234)/2540226472795 + (46047109238769*s34)/
       2540226472795)*f[2289] + ((2*s234)/3 - (2*s34)/3)*f[2290] + 
    ((-9429595133662952198*s234)/20129800546034025 + 
      (9442275944215144838*s34)/20129800546034025)*f[2292] + 
    ((-74848503562001*s234)/2540226472795 + (74848503562001*s34)/
       2540226472795)*f[2300] + ((625198383*s234)/1301012278 - 
      (625198383*s34)/1301012278)*f[2320] + 
    ((-288437*s234)/655248 + (288437*s34)/655248)*f[2327] + 
    ((92065205*s234)/1310496 - (92065205*s34)/1310496)*f[2437] + 
    ((186235629317844*s234)/140728546592843 - (186235629317844*s34)/
       140728546592843)*f[2575] + ((-119635*s234)/7446 + (119635*s34)/7446)*
     f[2576] + ((-63005868843635234033948*s234)/1444172280574119055575 + 
      (63915628235081190605468*s34)/1444172280574119055575)*f[2578] + 
    ((298710157220129*s234)/10160905891180 - (298710157220129*s34)/
       10160905891180)*f[2579] + (-1/2*s234 + s34/2)*f[2582] + 
    ((-1011*s234)/4964 + (1011*s34)/4964)*f[2606] + 
    ((-2135*s234)/264 + (2135*s34)/264)*f[2723] + 
    ((1989480051*s234)/2602024556 - (1989480051*s34)/2602024556)*f[2816] + 
    (-2*s234 + (5*s34)/2)*f[2868] + 
    ((5915199803590101*s234)/36448693567546337 - (5915199803590101*s34)/
       36448693567546337)*f[3147] + 
    ((420916050069228832928*s234)/57766891222964762223 - 
      (420916050069228832928*s34)/57766891222964762223)*f[3150] + 
    ((2*s234)/11 - (2*s34)/11)*f[3151] + ((27*s234)/2482 - (27*s34)/2482)*
     f[3158] + ((-1327*s234)/1584 + (1327*s34)/1584)*f[3185] + 
    ((2162201226833*s234)/1030401724176 - (2162201226833*s34)/1030401724176)*
     f[3295] + ((-3*s234)/8 + (3*s34)/8)*f[3388], 0, 
   (29376*f[4])/44905 + (14688*s34*f[2292])/44905 + 
    (14688*s234*f[2578])/44905 + ((-14688*s234)/44905 + (14688*s34)/44905)*
     f[3150], (29289*f[1])/194449 + 3*f[3] - (1719667776136*f[4])/
     969222290295 + (390763*f[12])/1166694 + f[32]/3 + f[39]/4 - 
    (11*f[149])/4 - (657022*f[287])/7194613 + (184*f[288])/1731 - 
    (330103*f[291])/1166694 - (30*f[318])/577 - (11*f[435])/2 + 
    ((107541837*s234)/146888483 - (120609567*s34)/146888483)*f[1717] + 
    ((12818315698920936*s234)/115404261934675 - (574916945353272*s34)/
       4616170477387)*f[1720] + ((-2757483*s234)/642838 + 
      (3092553*s34)/642838)*f[1728] + 
    ((-341564914507077*s234)/25864124086640 + (76575562613499*s34)/
       5172824817328)*f[1755] + ((-341564914507077*s234)/5172824817328 + 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((149693148*s234)/3278065 - (168903828*s34)/3278065)*f[2006] + 
    ((-290103*s234)/19856 + (327333*s34)/19856)*f[2041] + 
    ((28765069603164*s234)/1616507755415 - (6471247330836*s34)/323301551083)*
     f[2289] - (3*s34*f[2291])/2 + 
    ((1838618627370177236*s234)/4269957691582975 - (83231209105170012*s34)/
       170798307663319)*f[2292] + ((6460393789203*s234)/230929679345 - 
      (1453709030697*s34)/46185935869)*f[2300] + 
    ((11495946627*s234)/4553542973 - (12892853457*s34)/4553542973)*f[2320] + 
    ((24847*s234)/9928 - (3261*s34)/1241)*f[2327] + 
    ((-1202045*s234)/19856 + (1415497*s34)/19856)*f[2437] + 
    ((-13851327943098*s234)/12793504235713 + (16067022703704*s34)/
       12793504235713)*f[2575] + ((19883*s234)/1241 - (22365*s34)/1241)*
     f[2576] + ((2105247645211896219128*s234)/43762796381033910775 - 
      (482320559128690552632*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s234)/461859358690 + (2886316187391*s34)/92371871738)*
     f[2579] + ((567*s234)/2482 - (567*s34)/2482)*f[2606] + 
    ((3*s234)/2 + s34/2)*f[2723] + ((-73529222735*s234)/36428343784 + 
      (38678560371*s34)/18214171892)*f[2816] + 
    ((-39753093529044*s234)/473359656721381 + (318154160394216*s34)/
       3313517597049667)*f[3147] + 
    ((7097091550333549248*s234)/8752559276206782155 - 
      (7708356828794811312*s34)/8752559276206782155)*f[3150] + 
    ((18*s234)/1241 - (18*s34)/1241)*f[3158] + (s234/2 - s34/2)*f[3185] + 
    ((-64422136789*s234)/4553542973 + (286660768103*s34)/18214171892)*
     f[3295] + (s234/8 - s34/8)*f[3388], 0, (-23664*f[4])/8981 - 
    (11832*s34*f[2292])/8981 - (11832*s234*f[2578])/8981 + 
    ((11832*s234)/8981 - (11832*s34)/8981)*f[3150], 0, 0, 0, 0, 
   (29289*f[1])/194449 + 3*f[3] - (1508318824648*f[4])/969222290295 + 
    (390763*f[12])/1166694 + f[32]/3 + f[39]/4 - (7*f[149])/4 - 
    (657022*f[287])/7194613 + (184*f[288])/1731 - (330103*f[291])/1166694 - 
    (30*f[318])/577 - (9*f[435])/2 + ((107541837*s234)/146888483 - 
      (120609567*s34)/146888483)*f[1717] + 
    ((12818315698920936*s234)/115404261934675 - (574916945353272*s34)/
       4616170477387)*f[1720] + ((-2757483*s234)/642838 + 
      (3092553*s34)/642838)*f[1728] + 
    ((-341564914507077*s234)/25864124086640 + (76575562613499*s34)/
       5172824817328)*f[1755] + ((-341564914507077*s234)/5172824817328 + 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((149693148*s234)/3278065 - (168903828*s34)/3278065)*f[2006] + 
    ((-290103*s234)/19856 + (327333*s34)/19856)*f[2041] + 
    ((28765069603164*s234)/1616507755415 - (6471247330836*s34)/323301551083)*
     f[2289] - (3*s34*f[2291])/2 + 
    ((1844205278172891476*s234)/4269957691582975 - (417180264839681004*s34)/
       853991538316595)*f[2292] + ((6460393789203*s234)/230929679345 - 
      (1453709030697*s34)/46185935869)*f[2300] + 
    ((11495946627*s234)/4553542973 - (12892853457*s34)/4553542973)*f[2320] + 
    ((22365*s234)/9928 - (11803*s34)/4964)*f[2327] + 
    ((-1226865*s234)/19856 + (1430389*s34)/19856)*f[2437] + 
    ((-13851327943098*s234)/12793504235713 + (16067022703704*s34)/
       12793504235713)*f[2575] + ((19883*s234)/1241 - (22365*s34)/1241)*
     f[2576] + ((2110019110551647739608*s234)/43762796381033910775 - 
      (482320559128690552632*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s234)/461859358690 + (2886316187391*s34)/92371871738)*
     f[2579] + ((567*s234)/2482 - (567*s34)/2482)*f[2606] + 
    (s234 + s34/2)*f[2723] + ((-73529222735*s234)/36428343784 + 
      (38678560371*s34)/18214171892)*f[2816] + 
    ((-39753093529044*s234)/473359656721381 + (318154160394216*s34)/
       3313517597049667)*f[3147] + 
    ((17594315297786894304*s234)/8752559276206782155 - 
      (18205580576248156368*s34)/8752559276206782155)*f[3150] + 
    ((18*s234)/1241 - (18*s34)/1241)*f[3158] + (s234/4 - s34/4)*f[3185] + 
    ((-271349176075*s234)/18214171892 + (150160698511*s34)/9107085946)*
     f[3295] + (s234/8 - s34/8)*f[3388], (39168*f[4])/44905 + 
    (19584*s34*f[2292])/44905 + (19584*s234*f[2578])/44905 + 
    ((-19584*s234)/44905 + (19584*s34)/44905)*f[3150], 
   (-3264*f[4])/44905 - (1632*s34*f[2292])/44905 - 
    (1632*s234*f[2578])/44905 + ((1632*s234)/44905 - (1632*s34)/44905)*
     f[3150], 0, (8976*f[4])/44905 + (4488*s34*f[2292])/44905 + 
    (4488*s234*f[2578])/44905 + ((-4488*s234)/44905 + (4488*s34)/44905)*
     f[3150], -f[149] - f[435] + (s34*f[2437])/2 + (s234*f[2723])/2 + 
    (-1/2*s234 + s34/2)*f[3295], (-19584*f[4])/44905 - 
    (9792*s34*f[2292])/44905 - (9792*s234*f[2578])/44905 + 
    ((9792*s234)/44905 - (9792*s34)/44905)*f[3150], 
   (-58752*f[4])/44905 - (29376*s34*f[2292])/44905 - 
    (29376*s234*f[2578])/44905 + ((29376*s234)/44905 - (29376*s34)/44905)*
     f[3150], 0, (19584*f[4])/44905 + (9792*s34*f[2292])/44905 + 
    (9792*s234*f[2578])/44905 + ((-9792*s234)/44905 + (9792*s34)/44905)*
     f[3150], (-29376*f[4])/44905 - (14688*s34*f[2292])/44905 - 
    (14688*s234*f[2578])/44905 + ((14688*s234)/44905 - (14688*s34)/44905)*
     f[3150], 0, (19584*f[4])/44905 + (9792*s34*f[2292])/44905 + 
    (9792*s234*f[2578])/44905 + ((-9792*s234)/44905 + (9792*s34)/44905)*
     f[3150], 0, 0, (-39168*f[4])/44905 - (19584*s34*f[2292])/44905 - 
    (19584*s234*f[2578])/44905 + ((19584*s234)/44905 - (19584*s34)/44905)*
     f[3150], (19584*f[4])/44905 + (9792*s34*f[2292])/44905 + 
    (9792*s234*f[2578])/44905 + ((-9792*s234)/44905 + (9792*s34)/44905)*
     f[3150], (-9792*f[4])/44905 - (4896*s34*f[2292])/44905 - 
    (4896*s234*f[2578])/44905 + ((4896*s234)/44905 - (4896*s34)/44905)*
     f[3150], (7344*f[4])/44905 + (3672*s34*f[2292])/44905 + 
    (3672*s234*f[2578])/44905 + ((-3672*s234)/44905 + (3672*s34)/44905)*
     f[3150], (9792*f[4])/44905 + (4896*s34*f[2292])/44905 + 
    (4896*s234*f[2578])/44905 + ((-4896*s234)/44905 + (4896*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (-2*f[2])/3 - (2*f[288])/3 + 
    ((-1925943847*s234)/293776966 + (1925943847*s34)/293776966)*f[1717] + 
    ((-108790494227055356*s234)/115404261934675 + (108790494227055356*s34)/
       115404261934675)*f[1720] + ((-4*s234)/3 + (4*s34)/3)*f[1721] + 
    ((45163521*s234)/1285676 - (45163521*s34)/1285676)*f[1728] + 
    ((39351168595221047*s234)/349165675169640 - (39351168595221047*s34)/
       349165675169640)*f[1755] + ((39351168595221047*s234)/69833135033928 - 
      (39351168595221047*s34)/69833135033928)*f[1865] + 
    ((-239775052*s234)/655613 + (239775052*s34)/655613)*f[2006] + 
    ((6970205*s234)/59568 - (6970205*s34)/59568)*f[2041] + 
    ((-932260880207761*s234)/6466031021660 + (932260880207761*s34)/
       6466031021660)*f[2289] + (s34*f[2290])/3 + 
    ((-14895670987960907626*s234)/4269957691582975 + 
      (14895670987960907626*s34)/4269957691582975)*f[2292] + 
    ((-640037860372921*s234)/2771156152140 + (640037860372921*s34)/
       2771156152140)*f[2300] + ((-478791863003*s234)/27321257838 + 
      (478791863003*s34)/27321257838)*f[2320] + 
    ((-2040185*s234)/79424 + (2040185*s34)/79424)*f[2327] + 
    ((108801325*s234)/238272 - (108801325*s34)/238272)*f[2437] + 
    ((230963899450121*s234)/25587008471426 - (230963899450121*s34)/
       25587008471426)*f[2575] + ((-976963*s234)/7446 + (979445*s34)/7446)*
     f[2576] + ((-158488946282685249375832*s234)/393865167429305196975 + 
      (158488946282685249375832*s34)/393865167429305196975)*f[2578] + 
    ((1260442604163527*s234)/5542312304280 - (1260442604163527*s34)/
       5542312304280)*f[2579] + ((-8277*s234)/4964 + (8277*s34)/4964)*
     f[2606] + ((-97*s234)/48 + (97*s34)/48)*f[2723] + 
    ((515220206787*s234)/36428343784 - (515220206787*s34)/36428343784)*
     f[2816] + ((2639042951409390*s234)/3313517597049667 - 
      (2639042951409390*s34)/3313517597049667)*f[3147] + 
    ((2227884451203001132*s234)/3751096832660049495 - 
      (2227884451203001132*s34)/3751096832660049495)*f[3150] + 
    (s234/2 - s34/2)*f[3151] + ((105*s234)/1241 - (105*s34)/1241)*f[3158] + 
    ((-821*s234)/288 + (821*s34)/288)*f[3185] + 
    ((132341287660777*s234)/1311420376224 - (132341287660777*s34)/
       1311420376224)*f[3295], (58578*f[1])/194449 + 6*f[3] + 
    (6000917614192*f[4])/969222290295 + (390763*f[12])/583347 + (2*f[32])/3 + 
    f[39]/2 + (5*f[149])/2 - (1314044*f[287])/7194613 + (368*f[288])/1731 - 
    (330103*f[291])/583347 - (60*f[318])/577 - 2*f[435] + 
    ((215083674*s234)/146888483 - (241219134*s34)/146888483)*f[1717] + 
    ((25636631397841872*s234)/115404261934675 - (1149833890706544*s34)/
       4616170477387)*f[1720] + ((-2757483*s234)/321419 + 
      (3092553*s34)/321419)*f[1728] + 
    ((-341564914507077*s234)/12932062043320 + (76575562613499*s34)/
       2586412408664)*f[1755] + ((-341564914507077*s234)/2586412408664 + 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((299386296*s234)/3278065 - (337807656*s34)/3278065)*f[2006] + 
    ((-290103*s234)/9928 + (327333*s34)/9928)*f[2041] + 
    ((57530139206328*s234)/1616507755415 - (12942494661672*s34)/323301551083)*
     f[2289] - 3*s34*f[2291] + ((3693997207148497192*s234)/4269957691582975 - 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((12920787578406*s234)/230929679345 - (2907418061394*s34)/46185935869)*
     f[2300] + ((22991893254*s234)/4553542973 - (25785706914*s34)/4553542973)*
     f[2320] + ((5281*s234)/1241 - (22365*s34)/4964)*f[2327] + 
    ((-1239275*s234)/9928 + (1413015*s34)/9928)*f[2437] + 
    ((-27702655886196*s234)/12793504235713 + (32134045407408*s34)/
       12793504235713)*f[2575] + ((39766*s234)/1241 - (44730*s34)/1241)*
     f[2576] + ((4356820227509505732976*s234)/43762796381033910775 - 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s234)/230929679345 + (2886316187391*s34)/46185935869)*
     f[2579] + ((567*s234)/1241 - (567*s34)/1241)*f[2606] + s234*f[2723] + 
    ((-73529222735*s234)/18214171892 + (38678560371*s34)/9107085946)*
     f[2816] + ((-79506187058088*s234)/473359656721381 + 
      (636308320788432*s34)/3313517597049667)*f[3147] + 
    ((19283746129735387008*s234)/8752559276206782155 - 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((36*s234)/1241 - (36*s34)/1241)*f[3158] + (s234/4 - s34/4)*f[3185] + 
    ((-547251895123*s234)/18214171892 + (577875079179*s34)/18214171892)*
     f[3295] + (s234/4 - s34/4)*f[3388], (148188*f[4])/44905 + 
    (74094*s34*f[2292])/44905 + (74094*s234*f[2578])/44905 + 
    ((-74094*s234)/44905 + (74094*s34)/44905)*f[3150], 
   (29289*f[1])/194449 + 3*f[3] - (803822319688*f[4])/969222290295 + 
    (390763*f[12])/1166694 + f[32]/3 + f[39]/4 - (7*f[149])/4 - 
    (657022*f[287])/7194613 + (184*f[288])/1731 - (330103*f[291])/1166694 - 
    (30*f[318])/577 - 4*f[435] + ((107541837*s234)/146888483 - 
      (120609567*s34)/146888483)*f[1717] + 
    ((12818315698920936*s234)/115404261934675 - (574916945353272*s34)/
       4616170477387)*f[1720] + ((-2757483*s234)/642838 + 
      (3092553*s34)/642838)*f[1728] + 
    ((-341564914507077*s234)/25864124086640 + (76575562613499*s34)/
       5172824817328)*f[1755] + ((-341564914507077*s234)/5172824817328 + 
      (382877813067495*s34)/5172824817328)*f[1865] + 
    ((149693148*s234)/3278065 - (168903828*s34)/3278065)*f[2006] + 
    ((-290103*s234)/19856 + (327333*s34)/19856)*f[2041] + 
    ((28765069603164*s234)/1616507755415 - (6471247330836*s34)/323301551083)*
     f[2289] - (3*s34*f[2291])/2 + 
    ((1838618627370177236*s234)/4269957691582975 - (83231209105170012*s34)/
       170798307663319)*f[2292] + ((6460393789203*s234)/230929679345 - 
      (1453709030697*s34)/46185935869)*f[2300] + 
    ((11495946627*s234)/4553542973 - (12892853457*s34)/4553542973)*f[2320] + 
    ((24847*s234)/9928 - (3261*s34)/1241)*f[2327] + 
    ((-1202045*s234)/19856 + (1405569*s34)/19856)*f[2437] + 
    ((-13851327943098*s234)/12793504235713 + (16067022703704*s34)/
       12793504235713)*f[2575] + ((19883*s234)/1241 - (22365*s34)/1241)*
     f[2576] + ((2092523737639225497848*s234)/43762796381033910775 - 
      (479139582235522872312*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s234)/461859358690 + (2886316187391*s34)/92371871738)*
     f[2579] + ((567*s234)/2482 - (567*s34)/2482)*f[2606] + 2*s234*f[2723] + 
    ((-73529222735*s234)/36428343784 + (38678560371*s34)/18214171892)*
     f[2816] + ((-39753093529044*s234)/473359656721381 + 
      (318154160394216*s34)/3313517597049667)*f[3147] + 
    ((9641873064867693504*s234)/8752559276206782155 - 
      (8821698741403499424*s34)/8752559276206782155)*f[3150] + 
    ((18*s234)/1241 - (18*s34)/1241)*f[3158] + (s234/2 - s34/2)*f[3185] + 
    ((-133397816551*s234)/9107085946 + (141053612565*s34)/9107085946)*
     f[3295] + (s234/8 - s34/8)*f[3388], (-47328*f[4])/44905 - 
    (23664*s34*f[2292])/44905 - (23664*s234*f[2578])/44905 + 
    ((23664*s234)/44905 - (23664*s34)/44905)*f[3150], 
   (-15504*f[4])/6415 - (7752*s34*f[2292])/6415 - (7752*s234*f[2578])/6415 + 
    ((7752*s234)/6415 - (7752*s34)/6415)*f[3150], 0, 0, 0, 0, 
   (58578*f[1])/194449 + 6*f[3] + (3464730196336*f[4])/969222290295 + 
    (390763*f[12])/583347 + (2*f[32])/3 + f[39]/2 + f[149]/2 - 
    (1314044*f[287])/7194613 + (368*f[288])/1731 - (330103*f[291])/583347 - 
    (60*f[318])/577 - 4*f[435] + ((215083674*s234)/146888483 - 
      (241219134*s34)/146888483)*f[1717] + 
    ((25636631397841872*s234)/115404261934675 - (1149833890706544*s34)/
       4616170477387)*f[1720] + ((-2757483*s234)/321419 + 
      (3092553*s34)/321419)*f[1728] + 
    ((-341564914507077*s234)/12932062043320 + (76575562613499*s34)/
       2586412408664)*f[1755] + ((-341564914507077*s234)/2586412408664 + 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((299386296*s234)/3278065 - (337807656*s34)/3278065)*f[2006] + 
    ((-290103*s234)/9928 + (327333*s34)/9928)*f[2041] + 
    ((57530139206328*s234)/1616507755415 - (12942494661672*s34)/323301551083)*
     f[2289] - 3*s34*f[2291] + ((3688410556345782952*s234)/4269957691582975 - 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((12920787578406*s234)/230929679345 - (2907418061394*s34)/46185935869)*
     f[2300] + ((22991893254*s234)/4553542973 - (25785706914*s34)/4553542973)*
     f[2320] + ((22365*s234)/4964 - (11803*s34)/2482)*f[2327] + 
    ((-1226865*s234)/9928 + (1410533*s34)/9928)*f[2437] + 
    ((-27702655886196*s234)/12793504235713 + (32134045407408*s34)/
       12793504235713)*f[2575] + ((39766*s234)/1241 - (44730*s34)/1241)*
     f[2576] + ((4299562643432487487216*s234)/43762796381033910775 - 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s234)/230929679345 + (2886316187391*s34)/46185935869)*
     f[2579] + ((567*s234)/1241 - (567*s34)/1241)*f[2606] + 2*s234*f[2723] + 
    ((-73529222735*s234)/18214171892 + (38678560371*s34)/9107085946)*
     f[2816] + ((-79506187058088*s234)/473359656721381 + 
      (636308320788432*s34)/3313517597049667)*f[3147] + 
    ((19283746129735387008*s234)/8752559276206782155 - 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((36*s234)/1241 - (36*s34)/1241)*f[3158] + (s234/2 - s34/2)*f[3185] + 
    ((-271349176075*s234)/9107085946 + (286660768103*s34)/9107085946)*
     f[3295] + (s234/4 - s34/4)*f[3388], (-108912*f[4])/44905 - 
    (54456*s34*f[2292])/44905 - (54456*s234*f[2578])/44905 + 
    ((54456*s234)/44905 - (54456*s34)/44905)*f[3150], 
   (-50592*f[4])/44905 - (25296*s34*f[2292])/44905 - 
    (25296*s234*f[2578])/44905 + ((25296*s234)/44905 - (25296*s34)/44905)*
     f[3150], 0, (-29376*f[4])/44905 - (14688*s34*f[2292])/44905 - 
    (14688*s234*f[2578])/44905 + ((14688*s234)/44905 - (14688*s34)/44905)*
     f[3150], (87867*f[1])/194449 + 9*f[3] + (515552180824*f[4])/
     64614819353 + (390763*f[12])/388898 + f[32] + (3*f[39])/4 + 
    (11*f[149])/4 - (1971066*f[287])/7194613 + (184*f[288])/577 - 
    (330103*f[291])/388898 - (90*f[318])/577 - 4*f[435] + 
    ((322625511*s234)/146888483 - (361828701*s34)/146888483)*f[1717] + 
    ((38454947096762808*s234)/115404261934675 - (1724750836059816*s34)/
       4616170477387)*f[1720] + ((-8272449*s234)/642838 + 
      (9277659*s34)/642838)*f[1728] + 
    ((-1024694743521231*s234)/25864124086640 + (229726687840497*s34)/
       5172824817328)*f[1755] + ((-1024694743521231*s234)/5172824817328 + 
      (1148633439202485*s34)/5172824817328)*f[1865] + 
    ((449079444*s234)/3278065 - (506711484*s34)/3278065)*f[2006] + 
    ((-870309*s234)/19856 + (981999*s34)/19856)*f[2041] + 
    ((86295208809492*s234)/1616507755415 - (19413741992508*s34)/323301551083)*
     f[2289] - (9*s34*f[2291])/2 + 
    ((5538202485321388668*s234)/4269957691582975 - (249693627315510036*s34)/
       170798307663319)*f[2292] + ((19381181367609*s234)/230929679345 - 
      (4361127092091*s34)/46185935869)*f[2300] + 
    ((34487839881*s234)/4553542973 - (38678560371*s34)/4553542973)*f[2320] + 
    ((64613*s234)/9928 - (8542*s34)/1241)*f[2327] + 
    ((-3705415*s234)/19856 + (4236563*s34)/19856)*f[2437] + 
    ((-41553983829294*s234)/12793504235713 + (48201068111112*s34)/
       12793504235713)*f[2575] + ((59649*s234)/1241 - (67095*s34)/1241)*
     f[2576] + ((6506601549225749476584*s234)/43762796381033910775 - 
      (1437418746706568616936*s34)/8752559276206782155)*f[2578] + 
    ((-38445834625173*s234)/461859358690 + (8658948562173*s34)/92371871738)*
     f[2579] + ((1701*s234)/2482 - (1701*s34)/2482)*f[2606] + 
    2*s234*f[2723] + ((-220587668205*s234)/36428343784 + 
      (116035681113*s34)/18214171892)*f[2816] + 
    ((-119259280587132*s234)/473359656721381 + (954462481182648*s34)/
       3313517597049667)*f[3147] + 
    ((28925619194603080512*s234)/8752559276206782155 - 
      (26465096224210498272*s34)/8752559276206782155)*f[3150] + 
    ((54*s234)/1241 - (54*s34)/1241)*f[3158] + (s234/2 - s34/2)*f[3185] + 
    ((-409300535599*s234)/9107085946 + (432267923641*s34)/9107085946)*
     f[3295] + ((3*s234)/8 - (3*s34)/8)*f[3388], 
   (-117864*f[4])/44905 - (58932*s34*f[2292])/44905 - 
    (58932*s234*f[2578])/44905 + ((58932*s234)/44905 - (58932*s34)/44905)*
     f[3150], (-172992*f[4])/44905 - (86496*s34*f[2292])/44905 - 
    (86496*s234*f[2578])/44905 + ((86496*s234)/44905 - (86496*s34)/44905)*
     f[3150], 0, (133104*f[4])/44905 + (66552*s34*f[2292])/44905 + 
    (66552*s234*f[2578])/44905 + ((-66552*s234)/44905 + (66552*s34)/44905)*
     f[3150], (31356*f[4])/44905 + (15678*s34*f[2292])/44905 + 
    (15678*s234*f[2578])/44905 + ((-15678*s234)/44905 + (15678*s34)/44905)*
     f[3150], (-58578*f[1])/194449 - 6*f[3] - (6000917614192*f[4])/
     969222290295 - (390763*f[12])/583347 - (2*f[32])/3 - f[39]/2 - 
    (5*f[149])/2 + (1314044*f[287])/7194613 - (368*f[288])/1731 + 
    (330103*f[291])/583347 + (60*f[318])/577 + 2*f[435] + 
    ((-215083674*s234)/146888483 + (241219134*s34)/146888483)*f[1717] + 
    ((-25636631397841872*s234)/115404261934675 + (1149833890706544*s34)/
       4616170477387)*f[1720] + ((2757483*s234)/321419 - 
      (3092553*s34)/321419)*f[1728] + 
    ((341564914507077*s234)/12932062043320 - (76575562613499*s34)/
       2586412408664)*f[1755] + ((341564914507077*s234)/2586412408664 - 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((-299386296*s234)/3278065 + (337807656*s34)/3278065)*f[2006] + 
    ((290103*s234)/9928 - (327333*s34)/9928)*f[2041] + 
    ((-57530139206328*s234)/1616507755415 + (12942494661672*s34)/
       323301551083)*f[2289] + 3*s34*f[2291] + 
    ((-3693997207148497192*s234)/4269957691582975 + (166462418210340024*s34)/
       170798307663319)*f[2292] + ((-12920787578406*s234)/230929679345 + 
      (2907418061394*s34)/46185935869)*f[2300] + 
    ((-22991893254*s234)/4553542973 + (25785706914*s34)/4553542973)*f[2320] + 
    ((-5281*s234)/1241 + (22365*s34)/4964)*f[2327] + 
    ((1239275*s234)/9928 - (1413015*s34)/9928)*f[2437] + 
    ((27702655886196*s234)/12793504235713 - (32134045407408*s34)/
       12793504235713)*f[2575] + ((-39766*s234)/1241 + (44730*s34)/1241)*
     f[2576] + ((-4356820227509505732976*s234)/43762796381033910775 + 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s234)/230929679345 - (2886316187391*s34)/46185935869)*
     f[2579] + ((-567*s234)/1241 + (567*s34)/1241)*f[2606] - s234*f[2723] + 
    ((73529222735*s234)/18214171892 - (38678560371*s34)/9107085946)*f[2816] + 
    ((79506187058088*s234)/473359656721381 - (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((-19283746129735387008*s234)/8752559276206782155 + 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((-36*s234)/1241 + (36*s34)/1241)*f[3158] + (-1/4*s234 + s34/4)*f[3185] + 
    ((547251895123*s234)/18214171892 - (577875079179*s34)/18214171892)*
     f[3295] + (-1/4*s234 + s34/4)*f[3388], (-89592*f[4])/44905 - 
    (44796*s34*f[2292])/44905 - (44796*s234*f[2578])/44905 + 
    ((44796*s234)/44905 - (44796*s34)/44905)*f[3150], 
   (47328*f[4])/44905 + (23664*s34*f[2292])/44905 + 
    (23664*s234*f[2578])/44905 + ((-23664*s234)/44905 + (23664*s34)/44905)*
     f[3150], 0, (-41424*f[4])/44905 - (20712*s34*f[2292])/44905 - 
    (20712*s234*f[2578])/44905 + ((20712*s234)/44905 - (20712*s34)/44905)*
     f[3150], (42696*f[4])/44905 + (21348*s34*f[2292])/44905 + 
    (21348*s234*f[2578])/44905 + ((-21348*s234)/44905 + (21348*s34)/44905)*
     f[3150], (7212*f[4])/44905 + (3606*s34*f[2292])/44905 + 
    (3606*s234*f[2578])/44905 + ((-3606*s234)/44905 + (3606*s34)/44905)*
     f[3150], (25098*f[4])/44905 + (12549*s34*f[2292])/44905 + 
    (12549*s234*f[2578])/44905 + ((-12549*s234)/44905 + (12549*s34)/44905)*
     f[3150], (19584*f[4])/44905 + (9792*s34*f[2292])/44905 + 
    (9792*s234*f[2578])/44905 + ((-9792*s234)/44905 + (9792*s34)/44905)*
     f[3150], (16452*f[4])/44905 + (8226*s34*f[2292])/44905 + 
    (8226*s234*f[2578])/44905 + ((-8226*s234)/44905 + (8226*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (61596*f[4])/44905 + (30798*s34*f[2292])/44905 + 
    (30798*s234*f[2578])/44905 + ((-30798*s234)/44905 + (30798*s34)/44905)*
     f[3150], (4*f[2])/3 + (4*f[288])/3 + 
    ((1925943847*s234)/146888483 - (1925943847*s34)/146888483)*f[1717] + 
    ((217580988454110712*s234)/115404261934675 - (217580988454110712*s34)/
       115404261934675)*f[1720] + ((8*s234)/3 - (8*s34)/3)*f[1721] + 
    ((-45163521*s234)/642838 + (45163521*s34)/642838)*f[1728] + 
    ((-39351168595221047*s234)/174582837584820 + (39351168595221047*s34)/
       174582837584820)*f[1755] + ((-39351168595221047*s234)/34916567516964 + 
      (39351168595221047*s34)/34916567516964)*f[1865] + 
    ((479550104*s234)/655613 - (479550104*s34)/655613)*f[2006] + 
    ((-6970205*s234)/29784 + (6970205*s34)/29784)*f[2041] + 
    ((932260880207761*s234)/3233015510830 - (932260880207761*s34)/
       3233015510830)*f[2289] - (2*s34*f[2290])/3 + 
    ((29791341975921815252*s234)/4269957691582975 - 
      (29791341975921815252*s34)/4269957691582975)*f[2292] + 
    ((640037860372921*s234)/1385578076070 - (640037860372921*s34)/
       1385578076070)*f[2300] + ((478791863003*s234)/13660628919 - 
      (478791863003*s34)/13660628919)*f[2320] + 
    ((2040185*s234)/39712 - (2040185*s34)/39712)*f[2327] + 
    ((-108801325*s234)/119136 + (108801325*s34)/119136)*f[2437] + 
    ((-230963899450121*s234)/12793504235713 + (230963899450121*s34)/
       12793504235713)*f[2575] + ((976963*s234)/3723 - (979445*s34)/3723)*
     f[2576] + ((316977892565370498751664*s234)/393865167429305196975 - 
      (316977892565370498751664*s34)/393865167429305196975)*f[2578] + 
    ((-1260442604163527*s234)/2771156152140 + (1260442604163527*s34)/
       2771156152140)*f[2579] + ((8277*s234)/2482 - (8277*s34)/2482)*
     f[2606] + ((97*s234)/24 - (97*s34)/24)*f[2723] + 
    ((-515220206787*s234)/18214171892 + (515220206787*s34)/18214171892)*
     f[2816] + ((-5278085902818780*s234)/3313517597049667 + 
      (5278085902818780*s34)/3313517597049667)*f[3147] + 
    ((-4455768902406002264*s234)/3751096832660049495 + 
      (4455768902406002264*s34)/3751096832660049495)*f[3150] + 
    (-s234 + s34)*f[3151] + ((-210*s234)/1241 + (210*s34)/1241)*f[3158] + 
    ((821*s234)/144 - (821*s34)/144)*f[3185] + 
    ((-132341287660777*s234)/655710188112 + (132341287660777*s34)/
       655710188112)*f[3295], (234312*f[1])/194449 + 24*f[3] + 
    (24003670456768*f[4])/969222290295 + (1563052*f[12])/583347 + 
    (8*f[32])/3 + 2*f[39] + 10*f[149] - (5256176*f[287])/7194613 + 
    (1472*f[288])/1731 - (1320412*f[291])/583347 - (240*f[318])/577 - 
    8*f[435] + ((860334696*s234)/146888483 - (964876536*s34)/146888483)*
     f[1717] + ((102546525591367488*s234)/115404261934675 - 
      (4599335562826176*s34)/4616170477387)*f[1720] + 
    ((-11029932*s234)/321419 + (12370212*s34)/321419)*f[1728] + 
    ((-341564914507077*s234)/3233015510830 + (76575562613499*s34)/
       646603102166)*f[1755] + ((-341564914507077*s234)/646603102166 + 
      (382877813067495*s34)/646603102166)*f[1865] + 
    ((1197545184*s234)/3278065 - (1351230624*s34)/3278065)*f[2006] + 
    ((-290103*s234)/2482 + (327333*s34)/2482)*f[2041] + 
    ((230120556825312*s234)/1616507755415 - (51769978646688*s34)/
       323301551083)*f[2289] - 12*s34*f[2291] + 
    ((14775988828593988768*s234)/4269957691582975 - (665849672841360096*s34)/
       170798307663319)*f[2292] + ((51683150313624*s234)/230929679345 - 
      (11629672245576*s34)/46185935869)*f[2300] + 
    ((91967573016*s234)/4553542973 - (103142827656*s34)/4553542973)*f[2320] + 
    ((21124*s234)/1241 - (22365*s34)/1241)*f[2327] + 
    ((-1239275*s234)/2482 + (1413015*s34)/2482)*f[2437] + 
    ((-110810623544784*s234)/12793504235713 + (128536181629632*s34)/
       12793504235713)*f[2575] + ((159064*s234)/1241 - (178920*s34)/1241)*
     f[2576] + ((17427280910038022931904*s234)/43762796381033910775 - 
      (3833116657884182978496*s34)/8752559276206782155)*f[2578] + 
    ((-51261112833564*s234)/230929679345 + (11545264749564*s34)/46185935869)*
     f[2579] + ((2268*s234)/1241 - (2268*s34)/1241)*f[2606] + 
    4*s234*f[2723] + ((-73529222735*s234)/4553542973 + 
      (77357120742*s34)/4553542973)*f[2816] + 
    ((-318024748232352*s234)/473359656721381 + (2545233283153728*s34)/
       3313517597049667)*f[3147] + 
    ((77134984518941548032*s234)/8752559276206782155 - 
      (70573589931227995392*s34)/8752559276206782155)*f[3150] + 
    ((144*s234)/1241 - (144*s34)/1241)*f[3158] + (s234 - s34)*f[3185] + 
    ((-547251895123*s234)/4553542973 + (577875079179*s34)/4553542973)*
     f[3295] + (s234 - s34)*f[3388], (213096*f[4])/44905 + 
    (106548*s34*f[2292])/44905 + (106548*s234*f[2578])/44905 + 
    ((-106548*s234)/44905 + (106548*s34)/44905)*f[3150], 
   (-58578*f[1])/194449 - 6*f[3] + (1607644639376*f[4])/969222290295 - 
    (390763*f[12])/583347 - (2*f[32])/3 - f[39]/2 + (7*f[149])/2 + 
    (1314044*f[287])/7194613 - (368*f[288])/1731 + (330103*f[291])/583347 + 
    (60*f[318])/577 + 8*f[435] + ((-215083674*s234)/146888483 + 
      (241219134*s34)/146888483)*f[1717] + 
    ((-25636631397841872*s234)/115404261934675 + (1149833890706544*s34)/
       4616170477387)*f[1720] + ((2757483*s234)/321419 - 
      (3092553*s34)/321419)*f[1728] + 
    ((341564914507077*s234)/12932062043320 - (76575562613499*s34)/
       2586412408664)*f[1755] + ((341564914507077*s234)/2586412408664 - 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((-299386296*s234)/3278065 + (337807656*s34)/3278065)*f[2006] + 
    ((290103*s234)/9928 - (327333*s34)/9928)*f[2041] + 
    ((-57530139206328*s234)/1616507755415 + (12942494661672*s34)/
       323301551083)*f[2289] + 3*s34*f[2291] + 
    ((-3677237254740354472*s234)/4269957691582975 + (166462418210340024*s34)/
       170798307663319)*f[2292] + ((-12920787578406*s234)/230929679345 + 
      (2907418061394*s34)/46185935869)*f[2300] + 
    ((-22991893254*s234)/4553542973 + (25785706914*s34)/4553542973)*f[2320] + 
    ((-24847*s234)/4964 + (6522*s34)/1241)*f[2327] + 
    ((1202045*s234)/9928 - (1405569*s34)/9928)*f[2437] + 
    ((27702655886196*s234)/12793504235713 - (32134045407408*s34)/
       12793504235713)*f[2575] + ((-39766*s234)/1241 + (44730*s34)/1241)*
     f[2576] + ((-4185047475278450995696*s234)/43762796381033910775 + 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((12815278208391*s234)/230929679345 - (2886316187391*s34)/46185935869)*
     f[2579] + ((-567*s234)/1241 + (567*s34)/1241)*f[2606] - 4*s234*f[2723] + 
    ((73529222735*s234)/18214171892 - (38678560371*s34)/9107085946)*f[2816] + 
    ((79506187058088*s234)/473359656721381 - (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((-19283746129735387008*s234)/8752559276206782155 + 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((-36*s234)/1241 + (36*s34)/1241)*f[3158] + (-s234 + s34)*f[3185] + 
    ((133397816551*s234)/4553542973 - (141053612565*s34)/4553542973)*
     f[3295] + (-1/4*s234 + s34/4)*f[3388], (-189312*f[4])/44905 - 
    (94656*s34*f[2292])/44905 - (94656*s234*f[2578])/44905 + 
    ((94656*s234)/44905 - (94656*s34)/44905)*f[3150], 
   (31008*f[4])/6415 + (15504*s34*f[2292])/6415 + (15504*s234*f[2578])/6415 + 
    ((-15504*s234)/6415 + (15504*s34)/6415)*f[3150], 0, 0, 0, 0, 
   (234312*f[1])/194449 + 24*f[3] + (5815209058496*f[4])/193844458059 + 
    (1563052*f[12])/583347 + (8*f[32])/3 + 2*f[39] + 14*f[149] - 
    (5256176*f[287])/7194613 + (1472*f[288])/1731 - (1320412*f[291])/583347 - 
    (240*f[318])/577 - 4*f[435] + ((860334696*s234)/146888483 - 
      (964876536*s34)/146888483)*f[1717] + 
    ((102546525591367488*s234)/115404261934675 - (4599335562826176*s34)/
       4616170477387)*f[1720] + ((-11029932*s234)/321419 + 
      (12370212*s34)/321419)*f[1728] + 
    ((-341564914507077*s234)/3233015510830 + (76575562613499*s34)/
       646603102166)*f[1755] + ((-341564914507077*s234)/646603102166 + 
      (382877813067495*s34)/646603102166)*f[1865] + 
    ((1197545184*s234)/3278065 - (1351230624*s34)/3278065)*f[2006] + 
    ((-290103*s234)/2482 + (327333*s34)/2482)*f[2041] + 
    ((230120556825312*s234)/1616507755415 - (51769978646688*s34)/
       323301551083)*f[2289] - 12*s34*f[2291] + 
    ((14787162130199417248*s234)/4269957691582975 - (665849672841360096*s34)/
       170798307663319)*f[2292] + ((51683150313624*s234)/230929679345 - 
      (11629672245576*s34)/46185935869)*f[2300] + 
    ((91967573016*s234)/4553542973 - (103142827656*s34)/4553542973)*f[2320] + 
    ((41007*s234)/2482 - (43489*s34)/2482)*f[2327] + 
    ((-622740*s234)/1241 + (707128*s34)/1241)*f[2437] + 
    ((-110810623544784*s234)/12793504235713 + (128536181629632*s34)/
       12793504235713)*f[2575] + ((159064*s234)/1241 - (178920*s34)/1241)*
     f[2576] + ((17541796078192059423424*s234)/43762796381033910775 - 
      (3833116657884182978496*s34)/8752559276206782155)*f[2578] + 
    ((-51261112833564*s234)/230929679345 + (11545264749564*s34)/46185935869)*
     f[2579] + ((2268*s234)/1241 - (2268*s34)/1241)*f[2606] + 
    2*s234*f[2723] + ((-73529222735*s234)/4553542973 + 
      (77357120742*s34)/4553542973)*f[2816] + 
    ((-318024748232352*s234)/473359656721381 + (2545233283153728*s34)/
       3313517597049667)*f[3147] + 
    ((77134984518941548032*s234)/8752559276206782155 - 
      (70573589931227995392*s34)/8752559276206782155)*f[3150] + 
    ((144*s234)/1241 - (144*s34)/1241)*f[3158] + (s234/2 - s34/2)*f[3185] + 
    ((-1099057333219*s234)/9107085946 + (1160303701331*s34)/9107085946)*
     f[3295] + (s234 - s34)*f[3388], (88224*f[4])/44905 + 
    (44112*s34*f[2292])/44905 + (44112*s234*f[2578])/44905 + 
    ((-44112*s234)/44905 + (44112*s34)/44905)*f[3150], 
   (-26112*f[4])/6415 - (13056*s34*f[2292])/6415 - 
    (13056*s234*f[2578])/6415 + ((13056*s234)/6415 - (13056*s34)/6415)*
     f[3150], 0, (-563616*f[4])/44905 - (281808*s34*f[2292])/44905 - 
    (281808*s234*f[2578])/44905 + ((281808*s234)/44905 - (281808*s34)/44905)*
     f[3150], (-175734*f[1])/194449 - 18*f[3] - (1031104361648*f[4])/
     64614819353 - (390763*f[12])/194449 - 2*f[32] - (3*f[39])/2 - 
    (11*f[149])/2 + (3942132*f[287])/7194613 - (368*f[288])/577 + 
    (330103*f[291])/194449 + (180*f[318])/577 + 8*f[435] + 
    ((-645251022*s234)/146888483 + (723657402*s34)/146888483)*f[1717] + 
    ((-76909894193525616*s234)/115404261934675 + (3449501672119632*s34)/
       4616170477387)*f[1720] + ((8272449*s234)/321419 - 
      (9277659*s34)/321419)*f[1728] + 
    ((1024694743521231*s234)/12932062043320 - (229726687840497*s34)/
       2586412408664)*f[1755] + ((1024694743521231*s234)/2586412408664 - 
      (1148633439202485*s34)/2586412408664)*f[1865] + 
    ((-898158888*s234)/3278065 + (1013422968*s34)/3278065)*f[2006] + 
    ((870309*s234)/9928 - (981999*s34)/9928)*f[2041] + 
    ((-172590417618984*s234)/1616507755415 + (38827483985016*s34)/
       323301551083)*f[2289] + 9*s34*f[2291] + 
    ((-11076404970642777336*s234)/4269957691582975 + (499387254631020072*s34)/
       170798307663319)*f[2292] + ((-38762362735218*s234)/230929679345 + 
      (8722254184182*s34)/46185935869)*f[2300] + 
    ((-68975679762*s234)/4553542973 + (77357120742*s34)/4553542973)*f[2320] + 
    ((-64613*s234)/4964 + (17084*s34)/1241)*f[2327] + 
    ((3705415*s234)/9928 - (4236563*s34)/9928)*f[2437] + 
    ((83107967658588*s234)/12793504235713 - (96402136222224*s34)/
       12793504235713)*f[2575] + ((-119298*s234)/1241 + (134190*s34)/1241)*
     f[2576] + ((-13013203098451498953168*s234)/43762796381033910775 + 
      (2874837493413137233872*s34)/8752559276206782155)*f[2578] + 
    ((38445834625173*s234)/230929679345 - (8658948562173*s34)/46185935869)*
     f[2579] + ((-1701*s234)/1241 + (1701*s34)/1241)*f[2606] - 
    4*s234*f[2723] + ((220587668205*s234)/18214171892 - 
      (116035681113*s34)/9107085946)*f[2816] + 
    ((238518561174264*s234)/473359656721381 - (1908924962365296*s34)/
       3313517597049667)*f[3147] + 
    ((-57851238389206161024*s234)/8752559276206782155 + 
      (52930192448420996544*s34)/8752559276206782155)*f[3150] + 
    ((-108*s234)/1241 + (108*s34)/1241)*f[3158] + (-s234 + s34)*f[3185] + 
    ((409300535599*s234)/4553542973 - (432267923641*s34)/4553542973)*
     f[3295] + ((-3*s234)/4 + (3*s34)/4)*f[3388], 
   (-123696*f[4])/44905 - (61848*s34*f[2292])/44905 - 
    (61848*s234*f[2578])/44905 + ((61848*s234)/44905 - (61848*s34)/44905)*
     f[3150], (345984*f[4])/44905 + (172992*s34*f[2292])/44905 + 
    (172992*s234*f[2578])/44905 + ((-172992*s234)/44905 + (172992*s34)/44905)*
     f[3150], 0, (-89376*f[4])/6415 - (44688*s34*f[2292])/6415 - 
    (44688*s234*f[2578])/6415 + ((44688*s234)/6415 - (44688*s34)/6415)*
     f[3150], (-62712*f[4])/44905 - (31356*s34*f[2292])/44905 - 
    (31356*s234*f[2578])/44905 + ((31356*s234)/44905 - (31356*s34)/44905)*
     f[3150], (117156*f[1])/194449 + 12*f[3] + (12001835228384*f[4])/
     969222290295 + (781526*f[12])/583347 + (4*f[32])/3 + f[39] + 5*f[149] - 
    (2628088*f[287])/7194613 + (736*f[288])/1731 - (660206*f[291])/583347 - 
    (120*f[318])/577 - 4*f[435] + ((430167348*s234)/146888483 - 
      (482438268*s34)/146888483)*f[1717] + 
    ((51273262795683744*s234)/115404261934675 - (2299667781413088*s34)/
       4616170477387)*f[1720] + ((-5514966*s234)/321419 + 
      (6185106*s34)/321419)*f[1728] + 
    ((-341564914507077*s234)/6466031021660 + (76575562613499*s34)/
       1293206204332)*f[1755] + ((-341564914507077*s234)/1293206204332 + 
      (382877813067495*s34)/1293206204332)*f[1865] + 
    ((598772592*s234)/3278065 - (675615312*s34)/3278065)*f[2006] + 
    ((-290103*s234)/4964 + (327333*s34)/4964)*f[2041] + 
    ((115060278412656*s234)/1616507755415 - (25884989323344*s34)/
       323301551083)*f[2289] - 6*s34*f[2291] + 
    ((7387994414296994384*s234)/4269957691582975 - (332924836420680048*s34)/
       170798307663319)*f[2292] + ((25841575156812*s234)/230929679345 - 
      (5814836122788*s34)/46185935869)*f[2300] + 
    ((45983786508*s234)/4553542973 - (51571413828*s34)/4553542973)*f[2320] + 
    ((10562*s234)/1241 - (22365*s34)/2482)*f[2327] + 
    ((-1239275*s234)/4964 + (1413015*s34)/4964)*f[2437] + 
    ((-55405311772392*s234)/12793504235713 + (64268090814816*s34)/
       12793504235713)*f[2575] + ((79532*s234)/1241 - (89460*s34)/1241)*
     f[2576] + ((8713640455019011465952*s234)/43762796381033910775 - 
      (1916558328942091489248*s34)/8752559276206782155)*f[2578] + 
    ((-25630556416782*s234)/230929679345 + (5772632374782*s34)/46185935869)*
     f[2579] + ((1134*s234)/1241 - (1134*s34)/1241)*f[2606] + 
    2*s234*f[2723] + ((-73529222735*s234)/9107085946 + 
      (38678560371*s34)/4553542973)*f[2816] + 
    ((-159012374116176*s234)/473359656721381 + (1272616641576864*s34)/
       3313517597049667)*f[3147] + 
    ((38567492259470774016*s234)/8752559276206782155 - 
      (35286794965613997696*s34)/8752559276206782155)*f[3150] + 
    ((72*s234)/1241 - (72*s34)/1241)*f[3158] + (s234/2 - s34/2)*f[3185] + 
    ((-547251895123*s234)/9107085946 + (577875079179*s34)/9107085946)*
     f[3295] + (s234/2 - s34/2)*f[3388], (-51024*f[4])/8981 - 
    (25512*s34*f[2292])/8981 - (25512*s234*f[2578])/8981 + 
    ((25512*s234)/8981 - (25512*s34)/8981)*f[3150], 
   (-94656*f[4])/44905 - (47328*s34*f[2292])/44905 - 
    (47328*s234*f[2578])/44905 + ((47328*s234)/44905 - (47328*s34)/44905)*
     f[3150], 0, (-50208*f[4])/6415 - (25104*s34*f[2292])/6415 - 
    (25104*s234*f[2578])/6415 + ((25104*s234)/6415 - (25104*s34)/6415)*
     f[3150], (-85392*f[4])/44905 - (42696*s34*f[2292])/44905 - 
    (42696*s234*f[2578])/44905 + ((42696*s234)/44905 - (42696*s34)/44905)*
     f[3150], (-14424*f[4])/44905 - (7212*s34*f[2292])/44905 - 
    (7212*s234*f[2578])/44905 + ((7212*s234)/44905 - (7212*s34)/44905)*
     f[3150], (-6420*f[4])/8981 - (3210*s34*f[2292])/8981 - 
    (3210*s234*f[2578])/8981 + ((3210*s234)/8981 - (3210*s34)/8981)*f[3150], 
   (-39168*f[4])/44905 - (19584*s34*f[2292])/44905 - 
    (19584*s234*f[2578])/44905 + ((19584*s234)/44905 - (19584*s34)/44905)*
     f[3150], 0, (-65808*f[4])/44905 - (32904*s34*f[2292])/44905 - 
    (32904*s234*f[2578])/44905 + ((32904*s234)/44905 - (32904*s34)/44905)*
     f[3150], 0, (-17712*f[4])/44905 - (8856*s34*f[2292])/44905 - 
    (8856*s234*f[2578])/44905 + ((8856*s234)/44905 - (8856*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (41760*f[4])/8981 + 
    (20880*s34*f[2292])/8981 + (20880*s234*f[2578])/8981 + 
    ((-20880*s234)/8981 + (20880*s34)/8981)*f[3150], 0, 0, 
   (8352*f[4])/8981 + (4176*s34*f[2292])/8981 + (4176*s234*f[2578])/8981 + 
    ((-4176*s234)/8981 + (4176*s34)/8981)*f[3150], 
   (-16704*f[4])/44905 - (8352*s34*f[2292])/44905 - 
    (8352*s234*f[2578])/44905 + ((8352*s234)/44905 - (8352*s34)/44905)*
     f[3150], (16704*f[4])/44905 + (8352*s34*f[2292])/44905 + 
    (8352*s234*f[2578])/44905 + ((-8352*s234)/44905 + (8352*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (5554198*f[1])/194449 + 578*f[3] + (10497793026927632*f[4])/
     20353668096195 + (108893227*f[12])/1750041 + (578*f[32])/9 + 46*f[39] + 
    (556*f[149])/3 - (2559585788*f[287])/151086873 + (33856*f[288])/1731 - 
    (92151067*f[291])/1750041 - (5520*f[318])/577 - (730*f[435])/3 + 
    ((19787698008*s234)/146888483 - (22192160328*s34)/146888483)*f[1717] + 
    ((2358570088601452224*s234)/115404261934675 - (105784717945002048*s34)/
       4616170477387)*f[1720] + ((-253688436*s234)/321419 + 
      (284514876*s34)/321419)*f[1728] + 
    ((-7855993033662771*s234)/3233015510830 + (1761237940110477*s34)/
       646603102166)*f[1755] + ((-7855993033662771*s234)/646603102166 + 
      (8806189700552385*s34)/646603102166)*f[1865] + 
    ((27543539232*s234)/3278065 - (31078304352*s34)/3278065)*f[2006] + 
    ((-6672369*s234)/2482 + (7528659*s34)/2482)*f[2041] + 
    ((5292772806982176*s234)/1616507755415 - (1190709508873824*s34)/
       323301551083)*f[2289] - 289*s34*f[2291] + 
    ((339765805512555266144*s234)/4269957691582975 - 
      (76577140314800043808*s34)/853991538316595)*f[2292] + 
    ((1188712457213352*s234)/230929679345 - (267482461648248*s34)/
       46185935869)*f[2300] + ((2115254179368*s234)/4553542973 - 
      (2372285036088*s34)/4553542973)*f[2320] + 
    ((1471207*s234)/3723 - (1556836*s34)/3723)*f[2327] + 
    ((-85373465*s234)/7446 + (32509273*s34)/2482)*f[2437] + 
    ((-2548644341530032*s234)/12793504235713 + (2956332177481536*s34)/
       12793504235713)*f[2575] + ((3658472*s234)/1241 - (4115160*s34)/1241)*
     f[2576] + ((400051302568941613435712*s234)/43762796381033910775 - 
      (88199854854054220669248*s34)/8752559276206782155)*f[2578] + 
    ((-1179005595171972*s234)/230929679345 + (265541089239972*s34)/
       46185935869)*f[2579] + ((52164*s234)/1241 - (52164*s34)/1241)*
     f[2606] + ((320*s234)/3 + 6*s34)*f[2723] + 
    ((-20353261533509*s234)/54642515676 + (1779213777066*s34)/4553542973)*
     f[2816] + ((-7314569209344096*s234)/473359656721381 + 
      (58540365512535744*s34)/3313517597049667)*f[3147] + 
    ((1761380736362984883456*s234)/8752559276206782155 - 
      (1605591162942716062912*s34)/8752559276206782155)*f[3150] + 
    ((3312*s234)/1241 - (3312*s34)/1241)*f[3158] + 
    ((80*s234)/3 - (80*s34)/3)*f[3185] + 
    ((-37710291790784*s234)/13660628919 + (39827845033621*s34)/13660628919)*
     f[3295] + ((289*s234)/12 - (289*s34)/12)*f[3388], 
   (592992*f[4])/6415 + (296496*s34*f[2292])/6415 + 
    (296496*s234*f[2578])/6415 + ((-296496*s234)/6415 + (296496*s34)/6415)*
     f[3150], (-1433984*f[4])/8981 - (716992*s34*f[2292])/8981 - 
    (716992*s234*f[2578])/8981 + ((716992*s234)/8981 - (716992*s34)/8981)*
     f[3150], 0, (-11223648*f[4])/44905 - (5611824*s34*f[2292])/44905 - 
    (5611824*s234*f[2578])/44905 + ((5611824*s234)/44905 - 
      (5611824*s34)/44905)*f[3150], (-2016640*f[4])/8981 - 
    (1008320*s34*f[2292])/8981 - (1008320*s234*f[2578])/8981 + 
    ((1008320*s234)/8981 - (1008320*s34)/8981)*f[3150], 
   (-8332512*f[4])/44905 - (4166256*s34*f[2292])/44905 - 
    (4166256*s234*f[2578])/44905 + ((4166256*s234)/44905 - 
      (4166256*s34)/44905)*f[3150], 0, 0, 0, 0, 0, 
   (-132*f[1])/337 - 12*f[3] + (24248790752*f[4])/11758329345 - 
    (278*f[12])/1011 - (4*f[32])/3 + 2*f[149] + (5560*f[287])/87283 + 
    (278*f[291])/1011 + 7*f[435] + 6*s34*f[2291] + 
    ((58752*s234)/44905 + (9792*s34)/44905)*f[2292] + 
    (-1/4*s234 + s34/4)*f[2327] + ((-5*s234)/4 + s34/4)*f[2437] + 
    ((-3264*s234)/6415 + (6528*s34)/8981)*f[2578] + (-s234 - s34)*f[2723] + 
    (s234*f[2816])/2 + ((16320*s234)/8981 - (119136*s34)/44905)*f[3150] + 
    (-1/4*s234 + s34/4)*f[3185] + (-1/4*s234 + (11*s34)/4)*f[3295] + 
    (-1/2*s234 + s34/2)*f[3388], 0, (141984*f[4])/44905 + 
    (70992*s34*f[2292])/44905 + (70992*s234*f[2578])/44905 + 
    ((-70992*s234)/44905 + (70992*s34)/44905)*f[3150], 0, 
   (63648*f[4])/44905 + (31824*s34*f[2292])/44905 + 
    (31824*s234*f[2578])/44905 + ((-31824*s234)/44905 + (31824*s34)/44905)*
     f[3150], (78336*f[4])/44905 + (39168*s34*f[2292])/44905 + 
    (39168*s234*f[2578])/44905 + ((-39168*s234)/44905 + (39168*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (117156*f[1])/194449 + 12*f[3] + (12001835228384*f[4])/969222290295 + 
    (781526*f[12])/583347 + (4*f[32])/3 + f[39] + 5*f[149] - 
    (2628088*f[287])/7194613 + (736*f[288])/1731 - (660206*f[291])/583347 - 
    (120*f[318])/577 - 4*f[435] + ((430167348*s234)/146888483 - 
      (482438268*s34)/146888483)*f[1717] + 
    ((51273262795683744*s234)/115404261934675 - (2299667781413088*s34)/
       4616170477387)*f[1720] + ((-5514966*s234)/321419 + 
      (6185106*s34)/321419)*f[1728] + 
    ((-341564914507077*s234)/6466031021660 + (76575562613499*s34)/
       1293206204332)*f[1755] + ((-341564914507077*s234)/1293206204332 + 
      (382877813067495*s34)/1293206204332)*f[1865] + 
    ((598772592*s234)/3278065 - (675615312*s34)/3278065)*f[2006] + 
    ((-290103*s234)/4964 + (327333*s34)/4964)*f[2041] + 
    ((115060278412656*s234)/1616507755415 - (25884989323344*s34)/
       323301551083)*f[2289] - 6*s34*f[2291] + 
    ((7387994414296994384*s234)/4269957691582975 - (332924836420680048*s34)/
       170798307663319)*f[2292] + ((25841575156812*s234)/230929679345 - 
      (5814836122788*s34)/46185935869)*f[2300] + 
    ((45983786508*s234)/4553542973 - (51571413828*s34)/4553542973)*f[2320] + 
    ((10562*s234)/1241 - (22365*s34)/2482)*f[2327] + 
    ((-1239275*s234)/4964 + (1413015*s34)/4964)*f[2437] + 
    ((-55405311772392*s234)/12793504235713 + (64268090814816*s34)/
       12793504235713)*f[2575] + ((79532*s234)/1241 - (89460*s34)/1241)*
     f[2576] + ((8713640455019011465952*s234)/43762796381033910775 - 
      (1916558328942091489248*s34)/8752559276206782155)*f[2578] + 
    ((-25630556416782*s234)/230929679345 + (5772632374782*s34)/46185935869)*
     f[2579] + ((1134*s234)/1241 - (1134*s34)/1241)*f[2606] + 
    2*s234*f[2723] + ((-73529222735*s234)/9107085946 + 
      (38678560371*s34)/4553542973)*f[2816] + 
    ((-159012374116176*s234)/473359656721381 + (1272616641576864*s34)/
       3313517597049667)*f[3147] + 
    ((38567492259470774016*s234)/8752559276206782155 - 
      (35286794965613997696*s34)/8752559276206782155)*f[3150] + 
    ((72*s234)/1241 - (72*s34)/1241)*f[3158] + (s234/2 - s34/2)*f[3185] + 
    ((-547251895123*s234)/9107085946 + (577875079179*s34)/9107085946)*
     f[3295] + (s234/2 - s34/2)*f[3388], (150336*f[4])/44905 + 
    (75168*s34*f[2292])/44905 + (75168*s234*f[2578])/44905 + 
    ((-75168*s234)/44905 + (75168*s34)/44905)*f[3150], 
   (-94656*f[4])/44905 - (47328*s34*f[2292])/44905 - 
    (47328*s234*f[2578])/44905 + ((47328*s234)/44905 - (47328*s34)/44905)*
     f[3150], 0, (-226944*f[4])/44905 - (113472*s34*f[2292])/44905 - 
    (113472*s234*f[2578])/44905 + ((113472*s234)/44905 - (113472*s34)/44905)*
     f[3150], (-17280*f[4])/8981 - (8640*s34*f[2292])/8981 - 
    (8640*s234*f[2578])/8981 + ((8640*s234)/8981 - (8640*s34)/8981)*f[3150], 
   (-178176*f[4])/44905 - (89088*s34*f[2292])/44905 - 
    (89088*s234*f[2578])/44905 + ((89088*s234)/44905 - (89088*s34)/44905)*
     f[3150], (117156*f[1])/194449 + 12*f[3] + (12001835228384*f[4])/
     969222290295 + (781526*f[12])/583347 + (4*f[32])/3 + f[39] + 5*f[149] - 
    (2628088*f[287])/7194613 + (736*f[288])/1731 - (660206*f[291])/583347 - 
    (120*f[318])/577 - 4*f[435] + ((430167348*s234)/146888483 - 
      (482438268*s34)/146888483)*f[1717] + 
    ((51273262795683744*s234)/115404261934675 - (2299667781413088*s34)/
       4616170477387)*f[1720] + ((-5514966*s234)/321419 + 
      (6185106*s34)/321419)*f[1728] + 
    ((-341564914507077*s234)/6466031021660 + (76575562613499*s34)/
       1293206204332)*f[1755] + ((-341564914507077*s234)/1293206204332 + 
      (382877813067495*s34)/1293206204332)*f[1865] + 
    ((598772592*s234)/3278065 - (675615312*s34)/3278065)*f[2006] + 
    ((-290103*s234)/4964 + (327333*s34)/4964)*f[2041] + 
    ((115060278412656*s234)/1616507755415 - (25884989323344*s34)/
       323301551083)*f[2289] - 6*s34*f[2291] + 
    ((7387994414296994384*s234)/4269957691582975 - (332924836420680048*s34)/
       170798307663319)*f[2292] + ((25841575156812*s234)/230929679345 - 
      (5814836122788*s34)/46185935869)*f[2300] + 
    ((45983786508*s234)/4553542973 - (51571413828*s34)/4553542973)*f[2320] + 
    ((10562*s234)/1241 - (22365*s34)/2482)*f[2327] + 
    ((-1239275*s234)/4964 + (1413015*s34)/4964)*f[2437] + 
    ((-55405311772392*s234)/12793504235713 + (64268090814816*s34)/
       12793504235713)*f[2575] + ((79532*s234)/1241 - (89460*s34)/1241)*
     f[2576] + ((8713640455019011465952*s234)/43762796381033910775 - 
      (1916558328942091489248*s34)/8752559276206782155)*f[2578] + 
    ((-25630556416782*s234)/230929679345 + (5772632374782*s34)/46185935869)*
     f[2579] + ((1134*s234)/1241 - (1134*s34)/1241)*f[2606] + 
    2*s234*f[2723] + ((-73529222735*s234)/9107085946 + 
      (38678560371*s34)/4553542973)*f[2816] + 
    ((-159012374116176*s234)/473359656721381 + (1272616641576864*s34)/
       3313517597049667)*f[3147] + 
    ((38567492259470774016*s234)/8752559276206782155 - 
      (35286794965613997696*s34)/8752559276206782155)*f[3150] + 
    ((72*s234)/1241 - (72*s34)/1241)*f[3158] + (s234/2 - s34/2)*f[3185] + 
    ((-547251895123*s234)/9107085946 + (577875079179*s34)/9107085946)*
     f[3295] + (s234/2 - s34/2)*f[3388], (40368*f[4])/8981 + 
    (20184*s34*f[2292])/8981 + (20184*s234*f[2578])/8981 + 
    ((-20184*s234)/8981 + (20184*s34)/8981)*f[3150], 
   (-94656*f[4])/44905 - (47328*s34*f[2292])/44905 - 
    (47328*s234*f[2578])/44905 + ((47328*s234)/44905 - (47328*s34)/44905)*
     f[3150], 0, (-226944*f[4])/44905 - (113472*s34*f[2292])/44905 - 
    (113472*s234*f[2578])/44905 + ((113472*s234)/44905 - (113472*s34)/44905)*
     f[3150], (-3264*f[4])/1283 - (1632*s34*f[2292])/1283 - 
    (1632*s234*f[2578])/1283 + ((1632*s234)/1283 - (1632*s34)/1283)*f[3150], 
   (-40368*f[4])/8981 - (20184*s34*f[2292])/8981 - 
    (20184*s234*f[2578])/8981 + ((20184*s234)/8981 - (20184*s34)/8981)*
     f[3150], (175734*f[1])/194449 + 18*f[3] + (6000917614192*f[4])/
     323074096765 + (390763*f[12])/194449 + 2*f[32] + (3*f[39])/2 + 
    (15*f[149])/2 - (3942132*f[287])/7194613 + (368*f[288])/577 - 
    (330103*f[291])/194449 - (180*f[318])/577 - 6*f[435] + 
    ((645251022*s234)/146888483 - (723657402*s34)/146888483)*f[1717] + 
    ((76909894193525616*s234)/115404261934675 - (3449501672119632*s34)/
       4616170477387)*f[1720] + ((-8272449*s234)/321419 + 
      (9277659*s34)/321419)*f[1728] + 
    ((-1024694743521231*s234)/12932062043320 + (229726687840497*s34)/
       2586412408664)*f[1755] + ((-1024694743521231*s234)/2586412408664 + 
      (1148633439202485*s34)/2586412408664)*f[1865] + 
    ((898158888*s234)/3278065 - (1013422968*s34)/3278065)*f[2006] + 
    ((-870309*s234)/9928 + (981999*s34)/9928)*f[2041] + 
    ((172590417618984*s234)/1616507755415 - (38827483985016*s34)/
       323301551083)*f[2289] - 9*s34*f[2291] + 
    ((11081991621445491576*s234)/4269957691582975 - (499387254631020072*s34)/
       170798307663319)*f[2292] + ((38762362735218*s234)/230929679345 - 
      (8722254184182*s34)/46185935869)*f[2300] + 
    ((68975679762*s234)/4553542973 - (77357120742*s34)/4553542973)*f[2320] + 
    ((15843*s234)/1241 - (67095*s34)/4964)*f[2327] + 
    ((-3717825*s234)/9928 + (4239045*s34)/9928)*f[2437] + 
    ((-83107967658588*s234)/12793504235713 + (96402136222224*s34)/
       12793504235713)*f[2575] + ((119298*s234)/1241 - (134190*s34)/1241)*
     f[2576] + ((13070460682528517198928*s234)/43762796381033910775 - 
      (2874837493413137233872*s34)/8752559276206782155)*f[2578] + 
    ((-38445834625173*s234)/230929679345 + (8658948562173*s34)/46185935869)*
     f[2579] + ((1701*s234)/1241 - (1701*s34)/1241)*f[2606] + 
    3*s234*f[2723] + ((-220587668205*s234)/18214171892 + 
      (116035681113*s34)/9107085946)*f[2816] + 
    ((-238518561174264*s234)/473359656721381 + (1908924962365296*s34)/
       3313517597049667)*f[3147] + 
    ((57851238389206161024*s234)/8752559276206782155 - 
      (52930192448420996544*s34)/8752559276206782155)*f[3150] + 
    ((108*s234)/1241 - (108*s34)/1241)*f[3158] + ((3*s234)/4 - (3*s34)/4)*
     f[3185] + ((-1641755685369*s234)/18214171892 + (1733625237537*s34)/
       18214171892)*f[3295] + ((3*s234)/4 - (3*s34)/4)*f[3388], 
   (200448*f[4])/44905 + (100224*s34*f[2292])/44905 + 
    (100224*s234*f[2578])/44905 + ((-100224*s234)/44905 + (100224*s34)/44905)*
     f[3150], (-141984*f[4])/44905 - (70992*s34*f[2292])/44905 - 
    (70992*s234*f[2578])/44905 + ((70992*s234)/44905 - (70992*s34)/44905)*
     f[3150], 0, (-131616*f[4])/44905 - (65808*s34*f[2292])/44905 - 
    (65808*s234*f[2578])/44905 + ((65808*s234)/44905 - (65808*s34)/44905)*
     f[3150], (-50976*f[4])/8981 - (25488*s34*f[2292])/8981 - 
    (25488*s234*f[2578])/8981 + ((25488*s234)/8981 - (25488*s34)/8981)*
     f[3150], (-141984*f[4])/44905 - (70992*s34*f[2292])/44905 - 
    (70992*s234*f[2578])/44905 + ((70992*s234)/44905 - (70992*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-132*f[1])/337 - 12*f[3] + (72110598368*f[4])/11758329345 - 
    (278*f[12])/1011 - (4*f[32])/3 + 4*f[149] + (5560*f[287])/87283 + 
    (278*f[291])/1011 + 10*f[435] + 6*s34*f[2291] + 
    (117504*s34*f[2292])/44905 - 2*s34*f[2437] + (13056*s34*f[2578])/8981 - 
    2*s34*f[2723] + (s234*f[2816])/2 - (3264*s34*f[3150])/6415 + 
    s34*f[3295] + (-1/2*s234 + s34/2)*f[3388], (-150336*f[4])/44905 - 
    (75168*s34*f[2292])/44905 - (75168*s234*f[2578])/44905 + 
    ((75168*s234)/44905 - (75168*s34)/44905)*f[3150], 
   (94656*f[4])/44905 + (47328*s34*f[2292])/44905 + 
    (47328*s234*f[2578])/44905 + ((-47328*s234)/44905 + (47328*s34)/44905)*
     f[3150], (50208*f[4])/6415 + (25104*s34*f[2292])/6415 + 
    (25104*s234*f[2578])/6415 + ((-25104*s234)/6415 + (25104*s34)/6415)*
     f[3150], (350496*f[4])/44905 + (175248*s34*f[2292])/44905 + 
    (175248*s234*f[2578])/44905 + ((-175248*s234)/44905 + (175248*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (351468*f[1])/194449 + 36*f[3] + (12001835228384*f[4])/323074096765 + 
    (781526*f[12])/194449 + 4*f[32] + 3*f[39] + 15*f[149] - 
    (7884264*f[287])/7194613 + (736*f[288])/577 - (660206*f[291])/194449 - 
    (360*f[318])/577 - 12*f[435] + ((1290502044*s234)/146888483 - 
      (1447314804*s34)/146888483)*f[1717] + 
    ((153819788387051232*s234)/115404261934675 - (6899003344239264*s34)/
       4616170477387)*f[1720] + ((-16544898*s234)/321419 + 
      (18555318*s34)/321419)*f[1728] + 
    ((-1024694743521231*s234)/6466031021660 + (229726687840497*s34)/
       1293206204332)*f[1755] + ((-1024694743521231*s234)/1293206204332 + 
      (1148633439202485*s34)/1293206204332)*f[1865] + 
    ((1796317776*s234)/3278065 - (2026845936*s34)/3278065)*f[2006] + 
    ((-870309*s234)/4964 + (981999*s34)/4964)*f[2041] + 
    ((345180835237968*s234)/1616507755415 - (77654967970032*s34)/
       323301551083)*f[2289] - 18*s34*f[2291] + 
    ((22163983242890983152*s234)/4269957691582975 - (998774509262040144*s34)/
       170798307663319)*f[2292] + ((77524725470436*s234)/230929679345 - 
      (17444508368364*s34)/46185935869)*f[2300] + 
    ((137951359524*s234)/4553542973 - (154714241484*s34)/4553542973)*
     f[2320] + ((31686*s234)/1241 - (67095*s34)/2482)*f[2327] + 
    ((-3717825*s234)/4964 + (4239045*s34)/4964)*f[2437] + 
    ((-166215935317176*s234)/12793504235713 + (192804272444448*s34)/
       12793504235713)*f[2575] + ((238596*s234)/1241 - (268380*s34)/1241)*
     f[2576] + ((26140921365057034397856*s234)/43762796381033910775 - 
      (5749674986826274467744*s34)/8752559276206782155)*f[2578] + 
    ((-76891669250346*s234)/230929679345 + (17317897124346*s34)/46185935869)*
     f[2579] + ((3402*s234)/1241 - (3402*s34)/1241)*f[2606] + 
    6*s234*f[2723] + ((-220587668205*s234)/9107085946 + 
      (116035681113*s34)/4553542973)*f[2816] + 
    ((-477037122348528*s234)/473359656721381 + (3817849924730592*s34)/
       3313517597049667)*f[3147] + 
    ((115702476778412322048*s234)/8752559276206782155 - 
      (105860384896841993088*s34)/8752559276206782155)*f[3150] + 
    ((216*s234)/1241 - (216*s34)/1241)*f[3158] + ((3*s234)/2 - (3*s34)/2)*
     f[3185] + ((-1641755685369*s234)/9107085946 + (1733625237537*s34)/
       9107085946)*f[3295] + ((3*s234)/2 - (3*s34)/2)*f[3388], 
   (451008*f[4])/44905 + (225504*s34*f[2292])/44905 + 
    (225504*s234*f[2578])/44905 + ((-225504*s234)/44905 + (225504*s34)/44905)*
     f[3150], (-283968*f[4])/44905 - (141984*s34*f[2292])/44905 - 
    (141984*s234*f[2578])/44905 + ((141984*s234)/44905 - (141984*s34)/44905)*
     f[3150], 0, (-680832*f[4])/44905 - (340416*s34*f[2292])/44905 - 
    (340416*s234*f[2578])/44905 + ((340416*s234)/44905 - (340416*s34)/44905)*
     f[3150], (-9792*f[4])/1283 - (4896*s34*f[2292])/1283 - 
    (4896*s234*f[2578])/1283 + ((4896*s234)/1283 - (4896*s34)/1283)*f[3150], 
   (-451008*f[4])/44905 - (225504*s34*f[2292])/44905 - 
    (225504*s234*f[2578])/44905 + ((225504*s234)/44905 - (225504*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, 0, (134742*f[1])/194449 + 18*f[3] - 
    (17354703883984*f[4])/6784556032065 + (183723*f[12])/194449 + 2*f[32] + 
    f[39]/2 - (7*f[149])/2 - (12406428*f[287])/50362291 + (368*f[288])/1731 - 
    (163503*f[291])/194449 - (60*f[318])/577 - 14*f[435] + 
    ((215083674*s234)/146888483 - (241219134*s34)/146888483)*f[1717] + 
    ((25636631397841872*s234)/115404261934675 - (1149833890706544*s34)/
       4616170477387)*f[1720] + ((-2757483*s234)/321419 + 
      (3092553*s34)/321419)*f[1728] + 
    ((-341564914507077*s234)/12932062043320 + (76575562613499*s34)/
       2586412408664)*f[1755] + ((-341564914507077*s234)/2586412408664 + 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((299386296*s234)/3278065 - (337807656*s34)/3278065)*f[2006] + 
    ((-290103*s234)/9928 + (327333*s34)/9928)*f[2041] + 
    ((57530139206328*s234)/1616507755415 - (12942494661672*s34)/323301551083)*
     f[2289] - 9*s34*f[2291] + ((3688410556345782952*s234)/4269957691582975 - 
      (834546751372785816*s34)/853991538316595)*f[2292] + 
    ((12920787578406*s234)/230929679345 - (2907418061394*s34)/46185935869)*
     f[2300] + ((22991893254*s234)/4553542973 - (25785706914*s34)/4553542973)*
     f[2320] + ((22365*s234)/4964 - (11803*s34)/2482)*f[2327] + 
    ((-1226865*s234)/9928 + (1430389*s34)/9928)*f[2437] + 
    ((-27702655886196*s234)/12793504235713 + (32134045407408*s34)/
       12793504235713)*f[2575] + ((39766*s234)/1241 - (44730*s34)/1241)*
     f[2576] + ((4299562643432487487216*s234)/43762796381033910775 - 
      (971003072043716465904*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s234)/230929679345 + (2886316187391*s34)/46185935869)*
     f[2579] + ((567*s234)/1241 - (567*s34)/1241)*f[2606] + 
    (2*s234 + 2*s34)*f[2723] + ((-82636308681*s234)/18214171892 + 
      (38678560371*s34)/9107085946)*f[2816] + 
    ((-79506187058088*s234)/473359656721381 + (636308320788432*s34)/
       3313517597049667)*f[3147] + 
    ((19283746129735387008*s234)/8752559276206782155 - 
      (2638005966474449280*s34)/1750511855241356431)*f[3150] + 
    ((36*s234)/1241 - (36*s34)/1241)*f[3158] + (s234/2 - s34/2)*f[3185] + 
    ((-271349176075*s234)/9107085946 + (277553682157*s34)/9107085946)*
     f[3295] + ((3*s234)/4 - (3*s34)/4)*f[3388], 0, 
   (-48960*f[4])/8981 - (24480*s34*f[2292])/8981 - 
    (24480*s234*f[2578])/8981 + ((24480*s234)/8981 - (24480*s34)/8981)*
     f[3150], 0, (-29376*f[4])/44905 - (14688*s34*f[2292])/44905 - 
    (14688*s234*f[2578])/44905 + ((14688*s234)/44905 - (14688*s34)/44905)*
     f[3150], (-78336*f[4])/44905 - (39168*s34*f[2292])/44905 - 
    (39168*s234*f[2578])/44905 + ((39168*s234)/44905 - (39168*s34)/44905)*
     f[3150], (58578*f[1])/194449 + 6*f[3] + (6000917614192*f[4])/
     969222290295 + (390763*f[12])/583347 + (2*f[32])/3 + f[39]/2 + 
    (5*f[149])/2 - (1314044*f[287])/7194613 + (368*f[288])/1731 - 
    (330103*f[291])/583347 - (60*f[318])/577 - 2*f[435] + 
    ((215083674*s234)/146888483 - (241219134*s34)/146888483)*f[1717] + 
    ((25636631397841872*s234)/115404261934675 - (1149833890706544*s34)/
       4616170477387)*f[1720] + ((-2757483*s234)/321419 + 
      (3092553*s34)/321419)*f[1728] + 
    ((-341564914507077*s234)/12932062043320 + (76575562613499*s34)/
       2586412408664)*f[1755] + ((-341564914507077*s234)/2586412408664 + 
      (382877813067495*s34)/2586412408664)*f[1865] + 
    ((299386296*s234)/3278065 - (337807656*s34)/3278065)*f[2006] + 
    ((-290103*s234)/9928 + (327333*s34)/9928)*f[2041] + 
    ((57530139206328*s234)/1616507755415 - (12942494661672*s34)/323301551083)*
     f[2289] - 3*s34*f[2291] + ((3693997207148497192*s234)/4269957691582975 - 
      (166462418210340024*s34)/170798307663319)*f[2292] + 
    ((12920787578406*s234)/230929679345 - (2907418061394*s34)/46185935869)*
     f[2300] + ((22991893254*s234)/4553542973 - (25785706914*s34)/4553542973)*
     f[2320] + ((5281*s234)/1241 - (22365*s34)/4964)*f[2327] + 
    ((-1239275*s234)/9928 + (1413015*s34)/9928)*f[2437] + 
    ((-27702655886196*s234)/12793504235713 + (32134045407408*s34)/
       12793504235713)*f[2575] + ((39766*s234)/1241 - (44730*s34)/1241)*
     f[2576] + ((4356820227509505732976*s234)/43762796381033910775 - 
      (958279164471045744624*s34)/8752559276206782155)*f[2578] + 
    ((-12815278208391*s234)/230929679345 + (2886316187391*s34)/46185935869)*
     f[2579] + ((567*s234)/1241 - (567*s34)/1241)*f[2606] + s234*f[2723] + 
    ((-73529222735*s234)/18214171892 + (38678560371*s34)/9107085946)*
     f[2816] + ((-79506187058088*s234)/473359656721381 + 
      (636308320788432*s34)/3313517597049667)*f[3147] + 
    ((19283746129735387008*s234)/8752559276206782155 - 
      (17643397482806998848*s34)/8752559276206782155)*f[3150] + 
    ((36*s234)/1241 - (36*s34)/1241)*f[3158] + (s234/4 - s34/4)*f[3185] + 
    ((-547251895123*s234)/18214171892 + (577875079179*s34)/18214171892)*
     f[3295] + (s234/4 - s34/4)*f[3388], (122496*f[4])/44905 + 
    (61248*s34*f[2292])/44905 + (61248*s234*f[2578])/44905 + 
    ((-61248*s234)/44905 + (61248*s34)/44905)*f[3150], 
   (-47328*f[4])/44905 - (23664*s34*f[2292])/44905 - 
    (23664*s234*f[2578])/44905 + ((23664*s234)/44905 - (23664*s34)/44905)*
     f[3150], (-99552*f[4])/44905 - (49776*s34*f[2292])/44905 - 
    (49776*s234*f[2578])/44905 + ((49776*s234)/44905 - (49776*s34)/44905)*
     f[3150], (-16992*f[4])/8981 - (8496*s34*f[2292])/8981 - 
    (8496*s234*f[2578])/8981 + ((8496*s234)/8981 - (8496*s34)/8981)*f[3150], 
   (-47328*f[4])/44905 - (23664*s34*f[2292])/44905 - 
    (23664*s234*f[2578])/44905 + ((23664*s234)/44905 - (23664*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-235008*f[4])/44905 - 4*f[149] - 4*f[435] - (117504*s234*f[2292])/44905 + 
    (s234/2 - s34/2)*f[2327] + ((5*s234)/2 - s34/2)*f[2437] - 
    (117504*s234*f[2578])/44905 + 2*s234*f[2723] + (s234/2 - s34/2)*f[3185] + 
    (s234/2 - s34/2)*f[3295], (-39168*f[4])/44905 - 
    (19584*s34*f[2292])/44905 - (19584*s234*f[2578])/44905 + 
    ((19584*s234)/44905 - (19584*s34)/44905)*f[3150], 
   (78336*f[4])/44905 + (39168*s34*f[2292])/44905 + 
    (39168*s234*f[2578])/44905 + ((-39168*s234)/44905 + (39168*s34)/44905)*
     f[3150], (-39168*f[4])/44905 - (19584*s34*f[2292])/44905 - 
    (19584*s234*f[2578])/44905 + ((19584*s234)/44905 - (19584*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-107712*f[4])/44905 - (53856*s34*f[2292])/44905 - 
    (53856*s234*f[2578])/44905 + ((53856*s234)/44905 - (53856*s34)/44905)*
     f[3150], 0, (-66816*f[4])/44905 - (33408*s34*f[2292])/44905 - 
    (33408*s234*f[2578])/44905 + ((33408*s234)/44905 - (33408*s34)/44905)*
     f[3150], 0, 0, 0, (64032*f[4])/44905 + (32016*s34*f[2292])/44905 + 
    (32016*s234*f[2578])/44905 + ((-32016*s234)/44905 + (32016*s34)/44905)*
     f[3150], (22272*f[4])/8981 + (11136*s34*f[2292])/8981 + 
    (11136*s234*f[2578])/8981 + ((-11136*s234)/8981 + (11136*s34)/8981)*
     f[3150], (-8352*f[4])/44905 - (4176*s34*f[2292])/44905 - 
    (4176*s234*f[2578])/44905 + ((4176*s234)/44905 - (4176*s34)/44905)*
     f[3150], 0, 0, 0, (83520*f[4])/8981 + (41760*s34*f[2292])/8981 + 
    (41760*s234*f[2578])/8981 + ((-41760*s234)/8981 + (41760*s34)/8981)*
     f[3150], 0, 0, 0, (258912*f[4])/44905 + (129456*s34*f[2292])/44905 + 
    (129456*s234*f[2578])/44905 + ((-129456*s234)/44905 + (129456*s34)/44905)*
     f[3150], (-100224*f[4])/44905 - (50112*s34*f[2292])/44905 - 
    (50112*s234*f[2578])/44905 + ((50112*s234)/44905 - (50112*s34)/44905)*
     f[3150], 0, 0, 0, (58752*f[4])/44905 + (29376*s34*f[2292])/44905 + 
    (29376*s234*f[2578])/44905 + ((-29376*s234)/44905 + (29376*s34)/44905)*
     f[3150], 0, 0, 0, (47328*f[4])/44905 + (23664*s34*f[2292])/44905 + 
    (23664*s234*f[2578])/44905 + ((-23664*s234)/44905 + (23664*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, (-66816*f[4])/44905 - 
    (33408*s34*f[2292])/44905 - (33408*s234*f[2578])/44905 + 
    ((33408*s234)/44905 - (33408*s34)/44905)*f[3150], 
   (-75168*f[4])/44905 - (37584*s34*f[2292])/44905 - 
    (37584*s234*f[2578])/44905 + ((37584*s234)/44905 - (37584*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-75168*f[4])/44905 - (37584*s34*f[2292])/44905 - 
    (37584*s234*f[2578])/44905 + ((37584*s234)/44905 - (37584*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, (39168*f[4])/44905 + 
    (19584*s34*f[2292])/44905 + (19584*s234*f[2578])/44905 + 
    ((-19584*s234)/44905 + (19584*s34)/44905)*f[3150], 
   (35904*f[4])/6415 + (17952*s34*f[2292])/6415 + (17952*s234*f[2578])/6415 + 
    ((-17952*s234)/6415 + (17952*s34)/6415)*f[3150], 0, 0, 0, 
   (39168*f[4])/44905 + (19584*s34*f[2292])/44905 + 
    (19584*s234*f[2578])/44905 + ((-19584*s234)/44905 + (19584*s34)/44905)*
     f[3150], (117504*f[4])/44905 + (58752*s34*f[2292])/44905 + 
    (58752*s234*f[2578])/44905 + ((-58752*s234)/44905 + (58752*s34)/44905)*
     f[3150], (3264*f[4])/8981 + (1632*s34*f[2292])/8981 + 
    (1632*s234*f[2578])/8981 + ((-1632*s234)/8981 + (1632*s34)/8981)*f[3150], 
   (19584*f[4])/44905 + (9792*s34*f[2292])/44905 + 
    (9792*s234*f[2578])/44905 + ((-9792*s234)/44905 + (9792*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-19584*f[4])/44905 - (9792*s34*f[2292])/44905 - 
    (9792*s234*f[2578])/44905 + ((9792*s234)/44905 - (9792*s34)/44905)*
     f[3150], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {f[859] - (s23*f[2289])/2, 0, 
   f[860] - (s23*f[2290])/2, f[861] - (s23*f[2291])/2, 
   f[862] - (s23*f[2292])/2, (-198*f[859])/337 - (67121336368*f[862])/
     11758329345 - (139*f[870])/337 - f[890] - (11880*f[1145])/87283 - 
    (198*f[1149])/337 - (1938816*s23*f[1720])/15941275 + 
    (99*s23*f[1755])/2840 + (99*s23*f[1865])/568 + (99*s23*f[2289])/355 + 
    (14780888*s23*f[2292])/6831975 + (157*s23*f[2300])/710 + 
    (s23*f[2320])/2 + (1188*s23*f[2575])/19667 - (275040958368*s23*f[2578])/
     1143674892325 + (99*s23*f[2579])/355 + (21384*s23*f[3147])/5093753 + 
    (26975070144*s23*f[3150])/228734978465, 0, (-9*f[861])/2 - (9*f[897])/8 - 
    (9*f[1007])/8 + (9*s23*f[2291])/4 + (9*s23*f[2327])/16 + 
    (9*s23*f[2437])/16, (7888*f[862])/44905 - (3944*s23*f[2292])/44905, 
   -f[1152] - f[1438] + (s23*f[2582])/2 + (s23*f[2868])/2, 0, 
   (-23256*f[862])/6415 + (11628*s23*f[2292])/6415, 
   -5*f[861] - (107712*f[862])/44905 + (7*f[897])/12 + (9*f[1007])/4 + 
    f[1293]/2 + (5*s23*f[2291])/2 + (75072*s23*f[2292])/44905 - 
    (7*s23*f[2327])/24 - (9*s23*f[2437])/8 + (3264*s23*f[2578])/8981 - 
    (s23*f[2723])/2 - (816*s23*f[3150])/6415 + (s23*f[3295])/4, 0, 
   (-35904*f[862])/44905 + (17952*s23*f[2292])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[870] - (s23*f[2300])/2, 
   (4*f[860])/3 - (2*s23*f[2290])/3, 21*f[861] - (3*f[897])/4 - 
    (3*f[1007])/4 - (21*s23*f[2291])/2 + (3*s23*f[2327])/8 + 
    (3*s23*f[2437])/8, (-61944*f[862])/8981 + (30972*s23*f[2292])/8981, 
   (-189*f[859])/7751 + (2*f[860])/3 - (348774605352*f[862])/90147191645 + 
    (189*f[870])/7751 + (353*f[897])/368 + (1765*f[1007])/368 - 
    (102330*f[1145])/2007509 - (3411*f[1149])/15502 - 
    (528768*s23*f[1720])/15941275 + (27*s23*f[1755])/2840 + 
    (27*s23*f[1865])/568 + (26316*s23*f[2006])/44905 - (3*s23*f[2041])/16 + 
    (27*s23*f[2289])/355 - (s23*f[2290])/3 + (87999276*s23*f[2292])/
     15941275 - (27*s23*f[2300])/355 - (15*s23*f[2327])/16 - 
    (45*s23*f[2437])/8 + (324*s23*f[2575])/19667 - 
    (542617695864*s23*f[2578])/1143674892325 + (27*s23*f[2579])/355 + 
    (5832*s23*f[3147])/5093753 + (7356837312*s23*f[3150])/228734978465, 
   -6*f[861] - (3*f[897])/2 - (3*f[1007])/2 + 3*s23*f[2291] + 
    (3*s23*f[2327])/4 + (3*s23*f[2437])/4, (160752*f[862])/44905 - 
    (80376*s23*f[2292])/44905, 3*f[861] + (13056*f[862])/8981 - 
    (3*f[897])/4 - (11*f[1007])/4 - f[1293]/2 - (3*s23*f[2291])/2 - 
    (53856*s23*f[2292])/44905 + (3*s23*f[2327])/8 + (11*s23*f[2437])/8 - 
    (3264*s23*f[2578])/8981 + (s23*f[2723])/2 + (816*s23*f[3150])/6415 - 
    (s23*f[3295])/4, (-31008*f[862])/6415 + (15504*s23*f[2292])/6415, 
   (-70176*f[862])/44905 + (35088*s23*f[2292])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   (189*f[859])/7751 - (4*f[860])/3 + (114093567848*f[862])/18029438329 - 
    (189*f[870])/7751 - (353*f[897])/368 - (1765*f[1007])/368 + 
    (102330*f[1145])/2007509 + (3411*f[1149])/15502 + f[1152] + f[1438] + 
    (528768*s23*f[1720])/15941275 - (27*s23*f[1755])/2840 - 
    (27*s23*f[1865])/568 - (26316*s23*f[2006])/44905 + (3*s23*f[2041])/16 - 
    (27*s23*f[2289])/355 + (2*s23*f[2290])/3 - (107600956*s23*f[2292])/
     15941275 + (27*s23*f[2300])/355 + (15*s23*f[2327])/16 + 
    (45*s23*f[2437])/8 - (324*s23*f[2575])/19667 + 
    (542617695864*s23*f[2578])/1143674892325 - (27*s23*f[2579])/355 - 
    (s23*f[2582])/2 - (s23*f[2868])/2 - (5832*s23*f[3147])/5093753 - 
    (7356837312*s23*f[3150])/228734978465, 6*f[861] - f[897] - f[1007] - 
    3*s23*f[2291] + (s23*f[2327])/2 + (s23*f[2437])/2, 
   (223008*f[862])/44905 - (111504*s23*f[2292])/44905, 
   3*f[861] + (42432*f[862])/44905 + f[897]/4 + (5*f[1007])/4 + f[1293]/2 - 
    (3*s23*f[2291])/2 - (s23*f[2327])/8 - (5*s23*f[2437])/8 + 
    (3264*s23*f[2578])/8981 - (s23*f[2723])/2 - (816*s23*f[3150])/6415 + 
    (s23*f[3295])/4, (8160*f[862])/8981 - (4080*s23*f[2292])/8981, 
   (113424*f[862])/44905 - (56712*s23*f[2292])/44905, 0, 0, 0, 0, 
   -17*f[861] - (8704*f[862])/8981 + (5*f[897])/12 + (29*f[1007])/12 + 
    (5*f[1293])/6 + (17*s23*f[2291])/2 + (1632*s23*f[2292])/1283 - 
    (5*s23*f[2327])/24 - (29*s23*f[2437])/24 + (5440*s23*f[2578])/8981 - 
    (5*s23*f[2723])/6 - (272*s23*f[3150])/1283 + (5*s23*f[3295])/12, 
   (671424*f[862])/44905 - (335712*s23*f[2292])/44905, 
   (-96832*f[862])/44905 + (48416*s23*f[2292])/44905, 0, 
   (-496256*f[862])/44905 + (248128*s23*f[2292])/44905, 
   f[890] - (s23*f[2320])/2, (-2*f[860])/3 + (s23*f[2290])/3, 
   (-39*f[861])/2 - (3*f[897])/8 - (3*f[1007])/8 + (39*s23*f[2291])/4 + 
    (3*s23*f[2327])/16 + (3*s23*f[2437])/16, (-30788*f[862])/44905 + 
    (15394*s23*f[2292])/44905, (-189*f[859])/7751 - (2*f[860])/3 + 
    (793546195864*f[862])/90147191645 + (189*f[870])/7751 - 
    (659*f[897])/368 - (3295*f[1007])/368 - (102330*f[1145])/2007509 - 
    (3411*f[1149])/15502 - (528768*s23*f[1720])/15941275 + 
    (27*s23*f[1755])/2840 + (27*s23*f[1865])/568 + 
    (26316*s23*f[2006])/44905 - (3*s23*f[2041])/16 + (27*s23*f[2289])/355 + 
    (s23*f[2290])/3 - (13002484*s23*f[2292])/15941275 - 
    (27*s23*f[2300])/355 + (7*s23*f[2327])/16 + (5*s23*f[2437])/4 + 
    (324*s23*f[2575])/19667 - (542617695864*s23*f[2578])/1143674892325 + 
    (27*s23*f[2579])/355 + (5832*s23*f[3147])/5093753 + 
    (7356837312*s23*f[3150])/228734978465, 3*f[861] + (3*f[897])/4 + 
    (3*f[1007])/4 - (3*s23*f[2291])/2 - (3*s23*f[2327])/8 - 
    (3*s23*f[2437])/8, (-306816*f[862])/44905 + (153408*s23*f[2292])/44905, 
   f[897] - (s23*f[2327])/2, (15504*f[862])/6415 - (7752*s23*f[2292])/6415, 
   (88128*f[862])/44905 - (44064*s23*f[2292])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (189*f[859])/7751 + (2*f[860])/3 - (732389441688*f[862])/90147191645 - 
    (189*f[870])/7751 + (659*f[897])/368 + (3295*f[1007])/368 + 
    (102330*f[1145])/2007509 + (3411*f[1149])/15502 + 
    (528768*s23*f[1720])/15941275 - (27*s23*f[1755])/2840 - 
    (27*s23*f[1865])/568 - (26316*s23*f[2006])/44905 + (3*s23*f[2041])/16 - 
    (27*s23*f[2289])/355 - (s23*f[2290])/3 + (7595124*s23*f[2292])/15941275 + 
    (27*s23*f[2300])/355 - (7*s23*f[2327])/16 - (5*s23*f[2437])/4 - 
    (324*s23*f[2575])/19667 + (542617695864*s23*f[2578])/1143674892325 - 
    (27*s23*f[2579])/355 - (5832*s23*f[3147])/5093753 - 
    (7356837312*s23*f[3150])/228734978465, -12*f[861] + 6*s23*f[2291], 
   (312936*f[862])/44905 - (156468*s23*f[2292])/44905, 
   -6*f[861] - f[897]/2 - f[1007]/2 + 3*s23*f[2291] + (s23*f[2327])/4 + 
    (s23*f[2437])/4, (-295392*f[862])/44905 + (147696*s23*f[2292])/44905, 
   (-235008*f[862])/44905 + (117504*s23*f[2292])/44905, 0, 0, 0, 
   12*f[861] - f[897]/2 + f[1007]/2 - 6*s23*f[2291] + (s23*f[2327])/4 - 
    (s23*f[2437])/4, (350016*f[862])/44905 - (175008*s23*f[2292])/44905, 
   (29376*f[862])/8981 - (14688*s23*f[2292])/8981, 0, 
   (-56352*f[862])/8981 + (28176*s23*f[2292])/8981, 
   (-189*f[859])/7751 + f[860]/3 - (456891010056*f[862])/90147191645 + 
    (189*f[870])/7751 + (353*f[897])/368 + (1765*f[1007])/368 - 
    (102330*f[1145])/2007509 - (3411*f[1149])/15502 - f[1152] - f[1438] - 
    (528768*s23*f[1720])/15941275 + (27*s23*f[1755])/2840 + 
    (27*s23*f[1865])/568 + (26316*s23*f[2006])/44905 - (3*s23*f[2041])/16 + 
    (27*s23*f[2289])/355 - (s23*f[2290])/6 + (97558716*s23*f[2292])/
     15941275 - (27*s23*f[2300])/355 - (15*s23*f[2327])/16 - 
    (45*s23*f[2437])/8 + (324*s23*f[2575])/19667 - 
    (542617695864*s23*f[2578])/1143674892325 + (27*s23*f[2579])/355 + 
    (s23*f[2582])/2 + (s23*f[2868])/2 + (5832*s23*f[3147])/5093753 + 
    (7356837312*s23*f[3150])/228734978465, f[897]/4 + f[1007]/4 - 
    (s23*f[2327])/8 - (s23*f[2437])/8, (31410*f[862])/8981 - 
    (15705*s23*f[2292])/8981, (9*f[861])/2 - (42432*f[862])/44905 + 
    (5*f[897])/8 - (3*f[1007])/8 - f[1293]/2 - (9*s23*f[2291])/4 - 
    (5*s23*f[2327])/16 + (3*s23*f[2437])/16 - (3264*s23*f[2578])/8981 + 
    (s23*f[2723])/2 + (816*s23*f[3150])/6415 - (s23*f[3295])/4, 
   (20400*f[862])/8981 - (10200*s23*f[2292])/8981, 
   (137496*f[862])/44905 - (68748*s23*f[2292])/44905, 0, 0, 0, 0, 
   -6*f[861] + (13056*f[862])/8981 - f[897]/2 - (5*f[1007])/2 - f[1293]/2 + 
    3*s23*f[2291] - (53856*s23*f[2292])/44905 + (s23*f[2327])/4 + 
    (5*s23*f[2437])/4 - (3264*s23*f[2578])/8981 + (s23*f[2723])/2 + 
    (816*s23*f[3150])/6415 - (s23*f[3295])/4, (-328296*f[862])/44905 + 
    (164148*s23*f[2292])/44905, (-204816*f[862])/44905 + 
    (102408*s23*f[2292])/44905, 0, (164592*f[862])/44905 - 
    (82296*s23*f[2292])/44905, (-19*f[861])/2 - (4352*f[862])/8981 - 
    f[897]/24 - (25*f[1007])/24 - f[1293]/3 + (19*s23*f[2291])/4 - 
    (3264*s23*f[2292])/44905 + (s23*f[2327])/48 + (25*s23*f[2437])/48 - 
    (2176*s23*f[2578])/8981 + (s23*f[2723])/3 + (544*s23*f[3150])/6415 - 
    (s23*f[3295])/6, (-10044*f[862])/8981 + (5022*s23*f[2292])/8981, 
   (-9792*f[862])/6415 + (4896*s23*f[2292])/6415, 0, 
   (36536*f[862])/44905 - (18268*s23*f[2292])/44905, 
   (-44311*f[862])/44905 + (44311*s23*f[2292])/89810, 0, 
   (2*f[860])/3 - (s23*f[2290])/3, 3*f[861] - (3*s23*f[2291])/2, 
   (87636*f[862])/44905 - (43818*s23*f[2292])/44905, 0, 
   -3*f[861] - (3*f[897])/4 - (3*f[1007])/4 + (3*s23*f[2291])/2 + 
    (3*s23*f[2327])/8 + (3*s23*f[2437])/8, (23664*f[862])/44905 - 
    (11832*s23*f[2292])/44905, 0, (-15504*f[862])/6415 + 
    (7752*s23*f[2292])/6415, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-4*f[860])/3 + (2*s23*f[2290])/3, 6*f[861] - f[897]/2 - f[1007]/2 - 
    3*s23*f[2291] + (s23*f[2327])/4 + (s23*f[2437])/4, 
   (108744*f[862])/44905 - (54372*s23*f[2292])/44905, 
   6*f[861] + (3*f[897])/2 + (3*f[1007])/2 - 3*s23*f[2291] - 
    (3*s23*f[2327])/4 - (3*s23*f[2437])/4, (44064*f[862])/44905 - 
    (22032*s23*f[2292])/44905, (31008*f[862])/6415 - 
    (15504*s23*f[2292])/6415, 0, 0, 0, 0, -6*f[861] + f[897] + f[1007] + 
    3*s23*f[2291] - (s23*f[2327])/2 - (s23*f[2437])/2, 
   (380544*f[862])/44905 - (190272*s23*f[2292])/44905, 
   (-8160*f[862])/8981 + (4080*s23*f[2292])/8981, 0, 
   (-470976*f[862])/44905 + (235488*s23*f[2292])/44905, 
   (2*f[860])/3 - (s23*f[2290])/3, -9*f[861] - f[897]/4 - f[1007]/4 + 
    (9*s23*f[2291])/2 + (s23*f[2327])/8 + (s23*f[2437])/8, 
   (-41388*f[862])/8981 + (20694*s23*f[2292])/8981, 
   -3*f[861] - (3*f[897])/4 - (3*f[1007])/4 + (3*s23*f[2291])/2 + 
    (3*s23*f[2327])/8 + (3*s23*f[2437])/8, (-172992*f[862])/44905 + 
    (86496*s23*f[2292])/44905, (-15504*f[862])/6415 + 
    (7752*s23*f[2292])/6415, 0, 0, 0, 0, 12*f[861] - 6*s23*f[2291], 
   (398448*f[862])/44905 - (199224*s23*f[2292])/44905, 
   (295392*f[862])/44905 - (147696*s23*f[2292])/44905, 0, 
   (-350016*f[862])/44905 + (175008*s23*f[2292])/44905, 
   -12*f[861] - f[897]/4 - f[1007]/4 + 6*s23*f[2291] + (s23*f[2327])/8 + 
    (s23*f[2437])/8, (-13644*f[862])/6415 + (6822*s23*f[2292])/6415, 
   (-196656*f[862])/44905 + (98328*s23*f[2292])/44905, 0, 
   (-48984*f[862])/44905 + (24492*s23*f[2292])/44905, 
   (-116916*f[862])/44905 + (58458*s23*f[2292])/44905, 
   -1/3*f[860] + (s23*f[2290])/6, -3*f[861] + (3*s23*f[2291])/2, 
   (1866*f[862])/44905 - (933*s23*f[2292])/44905, 
   (3*f[861])/2 + (3*f[897])/8 + (3*f[1007])/8 - (3*s23*f[2291])/4 - 
    (3*s23*f[2327])/16 - (3*s23*f[2437])/16, (-23664*f[862])/44905 + 
    (11832*s23*f[2292])/44905, (7752*f[862])/6415 - (3876*s23*f[2292])/6415, 
   0, 0, 0, 0, -3*f[861] + f[897]/4 + f[1007]/4 + (3*s23*f[2291])/2 - 
    (s23*f[2327])/8 - (s23*f[2437])/8, (-19224*f[862])/6415 + 
    (9612*s23*f[2292])/6415, (-22032*f[862])/44905 + 
    (11016*s23*f[2292])/44905, 0, (-39936*f[862])/44905 + 
    (19968*s23*f[2292])/44905, (-3*f[861])/2 + f[897]/8 + f[1007]/8 + 
    (3*s23*f[2291])/4 - (s23*f[2327])/16 - (s23*f[2437])/16, 
   (10428*f[862])/6415 - (5214*s23*f[2292])/6415, 
   (39168*f[862])/44905 - (19584*s23*f[2292])/44905, 0, 
   (-312696*f[862])/44905 + (156348*s23*f[2292])/44905, 
   (-145086*f[862])/44905 + (72543*s23*f[2292])/44905, 
   -5*f[861] + (5*s23*f[2291])/2, (-81412*f[862])/44905 + 
    (40706*s23*f[2292])/44905, (-7888*f[862])/8981 + (3944*s23*f[2292])/8981, 
   0, (-18504*f[862])/44905 + (9252*s23*f[2292])/44905, 
   (-139684*f[862])/44905 + (69842*s23*f[2292])/44905, 
   (-8991*f[862])/8981 + (8991*s23*f[2292])/17962, 
   (-54*f[859])/7751 + f[860]/18 + (25428891584*f[862])/54088314987 + 
    (54*f[870])/7751 + (7*f[897])/69 + (35*f[1007])/69 + 
    (37200*f[1145])/2007509 + (620*f[1149])/7751 + f[1152]/6 + f[1438]/6 + 
    (176256*s23*f[1720])/15941275 - (9*s23*f[1755])/2840 - 
    (9*s23*f[1865])/568 - (11696*s23*f[2006])/44905 + (s23*f[2041])/12 - 
    (9*s23*f[2289])/355 - (s23*f[2290])/36 - (91934096*s23*f[2292])/
     47823825 + (9*s23*f[2300])/355 + (11*s23*f[2327])/72 + 
    (85*s23*f[2437])/72 - (108*s23*f[2575])/19667 + 
    (191263821408*s23*f[2578])/1143674892325 - (9*s23*f[2579])/355 - 
    (s23*f[2582])/12 - (s23*f[2868])/12 - (1944*s23*f[3147])/5093753 - 
    (2452279104*s23*f[3150])/228734978465, (11*f[861])/2 - 
    (11*s23*f[2291])/4, (-903*f[862])/1283 + (903*s23*f[2292])/2566, 
   (7*f[861])/4 + (10880*f[862])/8981 - (11*f[897])/48 - (17*f[1007])/16 - 
    f[1293]/12 - (7*s23*f[2291])/8 - (30736*s23*f[2292])/44905 + 
    (11*s23*f[2327])/96 + (17*s23*f[2437])/32 - (544*s23*f[2578])/8981 + 
    (s23*f[2723])/12 + (136*s23*f[3150])/6415 - (s23*f[3295])/24, 
   (43384*f[862])/44905 - (21692*s23*f[2292])/44905, 
   (19244*f[862])/44905 - (9622*s23*f[2292])/44905, 0, 0, 0, 0, 
   3*f[861] - (4352*f[862])/8981 + f[897]/12 + (5*f[1007])/12 - f[1293]/12 - 
    (3*s23*f[2291])/2 + (7344*s23*f[2292])/44905 - (s23*f[2327])/24 - 
    (5*s23*f[2437])/24 - (544*s23*f[2578])/8981 + (s23*f[2723])/12 + 
    (136*s23*f[3150])/6415 - (s23*f[3295])/24, (110364*f[862])/44905 - 
    (55182*s23*f[2292])/44905, (43112*f[862])/44905 - 
    (21556*s23*f[2292])/44905, 0, (33584*f[862])/44905 - 
    (16792*s23*f[2292])/44905, (15*f[861])/4 - (544*f[862])/8981 + 
    f[897]/48 + (25*f[1007])/48 + f[1293]/6 - (15*s23*f[2291])/8 + 
    (8432*s23*f[2292])/44905 - (s23*f[2327])/96 - (25*s23*f[2437])/96 + 
    (1088*s23*f[2578])/8981 - (s23*f[2723])/6 - (272*s23*f[3150])/6415 + 
    (s23*f[3295])/12, (20998*f[862])/44905 - (10499*s23*f[2292])/44905, 
   (61744*f[862])/44905 - (30872*s23*f[2292])/44905, 0, 
   (117636*f[862])/44905 - (58818*s23*f[2292])/44905, 
   (10735*f[862])/8981 - (10735*s23*f[2292])/17962, 
   (9*f[861])/2 - (9*s23*f[2291])/4, (35538*f[862])/44905 - 
    (17769*s23*f[2292])/44905, (35496*f[862])/44905 - 
    (17748*s23*f[2292])/44905, 0, (103812*f[862])/44905 - 
    (51906*s23*f[2292])/44905, (129882*f[862])/44905 - 
    (64941*s23*f[2292])/44905, (12177*f[862])/6415 - 
    (12177*s23*f[2292])/12830, (2537817*f[862])/898100 - 
    (2537817*s23*f[2292])/1796200, (189*f[859])/7751 + 
    (114093567848*f[862])/18029438329 - (189*f[870])/7751 - 
    (353*f[897])/368 - (1765*f[1007])/368 + (102330*f[1145])/2007509 + 
    (3411*f[1149])/15502 + f[1152] + f[1438] + (528768*s23*f[1720])/
     15941275 - (27*s23*f[1755])/2840 - (27*s23*f[1865])/568 - 
    (26316*s23*f[2006])/44905 + (3*s23*f[2041])/16 - (27*s23*f[2289])/355 - 
    (107600956*s23*f[2292])/15941275 + (27*s23*f[2300])/355 + 
    (15*s23*f[2327])/16 + (45*s23*f[2437])/8 - (324*s23*f[2575])/19667 + 
    (542617695864*s23*f[2578])/1143674892325 - (27*s23*f[2579])/355 - 
    (s23*f[2582])/2 - (s23*f[2868])/2 - (5832*s23*f[3147])/5093753 - 
    (7356837312*s23*f[3150])/228734978465, 0, (29376*f[862])/44905 - 
    (14688*s23*f[2292])/44905, -3*f[861] + (42432*f[862])/44905 - 
    (3*f[897])/4 + f[1007]/4 + f[1293]/2 + (3*s23*f[2291])/2 + 
    (3*s23*f[2327])/8 - (s23*f[2437])/8 + (3264*s23*f[2578])/8981 - 
    (s23*f[2723])/2 - (816*s23*f[3150])/6415 + (s23*f[3295])/4, 0, 
   (-23664*f[862])/8981 + (11832*s23*f[2292])/8981, 0, 0, 0, 0, 
   -3*f[861] - (13056*f[862])/8981 - f[897]/4 + (7*f[1007])/4 + f[1293]/2 + 
    (3*s23*f[2291])/2 + (53856*s23*f[2292])/44905 + (s23*f[2327])/8 - 
    (7*s23*f[2437])/8 + (3264*s23*f[2578])/8981 - (s23*f[2723])/2 - 
    (816*s23*f[3150])/6415 + (s23*f[3295])/4, (39168*f[862])/44905 - 
    (19584*s23*f[2292])/44905, (-3264*f[862])/44905 + 
    (1632*s23*f[2292])/44905, 0, (8976*f[862])/44905 - 
    (4488*s23*f[2292])/44905, f[1007] - (s23*f[2437])/2, 
   (-19584*f[862])/44905 + (9792*s23*f[2292])/44905, 
   (-58752*f[862])/44905 + (29376*s23*f[2292])/44905, 0, 
   (19584*f[862])/44905 - (9792*s23*f[2292])/44905, 
   (-29376*f[862])/44905 + (14688*s23*f[2292])/44905, 0, 
   (19584*f[862])/44905 - (9792*s23*f[2292])/44905, 0, 0, 
   (-39168*f[862])/44905 + (19584*s23*f[2292])/44905, 
   (19584*f[862])/44905 - (9792*s23*f[2292])/44905, 
   (-9792*f[862])/44905 + (4896*s23*f[2292])/44905, 
   (7344*f[862])/44905 - (3672*s23*f[2292])/44905, 
   (9792*f[862])/44905 - (4896*s23*f[2292])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*f[860])/3 - (s23*f[2290])/3, -6*f[861] + 3*s23*f[2291], 
   (148188*f[862])/44905 - (74094*s23*f[2292])/44905, 
   -3*f[861] - (3*f[897])/4 - (3*f[1007])/4 + (3*s23*f[2291])/2 + 
    (3*s23*f[2327])/8 + (3*s23*f[2437])/8, (-47328*f[862])/44905 + 
    (23664*s23*f[2292])/44905, (-15504*f[862])/6415 + 
    (7752*s23*f[2292])/6415, 0, 0, 0, 0, -6*f[861] - f[897]/2 - f[1007]/2 + 
    3*s23*f[2291] + (s23*f[2327])/4 + (s23*f[2437])/4, 
   (-108912*f[862])/44905 + (54456*s23*f[2292])/44905, 
   (-50592*f[862])/44905 + (25296*s23*f[2292])/44905, 0, 
   (-29376*f[862])/44905 + (14688*s23*f[2292])/44905, 
   -9*f[861] - f[897]/4 - f[1007]/4 + (9*s23*f[2291])/2 + (s23*f[2327])/8 + 
    (s23*f[2437])/8, (-117864*f[862])/44905 + (58932*s23*f[2292])/44905, 
   (-172992*f[862])/44905 + (86496*s23*f[2292])/44905, 0, 
   (133104*f[862])/44905 - (66552*s23*f[2292])/44905, 
   (31356*f[862])/44905 - (15678*s23*f[2292])/44905, 
   6*f[861] - 3*s23*f[2291], (-89592*f[862])/44905 + 
    (44796*s23*f[2292])/44905, (47328*f[862])/44905 - 
    (23664*s23*f[2292])/44905, 0, (-41424*f[862])/44905 + 
    (20712*s23*f[2292])/44905, (42696*f[862])/44905 - 
    (21348*s23*f[2292])/44905, (7212*f[862])/44905 - 
    (3606*s23*f[2292])/44905, (25098*f[862])/44905 - 
    (12549*s23*f[2292])/44905, (19584*f[862])/44905 - 
    (9792*s23*f[2292])/44905, (16452*f[862])/44905 - 
    (8226*s23*f[2292])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (61596*f[862])/44905 - (30798*s23*f[2292])/44905, 
   (-4*f[860])/3 + (2*s23*f[2290])/3, -24*f[861] + 12*s23*f[2291], 
   (213096*f[862])/44905 - (106548*s23*f[2292])/44905, 
   6*f[861] + (3*f[897])/2 + (3*f[1007])/2 - 3*s23*f[2291] - 
    (3*s23*f[2327])/4 - (3*s23*f[2437])/4, (-189312*f[862])/44905 + 
    (94656*s23*f[2292])/44905, (31008*f[862])/6415 - 
    (15504*s23*f[2292])/6415, 0, 0, 0, 0, -24*f[861] + f[897] + f[1007] + 
    12*s23*f[2291] - (s23*f[2327])/2 - (s23*f[2437])/2, 
   (88224*f[862])/44905 - (44112*s23*f[2292])/44905, 
   (-26112*f[862])/6415 + (13056*s23*f[2292])/6415, 0, 
   (-563616*f[862])/44905 + (281808*s23*f[2292])/44905, 
   18*f[861] + f[897]/2 + f[1007]/2 - 9*s23*f[2291] - (s23*f[2327])/4 - 
    (s23*f[2437])/4, (-123696*f[862])/44905 + (61848*s23*f[2292])/44905, 
   (345984*f[862])/44905 - (172992*s23*f[2292])/44905, 0, 
   (-89376*f[862])/6415 + (44688*s23*f[2292])/6415, 
   (-62712*f[862])/44905 + (31356*s23*f[2292])/44905, 
   -12*f[861] + 6*s23*f[2291], (-51024*f[862])/8981 + 
    (25512*s23*f[2292])/8981, (-94656*f[862])/44905 + 
    (47328*s23*f[2292])/44905, 0, (-50208*f[862])/6415 + 
    (25104*s23*f[2292])/6415, (-85392*f[862])/44905 + 
    (42696*s23*f[2292])/44905, (-14424*f[862])/44905 + 
    (7212*s23*f[2292])/44905, (-6420*f[862])/8981 + (3210*s23*f[2292])/8981, 
   (-39168*f[862])/44905 + (19584*s23*f[2292])/44905, 0, 
   (-65808*f[862])/44905 + (32904*s23*f[2292])/44905, 0, 
   (-17712*f[862])/44905 + (8856*s23*f[2292])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (41760*f[862])/8981 - (20880*s23*f[2292])/8981, 0, 0, 
   (8352*f[862])/8981 - (4176*s23*f[2292])/8981, 
   (-16704*f[862])/44905 + (8352*s23*f[2292])/44905, 
   (16704*f[862])/44905 - (8352*s23*f[2292])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -578*f[861] + (8704*f[862])/8981 - (22*f[897])/3 + 
    8*f[1007] + 6*f[1293] + 289*s23*f[2291] + (232832*s23*f[2292])/44905 + 
    (11*s23*f[2327])/3 - 4*s23*f[2437] + (39168*s23*f[2578])/8981 - 
    6*s23*f[2723] - (9792*s23*f[3150])/6415 + 3*s23*f[3295], 
   (592992*f[862])/6415 - (296496*s23*f[2292])/6415, 
   (-1433984*f[862])/8981 + (716992*s23*f[2292])/8981, 0, 
   (-11223648*f[862])/44905 + (5611824*s23*f[2292])/44905, 
   (-2016640*f[862])/8981 + (1008320*s23*f[2292])/8981, 
   (-8332512*f[862])/44905 + (4166256*s23*f[2292])/44905, 0, 0, 0, 0, 0, 
   12*f[861] - (13056*f[862])/8981 + f[897]/2 + f[1007]/2 - f[1293] - 
    6*s23*f[2291] - (9792*s23*f[2292])/44905 - (s23*f[2327])/4 - 
    (s23*f[2437])/4 - (6528*s23*f[2578])/8981 + s23*f[2723] + 
    (1632*s23*f[3150])/6415 - (s23*f[3295])/2, 0, 
   (141984*f[862])/44905 - (70992*s23*f[2292])/44905, 0, 
   (63648*f[862])/44905 - (31824*s23*f[2292])/44905, 
   (78336*f[862])/44905 - (39168*s23*f[2292])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -12*f[861] + 6*s23*f[2291], 
   (150336*f[862])/44905 - (75168*s23*f[2292])/44905, 
   (-94656*f[862])/44905 + (47328*s23*f[2292])/44905, 0, 
   (-226944*f[862])/44905 + (113472*s23*f[2292])/44905, 
   (-17280*f[862])/8981 + (8640*s23*f[2292])/8981, 
   (-178176*f[862])/44905 + (89088*s23*f[2292])/44905, 
   -12*f[861] + 6*s23*f[2291], (40368*f[862])/8981 - 
    (20184*s23*f[2292])/8981, (-94656*f[862])/44905 + 
    (47328*s23*f[2292])/44905, 0, (-226944*f[862])/44905 + 
    (113472*s23*f[2292])/44905, (-3264*f[862])/1283 + 
    (1632*s23*f[2292])/1283, (-40368*f[862])/8981 + (20184*s23*f[2292])/8981, 
   -18*f[861] + 9*s23*f[2291], (200448*f[862])/44905 - 
    (100224*s23*f[2292])/44905, (-141984*f[862])/44905 + 
    (70992*s23*f[2292])/44905, 0, (-131616*f[862])/44905 + 
    (65808*s23*f[2292])/44905, (-50976*f[862])/8981 + 
    (25488*s23*f[2292])/8981, (-141984*f[862])/44905 + 
    (70992*s23*f[2292])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 12*f[861] + (13056*f[862])/8981 - 4*f[1007] - 2*f[1293] - 
    6*s23*f[2291] - (117504*s23*f[2292])/44905 + 2*s23*f[2437] - 
    (13056*s23*f[2578])/8981 + 2*s23*f[2723] + (3264*s23*f[3150])/6415 - 
    s23*f[3295], (-150336*f[862])/44905 + (75168*s23*f[2292])/44905, 
   (94656*f[862])/44905 - (47328*s23*f[2292])/44905, 
   (50208*f[862])/6415 - (25104*s23*f[2292])/6415, 
   (350496*f[862])/44905 - (175248*s23*f[2292])/44905, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -36*f[861] + 18*s23*f[2291], 
   (451008*f[862])/44905 - (225504*s23*f[2292])/44905, 
   (-283968*f[862])/44905 + (141984*s23*f[2292])/44905, 0, 
   (-680832*f[862])/44905 + (340416*s23*f[2292])/44905, 
   (-9792*f[862])/1283 + (4896*s23*f[2292])/1283, 
   (-451008*f[862])/44905 + (225504*s23*f[2292])/44905, 0, 0, 0, 0, 0, 0, 0, 
   0, -18*f[861] - (13056*f[862])/8981 - f[897]/2 + (7*f[1007])/2 + 
    2*f[1293] + 9*s23*f[2291] + (117504*s23*f[2292])/44905 + 
    (s23*f[2327])/4 - (7*s23*f[2437])/4 + (13056*s23*f[2578])/8981 - 
    2*s23*f[2723] - (3264*s23*f[3150])/6415 + s23*f[3295], 0, 
   (-48960*f[862])/8981 + (24480*s23*f[2292])/8981, 0, 
   (-29376*f[862])/44905 + (14688*s23*f[2292])/44905, 
   (-78336*f[862])/44905 + (39168*s23*f[2292])/44905, 
   -6*f[861] + 3*s23*f[2291], (122496*f[862])/44905 - 
    (61248*s23*f[2292])/44905, (-47328*f[862])/44905 + 
    (23664*s23*f[2292])/44905, (-99552*f[862])/44905 + 
    (49776*s23*f[2292])/44905, (-16992*f[862])/8981 + 
    (8496*s23*f[2292])/8981, (-47328*f[862])/44905 + 
    (23664*s23*f[2292])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[897] - f[1007] + (s23*f[2327])/2 + (s23*f[2437])/2, 
   (-39168*f[862])/44905 + (19584*s23*f[2292])/44905, 
   (78336*f[862])/44905 - (39168*s23*f[2292])/44905, 
   (-39168*f[862])/44905 + (19584*s23*f[2292])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-107712*f[862])/44905 + (53856*s23*f[2292])/44905, 0, 
   (-66816*f[862])/44905 + (33408*s23*f[2292])/44905, 0, 0, 0, 
   (64032*f[862])/44905 - (32016*s23*f[2292])/44905, 
   (22272*f[862])/8981 - (11136*s23*f[2292])/8981, 
   (-8352*f[862])/44905 + (4176*s23*f[2292])/44905, 0, 0, 0, 
   (83520*f[862])/8981 - (41760*s23*f[2292])/8981, 0, 0, 0, 
   (258912*f[862])/44905 - (129456*s23*f[2292])/44905, 
   (-100224*f[862])/44905 + (50112*s23*f[2292])/44905, 0, 0, 0, 
   (58752*f[862])/44905 - (29376*s23*f[2292])/44905, 0, 0, 0, 
   (47328*f[862])/44905 - (23664*s23*f[2292])/44905, 0, 0, 0, 0, 0, 0, 
   (-66816*f[862])/44905 + (33408*s23*f[2292])/44905, 
   (-75168*f[862])/44905 + (37584*s23*f[2292])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-75168*f[862])/44905 + (37584*s23*f[2292])/44905, 0, 0, 0, 0, 
   0, 0, 0, (39168*f[862])/44905 - (19584*s23*f[2292])/44905, 
   (35904*f[862])/6415 - (17952*s23*f[2292])/6415, 0, 0, 0, 
   (39168*f[862])/44905 - (19584*s23*f[2292])/44905, 
   (117504*f[862])/44905 - (58752*s23*f[2292])/44905, 
   (3264*f[862])/8981 - (1632*s23*f[2292])/8981, 
   (19584*f[862])/44905 - (9792*s23*f[2292])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-19584*f[862])/44905 + (9792*s23*f[2292])/44905, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {f[1145] - (s23*f[2575])/2, 0, 
   f[1146] - (s23*f[2576])/2, (9763*f[859])/194449 + 
    (3000458807096*f[862])/2907666870885 + (390763*f[870])/3500082 + 
    f[890]/9 + f[897]/12 + (5*f[1007])/12 - (657022*f[1145])/21583839 + 
    (184*f[1146])/5193 - (330103*f[1149])/3500082 - (10*f[1176])/577 - 
    f[1293]/3 - (3510*s23*f[1717])/118363 - (7098666369456*s23*f[1720])/
     1580880300475 + (45*s23*f[1728])/259 + (5548334483*s23*f[1755])/
     10420678520 + (5548334483*s23*f[1865])/2084135704 - 
    (17544*s23*f[2006])/8981 + (5*s23*f[2041])/8 - 
    (964589592*s23*f[2289])/1302584815 - (3202488000753448*s23*f[2292])/
     175477713352725 - (217069934*s23*f[2300])/186083545 - 
    (375210*s23*f[2320])/3669253 - (s23*f[2327])/24 + (35*s23*f[2437])/12 + 
    (595136922*s23*f[2575])/10309028393 - (2*s23*f[2576])/3 - 
    (2976545170176184864*s23*f[2578])/1798471084152078525 + 
    (217069934*s23*f[2579])/186083545 + (s23*f[2723])/6 + 
    (3084527*s23*f[2816])/88062072 + (10712464596*s23*f[3147])/
     2670038353787 + (749017646999264*s23*f[3150])/23979614455361047 + 
    (3084527*s23*f[3295])/11007759, -2*f[862] - (s23*f[2578])/2, 
   f[1149] - (s23*f[2579])/2, 0, (-87867*f[859])/388898 + 
    (401911159844*f[862])/323074096765 - (390763*f[870])/777796 - f[890]/2 + 
    (3*f[897])/4 + (15*f[1007])/4 + (985533*f[1145])/7194613 - 
    (92*f[1146])/577 + (330103*f[1149])/777796 + (45*f[1176])/577 + 
    6*f[1293] + (15795*s23*f[1717])/118363 + (31943998662552*s23*f[1720])/
     1580880300475 - (405*s23*f[1728])/518 - (49935010347*s23*f[1755])/
     20841357040 - (49935010347*s23*f[1865])/4168271408 + 
    (78948*s23*f[2006])/8981 - (45*s23*f[2041])/16 + 
    (4340653164*s23*f[2289])/1302584815 + (4975923292994652*s23*f[2292])/
     58492571117575 + (976814703*s23*f[2300])/186083545 + 
    (1688445*s23*f[2320])/3669253 - (3*s23*f[2327])/8 - 
    (255*s23*f[2437])/16 - (2678116149*s23*f[2575])/10309028393 + 
    3*s23*f[2576] + (6229606305583332816*s23*f[2578])/599490361384026175 - 
    (976814703*s23*f[2579])/186083545 - 3*s23*f[2723] - 
    (9253581*s23*f[2816])/58708048 - (48206090682*s23*f[3147])/
     2670038353787 - (3370579411496688*s23*f[3150])/23979614455361047 - 
    (9253581*s23*f[3295])/7338506, (-15776*f[862])/44905 - 
    (3944*s23*f[2578])/44905, f[1152] - (s23*f[2582])/2, 0, 
   (46512*f[862])/6415 + (11628*s23*f[2578])/6415, 
   (-35151*f[859])/194449 + (11142146666312*f[862])/6784556032065 - 
    (711575*f[870])/3500082 - (5*f[890])/9 - (2*f[897])/3 - (10*f[1007])/3 + 
    (7807274*f[1145])/151086873 - (184*f[1146])/5193 + 
    (650915*f[1149])/3500082 + (10*f[1176])/577 + f[1293] + 
    (3510*s23*f[1717])/118363 + (7098666369456*s23*f[1720])/1580880300475 - 
    (45*s23*f[1728])/259 - (5548334483*s23*f[1755])/10420678520 - 
    (5548334483*s23*f[1865])/2084135704 + (17544*s23*f[2006])/8981 - 
    (5*s23*f[2041])/8 + (964589592*s23*f[2289])/1302584815 + 
    (2934634880075368*s23*f[2292])/175477713352725 + 
    (217069934*s23*f[2300])/186083545 + (375210*s23*f[2320])/3669253 + 
    (s23*f[2327])/3 - (35*s23*f[2437])/24 - (595136922*s23*f[2575])/
     10309028393 + (2*s23*f[2576])/3 + (1843594495897285024*s23*f[2578])/
     1798471084152078525 - (217069934*s23*f[2579])/186083545 + 
    (s23*f[2723])/2 + (11592485*s23*f[2816])/88062072 - 
    (10712464596*s23*f[3147])/2670038353787 - (15365095150677344*s23*f[3150])/
     119898072276805235 + (584726*s23*f[3295])/11007759, 0, 
   (71808*f[862])/44905 + (17952*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (965774624*f[862])/34891185 - 
    (198*f[1145])/259 - f[1149] - f[1176] + (99*s23*f[2575])/277 + 
    (60136125176*s23*f[2578])/9664858245 + (s23*f[2579])/2 + 
    (s23*f[2606])/2 + (1782*s23*f[3147])/71743 + (2247922512*s23*f[3150])/
     3221619415, (4*f[1146])/3 - (2*s23*f[2576])/3, 
   (205023*f[859])/194449 + (24807492776456*f[862])/969222290295 + 
    (2735341*f[870])/1166694 + (7*f[890])/3 + (5*f[897])/2 + (25*f[1007])/2 - 
    (4599154*f[1145])/7194613 + (1288*f[1146])/1731 - 
    (2310721*f[1149])/1166694 - (210*f[1176])/577 - 4*f[1293] - 
    (10530*s23*f[1717])/16909 - (21295999108368*s23*f[1720])/225840042925 + 
    (135*s23*f[1728])/37 + (16645003449*s23*f[1755])/1488668360 + 
    (16645003449*s23*f[1865])/297733672 - (52632*s23*f[2006])/1283 + 
    (105*s23*f[2041])/8 - (2893768776*s23*f[2289])/186083545 - 
    (3186088830099688*s23*f[2292])/8356081588225 - 
    (4558468614*s23*f[2300])/186083545 - (1125630*s23*f[2320])/524179 - 
    (5*s23*f[2327])/4 + (475*s23*f[2437])/8 + (12497875362*s23*f[2575])/
     10309028393 - 14*s23*f[2576] - (2808470070145798624*s23*f[2578])/
     85641480197718025 + (4558468614*s23*f[2579])/186083545 + 2*s23*f[2723] + 
    (3084527*s23*f[2816])/4193432 + (32137393788*s23*f[3147])/381434050541 + 
    (2247052940997792*s23*f[3150])/3425659207908721 + 
    (3084527*s23*f[3295])/524179, (123888*f[862])/8981 + 
    (30972*s23*f[2578])/8981, (-63924*f[859])/194449 - 
    (102244690966624*f[862])/6784556032065 - (380242*f[870])/194449 - 
    (11*f[897])/4 - (55*f[1007])/4 + (29365800*f[1145])/50362291 - 
    (164*f[1146])/1731 + (345868*f[1149])/194449 + (102*f[1176])/577 + 
    (35802*s23*f[1717])/118363 + (72357455400912*s23*f[1720])/1580880300475 - 
    (459*s23*f[1728])/259 - (56500546551*s23*f[1755])/10420678520 - 
    (56500546551*s23*f[1865])/2084135704 + (894744*s23*f[2006])/44905 - 
    (51*s23*f[2041])/8 + (9931279014*s23*f[2289])/1302584815 + 
    (10783687094084312*s23*f[2292])/58492571117575 + 
    (2312554143*s23*f[2300])/186083545 + (3827142*s23*f[2320])/3669253 + 
    (11*s23*f[2327])/8 - 25*s23*f[2437] - (7653626856*s23*f[2575])/
     10309028393 + (20*s23*f[2576])/3 + (9489800054019180656*s23*f[2578])/
     599490361384026175 - (2312554143*s23*f[2579])/186083545 - 
    (5740713*s23*f[2816])/7338506 - (137765283408*s23*f[3147])/
     2670038353787 + (1267853956566912*s23*f[3150])/3425659207908721 - 
    (22962852*s23*f[3295])/3669253, (-58578*f[859])/194449 + 
    (1607644639376*f[862])/969222290295 - (390763*f[870])/583347 - 
    (2*f[890])/3 + f[897] + 5*f[1007] + (1314044*f[1145])/7194613 - 
    (368*f[1146])/1731 + (330103*f[1149])/583347 + (60*f[1176])/577 + 
    8*f[1293] + (21060*s23*f[1717])/118363 + (42591998216736*s23*f[1720])/
     1580880300475 - (270*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     5210339260 - (16645003449*s23*f[1865])/1042067852 + 
    (105264*s23*f[2006])/8981 - (15*s23*f[2041])/4 + 
    (5787537552*s23*f[2289])/1302584815 + (6634564390659536*s23*f[2292])/
     58492571117575 + (1302419604*s23*f[2300])/186083545 + 
    (2251260*s23*f[2320])/3669253 - (s23*f[2327])/2 - (85*s23*f[2437])/4 - 
    (3570821532*s23*f[2575])/10309028393 + 4*s23*f[2576] + 
    (8306141740777777088*s23*f[2578])/599490361384026175 - 
    (1302419604*s23*f[2579])/186083545 - 4*s23*f[2723] - 
    (3084527*s23*f[2816])/14677012 - (64274787576*s23*f[3147])/
     2670038353787 - (4494105881995584*s23*f[3150])/23979614455361047 - 
    (6169054*s23*f[3295])/3669253, (-321504*f[862])/44905 - 
    (80376*s23*f[2578])/44905, (29289*f[859])/194449 + 
    (2155063001144*f[862])/969222290295 + (390763*f[870])/1166694 + 
    f[890]/3 + f[897] + 5*f[1007] - (657022*f[1145])/7194613 + 
    (184*f[1146])/1731 - (330103*f[1149])/1166694 - (30*f[1176])/577 - 
    (10530*s23*f[1717])/118363 - (21295999108368*s23*f[1720])/1580880300475 + 
    (135*s23*f[1728])/259 + (16645003449*s23*f[1755])/10420678520 + 
    (16645003449*s23*f[1865])/2084135704 - (52632*s23*f[2006])/8981 + 
    (15*s23*f[2041])/8 - (2893768776*s23*f[2289])/1302584815 - 
    (3087693806177128*s23*f[2292])/58492571117575 - 
    (651209802*s23*f[2300])/186083545 - (1125630*s23*f[2320])/3669253 - 
    (s23*f[2327])/2 + (55*s23*f[2437])/8 + (1785410766*s23*f[2575])/
     10309028393 - 2*s23*f[2576] - (2344707294136029184*s23*f[2578])/
     599490361384026175 + (651209802*s23*f[2579])/186083545 - s23*f[2723] + 
    (3084527*s23*f[2816])/29354024 + (32137393788*s23*f[3147])/
     2670038353787 - (23624756042054112*s23*f[3150])/119898072276805235 + 
    (6753780*s23*f[3295])/3669253, (62016*f[862])/6415 + 
    (15504*s23*f[2578])/6415, (140352*f[862])/44905 + 
    (35088*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-189*f[859])/7751 - (684044668424*f[862])/90147191645 + 
    (189*f[870])/7751 + (353*f[897])/368 + (1765*f[1007])/368 - 
    (102330*f[1145])/2007509 - (4*f[1146])/3 - (3411*f[1149])/15502 - 
    f[1152] - (528768*s23*f[1720])/15941275 + (27*s23*f[1755])/2840 + 
    (27*s23*f[1865])/568 + (26316*s23*f[2006])/44905 - (3*s23*f[2041])/16 + 
    (27*s23*f[2289])/355 + (97558716*s23*f[2292])/15941275 - 
    (27*s23*f[2300])/355 - (15*s23*f[2327])/16 - (45*s23*f[2437])/8 + 
    (324*s23*f[2575])/19667 + (2*s23*f[2576])/3 - (1263078120184*s23*f[2578])/
     1143674892325 + (27*s23*f[2579])/355 + (s23*f[2582])/2 + 
    (5832*s23*f[3147])/5093753 + (7356837312*s23*f[3150])/228734978465, 
   (58578*f[859])/194449 + (11073292449904*f[862])/969222290295 + 
    (390763*f[870])/583347 + (2*f[890])/3 + (3*f[897])/2 + (15*f[1007])/2 - 
    (1314044*f[1145])/7194613 + (368*f[1146])/1731 - 
    (330103*f[1149])/583347 - (60*f[1176])/577 + 2*f[1293] - 
    (21060*s23*f[1717])/118363 - (42591998216736*s23*f[1720])/1580880300475 + 
    (270*s23*f[1728])/259 + (16645003449*s23*f[1755])/5210339260 + 
    (16645003449*s23*f[1865])/1042067852 - (105264*s23*f[2006])/8981 + 
    (15*s23*f[2041])/4 - (5787537552*s23*f[2289])/1302584815 - 
    (6251917075405136*s23*f[2292])/58492571117575 - 
    (1302419604*s23*f[2300])/186083545 - (2251260*s23*f[2320])/3669253 - 
    (3*s23*f[2327])/4 + 15*s23*f[2437] + (3570821532*s23*f[2575])/
     10309028393 - 4*s23*f[2576] - (4384389406735431488*s23*f[2578])/
     599490361384026175 + (1302419604*s23*f[2579])/186083545 - s23*f[2723] + 
    (3084527*s23*f[2816])/14677012 + (64274787576*s23*f[3147])/
     2670038353787 + (4494105881995584*s23*f[3150])/23979614455361047 + 
    (6169054*s23*f[3295])/3669253, (-446016*f[862])/44905 - 
    (111504*s23*f[2578])/44905, (29289*f[859])/194449 + 
    (1732365098168*f[862])/969222290295 + (390763*f[870])/1166694 + 
    f[890]/3 - (657022*f[1145])/7194613 + (184*f[1146])/1731 - 
    (330103*f[1149])/1166694 - (30*f[1176])/577 - f[1293] - 
    (10530*s23*f[1717])/118363 - (21295999108368*s23*f[1720])/1580880300475 + 
    (135*s23*f[1728])/259 + (16645003449*s23*f[1755])/10420678520 + 
    (16645003449*s23*f[1865])/2084135704 - (52632*s23*f[2006])/8981 + 
    (15*s23*f[2041])/8 - (2893768776*s23*f[2289])/1302584815 - 
    (3240752732278888*s23*f[2292])/58492571117575 - 
    (651209802*s23*f[2300])/186083545 - (1125630*s23*f[2320])/3669253 + 
    (75*s23*f[2437])/8 + (1785410766*s23*f[2575])/10309028393 - 
    2*s23*f[2576] - (3543020507315634784*s23*f[2578])/599490361384026175 + 
    (651209802*s23*f[2579])/186083545 + (3*s23*f[2723])/2 + 
    (3084527*s23*f[2816])/29354024 + (32137393788*s23*f[3147])/
     2670038353787 + (46095285452032032*s23*f[3150])/119898072276805235 - 
    (584726*s23*f[3295])/3669253, (-16320*f[862])/8981 - 
    (4080*s23*f[2578])/8981, (-226848*f[862])/44905 - 
    (56712*s23*f[2578])/44905, 0, 0, 0, 0, (-152307*f[859])/194449 - 
    (25934058489032*f[862])/2261518677355 - (5400731*f[870])/3500082 - 
    (17*f[890])/9 - (3*f[897])/2 - (15*f[1007])/2 + 
    (62997122*f[1145])/151086873 - (2392*f[1146])/5193 + 
    (4612151*f[1149])/3500082 + (130*f[1176])/577 + 6*f[1293] + 
    (45630*s23*f[1717])/118363 + (92282662802928*s23*f[1720])/1580880300475 - 
    (585*s23*f[1728])/259 - (72128348279*s23*f[1755])/10420678520 - 
    (72128348279*s23*f[1865])/2084135704 + (228072*s23*f[2006])/8981 - 
    (65*s23*f[2041])/8 + (12539664696*s23*f[2289])/1302584815 + 
    (41441020352167624*s23*f[2292])/175477713352725 + 
    (2821909142*s23*f[2300])/186083545 + (4877730*s23*f[2320])/3669253 + 
    (3*s23*f[2327])/4 - (295*s23*f[2437])/8 - (7736779986*s23*f[2575])/
     10309028393 + (26*s23*f[2576])/3 + (37278898869441778432*s23*f[2578])/
     1798471084152078525 - (2821909142*s23*f[2579])/186083545 - 
    (4*s23*f[2723])/3 - (25421839*s23*f[2816])/88062072 - 
    (139262039748*s23*f[3147])/2670038353787 - 
    (37066140139271136*s23*f[3150])/119898072276805235 - 
    (14589368*s23*f[3295])/3669253, (-1342848*f[862])/44905 - 
    (335712*s23*f[2578])/44905, (193664*f[862])/44905 + 
    (48416*s23*f[2578])/44905, 0, (992512*f[862])/44905 + 
    (248128*s23*f[2578])/44905, f[1176] - (s23*f[2606])/2, 
   (-2*f[1146])/3 + (s23*f[2576])/3, (-380757*f[859])/388898 - 
    (2514405954676*f[862])/138460327185 - (5079919*f[870])/2333388 - 
    (13*f[890])/6 - (5*f[897])/4 - (25*f[1007])/4 + 
    (4270643*f[1145])/7194613 - (1196*f[1146])/1731 + 
    (4291339*f[1149])/2333388 + (195*f[1176])/577 + 8*f[1293] + 
    (68445*s23*f[1717])/118363 + (138423994204392*s23*f[1720])/
     1580880300475 - (1755*s23*f[1728])/518 - (216385044837*s23*f[1755])/
     20841357040 - (216385044837*s23*f[1865])/4168271408 + 
    (342108*s23*f[2006])/8981 - (195*s23*f[2041])/16 + 
    (18809497044*s23*f[2289])/1302584815 + (20873569102185572*s23*f[2292])/
     58492571117575 + (4232863713*s23*f[2300])/186083545 + 
    (7316595*s23*f[2320])/3669253 + (5*s23*f[2327])/8 - 
    (925*s23*f[2437])/16 - (11605169979*s23*f[2575])/10309028393 + 
    13*s23*f[2576] + (19935806456251553456*s23*f[2578])/599490361384026175 - 
    (4232863713*s23*f[2579])/186083545 - 4*s23*f[2723] - 
    (40098851*s23*f[2816])/58708048 - (208893059622*s23*f[3147])/
     2670038353787 - (14605844116485648*s23*f[3150])/23979614455361047 - 
    (40098851*s23*f[3295])/7338506, (61576*f[862])/44905 + 
    (15394*s23*f[2578])/44905, (1688358*f[859])/4472327 + 
    (1475865927577424*f[862])/156044788737495 + (8527460*f[870])/4472327 + 
    (659*f[897])/184 + (3295*f[1007])/184 - (557324580*f[1145])/1158332693 + 
    (164*f[1146])/1731 - (5986817*f[1149])/4472327 - (102*f[1176])/577 - 
    (35802*s23*f[1717])/118363 - (72252580613328*s23*f[1720])/1580880300475 + 
    (459*s23*f[1728])/259 + (56302406889*s23*f[1755])/10420678520 + 
    (56302406889*s23*f[1865])/2084135704 - (947376*s23*f[2006])/44905 + 
    (27*s23*f[2041])/4 - (10129418676*s23*f[2289])/1302584815 - 
    (11078710270022768*s23*f[2292])/58492571117575 - 
    (2284248477*s23*f[2300])/186083545 - (3827142*s23*f[2320])/3669253 - 
    (7*s23*f[2327])/8 + (235*s23*f[2437])/8 + (7313958864*s23*f[2575])/
     10309028393 - (20*s23*f[2576])/3 - (9124292572643007264*s23*f[2578])/
     599490361384026175 + (2284248477*s23*f[2579])/186083545 + 
    (5740713*s23*f[2816])/7338506 + (131651259552*s23*f[3147])/
     2670038353787 - (52087487730575616*s23*f[3150])/119898072276805235 + 
    (22962852*s23*f[3295])/3669253, (29289*f[859])/194449 - 
    (803822319688*f[862])/969222290295 + (390763*f[870])/1166694 + f[890]/3 - 
    f[897]/2 - (5*f[1007])/2 - (657022*f[1145])/7194613 + 
    (184*f[1146])/1731 - (330103*f[1149])/1166694 - (30*f[1176])/577 - 
    4*f[1293] - (10530*s23*f[1717])/118363 - (21295999108368*s23*f[1720])/
     1580880300475 + (135*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     10420678520 + (16645003449*s23*f[1865])/2084135704 - 
    (52632*s23*f[2006])/8981 + (15*s23*f[2041])/8 - 
    (2893768776*s23*f[2289])/1302584815 - (3317282195329768*s23*f[2292])/
     58492571117575 - (651209802*s23*f[2300])/186083545 - 
    (1125630*s23*f[2320])/3669253 + (s23*f[2327])/4 + (85*s23*f[2437])/8 + 
    (1785410766*s23*f[2575])/10309028393 - 2*s23*f[2576] - 
    (4153070870388888544*s23*f[2578])/599490361384026175 + 
    (651209802*s23*f[2579])/186083545 + 2*s23*f[2723] + 
    (3084527*s23*f[2816])/29354024 + (32137393788*s23*f[3147])/
     2670038353787 + (2247052940997792*s23*f[3150])/23979614455361047 + 
    (3084527*s23*f[3295])/3669253, (613632*f[862])/44905 + 
    (153408*s23*f[2578])/44905, (-235008*f[862])/44905 - f[897] - 5*f[1007] - 
    5*f[1293] - (117504*s23*f[2292])/44905 + (s23*f[2327])/2 + 
    (5*s23*f[2437])/2 - (117504*s23*f[2578])/44905 + (5*s23*f[2723])/2, 
   (-31008*f[862])/6415 - (7752*s23*f[2578])/6415, 
   (-176256*f[862])/44905 - (44064*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (-48804*f[859])/194449 - (9953336347936*f[862])/6784556032065 - 
    (189118*f[870])/194449 - (11*f[897])/4 - (55*f[1007])/4 + 
    (12402564*f[1145])/50362291 + (448*f[1146])/1731 + 
    (112282*f[1149])/194449 + (228*f[1176])/577 + 
    (80028*s23*f[1717])/118363 + (161898534791136*s23*f[1720])/
     1580880300475 - (1026*s23*f[1728])/259 - (31648622847*s23*f[1755])/
     2605169630 - (31648622847*s23*f[1865])/521033926 + 
    (2000016*s23*f[2006])/44905 - (57*s23*f[2041])/4 + 
    (21900177522*s23*f[2289])/1302584815 + (24022768867423776*s23*f[2292])/
     58492571117575 + (4850753679*s23*f[2300])/186083545 + 
    (8554788*s23*f[2320])/3669253 + (11*s23*f[2327])/8 - 
    (515*s23*f[2437])/8 - (11985891570*s23*f[2575])/10309028393 + 
    (44*s23*f[2576])/3 + (24929835316370300688*s23*f[2578])/
     599490361384026175 - (4850753679*s23*f[2579])/186083545 - 
    (6416091*s23*f[2816])/3669253 - (215746048260*s23*f[3147])/
     2670038353787 + (215497427982753312*s23*f[3150])/119898072276805235 - 
    (51328728*s23*f[3295])/3669253, (-117156*f[859])/194449 - 
    (12001835228384*f[862])/969222290295 - (781526*f[870])/583347 - 
    (4*f[890])/3 - f[897] - 5*f[1007] + (2628088*f[1145])/7194613 - 
    (736*f[1146])/1731 + (660206*f[1149])/583347 + (120*f[1176])/577 + 
    4*f[1293] + (42120*s23*f[1717])/118363 + (85183996433472*s23*f[1720])/
     1580880300475 - (540*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     2605169630 - (16645003449*s23*f[1865])/521033926 + 
    (210528*s23*f[2006])/8981 - (15*s23*f[2041])/2 + 
    (11575075104*s23*f[2289])/1302584815 + (12809952003013792*s23*f[2292])/
     58492571117575 + (2604839208*s23*f[2300])/186083545 + 
    (4502520*s23*f[2320])/3669253 + (s23*f[2327])/2 - 35*s23*f[2437] - 
    (7141643064*s23*f[2575])/10309028393 + 8*s23*f[2576] + 
    (11906180680704739456*s23*f[2578])/599490361384026175 - 
    (2604839208*s23*f[2579])/186083545 - 2*s23*f[2723] - 
    (3084527*s23*f[2816])/7338506 - (128549575152*s23*f[3147])/
     2670038353787 - (8988211763991168*s23*f[3150])/23979614455361047 - 
    (12338108*s23*f[3295])/3669253, (-625872*f[862])/44905 - 
    (156468*s23*f[2578])/44905, (-58578*f[859])/194449 - 
    (3464730196336*f[862])/969222290295 - (390763*f[870])/583347 - 
    (2*f[890])/3 + (1314044*f[1145])/7194613 - (368*f[1146])/1731 + 
    (330103*f[1149])/583347 + (60*f[1176])/577 + 4*f[1293] + 
    (21060*s23*f[1717])/118363 + (42591998216736*s23*f[1720])/1580880300475 - 
    (270*s23*f[1728])/259 - (16645003449*s23*f[1755])/5210339260 - 
    (16645003449*s23*f[1865])/1042067852 + (105264*s23*f[2006])/8981 - 
    (15*s23*f[2041])/4 + (5787537552*s23*f[2289])/1302584815 + 
    (6481505464557776*s23*f[2292])/58492571117575 + 
    (1302419604*s23*f[2300])/186083545 + (2251260*s23*f[2320])/3669253 - 
    (75*s23*f[2437])/4 - (3570821532*s23*f[2575])/10309028393 + 
    4*s23*f[2576] + (6737440807160838848*s23*f[2578])/599490361384026175 - 
    (1302419604*s23*f[2579])/186083545 - 2*s23*f[2723] - 
    (3084527*s23*f[2816])/14677012 - (64274787576*s23*f[3147])/
     2670038353787 - (4494105881995584*s23*f[3150])/23979614455361047 - 
    (6169054*s23*f[3295])/3669253, (590784*f[862])/44905 + 
    (147696*s23*f[2578])/44905, (470016*f[862])/44905 + 
    (117504*s23*f[2578])/44905, 0, 0, 0, (117156*f[859])/194449 + 
    (2907604529248*f[862])/193844458059 + (781526*f[870])/583347 + 
    (4*f[890])/3 + (3*f[897])/2 + (15*f[1007])/2 - 
    (2628088*f[1145])/7194613 + (736*f[1146])/1731 - 
    (660206*f[1149])/583347 - (120*f[1176])/577 - f[1293] - 
    (42120*s23*f[1717])/118363 - (85183996433472*s23*f[1720])/1580880300475 + 
    (540*s23*f[1728])/259 + (16645003449*s23*f[1755])/2605169630 + 
    (16645003449*s23*f[1865])/521033926 - (210528*s23*f[2006])/8981 + 
    (15*s23*f[2041])/2 - (11575075104*s23*f[2289])/1302584815 - 
    (12733422539962912*s23*f[2292])/58492571117575 - 
    (2604839208*s23*f[2300])/186083545 - (4502520*s23*f[2320])/3669253 - 
    (3*s23*f[2327])/4 + (135*s23*f[2437])/4 + (7141643064*s23*f[2575])/
     10309028393 - 8*s23*f[2576] - (11121830213896270336*s23*f[2578])/
     599490361384026175 + (2604839208*s23*f[2579])/186083545 + 
    (s23*f[2723])/2 + (3084527*s23*f[2816])/7338506 + 
    (128549575152*s23*f[3147])/2670038353787 + (8988211763991168*s23*f[3150])/
     23979614455361047 + (12338108*s23*f[3295])/3669253, 
   (-700032*f[862])/44905 - (175008*s23*f[2578])/44905, 
   (-58752*f[862])/8981 - (14688*s23*f[2578])/8981, 0, 
   (112704*f[862])/8981 + (28176*s23*f[2578])/8981, 
   (48804*f[859])/194449 + (91322682670816*f[862])/6784556032065 + 
    (189118*f[870])/194449 - (12402564*f[1145])/50362291 + 
    (1283*f[1146])/1731 - (112282*f[1149])/194449 + f[1152] - 
    (228*f[1176])/577 - (80028*s23*f[1717])/118363 - 
    (161898534791136*s23*f[1720])/1580880300475 + (1026*s23*f[1728])/259 + 
    (31648622847*s23*f[1755])/2605169630 + (31648622847*s23*f[1865])/
     521033926 - (2000016*s23*f[2006])/44905 + (57*s23*f[2041])/4 - 
    (21900177522*s23*f[2289])/1302584815 - (24443680914203616*s23*f[2292])/
     58492571117575 - (4850753679*s23*f[2300])/186083545 - 
    (8554788*s23*f[2320])/3669253 + (285*s23*f[2437])/4 + 
    (11985891570*s23*f[2575])/10309028393 - (91*s23*f[2576])/6 - 
    (25289329280324182368*s23*f[2578])/599490361384026175 + 
    (4850753679*s23*f[2579])/186083545 - (s23*f[2582])/2 + 
    (6416091*s23*f[2816])/3669253 + (215746048260*s23*f[3147])/
     2670038353787 - (215497427982753312*s23*f[3150])/119898072276805235 + 
    (51328728*s23*f[3295])/3669253, (-58752*f[862])/44905 - f[897]/4 - 
    (5*f[1007])/4 - f[1293] - (29376*s23*f[2292])/44905 + (s23*f[2327])/8 + 
    (5*s23*f[2437])/8 - (29376*s23*f[2578])/44905 + (s23*f[2723])/2, 
   (-62820*f[862])/8981 - (15705*s23*f[2578])/8981, 
   (87867*f[859])/388898 + (63354949444*f[862])/46153442395 + 
    (390763*f[870])/777796 + f[890]/2 - f[897]/4 - (5*f[1007])/4 - 
    (985533*f[1145])/7194613 + (92*f[1146])/577 - (330103*f[1149])/777796 - 
    (45*f[1176])/577 - 5*f[1293] - (15795*s23*f[1717])/118363 - 
    (31943998662552*s23*f[1720])/1580880300475 + (405*s23*f[1728])/518 + 
    (49935010347*s23*f[1755])/20841357040 + (49935010347*s23*f[1865])/
     4168271408 - (78948*s23*f[2006])/8981 + (45*s23*f[2041])/16 - 
    (4340653164*s23*f[2289])/1302584815 - (4899393829943772*s23*f[2292])/
     58492571117575 - (976814703*s23*f[2300])/186083545 - 
    (1688445*s23*f[2320])/3669253 + (s23*f[2327])/8 + (235*s23*f[2437])/16 + 
    (2678116149*s23*f[2575])/10309028393 - 3*s23*f[2576] - 
    (5270955735039648336*s23*f[2578])/599490361384026175 + 
    (976814703*s23*f[2579])/186083545 + (3*s23*f[2723])/2 + 
    (9253581*s23*f[2816])/58708048 + (48206090682*s23*f[3147])/
     2670038353787 - (18007123689559632*s23*f[3150])/119898072276805235 + 
    (16592087*s23*f[3295])/7338506, (-40800*f[862])/8981 - 
    (10200*s23*f[2578])/8981, (-274992*f[862])/44905 - 
    (68748*s23*f[2578])/44905, 0, 0, 0, 0, (-58578*f[859])/194449 - 
    (8114407129072*f[862])/969222290295 - (390763*f[870])/583347 - 
    (2*f[890])/3 + (1314044*f[1145])/7194613 - (368*f[1146])/1731 + 
    (330103*f[1149])/583347 + (60*f[1176])/577 + 2*f[1293] + 
    (21060*s23*f[1717])/118363 + (42591998216736*s23*f[1720])/1580880300475 - 
    (270*s23*f[1728])/259 - (16645003449*s23*f[1755])/5210339260 - 
    (16645003449*s23*f[1865])/1042067852 + (105264*s23*f[2006])/8981 - 
    (15*s23*f[2041])/4 + (5787537552*s23*f[2289])/1302584815 + 
    (6481505464557776*s23*f[2292])/58492571117575 + 
    (1302419604*s23*f[2300])/186083545 + (2251260*s23*f[2320])/3669253 - 
    (75*s23*f[2437])/4 - (3570821532*s23*f[2575])/10309028393 + 
    4*s23*f[2576] + (6192752982988290848*s23*f[2578])/599490361384026175 - 
    (1302419604*s23*f[2579])/186083545 - 2*s23*f[2723] - 
    (3084527*s23*f[2816])/14677012 - (64274787576*s23*f[3147])/
     2670038353787 - (57330550157020992*s23*f[3150])/119898072276805235 - 
    (2499801*s23*f[3295])/3669253, (656592*f[862])/44905 + 
    (164148*s23*f[2578])/44905, (409632*f[862])/44905 + 
    (102408*s23*f[2578])/44905, 0, (-329184*f[862])/44905 - 
    (82296*s23*f[2578])/44905, (-212825*f[859])/388898 - 
    (265480318558796*f[862])/20353668096195 - (9908977*f[870])/7000164 - 
    (19*f[890])/18 - (13*f[897])/12 - (65*f[1007])/12 + 
    (58880459*f[1145])/151086873 - (276*f[1146])/577 + 
    (8271157*f[1149])/7000164 + (135*f[1176])/577 + (7*f[1293])/3 + 
    (47385*s23*f[1717])/118363 + (95831995987656*s23*f[1720])/1580880300475 - 
    (1215*s23*f[1728])/518 - (149805031041*s23*f[1755])/20841357040 - 
    (149805031041*s23*f[1865])/4168271408 + (236844*s23*f[2006])/8981 - 
    (135*s23*f[2041])/16 + (13021959492*s23*f[2289])/1302584815 + 
    (14417573458644756*s23*f[2292])/58492571117575 + 
    (2930444109*s23*f[2300])/186083545 + (5065335*s23*f[2320])/3669253 + 
    (13*s23*f[2327])/24 - (1895*s23*f[2437])/48 - (8034348447*s23*f[2575])/
     10309028393 + 9*s23*f[2576] + (13822941020808569648*s23*f[2578])/
     599490361384026175 - (2930444109*s23*f[2579])/186083545 - 
    (11*s23*f[2723])/6 - (112636253*s23*f[2816])/176124144 - 
    (144618272046*s23*f[3147])/2670038353787 - 
    (27318677341088272*s23*f[3150])/119898072276805235 - 
    (97959241*s23*f[3295])/22015518, (20088*f[862])/8981 + 
    (5022*s23*f[2578])/8981, (19584*f[862])/6415 + (4896*s23*f[2578])/6415, 
   0, (-73072*f[862])/44905 - (18268*s23*f[2578])/44905, 
   (88622*f[862])/44905 + (44311*s23*f[2578])/89810, 0, 
   (2*f[1146])/3 - (s23*f[2576])/3, (29289*f[859])/194449 + 
    (3000458807096*f[862])/969222290295 + (390763*f[870])/1166694 + 
    f[890]/3 + f[897]/4 + (5*f[1007])/4 - (657022*f[1145])/7194613 + 
    (184*f[1146])/1731 - (330103*f[1149])/1166694 - (30*f[1176])/577 - 
    f[1293] - (10530*s23*f[1717])/118363 - (21295999108368*s23*f[1720])/
     1580880300475 + (135*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     10420678520 + (16645003449*s23*f[1865])/2084135704 - 
    (52632*s23*f[2006])/8981 + (15*s23*f[2041])/8 - 
    (2893768776*s23*f[2289])/1302584815 - (3202488000753448*s23*f[2292])/
     58492571117575 - (651209802*s23*f[2300])/186083545 - 
    (1125630*s23*f[2320])/3669253 - (s23*f[2327])/8 + (35*s23*f[2437])/4 + 
    (1785410766*s23*f[2575])/10309028393 - 2*s23*f[2576] - 
    (2976545170176184864*s23*f[2578])/599490361384026175 + 
    (651209802*s23*f[2579])/186083545 + (s23*f[2723])/2 + 
    (3084527*s23*f[2816])/29354024 + (32137393788*s23*f[3147])/
     2670038353787 + (2247052940997792*s23*f[3150])/23979614455361047 + 
    (3084527*s23*f[3295])/3669253, (-175272*f[862])/44905 - 
    (43818*s23*f[2578])/44905, 0, (-29289*f[859])/194449 + 
    (803822319688*f[862])/969222290295 - (390763*f[870])/1166694 - f[890]/3 + 
    f[897]/2 + (5*f[1007])/2 + (657022*f[1145])/7194613 - 
    (184*f[1146])/1731 + (330103*f[1149])/1166694 + (30*f[1176])/577 + 
    4*f[1293] + (10530*s23*f[1717])/118363 + (21295999108368*s23*f[1720])/
     1580880300475 - (135*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     10420678520 - (16645003449*s23*f[1865])/2084135704 + 
    (52632*s23*f[2006])/8981 - (15*s23*f[2041])/8 + 
    (2893768776*s23*f[2289])/1302584815 + (3317282195329768*s23*f[2292])/
     58492571117575 + (651209802*s23*f[2300])/186083545 + 
    (1125630*s23*f[2320])/3669253 - (s23*f[2327])/4 - (85*s23*f[2437])/8 - 
    (1785410766*s23*f[2575])/10309028393 + 2*s23*f[2576] + 
    (4153070870388888544*s23*f[2578])/599490361384026175 - 
    (651209802*s23*f[2579])/186083545 - 2*s23*f[2723] - 
    (3084527*s23*f[2816])/29354024 - (32137393788*s23*f[3147])/
     2670038353787 - (2247052940997792*s23*f[3150])/23979614455361047 - 
    (3084527*s23*f[3295])/3669253, (-47328*f[862])/44905 - 
    (11832*s23*f[2578])/44905, 0, (31008*f[862])/6415 + 
    (7752*s23*f[2578])/6415, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-4*f[1146])/3 + (2*s23*f[2576])/3, (58578*f[859])/194449 + 
    (8537105032048*f[862])/969222290295 + (390763*f[870])/583347 + 
    (2*f[890])/3 + f[897] + 5*f[1007] - (1314044*f[1145])/7194613 + 
    (368*f[1146])/1731 - (330103*f[1149])/583347 - (60*f[1176])/577 - 
    (21060*s23*f[1717])/118363 - (42591998216736*s23*f[1720])/1580880300475 + 
    (270*s23*f[1728])/259 + (16645003449*s23*f[1755])/5210339260 + 
    (16645003449*s23*f[1865])/1042067852 - (105264*s23*f[2006])/8981 + 
    (15*s23*f[2041])/4 - (5787537552*s23*f[2289])/1302584815 - 
    (6328446538456016*s23*f[2292])/58492571117575 - 
    (1302419604*s23*f[2300])/186083545 - (2251260*s23*f[2320])/3669253 - 
    (s23*f[2327])/2 + (65*s23*f[2437])/4 + (3570821532*s23*f[2575])/
     10309028393 - 4*s23*f[2576] - (5168739873543900608*s23*f[2578])/
     599490361384026175 + (1302419604*s23*f[2579])/186083545 + 
    (3084527*s23*f[2816])/14677012 + (64274787576*s23*f[3147])/
     2670038353787 + (4494105881995584*s23*f[3150])/23979614455361047 + 
    (6169054*s23*f[3295])/3669253, (-217488*f[862])/44905 - 
    (54372*s23*f[2578])/44905, (58578*f[859])/194449 - 
    (1607644639376*f[862])/969222290295 + (390763*f[870])/583347 + 
    (2*f[890])/3 - f[897] - 5*f[1007] - (1314044*f[1145])/7194613 + 
    (368*f[1146])/1731 - (330103*f[1149])/583347 - (60*f[1176])/577 - 
    8*f[1293] - (21060*s23*f[1717])/118363 - (42591998216736*s23*f[1720])/
     1580880300475 + (270*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     5210339260 + (16645003449*s23*f[1865])/1042067852 - 
    (105264*s23*f[2006])/8981 + (15*s23*f[2041])/4 - 
    (5787537552*s23*f[2289])/1302584815 - (6634564390659536*s23*f[2292])/
     58492571117575 - (1302419604*s23*f[2300])/186083545 - 
    (2251260*s23*f[2320])/3669253 + (s23*f[2327])/2 + (85*s23*f[2437])/4 + 
    (3570821532*s23*f[2575])/10309028393 - 4*s23*f[2576] - 
    (8306141740777777088*s23*f[2578])/599490361384026175 + 
    (1302419604*s23*f[2579])/186083545 + 4*s23*f[2723] + 
    (3084527*s23*f[2816])/14677012 + (64274787576*s23*f[3147])/
     2670038353787 + (4494105881995584*s23*f[3150])/23979614455361047 + 
    (6169054*s23*f[3295])/3669253, (-88128*f[862])/44905 - 
    (22032*s23*f[2578])/44905, (-62016*f[862])/6415 - 
    (15504*s23*f[2578])/6415, 0, 0, 0, 0, (-58578*f[859])/194449 - 
    (11073292449904*f[862])/969222290295 - (390763*f[870])/583347 - 
    (2*f[890])/3 - (3*f[897])/2 - (15*f[1007])/2 + 
    (1314044*f[1145])/7194613 - (368*f[1146])/1731 + 
    (330103*f[1149])/583347 + (60*f[1176])/577 - 2*f[1293] + 
    (21060*s23*f[1717])/118363 + (42591998216736*s23*f[1720])/1580880300475 - 
    (270*s23*f[1728])/259 - (16645003449*s23*f[1755])/5210339260 - 
    (16645003449*s23*f[1865])/1042067852 + (105264*s23*f[2006])/8981 - 
    (15*s23*f[2041])/4 + (5787537552*s23*f[2289])/1302584815 + 
    (6251917075405136*s23*f[2292])/58492571117575 + 
    (1302419604*s23*f[2300])/186083545 + (2251260*s23*f[2320])/3669253 + 
    (3*s23*f[2327])/4 - 15*s23*f[2437] - (3570821532*s23*f[2575])/
     10309028393 + 4*s23*f[2576] + (4384389406735431488*s23*f[2578])/
     599490361384026175 - (1302419604*s23*f[2579])/186083545 + s23*f[2723] - 
    (3084527*s23*f[2816])/14677012 - (64274787576*s23*f[3147])/
     2670038353787 - (4494105881995584*s23*f[3150])/23979614455361047 - 
    (6169054*s23*f[3295])/3669253, (-761088*f[862])/44905 - 
    (190272*s23*f[2578])/44905, (16320*f[862])/8981 + 
    (4080*s23*f[2578])/8981, 0, (941952*f[862])/44905 + 
    (235488*s23*f[2578])/44905, (2*f[1146])/3 - (s23*f[2576])/3, 
   (-87867*f[859])/194449 - (515552180824*f[862])/64614819353 - 
    (390763*f[870])/388898 - f[890] - f[897]/2 - (5*f[1007])/2 + 
    (1971066*f[1145])/7194613 - (184*f[1146])/577 + (330103*f[1149])/388898 + 
    (90*f[1176])/577 + 4*f[1293] + (31590*s23*f[1717])/118363 + 
    (63887997325104*s23*f[1720])/1580880300475 - (405*s23*f[1728])/259 - 
    (49935010347*s23*f[1755])/10420678520 - (49935010347*s23*f[1865])/
     2084135704 + (157896*s23*f[2006])/8981 - (45*s23*f[2041])/8 + 
    (8681306328*s23*f[2289])/1302584815 + (9645728733785784*s23*f[2292])/
     58492571117575 + (1953629406*s23*f[2300])/186083545 + 
    (3376890*s23*f[2320])/3669253 + (s23*f[2327])/4 - (215*s23*f[2437])/8 - 
    (5356232298*s23*f[2575])/10309028393 + 6*s23*f[2576] + 
    (9321810743932789152*s23*f[2578])/599490361384026175 - 
    (1953629406*s23*f[2579])/186083545 - 2*s23*f[2723] - 
    (9253581*s23*f[2816])/29354024 - (96412181364*s23*f[3147])/
     2670038353787 - (6741158822993376*s23*f[3150])/23979614455361047 - 
    (9253581*s23*f[3295])/3669253, (82776*f[862])/8981 + 
    (20694*s23*f[2578])/8981, (-29289*f[859])/194449 + 
    (803822319688*f[862])/969222290295 - (390763*f[870])/1166694 - f[890]/3 + 
    f[897]/2 + (5*f[1007])/2 + (657022*f[1145])/7194613 - 
    (184*f[1146])/1731 + (330103*f[1149])/1166694 + (30*f[1176])/577 + 
    4*f[1293] + (10530*s23*f[1717])/118363 + (21295999108368*s23*f[1720])/
     1580880300475 - (135*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     10420678520 - (16645003449*s23*f[1865])/2084135704 + 
    (52632*s23*f[2006])/8981 - (15*s23*f[2041])/8 + 
    (2893768776*s23*f[2289])/1302584815 + (3317282195329768*s23*f[2292])/
     58492571117575 + (651209802*s23*f[2300])/186083545 + 
    (1125630*s23*f[2320])/3669253 - (s23*f[2327])/4 - (85*s23*f[2437])/8 - 
    (1785410766*s23*f[2575])/10309028393 + 2*s23*f[2576] + 
    (4153070870388888544*s23*f[2578])/599490361384026175 - 
    (651209802*s23*f[2579])/186083545 - 2*s23*f[2723] - 
    (3084527*s23*f[2816])/29354024 - (32137393788*s23*f[3147])/
     2670038353787 - (2247052940997792*s23*f[3150])/23979614455361047 - 
    (3084527*s23*f[3295])/3669253, (345984*f[862])/44905 + 
    (86496*s23*f[2578])/44905, (31008*f[862])/6415 + (7752*s23*f[2578])/6415, 
   0, 0, 0, 0, (117156*f[859])/194449 + (12001835228384*f[862])/
     969222290295 + (781526*f[870])/583347 + (4*f[890])/3 + f[897] + 
    5*f[1007] - (2628088*f[1145])/7194613 + (736*f[1146])/1731 - 
    (660206*f[1149])/583347 - (120*f[1176])/577 - 4*f[1293] - 
    (42120*s23*f[1717])/118363 - (85183996433472*s23*f[1720])/1580880300475 + 
    (540*s23*f[1728])/259 + (16645003449*s23*f[1755])/2605169630 + 
    (16645003449*s23*f[1865])/521033926 - (210528*s23*f[2006])/8981 + 
    (15*s23*f[2041])/2 - (11575075104*s23*f[2289])/1302584815 - 
    (12809952003013792*s23*f[2292])/58492571117575 - 
    (2604839208*s23*f[2300])/186083545 - (4502520*s23*f[2320])/3669253 - 
    (s23*f[2327])/2 + 35*s23*f[2437] + (7141643064*s23*f[2575])/10309028393 - 
    8*s23*f[2576] - (11906180680704739456*s23*f[2578])/599490361384026175 + 
    (2604839208*s23*f[2579])/186083545 + 2*s23*f[2723] + 
    (3084527*s23*f[2816])/7338506 + (128549575152*s23*f[3147])/
     2670038353787 + (8988211763991168*s23*f[3150])/23979614455361047 + 
    (12338108*s23*f[3295])/3669253, (-796896*f[862])/44905 - 
    (199224*s23*f[2578])/44905, (-590784*f[862])/44905 - 
    (147696*s23*f[2578])/44905, 0, (700032*f[862])/44905 + 
    (175008*s23*f[2578])/44905, (-117156*f[859])/194449 - 
    (10733741519456*f[862])/969222290295 - (781526*f[870])/583347 - 
    (4*f[890])/3 - (3*f[897])/4 - (15*f[1007])/4 + 
    (2628088*f[1145])/7194613 - (736*f[1146])/1731 + 
    (660206*f[1149])/583347 + (120*f[1176])/577 + 5*f[1293] + 
    (42120*s23*f[1717])/118363 + (85183996433472*s23*f[1720])/1580880300475 - 
    (540*s23*f[1728])/259 - (16645003449*s23*f[1755])/2605169630 - 
    (16645003449*s23*f[1865])/521033926 + (210528*s23*f[2006])/8981 - 
    (15*s23*f[2041])/2 + (11575075104*s23*f[2289])/1302584815 + 
    (12848216734539232*s23*f[2292])/58492571117575 + 
    (2604839208*s23*f[2300])/186083545 + (4502520*s23*f[2320])/3669253 + 
    (3*s23*f[2327])/8 - (285*s23*f[2437])/8 - (7141643064*s23*f[2575])/
     10309028393 + 8*s23*f[2576] + (12298355914108974016*s23*f[2578])/
     599490361384026175 - (2604839208*s23*f[2579])/186083545 - 
    (5*s23*f[2723])/2 - (3084527*s23*f[2816])/7338506 - 
    (128549575152*s23*f[3147])/2670038353787 - (8988211763991168*s23*f[3150])/
     23979614455361047 - (12338108*s23*f[3295])/3669253, 
   (27288*f[862])/6415 + (6822*s23*f[2578])/6415, 
   (393312*f[862])/44905 + (98328*s23*f[2578])/44905, 0, 
   (97968*f[862])/44905 + (24492*s23*f[2578])/44905, 
   (233832*f[862])/44905 + (58458*s23*f[2578])/44905, 
   -1/3*f[1146] + (s23*f[2576])/6, (-29289*f[859])/194449 - 
    (3000458807096*f[862])/969222290295 - (390763*f[870])/1166694 - 
    f[890]/3 - f[897]/4 - (5*f[1007])/4 + (657022*f[1145])/7194613 - 
    (184*f[1146])/1731 + (330103*f[1149])/1166694 + (30*f[1176])/577 + 
    f[1293] + (10530*s23*f[1717])/118363 + (21295999108368*s23*f[1720])/
     1580880300475 - (135*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     10420678520 - (16645003449*s23*f[1865])/2084135704 + 
    (52632*s23*f[2006])/8981 - (15*s23*f[2041])/8 + 
    (2893768776*s23*f[2289])/1302584815 + (3202488000753448*s23*f[2292])/
     58492571117575 + (651209802*s23*f[2300])/186083545 + 
    (1125630*s23*f[2320])/3669253 + (s23*f[2327])/8 - (35*s23*f[2437])/4 - 
    (1785410766*s23*f[2575])/10309028393 + 2*s23*f[2576] + 
    (2976545170176184864*s23*f[2578])/599490361384026175 - 
    (651209802*s23*f[2579])/186083545 - (s23*f[2723])/2 - 
    (3084527*s23*f[2816])/29354024 - (32137393788*s23*f[3147])/
     2670038353787 - (2247052940997792*s23*f[3150])/23979614455361047 - 
    (3084527*s23*f[3295])/3669253, (-3732*f[862])/44905 - 
    (933*s23*f[2578])/44905, (29289*f[859])/388898 - 
    (401911159844*f[862])/969222290295 + (390763*f[870])/2333388 + f[890]/6 - 
    f[897]/4 - (5*f[1007])/4 - (328511*f[1145])/7194613 + (92*f[1146])/1731 - 
    (330103*f[1149])/2333388 - (15*f[1176])/577 - 2*f[1293] - 
    (5265*s23*f[1717])/118363 - (10647999554184*s23*f[1720])/1580880300475 + 
    (135*s23*f[1728])/518 + (16645003449*s23*f[1755])/20841357040 + 
    (16645003449*s23*f[1865])/4168271408 - (26316*s23*f[2006])/8981 + 
    (15*s23*f[2041])/16 - (1446884388*s23*f[2289])/1302584815 - 
    (1658641097664884*s23*f[2292])/58492571117575 - 
    (325604901*s23*f[2300])/186083545 - (562815*s23*f[2320])/3669253 + 
    (s23*f[2327])/8 + (85*s23*f[2437])/16 + (892705383*s23*f[2575])/
     10309028393 - s23*f[2576] - (2076535435194444272*s23*f[2578])/
     599490361384026175 + (325604901*s23*f[2579])/186083545 + s23*f[2723] + 
    (3084527*s23*f[2816])/58708048 + (16068696894*s23*f[3147])/
     2670038353787 + (1123526470498896*s23*f[3150])/23979614455361047 + 
    (3084527*s23*f[3295])/7338506, (47328*f[862])/44905 + 
    (11832*s23*f[2578])/44905, (-15504*f[862])/6415 - 
    (3876*s23*f[2578])/6415, 0, 0, 0, 0, (-29289*f[859])/194449 - 
    (4268552516024*f[862])/969222290295 - (390763*f[870])/1166694 - 
    f[890]/3 - f[897]/2 - (5*f[1007])/2 + (657022*f[1145])/7194613 - 
    (184*f[1146])/1731 + (330103*f[1149])/1166694 + (30*f[1176])/577 + 
    (10530*s23*f[1717])/118363 + (21295999108368*s23*f[1720])/1580880300475 - 
    (135*s23*f[1728])/259 - (16645003449*s23*f[1755])/10420678520 - 
    (16645003449*s23*f[1865])/2084135704 + (52632*s23*f[2006])/8981 - 
    (15*s23*f[2041])/8 + (2893768776*s23*f[2289])/1302584815 + 
    (3164223269228008*s23*f[2292])/58492571117575 + 
    (651209802*s23*f[2300])/186083545 + (1125630*s23*f[2320])/3669253 + 
    (s23*f[2327])/4 - (65*s23*f[2437])/8 - (1785410766*s23*f[2575])/
     10309028393 + 2*s23*f[2576] + (2584369936771950304*s23*f[2578])/
     599490361384026175 - (651209802*s23*f[2579])/186083545 - 
    (3084527*s23*f[2816])/29354024 - (32137393788*s23*f[3147])/
     2670038353787 - (2247052940997792*s23*f[3150])/23979614455361047 - 
    (3084527*s23*f[3295])/3669253, (38448*f[862])/6415 + 
    (9612*s23*f[2578])/6415, (44064*f[862])/44905 + 
    (11016*s23*f[2578])/44905, 0, (79872*f[862])/44905 + 
    (19968*s23*f[2578])/44905, (-29289*f[859])/388898 - 
    (2134276258012*f[862])/969222290295 - (390763*f[870])/2333388 - 
    f[890]/6 - f[897]/4 - (5*f[1007])/4 + (328511*f[1145])/7194613 - 
    (92*f[1146])/1731 + (330103*f[1149])/2333388 + (15*f[1176])/577 + 
    (5265*s23*f[1717])/118363 + (10647999554184*s23*f[1720])/1580880300475 - 
    (135*s23*f[1728])/518 - (16645003449*s23*f[1755])/20841357040 - 
    (16645003449*s23*f[1865])/4168271408 + (26316*s23*f[2006])/8981 - 
    (15*s23*f[2041])/16 + (1446884388*s23*f[2289])/1302584815 + 
    (1582111634614004*s23*f[2292])/58492571117575 + 
    (325604901*s23*f[2300])/186083545 + (562815*s23*f[2320])/3669253 + 
    (s23*f[2327])/8 - (65*s23*f[2437])/16 - (892705383*s23*f[2575])/
     10309028393 + s23*f[2576] + (1292184968385975152*s23*f[2578])/
     599490361384026175 - (325604901*s23*f[2579])/186083545 - 
    (3084527*s23*f[2816])/58708048 - (16068696894*s23*f[3147])/
     2670038353787 - (1123526470498896*s23*f[3150])/23979614455361047 - 
    (3084527*s23*f[3295])/7338506, (-20856*f[862])/6415 - 
    (5214*s23*f[2578])/6415, (-78336*f[862])/44905 - 
    (19584*s23*f[2578])/44905, 0, (625392*f[862])/44905 + 
    (156348*s23*f[2578])/44905, (290172*f[862])/44905 + 
    (72543*s23*f[2578])/44905, (-48815*f[859])/194449 - 
    (3000458807096*f[862])/581533374177 - (1953815*f[870])/3500082 - 
    (5*f[890])/9 - (5*f[897])/12 - (25*f[1007])/12 + 
    (3285110*f[1145])/21583839 - (920*f[1146])/5193 + 
    (1650515*f[1149])/3500082 + (50*f[1176])/577 + (5*f[1293])/3 + 
    (17550*s23*f[1717])/118363 + (7098666369456*s23*f[1720])/316176060095 - 
    (225*s23*f[1728])/259 - (5548334483*s23*f[1755])/2084135704 - 
    (27741672415*s23*f[1865])/2084135704 + (87720*s23*f[2006])/8981 - 
    (25*s23*f[2041])/8 + (964589592*s23*f[2289])/260516963 + 
    (3202488000753448*s23*f[2292])/35095542670545 + 
    (217069934*s23*f[2300])/37216709 + (1876050*s23*f[2320])/3669253 + 
    (5*s23*f[2327])/24 - (175*s23*f[2437])/12 - (2975684610*s23*f[2575])/
     10309028393 + (10*s23*f[2576])/3 + (2976545170176184864*s23*f[2578])/
     359694216830415705 - (217069934*s23*f[2579])/37216709 - 
    (5*s23*f[2723])/6 - (15422635*s23*f[2816])/88062072 - 
    (53562322980*s23*f[3147])/2670038353787 - (3745088234996320*s23*f[3150])/
     23979614455361047 - (15422635*s23*f[3295])/11007759, 
   (162824*f[862])/44905 + (40706*s23*f[2578])/44905, 
   (15776*f[862])/8981 + (3944*s23*f[2578])/8981, 0, 
   (37008*f[862])/44905 + (9252*s23*f[2578])/44905, 
   (279368*f[862])/44905 + (69842*s23*f[2578])/44905, 
   (17982*f[862])/8981 + (8991*s23*f[2578])/17962, 
   (-917*f[859])/15502 - (590817990004*f[862])/162264944961 - 
    (12751*f[870])/46506 - (267*f[897])/736 - (1335*f[1007])/736 + 
    (61795*f[1145])/2007509 - f[1146]/18 + (12359*f[1149])/93012 - 
    f[1152]/6 - (518976*s23*f[1720])/15941275 + (53*s23*f[1755])/5680 + 
    (53*s23*f[1865])/1136 + (19006*s23*f[2006])/44905 - (13*s23*f[2041])/96 + 
    (53*s23*f[2289])/710 + (364605358*s23*f[2292])/143471475 + 
    (98*s23*f[2300])/1065 - (43*s23*f[2327])/288 - (205*s23*f[2437])/144 - 
    (392*s23*f[2575])/19667 + (s23*f[2576])/36 - (1763391082196*s23*f[2578])/
     1470439147275 - (98*s23*f[2579])/1065 + (s23*f[2582])/12 - 
    (1008*s23*f[3147])/727679 - (181650304*s23*f[3150])/4668060785, 
   (107393*f[859])/388898 + (16502523439028*f[862])/2907666870885 + 
    (4298393*f[870])/7000164 + (11*f[890])/18 + (11*f[897])/24 + 
    (55*f[1007])/24 - (3613621*f[1145])/21583839 + (1012*f[1146])/5193 - 
    (3631133*f[1149])/7000164 - (55*f[1176])/577 - (11*f[1293])/6 - 
    (19305*s23*f[1717])/118363 - (39042665032008*s23*f[1720])/1580880300475 + 
    (495*s23*f[1728])/518 + (61031679313*s23*f[1755])/20841357040 + 
    (61031679313*s23*f[1865])/4168271408 - (96492*s23*f[2006])/8981 + 
    (55*s23*f[2041])/16 - (5305242756*s23*f[2289])/1302584815 - 
    (17613684004143964*s23*f[2292])/175477713352725 - 
    (1193884637*s23*f[2300])/186083545 - (2063655*s23*f[2320])/3669253 - 
    (11*s23*f[2327])/48 + (385*s23*f[2437])/24 + (3273253071*s23*f[2575])/
     10309028393 - (11*s23*f[2576])/3 - (16370998435969016752*s23*f[2578])/
     1798471084152078525 + (1193884637*s23*f[2579])/186083545 + 
    (11*s23*f[2723])/12 + (33929797*s23*f[2816])/176124144 + 
    (58918555278*s23*f[3147])/2670038353787 + (4119597058495952*s23*f[3150])/
     23979614455361047 + (33929797*s23*f[3295])/22015518, 
   (1806*f[862])/1283 + (903*s23*f[2578])/2566, (54677*f[859])/777796 - 
    (2135368113034*f[862])/4070733619239 + (1493101*f[870])/14000328 + 
    (7*f[890])/36 + (7*f[897])/24 + (35*f[1007])/24 - 
    (8502791*f[1145])/302173746 + (46*f[1146])/1731 - 
    (1311121*f[1149])/14000328 - (15*f[1176])/1154 - f[1293]/2 - 
    (5265*s23*f[1717])/236726 - (5323999777092*s23*f[1720])/1580880300475 + 
    (135*s23*f[1728])/1036 + (16645003449*s23*f[1755])/41682714080 + 
    (16645003449*s23*f[1865])/8336542816 - (13158*s23*f[2006])/8981 + 
    (15*s23*f[2041])/32 - (723442194*s23*f[2289])/1302584815 - 
    (765545996290042*s23*f[2292])/58492571117575 - 
    (325604901*s23*f[2300])/372167090 - (562815*s23*f[2320])/7338506 - 
    (7*s23*f[2327])/48 + (155*s23*f[2437])/96 + (892705383*s23*f[2575])/
     20618056786 - (s23*f[2576])/2 - (693298762287941736*s23*f[2578])/
     599490361384026175 + (325604901*s23*f[2579])/372167090 + 
    (s23*f[2723])/12 - (5423431*s23*f[2816])/352248288 + 
    (8034348447*s23*f[3147])/2670038353787 + (8618819634087752*s23*f[3150])/
     119898072276805235 + (1915075*s23*f[3295])/44031036, 
   (-86768*f[862])/44905 - (21692*s23*f[2578])/44905, 
   (-38488*f[862])/44905 - (9622*s23*f[2578])/44905, 0, 0, 0, 0, 
   (22457*f[859])/194449 + (35212780317016*f[862])/20353668096195 + 
    (61241*f[870])/388898 + f[890]/3 - (2067738*f[1145])/50362291 + 
    (184*f[1146])/5193 - (54501*f[1149])/388898 - (10*f[1176])/577 - 
    f[1293] - (3510*s23*f[1717])/118363 - (7098666369456*s23*f[1720])/
     1580880300475 + (45*s23*f[1728])/259 + (5548334483*s23*f[1755])/
     10420678520 + (5548334483*s23*f[1865])/2084135704 - 
    (17544*s23*f[2006])/8981 + (5*s23*f[2041])/8 - 
    (964589592*s23*f[2289])/1302584815 - (3240752732278888*s23*f[2292])/
     175477713352725 - (217069934*s23*f[2300])/186083545 - 
    (375210*s23*f[2320])/3669253 + (25*s23*f[2437])/8 + 
    (595136922*s23*f[2575])/10309028393 - (2*s23*f[2576])/3 - 
    (2551688667321597424*s23*f[2578])/1798471084152078525 + 
    (217069934*s23*f[2579])/186083545 + (s23*f[2723])/3 - 
    (1417993*s23*f[2816])/29354024 + (10712464596*s23*f[3147])/
     2670038353787 + (21175098608517856*s23*f[3150])/119898072276805235 - 
    (4838705*s23*f[3295])/22015518, (-220728*f[862])/44905 - 
    (55182*s23*f[2578])/44905, (-86224*f[862])/44905 - 
    (21556*s23*f[2578])/44905, 0, (-67168*f[862])/44905 - 
    (16792*s23*f[2578])/44905, (187437*f[859])/777796 + 
    (9345548518210*f[862])/1356911206413 + (3196055*f[870])/4666776 + 
    (5*f[890])/12 + (13*f[897])/24 + (65*f[1007])/24 - 
    (19092133*f[1145])/100724582 + (138*f[1146])/577 - 
    (2650115*f[1149])/4666776 - (135*f[1176])/1154 - (5*f[1293])/6 - 
    (47385*s23*f[1717])/236726 - (47915997993828*s23*f[1720])/1580880300475 + 
    (1215*s23*f[1728])/1036 + (149805031041*s23*f[1755])/41682714080 + 
    (149805031041*s23*f[1865])/8336542816 - (118422*s23*f[2006])/8981 + 
    (135*s23*f[2041])/32 - (6510979746*s23*f[2289])/1302584815 - 
    (7208786729322378*s23*f[2292])/58492571117575 - 
    (2930444109*s23*f[2300])/372167090 - (5065335*s23*f[2320])/7338506 - 
    (13*s23*f[2327])/48 + (1895*s23*f[2437])/96 + (8034348447*s23*f[2575])/
     20618056786 - (9*s23*f[2576])/2 - (6893314249598533224*s23*f[2578])/
     599490361384026175 + (2930444109*s23*f[2579])/372167090 + 
    (3*s23*f[2723])/4 + (42437755*s23*f[2816])/117416096 + 
    (72309136023*s23*f[3147])/2670038353787 + (2039331754863112*s23*f[3150])/
     119898072276805235 + (112636253*s23*f[3295])/44031036, 
   (-41996*f[862])/44905 - (10499*s23*f[2578])/44905, 
   (-123488*f[862])/44905 - (30872*s23*f[2578])/44905, 0, 
   (-235272*f[862])/44905 - (58818*s23*f[2578])/44905, 
   (-21470*f[862])/8981 - (10735*s23*f[2578])/17962, 
   (87867*f[859])/388898 + (1500229403548*f[862])/323074096765 + 
    (390763*f[870])/777796 + f[890]/2 + (3*f[897])/8 + (15*f[1007])/8 - 
    (985533*f[1145])/7194613 + (92*f[1146])/577 - (330103*f[1149])/777796 - 
    (45*f[1176])/577 - (3*f[1293])/2 - (15795*s23*f[1717])/118363 - 
    (31943998662552*s23*f[1720])/1580880300475 + (405*s23*f[1728])/518 + 
    (49935010347*s23*f[1755])/20841357040 + (49935010347*s23*f[1865])/
     4168271408 - (78948*s23*f[2006])/8981 + (45*s23*f[2041])/16 - 
    (4340653164*s23*f[2289])/1302584815 - (4803732001130172*s23*f[2292])/
     58492571117575 - (976814703*s23*f[2300])/186083545 - 
    (1688445*s23*f[2320])/3669253 - (3*s23*f[2327])/16 + 
    (105*s23*f[2437])/8 + (2678116149*s23*f[2575])/10309028393 - 
    3*s23*f[2576] - (4464817755264277296*s23*f[2578])/599490361384026175 + 
    (976814703*s23*f[2579])/186083545 + (3*s23*f[2723])/4 + 
    (9253581*s23*f[2816])/58708048 + (48206090682*s23*f[3147])/
     2670038353787 + (3370579411496688*s23*f[3150])/23979614455361047 + 
    (9253581*s23*f[3295])/7338506, (-71076*f[862])/44905 - 
    (17769*s23*f[2578])/44905, (-70992*f[862])/44905 - 
    (17748*s23*f[2578])/44905, 0, (-207624*f[862])/44905 - 
    (51906*s23*f[2578])/44905, (-259764*f[862])/44905 - 
    (64941*s23*f[2578])/44905, (-24354*f[862])/6415 - 
    (12177*s23*f[2578])/12830, (-2537817*f[862])/449050 - 
    (2537817*s23*f[2578])/1796200, (-189*f[859])/7751 - 
    (684044668424*f[862])/90147191645 + (189*f[870])/7751 + 
    (353*f[897])/368 + (1765*f[1007])/368 - (102330*f[1145])/2007509 - 
    (3411*f[1149])/15502 - f[1152] - (528768*s23*f[1720])/15941275 + 
    (27*s23*f[1755])/2840 + (27*s23*f[1865])/568 + 
    (26316*s23*f[2006])/44905 - (3*s23*f[2041])/16 + (27*s23*f[2289])/355 + 
    (97558716*s23*f[2292])/15941275 - (27*s23*f[2300])/355 - 
    (15*s23*f[2327])/16 - (45*s23*f[2437])/8 + (324*s23*f[2575])/19667 - 
    (1263078120184*s23*f[2578])/1143674892325 + (27*s23*f[2579])/355 + 
    (s23*f[2582])/2 + (5832*s23*f[3147])/5093753 + 
    (7356837312*s23*f[3150])/228734978465, 0, (-58752*f[862])/44905 - 
    (14688*s23*f[2578])/44905, (-29289*f[859])/194449 + 
    (803822319688*f[862])/969222290295 - (390763*f[870])/1166694 - f[890]/3 + 
    f[897]/2 + (5*f[1007])/2 + (657022*f[1145])/7194613 - 
    (184*f[1146])/1731 + (330103*f[1149])/1166694 + (30*f[1176])/577 + 
    5*f[1293] + (10530*s23*f[1717])/118363 + (21295999108368*s23*f[1720])/
     1580880300475 - (135*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     10420678520 - (16645003449*s23*f[1865])/2084135704 + 
    (52632*s23*f[2006])/8981 - (15*s23*f[2041])/8 + 
    (2893768776*s23*f[2289])/1302584815 + (3317282195329768*s23*f[2292])/
     58492571117575 + (651209802*s23*f[2300])/186083545 + 
    (1125630*s23*f[2320])/3669253 - (s23*f[2327])/4 - (85*s23*f[2437])/8 - 
    (1785410766*s23*f[2575])/10309028393 + 2*s23*f[2576] + 
    (3978770766653673184*s23*f[2578])/599490361384026175 - 
    (651209802*s23*f[2579])/186083545 - (3*s23*f[2723])/2 - 
    (3084527*s23*f[2816])/29354024 - (32137393788*s23*f[3147])/
     2670038353787 + (23624756042054112*s23*f[3150])/119898072276805235 - 
    (6753780*s23*f[3295])/3669253, 0, (47328*f[862])/8981 + 
    (11832*s23*f[2578])/8981, 0, 0, 0, 0, (-29289*f[859])/194449 + 
    (2917311834568*f[862])/969222290295 - (390763*f[870])/1166694 - 
    f[890]/3 + (657022*f[1145])/7194613 - (184*f[1146])/1731 + 
    (330103*f[1149])/1166694 + (30*f[1176])/577 + 4*f[1293] + 
    (10530*s23*f[1717])/118363 + (21295999108368*s23*f[1720])/1580880300475 - 
    (135*s23*f[1728])/259 - (16645003449*s23*f[1755])/10420678520 - 
    (16645003449*s23*f[1865])/2084135704 + (52632*s23*f[2006])/8981 - 
    (15*s23*f[2041])/8 + (2893768776*s23*f[2289])/1302584815 + 
    (3240752732278888*s23*f[2292])/58492571117575 + 
    (651209802*s23*f[2300])/186083545 + (1125630*s23*f[2320])/3669253 - 
    (75*s23*f[2437])/8 - (1785410766*s23*f[2575])/10309028393 + 
    2*s23*f[2576] + (3913408227752967424*s23*f[2578])/599490361384026175 - 
    (651209802*s23*f[2579])/186083545 - s23*f[2723] - 
    (3084527*s23*f[2816])/29354024 - (32137393788*s23*f[3147])/
     2670038353787 + (23624756042054112*s23*f[3150])/119898072276805235 - 
    (6753780*s23*f[3295])/3669253, (-78336*f[862])/44905 - 
    (19584*s23*f[2578])/44905, (6528*f[862])/44905 + 
    (1632*s23*f[2578])/44905, 0, (-17952*f[862])/44905 - 
    (4488*s23*f[2578])/44905, f[1293] - (s23*f[2723])/2, 
   (39168*f[862])/44905 + (9792*s23*f[2578])/44905, 
   (117504*f[862])/44905 + (29376*s23*f[2578])/44905, 0, 
   (-39168*f[862])/44905 - (9792*s23*f[2578])/44905, 
   (58752*f[862])/44905 + (14688*s23*f[2578])/44905, 0, 
   (-39168*f[862])/44905 - (9792*s23*f[2578])/44905, 0, 0, 
   (78336*f[862])/44905 + (19584*s23*f[2578])/44905, 
   (-39168*f[862])/44905 - (9792*s23*f[2578])/44905, 
   (19584*f[862])/44905 + (4896*s23*f[2578])/44905, 
   (-14688*f[862])/44905 - (3672*s23*f[2578])/44905, 
   (-19584*f[862])/44905 - (4896*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*f[1146])/3 - (s23*f[2576])/3, (-58578*f[859])/194449 - 
    (6000917614192*f[862])/969222290295 - (390763*f[870])/583347 - 
    (2*f[890])/3 - f[897]/2 - (5*f[1007])/2 + (1314044*f[1145])/7194613 - 
    (368*f[1146])/1731 + (330103*f[1149])/583347 + (60*f[1176])/577 + 
    2*f[1293] + (21060*s23*f[1717])/118363 + (42591998216736*s23*f[1720])/
     1580880300475 - (270*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     5210339260 - (16645003449*s23*f[1865])/1042067852 + 
    (105264*s23*f[2006])/8981 - (15*s23*f[2041])/4 + 
    (5787537552*s23*f[2289])/1302584815 + (6404976001506896*s23*f[2292])/
     58492571117575 + (1302419604*s23*f[2300])/186083545 + 
    (2251260*s23*f[2320])/3669253 + (s23*f[2327])/4 - (35*s23*f[2437])/2 - 
    (3570821532*s23*f[2575])/10309028393 + 4*s23*f[2576] + 
    (5953090340352369728*s23*f[2578])/599490361384026175 - 
    (1302419604*s23*f[2579])/186083545 - s23*f[2723] - 
    (3084527*s23*f[2816])/14677012 - (64274787576*s23*f[3147])/
     2670038353787 - (4494105881995584*s23*f[3150])/23979614455361047 - 
    (6169054*s23*f[3295])/3669253, (-296376*f[862])/44905 - 
    (74094*s23*f[2578])/44905, (-29289*f[859])/194449 + 
    (803822319688*f[862])/969222290295 - (390763*f[870])/1166694 - f[890]/3 + 
    f[897]/2 + (5*f[1007])/2 + (657022*f[1145])/7194613 - 
    (184*f[1146])/1731 + (330103*f[1149])/1166694 + (30*f[1176])/577 + 
    4*f[1293] + (10530*s23*f[1717])/118363 + (21295999108368*s23*f[1720])/
     1580880300475 - (135*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     10420678520 - (16645003449*s23*f[1865])/2084135704 + 
    (52632*s23*f[2006])/8981 - (15*s23*f[2041])/8 + 
    (2893768776*s23*f[2289])/1302584815 + (3317282195329768*s23*f[2292])/
     58492571117575 + (651209802*s23*f[2300])/186083545 + 
    (1125630*s23*f[2320])/3669253 - (s23*f[2327])/4 - (85*s23*f[2437])/8 - 
    (1785410766*s23*f[2575])/10309028393 + 2*s23*f[2576] + 
    (4153070870388888544*s23*f[2578])/599490361384026175 - 
    (651209802*s23*f[2579])/186083545 - 2*s23*f[2723] - 
    (3084527*s23*f[2816])/29354024 - (32137393788*s23*f[3147])/
     2670038353787 - (2247052940997792*s23*f[3150])/23979614455361047 - 
    (3084527*s23*f[3295])/3669253, (94656*f[862])/44905 + 
    (23664*s23*f[2578])/44905, (31008*f[862])/6415 + (7752*s23*f[2578])/6415, 
   0, 0, 0, 0, (-58578*f[859])/194449 - (3464730196336*f[862])/969222290295 - 
    (390763*f[870])/583347 - (2*f[890])/3 + (1314044*f[1145])/7194613 - 
    (368*f[1146])/1731 + (330103*f[1149])/583347 + (60*f[1176])/577 + 
    4*f[1293] + (21060*s23*f[1717])/118363 + (42591998216736*s23*f[1720])/
     1580880300475 - (270*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     5210339260 - (16645003449*s23*f[1865])/1042067852 + 
    (105264*s23*f[2006])/8981 - (15*s23*f[2041])/4 + 
    (5787537552*s23*f[2289])/1302584815 + (6481505464557776*s23*f[2292])/
     58492571117575 + (1302419604*s23*f[2300])/186083545 + 
    (2251260*s23*f[2320])/3669253 - (75*s23*f[2437])/4 - 
    (3570821532*s23*f[2575])/10309028393 + 4*s23*f[2576] + 
    (6737440807160838848*s23*f[2578])/599490361384026175 - 
    (1302419604*s23*f[2579])/186083545 - 2*s23*f[2723] - 
    (3084527*s23*f[2816])/14677012 - (64274787576*s23*f[3147])/
     2670038353787 - (4494105881995584*s23*f[3150])/23979614455361047 - 
    (6169054*s23*f[3295])/3669253, (217824*f[862])/44905 + 
    (54456*s23*f[2578])/44905, (101184*f[862])/44905 + 
    (25296*s23*f[2578])/44905, 0, (58752*f[862])/44905 + 
    (14688*s23*f[2578])/44905, (-87867*f[859])/194449 - 
    (515552180824*f[862])/64614819353 - (390763*f[870])/388898 - f[890] - 
    f[897]/2 - (5*f[1007])/2 + (1971066*f[1145])/7194613 - 
    (184*f[1146])/577 + (330103*f[1149])/388898 + (90*f[1176])/577 + 
    4*f[1293] + (31590*s23*f[1717])/118363 + (63887997325104*s23*f[1720])/
     1580880300475 - (405*s23*f[1728])/259 - (49935010347*s23*f[1755])/
     10420678520 - (49935010347*s23*f[1865])/2084135704 + 
    (157896*s23*f[2006])/8981 - (45*s23*f[2041])/8 + 
    (8681306328*s23*f[2289])/1302584815 + (9645728733785784*s23*f[2292])/
     58492571117575 + (1953629406*s23*f[2300])/186083545 + 
    (3376890*s23*f[2320])/3669253 + (s23*f[2327])/4 - (215*s23*f[2437])/8 - 
    (5356232298*s23*f[2575])/10309028393 + 6*s23*f[2576] + 
    (9321810743932789152*s23*f[2578])/599490361384026175 - 
    (1953629406*s23*f[2579])/186083545 - 2*s23*f[2723] - 
    (9253581*s23*f[2816])/29354024 - (96412181364*s23*f[3147])/
     2670038353787 - (6741158822993376*s23*f[3150])/23979614455361047 - 
    (9253581*s23*f[3295])/3669253, (235728*f[862])/44905 + 
    (58932*s23*f[2578])/44905, (345984*f[862])/44905 + 
    (86496*s23*f[2578])/44905, 0, (-266208*f[862])/44905 - 
    (66552*s23*f[2578])/44905, (-62712*f[862])/44905 - 
    (15678*s23*f[2578])/44905, (58578*f[859])/194449 + 
    (6000917614192*f[862])/969222290295 + (390763*f[870])/583347 + 
    (2*f[890])/3 + f[897]/2 + (5*f[1007])/2 - (1314044*f[1145])/7194613 + 
    (368*f[1146])/1731 - (330103*f[1149])/583347 - (60*f[1176])/577 - 
    2*f[1293] - (21060*s23*f[1717])/118363 - (42591998216736*s23*f[1720])/
     1580880300475 + (270*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     5210339260 + (16645003449*s23*f[1865])/1042067852 - 
    (105264*s23*f[2006])/8981 + (15*s23*f[2041])/4 - 
    (5787537552*s23*f[2289])/1302584815 - (6404976001506896*s23*f[2292])/
     58492571117575 - (1302419604*s23*f[2300])/186083545 - 
    (2251260*s23*f[2320])/3669253 - (s23*f[2327])/4 + (35*s23*f[2437])/2 + 
    (3570821532*s23*f[2575])/10309028393 - 4*s23*f[2576] - 
    (5953090340352369728*s23*f[2578])/599490361384026175 + 
    (1302419604*s23*f[2579])/186083545 + s23*f[2723] + 
    (3084527*s23*f[2816])/14677012 + (64274787576*s23*f[3147])/
     2670038353787 + (4494105881995584*s23*f[3150])/23979614455361047 + 
    (6169054*s23*f[3295])/3669253, (179184*f[862])/44905 + 
    (44796*s23*f[2578])/44905, (-94656*f[862])/44905 - 
    (23664*s23*f[2578])/44905, 0, (82848*f[862])/44905 + 
    (20712*s23*f[2578])/44905, (-85392*f[862])/44905 - 
    (21348*s23*f[2578])/44905, (-14424*f[862])/44905 - 
    (3606*s23*f[2578])/44905, (-50196*f[862])/44905 - 
    (12549*s23*f[2578])/44905, (-39168*f[862])/44905 - 
    (9792*s23*f[2578])/44905, (-32904*f[862])/44905 - 
    (8226*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (-123192*f[862])/44905 - (30798*s23*f[2578])/44905, 
   (-4*f[1146])/3 + (2*s23*f[2576])/3, (-234312*f[859])/194449 - 
    (24003670456768*f[862])/969222290295 - (1563052*f[870])/583347 - 
    (8*f[890])/3 - 2*f[897] - 10*f[1007] + (5256176*f[1145])/7194613 - 
    (1472*f[1146])/1731 + (1320412*f[1149])/583347 + (240*f[1176])/577 + 
    8*f[1293] + (84240*s23*f[1717])/118363 + (170367992866944*s23*f[1720])/
     1580880300475 - (1080*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     1302584815 - (16645003449*s23*f[1865])/260516963 + 
    (421056*s23*f[2006])/8981 - 15*s23*f[2041] + (23150150208*s23*f[2289])/
     1302584815 + (25619904006027584*s23*f[2292])/58492571117575 + 
    (5209678416*s23*f[2300])/186083545 + (9005040*s23*f[2320])/3669253 + 
    s23*f[2327] - 70*s23*f[2437] - (14283286128*s23*f[2575])/10309028393 + 
    16*s23*f[2576] + (23812361361409478912*s23*f[2578])/599490361384026175 - 
    (5209678416*s23*f[2579])/186083545 - 4*s23*f[2723] - 
    (3084527*s23*f[2816])/3669253 - (257099150304*s23*f[3147])/
     2670038353787 - (17976423527982336*s23*f[3150])/23979614455361047 - 
    (24676216*s23*f[3295])/3669253, (-426192*f[862])/44905 - 
    (106548*s23*f[2578])/44905, (58578*f[859])/194449 - 
    (1607644639376*f[862])/969222290295 + (390763*f[870])/583347 + 
    (2*f[890])/3 - f[897] - 5*f[1007] - (1314044*f[1145])/7194613 + 
    (368*f[1146])/1731 - (330103*f[1149])/583347 - (60*f[1176])/577 - 
    8*f[1293] - (21060*s23*f[1717])/118363 - (42591998216736*s23*f[1720])/
     1580880300475 + (270*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     5210339260 + (16645003449*s23*f[1865])/1042067852 - 
    (105264*s23*f[2006])/8981 + (15*s23*f[2041])/4 - 
    (5787537552*s23*f[2289])/1302584815 - (6634564390659536*s23*f[2292])/
     58492571117575 - (1302419604*s23*f[2300])/186083545 - 
    (2251260*s23*f[2320])/3669253 + (s23*f[2327])/2 + (85*s23*f[2437])/4 + 
    (3570821532*s23*f[2575])/10309028393 - 4*s23*f[2576] - 
    (8306141740777777088*s23*f[2578])/599490361384026175 + 
    (1302419604*s23*f[2579])/186083545 + 4*s23*f[2723] + 
    (3084527*s23*f[2816])/14677012 + (64274787576*s23*f[3147])/
     2670038353787 + (4494105881995584*s23*f[3150])/23979614455361047 + 
    (6169054*s23*f[3295])/3669253, (378624*f[862])/44905 + 
    (94656*s23*f[2578])/44905, (-62016*f[862])/6415 - 
    (15504*s23*f[2578])/6415, 0, 0, 0, 0, (-234312*f[859])/194449 - 
    (5815209058496*f[862])/193844458059 - (1563052*f[870])/583347 - 
    (8*f[890])/3 - 3*f[897] - 15*f[1007] + (5256176*f[1145])/7194613 - 
    (1472*f[1146])/1731 + (1320412*f[1149])/583347 + (240*f[1176])/577 + 
    4*f[1293] + (84240*s23*f[1717])/118363 + (170367992866944*s23*f[1720])/
     1580880300475 - (1080*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     1302584815 - (16645003449*s23*f[1865])/260516963 + 
    (421056*s23*f[2006])/8981 - 15*s23*f[2041] + (23150150208*s23*f[2289])/
     1302584815 + (25466845079925824*s23*f[2292])/58492571117575 + 
    (5209678416*s23*f[2300])/186083545 + (9005040*s23*f[2320])/3669253 + 
    (3*s23*f[2327])/2 - (135*s23*f[2437])/2 - (14283286128*s23*f[2575])/
     10309028393 + 16*s23*f[2576] + (22243660427792540672*s23*f[2578])/
     599490361384026175 - (5209678416*s23*f[2579])/186083545 - 
    2*s23*f[2723] - (3084527*s23*f[2816])/3669253 - 
    (257099150304*s23*f[3147])/2670038353787 - 
    (17976423527982336*s23*f[3150])/23979614455361047 - 
    (24676216*s23*f[3295])/3669253, (-176448*f[862])/44905 - 
    (44112*s23*f[2578])/44905, (52224*f[862])/6415 + 
    (13056*s23*f[2578])/6415, 0, (1127232*f[862])/44905 + 
    (281808*s23*f[2578])/44905, (175734*f[859])/194449 + 
    (1031104361648*f[862])/64614819353 + (390763*f[870])/194449 + 2*f[890] + 
    f[897] + 5*f[1007] - (3942132*f[1145])/7194613 + (368*f[1146])/577 - 
    (330103*f[1149])/194449 - (180*f[1176])/577 - 8*f[1293] - 
    (63180*s23*f[1717])/118363 - (127775994650208*s23*f[1720])/
     1580880300475 + (810*s23*f[1728])/259 + (49935010347*s23*f[1755])/
     5210339260 + (49935010347*s23*f[1865])/1042067852 - 
    (315792*s23*f[2006])/8981 + (45*s23*f[2041])/4 - 
    (17362612656*s23*f[2289])/1302584815 - (19291457467571568*s23*f[2292])/
     58492571117575 - (3907258812*s23*f[2300])/186083545 - 
    (6753780*s23*f[2320])/3669253 - (s23*f[2327])/2 + (215*s23*f[2437])/4 + 
    (10712464596*s23*f[2575])/10309028393 - 12*s23*f[2576] - 
    (18643621487865578304*s23*f[2578])/599490361384026175 + 
    (3907258812*s23*f[2579])/186083545 + 4*s23*f[2723] + 
    (9253581*s23*f[2816])/14677012 + (192824362728*s23*f[3147])/
     2670038353787 + (13482317645986752*s23*f[3150])/23979614455361047 + 
    (18507162*s23*f[3295])/3669253, (247392*f[862])/44905 + 
    (61848*s23*f[2578])/44905, (-691968*f[862])/44905 - 
    (172992*s23*f[2578])/44905, 0, (178752*f[862])/6415 + 
    (44688*s23*f[2578])/6415, (125424*f[862])/44905 + 
    (31356*s23*f[2578])/44905, (-117156*f[859])/194449 - 
    (12001835228384*f[862])/969222290295 - (781526*f[870])/583347 - 
    (4*f[890])/3 - f[897] - 5*f[1007] + (2628088*f[1145])/7194613 - 
    (736*f[1146])/1731 + (660206*f[1149])/583347 + (120*f[1176])/577 + 
    4*f[1293] + (42120*s23*f[1717])/118363 + (85183996433472*s23*f[1720])/
     1580880300475 - (540*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     2605169630 - (16645003449*s23*f[1865])/521033926 + 
    (210528*s23*f[2006])/8981 - (15*s23*f[2041])/2 + 
    (11575075104*s23*f[2289])/1302584815 + (12809952003013792*s23*f[2292])/
     58492571117575 + (2604839208*s23*f[2300])/186083545 + 
    (4502520*s23*f[2320])/3669253 + (s23*f[2327])/2 - 35*s23*f[2437] - 
    (7141643064*s23*f[2575])/10309028393 + 8*s23*f[2576] + 
    (11906180680704739456*s23*f[2578])/599490361384026175 - 
    (2604839208*s23*f[2579])/186083545 - 2*s23*f[2723] - 
    (3084527*s23*f[2816])/7338506 - (128549575152*s23*f[3147])/
     2670038353787 - (8988211763991168*s23*f[3150])/23979614455361047 - 
    (12338108*s23*f[3295])/3669253, (102048*f[862])/8981 + 
    (25512*s23*f[2578])/8981, (189312*f[862])/44905 + 
    (47328*s23*f[2578])/44905, 0, (100416*f[862])/6415 + 
    (25104*s23*f[2578])/6415, (170784*f[862])/44905 + 
    (42696*s23*f[2578])/44905, (28848*f[862])/44905 + 
    (7212*s23*f[2578])/44905, (12840*f[862])/8981 + (3210*s23*f[2578])/8981, 
   (78336*f[862])/44905 + (19584*s23*f[2578])/44905, 0, 
   (131616*f[862])/44905 + (32904*s23*f[2578])/44905, 0, 
   (35424*f[862])/44905 + (8856*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (-83520*f[862])/8981 - (20880*s23*f[2578])/8981, 0, 0, 
   (-16704*f[862])/8981 - (4176*s23*f[2578])/8981, 
   (33408*f[862])/44905 + (8352*s23*f[2578])/44905, 
   (-33408*f[862])/44905 - (8352*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-5554198*f[859])/194449 - (10517518929066512*f[862])/
     20353668096195 - (108893227*f[870])/1750041 - (578*f[890])/9 - 
    (116*f[897])/3 - (580*f[1007])/3 + (2559585788*f[1145])/151086873 - 
    (33856*f[1146])/1731 + (92151067*f[1149])/1750041 + (5520*f[1176])/577 + 
    (712*f[1293])/3 + (1937520*s23*f[1717])/118363 + 
    (3918463835939712*s23*f[1720])/1580880300475 - (24840*s23*f[1728])/259 - 
    (382835079327*s23*f[1755])/1302584815 - (382835079327*s23*f[1865])/
     260516963 + (9684288*s23*f[2006])/8981 - 345*s23*f[2041] + 
    (532453454784*s23*f[2289])/1302584815 + (590380224263380672*s23*f[2292])/
     58492571117575 + (119822603568*s23*f[2300])/186083545 + 
    (207115920*s23*f[2320])/3669253 + (58*s23*f[2327])/3 - 
    (4885*s23*f[2437])/3 - (328515580944*s23*f[2575])/10309028393 + 
    368*s23*f[2576] + (558316617640266151936*s23*f[2578])/
     599490361384026175 - (119822603568*s23*f[2579])/186083545 - 
    (320*s23*f[2723])/3 - (803629163*s23*f[2816])/44031036 - 
    (5913280456992*s23*f[3147])/2670038353787 - 
    (390217727312231680*s23*f[3150])/23979614455361047 - 
    (1739351434*s23*f[3295])/11007759, (-1185984*f[862])/6415 - 
    (296496*s23*f[2578])/6415, (2867968*f[862])/8981 + 
    (716992*s23*f[2578])/8981, 0, (22447296*f[862])/44905 + 
    (5611824*s23*f[2578])/44905, (4033280*f[862])/8981 + 
    (1008320*s23*f[2578])/8981, (16665024*f[862])/44905 + 
    (4166256*s23*f[2578])/44905, 0, 0, 0, 0, 0, 
   (132*f[859])/337 - (7155288032*f[862])/11758329345 + (278*f[870])/1011 + 
    (4*f[890])/3 - f[897]/2 - (5*f[1007])/2 - (5560*f[1145])/87283 - 
    (278*f[1149])/1011 - 6*f[1293] - (58752*s23*f[2292])/44905 + 
    (s23*f[2327])/4 + (5*s23*f[2437])/4 + (3264*s23*f[2578])/6415 + 
    s23*f[2723] - (s23*f[2816])/2 + (26112*s23*f[3150])/44905 - 
    2*s23*f[3295], 0, (-283968*f[862])/44905 - (70992*s23*f[2578])/44905, 0, 
   (-127296*f[862])/44905 - (31824*s23*f[2578])/44905, 
   (-156672*f[862])/44905 - (39168*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (-117156*f[859])/194449 - 
    (12001835228384*f[862])/969222290295 - (781526*f[870])/583347 - 
    (4*f[890])/3 - f[897] - 5*f[1007] + (2628088*f[1145])/7194613 - 
    (736*f[1146])/1731 + (660206*f[1149])/583347 + (120*f[1176])/577 + 
    4*f[1293] + (42120*s23*f[1717])/118363 + (85183996433472*s23*f[1720])/
     1580880300475 - (540*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     2605169630 - (16645003449*s23*f[1865])/521033926 + 
    (210528*s23*f[2006])/8981 - (15*s23*f[2041])/2 + 
    (11575075104*s23*f[2289])/1302584815 + (12809952003013792*s23*f[2292])/
     58492571117575 + (2604839208*s23*f[2300])/186083545 + 
    (4502520*s23*f[2320])/3669253 + (s23*f[2327])/2 - 35*s23*f[2437] - 
    (7141643064*s23*f[2575])/10309028393 + 8*s23*f[2576] + 
    (11906180680704739456*s23*f[2578])/599490361384026175 - 
    (2604839208*s23*f[2579])/186083545 - 2*s23*f[2723] - 
    (3084527*s23*f[2816])/7338506 - (128549575152*s23*f[3147])/
     2670038353787 - (8988211763991168*s23*f[3150])/23979614455361047 - 
    (12338108*s23*f[3295])/3669253, (-300672*f[862])/44905 - 
    (75168*s23*f[2578])/44905, (189312*f[862])/44905 + 
    (47328*s23*f[2578])/44905, 0, (453888*f[862])/44905 + 
    (113472*s23*f[2578])/44905, (34560*f[862])/8981 + 
    (8640*s23*f[2578])/8981, (356352*f[862])/44905 + 
    (89088*s23*f[2578])/44905, (-117156*f[859])/194449 - 
    (12001835228384*f[862])/969222290295 - (781526*f[870])/583347 - 
    (4*f[890])/3 - f[897] - 5*f[1007] + (2628088*f[1145])/7194613 - 
    (736*f[1146])/1731 + (660206*f[1149])/583347 + (120*f[1176])/577 + 
    4*f[1293] + (42120*s23*f[1717])/118363 + (85183996433472*s23*f[1720])/
     1580880300475 - (540*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     2605169630 - (16645003449*s23*f[1865])/521033926 + 
    (210528*s23*f[2006])/8981 - (15*s23*f[2041])/2 + 
    (11575075104*s23*f[2289])/1302584815 + (12809952003013792*s23*f[2292])/
     58492571117575 + (2604839208*s23*f[2300])/186083545 + 
    (4502520*s23*f[2320])/3669253 + (s23*f[2327])/2 - 35*s23*f[2437] - 
    (7141643064*s23*f[2575])/10309028393 + 8*s23*f[2576] + 
    (11906180680704739456*s23*f[2578])/599490361384026175 - 
    (2604839208*s23*f[2579])/186083545 - 2*s23*f[2723] - 
    (3084527*s23*f[2816])/7338506 - (128549575152*s23*f[3147])/
     2670038353787 - (8988211763991168*s23*f[3150])/23979614455361047 - 
    (12338108*s23*f[3295])/3669253, (-80736*f[862])/8981 - 
    (20184*s23*f[2578])/8981, (189312*f[862])/44905 + 
    (47328*s23*f[2578])/44905, 0, (453888*f[862])/44905 + 
    (113472*s23*f[2578])/44905, (6528*f[862])/1283 + (1632*s23*f[2578])/1283, 
   (80736*f[862])/8981 + (20184*s23*f[2578])/8981, 
   (-175734*f[859])/194449 - (6000917614192*f[862])/323074096765 - 
    (390763*f[870])/194449 - 2*f[890] - (3*f[897])/2 - (15*f[1007])/2 + 
    (3942132*f[1145])/7194613 - (368*f[1146])/577 + (330103*f[1149])/194449 + 
    (180*f[1176])/577 + 6*f[1293] + (63180*s23*f[1717])/118363 + 
    (127775994650208*s23*f[1720])/1580880300475 - (810*s23*f[1728])/259 - 
    (49935010347*s23*f[1755])/5210339260 - (49935010347*s23*f[1865])/
     1042067852 + (315792*s23*f[2006])/8981 - (45*s23*f[2041])/4 + 
    (17362612656*s23*f[2289])/1302584815 + (19214928004520688*s23*f[2292])/
     58492571117575 + (3907258812*s23*f[2300])/186083545 + 
    (6753780*s23*f[2320])/3669253 + (3*s23*f[2327])/4 - (105*s23*f[2437])/2 - 
    (10712464596*s23*f[2575])/10309028393 + 12*s23*f[2576] + 
    (17859271021057109184*s23*f[2578])/599490361384026175 - 
    (3907258812*s23*f[2579])/186083545 - 3*s23*f[2723] - 
    (9253581*s23*f[2816])/14677012 - (192824362728*s23*f[3147])/
     2670038353787 - (13482317645986752*s23*f[3150])/23979614455361047 - 
    (18507162*s23*f[3295])/3669253, (-400896*f[862])/44905 - 
    (100224*s23*f[2578])/44905, (283968*f[862])/44905 + 
    (70992*s23*f[2578])/44905, 0, (263232*f[862])/44905 + 
    (65808*s23*f[2578])/44905, (101952*f[862])/8981 + 
    (25488*s23*f[2578])/8981, (283968*f[862])/44905 + 
    (70992*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (132*f[859])/337 - (89204101088*f[862])/11758329345 + 
    (278*f[870])/1011 + (4*f[890])/3 - (5560*f[1145])/87283 - 
    (278*f[1149])/1011 - 8*f[1293] - (s23*f[2816])/2, 
   (300672*f[862])/44905 + (75168*s23*f[2578])/44905, 
   (-189312*f[862])/44905 - (47328*s23*f[2578])/44905, 
   (-100416*f[862])/6415 - (25104*s23*f[2578])/6415, 
   (-700992*f[862])/44905 - (175248*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-351468*f[859])/194449 - 
    (12001835228384*f[862])/323074096765 - (781526*f[870])/194449 - 
    4*f[890] - 3*f[897] - 15*f[1007] + (7884264*f[1145])/7194613 - 
    (736*f[1146])/577 + (660206*f[1149])/194449 + (360*f[1176])/577 + 
    12*f[1293] + (126360*s23*f[1717])/118363 + (255551989300416*s23*f[1720])/
     1580880300475 - (1620*s23*f[1728])/259 - (49935010347*s23*f[1755])/
     2605169630 - (49935010347*s23*f[1865])/521033926 + 
    (631584*s23*f[2006])/8981 - (45*s23*f[2041])/2 + 
    (34725225312*s23*f[2289])/1302584815 + (38429856009041376*s23*f[2292])/
     58492571117575 + (7814517624*s23*f[2300])/186083545 + 
    (13507560*s23*f[2320])/3669253 + (3*s23*f[2327])/2 - 105*s23*f[2437] - 
    (21424929192*s23*f[2575])/10309028393 + 24*s23*f[2576] + 
    (35718542042114218368*s23*f[2578])/599490361384026175 - 
    (7814517624*s23*f[2579])/186083545 - 6*s23*f[2723] - 
    (9253581*s23*f[2816])/7338506 - (385648725456*s23*f[3147])/
     2670038353787 - (26964635291973504*s23*f[3150])/23979614455361047 - 
    (37014324*s23*f[3295])/3669253, (-902016*f[862])/44905 - 
    (225504*s23*f[2578])/44905, (567936*f[862])/44905 + 
    (141984*s23*f[2578])/44905, 0, (1361664*f[862])/44905 + 
    (340416*s23*f[2578])/44905, (19584*f[862])/1283 + 
    (4896*s23*f[2578])/1283, (902016*f[862])/44905 + 
    (225504*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-134742*f[859])/194449 + (27217654953424*f[862])/6784556032065 - 
    (183723*f[870])/194449 - 2*f[890] + (12406428*f[1145])/50362291 - 
    (368*f[1146])/1731 + (163503*f[1149])/194449 + (60*f[1176])/577 + 
    12*f[1293] + (21060*s23*f[1717])/118363 + (42591998216736*s23*f[1720])/
     1580880300475 - (270*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     5210339260 - (16645003449*s23*f[1865])/1042067852 + 
    (105264*s23*f[2006])/8981 - (15*s23*f[2041])/4 + 
    (5787537552*s23*f[2289])/1302584815 + (6481505464557776*s23*f[2292])/
     58492571117575 + (1302419604*s23*f[2300])/186083545 + 
    (2251260*s23*f[2320])/3669253 - (75*s23*f[2437])/4 - 
    (3570821532*s23*f[2575])/10309028393 + 4*s23*f[2576] + 
    (6737440807160838848*s23*f[2578])/599490361384026175 - 
    (1302419604*s23*f[2579])/186083545 - 2*s23*f[2723] + 
    (4253979*s23*f[2816])/14677012 - (64274787576*s23*f[3147])/
     2670038353787 - (4494105881995584*s23*f[3150])/23979614455361047 - 
    (6169054*s23*f[3295])/3669253, 0, (97920*f[862])/8981 + 
    (24480*s23*f[2578])/8981, 0, (58752*f[862])/44905 + 
    (14688*s23*f[2578])/44905, (156672*f[862])/44905 + 
    (39168*s23*f[2578])/44905, (-58578*f[859])/194449 - 
    (6000917614192*f[862])/969222290295 - (390763*f[870])/583347 - 
    (2*f[890])/3 - f[897]/2 - (5*f[1007])/2 + (1314044*f[1145])/7194613 - 
    (368*f[1146])/1731 + (330103*f[1149])/583347 + (60*f[1176])/577 + 
    2*f[1293] + (21060*s23*f[1717])/118363 + (42591998216736*s23*f[1720])/
     1580880300475 - (270*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     5210339260 - (16645003449*s23*f[1865])/1042067852 + 
    (105264*s23*f[2006])/8981 - (15*s23*f[2041])/4 + 
    (5787537552*s23*f[2289])/1302584815 + (6404976001506896*s23*f[2292])/
     58492571117575 + (1302419604*s23*f[2300])/186083545 + 
    (2251260*s23*f[2320])/3669253 + (s23*f[2327])/4 - (35*s23*f[2437])/2 - 
    (3570821532*s23*f[2575])/10309028393 + 4*s23*f[2576] + 
    (5953090340352369728*s23*f[2578])/599490361384026175 - 
    (1302419604*s23*f[2579])/186083545 - s23*f[2723] - 
    (3084527*s23*f[2816])/14677012 - (64274787576*s23*f[3147])/
     2670038353787 - (4494105881995584*s23*f[3150])/23979614455361047 - 
    (6169054*s23*f[3295])/3669253, (-244992*f[862])/44905 - 
    (61248*s23*f[2578])/44905, (94656*f[862])/44905 + 
    (23664*s23*f[2578])/44905, (199104*f[862])/44905 + 
    (49776*s23*f[2578])/44905, (33984*f[862])/8981 + (8496*s23*f[2578])/8981, 
   (94656*f[862])/44905 + (23664*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (235008*f[862])/44905 + f[897] + 5*f[1007] + 4*f[1293] + 
    (117504*s23*f[2292])/44905 - (s23*f[2327])/2 - (5*s23*f[2437])/2 + 
    (117504*s23*f[2578])/44905 - 2*s23*f[2723], (78336*f[862])/44905 + 
    (19584*s23*f[2578])/44905, (-156672*f[862])/44905 - 
    (39168*s23*f[2578])/44905, (78336*f[862])/44905 + 
    (19584*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (215424*f[862])/44905 + (53856*s23*f[2578])/44905, 0, 
   (133632*f[862])/44905 + (33408*s23*f[2578])/44905, 0, 0, 0, 
   (-128064*f[862])/44905 - (32016*s23*f[2578])/44905, 
   (-44544*f[862])/8981 - (11136*s23*f[2578])/8981, 
   (16704*f[862])/44905 + (4176*s23*f[2578])/44905, 0, 0, 0, 
   (-167040*f[862])/8981 - (41760*s23*f[2578])/8981, 0, 0, 0, 
   (-517824*f[862])/44905 - (129456*s23*f[2578])/44905, 
   (200448*f[862])/44905 + (50112*s23*f[2578])/44905, 0, 0, 0, 
   (-117504*f[862])/44905 - (29376*s23*f[2578])/44905, 0, 0, 0, 
   (-94656*f[862])/44905 - (23664*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 
   (133632*f[862])/44905 + (33408*s23*f[2578])/44905, 
   (150336*f[862])/44905 + (37584*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (150336*f[862])/44905 + (37584*s23*f[2578])/44905, 0, 0, 0, 0, 
   0, 0, 0, (-78336*f[862])/44905 - (19584*s23*f[2578])/44905, 
   (-71808*f[862])/6415 - (17952*s23*f[2578])/6415, 0, 0, 0, 
   (-78336*f[862])/44905 - (19584*s23*f[2578])/44905, 
   (-235008*f[862])/44905 - (58752*s23*f[2578])/44905, 
   (-6528*f[862])/8981 - (1632*s23*f[2578])/8981, 
   (-39168*f[862])/44905 - (9792*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (39168*f[862])/44905 + (9792*s23*f[2578])/44905, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {-f[859] - f[1145] + (s23*f[2289])/2 + 
    (s23*f[2575])/2, 0, -f[860] - f[1146] + (s23*f[2290])/2 + 
    (s23*f[2576])/2, (-9763*f[859])/194449 - f[861] - 
    (3000458807096*f[862])/2907666870885 - (390763*f[870])/3500082 - 
    f[890]/9 - f[897]/12 - (5*f[1007])/12 + (657022*f[1145])/21583839 - 
    (184*f[1146])/5193 + (330103*f[1149])/3500082 + (10*f[1176])/577 + 
    f[1293]/3 + (3510*s23*f[1717])/118363 + (7098666369456*s23*f[1720])/
     1580880300475 - (45*s23*f[1728])/259 - (5548334483*s23*f[1755])/
     10420678520 - (5548334483*s23*f[1865])/2084135704 + 
    (17544*s23*f[2006])/8981 - (5*s23*f[2041])/8 + 
    (964589592*s23*f[2289])/1302584815 + (s23*f[2291])/2 + 
    (3202488000753448*s23*f[2292])/175477713352725 + 
    (217069934*s23*f[2300])/186083545 + (375210*s23*f[2320])/3669253 + 
    (s23*f[2327])/24 - (35*s23*f[2437])/12 - (595136922*s23*f[2575])/
     10309028393 + (2*s23*f[2576])/3 + (2976545170176184864*s23*f[2578])/
     1798471084152078525 - (217069934*s23*f[2579])/186083545 - 
    (s23*f[2723])/6 - (3084527*s23*f[2816])/88062072 - 
    (10712464596*s23*f[3147])/2670038353787 - (749017646999264*s23*f[3150])/
     23979614455361047 - (3084527*s23*f[3295])/11007759, 
   f[862] + (s23*f[2292])/2 + (s23*f[2578])/2, 
   (198*f[859])/337 + (67121336368*f[862])/11758329345 + (139*f[870])/337 + 
    f[890] + (11880*f[1145])/87283 - (139*f[1149])/337 + 
    (1938816*s23*f[1720])/15941275 - (99*s23*f[1755])/2840 - 
    (99*s23*f[1865])/568 - (99*s23*f[2289])/355 - (14780888*s23*f[2292])/
     6831975 - (157*s23*f[2300])/710 - (s23*f[2320])/2 - 
    (1188*s23*f[2575])/19667 + (275040958368*s23*f[2578])/1143674892325 + 
    (157*s23*f[2579])/710 - (21384*s23*f[3147])/5093753 - 
    (26975070144*s23*f[3150])/228734978465, 0, (87867*f[859])/388898 + 
    (9*f[861])/2 - (401911159844*f[862])/323074096765 + 
    (390763*f[870])/777796 + f[890]/2 + (3*f[897])/8 - (21*f[1007])/8 - 
    (985533*f[1145])/7194613 + (92*f[1146])/577 - (330103*f[1149])/777796 - 
    (45*f[1176])/577 - 6*f[1293] - (15795*s23*f[1717])/118363 - 
    (31943998662552*s23*f[1720])/1580880300475 + (405*s23*f[1728])/518 + 
    (49935010347*s23*f[1755])/20841357040 + (49935010347*s23*f[1865])/
     4168271408 - (78948*s23*f[2006])/8981 + (45*s23*f[2041])/16 - 
    (4340653164*s23*f[2289])/1302584815 - (9*s23*f[2291])/4 - 
    (4975923292994652*s23*f[2292])/58492571117575 - 
    (976814703*s23*f[2300])/186083545 - (1688445*s23*f[2320])/3669253 - 
    (3*s23*f[2327])/16 + (123*s23*f[2437])/8 + (2678116149*s23*f[2575])/
     10309028393 - 3*s23*f[2576] - (6229606305583332816*s23*f[2578])/
     599490361384026175 + (976814703*s23*f[2579])/186083545 + 3*s23*f[2723] + 
    (9253581*s23*f[2816])/58708048 + (48206090682*s23*f[3147])/
     2670038353787 + (3370579411496688*s23*f[3150])/23979614455361047 + 
    (9253581*s23*f[3295])/7338506, (7888*f[862])/44905 + 
    (3944*s23*f[2292])/44905 + (3944*s23*f[2578])/44905, 
   f[1438] - (s23*f[2868])/2, 0, (-23256*f[862])/6415 - 
    (11628*s23*f[2292])/6415 - (11628*s23*f[2578])/6415, 
   (35151*f[859])/194449 + 5*f[861] + (5131722598264*f[862])/6784556032065 + 
    (711575*f[870])/3500082 + (5*f[890])/9 + f[897]/12 + (13*f[1007])/12 - 
    (7807274*f[1145])/151086873 + (184*f[1146])/5193 - 
    (650915*f[1149])/3500082 - (10*f[1176])/577 - (3*f[1293])/2 - 
    (3510*s23*f[1717])/118363 - (7098666369456*s23*f[1720])/1580880300475 + 
    (45*s23*f[1728])/259 + (5548334483*s23*f[1755])/10420678520 + 
    (5548334483*s23*f[1865])/2084135704 - (17544*s23*f[2006])/8981 + 
    (5*s23*f[2041])/8 - (964589592*s23*f[2289])/1302584815 - 
    (5*s23*f[2291])/2 - (3227997821770408*s23*f[2292])/175477713352725 - 
    (217069934*s23*f[2300])/186083545 - (375210*s23*f[2320])/3669253 - 
    (s23*f[2327])/24 + (31*s23*f[2437])/12 + (595136922*s23*f[2575])/
     10309028393 - (2*s23*f[2576])/3 - (2497219884904342624*s23*f[2578])/
     1798471084152078525 + (217069934*s23*f[2579])/186083545 - 
    (11592485*s23*f[2816])/88062072 + (10712464596*s23*f[3147])/
     2670038353787 + (30616354227508688*s23*f[3150])/119898072276805235 - 
    (13346663*s23*f[3295])/44031036, 0, (-35904*f[862])/44905 - 
    (17952*s23*f[2292])/44905 - (17952*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-965774624*f[862])/34891185 - 
    f[870] + (198*f[1145])/259 + f[1149] + f[1176] + (s23*f[2300])/2 - 
    (99*s23*f[2575])/277 - (60136125176*s23*f[2578])/9664858245 - 
    (s23*f[2579])/2 - (s23*f[2606])/2 - (1782*s23*f[3147])/71743 - 
    (2247922512*s23*f[3150])/3221619415, (-4*f[860])/3 - (4*f[1146])/3 + 
    (2*s23*f[2290])/3 + (2*s23*f[2576])/3, (-205023*f[859])/194449 - 
    21*f[861] - (24807492776456*f[862])/969222290295 - 
    (2735341*f[870])/1166694 - (7*f[890])/3 - (7*f[897])/4 - (47*f[1007])/4 + 
    (4599154*f[1145])/7194613 - (1288*f[1146])/1731 + 
    (2310721*f[1149])/1166694 + (210*f[1176])/577 + 4*f[1293] + 
    (10530*s23*f[1717])/16909 + (21295999108368*s23*f[1720])/225840042925 - 
    (135*s23*f[1728])/37 - (16645003449*s23*f[1755])/1488668360 - 
    (16645003449*s23*f[1865])/297733672 + (52632*s23*f[2006])/1283 - 
    (105*s23*f[2041])/8 + (2893768776*s23*f[2289])/186083545 + 
    (21*s23*f[2291])/2 + (3186088830099688*s23*f[2292])/8356081588225 + 
    (4558468614*s23*f[2300])/186083545 + (1125630*s23*f[2320])/524179 + 
    (7*s23*f[2327])/8 - (239*s23*f[2437])/4 - (12497875362*s23*f[2575])/
     10309028393 + 14*s23*f[2576] + (2808470070145798624*s23*f[2578])/
     85641480197718025 - (4558468614*s23*f[2579])/186083545 - 2*s23*f[2723] - 
    (3084527*s23*f[2816])/4193432 - (32137393788*s23*f[3147])/381434050541 - 
    (2247052940997792*s23*f[3150])/3425659207908721 - 
    (3084527*s23*f[3295])/524179, (-61944*f[862])/8981 - 
    (30972*s23*f[2292])/8981 - (30972*s23*f[2578])/8981, 
   (1579305*f[859])/4472327 - (2*f[860])/3 + (2955356734096664*f[862])/
     156044788737495 + (8636513*f[870])/4472327 + (659*f[897])/368 + 
    (3295*f[1007])/368 - (616368990*f[1145])/1158332693 + 
    (164*f[1146])/1731 - (13941781*f[1149])/8944654 - (102*f[1176])/577 - 
    (35802*s23*f[1717])/118363 - (14461003601424*s23*f[1720])/316176060095 + 
    (459*s23*f[1728])/259 + (1410036918*s23*f[1755])/260516963 + 
    (7050184590*s23*f[1865])/260516963 - (26316*s23*f[2006])/1283 + 
    (105*s23*f[2041])/16 - (2006069769*s23*f[2289])/260516963 + 
    (s23*f[2290])/3 - (2221315740309028*s23*f[2292])/11698514223515 - 
    (459680262*s23*f[2300])/37216709 - (3827142*s23*f[2320])/3669253 - 
    (7*s23*f[2327])/16 + (245*s23*f[2437])/8 + (7483792860*s23*f[2575])/
     10309028393 - (20*s23*f[2576])/3 - (368214850112755400*s23*f[2578])/
     23979614455361047 + (459680262*s23*f[2579])/37216709 + 
    (5740713*s23*f[2816])/7338506 + (134708271480*s23*f[3147])/
     2670038353787 - (48231188105208768*s23*f[3150])/119898072276805235 + 
    (22962852*s23*f[3295])/3669253, (58578*f[859])/194449 + 6*f[861] - 
    (1607644639376*f[862])/969222290295 + (390763*f[870])/583347 + 
    (2*f[890])/3 + f[897]/2 - (7*f[1007])/2 - (1314044*f[1145])/7194613 + 
    (368*f[1146])/1731 - (330103*f[1149])/583347 - (60*f[1176])/577 - 
    8*f[1293] - (21060*s23*f[1717])/118363 - (42591998216736*s23*f[1720])/
     1580880300475 + (270*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     5210339260 + (16645003449*s23*f[1865])/1042067852 - 
    (105264*s23*f[2006])/8981 + (15*s23*f[2041])/4 - 
    (5787537552*s23*f[2289])/1302584815 - 3*s23*f[2291] - 
    (6634564390659536*s23*f[2292])/58492571117575 - 
    (1302419604*s23*f[2300])/186083545 - (2251260*s23*f[2320])/3669253 - 
    (s23*f[2327])/4 + (41*s23*f[2437])/2 + (3570821532*s23*f[2575])/
     10309028393 - 4*s23*f[2576] - (8306141740777777088*s23*f[2578])/
     599490361384026175 + (1302419604*s23*f[2579])/186083545 + 
    4*s23*f[2723] + (3084527*s23*f[2816])/14677012 + 
    (64274787576*s23*f[3147])/2670038353787 + (4494105881995584*s23*f[3150])/
     23979614455361047 + (6169054*s23*f[3295])/3669253, 
   (160752*f[862])/44905 + (80376*s23*f[2292])/44905 + 
    (80376*s23*f[2578])/44905, (-29289*f[859])/194449 - 3*f[861] - 
    (3564056011064*f[862])/969222290295 - (390763*f[870])/1166694 - 
    f[890]/3 - f[897]/4 - (9*f[1007])/4 + (657022*f[1145])/7194613 - 
    (184*f[1146])/1731 + (330103*f[1149])/1166694 + (30*f[1176])/577 + 
    f[1293]/2 + (10530*s23*f[1717])/118363 + (21295999108368*s23*f[1720])/
     1580880300475 - (135*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     10420678520 - (16645003449*s23*f[1865])/2084135704 + 
    (52632*s23*f[2006])/8981 - (15*s23*f[2041])/8 + 
    (2893768776*s23*f[2289])/1302584815 + (3*s23*f[2291])/2 + 
    (3157845813973768*s23*f[2292])/58492571117575 + 
    (651209802*s23*f[2300])/186083545 + (1125630*s23*f[2320])/3669253 + 
    (s23*f[2327])/8 - (33*s23*f[2437])/4 - (1785410766*s23*f[2575])/
     10309028393 + 2*s23*f[2576] + (2562582423805048384*s23*f[2578])/
     599490361384026175 - (651209802*s23*f[2579])/186083545 + 
    (s23*f[2723])/2 - (3084527*s23*f[2816])/29354024 - 
    (32137393788*s23*f[3147])/2670038353787 + (8373496965222768*s23*f[3150])/
     119898072276805235 - (23345867*s23*f[3295])/14677012, 
   (-31008*f[862])/6415 - (15504*s23*f[2292])/6415 - 
    (15504*s23*f[2578])/6415, (-70176*f[862])/44905 - 
    (35088*s23*f[2292])/44905 - (35088*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 
   0, 0, (4*f[860])/3 + (56576*f[862])/44905 + (4*f[1146])/3 - f[1438] - 
    (2*s23*f[2290])/3 + (28288*s23*f[2292])/44905 - (2*s23*f[2576])/3 + 
    (28288*s23*f[2578])/44905 + (s23*f[2868])/2, 
   (-58578*f[859])/194449 - 6*f[861] - (11073292449904*f[862])/969222290295 - 
    (390763*f[870])/583347 - (2*f[890])/3 - f[897]/2 - (13*f[1007])/2 + 
    (1314044*f[1145])/7194613 - (368*f[1146])/1731 + 
    (330103*f[1149])/583347 + (60*f[1176])/577 - 2*f[1293] + 
    (21060*s23*f[1717])/118363 + (42591998216736*s23*f[1720])/1580880300475 - 
    (270*s23*f[1728])/259 - (16645003449*s23*f[1755])/5210339260 - 
    (16645003449*s23*f[1865])/1042067852 + (105264*s23*f[2006])/8981 - 
    (15*s23*f[2041])/4 + (5787537552*s23*f[2289])/1302584815 + 
    3*s23*f[2291] + (6251917075405136*s23*f[2292])/58492571117575 + 
    (1302419604*s23*f[2300])/186083545 + (2251260*s23*f[2320])/3669253 + 
    (s23*f[2327])/4 - (31*s23*f[2437])/2 - (3570821532*s23*f[2575])/
     10309028393 + 4*s23*f[2576] + (4384389406735431488*s23*f[2578])/
     599490361384026175 - (1302419604*s23*f[2579])/186083545 + s23*f[2723] - 
    (3084527*s23*f[2816])/14677012 - (64274787576*s23*f[3147])/
     2670038353787 - (4494105881995584*s23*f[3150])/23979614455361047 - 
    (6169054*s23*f[3295])/3669253, (223008*f[862])/44905 + 
    (111504*s23*f[2292])/44905 + (111504*s23*f[2578])/44905, 
   (-29289*f[859])/194449 - 3*f[861] - (2648210554616*f[862])/969222290295 - 
    (390763*f[870])/1166694 - f[890]/3 - f[897]/4 - (5*f[1007])/4 + 
    (657022*f[1145])/7194613 - (184*f[1146])/1731 + 
    (330103*f[1149])/1166694 + (30*f[1176])/577 + f[1293]/2 + 
    (10530*s23*f[1717])/118363 + (21295999108368*s23*f[1720])/1580880300475 - 
    (135*s23*f[1728])/259 - (16645003449*s23*f[1755])/10420678520 - 
    (16645003449*s23*f[1865])/2084135704 + (52632*s23*f[2006])/8981 - 
    (15*s23*f[2041])/8 + (2893768776*s23*f[2289])/1302584815 + 
    (3*s23*f[2291])/2 + (3240752732278888*s23*f[2292])/58492571117575 + 
    (651209802*s23*f[2300])/186083545 + (1125630*s23*f[2320])/3669253 + 
    (s23*f[2327])/8 - (35*s23*f[2437])/4 - (1785410766*s23*f[2575])/
     10309028393 + 2*s23*f[2576] + (3325145377646615584*s23*f[2578])/
     599490361384026175 - (651209802*s23*f[2579])/186083545 - s23*f[2723] - 
    (3084527*s23*f[2816])/29354024 - (32137393788*s23*f[3147])/
     2670038353787 - (30844026375200688*s23*f[3150])/119898072276805235 - 
    (1330349*s23*f[3295])/14677012, (8160*f[862])/8981 + 
    (4080*s23*f[2292])/8981 + (4080*s23*f[2578])/8981, 
   (113424*f[862])/44905 + (56712*s23*f[2292])/44905 + 
    (56712*s23*f[2578])/44905, 0, 0, 0, 0, (152307*f[859])/194449 + 
    17*f[861] + (28125825393352*f[862])/2261518677355 + 
    (5400731*f[870])/3500082 + (17*f[890])/9 + (13*f[897])/12 + 
    (61*f[1007])/12 - (62997122*f[1145])/151086873 + (2392*f[1146])/5193 - 
    (4612151*f[1149])/3500082 - (130*f[1176])/577 - (41*f[1293])/6 - 
    (45630*s23*f[1717])/118363 - (92282662802928*s23*f[1720])/1580880300475 + 
    (585*s23*f[1728])/259 + (72128348279*s23*f[1755])/10420678520 + 
    (72128348279*s23*f[1865])/2084135704 - (228072*s23*f[2006])/8981 + 
    (65*s23*f[2041])/8 - (12539664696*s23*f[2289])/1302584815 - 
    (17*s23*f[2291])/2 - (41664231286066024*s23*f[2292])/175477713352725 - 
    (2821909142*s23*f[2300])/186083545 - (4877730*s23*f[2320])/3669253 - 
    (13*s23*f[2327])/24 + (457*s23*f[2437])/12 + (7736779986*s23*f[2575])/
     10309028393 - (26*s23*f[2576])/3 - (38368274517786874432*s23*f[2578])/
     1798471084152078525 + (2821909142*s23*f[2579])/186083545 + 
    (13*s23*f[2723])/6 + (25421839*s23*f[2816])/88062072 + 
    (139262039748*s23*f[3147])/2670038353787 + 
    (62484905267323376*s23*f[3150])/119898072276805235 + 
    (156726151*s23*f[3295])/44031036, (671424*f[862])/44905 + 
    (335712*s23*f[2292])/44905 + (335712*s23*f[2578])/44905, 
   (-96832*f[862])/44905 - (48416*s23*f[2292])/44905 - 
    (48416*s23*f[2578])/44905, 0, (-496256*f[862])/44905 - 
    (248128*s23*f[2292])/44905 - (248128*s23*f[2578])/44905, 
   -f[890] - f[1176] + (s23*f[2320])/2 + (s23*f[2606])/2, 
   (2*f[860])/3 + (2*f[1146])/3 - (s23*f[2290])/3 - (s23*f[2576])/3, 
   (380757*f[859])/388898 + (39*f[861])/2 + (2514405954676*f[862])/
     138460327185 + (5079919*f[870])/2333388 + (13*f[890])/6 + 
    (13*f[897])/8 + (53*f[1007])/8 - (4270643*f[1145])/7194613 + 
    (1196*f[1146])/1731 - (4291339*f[1149])/2333388 - (195*f[1176])/577 - 
    8*f[1293] - (68445*s23*f[1717])/118363 - (138423994204392*s23*f[1720])/
     1580880300475 + (1755*s23*f[1728])/518 + (216385044837*s23*f[1755])/
     20841357040 + (216385044837*s23*f[1865])/4168271408 - 
    (342108*s23*f[2006])/8981 + (195*s23*f[2041])/16 - 
    (18809497044*s23*f[2289])/1302584815 - (39*s23*f[2291])/4 - 
    (20873569102185572*s23*f[2292])/58492571117575 - 
    (4232863713*s23*f[2300])/186083545 - (7316595*s23*f[2320])/3669253 - 
    (13*s23*f[2327])/16 + (461*s23*f[2437])/8 + (11605169979*s23*f[2575])/
     10309028393 - 13*s23*f[2576] - (19935806456251553456*s23*f[2578])/
     599490361384026175 + (4232863713*s23*f[2579])/186083545 + 
    4*s23*f[2723] + (40098851*s23*f[2816])/58708048 + 
    (208893059622*s23*f[3147])/2670038353787 + 
    (14605844116485648*s23*f[3150])/23979614455361047 + 
    (40098851*s23*f[3295])/7338506, (-30788*f[862])/44905 - 
    (15394*s23*f[2292])/44905 - (15394*s23*f[2578])/44905, 
   (-1579305*f[859])/4472327 + (2*f[860])/3 - (2849494392618008*f[862])/
     156044788737495 - (8636513*f[870])/4472327 - (659*f[897])/368 - 
    (3295*f[1007])/368 + (616368990*f[1145])/1158332693 - 
    (164*f[1146])/1731 + (13941781*f[1149])/8944654 + (102*f[1176])/577 + 
    (35802*s23*f[1717])/118363 + (14461003601424*s23*f[1720])/316176060095 - 
    (459*s23*f[1728])/259 - (1410036918*s23*f[1755])/260516963 - 
    (7050184590*s23*f[1865])/260516963 + (26316*s23*f[2006])/1283 - 
    (105*s23*f[2041])/16 + (2006069769*s23*f[2289])/260516963 - 
    (s23*f[2290])/3 + (2225283934689444*s23*f[2292])/11698514223515 + 
    (459680262*s23*f[2300])/37216709 + (3827142*s23*f[2320])/3669253 + 
    (7*s23*f[2327])/16 - (245*s23*f[2437])/8 - (7483792860*s23*f[2575])/
     10309028393 + (20*s23*f[2576])/3 + (1881744274768660584*s23*f[2578])/
     119898072276805235 - (459680262*s23*f[2579])/37216709 - 
    (5740713*s23*f[2816])/7338506 - (134708271480*s23*f[3147])/
     2670038353787 + (48231188105208768*s23*f[3150])/119898072276805235 - 
    (22962852*s23*f[3295])/3669253, (-29289*f[859])/194449 - 3*f[861] + 
    (803822319688*f[862])/969222290295 - (390763*f[870])/1166694 - f[890]/3 - 
    f[897]/4 + (7*f[1007])/4 + (657022*f[1145])/7194613 - 
    (184*f[1146])/1731 + (330103*f[1149])/1166694 + (30*f[1176])/577 + 
    4*f[1293] + (10530*s23*f[1717])/118363 + (21295999108368*s23*f[1720])/
     1580880300475 - (135*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     10420678520 - (16645003449*s23*f[1865])/2084135704 + 
    (52632*s23*f[2006])/8981 - (15*s23*f[2041])/8 + 
    (2893768776*s23*f[2289])/1302584815 + (3*s23*f[2291])/2 + 
    (3317282195329768*s23*f[2292])/58492571117575 + 
    (651209802*s23*f[2300])/186083545 + (1125630*s23*f[2320])/3669253 + 
    (s23*f[2327])/8 - (41*s23*f[2437])/4 - (1785410766*s23*f[2575])/
     10309028393 + 2*s23*f[2576] + (4153070870388888544*s23*f[2578])/
     599490361384026175 - (651209802*s23*f[2579])/186083545 - 2*s23*f[2723] - 
    (3084527*s23*f[2816])/29354024 - (32137393788*s23*f[3147])/
     2670038353787 - (2247052940997792*s23*f[3150])/23979614455361047 - 
    (3084527*s23*f[3295])/3669253, (-306816*f[862])/44905 - 
    (153408*s23*f[2292])/44905 - (153408*s23*f[2578])/44905, 
   (235008*f[862])/44905 + 5*f[1007] + 5*f[1293] + 
    (117504*s23*f[2292])/44905 - (5*s23*f[2437])/2 + 
    (117504*s23*f[2578])/44905 - (5*s23*f[2723])/2, 
   (15504*f[862])/6415 + (7752*s23*f[2292])/6415 + (7752*s23*f[2578])/6415, 
   (88128*f[862])/44905 + (44064*s23*f[2292])/44905 + 
    (44064*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (1013439*f[859])/4472327 - (2*f[860])/3 + (1496692859564456*f[862])/
     156044788737495 + (4458767*f[870])/4472327 + (353*f[897])/368 + 
    (1765*f[1007])/368 - (344303382*f[1145])/1158332693 - 
    (448*f[1146])/1731 - (7133119*f[1149])/8944654 - (228*f[1176])/577 - 
    (80028*s23*f[1717])/118363 - (161950972184928*s23*f[1720])/
     1580880300475 + (1026*s23*f[1728])/259 + (126693561219*s23*f[1755])/
     10420678520 + (126693561219*s23*f[1865])/2084135704 - 
    (394740*s23*f[2006])/8981 + (225*s23*f[2041])/16 - 
    (21801107691*s23*f[2289])/1302584815 + (s23*f[2290])/3 - 
    (24050637298946148*s23*f[2292])/58492571117575 - 
    (4864906512*s23*f[2300])/186083545 - (8554788*s23*f[2320])/3669253 - 
    (15*s23*f[2327])/16 + (525*s23*f[2437])/8 + (12155725566*s23*f[2575])/
     10309028393 - (44*s23*f[2576])/3 - (25214264117570596344*s23*f[2578])/
     599490361384026175 + (4864906512*s23*f[2579])/186083545 + 
    (6416091*s23*f[2816])/3669253 + (218803060188*s23*f[3147])/
     2670038353787 - (211641128357386464*s23*f[3150])/119898072276805235 + 
    (51328728*s23*f[3295])/3669253, (117156*f[859])/194449 + 12*f[861] + 
    (12001835228384*f[862])/969222290295 + (781526*f[870])/583347 + 
    (4*f[890])/3 + f[897] + 5*f[1007] - (2628088*f[1145])/7194613 + 
    (736*f[1146])/1731 - (660206*f[1149])/583347 - (120*f[1176])/577 - 
    4*f[1293] - (42120*s23*f[1717])/118363 - (85183996433472*s23*f[1720])/
     1580880300475 + (540*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     2605169630 + (16645003449*s23*f[1865])/521033926 - 
    (210528*s23*f[2006])/8981 + (15*s23*f[2041])/2 - 
    (11575075104*s23*f[2289])/1302584815 - 6*s23*f[2291] - 
    (12809952003013792*s23*f[2292])/58492571117575 - 
    (2604839208*s23*f[2300])/186083545 - (4502520*s23*f[2320])/3669253 - 
    (s23*f[2327])/2 + 35*s23*f[2437] + (7141643064*s23*f[2575])/10309028393 - 
    8*s23*f[2576] - (11906180680704739456*s23*f[2578])/599490361384026175 + 
    (2604839208*s23*f[2579])/186083545 + 2*s23*f[2723] + 
    (3084527*s23*f[2816])/7338506 + (128549575152*s23*f[3147])/
     2670038353787 + (8988211763991168*s23*f[3150])/23979614455361047 + 
    (12338108*s23*f[3295])/3669253, (312936*f[862])/44905 + 
    (156468*s23*f[2292])/44905 + (156468*s23*f[2578])/44905, 
   (58578*f[859])/194449 + 6*f[861] + (3464730196336*f[862])/969222290295 + 
    (390763*f[870])/583347 + (2*f[890])/3 + f[897]/2 + f[1007]/2 - 
    (1314044*f[1145])/7194613 + (368*f[1146])/1731 - 
    (330103*f[1149])/583347 - (60*f[1176])/577 - 4*f[1293] - 
    (21060*s23*f[1717])/118363 - (42591998216736*s23*f[1720])/1580880300475 + 
    (270*s23*f[1728])/259 + (16645003449*s23*f[1755])/5210339260 + 
    (16645003449*s23*f[1865])/1042067852 - (105264*s23*f[2006])/8981 + 
    (15*s23*f[2041])/4 - (5787537552*s23*f[2289])/1302584815 - 
    3*s23*f[2291] - (6481505464557776*s23*f[2292])/58492571117575 - 
    (1302419604*s23*f[2300])/186083545 - (2251260*s23*f[2320])/3669253 - 
    (s23*f[2327])/4 + (37*s23*f[2437])/2 + (3570821532*s23*f[2575])/
     10309028393 - 4*s23*f[2576] - (6737440807160838848*s23*f[2578])/
     599490361384026175 + (1302419604*s23*f[2579])/186083545 + 
    2*s23*f[2723] + (3084527*s23*f[2816])/14677012 + 
    (64274787576*s23*f[3147])/2670038353787 + (4494105881995584*s23*f[3150])/
     23979614455361047 + (6169054*s23*f[3295])/3669253, 
   (-295392*f[862])/44905 - (147696*s23*f[2292])/44905 - 
    (147696*s23*f[2578])/44905, (-235008*f[862])/44905 - 
    (117504*s23*f[2292])/44905 - (117504*s23*f[2578])/44905, 0, 0, 0, 
   (-117156*f[859])/194449 - 12*f[861] - (2907604529248*f[862])/
     193844458059 - (781526*f[870])/583347 - (4*f[890])/3 - f[897] - 
    8*f[1007] + (2628088*f[1145])/7194613 - (736*f[1146])/1731 + 
    (660206*f[1149])/583347 + (120*f[1176])/577 + f[1293] + 
    (42120*s23*f[1717])/118363 + (85183996433472*s23*f[1720])/1580880300475 - 
    (540*s23*f[1728])/259 - (16645003449*s23*f[1755])/2605169630 - 
    (16645003449*s23*f[1865])/521033926 + (210528*s23*f[2006])/8981 - 
    (15*s23*f[2041])/2 + (11575075104*s23*f[2289])/1302584815 + 
    6*s23*f[2291] + (12733422539962912*s23*f[2292])/58492571117575 + 
    (2604839208*s23*f[2300])/186083545 + (4502520*s23*f[2320])/3669253 + 
    (s23*f[2327])/2 - (67*s23*f[2437])/2 - (7141643064*s23*f[2575])/
     10309028393 + 8*s23*f[2576] + (11121830213896270336*s23*f[2578])/
     599490361384026175 - (2604839208*s23*f[2579])/186083545 - 
    (s23*f[2723])/2 - (3084527*s23*f[2816])/7338506 - 
    (128549575152*s23*f[3147])/2670038353787 - (8988211763991168*s23*f[3150])/
     23979614455361047 - (12338108*s23*f[3295])/3669253, 
   (350016*f[862])/44905 + (175008*s23*f[2292])/44905 + 
    (175008*s23*f[2578])/44905, (29376*f[862])/8981 + 
    (14688*s23*f[2292])/8981 + (14688*s23*f[2578])/8981, 0, 
   (-56352*f[862])/8981 - (28176*s23*f[2292])/8981 - 
    (28176*s23*f[2578])/8981, (-1013439*f[859])/4472327 - f[860]/3 - 
    (1309543363021832*f[862])/156044788737495 - (4458767*f[870])/4472327 - 
    (353*f[897])/368 - (1765*f[1007])/368 + (344303382*f[1145])/1158332693 - 
    (1283*f[1146])/1731 + (7133119*f[1149])/8944654 + (228*f[1176])/577 + 
    f[1438] + (80028*s23*f[1717])/118363 + (161950972184928*s23*f[1720])/
     1580880300475 - (1026*s23*f[1728])/259 - (126693561219*s23*f[1755])/
     10420678520 - (126693561219*s23*f[1865])/2084135704 + 
    (394740*s23*f[2006])/8981 - (225*s23*f[2041])/16 + 
    (21801107691*s23*f[2289])/1302584815 + (s23*f[2290])/6 + 
    (24085713302844468*s23*f[2292])/58492571117575 + 
    (4864906512*s23*f[2300])/186083545 + (8554788*s23*f[2320])/3669253 + 
    (15*s23*f[2327])/16 - (525*s23*f[2437])/8 - (12155725566*s23*f[2575])/
     10309028393 + (91*s23*f[2576])/6 + (25573758081524478024*s23*f[2578])/
     599490361384026175 - (4864906512*s23*f[2579])/186083545 - 
    (6416091*s23*f[2816])/3669253 - (s23*f[2868])/2 - 
    (218803060188*s23*f[3147])/2670038353787 + 
    (211641128357386464*s23*f[3150])/119898072276805235 - 
    (51328728*s23*f[3295])/3669253, (58752*f[862])/44905 + f[1007] + 
    f[1293] + (29376*s23*f[2292])/44905 - (s23*f[2437])/2 + 
    (29376*s23*f[2578])/44905 - (s23*f[2723])/2, 
   (31410*f[862])/8981 + (15705*s23*f[2292])/8981 + (15705*s23*f[2578])/8981, 
   (-87867*f[859])/388898 - (9*f[861])/2 - (138202827292*f[862])/
     323074096765 - (390763*f[870])/777796 - f[890]/2 - (3*f[897])/8 + 
    (13*f[1007])/8 + (985533*f[1145])/7194613 - (92*f[1146])/577 + 
    (330103*f[1149])/777796 + (45*f[1176])/577 + (11*f[1293])/2 + 
    (15795*s23*f[1717])/118363 + (31943998662552*s23*f[1720])/1580880300475 - 
    (405*s23*f[1728])/518 - (49935010347*s23*f[1755])/20841357040 - 
    (49935010347*s23*f[1865])/4168271408 + (78948*s23*f[2006])/8981 - 
    (45*s23*f[2041])/16 + (4340653164*s23*f[2289])/1302584815 + 
    (9*s23*f[2291])/4 + (4899393829943772*s23*f[2292])/58492571117575 + 
    (976814703*s23*f[2300])/186083545 + (1688445*s23*f[2320])/3669253 + 
    (3*s23*f[2327])/16 - (119*s23*f[2437])/8 - (2678116149*s23*f[2575])/
     10309028393 + 3*s23*f[2576] + (5488830864708667536*s23*f[2578])/
     599490361384026175 - (976814703*s23*f[2579])/186083545 - 2*s23*f[2723] - 
    (9253581*s23*f[2816])/58708048 - (48206090682*s23*f[3147])/
     2670038353787 + (2755864612728288*s23*f[3150])/119898072276805235 - 
    (29514921*s23*f[3295])/14677012, (20400*f[862])/8981 + 
    (10200*s23*f[2292])/8981 + (10200*s23*f[2578])/8981, 
   (137496*f[862])/44905 + (68748*s23*f[2292])/44905 + 
    (68748*s23*f[2578])/44905, 0, 0, 0, 0, (58578*f[859])/194449 + 6*f[861] + 
    (957916302736*f[862])/138460327185 + (390763*f[870])/583347 + 
    (2*f[890])/3 + f[897]/2 + (5*f[1007])/2 - (1314044*f[1145])/7194613 + 
    (368*f[1146])/1731 - (330103*f[1149])/583347 - (60*f[1176])/577 - 
    (3*f[1293])/2 - (21060*s23*f[1717])/118363 - (42591998216736*s23*f[1720])/
     1580880300475 + (270*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     5210339260 + (16645003449*s23*f[1865])/1042067852 - 
    (105264*s23*f[2006])/8981 + (15*s23*f[2041])/4 - 
    (5787537552*s23*f[2289])/1302584815 - 3*s23*f[2291] - 
    (6411353456761136*s23*f[2292])/58492571117575 - 
    (1302419604*s23*f[2300])/186083545 - (2251260*s23*f[2320])/3669253 - 
    (s23*f[2327])/4 + (35*s23*f[2437])/2 + (3570821532*s23*f[2575])/
     10309028393 - 4*s23*f[2576] - (5974877853319271648*s23*f[2578])/
     599490361384026175 + (1302419604*s23*f[2579])/186083545 + 
    (3*s23*f[2723])/2 + (3084527*s23*f[2816])/14677012 + 
    (64274787576*s23*f[3147])/2670038353787 + (42079291080189648*s23*f[3150])/
     119898072276805235 + (13668457*s23*f[3295])/14677012, 
   (-328296*f[862])/44905 - (164148*s23*f[2292])/44905 - 
    (164148*s23*f[2578])/44905, (-204816*f[862])/44905 - 
    (102408*s23*f[2292])/44905 - (102408*s23*f[2578])/44905, 0, 
   (164592*f[862])/44905 + (82296*s23*f[2292])/44905 + 
    (82296*s23*f[2578])/44905, (212825*f[859])/388898 + (19*f[861])/2 + 
    (275343269628236*f[862])/20353668096195 + (9908977*f[870])/7000164 + 
    (19*f[890])/18 + (9*f[897])/8 + (155*f[1007])/24 - 
    (58880459*f[1145])/151086873 + (276*f[1146])/577 - 
    (8271157*f[1149])/7000164 - (135*f[1176])/577 - 2*f[1293] - 
    (47385*s23*f[1717])/118363 - (95831995987656*s23*f[1720])/1580880300475 + 
    (1215*s23*f[1728])/518 + (149805031041*s23*f[1755])/20841357040 + 
    (149805031041*s23*f[1865])/4168271408 - (236844*s23*f[2006])/8981 + 
    (135*s23*f[2041])/16 - (13021959492*s23*f[2289])/1302584815 - 
    (19*s23*f[2291])/4 - (14413321821808596*s23*f[2292])/58492571117575 - 
    (2930444109*s23*f[2300])/186083545 - (5065335*s23*f[2320])/3669253 - 
    (9*s23*f[2327])/16 + (935*s23*f[2437])/24 + (8034348447*s23*f[2575])/
     10309028393 - 9*s23*f[2576] - (13677690934362556848*s23*f[2578])/
     599490361384026175 + (2930444109*s23*f[2579])/186083545 + 
    (3*s23*f[2723])/2 + (112636253*s23*f[2816])/176124144 + 
    (144618272046*s23*f[3147])/2670038353787 + 
    (17151171289867376*s23*f[3150])/119898072276805235 + 
    (50814247*s23*f[3295])/11007759, (-10044*f[862])/8981 - 
    (5022*s23*f[2292])/8981 - (5022*s23*f[2578])/8981, 
   (-9792*f[862])/6415 - (4896*s23*f[2292])/6415 - (4896*s23*f[2578])/6415, 
   0, (36536*f[862])/44905 + (18268*s23*f[2292])/44905 + 
    (18268*s23*f[2578])/44905, (-44311*f[862])/44905 - 
    (44311*s23*f[2292])/89810 - (44311*s23*f[2578])/89810, 0, 
   (-2*f[860])/3 - (2*f[1146])/3 + (s23*f[2290])/3 + (s23*f[2576])/3, 
   (-29289*f[859])/194449 - 3*f[861] - (3000458807096*f[862])/969222290295 - 
    (390763*f[870])/1166694 - f[890]/3 - f[897]/4 - (5*f[1007])/4 + 
    (657022*f[1145])/7194613 - (184*f[1146])/1731 + 
    (330103*f[1149])/1166694 + (30*f[1176])/577 + f[1293] + 
    (10530*s23*f[1717])/118363 + (21295999108368*s23*f[1720])/1580880300475 - 
    (135*s23*f[1728])/259 - (16645003449*s23*f[1755])/10420678520 - 
    (16645003449*s23*f[1865])/2084135704 + (52632*s23*f[2006])/8981 - 
    (15*s23*f[2041])/8 + (2893768776*s23*f[2289])/1302584815 + 
    (3*s23*f[2291])/2 + (3202488000753448*s23*f[2292])/58492571117575 + 
    (651209802*s23*f[2300])/186083545 + (1125630*s23*f[2320])/3669253 + 
    (s23*f[2327])/8 - (35*s23*f[2437])/4 - (1785410766*s23*f[2575])/
     10309028393 + 2*s23*f[2576] + (2976545170176184864*s23*f[2578])/
     599490361384026175 - (651209802*s23*f[2579])/186083545 - 
    (s23*f[2723])/2 - (3084527*s23*f[2816])/29354024 - 
    (32137393788*s23*f[3147])/2670038353787 - (2247052940997792*s23*f[3150])/
     23979614455361047 - (3084527*s23*f[3295])/3669253, 
   (87636*f[862])/44905 + (43818*s23*f[2292])/44905 + 
    (43818*s23*f[2578])/44905, 0, (29289*f[859])/194449 + 3*f[861] - 
    (803822319688*f[862])/969222290295 + (390763*f[870])/1166694 + f[890]/3 + 
    f[897]/4 - (7*f[1007])/4 - (657022*f[1145])/7194613 + 
    (184*f[1146])/1731 - (330103*f[1149])/1166694 - (30*f[1176])/577 - 
    4*f[1293] - (10530*s23*f[1717])/118363 - (21295999108368*s23*f[1720])/
     1580880300475 + (135*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     10420678520 + (16645003449*s23*f[1865])/2084135704 - 
    (52632*s23*f[2006])/8981 + (15*s23*f[2041])/8 - 
    (2893768776*s23*f[2289])/1302584815 - (3*s23*f[2291])/2 - 
    (3317282195329768*s23*f[2292])/58492571117575 - 
    (651209802*s23*f[2300])/186083545 - (1125630*s23*f[2320])/3669253 - 
    (s23*f[2327])/8 + (41*s23*f[2437])/4 + (1785410766*s23*f[2575])/
     10309028393 - 2*s23*f[2576] - (4153070870388888544*s23*f[2578])/
     599490361384026175 + (651209802*s23*f[2579])/186083545 + 2*s23*f[2723] + 
    (3084527*s23*f[2816])/29354024 + (32137393788*s23*f[3147])/
     2670038353787 + (2247052940997792*s23*f[3150])/23979614455361047 + 
    (3084527*s23*f[3295])/3669253, (23664*f[862])/44905 + 
    (11832*s23*f[2292])/44905 + (11832*s23*f[2578])/44905, 0, 
   (-15504*f[862])/6415 - (7752*s23*f[2292])/6415 - (7752*s23*f[2578])/6415, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*f[860])/3 + (4*f[1146])/3 - 
    (2*s23*f[2290])/3 - (2*s23*f[2576])/3, (-58578*f[859])/194449 - 
    6*f[861] - (8537105032048*f[862])/969222290295 - (390763*f[870])/583347 - 
    (2*f[890])/3 - f[897]/2 - (9*f[1007])/2 + (1314044*f[1145])/7194613 - 
    (368*f[1146])/1731 + (330103*f[1149])/583347 + (60*f[1176])/577 + 
    (21060*s23*f[1717])/118363 + (42591998216736*s23*f[1720])/1580880300475 - 
    (270*s23*f[1728])/259 - (16645003449*s23*f[1755])/5210339260 - 
    (16645003449*s23*f[1865])/1042067852 + (105264*s23*f[2006])/8981 - 
    (15*s23*f[2041])/4 + (5787537552*s23*f[2289])/1302584815 + 
    3*s23*f[2291] + (6328446538456016*s23*f[2292])/58492571117575 + 
    (1302419604*s23*f[2300])/186083545 + (2251260*s23*f[2320])/3669253 + 
    (s23*f[2327])/4 - (33*s23*f[2437])/2 - (3570821532*s23*f[2575])/
     10309028393 + 4*s23*f[2576] + (5168739873543900608*s23*f[2578])/
     599490361384026175 - (1302419604*s23*f[2579])/186083545 - 
    (3084527*s23*f[2816])/14677012 - (64274787576*s23*f[3147])/
     2670038353787 - (4494105881995584*s23*f[3150])/23979614455361047 - 
    (6169054*s23*f[3295])/3669253, (108744*f[862])/44905 + 
    (54372*s23*f[2292])/44905 + (54372*s23*f[2578])/44905, 
   (-58578*f[859])/194449 - 6*f[861] + (1607644639376*f[862])/969222290295 - 
    (390763*f[870])/583347 - (2*f[890])/3 - f[897]/2 + (7*f[1007])/2 + 
    (1314044*f[1145])/7194613 - (368*f[1146])/1731 + 
    (330103*f[1149])/583347 + (60*f[1176])/577 + 8*f[1293] + 
    (21060*s23*f[1717])/118363 + (42591998216736*s23*f[1720])/1580880300475 - 
    (270*s23*f[1728])/259 - (16645003449*s23*f[1755])/5210339260 - 
    (16645003449*s23*f[1865])/1042067852 + (105264*s23*f[2006])/8981 - 
    (15*s23*f[2041])/4 + (5787537552*s23*f[2289])/1302584815 + 
    3*s23*f[2291] + (6634564390659536*s23*f[2292])/58492571117575 + 
    (1302419604*s23*f[2300])/186083545 + (2251260*s23*f[2320])/3669253 + 
    (s23*f[2327])/4 - (41*s23*f[2437])/2 - (3570821532*s23*f[2575])/
     10309028393 + 4*s23*f[2576] + (8306141740777777088*s23*f[2578])/
     599490361384026175 - (1302419604*s23*f[2579])/186083545 - 
    4*s23*f[2723] - (3084527*s23*f[2816])/14677012 - 
    (64274787576*s23*f[3147])/2670038353787 - (4494105881995584*s23*f[3150])/
     23979614455361047 - (6169054*s23*f[3295])/3669253, 
   (44064*f[862])/44905 + (22032*s23*f[2292])/44905 + 
    (22032*s23*f[2578])/44905, (31008*f[862])/6415 + 
    (15504*s23*f[2292])/6415 + (15504*s23*f[2578])/6415, 0, 0, 0, 0, 
   (58578*f[859])/194449 + 6*f[861] + (11073292449904*f[862])/969222290295 + 
    (390763*f[870])/583347 + (2*f[890])/3 + f[897]/2 + (13*f[1007])/2 - 
    (1314044*f[1145])/7194613 + (368*f[1146])/1731 - 
    (330103*f[1149])/583347 - (60*f[1176])/577 + 2*f[1293] - 
    (21060*s23*f[1717])/118363 - (42591998216736*s23*f[1720])/1580880300475 + 
    (270*s23*f[1728])/259 + (16645003449*s23*f[1755])/5210339260 + 
    (16645003449*s23*f[1865])/1042067852 - (105264*s23*f[2006])/8981 + 
    (15*s23*f[2041])/4 - (5787537552*s23*f[2289])/1302584815 - 
    3*s23*f[2291] - (6251917075405136*s23*f[2292])/58492571117575 - 
    (1302419604*s23*f[2300])/186083545 - (2251260*s23*f[2320])/3669253 - 
    (s23*f[2327])/4 + (31*s23*f[2437])/2 + (3570821532*s23*f[2575])/
     10309028393 - 4*s23*f[2576] - (4384389406735431488*s23*f[2578])/
     599490361384026175 + (1302419604*s23*f[2579])/186083545 - s23*f[2723] + 
    (3084527*s23*f[2816])/14677012 + (64274787576*s23*f[3147])/
     2670038353787 + (4494105881995584*s23*f[3150])/23979614455361047 + 
    (6169054*s23*f[3295])/3669253, (380544*f[862])/44905 + 
    (190272*s23*f[2292])/44905 + (190272*s23*f[2578])/44905, 
   (-8160*f[862])/8981 - (4080*s23*f[2292])/8981 - (4080*s23*f[2578])/8981, 
   0, (-470976*f[862])/44905 - (235488*s23*f[2292])/44905 - 
    (235488*s23*f[2578])/44905, (-2*f[860])/3 - (2*f[1146])/3 + 
    (s23*f[2290])/3 + (s23*f[2576])/3, (87867*f[859])/194449 + 9*f[861] + 
    (515552180824*f[862])/64614819353 + (390763*f[870])/388898 + f[890] + 
    (3*f[897])/4 + (11*f[1007])/4 - (1971066*f[1145])/7194613 + 
    (184*f[1146])/577 - (330103*f[1149])/388898 - (90*f[1176])/577 - 
    4*f[1293] - (31590*s23*f[1717])/118363 - (63887997325104*s23*f[1720])/
     1580880300475 + (405*s23*f[1728])/259 + (49935010347*s23*f[1755])/
     10420678520 + (49935010347*s23*f[1865])/2084135704 - 
    (157896*s23*f[2006])/8981 + (45*s23*f[2041])/8 - 
    (8681306328*s23*f[2289])/1302584815 - (9*s23*f[2291])/2 - 
    (9645728733785784*s23*f[2292])/58492571117575 - 
    (1953629406*s23*f[2300])/186083545 - (3376890*s23*f[2320])/3669253 - 
    (3*s23*f[2327])/8 + (107*s23*f[2437])/4 + (5356232298*s23*f[2575])/
     10309028393 - 6*s23*f[2576] - (9321810743932789152*s23*f[2578])/
     599490361384026175 + (1953629406*s23*f[2579])/186083545 + 
    2*s23*f[2723] + (9253581*s23*f[2816])/29354024 + 
    (96412181364*s23*f[3147])/2670038353787 + (6741158822993376*s23*f[3150])/
     23979614455361047 + (9253581*s23*f[3295])/3669253, 
   (-41388*f[862])/8981 - (20694*s23*f[2292])/8981 - 
    (20694*s23*f[2578])/8981, (29289*f[859])/194449 + 3*f[861] - 
    (803822319688*f[862])/969222290295 + (390763*f[870])/1166694 + f[890]/3 + 
    f[897]/4 - (7*f[1007])/4 - (657022*f[1145])/7194613 + 
    (184*f[1146])/1731 - (330103*f[1149])/1166694 - (30*f[1176])/577 - 
    4*f[1293] - (10530*s23*f[1717])/118363 - (21295999108368*s23*f[1720])/
     1580880300475 + (135*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     10420678520 + (16645003449*s23*f[1865])/2084135704 - 
    (52632*s23*f[2006])/8981 + (15*s23*f[2041])/8 - 
    (2893768776*s23*f[2289])/1302584815 - (3*s23*f[2291])/2 - 
    (3317282195329768*s23*f[2292])/58492571117575 - 
    (651209802*s23*f[2300])/186083545 - (1125630*s23*f[2320])/3669253 - 
    (s23*f[2327])/8 + (41*s23*f[2437])/4 + (1785410766*s23*f[2575])/
     10309028393 - 2*s23*f[2576] - (4153070870388888544*s23*f[2578])/
     599490361384026175 + (651209802*s23*f[2579])/186083545 + 2*s23*f[2723] + 
    (3084527*s23*f[2816])/29354024 + (32137393788*s23*f[3147])/
     2670038353787 + (2247052940997792*s23*f[3150])/23979614455361047 + 
    (3084527*s23*f[3295])/3669253, (-172992*f[862])/44905 - 
    (86496*s23*f[2292])/44905 - (86496*s23*f[2578])/44905, 
   (-15504*f[862])/6415 - (7752*s23*f[2292])/6415 - (7752*s23*f[2578])/6415, 
   0, 0, 0, 0, (-117156*f[859])/194449 - 12*f[861] - 
    (12001835228384*f[862])/969222290295 - (781526*f[870])/583347 - 
    (4*f[890])/3 - f[897] - 5*f[1007] + (2628088*f[1145])/7194613 - 
    (736*f[1146])/1731 + (660206*f[1149])/583347 + (120*f[1176])/577 + 
    4*f[1293] + (42120*s23*f[1717])/118363 + (85183996433472*s23*f[1720])/
     1580880300475 - (540*s23*f[1728])/259 - (16645003449*s23*f[1755])/
     2605169630 - (16645003449*s23*f[1865])/521033926 + 
    (210528*s23*f[2006])/8981 - (15*s23*f[2041])/2 + 
    (11575075104*s23*f[2289])/1302584815 + 6*s23*f[2291] + 
    (12809952003013792*s23*f[2292])/58492571117575 + 
    (2604839208*s23*f[2300])/186083545 + (4502520*s23*f[2320])/3669253 + 
    (s23*f[2327])/2 - 35*s23*f[2437] - (7141643064*s23*f[2575])/10309028393 + 
    8*s23*f[2576] + (11906180680704739456*s23*f[2578])/599490361384026175 - 
    (2604839208*s23*f[2579])/186083545 - 2*s23*f[2723] - 
    (3084527*s23*f[2816])/7338506 - (128549575152*s23*f[3147])/
     2670038353787 - (8988211763991168*s23*f[3150])/23979614455361047 - 
    (12338108*s23*f[3295])/3669253, (398448*f[862])/44905 + 
    (199224*s23*f[2292])/44905 + (199224*s23*f[2578])/44905, 
   (295392*f[862])/44905 + (147696*s23*f[2292])/44905 + 
    (147696*s23*f[2578])/44905, 0, (-350016*f[862])/44905 - 
    (175008*s23*f[2292])/44905 - (175008*s23*f[2578])/44905, 
   (117156*f[859])/194449 + 12*f[861] + (10733741519456*f[862])/
     969222290295 + (781526*f[870])/583347 + (4*f[890])/3 + f[897] + 
    4*f[1007] - (2628088*f[1145])/7194613 + (736*f[1146])/1731 - 
    (660206*f[1149])/583347 - (120*f[1176])/577 - 5*f[1293] - 
    (42120*s23*f[1717])/118363 - (85183996433472*s23*f[1720])/1580880300475 + 
    (540*s23*f[1728])/259 + (16645003449*s23*f[1755])/2605169630 + 
    (16645003449*s23*f[1865])/521033926 - (210528*s23*f[2006])/8981 + 
    (15*s23*f[2041])/2 - (11575075104*s23*f[2289])/1302584815 - 
    6*s23*f[2291] - (12848216734539232*s23*f[2292])/58492571117575 - 
    (2604839208*s23*f[2300])/186083545 - (4502520*s23*f[2320])/3669253 - 
    (s23*f[2327])/2 + (71*s23*f[2437])/2 + (7141643064*s23*f[2575])/
     10309028393 - 8*s23*f[2576] - (12298355914108974016*s23*f[2578])/
     599490361384026175 + (2604839208*s23*f[2579])/186083545 + 
    (5*s23*f[2723])/2 + (3084527*s23*f[2816])/7338506 + 
    (128549575152*s23*f[3147])/2670038353787 + (8988211763991168*s23*f[3150])/
     23979614455361047 + (12338108*s23*f[3295])/3669253, 
   (-13644*f[862])/6415 - (6822*s23*f[2292])/6415 - (6822*s23*f[2578])/6415, 
   (-196656*f[862])/44905 - (98328*s23*f[2292])/44905 - 
    (98328*s23*f[2578])/44905, 0, (-48984*f[862])/44905 - 
    (24492*s23*f[2292])/44905 - (24492*s23*f[2578])/44905, 
   (-116916*f[862])/44905 - (58458*s23*f[2292])/44905 - 
    (58458*s23*f[2578])/44905, f[860]/3 + f[1146]/3 - (s23*f[2290])/6 - 
    (s23*f[2576])/6, (29289*f[859])/194449 + 3*f[861] + 
    (3000458807096*f[862])/969222290295 + (390763*f[870])/1166694 + 
    f[890]/3 + f[897]/4 + (5*f[1007])/4 - (657022*f[1145])/7194613 + 
    (184*f[1146])/1731 - (330103*f[1149])/1166694 - (30*f[1176])/577 - 
    f[1293] - (10530*s23*f[1717])/118363 - (21295999108368*s23*f[1720])/
     1580880300475 + (135*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     10420678520 + (16645003449*s23*f[1865])/2084135704 - 
    (52632*s23*f[2006])/8981 + (15*s23*f[2041])/8 - 
    (2893768776*s23*f[2289])/1302584815 - (3*s23*f[2291])/2 - 
    (3202488000753448*s23*f[2292])/58492571117575 - 
    (651209802*s23*f[2300])/186083545 - (1125630*s23*f[2320])/3669253 - 
    (s23*f[2327])/8 + (35*s23*f[2437])/4 + (1785410766*s23*f[2575])/
     10309028393 - 2*s23*f[2576] - (2976545170176184864*s23*f[2578])/
     599490361384026175 + (651209802*s23*f[2579])/186083545 + 
    (s23*f[2723])/2 + (3084527*s23*f[2816])/29354024 + 
    (32137393788*s23*f[3147])/2670038353787 + (2247052940997792*s23*f[3150])/
     23979614455361047 + (3084527*s23*f[3295])/3669253, 
   (1866*f[862])/44905 + (933*s23*f[2292])/44905 + (933*s23*f[2578])/44905, 
   (-29289*f[859])/388898 - (3*f[861])/2 + (401911159844*f[862])/
     969222290295 - (390763*f[870])/2333388 - f[890]/6 - f[897]/8 + 
    (7*f[1007])/8 + (328511*f[1145])/7194613 - (92*f[1146])/1731 + 
    (330103*f[1149])/2333388 + (15*f[1176])/577 + 2*f[1293] + 
    (5265*s23*f[1717])/118363 + (10647999554184*s23*f[1720])/1580880300475 - 
    (135*s23*f[1728])/518 - (16645003449*s23*f[1755])/20841357040 - 
    (16645003449*s23*f[1865])/4168271408 + (26316*s23*f[2006])/8981 - 
    (15*s23*f[2041])/16 + (1446884388*s23*f[2289])/1302584815 + 
    (3*s23*f[2291])/4 + (1658641097664884*s23*f[2292])/58492571117575 + 
    (325604901*s23*f[2300])/186083545 + (562815*s23*f[2320])/3669253 + 
    (s23*f[2327])/16 - (41*s23*f[2437])/8 - (892705383*s23*f[2575])/
     10309028393 + s23*f[2576] + (2076535435194444272*s23*f[2578])/
     599490361384026175 - (325604901*s23*f[2579])/186083545 - s23*f[2723] - 
    (3084527*s23*f[2816])/58708048 - (16068696894*s23*f[3147])/
     2670038353787 - (1123526470498896*s23*f[3150])/23979614455361047 - 
    (3084527*s23*f[3295])/7338506, (-23664*f[862])/44905 - 
    (11832*s23*f[2292])/44905 - (11832*s23*f[2578])/44905, 
   (7752*f[862])/6415 + (3876*s23*f[2292])/6415 + (3876*s23*f[2578])/6415, 0, 
   0, 0, 0, (29289*f[859])/194449 + 3*f[861] + (4268552516024*f[862])/
     969222290295 + (390763*f[870])/1166694 + f[890]/3 + f[897]/4 + 
    (9*f[1007])/4 - (657022*f[1145])/7194613 + (184*f[1146])/1731 - 
    (330103*f[1149])/1166694 - (30*f[1176])/577 - 
    (10530*s23*f[1717])/118363 - (21295999108368*s23*f[1720])/1580880300475 + 
    (135*s23*f[1728])/259 + (16645003449*s23*f[1755])/10420678520 + 
    (16645003449*s23*f[1865])/2084135704 - (52632*s23*f[2006])/8981 + 
    (15*s23*f[2041])/8 - (2893768776*s23*f[2289])/1302584815 - 
    (3*s23*f[2291])/2 - (3164223269228008*s23*f[2292])/58492571117575 - 
    (651209802*s23*f[2300])/186083545 - (1125630*s23*f[2320])/3669253 - 
    (s23*f[2327])/8 + (33*s23*f[2437])/4 + (1785410766*s23*f[2575])/
     10309028393 - 2*s23*f[2576] - (2584369936771950304*s23*f[2578])/
     599490361384026175 + (651209802*s23*f[2579])/186083545 + 
    (3084527*s23*f[2816])/29354024 + (32137393788*s23*f[3147])/
     2670038353787 + (2247052940997792*s23*f[3150])/23979614455361047 + 
    (3084527*s23*f[3295])/3669253, (-19224*f[862])/6415 - 
    (9612*s23*f[2292])/6415 - (9612*s23*f[2578])/6415, 
   (-22032*f[862])/44905 - (11016*s23*f[2292])/44905 - 
    (11016*s23*f[2578])/44905, 0, (-39936*f[862])/44905 - 
    (19968*s23*f[2292])/44905 - (19968*s23*f[2578])/44905, 
   (29289*f[859])/388898 + (3*f[861])/2 + (2134276258012*f[862])/
     969222290295 + (390763*f[870])/2333388 + f[890]/6 + f[897]/8 + 
    (9*f[1007])/8 - (328511*f[1145])/7194613 + (92*f[1146])/1731 - 
    (330103*f[1149])/2333388 - (15*f[1176])/577 - (5265*s23*f[1717])/118363 - 
    (10647999554184*s23*f[1720])/1580880300475 + (135*s23*f[1728])/518 + 
    (16645003449*s23*f[1755])/20841357040 + (16645003449*s23*f[1865])/
     4168271408 - (26316*s23*f[2006])/8981 + (15*s23*f[2041])/16 - 
    (1446884388*s23*f[2289])/1302584815 - (3*s23*f[2291])/4 - 
    (1582111634614004*s23*f[2292])/58492571117575 - 
    (325604901*s23*f[2300])/186083545 - (562815*s23*f[2320])/3669253 - 
    (s23*f[2327])/16 + (33*s23*f[2437])/8 + (892705383*s23*f[2575])/
     10309028393 - s23*f[2576] - (1292184968385975152*s23*f[2578])/
     599490361384026175 + (325604901*s23*f[2579])/186083545 + 
    (3084527*s23*f[2816])/58708048 + (16068696894*s23*f[3147])/
     2670038353787 + (1123526470498896*s23*f[3150])/23979614455361047 + 
    (3084527*s23*f[3295])/7338506, (10428*f[862])/6415 + 
    (5214*s23*f[2292])/6415 + (5214*s23*f[2578])/6415, 
   (39168*f[862])/44905 + (19584*s23*f[2292])/44905 + 
    (19584*s23*f[2578])/44905, 0, (-312696*f[862])/44905 - 
    (156348*s23*f[2292])/44905 - (156348*s23*f[2578])/44905, 
   (-145086*f[862])/44905 - (72543*s23*f[2292])/44905 - 
    (72543*s23*f[2578])/44905, (48815*f[859])/194449 + 5*f[861] + 
    (3000458807096*f[862])/581533374177 + (1953815*f[870])/3500082 + 
    (5*f[890])/9 + (5*f[897])/12 + (25*f[1007])/12 - 
    (3285110*f[1145])/21583839 + (920*f[1146])/5193 - 
    (1650515*f[1149])/3500082 - (50*f[1176])/577 - (5*f[1293])/3 - 
    (17550*s23*f[1717])/118363 - (7098666369456*s23*f[1720])/316176060095 + 
    (225*s23*f[1728])/259 + (5548334483*s23*f[1755])/2084135704 + 
    (27741672415*s23*f[1865])/2084135704 - (87720*s23*f[2006])/8981 + 
    (25*s23*f[2041])/8 - (964589592*s23*f[2289])/260516963 - 
    (5*s23*f[2291])/2 - (3202488000753448*s23*f[2292])/35095542670545 - 
    (217069934*s23*f[2300])/37216709 - (1876050*s23*f[2320])/3669253 - 
    (5*s23*f[2327])/24 + (175*s23*f[2437])/12 + (2975684610*s23*f[2575])/
     10309028393 - (10*s23*f[2576])/3 - (2976545170176184864*s23*f[2578])/
     359694216830415705 + (217069934*s23*f[2579])/37216709 + 
    (5*s23*f[2723])/6 + (15422635*s23*f[2816])/88062072 + 
    (53562322980*s23*f[3147])/2670038353787 + (3745088234996320*s23*f[3150])/
     23979614455361047 + (15422635*s23*f[3295])/11007759, 
   (-81412*f[862])/44905 - (40706*s23*f[2292])/44905 - 
    (40706*s23*f[2578])/44905, (-7888*f[862])/8981 - 
    (3944*s23*f[2292])/8981 - (3944*s23*f[2578])/8981, 0, 
   (-18504*f[862])/44905 - (9252*s23*f[2292])/44905 - 
    (9252*s23*f[2578])/44905, (-139684*f[862])/44905 - 
    (69842*s23*f[2292])/44905 - (69842*s23*f[2578])/44905, 
   (-8991*f[862])/8981 - (8991*s23*f[2292])/17962 - (8991*s23*f[2578])/17962, 
   (1025*f[859])/15502 - f[860]/18 + (514531315252*f[862])/162264944961 + 
    (12427*f[870])/46506 + (577*f[897])/2208 + (2885*f[1007])/2208 - 
    (98995*f[1145])/2007509 + f[1146]/18 - (19799*f[1149])/93012 - 
    f[1438]/6 + (9792*s23*f[1720])/455465 - (7*s23*f[1755])/1136 - 
    (35*s23*f[1865])/1136 - (1462*s23*f[2006])/8981 + (5*s23*f[2041])/96 - 
    (7*s23*f[2289])/142 + (s23*f[2290])/36 - (17760614*s23*f[2292])/
     28694295 - (25*s23*f[2300])/213 - (s23*f[2327])/288 + 
    (35*s23*f[2437])/144 + (500*s23*f[2575])/19667 - (s23*f[2576])/36 + 
    (424894527308*s23*f[2578])/411722961237 + (25*s23*f[2579])/213 + 
    (s23*f[2868])/12 + (9000*s23*f[3147])/5093753 + 
    (2270628800*s23*f[3150])/45746995693, (-107393*f[859])/388898 - 
    (11*f[861])/2 - (16502523439028*f[862])/2907666870885 - 
    (4298393*f[870])/7000164 - (11*f[890])/18 - (11*f[897])/24 - 
    (55*f[1007])/24 + (3613621*f[1145])/21583839 - (1012*f[1146])/5193 + 
    (3631133*f[1149])/7000164 + (55*f[1176])/577 + (11*f[1293])/6 + 
    (19305*s23*f[1717])/118363 + (39042665032008*s23*f[1720])/1580880300475 - 
    (495*s23*f[1728])/518 - (61031679313*s23*f[1755])/20841357040 - 
    (61031679313*s23*f[1865])/4168271408 + (96492*s23*f[2006])/8981 - 
    (55*s23*f[2041])/16 + (5305242756*s23*f[2289])/1302584815 + 
    (11*s23*f[2291])/4 + (17613684004143964*s23*f[2292])/175477713352725 + 
    (1193884637*s23*f[2300])/186083545 + (2063655*s23*f[2320])/3669253 + 
    (11*s23*f[2327])/48 - (385*s23*f[2437])/24 - (3273253071*s23*f[2575])/
     10309028393 + (11*s23*f[2576])/3 + (16370998435969016752*s23*f[2578])/
     1798471084152078525 - (1193884637*s23*f[2579])/186083545 - 
    (11*s23*f[2723])/12 - (33929797*s23*f[2816])/176124144 - 
    (58918555278*s23*f[3147])/2670038353787 - (4119597058495952*s23*f[3150])/
     23979614455361047 - (33929797*s23*f[3295])/22015518, 
   (-903*f[862])/1283 - (903*s23*f[2292])/2566 - (903*s23*f[2578])/2566, 
   (-54677*f[859])/777796 - (7*f[861])/4 - (2796107421686*f[862])/
     4070733619239 - (1493101*f[870])/14000328 - (7*f[890])/36 - f[897]/16 - 
    (19*f[1007])/48 + (8502791*f[1145])/302173746 - (46*f[1146])/1731 + 
    (1311121*f[1149])/14000328 + (15*f[1176])/1154 + (7*f[1293])/12 + 
    (5265*s23*f[1717])/236726 + (5323999777092*s23*f[1720])/1580880300475 - 
    (135*s23*f[1728])/1036 - (16645003449*s23*f[1755])/41682714080 - 
    (16645003449*s23*f[1865])/8336542816 + (13158*s23*f[2006])/8981 - 
    (15*s23*f[2041])/32 + (723442194*s23*f[2289])/1302584815 + 
    (7*s23*f[2291])/8 + (805582243163882*s23*f[2292])/58492571117575 + 
    (325604901*s23*f[2300])/372167090 + (562815*s23*f[2320])/7338506 + 
    (s23*f[2327])/32 - (103*s23*f[2437])/48 - (892705383*s23*f[2575])/
     20618056786 + (s23*f[2576])/2 + (729611283899444936*s23*f[2578])/
     599490361384026175 - (325604901*s23*f[2579])/372167090 - 
    (s23*f[2723])/6 + (5423431*s23*f[2816])/352248288 - 
    (8034348447*s23*f[3147])/2670038353787 - (11160696146892976*s23*f[3150])/
     119898072276805235 - (160897*s23*f[3295])/88062072, 
   (43384*f[862])/44905 + (21692*s23*f[2292])/44905 + 
    (21692*s23*f[2578])/44905, (19244*f[862])/44905 + 
    (9622*s23*f[2292])/44905 + (9622*s23*f[2578])/44905, 0, 0, 0, 0, 
   (-22457*f[859])/194449 - 3*f[861] - (25349829247576*f[862])/
     20353668096195 - (61241*f[870])/388898 - f[890]/3 - f[897]/12 - 
    (5*f[1007])/12 + (2067738*f[1145])/50362291 - (184*f[1146])/5193 + 
    (54501*f[1149])/388898 + (10*f[1176])/577 + (13*f[1293])/12 + 
    (3510*s23*f[1717])/118363 + (7098666369456*s23*f[1720])/1580880300475 - 
    (45*s23*f[1728])/259 - (5548334483*s23*f[1755])/10420678520 - 
    (5548334483*s23*f[1865])/2084135704 + (17544*s23*f[2006])/8981 - 
    (5*s23*f[2041])/8 + (964589592*s23*f[2289])/1302584815 + 
    (3*s23*f[2291])/2 + (3212054183634808*s23*f[2292])/175477713352725 + 
    (217069934*s23*f[2300])/186083545 + (375210*s23*f[2320])/3669253 + 
    (s23*f[2327])/24 - (35*s23*f[2437])/12 - (595136922*s23*f[2575])/
     10309028393 + (2*s23*f[2576])/3 + (2660626232156107024*s23*f[2578])/
     1798471084152078525 - (217069934*s23*f[2579])/186083545 - 
    (5*s23*f[2723])/12 + (1417993*s23*f[2816])/29354024 - 
    (10712464596*s23*f[3147])/2670038353787 - (4743395024264616*s23*f[3150])/
     23979614455361047 + (7674691*s23*f[3295])/29354024, 
   (110364*f[862])/44905 + (55182*s23*f[2292])/44905 + 
    (55182*s23*f[2578])/44905, (43112*f[862])/44905 + 
    (21556*s23*f[2292])/44905 + (21556*s23*f[2578])/44905, 0, 
   (33584*f[862])/44905 + (16792*s23*f[2292])/44905 + 
    (16792*s23*f[2578])/44905, (-187437*f[859])/777796 - (15*f[861])/4 - 
    (9263357259298*f[862])/1356911206413 - (3196055*f[870])/4666776 - 
    (5*f[890])/12 - (9*f[897])/16 - (155*f[1007])/48 + 
    (19092133*f[1145])/100724582 - (138*f[1146])/577 + 
    (2650115*f[1149])/4666776 + (135*f[1176])/1154 + (2*f[1293])/3 + 
    (47385*s23*f[1717])/236726 + (47915997993828*s23*f[1720])/1580880300475 - 
    (1215*s23*f[1728])/1036 - (149805031041*s23*f[1755])/41682714080 - 
    (149805031041*s23*f[1865])/8336542816 + (118422*s23*f[2006])/8981 - 
    (135*s23*f[2041])/32 + (6510979746*s23*f[2289])/1302584815 + 
    (15*s23*f[2291])/8 + (7197803334162298*s23*f[2292])/58492571117575 + 
    (2930444109*s23*f[2300])/372167090 + (5065335*s23*f[2320])/7338506 + 
    (9*s23*f[2327])/32 - (935*s23*f[2437])/48 - (8034348447*s23*f[2575])/
     20618056786 + (9*s23*f[2576])/2 + (6820689206375526824*s23*f[2578])/
     599490361384026175 - (2930444109*s23*f[2579])/372167090 - 
    (7*s23*f[2723])/12 - (42437755*s23*f[2816])/117416096 - 
    (72309136023*s23*f[3147])/2670038353787 + (3044421270747336*s23*f[3150])/
     119898072276805235 - (19384251*s23*f[3295])/7338506, 
   (20998*f[862])/44905 + (10499*s23*f[2292])/44905 + 
    (10499*s23*f[2578])/44905, (61744*f[862])/44905 + 
    (30872*s23*f[2292])/44905 + (30872*s23*f[2578])/44905, 0, 
   (117636*f[862])/44905 + (58818*s23*f[2292])/44905 + 
    (58818*s23*f[2578])/44905, (10735*f[862])/8981 + 
    (10735*s23*f[2292])/17962 + (10735*s23*f[2578])/17962, 
   (-87867*f[859])/388898 - (9*f[861])/2 - (1500229403548*f[862])/
     323074096765 - (390763*f[870])/777796 - f[890]/2 - (3*f[897])/8 - 
    (15*f[1007])/8 + (985533*f[1145])/7194613 - (92*f[1146])/577 + 
    (330103*f[1149])/777796 + (45*f[1176])/577 + (3*f[1293])/2 + 
    (15795*s23*f[1717])/118363 + (31943998662552*s23*f[1720])/1580880300475 - 
    (405*s23*f[1728])/518 - (49935010347*s23*f[1755])/20841357040 - 
    (49935010347*s23*f[1865])/4168271408 + (78948*s23*f[2006])/8981 - 
    (45*s23*f[2041])/16 + (4340653164*s23*f[2289])/1302584815 + 
    (9*s23*f[2291])/4 + (4803732001130172*s23*f[2292])/58492571117575 + 
    (976814703*s23*f[2300])/186083545 + (1688445*s23*f[2320])/3669253 + 
    (3*s23*f[2327])/16 - (105*s23*f[2437])/8 - (2678116149*s23*f[2575])/
     10309028393 + 3*s23*f[2576] + (4464817755264277296*s23*f[2578])/
     599490361384026175 - (976814703*s23*f[2579])/186083545 - 
    (3*s23*f[2723])/4 - (9253581*s23*f[2816])/58708048 - 
    (48206090682*s23*f[3147])/2670038353787 - (3370579411496688*s23*f[3150])/
     23979614455361047 - (9253581*s23*f[3295])/7338506, 
   (35538*f[862])/44905 + (17769*s23*f[2292])/44905 + 
    (17769*s23*f[2578])/44905, (35496*f[862])/44905 + 
    (17748*s23*f[2292])/44905 + (17748*s23*f[2578])/44905, 0, 
   (103812*f[862])/44905 + (51906*s23*f[2292])/44905 + 
    (51906*s23*f[2578])/44905, (129882*f[862])/44905 + 
    (64941*s23*f[2292])/44905 + (64941*s23*f[2578])/44905, 
   (12177*f[862])/6415 + (12177*s23*f[2292])/12830 + 
    (12177*s23*f[2578])/12830, (2537817*f[862])/898100 + 
    (2537817*s23*f[2292])/1796200 + (2537817*s23*f[2578])/1796200, 
   (56576*f[862])/44905 - f[1438] + (28288*s23*f[2292])/44905 + 
    (28288*s23*f[2578])/44905 + (s23*f[2868])/2, 0, 
   (29376*f[862])/44905 + (14688*s23*f[2292])/44905 + 
    (14688*s23*f[2578])/44905, (29289*f[859])/194449 + 3*f[861] - 
    (1719667776136*f[862])/969222290295 + (390763*f[870])/1166694 + 
    f[890]/3 + f[897]/4 - (11*f[1007])/4 - (657022*f[1145])/7194613 + 
    (184*f[1146])/1731 - (330103*f[1149])/1166694 - (30*f[1176])/577 - 
    (11*f[1293])/2 - (10530*s23*f[1717])/118363 - 
    (21295999108368*s23*f[1720])/1580880300475 + (135*s23*f[1728])/259 + 
    (16645003449*s23*f[1755])/10420678520 + (16645003449*s23*f[1865])/
     2084135704 - (52632*s23*f[2006])/8981 + (15*s23*f[2041])/8 - 
    (2893768776*s23*f[2289])/1302584815 - (3*s23*f[2291])/2 - 
    (3317282195329768*s23*f[2292])/58492571117575 - 
    (651209802*s23*f[2300])/186083545 - (1125630*s23*f[2320])/3669253 - 
    (s23*f[2327])/8 + (43*s23*f[2437])/4 + (1785410766*s23*f[2575])/
     10309028393 - 2*s23*f[2576] - (4196645896322692384*s23*f[2578])/
     599490361384026175 + (651209802*s23*f[2579])/186083545 + 2*s23*f[2723] + 
    (3084527*s23*f[2816])/29354024 + (32137393788*s23*f[3147])/
     2670038353787 - (8373496965222768*s23*f[3150])/119898072276805235 + 
    (23345867*s23*f[3295])/14677012, 0, (-23664*f[862])/8981 - 
    (11832*s23*f[2292])/8981 - (11832*s23*f[2578])/8981, 0, 0, 0, 0, 
   (29289*f[859])/194449 + 3*f[861] - (1508318824648*f[862])/969222290295 + 
    (390763*f[870])/1166694 + f[890]/3 + f[897]/4 - (7*f[1007])/4 - 
    (657022*f[1145])/7194613 + (184*f[1146])/1731 - 
    (330103*f[1149])/1166694 - (30*f[1176])/577 - (9*f[1293])/2 - 
    (10530*s23*f[1717])/118363 - (21295999108368*s23*f[1720])/1580880300475 + 
    (135*s23*f[1728])/259 + (16645003449*s23*f[1755])/10420678520 + 
    (16645003449*s23*f[1865])/2084135704 - (52632*s23*f[2006])/8981 + 
    (15*s23*f[2041])/8 - (2893768776*s23*f[2289])/1302584815 - 
    (3*s23*f[2291])/2 - (3310904740075528*s23*f[2292])/58492571117575 - 
    (651209802*s23*f[2300])/186083545 - (1125630*s23*f[2320])/3669253 - 
    (s23*f[2327])/8 + (41*s23*f[2437])/4 + (1785410766*s23*f[2575])/
     10309028393 - 2*s23*f[2576] - (4131283357421986624*s23*f[2578])/
     599490361384026175 + (651209802*s23*f[2579])/186083545 + 
    (3*s23*f[2723])/2 + (3084527*s23*f[2816])/29354024 + 
    (32137393788*s23*f[3147])/2670038353787 - (8373496965222768*s23*f[3150])/
     119898072276805235 + (23345867*s23*f[3295])/14677012, 
   (39168*f[862])/44905 + (19584*s23*f[2292])/44905 + 
    (19584*s23*f[2578])/44905, (-3264*f[862])/44905 - 
    (1632*s23*f[2292])/44905 - (1632*s23*f[2578])/44905, 0, 
   (8976*f[862])/44905 + (4488*s23*f[2292])/44905 + (4488*s23*f[2578])/44905, 
   -f[1007] - f[1293] + (s23*f[2437])/2 + (s23*f[2723])/2, 
   (-19584*f[862])/44905 - (9792*s23*f[2292])/44905 - 
    (9792*s23*f[2578])/44905, (-58752*f[862])/44905 - 
    (29376*s23*f[2292])/44905 - (29376*s23*f[2578])/44905, 0, 
   (19584*f[862])/44905 + (9792*s23*f[2292])/44905 + 
    (9792*s23*f[2578])/44905, (-29376*f[862])/44905 - 
    (14688*s23*f[2292])/44905 - (14688*s23*f[2578])/44905, 0, 
   (19584*f[862])/44905 + (9792*s23*f[2292])/44905 + 
    (9792*s23*f[2578])/44905, 0, 0, (-39168*f[862])/44905 - 
    (19584*s23*f[2292])/44905 - (19584*s23*f[2578])/44905, 
   (19584*f[862])/44905 + (9792*s23*f[2292])/44905 + 
    (9792*s23*f[2578])/44905, (-9792*f[862])/44905 - 
    (4896*s23*f[2292])/44905 - (4896*s23*f[2578])/44905, 
   (7344*f[862])/44905 + (3672*s23*f[2292])/44905 + (3672*s23*f[2578])/44905, 
   (9792*f[862])/44905 + (4896*s23*f[2292])/44905 + (4896*s23*f[2578])/44905, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-2*f[860])/3 - (2*f[1146])/3 + (s23*f[2290])/3 + 
    (s23*f[2576])/3, (58578*f[859])/194449 + 6*f[861] + 
    (6000917614192*f[862])/969222290295 + (390763*f[870])/583347 + 
    (2*f[890])/3 + f[897]/2 + (5*f[1007])/2 - (1314044*f[1145])/7194613 + 
    (368*f[1146])/1731 - (330103*f[1149])/583347 - (60*f[1176])/577 - 
    2*f[1293] - (21060*s23*f[1717])/118363 - (42591998216736*s23*f[1720])/
     1580880300475 + (270*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     5210339260 + (16645003449*s23*f[1865])/1042067852 - 
    (105264*s23*f[2006])/8981 + (15*s23*f[2041])/4 - 
    (5787537552*s23*f[2289])/1302584815 - 3*s23*f[2291] - 
    (6404976001506896*s23*f[2292])/58492571117575 - 
    (1302419604*s23*f[2300])/186083545 - (2251260*s23*f[2320])/3669253 - 
    (s23*f[2327])/4 + (35*s23*f[2437])/2 + (3570821532*s23*f[2575])/
     10309028393 - 4*s23*f[2576] - (5953090340352369728*s23*f[2578])/
     599490361384026175 + (1302419604*s23*f[2579])/186083545 + s23*f[2723] + 
    (3084527*s23*f[2816])/14677012 + (64274787576*s23*f[3147])/
     2670038353787 + (4494105881995584*s23*f[3150])/23979614455361047 + 
    (6169054*s23*f[3295])/3669253, (148188*f[862])/44905 + 
    (74094*s23*f[2292])/44905 + (74094*s23*f[2578])/44905, 
   (29289*f[859])/194449 + 3*f[861] - (803822319688*f[862])/969222290295 + 
    (390763*f[870])/1166694 + f[890]/3 + f[897]/4 - (7*f[1007])/4 - 
    (657022*f[1145])/7194613 + (184*f[1146])/1731 - 
    (330103*f[1149])/1166694 - (30*f[1176])/577 - 4*f[1293] - 
    (10530*s23*f[1717])/118363 - (21295999108368*s23*f[1720])/1580880300475 + 
    (135*s23*f[1728])/259 + (16645003449*s23*f[1755])/10420678520 + 
    (16645003449*s23*f[1865])/2084135704 - (52632*s23*f[2006])/8981 + 
    (15*s23*f[2041])/8 - (2893768776*s23*f[2289])/1302584815 - 
    (3*s23*f[2291])/2 - (3317282195329768*s23*f[2292])/58492571117575 - 
    (651209802*s23*f[2300])/186083545 - (1125630*s23*f[2320])/3669253 - 
    (s23*f[2327])/8 + (41*s23*f[2437])/4 + (1785410766*s23*f[2575])/
     10309028393 - 2*s23*f[2576] - (4153070870388888544*s23*f[2578])/
     599490361384026175 + (651209802*s23*f[2579])/186083545 + 2*s23*f[2723] + 
    (3084527*s23*f[2816])/29354024 + (32137393788*s23*f[3147])/
     2670038353787 + (2247052940997792*s23*f[3150])/23979614455361047 + 
    (3084527*s23*f[3295])/3669253, (-47328*f[862])/44905 - 
    (23664*s23*f[2292])/44905 - (23664*s23*f[2578])/44905, 
   (-15504*f[862])/6415 - (7752*s23*f[2292])/6415 - (7752*s23*f[2578])/6415, 
   0, 0, 0, 0, (58578*f[859])/194449 + 6*f[861] + (3464730196336*f[862])/
     969222290295 + (390763*f[870])/583347 + (2*f[890])/3 + f[897]/2 + 
    f[1007]/2 - (1314044*f[1145])/7194613 + (368*f[1146])/1731 - 
    (330103*f[1149])/583347 - (60*f[1176])/577 - 4*f[1293] - 
    (21060*s23*f[1717])/118363 - (42591998216736*s23*f[1720])/1580880300475 + 
    (270*s23*f[1728])/259 + (16645003449*s23*f[1755])/5210339260 + 
    (16645003449*s23*f[1865])/1042067852 - (105264*s23*f[2006])/8981 + 
    (15*s23*f[2041])/4 - (5787537552*s23*f[2289])/1302584815 - 
    3*s23*f[2291] - (6481505464557776*s23*f[2292])/58492571117575 - 
    (1302419604*s23*f[2300])/186083545 - (2251260*s23*f[2320])/3669253 - 
    (s23*f[2327])/4 + (37*s23*f[2437])/2 + (3570821532*s23*f[2575])/
     10309028393 - 4*s23*f[2576] - (6737440807160838848*s23*f[2578])/
     599490361384026175 + (1302419604*s23*f[2579])/186083545 + 
    2*s23*f[2723] + (3084527*s23*f[2816])/14677012 + 
    (64274787576*s23*f[3147])/2670038353787 + (4494105881995584*s23*f[3150])/
     23979614455361047 + (6169054*s23*f[3295])/3669253, 
   (-108912*f[862])/44905 - (54456*s23*f[2292])/44905 - 
    (54456*s23*f[2578])/44905, (-50592*f[862])/44905 - 
    (25296*s23*f[2292])/44905 - (25296*s23*f[2578])/44905, 0, 
   (-29376*f[862])/44905 - (14688*s23*f[2292])/44905 - 
    (14688*s23*f[2578])/44905, (87867*f[859])/194449 + 9*f[861] + 
    (515552180824*f[862])/64614819353 + (390763*f[870])/388898 + f[890] + 
    (3*f[897])/4 + (11*f[1007])/4 - (1971066*f[1145])/7194613 + 
    (184*f[1146])/577 - (330103*f[1149])/388898 - (90*f[1176])/577 - 
    4*f[1293] - (31590*s23*f[1717])/118363 - (63887997325104*s23*f[1720])/
     1580880300475 + (405*s23*f[1728])/259 + (49935010347*s23*f[1755])/
     10420678520 + (49935010347*s23*f[1865])/2084135704 - 
    (157896*s23*f[2006])/8981 + (45*s23*f[2041])/8 - 
    (8681306328*s23*f[2289])/1302584815 - (9*s23*f[2291])/2 - 
    (9645728733785784*s23*f[2292])/58492571117575 - 
    (1953629406*s23*f[2300])/186083545 - (3376890*s23*f[2320])/3669253 - 
    (3*s23*f[2327])/8 + (107*s23*f[2437])/4 + (5356232298*s23*f[2575])/
     10309028393 - 6*s23*f[2576] - (9321810743932789152*s23*f[2578])/
     599490361384026175 + (1953629406*s23*f[2579])/186083545 + 
    2*s23*f[2723] + (9253581*s23*f[2816])/29354024 + 
    (96412181364*s23*f[3147])/2670038353787 + (6741158822993376*s23*f[3150])/
     23979614455361047 + (9253581*s23*f[3295])/3669253, 
   (-117864*f[862])/44905 - (58932*s23*f[2292])/44905 - 
    (58932*s23*f[2578])/44905, (-172992*f[862])/44905 - 
    (86496*s23*f[2292])/44905 - (86496*s23*f[2578])/44905, 0, 
   (133104*f[862])/44905 + (66552*s23*f[2292])/44905 + 
    (66552*s23*f[2578])/44905, (31356*f[862])/44905 + 
    (15678*s23*f[2292])/44905 + (15678*s23*f[2578])/44905, 
   (-58578*f[859])/194449 - 6*f[861] - (6000917614192*f[862])/969222290295 - 
    (390763*f[870])/583347 - (2*f[890])/3 - f[897]/2 - (5*f[1007])/2 + 
    (1314044*f[1145])/7194613 - (368*f[1146])/1731 + 
    (330103*f[1149])/583347 + (60*f[1176])/577 + 2*f[1293] + 
    (21060*s23*f[1717])/118363 + (42591998216736*s23*f[1720])/1580880300475 - 
    (270*s23*f[1728])/259 - (16645003449*s23*f[1755])/5210339260 - 
    (16645003449*s23*f[1865])/1042067852 + (105264*s23*f[2006])/8981 - 
    (15*s23*f[2041])/4 + (5787537552*s23*f[2289])/1302584815 + 
    3*s23*f[2291] + (6404976001506896*s23*f[2292])/58492571117575 + 
    (1302419604*s23*f[2300])/186083545 + (2251260*s23*f[2320])/3669253 + 
    (s23*f[2327])/4 - (35*s23*f[2437])/2 - (3570821532*s23*f[2575])/
     10309028393 + 4*s23*f[2576] + (5953090340352369728*s23*f[2578])/
     599490361384026175 - (1302419604*s23*f[2579])/186083545 - s23*f[2723] - 
    (3084527*s23*f[2816])/14677012 - (64274787576*s23*f[3147])/
     2670038353787 - (4494105881995584*s23*f[3150])/23979614455361047 - 
    (6169054*s23*f[3295])/3669253, (-89592*f[862])/44905 - 
    (44796*s23*f[2292])/44905 - (44796*s23*f[2578])/44905, 
   (47328*f[862])/44905 + (23664*s23*f[2292])/44905 + 
    (23664*s23*f[2578])/44905, 0, (-41424*f[862])/44905 - 
    (20712*s23*f[2292])/44905 - (20712*s23*f[2578])/44905, 
   (42696*f[862])/44905 + (21348*s23*f[2292])/44905 + 
    (21348*s23*f[2578])/44905, (7212*f[862])/44905 + 
    (3606*s23*f[2292])/44905 + (3606*s23*f[2578])/44905, 
   (25098*f[862])/44905 + (12549*s23*f[2292])/44905 + 
    (12549*s23*f[2578])/44905, (19584*f[862])/44905 + 
    (9792*s23*f[2292])/44905 + (9792*s23*f[2578])/44905, 
   (16452*f[862])/44905 + (8226*s23*f[2292])/44905 + 
    (8226*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (61596*f[862])/44905 + (30798*s23*f[2292])/44905 + 
    (30798*s23*f[2578])/44905, (4*f[860])/3 + (4*f[1146])/3 - 
    (2*s23*f[2290])/3 - (2*s23*f[2576])/3, (234312*f[859])/194449 + 
    24*f[861] + (24003670456768*f[862])/969222290295 + 
    (1563052*f[870])/583347 + (8*f[890])/3 + 2*f[897] + 10*f[1007] - 
    (5256176*f[1145])/7194613 + (1472*f[1146])/1731 - 
    (1320412*f[1149])/583347 - (240*f[1176])/577 - 8*f[1293] - 
    (84240*s23*f[1717])/118363 - (170367992866944*s23*f[1720])/
     1580880300475 + (1080*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     1302584815 + (16645003449*s23*f[1865])/260516963 - 
    (421056*s23*f[2006])/8981 + 15*s23*f[2041] - (23150150208*s23*f[2289])/
     1302584815 - 12*s23*f[2291] - (25619904006027584*s23*f[2292])/
     58492571117575 - (5209678416*s23*f[2300])/186083545 - 
    (9005040*s23*f[2320])/3669253 - s23*f[2327] + 70*s23*f[2437] + 
    (14283286128*s23*f[2575])/10309028393 - 16*s23*f[2576] - 
    (23812361361409478912*s23*f[2578])/599490361384026175 + 
    (5209678416*s23*f[2579])/186083545 + 4*s23*f[2723] + 
    (3084527*s23*f[2816])/3669253 + (257099150304*s23*f[3147])/
     2670038353787 + (17976423527982336*s23*f[3150])/23979614455361047 + 
    (24676216*s23*f[3295])/3669253, (213096*f[862])/44905 + 
    (106548*s23*f[2292])/44905 + (106548*s23*f[2578])/44905, 
   (-58578*f[859])/194449 - 6*f[861] + (1607644639376*f[862])/969222290295 - 
    (390763*f[870])/583347 - (2*f[890])/3 - f[897]/2 + (7*f[1007])/2 + 
    (1314044*f[1145])/7194613 - (368*f[1146])/1731 + 
    (330103*f[1149])/583347 + (60*f[1176])/577 + 8*f[1293] + 
    (21060*s23*f[1717])/118363 + (42591998216736*s23*f[1720])/1580880300475 - 
    (270*s23*f[1728])/259 - (16645003449*s23*f[1755])/5210339260 - 
    (16645003449*s23*f[1865])/1042067852 + (105264*s23*f[2006])/8981 - 
    (15*s23*f[2041])/4 + (5787537552*s23*f[2289])/1302584815 + 
    3*s23*f[2291] + (6634564390659536*s23*f[2292])/58492571117575 + 
    (1302419604*s23*f[2300])/186083545 + (2251260*s23*f[2320])/3669253 + 
    (s23*f[2327])/4 - (41*s23*f[2437])/2 - (3570821532*s23*f[2575])/
     10309028393 + 4*s23*f[2576] + (8306141740777777088*s23*f[2578])/
     599490361384026175 - (1302419604*s23*f[2579])/186083545 - 
    4*s23*f[2723] - (3084527*s23*f[2816])/14677012 - 
    (64274787576*s23*f[3147])/2670038353787 - (4494105881995584*s23*f[3150])/
     23979614455361047 - (6169054*s23*f[3295])/3669253, 
   (-189312*f[862])/44905 - (94656*s23*f[2292])/44905 - 
    (94656*s23*f[2578])/44905, (31008*f[862])/6415 + 
    (15504*s23*f[2292])/6415 + (15504*s23*f[2578])/6415, 0, 0, 0, 0, 
   (234312*f[859])/194449 + 24*f[861] + (5815209058496*f[862])/193844458059 + 
    (1563052*f[870])/583347 + (8*f[890])/3 + 2*f[897] + 14*f[1007] - 
    (5256176*f[1145])/7194613 + (1472*f[1146])/1731 - 
    (1320412*f[1149])/583347 - (240*f[1176])/577 - 4*f[1293] - 
    (84240*s23*f[1717])/118363 - (170367992866944*s23*f[1720])/
     1580880300475 + (1080*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     1302584815 + (16645003449*s23*f[1865])/260516963 - 
    (421056*s23*f[2006])/8981 + 15*s23*f[2041] - (23150150208*s23*f[2289])/
     1302584815 - 12*s23*f[2291] - (25466845079925824*s23*f[2292])/
     58492571117575 - (5209678416*s23*f[2300])/186083545 - 
    (9005040*s23*f[2320])/3669253 - s23*f[2327] + 68*s23*f[2437] + 
    (14283286128*s23*f[2575])/10309028393 - 16*s23*f[2576] - 
    (22243660427792540672*s23*f[2578])/599490361384026175 + 
    (5209678416*s23*f[2579])/186083545 + 2*s23*f[2723] + 
    (3084527*s23*f[2816])/3669253 + (257099150304*s23*f[3147])/
     2670038353787 + (17976423527982336*s23*f[3150])/23979614455361047 + 
    (24676216*s23*f[3295])/3669253, (88224*f[862])/44905 + 
    (44112*s23*f[2292])/44905 + (44112*s23*f[2578])/44905, 
   (-26112*f[862])/6415 - (13056*s23*f[2292])/6415 - 
    (13056*s23*f[2578])/6415, 0, (-563616*f[862])/44905 - 
    (281808*s23*f[2292])/44905 - (281808*s23*f[2578])/44905, 
   (-175734*f[859])/194449 - 18*f[861] - (1031104361648*f[862])/64614819353 - 
    (390763*f[870])/194449 - 2*f[890] - (3*f[897])/2 - (11*f[1007])/2 + 
    (3942132*f[1145])/7194613 - (368*f[1146])/577 + (330103*f[1149])/194449 + 
    (180*f[1176])/577 + 8*f[1293] + (63180*s23*f[1717])/118363 + 
    (127775994650208*s23*f[1720])/1580880300475 - (810*s23*f[1728])/259 - 
    (49935010347*s23*f[1755])/5210339260 - (49935010347*s23*f[1865])/
     1042067852 + (315792*s23*f[2006])/8981 - (45*s23*f[2041])/4 + 
    (17362612656*s23*f[2289])/1302584815 + 9*s23*f[2291] + 
    (19291457467571568*s23*f[2292])/58492571117575 + 
    (3907258812*s23*f[2300])/186083545 + (6753780*s23*f[2320])/3669253 + 
    (3*s23*f[2327])/4 - (107*s23*f[2437])/2 - (10712464596*s23*f[2575])/
     10309028393 + 12*s23*f[2576] + (18643621487865578304*s23*f[2578])/
     599490361384026175 - (3907258812*s23*f[2579])/186083545 - 
    4*s23*f[2723] - (9253581*s23*f[2816])/14677012 - 
    (192824362728*s23*f[3147])/2670038353787 - 
    (13482317645986752*s23*f[3150])/23979614455361047 - 
    (18507162*s23*f[3295])/3669253, (-123696*f[862])/44905 - 
    (61848*s23*f[2292])/44905 - (61848*s23*f[2578])/44905, 
   (345984*f[862])/44905 + (172992*s23*f[2292])/44905 + 
    (172992*s23*f[2578])/44905, 0, (-89376*f[862])/6415 - 
    (44688*s23*f[2292])/6415 - (44688*s23*f[2578])/6415, 
   (-62712*f[862])/44905 - (31356*s23*f[2292])/44905 - 
    (31356*s23*f[2578])/44905, (117156*f[859])/194449 + 12*f[861] + 
    (12001835228384*f[862])/969222290295 + (781526*f[870])/583347 + 
    (4*f[890])/3 + f[897] + 5*f[1007] - (2628088*f[1145])/7194613 + 
    (736*f[1146])/1731 - (660206*f[1149])/583347 - (120*f[1176])/577 - 
    4*f[1293] - (42120*s23*f[1717])/118363 - (85183996433472*s23*f[1720])/
     1580880300475 + (540*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     2605169630 + (16645003449*s23*f[1865])/521033926 - 
    (210528*s23*f[2006])/8981 + (15*s23*f[2041])/2 - 
    (11575075104*s23*f[2289])/1302584815 - 6*s23*f[2291] - 
    (12809952003013792*s23*f[2292])/58492571117575 - 
    (2604839208*s23*f[2300])/186083545 - (4502520*s23*f[2320])/3669253 - 
    (s23*f[2327])/2 + 35*s23*f[2437] + (7141643064*s23*f[2575])/10309028393 - 
    8*s23*f[2576] - (11906180680704739456*s23*f[2578])/599490361384026175 + 
    (2604839208*s23*f[2579])/186083545 + 2*s23*f[2723] + 
    (3084527*s23*f[2816])/7338506 + (128549575152*s23*f[3147])/
     2670038353787 + (8988211763991168*s23*f[3150])/23979614455361047 + 
    (12338108*s23*f[3295])/3669253, (-51024*f[862])/8981 - 
    (25512*s23*f[2292])/8981 - (25512*s23*f[2578])/8981, 
   (-94656*f[862])/44905 - (47328*s23*f[2292])/44905 - 
    (47328*s23*f[2578])/44905, 0, (-50208*f[862])/6415 - 
    (25104*s23*f[2292])/6415 - (25104*s23*f[2578])/6415, 
   (-85392*f[862])/44905 - (42696*s23*f[2292])/44905 - 
    (42696*s23*f[2578])/44905, (-14424*f[862])/44905 - 
    (7212*s23*f[2292])/44905 - (7212*s23*f[2578])/44905, 
   (-6420*f[862])/8981 - (3210*s23*f[2292])/8981 - (3210*s23*f[2578])/8981, 
   (-39168*f[862])/44905 - (19584*s23*f[2292])/44905 - 
    (19584*s23*f[2578])/44905, 0, (-65808*f[862])/44905 - 
    (32904*s23*f[2292])/44905 - (32904*s23*f[2578])/44905, 0, 
   (-17712*f[862])/44905 - (8856*s23*f[2292])/44905 - 
    (8856*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (41760*f[862])/8981 + (20880*s23*f[2292])/8981 + (20880*s23*f[2578])/8981, 
   0, 0, (8352*f[862])/8981 + (4176*s23*f[2292])/8981 + 
    (4176*s23*f[2578])/8981, (-16704*f[862])/44905 - 
    (8352*s23*f[2292])/44905 - (8352*s23*f[2578])/44905, 
   (16704*f[862])/44905 + (8352*s23*f[2292])/44905 + 
    (8352*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (5554198*f[859])/194449 + 578*f[861] + (10497793026927632*f[862])/
     20353668096195 + (108893227*f[870])/1750041 + (578*f[890])/9 + 
    46*f[897] + (556*f[1007])/3 - (2559585788*f[1145])/151086873 + 
    (33856*f[1146])/1731 - (92151067*f[1149])/1750041 - (5520*f[1176])/577 - 
    (730*f[1293])/3 - (1937520*s23*f[1717])/118363 - 
    (3918463835939712*s23*f[1720])/1580880300475 + (24840*s23*f[1728])/259 + 
    (382835079327*s23*f[1755])/1302584815 + (382835079327*s23*f[1865])/
     260516963 - (9684288*s23*f[2006])/8981 + 345*s23*f[2041] - 
    (532453454784*s23*f[2289])/1302584815 - 289*s23*f[2291] - 
    (590683507691026752*s23*f[2292])/58492571117575 - 
    (119822603568*s23*f[2300])/186083545 - (207115920*s23*f[2320])/3669253 - 
    23*s23*f[2327] + (4897*s23*f[2437])/3 + (328515580944*s23*f[2575])/
     10309028393 - 368*s23*f[2576] - (560931119196294382336*s23*f[2578])/
     599490361384026175 + (119822603568*s23*f[2579])/186083545 + 
    (338*s23*f[2723])/3 + (803629163*s23*f[2816])/44031036 + 
    (5913280456992*s23*f[3147])/2670038353787 + 
    (2134103745483134528*s23*f[3150])/119898072276805235 + 
    (1706328157*s23*f[3295])/11007759, (592992*f[862])/6415 + 
    (296496*s23*f[2292])/6415 + (296496*s23*f[2578])/6415, 
   (-1433984*f[862])/8981 - (716992*s23*f[2292])/8981 - 
    (716992*s23*f[2578])/8981, 0, (-11223648*f[862])/44905 - 
    (5611824*s23*f[2292])/44905 - (5611824*s23*f[2578])/44905, 
   (-2016640*f[862])/8981 - (1008320*s23*f[2292])/8981 - 
    (1008320*s23*f[2578])/8981, (-8332512*f[862])/44905 - 
    (4166256*s23*f[2292])/44905 - (4166256*s23*f[2578])/44905, 0, 0, 0, 0, 0, 
   (-132*f[859])/337 - 12*f[861] + (24248790752*f[862])/11758329345 - 
    (278*f[870])/1011 - (4*f[890])/3 + 2*f[1007] + (5560*f[1145])/87283 + 
    (278*f[1149])/1011 + 7*f[1293] + 6*s23*f[2291] + 
    (9792*s23*f[2292])/6415 - s23*f[2437] + (9792*s23*f[2578])/44905 - 
    2*s23*f[2723] + (s23*f[2816])/2 - (37536*s23*f[3150])/44905 + 
    (5*s23*f[3295])/2, 0, (141984*f[862])/44905 + (70992*s23*f[2292])/44905 + 
    (70992*s23*f[2578])/44905, 0, (63648*f[862])/44905 + 
    (31824*s23*f[2292])/44905 + (31824*s23*f[2578])/44905, 
   (78336*f[862])/44905 + (39168*s23*f[2292])/44905 + 
    (39168*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (117156*f[859])/194449 + 12*f[861] + (12001835228384*f[862])/
     969222290295 + (781526*f[870])/583347 + (4*f[890])/3 + f[897] + 
    5*f[1007] - (2628088*f[1145])/7194613 + (736*f[1146])/1731 - 
    (660206*f[1149])/583347 - (120*f[1176])/577 - 4*f[1293] - 
    (42120*s23*f[1717])/118363 - (85183996433472*s23*f[1720])/1580880300475 + 
    (540*s23*f[1728])/259 + (16645003449*s23*f[1755])/2605169630 + 
    (16645003449*s23*f[1865])/521033926 - (210528*s23*f[2006])/8981 + 
    (15*s23*f[2041])/2 - (11575075104*s23*f[2289])/1302584815 - 
    6*s23*f[2291] - (12809952003013792*s23*f[2292])/58492571117575 - 
    (2604839208*s23*f[2300])/186083545 - (4502520*s23*f[2320])/3669253 - 
    (s23*f[2327])/2 + 35*s23*f[2437] + (7141643064*s23*f[2575])/10309028393 - 
    8*s23*f[2576] - (11906180680704739456*s23*f[2578])/599490361384026175 + 
    (2604839208*s23*f[2579])/186083545 + 2*s23*f[2723] + 
    (3084527*s23*f[2816])/7338506 + (128549575152*s23*f[3147])/
     2670038353787 + (8988211763991168*s23*f[3150])/23979614455361047 + 
    (12338108*s23*f[3295])/3669253, (150336*f[862])/44905 + 
    (75168*s23*f[2292])/44905 + (75168*s23*f[2578])/44905, 
   (-94656*f[862])/44905 - (47328*s23*f[2292])/44905 - 
    (47328*s23*f[2578])/44905, 0, (-226944*f[862])/44905 - 
    (113472*s23*f[2292])/44905 - (113472*s23*f[2578])/44905, 
   (-17280*f[862])/8981 - (8640*s23*f[2292])/8981 - (8640*s23*f[2578])/8981, 
   (-178176*f[862])/44905 - (89088*s23*f[2292])/44905 - 
    (89088*s23*f[2578])/44905, (117156*f[859])/194449 + 12*f[861] + 
    (12001835228384*f[862])/969222290295 + (781526*f[870])/583347 + 
    (4*f[890])/3 + f[897] + 5*f[1007] - (2628088*f[1145])/7194613 + 
    (736*f[1146])/1731 - (660206*f[1149])/583347 - (120*f[1176])/577 - 
    4*f[1293] - (42120*s23*f[1717])/118363 - (85183996433472*s23*f[1720])/
     1580880300475 + (540*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     2605169630 + (16645003449*s23*f[1865])/521033926 - 
    (210528*s23*f[2006])/8981 + (15*s23*f[2041])/2 - 
    (11575075104*s23*f[2289])/1302584815 - 6*s23*f[2291] - 
    (12809952003013792*s23*f[2292])/58492571117575 - 
    (2604839208*s23*f[2300])/186083545 - (4502520*s23*f[2320])/3669253 - 
    (s23*f[2327])/2 + 35*s23*f[2437] + (7141643064*s23*f[2575])/10309028393 - 
    8*s23*f[2576] - (11906180680704739456*s23*f[2578])/599490361384026175 + 
    (2604839208*s23*f[2579])/186083545 + 2*s23*f[2723] + 
    (3084527*s23*f[2816])/7338506 + (128549575152*s23*f[3147])/
     2670038353787 + (8988211763991168*s23*f[3150])/23979614455361047 + 
    (12338108*s23*f[3295])/3669253, (40368*f[862])/8981 + 
    (20184*s23*f[2292])/8981 + (20184*s23*f[2578])/8981, 
   (-94656*f[862])/44905 - (47328*s23*f[2292])/44905 - 
    (47328*s23*f[2578])/44905, 0, (-226944*f[862])/44905 - 
    (113472*s23*f[2292])/44905 - (113472*s23*f[2578])/44905, 
   (-3264*f[862])/1283 - (1632*s23*f[2292])/1283 - (1632*s23*f[2578])/1283, 
   (-40368*f[862])/8981 - (20184*s23*f[2292])/8981 - 
    (20184*s23*f[2578])/8981, (175734*f[859])/194449 + 18*f[861] + 
    (6000917614192*f[862])/323074096765 + (390763*f[870])/194449 + 2*f[890] + 
    (3*f[897])/2 + (15*f[1007])/2 - (3942132*f[1145])/7194613 + 
    (368*f[1146])/577 - (330103*f[1149])/194449 - (180*f[1176])/577 - 
    6*f[1293] - (63180*s23*f[1717])/118363 - (127775994650208*s23*f[1720])/
     1580880300475 + (810*s23*f[1728])/259 + (49935010347*s23*f[1755])/
     5210339260 + (49935010347*s23*f[1865])/1042067852 - 
    (315792*s23*f[2006])/8981 + (45*s23*f[2041])/4 - 
    (17362612656*s23*f[2289])/1302584815 - 9*s23*f[2291] - 
    (19214928004520688*s23*f[2292])/58492571117575 - 
    (3907258812*s23*f[2300])/186083545 - (6753780*s23*f[2320])/3669253 - 
    (3*s23*f[2327])/4 + (105*s23*f[2437])/2 + (10712464596*s23*f[2575])/
     10309028393 - 12*s23*f[2576] - (17859271021057109184*s23*f[2578])/
     599490361384026175 + (3907258812*s23*f[2579])/186083545 + 
    3*s23*f[2723] + (9253581*s23*f[2816])/14677012 + 
    (192824362728*s23*f[3147])/2670038353787 + 
    (13482317645986752*s23*f[3150])/23979614455361047 + 
    (18507162*s23*f[3295])/3669253, (200448*f[862])/44905 + 
    (100224*s23*f[2292])/44905 + (100224*s23*f[2578])/44905, 
   (-141984*f[862])/44905 - (70992*s23*f[2292])/44905 - 
    (70992*s23*f[2578])/44905, 0, (-131616*f[862])/44905 - 
    (65808*s23*f[2292])/44905 - (65808*s23*f[2578])/44905, 
   (-50976*f[862])/8981 - (25488*s23*f[2292])/8981 - 
    (25488*s23*f[2578])/8981, (-141984*f[862])/44905 - 
    (70992*s23*f[2292])/44905 - (70992*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-132*f[859])/337 - 12*f[861] + 
    (72110598368*f[862])/11758329345 - (278*f[870])/1011 - (4*f[890])/3 + 
    4*f[1007] + (5560*f[1145])/87283 + (278*f[1149])/1011 + 10*f[1293] + 
    6*s23*f[2291] + (117504*s23*f[2292])/44905 - 2*s23*f[2437] + 
    (13056*s23*f[2578])/8981 - 2*s23*f[2723] + (s23*f[2816])/2 - 
    (3264*s23*f[3150])/6415 + s23*f[3295], (-150336*f[862])/44905 - 
    (75168*s23*f[2292])/44905 - (75168*s23*f[2578])/44905, 
   (94656*f[862])/44905 + (47328*s23*f[2292])/44905 + 
    (47328*s23*f[2578])/44905, (50208*f[862])/6415 + 
    (25104*s23*f[2292])/6415 + (25104*s23*f[2578])/6415, 
   (350496*f[862])/44905 + (175248*s23*f[2292])/44905 + 
    (175248*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (351468*f[859])/194449 + 36*f[861] + 
    (12001835228384*f[862])/323074096765 + (781526*f[870])/194449 + 
    4*f[890] + 3*f[897] + 15*f[1007] - (7884264*f[1145])/7194613 + 
    (736*f[1146])/577 - (660206*f[1149])/194449 - (360*f[1176])/577 - 
    12*f[1293] - (126360*s23*f[1717])/118363 - (255551989300416*s23*f[1720])/
     1580880300475 + (1620*s23*f[1728])/259 + (49935010347*s23*f[1755])/
     2605169630 + (49935010347*s23*f[1865])/521033926 - 
    (631584*s23*f[2006])/8981 + (45*s23*f[2041])/2 - 
    (34725225312*s23*f[2289])/1302584815 - 18*s23*f[2291] - 
    (38429856009041376*s23*f[2292])/58492571117575 - 
    (7814517624*s23*f[2300])/186083545 - (13507560*s23*f[2320])/3669253 - 
    (3*s23*f[2327])/2 + 105*s23*f[2437] + (21424929192*s23*f[2575])/
     10309028393 - 24*s23*f[2576] - (35718542042114218368*s23*f[2578])/
     599490361384026175 + (7814517624*s23*f[2579])/186083545 + 
    6*s23*f[2723] + (9253581*s23*f[2816])/7338506 + 
    (385648725456*s23*f[3147])/2670038353787 + 
    (26964635291973504*s23*f[3150])/23979614455361047 + 
    (37014324*s23*f[3295])/3669253, (451008*f[862])/44905 + 
    (225504*s23*f[2292])/44905 + (225504*s23*f[2578])/44905, 
   (-283968*f[862])/44905 - (141984*s23*f[2292])/44905 - 
    (141984*s23*f[2578])/44905, 0, (-680832*f[862])/44905 - 
    (340416*s23*f[2292])/44905 - (340416*s23*f[2578])/44905, 
   (-9792*f[862])/1283 - (4896*s23*f[2292])/1283 - (4896*s23*f[2578])/1283, 
   (-451008*f[862])/44905 - (225504*s23*f[2292])/44905 - 
    (225504*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   (134742*f[859])/194449 + 18*f[861] - (17354703883984*f[862])/
     6784556032065 + (183723*f[870])/194449 + 2*f[890] + f[897]/2 - 
    (7*f[1007])/2 - (12406428*f[1145])/50362291 + (368*f[1146])/1731 - 
    (163503*f[1149])/194449 - (60*f[1176])/577 - 14*f[1293] - 
    (21060*s23*f[1717])/118363 - (42591998216736*s23*f[1720])/1580880300475 + 
    (270*s23*f[1728])/259 + (16645003449*s23*f[1755])/5210339260 + 
    (16645003449*s23*f[1865])/1042067852 - (105264*s23*f[2006])/8981 + 
    (15*s23*f[2041])/4 - (5787537552*s23*f[2289])/1302584815 - 
    9*s23*f[2291] - (6634564390659536*s23*f[2292])/58492571117575 - 
    (1302419604*s23*f[2300])/186083545 - (2251260*s23*f[2320])/3669253 - 
    (s23*f[2327])/4 + (41*s23*f[2437])/2 + (3570821532*s23*f[2575])/
     10309028393 - 4*s23*f[2576] - (7608941325836915648*s23*f[2578])/
     599490361384026175 + (1302419604*s23*f[2579])/186083545 + 
    4*s23*f[2723] - (4253979*s23*f[2816])/14677012 + 
    (64274787576*s23*f[3147])/2670038353787 + (83475565717303296*s23*f[3150])/
     119898072276805235 + (2499801*s23*f[3295])/3669253, 0, 
   (-48960*f[862])/8981 - (24480*s23*f[2292])/8981 - 
    (24480*s23*f[2578])/8981, 0, (-29376*f[862])/44905 - 
    (14688*s23*f[2292])/44905 - (14688*s23*f[2578])/44905, 
   (-78336*f[862])/44905 - (39168*s23*f[2292])/44905 - 
    (39168*s23*f[2578])/44905, (58578*f[859])/194449 + 6*f[861] + 
    (6000917614192*f[862])/969222290295 + (390763*f[870])/583347 + 
    (2*f[890])/3 + f[897]/2 + (5*f[1007])/2 - (1314044*f[1145])/7194613 + 
    (368*f[1146])/1731 - (330103*f[1149])/583347 - (60*f[1176])/577 - 
    2*f[1293] - (21060*s23*f[1717])/118363 - (42591998216736*s23*f[1720])/
     1580880300475 + (270*s23*f[1728])/259 + (16645003449*s23*f[1755])/
     5210339260 + (16645003449*s23*f[1865])/1042067852 - 
    (105264*s23*f[2006])/8981 + (15*s23*f[2041])/4 - 
    (5787537552*s23*f[2289])/1302584815 - 3*s23*f[2291] - 
    (6404976001506896*s23*f[2292])/58492571117575 - 
    (1302419604*s23*f[2300])/186083545 - (2251260*s23*f[2320])/3669253 - 
    (s23*f[2327])/4 + (35*s23*f[2437])/2 + (3570821532*s23*f[2575])/
     10309028393 - 4*s23*f[2576] - (5953090340352369728*s23*f[2578])/
     599490361384026175 + (1302419604*s23*f[2579])/186083545 + s23*f[2723] + 
    (3084527*s23*f[2816])/14677012 + (64274787576*s23*f[3147])/
     2670038353787 + (4494105881995584*s23*f[3150])/23979614455361047 + 
    (6169054*s23*f[3295])/3669253, (122496*f[862])/44905 + 
    (61248*s23*f[2292])/44905 + (61248*s23*f[2578])/44905, 
   (-47328*f[862])/44905 - (23664*s23*f[2292])/44905 - 
    (23664*s23*f[2578])/44905, (-99552*f[862])/44905 - 
    (49776*s23*f[2292])/44905 - (49776*s23*f[2578])/44905, 
   (-16992*f[862])/8981 - (8496*s23*f[2292])/8981 - (8496*s23*f[2578])/8981, 
   (-47328*f[862])/44905 - (23664*s23*f[2292])/44905 - 
    (23664*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-235008*f[862])/44905 - 4*f[1007] - 4*f[1293] - 
    (117504*s23*f[2292])/44905 + 2*s23*f[2437] - (117504*s23*f[2578])/44905 + 
    2*s23*f[2723], (-39168*f[862])/44905 - (19584*s23*f[2292])/44905 - 
    (19584*s23*f[2578])/44905, (78336*f[862])/44905 + 
    (39168*s23*f[2292])/44905 + (39168*s23*f[2578])/44905, 
   (-39168*f[862])/44905 - (19584*s23*f[2292])/44905 - 
    (19584*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-107712*f[862])/44905 - (53856*s23*f[2292])/44905 - 
    (53856*s23*f[2578])/44905, 0, (-66816*f[862])/44905 - 
    (33408*s23*f[2292])/44905 - (33408*s23*f[2578])/44905, 0, 0, 0, 
   (64032*f[862])/44905 + (32016*s23*f[2292])/44905 + 
    (32016*s23*f[2578])/44905, (22272*f[862])/8981 + 
    (11136*s23*f[2292])/8981 + (11136*s23*f[2578])/8981, 
   (-8352*f[862])/44905 - (4176*s23*f[2292])/44905 - 
    (4176*s23*f[2578])/44905, 0, 0, 0, (83520*f[862])/8981 + 
    (41760*s23*f[2292])/8981 + (41760*s23*f[2578])/8981, 0, 0, 0, 
   (258912*f[862])/44905 + (129456*s23*f[2292])/44905 + 
    (129456*s23*f[2578])/44905, (-100224*f[862])/44905 - 
    (50112*s23*f[2292])/44905 - (50112*s23*f[2578])/44905, 0, 0, 0, 
   (58752*f[862])/44905 + (29376*s23*f[2292])/44905 + 
    (29376*s23*f[2578])/44905, 0, 0, 0, (47328*f[862])/44905 + 
    (23664*s23*f[2292])/44905 + (23664*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 
   (-66816*f[862])/44905 - (33408*s23*f[2292])/44905 - 
    (33408*s23*f[2578])/44905, (-75168*f[862])/44905 - 
    (37584*s23*f[2292])/44905 - (37584*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-75168*f[862])/44905 - (37584*s23*f[2292])/44905 - 
    (37584*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 
   (39168*f[862])/44905 + (19584*s23*f[2292])/44905 + 
    (19584*s23*f[2578])/44905, (35904*f[862])/6415 + 
    (17952*s23*f[2292])/6415 + (17952*s23*f[2578])/6415, 0, 0, 0, 
   (39168*f[862])/44905 + (19584*s23*f[2292])/44905 + 
    (19584*s23*f[2578])/44905, (117504*f[862])/44905 + 
    (58752*s23*f[2292])/44905 + (58752*s23*f[2578])/44905, 
   (3264*f[862])/8981 + (1632*s23*f[2292])/8981 + (1632*s23*f[2578])/8981, 
   (19584*f[862])/44905 + (9792*s23*f[2292])/44905 + 
    (9792*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-19584*f[862])/44905 - (9792*s23*f[2292])/44905 - 
    (9792*s23*f[2578])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(s34*f[1717])/2 - (s23*f[2003])/2 - (s23*f[2575])/2 + (s23*f[3147])/2, 0, 
   (5777831541*s23*f[1717])/587553932 + (s34*f[1718])/2 + 
    (163185741340583034*s23*f[1720])/115404261934675 + 2*s23*f[1721] - 
    (135490563*s23*f[1728])/2571352 - (39351168595221047*s23*f[1755])/
     232777116779760 - (39351168595221047*s23*f[1865])/46555423355952 - 
    (s23*f[2004])/2 + (359662578*s23*f[2006])/655613 - 
    (6970205*s23*f[2041])/39712 + (2796782640623283*s23*f[2289])/
     12932062043320 + (22343506481941361439*s23*f[2292])/4269957691582975 + 
    (640037860372921*s23*f[2300])/1847437434760 + (478791863003*s23*f[2320])/
     18214171892 + (6120555*s23*f[2327])/158848 - (108801325*s23*f[2437])/
     158848 - (692891698350363*s23*f[2575])/51174016942852 + 
    (976963*s23*f[2576])/4964 + (79244473141342624687916*s23*f[2578])/
     131288389143101732325 - (1260442604163527*s23*f[2579])/3694874869520 + 
    (24831*s23*f[2606])/9928 + (97*s23*f[2723])/32 - 
    (1545660620361*s23*f[2816])/72856687568 - (3958564427114085*s23*f[3147])/
     3313517597049667 - (1113942225601500566*s23*f[3150])/
     1250365610886683165 - (3*s23*f[3151])/4 - (315*s23*f[3158])/2482 + 
    (821*s23*f[3185])/192 - (132341287660777*s23*f[3295])/874280250816, 
   ((35847279*s23)/146888483 - (234*s34)/118363)*f[1717] + 
    ((4272771899640312*s23)/115404261934675 - (143618505392*s34)/
       316176060095)*f[1720] + ((-919161*s23)/642838 + (3*s34)/259)*f[1728] + 
    ((-113854971502359*s23)/25864124086640 + (260680691*s34)/6252407112)*
     f[1755] + ((-113854971502359*s23)/5172824817328 + 
      (1303403455*s34)/6252407112)*f[1865] + (s34*f[1958])/24 - 
    (s23*f[2005])/2 + (49897716*s23*f[2006])/3278065 - 
    (96701*s23*f[2041])/19856 + ((9588356534388*s23)/1616507755415 + 
      (54576*s34)/260516963)*f[2289] + 
    ((1846998603574248596*s23)/12809873074748925 + (351766100384*s34)/
       11698514223515)*f[2292] + ((2153464596401*s23)/230929679345 + 
      (222852*s34)/37216709)*f[2300] + ((3831982209*s23)/4553542973 - 
      (25014*s34)/3669253)*f[2320] + (5281*s23*f[2327])/7446 + 
    ((-1239275*s23)/59568 - s34/6)*f[2437] + 
    ((-4617109314366*s23)/12793504235713 - (13371120*s34)/10309028393)*
     f[2575] + (19883*s23*f[2576])/3723 + 
    ((2178410113754752866488*s23)/131288389143101732325 + 
      (1708975912164128*s34)/119898072276805235)*f[2578] + 
    ((-4271759402797*s23)/461859358690 - (222852*s34)/37216709)*f[2579] + 
    (189*s23*f[2606])/2482 + (s23*f[2723])/6 + 
    ((-73529222735*s23)/109285031352 + (37521*s34)/7338506)*f[2816] + 
    ((-13251031176348*s23)/473359656721381 - (34382880*s34)/381434050541)*
     f[3147] + ((3213957688289231168*s23)/8752559276206782155 + 
      (961352157279600*s34)/23979614455361047)*f[3150] + 
    (6*s23*f[3158])/1241 + (s23*f[3185])/24 + 
    ((-547251895123*s23)/109285031352 - (3068917*s34)/14677012)*f[3295] + 
    (s23*f[3388])/24, (s34*f[1720])/2 - (s23*f[2006])/2 - (s23*f[2578])/2 + 
    (s23*f[3150])/2, (-96*s23*f[1717])/457 - (2946990661824*s23*f[1720])/
     225840042925 + (-1/2*s23 + s34/2)*f[1721] + (1369718803*s23*f[1755])/
     724217040 + (1369718803*s23*f[1865])/144843408 + (42*s23*f[2003])/457 + 
    (99714724*s23*f[2006])/12312951 - (259*s23*f[2041])/144 + 
    (3729666*s23*f[2289])/5029285 + (2926841179604*s23*f[2292])/
     677520128775 + (3560969*s23*f[2300])/5029285 + 
    (35463*s23*f[2320])/14167 - (1295*s23*f[2437])/144 - 
    (42731628*s23*f[2575])/278622389 + (39283248703588264*s23*f[2578])/
     48607326598704825 - (12151223*s23*f[2579])/10058570 - 
    (15972*s23*f[2816])/14167 - (769169304*s23*f[3147])/72163198751 + 
    (7527343456653504*s23*f[3150])/3240488439913655 + (s23*f[3151])/2 - 
    (127776*s23*f[3295])/14167, 0, 
   ((-322625511*s23)/293776966 + (1053*s34)/118363)*f[1717] + 
    ((-19227473548381404*s23)/115404261934675 + (646283274264*s34)/
       316176060095)*f[1720] + ((8272449*s23)/1285676 - (27*s34)/518)*
     f[1728] + ((1024694743521231*s23)/51728248173280 - 
      (781673685*s34)/1042067852)*f[1755] + 
    ((1024694743521231*s23)/10345649634656 - (781857879*s34)/521033926)*
     f[1865] - (3*s34*f[1958])/16 + (9*s23*f[2005])/4 - 
    (224405694*s23*f[2006])/3278065 + (892647*s23*f[2041])/39712 + 
    ((-43147604404746*s23)/1616507755415 - (245592*s34)/260516963)*f[2289] + 
    ((-2757055026867341754*s23)/4269957691582975 - (1582947451728*s34)/
       11698514223515)*f[2292] + ((-19381181367609*s23)/461859358690 - 
      (1002834*s34)/37216709)*f[2300] + 
    ((-34487839881*s23)/9107085946 + (112563*s34)/3669253)*f[2320] - 
    (74541*s23*f[2327])/19856 + ((3628473*s23)/39712 + (3*s34)/4)*f[2437] + 
    ((20776991914647*s23)/12793504235713 + (60170040*s34)/10309028393)*
     f[2575] - (59649*s23*f[2576])/2482 + 
    ((-3128049809444397325692*s23)/43762796381033910775 - 
      (7690391604738576*s34)/119898072276805235)*f[2578] + 
    ((38445834625173*s23)/923718717380 + (1002834*s34)/37216709)*f[2579] - 
    (1701*s23*f[2606])/4964 - 3*s23*f[2723] + 
    ((220587668205*s23)/72856687568 - (337689*s34)/14677012)*f[2816] + 
    ((59629640293566*s23)/473359656721381 + (154722960*s34)/381434050541)*
     f[3147] + ((-14462809597301540256*s23)/8752559276206782155 - 
      (4326084707758200*s34)/23979614455361047)*f[3150] - 
    (27*s23*f[3158])/1241 - (3*s23*f[3185])/4 + 
    ((400193449653*s23)/18214171892 + (27620253*s34)/29354024)*f[3295] - 
    (3*s23*f[3388])/16, (3944*s34*f[1720])/44905 - (3944*s23*f[2006])/44905 - 
    (3944*s23*f[2578])/44905 + (3944*s23*f[3150])/44905, 
   (-10675699*s23*f[1717])/7939918 + (s23*f[1718])/2 - 
    (206926546208223988*s23*f[1720])/1269446881281425 - (4*s23*f[1721])/3 + 
    ((3*s23)/2 + s34/2)*f[1724] + (147663*s23*f[1728])/34748 + 
    (33463499000608993*s23*f[1755])/1660896184590720 + 
    (33463499000608993*s23*f[1865])/332179236918144 - (9*s23*f[2003])/457 + 
    (s23*f[2004])/6 - (1270896676743*s23*f[2006])/32957665510 + 
    (58457837*s23*f[2041])/5241984 - (125641156802351*s23*f[2289])/
     7689334187920 + (s23*f[2290])/3 - (1330735313712968617*s23*f[2292])/
     3808340643844275 - (102765877092221*s23*f[2300])/3295428937680 - 
    (813276629*s23*f[2320])/738412374 - (168333917*s23*f[2327])/10483968 - 
    (97345925*s23*f[2437])/3494656 + (34217751684079*s23*f[2575])/
     30427793857912 - (119635*s23*f[2576])/7446 - 
    (7467356927378605253753*s23*f[2578])/117095049776279923425 + 
    (186719899725487*s23*f[2579])/6590857875360 - (1011*s23*f[2606])/4964 + 
    (689*s23*f[2723])/2112 + (714310137*s23*f[2816])/492274916 - 
    s23*f[2868] + (387947237835609*s23*f[3147])/3940399304599604 + 
    (119603199482182489637*s23*f[3150])/7806336651751994895 + 
    (19*s23*f[3151])/88 + (27*s23*f[3158])/2482 - (33347*s23*f[3185])/12672 - 
    (11372592101933*s23*f[3295])/1559526933888 - (3*s23*f[3388])/8, 0, 
   (-11628*s34*f[1720])/6415 + (11628*s23*f[2006])/6415 + 
    (11628*s23*f[2578])/6415 - (11628*s23*f[3150])/6415, 
   ((-35847279*s23)/146888483 + (234*s34)/118363)*f[1717] + 
    ((-4255995170503032*s23)/115404261934675 - (22602365232*s34)/63235212019)*
     f[1720] + ((919161*s23)/642838 - (3*s34)/259)*f[1728] + 
    ((338331898996247*s23)/77592372259920 + (260489675*s34)/1042067852)*
     f[1755] + ((338331898996247*s23)/15518474451984 + 
      (1302175495*s34)/3126203556)*f[1865] - (5*s34*f[1958])/24 + 
    s23*f[2005] - (9389820*s23*f[2006])/655613 + (272729*s23*f[2041])/59568 + 
    (s23*f[2244])/8 + ((-9588356534388*s23)/1616507755415 - 
      (54576*s34)/260516963)*f[2289] + 
    ((-1869461595343495436*s23)/12809873074748925 + (356840038976*s34)/
       11698514223515)*f[2292] + ((-2153464596401*s23)/230929679345 - 
      (222852*s34)/37216709)*f[2300] + ((-3831982209*s23)/4553542973 + 
      (25014*s34)/3669253)*f[2320] - (12437*s23*f[2327])/29784 + 
    ((1288915*s23)/59568 + s34/3)*f[2437] + 
    ((4617109314366*s23)/12793504235713 + (13371120*s34)/10309028393)*
     f[2575] - (19883*s23*f[2576])/3723 + 
    ((-2313739801560124980488*s23)/131288389143101732325 - 
      (6066478505544512*s34)/119898072276805235)*f[2578] + 
    ((4271759402797*s23)/461859358690 + (222852*s34)/37216709)*f[2579] - 
    (189*s23*f[2606])/2482 + (s23*f[2723])/2 + 
    ((91743394627*s23)/109285031352 - (37521*s34)/7338506)*f[2816] + 
    ((15996192820158*s23)/3313517597049667 + (34382880*s34)/381434050541)*
     f[3147] + ((-50268925115797896304*s23)/26257677828620346465 - 
      (11343014676468576*s34)/119898072276805235)*f[3150] - 
    (6*s23*f[3158])/1241 + (s23*f[3185])/4 + 
    ((105628201935*s23)/18214171892 + (3369085*s34)/7338506)*f[3295] - 
    (5*s23*f[3388])/24, 0, (-17952*s34*f[1720])/44905 + 
    (17952*s23*f[2006])/44905 + (17952*s23*f[2578])/44905 - 
    (17952*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (1434268806848*s23*f[1720])/225840042925 + (s34*f[1728])/2 - 
    (1318261771*s23*f[1755])/724217040 - (1318261771*s23*f[1865])/144843408 - 
    (39*s23*f[2003])/457 - (270841348*s23*f[2006])/20521585 + 
    (259*s23*f[2041])/144 - (870942*s23*f[2289])/5029285 - 
    (433079240956*s23*f[2292])/225840042925 - (1954503*s23*f[2300])/5029285 - 
    (4169*s23*f[2320])/14167 + (1295*s23*f[2437])/144 + 
    (123033879*s23*f[2575])/278622389 + (150503358454836752*s23*f[2578])/
     48607326598704825 + (8938291*s23*f[2579])/10058570 + (s23*f[2606])/2 + 
    (12507*s23*f[2816])/56668 - (69948588929*s23*f[3147])/72163198751 - 
    (809108191029477944*s23*f[3150])/29164395959222895 + (s23*f[3158])/2 + 
    (25014*s23*f[3295])/14167, (1925943847*s23*f[1717])/146888483 + 
    (2*s34*f[1718])/3 + (217580988454110712*s23*f[1720])/115404261934675 + 
    (8*s23*f[1721])/3 - (45163521*s23*f[1728])/642838 - 
    (39351168595221047*s23*f[1755])/174582837584820 - 
    (39351168595221047*s23*f[1865])/34916567516964 - (2*s23*f[2004])/3 + 
    (479550104*s23*f[2006])/655613 - (6970205*s23*f[2041])/29784 + 
    (932260880207761*s23*f[2289])/3233015510830 + 
    (29791341975921815252*s23*f[2292])/4269957691582975 + 
    (640037860372921*s23*f[2300])/1385578076070 + (478791863003*s23*f[2320])/
     13660628919 + (2040185*s23*f[2327])/39712 - (108801325*s23*f[2437])/
     119136 - (230963899450121*s23*f[2575])/12793504235713 + 
    (976963*s23*f[2576])/3723 + (316977892565370498751664*s23*f[2578])/
     393865167429305196975 - (1260442604163527*s23*f[2579])/2771156152140 + 
    (8277*s23*f[2606])/2482 + (97*s23*f[2723])/24 - 
    (515220206787*s23*f[2816])/18214171892 - (5278085902818780*s23*f[3147])/
     3313517597049667 - (4455768902406002264*s23*f[3150])/
     3751096832660049495 - s23*f[3151] - (210*s23*f[3158])/1241 + 
    (821*s23*f[3185])/144 - (132341287660777*s23*f[3295])/655710188112, 
   ((107541837*s23)/20984069 - (702*s34)/16909)*f[1717] + 
    ((12818315698920936*s23)/16486323133525 - (430855516176*s34)/45168008585)*
     f[1720] + ((-2757483*s23)/91834 + (9*s34)/37)*f[1728] + 
    ((-341564914507077*s23)/3694874869520 + (37257641*s34)/74433418)*
     f[1755] + ((-341564914507077*s23)/738974973904 + 
      (148969166*s34)/37216709)*f[1865] + (7*s34*f[1958])/8 - 
    (21*s23*f[2005])/2 + (1047941388*s23*f[2006])/3278065 - 
    (2023275*s23*f[2041])/19856 + ((28765069603164*s23)/230929679345 + 
      (163728*s34)/37216709)*f[2289] + 
    ((1848278877716537276*s23)/609993955940425 + (1055298301152*s34)/
       1671216317645)*f[2292] + ((45222756524421*s23)/230929679345 + 
      (4679892*s34)/37216709)*f[2300] + 
    ((11495946627*s23)/650506139 - (75042*s34)/524179)*f[2320] + 
    (144145*s23*f[2327])/9928 + ((-8704709*s23)/19856 - (7*s34)/2)*f[2437] + 
    ((-96959295601686*s23)/12793504235713 - (280793520*s34)/10309028393)*
     f[2575] + (139181*s23*f[2576])/1241 + 
    ((2191702052915489244968*s23)/6251828054433415825 + 
      (5126927736492384*s34)/17128296039543605)*f[2578] + 
    ((-89706947458737*s23)/461859358690 - (4679892*s34)/37216709)*f[2579] + 
    (3969*s23*f[2606])/2482 + 2*s23*f[2723] + 
    ((-73529222735*s23)/5204049112 + (112563*s34)/1048358)*f[2816] + 
    ((-278271654703308*s23)/473359656721381 - (722040480*s34)/381434050541)*
     f[3147] + ((9641873064867693504*s23)/1250365610886683165 + 
      (2884056471838800*s34)/3425659207908721)*f[3150] + 
    (126*s23*f[3158])/1241 + (s23*f[3185])/2 + 
    ((-137300853385*s23)/1301012278 - (9206751*s34)/2096716)*f[3295] + 
    (7*s23*f[3388])/8, (-30972*s34*f[1720])/8981 + (30972*s23*f[2006])/8981 + 
    (30972*s23*f[2578])/8981 - (30972*s23*f[3150])/8981, 
   ((-60498271*s23)/146888483 + (3510*s34)/118363)*f[1717] + 
    (s34*f[1718])/3 + ((-13446460880486104*s23)/115404261934675 + 
      (126131900928*s34)/316176060095)*f[1720] + (4*s23*f[1721])/3 + 
    ((3661065*s23)/642838 - (45*s34)/259)*f[1728] + 
    ((18983004813556447*s23)/1396662700678560 + (259698323*s34)/2084135704)*
     f[1755] + ((18983004813556447*s23)/279332540135712 + 
      (1298491615*s34)/2084135704)*f[1865] - (s23*f[2004])/3 - 
    (300534442*s23*f[2006])/3278065 + (3563159*s23*f[2041])/119136 + 
    ((-182925027207299*s23)/6466031021660 - (818640*s34)/260516963)*f[2289] + 
    ((-3426687946130263744*s23)/4269957691582975 - (3181116719232*s34)/
       2339702844703)*f[2292] + ((-89119686443549*s23)/2771156152140 - 
      (3342780*s34)/37216709)*f[2300] + 
    ((-88823087027*s23)/13660628919 + (375210*s34)/3669253)*f[2320] + 
    (2328313*s23*f[2327])/79424 + (70556285*s23*f[2437])/238272 + 
    ((42832666814419*s23)/25587008471426 + (200566800*s34)/10309028393)*
     f[2575] - (79195*s23*f[2576])/3723 + 
    ((-15269874771892201460108*s23)/393865167429305196975 + 
      (7945580043648768*s34)/23979614455361047)*f[2578] + 
    ((211608804594223*s23)/5542312304280 + (3342780*s34)/37216709)*f[2579] - 
    (879*s23*f[2606])/2482 - (371*s23*f[2723])/48 + 
    ((70608915135*s23)/18214171892 - (562815*s34)/7338506)*f[2816] + 
    ((1293018388822347*s23)/3313517597049667 + (515743200*s34)/381434050541)*
     f[3147] + ((-520886560556141280316*s23)/26257677828620346465 + 
      (5188479311017728*s34)/23979614455361047)*f[3150] - (s23*f[3151])/2 - 
    (87*s23*f[3158])/1241 + (1289*s23*f[3185])/288 + 
    ((80154506236643*s23)/1311420376224 - (2251260*s34)/3669253)*f[3295], 
   ((-215083674*s23)/146888483 + (1404*s34)/118363)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 + (861711032352*s34)/
       316176060095)*f[1720] + ((2757483*s23)/321419 - (18*s34)/259)*
     f[1728] + ((341564914507077*s23)/12932062043320 - 
      (260557895*s34)/260516963)*f[1755] + 
    ((341564914507077*s23)/2586412408664 - (521238586*s34)/260516963)*
     f[1865] - (s34*f[1958])/4 + 3*s23*f[2005] - (299207592*s23*f[2006])/
     3278065 + (297549*s23*f[2041])/9928 + 
    ((-57530139206328*s23)/1616507755415 - (327456*s34)/260516963)*f[2289] + 
    ((-3676073369156455672*s23)/4269957691582975 - (2110596602304*s34)/
       11698514223515)*f[2292] + ((-12920787578406*s23)/230929679345 - 
      (1337112*s34)/37216709)*f[2300] + 
    ((-22991893254*s23)/4553542973 + (150084*s34)/3669253)*f[2320] - 
    (24847*s23*f[2327])/4964 + ((1209491*s23)/9928 + s34)*f[2437] + 
    ((27702655886196*s23)/12793504235713 + (80226720*s34)/10309028393)*
     f[2575] - (39766*s23*f[2576])/1241 + 
    ((-4170733079259196434256*s23)/43762796381033910775 - 
      (10253855472984768*s34)/119898072276805235)*f[2578] + 
    ((12815278208391*s23)/230929679345 + (1337112*s34)/37216709)*f[2579] - 
    (567*s23*f[2606])/1241 - 4*s23*f[2723] + 
    ((73529222735*s23)/18214171892 - (112563*s34)/3669253)*f[2816] + 
    ((79506187058088*s23)/473359656721381 + (206297280*s34)/381434050541)*
     f[3147] + ((-19283746129735387008*s23)/8752559276206782155 - 
      (5768112943677600*s34)/23979614455361047)*f[3150] - 
    (36*s23*f[3158])/1241 - s23*f[3185] + 
    ((133397816551*s23)/4553542973 + (9206751*s34)/7338506)*f[3295] - 
    (s23*f[3388])/4, (80376*s34*f[1720])/44905 - (80376*s23*f[2006])/44905 - 
    (80376*s23*f[2578])/44905 + (80376*s23*f[3150])/44905, 
   ((107541837*s23)/146888483 - (702*s34)/118363)*f[1717] + 
    ((12868645886332776*s23)/115404261934675 - (12629276880*s34)/63235212019)*
     f[1720] + ((-2757483*s23)/642838 + (9*s34)/259)*f[1728] + 
    ((-344797930017907*s23)/25864124086640 - (260435099*s34)/1042067852)*
     f[1755] + ((-344797930017907*s23)/5172824817328 - 
      (260107643*s34)/1042067852)*f[1865] + (s34*f[1958])/8 + 
    (29479956*s23*f[2006])/655613 - (282657*s23*f[2041])/19856 - 
    (s23*f[2244])/8 + ((28765069603164*s23)/1616507755415 + 
      (163728*s34)/260516963)*f[2289] + 
    ((1856736446292868556*s23)/4269957691582975 + (3181116719232*s34)/
       11698514223515)*f[2292] + ((6460393789203*s23)/230929679345 + 
      (668556*s34)/37216709)*f[2300] + ((11495946627*s23)/4553542973 - 
      (75042*s34)/3669253)*f[2320] + (17401*s23*f[2327])/9928 - 
    (1259131*s23*f[2437])/19856 + ((-13851327943098*s23)/12793504235713 - 
      (40113360*s34)/10309028393)*f[2575] + (19883*s23*f[2576])/1241 + 
    ((2224396108859938530728*s23)/43762796381033910775 - 
      (7945580043648768*s34)/119898072276805235)*f[2578] + 
    ((-12815278208391*s23)/461859358690 - (668556*s34)/37216709)*f[2579] + 
    (567*s23*f[2606])/2482 - s23*f[2723] + 
    ((-73529222735*s23)/36428343784 + (112563*s34)/7338506)*f[2816] + 
    ((-508554730946142*s23)/3313517597049667 - (103148640*s34)/381434050541)*
     f[3147] + ((506492256297525872*s23)/8752559276206782155 - 
      (5188479311017728*s34)/119898072276805235)*f[3150] + 
    (18*s23*f[3158])/1241 - (s23*f[3185])/4 + 
    ((-280456262021*s23)/18214171892 + (450252*s34)/3669253)*f[3295] + 
    (s23*f[3388])/8, (-15504*s34*f[1720])/6415 + (15504*s23*f[2006])/6415 + 
    (15504*s23*f[2578])/6415 - (15504*s23*f[3150])/6415, 
   (-35088*s34*f[1720])/44905 + (35088*s23*f[2006])/44905 + 
    (35088*s23*f[2578])/44905 - (35088*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 
   0, 0, (-3456886831*s23*f[1717])/293776966 + (-1/2*s23 - (2*s34)/3)*
     f[1718] + ((-2186497076852605492*s23)/1269446881281425 + 
      (204544*s34)/44905)*f[1720] - (4*s23*f[1721])/3 + 
    ((-3*s23)/2 - s34/2)*f[1724] + (84863511*s23*f[1728])/1285676 + 
    ((12613916289655637419*s23)/61453158829856640 - (3*s34)/4)*f[1755] + 
    ((12613916289655637419*s23)/12290631765971328 - (15*s34)/4)*f[1865] + 
    (9*s23*f[2003])/457 + (s23*f[2004])/2 - (22532995427249*s23*f[2006])/
     32957665510 + (1149623675*s23*f[2041])/5241984 - 
    (76946646714338213*s23*f[2289])/284505364953040 - (s23*f[2290])/3 - 
    (921427346623445617031*s23*f[2292])/140908603822238175 - 
    (52711103378515343*s23*f[2300])/121930870694160 - 
    (927492490733*s23*f[2320])/27321257838 - (496410163*s23*f[2327])/
     10483968 + (9049132495*s23*f[2437])/10483968 + 
    (18890295657396949*s23*f[2575])/1125828372742744 - 
    (1834291*s23*f[2576])/7446 - (3267061586795734946689259*s23*f[2578])/
     4332516841722357166725 + (103841842194644581*s23*f[2579])/
     243861741388320 - (15543*s23*f[2606])/4964 + (357*s23*f[2723])/704 + 
    (244395365859*s23*f[2816])/9107085946 + s23*f[2868] + 
    (216365495786983803*s23*f[3147])/145794774270185348 - 
    (1378719086088376744009*s23*f[3150])/288834456114823811115 + 
    (69*s23*f[3151])/88 + (393*s23*f[3158])/2482 - (19303*s23*f[3185])/4224 + 
    (1261416758562881*s23*f[3295])/6411388505984 + (3*s23*f[3388])/8, 
   ((215083674*s23)/146888483 - (1404*s34)/118363)*f[1717] + 
    ((25636631397841872*s23)/115404261934675 - (861711032352*s34)/
       316176060095)*f[1720] + ((-2757483*s23)/321419 + (18*s34)/259)*
     f[1728] + ((-341564914507077*s23)/12932062043320 - 
      (260353235*s34)/1042067852)*f[1755] + 
    ((-341564914507077*s23)/2586412408664 + (782369529*s34)/1042067852)*
     f[1865] + (s34*f[1958])/4 - 3*s23*f[2005] + (299505432*s23*f[2006])/
     3278065 - (285139*s23*f[2041])/9928 + 
    ((57530139206328*s23)/1616507755415 + (327456*s34)/260516963)*f[2289] + 
    ((3705946432476524872*s23)/4269957691582975 + (2110596602304*s34)/
       11698514223515)*f[2292] + ((12920787578406*s23)/230929679345 + 
      (1337112*s34)/37216709)*f[2300] + 
    ((22991893254*s23)/4553542973 - (150084*s34)/3669253)*f[2320] + 
    (9321*s23*f[2327])/2482 + ((-1259131*s23)/9928 - s34)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 - (80226720*s34)/10309028393)*
     f[2575] + (39766*s23*f[2576])/1241 + 
    ((4480878326343045265456*s23)/43762796381033910775 + 
      (10253855472984768*s34)/119898072276805235)*f[2578] + 
    ((-12815278208391*s23)/230929679345 - (1337112*s34)/37216709)*f[2579] + 
    (567*s23*f[2606])/1241 - s23*f[2723] + 
    ((-73529222735*s23)/18214171892 + (112563*s34)/3669253)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 - (206297280*s34)/381434050541)*
     f[3147] + ((19283746129735387008*s23)/8752559276206782155 + 
      (5768112943677600*s34)/23979614455361047)*f[3150] + 
    (36*s23*f[3158])/1241 - (s23*f[3185])/4 + 
    ((-556358981069*s23)/18214171892 - (9206751*s34)/7338506)*f[3295] + 
    (s23*f[3388])/4, (111504*s34*f[1720])/44905 - 
    (111504*s23*f[2006])/44905 - (111504*s23*f[2578])/44905 + 
    (111504*s23*f[3150])/44905, 
   ((107541837*s23)/146888483 - (702*s34)/118363)*f[1717] + 
    ((12767985511509096*s23)/115404261934675 - (419364605808*s34)/
       316176060095)*f[1720] + ((-2757483*s23)/642838 + (9*s34)/259)*
     f[1728] + ((-338331898996247*s23)/25864124086640 + 
      (260598827*s34)/1042067852)*f[1755] + 
    ((-338331898996247*s23)/5172824817328 + (781960209*s34)/1042067852)*
     f[1865] + (s34*f[1958])/8 - 3*s23*f[2005] + (148233732*s23*f[2006])/
     3278065 - (292585*s23*f[2041])/19856 + (s23*f[2244])/8 + 
    ((28765069603164*s23)/1616507755415 + (163728*s34)/260516963)*f[2289] + 
    ((1844011297242241676*s23)/4269957691582975 - (1070520116928*s34)/
       11698514223515)*f[2292] + ((6460393789203*s23)/230929679345 + 
      (668556*s34)/37216709)*f[2300] + ((11495946627*s23)/4553542973 - 
      (75042*s34)/3669253)*f[2320] + (22365*s23*f[2327])/9928 + 
    ((-1229347*s23)/19856 - s34)*f[2437] + 
    ((-13851327943098*s23)/12793504235713 - (40113360*s34)/10309028393)*
     f[2575] + (19883*s23*f[2576])/1241 + 
    ((2151509980008573284168*s23)/43762796381033910775 + 
      (18199435516633536*s34)/119898072276805235)*f[2578] + 
    ((-12815278208391*s23)/461859358690 - (668556*s34)/37216709)*f[2579] + 
    (567*s23*f[2606])/2482 + (3*s23*f[2723])/2 + 
    ((-73529222735*s23)/36428343784 + (112563*s34)/7338506)*f[2816] + 
    ((-47988578460474*s23)/3313517597049667 - (103148640*s34)/381434050541)*
     f[3147] + ((29274477620891206192*s23)/8752559276206782155 + 
      (34029044029405728*s34)/119898072276805235)*f[3150] + 
    (18*s23*f[3158])/1241 + (s23*f[3185])/4 + 
    ((-280456262021*s23)/18214171892 - (10107255*s34)/7338506)*f[3295] + 
    (s23*f[3388])/8, (4080*s34*f[1720])/8981 - (4080*s23*f[2006])/8981 - 
    (4080*s23*f[2578])/8981 + (4080*s23*f[3150])/8981, 
   (56712*s34*f[1720])/44905 - (56712*s23*f[2006])/44905 - 
    (56712*s23*f[2578])/44905 + (56712*s23*f[3150])/44905, 0, 0, 0, 0, 
   ((-466014627*s23)/146888483 + (3042*s34)/118363)*f[1717] + 
    ((-55562811424461336*s23)/115404261934675 + (1744470859504*s34)/
       316176060095)*f[1720] + ((11949093*s23)/642838 - (39*s34)/259)*
     f[1728] + ((4443576904102831*s23)/77592372259920 - 
      (260783021*s34)/781550889)*f[1755] + 
    ((4443576904102831*s23)/15518474451984 - (1824949031*s34)/781550889)*
     f[1865] - (17*s34*f[1958])/24 + 6*s23*f[2005] - 
    (647925708*s23*f[2006])/3278065 + (3758929*s23*f[2041])/59568 + 
    (5*s23*f[2244])/24 + ((-124648634947044*s23)/1616507755415 - 
      (709488*s34)/260516963)*f[2289] + 
    ((-24026694301847865548*s23)/12809873074748925 - 
      (5281565444352*s34)/11698514223515)*f[2292] + 
    ((-27995039753213*s23)/230929679345 - (2897076*s34)/37216709)*f[2300] + 
    ((-49815768717*s23)/4553542973 + (325182*s34)/3669253)*f[2320] - 
    (89469*s23*f[2327])/9928 + ((5383429*s23)/19856 + 2*s34)*f[2437] + 
    ((60022421086758*s23)/12793504235713 + (173824560*s34)/10309028393)*
     f[2575] - (258479*s23*f[2576])/3723 + 
    ((-28427346523333742694824*s23)/131288389143101732325 - 
      (3571836852950656*s34)/23979614455361047)*f[2578] + 
    ((55532872236361*s23)/461859358690 + (2897076*s34)/37216709)*f[2579] - 
    (2457*s23*f[2606])/2482 - (4*s23*f[2723])/3 + 
    ((974094067447*s23)/109285031352 - (487773*s34)/7338506)*f[2816] + 
    ((1282604862461946*s23)/3313517597049667 + (446977440*s34)/381434050541)*
     f[3147] + ((-23241793806941969584*s23)/5251535565724069293 - 
      (55951636333103424*s34)/119898072276805235)*f[3150] - 
    (78*s23*f[3158])/1241 - (s23*f[3185])/3 + 
    ((892130293933*s23)/13660628919 + (9056667*s34)/3669253)*f[3295] - 
    (17*s23*f[3388])/24, (335712*s34*f[1720])/44905 - 
    (335712*s23*f[2006])/44905 - (335712*s23*f[2578])/44905 + 
    (335712*s23*f[3150])/44905, (-48416*s34*f[1720])/44905 + 
    (48416*s23*f[2006])/44905 + (48416*s23*f[2578])/44905 - 
    (48416*s23*f[3150])/44905, 0, (-248128*s34*f[1720])/44905 + 
    (248128*s23*f[2006])/44905 + (248128*s23*f[2578])/44905 - 
    (248128*s23*f[3150])/44905, ((96*s23)/457 - (99*s34)/457)*f[1717] + 
    ((1521632653312*s23)/225840042925 - (182757889768*s34)/135504025755)*
     f[1720] + (s23/2 - s34/2)*f[1721] - (s34*f[1728])/2 + 
    ((-414216*s23)/5029285 - (594*s34)/1005857)*f[1755] + 
    ((-414216*s23)/1005857 - (2970*s34)/1005857)*f[1865] + 
    (96*s23*f[2003])/457 + (132370432*s23*f[2006])/20521585 + 
    ((-3313728*s23)/5029285 - (4752*s34)/1005857)*f[2289] + 
    ((-494745883136*s23)/96788589825 - (92327925888*s34)/45168008585)*
     f[2292] + ((-2627552*s23)/5029285 - (135828*s34)/1005857)*f[2300] + 
    ((-33472*s23)/14167 + (2178*s34)/14167)*f[2320] + 
    ((31530624*s23)/278622389 + (8149680*s34)/278622389)*f[2575] + 
    ((4243434942040544*s23)/6943903799814975 + (230610502586112*s34)/
       462926919987665)*f[2578] + ((2627552*s23)/5029285 + 
      (135828*s34)/1005857)*f[2579] - (s23*f[2606])/2 + 
    ((57915*s23)/56668 - (3267*s34)/28334)*f[2816] + 
    ((6449590496*s23)/10309028393 + (20956320*s34)/10309028393)*f[3147] + 
    ((11863656446069072*s23)/595191754269855 + (150589109290752*s34)/
       462926919987665)*f[3150] - (s23*f[3151])/2 - (s23*f[3158])/2 + 
    ((115830*s23)/14167 - (13068*s34)/14167)*f[3295], 
   (-1925943847*s23*f[1717])/293776966 - (s34*f[1718])/3 - 
    (108790494227055356*s23*f[1720])/115404261934675 - (4*s23*f[1721])/3 + 
    (45163521*s23*f[1728])/1285676 + (39351168595221047*s23*f[1755])/
     349165675169640 + (39351168595221047*s23*f[1865])/69833135033928 + 
    (s23*f[2004])/3 - (239775052*s23*f[2006])/655613 + 
    (6970205*s23*f[2041])/59568 - (932260880207761*s23*f[2289])/
     6466031021660 - (14895670987960907626*s23*f[2292])/4269957691582975 - 
    (640037860372921*s23*f[2300])/2771156152140 - (478791863003*s23*f[2320])/
     27321257838 - (2040185*s23*f[2327])/79424 + (108801325*s23*f[2437])/
     238272 + (230963899450121*s23*f[2575])/25587008471426 - 
    (976963*s23*f[2576])/7446 - (158488946282685249375832*s23*f[2578])/
     393865167429305196975 + (1260442604163527*s23*f[2579])/5542312304280 - 
    (8277*s23*f[2606])/4964 - (97*s23*f[2723])/48 + 
    (515220206787*s23*f[2816])/36428343784 + (2639042951409390*s23*f[3147])/
     3313517597049667 + (2227884451203001132*s23*f[3150])/
     3751096832660049495 + (s23*f[3151])/2 + (105*s23*f[3158])/1241 - 
    (821*s23*f[3185])/288 + (132341287660777*s23*f[3295])/1311420376224, 
   ((-1398043881*s23)/293776966 + (4563*s34)/118363)*f[1717] + 
    ((-83319052042986084*s23)/115404261934675 + (2800560855144*s34)/
       316176060095)*f[1720] + ((35847279*s23)/1285676 - (117*s34)/518)*
     f[1728] + ((4440343888592001*s23)/51728248173280 - 
      (260649992*s34)/260516963)*f[1755] + 
    ((4440343888592001*s23)/10345649634656 - (4431448951*s34)/1042067852)*
     f[1865] - (13*s34*f[1958])/16 + (39*s23*f[2005])/4 - 
    (138994398*s23*f[2006])/468295 + (3778785*s23*f[2041])/39712 + 
    ((-186972952420566*s23)/1616507755415 - (1064232*s34)/260516963)*
     f[2289] + ((-12001009963734605494*s23)/4269957691582975 - 
      (6859438957488*s34)/11698514223515)*f[2292] + 
    ((-83985119259639*s23)/461859358690 - (4345614*s34)/37216709)*f[2300] + 
    ((-149447306151*s23)/9107085946 + (487773*s34)/3669253)*f[2320] - 
    (278335*s23*f[2327])/19856 + ((16080791*s23)/39712 + (13*s34)/4)*
     f[2437] + ((90033631630137*s23)/12793504235713 + 
      (260736840*s34)/10309028393)*f[2575] - (258479*s23*f[2576])/2482 + 
    ((-14113143952343316307492*s23)/43762796381033910775 - 
      (33325030287200496*s34)/119898072276805235)*f[2578] + 
    ((166598616709083*s23)/923718717380 + (4345614*s34)/37216709)*f[2579] - 
    (7371*s23*f[2606])/4964 - 4*s23*f[2723] + 
    ((955879895555*s23)/72856687568 - (1463319*s34)/14677012)*f[2816] + 
    ((258395107938786*s23)/473359656721381 + (670466160*s34)/381434050541)*
     f[3147] + ((-62672174921640007776*s23)/8752559276206782155 - 
      (18746367066952200*s34)/23979614455361047)*f[3150] - 
    (117*s23*f[3158])/1241 - s23*f[3185] + 
    ((443788375480*s23)/4553542973 + (119687763*s34)/29354024)*f[3295] - 
    (13*s23*f[3388])/16, (-15394*s34*f[1720])/44905 + 
    (15394*s23*f[2006])/44905 + (15394*s23*f[2578])/44905 - 
    (15394*s23*f[3150])/44905, ((60498271*s23)/146888483 - (3510*s34)/118363)*
     f[1717] - (s34*f[1718])/3 + ((2690483087574008*s23)/23080852386935 - 
      (225719790784*s34)/316176060095)*f[1720] - (4*s23*f[1721])/3 + 
    ((-3661065*s23)/642838 + (45*s34)/259)*f[1728] + 
    ((-3800731936896395*s23)/279332540135712 + (102330*s34)/260516963)*
     f[1755] + ((-19003659684481975*s23)/279332540135712 + 
      (511650*s34)/260516963)*f[1865] + (s23*f[2004])/3 + 
    (30435558*s23*f[2006])/468295 - (2550503*s23*f[2041])/119136 + 
    ((32552387784571*s23)/1293206204332 + (818640*s34)/260516963)*f[2289] + 
    ((108542170645977976*s23)/170798307663319 + (3181116719232*s34)/
       2339702844703)*f[2292] + ((19552201998805*s23)/554231230428 + 
      (3342780*s34)/37216709)*f[2300] + 
    ((88823087027*s23)/13660628919 - (375210*s34)/3669253)*f[2320] - 
    (526381*s23*f[2327])/79424 - (33400745*s23*f[2437])/238272 + 
    ((-35174908546111*s23)/25587008471426 - (200566800*s34)/10309028393)*
     f[2575] + (79195*s23*f[2576])/3723 + 
    ((5222267617896440590012*s23)/78773033485861039395 - 
      (7945580043648768*s34)/23979614455361047)*f[2578] + 
    ((-40790209265183*s23)/1108462460856 - (3342780*s34)/37216709)*f[2579] + 
    (879*s23*f[2606])/2482 - (97*s23*f[2723])/48 + 
    ((-70608915135*s23)/18214171892 + (562815*s34)/7338506)*f[2816] + 
    ((-1224098564407575*s23)/3313517597049667 - (515743200*s34)/381434050541)*
     f[3147] + ((260279103133367017324*s23)/26257677828620346465 - 
      (5188479311017728*s34)/23979614455361047)*f[3150] + (s23*f[3151])/2 + 
    (87*s23*f[3158])/1241 - (821*s23*f[3185])/288 + 
    ((-56712867011639*s23)/1311420376224 + (2251260*s34)/3669253)*f[3295], 
   ((107541837*s23)/146888483 - (702*s34)/118363)*f[1717] + 
    ((12818315698920936*s23)/115404261934675 - (430855516176*s34)/
       316176060095)*f[1720] + ((-2757483*s23)/642838 + (9*s34)/259)*
     f[1728] + ((-341564914507077*s23)/25864124086640 + 
      (260557895*s34)/521033926)*f[1755] + 
    ((-341564914507077*s23)/5172824817328 + (260619293*s34)/260516963)*
     f[1865] + (s34*f[1958])/8 - (3*s23*f[2005])/2 + 
    (149603796*s23*f[2006])/3278065 - (297549*s23*f[2041])/19856 + 
    ((28765069603164*s23)/1616507755415 + (163728*s34)/260516963)*f[2289] + 
    ((1838036684578227836*s23)/4269957691582975 + (1055298301152*s34)/
       11698514223515)*f[2292] + ((6460393789203*s23)/230929679345 + 
      (668556*s34)/37216709)*f[2300] + ((11495946627*s23)/4553542973 - 
      (75042*s34)/3669253)*f[2320] + (24847*s23*f[2327])/9928 + 
    ((-1209491*s23)/19856 - s34/2)*f[2437] + 
    ((-13851327943098*s23)/12793504235713 - (40113360*s34)/10309028393)*
     f[2575] + (19883*s23*f[2576])/1241 + 
    ((2085366539629598217128*s23)/43762796381033910775 + 
      (5126927736492384*s34)/119898072276805235)*f[2578] + 
    ((-12815278208391*s23)/461859358690 - (668556*s34)/37216709)*f[2579] + 
    (567*s23*f[2606])/2482 + 2*s23*f[2723] + 
    ((-73529222735*s23)/36428343784 + (112563*s34)/7338506)*f[2816] + 
    ((-39753093529044*s23)/473359656721381 - (103148640*s34)/381434050541)*
     f[3147] + ((9641873064867693504*s23)/8752559276206782155 + 
      (2884056471838800*s34)/23979614455361047)*f[3150] + 
    (18*s23*f[3158])/1241 + (s23*f[3185])/2 + 
    ((-133397816551*s23)/9107085946 - (9206751*s34)/14677012)*f[3295] + 
    (s23*f[3388])/8, (-153408*s34*f[1720])/44905 + 
    (153408*s23*f[2006])/44905 + (153408*s23*f[2578])/44905 - 
    (153408*s23*f[3150])/44905, (s34*f[1755])/2 - (s23*f[2041])/2 - 
    (117504*s23*f[2292])/44905 + (s23*f[2327])/2 + (5*s23*f[2437])/2 - 
    (117504*s23*f[2578])/44905 + (5*s23*f[2723])/2 + (s23*f[3185])/2, 
   (7752*s34*f[1720])/6415 - (7752*s23*f[2006])/6415 - 
    (7752*s23*f[2578])/6415 + (7752*s23*f[3150])/6415, 
   (44064*s34*f[1720])/44905 - (44064*s23*f[2006])/44905 - 
    (44064*s23*f[2578])/44905 + (44064*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, ((803481911*s23)/146888483 + (4212*s34)/118363)*f[1717] + 
    (s34*f[1718])/3 + ((17894468916987256*s23)/23080852386935 + 
      (568478327472*s34)/316176060095)*f[1720] + (4*s23*f[1721])/3 + 
    ((-18492273*s23)/642838 - (54*s34)/259)*f[1728] + 
    ((-25796476628937613*s23)/279332540135712 - (261499331*s34)/2084135704)*
     f[1755] + ((-128982383144688065*s23)/279332540135712 - 
      (1307496655*s34)/2084135704)*f[1865] - (s23*f[2004])/3 + 
    (215508526*s23*f[2006])/655613 - (12460993*s23*f[2041])/119136 + 
    ((156356745016721*s23)/1293206204332 - (982368*s34)/260516963)*f[2289] + 
    ((2571929950426935424*s23)/853991538316595 - (19086700315392*s34)/
       11698514223515)*f[2292] + ((103284685402919*s23)/554231230428 - 
      (4011336*s34)/37216709)*f[2300] + 
    ((188248711339*s23)/13660628919 + (450252*s34)/3669253)*f[2320] + 
    (2353*s23*f[2327])/79424 - (124574635*s23*f[2437])/238272 + 
    ((-200031250966505*s23)/25587008471426 + (240680160*s34)/10309028393)*
     f[2575] + (400019*s23*f[2576])/3723 + 
    ((3376383670068256929356*s23)/11253290497980148485 + 
      (47673480261892608*s34)/119898072276805235)*f[2578] + 
    ((-208175457882733*s23)/1108462460856 + (4011336*s34)/37216709)*f[2579] + 
    (2919*s23*f[2606])/2482 + (565*s23*f[2723])/48 + 
    ((-206462883231*s23)/18214171892 - (337689*s34)/3669253)*f[2816] + 
    ((-977002251233565*s23)/3313517597049667 + (618891840*s34)/381434050541)*
     f[3147] + ((472981933781480910692*s23)/26257677828620346465 + 
      (31130875866106368*s34)/119898072276805235)*f[3150] - (s23*f[3151])/2 - 
    (321*s23*f[3158])/1241 + (353*s23*f[3185])/288 + 
    ((-126322128072181*s23)/1311420376224 - (2701512*s34)/3669253)*f[3295], 
   ((-430167348*s23)/146888483 + (2808*s34)/118363)*f[1717] + 
    ((-51273262795683744*s23)/115404261934675 + (1723422064704*s34)/
       316176060095)*f[1720] + ((5514966*s23)/321419 - (36*s34)/259)*
     f[1728] + ((341564914507077*s23)/6466031021660 - 
      (260680691*s34)/521033926)*f[1755] + 
    ((341564914507077*s23)/1293206204332 - (1303403455*s34)/521033926)*
     f[1865] - (s34*f[1958])/2 + 6*s23*f[2005] - (598772592*s23*f[2006])/
     3278065 + (290103*s23*f[2041])/4964 + 
    ((-115060278412656*s23)/1616507755415 - (654912*s34)/260516963)*f[2289] + 
    ((-7387994414296994384*s23)/4269957691582975 - (4221193204608*s34)/
       11698514223515)*f[2292] + ((-25841575156812*s23)/230929679345 - 
      (2674224*s34)/37216709)*f[2300] + 
    ((-45983786508*s23)/4553542973 + (300168*s34)/3669253)*f[2320] - 
    (10562*s23*f[2327])/1241 + ((1239275*s23)/4964 + 2*s34)*f[2437] + 
    ((55405311772392*s23)/12793504235713 + (160453440*s34)/10309028393)*
     f[2575] - (79532*s23*f[2576])/1241 + 
    ((-8713640455019011465952*s23)/43762796381033910775 - 
      (20507710945969536*s34)/119898072276805235)*f[2578] + 
    ((25630556416782*s23)/230929679345 + (2674224*s34)/37216709)*f[2579] - 
    (1134*s23*f[2606])/1241 - 2*s23*f[2723] + 
    ((73529222735*s23)/9107085946 - (225126*s34)/3669253)*f[2816] + 
    ((159012374116176*s23)/473359656721381 + (412594560*s34)/381434050541)*
     f[3147] + ((-38567492259470774016*s23)/8752559276206782155 - 
      (11536225887355200*s34)/23979614455361047)*f[3150] - 
    (72*s23*f[3158])/1241 - (s23*f[3185])/2 + 
    ((547251895123*s23)/9107085946 + (9206751*s34)/3669253)*f[3295] - 
    (s23*f[3388])/2, (156468*s34*f[1720])/44905 - 
    (156468*s23*f[2006])/44905 - (156468*s23*f[2578])/44905 + 
    (156468*s23*f[3150])/44905, 
   ((-215083674*s23)/146888483 + (1404*s34)/118363)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 + (861711032352*s34)/
       316176060095)*f[1720] + ((2757483*s23)/321419 - (18*s34)/259)*
     f[1728] + ((341564914507077*s23)/12932062043320 - 
      (260598827*s34)/521033926)*f[1755] + 
    ((341564914507077*s23)/2586412408664 - (781960209*s34)/521033926)*
     f[1865] - (s34*f[1958])/4 + 3*s23*f[2005] - (299326728*s23*f[2006])/
     3278065 + (292585*s23*f[2041])/9928 + 
    ((-57530139206328*s23)/1616507755415 - (327456*s34)/260516963)*f[2289] + 
    ((-3688022594484483352*s23)/4269957691582975 - (2110596602304*s34)/
       11698514223515)*f[2292] + ((-12920787578406*s23)/230929679345 - 
      (1337112*s34)/37216709)*f[2300] + 
    ((-22991893254*s23)/4553542973 + (150084*s34)/3669253)*f[2320] - 
    (22365*s23*f[2327])/4964 + ((1229347*s23)/9928 + s34)*f[2437] + 
    ((27702655886196*s23)/12793504235713 + (80226720*s34)/10309028393)*
     f[2575] - (39766*s23*f[2576])/1241 + 
    ((-4294791178092735966736*s23)/43762796381033910775 - 
      (10253855472984768*s34)/119898072276805235)*f[2578] + 
    ((12815278208391*s23)/230929679345 + (1337112*s34)/37216709)*f[2579] - 
    (567*s23*f[2606])/1241 - 2*s23*f[2723] + 
    ((73529222735*s23)/18214171892 - (112563*s34)/3669253)*f[2816] + 
    ((79506187058088*s23)/473359656721381 + (206297280*s34)/381434050541)*
     f[3147] + ((-19283746129735387008*s23)/8752559276206782155 - 
      (5768112943677600*s34)/23979614455361047)*f[3150] - 
    (36*s23*f[3158])/1241 - (s23*f[3185])/2 + 
    ((271349176075*s23)/9107085946 + (9206751*s34)/7338506)*f[3295] - 
    (s23*f[3388])/4, (-147696*s34*f[1720])/44905 + 
    (147696*s23*f[2006])/44905 + (147696*s23*f[2578])/44905 - 
    (147696*s23*f[3150])/44905, (-117504*s34*f[1720])/44905 + 
    (117504*s23*f[2006])/44905 + (117504*s23*f[2578])/44905 - 
    (117504*s23*f[3150])/44905, 0, 0, 0, 
   ((430167348*s23)/146888483 - (2808*s34)/118363)*f[1717] + 
    ((51273262795683744*s23)/115404261934675 - (1723422064704*s34)/
       316176060095)*f[1720] + ((-5514966*s23)/321419 + (36*s34)/259)*
     f[1728] + ((-341564914507077*s23)/6466031021660 + 
      (260844419*s34)/1042067852)*f[1755] + 
    ((-341564914507077*s23)/1293206204332 + (2867323873*s34)/1042067852)*
     f[1865] + (s34*f[1958])/2 - 6*s23*f[2005] + (85530432*s23*f[2006])/
     468295 - (144431*s23*f[2041])/2482 + 
    ((115060278412656*s23)/1616507755415 + (654912*s34)/260516963)*f[2289] + 
    ((7393193103238409024*s23)/4269957691582975 + (4221193204608*s34)/
       11698514223515)*f[2292] + ((25841575156812*s23)/230929679345 + 
      (2674224*s34)/37216709)*f[2300] + 
    ((45983786508*s23)/4553542973 - (300168*s34)/3669253)*f[2320] + 
    (41007*s23*f[2327])/4964 + ((-1246721*s23)/4964 - 2*s34)*f[2437] + 
    ((-55405311772392*s23)/12793504235713 - (160453440*s34)/10309028393)*
     f[2575] + (79532*s23*f[2576])/1241 + 
    ((8766126573756278191232*s23)/43762796381033910775 + 
      (20507710945969536*s34)/119898072276805235)*f[2578] + 
    ((-25630556416782*s23)/230929679345 - (2674224*s34)/37216709)*f[2579] + 
    (1134*s23*f[2606])/1241 + (s23*f[2723])/2 + 
    ((-73529222735*s23)/9107085946 + (225126*s34)/3669253)*f[2816] + 
    ((-159012374116176*s23)/473359656721381 - (412594560*s34)/381434050541)*
     f[3147] + ((38567492259470774016*s23)/8752559276206782155 + 
      (11536225887355200*s34)/23979614455361047)*f[3150] + 
    (72*s23*f[3158])/1241 + (s23*f[3185])/4 + 
    ((-1089950247273*s23)/18214171892 - (9206751*s34)/3669253)*f[3295] + 
    (s23*f[3388])/2, (175008*s34*f[1720])/44905 - 
    (175008*s23*f[2006])/44905 - (175008*s23*f[2578])/44905 + 
    (175008*s23*f[3150])/44905, (14688*s34*f[1720])/8981 - 
    (14688*s23*f[2006])/8981 - (14688*s23*f[2578])/8981 + 
    (14688*s23*f[3150])/8981, 0, (-28176*s34*f[1720])/8981 + 
    (28176*s23*f[2006])/8981 + (28176*s23*f[2578])/8981 - 
    (28176*s23*f[3150])/8981, 
   ((1773902171*s23)/587553932 - (4212*s34)/118363)*f[1717] + 
    (s23/2 + s34/6)*f[1718] + ((603920818103890306*s23)/1269446881281425 - 
      (2654078559264*s34)/316176060095)*f[1720] - (2*s23*f[1721])/3 + 
    ((3*s23)/2 + s34/2)*f[1724] + ((-50594409*s23)/2571352 + (54*s34)/259)*
     f[1728] + ((-3475334187749548807*s23)/61453158829856640 + 
      (781796481*s34)/521033926)*f[1755] + 
    ((-3475334187749548807*s23)/12290631765971328 + 
      (3908982405*s34)/521033926)*f[1865] - (9*s23*f[2003])/457 + 
    (6176657350753*s23*f[2006])/32957665510 - (320533259*s23*f[2041])/
     5241984 + ((22482011388346619*s23)/284505364953040 + 
      (982368*s34)/260516963)*f[2289] + (s23*f[2290])/3 + 
    ((262364012966418722138*s23)/140908603822238175 + 
      (19086700315392*s34)/11698514223515)*f[2292] + 
    ((15717530543558429*s23)/121930870694160 + (4011336*s34)/37216709)*
     f[2300] + ((623198273107*s23)/54642515676 - (450252*s34)/3669253)*
     f[2320] + (249727573*s23*f[2327])/10483968 - (1991641285*s23*f[2437])/
     10483968 + ((-5176185508870843*s23)/1125828372742744 - 
      (240680160*s34)/10309028393)*f[2575] + (1091543*s23*f[2576])/14892 + 
    ((1023279317110051085102147*s23)/4332516841722357166725 - 
      (47673480261892608*s34)/119898072276805235)*f[2578] + 
    ((-30481974850748503*s23)/243861741388320 - (4011336*s34)/37216709)*
     f[2579] + (11133*s23*f[2606])/9928 - (5923*s23*f[2723])/704 + 
    ((-614091187161*s23)/72856687568 + (337689*s34)/3669253)*f[2816] - 
    s23*f[2868] + ((-116834687938825347*s23)/145794774270185348 - 
      (618891840*s34)/381434050541)*f[3147] + 
    ((-2940049655032266659453*s23)/288834456114823811115 - 
      (31130875866106368*s34)/119898072276805235)*f[3150] - 
    (3*s23*f[3151])/88 + (177*s23*f[3158])/1241 + (7577*s23*f[3185])/4224 + 
    ((-1066810864799693*s23)/19234165517952 + (2701512*s34)/3669253)*
     f[3295] - (3*s23*f[3388])/8, (s34*f[1755])/8 + (s34*f[1865])/8 - 
    (408*s23*f[2006])/44905 - (s23*f[2041])/8 - (4488*s23*f[2292])/6415 + 
    (s23*f[2327])/8 + (s23*f[2437])/2 - (31824*s23*f[2578])/44905 + 
    (s23*f[2723])/2 + (s23*f[3185])/8 + (s23*f[3295])/8, 
   (15705*s34*f[1720])/8981 - (15705*s23*f[2006])/8981 - 
    (15705*s23*f[2578])/8981 + (15705*s23*f[3150])/8981, 
   ((322625511*s23)/293776966 - (1053*s34)/118363)*f[1717] + 
    ((19277803735793244*s23)/115404261934675 - (657774184632*s34)/
       316176060095)*f[1720] + ((-8272449*s23)/1285676 + (27*s34)/518)*
     f[1728] + ((-1031160774542891*s23)/51728248173280 + 
      (260578361*s34)/521033926)*f[1755] + 
    ((-1031160774542891*s23)/10345649634656 + (1303198795*s34)/1042067852)*
     f[1865] + (3*s34*f[1958])/16 - (3*s23*f[2005])/4 + 
    (225894894*s23*f[2006])/3278065 - (882719*s23*f[2041])/39712 - 
    (s23*f[2244])/8 + ((43147604404746*s23)/1616507755415 + 
      (245592*s34)/260516963)*f[2289] + 
    ((2763029639531355594*s23)/4269957691582975 + (3708765869808*s34)/
       11698514223515)*f[2292] + ((19381181367609*s23)/461859358690 + 
      (1002834*s34)/37216709)*f[2300] + 
    ((34487839881*s23)/9107085946 - (112563*s34)/3669253)*f[2320] + 
    (69577*s23*f[2327])/19856 + ((-3668185*s23)/39712 - s34/4)*f[2437] + 
    ((-20776991914647*s23)/12793504235713 - (60170040*s34)/10309028393)*
     f[2575] + (59649*s23*f[2576])/2482 + 
    ((3185964467898961791132*s23)/43762796381033910775 - 
      (5382116175402576*s34)/119898072276805235)*f[2578] + 
    ((-38445834625173*s23)/923718717380 - (1002834*s34)/37216709)*f[2579] + 
    (1701*s23*f[2606])/4964 + (3*s23*f[2723])/2 + 
    ((-220587668205*s23)/72856687568 + (337689*s34)/14677012)*f[2816] + 
    ((-647690558297796*s23)/3313517597049667 - (154722960*s34)/381434050541)*
     f[3147] + ((-738542136960281776*s23)/1250365610886683165 + 
      (2021661868579272*s34)/119898072276805235)*f[3150] + 
    (27*s23*f[3158])/1241 + (s23*f[3185])/2 + 
    ((-98909976670*s23)/4553542973 - (5604735*s34)/29354024)*f[3295] + 
    (3*s23*f[3388])/16, (10200*s34*f[1720])/8981 - (10200*s23*f[2006])/8981 - 
    (10200*s23*f[2578])/8981 + (10200*s23*f[3150])/8981, 
   (68748*s34*f[1720])/44905 - (68748*s23*f[2006])/44905 - 
    (68748*s23*f[2578])/44905 + (68748*s23*f[3150])/44905, 0, 0, 0, 0, 
   ((-215083674*s23)/146888483 + (1404*s34)/118363)*f[1717] + 
    ((-25586301210430032*s23)/115404261934675 + (1229420164128*s34)/
       316176060095)*f[1720] + ((2757483*s23)/321419 - (18*s34)/259)*
     f[1728] + ((169974203375831*s23)/6466031021660 - 
      (260598827*s34)/521033926)*f[1755] + 
    ((169974203375831*s23)/1293206204332 - (521238586*s34)/260516963)*
     f[1865] - (s34*f[1958])/4 + (9*s23*f[2005])/2 - 
    (301709448*s23*f[2006])/3278065 + (292585*s23*f[2041])/9928 - 
    (s23*f[2244])/8 + ((-57530139206328*s23)/1616507755415 - 
      (327456*s34)/260516963)*f[2289] + 
    ((-3687246670761884152*s23)/4269957691582975 + (15221815776*s34)/
       11698514223515)*f[2292] + ((-12920787578406*s23)/230929679345 - 
      (1337112*s34)/37216709)*f[2300] + 
    ((-22991893254*s23)/4553542973 + (150084*s34)/3669253)*f[2320] - 
    (22365*s23*f[2327])/4964 + ((1234311*s23)/9928 + (3*s34)/2)*f[2437] + 
    ((27702655886196*s23)/12793504235713 + (80226720*s34)/10309028393)*
     f[2575] - (39766*s23*f[2576])/1241 + 
    ((-4341848757112704951856*s23)/43762796381033910775 - 
      (4665272650625184*s34)/23979614455361047)*f[2578] + 
    ((12815278208391*s23)/230929679345 + (1337112*s34)/37216709)*f[2579] - 
    (567*s23*f[2606])/1241 - 2*s23*f[2723] + 
    ((73529222735*s23)/18214171892 - (112563*s34)/3669253)*f[2816] + 
    ((326260233163782*s23)/3313517597049667 + (206297280*s34)/381434050541)*
     f[3147] + ((-811975055380158704*s23)/250073122177336633 - 
      (48449326388599728*s34)/119898072276805235)*f[3150] - 
    (36*s23*f[3158])/1241 - (s23*f[3185])/2 + 
    ((271349176075*s23)/9107085946 + (29421261*s34)/14677012)*f[3295] - 
    (s23*f[3388])/4, (-164148*s34*f[1720])/44905 + 
    (164148*s23*f[2006])/44905 + (164148*s23*f[2578])/44905 - 
    (164148*s23*f[3150])/44905, (-102408*s34*f[1720])/44905 + 
    (102408*s23*f[2006])/44905 + (102408*s23*f[2578])/44905 - 
    (102408*s23*f[3150])/44905, 0, (82296*s34*f[1720])/44905 - 
    (82296*s23*f[2006])/44905 - (82296*s23*f[2578])/44905 + 
    (82296*s23*f[3150])/44905, 
   ((-967876533*s23)/293776966 + (3159*s34)/118363)*f[1717] + 
    ((-57715974103418772*s23)/115404261934675 + (1693710401608*s34)/
       316176060095)*f[1720] + ((24817347*s23)/1285676 - (81*s34)/518)*
     f[1728] + ((9235184753734399*s23)/155184744519840 - 
      (1824723905*s34)/3126203556)*f[1755] + 
    ((9235184753734399*s23)/31036948903968 - (782011374*s34)/260516963)*
     f[1865] - (19*s34*f[1958])/48 + (23*s23*f[2005])/4 - 
    (671906586*s23*f[2006])/3278065 + (7835263*s23*f[2041])/119136 - 
    (s23*f[2244])/12 + ((-129442813214238*s23)/1616507755415 - 
      (736776*s34)/260516963)*f[2289] + 
    ((-8310737190454584462*s23)/4269957691582975 - (6166054633904*s34)/
       11698514223515)*f[2292] + ((-58143544102827*s23)/461859358690 - 
      (3008502*s34)/37216709)*f[2300] + 
    ((-103463519643*s23)/9107085946 + (337689*s34)/3669253)*f[2320] - 
    (571589*s23*f[2327])/59568 + ((33470353*s23)/119136 + (23*s34)/12)*
     f[2437] + ((62330975743941*s23)/12793504235713 + 
      (180510120*s34)/10309028393)*f[2575] - (178947*s23*f[2576])/2482 + 
    ((-9756761774418841387636*s23)/43762796381033910775 - 
      (2871233925490992*s34)/23979614455361047)*f[2578] + 
    ((115337503875519*s23)/923718717380 + (3008502*s34)/37216709)*f[2579] - 
    (5103*s23*f[2606])/4964 - (11*s23*f[2723])/6 + 
    ((1948860670061*s23)/218570062704 - (1013067*s34)/14677012)*f[2816] + 
    ((1405744496993442*s23)/3313517597049667 + (464168880*s34)/381434050541)*
     f[3147] + ((-3196986421673529344*s23)/750219366532009899 - 
      (51818762836231848*s34)/119898072276805235)*f[3150] - 
    (81*s23*f[3158])/1241 - (7*s23*f[3185])/12 + 
    ((3665490648499*s23)/54642515676 + (68183747*s34)/29354024)*f[3295] - 
    (19*s23*f[3388])/48, (-5022*s34*f[1720])/8981 + (5022*s23*f[2006])/8981 + 
    (5022*s23*f[2578])/8981 - (5022*s23*f[3150])/8981, 
   (-4896*s34*f[1720])/6415 + (4896*s23*f[2006])/6415 + 
    (4896*s23*f[2578])/6415 - (4896*s23*f[3150])/6415, 0, 
   (18268*s34*f[1720])/44905 - (18268*s23*f[2006])/44905 - 
    (18268*s23*f[2578])/44905 + (18268*s23*f[3150])/44905, 
   (-44311*s34*f[1720])/89810 + (44311*s23*f[2006])/89810 + 
    (44311*s23*f[2578])/89810 - (44311*s23*f[3150])/89810, 0, 
   (1925943847*s23*f[1717])/293776966 + (s34*f[1718])/3 + 
    (108790494227055356*s23*f[1720])/115404261934675 + (4*s23*f[1721])/3 - 
    (45163521*s23*f[1728])/1285676 - (39351168595221047*s23*f[1755])/
     349165675169640 - (39351168595221047*s23*f[1865])/69833135033928 - 
    (s23*f[2004])/3 + (239775052*s23*f[2006])/655613 - 
    (6970205*s23*f[2041])/59568 + (932260880207761*s23*f[2289])/
     6466031021660 + (14895670987960907626*s23*f[2292])/4269957691582975 + 
    (640037860372921*s23*f[2300])/2771156152140 + (478791863003*s23*f[2320])/
     27321257838 + (2040185*s23*f[2327])/79424 - (108801325*s23*f[2437])/
     238272 - (230963899450121*s23*f[2575])/25587008471426 + 
    (976963*s23*f[2576])/7446 + (158488946282685249375832*s23*f[2578])/
     393865167429305196975 - (1260442604163527*s23*f[2579])/5542312304280 + 
    (8277*s23*f[2606])/4964 + (97*s23*f[2723])/48 - 
    (515220206787*s23*f[2816])/36428343784 - (2639042951409390*s23*f[3147])/
     3313517597049667 - (2227884451203001132*s23*f[3150])/
     3751096832660049495 - (s23*f[3151])/2 - (105*s23*f[3158])/1241 + 
    (821*s23*f[3185])/288 - (132341287660777*s23*f[3295])/1311420376224, 
   ((107541837*s23)/146888483 - (702*s34)/118363)*f[1717] + 
    ((12818315698920936*s23)/115404261934675 - (430855516176*s34)/
       316176060095)*f[1720] + ((-2757483*s23)/642838 + (9*s34)/259)*
     f[1728] + ((-341564914507077*s23)/25864124086640 + 
      (260680691*s34)/2084135704)*f[1755] + 
    ((-341564914507077*s23)/5172824817328 + (1303403455*s34)/2084135704)*
     f[1865] + (s34*f[1958])/8 - (3*s23*f[2005])/2 + 
    (149693148*s23*f[2006])/3278065 - (290103*s23*f[2041])/19856 + 
    ((28765069603164*s23)/1616507755415 + (163728*s34)/260516963)*f[2289] + 
    ((1846998603574248596*s23)/4269957691582975 + (1055298301152*s34)/
       11698514223515)*f[2292] + ((6460393789203*s23)/230929679345 + 
      (668556*s34)/37216709)*f[2300] + ((11495946627*s23)/4553542973 - 
      (75042*s34)/3669253)*f[2320] + (5281*s23*f[2327])/2482 + 
    ((-1239275*s23)/19856 - s34/2)*f[2437] + 
    ((-13851327943098*s23)/12793504235713 - (40113360*s34)/10309028393)*
     f[2575] + (19883*s23*f[2576])/1241 + 
    ((2178410113754752866488*s23)/43762796381033910775 + 
      (5126927736492384*s34)/119898072276805235)*f[2578] + 
    ((-12815278208391*s23)/461859358690 - (668556*s34)/37216709)*f[2579] + 
    (567*s23*f[2606])/2482 + (s23*f[2723])/2 + 
    ((-73529222735*s23)/36428343784 + (112563*s34)/7338506)*f[2816] + 
    ((-39753093529044*s23)/473359656721381 - (103148640*s34)/381434050541)*
     f[3147] + ((9641873064867693504*s23)/8752559276206782155 + 
      (2884056471838800*s34)/23979614455361047)*f[3150] + 
    (18*s23*f[3158])/1241 + (s23*f[3185])/8 + 
    ((-547251895123*s23)/36428343784 - (9206751*s34)/14677012)*f[3295] + 
    (s23*f[3388])/8, (43818*s34*f[1720])/44905 - (43818*s23*f[2006])/44905 - 
    (43818*s23*f[2578])/44905 + (43818*s23*f[3150])/44905, 0, 
   ((-107541837*s23)/146888483 + (702*s34)/118363)*f[1717] + 
    ((-12818315698920936*s23)/115404261934675 + (430855516176*s34)/
       316176060095)*f[1720] + ((2757483*s23)/642838 - (9*s34)/259)*f[1728] + 
    ((341564914507077*s23)/25864124086640 - (260557895*s34)/521033926)*
     f[1755] + ((341564914507077*s23)/5172824817328 - 
      (260619293*s34)/260516963)*f[1865] - (s34*f[1958])/8 + 
    (3*s23*f[2005])/2 - (149603796*s23*f[2006])/3278065 + 
    (297549*s23*f[2041])/19856 + ((-28765069603164*s23)/1616507755415 - 
      (163728*s34)/260516963)*f[2289] + 
    ((-1838036684578227836*s23)/4269957691582975 - (1055298301152*s34)/
       11698514223515)*f[2292] + ((-6460393789203*s23)/230929679345 - 
      (668556*s34)/37216709)*f[2300] + ((-11495946627*s23)/4553542973 + 
      (75042*s34)/3669253)*f[2320] - (24847*s23*f[2327])/9928 + 
    ((1209491*s23)/19856 + s34/2)*f[2437] + 
    ((13851327943098*s23)/12793504235713 + (40113360*s34)/10309028393)*
     f[2575] - (19883*s23*f[2576])/1241 + 
    ((-2085366539629598217128*s23)/43762796381033910775 - 
      (5126927736492384*s34)/119898072276805235)*f[2578] + 
    ((12815278208391*s23)/461859358690 + (668556*s34)/37216709)*f[2579] - 
    (567*s23*f[2606])/2482 - 2*s23*f[2723] + 
    ((73529222735*s23)/36428343784 - (112563*s34)/7338506)*f[2816] + 
    ((39753093529044*s23)/473359656721381 + (103148640*s34)/381434050541)*
     f[3147] + ((-9641873064867693504*s23)/8752559276206782155 - 
      (2884056471838800*s34)/23979614455361047)*f[3150] - 
    (18*s23*f[3158])/1241 - (s23*f[3185])/2 + 
    ((133397816551*s23)/9107085946 + (9206751*s34)/14677012)*f[3295] - 
    (s23*f[3388])/8, (11832*s34*f[1720])/44905 - (11832*s23*f[2006])/44905 - 
    (11832*s23*f[2578])/44905 + (11832*s23*f[3150])/44905, 0, 
   (-7752*s34*f[1720])/6415 + (7752*s23*f[2006])/6415 + 
    (7752*s23*f[2578])/6415 - (7752*s23*f[3150])/6415, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-1925943847*s23*f[1717])/146888483 - (2*s34*f[1718])/3 - 
    (217580988454110712*s23*f[1720])/115404261934675 - (8*s23*f[1721])/3 + 
    (45163521*s23*f[1728])/642838 + (39351168595221047*s23*f[1755])/
     174582837584820 + (39351168595221047*s23*f[1865])/34916567516964 + 
    (2*s23*f[2004])/3 - (479550104*s23*f[2006])/655613 + 
    (6970205*s23*f[2041])/29784 - (932260880207761*s23*f[2289])/
     3233015510830 - (29791341975921815252*s23*f[2292])/4269957691582975 - 
    (640037860372921*s23*f[2300])/1385578076070 - (478791863003*s23*f[2320])/
     13660628919 - (2040185*s23*f[2327])/39712 + (108801325*s23*f[2437])/
     119136 + (230963899450121*s23*f[2575])/12793504235713 - 
    (976963*s23*f[2576])/3723 - (316977892565370498751664*s23*f[2578])/
     393865167429305196975 + (1260442604163527*s23*f[2579])/2771156152140 - 
    (8277*s23*f[2606])/2482 - (97*s23*f[2723])/24 + 
    (515220206787*s23*f[2816])/18214171892 + (5278085902818780*s23*f[3147])/
     3313517597049667 + (4455768902406002264*s23*f[3150])/
     3751096832660049495 + s23*f[3151] + (210*s23*f[3158])/1241 - 
    (821*s23*f[3185])/144 + (132341287660777*s23*f[3295])/655710188112, 
   ((215083674*s23)/146888483 - (1404*s34)/118363)*f[1717] + 
    ((25636631397841872*s23)/115404261934675 - (861711032352*s34)/
       316176060095)*f[1720] + ((-2757483*s23)/321419 + (18*s34)/259)*
     f[1728] + ((-341564914507077*s23)/12932062043320 + 
      (40932*s34)/260516963)*f[1755] + 
    ((-341564914507077*s23)/2586412408664 + (260721623*s34)/260516963)*
     f[1865] + (s34*f[1958])/4 - 3*s23*f[2005] + (299445864*s23*f[2006])/
     3278065 - (287621*s23*f[2041])/9928 + 
    ((57530139206328*s23)/1616507755415 + (327456*s34)/260516963)*f[2289] + 
    ((3699971819812511032*s23)/4269957691582975 + (2110596602304*s34)/
       11698514223515)*f[2292] + ((12920787578406*s23)/230929679345 + 
      (1337112*s34)/37216709)*f[2300] + 
    ((22991893254*s23)/4553542973 - (150084*s34)/3669253)*f[2320] + 
    (19883*s23*f[2327])/4964 + ((-1249203*s23)/9928 - s34)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 - (80226720*s34)/10309028393)*
     f[2575] + (39766*s23*f[2576])/1241 + 
    ((4418849276926275499216*s23)/43762796381033910775 + 
      (10253855472984768*s34)/119898072276805235)*f[2578] + 
    ((-12815278208391*s23)/230929679345 - (1337112*s34)/37216709)*f[2579] + 
    (567*s23*f[2606])/1241 + ((-73529222735*s23)/18214171892 + 
      (112563*s34)/3669253)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 - (206297280*s34)/381434050541)*
     f[3147] + ((19283746129735387008*s23)/8752559276206782155 + 
      (5768112943677600*s34)/23979614455361047)*f[3150] + 
    (36*s23*f[3158])/1241 + ((-137951359524*s23)/4553542973 - 
      (9206751*s34)/7338506)*f[3295] + (s23*f[3388])/4, 
   (54372*s34*f[1720])/44905 - (54372*s23*f[2006])/44905 - 
    (54372*s23*f[2578])/44905 + (54372*s23*f[3150])/44905, 
   ((215083674*s23)/146888483 - (1404*s34)/118363)*f[1717] + 
    ((25636631397841872*s23)/115404261934675 - (861711032352*s34)/
       316176060095)*f[1720] + ((-2757483*s23)/321419 + (18*s34)/259)*
     f[1728] + ((-341564914507077*s23)/12932062043320 + 
      (260557895*s34)/260516963)*f[1755] + 
    ((-341564914507077*s23)/2586412408664 + (521238586*s34)/260516963)*
     f[1865] + (s34*f[1958])/4 - 3*s23*f[2005] + (299207592*s23*f[2006])/
     3278065 - (297549*s23*f[2041])/9928 + 
    ((57530139206328*s23)/1616507755415 + (327456*s34)/260516963)*f[2289] + 
    ((3676073369156455672*s23)/4269957691582975 + (2110596602304*s34)/
       11698514223515)*f[2292] + ((12920787578406*s23)/230929679345 + 
      (1337112*s34)/37216709)*f[2300] + 
    ((22991893254*s23)/4553542973 - (150084*s34)/3669253)*f[2320] + 
    (24847*s23*f[2327])/4964 + ((-1209491*s23)/9928 - s34)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 - (80226720*s34)/10309028393)*
     f[2575] + (39766*s23*f[2576])/1241 + 
    ((4170733079259196434256*s23)/43762796381033910775 + 
      (10253855472984768*s34)/119898072276805235)*f[2578] + 
    ((-12815278208391*s23)/230929679345 - (1337112*s34)/37216709)*f[2579] + 
    (567*s23*f[2606])/1241 + 4*s23*f[2723] + 
    ((-73529222735*s23)/18214171892 + (112563*s34)/3669253)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 - (206297280*s34)/381434050541)*
     f[3147] + ((19283746129735387008*s23)/8752559276206782155 + 
      (5768112943677600*s34)/23979614455361047)*f[3150] + 
    (36*s23*f[3158])/1241 + s23*f[3185] + 
    ((-133397816551*s23)/4553542973 - (9206751*s34)/7338506)*f[3295] + 
    (s23*f[3388])/4, (22032*s34*f[1720])/44905 - (22032*s23*f[2006])/44905 - 
    (22032*s23*f[2578])/44905 + (22032*s23*f[3150])/44905, 
   (15504*s34*f[1720])/6415 - (15504*s23*f[2006])/6415 - 
    (15504*s23*f[2578])/6415 + (15504*s23*f[3150])/6415, 0, 0, 0, 0, 
   ((-215083674*s23)/146888483 + (1404*s34)/118363)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 + (861711032352*s34)/
       316176060095)*f[1720] + ((2757483*s23)/321419 - (18*s34)/259)*
     f[1728] + ((341564914507077*s23)/12932062043320 + 
      (260353235*s34)/1042067852)*f[1755] + 
    ((341564914507077*s23)/2586412408664 - (782369529*s34)/1042067852)*
     f[1865] - (s34*f[1958])/4 + 3*s23*f[2005] - (299505432*s23*f[2006])/
     3278065 + (285139*s23*f[2041])/9928 + 
    ((-57530139206328*s23)/1616507755415 - (327456*s34)/260516963)*f[2289] + 
    ((-3705946432476524872*s23)/4269957691582975 - (2110596602304*s34)/
       11698514223515)*f[2292] + ((-12920787578406*s23)/230929679345 - 
      (1337112*s34)/37216709)*f[2300] + 
    ((-22991893254*s23)/4553542973 + (150084*s34)/3669253)*f[2320] - 
    (9321*s23*f[2327])/2482 + ((1259131*s23)/9928 + s34)*f[2437] + 
    ((27702655886196*s23)/12793504235713 + (80226720*s34)/10309028393)*
     f[2575] - (39766*s23*f[2576])/1241 + 
    ((-4480878326343045265456*s23)/43762796381033910775 - 
      (10253855472984768*s34)/119898072276805235)*f[2578] + 
    ((12815278208391*s23)/230929679345 + (1337112*s34)/37216709)*f[2579] - 
    (567*s23*f[2606])/1241 + s23*f[2723] + 
    ((73529222735*s23)/18214171892 - (112563*s34)/3669253)*f[2816] + 
    ((79506187058088*s23)/473359656721381 + (206297280*s34)/381434050541)*
     f[3147] + ((-19283746129735387008*s23)/8752559276206782155 - 
      (5768112943677600*s34)/23979614455361047)*f[3150] - 
    (36*s23*f[3158])/1241 + (s23*f[3185])/4 + 
    ((556358981069*s23)/18214171892 + (9206751*s34)/7338506)*f[3295] - 
    (s23*f[3388])/4, (190272*s34*f[1720])/44905 - 
    (190272*s23*f[2006])/44905 - (190272*s23*f[2578])/44905 + 
    (190272*s23*f[3150])/44905, (-4080*s34*f[1720])/8981 + 
    (4080*s23*f[2006])/8981 + (4080*s23*f[2578])/8981 - 
    (4080*s23*f[3150])/8981, 0, (-235488*s34*f[1720])/44905 + 
    (235488*s23*f[2006])/44905 + (235488*s23*f[2578])/44905 - 
    (235488*s23*f[3150])/44905, (1925943847*s23*f[1717])/293776966 + 
    (s34*f[1718])/3 + (108790494227055356*s23*f[1720])/115404261934675 + 
    (4*s23*f[1721])/3 - (45163521*s23*f[1728])/1285676 - 
    (39351168595221047*s23*f[1755])/349165675169640 - 
    (39351168595221047*s23*f[1865])/69833135033928 - (s23*f[2004])/3 + 
    (239775052*s23*f[2006])/655613 - (6970205*s23*f[2041])/59568 + 
    (932260880207761*s23*f[2289])/6466031021660 + 
    (14895670987960907626*s23*f[2292])/4269957691582975 + 
    (640037860372921*s23*f[2300])/2771156152140 + (478791863003*s23*f[2320])/
     27321257838 + (2040185*s23*f[2327])/79424 - (108801325*s23*f[2437])/
     238272 - (230963899450121*s23*f[2575])/25587008471426 + 
    (976963*s23*f[2576])/7446 + (158488946282685249375832*s23*f[2578])/
     393865167429305196975 - (1260442604163527*s23*f[2579])/5542312304280 + 
    (8277*s23*f[2606])/4964 + (97*s23*f[2723])/48 - 
    (515220206787*s23*f[2816])/36428343784 - (2639042951409390*s23*f[3147])/
     3313517597049667 - (2227884451203001132*s23*f[3150])/
     3751096832660049495 - (s23*f[3151])/2 - (105*s23*f[3158])/1241 + 
    (821*s23*f[3185])/288 - (132341287660777*s23*f[3295])/1311420376224, 
   ((-322625511*s23)/146888483 + (2106*s34)/118363)*f[1717] + 
    ((-38454947096762808*s23)/115404261934675 + (1292566548528*s34)/
       316176060095)*f[1720] + ((8272449*s23)/642838 - (27*s34)/259)*
     f[1728] + ((1024694743521231*s23)/25864124086640 - 
      (260639759*s34)/521033926)*f[1755] + 
    ((1024694743521231*s23)/5172824817328 - (521340916*s34)/260516963)*
     f[1865] - (3*s34*f[1958])/8 + (9*s23*f[2005])/2 - 
    (89809932*s23*f[2006])/655613 + (872791*s23*f[2041])/19856 + 
    ((-86295208809492*s23)/1616507755415 - (491184*s34)/260516963)*f[2289] + 
    ((-5538008504390738868*s23)/4269957691582975 - (3165894903456*s34)/
       11698514223515)*f[2292] + ((-19381181367609*s23)/230929679345 - 
      (2005668*s34)/37216709)*f[2300] + 
    ((-34487839881*s23)/4553542973 + (225126*s34)/3669253)*f[2320] - 
    (64613*s23*f[2327])/9928 + ((3707897*s23)/19856 + (3*s34)/2)*f[2437] + 
    ((41553983829294*s23)/12793504235713 + (120340080*s34)/10309028393)*
     f[2575] - (59649*s23*f[2576])/1241 + 
    ((-6504215816555873716344*s23)/43762796381033910775 - 
      (15380783209477152*s34)/119898072276805235)*f[2578] + 
    ((38445834625173*s23)/461859358690 + (2005668*s34)/37216709)*f[2579] - 
    (1701*s23*f[2606])/2482 - 2*s23*f[2723] + 
    ((220587668205*s23)/36428343784 - (337689*s34)/7338506)*f[2816] + 
    ((119259280587132*s23)/473359656721381 + (309445920*s34)/381434050541)*
     f[3147] + ((-28925619194603080512*s23)/8752559276206782155 - 
      (8652169415516400*s34)/23979614455361047)*f[3150] - 
    (54*s23*f[3158])/1241 - (s23*f[3185])/2 + 
    ((409300535599*s23)/9107085946 + (27620253*s34)/14677012)*f[3295] - 
    (3*s23*f[3388])/8, (-20694*s34*f[1720])/8981 + (20694*s23*f[2006])/8981 + 
    (20694*s23*f[2578])/8981 - (20694*s23*f[3150])/8981, 
   ((-107541837*s23)/146888483 + (702*s34)/118363)*f[1717] + 
    ((-12818315698920936*s23)/115404261934675 + (430855516176*s34)/
       316176060095)*f[1720] + ((2757483*s23)/642838 - (9*s34)/259)*f[1728] + 
    ((341564914507077*s23)/25864124086640 - (260557895*s34)/521033926)*
     f[1755] + ((341564914507077*s23)/5172824817328 - 
      (260619293*s34)/260516963)*f[1865] - (s34*f[1958])/8 + 
    (3*s23*f[2005])/2 - (149603796*s23*f[2006])/3278065 + 
    (297549*s23*f[2041])/19856 + ((-28765069603164*s23)/1616507755415 - 
      (163728*s34)/260516963)*f[2289] + 
    ((-1838036684578227836*s23)/4269957691582975 - (1055298301152*s34)/
       11698514223515)*f[2292] + ((-6460393789203*s23)/230929679345 - 
      (668556*s34)/37216709)*f[2300] + ((-11495946627*s23)/4553542973 + 
      (75042*s34)/3669253)*f[2320] - (24847*s23*f[2327])/9928 + 
    ((1209491*s23)/19856 + s34/2)*f[2437] + 
    ((13851327943098*s23)/12793504235713 + (40113360*s34)/10309028393)*
     f[2575] - (19883*s23*f[2576])/1241 + 
    ((-2085366539629598217128*s23)/43762796381033910775 - 
      (5126927736492384*s34)/119898072276805235)*f[2578] + 
    ((12815278208391*s23)/461859358690 + (668556*s34)/37216709)*f[2579] - 
    (567*s23*f[2606])/2482 - 2*s23*f[2723] + 
    ((73529222735*s23)/36428343784 - (112563*s34)/7338506)*f[2816] + 
    ((39753093529044*s23)/473359656721381 + (103148640*s34)/381434050541)*
     f[3147] + ((-9641873064867693504*s23)/8752559276206782155 - 
      (2884056471838800*s34)/23979614455361047)*f[3150] - 
    (18*s23*f[3158])/1241 - (s23*f[3185])/2 + 
    ((133397816551*s23)/9107085946 + (9206751*s34)/14677012)*f[3295] - 
    (s23*f[3388])/8, (-86496*s34*f[1720])/44905 + (86496*s23*f[2006])/44905 + 
    (86496*s23*f[2578])/44905 - (86496*s23*f[3150])/44905, 
   (-7752*s34*f[1720])/6415 + (7752*s23*f[2006])/6415 + 
    (7752*s23*f[2578])/6415 - (7752*s23*f[3150])/6415, 0, 0, 0, 0, 
   ((430167348*s23)/146888483 - (2808*s34)/118363)*f[1717] + 
    ((51273262795683744*s23)/115404261934675 - (1723422064704*s34)/
       316176060095)*f[1720] + ((-5514966*s23)/321419 + (36*s34)/259)*
     f[1728] + ((-341564914507077*s23)/6466031021660 + 
      (260680691*s34)/521033926)*f[1755] + 
    ((-341564914507077*s23)/1293206204332 + (1303403455*s34)/521033926)*
     f[1865] + (s34*f[1958])/2 - 6*s23*f[2005] + (598772592*s23*f[2006])/
     3278065 - (290103*s23*f[2041])/4964 + 
    ((115060278412656*s23)/1616507755415 + (654912*s34)/260516963)*f[2289] + 
    ((7387994414296994384*s23)/4269957691582975 + (4221193204608*s34)/
       11698514223515)*f[2292] + ((25841575156812*s23)/230929679345 + 
      (2674224*s34)/37216709)*f[2300] + 
    ((45983786508*s23)/4553542973 - (300168*s34)/3669253)*f[2320] + 
    (10562*s23*f[2327])/1241 + ((-1239275*s23)/4964 - 2*s34)*f[2437] + 
    ((-55405311772392*s23)/12793504235713 - (160453440*s34)/10309028393)*
     f[2575] + (79532*s23*f[2576])/1241 + 
    ((8713640455019011465952*s23)/43762796381033910775 + 
      (20507710945969536*s34)/119898072276805235)*f[2578] + 
    ((-25630556416782*s23)/230929679345 - (2674224*s34)/37216709)*f[2579] + 
    (1134*s23*f[2606])/1241 + 2*s23*f[2723] + 
    ((-73529222735*s23)/9107085946 + (225126*s34)/3669253)*f[2816] + 
    ((-159012374116176*s23)/473359656721381 - (412594560*s34)/381434050541)*
     f[3147] + ((38567492259470774016*s23)/8752559276206782155 + 
      (11536225887355200*s34)/23979614455361047)*f[3150] + 
    (72*s23*f[3158])/1241 + (s23*f[3185])/2 + 
    ((-547251895123*s23)/9107085946 - (9206751*s34)/3669253)*f[3295] + 
    (s23*f[3388])/2, (199224*s34*f[1720])/44905 - 
    (199224*s23*f[2006])/44905 - (199224*s23*f[2578])/44905 + 
    (199224*s23*f[3150])/44905, (147696*s34*f[1720])/44905 - 
    (147696*s23*f[2006])/44905 - (147696*s23*f[2578])/44905 + 
    (147696*s23*f[3150])/44905, 0, (-175008*s34*f[1720])/44905 + 
    (175008*s23*f[2006])/44905 + (175008*s23*f[2578])/44905 - 
    (175008*s23*f[3150])/44905, 
   ((-430167348*s23)/146888483 + (2808*s34)/118363)*f[1717] + 
    ((-51273262795683744*s23)/115404261934675 + (1723422064704*s34)/
       316176060095)*f[1720] + ((5514966*s23)/321419 - (36*s34)/259)*
     f[1728] + ((341564914507077*s23)/6466031021660 - 
      (1303239727*s34)/2084135704)*f[1755] + 
    ((341564914507077*s23)/1293206204332 - (5474130783*s34)/2084135704)*
     f[1865] - (s34*f[1958])/2 + 6*s23*f[2005] - (598742808*s23*f[2006])/
     3278065 + (581447*s23*f[2041])/9928 + 
    ((-115060278412656*s23)/1616507755415 - (654912*s34)/260516963)*f[2289] + 
    ((-7385007107964987464*s23)/4269957691582975 - (4221193204608*s34)/
       11698514223515)*f[2292] + ((-25841575156812*s23)/230929679345 - 
      (2674224*s34)/37216709)*f[2300] + 
    ((-45983786508*s23)/4553542973 + (300168*s34)/3669253)*f[2320] - 
    (85737*s23*f[2327])/9928 + ((1236793*s23)/4964 + 2*s34)*f[2437] + 
    ((55405311772392*s23)/12793504235713 + (160453440*s34)/10309028393)*
     f[2575] - (79532*s23*f[2576])/1241 + 
    ((-8682625930310626582832*s23)/43762796381033910775 - 
      (20507710945969536*s34)/119898072276805235)*f[2578] + 
    ((25630556416782*s23)/230929679345 + (2674224*s34)/37216709)*f[2579] - 
    (1134*s23*f[2606])/1241 - (5*s23*f[2723])/2 + 
    ((73529222735*s23)/9107085946 - (225126*s34)/3669253)*f[2816] + 
    ((159012374116176*s23)/473359656721381 + (412594560*s34)/381434050541)*
     f[3147] + ((-38567492259470774016*s23)/8752559276206782155 - 
      (11536225887355200*s34)/23979614455361047)*f[3150] - 
    (72*s23*f[3158])/1241 - (5*s23*f[3185])/8 + 
    ((2184454037519*s23)/36428343784 + (9206751*s34)/3669253)*f[3295] - 
    (s23*f[3388])/2, (-6822*s34*f[1720])/6415 + (6822*s23*f[2006])/6415 + 
    (6822*s23*f[2578])/6415 - (6822*s23*f[3150])/6415, 
   (-98328*s34*f[1720])/44905 + (98328*s23*f[2006])/44905 + 
    (98328*s23*f[2578])/44905 - (98328*s23*f[3150])/44905, 0, 
   (-24492*s34*f[1720])/44905 + (24492*s23*f[2006])/44905 + 
    (24492*s23*f[2578])/44905 - (24492*s23*f[3150])/44905, 
   (-58458*s34*f[1720])/44905 + (58458*s23*f[2006])/44905 + 
    (58458*s23*f[2578])/44905 - (58458*s23*f[3150])/44905, 
   (-1925943847*s23*f[1717])/587553932 - (s34*f[1718])/6 - 
    (54395247113527678*s23*f[1720])/115404261934675 - (2*s23*f[1721])/3 + 
    (45163521*s23*f[1728])/2571352 + (39351168595221047*s23*f[1755])/
     698331350339280 + (39351168595221047*s23*f[1865])/139666270067856 + 
    (s23*f[2004])/6 - (119887526*s23*f[2006])/655613 + 
    (6970205*s23*f[2041])/119136 - (932260880207761*s23*f[2289])/
     12932062043320 - (7447835493980453813*s23*f[2292])/4269957691582975 - 
    (640037860372921*s23*f[2300])/5542312304280 - (478791863003*s23*f[2320])/
     54642515676 - (2040185*s23*f[2327])/158848 + (108801325*s23*f[2437])/
     476544 + (230963899450121*s23*f[2575])/51174016942852 - 
    (976963*s23*f[2576])/14892 - (79244473141342624687916*s23*f[2578])/
     393865167429305196975 + (1260442604163527*s23*f[2579])/11084624608560 - 
    (8277*s23*f[2606])/9928 - (97*s23*f[2723])/96 + 
    (515220206787*s23*f[2816])/72856687568 + (1319521475704695*s23*f[3147])/
     3313517597049667 + (1113942225601500566*s23*f[3150])/
     3751096832660049495 + (s23*f[3151])/4 + (105*s23*f[3158])/2482 - 
    (821*s23*f[3185])/576 + (132341287660777*s23*f[3295])/2622840752448, 
   ((-107541837*s23)/146888483 + (702*s34)/118363)*f[1717] + 
    ((-12818315698920936*s23)/115404261934675 + (430855516176*s34)/
       316176060095)*f[1720] + ((2757483*s23)/642838 - (9*s34)/259)*f[1728] + 
    ((341564914507077*s23)/25864124086640 - (260680691*s34)/2084135704)*
     f[1755] + ((341564914507077*s23)/5172824817328 - 
      (1303403455*s34)/2084135704)*f[1865] - (s34*f[1958])/8 + 
    (3*s23*f[2005])/2 - (149693148*s23*f[2006])/3278065 + 
    (290103*s23*f[2041])/19856 + ((-28765069603164*s23)/1616507755415 - 
      (163728*s34)/260516963)*f[2289] + 
    ((-1846998603574248596*s23)/4269957691582975 - (1055298301152*s34)/
       11698514223515)*f[2292] + ((-6460393789203*s23)/230929679345 - 
      (668556*s34)/37216709)*f[2300] + ((-11495946627*s23)/4553542973 + 
      (75042*s34)/3669253)*f[2320] - (5281*s23*f[2327])/2482 + 
    ((1239275*s23)/19856 + s34/2)*f[2437] + 
    ((13851327943098*s23)/12793504235713 + (40113360*s34)/10309028393)*
     f[2575] - (19883*s23*f[2576])/1241 + 
    ((-2178410113754752866488*s23)/43762796381033910775 - 
      (5126927736492384*s34)/119898072276805235)*f[2578] + 
    ((12815278208391*s23)/461859358690 + (668556*s34)/37216709)*f[2579] - 
    (567*s23*f[2606])/2482 - (s23*f[2723])/2 + 
    ((73529222735*s23)/36428343784 - (112563*s34)/7338506)*f[2816] + 
    ((39753093529044*s23)/473359656721381 + (103148640*s34)/381434050541)*
     f[3147] + ((-9641873064867693504*s23)/8752559276206782155 - 
      (2884056471838800*s34)/23979614455361047)*f[3150] - 
    (18*s23*f[3158])/1241 - (s23*f[3185])/8 + 
    ((547251895123*s23)/36428343784 + (9206751*s34)/14677012)*f[3295] - 
    (s23*f[3388])/8, (933*s34*f[1720])/44905 - (933*s23*f[2006])/44905 - 
    (933*s23*f[2578])/44905 + (933*s23*f[3150])/44905, 
   ((107541837*s23)/293776966 - (351*s34)/118363)*f[1717] + 
    ((6409157849460468*s23)/115404261934675 - (215427758088*s34)/
       316176060095)*f[1720] + ((-2757483*s23)/1285676 + (9*s34)/518)*
     f[1728] + ((-341564914507077*s23)/51728248173280 + 
      (260557895*s34)/1042067852)*f[1755] + 
    ((-341564914507077*s23)/10345649634656 + (260619293*s34)/521033926)*
     f[1865] + (s34*f[1958])/16 - (3*s23*f[2005])/4 + 
    (74801898*s23*f[2006])/3278065 - (297549*s23*f[2041])/39712 + 
    ((14382534801582*s23)/1616507755415 + (81864*s34)/260516963)*f[2289] + 
    ((919018342289113918*s23)/4269957691582975 + (527649150576*s34)/
       11698514223515)*f[2292] + ((6460393789203*s23)/461859358690 + 
      (334278*s34)/37216709)*f[2300] + ((11495946627*s23)/9107085946 - 
      (37521*s34)/3669253)*f[2320] + (24847*s23*f[2327])/19856 + 
    ((-1209491*s23)/39712 - s34/4)*f[2437] + 
    ((-6925663971549*s23)/12793504235713 - (20056680*s34)/10309028393)*
     f[2575] + (19883*s23*f[2576])/2482 + 
    ((1042683269814799108564*s23)/43762796381033910775 + 
      (2563463868246192*s34)/119898072276805235)*f[2578] + 
    ((-12815278208391*s23)/923718717380 - (334278*s34)/37216709)*f[2579] + 
    (567*s23*f[2606])/4964 + s23*f[2723] + 
    ((-73529222735*s23)/72856687568 + (112563*s34)/14677012)*f[2816] + 
    ((-19876546764522*s23)/473359656721381 - (51574320*s34)/381434050541)*
     f[3147] + ((4820936532433846752*s23)/8752559276206782155 + 
      (1442028235919400*s34)/23979614455361047)*f[3150] + 
    (9*s23*f[3158])/1241 + (s23*f[3185])/4 + 
    ((-133397816551*s23)/18214171892 - (9206751*s34)/29354024)*f[3295] + 
    (s23*f[3388])/16, (-11832*s34*f[1720])/44905 + 
    (11832*s23*f[2006])/44905 + (11832*s23*f[2578])/44905 - 
    (11832*s23*f[3150])/44905, (3876*s34*f[1720])/6415 - 
    (3876*s23*f[2006])/6415 - (3876*s23*f[2578])/6415 + 
    (3876*s23*f[3150])/6415, 0, 0, 0, 0, 
   ((-107541837*s23)/146888483 + (702*s34)/118363)*f[1717] + 
    ((-12818315698920936*s23)/115404261934675 + (430855516176*s34)/
       316176060095)*f[1720] + ((2757483*s23)/642838 - (9*s34)/259)*f[1728] + 
    ((341564914507077*s23)/25864124086640 - (20466*s34)/260516963)*f[1755] + 
    ((341564914507077*s23)/5172824817328 - (260721623*s34)/521033926)*
     f[1865] - (s34*f[1958])/8 + (3*s23*f[2005])/2 - 
    (149722932*s23*f[2006])/3278065 + (287621*s23*f[2041])/19856 + 
    ((-28765069603164*s23)/1616507755415 - (163728*s34)/260516963)*f[2289] + 
    ((-1849985909906255516*s23)/4269957691582975 - (1055298301152*s34)/
       11698514223515)*f[2292] + ((-6460393789203*s23)/230929679345 - 
      (668556*s34)/37216709)*f[2300] + ((-11495946627*s23)/4553542973 + 
      (75042*s34)/3669253)*f[2320] - (19883*s23*f[2327])/9928 + 
    ((1249203*s23)/19856 + s34/2)*f[2437] + 
    ((13851327943098*s23)/12793504235713 + (40113360*s34)/10309028393)*
     f[2575] - (19883*s23*f[2576])/1241 + 
    ((-2209424638463137749608*s23)/43762796381033910775 - 
      (5126927736492384*s34)/119898072276805235)*f[2578] + 
    ((12815278208391*s23)/461859358690 + (668556*s34)/37216709)*f[2579] - 
    (567*s23*f[2606])/2482 + ((73529222735*s23)/36428343784 - 
      (112563*s34)/7338506)*f[2816] + ((39753093529044*s23)/473359656721381 + 
      (103148640*s34)/381434050541)*f[3147] + 
    ((-9641873064867693504*s23)/8752559276206782155 - 
      (2884056471838800*s34)/23979614455361047)*f[3150] - 
    (18*s23*f[3158])/1241 + ((68975679762*s23)/4553542973 + 
      (9206751*s34)/14677012)*f[3295] - (s23*f[3388])/8, 
   (-9612*s34*f[1720])/6415 + (9612*s23*f[2006])/6415 + 
    (9612*s23*f[2578])/6415 - (9612*s23*f[3150])/6415, 
   (-11016*s34*f[1720])/44905 + (11016*s23*f[2006])/44905 + 
    (11016*s23*f[2578])/44905 - (11016*s23*f[3150])/44905, 0, 
   (-19968*s34*f[1720])/44905 + (19968*s23*f[2006])/44905 + 
    (19968*s23*f[2578])/44905 - (19968*s23*f[3150])/44905, 
   ((-107541837*s23)/293776966 + (351*s34)/118363)*f[1717] + 
    ((-6409157849460468*s23)/115404261934675 + (215427758088*s34)/
       316176060095)*f[1720] + ((2757483*s23)/1285676 - (9*s34)/518)*
     f[1728] + ((341564914507077*s23)/51728248173280 - (10233*s34)/260516963)*
     f[1755] + ((341564914507077*s23)/10345649634656 - 
      (260721623*s34)/1042067852)*f[1865] - (s34*f[1958])/16 + 
    (3*s23*f[2005])/4 - (74861466*s23*f[2006])/3278065 + 
    (287621*s23*f[2041])/39712 + ((-14382534801582*s23)/1616507755415 - 
      (81864*s34)/260516963)*f[2289] + 
    ((-924992954953127758*s23)/4269957691582975 - (527649150576*s34)/
       11698514223515)*f[2292] + ((-6460393789203*s23)/461859358690 - 
      (334278*s34)/37216709)*f[2300] + ((-11495946627*s23)/9107085946 + 
      (37521*s34)/3669253)*f[2320] - (19883*s23*f[2327])/19856 + 
    ((1249203*s23)/39712 + s34/4)*f[2437] + 
    ((6925663971549*s23)/12793504235713 + (20056680*s34)/10309028393)*
     f[2575] - (19883*s23*f[2576])/2482 + 
    ((-1104712319231568874804*s23)/43762796381033910775 - 
      (2563463868246192*s34)/119898072276805235)*f[2578] + 
    ((12815278208391*s23)/923718717380 + (334278*s34)/37216709)*f[2579] - 
    (567*s23*f[2606])/4964 + ((73529222735*s23)/72856687568 - 
      (112563*s34)/14677012)*f[2816] + 
    ((19876546764522*s23)/473359656721381 + (51574320*s34)/381434050541)*
     f[3147] + ((-4820936532433846752*s23)/8752559276206782155 - 
      (1442028235919400*s34)/23979614455361047)*f[3150] - 
    (9*s23*f[3158])/1241 + ((34487839881*s23)/4553542973 + 
      (9206751*s34)/29354024)*f[3295] - (s23*f[3388])/16, 
   (5214*s34*f[1720])/6415 - (5214*s23*f[2006])/6415 - 
    (5214*s23*f[2578])/6415 + (5214*s23*f[3150])/6415, 
   (19584*s34*f[1720])/44905 - (19584*s23*f[2006])/44905 - 
    (19584*s23*f[2578])/44905 + (19584*s23*f[3150])/44905, 0, 
   (-156348*s34*f[1720])/44905 + (156348*s23*f[2006])/44905 + 
    (156348*s23*f[2578])/44905 - (156348*s23*f[3150])/44905, 
   (-72543*s34*f[1720])/44905 + (72543*s23*f[2006])/44905 + 
    (72543*s23*f[2578])/44905 - (72543*s23*f[3150])/44905, 
   ((-179236395*s23)/146888483 + (1170*s34)/118363)*f[1717] + 
    ((-4272771899640312*s23)/23080852386935 + (143618505392*s34)/63235212019)*
     f[1720] + ((4595805*s23)/642838 - (15*s34)/259)*f[1728] + 
    ((113854971502359*s23)/5172824817328 - (1303403455*s34)/6252407112)*
     f[1755] + ((569274857511795*s23)/5172824817328 - 
      (6517017275*s34)/6252407112)*f[1865] - (5*s34*f[1958])/24 + 
    (5*s23*f[2005])/2 - (49897716*s23*f[2006])/655613 + 
    (483505*s23*f[2041])/19856 + ((-9588356534388*s23)/323301551083 - 
      (272880*s34)/260516963)*f[2289] + 
    ((-1846998603574248596*s23)/2561974614949785 - (351766100384*s34)/
       2339702844703)*f[2292] + ((-2153464596401*s23)/46185935869 - 
      (1114260*s34)/37216709)*f[2300] + 
    ((-19159911045*s23)/4553542973 + (125070*s34)/3669253)*f[2320] - 
    (26405*s23*f[2327])/7446 + ((6196375*s23)/59568 + (5*s34)/6)*f[2437] + 
    ((23085546571830*s23)/12793504235713 + (66855600*s34)/10309028393)*
     f[2575] - (99415*s23*f[2576])/3723 + 
    ((-2178410113754752866488*s23)/26257677828620346465 - 
      (1708975912164128*s34)/23979614455361047)*f[2578] + 
    ((4271759402797*s23)/92371871738 + (1114260*s34)/37216709)*f[2579] - 
    (945*s23*f[2606])/2482 - (5*s23*f[2723])/6 + 
    ((367646113675*s23)/109285031352 - (187605*s34)/7338506)*f[2816] + 
    ((66255155881740*s23)/473359656721381 + (171914400*s34)/381434050541)*
     f[3147] + ((-3213957688289231168*s23)/1750511855241356431 - 
      (4806760786398000*s34)/23979614455361047)*f[3150] - 
    (30*s23*f[3158])/1241 - (5*s23*f[3185])/24 + 
    ((2736259475615*s23)/109285031352 + (15344585*s34)/14677012)*f[3295] - 
    (5*s23*f[3388])/24, (-40706*s34*f[1720])/44905 + 
    (40706*s23*f[2006])/44905 + (40706*s23*f[2578])/44905 - 
    (40706*s23*f[3150])/44905, (-3944*s34*f[1720])/8981 + 
    (3944*s23*f[2006])/8981 + (3944*s23*f[2578])/8981 - 
    (3944*s23*f[3150])/8981, 0, (-9252*s34*f[1720])/44905 + 
    (9252*s23*f[2006])/44905 + (9252*s23*f[2578])/44905 - 
    (9252*s23*f[3150])/44905, (-69842*s34*f[1720])/44905 + 
    (69842*s23*f[2006])/44905 + (69842*s23*f[2578])/44905 - 
    (69842*s23*f[3150])/44905, (-8991*s34*f[1720])/17962 + 
    (8991*s23*f[2006])/17962 + (8991*s23*f[2578])/17962 - 
    (8991*s23*f[3150])/17962, 
   ((-268936355*s23)/1175107864 - (582*s34)/118363)*f[1717] + 
    (-1/12*s23 + s34/36)*f[1718] + 
    ((-58395099964558681*s23)/1269446881281425 + (361117110728*s34)/
       316176060095)*f[1720] + (s23*f[1721])/3 + (-1/4*s23 - s34/12)*
     f[1724] + ((11412153*s23)/5142704 - (5*s34)/518)*f[1728] + 
    ((652714797355586629*s23)/122906317659713280 - 
      (260599739*s34)/2084135704)*f[1755] + 
    ((652714797355586629*s23)/24581263531942656 - (1302998695*s34)/
       2084135704)*f[1865] + (9*s23*f[2003])/914 - (s23*f[2004])/18 - 
    (4749552376601*s23*f[2006])/197745993060 + (242279347*s23*f[2041])/
     31451904 + ((-5287344463296573*s23)/569010729906080 - 
      (82776*s34)/260516963)*f[2289] - (s23*f[2290])/18 + 
    ((-32092612937587371838*s23)/140908603822238175 - 
      (1608277860544*s34)/11698514223515)*f[2292] + 
    ((-1138416052107921*s23)/81287247129440 - (338002*s34)/37216709)*
     f[2300] + ((-65808151537*s23)/36428343784 + (37939*s34)/3669253)*
     f[2320] + (1635133*s23*f[2327])/20967936 + (2482267025*s23*f[2437])/
     62903808 + ((1219399602976509*s23)/2251656745485488 + 
      (20280120*s34)/10309028393)*f[2575] - (737693*s23*f[2576])/89352 + 
    ((-74029518179337167307043*s23)/2888344561148238111150 + 
      (12051145809386368*s34)/359694216830415705)*f[2578] + 
    ((2296016759454707*s23)/162574494258880 + (338002*s34)/37216709)*
     f[2579] - (2085*s23*f[2606])/19856 + (11741*s23*f[2723])/12672 + 
    ((170103196773*s23)/145713375136 - (113817*s34)/14677012)*f[2816] + 
    (s23*f[2868])/6 + ((2013921220529959*s23)/41655649791481528 + 
      (52148880*s34)/381434050541)*f[3147] + 
    ((-4769348130220449391463*s23)/1733006736688942866690 + 
      (2623140595675776*s34)/119898072276805235)*f[3150] - 
    (41*s23*f[3151])/528 + (13*s23*f[3158])/2482 + 
    (32401*s23*f[3185])/76032 + ((3962794594992811*s23)/346214979323136 - 
      (227634*s34)/3669253)*f[3295] + (s23*f[3388])/16, 
   ((394320069*s23)/293776966 - (1287*s34)/118363)*f[1717] + 
    ((23500245448021716*s23)/115404261934675 - (789901779656*s34)/
       316176060095)*f[1720] + ((-10110771*s23)/1285676 + (33*s34)/518)*
     f[1728] + ((-1252404686525949*s23)/51728248173280 + 
      (2867487601*s34)/12504814224)*f[1755] + 
    ((-1252404686525949*s23)/10345649634656 + (14337438005*s34)/12504814224)*
     f[1865] + (11*s34*f[1958])/48 - (11*s23*f[2005])/4 + 
    (274437438*s23*f[2006])/3278065 - (1063711*s23*f[2041])/39712 + 
    ((52735960939134*s23)/1616507755415 + (300168*s34)/260516963)*f[2289] + 
    ((10158492319658367278*s23)/12809873074748925 + (1934713552112*s34)/
       11698514223515)*f[2292] + ((23688110560411*s23)/461859358690 + 
      (1225686*s34)/37216709)*f[2300] + 
    ((42151804299*s23)/9107085946 - (137577*s34)/3669253)*f[2320] + 
    (58091*s23*f[2327])/14892 + ((-13632025*s23)/119136 - (11*s34)/12)*
     f[2437] + ((-25394101229013*s23)/12793504235713 - 
      (73541160*s34)/10309028393)*f[2575] + (218713*s23*f[2576])/7446 + 
    ((11981255625651140765684*s23)/131288389143101732325 + 
      (9399367516902704*s34)/119898072276805235)*f[2578] + 
    ((-46989353430767*s23)/923718717380 - (1225686*s34)/37216709)*f[2579] + 
    (2079*s23*f[2606])/4964 + (11*s23*f[2723])/12 + 
    ((-808821450085*s23)/218570062704 + (412731*s34)/14677012)*f[2816] + 
    ((-72880671469914*s23)/473359656721381 - (189105840*s34)/381434050541)*
     f[3147] + ((17676767285590771424*s23)/8752559276206782155 + 
      (5287436865037800*s34)/23979614455361047)*f[3150] + 
    (33*s23*f[3158])/1241 + (11*s23*f[3185])/48 + 
    ((-6019770846353*s23)/218570062704 - (33758087*s34)/29354024)*f[3295] + 
    (11*s23*f[3388])/48, (-903*s34*f[1720])/2566 + (903*s23*f[2006])/2566 + 
    (903*s23*f[2578])/2566 - (903*s23*f[3150])/2566, 
   ((107541837*s23)/587553932 - (351*s34)/236726)*f[1717] + 
    ((3196190560161594*s23)/115404261934675 + (8333591148*s34)/63235212019)*
     f[1720] + ((-2757483*s23)/2571352 + (9*s34)/1036)*f[1728] + 
    ((-1018228712499571*s23)/310369489039680 - (260455565*s34)/3126203556)*
     f[1755] + ((-1018228712499571*s23)/62073897807936 - 
      (1823004761*s34)/6252407112)*f[1865] + (7*s34*f[1958])/96 - 
    (5*s23*f[2005])/8 + (35762829*s23*f[2006])/3278065 - 
    (843007*s23*f[2041])/238272 - (s23*f[2244])/48 + 
    ((7191267400791*s23)/1616507755415 + (40932*s34)/260516963)*f[2289] + 
    ((465005297512967959*s23)/4269957691582975 - (90478494392*s34)/
       11698514223515)*f[2292] + ((6460393789203*s23)/923718717380 + 
      (167139*s34)/37216709)*f[2300] + ((11495946627*s23)/18214171892 - 
      (37521*s34)/7338506)*f[2320] + (49721*s23*f[2327])/119136 + 
    ((-1249203*s23)/79424 - (5*s34)/24)*f[2437] + 
    ((-6925663971549*s23)/25587008471426 - (10028340*s34)/10309028393)*
     f[2575] + (19883*s23*f[2576])/4964 + 
    ((559668926636917988202*s23)/43762796381033910775 + 
      (3460483230813288*s34)/119898072276805235)*f[2578] + 
    ((-12815278208391*s23)/1847437434760 - (167139*s34)/37216709)*f[2579] + 
    (567*s23*f[2606])/9928 + (s23*f[2723])/12 + 
    ((-238801840097*s23)/437140125408 + (112563*s34)/29354024)*f[2816] + 
    ((-31187400968688*s23)/3313517597049667 - (25787160*s34)/381434050541)*
     f[3147] + ((29294468115358095704*s23)/26257677828620346465 + 
      (6873197534833788*s34)/119898072276805235)*f[3150] + 
    (9*s23*f[3158])/2482 - (s23*f[3185])/12 + 
    ((-19520691427*s23)/4553542973 - (16545257*s34)/58708048)*f[3295] + 
    (7*s23*f[3388])/96, (21692*s34*f[1720])/44905 - 
    (21692*s23*f[2006])/44905 - (21692*s23*f[2578])/44905 + 
    (21692*s23*f[3150])/44905, (9622*s34*f[1720])/44905 - 
    (9622*s23*f[2006])/44905 - (9622*s23*f[2578])/44905 + 
    (9622*s23*f[3150])/44905, 0, 0, 0, 0, 
   ((35847279*s23)/146888483 - (234*s34)/118363)*f[1717] + 
    ((4247606805934392*s23)/115404261934675 - (65494614256*s34)/63235212019)*
     f[1720] + ((-919161*s23)/642838 + (3*s34)/259)*f[1728] + 
    ((-7014903984184*s23)/1616507755415 + (260598827*s34)/3126203556)*
     f[1755] + ((-7014903984184*s23)/323301551083 + 
      (260585183*s34)/521033926)*f[1865] + (s34*f[1958])/8 - 
    (5*s23*f[2005])/4 + (51079148*s23*f[2006])/3278065 - 
    (292585*s23*f[2041])/59568 - (s23*f[2244])/48 + 
    ((9588356534388*s23)/1616507755415 + (54576*s34)/260516963)*f[2289] + 
    ((1842847411658342876*s23)/12809873074748925 - (711143108656*s34)/
       11698514223515)*f[2292] + ((2153464596401*s23)/230929679345 + 
      (222852*s34)/37216709)*f[2300] + ((3831982209*s23)/4553542973 - 
      (25014*s34)/3669253)*f[2320] + (7455*s23*f[2327])/9928 + 
    ((-1244239*s23)/59568 - (5*s34)/12)*f[2437] + 
    ((-4617109314366*s23)/12793504235713 - (13371120*s34)/10309028393)*
     f[2575] + (19883*s23*f[2576])/3723 + 
    ((2217981957576321461048*s23)/131288389143101732325 + 
      (8245229802234704*s34)/119898072276805235)*f[2578] + 
    ((-4271759402797*s23)/461859358690 - (222852*s34)/37216709)*f[2579] + 
    (189*s23*f[2606])/2482 + (s23*f[2723])/3 + 
    ((-27545436227*s23)/36428343784 + (37521*s34)/7338506)*f[2816] + 
    ((22384319886981*s23)/3313517597049667 - (34382880*s34)/381434050541)*
     f[3147] + ((7781648092574314984*s23)/8752559276206782155 + 
      (14611141621503864*s34)/119898072276805235)*f[3150] + 
    (6*s23*f[3158])/1241 + (s23*f[3185])/12 + 
    ((-271349176075*s23)/54642515676 - (17145593*s34)/29354024)*f[3295] + 
    (s23*f[3388])/8, (55182*s34*f[1720])/44905 - (55182*s23*f[2006])/44905 - 
    (55182*s23*f[2578])/44905 + (55182*s23*f[3150])/44905, 
   (21556*s34*f[1720])/44905 - (21556*s23*f[2006])/44905 - 
    (21556*s23*f[2578])/44905 + (21556*s23*f[3150])/44905, 0, 
   (16792*s34*f[1720])/44905 - (16792*s23*f[2006])/44905 - 
    (16792*s23*f[2578])/44905 + (16792*s23*f[3150])/44905, 
   ((967876533*s23)/587553932 - (3159*s34)/236726)*f[1717] + 
    ((28874763780846666*s23)/115404261934675 - (829618835252*s34)/
       316176060095)*f[1720] + ((-24817347*s23)/2571352 + (81*s34)/1036)*
     f[1728] + ((-9248116815777719*s23)/310369489039680 + 
      (1824723905*s34)/6252407112)*f[1755] + 
    ((-9248116815777719*s23)/62073897807936 + (391005687*s34)/260516963)*
     f[1865] + (5*s34*f[1958])/32 - (19*s23*f[2005])/8 + 
    (48030203*s23*f[2006])/468295 - (7835263*s23*f[2041])/238272 + 
    (s23*f[2244])/24 + ((64721406607119*s23)/1616507755415 + 
      (368388*s34)/260516963)*f[2289] + 
    ((4155368595227292231*s23)/4269957691582975 + (3791633456312*s34)/
       11698514223515)*f[2292] + ((58143544102827*s23)/923718717380 + 
      (1504251*s34)/37216709)*f[2300] + 
    ((103463519643*s23)/18214171892 - (337689*s34)/7338506)*f[2320] + 
    (571589*s23*f[2327])/119136 + ((-33470353*s23)/238272 - (19*s34)/24)*
     f[2437] + ((-62330975743941*s23)/25587008471426 - 
      (90255060*s34)/10309028393)*f[2575] + (178947*s23*f[2576])/4964 + 
    ((4874093528069948553258*s23)/43762796381033910775 + 
      (2820582220347096*s34)/119898072276805235)*f[2578] + 
    ((-115337503875519*s23)/1847437434760 - (1504251*s34)/37216709)*f[2579] + 
    (5103*s23*f[2606])/9928 + (3*s23*f[2723])/4 + 
    ((-643548832723*s23)/145713375136 + (1013067*s34)/29354024)*f[2816] + 
    ((-779633273910999*s23)/3313517597049667 - (232084440*s34)/381434050541)*
     f[3147] + ((38064195114505475008*s23)/26257677828620346465 + 
      (19373127528045348*s34)/119898072276805235)*f[3150] + 
    (81*s23*f[3158])/2482 + (7*s23*f[3185])/24 + 
    ((-3647276476607*s23)/109285031352 - (53506735*s34)/58708048)*f[3295] + 
    (5*s23*f[3388])/32, (10499*s34*f[1720])/44905 - 
    (10499*s23*f[2006])/44905 - (10499*s23*f[2578])/44905 + 
    (10499*s23*f[3150])/44905, (30872*s34*f[1720])/44905 - 
    (30872*s23*f[2006])/44905 - (30872*s23*f[2578])/44905 + 
    (30872*s23*f[3150])/44905, 0, (58818*s34*f[1720])/44905 - 
    (58818*s23*f[2006])/44905 - (58818*s23*f[2578])/44905 + 
    (58818*s23*f[3150])/44905, (10735*s34*f[1720])/17962 - 
    (10735*s23*f[2006])/17962 - (10735*s23*f[2578])/17962 + 
    (10735*s23*f[3150])/17962, 
   ((322625511*s23)/293776966 - (1053*s34)/118363)*f[1717] + 
    ((19227473548381404*s23)/115404261934675 - (646283274264*s34)/
       316176060095)*f[1720] + ((-8272449*s23)/1285676 + (27*s34)/518)*
     f[1728] + ((-1024694743521231*s23)/51728248173280 + 
      (782042073*s34)/4168271408)*f[1755] + 
    ((-1024694743521231*s23)/10345649634656 + (3910210365*s34)/4168271408)*
     f[1865] + (3*s34*f[1958])/16 - (9*s23*f[2005])/4 + 
    (224539722*s23*f[2006])/3278065 - (870309*s23*f[2041])/39712 + 
    ((43147604404746*s23)/1616507755415 + (245592*s34)/260516963)*f[2289] + 
    ((2770497905361372894*s23)/4269957691582975 + (1582947451728*s34)/
       11698514223515)*f[2292] + ((19381181367609*s23)/461859358690 + 
      (1002834*s34)/37216709)*f[2300] + 
    ((34487839881*s23)/9107085946 - (112563*s34)/3669253)*f[2320] + 
    (15843*s23*f[2327])/4964 + ((-3717825*s23)/39712 - (3*s34)/4)*f[2437] + 
    ((-20776991914647*s23)/12793504235713 - (60170040*s34)/10309028393)*
     f[2575] + (59649*s23*f[2576])/2482 + 
    ((3267615170632129299732*s23)/43762796381033910775 + 
      (7690391604738576*s34)/119898072276805235)*f[2578] + 
    ((-38445834625173*s23)/923718717380 - (1002834*s34)/37216709)*f[2579] + 
    (1701*s23*f[2606])/4964 + (3*s23*f[2723])/4 + 
    ((-220587668205*s23)/72856687568 + (337689*s34)/14677012)*f[2816] + 
    ((-59629640293566*s23)/473359656721381 - (154722960*s34)/381434050541)*
     f[3147] + ((14462809597301540256*s23)/8752559276206782155 + 
      (4326084707758200*s34)/23979614455361047)*f[3150] + 
    (27*s23*f[3158])/1241 + (3*s23*f[3185])/16 + 
    ((-1641755685369*s23)/72856687568 - (27620253*s34)/29354024)*f[3295] + 
    (3*s23*f[3388])/16, (17769*s34*f[1720])/44905 - 
    (17769*s23*f[2006])/44905 - (17769*s23*f[2578])/44905 + 
    (17769*s23*f[3150])/44905, (17748*s34*f[1720])/44905 - 
    (17748*s23*f[2006])/44905 - (17748*s23*f[2578])/44905 + 
    (17748*s23*f[3150])/44905, 0, (51906*s34*f[1720])/44905 - 
    (51906*s23*f[2006])/44905 - (51906*s23*f[2578])/44905 + 
    (51906*s23*f[3150])/44905, (64941*s34*f[1720])/44905 - 
    (64941*s23*f[2006])/44905 - (64941*s23*f[2578])/44905 + 
    (64941*s23*f[3150])/44905, (12177*s34*f[1720])/12830 - 
    (12177*s23*f[2006])/12830 - (12177*s23*f[2578])/12830 + 
    (12177*s23*f[3150])/12830, (2537817*s34*f[1720])/1796200 - 
    (2537817*s23*f[2006])/1796200 - (2537817*s23*f[2578])/1796200 + 
    (2537817*s23*f[3150])/1796200, (10675699*s23*f[1717])/7939918 - 
    (s23*f[1718])/2 + ((41378759228522468*s23)/253889376256285 + 
      (204544*s34)/44905)*f[1720] + (4*s23*f[1721])/3 + 
    ((-3*s23)/2 - s34/2)*f[1724] - (147663*s23*f[1728])/34748 + 
    ((-6690243545200925*s23)/332179236918144 - (3*s34)/4)*f[1755] + 
    ((-33451217726004625*s23)/332179236918144 - (15*s34)/4)*f[1865] + 
    (9*s23*f[2003])/457 - (s23*f[2004])/6 + (1573988300831*s23*f[2006])/
     32957665510 - (77132405*s23*f[2041])/5241984 + 
    (27526004021323*s23*f[2289])/1537866837584 - (s23*f[2290])/3 + 
    (333442911253915061*s23*f[2292])/761668128768855 + 
    (19525558563793*s23*f[2300])/659085787536 + (813276629*s23*f[2320])/
     738412374 + (42198677*s23*f[2327])/10483968 - 
    (175128035*s23*f[2437])/3494656 - (38771013357127*s23*f[2575])/
     30427793857912 + (119635*s23*f[2576])/7446 + 
    (1187541791477516430157*s23*f[2578])/23419009955255984685 - 
    (38254632279707*s23*f[2579])/1318171575072 + (1011*s23*f[2606])/4964 + 
    (9607*s23*f[2723])/2112 - (714310137*s23*f[2816])/492274916 + 
    s23*f[2868] - (428926592893041*s23*f[3147])/3940399304599604 - 
    (46535494366855105901*s23*f[3150])/7806336651751994895 - 
    (19*s23*f[3151])/88 - (27*s23*f[3158])/2482 + (14339*s23*f[3185])/12672 - 
    (7926553704931*s23*f[3295])/1559526933888 + (3*s23*f[3388])/8, 0, 
   (14688*s34*f[1720])/44905 - (14688*s23*f[2006])/44905 - 
    (14688*s23*f[2578])/44905 + (14688*s23*f[3150])/44905, 
   ((-107541837*s23)/146888483 + (702*s34)/118363)*f[1717] + 
    ((-12868645886332776*s23)/115404261934675 + (442346426544*s34)/
       316176060095)*f[1720] + ((2757483*s23)/642838 - (9*s34)/259)*f[1728] + 
    ((344797930017907*s23)/25864124086640 - (260557895*s34)/521033926)*
     f[1755] + ((344797930017907*s23)/5172824817328 - 
      (260619293*s34)/260516963)*f[1865] - (s34*f[1958])/8 - 
    (21576204*s23*f[2006])/468295 + (297549*s23*f[2041])/19856 + 
    (s23*f[2244])/8 + ((-28765069603164*s23)/1616507755415 - 
      (163728*s34)/260516963)*f[2289] + 
    ((-1838036684578227836*s23)/4269957691582975 - (3181116719232*s34)/
       11698514223515)*f[2292] + ((-6460393789203*s23)/230929679345 - 
      (668556*s34)/37216709)*f[2300] + ((-11495946627*s23)/4553542973 + 
      (75042*s34)/3669253)*f[2320] - (24847*s23*f[2327])/9928 + 
    (1209491*s23*f[2437])/19856 + ((13851327943098*s23)/12793504235713 + 
      (40113360*s34)/10309028393)*f[2575] - (19883*s23*f[2576])/1241 + 
    ((-2081252148667392916328*s23)/43762796381033910775 + 
      (7945580043648768*s34)/119898072276805235)*f[2578] + 
    ((12815278208391*s23)/461859358690 + (668556*s34)/37216709)*f[2579] - 
    (567*s23*f[2606])/2482 - (3*s23*f[2723])/2 + 
    ((73529222735*s23)/36428343784 - (112563*s34)/7338506)*f[2816] + 
    ((508554730946142*s23)/3313517597049667 + (103148640*s34)/381434050541)*
     f[3147] + ((9990731491155819184*s23)/8752559276206782155 + 
      (5188479311017728*s34)/119898072276805235)*f[3150] - 
    (18*s23*f[3158])/1241 - (s23*f[3185])/2 + 
    ((64422136789*s23)/4553542973 - (450252*s34)/3669253)*f[3295] - 
    (s23*f[3388])/8, 0, (-11832*s34*f[1720])/8981 + 
    (11832*s23*f[2006])/8981 + (11832*s23*f[2578])/8981 - 
    (11832*s23*f[3150])/8981, 0, 0, 0, 0, 
   ((-107541837*s23)/146888483 + (702*s34)/118363)*f[1717] + 
    ((-12868645886332776*s23)/115404261934675 + (12629276880*s34)/
       63235212019)*f[1720] + ((2757483*s23)/642838 - (9*s34)/259)*f[1728] + 
    ((344797930017907*s23)/25864124086640 - (260598827*s34)/1042067852)*
     f[1755] + ((344797930017907*s23)/5172824817328 - 
      (260926283*s34)/1042067852)*f[1865] - (s34*f[1958])/8 - 
    (21040092*s23*f[2006])/468295 + (292585*s23*f[2041])/19856 + 
    (s23*f[2244])/8 + ((-28765069603164*s23)/1616507755415 - 
      (163728*s34)/260516963)*f[2289] + 
    ((-1844787220964840876*s23)/4269957691582975 - (3181116719232*s34)/
       11698514223515)*f[2292] + ((-6460393789203*s23)/230929679345 - 
      (668556*s34)/37216709)*f[2300] + ((-11495946627*s23)/4553542973 + 
      (75042*s34)/3669253)*f[2320] - (22365*s23*f[2327])/9928 + 
    (1219419*s23*f[2437])/19856 + ((13851327943098*s23)/12793504235713 + 
      (40113360*s34)/10309028393)*f[2575] - (19883*s23*f[2576])/1241 + 
    ((-2100338010026398998248*s23)/43762796381033910775 + 
      (7945580043648768*s34)/119898072276805235)*f[2578] + 
    ((12815278208391*s23)/461859358690 + (668556*s34)/37216709)*f[2579] - 
    (567*s23*f[2606])/2482 - s23*f[2723] + 
    ((73529222735*s23)/36428343784 - (112563*s34)/7338506)*f[2816] + 
    ((508554730946142*s23)/3313517597049667 + (103148640*s34)/381434050541)*
     f[3147] + ((-506492256297525872*s23)/8752559276206782155 + 
      (5188479311017728*s34)/119898072276805235)*f[3150] - 
    (18*s23*f[3158])/1241 - (s23*f[3185])/4 + 
    ((271349176075*s23)/18214171892 - (450252*s34)/3669253)*f[3295] - 
    (s23*f[3388])/8, (19584*s34*f[1720])/44905 - (19584*s23*f[2006])/44905 - 
    (19584*s23*f[2578])/44905 + (19584*s23*f[3150])/44905, 
   (-1632*s34*f[1720])/44905 + (1632*s23*f[2006])/44905 + 
    (1632*s23*f[2578])/44905 - (1632*s23*f[3150])/44905, 0, 
   (4488*s34*f[1720])/44905 - (4488*s23*f[2006])/44905 - 
    (4488*s23*f[2578])/44905 + (4488*s23*f[3150])/44905, 
   (s34*f[1865])/2 - (1632*s23*f[2006])/44905 - (1632*s23*f[2292])/8981 - 
    (s23*f[2437])/2 - (9792*s23*f[2578])/44905 - (s23*f[2723])/2 + 
    (s23*f[3295])/2, (-9792*s34*f[1720])/44905 + (9792*s23*f[2006])/44905 + 
    (9792*s23*f[2578])/44905 - (9792*s23*f[3150])/44905, 
   (-29376*s34*f[1720])/44905 + (29376*s23*f[2006])/44905 + 
    (29376*s23*f[2578])/44905 - (29376*s23*f[3150])/44905, 0, 
   (9792*s34*f[1720])/44905 - (9792*s23*f[2006])/44905 - 
    (9792*s23*f[2578])/44905 + (9792*s23*f[3150])/44905, 
   (-14688*s34*f[1720])/44905 + (14688*s23*f[2006])/44905 + 
    (14688*s23*f[2578])/44905 - (14688*s23*f[3150])/44905, 0, 
   (9792*s34*f[1720])/44905 - (9792*s23*f[2006])/44905 - 
    (9792*s23*f[2578])/44905 + (9792*s23*f[3150])/44905, 0, 0, 
   (-19584*s34*f[1720])/44905 + (19584*s23*f[2006])/44905 + 
    (19584*s23*f[2578])/44905 - (19584*s23*f[3150])/44905, 
   (9792*s34*f[1720])/44905 - (9792*s23*f[2006])/44905 - 
    (9792*s23*f[2578])/44905 + (9792*s23*f[3150])/44905, 
   (-4896*s34*f[1720])/44905 + (4896*s23*f[2006])/44905 + 
    (4896*s23*f[2578])/44905 - (4896*s23*f[3150])/44905, 
   (3672*s34*f[1720])/44905 - (3672*s23*f[2006])/44905 - 
    (3672*s23*f[2578])/44905 + (3672*s23*f[3150])/44905, 
   (4896*s34*f[1720])/44905 - (4896*s23*f[2006])/44905 - 
    (4896*s23*f[2578])/44905 + (4896*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (1925943847*s23*f[1717])/293776966 + (s34*f[1718])/3 + 
    (108790494227055356*s23*f[1720])/115404261934675 + (4*s23*f[1721])/3 - 
    (45163521*s23*f[1728])/1285676 - (39351168595221047*s23*f[1755])/
     349165675169640 - (39351168595221047*s23*f[1865])/69833135033928 - 
    (s23*f[2004])/3 + (239775052*s23*f[2006])/655613 - 
    (6970205*s23*f[2041])/59568 + (932260880207761*s23*f[2289])/
     6466031021660 + (14895670987960907626*s23*f[2292])/4269957691582975 + 
    (640037860372921*s23*f[2300])/2771156152140 + (478791863003*s23*f[2320])/
     27321257838 + (2040185*s23*f[2327])/79424 - (108801325*s23*f[2437])/
     238272 - (230963899450121*s23*f[2575])/25587008471426 + 
    (976963*s23*f[2576])/7446 + (158488946282685249375832*s23*f[2578])/
     393865167429305196975 - (1260442604163527*s23*f[2579])/5542312304280 + 
    (8277*s23*f[2606])/4964 + (97*s23*f[2723])/48 - 
    (515220206787*s23*f[2816])/36428343784 - (2639042951409390*s23*f[3147])/
     3313517597049667 - (2227884451203001132*s23*f[3150])/
     3751096832660049495 - (s23*f[3151])/2 - (105*s23*f[3158])/1241 + 
    (821*s23*f[3185])/288 - (132341287660777*s23*f[3295])/1311420376224, 
   ((-215083674*s23)/146888483 + (1404*s34)/118363)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 + (861711032352*s34)/
       316176060095)*f[1720] + ((2757483*s23)/321419 - (18*s34)/259)*
     f[1728] + ((341564914507077*s23)/12932062043320 - 
      (260680691*s34)/1042067852)*f[1755] + 
    ((341564914507077*s23)/2586412408664 - (1303403455*s34)/1042067852)*
     f[1865] - (s34*f[1958])/4 + 3*s23*f[2005] - (299386296*s23*f[2006])/
     3278065 + (290103*s23*f[2041])/9928 + 
    ((-57530139206328*s23)/1616507755415 - (327456*s34)/260516963)*f[2289] + 
    ((-3693997207148497192*s23)/4269957691582975 - (2110596602304*s34)/
       11698514223515)*f[2292] + ((-12920787578406*s23)/230929679345 - 
      (1337112*s34)/37216709)*f[2300] + 
    ((-22991893254*s23)/4553542973 + (150084*s34)/3669253)*f[2320] - 
    (5281*s23*f[2327])/1241 + ((1239275*s23)/9928 + s34)*f[2437] + 
    ((27702655886196*s23)/12793504235713 + (80226720*s34)/10309028393)*
     f[2575] - (39766*s23*f[2576])/1241 + 
    ((-4356820227509505732976*s23)/43762796381033910775 - 
      (10253855472984768*s34)/119898072276805235)*f[2578] + 
    ((12815278208391*s23)/230929679345 + (1337112*s34)/37216709)*f[2579] - 
    (567*s23*f[2606])/1241 - s23*f[2723] + 
    ((73529222735*s23)/18214171892 - (112563*s34)/3669253)*f[2816] + 
    ((79506187058088*s23)/473359656721381 + (206297280*s34)/381434050541)*
     f[3147] + ((-19283746129735387008*s23)/8752559276206782155 - 
      (5768112943677600*s34)/23979614455361047)*f[3150] - 
    (36*s23*f[3158])/1241 - (s23*f[3185])/4 + 
    ((547251895123*s23)/18214171892 + (9206751*s34)/7338506)*f[3295] - 
    (s23*f[3388])/4, (74094*s34*f[1720])/44905 - (74094*s23*f[2006])/44905 - 
    (74094*s23*f[2578])/44905 + (74094*s23*f[3150])/44905, 
   ((-107541837*s23)/146888483 + (702*s34)/118363)*f[1717] + 
    ((-12818315698920936*s23)/115404261934675 + (430855516176*s34)/
       316176060095)*f[1720] + ((2757483*s23)/642838 - (9*s34)/259)*f[1728] + 
    ((341564914507077*s23)/25864124086640 - (260557895*s34)/521033926)*
     f[1755] + ((341564914507077*s23)/5172824817328 - 
      (260619293*s34)/260516963)*f[1865] - (s34*f[1958])/8 + 
    (3*s23*f[2005])/2 - (149603796*s23*f[2006])/3278065 + 
    (297549*s23*f[2041])/19856 + ((-28765069603164*s23)/1616507755415 - 
      (163728*s34)/260516963)*f[2289] + 
    ((-1838036684578227836*s23)/4269957691582975 - (1055298301152*s34)/
       11698514223515)*f[2292] + ((-6460393789203*s23)/230929679345 - 
      (668556*s34)/37216709)*f[2300] + ((-11495946627*s23)/4553542973 + 
      (75042*s34)/3669253)*f[2320] - (24847*s23*f[2327])/9928 + 
    ((1209491*s23)/19856 + s34/2)*f[2437] + 
    ((13851327943098*s23)/12793504235713 + (40113360*s34)/10309028393)*
     f[2575] - (19883*s23*f[2576])/1241 + 
    ((-2085366539629598217128*s23)/43762796381033910775 - 
      (5126927736492384*s34)/119898072276805235)*f[2578] + 
    ((12815278208391*s23)/461859358690 + (668556*s34)/37216709)*f[2579] - 
    (567*s23*f[2606])/2482 - 2*s23*f[2723] + 
    ((73529222735*s23)/36428343784 - (112563*s34)/7338506)*f[2816] + 
    ((39753093529044*s23)/473359656721381 + (103148640*s34)/381434050541)*
     f[3147] + ((-9641873064867693504*s23)/8752559276206782155 - 
      (2884056471838800*s34)/23979614455361047)*f[3150] - 
    (18*s23*f[3158])/1241 - (s23*f[3185])/2 + 
    ((133397816551*s23)/9107085946 + (9206751*s34)/14677012)*f[3295] - 
    (s23*f[3388])/8, (-23664*s34*f[1720])/44905 + (23664*s23*f[2006])/44905 + 
    (23664*s23*f[2578])/44905 - (23664*s23*f[3150])/44905, 
   (-7752*s34*f[1720])/6415 + (7752*s23*f[2006])/6415 + 
    (7752*s23*f[2578])/6415 - (7752*s23*f[3150])/6415, 0, 0, 0, 0, 
   ((-215083674*s23)/146888483 + (1404*s34)/118363)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 + (861711032352*s34)/
       316176060095)*f[1720] + ((2757483*s23)/321419 - (18*s34)/259)*
     f[1728] + ((341564914507077*s23)/12932062043320 - 
      (260598827*s34)/521033926)*f[1755] + 
    ((341564914507077*s23)/2586412408664 - (781960209*s34)/521033926)*
     f[1865] - (s34*f[1958])/4 + 3*s23*f[2005] - (299326728*s23*f[2006])/
     3278065 + (292585*s23*f[2041])/9928 + 
    ((-57530139206328*s23)/1616507755415 - (327456*s34)/260516963)*f[2289] + 
    ((-3688022594484483352*s23)/4269957691582975 - (2110596602304*s34)/
       11698514223515)*f[2292] + ((-12920787578406*s23)/230929679345 - 
      (1337112*s34)/37216709)*f[2300] + 
    ((-22991893254*s23)/4553542973 + (150084*s34)/3669253)*f[2320] - 
    (22365*s23*f[2327])/4964 + ((1229347*s23)/9928 + s34)*f[2437] + 
    ((27702655886196*s23)/12793504235713 + (80226720*s34)/10309028393)*
     f[2575] - (39766*s23*f[2576])/1241 + 
    ((-4294791178092735966736*s23)/43762796381033910775 - 
      (10253855472984768*s34)/119898072276805235)*f[2578] + 
    ((12815278208391*s23)/230929679345 + (1337112*s34)/37216709)*f[2579] - 
    (567*s23*f[2606])/1241 - 2*s23*f[2723] + 
    ((73529222735*s23)/18214171892 - (112563*s34)/3669253)*f[2816] + 
    ((79506187058088*s23)/473359656721381 + (206297280*s34)/381434050541)*
     f[3147] + ((-19283746129735387008*s23)/8752559276206782155 - 
      (5768112943677600*s34)/23979614455361047)*f[3150] - 
    (36*s23*f[3158])/1241 - (s23*f[3185])/2 + 
    ((271349176075*s23)/9107085946 + (9206751*s34)/7338506)*f[3295] - 
    (s23*f[3388])/4, (-54456*s34*f[1720])/44905 + (54456*s23*f[2006])/44905 + 
    (54456*s23*f[2578])/44905 - (54456*s23*f[3150])/44905, 
   (-25296*s34*f[1720])/44905 + (25296*s23*f[2006])/44905 + 
    (25296*s23*f[2578])/44905 - (25296*s23*f[3150])/44905, 0, 
   (-14688*s34*f[1720])/44905 + (14688*s23*f[2006])/44905 + 
    (14688*s23*f[2578])/44905 - (14688*s23*f[3150])/44905, 
   ((-322625511*s23)/146888483 + (2106*s34)/118363)*f[1717] + 
    ((-38454947096762808*s23)/115404261934675 + (1292566548528*s34)/
       316176060095)*f[1720] + ((8272449*s23)/642838 - (27*s34)/259)*
     f[1728] + ((1024694743521231*s23)/25864124086640 - 
      (260639759*s34)/521033926)*f[1755] + 
    ((1024694743521231*s23)/5172824817328 - (521340916*s34)/260516963)*
     f[1865] - (3*s34*f[1958])/8 + (9*s23*f[2005])/2 - 
    (89809932*s23*f[2006])/655613 + (872791*s23*f[2041])/19856 + 
    ((-86295208809492*s23)/1616507755415 - (491184*s34)/260516963)*f[2289] + 
    ((-5538008504390738868*s23)/4269957691582975 - (3165894903456*s34)/
       11698514223515)*f[2292] + ((-19381181367609*s23)/230929679345 - 
      (2005668*s34)/37216709)*f[2300] + 
    ((-34487839881*s23)/4553542973 + (225126*s34)/3669253)*f[2320] - 
    (64613*s23*f[2327])/9928 + ((3707897*s23)/19856 + (3*s34)/2)*f[2437] + 
    ((41553983829294*s23)/12793504235713 + (120340080*s34)/10309028393)*
     f[2575] - (59649*s23*f[2576])/1241 + 
    ((-6504215816555873716344*s23)/43762796381033910775 - 
      (15380783209477152*s34)/119898072276805235)*f[2578] + 
    ((38445834625173*s23)/461859358690 + (2005668*s34)/37216709)*f[2579] - 
    (1701*s23*f[2606])/2482 - 2*s23*f[2723] + 
    ((220587668205*s23)/36428343784 - (337689*s34)/7338506)*f[2816] + 
    ((119259280587132*s23)/473359656721381 + (309445920*s34)/381434050541)*
     f[3147] + ((-28925619194603080512*s23)/8752559276206782155 - 
      (8652169415516400*s34)/23979614455361047)*f[3150] - 
    (54*s23*f[3158])/1241 - (s23*f[3185])/2 + 
    ((409300535599*s23)/9107085946 + (27620253*s34)/14677012)*f[3295] - 
    (3*s23*f[3388])/8, (-58932*s34*f[1720])/44905 + 
    (58932*s23*f[2006])/44905 + (58932*s23*f[2578])/44905 - 
    (58932*s23*f[3150])/44905, (-86496*s34*f[1720])/44905 + 
    (86496*s23*f[2006])/44905 + (86496*s23*f[2578])/44905 - 
    (86496*s23*f[3150])/44905, 0, (66552*s34*f[1720])/44905 - 
    (66552*s23*f[2006])/44905 - (66552*s23*f[2578])/44905 + 
    (66552*s23*f[3150])/44905, (15678*s34*f[1720])/44905 - 
    (15678*s23*f[2006])/44905 - (15678*s23*f[2578])/44905 + 
    (15678*s23*f[3150])/44905, 
   ((215083674*s23)/146888483 - (1404*s34)/118363)*f[1717] + 
    ((25636631397841872*s23)/115404261934675 - (861711032352*s34)/
       316176060095)*f[1720] + ((-2757483*s23)/321419 + (18*s34)/259)*
     f[1728] + ((-341564914507077*s23)/12932062043320 + 
      (260680691*s34)/1042067852)*f[1755] + 
    ((-341564914507077*s23)/2586412408664 + (1303403455*s34)/1042067852)*
     f[1865] + (s34*f[1958])/4 - 3*s23*f[2005] + (299386296*s23*f[2006])/
     3278065 - (290103*s23*f[2041])/9928 + 
    ((57530139206328*s23)/1616507755415 + (327456*s34)/260516963)*f[2289] + 
    ((3693997207148497192*s23)/4269957691582975 + (2110596602304*s34)/
       11698514223515)*f[2292] + ((12920787578406*s23)/230929679345 + 
      (1337112*s34)/37216709)*f[2300] + 
    ((22991893254*s23)/4553542973 - (150084*s34)/3669253)*f[2320] + 
    (5281*s23*f[2327])/1241 + ((-1239275*s23)/9928 - s34)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 - (80226720*s34)/10309028393)*
     f[2575] + (39766*s23*f[2576])/1241 + 
    ((4356820227509505732976*s23)/43762796381033910775 + 
      (10253855472984768*s34)/119898072276805235)*f[2578] + 
    ((-12815278208391*s23)/230929679345 - (1337112*s34)/37216709)*f[2579] + 
    (567*s23*f[2606])/1241 + s23*f[2723] + 
    ((-73529222735*s23)/18214171892 + (112563*s34)/3669253)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 - (206297280*s34)/381434050541)*
     f[3147] + ((19283746129735387008*s23)/8752559276206782155 + 
      (5768112943677600*s34)/23979614455361047)*f[3150] + 
    (36*s23*f[3158])/1241 + (s23*f[3185])/4 + 
    ((-547251895123*s23)/18214171892 - (9206751*s34)/7338506)*f[3295] + 
    (s23*f[3388])/4, (-44796*s34*f[1720])/44905 + (44796*s23*f[2006])/44905 + 
    (44796*s23*f[2578])/44905 - (44796*s23*f[3150])/44905, 
   (23664*s34*f[1720])/44905 - (23664*s23*f[2006])/44905 - 
    (23664*s23*f[2578])/44905 + (23664*s23*f[3150])/44905, 0, 
   (-20712*s34*f[1720])/44905 + (20712*s23*f[2006])/44905 + 
    (20712*s23*f[2578])/44905 - (20712*s23*f[3150])/44905, 
   (21348*s34*f[1720])/44905 - (21348*s23*f[2006])/44905 - 
    (21348*s23*f[2578])/44905 + (21348*s23*f[3150])/44905, 
   (3606*s34*f[1720])/44905 - (3606*s23*f[2006])/44905 - 
    (3606*s23*f[2578])/44905 + (3606*s23*f[3150])/44905, 
   (12549*s34*f[1720])/44905 - (12549*s23*f[2006])/44905 - 
    (12549*s23*f[2578])/44905 + (12549*s23*f[3150])/44905, 
   (9792*s34*f[1720])/44905 - (9792*s23*f[2006])/44905 - 
    (9792*s23*f[2578])/44905 + (9792*s23*f[3150])/44905, 
   (8226*s34*f[1720])/44905 - (8226*s23*f[2006])/44905 - 
    (8226*s23*f[2578])/44905 + (8226*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (30798*s34*f[1720])/44905 - 
    (30798*s23*f[2006])/44905 - (30798*s23*f[2578])/44905 + 
    (30798*s23*f[3150])/44905, (-1925943847*s23*f[1717])/146888483 - 
    (2*s34*f[1718])/3 - (217580988454110712*s23*f[1720])/115404261934675 - 
    (8*s23*f[1721])/3 + (45163521*s23*f[1728])/642838 + 
    (39351168595221047*s23*f[1755])/174582837584820 + 
    (39351168595221047*s23*f[1865])/34916567516964 + (2*s23*f[2004])/3 - 
    (479550104*s23*f[2006])/655613 + (6970205*s23*f[2041])/29784 - 
    (932260880207761*s23*f[2289])/3233015510830 - 
    (29791341975921815252*s23*f[2292])/4269957691582975 - 
    (640037860372921*s23*f[2300])/1385578076070 - (478791863003*s23*f[2320])/
     13660628919 - (2040185*s23*f[2327])/39712 + (108801325*s23*f[2437])/
     119136 + (230963899450121*s23*f[2575])/12793504235713 - 
    (976963*s23*f[2576])/3723 - (316977892565370498751664*s23*f[2578])/
     393865167429305196975 + (1260442604163527*s23*f[2579])/2771156152140 - 
    (8277*s23*f[2606])/2482 - (97*s23*f[2723])/24 + 
    (515220206787*s23*f[2816])/18214171892 + (5278085902818780*s23*f[3147])/
     3313517597049667 + (4455768902406002264*s23*f[3150])/
     3751096832660049495 + s23*f[3151] + (210*s23*f[3158])/1241 - 
    (821*s23*f[3185])/144 + (132341287660777*s23*f[3295])/655710188112, 
   ((-860334696*s23)/146888483 + (5616*s34)/118363)*f[1717] + 
    ((-102546525591367488*s23)/115404261934675 + (3446844129408*s34)/
       316176060095)*f[1720] + ((11029932*s23)/321419 - (72*s34)/259)*
     f[1728] + ((341564914507077*s23)/3233015510830 - 
      (260680691*s34)/260516963)*f[1755] + 
    ((341564914507077*s23)/646603102166 - (1303403455*s34)/260516963)*
     f[1865] - s34*f[1958] + 12*s23*f[2005] - (1197545184*s23*f[2006])/
     3278065 + (290103*s23*f[2041])/2482 + 
    ((-230120556825312*s23)/1616507755415 - (1309824*s34)/260516963)*
     f[2289] + ((-14775988828593988768*s23)/4269957691582975 - 
      (8442386409216*s34)/11698514223515)*f[2292] + 
    ((-51683150313624*s23)/230929679345 - (5348448*s34)/37216709)*f[2300] + 
    ((-91967573016*s23)/4553542973 + (600336*s34)/3669253)*f[2320] - 
    (21124*s23*f[2327])/1241 + ((1239275*s23)/2482 + 4*s34)*f[2437] + 
    ((110810623544784*s23)/12793504235713 + (320906880*s34)/10309028393)*
     f[2575] - (159064*s23*f[2576])/1241 + 
    ((-17427280910038022931904*s23)/43762796381033910775 - 
      (41015421891939072*s34)/119898072276805235)*f[2578] + 
    ((51261112833564*s23)/230929679345 + (5348448*s34)/37216709)*f[2579] - 
    (2268*s23*f[2606])/1241 - 4*s23*f[2723] + 
    ((73529222735*s23)/4553542973 - (450252*s34)/3669253)*f[2816] + 
    ((318024748232352*s23)/473359656721381 + (825189120*s34)/381434050541)*
     f[3147] + ((-77134984518941548032*s23)/8752559276206782155 - 
      (23072451774710400*s34)/23979614455361047)*f[3150] - 
    (144*s23*f[3158])/1241 - s23*f[3185] + 
    ((547251895123*s23)/4553542973 + (18413502*s34)/3669253)*f[3295] - 
    s23*f[3388], (106548*s34*f[1720])/44905 - (106548*s23*f[2006])/44905 - 
    (106548*s23*f[2578])/44905 + (106548*s23*f[3150])/44905, 
   ((215083674*s23)/146888483 - (1404*s34)/118363)*f[1717] + 
    ((25636631397841872*s23)/115404261934675 - (861711032352*s34)/
       316176060095)*f[1720] + ((-2757483*s23)/321419 + (18*s34)/259)*
     f[1728] + ((-341564914507077*s23)/12932062043320 + 
      (260557895*s34)/260516963)*f[1755] + 
    ((-341564914507077*s23)/2586412408664 + (521238586*s34)/260516963)*
     f[1865] + (s34*f[1958])/4 - 3*s23*f[2005] + (299207592*s23*f[2006])/
     3278065 - (297549*s23*f[2041])/9928 + 
    ((57530139206328*s23)/1616507755415 + (327456*s34)/260516963)*f[2289] + 
    ((3676073369156455672*s23)/4269957691582975 + (2110596602304*s34)/
       11698514223515)*f[2292] + ((12920787578406*s23)/230929679345 + 
      (1337112*s34)/37216709)*f[2300] + 
    ((22991893254*s23)/4553542973 - (150084*s34)/3669253)*f[2320] + 
    (24847*s23*f[2327])/4964 + ((-1209491*s23)/9928 - s34)*f[2437] + 
    ((-27702655886196*s23)/12793504235713 - (80226720*s34)/10309028393)*
     f[2575] + (39766*s23*f[2576])/1241 + 
    ((4170733079259196434256*s23)/43762796381033910775 + 
      (10253855472984768*s34)/119898072276805235)*f[2578] + 
    ((-12815278208391*s23)/230929679345 - (1337112*s34)/37216709)*f[2579] + 
    (567*s23*f[2606])/1241 + 4*s23*f[2723] + 
    ((-73529222735*s23)/18214171892 + (112563*s34)/3669253)*f[2816] + 
    ((-79506187058088*s23)/473359656721381 - (206297280*s34)/381434050541)*
     f[3147] + ((19283746129735387008*s23)/8752559276206782155 + 
      (5768112943677600*s34)/23979614455361047)*f[3150] + 
    (36*s23*f[3158])/1241 + s23*f[3185] + 
    ((-133397816551*s23)/4553542973 - (9206751*s34)/7338506)*f[3295] + 
    (s23*f[3388])/4, (-94656*s34*f[1720])/44905 + (94656*s23*f[2006])/44905 + 
    (94656*s23*f[2578])/44905 - (94656*s23*f[3150])/44905, 
   (15504*s34*f[1720])/6415 - (15504*s23*f[2006])/6415 - 
    (15504*s23*f[2578])/6415 + (15504*s23*f[3150])/6415, 0, 0, 0, 0, 
   ((-860334696*s23)/146888483 + (5616*s34)/118363)*f[1717] + 
    ((-102546525591367488*s23)/115404261934675 + (3446844129408*s34)/
       316176060095)*f[1720] + ((11029932*s23)/321419 - (72*s34)/259)*
     f[1728] + ((341564914507077*s23)/3233015510830 - 
      (260844419*s34)/521033926)*f[1755] + 
    ((341564914507077*s23)/646603102166 - (2346289947*s34)/521033926)*
     f[1865] - s34*f[1958] + 12*s23*f[2005] - (239532864*s23*f[2006])/
     655613 + (144431*s23*f[2041])/1241 + 
    ((-230120556825312*s23)/1616507755415 - (1309824*s34)/260516963)*
     f[2289] + ((-14787938053922016448*s23)/4269957691582975 - 
      (8442386409216*s34)/11698514223515)*f[2292] + 
    ((-51683150313624*s23)/230929679345 - (5348448*s34)/37216709)*f[2300] + 
    ((-91967573016*s23)/4553542973 + (600336*s34)/3669253)*f[2320] - 
    (41007*s23*f[2327])/2482 + ((1244239*s23)/2482 + 4*s34)*f[2437] + 
    ((110810623544784*s23)/12793504235713 + (320906880*s34)/10309028393)*
     f[2575] - (159064*s23*f[2576])/1241 + 
    ((-17551339008871562464384*s23)/43762796381033910775 - 
      (41015421891939072*s34)/119898072276805235)*f[2578] + 
    ((51261112833564*s23)/230929679345 + (5348448*s34)/37216709)*f[2579] - 
    (2268*s23*f[2606])/1241 - 2*s23*f[2723] + 
    ((73529222735*s23)/4553542973 - (450252*s34)/3669253)*f[2816] + 
    ((318024748232352*s23)/473359656721381 + (825189120*s34)/381434050541)*
     f[3147] + ((-77134984518941548032*s23)/8752559276206782155 - 
      (23072451774710400*s34)/23979614455361047)*f[3150] - 
    (144*s23*f[3158])/1241 - (s23*f[3185])/2 + 
    ((1099057333219*s23)/9107085946 + (18413502*s34)/3669253)*f[3295] - 
    s23*f[3388], (44112*s34*f[1720])/44905 - (44112*s23*f[2006])/44905 - 
    (44112*s23*f[2578])/44905 + (44112*s23*f[3150])/44905, 
   (-13056*s34*f[1720])/6415 + (13056*s23*f[2006])/6415 + 
    (13056*s23*f[2578])/6415 - (13056*s23*f[3150])/6415, 0, 
   (-281808*s34*f[1720])/44905 + (281808*s23*f[2006])/44905 + 
    (281808*s23*f[2578])/44905 - (281808*s23*f[3150])/44905, 
   ((645251022*s23)/146888483 - (4212*s34)/118363)*f[1717] + 
    ((76909894193525616*s23)/115404261934675 - (2585133097056*s34)/
       316176060095)*f[1720] + ((-8272449*s23)/321419 + (54*s34)/259)*
     f[1728] + ((-1024694743521231*s23)/12932062043320 + 
      (260639759*s34)/260516963)*f[1755] + 
    ((-1024694743521231*s23)/2586412408664 + (1042681832*s34)/260516963)*
     f[1865] + (3*s34*f[1958])/4 - 9*s23*f[2005] + 
    (179619864*s23*f[2006])/655613 - (872791*s23*f[2041])/9928 + 
    ((172590417618984*s23)/1616507755415 + (982368*s34)/260516963)*f[2289] + 
    ((11076017008781477736*s23)/4269957691582975 + (6331789806912*s34)/
       11698514223515)*f[2292] + ((38762362735218*s23)/230929679345 + 
      (4011336*s34)/37216709)*f[2300] + 
    ((68975679762*s23)/4553542973 - (450252*s34)/3669253)*f[2320] + 
    (64613*s23*f[2327])/4964 + ((-3707897*s23)/9928 - 3*s34)*f[2437] + 
    ((-83107967658588*s23)/12793504235713 - (240680160*s34)/10309028393)*
     f[2575] + (119298*s23*f[2576])/1241 + 
    ((13008431633111747432688*s23)/43762796381033910775 + 
      (30761566418954304*s34)/119898072276805235)*f[2578] + 
    ((-38445834625173*s23)/230929679345 - (4011336*s34)/37216709)*f[2579] + 
    (1701*s23*f[2606])/1241 + 4*s23*f[2723] + 
    ((-220587668205*s23)/18214171892 + (337689*s34)/3669253)*f[2816] + 
    ((-238518561174264*s23)/473359656721381 - (618891840*s34)/381434050541)*
     f[3147] + ((57851238389206161024*s23)/8752559276206782155 + 
      (17304338831032800*s34)/23979614455361047)*f[3150] + 
    (108*s23*f[3158])/1241 + s23*f[3185] + 
    ((-409300535599*s23)/4553542973 - (27620253*s34)/7338506)*f[3295] + 
    (3*s23*f[3388])/4, (-61848*s34*f[1720])/44905 + 
    (61848*s23*f[2006])/44905 + (61848*s23*f[2578])/44905 - 
    (61848*s23*f[3150])/44905, (172992*s34*f[1720])/44905 - 
    (172992*s23*f[2006])/44905 - (172992*s23*f[2578])/44905 + 
    (172992*s23*f[3150])/44905, 0, (-44688*s34*f[1720])/6415 + 
    (44688*s23*f[2006])/6415 + (44688*s23*f[2578])/6415 - 
    (44688*s23*f[3150])/6415, (-31356*s34*f[1720])/44905 + 
    (31356*s23*f[2006])/44905 + (31356*s23*f[2578])/44905 - 
    (31356*s23*f[3150])/44905, 
   ((-430167348*s23)/146888483 + (2808*s34)/118363)*f[1717] + 
    ((-51273262795683744*s23)/115404261934675 + (1723422064704*s34)/
       316176060095)*f[1720] + ((5514966*s23)/321419 - (36*s34)/259)*
     f[1728] + ((341564914507077*s23)/6466031021660 - 
      (260680691*s34)/521033926)*f[1755] + 
    ((341564914507077*s23)/1293206204332 - (1303403455*s34)/521033926)*
     f[1865] - (s34*f[1958])/2 + 6*s23*f[2005] - (598772592*s23*f[2006])/
     3278065 + (290103*s23*f[2041])/4964 + 
    ((-115060278412656*s23)/1616507755415 - (654912*s34)/260516963)*f[2289] + 
    ((-7387994414296994384*s23)/4269957691582975 - (4221193204608*s34)/
       11698514223515)*f[2292] + ((-25841575156812*s23)/230929679345 - 
      (2674224*s34)/37216709)*f[2300] + 
    ((-45983786508*s23)/4553542973 + (300168*s34)/3669253)*f[2320] - 
    (10562*s23*f[2327])/1241 + ((1239275*s23)/4964 + 2*s34)*f[2437] + 
    ((55405311772392*s23)/12793504235713 + (160453440*s34)/10309028393)*
     f[2575] - (79532*s23*f[2576])/1241 + 
    ((-8713640455019011465952*s23)/43762796381033910775 - 
      (20507710945969536*s34)/119898072276805235)*f[2578] + 
    ((25630556416782*s23)/230929679345 + (2674224*s34)/37216709)*f[2579] - 
    (1134*s23*f[2606])/1241 - 2*s23*f[2723] + 
    ((73529222735*s23)/9107085946 - (225126*s34)/3669253)*f[2816] + 
    ((159012374116176*s23)/473359656721381 + (412594560*s34)/381434050541)*
     f[3147] + ((-38567492259470774016*s23)/8752559276206782155 - 
      (11536225887355200*s34)/23979614455361047)*f[3150] - 
    (72*s23*f[3158])/1241 - (s23*f[3185])/2 + 
    ((547251895123*s23)/9107085946 + (9206751*s34)/3669253)*f[3295] - 
    (s23*f[3388])/2, (-25512*s34*f[1720])/8981 + (25512*s23*f[2006])/8981 + 
    (25512*s23*f[2578])/8981 - (25512*s23*f[3150])/8981, 
   (-47328*s34*f[1720])/44905 + (47328*s23*f[2006])/44905 + 
    (47328*s23*f[2578])/44905 - (47328*s23*f[3150])/44905, 0, 
   (-25104*s34*f[1720])/6415 + (25104*s23*f[2006])/6415 + 
    (25104*s23*f[2578])/6415 - (25104*s23*f[3150])/6415, 
   (-42696*s34*f[1720])/44905 + (42696*s23*f[2006])/44905 + 
    (42696*s23*f[2578])/44905 - (42696*s23*f[3150])/44905, 
   (-7212*s34*f[1720])/44905 + (7212*s23*f[2006])/44905 + 
    (7212*s23*f[2578])/44905 - (7212*s23*f[3150])/44905, 
   (-3210*s34*f[1720])/8981 + (3210*s23*f[2006])/8981 + 
    (3210*s23*f[2578])/8981 - (3210*s23*f[3150])/8981, 
   (-19584*s34*f[1720])/44905 + (19584*s23*f[2006])/44905 + 
    (19584*s23*f[2578])/44905 - (19584*s23*f[3150])/44905, 0, 
   (-32904*s34*f[1720])/44905 + (32904*s23*f[2006])/44905 + 
    (32904*s23*f[2578])/44905 - (32904*s23*f[3150])/44905, 0, 
   (-8856*s34*f[1720])/44905 + (8856*s23*f[2006])/44905 + 
    (8856*s23*f[2578])/44905 - (8856*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (20880*s34*f[1720])/8981 - (20880*s23*f[2006])/8981 - 
    (20880*s23*f[2578])/8981 + (20880*s23*f[3150])/8981, 0, 0, 
   (4176*s34*f[1720])/8981 - (4176*s23*f[2006])/8981 - 
    (4176*s23*f[2578])/8981 + (4176*s23*f[3150])/8981, 
   (-8352*s34*f[1720])/44905 + (8352*s23*f[2006])/44905 + 
    (8352*s23*f[2578])/44905 - (8352*s23*f[3150])/44905, 
   (8352*s34*f[1720])/44905 - (8352*s23*f[2006])/44905 - 
    (8352*s23*f[2578])/44905 + (8352*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, ((-19787698008*s23)/146888483 + (129168*s34)/118363)*
     f[1717] + ((-2358737855892825024*s23)/115404261934675 + 
      (79468930149184*s34)/316176060095)*f[1720] + 
    ((253688436*s23)/321419 - (1656*s34)/259)*f[1728] + 
    ((47144040740753701*s23)/19398093064980 - (20852654272*s34)/781550889)*
     f[1755] + ((47144040740753701*s23)/3879618612996 - 
      (30499313391*s34)/260516963)*f[1865] - (289*s34*f[1958])/12 + 
    271*s23*f[2005] - (3935630944*s23*f[2006])/468295 + 
    (20044409*s23*f[2041])/7446 + (3*s23*f[2244])/2 + 
    ((-5292772806982176*s23)/1616507755415 - (30125952*s34)/260516963)*
     f[2289] + ((-339762701817664869344*s23)/4269957691582975 - 
      (201260948805568*s34)/11698514223515)*f[2292] + 
    ((-1188712457213352*s23)/230929679345 - (123014304*s34)/37216709)*
     f[2300] + ((-2115254179368*s23)/4553542973 + (13807728*s34)/3669253)*
     f[2320] - (1471207*s23*f[2327])/3723 + 
    ((85388357*s23)/7446 + (271*s34)/3)*f[2437] + 
    ((2548644341530032*s23)/12793504235713 + (7380858240*s34)/10309028393)*
     f[2575] - (3658472*s23*f[2576])/1241 + 
    ((-399957003184440681198272*s23)/43762796381033910775 - 
      (899779677580794816*s34)/119898072276805235)*f[2578] + 
    ((1179005595171972*s23)/230929679345 + (123014304*s34)/37216709)*
     f[2579] - (52164*s23*f[2606])/1241 - (320*s23*f[2723])/3 + 
    ((20353261533509*s23)/54642515676 - (10355796*s34)/3669253)*f[2816] + 
    ((51969594719551452*s23)/3313517597049667 + (18979349760*s34)/
       381434050541)*f[3147] + 
    ((-5113263978674060966048*s23)/26257677828620346465 - 
      (517593883038198048*s34)/23979614455361047)*f[3150] - 
    (3312*s23*f[3158])/1241 - (80*s23*f[3185])/3 + 
    ((37710291790784*s23)/13660628919 + (828674827*s34)/7338506)*f[3295] - 
    (289*s23*f[3388])/12, (296496*s34*f[1720])/6415 - 
    (296496*s23*f[2006])/6415 - (296496*s23*f[2578])/6415 + 
    (296496*s23*f[3150])/6415, (-716992*s34*f[1720])/8981 + 
    (716992*s23*f[2006])/8981 + (716992*s23*f[2578])/8981 - 
    (716992*s23*f[3150])/8981, 0, (-5611824*s34*f[1720])/44905 + 
    (5611824*s23*f[2006])/44905 + (5611824*s23*f[2578])/44905 - 
    (5611824*s23*f[3150])/44905, (-1008320*s34*f[1720])/8981 + 
    (1008320*s23*f[2006])/8981 + (1008320*s23*f[2578])/8981 - 
    (1008320*s23*f[3150])/8981, (-4166256*s34*f[1720])/44905 + 
    (4166256*s23*f[2006])/44905 + (4166256*s23*f[2578])/44905 - 
    (4166256*s23*f[3150])/44905, 0, 0, 0, 0, 0, 
   ((-39168*s23)/44905 - (104448*s34)/44905)*f[1720] + 
    (s23/4 + s34/4)*f[1755] + ((5*s23)/4 + (5*s34)/4)*f[1865] + 
    (s34*f[1958])/2 - 3*s23*f[2005] + (64464*s23*f[2006])/44905 - 
    (s23*f[2041])/4 - (s23*f[2244])/4 + 
    ((-79152*s23)/44905 - (3264*s34)/8981)*f[2292] + (s23*f[2327])/4 - 
    s34*f[2437] + ((1705440*s23)/2326079 + (9792*s34)/44905)*f[2578] + 
    s23*f[2723] - (s23*f[2816])/2 + (36*s23*f[3147])/259 + 
    ((24278176*s23)/11630395 + (14688*s34)/44905)*f[3150] + (s23*f[3185])/4 + 
    (s23/4 - (3*s34)/2)*f[3295] + (s23*f[3388])/2, 0, 
   (70992*s34*f[1720])/44905 - (70992*s23*f[2006])/44905 - 
    (70992*s23*f[2578])/44905 + (70992*s23*f[3150])/44905, 0, 
   (31824*s34*f[1720])/44905 - (31824*s23*f[2006])/44905 - 
    (31824*s23*f[2578])/44905 + (31824*s23*f[3150])/44905, 
   (39168*s34*f[1720])/44905 - (39168*s23*f[2006])/44905 - 
    (39168*s23*f[2578])/44905 + (39168*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((-430167348*s23)/146888483 + (2808*s34)/118363)*f[1717] + 
    ((-51273262795683744*s23)/115404261934675 + (1723422064704*s34)/
       316176060095)*f[1720] + ((5514966*s23)/321419 - (36*s34)/259)*
     f[1728] + ((341564914507077*s23)/6466031021660 - 
      (260680691*s34)/521033926)*f[1755] + 
    ((341564914507077*s23)/1293206204332 - (1303403455*s34)/521033926)*
     f[1865] - (s34*f[1958])/2 + 6*s23*f[2005] - (598772592*s23*f[2006])/
     3278065 + (290103*s23*f[2041])/4964 + 
    ((-115060278412656*s23)/1616507755415 - (654912*s34)/260516963)*f[2289] + 
    ((-7387994414296994384*s23)/4269957691582975 - (4221193204608*s34)/
       11698514223515)*f[2292] + ((-25841575156812*s23)/230929679345 - 
      (2674224*s34)/37216709)*f[2300] + 
    ((-45983786508*s23)/4553542973 + (300168*s34)/3669253)*f[2320] - 
    (10562*s23*f[2327])/1241 + ((1239275*s23)/4964 + 2*s34)*f[2437] + 
    ((55405311772392*s23)/12793504235713 + (160453440*s34)/10309028393)*
     f[2575] - (79532*s23*f[2576])/1241 + 
    ((-8713640455019011465952*s23)/43762796381033910775 - 
      (20507710945969536*s34)/119898072276805235)*f[2578] + 
    ((25630556416782*s23)/230929679345 + (2674224*s34)/37216709)*f[2579] - 
    (1134*s23*f[2606])/1241 - 2*s23*f[2723] + 
    ((73529222735*s23)/9107085946 - (225126*s34)/3669253)*f[2816] + 
    ((159012374116176*s23)/473359656721381 + (412594560*s34)/381434050541)*
     f[3147] + ((-38567492259470774016*s23)/8752559276206782155 - 
      (11536225887355200*s34)/23979614455361047)*f[3150] - 
    (72*s23*f[3158])/1241 - (s23*f[3185])/2 + 
    ((547251895123*s23)/9107085946 + (9206751*s34)/3669253)*f[3295] - 
    (s23*f[3388])/2, (75168*s34*f[1720])/44905 - (75168*s23*f[2006])/44905 - 
    (75168*s23*f[2578])/44905 + (75168*s23*f[3150])/44905, 
   (-47328*s34*f[1720])/44905 + (47328*s23*f[2006])/44905 + 
    (47328*s23*f[2578])/44905 - (47328*s23*f[3150])/44905, 0, 
   (-113472*s34*f[1720])/44905 + (113472*s23*f[2006])/44905 + 
    (113472*s23*f[2578])/44905 - (113472*s23*f[3150])/44905, 
   (-8640*s34*f[1720])/8981 + (8640*s23*f[2006])/8981 + 
    (8640*s23*f[2578])/8981 - (8640*s23*f[3150])/8981, 
   (-89088*s34*f[1720])/44905 + (89088*s23*f[2006])/44905 + 
    (89088*s23*f[2578])/44905 - (89088*s23*f[3150])/44905, 
   ((-430167348*s23)/146888483 + (2808*s34)/118363)*f[1717] + 
    ((-51273262795683744*s23)/115404261934675 + (1723422064704*s34)/
       316176060095)*f[1720] + ((5514966*s23)/321419 - (36*s34)/259)*
     f[1728] + ((341564914507077*s23)/6466031021660 - 
      (260680691*s34)/521033926)*f[1755] + 
    ((341564914507077*s23)/1293206204332 - (1303403455*s34)/521033926)*
     f[1865] - (s34*f[1958])/2 + 6*s23*f[2005] - (598772592*s23*f[2006])/
     3278065 + (290103*s23*f[2041])/4964 + 
    ((-115060278412656*s23)/1616507755415 - (654912*s34)/260516963)*f[2289] + 
    ((-7387994414296994384*s23)/4269957691582975 - (4221193204608*s34)/
       11698514223515)*f[2292] + ((-25841575156812*s23)/230929679345 - 
      (2674224*s34)/37216709)*f[2300] + 
    ((-45983786508*s23)/4553542973 + (300168*s34)/3669253)*f[2320] - 
    (10562*s23*f[2327])/1241 + ((1239275*s23)/4964 + 2*s34)*f[2437] + 
    ((55405311772392*s23)/12793504235713 + (160453440*s34)/10309028393)*
     f[2575] - (79532*s23*f[2576])/1241 + 
    ((-8713640455019011465952*s23)/43762796381033910775 - 
      (20507710945969536*s34)/119898072276805235)*f[2578] + 
    ((25630556416782*s23)/230929679345 + (2674224*s34)/37216709)*f[2579] - 
    (1134*s23*f[2606])/1241 - 2*s23*f[2723] + 
    ((73529222735*s23)/9107085946 - (225126*s34)/3669253)*f[2816] + 
    ((159012374116176*s23)/473359656721381 + (412594560*s34)/381434050541)*
     f[3147] + ((-38567492259470774016*s23)/8752559276206782155 - 
      (11536225887355200*s34)/23979614455361047)*f[3150] - 
    (72*s23*f[3158])/1241 - (s23*f[3185])/2 + 
    ((547251895123*s23)/9107085946 + (9206751*s34)/3669253)*f[3295] - 
    (s23*f[3388])/2, (20184*s34*f[1720])/8981 - (20184*s23*f[2006])/8981 - 
    (20184*s23*f[2578])/8981 + (20184*s23*f[3150])/8981, 
   (-47328*s34*f[1720])/44905 + (47328*s23*f[2006])/44905 + 
    (47328*s23*f[2578])/44905 - (47328*s23*f[3150])/44905, 0, 
   (-113472*s34*f[1720])/44905 + (113472*s23*f[2006])/44905 + 
    (113472*s23*f[2578])/44905 - (113472*s23*f[3150])/44905, 
   (-1632*s34*f[1720])/1283 + (1632*s23*f[2006])/1283 + 
    (1632*s23*f[2578])/1283 - (1632*s23*f[3150])/1283, 
   (-20184*s34*f[1720])/8981 + (20184*s23*f[2006])/8981 + 
    (20184*s23*f[2578])/8981 - (20184*s23*f[3150])/8981, 
   ((-645251022*s23)/146888483 + (4212*s34)/118363)*f[1717] + 
    ((-76909894193525616*s23)/115404261934675 + (2585133097056*s34)/
       316176060095)*f[1720] + ((8272449*s23)/321419 - (54*s34)/259)*
     f[1728] + ((1024694743521231*s23)/12932062043320 - 
      (782042073*s34)/1042067852)*f[1755] + 
    ((1024694743521231*s23)/2586412408664 - (3910210365*s34)/1042067852)*
     f[1865] - (3*s34*f[1958])/4 + 9*s23*f[2005] - 
    (898158888*s23*f[2006])/3278065 + (870309*s23*f[2041])/9928 + 
    ((-172590417618984*s23)/1616507755415 - (982368*s34)/260516963)*f[2289] + 
    ((-11081991621445491576*s23)/4269957691582975 - (6331789806912*s34)/
       11698514223515)*f[2292] + ((-38762362735218*s23)/230929679345 - 
      (4011336*s34)/37216709)*f[2300] + 
    ((-68975679762*s23)/4553542973 + (450252*s34)/3669253)*f[2320] - 
    (15843*s23*f[2327])/1241 + ((3717825*s23)/9928 + 3*s34)*f[2437] + 
    ((83107967658588*s23)/12793504235713 + (240680160*s34)/10309028393)*
     f[2575] - (119298*s23*f[2576])/1241 + 
    ((-13070460682528517198928*s23)/43762796381033910775 - 
      (30761566418954304*s34)/119898072276805235)*f[2578] + 
    ((38445834625173*s23)/230929679345 + (4011336*s34)/37216709)*f[2579] - 
    (1701*s23*f[2606])/1241 - 3*s23*f[2723] + 
    ((220587668205*s23)/18214171892 - (337689*s34)/3669253)*f[2816] + 
    ((238518561174264*s23)/473359656721381 + (618891840*s34)/381434050541)*
     f[3147] + ((-57851238389206161024*s23)/8752559276206782155 - 
      (17304338831032800*s34)/23979614455361047)*f[3150] - 
    (108*s23*f[3158])/1241 - (3*s23*f[3185])/4 + 
    ((1641755685369*s23)/18214171892 + (27620253*s34)/7338506)*f[3295] - 
    (3*s23*f[3388])/4, (100224*s34*f[1720])/44905 - 
    (100224*s23*f[2006])/44905 - (100224*s23*f[2578])/44905 + 
    (100224*s23*f[3150])/44905, (-70992*s34*f[1720])/44905 + 
    (70992*s23*f[2006])/44905 + (70992*s23*f[2578])/44905 - 
    (70992*s23*f[3150])/44905, 0, (-65808*s34*f[1720])/44905 + 
    (65808*s23*f[2006])/44905 + (65808*s23*f[2578])/44905 - 
    (65808*s23*f[3150])/44905, (-25488*s34*f[1720])/8981 + 
    (25488*s23*f[2006])/8981 + (25488*s23*f[2578])/8981 - 
    (25488*s23*f[3150])/8981, (-70992*s34*f[1720])/44905 + 
    (70992*s23*f[2006])/44905 + (70992*s23*f[2578])/44905 - 
    (70992*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (s34*f[1958])/2 - (s23*f[2244])/2 - (s23*f[2816])/2 + 
    (s23*f[3388])/2, (-75168*s34*f[1720])/44905 + (75168*s23*f[2006])/44905 + 
    (75168*s23*f[2578])/44905 - (75168*s23*f[3150])/44905, 
   (47328*s34*f[1720])/44905 - (47328*s23*f[2006])/44905 - 
    (47328*s23*f[2578])/44905 + (47328*s23*f[3150])/44905, 
   (25104*s34*f[1720])/6415 - (25104*s23*f[2006])/6415 - 
    (25104*s23*f[2578])/6415 + (25104*s23*f[3150])/6415, 
   (175248*s34*f[1720])/44905 - (175248*s23*f[2006])/44905 - 
    (175248*s23*f[2578])/44905 + (175248*s23*f[3150])/44905, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((-1290502044*s23)/146888483 + (8424*s34)/118363)*f[1717] + 
    ((-153819788387051232*s23)/115404261934675 + (5170266194112*s34)/
       316176060095)*f[1720] + ((16544898*s23)/321419 - (108*s34)/259)*
     f[1728] + ((1024694743521231*s23)/6466031021660 - 
      (782042073*s34)/521033926)*f[1755] + 
    ((1024694743521231*s23)/1293206204332 - (3910210365*s34)/521033926)*
     f[1865] - (3*s34*f[1958])/2 + 18*s23*f[2005] - 
    (1796317776*s23*f[2006])/3278065 + (870309*s23*f[2041])/4964 + 
    ((-345180835237968*s23)/1616507755415 - (1964736*s34)/260516963)*
     f[2289] + ((-22163983242890983152*s23)/4269957691582975 - 
      (12663579613824*s34)/11698514223515)*f[2292] + 
    ((-77524725470436*s23)/230929679345 - (8022672*s34)/37216709)*f[2300] + 
    ((-137951359524*s23)/4553542973 + (900504*s34)/3669253)*f[2320] - 
    (31686*s23*f[2327])/1241 + ((3717825*s23)/4964 + 6*s34)*f[2437] + 
    ((166215935317176*s23)/12793504235713 + (481360320*s34)/10309028393)*
     f[2575] - (238596*s23*f[2576])/1241 + 
    ((-26140921365057034397856*s23)/43762796381033910775 - 
      (61523132837908608*s34)/119898072276805235)*f[2578] + 
    ((76891669250346*s23)/230929679345 + (8022672*s34)/37216709)*f[2579] - 
    (3402*s23*f[2606])/1241 - 6*s23*f[2723] + 
    ((220587668205*s23)/9107085946 - (675378*s34)/3669253)*f[2816] + 
    ((477037122348528*s23)/473359656721381 + (1237783680*s34)/381434050541)*
     f[3147] + ((-115702476778412322048*s23)/8752559276206782155 - 
      (34608677662065600*s34)/23979614455361047)*f[3150] - 
    (216*s23*f[3158])/1241 - (3*s23*f[3185])/2 + 
    ((1641755685369*s23)/9107085946 + (27620253*s34)/3669253)*f[3295] - 
    (3*s23*f[3388])/2, (225504*s34*f[1720])/44905 - 
    (225504*s23*f[2006])/44905 - (225504*s23*f[2578])/44905 + 
    (225504*s23*f[3150])/44905, (-141984*s34*f[1720])/44905 + 
    (141984*s23*f[2006])/44905 + (141984*s23*f[2578])/44905 - 
    (141984*s23*f[3150])/44905, 0, (-340416*s34*f[1720])/44905 + 
    (340416*s23*f[2006])/44905 + (340416*s23*f[2578])/44905 - 
    (340416*s23*f[3150])/44905, (-4896*s34*f[1720])/1283 + 
    (4896*s23*f[2006])/1283 + (4896*s23*f[2578])/1283 - 
    (4896*s23*f[3150])/1283, (-225504*s34*f[1720])/44905 + 
    (225504*s23*f[2006])/44905 + (225504*s23*f[2578])/44905 - 
    (225504*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((-215083674*s23)/146888483 + (1404*s34)/118363)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 + (861711032352*s34)/
       316176060095)*f[1720] + ((2757483*s23)/321419 - (18*s34)/259)*
     f[1728] + ((341564914507077*s23)/12932062043320 - 
      (260598827*s34)/521033926)*f[1755] + 
    ((341564914507077*s23)/2586412408664 - (781960209*s34)/521033926)*
     f[1865] - (3*s34*f[1958])/4 + 3*s23*f[2005] - 
    (299326728*s23*f[2006])/3278065 + (292585*s23*f[2041])/9928 + 
    (s23*f[2244])/2 + ((-57530139206328*s23)/1616507755415 - 
      (327456*s34)/260516963)*f[2289] + 
    ((-3688022594484483352*s23)/4269957691582975 - (2110596602304*s34)/
       11698514223515)*f[2292] + ((-12920787578406*s23)/230929679345 - 
      (1337112*s34)/37216709)*f[2300] + 
    ((-22991893254*s23)/4553542973 + (150084*s34)/3669253)*f[2320] - 
    (22365*s23*f[2327])/4964 + ((1229347*s23)/9928 + s34)*f[2437] + 
    ((27702655886196*s23)/12793504235713 + (80226720*s34)/10309028393)*
     f[2575] - (39766*s23*f[2576])/1241 + 
    ((-4294791178092735966736*s23)/43762796381033910775 - 
      (10253855472984768*s34)/119898072276805235)*f[2578] + 
    ((12815278208391*s23)/230929679345 + (1337112*s34)/37216709)*f[2579] - 
    (567*s23*f[2606])/1241 - 2*s23*f[2723] + 
    ((82636308681*s23)/18214171892 - (112563*s34)/3669253)*f[2816] + 
    ((79506187058088*s23)/473359656721381 + (206297280*s34)/381434050541)*
     f[3147] + ((-19283746129735387008*s23)/8752559276206782155 - 
      (5768112943677600*s34)/23979614455361047)*f[3150] - 
    (36*s23*f[3158])/1241 - (s23*f[3185])/2 + 
    ((271349176075*s23)/9107085946 + (9206751*s34)/7338506)*f[3295] - 
    (3*s23*f[3388])/4, 0, (-24480*s34*f[1720])/8981 + 
    (24480*s23*f[2006])/8981 + (24480*s23*f[2578])/8981 - 
    (24480*s23*f[3150])/8981, 0, (-14688*s34*f[1720])/44905 + 
    (14688*s23*f[2006])/44905 + (14688*s23*f[2578])/44905 - 
    (14688*s23*f[3150])/44905, (-39168*s34*f[1720])/44905 + 
    (39168*s23*f[2006])/44905 + (39168*s23*f[2578])/44905 - 
    (39168*s23*f[3150])/44905, 
   ((-215083674*s23)/146888483 + (1404*s34)/118363)*f[1717] + 
    ((-25636631397841872*s23)/115404261934675 + (861711032352*s34)/
       316176060095)*f[1720] + ((2757483*s23)/321419 - (18*s34)/259)*
     f[1728] + ((341564914507077*s23)/12932062043320 - 
      (260680691*s34)/1042067852)*f[1755] + 
    ((341564914507077*s23)/2586412408664 - (1303403455*s34)/1042067852)*
     f[1865] - (s34*f[1958])/4 + 3*s23*f[2005] - (299386296*s23*f[2006])/
     3278065 + (290103*s23*f[2041])/9928 + 
    ((-57530139206328*s23)/1616507755415 - (327456*s34)/260516963)*f[2289] + 
    ((-3693997207148497192*s23)/4269957691582975 - (2110596602304*s34)/
       11698514223515)*f[2292] + ((-12920787578406*s23)/230929679345 - 
      (1337112*s34)/37216709)*f[2300] + 
    ((-22991893254*s23)/4553542973 + (150084*s34)/3669253)*f[2320] - 
    (5281*s23*f[2327])/1241 + ((1239275*s23)/9928 + s34)*f[2437] + 
    ((27702655886196*s23)/12793504235713 + (80226720*s34)/10309028393)*
     f[2575] - (39766*s23*f[2576])/1241 + 
    ((-4356820227509505732976*s23)/43762796381033910775 - 
      (10253855472984768*s34)/119898072276805235)*f[2578] + 
    ((12815278208391*s23)/230929679345 + (1337112*s34)/37216709)*f[2579] - 
    (567*s23*f[2606])/1241 - s23*f[2723] + 
    ((73529222735*s23)/18214171892 - (112563*s34)/3669253)*f[2816] + 
    ((79506187058088*s23)/473359656721381 + (206297280*s34)/381434050541)*
     f[3147] + ((-19283746129735387008*s23)/8752559276206782155 - 
      (5768112943677600*s34)/23979614455361047)*f[3150] - 
    (36*s23*f[3158])/1241 - (s23*f[3185])/4 + 
    ((547251895123*s23)/18214171892 + (9206751*s34)/7338506)*f[3295] - 
    (s23*f[3388])/4, (61248*s34*f[1720])/44905 - (61248*s23*f[2006])/44905 - 
    (61248*s23*f[2578])/44905 + (61248*s23*f[3150])/44905, 
   (-23664*s34*f[1720])/44905 + (23664*s23*f[2006])/44905 + 
    (23664*s23*f[2578])/44905 - (23664*s23*f[3150])/44905, 
   (-49776*s34*f[1720])/44905 + (49776*s23*f[2006])/44905 + 
    (49776*s23*f[2578])/44905 - (49776*s23*f[3150])/44905, 
   (-8496*s34*f[1720])/8981 + (8496*s23*f[2006])/8981 + 
    (8496*s23*f[2578])/8981 - (8496*s23*f[3150])/8981, 
   (-23664*s34*f[1720])/44905 + (23664*s23*f[2006])/44905 + 
    (23664*s23*f[2578])/44905 - (23664*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/2*(s34*f[1755]) - (s34*f[1865])/2 + 
    (1632*s23*f[2006])/44905 + (s23*f[2041])/2 + (17952*s23*f[2292])/6415 - 
    (s23*f[2327])/2 - 2*s23*f[2437] + (127296*s23*f[2578])/44905 - 
    2*s23*f[2723] - (s23*f[3185])/2 - (s23*f[3295])/2, 
   (-19584*s34*f[1720])/44905 + (19584*s23*f[2006])/44905 + 
    (19584*s23*f[2578])/44905 - (19584*s23*f[3150])/44905, 
   (39168*s34*f[1720])/44905 - (39168*s23*f[2006])/44905 - 
    (39168*s23*f[2578])/44905 + (39168*s23*f[3150])/44905, 
   (-19584*s34*f[1720])/44905 + (19584*s23*f[2006])/44905 + 
    (19584*s23*f[2578])/44905 - (19584*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-53856*s34*f[1720])/44905 + (53856*s23*f[2006])/44905 + 
    (53856*s23*f[2578])/44905 - (53856*s23*f[3150])/44905, 0, 
   (-33408*s34*f[1720])/44905 + (33408*s23*f[2006])/44905 + 
    (33408*s23*f[2578])/44905 - (33408*s23*f[3150])/44905, 0, 0, 0, 
   (32016*s34*f[1720])/44905 - (32016*s23*f[2006])/44905 - 
    (32016*s23*f[2578])/44905 + (32016*s23*f[3150])/44905, 
   (11136*s34*f[1720])/8981 - (11136*s23*f[2006])/8981 - 
    (11136*s23*f[2578])/8981 + (11136*s23*f[3150])/8981, 
   (-4176*s34*f[1720])/44905 + (4176*s23*f[2006])/44905 + 
    (4176*s23*f[2578])/44905 - (4176*s23*f[3150])/44905, 0, 0, 0, 
   (41760*s34*f[1720])/8981 - (41760*s23*f[2006])/8981 - 
    (41760*s23*f[2578])/8981 + (41760*s23*f[3150])/8981, 0, 0, 0, 
   (129456*s34*f[1720])/44905 - (129456*s23*f[2006])/44905 - 
    (129456*s23*f[2578])/44905 + (129456*s23*f[3150])/44905, 
   (-50112*s34*f[1720])/44905 + (50112*s23*f[2006])/44905 + 
    (50112*s23*f[2578])/44905 - (50112*s23*f[3150])/44905, 0, 0, 0, 
   (29376*s34*f[1720])/44905 - (29376*s23*f[2006])/44905 - 
    (29376*s23*f[2578])/44905 + (29376*s23*f[3150])/44905, 0, 0, 0, 
   (23664*s34*f[1720])/44905 - (23664*s23*f[2006])/44905 - 
    (23664*s23*f[2578])/44905 + (23664*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 
   (-33408*s34*f[1720])/44905 + (33408*s23*f[2006])/44905 + 
    (33408*s23*f[2578])/44905 - (33408*s23*f[3150])/44905, 
   (-37584*s34*f[1720])/44905 + (37584*s23*f[2006])/44905 + 
    (37584*s23*f[2578])/44905 - (37584*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-37584*s34*f[1720])/44905 + (37584*s23*f[2006])/44905 + 
    (37584*s23*f[2578])/44905 - (37584*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 
   0, (19584*s34*f[1720])/44905 - (19584*s23*f[2006])/44905 - 
    (19584*s23*f[2578])/44905 + (19584*s23*f[3150])/44905, 
   (17952*s34*f[1720])/6415 - (17952*s23*f[2006])/6415 - 
    (17952*s23*f[2578])/6415 + (17952*s23*f[3150])/6415, 0, 0, 0, 
   (19584*s34*f[1720])/44905 - (19584*s23*f[2006])/44905 - 
    (19584*s23*f[2578])/44905 + (19584*s23*f[3150])/44905, 
   (58752*s34*f[1720])/44905 - (58752*s23*f[2006])/44905 - 
    (58752*s23*f[2578])/44905 + (58752*s23*f[3150])/44905, 
   (1632*s34*f[1720])/8981 - (1632*s23*f[2006])/8981 - 
    (1632*s23*f[2578])/8981 + (1632*s23*f[3150])/8981, 
   (9792*s34*f[1720])/44905 - (9792*s23*f[2006])/44905 - 
    (9792*s23*f[2578])/44905 + (9792*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-9792*s34*f[1720])/44905 + (9792*s23*f[2006])/44905 + 
    (9792*s23*f[2578])/44905 - (9792*s23*f[3150])/44905, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}}, {f[1] -> y[1]/20736 + y[3]/(20736*y[2]) + y[5]/(20736*y[4]) + 
    y[7]/(20736*y[2]*y[6]) + y[8]/(20736*y[6]) + y[9]/(20736*y[4]*y[6]), 
  f[2] -> y[10]/128 + y[11]/(128*y[4]) + y[12]/(128*y[2]) + 
    y[13]/(128*y[2]^2) + y[14]/(128*y[4]^2) + y[15]/(128*y[4]^3) + 
    y[16]/(128*y[6]) + y[17]/(128*y[2]*y[6]) + y[18]/(128*y[2]^2*y[6]) + 
    y[19]/(128*y[4]*y[6]) + y[20]/(128*y[4]^2*y[6]) + 
    y[21]/(128*y[4]^3*y[6]), f[3] -> y[22]/288 + y[23]/(288*y[4]) + 
    y[25]/(288*y[24]) + y[26]/(288*y[4]^2) + y[27]/(288*y[4]^3) + 
    y[28]/(288*y[4]^4) + y[29]/(288*y[6]) + y[30]/(288*y[4]*y[6]) + 
    y[31]/(288*y[6]*y[24]) + y[32]/(288*y[4]^2*y[6]) + 
    y[33]/(288*y[4]^3*y[6]) + y[34]/(288*y[4]^4*y[6]), 
  f[4] -> (44905*y[35])/313344 + (44905*y[36])/(313344*y[6]), 
  f[12] -> y[37]/576 + y[38]/(576*y[4]) + y[39]/(576*y[2]) + 
    y[40]/(576*y[2]^2) + y[41]/(576*y[6]) + y[42]/(576*y[2]*y[6]) + 
    y[43]/(576*y[2]^2*y[6]) + y[44]/(576*y[4]*y[6]), 
  f[32] -> y[45]/864 + y[46]/(864*y[2]) + y[47]/(864*y[4]) + 
    y[48]/(864*y[4]^2) + y[49]/(864*y[2]*y[6]) + y[50]/(864*y[6]) + 
    y[51]/(864*y[4]*y[6]) + y[52]/(864*y[4]^2*y[6]), 
  f[39] -> y[53]/96 + y[54]/(96*y[2]) + y[55]/(96*y[24]) + 
    y[56]/(96*y[2]^2) + y[57]/(96*y[6]) + y[58]/(96*y[2]*y[6]) + 
    y[59]/(96*y[2]^2*y[6]) + y[60]/(96*y[6]*y[24]), 
  f[149] -> y[61]/96 + y[62]/(96*y[24]) + y[63]/(96*y[6]) + 
    y[64]/(96*y[6]*y[24]), f[287] -> y[65]/10368 + y[66]/(10368*y[2]) + 
    y[67]/(10368*y[2]*y[6]) + y[68]/(10368*y[6]) + y[70]/(10368*y[6]*y[69]), 
  f[288] -> -1/128*(y[71]*y[72]^2)/y[69] + y[73]/128 + y[74]/(128*y[2]) + 
    y[75]/(128*y[4]) + y[76]/(128*y[2]^2) + y[77]/(128*y[6]) + 
    y[78]/(128*y[2]*y[6]) + y[79]/(128*y[2]^2*y[6]) + 
    y[80]/(128*y[6]*y[69]) + y[81]/(128*y[6]*y[69]^2) + 
    y[82]/(128*y[4]*y[6]), f[291] -> y[83]/1728 + y[84]/(1728*y[2]) + 
    y[85]/(1728*y[2]^2) + y[86]/(1728*y[6]) + y[87]/(1728*y[2]*y[6]) + 
    y[88]/(1728*y[2]^2*y[6]) + y[89]/(1728*y[6]*y[69]), 
  f[294] -> (-11*y[71]*y[72]^2)/(16*y[4]) - (11*y[72]^4)/(16*y[4]*y[24]) + 
    y[90]/192 + y[91]/(192*y[2]) + y[92]/(192*y[24]) + y[93]/(192*y[2]^2) - 
    (11*y[72]^4*y[94])/(16*y[4]*y[6]*y[24]) + y[95]/(192*y[6]) + 
    y[96]/(192*y[2]*y[6]) + y[97]/(192*y[2]^2*y[6]) + 
    y[98]/(192*y[6]*y[69]) + y[99]/(192*y[4]*y[6]) + y[100]/(192*y[6]*y[24]), 
  f[318] -> (337*y[71]*y[72]^2)/(576*y[69]) + y[101]/1728 + 
    y[102]/(1728*y[2]) + y[103]/(1728*y[2]*y[6]) + y[104]/(1728*y[6]) + 
    y[105]/(1728*y[6]*y[69]) + y[106]/(1728*y[6]*y[69]^2), 
  f[435] -> -1/16*(y[71]*y[72]^2)/y[24] + y[107]/48 + y[108]/(48*y[6]) + 
    y[109]/(48*y[6]*y[24]), f[580] -> (55*y[72]^4)/(64*y[4]*y[24]) - 
    (11*y[72]^5)/(32*y[4]^2*y[24]) - (11*y[72]^5*y[94])/
     (32*y[4]^2*y[6]*y[24]) + y[110]/192 + y[111]/(192*y[24]) + 
    y[112]/(192*y[4]) + y[113]/(192*y[4]^2) + y[114]/(192*y[4]^3) + 
    y[115]/(192*y[6]) + y[116]/(192*y[6]*y[69]) + y[117]/(192*y[6]*y[24]) + 
    y[118]/(192*y[4]*y[6]) + y[119]/(192*y[4]^2*y[6]) + 
    y[120]/(192*y[4]*y[6]*y[24]) + y[121]/(192*y[4]^3*y[6]), 
  f[859] -> y[122]/(20736*y[2]) + y[123]/20736 + y[124]/(20736*y[4]) + 
    y[125]/(20736*y[2]*y[6]) + y[126]/(20736*y[6]) + 
    y[127]/(20736*y[4]*y[6]), f[860] -> y[128]/128 + y[129]/(128*y[2]) + 
    y[130]/(128*y[2]^2) + y[131]/(128*y[4]) + y[132]/(128*y[4]^2) + 
    y[133]/(128*y[4]^3) + y[134]/(128*y[2]*y[6]) + y[135]/(128*y[2]^2*y[6]) + 
    y[136]/(128*y[6]) + y[137]/(128*y[4]*y[6]) + y[138]/(128*y[4]^2*y[6]) + 
    y[139]/(128*y[4]^3*y[6]), f[861] -> y[140]/288 + y[141]/(288*y[24]) + 
    y[142]/(288*y[4]) + y[143]/(288*y[4]^2) + y[144]/(288*y[4]^3) + 
    y[145]/(288*y[4]^4) + y[146]/(288*y[6]) + y[147]/(288*y[6]*y[24]) + 
    y[148]/(288*y[4]*y[6]) + y[149]/(288*y[4]^2*y[6]) + 
    y[150]/(288*y[4]^3*y[6]) + y[151]/(288*y[4]^4*y[6]), 
  f[862] -> (44905*y[152])/313344 + (44905*y[153])/(313344*y[6]), 
  f[870] -> y[154]/576 + y[155]/(576*y[2]) + y[156]/(576*y[2]^2) + 
    y[157]/(576*y[4]) + y[158]/(576*y[2]*y[6]) + y[159]/(576*y[2]^2*y[6]) + 
    y[160]/(576*y[6]) + y[161]/(576*y[4]*y[6]), 
  f[890] -> y[162]/(864*y[2]) + y[163]/864 + y[164]/(864*y[4]) + 
    y[165]/(864*y[4]^2) + y[166]/(864*y[2]*y[6]) + y[167]/(864*y[6]) + 
    y[168]/(864*y[4]*y[6]) + y[169]/(864*y[4]^2*y[6]), 
  f[897] -> y[170]/96 + y[171]/(96*y[2]) + y[172]/(96*y[2]^2) + 
    y[173]/(96*y[24]) + y[174]/(96*y[2]*y[6]) + y[175]/(96*y[2]^2*y[6]) + 
    y[176]/(96*y[6]) + y[177]/(96*y[6]*y[24]), 
  f[1007] -> y[178]/96 + y[179]/(96*y[24]) + y[180]/(96*y[6]) + 
    y[181]/(96*y[6]*y[24]), f[1145] -> (259*y[71]*y[72]^2)/(288*y[69]) + 
    y[182]/(10368*y[2]) + y[183]/10368 + y[184]/(10368*y[2]*y[6]) + 
    y[185]/(10368*y[6]) + y[186]/(10368*y[6]*y[69]), 
  f[1146] -> (y[71]^2*y[72]^2)/(64*y[69]^2) + y[187]/128 + 
    y[188]/(128*y[2]) + y[189]/(128*y[2]^2) + y[190]/(128*y[69]) + 
    y[191]/(128*y[4]) + y[192]/(128*y[2]*y[6]) + y[193]/(128*y[2]^2*y[6]) + 
    y[194]/(128*y[6]*y[69]) + y[195]/(128*y[6]*y[69]^2) + y[196]/(128*y[6]) + 
    y[197]/(128*y[4]*y[6]), f[1149] -> (-5*y[71]*y[72]^2)/(24*y[69]) + 
    y[198]/1728 + y[199]/(1728*y[2]) + y[200]/(1728*y[2]^2) + 
    y[201]/(1728*y[2]*y[6]) + y[202]/(1728*y[2]^2*y[6]) + 
    y[203]/(1728*y[6]) + y[204]/(1728*y[6]*y[69]), 
  f[1152] -> (11*y[72]^4)/(16*y[4]*y[24]) + (11*y[72]^4*y[94])/
     (16*y[4]*y[6]*y[24]) + y[205]/192 + y[206]/(192*y[2]) + 
    y[207]/(192*y[2]^2) + y[208]/(192*y[69]) + y[209]/(192*y[24]) + 
    y[210]/(192*y[4]) + y[211]/(192*y[2]*y[6]) + y[212]/(192*y[2]^2*y[6]) + 
    y[213]/(192*y[6]*y[69]) + y[214]/(192*y[6]) + y[215]/(192*y[6]*y[24]) + 
    y[216]/(192*y[4]*y[6]), f[1176] -> (-337*y[71]^2*y[72]^2)/(288*y[69]^2) + 
    y[217]/(1728*y[2]) + y[218]/1728 + y[219]/(1728*y[69]) + 
    y[220]/(1728*y[2]*y[6]) + y[221]/(1728*y[6]) + y[222]/(1728*y[6]*y[69]) + 
    y[223]/(1728*y[6]*y[69]^2), f[1293] -> y[224]/48 + y[225]/(48*y[24]) + 
    y[226]/(48*y[6]) + y[227]/(48*y[6]*y[24]), 
  f[1438] -> (-77*y[72]^4)/(64*y[4]*y[24]) + (11*y[72]^5)/(32*y[4]^2*y[24]) + 
    (11*y[72]^5*y[94])/(32*y[4]^2*y[6]*y[24]) + y[228]/192 + 
    y[229]/(192*y[69]) + y[230]/(192*y[4]) + y[231]/(192*y[24]) + 
    y[232]/(192*y[4]^2) + y[233]/(192*y[4]^3) + y[234]/(192*y[6]*y[69]) + 
    y[235]/(192*y[6]) + y[236]/(192*y[4]*y[6]) + y[237]/(192*y[6]*y[24]) + 
    y[238]/(192*y[4]*y[6]*y[24]) + y[239]/(192*y[4]^2*y[6]) + 
    y[240]/(192*y[4]^3*y[6]), f[1717] -> y[241]/(10368*y[72]) + 
    y[242]/10368 + y[243]/(10368*y[4]) + y[244]/(10368*y[6]*y[72]) + 
    y[245]/(10368*y[6]) + y[246]/(10368*y[4]*y[6]), 
  f[1718] -> (5*y[71]*y[72])/(8*y[69]) + y[247]/(64*y[72]) + y[248]/64 + 
    y[249]/(64*y[2]) + y[250]/(64*y[4]) + y[251]/(64*y[4]^2) + 
    y[252]/(64*y[4]^3) + y[253]/(64*y[2]*y[6]) + y[254]/(64*y[6]*y[72]) + 
    y[255]/(64*y[6]*y[69]) + y[256]/(64*y[6]) + y[257]/(64*y[4]*y[6]) + 
    y[258]/(64*y[4]^2*y[6]) + y[259]/(64*y[4]^3*y[6]), 
  f[1720] -> (-44905*y[260])/(156672*y[72]) - (44905*y[261])/156672 - 
    (44905*y[262])/(156672*y[6]) - (44905*y[263])/(156672*y[6]*y[72]), 
  f[1721] -> y[264]/(432*y[72]) + y[265]/432 + y[266]/(432*y[2]) + 
    y[267]/(432*y[4]) + y[268]/(432*y[4]^2) + y[269]/(432*y[2]*y[6]) + 
    y[270]/(432*y[6]*y[72]) + y[271]/(432*y[6]) + y[272]/(432*y[4]*y[6]) + 
    y[273]/(432*y[4]^2*y[6]), f[1724] -> (11*y[72]^3)/(8*y[4]*y[24]) - 
    (11*y[72]^4)/(16*y[4]^2*y[24]) - (11*y[72]^4*y[94])/
     (16*y[4]^2*y[6]*y[24]) + y[274]/96 + y[275]/(96*y[72]) + 
    y[276]/(96*y[2]) + y[277]/(96*y[4]) + y[278]/(96*y[24]) + 
    y[279]/(96*y[4]^2) + y[280]/(96*y[4]^3) + y[281]/(96*y[2]*y[6]) + 
    y[282]/(96*y[6]*y[72]) + y[283]/(96*y[6]) + y[284]/(96*y[6]*y[24]) + 
    y[285]/(96*y[4]*y[6]) + y[286]/(96*y[4]^2*y[6]) + 
    y[287]/(96*y[4]*y[6]*y[24]) + y[288]/(96*y[4]^3*y[6]), 
  f[1728] -> (259*y[71]*y[72])/(72*y[69]) + y[289]/288 + y[290]/(288*y[72]) + 
    y[291]/(288*y[2]) + y[292]/(288*y[4]) + y[293]/(288*y[2]*y[6]) + 
    y[294]/(288*y[6]*y[72]) + y[295]/(288*y[6]*y[69]) + y[296]/(288*y[6]) + 
    y[297]/(288*y[4]*y[6]), f[1755] -> y[298]/48 + y[299]/(48*y[72]) + 
    y[300]/(48*y[2]) + y[301]/(48*y[24]) + y[302]/(48*y[2]*y[6]) + 
    y[303]/(48*y[6]*y[72]) + y[304]/(48*y[6]*y[24]*y[72]) + 
    y[305]/(48*y[6]) + y[306]/(48*y[6]*y[24]), 
  f[1865] -> y[307]/(48*y[72]) + y[308]/48 + y[309]/(48*y[24]) + 
    y[310]/(48*y[6]*y[72]) + y[311]/(48*y[6]*y[24]*y[72]) + 
    y[312]/(48*y[6]) + y[313]/(48*y[6]*y[24]), 
  f[1958] -> y[314]/(4*y[72]) + y[315]/4 + y[316]/(4*y[4]) + 
    y[317]/(4*y[24]) + y[318]/(4*y[4]^2) + y[319]/(4*y[4]^3) + 
    y[320]/(4*y[4]^4) + y[321]/(4*y[6]*y[72]) + y[322]/(4*y[6]*y[24]*y[72]) + 
    y[323]/(4*y[6]) + y[324]/(4*y[6]*y[24]) + y[325]/(4*y[4]*y[6]) + 
    y[326]/(4*y[4]^2*y[6]) + y[327]/(4*y[4]^3*y[6]) + y[328]/(4*y[4]^4*y[6]), 
  f[2003] -> y[329]/10368 + y[331]/(10368*y[330]) + y[332]/(10368*y[4]) + 
    y[333]/(10368*y[6]*y[330]) + y[334]/(10368*y[6]) + 
    y[335]/(10368*y[4]*y[6]), f[2004] -> y[336]/64 + y[337]/(64*y[330]) + 
    y[338]/(64*y[4]) + y[339]/(64*y[2]) + y[340]/(64*y[6]*y[330]) + 
    y[341]/(64*y[4]^2) + y[342]/(64*y[4]^3) + y[343]/(64*y[6]) + 
    y[344]/(64*y[2]*y[6]) + y[345]/(64*y[6]*y[69]) + y[346]/(64*y[4]*y[6]) + 
    y[347]/(64*y[4]^2*y[6]) + y[348]/(64*y[4]^3*y[6]), 
  f[2005] -> y[349]/144 + y[350]/(144*y[330]) + y[351]/(144*y[4]) + 
    y[352]/(144*y[24]) + y[353]/(144*y[6]*y[330]) + y[354]/(144*y[4]^2) + 
    y[355]/(144*y[4]^3) + y[356]/(144*y[4]^4) + y[357]/(144*y[6]) + 
    y[358]/(144*y[6]*y[69]) + y[359]/(144*y[4]*y[6]) + 
    y[360]/(144*y[6]*y[24]) + y[361]/(144*y[4]^2*y[6]) + 
    y[362]/(144*y[4]^3*y[6]) + y[363]/(144*y[4]^4*y[6]), 
  f[2006] -> (44905*y[364])/156672 + (44905*y[365])/(156672*y[330]) + 
    (44905*y[366])/(156672*y[6]*y[330]) + (44905*y[367])/(156672*y[6]), 
  f[2041] -> y[368]/48 + y[369]/(48*y[330]) + y[370]/(48*y[24]) + 
    y[371]/(48*y[2]) + y[372]/(48*y[6]*y[330]) + y[373]/(48*y[6]) + 
    y[374]/(48*y[2]*y[6]) + y[375]/(48*y[6]*y[24]), 
  f[2244] -> -1/4*y[72]^3/(y[24]*y[330]) - (y[72]^3*y[376])/
     (4*y[6]*y[24]*y[330]) + y[377]/4 + y[378]/(4*y[4]) + y[379]/(4*y[24]) + 
    y[380]/(4*y[330]) + y[381]/(4*y[6]*y[330]) + y[382]/(4*y[4]^2) + 
    y[383]/(4*y[4]^3) + y[384]/(4*y[4]^4) + y[385]/(4*y[6]) + 
    y[386]/(4*y[4]*y[6]) + y[387]/(4*y[6]*y[24]) + y[388]/(4*y[4]^2*y[6]) + 
    y[389]/(4*y[4]^3*y[6]) + y[390]/(4*y[4]^4*y[6]), 
  f[2289] -> (-11*y[72]^2)/(8*y[4]) + y[335]/(10368*y[4]*y[6]) + 
    y[391]/10368 + y[392]/(10368*y[2]) + y[393]/(10368*y[2]*y[6]) + 
    y[394]/(10368*y[6]), f[2290] -> (-99*y[71]*y[72]^3)/(8*y[4]^3) + 
    y[348]/(64*y[4]^3*y[6]) + y[395]/64 + y[396]/(64*y[4]) + 
    y[397]/(64*y[2]) + y[398]/(64*y[2]^2) + y[399]/(64*y[4]^2) + 
    y[400]/(64*y[6]) + y[401]/(64*y[2]*y[6]) + y[402]/(64*y[2]^2*y[6]) + 
    y[403]/(64*y[4]*y[6]) + y[404]/(64*y[4]^2*y[6]), 
  f[2291] -> (11*y[71]*y[72]^4)/(8*y[4]^4) + y[352]/(144*y[24]) + 
    y[360]/(144*y[6]*y[24]) + y[363]/(144*y[4]^4*y[6]) + y[405]/144 + 
    y[406]/(144*y[4]) + y[407]/(144*y[4]^2) + y[408]/(144*y[4]^3) + 
    y[409]/(144*y[6]) + y[410]/(144*y[4]*y[6]) + y[411]/(144*y[4]^2*y[6]) + 
    y[412]/(144*y[4]^3*y[6]), f[2292] -> (44905*y[413])/156672 + 
    (44905*y[414])/(156672*y[6]), f[2300] -> (-11*y[72]^2)/(8*y[4]) + 
    y[415]/288 + y[416]/(288*y[2]) + y[417]/(288*y[2]^2) + 
    y[418]/(288*y[6]) + y[419]/(288*y[2]*y[6]) + y[420]/(288*y[2]^2*y[6]) + 
    y[421]/(288*y[4]*y[6]), f[2320] -> (-33*y[72]^3)/(8*y[4]^2) + 
    y[273]/(432*y[4]^2*y[6]) + y[422]/432 + y[423]/(432*y[2]) + 
    y[424]/(432*y[4]) + y[425]/(432*y[2]*y[6]) + y[426]/(432*y[6]) + 
    y[427]/(432*y[4]*y[6]), f[2327] -> y[370]/(48*y[24]) + 
    y[375]/(48*y[6]*y[24]) + y[428]/48 + y[429]/(48*y[2]) + 
    y[430]/(48*y[2]^2) + y[431]/(48*y[6]) + y[432]/(48*y[2]*y[6]) + 
    y[433]/(48*y[2]^2*y[6]), f[2437] -> y[434]/48 + y[435]/(48*y[24]) + 
    y[436]/(48*y[6]) + y[437]/(48*y[6]*y[24]), 
  f[2575] -> (277*y[72]^2)/(144*y[69]) + y[438]/5184 + y[439]/(5184*y[2]) + 
    y[440]/(5184*y[2]*y[6]) + y[441]/(5184*y[6]) + y[442]/(5184*y[6]*y[69]), 
  f[2576] -> (33*y[72]^2)/(8*y[4]) + (y[71]*y[72]^2)/(32*y[69]^2) + 
    y[443]/64 + y[444]/(64*y[69]) + y[445]/(64*y[2]) + y[446]/(64*y[2]^2) + 
    y[447]/(64*y[6]) + y[448]/(64*y[2]*y[6]) + y[449]/(64*y[2]^2*y[6]) + 
    y[450]/(64*y[6]*y[69]) + y[451]/(64*y[6]*y[69]^2) + 
    y[452]/(64*y[4]*y[6]), f[2578] -> (-44905*y[72])/78336 - 
    (44905*y[414])/(78336*y[6]), f[2579] -> (-5*y[72]^2)/(12*y[69]) + 
    y[453]/864 + y[454]/(864*y[2]) + y[455]/(864*y[2]^2) + 
    y[456]/(864*y[6]) + y[457]/(864*y[2]*y[6]) + y[458]/(864*y[2]^2*y[6]) + 
    y[459]/(864*y[6]*y[69]), f[2582] -> (-11*y[72]^2)/(8*y[4]) - 
    (11*y[72]^3)/(8*y[4]*y[24]) - (11*y[72]^3*y[94])/(8*y[4]*y[6]*y[24]) + 
    y[460]/96 + y[461]/(96*y[2]) + y[462]/(96*y[69]) + y[463]/(96*y[24]) + 
    y[464]/(96*y[2]^2) + y[465]/(96*y[6]) + y[466]/(96*y[2]*y[6]) + 
    y[467]/(96*y[2]^2*y[6]) + y[468]/(96*y[6]*y[69]) + 
    y[469]/(96*y[4]*y[6]) + y[470]/(96*y[6]*y[24]), 
  f[2606] -> (-355*y[71]*y[72]^2)/(144*y[69]^2) + y[471]/864 + 
    y[472]/(864*y[2]) + y[473]/(864*y[69]) + y[474]/(864*y[2]*y[6]) + 
    y[475]/(864*y[6]) + y[476]/(864*y[6]*y[69]) + y[477]/(864*y[6]*y[69]^2), 
  f[2723] -> -1/8*(y[71]*y[72])/y[24] + y[478]/24 + y[479]/(24*y[6]) + 
    y[480]/(24*y[6]*y[24]), f[2816] -> (y[71]*y[72])/y[24] - 
    (11*y[72]^3)/(2*y[4]^2) + y[481]/4 + y[482]/(4*y[4]) + y[483]/(4*y[6]) + 
    y[484]/(4*y[6]*y[24]) + y[485]/(4*y[4]*y[6]) + y[486]/(4*y[4]^2*y[6]), 
  f[2868] -> (55*y[72]^3)/(32*y[4]*y[24]) - (11*y[72]^4)/(16*y[4]^2*y[24]) - 
    (11*y[72]^4*y[94])/(16*y[4]^2*y[6]*y[24]) + y[288]/(96*y[4]^3*y[6]) + 
    y[487]/96 + y[488]/(96*y[24]) + y[489]/(96*y[69]) + y[490]/(96*y[4]) + 
    y[491]/(96*y[4]^2) + y[492]/(96*y[4]^3) + y[493]/(96*y[6]) + 
    y[494]/(96*y[6]*y[69]) + y[495]/(96*y[6]*y[24]) + y[496]/(96*y[4]*y[6]) + 
    y[497]/(96*y[4]^2*y[6]) + y[498]/(96*y[4]*y[6]*y[24]), 
  f[3147] -> y[440]/(5184*y[2]*y[6]) + y[441]/(5184*y[6]) + 
    y[442]/(5184*y[6]*y[69]) + y[499]/5184 + y[500]/(5184*y[2]), 
  f[3150] -> (-44905*y[330])/78336 - (44905*y[414])/(78336*y[6]), 
  f[3151] -> (-11*y[72]^2)/(2*y[4]) + y[456]/(864*y[6]) + 
    y[457]/(864*y[2]*y[6]) + y[458]/(864*y[2]^2*y[6]) + 
    y[459]/(864*y[6]*y[69]) + y[501]/864 + y[502]/(864*y[2]) + 
    y[503]/(864*y[2]^2), f[3158] -> (-269*y[71]*y[72])/(96*y[69]) + 
    y[504]/288 + y[505]/(288*y[2]) + y[506]/(288*y[2]^2) + 
    y[507]/(288*y[6]) + y[508]/(288*y[2]*y[6]) + y[509]/(288*y[2]^2*y[6]) + 
    y[510]/(288*y[6]*y[69]) + y[511]/(288*y[6]*y[69]^2), 
  f[3185] -> (5*y[71]*y[72])/(8*y[24]) + y[512]/24 + y[513]/(24*y[2]) + 
    y[514]/(24*y[2]^2) + y[515]/(24*y[6]) + y[516]/(24*y[2]*y[6]) + 
    y[517]/(24*y[2]^2*y[6]) + y[518]/(24*y[6]*y[24]), 
  f[3295] -> -1/8*(y[71]*y[72])/y[24] - y[330]/6 + y[479]/(24*y[6]) + 
    y[480]/(24*y[6]*y[24]), f[3388] -> (y[71]*y[72])/y[24] - 
    (22*y[71]*y[72]^3)/y[4]^3 + y[483]/(4*y[6]) + y[484]/(4*y[6]*y[24]) + 
    y[485]/(4*y[4]*y[6]) + y[486]/(4*y[4]^2*y[6]) + y[519]/4 + 
    y[520]/(4*y[4]) + y[521]/(4*y[4]^2)}, 
 {y[1] -> 102127*s23*s34 - 92803*s234*s34 + 14256*s34^2, y[2] -> s234 - s34, 
  y[3] -> -9324*s23^2*s34 + 9324*s23*s34^2, y[4] -> s23 + s34, 
  y[5] -> -14256*s234*s34^2 - 14256*s34^3, y[6] -> s12 - s123 + s23, 
  y[7] -> 9324*s123*s23^2*s34 - 9324*s23^3*s34 + 9324*s123*s23*s34^2 - 
    9324*s23^2*s34*s56, y[8] -> -92803*s123*s23*s34 + 102127*s23^2*s34 - 
    92803*s23*s234*s34 - 107059*s123*s34^2 + 107059*s23*s34^2 - 
    14256*s234*s34^2 + 92803*s23*s34*s56 + 14256*s34^2*s56, 
  y[9] -> 14256*s234*s34^3 - 14256*s34^3*s56, 
  y[10] -> -99*s23*s34 + 353*s234*s34 + 364*s34^2, 
  y[11] -> -234*s234^2*s34 - 1422*s234*s34^2 - 660*s34^3, 
  y[12] -> -20*s23^2*s34 + 53*s23*s34^2 - 32*s34^3, 
  y[13] -> -(s23^2*s34^2) + s23*s34^3, 
  y[14] -> 792*s234^2*s34^2 + 1848*s234*s34^3 + 264*s34^4, 
  y[15] -> -792*s234^2*s34^3 - 792*s234*s34^4, 
  y[16] -> 119*s123*s23*s34 - 99*s23^2*s34 - 234*s123*s234*s34 + 
    353*s23*s234*s34 - 234*s234^2*s34 - 277*s123*s34^2 + 245*s23*s34^2 - 
    1188*s234*s34^2 - 264*s34^3 - 119*s23*s34*s56 + 234*s234*s34*s56 + 
    396*s34^2*s56, y[17] -> 20*s123*s23^2*s34 - 20*s23^3*s34 - 
    12*s123*s23*s34^2 + 33*s23^2*s34^2 - 32*s123*s34^3 - 20*s23^2*s34*s56 + 
    32*s23*s34^2*s56, y[18] -> s123*s23^2*s34^2 - s23^3*s34^2 + 
    s123*s23*s34^3 - s23^2*s34^2*s56, 
  y[19] -> 792*s123*s234*s34^2 + 1026*s234^2*s34^2 + 264*s123*s34^3 + 
    2244*s234*s34^3 + 264*s34^4 - 1026*s234*s34^2*s56 - 660*s34^3*s56, 
  y[20] -> -792*s123*s234*s34^3 - 1584*s234^2*s34^3 - 1056*s234*s34^4 + 
    1584*s234*s34^3*s56 + 264*s34^4*s56, 
  y[21] -> 792*s234^2*s34^4 - 792*s234*s34^4*s56, 
  y[22] -> -16*s23*s34 + 40*s234*s34 + 90*s34^2, 
  y[23] -> -21*s234^2*s34 - 249*s234*s34^2 - 219*s34^3, 
  y[24] -> s23 - s234 + s34, y[25] -> -3*s234*s34^2 - 3*s34^3, 
  y[26] -> 141*s234^2*s34^2 + 570*s234*s34^3 + 198*s34^4, 
  y[27] -> -297*s234^2*s34^3 - 561*s234*s34^4 - 66*s34^5, 
  y[28] -> 198*s234^2*s34^4 + 198*s234*s34^5, 
  y[29] -> 16*s123*s23*s34 - 16*s23^2*s34 - 24*s123*s234*s34 + 
    40*s23*s234*s34 - 21*s234^2*s34 - 74*s123*s34^2 + 74*s23*s34^2 - 
    228*s234*s34^2 - 132*s34^3 - 16*s23*s34*s56 + 24*s234*s34*s56 + 
    90*s34^2*s56, y[30] -> 141*s123*s234*s34^2 + 162*s234^2*s34^2 + 
    132*s123*s34^3 + 657*s234*s34^3 + 198*s34^4 - 162*s234*s34^2*s56 - 
    219*s34^3*s56, y[31] -> -3*s123*s234^2*s34 - 3*s123*s234*s34^2 + 
    3*s234^2*s34*s56 - 3*s34^3*s56, 
  y[32] -> -297*s123*s234*s34^3 - 438*s234^2*s34^3 - 66*s123*s34^4 - 
    693*s234*s34^4 - 66*s34^5 + 438*s234*s34^3*s56 + 198*s34^4*s56, 
  y[33] -> 198*s123*s234*s34^4 + 495*s234^2*s34^4 + 264*s234*s34^5 - 
    495*s234*s34^4*s56 - 66*s34^5*s56, 
  y[34] -> -198*s234^2*s34^5 + 198*s234*s34^5*s56, 
  y[35] -> -(s23*s34) + s234*s34, y[36] -> s123*s23*s34 - s23^2*s34 + 
    s23*s234*s34 + s123*s34^2 - s23*s34^2 - s23*s34*s56, 
  y[37] -> -1493*s23*s34 + 975*s234*s34 + 794*s34^2, 
  y[38] -> -396*s234*s34^2 - 396*s34^3, 
  y[39] -> 518*s23^2*s34 - 1253*s23*s34^2 + 398*s34^3, 
  y[40] -> 337*s23^2*s34^2 - 337*s23*s34^3, 
  y[41] -> 975*s123*s23*s34 - 1493*s23^2*s34 + 975*s23*s234*s34 + 
    579*s123*s34^2 - 181*s23*s34^2 - 396*s234*s34^2 - 975*s23*s34*s56 + 
    396*s34^2*s56, y[42] -> -518*s123*s23^2*s34 + 518*s23^3*s34 - 
    120*s123*s23*s34^2 - 735*s23^2*s34^2 + 398*s123*s34^3 + 
    518*s23^2*s34*s56 - 398*s23*s34^2*s56, 
  y[43] -> -337*s123*s23^2*s34^2 + 337*s23^3*s34^2 - 337*s123*s23*s34^3 + 
    337*s23^2*s34^2*s56, y[44] -> 396*s234*s34^3 - 396*s34^3*s56, 
  y[45] -> -803*s23*s34 + 713*s234*s34 - 2079*s34^2, 
  y[46] -> 90*s23^2*s34 - 90*s23*s34^2, 
  y[47] -> 2079*s234*s34^2 + 3861*s34^3, 
  y[48] -> -1782*s234*s34^3 - 1782*s34^4, 
  y[49] -> -90*s123*s23^2*s34 + 90*s23^3*s34 - 90*s123*s23*s34^2 + 
    90*s23^2*s34*s56, y[50] -> 713*s123*s23*s34 - 803*s23^2*s34 + 
    713*s23*s234*s34 + 2792*s123*s34^2 - 2792*s23*s34^2 + 2079*s234*s34^2 + 
    1782*s34^3 - 713*s23*s34*s56 - 2079*s34^2*s56, 
  y[51] -> -1782*s123*s34^3 - 3861*s234*s34^3 - 1782*s34^4 + 3861*s34^3*s56, 
  y[52] -> 1782*s234*s34^4 - 1782*s34^4*s56, 
  y[53] -> -10*s23*s34 + 49*s234*s34 - 9*s34^2, 
  y[54] -> -24*s23^2*s34 + 60*s23*s34^2 - 24*s34^3, 
  y[55] -> -15*s234*s34^2 - 15*s34^3, 
  y[56] -> -12*s23^2*s34^2 + 12*s23*s34^3, 
  y[57] -> 34*s123*s23*s34 - 10*s23^2*s34 - 15*s123*s234*s34 + 
    49*s23*s234*s34 + 19*s123*s34^2 - 43*s23*s34^2 - 34*s23*s34*s56 + 
    15*s234*s34*s56 + 15*s34^2*s56, 
  y[58] -> 24*s123*s23^2*s34 - 24*s23^3*s34 + 36*s23^2*s34^2 - 
    24*s123*s34^3 - 24*s23^2*s34*s56 + 24*s23*s34^2*s56, 
  y[59] -> 12*s123*s23^2*s34^2 - 12*s23^3*s34^2 + 12*s123*s23*s34^3 - 
    12*s23^2*s34^2*s56, y[60] -> -15*s123*s234^2*s34 - 15*s123*s234*s34^2 + 
    15*s234^2*s34*s56 - 15*s34^3*s56, 
  y[61] -> 2*s23*s34 - 5*s234*s34 - 3*s34^2, y[62] -> 3*s234*s34^2 + 3*s34^3, 
  y[63] -> -2*s123*s23*s34 + 2*s23^2*s34 + 3*s123*s234*s34 - 5*s23*s234*s34 + 
    s123*s34^2 - s23*s34^2 + 2*s23*s34*s56 - 3*s234*s34*s56 - 3*s34^2*s56, 
  y[64] -> 3*s123*s234^2*s34 + 3*s123*s234*s34^2 - 3*s234^2*s34*s56 + 
    3*s34^3*s56, y[65] -> -104593*s23*s34 + 99931*s234*s34 - 4662*s34^2, 
  y[66] -> 4662*s23^2*s34 - 4662*s23*s34^2, 
  y[67] -> -4662*s123*s23^2*s34 + 4662*s23^3*s34 - 4662*s123*s23*s34^2 + 
    4662*s23^2*s34*s56, y[68] -> 99931*s123*s23*s34 - 104593*s23^2*s34 + 
    99931*s23*s234*s34 + 104593*s123*s34^2 - 104593*s23*s34^2 - 4662*s34^3 - 
    99931*s23*s34*s56 - 4662*s34^2*s56, y[69] -> s23 - s234, 
  y[70] -> 4662*s123*s234*s34^2 + 4662*s123*s34^3 - 4662*s234*s34^3 - 
    4662*s234*s34^2*s56, y[71] -> s234, y[72] -> s34, 
  y[73] -> 80*s23*s34 - 132*s234*s34 - 213*s34^2, 
  y[74] -> 20*s23^2*s34 - 53*s23*s34^2 + 32*s34^3, 
  y[75] -> 264*s234*s34^2 + 264*s34^3, y[76] -> s23^2*s34^2 - s23*s34^3, 
  y[77] -> -100*s123*s23*s34 + 80*s23^2*s34 + 32*s123*s234*s34 - 
    132*s23*s234*s34 + 145*s123*s34^2 - 113*s23*s34^2 + 231*s234*s34^2 + 
    19*s34^3 + 100*s23*s34*s56 - 32*s234*s34*s56 - 245*s34^2*s56, 
  y[78] -> -20*s123*s23^2*s34 + 20*s23^3*s34 + 12*s123*s23*s34^2 - 
    33*s23^2*s34^2 + 32*s123*s34^3 + 20*s23^2*s34*s56 - 32*s23*s34^2*s56, 
  y[79] -> -(s123*s23^2*s34^2) + s23^3*s34^2 - s123*s23*s34^3 + 
    s23^2*s34^2*s56, y[80] -> 32*s123*s234^2*s34 + 14*s123*s234*s34^2 - 
    33*s234^2*s34^2 - 19*s123*s34^3 + 18*s234*s34^3 - 32*s234^2*s34*s56 + 
    18*s234*s34^2*s56, y[81] -> s123*s234^2*s34^2 + s123*s234*s34^3 - 
    s234^2*s34^3 - s234^2*s34^2*s56, 
  y[82] -> -264*s234*s34^3 + 264*s34^3*s56, 
  y[83] -> -532*s23*s34 - 608*s234*s34 + 1374*s34^2, 
  y[84] -> 1140*s23^2*s34 - 3345*s23*s34^2 + 1194*s34^3, 
  y[85] -> 1011*s23^2*s34^2 - 1011*s23*s34^3, 
  y[86] -> -608*s123*s23*s34 - 532*s23^2*s34 - 608*s23*s234*s34 - 
    788*s123*s34^2 + 1982*s23*s34^2 + 180*s34^3 + 608*s23*s34*s56 + 
    180*s34^2*s56, y[87] -> -1140*s123*s23^2*s34 + 1140*s23^3*s34 + 
    54*s123*s23*s34^2 - 2205*s23^2*s34^2 + 1194*s123*s34^3 + 
    1140*s23^2*s34*s56 - 1194*s23*s34^2*s56, 
  y[88] -> -1011*s123*s23^2*s34^2 + 1011*s23^3*s34^2 - 1011*s123*s23*s34^3 + 
    1011*s23^2*s34^2*s56, y[89] -> -180*s123*s234*s34^2 - 180*s123*s34^3 + 
    180*s234*s34^3 + 180*s234*s34^2*s56, 
  y[90] -> 403*s23*s34 - 269*s234*s34 - 104*s34^2, 
  y[91] -> -86*s23^2*s34 + 230*s23*s34^2 - 98*s34^3, 
  y[92] -> -42*s234*s34^2 + 132*s34^3, 
  y[93] -> -46*s23^2*s34^2 + 46*s23*s34^3, y[94] -> s56, 
  y[95] -> -317*s123*s23*s34 + 403*s23^2*s34 - 48*s123*s234*s34 - 
    269*s23*s234*s34 - 311*s123*s34^2 + 213*s23*s34^2 - 126*s234*s34^2 + 
    126*s34^3 + 317*s23*s34*s56 + 48*s234*s34*s56 - 6*s34^2*s56, 
  y[96] -> 86*s123*s23^2*s34 - 86*s23^3*s34 - 12*s123*s23*s34^2 + 
    144*s23^2*s34^2 - 98*s123*s34^3 - 86*s23^2*s34*s56 + 98*s23*s34^2*s56, 
  y[97] -> 46*s123*s23^2*s34^2 - 46*s23^3*s34^2 + 46*s123*s23*s34^3 - 
    46*s23^2*s34^2*s56, y[98] -> -6*s123*s234^2*s34 + 6*s234^2*s34^2 + 
    6*s123*s34^3 - 6*s234*s34^3 + 6*s234^2*s34*s56 - 6*s234*s34^2*s56, 
  y[99] -> 132*s234*s34^3 - 132*s34^4 - 132*s34^3*s56, 
  y[100] -> -42*s123*s234^2*s34 + 132*s123*s234*s34^2 - 132*s123*s34^3 + 
    42*s234^2*s34*s56 - 174*s234*s34^2*s56 + 264*s34^3*s56, 
  y[101] -> 1982*s23*s34 - 608*s234*s34 - 129*s34^2, 
  y[102] -> -180*s23^2*s34 + 180*s23*s34^2, 
  y[103] -> 180*s123*s23^2*s34 - 180*s23^3*s34 + 180*s123*s23*s34^2 - 
    180*s23^2*s34*s56, y[104] -> -1802*s123*s23*s34 + 1982*s23^2*s34 - 
    1194*s123*s234*s34 - 608*s23*s234*s34 - 1673*s123*s34^2 + 
    1673*s23*s34^2 + 2205*s234*s34^2 - 129*s34^3 + 1802*s23*s34*s56 + 
    1194*s234*s34*s56 - 129*s34^2*s56, 
  y[105] -> -1194*s123*s234^2*s34 - 2076*s123*s234*s34^2 + 
    2205*s234^2*s34^2 + 129*s123*s34^3 + 882*s234*s34^3 + 
    1194*s234^2*s34*s56 + 882*s234*s34^2*s56, 
  y[106] -> -1011*s123*s234^2*s34^2 - 1011*s123*s234*s34^3 + 
    1011*s234^2*s34^3 + 1011*s234^2*s34^2*s56, 
  y[107] -> 4*s23*s34 - s234*s34, y[108] -> -4*s123*s23*s34 + 4*s23^2*s34 - 
    3*s123*s234*s34 - s23*s234*s34 - 4*s123*s34^2 + 4*s23*s34^2 + 
    4*s23*s34*s56 + 3*s234*s34*s56, 
  y[109] -> -3*s123*s234^2*s34 + 3*s234^2*s34*s56 - 3*s234*s34^2*s56, 
  y[110] -> -95*s23*s34 + 164*s234*s34 - 69*s34^2, 
  y[111] -> 42*s234*s34^2 - 141*s34^3, 
  y[112] -> -117*s234^2*s34 - 297*s234*s34^2 + 513*s34^3, 
  y[113] -> 396*s234^2*s34^2 + 330*s234*s34^3 - 792*s34^4, 
  y[114] -> -396*s234^2*s34^3 + 396*s34^5, 
  y[115] -> 95*s123*s23*s34 - 95*s23^2*s34 - 69*s123*s234*s34 + 
    164*s23*s234*s34 - 117*s234^2*s34 + 164*s123*s34^2 - 164*s23*s34^2 - 
    186*s234*s34^2 + 303*s34^3 - 95*s23*s34*s56 + 69*s234*s34*s56 - 
    69*s34^2*s56, y[116] -> 6*s123*s234^2*s34 - 6*s234^2*s34^2 - 
    6*s123*s34^3 + 6*s234*s34^3 - 6*s234^2*s34*s56 + 6*s234*s34^2*s56, 
  y[117] -> 42*s123*s234^2*s34 - 141*s123*s234*s34^2 + 165*s123*s34^3 - 
    42*s234^2*s34*s56 + 183*s234*s34^2*s56 - 306*s34^3*s56, 
  y[118] -> 396*s123*s234*s34^2 + 513*s234^2*s34^2 - 462*s123*s34^3 + 
    114*s234*s34^3 - 627*s34^4 - 513*s234*s34^2*s56 + 678*s34^3*s56, 
  y[119] -> -396*s123*s234*s34^3 - 792*s234^2*s34^3 + 396*s123*s34^4 + 
    462*s234*s34^4 + 330*s34^5 + 792*s234*s34^3*s56 - 858*s34^4*s56, 
  y[120] -> -66*s123*s34^4 + 231*s34^4*s56, 
  y[121] -> 396*s234^2*s34^4 - 396*s234*s34^5 - 396*s234*s34^4*s56 + 
    396*s34^5*s56, y[122] -> 9324*s23^3 + 9324*s23^2*s34, 
  y[123] -> -102127*s23^2 + 92803*s23*s234 - 199862*s23*s34 + 
    14256*s234*s34 - 14256*s34^2, y[124] -> -14256*s234*s34^2 + 14256*s34^3, 
  y[125] -> 9324*s123*s23^3 - 9324*s23^4 + 9324*s123*s23^2*s34 - 
    9324*s23^3*s56, y[126] -> -92803*s123*s23^2 + 102127*s23^3 - 
    92803*s23^2*s234 - 107059*s123*s23*s34 + 107059*s23^2*s34 - 
    14256*s23*s234*s34 + 14256*s234*s34^2 + 92803*s23^2*s56 + 
    14256*s23*s34*s56 - 14256*s34^2*s56, 
  y[127] -> -14256*s234*s34^3 + 14256*s34^3*s56, 
  y[128] -> 99*s23^2 - 353*s23*s234 + 234*s234^2 - 126*s23*s34 + 
    954*s234*s34 - 132*s34^2, y[129] -> 20*s23^3 - 13*s23^2*s34 - 
    32*s23*s34^2, y[130] -> s23^3*s34 + s23^2*s34^2, 
  y[131] -> -1026*s234^2*s34 - 1218*s234*s34^2 + 396*s34^3, 
  y[132] -> 1584*s234^2*s34^2 - 528*s234*s34^3 - 264*s34^4, 
  y[133] -> -792*s234^2*s34^3 + 792*s234*s34^4, 
  y[134] -> 20*s123*s23^3 - 20*s23^4 - 12*s123*s23^2*s34 + 33*s23^3*s34 - 
    32*s123*s23*s34^2 - 20*s23^3*s56 + 32*s23^2*s34*s56, 
  y[135] -> s123*s23^3*s34 - s23^4*s34 + s123*s23^2*s34^2 - s23^3*s34*s56, 
  y[136] -> 119*s123*s23^2 - 99*s23^3 - 234*s123*s23*s234 + 353*s23^2*s234 - 
    234*s23*s234^2 - 277*s123*s23*s34 + 245*s23^2*s34 + 792*s123*s234*s34 - 
    1188*s23*s234*s34 + 1026*s234^2*s34 + 264*s123*s34^2 - 264*s23*s34^2 + 
    2244*s234*s34^2 + 264*s34^3 - 119*s23^2*s56 + 234*s23*s234*s56 + 
    396*s23*s34*s56 - 1026*s234*s34*s56 - 660*s34^2*s56, 
  y[137] -> -1584*s123*s234*s34^2 - 2610*s234^2*s34^2 - 264*s123*s34^3 - 
    3300*s234*s34^3 - 264*s34^4 + 2610*s234*s34^2*s56 + 924*s34^3*s56, 
  y[138] -> 792*s123*s234*s34^3 + 2376*s234^2*s34^3 + 1056*s234*s34^4 - 
    2376*s234*s34^3*s56 - 264*s34^4*s56, 
  y[139] -> -792*s234^2*s34^4 + 792*s234*s34^4*s56, 
  y[140] -> 16*s23^2 - 40*s23*s234 + 21*s234^2 - 58*s23*s34 + 204*s234*s34 + 
    42*s34^2, y[141] -> -3*s234^2*s34 + 3*s34^3, 
  y[142] -> -162*s234^2*s34 - 495*s234*s34^2 + 21*s34^3, 
  y[143] -> 438*s234^2*s34^2 + 255*s234*s34^3 - 132*s34^4, 
  y[144] -> -495*s234^2*s34^3 + 231*s234*s34^4 + 66*s34^5, 
  y[145] -> 198*s234^2*s34^4 - 198*s234*s34^5, 
  y[146] -> 16*s123*s23^2 - 16*s23^3 - 24*s123*s23*s234 + 40*s23^2*s234 - 
    3*s123*s234^2 - 21*s23*s234^2 - 74*s123*s23*s34 + 74*s23^2*s34 + 
    138*s123*s234*s34 - 228*s23*s234*s34 + 162*s234^2*s34 + 132*s123*s34^2 - 
    132*s23*s34^2 + 657*s234*s34^2 + 198*s34^3 - 16*s23^2*s56 + 
    24*s23*s234*s56 + 3*s234^2*s56 + 90*s23*s34*s56 - 162*s234*s34*s56 - 
    222*s34^2*s56, y[147] -> -3*s123*s234^3 + 3*s123*s234*s34^2 + 
    3*s234^3*s56 - 3*s234^2*s34*s56 - 3*s234*s34^2*s56 + 3*s34^3*s56, 
  y[148] -> -438*s123*s234*s34^2 - 600*s234^2*s34^2 - 198*s123*s34^3 - 
    1350*s234*s34^3 - 264*s34^4 + 600*s234*s34^2*s56 + 417*s34^3*s56, 
  y[149] -> 495*s123*s234*s34^3 + 933*s234^2*s34^3 + 66*s123*s34^4 + 
    957*s234*s34^4 + 66*s34^5 - 933*s234*s34^3*s56 - 264*s34^4*s56, 
  y[150] -> -198*s123*s234*s34^4 - 693*s234^2*s34^4 - 264*s234*s34^5 + 
    693*s234*s34^4*s56 + 66*s34^5*s56, 
  y[151] -> 198*s234^2*s34^5 - 198*s234*s34^5*s56, 
  y[152] -> s23^2 - s23*s234 + 2*s23*s34, 
  y[153] -> s123*s23^2 - s23^3 + s23^2*s234 + s123*s23*s34 - s23^2*s34 - 
    s23^2*s56, y[154] -> 1493*s23^2 - 975*s23*s234 + 1156*s23*s34 + 
    396*s234*s34 - 396*s34^2, y[155] -> -518*s23^3 + 217*s23^2*s34 + 
    398*s23*s34^2, y[156] -> -337*s23^3*s34 - 337*s23^2*s34^2, 
  y[157] -> -396*s234*s34^2 + 396*s34^3, 
  y[158] -> -518*s123*s23^3 + 518*s23^4 - 120*s123*s23^2*s34 - 
    735*s23^3*s34 + 398*s123*s23*s34^2 + 518*s23^3*s56 - 398*s23^2*s34*s56, 
  y[159] -> -337*s123*s23^3*s34 + 337*s23^4*s34 - 337*s123*s23^2*s34^2 + 
    337*s23^3*s34*s56, y[160] -> 975*s123*s23^2 - 1493*s23^3 + 
    975*s23^2*s234 + 579*s123*s23*s34 - 181*s23^2*s34 - 396*s23*s234*s34 + 
    396*s234*s34^2 - 975*s23^2*s56 + 396*s23*s34*s56 - 396*s34^2*s56, 
  y[161] -> -396*s234*s34^3 + 396*s34^3*s56, 
  y[162] -> -90*s23^3 - 90*s23^2*s34, 
  y[163] -> 803*s23^2 - 713*s23*s234 + 3505*s23*s34 - 2079*s234*s34 + 
    297*s34^2, y[164] -> 3861*s234*s34^2 - 2079*s34^3, 
  y[165] -> -1782*s234*s34^3 + 1782*s34^4, 
  y[166] -> -90*s123*s23^3 + 90*s23^4 - 90*s123*s23^2*s34 + 90*s23^3*s56, 
  y[167] -> 713*s123*s23^2 - 803*s23^3 + 713*s23^2*s234 + 2792*s123*s23*s34 - 
    2792*s23^2*s34 + 2079*s23*s234*s34 - 1782*s123*s34^2 + 1782*s23*s34^2 - 
    3861*s234*s34^2 - 1782*s34^3 - 713*s23^2*s56 - 2079*s23*s34*s56 + 
    3861*s34^2*s56, y[168] -> 1782*s123*s34^3 + 5643*s234*s34^3 + 
    1782*s34^4 - 5643*s34^3*s56, y[169] -> -1782*s234*s34^4 + 1782*s34^4*s56, 
  y[170] -> 10*s23^2 - 49*s23*s234 + 77*s23*s34 - 15*s234*s34 - 15*s34^2, 
  y[171] -> 24*s23^3 - 12*s23^2*s34 - 24*s23*s34^2, 
  y[172] -> 12*s23^3*s34 + 12*s23^2*s34^2, 
  y[173] -> -15*s234^2*s34 + 15*s34^3, 
  y[174] -> 24*s123*s23^3 - 24*s23^4 + 36*s23^3*s34 - 24*s123*s23*s34^2 - 
    24*s23^3*s56 + 24*s23^2*s34*s56, 
  y[175] -> 12*s123*s23^3*s34 - 12*s23^4*s34 + 12*s123*s23^2*s34^2 - 
    12*s23^3*s34*s56, y[176] -> 34*s123*s23^2 - 10*s23^3 - 15*s123*s23*s234 + 
    49*s23^2*s234 - 15*s123*s234^2 + 19*s123*s23*s34 - 43*s23^2*s34 - 
    15*s123*s234*s34 - 34*s23^2*s56 + 15*s23*s234*s56 + 15*s234^2*s56 + 
    15*s23*s34*s56 - 15*s34^2*s56, 
  y[177] -> -15*s123*s234^3 + 15*s123*s234*s34^2 + 15*s234^3*s56 - 
    15*s234^2*s34*s56 - 15*s234*s34^2*s56 + 15*s34^3*s56, 
  y[178] -> -2*s23^2 + 5*s23*s234 - s23*s34 + 3*s234*s34 + 3*s34^2, 
  y[179] -> 3*s234^2*s34 - 3*s34^3, 
  y[180] -> -2*s123*s23^2 + 2*s23^3 + 3*s123*s23*s234 - 5*s23^2*s234 + 
    3*s123*s234^2 + s123*s23*s34 - s23^2*s34 + 3*s123*s234*s34 + 
    2*s23^2*s56 - 3*s23*s234*s56 - 3*s234^2*s56 - 3*s23*s34*s56 + 
    3*s34^2*s56, y[181] -> 3*s123*s234^3 - 3*s123*s234*s34^2 - 3*s234^3*s56 + 
    3*s234^2*s34*s56 + 3*s234*s34^2*s56 - 3*s34^3*s56, 
  y[182] -> -4662*s23^3 - 4662*s23^2*s34, 
  y[183] -> 104593*s23^2 - 99931*s23*s234 + 204524*s23*s34 + 9324*s34^2, 
  y[184] -> -4662*s123*s23^3 + 4662*s23^4 - 4662*s123*s23^2*s34 + 
    4662*s23^3*s56, y[185] -> 99931*s123*s23^2 - 104593*s23^3 + 
    99931*s23^2*s234 + 104593*s123*s23*s34 - 104593*s23^2*s34 + 
    4662*s123*s234*s34 + 4662*s123*s34^2 - 4662*s23*s34^2 - 4662*s234*s34^2 - 
    99931*s23^2*s56 - 4662*s23*s34*s56 - 4662*s234*s34*s56, 
  y[186] -> 4662*s123*s234^2*s34 + 4662*s123*s234*s34^2 - 4662*s234^2*s34^2 - 
    4662*s234^2*s34*s56, y[187] -> -80*s23^2 + 132*s23*s234 + 13*s23*s34 - 
    199*s234*s34 + 226*s34^2, y[188] -> -20*s23^3 + 13*s23^2*s34 + 
    32*s23*s34^2, y[189] -> -(s23^3*s34) - s23^2*s34^2, 
  y[190] -> 65*s234^2*s34 - 36*s234*s34^2, 
  y[191] -> 264*s234*s34^2 - 264*s34^3, 
  y[192] -> -20*s123*s23^3 + 20*s23^4 + 12*s123*s23^2*s34 - 33*s23^3*s34 + 
    32*s123*s23*s34^2 + 20*s23^3*s56 - 32*s23^2*s34*s56, 
  y[193] -> -(s123*s23^3*s34) + s23^4*s34 - s123*s23^2*s34^2 + s23^3*s34*s56, 
  y[194] -> 32*s123*s234^3 + 15*s123*s234^2*s34 - 33*s234^3*s34 - 
    18*s123*s234*s34^2 + 17*s234^2*s34^2 - 32*s234^3*s56 + 17*s234^2*s34*s56, 
  y[195] -> s123*s234^3*s34 + s123*s234^2*s34^2 - s234^3*s34^2 - 
    s234^3*s34*s56, y[196] -> -100*s123*s23^2 + 80*s23^3 + 32*s123*s23*s234 - 
    132*s23^2*s234 + 32*s123*s234^2 + 145*s123*s23*s34 - 113*s23^2*s34 + 
    14*s123*s234*s34 + 231*s23*s234*s34 - 33*s234^2*s34 - 19*s123*s34^2 + 
    19*s23*s34^2 - 246*s234*s34^2 + 100*s23^2*s56 - 32*s23*s234*s56 - 
    32*s234^2*s56 - 245*s23*s34*s56 + 18*s234*s34*s56 + 264*s34^2*s56, 
  y[197] -> 264*s234*s34^3 - 264*s34^3*s56, 
  y[198] -> 532*s23^2 + 608*s23*s234 - 2590*s23*s34 - 360*s34^2, 
  y[199] -> -1140*s23^3 + 1065*s23^2*s34 + 1194*s23*s34^2, 
  y[200] -> -1011*s23^3*s34 - 1011*s23^2*s34^2, 
  y[201] -> -1140*s123*s23^3 + 1140*s23^4 + 54*s123*s23^2*s34 - 
    2205*s23^3*s34 + 1194*s123*s23*s34^2 + 1140*s23^3*s56 - 
    1194*s23^2*s34*s56, y[202] -> -1011*s123*s23^3*s34 + 1011*s23^4*s34 - 
    1011*s123*s23^2*s34^2 + 1011*s23^3*s34*s56, 
  y[203] -> -608*s123*s23^2 - 532*s23^3 - 608*s23^2*s234 - 788*s123*s23*s34 + 
    1982*s23^2*s34 - 180*s123*s234*s34 - 180*s123*s34^2 + 180*s23*s34^2 + 
    180*s234*s34^2 + 608*s23^2*s56 + 180*s23*s34*s56 + 180*s234*s34*s56, 
  y[204] -> -180*s123*s234^2*s34 - 180*s123*s234*s34^2 + 180*s234^2*s34^2 + 
    180*s234^2*s34*s56, y[205] -> -403*s23^2 + 269*s23*s234 - 530*s23*s34 + 
    78*s234*s34 - 120*s34^2, y[206] -> 86*s23^3 - 58*s23^2*s34 - 
    98*s23*s34^2, y[207] -> 46*s23^3*s34 + 46*s23^2*s34^2, 
  y[208] -> -12*s234^2*s34 + 12*s234*s34^2, 
  y[209] -> -42*s234^2*s34 + 174*s234*s34^2 - 264*s34^3, 
  y[210] -> -132*s234*s34^2 + 264*s34^3, 
  y[211] -> 86*s123*s23^3 - 86*s23^4 - 12*s123*s23^2*s34 + 144*s23^3*s34 - 
    98*s123*s23*s34^2 - 86*s23^3*s56 + 98*s23^2*s34*s56, 
  y[212] -> 46*s123*s23^3*s34 - 46*s23^4*s34 + 46*s123*s23^2*s34^2 - 
    46*s23^3*s34*s56, y[213] -> -6*s123*s234^3 + 6*s234^3*s34 + 
    6*s123*s234*s34^2 - 6*s234^2*s34^2 + 6*s234^3*s56 - 6*s234^2*s34*s56, 
  y[214] -> -317*s123*s23^2 + 403*s23^3 - 48*s123*s23*s234 - 269*s23^2*s234 - 
    48*s123*s234^2 - 311*s123*s23*s34 + 213*s23^2*s34 + 132*s123*s234*s34 - 
    126*s23*s234*s34 + 6*s234^2*s34 - 126*s123*s34^2 + 126*s23*s34^2 + 
    126*s234*s34^2 - 132*s34^3 + 317*s23^2*s56 + 48*s23*s234*s56 + 
    48*s234^2*s56 - 6*s23*s34*s56 - 180*s234*s34*s56 + 132*s34^2*s56, 
  y[215] -> -42*s123*s234^3 + 174*s123*s234^2*s34 - 264*s123*s234*s34^2 + 
    132*s123*s34^3 + 42*s234^3*s56 - 216*s234^2*s34*s56 + 
    438*s234*s34^2*s56 - 396*s34^3*s56, 
  y[216] -> -132*s234*s34^3 + 132*s34^4 + 132*s34^3*s56, 
  y[217] -> 180*s23^3 + 180*s23^2*s34, 
  y[218] -> -1982*s23^2 + 608*s23*s234 - 3475*s23*s34 - 3399*s234*s34 + 
    258*s34^2, y[219] -> -3399*s234^2*s34 - 1764*s234*s34^2, 
  y[220] -> 180*s123*s23^3 - 180*s23^4 + 180*s123*s23^2*s34 - 180*s23^3*s56, 
  y[221] -> -1802*s123*s23^2 + 1982*s23^3 - 1194*s123*s23*s234 - 
    608*s23^2*s234 - 1194*s123*s234^2 - 1673*s123*s23*s34 + 1673*s23^2*s34 - 
    2076*s123*s234*s34 + 2205*s23*s234*s34 + 2205*s234^2*s34 + 
    129*s123*s34^2 - 129*s23*s34^2 + 882*s234*s34^2 + 1802*s23^2*s56 + 
    1194*s23*s234*s56 + 1194*s234^2*s56 - 129*s23*s34*s56 + 882*s234*s34*s56, 
  y[222] -> -1194*s123*s234^3 - 3087*s123*s234^2*s34 + 2205*s234^3*s34 - 
    882*s123*s234*s34^2 + 1893*s234^2*s34^2 + 1194*s234^3*s56 + 
    1893*s234^2*s34*s56, y[223] -> -1011*s123*s234^3*s34 - 
    1011*s123*s234^2*s34^2 + 1011*s234^3*s34^2 + 1011*s234^3*s34*s56, 
  y[224] -> -4*s23^2 + s23*s234 - 8*s23*s34 - 3*s234*s34, 
  y[225] -> -3*s234^2*s34 + 3*s234*s34^2, 
  y[226] -> -4*s123*s23^2 + 4*s23^3 - 3*s123*s23*s234 - s23^2*s234 - 
    3*s123*s234^2 - 4*s123*s23*s34 + 4*s23^2*s34 + 4*s23^2*s56 + 
    3*s23*s234*s56 + 3*s234^2*s56 - 3*s234*s34*s56, 
  y[227] -> -3*s123*s234^3 + 3*s123*s234^2*s34 + 3*s234^3*s56 - 
    6*s234^2*s34*s56 + 3*s234*s34^2*s56, 
  y[228] -> 95*s23^2 - 164*s23*s234 + 117*s234^2 + 259*s23*s34 + 
    117*s234*s34 - 234*s34^2, y[229] -> 12*s234^2*s34 - 12*s234*s34^2, 
  y[230] -> -513*s234^2*s34 + 399*s234*s34^2 - 51*s34^3, 
  y[231] -> 42*s234^2*s34 - 183*s234*s34^2 + 306*s34^3, 
  y[232] -> 792*s234^2*s34^2 - 1254*s234*s34^3 + 528*s34^4, 
  y[233] -> -396*s234^2*s34^3 + 792*s234*s34^4 - 396*s34^5, 
  y[234] -> 6*s123*s234^3 - 6*s234^3*s34 - 6*s123*s234*s34^2 + 
    6*s234^2*s34^2 - 6*s234^3*s56 + 6*s234^2*s34*s56, 
  y[235] -> 95*s123*s23^2 - 95*s23^3 - 69*s123*s23*s234 + 164*s23^2*s234 + 
    48*s123*s234^2 - 117*s23*s234^2 + 164*s123*s23*s34 - 164*s23^2*s34 + 
    255*s123*s234*s34 - 186*s23*s234*s34 + 507*s234^2*s34 - 303*s123*s34^2 + 
    303*s23*s34^2 + 120*s234*s34^2 - 627*s34^3 - 95*s23^2*s56 + 
    69*s23*s234*s56 - 48*s234^2*s56 - 69*s23*s34*s56 - 324*s234*s34*s56 + 
    372*s34^2*s56, y[236] -> -792*s123*s234*s34^2 - 1305*s234^2*s34^2 + 
    858*s123*s34^3 + 348*s234*s34^3 + 957*s34^4 + 1305*s234*s34^2*s56 - 
    1536*s34^3*s56, y[237] -> 42*s123*s234^3 - 183*s123*s234^2*s34 + 
    306*s123*s234*s34^2 - 231*s123*s34^3 - 42*s234^3*s56 + 
    225*s234^2*s34*s56 - 489*s234*s34^2*s56 + 537*s34^3*s56, 
  y[238] -> 66*s123*s34^4 - 297*s34^4*s56, 
  y[239] -> 396*s123*s234*s34^3 + 1188*s234^2*s34^3 - 396*s123*s34^4 - 
    858*s234*s34^4 - 330*s34^5 - 1188*s234*s34^3*s56 + 1254*s34^4*s56, 
  y[240] -> -396*s234^2*s34^4 + 396*s234*s34^5 + 396*s234*s34^4*s56 - 
    396*s34^5*s56, y[241] -> 116383*s23^2 - 316245*s23*s234 + 199862*s234^2, 
  y[242] -> 334893*s23 - 501851*s234 + 218510*s34, 
  y[243] -> -14256*s234*s34 + 14256*s34^2, 
  y[244] -> 116383*s123*s23^2 - 116383*s23^3 - 199862*s123*s23*s234 + 
    316245*s23^2*s234 - 199862*s23*s234^2 - 116383*s23^2*s56 + 
    199862*s23*s234*s56, y[245] -> 218510*s123*s23 - 218510*s23^2 - 
    199862*s123*s234 + 301989*s23*s234 + 116383*s123*s34 - 116383*s23*s34 + 
    14256*s234*s34 - 102127*s23*s56 - 14256*s34*s56, 
  y[246] -> -14256*s234*s34^2 + 14256*s34^2*s56, 
  y[247] -> 39*s23^2 - 141*s23*s234 + 102*s234^2, 
  y[248] -> -93*s23 + 567*s234 + 94*s34, y[249] -> 20*s23^2 + 20*s23*s34, 
  y[250] -> -600*s234^2 - 984*s234*s34 + 132*s34^2, 
  y[251] -> 1188*s234^2*s34 - 132*s234*s34^2 - 264*s34^3, 
  y[252] -> -792*s234^2*s34^2 + 792*s234*s34^3, 
  y[253] -> 20*s123*s23^2 - 20*s23^3 + 20*s123*s23*s34 - 20*s23^2*s56, 
  y[254] -> 39*s123*s23^2 - 39*s23^3 - 102*s123*s23*s234 + 141*s23^2*s234 - 
    102*s23*s234^2 - 39*s23^2*s56 + 102*s23*s234*s56, 
  y[255] -> 20*s123*s234^2 + 20*s123*s234*s34 - 20*s234^2*s34 - 
    20*s234^2*s56, y[256] -> -112*s123*s23 + 132*s23^2 + 518*s123*s234 - 
    669*s23*s234 + 600*s234^2 + 245*s123*s34 - 245*s23*s34 + 1564*s234*s34 + 
    264*s34^2 + 151*s23*s56 - 620*s234*s56 - 396*s34*s56, 
  y[257] -> -1188*s123*s234*s34 - 1788*s234^2*s34 - 264*s123*s34^2 - 
    2640*s234*s34^2 - 264*s34^3 + 1788*s234*s34*s56 + 660*s34^2*s56, 
  y[258] -> 792*s123*s234*s34^2 + 1980*s234^2*s34^2 + 1056*s234*s34^3 - 
    1980*s234*s34^2*s56 - 264*s34^3*s56, 
  y[259] -> -792*s234^2*s34^3 + 792*s234*s34^3*s56, 
  y[260] -> s23^2 - 3*s23*s234 + 2*s234^2, y[261] -> 3*s23 - 5*s234 + 2*s34, 
  y[262] -> 2*s123*s23 - 2*s23^2 - 2*s123*s234 + 3*s23*s234 + s123*s34 - 
    s23*s34 - s23*s56, y[263] -> s123*s23^2 - s23^3 - 2*s123*s23*s234 + 
    3*s23^2*s234 - 2*s23*s234^2 - s23^2*s56 + 2*s23*s234*s56, 
  y[264] -> -440*s23^2 + 744*s23*s234 - 304*s234^2, 
  y[265] -> -2529*s23 + 1480*s234 + 632*s34, 
  y[266] -> 777*s23^2 + 777*s23*s34, y[267] -> -2376*s234*s34 + 594*s34^2, 
  y[268] -> 1782*s234*s34^2 - 1782*s34^3, 
  y[269] -> 777*s123*s23^2 - 777*s23^3 + 777*s123*s23*s34 - 777*s23^2*s56, 
  y[270] -> -440*s123*s23^2 + 440*s23^3 + 304*s123*s23*s234 - 
    744*s23^2*s234 + 304*s23*s234^2 + 440*s23^2*s56 - 304*s23*s234*s56, 
  y[271] -> -1312*s123*s23 + 2089*s23^2 + 304*s123*s234 - 1176*s23*s234 + 
    1504*s123*s34 - 1504*s23*s34 + 2376*s234*s34 + 1782*s34^2 + 872*s23*s56 - 
    2376*s34*s56, y[272] -> -1782*s123*s34^2 - 4158*s234*s34^2 - 1782*s34^3 + 
    4158*s34^2*s56, y[273] -> 1782*s234*s34^3 - 1782*s34^3*s56, 
  y[274] -> -492*s23 + 716*s234 - 166*s34, 
  y[275] -> -181*s23^2 + 567*s23*s234 - 386*s234^2, 
  y[276] -> -92*s23^2 - 92*s23*s34, 
  y[277] -> 300*s234^2 - 72*s234*s34 - 162*s34^2, 
  y[278] -> 22*s234*s34 - 88*s34^2, 
  y[279] -> -594*s234^2*s34 + 858*s234*s34^2 - 330*s34^3, 
  y[280] -> 396*s234^2*s34^2 - 792*s234*s34^3 + 396*s34^4, 
  y[281] -> -92*s123*s23^2 + 92*s23^3 - 92*s123*s23*s34 + 92*s23^2*s56, 
  y[282] -> -181*s123*s23^2 + 181*s23^3 + 386*s123*s23*s234 - 
    567*s23^2*s234 + 386*s23*s234^2 + 181*s23^2*s56 - 386*s23*s234*s56, 
  y[283] -> -403*s123*s23 + 311*s23^2 + 108*s123*s234 - 330*s23*s234 - 
    300*s234^2 + 56*s123*s34 - 56*s23*s34 - 228*s234*s34 + 528*s34^2 + 
    222*s23*s56 + 278*s234*s56 - 278*s34*s56, 
  y[284] -> 22*s123*s234^2 - 88*s123*s234*s34 + 132*s123*s34^2 - 
    22*s234^2*s56 + 110*s234*s34*s56 - 220*s34^2*s56, 
  y[285] -> 594*s123*s234*s34 + 894*s234^2*s34 - 660*s123*s34^2 - 
    36*s234*s34^2 - 858*s34^3 - 894*s234*s34*s56 + 1026*s34^2*s56, 
  y[286] -> -396*s123*s234*s34^2 - 990*s234^2*s34^2 + 396*s123*s34^3 + 
    660*s234*s34^3 + 330*s34^4 + 990*s234*s34^2*s56 - 1056*s34^3*s56, 
  y[287] -> -66*s123*s34^3 + 198*s34^3*s56, 
  y[288] -> 396*s234^2*s34^3 - 396*s234*s34^4 - 396*s234*s34^3*s56 + 
    396*s34^4*s56, y[289] -> -1457*s23 + 4203*s234 - 758*s34, 
  y[290] -> -699*s23^2 + 2253*s23*s234 - 1554*s234^2, 
  y[291] -> -518*s23^2 - 518*s23*s34, y[292] -> -396*s234*s34 + 396*s34^2, 
  y[293] -> -518*s123*s23^2 + 518*s23^3 - 518*s123*s23*s34 + 518*s23^2*s56, 
  y[294] -> -699*s123*s23^2 + 699*s23^3 + 1554*s123*s23*s234 - 
    2253*s23^2*s234 + 1554*s23*s234^2 + 699*s23^2*s56 - 1554*s23*s234*s56, 
  y[295] -> 518*s123*s234^2 + 518*s123*s234*s34 - 518*s234^2*s34 - 
    518*s234^2*s56, y[296] -> -1276*s123*s23 + 758*s23^2 + 2072*s123*s234 - 
    2649*s23*s234 - 181*s123*s34 + 181*s23*s34 - 122*s234*s34 + 577*s23*s56 - 
    518*s234*s56 - 396*s34*s56, y[297] -> -396*s234*s34^2 + 396*s34^2*s56, 
  y[298] -> -78*s23 + 200*s234 - 101*s34, 
  y[299] -> 2*s23^2 + 69*s23*s234 - 86*s234^2, 
  y[300] -> 24*s23^2 + 24*s23*s34, y[301] -> -15*s234^2 + 15*s34^2, 
  y[302] -> 24*s123*s23^2 - 24*s23^3 + 24*s123*s23*s34 - 24*s23^2*s56, 
  y[303] -> 2*s123*s23^2 - 2*s23^3 + 71*s123*s23*s234 - 69*s23^2*s234 - 
    15*s123*s234^2 + 86*s23*s234^2 - 2*s23^2*s56 - 71*s23*s234*s56 + 
    15*s234^2*s56, y[304] -> -15*s123*s234^3 + 15*s234^3*s56, 
  y[305] -> -56*s123*s23 + 80*s23^2 + 71*s123*s234 - 129*s23*s234 - 
    43*s123*s34 + 43*s23*s34 + 58*s23*s56 - 15*s34*s56, 
  y[306] -> 15*s123*s234*s34 - 15*s234^2*s56 - 15*s234*s34*s56 + 
    15*s34^2*s56, y[307] -> -10*s23^2 + 15*s23*s234 - 2*s234^2, 
  y[308] -> -18*s23 + 8*s234 + s34, y[309] -> 3*s234^2 - 3*s34^2, 
  y[310] -> -10*s123*s23^2 + 10*s23^3 + 5*s123*s23*s234 - 15*s23^2*s234 + 
    3*s123*s234^2 + 2*s23*s234^2 + 10*s23^2*s56 - 5*s23*s234*s56 - 
    3*s234^2*s56, y[311] -> 3*s123*s234^3 - 3*s234^3*s56, 
  y[312] -> -8*s123*s23 + 8*s23^2 + 5*s123*s234 - 3*s23*s234 - s123*s34 + 
    s23*s34 - 2*s23*s56 + 3*s34*s56, 
  y[313] -> -3*s123*s234*s34 + 3*s234^2*s56 + 3*s234*s34*s56 - 3*s34^2*s56, 
  y[314] -> 5*s23*s234 - 6*s234^2, y[315] -> -9*s23 + 45*s234 + 13*s34, 
  y[316] -> -28*s234^2 - 95*s234*s34 - 15*s34^2, 
  y[317] -> -s234^2 - 2*s234*s34 + 2*s34^2, 
  y[318] -> 94*s234^2*s34 + 82*s234*s34^2 - 22*s34^3, 
  y[319] -> -132*s234^2*s34^2 + 44*s234*s34^3 + 22*s34^4, 
  y[320] -> 66*s234^2*s34^3 - 66*s234*s34^4, 
  y[321] -> 5*s123*s23*s234 - 5*s23^2*s234 - s123*s234^2 + 6*s23*s234^2 - 
    5*s23*s234*s56 + s234^2*s56, y[322] -> -(s123*s234^3) + s234^3*s56, 
  y[323] -> -9*s123*s23 + 9*s23^2 + 31*s123*s234 - 40*s23*s234 + 28*s234^2 + 
    22*s123*s34 - 22*s23*s34 + 123*s234*s34 + 44*s34^2 + 9*s23*s56 - 
    26*s234*s56 - 31*s34*s56, y[324] -> -2*s123*s234^2 + 2*s123*s234*s34 + 
    s234^2*s56 - 4*s234*s34*s56 + 2*s34^2*s56, 
  y[325] -> -94*s123*s234*s34 - 122*s234^2*s34 - 44*s123*s34^2 - 
    299*s234*s34^2 - 66*s34^3 + 122*s234*s34*s56 + 73*s34^2*s56, 
  y[326] -> 132*s123*s234*s34^2 + 226*s234^2*s34^2 + 22*s123*s34^3 + 
    264*s234*s34^3 + 22*s34^4 - 226*s234*s34^2*s56 - 66*s34^3*s56, 
  y[327] -> -66*s123*s234*s34^3 - 198*s234^2*s34^3 - 88*s234*s34^4 + 
    198*s234*s34^3*s56 + 22*s34^4*s56, 
  y[328] -> 66*s234^2*s34^4 - 66*s234*s34^4*s56, 
  y[329] -> -116383*s23 + 316245*s234 - 102127*s34, y[330] -> s23, 
  y[331] -> -199862*s234^2 + 116383*s234*s34, 
  y[332] -> -14256*s234*s34 - 14256*s34^2, 
  y[333] -> -199862*s123*s234*s34 + 116383*s123*s34^2, 
  y[334] -> 116383*s123*s23 - 116383*s23^2 - 199862*s123*s234 + 
    316245*s23*s234 - 199862*s234^2 + 218510*s123*s34 - 218510*s23*s34 + 
    301989*s234*s34 - 116383*s34^2 - 116383*s23*s56 + 199862*s234*s56 - 
    102127*s34*s56, y[335] -> 14256*s234*s34^2 - 14256*s34^2*s56, 
  y[336] -> -39*s23 + 141*s234 + 171*s34, y[337] -> 102*s234^2 - 39*s234*s34, 
  y[338] -> -204*s234^2 - 732*s234*s34 - 396*s34^2, 
  y[339] -> -20*s23*s34 + 20*s34^2, 
  y[340] -> 102*s123*s234*s34 - 39*s123*s34^2, 
  y[341] -> 396*s234^2*s34 + 1452*s234*s34^2 + 264*s34^3, 
  y[342] -> -792*s234^2*s34^2 - 792*s234*s34^3, 
  y[343] -> 39*s123*s23 - 39*s23^2 - 102*s123*s234 + 141*s23*s234 - 
    102*s234^2 - 112*s123*s34 + 132*s23*s34 - 669*s234*s34 - 245*s34^2 - 
    39*s23*s56 + 102*s234*s56 + 151*s34*s56, 
  y[344] -> 20*s123*s23*s34 - 20*s23^2*s34 + 20*s123*s34^2 - 20*s23*s34*s56, 
  y[345] -> 20*s123*s234*s34 + 20*s123*s34^2 - 20*s234*s34^2 - 
    20*s234*s34*s56, y[346] -> 396*s123*s234*s34 + 600*s234^2*s34 + 
    264*s123*s34^2 + 1584*s234*s34^2 + 264*s34^3 - 600*s234*s34*s56 - 
    396*s34^2*s56, y[347] -> -792*s123*s234*s34^2 - 1188*s234^2*s34^2 - 
    1056*s234*s34^3 + 1188*s234*s34^2*s56 + 264*s34^3*s56, 
  y[348] -> 792*s234^2*s34^3 - 792*s234*s34^3*s56, 
  y[349] -> -11*s23 + 18*s234 + 16*s34, y[350] -> -4*s234^2 + 2*s234*s34, 
  y[351] -> -105*s234*s34 - 87*s34^2, y[352] -> -3*s234*s34 - 3*s34^2, 
  y[353] -> -4*s123*s234*s34 + 2*s123*s34^2, 
  y[354] -> 84*s234^2*s34 + 348*s234*s34^2 + 132*s34^3, 
  y[355] -> -198*s234^2*s34^2 - 462*s234*s34^3 - 66*s34^4, 
  y[356] -> 198*s234^2*s34^3 + 198*s234*s34^4, 
  y[357] -> 11*s123*s23 - 11*s23^2 - 7*s123*s234 + 18*s23*s234 - 4*s234^2 - 
    5*s123*s34 + 5*s23*s34 - 99*s234*s34 - 74*s34^2 - 11*s23*s56 + 
    7*s234*s56 + 16*s34*s56, y[358] -> 6*s123*s234*s34 + 6*s123*s34^2 - 
    6*s234*s34^2 - 6*s234*s34*s56, 
  y[359] -> 84*s123*s234*s34 + 84*s234^2*s34 + 66*s123*s34^2 + 
    369*s234*s34^2 + 132*s34^3 - 84*s234*s34*s56 - 87*s34^2*s56, 
  y[360] -> -3*s123*s234^2 - 3*s123*s234*s34 + 3*s234^2*s56 - 3*s34^2*s56, 
  y[361] -> -198*s123*s234*s34^2 - 282*s234^2*s34^2 - 66*s123*s34^3 - 
    528*s234*s34^3 - 66*s34^4 + 282*s234*s34^2*s56 + 132*s34^3*s56, 
  y[362] -> 198*s123*s234*s34^3 + 396*s234^2*s34^3 + 264*s234*s34^4 - 
    396*s234*s34^3*s56 - 66*s34^4*s56, 
  y[363] -> -198*s234^2*s34^4 + 198*s234*s34^4*s56, 
  y[364] -> s23 - 3*s234 + s34, y[365] -> 2*s234^2 - s234*s34, 
  y[366] -> 2*s123*s234*s34 - s123*s34^2, 
  y[367] -> -(s123*s23) + s23^2 + 2*s123*s234 - 3*s23*s234 + 2*s234^2 - 
    2*s123*s34 + 2*s23*s34 - 3*s234*s34 + s34^2 + s23*s56 - 2*s234*s56 + 
    s34*s56, y[368] -> -2*s23 - 69*s234 + 82*s34, 
  y[369] -> 86*s234^2 - 43*s234*s34, y[370] -> -15*s234*s34 - 15*s34^2, 
  y[371] -> -24*s23*s34 + 24*s34^2, 
  y[372] -> 86*s123*s234*s34 - 43*s123*s34^2, 
  y[373] -> 2*s123*s23 - 2*s23^2 + 71*s123*s234 - 69*s23*s234 + 86*s234^2 - 
    56*s123*s34 + 80*s23*s34 - 129*s234*s34 + 43*s34^2 - 2*s23*s56 - 
    71*s234*s56 + 58*s34*s56, y[374] -> 24*s123*s23*s34 - 24*s23^2*s34 + 
    24*s123*s34^2 - 24*s23*s34*s56, 
  y[375] -> -15*s123*s234^2 - 15*s123*s234*s34 + 15*s234^2*s56 - 
    15*s34^2*s56, y[376] -> s123, y[377] -> -5*s234 + 9*s34, 
  y[378] -> -35*s234*s34 - 29*s34^2, y[379] -> -(s234*s34) - 3*s34^2, 
  y[380] -> 6*s234^2 + s234*s34 + s34^2, 
  y[381] -> 6*s123*s234*s34 + s123*s34^2, 
  y[382] -> 28*s234^2*s34 + 116*s234*s34^2 + 44*s34^3, 
  y[383] -> -66*s234^2*s34^2 - 154*s234*s34^3 - 22*s34^4, 
  y[384] -> 66*s234^2*s34^3 + 66*s234*s34^4, 
  y[385] -> 5*s123*s234 - 5*s23*s234 + 6*s234^2 - 9*s123*s34 + 9*s23*s34 - 
    40*s234*s34 - 22*s34^2 - 5*s234*s56 + 9*s34*s56, 
  y[386] -> 28*s123*s234*s34 + 28*s234^2*s34 + 22*s123*s34^2 + 
    123*s234*s34^2 + 44*s34^3 - 28*s234*s34*s56 - 29*s34^2*s56, 
  y[387] -> -(s123*s234^2) - 3*s123*s234*s34 - s123*s34^2 + s234^2*s56 + 
    2*s234*s34*s56 - 2*s34^2*s56, y[388] -> -66*s123*s234*s34^2 - 
    94*s234^2*s34^2 - 22*s123*s34^3 - 176*s234*s34^3 - 22*s34^4 + 
    94*s234*s34^2*s56 + 44*s34^3*s56, 
  y[389] -> 66*s123*s234*s34^3 + 132*s234^2*s34^3 + 88*s234*s34^4 - 
    132*s234*s34^3*s56 - 22*s34^4*s56, 
  y[390] -> -66*s234^2*s34^4 + 66*s234*s34^4*s56, 
  y[391] -> -62239*s23 + 72859*s234 - 165662*s34, 
  y[392] -> -10620*s23^2 + 9324*s23*s34, 
  y[393] -> 9324*s123*s23^2 - 9324*s23^3 + 9324*s123*s23*s34 - 
    9324*s23^2*s56, y[394] -> -92803*s123*s23 + 102127*s23^2 - 
    92803*s23*s234 - 107059*s123*s34 + 107059*s23*s34 - 14256*s234*s34 + 
    92803*s23*s56 + 14256*s34*s56, y[395] -> -97*s23 + 183*s234 + 138*s34, 
  y[396] -> -66*s234^2 - 534*s234*s34 - 396*s34^2, 
  y[397] -> -20*s23^2 + 53*s23*s34 - 32*s34^2, 
  y[398] -> -(s23^2*s34) + s23*s34^2, 
  y[399] -> 132*s234^2*s34 + 792*s234*s34^2 + 264*s34^3, 
  y[400] -> 119*s123*s23 - 99*s23^2 - 234*s123*s234 + 353*s23*s234 - 
    234*s234^2 - 277*s123*s34 + 245*s23*s34 - 1188*s234*s34 - 264*s34^2 - 
    119*s23*s56 + 234*s234*s56 + 396*s34*s56, 
  y[401] -> 20*s123*s23^2 - 20*s23^3 - 12*s123*s23*s34 + 33*s23^2*s34 - 
    32*s123*s34^2 - 20*s23^2*s56 + 32*s23*s34*s56, 
  y[402] -> s123*s23^2*s34 - s23^3*s34 + s123*s23*s34^2 - s23^2*s34*s56, 
  y[403] -> 792*s123*s234*s34 + 1026*s234^2*s34 + 264*s123*s34^2 + 
    2244*s234*s34^2 + 264*s34^3 - 1026*s234*s34*s56 - 660*s34^2*s56, 
  y[404] -> -792*s123*s234*s34^2 - 1584*s234^2*s34^2 - 1056*s234*s34^3 + 
    1584*s234*s34^2*s56 + 264*s34^3*s56, 
  y[405] -> -32*s23 + 56*s234 + 50*s34, 
  y[406] -> -21*s234^2 - 117*s234*s34 - 129*s34^2, 
  y[407] -> 33*s234^2*s34 + 216*s234*s34^2 + 132*s34^3, 
  y[408] -> -33*s234^2*s34^2 - 297*s234*s34^3 - 66*s34^4, 
  y[409] -> 16*s123*s23 - 16*s23^2 - 24*s123*s234 + 40*s23*s234 - 21*s234^2 - 
    74*s123*s34 + 74*s23*s34 - 228*s234*s34 - 132*s34^2 - 16*s23*s56 + 
    24*s234*s56 + 90*s34*s56, y[410] -> 141*s123*s234*s34 + 162*s234^2*s34 + 
    132*s123*s34^2 + 657*s234*s34^2 + 198*s34^3 - 162*s234*s34*s56 - 
    219*s34^2*s56, y[411] -> -297*s123*s234*s34^2 - 438*s234^2*s34^2 - 
    66*s123*s34^3 - 693*s234*s34^3 - 66*s34^4 + 438*s234*s34^2*s56 + 
    198*s34^3*s56, y[412] -> 198*s123*s234*s34^3 + 495*s234^2*s34^3 + 
    264*s234*s34^4 - 495*s234*s34^3*s56 - 66*s34^4*s56, 
  y[413] -> s23 - s234 + 2*s34, y[414] -> s123*s23 - s23^2 + s23*s234 + 
    s123*s34 - s23*s34 - s23*s56, y[415] -> -927*s23 + 337*s234 + 1192*s34, 
  y[416] -> 590*s23^2 - 1445*s23*s34 + 398*s34^2, 
  y[417] -> 373*s23^2*s34 - 337*s23*s34^2, 
  y[418] -> 975*s123*s23 - 1493*s23^2 + 975*s23*s234 + 579*s123*s34 - 
    181*s23*s34 - 396*s234*s34 - 975*s23*s56 + 396*s34*s56, 
  y[419] -> -518*s123*s23^2 + 518*s23^3 - 120*s123*s23*s34 - 735*s23^2*s34 + 
    398*s123*s34^2 + 518*s23^2*s56 - 398*s23*s34*s56, 
  y[420] -> -337*s123*s23^2*s34 + 337*s23^3*s34 - 337*s123*s23*s34^2 + 
    337*s23^2*s34*s56, y[421] -> 396*s234*s34^2 - 396*s34^2*s56, 
  y[422] -> 749*s23 - 839*s234 + 1255*s34, y[423] -> 90*s23^2 - 90*s23*s34, 
  y[424] -> 297*s234*s34 + 2079*s34^2, 
  y[425] -> -90*s123*s23^2 + 90*s23^3 - 90*s123*s23*s34 + 90*s23^2*s56, 
  y[426] -> 713*s123*s23 - 803*s23^2 + 713*s23*s234 + 2792*s123*s34 - 
    2792*s23*s34 + 2079*s234*s34 + 1782*s34^2 - 713*s23*s56 - 2079*s34*s56, 
  y[427] -> -1782*s123*s34^2 - 3861*s234*s34^2 - 1782*s34^3 + 3861*s34^2*s56, 
  y[428] -> 76*s23 - 37*s234 + 77*s34, 
  y[429] -> -24*s23^2 + 60*s23*s34 - 24*s34^2, 
  y[430] -> -12*s23^2*s34 + 12*s23*s34^2, 
  y[431] -> 34*s123*s23 - 10*s23^2 - 15*s123*s234 + 49*s23*s234 + 
    19*s123*s34 - 43*s23*s34 - 34*s23*s56 + 15*s234*s56 + 15*s34*s56, 
  y[432] -> 24*s123*s23^2 - 24*s23^3 + 36*s23^2*s34 - 24*s123*s34^2 - 
    24*s23^2*s56 + 24*s23*s34*s56, 
  y[433] -> 12*s123*s23^2*s34 - 12*s23^3*s34 + 12*s123*s23*s34^2 - 
    12*s23^2*s34*s56, y[434] -> 4*s23 - 7*s234 - s34, 
  y[435] -> 3*s234*s34 + 3*s34^2, y[436] -> -2*s123*s23 + 2*s23^2 + 
    3*s123*s234 - 5*s23*s234 + s123*s34 - s23*s34 + 2*s23*s56 - 3*s234*s56 - 
    3*s34*s56, y[437] -> 3*s123*s234^2 + 3*s123*s234*s34 - 3*s234^2*s56 + 
    3*s34^2*s56, y[438] -> -5310*s23 + 105241*s34, 
  y[439] -> 5310*s23^2 - 4662*s23*s34, 
  y[440] -> -4662*s123*s23^2 + 4662*s23^3 - 4662*s123*s23*s34 + 
    4662*s23^2*s56, y[441] -> 99931*s123*s23 - 104593*s23^2 + 
    99931*s23*s234 + 104593*s123*s34 - 104593*s23*s34 - 4662*s34^2 - 
    99931*s23*s56 - 4662*s34*s56, y[442] -> 4662*s123*s234*s34 + 
    4662*s123*s34^2 - 4662*s234*s34^2 - 4662*s234*s34*s56, 
  y[443] -> 78*s23 - 66*s234 + 11*s34, y[444] -> 65*s234*s34 - 38*s34^2, 
  y[445] -> 20*s23^2 - 53*s23*s34 + 32*s34^2, 
  y[446] -> s23^2*s34 - s23*s34^2, y[447] -> -100*s123*s23 + 80*s23^2 + 
    32*s123*s234 - 132*s23*s234 + 145*s123*s34 - 113*s23*s34 + 231*s234*s34 + 
    19*s34^2 + 100*s23*s56 - 32*s234*s56 - 245*s34*s56, 
  y[448] -> -20*s123*s23^2 + 20*s23^3 + 12*s123*s23*s34 - 33*s23^2*s34 + 
    32*s123*s34^2 + 20*s23^2*s56 - 32*s23*s34*s56, 
  y[449] -> -(s123*s23^2*s34) + s23^3*s34 - s123*s23*s34^2 + s23^2*s34*s56, 
  y[450] -> 32*s123*s234^2 + 14*s123*s234*s34 - 33*s234^2*s34 - 
    19*s123*s34^2 + 18*s234*s34^2 - 32*s234^2*s56 + 18*s234*s34*s56, 
  y[451] -> s123*s234^2*s34 + s123*s234*s34^2 - s234^2*s34^2 - 
    s234^2*s34*s56, y[452] -> -264*s234*s34^2 + 264*s34^2*s56, 
  y[453] -> -1356*s23 + 874*s34, y[454] -> 1356*s23^2 - 3921*s23*s34 + 
    1194*s34^2, y[455] -> 1119*s23^2*s34 - 1011*s23*s34^2, 
  y[456] -> -608*s123*s23 - 532*s23^2 - 608*s23*s234 - 788*s123*s34 + 
    1982*s23*s34 + 180*s34^2 + 608*s23*s56 + 180*s34*s56, 
  y[457] -> -1140*s123*s23^2 + 1140*s23^3 + 54*s123*s23*s34 - 
    2205*s23^2*s34 + 1194*s123*s34^2 + 1140*s23^2*s56 - 1194*s23*s34*s56, 
  y[458] -> -1011*s123*s23^2*s34 + 1011*s23^3*s34 - 1011*s123*s23*s34^2 + 
    1011*s23^2*s34*s56, y[459] -> -180*s123*s234*s34 - 180*s123*s34^2 + 
    180*s234*s34^2 + 180*s234*s34*s56, y[460] -> 25*s23 + 33*s234 - 426*s34, 
  y[461] -> -86*s23^2 + 230*s23*s34 - 98*s34^2, 
  y[462] -> -12*s234*s34 + 12*s34^2, y[463] -> -42*s234*s34 + 132*s34^2, 
  y[464] -> -46*s23^2*s34 + 46*s23*s34^2, 
  y[465] -> -317*s123*s23 + 403*s23^2 - 48*s123*s234 - 269*s23*s234 - 
    311*s123*s34 + 213*s23*s34 - 126*s234*s34 + 126*s34^2 + 317*s23*s56 + 
    48*s234*s56 - 6*s34*s56, y[466] -> 86*s123*s23^2 - 86*s23^3 - 
    12*s123*s23*s34 + 144*s23^2*s34 - 98*s123*s34^2 - 86*s23^2*s56 + 
    98*s23*s34*s56, y[467] -> 46*s123*s23^2*s34 - 46*s23^3*s34 + 
    46*s123*s23*s34^2 - 46*s23^2*s34*s56, 
  y[468] -> -6*s123*s234^2 + 6*s234^2*s34 + 6*s123*s34^2 - 6*s234*s34^2 + 
    6*s234^2*s56 - 6*s234*s34*s56, y[469] -> 132*s234*s34^2 - 132*s34^3 - 
    132*s34^2*s56, y[470] -> -42*s123*s234^2 + 132*s123*s234*s34 - 
    132*s123*s34^2 + 42*s234^2*s56 - 174*s234*s34*s56 + 264*s34^2*s56, 
  y[471] -> -1482*s23 - 3227*s34, y[472] -> -180*s23^2 + 180*s23*s34, 
  y[473] -> -3975*s234*s34 + 366*s34^2, 
  y[474] -> 180*s123*s23^2 - 180*s23^3 + 180*s123*s23*s34 - 180*s23^2*s56, 
  y[475] -> -1802*s123*s23 + 1982*s23^2 - 1194*s123*s234 - 608*s23*s234 - 
    1673*s123*s34 + 1673*s23*s34 + 2205*s234*s34 - 129*s34^2 + 1802*s23*s56 + 
    1194*s234*s56 - 129*s34*s56, y[476] -> -1194*s123*s234^2 - 
    2076*s123*s234*s34 + 2205*s234^2*s34 + 129*s123*s34^2 + 882*s234*s34^2 + 
    1194*s234^2*s56 + 882*s234*s34*s56, 
  y[477] -> -1011*s123*s234^2*s34 - 1011*s123*s234*s34^2 + 
    1011*s234^2*s34^2 + 1011*s234^2*s34*s56, y[478] -> 3*s23 - s34, 
  y[479] -> -4*s123*s23 + 4*s23^2 - 3*s123*s234 - s23*s234 - 4*s123*s34 + 
    4*s23*s34 + 4*s23*s56 + 3*s234*s56, 
  y[480] -> -3*s123*s234^2 + 3*s234^2*s56 - 3*s234*s34*s56, 
  y[481] -> 7*s23 - 7*s234 - 16*s34, y[482] -> 14*s234*s34 + 22*s34^2, 
  y[483] -> -9*s123*s23 + 9*s23^2 + 4*s123*s234 - 13*s23*s234 + 13*s123*s34 - 
    13*s23*s34 + 22*s234*s34 + 22*s34^2 + 9*s23*s56 - 4*s234*s56 - 
    22*s34*s56, y[484] -> 4*s123*s234^2 - 4*s234^2*s56 + 4*s234*s34*s56, 
  y[485] -> -22*s123*s34^2 - 44*s234*s34^2 - 22*s34^3 + 44*s34^2*s56, 
  y[486] -> 22*s234*s34^3 - 22*s34^3*s56, 
  y[487] -> -107*s23 + 168*s234 - 73*s34, y[488] -> 42*s234*s34 - 141*s34^2, 
  y[489] -> 12*s234*s34 - 12*s34^2, y[490] -> -33*s234^2 - 201*s234*s34 + 
    333*s34^2, y[491] -> 66*s234^2*s34 + 330*s234*s34^2 - 462*s34^3, 
  y[492] -> -396*s234*s34^3 + 396*s34^4, 
  y[493] -> 95*s123*s23 - 95*s23^2 - 69*s123*s234 + 164*s23*s234 - 
    117*s234^2 + 164*s123*s34 - 164*s23*s34 - 186*s234*s34 + 303*s34^2 - 
    95*s23*s56 + 69*s234*s56 - 69*s34*s56, 
  y[494] -> 6*s123*s234^2 - 6*s234^2*s34 - 6*s123*s34^2 + 6*s234*s34^2 - 
    6*s234^2*s56 + 6*s234*s34*s56, 
  y[495] -> 42*s123*s234^2 - 141*s123*s234*s34 + 165*s123*s34^2 - 
    42*s234^2*s56 + 183*s234*s34*s56 - 306*s34^2*s56, 
  y[496] -> 396*s123*s234*s34 + 513*s234^2*s34 - 462*s123*s34^2 + 
    114*s234*s34^2 - 627*s34^3 - 513*s234*s34*s56 + 678*s34^2*s56, 
  y[497] -> -396*s123*s234*s34^2 - 792*s234^2*s34^2 + 396*s123*s34^3 + 
    462*s234*s34^3 + 330*s34^4 + 792*s234*s34^2*s56 - 858*s34^3*s56, 
  y[498] -> -66*s123*s34^3 + 231*s34^3*s56, y[499] -> 88141*s23 + 11790*s34, 
  y[500] -> -4662*s23^2 - 4662*s23*s34, y[501] -> 1684*s23 + 5766*s34, 
  y[502] -> -1140*s23^2 + 2475*s23*s34 + 1194*s34^2, 
  y[503] -> -1011*s23^2*s34 - 1011*s23*s34^2, y[504] -> -1782*s23 - 579*s34, 
  y[505] -> 518*s23^2 - 687*s23*s34 - 398*s34^2, 
  y[506] -> 337*s23^2*s34 + 337*s23*s34^2, 
  y[507] -> -1156*s123*s23 + 1674*s23^2 + 398*s123*s234 - 1554*s23*s234 - 
    1337*s123*s34 + 939*s23*s34 - 735*s234*s34 + 181*s34^2 + 1156*s23*s56 - 
    398*s234*s56 + 181*s34*s56, y[508] -> 518*s123*s23^2 - 518*s23^3 + 
    120*s123*s23*s34 + 735*s23^2*s34 - 398*s123*s34^2 - 518*s23^2*s56 + 
    398*s23*s34*s56, y[509] -> 337*s123*s23^2*s34 - 337*s23^3*s34 + 
    337*s123*s23*s34^2 - 337*s23^2*s34*s56, 
  y[510] -> 398*s123*s234^2 + 554*s123*s234*s34 - 735*s234^2*s34 - 
    181*s123*s34^2 - 156*s234*s34^2 - 398*s234^2*s56 - 156*s234*s34*s56, 
  y[511] -> 337*s123*s234^2*s34 + 337*s123*s234*s34^2 - 337*s234^2*s34^2 - 
    337*s234^2*s34*s56, y[512] -> -16*s23 + 12*s34, 
  y[513] -> -12*s23^2 + 18*s23*s34 + 12*s34^2, 
  y[514] -> -6*s23^2*s34 - 6*s23*s34^2, 
  y[515] -> -28*s123*s23 + 16*s23^2 + 15*s123*s234 - 43*s23*s234 - 
    28*s123*s34 + 40*s23*s34 + 28*s23*s56 - 15*s234*s56, 
  y[516] -> -12*s123*s23^2 + 12*s23^3 - 18*s23^2*s34 + 12*s123*s34^2 + 
    12*s23^2*s56 - 12*s23*s34*s56, 
  y[517] -> -6*s123*s23^2*s34 + 6*s23^3*s34 - 6*s123*s23*s34^2 + 
    6*s23^2*s34*s56, y[518] -> 15*s123*s234^2 - 15*s234^2*s56 + 
    15*s234*s34*s56, y[519] -> -9*s23 + 7*s234 + 22*s34, 
  y[520] -> -58*s234*s34 - 44*s34^2, y[521] -> 132*s234*s34^2 + 22*s34^3}}


==> anc/analytic/FiniteRemainder_4pt_2L_nf1.m <==
{{{f[1] - (s34*f[657])/2 + (-1/2*s23 + s234/2)*f[739] + 
    (s23/2 - s234/2)*f[903], 0, f[2] - (s34*f[658])/2 + 
    (-1/2*s23 + s234/2)*f[740] + (s23/2 - s234/2)*f[904], 
   f[3] - (s34*f[659])/2 + (-1/2*s23 + s234/2)*f[741] + 
    (s23/2 - s234/2)*f[905], 0, (-9*f[1])/16 - f[8] - (17*f[18])/8 - 
    (1387*f[23])/224 + (81*f[85])/8 + (9*s34*f[657])/50 + (8*s34*f[664])/25 + 
    (s34*f[674])/2 + (1243*s34*f[679])/700 + (27*s34*f[739])/1900 + 
    (-1/2*s23 + s234/2 + (9*s34)/50)*f[742] - (1583*s34*f[761])/26600 + 
    (s23/2 - s234/2)*f[906], 0, (-9*f[3])/2 - (9*f[23])/7 + 
    (9*s34*f[659])/4 + (9*s34*f[679])/14 + ((9*s23)/4 - (9*s234)/4)*f[741] + 
    ((9*s23)/14 - (9*s234)/14)*f[761] + ((-9*s23)/4 + (9*s234)/4)*f[905] + 
    ((-9*s23)/14 + (9*s234)/14)*f[925], 0, -f[88] - f[170] + 
    (-1/2*s23 + s234/2 + s34/2)*f[744] + (s34*f[826])/2 + 
    (s23/2 - s234/2)*f[908], 0, 0, -5*f[3] - (5*f[23])/21 + 
    (5*s34*f[659])/2 + (5*s34*f[679])/42 + ((5*s23)/2 - (5*s234)/2)*f[741] + 
    ((5*s23)/42 - (5*s234)/42)*f[761] + ((-5*s23)/2 + (5*s234)/2)*f[905] + 
    ((-5*s23)/42 + (5*s234)/42)*f[925], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[8] - (s34*f[664])/2 + 
    ((9*s23)/38 - (9*s234)/38)*f[739] + (s23/2 - s234/2)*f[742] + 
    (s23/2 - s234/2)*f[756] + ((225*s23)/76 - (225*s234)/76)*f[761] + 
    (s23/2 - s234/2)*f[910], (4*f[2])/3 - (2*s34*f[658])/3 + 
    ((-2*s23)/3 + (2*s234)/3)*f[740] + ((2*s23)/3 - (2*s234)/3)*f[904], 
   21*f[3] - (6*f[23])/7 - (21*s34*f[659])/2 + (3*s34*f[679])/7 + 
    ((-21*s23)/2 + (21*s234)/2)*f[741] + ((3*s23)/7 - (3*s234)/7)*f[761] + 
    ((21*s23)/2 - (21*s234)/2)*f[905] + ((-3*s23)/7 + (3*s234)/7)*f[925], 0, 
   (2*f[2])/3 + (55*f[23])/21 + f[88] + f[139] + 
    ((81*s23)/7030 - (81*s234)/7030)*f[493] + ((27*s23)/95 - (27*s234)/95)*
     f[496] + ((27*s23)/95 - (27*s234)/95)*f[500] + 
    ((-56229*s23)/98420 + (56229*s234)/98420)*f[515] + 
    ((-81*s23)/1406 + (81*s234)/1406)*f[575] + ((-27*s23)/95 + (27*s234)/95)*
     f[578] + ((-147759*s23)/98420 + (147759*s234)/98420)*f[597] + 
    ((-374913*s23)/175750 + (374913*s234)/175750)*f[657] - (s34*f[658])/3 + 
    ((-1101837*s23)/175750 + (1101837*s234)/175750)*f[664] + 
    ((-6831*s23)/3515 + (6831*s234)/3515)*f[674] + 
    ((-157509353*s23)/7381500 + (157509353*s234)/7381500 - (3*s34)/14)*
     f[679] + ((-680499*s23)/6678500 + (680499*s234)/6678500)*f[739] + 
    ((-17*s23)/6 + (17*s234)/6)*f[740] + 
    ((43497*s23)/3515 - (43497*s234)/3515)*f[741] + 
    ((503466*s23)/87875 - (503466*s234)/87875)*f[742] + 
    (-5*s23 + 5*s234 - s34/2)*f[744] + ((-27*s23)/50 + (27*s234)/50)*f[756] + 
    ((2154615773*s23)/280497000 - (2154615773*s234)/280497000 + (23*s34)/42)*
     f[761] + (-5*s23 + 5*s234 - s34/2)*f[795] + 
    ((27*s23)/475 - (27*s234)/475)*f[903] + (s23/3 - s234/3)*f[904] + 
    ((-9*s23)/100 + (9*s234)/100)*f[910] + ((577*s23)/950 - (577*s234)/950)*
     f[925], -6*f[3] - (12*f[23])/7 + 3*s34*f[659] + (6*s34*f[679])/7 + 
    (3*s23 - 3*s234)*f[741] + ((6*s23)/7 - (6*s234)/7)*f[761] + 
    (-3*s23 + 3*s234)*f[905] + ((-6*s23)/7 + (6*s234)/7)*f[925], 0, 
   3*f[3] - (2*f[23])/7 - (3*s34*f[659])/2 + (s34*f[679])/7 + 
    ((-3*s23)/2 + (3*s234)/2)*f[741] + (s23/7 - s234/7)*f[761] + 
    ((3*s23)/2 - (3*s234)/2)*f[905] + (-1/7*s23 + s234/7)*f[925], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-4*f[2])/3 - (23*f[23])/21 - f[139] + f[170] + 
    (2*s34*f[658])/3 - (23*s34*f[679])/42 + ((2*s23)/3 - (2*s234)/3)*f[740] - 
    (23*s34*f[761])/42 + (-1/2*s23 + s234/2 + s34/2)*f[795] - 
    (s34*f[826])/2 + ((-2*s23)/3 + (2*s234)/3)*f[904] + 
    (s23/2 - s234/2)*f[959], 6*f[3] - (8*f[23])/7 - 3*s34*f[659] + 
    (4*s34*f[679])/7 + (-3*s23 + 3*s234)*f[741] + ((4*s23)/7 - (4*s234)/7)*
     f[761] + (3*s23 - 3*s234)*f[905] + ((-4*s23)/7 + (4*s234)/7)*f[925], 0, 
   3*f[3] + (3*f[23])/7 - (3*s34*f[659])/2 - (3*s34*f[679])/14 + 
    ((-3*s23)/2 + (3*s234)/2)*f[741] + ((-3*s23)/14 + (3*s234)/14)*f[761] + 
    ((3*s23)/2 - (3*s234)/2)*f[905] + ((3*s23)/14 - (3*s234)/14)*f[925], 0, 
   0, 0, 0, 0, 0, -17*f[3] - (2*f[23])/21 + (17*s34*f[659])/2 + 
    (s34*f[679])/21 + ((17*s23)/2 - (17*s234)/2)*f[741] + 
    (s23/21 - s234/21)*f[761] + ((-17*s23)/2 + (17*s234)/2)*f[905] + 
    (-1/21*s23 + s234/21)*f[925], 0, 0, 0, 0, f[18] - (s34*f[674])/2 + 
    (-1/2*s23 + s234/2)*f[756] + ((-54*s23)/133 + (54*s234)/133)*f[761] + 
    ((-9*s23)/38 + (9*s234)/38)*f[903] + (-1/2*s23 + s234/2)*f[906] + 
    (-1/2*s23 + s234/2)*f[910] + ((-1359*s23)/532 + (1359*s234)/532)*f[925], 
   (-2*f[2])/3 + (s34*f[658])/3 + (s23/3 - s234/3)*f[740] + 
    (-1/3*s23 + s234/3)*f[904], (-39*f[3])/2 - (3*f[23])/7 + 
    (39*s34*f[659])/4 + (3*s34*f[679])/14 + ((39*s23)/4 - (39*s234)/4)*
     f[741] + ((3*s23)/14 - (3*s234)/14)*f[761] + ((-39*s23)/4 + (39*s234)/4)*
     f[905] + ((-3*s23)/14 + (3*s234)/14)*f[925], 0, 
   (-2*f[2])/3 - (44*f[23])/21 - f[88] - f[139] + 
    ((-81*s23)/7030 + (81*s234)/7030)*f[493] + ((-27*s23)/95 + (27*s234)/95)*
     f[496] + ((-27*s23)/95 + (27*s234)/95)*f[500] + 
    ((56229*s23)/98420 - (56229*s234)/98420)*f[515] + 
    ((81*s23)/1406 - (81*s234)/1406)*f[575] + ((27*s23)/95 - (27*s234)/95)*
     f[578] + ((147759*s23)/98420 - (147759*s234)/98420)*f[597] + 
    ((374913*s23)/175750 - (374913*s234)/175750)*f[657] + (s34*f[658])/3 + 
    ((1101837*s23)/175750 - (1101837*s234)/175750)*f[664] + 
    ((6831*s23)/3515 - (6831*s234)/3515)*f[674] + 
    ((157509353*s23)/7381500 - (157509353*s234)/7381500 - s34/21)*f[679] + 
    ((680499*s23)/6678500 - (680499*s234)/6678500)*f[739] + 
    ((17*s23)/6 - (17*s234)/6)*f[740] + 
    ((-43497*s23)/3515 + (43497*s234)/3515)*f[741] + 
    ((-503466*s23)/87875 + (503466*s234)/87875)*f[742] + 
    (5*s23 - 5*s234 + s34/2)*f[744] + ((27*s23)/50 - (27*s234)/50)*f[756] + 
    ((-106099013*s23)/13357000 + (106099013*s234)/13357000 - (23*s34)/42)*
     f[761] + (5*s23 - 5*s234 + s34/2)*f[795] + 
    ((-27*s23)/475 + (27*s234)/475)*f[903] + (-1/3*s23 + s234/3)*f[904] + 
    ((9*s23)/100 - (9*s234)/100)*f[910] + 
    ((-3446*s23)/9975 + (3446*s234)/9975)*f[925], 
   3*f[3] + (6*f[23])/7 - (3*s34*f[659])/2 - (3*s34*f[679])/7 + 
    ((-3*s23)/2 + (3*s234)/2)*f[741] + ((-3*s23)/7 + (3*s234)/7)*f[761] + 
    ((3*s23)/2 - (3*s234)/2)*f[905] + ((3*s23)/7 - (3*s234)/7)*f[925], 0, 
   f[23] - (s34*f[679])/2 + (-1/2*s23 + s234/2)*f[761] + 
    (s23/2 - s234/2)*f[925], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*f[2])/3 + (55*f[23])/21 + f[88] + f[139] + 
    ((81*s23)/7030 - (81*s234)/7030)*f[493] + ((27*s23)/95 - (27*s234)/95)*
     f[496] + ((27*s23)/95 - (27*s234)/95)*f[500] + 
    ((-56229*s23)/98420 + (56229*s234)/98420)*f[515] + 
    ((-81*s23)/1406 + (81*s234)/1406)*f[575] + ((-27*s23)/95 + (27*s234)/95)*
     f[578] + ((-147759*s23)/98420 + (147759*s234)/98420)*f[597] + 
    ((-374913*s23)/175750 + (374913*s234)/175750)*f[657] - (s34*f[658])/3 + 
    ((-1101837*s23)/175750 + (1101837*s234)/175750)*f[664] + 
    ((-6831*s23)/3515 + (6831*s234)/3515)*f[674] + 
    ((-157509353*s23)/7381500 + (157509353*s234)/7381500 - (3*s34)/14)*
     f[679] + ((-680499*s23)/6678500 + (680499*s234)/6678500)*f[739] + 
    ((-17*s23)/6 + (17*s234)/6)*f[740] + 
    ((43497*s23)/3515 - (43497*s234)/3515)*f[741] + 
    ((503466*s23)/87875 - (503466*s234)/87875)*f[742] + 
    (-5*s23 + 5*s234 - s34/2)*f[744] + ((-27*s23)/50 + (27*s234)/50)*f[756] + 
    ((2154615773*s23)/280497000 - (2154615773*s234)/280497000 + (23*s34)/42)*
     f[761] + (-5*s23 + 5*s234 - s34/2)*f[795] + 
    ((27*s23)/475 - (27*s234)/475)*f[903] + (s23/3 - s234/3)*f[904] + 
    ((-9*s23)/100 + (9*s234)/100)*f[910] + ((577*s23)/950 - (577*s234)/950)*
     f[925], -12*f[3] + 6*s34*f[659] + (6*s23 - 6*s234)*f[741] + 
    (-6*s23 + 6*s234)*f[905], 0, -6*f[3] - (4*f[23])/7 + 3*s34*f[659] + 
    (2*s34*f[679])/7 + (3*s23 - 3*s234)*f[741] + ((2*s23)/7 - (2*s234)/7)*
     f[761] + (-3*s23 + 3*s234)*f[905] + ((-2*s23)/7 + (2*s234)/7)*f[925], 0, 
   0, 0, 0, 0, 12*f[3] - (3*f[23])/7 - 6*s34*f[659] + (3*s34*f[679])/14 + 
    (-6*s23 + 6*s234)*f[741] + ((3*s23)/14 - (3*s234)/14)*f[761] + 
    (6*s23 - 6*s234)*f[905] + ((-3*s23)/14 + (3*s234)/14)*f[925], 0, 0, 0, 0, 
   f[2]/3 + (46*f[23])/21 + f[139] - f[170] + 
    ((-81*s23)/7030 + (81*s234)/7030)*f[493] + ((-27*s23)/95 + (27*s234)/95)*
     f[496] + ((-27*s23)/95 + (27*s234)/95)*f[500] + 
    ((56229*s23)/98420 - (56229*s234)/98420)*f[515] + 
    ((81*s23)/1406 - (81*s234)/1406)*f[575] + ((27*s23)/95 - (27*s234)/95)*
     f[578] + ((147759*s23)/98420 - (147759*s234)/98420)*f[597] + 
    ((374913*s23)/175750 - (374913*s234)/175750)*f[657] - (s34*f[658])/6 + 
    ((1101837*s23)/175750 - (1101837*s234)/175750)*f[664] + 
    ((6831*s23)/3515 - (6831*s234)/3515)*f[674] + 
    ((157509353*s23)/7381500 - (157509353*s234)/7381500)*f[679] + 
    ((680499*s23)/6678500 - (680499*s234)/6678500)*f[739] + 
    ((7*s23)/3 - (7*s234)/3)*f[740] + ((-43497*s23)/3515 + (43497*s234)/3515)*
     f[741] + ((-503466*s23)/87875 + (503466*s234)/87875)*f[742] + 
    ((11*s23)/2 - (11*s234)/2)*f[744] + ((27*s23)/50 - (27*s234)/50)*f[756] + 
    ((-2521933273*s23)/280497000 + (2521933273*s234)/280497000 + (23*s34)/42)*
     f[761] + (6*s23 - 6*s234 - s34/2)*f[795] + (s34*f[826])/2 + 
    ((-27*s23)/475 + (27*s234)/475)*f[903] + (s23/6 - s234/6)*f[904] + 
    (-1/2*s23 + s234/2)*f[908] + ((9*s23)/100 - (9*s234)/100)*f[910] + 
    ((7004*s23)/9975 - (7004*s234)/9975)*f[925] + (-s23 + s234)*f[959], 
   (2*f[23])/7 - (s34*f[679])/7 + (-1/7*s23 + s234/7)*f[761] + 
    (s23/7 - s234/7)*f[925], 0, (9*f[3])/2 + (4*f[23])/7 - (9*s34*f[659])/4 - 
    (2*s34*f[679])/7 + ((-9*s23)/4 + (9*s234)/4)*f[741] + 
    ((-2*s23)/7 + (2*s234)/7)*f[761] + ((9*s23)/4 - (9*s234)/4)*f[905] + 
    ((2*s23)/7 - (2*s234)/7)*f[925], 0, 0, 0, 0, 0, 0, 
   -6*f[3] + 3*s34*f[659] + (3*s23 - 3*s234)*f[741] + 
    (-3*s23 + 3*s234)*f[905], 0, 0, 0, 0, (-19*f[3])/2 - (4*f[23])/21 + 
    (19*s34*f[659])/4 + (2*s34*f[679])/21 + ((19*s23)/4 - (19*s234)/4)*
     f[741] + ((2*s23)/21 - (2*s234)/21)*f[761] + ((-19*s23)/4 + (19*s234)/4)*
     f[905] + ((-2*s23)/21 + (2*s234)/21)*f[925], 0, 0, 0, 0, 0, 0, 
   (2*f[2])/3 - (s34*f[658])/3 + (-1/3*s23 + s234/3)*f[740] + 
    (s23/3 - s234/3)*f[904], 3*f[3] - (3*s34*f[659])/2 + 
    ((-3*s23)/2 + (3*s234)/2)*f[741] + ((3*s23)/2 - (3*s234)/2)*f[905], 0, 0, 
   -3*f[3] - (6*f[23])/7 + (3*s34*f[659])/2 + (3*s34*f[679])/7 + 
    ((3*s23)/2 - (3*s234)/2)*f[741] + ((3*s23)/7 - (3*s234)/7)*f[761] + 
    ((-3*s23)/2 + (3*s234)/2)*f[905] + ((-3*s23)/7 + (3*s234)/7)*f[925], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*f[2])/3 + (2*s34*f[658])/3 + 
    ((2*s23)/3 - (2*s234)/3)*f[740] + ((-2*s23)/3 + (2*s234)/3)*f[904], 
   6*f[3] - (4*f[23])/7 - 3*s34*f[659] + (2*s34*f[679])/7 + 
    (-3*s23 + 3*s234)*f[741] + ((2*s23)/7 - (2*s234)/7)*f[761] + 
    (3*s23 - 3*s234)*f[905] + ((-2*s23)/7 + (2*s234)/7)*f[925], 0, 
   6*f[3] + (12*f[23])/7 - 3*s34*f[659] - (6*s34*f[679])/7 + 
    (-3*s23 + 3*s234)*f[741] + ((-6*s23)/7 + (6*s234)/7)*f[761] + 
    (3*s23 - 3*s234)*f[905] + ((6*s23)/7 - (6*s234)/7)*f[925], 0, 0, 0, 0, 0, 
   0, -6*f[3] + (8*f[23])/7 + 3*s34*f[659] - (4*s34*f[679])/7 + 
    (3*s23 - 3*s234)*f[741] + ((-4*s23)/7 + (4*s234)/7)*f[761] + 
    (-3*s23 + 3*s234)*f[905] + ((4*s23)/7 - (4*s234)/7)*f[925], 0, 0, 0, 0, 
   (2*f[2])/3 - (s34*f[658])/3 + (-1/3*s23 + s234/3)*f[740] + 
    (s23/3 - s234/3)*f[904], -9*f[3] - (2*f[23])/7 + (9*s34*f[659])/2 + 
    (s34*f[679])/7 + ((9*s23)/2 - (9*s234)/2)*f[741] + 
    (s23/7 - s234/7)*f[761] + ((-9*s23)/2 + (9*s234)/2)*f[905] + 
    (-1/7*s23 + s234/7)*f[925], 0, -3*f[3] - (6*f[23])/7 + (3*s34*f[659])/2 + 
    (3*s34*f[679])/7 + ((3*s23)/2 - (3*s234)/2)*f[741] + 
    ((3*s23)/7 - (3*s234)/7)*f[761] + ((-3*s23)/2 + (3*s234)/2)*f[905] + 
    ((-3*s23)/7 + (3*s234)/7)*f[925], 0, 0, 0, 0, 0, 0, 
   12*f[3] - 6*s34*f[659] + (-6*s23 + 6*s234)*f[741] + 
    (6*s23 - 6*s234)*f[905], 0, 0, 0, 0, -12*f[3] - (2*f[23])/7 + 
    6*s34*f[659] + (s34*f[679])/7 + (6*s23 - 6*s234)*f[741] + 
    (s23/7 - s234/7)*f[761] + (-6*s23 + 6*s234)*f[905] + 
    (-1/7*s23 + s234/7)*f[925], 0, 0, 0, 0, 0, -1/3*f[2] + (s34*f[658])/6 + 
    (s23/6 - s234/6)*f[740] + (-1/6*s23 + s234/6)*f[904], 
   -3*f[3] + (3*s34*f[659])/2 + ((3*s23)/2 - (3*s234)/2)*f[741] + 
    ((-3*s23)/2 + (3*s234)/2)*f[905], 0, (3*f[3])/2 + (3*f[23])/7 - 
    (3*s34*f[659])/4 - (3*s34*f[679])/14 + ((-3*s23)/4 + (3*s234)/4)*f[741] + 
    ((-3*s23)/14 + (3*s234)/14)*f[761] + ((3*s23)/4 - (3*s234)/4)*f[905] + 
    ((3*s23)/14 - (3*s234)/14)*f[925], 0, 0, 0, 0, 0, 0, 
   -3*f[3] + (2*f[23])/7 + (3*s34*f[659])/2 - (s34*f[679])/7 + 
    ((3*s23)/2 - (3*s234)/2)*f[741] + (-1/7*s23 + s234/7)*f[761] + 
    ((-3*s23)/2 + (3*s234)/2)*f[905] + (s23/7 - s234/7)*f[925], 0, 0, 0, 0, 
   (-3*f[3])/2 + f[23]/7 + (3*s34*f[659])/4 - (s34*f[679])/14 + 
    ((3*s23)/4 - (3*s234)/4)*f[741] + (-1/14*s23 + s234/14)*f[761] + 
    ((-3*s23)/4 + (3*s234)/4)*f[905] + (s23/14 - s234/14)*f[925], 0, 0, 0, 0, 
   0, -5*f[3] + (5*s34*f[659])/2 + ((5*s23)/2 - (5*s234)/2)*f[741] + 
    ((-5*s23)/2 + (5*s234)/2)*f[905], 0, 0, 0, 0, 0, 0, 
   f[2]/18 + (82*f[23])/189 + f[88]/9 - f[139]/18 + f[170]/6 + 
    ((9*s23)/7030 - (9*s234)/7030)*f[493] + ((3*s23)/95 - (3*s234)/95)*
     f[496] + ((3*s23)/95 - (3*s234)/95)*f[500] + 
    ((-18743*s23)/295260 + (18743*s234)/295260)*f[515] + 
    ((-9*s23)/1406 + (9*s234)/1406)*f[575] + ((-3*s23)/95 + (3*s234)/95)*
     f[578] + ((-49253*s23)/295260 + (49253*s234)/295260)*f[597] + 
    ((-41657*s23)/175750 + (41657*s234)/175750)*f[657] - (s34*f[658])/36 + 
    ((-367279*s23)/527250 + (367279*s234)/527250)*f[664] + 
    ((-759*s23)/3515 + (759*s234)/3515)*f[674] + 
    ((-157509353*s23)/66433500 + (157509353*s234)/66433500 - (5*s34)/18)*
     f[679] + ((-75611*s23)/6678500 + (75611*s234)/6678500)*f[739] + 
    ((-11*s23)/36 + (11*s234)/36)*f[740] + 
    ((4833*s23)/3515 - (4833*s234)/3515)*f[741] + 
    ((167822*s23)/263625 - (167822*s234)/263625)*f[742] + 
    ((-5*s23)/9 + (5*s234)/9 - s34/18)*f[744] + ((-3*s23)/50 + (3*s234)/50)*
     f[756] + ((1743888023*s23)/2524473000 - (1743888023*s234)/2524473000 - 
      (23*s34)/756)*f[761] + ((-23*s23)/36 + (23*s234)/36 + s34/36)*f[795] - 
    (s34*f[826])/12 + ((3*s23)/475 - (3*s234)/475)*f[903] + 
    (s23/36 - s234/36)*f[904] + (-1/100*s23 + s234/100)*f[910] + 
    ((27553*s23)/119700 - (27553*s234)/119700)*f[925] + 
    (s23/12 - s234/12)*f[959], (11*f[3])/2 - (11*s34*f[659])/4 + 
    ((-11*s23)/4 + (11*s234)/4)*f[741] + ((11*s23)/4 - (11*s234)/4)*f[905], 
   0, (7*f[3])/4 + (2*f[23])/21 - (7*s34*f[659])/8 - (s34*f[679])/21 + 
    ((-7*s23)/8 + (7*s234)/8)*f[741] + (-1/21*s23 + s234/21)*f[761] + 
    ((7*s23)/8 - (7*s234)/8)*f[905] + (s23/21 - s234/21)*f[925], 0, 0, 0, 0, 
   0, 0, 3*f[3] - (3*s34*f[659])/2 + ((-3*s23)/2 + (3*s234)/2)*f[741] + 
    ((3*s23)/2 - (3*s234)/2)*f[905], 0, 0, 0, 0, 
   (15*f[3])/4 - (15*s34*f[659])/8 + ((-15*s23)/8 + (15*s234)/8)*f[741] + 
    ((15*s23)/8 - (15*s234)/8)*f[905], 0, 0, 0, 0, 0, 
   (9*f[3])/2 - (9*s34*f[659])/4 + ((-9*s23)/4 + (9*s234)/4)*f[741] + 
    ((9*s23)/4 - (9*s234)/4)*f[905], 0, 0, 0, 0, 0, 0, 0, 
   (-23*f[23])/21 - f[139] + f[170] - (23*s34*f[679])/42 - 
    (23*s34*f[761])/42 + (-1/2*s23 + s234/2 + s34/2)*f[795] - 
    (s34*f[826])/2 + (s23/2 - s234/2)*f[959], 0, 0, 
   -3*f[3] - (5*f[23])/7 + (3*s34*f[659])/2 + (5*s34*f[679])/14 + 
    ((3*s23)/2 - (3*s234)/2)*f[741] + ((5*s23)/14 - (5*s234)/14)*f[761] + 
    ((-3*s23)/2 + (3*s234)/2)*f[905] + ((-5*s23)/14 + (5*s234)/14)*f[925], 0, 
   0, 0, 0, 0, 0, -3*f[3] - (6*f[23])/7 + (3*s34*f[659])/2 + 
    (3*s34*f[679])/7 + ((3*s23)/2 - (3*s234)/2)*f[741] + 
    ((3*s23)/7 - (3*s234)/7)*f[761] + ((-3*s23)/2 + (3*s234)/2)*f[905] + 
    ((-3*s23)/7 + (3*s234)/7)*f[925], 0, 0, 0, 0, 
   f[23]/7 - (s34*f[679])/14 + (-1/14*s23 + s234/14)*f[761] + 
    (s23/14 - s234/14)*f[925], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (2*f[2])/3 - (s34*f[658])/3 + (-1/3*s23 + s234/3)*f[740] + 
    (s23/3 - s234/3)*f[904], -6*f[3] + 3*s34*f[659] + 
    (3*s23 - 3*s234)*f[741] + (-3*s23 + 3*s234)*f[905], 0, 
   -3*f[3] - (6*f[23])/7 + (3*s34*f[659])/2 + (3*s34*f[679])/7 + 
    ((3*s23)/2 - (3*s234)/2)*f[741] + ((3*s23)/7 - (3*s234)/7)*f[761] + 
    ((-3*s23)/2 + (3*s234)/2)*f[905] + ((-3*s23)/7 + (3*s234)/7)*f[925], 0, 
   0, 0, 0, 0, 0, -6*f[3] - (4*f[23])/7 + 3*s34*f[659] + (2*s34*f[679])/7 + 
    (3*s23 - 3*s234)*f[741] + ((2*s23)/7 - (2*s234)/7)*f[761] + 
    (-3*s23 + 3*s234)*f[905] + ((-2*s23)/7 + (2*s234)/7)*f[925], 0, 0, 0, 0, 
   -9*f[3] - (2*f[23])/7 + (9*s34*f[659])/2 + (s34*f[679])/7 + 
    ((9*s23)/2 - (9*s234)/2)*f[741] + (s23/7 - s234/7)*f[761] + 
    ((-9*s23)/2 + (9*s234)/2)*f[905] + (-1/7*s23 + s234/7)*f[925], 0, 0, 0, 
   0, 0, 6*f[3] - 3*s34*f[659] + (-3*s23 + 3*s234)*f[741] + 
    (3*s23 - 3*s234)*f[905], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*f[2])/3 + (2*s34*f[658])/3 + 
    ((2*s23)/3 - (2*s234)/3)*f[740] + ((-2*s23)/3 + (2*s234)/3)*f[904], 
   -24*f[3] + 12*s34*f[659] + (12*s23 - 12*s234)*f[741] + 
    (-12*s23 + 12*s234)*f[905], 0, 6*f[3] + (12*f[23])/7 - 3*s34*f[659] - 
    (6*s34*f[679])/7 + (-3*s23 + 3*s234)*f[741] + ((-6*s23)/7 + (6*s234)/7)*
     f[761] + (3*s23 - 3*s234)*f[905] + ((6*s23)/7 - (6*s234)/7)*f[925], 0, 
   0, 0, 0, 0, 0, -24*f[3] + (8*f[23])/7 + 12*s34*f[659] - (4*s34*f[679])/7 + 
    (12*s23 - 12*s234)*f[741] + ((-4*s23)/7 + (4*s234)/7)*f[761] + 
    (-12*s23 + 12*s234)*f[905] + ((4*s23)/7 - (4*s234)/7)*f[925], 0, 0, 0, 0, 
   18*f[3] + (4*f[23])/7 - 9*s34*f[659] - (2*s34*f[679])/7 + 
    (-9*s23 + 9*s234)*f[741] + ((-2*s23)/7 + (2*s234)/7)*f[761] + 
    (9*s23 - 9*s234)*f[905] + ((2*s23)/7 - (2*s234)/7)*f[925], 0, 0, 0, 0, 0, 
   -12*f[3] + 6*s34*f[659] + (6*s23 - 6*s234)*f[741] + 
    (-6*s23 + 6*s234)*f[905], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -578*f[3] - (80*f[23])/7 + 289*s34*f[659] + (40*s34*f[679])/7 + 
    (289*s23 - 289*s234)*f[741] + ((40*s23)/7 - (40*s234)/7)*f[761] + 
    (-289*s23 + 289*s234)*f[905] + ((-40*s23)/7 + (40*s234)/7)*f[925], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 12*f[3] + (4*f[23])/7 - 6*s34*f[659] - 
    (2*s34*f[679])/7 + (-6*s23 + 6*s234)*f[741] + ((-2*s23)/7 + (2*s234)/7)*
     f[761] + (6*s23 - 6*s234)*f[905] + ((2*s23)/7 - (2*s234)/7)*f[925], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -12*f[3] + 6*s34*f[659] + (6*s23 - 6*s234)*f[741] + 
    (-6*s23 + 6*s234)*f[905], 0, 0, 0, 0, 0, 0, -12*f[3] + 6*s34*f[659] + 
    (6*s23 - 6*s234)*f[741] + (-6*s23 + 6*s234)*f[905], 0, 0, 0, 0, 0, 0, 
   -18*f[3] + 9*s34*f[659] + (9*s23 - 9*s234)*f[741] + 
    (-9*s23 + 9*s234)*f[905], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12*f[3] + (8*f[23])/7 - 6*s34*f[659] - 
    (4*s34*f[679])/7 + (-6*s23 + 6*s234)*f[741] + ((-4*s23)/7 + (4*s234)/7)*
     f[761] + (6*s23 - 6*s234)*f[905] + ((4*s23)/7 - (4*s234)/7)*f[925], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -36*f[3] + 18*s34*f[659] + (18*s23 - 18*s234)*f[741] + 
    (-18*s23 + 18*s234)*f[905], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -18*f[3] - (12*f[23])/7 + 9*s34*f[659] + (6*s34*f[679])/7 + 
    (9*s23 - 9*s234)*f[741] + ((6*s23)/7 - (6*s234)/7)*f[761] + 
    (-9*s23 + 9*s234)*f[905] + ((-6*s23)/7 + (6*s234)/7)*f[925], 0, 0, 0, 0, 
   0, -6*f[3] + 3*s34*f[659] + (3*s23 - 3*s234)*f[741] + 
    (-3*s23 + 3*s234)*f[905], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (-8*f[23])/7 + (4*s34*f[679])/7 + ((4*s23)/7 - (4*s234)/7)*
     f[761] + ((-4*s23)/7 + (4*s234)/7)*f[925], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[83] + (s23*f[739])/2 + (-1/2*s23 - s34/2)*f[903], 0, 
   f[84] + (s23*f[740])/2 + (-1/2*s23 - s34/2)*f[904], 
   f[85] + (s23*f[741])/2 + (-1/2*s23 - s34/2)*f[905], 0, 
   (9*f[1])/16 + f[8] + (25*f[18])/8 + (255625*f[23])/38304 - (3*f[83])/38 - 
    (225*f[85])/8 + (s23*f[742])/2 + (-1/2*s23 - s34/2)*f[906], 0, 
   (18*f[23])/7 - (9*f[85])/2 - (9*s23*f[741])/4 - (9*s23*f[761])/14 + 
    ((9*s23)/4 + (9*s34)/4)*f[905] + ((9*s23)/14 + (9*s34)/14)*f[925], 0, 
   f[88] + (s23*f[744])/2 + (-1/2*s23 - s34/2)*f[908], 0, 0, 
   (10*f[23])/21 - 5*f[85] - (5*s23*f[741])/2 - (5*s23*f[761])/42 + 
    ((5*s23)/2 + (5*s34)/2)*f[905] + ((5*s23)/42 + (5*s34)/42)*f[925], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-9*f[1])/16 - f[8] - (25*f[18])/8 + (197975*f[23])/38304 - 
    (15*f[83])/38 + (225*f[85])/8 - f[100] - (9*s23*f[739])/38 - 
    (s23*f[742])/2 - (s23*f[756])/2 - (225*s23*f[761])/76 + 
    (-1/2*s23 - s34/2)*f[910], (4*f[84])/3 + (2*s23*f[740])/3 + 
    ((-2*s23)/3 - (2*s34)/3)*f[904], (12*f[23])/7 + 21*f[85] + 
    (21*s23*f[741])/2 - (3*s23*f[761])/7 + ((-21*s23)/2 - (21*s34)/2)*
     f[905] + ((3*s23)/7 + (3*s34)/7)*f[925], 0, (9*f[1])/16 + (57*f[18])/8 - 
    (789*f[23])/224 - f[84]/3 - (513*f[85])/8 - 2*f[88] - 2*f[139] + 
    ((-81*s23)/7030 - (81*s34)/7030)*f[493] + ((-27*s23)/95 - (27*s34)/95)*
     f[496] + ((-27*s23)/95 - (27*s34)/95)*f[500] + 
    ((56229*s23)/98420 + (56229*s34)/98420)*f[515] + 
    ((81*s23)/1406 + (81*s34)/1406)*f[575] + ((27*s23)/95 + (27*s34)/95)*
     f[578] + ((147759*s23)/98420 + (147759*s34)/98420)*f[597] + 
    ((374913*s23)/175750 + (438183*s34)/175750)*f[657] + 
    ((1101837*s23)/175750 + (651096*s34)/87875)*f[664] + 
    ((6831*s23)/3515 + (6831*s34)/3515)*f[674] + 
    ((157509353*s23)/7381500 + (61475741*s34)/2460500)*f[679] + 
    ((680499*s23)/6678500 + (39717*s34)/3339250)*f[739] + 
    ((17*s23)/6 + 3*s34)*f[740] + ((-43497*s23)/3515 - (43497*s34)/3515)*
     f[741] + ((-503466*s23)/87875 - (1207287*s34)/175750)*f[742] + 
    (5*s23 + 6*s34)*f[744] + ((27*s23)/50 + (27*s34)/50)*f[756] + 
    ((-2154615773*s23)/280497000 - (492861853*s34)/46749500)*f[761] + 
    (5*s23 + 6*s34)*f[795] + ((-27*s23)/475 - (27*s34)/475)*f[903] + 
    (-1/3*s23 - s34/3)*f[904] + ((9*s23)/100 + (9*s34)/100)*f[910] + 
    ((-577*s23)/950 - (577*s34)/950)*f[925], (24*f[23])/7 - 6*f[85] - 
    3*s23*f[741] - (6*s23*f[761])/7 + (3*s23 + 3*s34)*f[905] + 
    ((6*s23)/7 + (6*s34)/7)*f[925], 0, (4*f[23])/7 + 3*f[85] + 
    (3*s23*f[741])/2 - (s23*f[761])/7 + ((-3*s23)/2 - (3*s34)/2)*f[905] + 
    (s23/7 + s34/7)*f[925], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-4*f[84])/3 + f[139] - (2*s23*f[740])/3 + (s23*f[795])/2 + 
    ((2*s23)/3 + (2*s34)/3)*f[904] + (-1/2*s23 - s34/2)*f[959], 
   (16*f[23])/7 + 6*f[85] + 3*s23*f[741] - (4*s23*f[761])/7 + 
    (-3*s23 - 3*s34)*f[905] + ((4*s23)/7 + (4*s34)/7)*f[925], 0, 
   (-6*f[23])/7 + 3*f[85] + (3*s23*f[741])/2 + (3*s23*f[761])/14 + 
    ((-3*s23)/2 - (3*s34)/2)*f[905] + ((-3*s23)/14 - (3*s34)/14)*f[925], 0, 
   0, 0, 0, 0, 0, (4*f[23])/21 - 17*f[85] - (17*s23*f[741])/2 - 
    (s23*f[761])/21 + ((17*s23)/2 + (17*s34)/2)*f[905] + 
    (s23/21 + s34/21)*f[925], 0, 0, 0, 0, f[100] + (s23*f[756])/2 + 
    ((54*s23)/133 + (54*s34)/133)*f[761] + ((9*s23)/38 + (9*s34)/38)*f[903] + 
    (s23/2 + s34/2)*f[906] + (s23/2 + s34/2)*f[910] + 
    ((1359*s23)/532 + (1359*s34)/532)*f[925], (-2*f[84])/3 - (s23*f[740])/3 + 
    (s23/3 + s34/3)*f[904], (6*f[23])/7 - (39*f[85])/2 - (39*s23*f[741])/4 - 
    (3*s23*f[761])/14 + ((39*s23)/4 + (39*s34)/4)*f[905] + 
    ((3*s23)/14 + (3*s34)/14)*f[925], 0, (-9*f[1])/16 - (57*f[18])/8 + 
    (1663*f[23])/672 + f[84]/3 + (513*f[85])/8 + 2*f[88] + 2*f[139] + 
    ((81*s23)/7030 + (81*s34)/7030)*f[493] + ((27*s23)/95 + (27*s34)/95)*
     f[496] + ((27*s23)/95 + (27*s34)/95)*f[500] + 
    ((-56229*s23)/98420 - (56229*s34)/98420)*f[515] + 
    ((-81*s23)/1406 - (81*s34)/1406)*f[575] + ((-27*s23)/95 - (27*s34)/95)*
     f[578] + ((-147759*s23)/98420 - (147759*s34)/98420)*f[597] + 
    ((-374913*s23)/175750 - (438183*s34)/175750)*f[657] + 
    ((-1101837*s23)/175750 - (651096*s34)/87875)*f[664] + 
    ((-6831*s23)/3515 - (6831*s34)/3515)*f[674] + 
    ((-157509353*s23)/7381500 - (61475741*s34)/2460500)*f[679] + 
    ((-680499*s23)/6678500 - (39717*s34)/3339250)*f[739] + 
    ((-17*s23)/6 - 3*s34)*f[740] + ((43497*s23)/3515 + (43497*s34)/3515)*
     f[741] + ((503466*s23)/87875 + (1207287*s34)/175750)*f[742] + 
    (-5*s23 - 6*s34)*f[744] + ((-27*s23)/50 - (27*s34)/50)*f[756] + 
    ((106099013*s23)/13357000 + (492861853*s34)/46749500)*f[761] + 
    (-5*s23 - 6*s34)*f[795] + ((27*s23)/475 + (27*s34)/475)*f[903] + 
    (s23/3 + s34/3)*f[904] + ((-9*s23)/100 - (9*s34)/100)*f[910] + 
    ((3446*s23)/9975 + (3446*s34)/9975)*f[925], (-12*f[23])/7 + 3*f[85] + 
    (3*s23*f[741])/2 + (3*s23*f[761])/7 + ((-3*s23)/2 - (3*s34)/2)*f[905] + 
    ((-3*s23)/7 - (3*s34)/7)*f[925], 0, -2*f[23] + (s23*f[761])/2 + 
    (-1/2*s23 - s34/2)*f[925], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (9*f[1])/16 + (57*f[18])/8 - (789*f[23])/224 - f[84]/3 - (513*f[85])/8 - 
    2*f[88] - 2*f[139] + ((-81*s23)/7030 - (81*s34)/7030)*f[493] + 
    ((-27*s23)/95 - (27*s34)/95)*f[496] + ((-27*s23)/95 - (27*s34)/95)*
     f[500] + ((56229*s23)/98420 + (56229*s34)/98420)*f[515] + 
    ((81*s23)/1406 + (81*s34)/1406)*f[575] + ((27*s23)/95 + (27*s34)/95)*
     f[578] + ((147759*s23)/98420 + (147759*s34)/98420)*f[597] + 
    ((374913*s23)/175750 + (438183*s34)/175750)*f[657] + 
    ((1101837*s23)/175750 + (651096*s34)/87875)*f[664] + 
    ((6831*s23)/3515 + (6831*s34)/3515)*f[674] + 
    ((157509353*s23)/7381500 + (61475741*s34)/2460500)*f[679] + 
    ((680499*s23)/6678500 + (39717*s34)/3339250)*f[739] + 
    ((17*s23)/6 + 3*s34)*f[740] + ((-43497*s23)/3515 - (43497*s34)/3515)*
     f[741] + ((-503466*s23)/87875 - (1207287*s34)/175750)*f[742] + 
    (5*s23 + 6*s34)*f[744] + ((27*s23)/50 + (27*s34)/50)*f[756] + 
    ((-2154615773*s23)/280497000 - (492861853*s34)/46749500)*f[761] + 
    (5*s23 + 6*s34)*f[795] + ((-27*s23)/475 - (27*s34)/475)*f[903] + 
    (-1/3*s23 - s34/3)*f[904] + ((9*s23)/100 + (9*s34)/100)*f[910] + 
    ((-577*s23)/950 - (577*s34)/950)*f[925], -12*f[85] - 6*s23*f[741] + 
    (6*s23 + 6*s34)*f[905], 0, (8*f[23])/7 - 6*f[85] - 3*s23*f[741] - 
    (2*s23*f[761])/7 + (3*s23 + 3*s34)*f[905] + ((2*s23)/7 + (2*s34)/7)*
     f[925], 0, 0, 0, 0, 0, (6*f[23])/7 + 12*f[85] + 6*s23*f[741] - 
    (3*s23*f[761])/14 + (-6*s23 - 6*s34)*f[905] + ((3*s23)/14 + (3*s34)/14)*
     f[925], 0, 0, 0, 0, (-9*f[1])/16 - (57*f[18])/8 - (1153*f[23])/672 + 
    (4*f[84])/3 + (513*f[85])/8 + f[88] + ((81*s23)/7030 + (81*s34)/7030)*
     f[493] + ((27*s23)/95 + (27*s34)/95)*f[496] + 
    ((27*s23)/95 + (27*s34)/95)*f[500] + 
    ((-56229*s23)/98420 - (56229*s34)/98420)*f[515] + 
    ((-81*s23)/1406 - (81*s34)/1406)*f[575] + ((-27*s23)/95 - (27*s34)/95)*
     f[578] + ((-147759*s23)/98420 - (147759*s34)/98420)*f[597] + 
    ((-374913*s23)/175750 - (438183*s34)/175750)*f[657] + 
    ((-1101837*s23)/175750 - (651096*s34)/87875)*f[664] + 
    ((-6831*s23)/3515 - (6831*s34)/3515)*f[674] + 
    ((-157509353*s23)/7381500 - (61475741*s34)/2460500)*f[679] + 
    ((-680499*s23)/6678500 - (39717*s34)/3339250)*f[739] + 
    ((-7*s23)/3 - 3*s34)*f[740] + ((43497*s23)/3515 + (43497*s34)/3515)*
     f[741] + ((503466*s23)/87875 + (1207287*s34)/175750)*f[742] + 
    ((-11*s23)/2 - 6*s34)*f[744] + ((-27*s23)/50 - (27*s34)/50)*f[756] + 
    ((2521933273*s23)/280497000 + (492861853*s34)/46749500)*f[761] + 
    (-6*s23 - 6*s34)*f[795] + ((27*s23)/475 + (27*s34)/475)*f[903] + 
    (-1/6*s23 - s34/6)*f[904] + (s23/2 + s34/2)*f[908] + 
    ((-9*s23)/100 - (9*s34)/100)*f[910] + 
    ((-7004*s23)/9975 - (7004*s34)/9975)*f[925] + (s23 + s34)*f[959], 
   (-4*f[23])/7 + (s23*f[761])/7 + (-1/7*s23 - s34/7)*f[925], 0, 
   (-8*f[23])/7 + (9*f[85])/2 + (9*s23*f[741])/4 + (2*s23*f[761])/7 + 
    ((-9*s23)/4 - (9*s34)/4)*f[905] + ((-2*s23)/7 - (2*s34)/7)*f[925], 0, 0, 
   0, 0, 0, 0, -6*f[85] - 3*s23*f[741] + (3*s23 + 3*s34)*f[905], 0, 0, 0, 0, 
   (8*f[23])/21 - (19*f[85])/2 - (19*s23*f[741])/4 - (2*s23*f[761])/21 + 
    ((19*s23)/4 + (19*s34)/4)*f[905] + ((2*s23)/21 + (2*s34)/21)*f[925], 0, 
   0, 0, 0, 0, 0, (2*f[84])/3 + (s23*f[740])/3 + (-1/3*s23 - s34/3)*f[904], 
   3*f[85] + (3*s23*f[741])/2 + ((-3*s23)/2 - (3*s34)/2)*f[905], 0, 0, 
   (12*f[23])/7 - 3*f[85] - (3*s23*f[741])/2 - (3*s23*f[761])/7 + 
    ((3*s23)/2 + (3*s34)/2)*f[905] + ((3*s23)/7 + (3*s34)/7)*f[925], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*f[84])/3 - (2*s23*f[740])/3 + 
    ((2*s23)/3 + (2*s34)/3)*f[904], (8*f[23])/7 + 6*f[85] + 3*s23*f[741] - 
    (2*s23*f[761])/7 + (-3*s23 - 3*s34)*f[905] + ((2*s23)/7 + (2*s34)/7)*
     f[925], 0, (-24*f[23])/7 + 6*f[85] + 3*s23*f[741] + (6*s23*f[761])/7 + 
    (-3*s23 - 3*s34)*f[905] + ((-6*s23)/7 - (6*s34)/7)*f[925], 0, 0, 0, 0, 0, 
   0, (-16*f[23])/7 - 6*f[85] - 3*s23*f[741] + (4*s23*f[761])/7 + 
    (3*s23 + 3*s34)*f[905] + ((-4*s23)/7 - (4*s34)/7)*f[925], 0, 0, 0, 0, 
   (2*f[84])/3 + (s23*f[740])/3 + (-1/3*s23 - s34/3)*f[904], 
   (4*f[23])/7 - 9*f[85] - (9*s23*f[741])/2 - (s23*f[761])/7 + 
    ((9*s23)/2 + (9*s34)/2)*f[905] + (s23/7 + s34/7)*f[925], 0, 
   (12*f[23])/7 - 3*f[85] - (3*s23*f[741])/2 - (3*s23*f[761])/7 + 
    ((3*s23)/2 + (3*s34)/2)*f[905] + ((3*s23)/7 + (3*s34)/7)*f[925], 0, 0, 0, 
   0, 0, 0, 12*f[85] + 6*s23*f[741] + (-6*s23 - 6*s34)*f[905], 0, 0, 0, 0, 
   (4*f[23])/7 - 12*f[85] - 6*s23*f[741] - (s23*f[761])/7 + 
    (6*s23 + 6*s34)*f[905] + (s23/7 + s34/7)*f[925], 0, 0, 0, 0, 0, 
   -1/3*f[84] - (s23*f[740])/6 + (s23/6 + s34/6)*f[904], 
   -3*f[85] - (3*s23*f[741])/2 + ((3*s23)/2 + (3*s34)/2)*f[905], 0, 
   (-6*f[23])/7 + (3*f[85])/2 + (3*s23*f[741])/4 + (3*s23*f[761])/14 + 
    ((-3*s23)/4 - (3*s34)/4)*f[905] + ((-3*s23)/14 - (3*s34)/14)*f[925], 0, 
   0, 0, 0, 0, 0, (-4*f[23])/7 - 3*f[85] - (3*s23*f[741])/2 + 
    (s23*f[761])/7 + ((3*s23)/2 + (3*s34)/2)*f[905] + 
    (-1/7*s23 - s34/7)*f[925], 0, 0, 0, 0, (-2*f[23])/7 - (3*f[85])/2 - 
    (3*s23*f[741])/4 + (s23*f[761])/14 + ((3*s23)/4 + (3*s34)/4)*f[905] + 
    (-1/14*s23 - s34/14)*f[925], 0, 0, 0, 0, 0, -5*f[85] - (5*s23*f[741])/2 + 
    ((5*s23)/2 + (5*s34)/2)*f[905], 0, 0, 0, 0, 0, 0, 
   f[1]/16 + (19*f[18])/24 - (2101*f[23])/2016 - f[84]/18 - (57*f[85])/8 - 
    (2*f[88])/9 - f[139]/18 + ((-9*s23)/7030 - (9*s34)/7030)*f[493] + 
    ((-3*s23)/95 - (3*s34)/95)*f[496] + ((-3*s23)/95 - (3*s34)/95)*f[500] + 
    ((18743*s23)/295260 + (18743*s34)/295260)*f[515] + 
    ((9*s23)/1406 + (9*s34)/1406)*f[575] + ((3*s23)/95 + (3*s34)/95)*f[578] + 
    ((49253*s23)/295260 + (49253*s34)/295260)*f[597] + 
    ((41657*s23)/175750 + (48687*s34)/175750)*f[657] + 
    ((367279*s23)/527250 + (72344*s34)/87875)*f[664] + 
    ((759*s23)/3515 + (759*s34)/3515)*f[674] + 
    ((157509353*s23)/66433500 + (61475741*s34)/22144500)*f[679] + 
    ((75611*s23)/6678500 + (4413*s34)/3339250)*f[739] + 
    ((11*s23)/36 + s34/3)*f[740] + ((-4833*s23)/3515 - (4833*s34)/3515)*
     f[741] + ((-167822*s23)/263625 - (134143*s34)/175750)*f[742] + 
    ((5*s23)/9 + (2*s34)/3)*f[744] + ((3*s23)/50 + (3*s34)/50)*f[756] + 
    ((-1743888023*s23)/2524473000 - (492861853*s34)/420745500)*f[761] + 
    ((23*s23)/36 + (2*s34)/3)*f[795] + ((-3*s23)/475 - (3*s34)/475)*f[903] + 
    (-1/36*s23 - s34/36)*f[904] + (s23/100 + s34/100)*f[910] + 
    ((-27553*s23)/119700 - (27553*s34)/119700)*f[925] + 
    (-1/12*s23 - s34/12)*f[959], (11*f[85])/2 + (11*s23*f[741])/4 + 
    ((-11*s23)/4 - (11*s34)/4)*f[905], 0, (-4*f[23])/21 + (7*f[85])/4 + 
    (7*s23*f[741])/8 + (s23*f[761])/21 + ((-7*s23)/8 - (7*s34)/8)*f[905] + 
    (-1/21*s23 - s34/21)*f[925], 0, 0, 0, 0, 0, 0, 
   3*f[85] + (3*s23*f[741])/2 + ((-3*s23)/2 - (3*s34)/2)*f[905], 0, 0, 0, 0, 
   (15*f[85])/4 + (15*s23*f[741])/8 + ((-15*s23)/8 - (15*s34)/8)*f[905], 0, 
   0, 0, 0, 0, (9*f[85])/2 + (9*s23*f[741])/4 + ((-9*s23)/4 - (9*s34)/4)*
     f[905], 0, 0, 0, 0, 0, 0, 0, f[139] + (s23*f[795])/2 + 
    (-1/2*s23 - s34/2)*f[959], 0, 0, (10*f[23])/7 - 3*f[85] - 
    (3*s23*f[741])/2 - (5*s23*f[761])/14 + ((3*s23)/2 + (3*s34)/2)*f[905] + 
    ((5*s23)/14 + (5*s34)/14)*f[925], 0, 0, 0, 0, 0, 0, 
   (12*f[23])/7 - 3*f[85] - (3*s23*f[741])/2 - (3*s23*f[761])/7 + 
    ((3*s23)/2 + (3*s34)/2)*f[905] + ((3*s23)/7 + (3*s34)/7)*f[925], 0, 0, 0, 
   0, (-2*f[23])/7 + (s23*f[761])/14 + (-1/14*s23 - s34/14)*f[925], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*f[84])/3 + (s23*f[740])/3 + (-1/3*s23 - s34/3)*f[904], 
   -6*f[85] - 3*s23*f[741] + (3*s23 + 3*s34)*f[905], 0, 
   (12*f[23])/7 - 3*f[85] - (3*s23*f[741])/2 - (3*s23*f[761])/7 + 
    ((3*s23)/2 + (3*s34)/2)*f[905] + ((3*s23)/7 + (3*s34)/7)*f[925], 0, 0, 0, 
   0, 0, 0, (8*f[23])/7 - 6*f[85] - 3*s23*f[741] - (2*s23*f[761])/7 + 
    (3*s23 + 3*s34)*f[905] + ((2*s23)/7 + (2*s34)/7)*f[925], 0, 0, 0, 0, 
   (4*f[23])/7 - 9*f[85] - (9*s23*f[741])/2 - (s23*f[761])/7 + 
    ((9*s23)/2 + (9*s34)/2)*f[905] + (s23/7 + s34/7)*f[925], 0, 0, 0, 0, 0, 
   6*f[85] + 3*s23*f[741] + (-3*s23 - 3*s34)*f[905], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-4*f[84])/3 - (2*s23*f[740])/3 + ((2*s23)/3 + (2*s34)/3)*f[904], 
   -24*f[85] - 12*s23*f[741] + (12*s23 + 12*s34)*f[905], 0, 
   (-24*f[23])/7 + 6*f[85] + 3*s23*f[741] + (6*s23*f[761])/7 + 
    (-3*s23 - 3*s34)*f[905] + ((-6*s23)/7 - (6*s34)/7)*f[925], 0, 0, 0, 0, 0, 
   0, (-16*f[23])/7 - 24*f[85] - 12*s23*f[741] + (4*s23*f[761])/7 + 
    (12*s23 + 12*s34)*f[905] + ((-4*s23)/7 - (4*s34)/7)*f[925], 0, 0, 0, 0, 
   (-8*f[23])/7 + 18*f[85] + 9*s23*f[741] + (2*s23*f[761])/7 + 
    (-9*s23 - 9*s34)*f[905] + ((-2*s23)/7 - (2*s34)/7)*f[925], 0, 0, 0, 0, 0, 
   -12*f[85] - 6*s23*f[741] + (6*s23 + 6*s34)*f[905], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (160*f[23])/7 - 578*f[85] - 289*s23*f[741] - 
    (40*s23*f[761])/7 + (289*s23 + 289*s34)*f[905] + 
    ((40*s23)/7 + (40*s34)/7)*f[925], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-8*f[23])/7 + 12*f[85] + 6*s23*f[741] + (2*s23*f[761])/7 + 
    (-6*s23 - 6*s34)*f[905] + ((-2*s23)/7 - (2*s34)/7)*f[925], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12*f[85] - 6*s23*f[741] + 
    (6*s23 + 6*s34)*f[905], 0, 0, 0, 0, 0, 0, -12*f[85] - 6*s23*f[741] + 
    (6*s23 + 6*s34)*f[905], 0, 0, 0, 0, 0, 0, -18*f[85] - 9*s23*f[741] + 
    (9*s23 + 9*s34)*f[905], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-16*f[23])/7 + 12*f[85] + 6*s23*f[741] + 
    (4*s23*f[761])/7 + (-6*s23 - 6*s34)*f[905] + ((-4*s23)/7 - (4*s34)/7)*
     f[925], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -36*f[85] - 18*s23*f[741] + (18*s23 + 18*s34)*f[905], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (24*f[23])/7 - 18*f[85] - 9*s23*f[741] - 
    (6*s23*f[761])/7 + (9*s23 + 9*s34)*f[905] + ((6*s23)/7 + (6*s34)/7)*
     f[925], 0, 0, 0, 0, 0, -6*f[85] - 3*s23*f[741] + (3*s23 + 3*s34)*f[905], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (16*f[23])/7 - (4*s23*f[761])/7 + ((4*s23)/7 + (4*s34)/7)*f[925], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-f[1] - f[83] + (s34*f[657])/2 + (s234*f[739])/2 + 
    (-1/2*s234 + s34/2)*f[903], 0, -f[2] - f[84] + (s34*f[658])/2 + 
    (s234*f[740])/2 + (-1/2*s234 + s34/2)*f[904], 
   -f[3] - f[85] + (s34*f[659])/2 + (s234*f[741])/2 + 
    (-1/2*s234 + s34/2)*f[905], 0, -f[18] - (1153*f[23])/2394 + 
    (3*f[83])/38 + 18*f[85] - (9*s34*f[657])/50 - (8*s34*f[664])/25 - 
    (s34*f[674])/2 - (1243*s34*f[679])/700 - (27*s34*f[739])/1900 + 
    (s234/2 - (9*s34)/50)*f[742] + (1583*s34*f[761])/26600 + 
    (-1/2*s234 + s34/2)*f[906], 0, (9*f[3])/2 - (9*f[23])/7 + (9*f[85])/2 - 
    (9*s34*f[659])/4 - (9*s34*f[679])/14 - (9*s234*f[741])/4 - 
    (9*s234*f[761])/14 + ((9*s234)/4 - (9*s34)/4)*f[905] + 
    ((9*s234)/14 - (9*s34)/14)*f[925], 0, f[170] + (s234/2 - s34/2)*f[744] - 
    (s34*f[826])/2 + (-1/2*s234 + s34/2)*f[908], 0, 0, 
   5*f[3] - (5*f[23])/21 + 5*f[85] - (5*s34*f[659])/2 - (5*s34*f[679])/42 - 
    (5*s234*f[741])/2 - (5*s234*f[761])/42 + ((5*s234)/2 - (5*s34)/2)*
     f[905] + ((5*s234)/42 - (5*s34)/42)*f[925], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (9*f[1])/16 + (25*f[18])/8 - 
    (197975*f[23])/38304 + (15*f[83])/38 - (225*f[85])/8 + f[100] + 
    (s34*f[664])/2 - (9*s234*f[739])/38 - (s234*f[742])/2 - (s234*f[756])/2 - 
    (225*s234*f[761])/76 + (-1/2*s234 + s34/2)*f[910], 
   (-4*f[2])/3 - (4*f[84])/3 + (2*s34*f[658])/3 + (2*s234*f[740])/3 + 
    ((-2*s234)/3 + (2*s34)/3)*f[904], -21*f[3] - (6*f[23])/7 - 21*f[85] + 
    (21*s34*f[659])/2 - (3*s34*f[679])/7 + (21*s234*f[741])/2 - 
    (3*s234*f[761])/7 + ((-21*s234)/2 + (21*s34)/2)*f[905] + 
    ((3*s234)/7 - (3*s34)/7)*f[925], 0, (-9*f[1])/16 - (2*f[2])/3 - 
    (57*f[18])/8 + (607*f[23])/672 + f[84]/3 + (513*f[85])/8 + f[88] + 
    f[139] + ((-81*s234)/7030 + (81*s34)/7030)*f[493] + 
    ((-27*s234)/95 + (27*s34)/95)*f[496] + ((-27*s234)/95 + (27*s34)/95)*
     f[500] + ((56229*s234)/98420 - (56229*s34)/98420)*f[515] + 
    ((81*s234)/1406 - (81*s34)/1406)*f[575] + ((27*s234)/95 - (27*s34)/95)*
     f[578] + ((147759*s234)/98420 - (147759*s34)/98420)*f[597] + 
    ((374913*s234)/175750 - (438183*s34)/175750)*f[657] + (s34*f[658])/3 + 
    ((1101837*s234)/175750 - (651096*s34)/87875)*f[664] + 
    ((6831*s234)/3515 - (6831*s34)/3515)*f[674] + 
    ((157509353*s234)/7381500 - (60948491*s34)/2460500)*f[679] + 
    ((680499*s234)/6678500 - (39717*s34)/3339250)*f[739] + 
    ((17*s234)/6 - 3*s34)*f[740] + ((-43497*s234)/3515 + (43497*s34)/3515)*
     f[741] + ((-503466*s234)/87875 + (1207287*s34)/175750)*f[742] + 
    (5*s234 - (11*s34)/2)*f[744] + ((27*s234)/50 - (27*s34)/50)*f[756] + 
    ((-2154615773*s234)/280497000 + (200254687*s34)/20035500)*f[761] + 
    (5*s234 - (11*s34)/2)*f[795] + ((-27*s234)/475 + (27*s34)/475)*f[903] + 
    (-1/3*s234 + s34/3)*f[904] + ((9*s234)/100 - (9*s34)/100)*f[910] + 
    ((-577*s234)/950 + (577*s34)/950)*f[925], 6*f[3] - (12*f[23])/7 + 
    6*f[85] - 3*s34*f[659] - (6*s34*f[679])/7 - 3*s234*f[741] - 
    (6*s234*f[761])/7 + (3*s234 - 3*s34)*f[905] + ((6*s234)/7 - (6*s34)/7)*
     f[925], 0, -3*f[3] - (2*f[23])/7 - 3*f[85] + (3*s34*f[659])/2 - 
    (s34*f[679])/7 + (3*s234*f[741])/2 - (s234*f[761])/7 + 
    ((-3*s234)/2 + (3*s34)/2)*f[905] + (s234/7 - s34/7)*f[925], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (4*f[2])/3 + (23*f[23])/21 + (4*f[84])/3 - f[170] - 
    (2*s34*f[658])/3 + (23*s34*f[679])/42 - (2*s234*f[740])/3 + 
    (23*s34*f[761])/42 + (s234/2 - s34/2)*f[795] + (s34*f[826])/2 + 
    ((2*s234)/3 - (2*s34)/3)*f[904] + (-1/2*s234 + s34/2)*f[959], 
   -6*f[3] - (8*f[23])/7 - 6*f[85] + 3*s34*f[659] - (4*s34*f[679])/7 + 
    3*s234*f[741] - (4*s234*f[761])/7 + (-3*s234 + 3*s34)*f[905] + 
    ((4*s234)/7 - (4*s34)/7)*f[925], 0, -3*f[3] + (3*f[23])/7 - 3*f[85] + 
    (3*s34*f[659])/2 + (3*s34*f[679])/14 + (3*s234*f[741])/2 + 
    (3*s234*f[761])/14 + ((-3*s234)/2 + (3*s34)/2)*f[905] + 
    ((-3*s234)/14 + (3*s34)/14)*f[925], 0, 0, 0, 0, 0, 0, 
   17*f[3] - (2*f[23])/21 + 17*f[85] - (17*s34*f[659])/2 - (s34*f[679])/21 - 
    (17*s234*f[741])/2 - (s234*f[761])/21 + ((17*s234)/2 - (17*s34)/2)*
     f[905] + (s234/21 - s34/21)*f[925], 0, 0, 0, 0, 
   -f[18] - f[100] + (s34*f[674])/2 + (s234*f[756])/2 + 
    ((54*s234)/133 - (54*s34)/133)*f[761] + ((9*s234)/38 - (9*s34)/38)*
     f[903] + (s234/2 - s34/2)*f[906] + (s234/2 - s34/2)*f[910] + 
    ((1359*s234)/532 - (1359*s34)/532)*f[925], (2*f[2])/3 + (2*f[84])/3 - 
    (s34*f[658])/3 - (s234*f[740])/3 + (s234/3 - s34/3)*f[904], 
   (39*f[3])/2 - (3*f[23])/7 + (39*f[85])/2 - (39*s34*f[659])/4 - 
    (3*s34*f[679])/14 - (39*s234*f[741])/4 - (3*s234*f[761])/14 + 
    ((39*s234)/4 - (39*s34)/4)*f[905] + ((3*s234)/14 - (3*s34)/14)*f[925], 0, 
   (9*f[1])/16 + (2*f[2])/3 + (57*f[18])/8 - (85*f[23])/224 - f[84]/3 - 
    (513*f[85])/8 - f[88] - f[139] + ((81*s234)/7030 - (81*s34)/7030)*
     f[493] + ((27*s234)/95 - (27*s34)/95)*f[496] + 
    ((27*s234)/95 - (27*s34)/95)*f[500] + 
    ((-56229*s234)/98420 + (56229*s34)/98420)*f[515] + 
    ((-81*s234)/1406 + (81*s34)/1406)*f[575] + ((-27*s234)/95 + (27*s34)/95)*
     f[578] + ((-147759*s234)/98420 + (147759*s34)/98420)*f[597] + 
    ((-374913*s234)/175750 + (438183*s34)/175750)*f[657] - (s34*f[658])/3 + 
    ((-1101837*s234)/175750 + (651096*s34)/87875)*f[664] + 
    ((-6831*s234)/3515 + (6831*s34)/3515)*f[674] + 
    ((-157509353*s234)/7381500 + (184778723*s34)/7381500)*f[679] + 
    ((-680499*s234)/6678500 + (39717*s34)/3339250)*f[739] + 
    ((-17*s234)/6 + 3*s34)*f[740] + ((43497*s234)/3515 - (43497*s34)/3515)*
     f[741] + ((503466*s234)/87875 - (1207287*s34)/175750)*f[742] + 
    (-5*s234 + (11*s34)/2)*f[744] + ((-27*s234)/50 + (27*s34)/50)*f[756] + 
    ((106099013*s234)/13357000 - (200254687*s34)/20035500)*f[761] + 
    (-5*s234 + (11*s34)/2)*f[795] + ((27*s234)/475 - (27*s34)/475)*f[903] + 
    (s234/3 - s34/3)*f[904] + ((-9*s234)/100 + (9*s34)/100)*f[910] + 
    ((3446*s234)/9975 - (3446*s34)/9975)*f[925], 
   -3*f[3] + (6*f[23])/7 - 3*f[85] + (3*s34*f[659])/2 + (3*s34*f[679])/7 + 
    (3*s234*f[741])/2 + (3*s234*f[761])/7 + ((-3*s234)/2 + (3*s34)/2)*
     f[905] + ((-3*s234)/7 + (3*s34)/7)*f[925], 0, 
   f[23] + (s34*f[679])/2 + (s234*f[761])/2 + (-1/2*s234 + s34/2)*f[925], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-9*f[1])/16 - (2*f[2])/3 - (57*f[18])/8 + 
    (607*f[23])/672 + f[84]/3 + (513*f[85])/8 + f[88] + f[139] + 
    ((-81*s234)/7030 + (81*s34)/7030)*f[493] + ((-27*s234)/95 + (27*s34)/95)*
     f[496] + ((-27*s234)/95 + (27*s34)/95)*f[500] + 
    ((56229*s234)/98420 - (56229*s34)/98420)*f[515] + 
    ((81*s234)/1406 - (81*s34)/1406)*f[575] + ((27*s234)/95 - (27*s34)/95)*
     f[578] + ((147759*s234)/98420 - (147759*s34)/98420)*f[597] + 
    ((374913*s234)/175750 - (438183*s34)/175750)*f[657] + (s34*f[658])/3 + 
    ((1101837*s234)/175750 - (651096*s34)/87875)*f[664] + 
    ((6831*s234)/3515 - (6831*s34)/3515)*f[674] + 
    ((157509353*s234)/7381500 - (60948491*s34)/2460500)*f[679] + 
    ((680499*s234)/6678500 - (39717*s34)/3339250)*f[739] + 
    ((17*s234)/6 - 3*s34)*f[740] + ((-43497*s234)/3515 + (43497*s34)/3515)*
     f[741] + ((-503466*s234)/87875 + (1207287*s34)/175750)*f[742] + 
    (5*s234 - (11*s34)/2)*f[744] + ((27*s234)/50 - (27*s34)/50)*f[756] + 
    ((-2154615773*s234)/280497000 + (200254687*s34)/20035500)*f[761] + 
    (5*s234 - (11*s34)/2)*f[795] + ((-27*s234)/475 + (27*s34)/475)*f[903] + 
    (-1/3*s234 + s34/3)*f[904] + ((9*s234)/100 - (9*s34)/100)*f[910] + 
    ((-577*s234)/950 + (577*s34)/950)*f[925], 12*f[3] + 12*f[85] - 
    6*s34*f[659] - 6*s234*f[741] + (6*s234 - 6*s34)*f[905], 0, 
   6*f[3] - (4*f[23])/7 + 6*f[85] - 3*s34*f[659] - (2*s34*f[679])/7 - 
    3*s234*f[741] - (2*s234*f[761])/7 + (3*s234 - 3*s34)*f[905] + 
    ((2*s234)/7 - (2*s34)/7)*f[925], 0, 0, 0, 0, 0, 
   -12*f[3] - (3*f[23])/7 - 12*f[85] + 6*s34*f[659] - (3*s34*f[679])/14 + 
    6*s234*f[741] - (3*s234*f[761])/14 + (-6*s234 + 6*s34)*f[905] + 
    ((3*s234)/14 - (3*s34)/14)*f[925], 0, 0, 0, 0, 
   (9*f[1])/16 - f[2]/3 + (57*f[18])/8 - (319*f[23])/672 - (4*f[84])/3 - 
    (513*f[85])/8 - f[88] - f[139] + f[170] + 
    ((81*s234)/7030 - (81*s34)/7030)*f[493] + ((27*s234)/95 - (27*s34)/95)*
     f[496] + ((27*s234)/95 - (27*s34)/95)*f[500] + 
    ((-56229*s234)/98420 + (56229*s34)/98420)*f[515] + 
    ((-81*s234)/1406 + (81*s34)/1406)*f[575] + ((-27*s234)/95 + (27*s34)/95)*
     f[578] + ((-147759*s234)/98420 + (147759*s34)/98420)*f[597] + 
    ((-374913*s234)/175750 + (438183*s34)/175750)*f[657] + (s34*f[658])/6 + 
    ((-1101837*s234)/175750 + (651096*s34)/87875)*f[664] + 
    ((-6831*s234)/3515 + (6831*s34)/3515)*f[674] + 
    ((-157509353*s234)/7381500 + (61475741*s34)/2460500)*f[679] + 
    ((-680499*s234)/6678500 + (39717*s34)/3339250)*f[739] + 
    ((-7*s234)/3 + 3*s34)*f[740] + ((43497*s234)/3515 - (43497*s34)/3515)*
     f[741] + ((503466*s234)/87875 - (1207287*s34)/175750)*f[742] + 
    ((-11*s234)/2 + 6*s34)*f[744] + ((-27*s234)/50 + (27*s34)/50)*f[756] + 
    ((2521933273*s234)/280497000 - (1555388309*s34)/140248500)*f[761] + 
    (-6*s234 + (13*s34)/2)*f[795] - (s34*f[826])/2 + 
    ((27*s234)/475 - (27*s34)/475)*f[903] + (-1/6*s234 + s34/6)*f[904] + 
    (s234/2 - s34/2)*f[908] + ((-9*s234)/100 + (9*s34)/100)*f[910] + 
    ((-7004*s234)/9975 + (7004*s34)/9975)*f[925] + (s234 - s34)*f[959], 
   (2*f[23])/7 + (s34*f[679])/7 + (s234*f[761])/7 + 
    (-1/7*s234 + s34/7)*f[925], 0, (-9*f[3])/2 + (4*f[23])/7 - (9*f[85])/2 + 
    (9*s34*f[659])/4 + (2*s34*f[679])/7 + (9*s234*f[741])/4 + 
    (2*s234*f[761])/7 + ((-9*s234)/4 + (9*s34)/4)*f[905] + 
    ((-2*s234)/7 + (2*s34)/7)*f[925], 0, 0, 0, 0, 0, 0, 
   6*f[3] + 6*f[85] - 3*s34*f[659] - 3*s234*f[741] + (3*s234 - 3*s34)*f[905], 
   0, 0, 0, 0, (19*f[3])/2 - (4*f[23])/21 + (19*f[85])/2 - 
    (19*s34*f[659])/4 - (2*s34*f[679])/21 - (19*s234*f[741])/4 - 
    (2*s234*f[761])/21 + ((19*s234)/4 - (19*s34)/4)*f[905] + 
    ((2*s234)/21 - (2*s34)/21)*f[925], 0, 0, 0, 0, 0, 0, 
   (-2*f[2])/3 - (2*f[84])/3 + (s34*f[658])/3 + (s234*f[740])/3 + 
    (-1/3*s234 + s34/3)*f[904], -3*f[3] - 3*f[85] + (3*s34*f[659])/2 + 
    (3*s234*f[741])/2 + ((-3*s234)/2 + (3*s34)/2)*f[905], 0, 0, 
   3*f[3] - (6*f[23])/7 + 3*f[85] - (3*s34*f[659])/2 - (3*s34*f[679])/7 - 
    (3*s234*f[741])/2 - (3*s234*f[761])/7 + ((3*s234)/2 - (3*s34)/2)*f[905] + 
    ((3*s234)/7 - (3*s34)/7)*f[925], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (4*f[2])/3 + (4*f[84])/3 - (2*s34*f[658])/3 - (2*s234*f[740])/3 + 
    ((2*s234)/3 - (2*s34)/3)*f[904], -6*f[3] - (4*f[23])/7 - 6*f[85] + 
    3*s34*f[659] - (2*s34*f[679])/7 + 3*s234*f[741] - (2*s234*f[761])/7 + 
    (-3*s234 + 3*s34)*f[905] + ((2*s234)/7 - (2*s34)/7)*f[925], 0, 
   -6*f[3] + (12*f[23])/7 - 6*f[85] + 3*s34*f[659] + (6*s34*f[679])/7 + 
    3*s234*f[741] + (6*s234*f[761])/7 + (-3*s234 + 3*s34)*f[905] + 
    ((-6*s234)/7 + (6*s34)/7)*f[925], 0, 0, 0, 0, 0, 0, 
   6*f[3] + (8*f[23])/7 + 6*f[85] - 3*s34*f[659] + (4*s34*f[679])/7 - 
    3*s234*f[741] + (4*s234*f[761])/7 + (3*s234 - 3*s34)*f[905] + 
    ((-4*s234)/7 + (4*s34)/7)*f[925], 0, 0, 0, 0, 
   (-2*f[2])/3 - (2*f[84])/3 + (s34*f[658])/3 + (s234*f[740])/3 + 
    (-1/3*s234 + s34/3)*f[904], 9*f[3] - (2*f[23])/7 + 9*f[85] - 
    (9*s34*f[659])/2 - (s34*f[679])/7 - (9*s234*f[741])/2 - (s234*f[761])/7 + 
    ((9*s234)/2 - (9*s34)/2)*f[905] + (s234/7 - s34/7)*f[925], 0, 
   3*f[3] - (6*f[23])/7 + 3*f[85] - (3*s34*f[659])/2 - (3*s34*f[679])/7 - 
    (3*s234*f[741])/2 - (3*s234*f[761])/7 + ((3*s234)/2 - (3*s34)/2)*f[905] + 
    ((3*s234)/7 - (3*s34)/7)*f[925], 0, 0, 0, 0, 0, 0, 
   -12*f[3] - 12*f[85] + 6*s34*f[659] + 6*s234*f[741] + 
    (-6*s234 + 6*s34)*f[905], 0, 0, 0, 0, 12*f[3] - (2*f[23])/7 + 12*f[85] - 
    6*s34*f[659] - (s34*f[679])/7 - 6*s234*f[741] - (s234*f[761])/7 + 
    (6*s234 - 6*s34)*f[905] + (s234/7 - s34/7)*f[925], 0, 0, 0, 0, 0, 
   f[2]/3 + f[84]/3 - (s34*f[658])/6 - (s234*f[740])/6 + 
    (s234/6 - s34/6)*f[904], 3*f[3] + 3*f[85] - (3*s34*f[659])/2 - 
    (3*s234*f[741])/2 + ((3*s234)/2 - (3*s34)/2)*f[905], 0, 
   (-3*f[3])/2 + (3*f[23])/7 - (3*f[85])/2 + (3*s34*f[659])/4 + 
    (3*s34*f[679])/14 + (3*s234*f[741])/4 + (3*s234*f[761])/14 + 
    ((-3*s234)/4 + (3*s34)/4)*f[905] + ((-3*s234)/14 + (3*s34)/14)*f[925], 0, 
   0, 0, 0, 0, 0, 3*f[3] + (2*f[23])/7 + 3*f[85] - (3*s34*f[659])/2 + 
    (s34*f[679])/7 - (3*s234*f[741])/2 + (s234*f[761])/7 + 
    ((3*s234)/2 - (3*s34)/2)*f[905] + (-1/7*s234 + s34/7)*f[925], 0, 0, 0, 0, 
   (3*f[3])/2 + f[23]/7 + (3*f[85])/2 - (3*s34*f[659])/4 + (s34*f[679])/14 - 
    (3*s234*f[741])/4 + (s234*f[761])/14 + ((3*s234)/4 - (3*s34)/4)*f[905] + 
    (-1/14*s234 + s34/14)*f[925], 0, 0, 0, 0, 0, 
   5*f[3] + 5*f[85] - (5*s34*f[659])/2 - (5*s234*f[741])/2 + 
    ((5*s234)/2 - (5*s34)/2)*f[905], 0, 0, 0, 0, 0, 0, 
   -1/16*f[1] - f[2]/18 - (19*f[18])/24 + (3679*f[23])/6048 + f[84]/18 + 
    (57*f[85])/8 + f[88]/9 + f[139]/9 - f[170]/6 + 
    ((-9*s234)/7030 + (9*s34)/7030)*f[493] + ((-3*s234)/95 + (3*s34)/95)*
     f[496] + ((-3*s234)/95 + (3*s34)/95)*f[500] + 
    ((18743*s234)/295260 - (18743*s34)/295260)*f[515] + 
    ((9*s234)/1406 - (9*s34)/1406)*f[575] + ((3*s234)/95 - (3*s34)/95)*
     f[578] + ((49253*s234)/295260 - (49253*s34)/295260)*f[597] + 
    ((41657*s234)/175750 - (48687*s34)/175750)*f[657] + (s34*f[658])/36 + 
    ((367279*s234)/527250 - (72344*s34)/87875)*f[664] + 
    ((759*s234)/3515 - (759*s34)/3515)*f[674] + 
    ((157509353*s234)/66433500 - (18441497*s34)/7381500)*f[679] + 
    ((75611*s234)/6678500 - (4413*s34)/3339250)*f[739] + 
    ((11*s234)/36 - s34/3)*f[740] + ((-4833*s234)/3515 + (4833*s34)/3515)*
     f[741] + ((-167822*s234)/263625 + (134143*s34)/175750)*f[742] + 
    ((5*s234)/9 - (11*s34)/18)*f[744] + ((3*s234)/50 - (3*s34)/50)*f[756] + 
    ((-1743888023*s234)/2524473000 + (758493467*s34)/631118250)*f[761] + 
    ((23*s234)/36 - (25*s34)/36)*f[795] + (s34*f[826])/12 + 
    ((-3*s234)/475 + (3*s34)/475)*f[903] + (-1/36*s234 + s34/36)*f[904] + 
    (s234/100 - s34/100)*f[910] + ((-27553*s234)/119700 + (27553*s34)/119700)*
     f[925] + (-1/12*s234 + s34/12)*f[959], (-11*f[3])/2 - (11*f[85])/2 + 
    (11*s34*f[659])/4 + (11*s234*f[741])/4 + ((-11*s234)/4 + (11*s34)/4)*
     f[905], 0, (-7*f[3])/4 + (2*f[23])/21 - (7*f[85])/4 + (7*s34*f[659])/8 + 
    (s34*f[679])/21 + (7*s234*f[741])/8 + (s234*f[761])/21 + 
    ((-7*s234)/8 + (7*s34)/8)*f[905] + (-1/21*s234 + s34/21)*f[925], 0, 0, 0, 
   0, 0, 0, -3*f[3] - 3*f[85] + (3*s34*f[659])/2 + (3*s234*f[741])/2 + 
    ((-3*s234)/2 + (3*s34)/2)*f[905], 0, 0, 0, 0, 
   (-15*f[3])/4 - (15*f[85])/4 + (15*s34*f[659])/8 + (15*s234*f[741])/8 + 
    ((-15*s234)/8 + (15*s34)/8)*f[905], 0, 0, 0, 0, 0, 
   (-9*f[3])/2 - (9*f[85])/2 + (9*s34*f[659])/4 + (9*s234*f[741])/4 + 
    ((-9*s234)/4 + (9*s34)/4)*f[905], 0, 0, 0, 0, 0, 0, 0, 
   (23*f[23])/21 - f[170] + (23*s34*f[679])/42 + (23*s34*f[761])/42 + 
    (s234/2 - s34/2)*f[795] + (s34*f[826])/2 + (-1/2*s234 + s34/2)*f[959], 0, 
   0, 3*f[3] - (5*f[23])/7 + 3*f[85] - (3*s34*f[659])/2 - (5*s34*f[679])/14 - 
    (3*s234*f[741])/2 - (5*s234*f[761])/14 + ((3*s234)/2 - (3*s34)/2)*
     f[905] + ((5*s234)/14 - (5*s34)/14)*f[925], 0, 0, 0, 0, 0, 0, 
   3*f[3] - (6*f[23])/7 + 3*f[85] - (3*s34*f[659])/2 - (3*s34*f[679])/7 - 
    (3*s234*f[741])/2 - (3*s234*f[761])/7 + ((3*s234)/2 - (3*s34)/2)*f[905] + 
    ((3*s234)/7 - (3*s34)/7)*f[925], 0, 0, 0, 0, f[23]/7 + (s34*f[679])/14 + 
    (s234*f[761])/14 + (-1/14*s234 + s34/14)*f[925], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*f[2])/3 - (2*f[84])/3 + (s34*f[658])/3 + 
    (s234*f[740])/3 + (-1/3*s234 + s34/3)*f[904], 
   6*f[3] + 6*f[85] - 3*s34*f[659] - 3*s234*f[741] + (3*s234 - 3*s34)*f[905], 
   0, 3*f[3] - (6*f[23])/7 + 3*f[85] - (3*s34*f[659])/2 - (3*s34*f[679])/7 - 
    (3*s234*f[741])/2 - (3*s234*f[761])/7 + ((3*s234)/2 - (3*s34)/2)*f[905] + 
    ((3*s234)/7 - (3*s34)/7)*f[925], 0, 0, 0, 0, 0, 0, 
   6*f[3] - (4*f[23])/7 + 6*f[85] - 3*s34*f[659] - (2*s34*f[679])/7 - 
    3*s234*f[741] - (2*s234*f[761])/7 + (3*s234 - 3*s34)*f[905] + 
    ((2*s234)/7 - (2*s34)/7)*f[925], 0, 0, 0, 0, 
   9*f[3] - (2*f[23])/7 + 9*f[85] - (9*s34*f[659])/2 - (s34*f[679])/7 - 
    (9*s234*f[741])/2 - (s234*f[761])/7 + ((9*s234)/2 - (9*s34)/2)*f[905] + 
    (s234/7 - s34/7)*f[925], 0, 0, 0, 0, 0, -6*f[3] - 6*f[85] + 
    3*s34*f[659] + 3*s234*f[741] + (-3*s234 + 3*s34)*f[905], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (4*f[2])/3 + (4*f[84])/3 - (2*s34*f[658])/3 - (2*s234*f[740])/3 + 
    ((2*s234)/3 - (2*s34)/3)*f[904], 24*f[3] + 24*f[85] - 12*s34*f[659] - 
    12*s234*f[741] + (12*s234 - 12*s34)*f[905], 0, 
   -6*f[3] + (12*f[23])/7 - 6*f[85] + 3*s34*f[659] + (6*s34*f[679])/7 + 
    3*s234*f[741] + (6*s234*f[761])/7 + (-3*s234 + 3*s34)*f[905] + 
    ((-6*s234)/7 + (6*s34)/7)*f[925], 0, 0, 0, 0, 0, 0, 
   24*f[3] + (8*f[23])/7 + 24*f[85] - 12*s34*f[659] + (4*s34*f[679])/7 - 
    12*s234*f[741] + (4*s234*f[761])/7 + (12*s234 - 12*s34)*f[905] + 
    ((-4*s234)/7 + (4*s34)/7)*f[925], 0, 0, 0, 0, 
   -18*f[3] + (4*f[23])/7 - 18*f[85] + 9*s34*f[659] + (2*s34*f[679])/7 + 
    9*s234*f[741] + (2*s234*f[761])/7 + (-9*s234 + 9*s34)*f[905] + 
    ((-2*s234)/7 + (2*s34)/7)*f[925], 0, 0, 0, 0, 0, 
   12*f[3] + 12*f[85] - 6*s34*f[659] - 6*s234*f[741] + 
    (6*s234 - 6*s34)*f[905], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   578*f[3] - (80*f[23])/7 + 578*f[85] - 289*s34*f[659] - (40*s34*f[679])/7 - 
    289*s234*f[741] - (40*s234*f[761])/7 + (289*s234 - 289*s34)*f[905] + 
    ((40*s234)/7 - (40*s34)/7)*f[925], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -12*f[3] + (4*f[23])/7 - 12*f[85] + 6*s34*f[659] + (2*s34*f[679])/7 + 
    6*s234*f[741] + (2*s234*f[761])/7 + (-6*s234 + 6*s34)*f[905] + 
    ((-2*s234)/7 + (2*s34)/7)*f[925], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 12*f[3] + 12*f[85] - 6*s34*f[659] - 6*s234*f[741] + 
    (6*s234 - 6*s34)*f[905], 0, 0, 0, 0, 0, 0, 12*f[3] + 12*f[85] - 
    6*s34*f[659] - 6*s234*f[741] + (6*s234 - 6*s34)*f[905], 0, 0, 0, 0, 0, 0, 
   18*f[3] + 18*f[85] - 9*s34*f[659] - 9*s234*f[741] + 
    (9*s234 - 9*s34)*f[905], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12*f[3] + (8*f[23])/7 - 12*f[85] + 
    6*s34*f[659] + (4*s34*f[679])/7 + 6*s234*f[741] + (4*s234*f[761])/7 + 
    (-6*s234 + 6*s34)*f[905] + ((-4*s234)/7 + (4*s34)/7)*f[925], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   36*f[3] + 36*f[85] - 18*s34*f[659] - 18*s234*f[741] + 
    (18*s234 - 18*s34)*f[905], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   18*f[3] - (12*f[23])/7 + 18*f[85] - 9*s34*f[659] - (6*s34*f[679])/7 - 
    9*s234*f[741] - (6*s234*f[761])/7 + (9*s234 - 9*s34)*f[905] + 
    ((6*s234)/7 - (6*s34)/7)*f[925], 0, 0, 0, 0, 0, 
   6*f[3] + 6*f[85] - 3*s34*f[659] - 3*s234*f[741] + (3*s234 - 3*s34)*f[905], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-8*f[23])/7 - (4*s34*f[679])/7 - (4*s234*f[761])/7 + 
    ((4*s234)/7 - (4*s34)/7)*f[925], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {f[247] - (s23*f[657])/2, 0, 
   f[248] - (s23*f[658])/2, f[249] - (s23*f[659])/2, 0, 
   (-9*f[247])/16 - f[254] - (17*f[264])/8 - (1387*f[269])/224 + 
    (81*f[331])/8 + (9*s23*f[657])/50 + (8*s23*f[664])/25 + (s23*f[674])/2 + 
    (1243*s23*f[679])/700 + (27*s23*f[739])/1900 + (9*s23*f[742])/50 - 
    (1583*s23*f[761])/26600, 0, (-9*f[249])/2 - (9*f[269])/7 + 
    (9*s23*f[659])/4 + (9*s23*f[679])/14, 0, -f[334] - f[416] + 
    (s23*f[744])/2 + (s23*f[826])/2, 0, 0, -5*f[249] - (5*f[269])/21 + 
    (5*s23*f[659])/2 + (5*s23*f[679])/42, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[254] - (s23*f[664])/2, 
   (4*f[248])/3 - (2*s23*f[658])/3, 21*f[249] - (6*f[269])/7 - 
    (21*s23*f[659])/2 + (3*s23*f[679])/7, 0, (2*f[248])/3 + (55*f[269])/21 + 
    f[334] + f[385] - (s23*f[658])/3 - (3*s23*f[679])/14 - (s23*f[744])/2 + 
    (23*s23*f[761])/42 - (s23*f[795])/2, -6*f[249] - (12*f[269])/7 + 
    3*s23*f[659] + (6*s23*f[679])/7, 0, 3*f[249] - (2*f[269])/7 - 
    (3*s23*f[659])/2 + (s23*f[679])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-4*f[248])/3 - (23*f[269])/21 - f[385] + f[416] + (2*s23*f[658])/3 - 
    (23*s23*f[679])/42 - (23*s23*f[761])/42 + (s23*f[795])/2 - 
    (s23*f[826])/2, 6*f[249] - (8*f[269])/7 - 3*s23*f[659] + 
    (4*s23*f[679])/7, 0, 3*f[249] + (3*f[269])/7 - (3*s23*f[659])/2 - 
    (3*s23*f[679])/14, 0, 0, 0, 0, 0, 0, -17*f[249] - (2*f[269])/21 + 
    (17*s23*f[659])/2 + (s23*f[679])/21, 0, 0, 0, 0, f[264] - (s23*f[674])/2, 
   (-2*f[248])/3 + (s23*f[658])/3, (-39*f[249])/2 - (3*f[269])/7 + 
    (39*s23*f[659])/4 + (3*s23*f[679])/14, 0, 
   (-2*f[248])/3 - (44*f[269])/21 - f[334] - f[385] + (s23*f[658])/3 - 
    (s23*f[679])/21 + (s23*f[744])/2 - (23*s23*f[761])/42 + (s23*f[795])/2, 
   3*f[249] + (6*f[269])/7 - (3*s23*f[659])/2 - (3*s23*f[679])/7, 0, 
   f[269] - (s23*f[679])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*f[248])/3 + (55*f[269])/21 + f[334] + f[385] - (s23*f[658])/3 - 
    (3*s23*f[679])/14 - (s23*f[744])/2 + (23*s23*f[761])/42 - (s23*f[795])/2, 
   -12*f[249] + 6*s23*f[659], 0, -6*f[249] - (4*f[269])/7 + 3*s23*f[659] + 
    (2*s23*f[679])/7, 0, 0, 0, 0, 0, 12*f[249] - (3*f[269])/7 - 
    6*s23*f[659] + (3*s23*f[679])/14, 0, 0, 0, 0, 
   f[248]/3 + (46*f[269])/21 + f[385] - f[416] - (s23*f[658])/6 + 
    (23*s23*f[761])/42 - (s23*f[795])/2 + (s23*f[826])/2, 
   (2*f[269])/7 - (s23*f[679])/7, 0, (9*f[249])/2 + (4*f[269])/7 - 
    (9*s23*f[659])/4 - (2*s23*f[679])/7, 0, 0, 0, 0, 0, 0, 
   -6*f[249] + 3*s23*f[659], 0, 0, 0, 0, (-19*f[249])/2 - (4*f[269])/21 + 
    (19*s23*f[659])/4 + (2*s23*f[679])/21, 0, 0, 0, 0, 0, 0, 
   (2*f[248])/3 - (s23*f[658])/3, 3*f[249] - (3*s23*f[659])/2, 0, 0, 
   -3*f[249] - (6*f[269])/7 + (3*s23*f[659])/2 + (3*s23*f[679])/7, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*f[248])/3 + (2*s23*f[658])/3, 
   6*f[249] - (4*f[269])/7 - 3*s23*f[659] + (2*s23*f[679])/7, 0, 
   6*f[249] + (12*f[269])/7 - 3*s23*f[659] - (6*s23*f[679])/7, 0, 0, 0, 0, 0, 
   0, -6*f[249] + (8*f[269])/7 + 3*s23*f[659] - (4*s23*f[679])/7, 0, 0, 0, 0, 
   (2*f[248])/3 - (s23*f[658])/3, -9*f[249] - (2*f[269])/7 + 
    (9*s23*f[659])/2 + (s23*f[679])/7, 0, -3*f[249] - (6*f[269])/7 + 
    (3*s23*f[659])/2 + (3*s23*f[679])/7, 0, 0, 0, 0, 0, 0, 
   12*f[249] - 6*s23*f[659], 0, 0, 0, 0, -12*f[249] - (2*f[269])/7 + 
    6*s23*f[659] + (s23*f[679])/7, 0, 0, 0, 0, 0, 
   -1/3*f[248] + (s23*f[658])/6, -3*f[249] + (3*s23*f[659])/2, 0, 
   (3*f[249])/2 + (3*f[269])/7 - (3*s23*f[659])/4 - (3*s23*f[679])/14, 0, 0, 
   0, 0, 0, 0, -3*f[249] + (2*f[269])/7 + (3*s23*f[659])/2 - (s23*f[679])/7, 
   0, 0, 0, 0, (-3*f[249])/2 + f[269]/7 + (3*s23*f[659])/4 - (s23*f[679])/14, 
   0, 0, 0, 0, 0, -5*f[249] + (5*s23*f[659])/2, 0, 0, 0, 0, 0, 0, 
   f[248]/18 + (82*f[269])/189 + f[334]/9 - f[385]/18 + f[416]/6 - 
    (s23*f[658])/36 - (5*s23*f[679])/18 - (s23*f[744])/18 - 
    (23*s23*f[761])/756 + (s23*f[795])/36 - (s23*f[826])/12, 
   (11*f[249])/2 - (11*s23*f[659])/4, 0, (7*f[249])/4 + (2*f[269])/21 - 
    (7*s23*f[659])/8 - (s23*f[679])/21, 0, 0, 0, 0, 0, 0, 
   3*f[249] - (3*s23*f[659])/2, 0, 0, 0, 0, (15*f[249])/4 - 
    (15*s23*f[659])/8, 0, 0, 0, 0, 0, (9*f[249])/2 - (9*s23*f[659])/4, 0, 0, 
   0, 0, 0, 0, 0, (-23*f[269])/21 - f[385] + f[416] - (23*s23*f[679])/42 - 
    (23*s23*f[761])/42 + (s23*f[795])/2 - (s23*f[826])/2, 0, 0, 
   -3*f[249] - (5*f[269])/7 + (3*s23*f[659])/2 + (5*s23*f[679])/14, 0, 0, 0, 
   0, 0, 0, -3*f[249] - (6*f[269])/7 + (3*s23*f[659])/2 + (3*s23*f[679])/7, 
   0, 0, 0, 0, f[269]/7 - (s23*f[679])/14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (2*f[248])/3 - (s23*f[658])/3, 
   -6*f[249] + 3*s23*f[659], 0, -3*f[249] - (6*f[269])/7 + (3*s23*f[659])/2 + 
    (3*s23*f[679])/7, 0, 0, 0, 0, 0, 0, -6*f[249] - (4*f[269])/7 + 
    3*s23*f[659] + (2*s23*f[679])/7, 0, 0, 0, 0, -9*f[249] - (2*f[269])/7 + 
    (9*s23*f[659])/2 + (s23*f[679])/7, 0, 0, 0, 0, 0, 
   6*f[249] - 3*s23*f[659], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*f[248])/3 + (2*s23*f[658])/3, 
   -24*f[249] + 12*s23*f[659], 0, 6*f[249] + (12*f[269])/7 - 3*s23*f[659] - 
    (6*s23*f[679])/7, 0, 0, 0, 0, 0, 0, -24*f[249] + (8*f[269])/7 + 
    12*s23*f[659] - (4*s23*f[679])/7, 0, 0, 0, 0, 
   18*f[249] + (4*f[269])/7 - 9*s23*f[659] - (2*s23*f[679])/7, 0, 0, 0, 0, 0, 
   -12*f[249] + 6*s23*f[659], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -578*f[249] - (80*f[269])/7 + 289*s23*f[659] + (40*s23*f[679])/7, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 12*f[249] + (4*f[269])/7 - 6*s23*f[659] - 
    (2*s23*f[679])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -12*f[249] + 6*s23*f[659], 0, 0, 0, 0, 0, 0, 
   -12*f[249] + 6*s23*f[659], 0, 0, 0, 0, 0, 0, -18*f[249] + 9*s23*f[659], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   12*f[249] + (8*f[269])/7 - 6*s23*f[659] - (4*s23*f[679])/7, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -36*f[249] + 18*s23*f[659], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -18*f[249] - (12*f[269])/7 + 9*s23*f[659] + (6*s23*f[679])/7, 0, 0, 0, 0, 
   0, -6*f[249] + 3*s23*f[659], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-8*f[269])/7 + (4*s23*f[679])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[329] - (s23*f[739])/2, 0, f[330] - (s23*f[740])/2, 
   f[331] - (s23*f[741])/2, 0, (9*f[247])/16 + f[254] + (25*f[264])/8 + 
    (255625*f[269])/38304 - (3*f[329])/38 - (225*f[331])/8 - (s23*f[742])/2, 
   0, (18*f[269])/7 - (9*f[331])/2 + (9*s23*f[741])/4 + (9*s23*f[761])/14, 0, 
   f[334] - (s23*f[744])/2, 0, 0, (10*f[269])/21 - 5*f[331] + 
    (5*s23*f[741])/2 + (5*s23*f[761])/42, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (-9*f[247])/16 - f[254] - (25*f[264])/8 + 
    (197975*f[269])/38304 - (15*f[329])/38 + (225*f[331])/8 - f[346] + 
    (9*s23*f[739])/38 + (s23*f[742])/2 + (s23*f[756])/2 + 
    (225*s23*f[761])/76, (4*f[330])/3 - (2*s23*f[740])/3, 
   (12*f[269])/7 + 21*f[331] - (21*s23*f[741])/2 + (3*s23*f[761])/7, 0, 
   (9*f[247])/16 + (57*f[264])/8 - (789*f[269])/224 - f[330]/3 - 
    (513*f[331])/8 - 2*f[334] - 2*f[385] + (9*s23*f[657])/25 + 
    (57*s23*f[664])/50 + (547*s23*f[679])/150 - (9*s23*f[739])/100 + 
    (s23*f[740])/6 - (57*s23*f[742])/50 + s23*f[744] - 
    (12017*s23*f[761])/4200 + s23*f[795], (24*f[269])/7 - 6*f[331] + 
    3*s23*f[741] + (6*s23*f[761])/7, 0, (4*f[269])/7 + 3*f[331] - 
    (3*s23*f[741])/2 + (s23*f[761])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-4*f[330])/3 + f[385] + (2*s23*f[740])/3 - (s23*f[795])/2, 
   (16*f[269])/7 + 6*f[331] - 3*s23*f[741] + (4*s23*f[761])/7, 0, 
   (-6*f[269])/7 + 3*f[331] - (3*s23*f[741])/2 - (3*s23*f[761])/14, 0, 0, 0, 
   0, 0, 0, (4*f[269])/21 - 17*f[331] + (17*s23*f[741])/2 + (s23*f[761])/21, 
   0, 0, 0, 0, f[346] - (s23*f[756])/2, (-2*f[330])/3 + (s23*f[740])/3, 
   (6*f[269])/7 - (39*f[331])/2 + (39*s23*f[741])/4 + (3*s23*f[761])/14, 0, 
   (-9*f[247])/16 - (57*f[264])/8 + (1663*f[269])/672 + f[330]/3 + 
    (513*f[331])/8 + 2*f[334] + 2*f[385] - (9*s23*f[657])/25 - 
    (57*s23*f[664])/50 - (547*s23*f[679])/150 + (9*s23*f[739])/100 - 
    (s23*f[740])/6 + (57*s23*f[742])/50 - s23*f[744] + 
    (3639*s23*f[761])/1400 - s23*f[795], (-12*f[269])/7 + 3*f[331] - 
    (3*s23*f[741])/2 - (3*s23*f[761])/7, 0, -2*f[269] - (s23*f[761])/2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (9*f[247])/16 + (57*f[264])/8 - 
    (789*f[269])/224 - f[330]/3 - (513*f[331])/8 - 2*f[334] - 2*f[385] + 
    (9*s23*f[657])/25 + (57*s23*f[664])/50 + (547*s23*f[679])/150 - 
    (9*s23*f[739])/100 + (s23*f[740])/6 - (57*s23*f[742])/50 + s23*f[744] - 
    (12017*s23*f[761])/4200 + s23*f[795], -12*f[331] + 6*s23*f[741], 0, 
   (8*f[269])/7 - 6*f[331] + 3*s23*f[741] + (2*s23*f[761])/7, 0, 0, 0, 0, 0, 
   (6*f[269])/7 + 12*f[331] - 6*s23*f[741] + (3*s23*f[761])/14, 0, 0, 0, 0, 
   (-9*f[247])/16 - (57*f[264])/8 - (1153*f[269])/672 + (4*f[330])/3 + 
    (513*f[331])/8 + f[334] - (9*s23*f[657])/25 - (57*s23*f[664])/50 - 
    (547*s23*f[679])/150 + (9*s23*f[739])/100 - (2*s23*f[740])/3 + 
    (57*s23*f[742])/50 - (s23*f[744])/2 + (931*s23*f[761])/600, 
   (-4*f[269])/7 - (s23*f[761])/7, 0, (-8*f[269])/7 + (9*f[331])/2 - 
    (9*s23*f[741])/4 - (2*s23*f[761])/7, 0, 0, 0, 0, 0, 0, 
   -6*f[331] + 3*s23*f[741], 0, 0, 0, 0, (8*f[269])/21 - (19*f[331])/2 + 
    (19*s23*f[741])/4 + (2*s23*f[761])/21, 0, 0, 0, 0, 0, 0, 
   (2*f[330])/3 - (s23*f[740])/3, 3*f[331] - (3*s23*f[741])/2, 0, 0, 
   (12*f[269])/7 - 3*f[331] + (3*s23*f[741])/2 + (3*s23*f[761])/7, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*f[330])/3 + (2*s23*f[740])/3, 
   (8*f[269])/7 + 6*f[331] - 3*s23*f[741] + (2*s23*f[761])/7, 0, 
   (-24*f[269])/7 + 6*f[331] - 3*s23*f[741] - (6*s23*f[761])/7, 0, 0, 0, 0, 
   0, 0, (-16*f[269])/7 - 6*f[331] + 3*s23*f[741] - (4*s23*f[761])/7, 0, 0, 
   0, 0, (2*f[330])/3 - (s23*f[740])/3, (4*f[269])/7 - 9*f[331] + 
    (9*s23*f[741])/2 + (s23*f[761])/7, 0, (12*f[269])/7 - 3*f[331] + 
    (3*s23*f[741])/2 + (3*s23*f[761])/7, 0, 0, 0, 0, 0, 0, 
   12*f[331] - 6*s23*f[741], 0, 0, 0, 0, (4*f[269])/7 - 12*f[331] + 
    6*s23*f[741] + (s23*f[761])/7, 0, 0, 0, 0, 0, 
   -1/3*f[330] + (s23*f[740])/6, -3*f[331] + (3*s23*f[741])/2, 0, 
   (-6*f[269])/7 + (3*f[331])/2 - (3*s23*f[741])/4 - (3*s23*f[761])/14, 0, 0, 
   0, 0, 0, 0, (-4*f[269])/7 - 3*f[331] + (3*s23*f[741])/2 - (s23*f[761])/7, 
   0, 0, 0, 0, (-2*f[269])/7 - (3*f[331])/2 + (3*s23*f[741])/4 - 
    (s23*f[761])/14, 0, 0, 0, 0, 0, -5*f[331] + (5*s23*f[741])/2, 0, 0, 0, 0, 
   0, 0, f[247]/16 + (19*f[264])/24 - (2101*f[269])/2016 - f[330]/18 - 
    (57*f[331])/8 - (2*f[334])/9 - f[385]/18 + (s23*f[657])/25 + 
    (19*s23*f[664])/150 + (547*s23*f[679])/1350 - (s23*f[739])/100 + 
    (s23*f[740])/36 - (19*s23*f[742])/150 + (s23*f[744])/9 - 
    (18167*s23*f[761])/37800 + (s23*f[795])/36, 
   (11*f[331])/2 - (11*s23*f[741])/4, 0, (-4*f[269])/21 + (7*f[331])/4 - 
    (7*s23*f[741])/8 - (s23*f[761])/21, 0, 0, 0, 0, 0, 0, 
   3*f[331] - (3*s23*f[741])/2, 0, 0, 0, 0, (15*f[331])/4 - 
    (15*s23*f[741])/8, 0, 0, 0, 0, 0, (9*f[331])/2 - (9*s23*f[741])/4, 0, 0, 
   0, 0, 0, 0, 0, f[385] - (s23*f[795])/2, 0, 0, (10*f[269])/7 - 3*f[331] + 
    (3*s23*f[741])/2 + (5*s23*f[761])/14, 0, 0, 0, 0, 0, 0, 
   (12*f[269])/7 - 3*f[331] + (3*s23*f[741])/2 + (3*s23*f[761])/7, 0, 0, 0, 
   0, (-2*f[269])/7 - (s23*f[761])/14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (2*f[330])/3 - (s23*f[740])/3, -6*f[331] + 3*s23*f[741], 0, 
   (12*f[269])/7 - 3*f[331] + (3*s23*f[741])/2 + (3*s23*f[761])/7, 0, 0, 0, 
   0, 0, 0, (8*f[269])/7 - 6*f[331] + 3*s23*f[741] + (2*s23*f[761])/7, 0, 0, 
   0, 0, (4*f[269])/7 - 9*f[331] + (9*s23*f[741])/2 + (s23*f[761])/7, 0, 0, 
   0, 0, 0, 6*f[331] - 3*s23*f[741], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-4*f[330])/3 + (2*s23*f[740])/3, -24*f[331] + 12*s23*f[741], 0, 
   (-24*f[269])/7 + 6*f[331] - 3*s23*f[741] - (6*s23*f[761])/7, 0, 0, 0, 0, 
   0, 0, (-16*f[269])/7 - 24*f[331] + 12*s23*f[741] - (4*s23*f[761])/7, 0, 0, 
   0, 0, (-8*f[269])/7 + 18*f[331] - 9*s23*f[741] - (2*s23*f[761])/7, 0, 0, 
   0, 0, 0, -12*f[331] + 6*s23*f[741], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (160*f[269])/7 - 578*f[331] + 289*s23*f[741] + (40*s23*f[761])/7, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-8*f[269])/7 + 12*f[331] - 
    6*s23*f[741] - (2*s23*f[761])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -12*f[331] + 6*s23*f[741], 0, 0, 0, 0, 0, 0, 
   -12*f[331] + 6*s23*f[741], 0, 0, 0, 0, 0, 0, -18*f[331] + 9*s23*f[741], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-16*f[269])/7 + 12*f[331] - 6*s23*f[741] - (4*s23*f[761])/7, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -36*f[331] + 18*s23*f[741], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (24*f[269])/7 - 18*f[331] + 9*s23*f[741] + (6*s23*f[761])/7, 0, 0, 0, 0, 
   0, -6*f[331] + 3*s23*f[741], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (16*f[269])/7 + (4*s23*f[761])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-f[247] - f[329] + (s23*f[657])/2 + (s23*f[739])/2, 0, 
   -f[248] - f[330] + (s23*f[658])/2 + (s23*f[740])/2, 
   -f[249] - f[331] + (s23*f[659])/2 + (s23*f[741])/2, 0, 
   -f[264] - (1153*f[269])/2394 + (3*f[329])/38 + 18*f[331] - 
    (9*s23*f[657])/50 - (8*s23*f[664])/25 - (s23*f[674])/2 - 
    (1243*s23*f[679])/700 - (27*s23*f[739])/1900 + (8*s23*f[742])/25 + 
    (1583*s23*f[761])/26600, 0, (9*f[249])/2 - (9*f[269])/7 + (9*f[331])/2 - 
    (9*s23*f[659])/4 - (9*s23*f[679])/14 - (9*s23*f[741])/4 - 
    (9*s23*f[761])/14, 0, f[416] - (s23*f[826])/2, 0, 0, 
   5*f[249] - (5*f[269])/21 + 5*f[331] - (5*s23*f[659])/2 - 
    (5*s23*f[679])/42 - (5*s23*f[741])/2 - (5*s23*f[761])/42, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (9*f[247])/16 + (25*f[264])/8 - (197975*f[269])/38304 + (15*f[329])/38 - 
    (225*f[331])/8 + f[346] + (s23*f[664])/2 - (9*s23*f[739])/38 - 
    (s23*f[742])/2 - (s23*f[756])/2 - (225*s23*f[761])/76, 
   (-4*f[248])/3 - (4*f[330])/3 + (2*s23*f[658])/3 + (2*s23*f[740])/3, 
   -21*f[249] - (6*f[269])/7 - 21*f[331] + (21*s23*f[659])/2 - 
    (3*s23*f[679])/7 + (21*s23*f[741])/2 - (3*s23*f[761])/7, 0, 
   (-9*f[247])/16 - (2*f[248])/3 - (57*f[264])/8 + (607*f[269])/672 + 
    f[330]/3 + (513*f[331])/8 + f[334] + f[385] - (9*s23*f[657])/25 + 
    (s23*f[658])/3 - (57*s23*f[664])/50 - (1802*s23*f[679])/525 + 
    (9*s23*f[739])/100 - (s23*f[740])/6 + (57*s23*f[742])/50 - 
    (s23*f[744])/2 + (3239*s23*f[761])/1400 - (s23*f[795])/2, 
   6*f[249] - (12*f[269])/7 + 6*f[331] - 3*s23*f[659] - (6*s23*f[679])/7 - 
    3*s23*f[741] - (6*s23*f[761])/7, 0, -3*f[249] - (2*f[269])/7 - 3*f[331] + 
    (3*s23*f[659])/2 - (s23*f[679])/7 + (3*s23*f[741])/2 - (s23*f[761])/7, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (4*f[248])/3 + (23*f[269])/21 + (4*f[330])/3 - 
    f[416] - (2*s23*f[658])/3 + (23*s23*f[679])/42 - (2*s23*f[740])/3 + 
    (23*s23*f[761])/42 + (s23*f[826])/2, -6*f[249] - (8*f[269])/7 - 
    6*f[331] + 3*s23*f[659] - (4*s23*f[679])/7 + 3*s23*f[741] - 
    (4*s23*f[761])/7, 0, -3*f[249] + (3*f[269])/7 - 3*f[331] + 
    (3*s23*f[659])/2 + (3*s23*f[679])/14 + (3*s23*f[741])/2 + 
    (3*s23*f[761])/14, 0, 0, 0, 0, 0, 0, 17*f[249] - (2*f[269])/21 + 
    17*f[331] - (17*s23*f[659])/2 - (s23*f[679])/21 - (17*s23*f[741])/2 - 
    (s23*f[761])/21, 0, 0, 0, 0, -f[264] - f[346] + (s23*f[674])/2 + 
    (s23*f[756])/2, (2*f[248])/3 + (2*f[330])/3 - (s23*f[658])/3 - 
    (s23*f[740])/3, (39*f[249])/2 - (3*f[269])/7 + (39*f[331])/2 - 
    (39*s23*f[659])/4 - (3*s23*f[679])/14 - (39*s23*f[741])/4 - 
    (3*s23*f[761])/14, 0, (9*f[247])/16 + (2*f[248])/3 + (57*f[264])/8 - 
    (85*f[269])/224 - f[330]/3 - (513*f[331])/8 - f[334] - f[385] + 
    (9*s23*f[657])/25 - (s23*f[658])/3 + (57*s23*f[664])/50 + 
    (1293*s23*f[679])/350 - (9*s23*f[739])/100 + (s23*f[740])/6 - 
    (57*s23*f[742])/50 + (s23*f[744])/2 - (1231*s23*f[761])/600 + 
    (s23*f[795])/2, -3*f[249] + (6*f[269])/7 - 3*f[331] + (3*s23*f[659])/2 + 
    (3*s23*f[679])/7 + (3*s23*f[741])/2 + (3*s23*f[761])/7, 0, 
   f[269] + (s23*f[679])/2 + (s23*f[761])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-9*f[247])/16 - (2*f[248])/3 - (57*f[264])/8 + (607*f[269])/672 + 
    f[330]/3 + (513*f[331])/8 + f[334] + f[385] - (9*s23*f[657])/25 + 
    (s23*f[658])/3 - (57*s23*f[664])/50 - (1802*s23*f[679])/525 + 
    (9*s23*f[739])/100 - (s23*f[740])/6 + (57*s23*f[742])/50 - 
    (s23*f[744])/2 + (3239*s23*f[761])/1400 - (s23*f[795])/2, 
   12*f[249] + 12*f[331] - 6*s23*f[659] - 6*s23*f[741], 0, 
   6*f[249] - (4*f[269])/7 + 6*f[331] - 3*s23*f[659] - (2*s23*f[679])/7 - 
    3*s23*f[741] - (2*s23*f[761])/7, 0, 0, 0, 0, 0, 
   -12*f[249] - (3*f[269])/7 - 12*f[331] + 6*s23*f[659] - (3*s23*f[679])/14 + 
    6*s23*f[741] - (3*s23*f[761])/14, 0, 0, 0, 0, 
   (9*f[247])/16 - f[248]/3 + (57*f[264])/8 - (319*f[269])/672 - 
    (4*f[330])/3 - (513*f[331])/8 - f[334] - f[385] + f[416] + 
    (9*s23*f[657])/25 + (s23*f[658])/6 + (57*s23*f[664])/50 + 
    (547*s23*f[679])/150 - (9*s23*f[739])/100 + (2*s23*f[740])/3 - 
    (57*s23*f[742])/50 + (s23*f[744])/2 - (2939*s23*f[761])/1400 + 
    (s23*f[795])/2 - (s23*f[826])/2, (2*f[269])/7 + (s23*f[679])/7 + 
    (s23*f[761])/7, 0, (-9*f[249])/2 + (4*f[269])/7 - (9*f[331])/2 + 
    (9*s23*f[659])/4 + (2*s23*f[679])/7 + (9*s23*f[741])/4 + 
    (2*s23*f[761])/7, 0, 0, 0, 0, 0, 0, 6*f[249] + 6*f[331] - 3*s23*f[659] - 
    3*s23*f[741], 0, 0, 0, 0, (19*f[249])/2 - (4*f[269])/21 + (19*f[331])/2 - 
    (19*s23*f[659])/4 - (2*s23*f[679])/21 - (19*s23*f[741])/4 - 
    (2*s23*f[761])/21, 0, 0, 0, 0, 0, 0, (-2*f[248])/3 - (2*f[330])/3 + 
    (s23*f[658])/3 + (s23*f[740])/3, -3*f[249] - 3*f[331] + 
    (3*s23*f[659])/2 + (3*s23*f[741])/2, 0, 0, 3*f[249] - (6*f[269])/7 + 
    3*f[331] - (3*s23*f[659])/2 - (3*s23*f[679])/7 - (3*s23*f[741])/2 - 
    (3*s23*f[761])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (4*f[248])/3 + (4*f[330])/3 - (2*s23*f[658])/3 - (2*s23*f[740])/3, 
   -6*f[249] - (4*f[269])/7 - 6*f[331] + 3*s23*f[659] - (2*s23*f[679])/7 + 
    3*s23*f[741] - (2*s23*f[761])/7, 0, -6*f[249] + (12*f[269])/7 - 
    6*f[331] + 3*s23*f[659] + (6*s23*f[679])/7 + 3*s23*f[741] + 
    (6*s23*f[761])/7, 0, 0, 0, 0, 0, 0, 6*f[249] + (8*f[269])/7 + 6*f[331] - 
    3*s23*f[659] + (4*s23*f[679])/7 - 3*s23*f[741] + (4*s23*f[761])/7, 0, 0, 
   0, 0, (-2*f[248])/3 - (2*f[330])/3 + (s23*f[658])/3 + (s23*f[740])/3, 
   9*f[249] - (2*f[269])/7 + 9*f[331] - (9*s23*f[659])/2 - (s23*f[679])/7 - 
    (9*s23*f[741])/2 - (s23*f[761])/7, 0, 3*f[249] - (6*f[269])/7 + 
    3*f[331] - (3*s23*f[659])/2 - (3*s23*f[679])/7 - (3*s23*f[741])/2 - 
    (3*s23*f[761])/7, 0, 0, 0, 0, 0, 0, -12*f[249] - 12*f[331] + 
    6*s23*f[659] + 6*s23*f[741], 0, 0, 0, 0, 12*f[249] - (2*f[269])/7 + 
    12*f[331] - 6*s23*f[659] - (s23*f[679])/7 - 6*s23*f[741] - 
    (s23*f[761])/7, 0, 0, 0, 0, 0, f[248]/3 + f[330]/3 - (s23*f[658])/6 - 
    (s23*f[740])/6, 3*f[249] + 3*f[331] - (3*s23*f[659])/2 - 
    (3*s23*f[741])/2, 0, (-3*f[249])/2 + (3*f[269])/7 - (3*f[331])/2 + 
    (3*s23*f[659])/4 + (3*s23*f[679])/14 + (3*s23*f[741])/4 + 
    (3*s23*f[761])/14, 0, 0, 0, 0, 0, 0, 3*f[249] + (2*f[269])/7 + 3*f[331] - 
    (3*s23*f[659])/2 + (s23*f[679])/7 - (3*s23*f[741])/2 + (s23*f[761])/7, 0, 
   0, 0, 0, (3*f[249])/2 + f[269]/7 + (3*f[331])/2 - (3*s23*f[659])/4 + 
    (s23*f[679])/14 - (3*s23*f[741])/4 + (s23*f[761])/14, 0, 0, 0, 0, 0, 
   5*f[249] + 5*f[331] - (5*s23*f[659])/2 - (5*s23*f[741])/2, 0, 0, 0, 0, 0, 
   0, -1/16*f[247] - f[248]/18 - (19*f[264])/24 + (3679*f[269])/6048 + 
    f[330]/18 + (57*f[331])/8 + f[334]/9 + f[385]/9 - f[416]/6 - 
    (s23*f[657])/25 + (s23*f[658])/36 - (19*s23*f[664])/150 - 
    (86*s23*f[679])/675 + (s23*f[739])/100 - (s23*f[740])/36 + 
    (19*s23*f[742])/150 - (s23*f[744])/18 + (6439*s23*f[761])/12600 - 
    (s23*f[795])/18 + (s23*f[826])/12, (-11*f[249])/2 - (11*f[331])/2 + 
    (11*s23*f[659])/4 + (11*s23*f[741])/4, 0, (-7*f[249])/4 + (2*f[269])/21 - 
    (7*f[331])/4 + (7*s23*f[659])/8 + (s23*f[679])/21 + (7*s23*f[741])/8 + 
    (s23*f[761])/21, 0, 0, 0, 0, 0, 0, -3*f[249] - 3*f[331] + 
    (3*s23*f[659])/2 + (3*s23*f[741])/2, 0, 0, 0, 0, 
   (-15*f[249])/4 - (15*f[331])/4 + (15*s23*f[659])/8 + (15*s23*f[741])/8, 0, 
   0, 0, 0, 0, (-9*f[249])/2 - (9*f[331])/2 + (9*s23*f[659])/4 + 
    (9*s23*f[741])/4, 0, 0, 0, 0, 0, 0, 0, (23*f[269])/21 - f[416] + 
    (23*s23*f[679])/42 + (23*s23*f[761])/42 + (s23*f[826])/2, 0, 0, 
   3*f[249] - (5*f[269])/7 + 3*f[331] - (3*s23*f[659])/2 - 
    (5*s23*f[679])/14 - (3*s23*f[741])/2 - (5*s23*f[761])/14, 0, 0, 0, 0, 0, 
   0, 3*f[249] - (6*f[269])/7 + 3*f[331] - (3*s23*f[659])/2 - 
    (3*s23*f[679])/7 - (3*s23*f[741])/2 - (3*s23*f[761])/7, 0, 0, 0, 0, 
   f[269]/7 + (s23*f[679])/14 + (s23*f[761])/14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*f[248])/3 - (2*f[330])/3 + (s23*f[658])/3 + 
    (s23*f[740])/3, 6*f[249] + 6*f[331] - 3*s23*f[659] - 3*s23*f[741], 0, 
   3*f[249] - (6*f[269])/7 + 3*f[331] - (3*s23*f[659])/2 - (3*s23*f[679])/7 - 
    (3*s23*f[741])/2 - (3*s23*f[761])/7, 0, 0, 0, 0, 0, 0, 
   6*f[249] - (4*f[269])/7 + 6*f[331] - 3*s23*f[659] - (2*s23*f[679])/7 - 
    3*s23*f[741] - (2*s23*f[761])/7, 0, 0, 0, 0, 9*f[249] - (2*f[269])/7 + 
    9*f[331] - (9*s23*f[659])/2 - (s23*f[679])/7 - (9*s23*f[741])/2 - 
    (s23*f[761])/7, 0, 0, 0, 0, 0, -6*f[249] - 6*f[331] + 3*s23*f[659] + 
    3*s23*f[741], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (4*f[248])/3 + (4*f[330])/3 - (2*s23*f[658])/3 - 
    (2*s23*f[740])/3, 24*f[249] + 24*f[331] - 12*s23*f[659] - 12*s23*f[741], 
   0, -6*f[249] + (12*f[269])/7 - 6*f[331] + 3*s23*f[659] + 
    (6*s23*f[679])/7 + 3*s23*f[741] + (6*s23*f[761])/7, 0, 0, 0, 0, 0, 0, 
   24*f[249] + (8*f[269])/7 + 24*f[331] - 12*s23*f[659] + (4*s23*f[679])/7 - 
    12*s23*f[741] + (4*s23*f[761])/7, 0, 0, 0, 0, 
   -18*f[249] + (4*f[269])/7 - 18*f[331] + 9*s23*f[659] + (2*s23*f[679])/7 + 
    9*s23*f[741] + (2*s23*f[761])/7, 0, 0, 0, 0, 0, 
   12*f[249] + 12*f[331] - 6*s23*f[659] - 6*s23*f[741], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 578*f[249] - (80*f[269])/7 + 578*f[331] - 
    289*s23*f[659] - (40*s23*f[679])/7 - 289*s23*f[741] - (40*s23*f[761])/7, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12*f[249] + (4*f[269])/7 - 12*f[331] + 
    6*s23*f[659] + (2*s23*f[679])/7 + 6*s23*f[741] + (2*s23*f[761])/7, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   12*f[249] + 12*f[331] - 6*s23*f[659] - 6*s23*f[741], 0, 0, 0, 0, 0, 0, 
   12*f[249] + 12*f[331] - 6*s23*f[659] - 6*s23*f[741], 0, 0, 0, 0, 0, 0, 
   18*f[249] + 18*f[331] - 9*s23*f[659] - 9*s23*f[741], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -12*f[249] + (8*f[269])/7 - 12*f[331] + 6*s23*f[659] + (4*s23*f[679])/7 + 
    6*s23*f[741] + (4*s23*f[761])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36*f[249] + 36*f[331] - 
    18*s23*f[659] - 18*s23*f[741], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   18*f[249] - (12*f[269])/7 + 18*f[331] - 9*s23*f[659] - (6*s23*f[679])/7 - 
    9*s23*f[741] - (6*s23*f[761])/7, 0, 0, 0, 0, 0, 
   6*f[249] + 6*f[331] - 3*s23*f[659] - 3*s23*f[741], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-8*f[269])/7 - (4*s23*f[679])/7 - 
    (4*s23*f[761])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {(s34*f[493])/2 - (s23*f[575])/2 - 
    (s23*f[739])/2 + (s23*f[903])/2, 0, (s34*f[494])/2 - (s23*f[576])/2 - 
    (s23*f[740])/2 + (s23*f[904])/2, -1/21*(s34*f[515]) - (s34*f[518])/12 + 
    (s23*f[597])/21 + (s23*f[600])/12 - (s23*f[741])/2 + (s23*f[905])/2, 0, 
   (s34*f[496])/2 - (s23*f[578])/2 - (s23*f[742])/2 + (s23*f[906])/2, 0, 
   (-3*s34*f[515])/7 + (3*s34*f[518])/8 + (3*s23*f[597])/7 - 
    (3*s23*f[600])/8 + (9*s23*f[741])/4 + (9*s23*f[761])/14 - 
    (9*s23*f[905])/4 - (9*s23*f[925])/14, 0, (s34*f[498])/2 - 
    (s23*f[580])/2 - (s23*f[744])/2 + (s23*f[908])/2, 0, 0, 
   (5*s34*f[515])/42 + (5*s34*f[518])/12 - (5*s23*f[597])/42 - 
    (5*s23*f[600])/12 + (5*s23*f[741])/2 + (5*s23*f[761])/42 - 
    (5*s23*f[905])/2 - (5*s23*f[925])/42, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (-15*s23*f[493])/148 - (s23*f[496])/2 + 
    (s34*f[500])/2 - (49253*s23*f[515])/18648 + (3*s23*f[575])/148 + 
    (s23*f[578])/2 - (18743*s23*f[597])/18648 + (1611*s23*f[657])/3700 + 
    (1357*s23*f[664])/1850 + (191*s23*f[674])/74 + 
    (205897*s23*f[679])/51800 + (12579*s23*f[739])/70300 - 
    (1053*s23*f[741])/74 - (216*s23*f[742])/925 + (s23*f[756])/2 - 
    (708817*s23*f[761])/1265400 - s23*f[903] + (s23*f[910])/2 - 
    (3013*s23*f[925])/378, (2*s34*f[494])/3 - (2*s23*f[576])/3 - 
    (2*s23*f[740])/3 + (2*s23*f[904])/3, (-10*s34*f[515])/7 - 
    (7*s34*f[518])/4 + (10*s23*f[597])/7 + (7*s23*f[600])/4 - 
    (21*s23*f[741])/2 + (3*s23*f[761])/7 + (21*s23*f[905])/2 - 
    (3*s23*f[925])/7, 0, ((27*s23)/760 + (27*s34)/1406)*f[493] + 
    (s34*f[494])/3 + (153*s23*f[496])/380 + ((27*s23)/95 - (9*s34)/76)*
     f[500] + ((577*s23)/10640 + (4345*s34)/19684)*f[515] - 
    (459*s23*f[575])/5624 - (s23*f[576])/3 - (153*s23*f[578])/380 - 
    (584221*s23*f[597])/393680 + ((-800721*s23)/351500 - (837*s34)/140600)*
     f[657] + ((-575601*s23)/87875 - (3069*s34)/70300)*f[664] + 
    ((-18657*s23)/7030 + (279*s34)/2812)*f[674] + 
    ((-338845201*s23)/14763000 - (630199*s34)/1968400)*f[679] + 
    ((-133101*s23)/1669625 + (9207*s34)/2671400)*f[739] - (17*s23*f[740])/6 + 
    ((3078*s23)/185 - (2511*s34)/2812)*f[741] + 
    ((1056297*s23)/175750 + (3069*s34)/70300)*f[742] - 5*s23*f[744] - 
    (27*s23*f[756])/50 + ((590666627*s23)/70124250 + (1580597*s34)/37399600)*
     f[761] - 5*s23*f[795] + (279*s23*f[903])/950 + (s23*f[904])/3 - 
    (9*s23*f[910])/100 + (99559*s23*f[925])/39900, 
   (-4*s34*f[515])/7 + (s34*f[518])/2 + (4*s23*f[597])/7 - (s23*f[600])/2 + 
    3*s23*f[741] + (6*s23*f[761])/7 - 3*s23*f[905] - (6*s23*f[925])/7, 0, 
   (-2*s34*f[515])/7 - (s34*f[518])/4 + (2*s23*f[597])/7 + (s23*f[600])/4 - 
    (3*s23*f[741])/2 + (s23*f[761])/7 + (3*s23*f[905])/2 - (s23*f[925])/7, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-135*s23*f[493])/5624 - (2*s34*f[494])/3 - 
    (9*s23*f[496])/76 - (s23*f[498])/2 + (82825*s23*f[515])/236208 + 
    (-1/2*s23 + s34/2)*f[549] + (135*s23*f[575])/5624 + (2*s23*f[576])/3 + 
    (9*s23*f[578])/76 + (s23*f[580])/2 - (82825*s23*f[597])/236208 + 
    (10179*s23*f[657])/70300 + (9873*s23*f[664])/35150 + (27*s23*f[674])/38 + 
    (226919*s23*f[679])/140600 - (29619*s23*f[739])/1335700 + 
    (2*s23*f[740])/3 - (81*s23*f[741])/19 - (9873*s23*f[742])/35150 + 
    (1736551*s23*f[761])/18699800 - (s23*f[795])/2 - (2*s23*f[904])/3 + 
    (s23*f[959])/2, (-6*s34*f[515])/7 - (s34*f[518])/2 + (6*s23*f[597])/7 + 
    (s23*f[600])/2 - 3*s23*f[741] + (4*s23*f[761])/7 + 3*s23*f[905] - 
    (4*s23*f[925])/7, 0, (s34*f[515])/14 - (s34*f[518])/4 - (s23*f[597])/14 + 
    (s23*f[600])/4 - (3*s23*f[741])/2 - (3*s23*f[761])/14 + 
    (3*s23*f[905])/2 + (3*s23*f[925])/14, 0, 0, 0, 0, 0, 0, 
   (16*s34*f[515])/21 + (17*s34*f[518])/12 - (16*s23*f[597])/21 - 
    (17*s23*f[600])/12 + (17*s23*f[741])/2 + (s23*f[761])/21 - 
    (17*s23*f[905])/2 - (s23*f[925])/21, 0, 0, 0, 0, 
   ((15*s23)/148 - (9*s34)/74)*f[493] + (s23/2 - s34/2)*f[496] - 
    (s34*f[500])/2 + ((49253*s23)/18648 - (1695*s34)/1036)*f[515] + 
    (15*s23*f[575])/148 + (49253*s23*f[597])/18648 + 
    ((-18*s23)/37 - (27*s34)/3700)*f[657] + ((-32*s23)/37 - (99*s34)/1850)*
     f[664] + ((-100*s23)/37 + (9*s34)/74)*f[674] + 
    ((-1243*s23)/259 - (20329*s34)/51800)*f[679] + 
    ((48*s23)/703 + (297*s34)/70300)*f[739] + ((567*s23)/37 - (81*s34)/74)*
     f[741] + ((32*s23)/37 + (99*s34)/1850)*f[742] - (s23*f[756])/2 + 
    ((18992*s23)/6327 + (50987*s34)/984200)*f[761] + (29*s23*f[903])/38 - 
    (s23*f[906])/2 - (s23*f[910])/2 + (77801*s23*f[925])/14364, 
   -1/3*(s34*f[494]) + (s23*f[576])/3 + (s23*f[740])/3 - (s23*f[904])/3, 
   (5*s34*f[515])/7 + (13*s34*f[518])/8 - (5*s23*f[597])/7 - 
    (13*s23*f[600])/8 + (39*s23*f[741])/4 + (3*s23*f[761])/14 - 
    (39*s23*f[905])/4 - (3*s23*f[925])/14, 0, 
   ((-27*s23)/760 - (27*s34)/1406)*f[493] - (s34*f[494])/3 - 
    (153*s23*f[496])/380 + ((-27*s23)/95 + (9*s34)/76)*f[500] + 
    ((-577*s23)/10640 + (2431*s34)/59052)*f[515] + (459*s23*f[575])/5624 + 
    (s23*f[576])/3 + (153*s23*f[578])/380 + (1443343*s23*f[597])/1181040 + 
    ((800721*s23)/351500 + (837*s34)/140600)*f[657] + 
    ((575601*s23)/87875 + (3069*s34)/70300)*f[664] + 
    ((18657*s23)/7030 - (279*s34)/2812)*f[674] + 
    ((338845201*s23)/14763000 + (630199*s34)/1968400)*f[679] + 
    ((133101*s23)/1669625 - (9207*s34)/2671400)*f[739] + (17*s23*f[740])/6 + 
    ((-3078*s23)/185 + (2511*s34)/2812)*f[741] + 
    ((-1056297*s23)/175750 - (3069*s34)/70300)*f[742] + 5*s23*f[744] + 
    (27*s23*f[756])/50 + ((-101505417*s23)/11687375 - (1580597*s34)/37399600)*
     f[761] + 5*s23*f[795] - (279*s23*f[903])/950 - (s23*f[904])/3 + 
    (9*s23*f[910])/100 - (29703*s23*f[925])/13300, 
   (2*s34*f[515])/7 - (s34*f[518])/4 - (2*s23*f[597])/7 + (s23*f[600])/4 - 
    (3*s23*f[741])/2 - (3*s23*f[761])/7 + (3*s23*f[905])/2 + 
    (3*s23*f[925])/7, 0, (s34*f[515])/2 - (s23*f[597])/2 - (s23*f[761])/2 + 
    (s23*f[925])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((27*s23)/760 + (27*s34)/1406)*f[493] + (s34*f[494])/3 + 
    (153*s23*f[496])/380 + ((27*s23)/95 - (9*s34)/76)*f[500] + 
    ((577*s23)/10640 + (4345*s34)/19684)*f[515] - (459*s23*f[575])/5624 - 
    (s23*f[576])/3 - (153*s23*f[578])/380 - (584221*s23*f[597])/393680 + 
    ((-800721*s23)/351500 - (837*s34)/140600)*f[657] + 
    ((-575601*s23)/87875 - (3069*s34)/70300)*f[664] + 
    ((-18657*s23)/7030 + (279*s34)/2812)*f[674] + 
    ((-338845201*s23)/14763000 - (630199*s34)/1968400)*f[679] + 
    ((-133101*s23)/1669625 + (9207*s34)/2671400)*f[739] - (17*s23*f[740])/6 + 
    ((3078*s23)/185 - (2511*s34)/2812)*f[741] + 
    ((1056297*s23)/175750 + (3069*s34)/70300)*f[742] - 5*s23*f[744] - 
    (27*s23*f[756])/50 + ((590666627*s23)/70124250 + (1580597*s34)/37399600)*
     f[761] - 5*s23*f[795] + (279*s23*f[903])/950 + (s23*f[904])/3 - 
    (9*s23*f[910])/100 + (99559*s23*f[925])/39900, 
   (4*s34*f[515])/7 + s34*f[518] - (4*s23*f[597])/7 - s23*f[600] + 
    6*s23*f[741] - 6*s23*f[905], 0, (s34*f[518])/2 - (s23*f[600])/2 + 
    3*s23*f[741] + (2*s23*f[761])/7 - 3*s23*f[905] - (2*s23*f[925])/7, 0, 0, 
   0, 0, 0, (-11*s34*f[515])/14 - s34*f[518] + (11*s23*f[597])/14 + 
    s23*f[600] - 6*s23*f[741] + (3*s23*f[761])/14 + 6*s23*f[905] - 
    (3*s23*f[925])/14, 0, 0, 0, 0, ((351*s23)/28120 - (27*s34)/1406)*f[493] + 
    (s34*f[494])/6 - (63*s23*f[496])/380 + (s23 - s34/2)*f[498] + 
    ((-27*s23)/95 + (9*s34)/76)*f[500] + ((-6709*s23)/8880 + (9185*s34)/8436)*
     f[515] + (s23 - s34)*f[549] + (189*s23*f[575])/5624 - (s23*f[576])/6 + 
    (63*s23*f[578])/380 - (s23*f[580])/2 + (49253*s23*f[597])/56240 + 
    ((698931*s23)/351500 + (837*s34)/140600)*f[657] + 
    ((526236*s23)/87875 + (3069*s34)/70300)*f[664] + 
    ((8667*s23)/7030 - (279*s34)/2812)*f[674] + 
    ((291192211*s23)/14763000 + (630199*s34)/1968400)*f[679] + 
    ((414297*s23)/3339250 - (9207*s34)/2671400)*f[739] + (7*s23*f[740])/3 + 
    ((-28512*s23)/3515 + (2511*s34)/2812)*f[741] + 
    ((-957567*s23)/175750 - (3069*s34)/70300)*f[742] + (11*s23*f[744])/2 + 
    (27*s23*f[756])/50 + ((-1391040269*s23)/140248500 - 
      (1580597*s34)/37399600)*f[761] + 6*s23*f[795] - (279*s23*f[903])/950 + 
    (s23*f[904])/6 - (s23*f[908])/2 + (9*s23*f[910])/100 - 
    (47309*s23*f[925])/39900 - s23*f[959], (s34*f[515])/7 - (s23*f[597])/7 - 
    (s23*f[761])/7 + (s23*f[925])/7, 0, (s34*f[515])/14 - (3*s34*f[518])/8 - 
    (s23*f[597])/14 + (3*s23*f[600])/8 - (9*s23*f[741])/4 - 
    (2*s23*f[761])/7 + (9*s23*f[905])/4 + (2*s23*f[925])/7, 0, 0, 0, 0, 0, 0, 
   (2*s34*f[515])/7 + (s34*f[518])/2 - (2*s23*f[597])/7 - (s23*f[600])/2 + 
    3*s23*f[741] - 3*s23*f[905], 0, 0, 0, 0, (5*s34*f[515])/14 + 
    (19*s34*f[518])/24 - (5*s23*f[597])/14 - (19*s23*f[600])/24 + 
    (19*s23*f[741])/4 + (2*s23*f[761])/21 - (19*s23*f[905])/4 - 
    (2*s23*f[925])/21, 0, 0, 0, 0, 0, 0, (s34*f[494])/3 - (s23*f[576])/3 - 
    (s23*f[740])/3 + (s23*f[904])/3, -1/7*(s34*f[515]) - (s34*f[518])/4 + 
    (s23*f[597])/7 + (s23*f[600])/4 - (3*s23*f[741])/2 + (3*s23*f[905])/2, 0, 
   0, (-2*s34*f[515])/7 + (s34*f[518])/4 + (2*s23*f[597])/7 - 
    (s23*f[600])/4 + (3*s23*f[741])/2 + (3*s23*f[761])/7 - (3*s23*f[905])/2 - 
    (3*s23*f[925])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-2*s34*f[494])/3 + (2*s23*f[576])/3 + (2*s23*f[740])/3 - 
    (2*s23*f[904])/3, (-4*s34*f[515])/7 - (s34*f[518])/2 + (4*s23*f[597])/7 + 
    (s23*f[600])/2 - 3*s23*f[741] + (2*s23*f[761])/7 + 3*s23*f[905] - 
    (2*s23*f[925])/7, 0, (4*s34*f[515])/7 - (s34*f[518])/2 - 
    (4*s23*f[597])/7 + (s23*f[600])/2 - 3*s23*f[741] - (6*s23*f[761])/7 + 
    3*s23*f[905] + (6*s23*f[925])/7, 0, 0, 0, 0, 0, 0, 
   (6*s34*f[515])/7 + (s34*f[518])/2 - (6*s23*f[597])/7 - (s23*f[600])/2 + 
    3*s23*f[741] - (4*s23*f[761])/7 - 3*s23*f[905] + (4*s23*f[925])/7, 0, 0, 
   0, 0, (s34*f[494])/3 - (s23*f[576])/3 - (s23*f[740])/3 + (s23*f[904])/3, 
   (2*s34*f[515])/7 + (3*s34*f[518])/4 - (2*s23*f[597])/7 - 
    (3*s23*f[600])/4 + (9*s23*f[741])/2 + (s23*f[761])/7 - (9*s23*f[905])/2 - 
    (s23*f[925])/7, 0, (-2*s34*f[515])/7 + (s34*f[518])/4 + 
    (2*s23*f[597])/7 - (s23*f[600])/4 + (3*s23*f[741])/2 + (3*s23*f[761])/7 - 
    (3*s23*f[905])/2 - (3*s23*f[925])/7, 0, 0, 0, 0, 0, 0, 
   (-4*s34*f[515])/7 - s34*f[518] + (4*s23*f[597])/7 + s23*f[600] - 
    6*s23*f[741] + 6*s23*f[905], 0, 0, 0, 0, (3*s34*f[515])/7 + s34*f[518] - 
    (3*s23*f[597])/7 - s23*f[600] + 6*s23*f[741] + (s23*f[761])/7 - 
    6*s23*f[905] - (s23*f[925])/7, 0, 0, 0, 0, 0, 
   -1/6*(s34*f[494]) + (s23*f[576])/6 + (s23*f[740])/6 - (s23*f[904])/6, 
   (s34*f[515])/7 + (s34*f[518])/4 - (s23*f[597])/7 - (s23*f[600])/4 + 
    (3*s23*f[741])/2 - (3*s23*f[905])/2, 0, (s34*f[515])/7 - (s34*f[518])/8 - 
    (s23*f[597])/7 + (s23*f[600])/8 - (3*s23*f[741])/4 - (3*s23*f[761])/14 + 
    (3*s23*f[905])/4 + (3*s23*f[925])/14, 0, 0, 0, 0, 0, 0, 
   (2*s34*f[515])/7 + (s34*f[518])/4 - (2*s23*f[597])/7 - (s23*f[600])/4 + 
    (3*s23*f[741])/2 - (s23*f[761])/7 - (3*s23*f[905])/2 + (s23*f[925])/7, 0, 
   0, 0, 0, (s34*f[515])/7 + (s34*f[518])/8 - (s23*f[597])/7 - 
    (s23*f[600])/8 + (3*s23*f[741])/4 - (s23*f[761])/14 - (3*s23*f[905])/4 + 
    (s23*f[925])/14, 0, 0, 0, 0, 0, (5*s34*f[515])/21 + (5*s34*f[518])/12 - 
    (5*s23*f[597])/21 - (5*s23*f[600])/12 + (5*s23*f[741])/2 - 
    (5*s23*f[905])/2, 0, 0, 0, 0, 0, 0, 
   ((-3*s23)/56240 + (3*s34)/1406)*f[493] + (s34*f[494])/36 + 
    (s23*f[496])/40 - (s23*f[498])/12 + ((3*s23)/95 - s34/76)*f[500] + 
    ((456823*s23)/7086240 + (2764*s34)/14763)*f[515] + 
    (-1/12*s23 + s34/12)*f[549] - (3*s23*f[575])/592 - (s23*f[576])/36 - 
    (s23*f[578])/40 + (s23*f[580])/12 - (15997*s23*f[597])/41440 + 
    ((-160973*s23)/703000 - (93*s34)/140600)*f[657] + 
    ((-718103*s23)/1054500 - (341*s34)/70300)*f[664] + 
    ((-2481*s23)/14060 + (31*s34)/2812)*f[674] + 
    ((-606210917*s23)/265734000 - (630199*s34)/17715600)*f[679] + 
    ((-167677*s23)/13357000 + (1023*s34)/2671400)*f[739] - 
    (11*s23*f[740])/36 + ((8001*s23)/7030 - (279*s34)/2812)*f[741] + 
    ((654833*s23)/1054500 + (341*s34)/70300)*f[742] - (5*s23*f[744])/9 - 
    (3*s23*f[756])/50 + ((3982022311*s23)/5048946000 + 
      (1580597*s34)/336596400)*f[761] - (23*s23*f[795])/36 + 
    (31*s23*f[903])/950 + (s23*f[904])/36 - (s23*f[910])/100 + 
    (39496*s23*f[925])/89775 + (s23*f[959])/12, (-11*s34*f[515])/42 - 
    (11*s34*f[518])/24 + (11*s23*f[597])/42 + (11*s23*f[600])/24 - 
    (11*s23*f[741])/4 + (11*s23*f[905])/4, 0, -1/28*(s34*f[515]) - 
    (7*s34*f[518])/48 + (s23*f[597])/28 + (7*s23*f[600])/48 - 
    (7*s23*f[741])/8 - (s23*f[761])/21 + (7*s23*f[905])/8 + (s23*f[925])/21, 
   0, 0, 0, 0, 0, 0, -1/7*(s34*f[515]) - (s34*f[518])/4 + (s23*f[597])/7 + 
    (s23*f[600])/4 - (3*s23*f[741])/2 + (3*s23*f[905])/2, 0, 0, 0, 0, 
   (-5*s34*f[515])/28 - (5*s34*f[518])/16 + (5*s23*f[597])/28 + 
    (5*s23*f[600])/16 - (15*s23*f[741])/8 + (15*s23*f[905])/8, 0, 0, 0, 0, 0, 
   (-3*s34*f[515])/14 - (3*s34*f[518])/8 + (3*s23*f[597])/14 + 
    (3*s23*f[600])/8 - (9*s23*f[741])/4 + (9*s23*f[905])/4, 0, 0, 0, 0, 0, 0, 
   0, (-135*s23*f[493])/5624 - (9*s23*f[496])/76 - (s23*f[498])/2 + 
    (82825*s23*f[515])/236208 + (-1/2*s23 + s34/2)*f[549] + 
    (135*s23*f[575])/5624 + (9*s23*f[578])/76 + (s23*f[580])/2 - 
    (82825*s23*f[597])/236208 + (10179*s23*f[657])/70300 + 
    (9873*s23*f[664])/35150 + (27*s23*f[674])/38 + 
    (226919*s23*f[679])/140600 - (29619*s23*f[739])/1335700 - 
    (81*s23*f[741])/19 - (9873*s23*f[742])/35150 + 
    (1736551*s23*f[761])/18699800 - (s23*f[795])/2 + (s23*f[959])/2, 0, 0, 
   (-3*s34*f[515])/14 + (s34*f[518])/4 + (3*s23*f[597])/14 - (s23*f[600])/4 + 
    (3*s23*f[741])/2 + (5*s23*f[761])/14 - (3*s23*f[905])/2 - 
    (5*s23*f[925])/14, 0, 0, 0, 0, 0, 0, (-2*s34*f[515])/7 + (s34*f[518])/4 + 
    (2*s23*f[597])/7 - (s23*f[600])/4 + (3*s23*f[741])/2 + (3*s23*f[761])/7 - 
    (3*s23*f[905])/2 - (3*s23*f[925])/7, 0, 0, 0, 0, 
   (s34*f[515])/14 - (s23*f[597])/14 - (s23*f[761])/14 + (s23*f[925])/14, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (s34*f[494])/3 - (s23*f[576])/3 - (s23*f[740])/3 + (s23*f[904])/3, 
   (2*s34*f[515])/7 + (s34*f[518])/2 - (2*s23*f[597])/7 - (s23*f[600])/2 + 
    3*s23*f[741] - 3*s23*f[905], 0, (-2*s34*f[515])/7 + (s34*f[518])/4 + 
    (2*s23*f[597])/7 - (s23*f[600])/4 + (3*s23*f[741])/2 + (3*s23*f[761])/7 - 
    (3*s23*f[905])/2 - (3*s23*f[925])/7, 0, 0, 0, 0, 0, 0, 
   (s34*f[518])/2 - (s23*f[600])/2 + 3*s23*f[741] + (2*s23*f[761])/7 - 
    3*s23*f[905] - (2*s23*f[925])/7, 0, 0, 0, 0, 
   (2*s34*f[515])/7 + (3*s34*f[518])/4 - (2*s23*f[597])/7 - 
    (3*s23*f[600])/4 + (9*s23*f[741])/2 + (s23*f[761])/7 - (9*s23*f[905])/2 - 
    (s23*f[925])/7, 0, 0, 0, 0, 0, (-2*s34*f[515])/7 - (s34*f[518])/2 + 
    (2*s23*f[597])/7 + (s23*f[600])/2 - 3*s23*f[741] + 3*s23*f[905], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-2*s34*f[494])/3 + (2*s23*f[576])/3 + (2*s23*f[740])/3 - 
    (2*s23*f[904])/3, (8*s34*f[515])/7 + 2*s34*f[518] - (8*s23*f[597])/7 - 
    2*s23*f[600] + 12*s23*f[741] - 12*s23*f[905], 0, 
   (4*s34*f[515])/7 - (s34*f[518])/2 - (4*s23*f[597])/7 + (s23*f[600])/2 - 
    3*s23*f[741] - (6*s23*f[761])/7 + 3*s23*f[905] + (6*s23*f[925])/7, 0, 0, 
   0, 0, 0, 0, (12*s34*f[515])/7 + 2*s34*f[518] - (12*s23*f[597])/7 - 
    2*s23*f[600] + 12*s23*f[741] - (4*s23*f[761])/7 - 12*s23*f[905] + 
    (4*s23*f[925])/7, 0, 0, 0, 0, (-4*s34*f[515])/7 - (3*s34*f[518])/2 + 
    (4*s23*f[597])/7 + (3*s23*f[600])/2 - 9*s23*f[741] - (2*s23*f[761])/7 + 
    9*s23*f[905] + (2*s23*f[925])/7, 0, 0, 0, 0, 0, 
   (4*s34*f[515])/7 + s34*f[518] - (4*s23*f[597])/7 - s23*f[600] + 
    6*s23*f[741] - 6*s23*f[905], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (458*s34*f[515])/21 + (289*s34*f[518])/6 - (458*s23*f[597])/21 - 
    (289*s23*f[600])/6 + 289*s23*f[741] + (40*s23*f[761])/7 - 
    289*s23*f[905] - (40*s23*f[925])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-2*s34*f[515])/7 - s34*f[518] + (2*s23*f[597])/7 + s23*f[600] - 
    6*s23*f[741] - (2*s23*f[761])/7 + 6*s23*f[905] + (2*s23*f[925])/7, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (4*s34*f[515])/7 + s34*f[518] - (4*s23*f[597])/7 - s23*f[600] + 
    6*s23*f[741] - 6*s23*f[905], 0, 0, 0, 0, 0, 0, 
   (4*s34*f[515])/7 + s34*f[518] - (4*s23*f[597])/7 - s23*f[600] + 
    6*s23*f[741] - 6*s23*f[905], 0, 0, 0, 0, 0, 0, 
   (6*s34*f[515])/7 + (3*s34*f[518])/2 - (6*s23*f[597])/7 - 
    (3*s23*f[600])/2 + 9*s23*f[741] - 9*s23*f[905], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -(s34*f[518]) + s23*f[600] - 6*s23*f[741] - (4*s23*f[761])/7 + 
    6*s23*f[905] + (4*s23*f[925])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (12*s34*f[515])/7 + 3*s34*f[518] - 
    (12*s23*f[597])/7 - 3*s23*f[600] + 18*s23*f[741] - 18*s23*f[905], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*s34*f[518])/2 - (3*s23*f[600])/2 + 
    9*s23*f[741] + (6*s23*f[761])/7 - 9*s23*f[905] - (6*s23*f[925])/7, 0, 0, 
   0, 0, 0, (2*s34*f[515])/7 + (s34*f[518])/2 - (2*s23*f[597])/7 - 
    (s23*f[600])/2 + 3*s23*f[741] - 3*s23*f[905], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*s34*f[515])/7 + (4*s23*f[597])/7 + 
    (4*s23*f[761])/7 - (4*s23*f[925])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[1]/5184 + y[3]/(5184*y[2]) + y[5]/(5184*y[4]) + 
    y[7]/(5184*y[2]*y[6]) + y[8]/(5184*y[6]) + y[9]/(5184*y[4]*y[6]), 
  f[2] -> y[10]/32 + y[11]/(32*y[2]) + y[12]/(32*y[4]) + y[13]/(32*y[2]^2) + 
    y[14]/(32*y[4]^2) + y[15]/(32*y[4]^3) + y[16]/(32*y[6]) + 
    y[17]/(32*y[2]*y[6]) + y[18]/(32*y[2]^2*y[6]) + y[19]/(32*y[4]*y[6]) + 
    y[20]/(32*y[4]^2*y[6]) + y[21]/(32*y[4]^3*y[6]), 
  f[3] -> y[22]/144 + y[23]/(144*y[4]) + y[24]/(144*y[4]^2) + 
    y[25]/(144*y[4]^3) + y[26]/(144*y[4]^4) + y[27]/(144*y[6]) + 
    y[28]/(144*y[4]*y[6]) + y[29]/(144*y[4]^2*y[6]) + 
    y[30]/(144*y[4]^3*y[6]) + y[31]/(144*y[4]^4*y[6]), 
  f[8] -> y[32]/144 + y[33]/(144*y[2]) + y[34]/(144*y[4]) + 
    y[35]/(144*y[2]^2) + y[36]/(144*y[6]) + y[37]/(144*y[2]*y[6]) + 
    y[38]/(144*y[2]^2*y[6]) + y[39]/(144*y[4]*y[6]), 
  f[18] -> y[40]/288 + y[41]/(288*y[2]) + y[42]/(288*y[4]) + 
    y[43]/(288*y[4]^2) + y[44]/(288*y[2]*y[6]) + y[45]/(288*y[6]) + 
    y[46]/(288*y[4]*y[6]) + y[47]/(288*y[4]^2*y[6]), 
  f[23] -> (-7*y[48])/96 - (7*y[49])/(96*y[6]), 
  f[83] -> y[50]/2592 + y[51]/(2592*y[2]) + y[52]/(2592*y[2]*y[6]) + 
    y[53]/(2592*y[6]) + y[55]/(2592*y[6]*y[54]), 
  f[84] -> (y[56]*y[57]^2)/(32*y[54]) + y[58]/32 + y[59]/(32*y[4]) + 
    y[60]/(32*y[2]) + y[61]/(32*y[2]^2) + y[62]/(32*y[6]*y[54]) + 
    y[63]/(32*y[6]) + y[64]/(32*y[2]*y[6]) + y[65]/(32*y[2]^2*y[6]) + 
    y[66]/(32*y[6]*y[54]^2) + y[67]/(32*y[4]*y[6]), 
  f[85] -> y[68]/144 + y[69]/(144*y[4]) + y[70]/(144*y[4]^2) + 
    y[71]/(144*y[6]) + y[72]/(144*y[4]*y[6]) + y[73]/(144*y[4]^2*y[6]), 
  f[88] -> (y[56]*y[57]^2)/(4*y[4]) + y[57]^4/(4*y[4]*y[74]) + y[75]/288 + 
    y[76]/(288*y[74]) + y[77]/(288*y[2]) + y[78]/(288*y[2]^2) + 
    (y[57]^4*y[79])/(4*y[4]*y[6]*y[74]) + y[80]/(288*y[6]) + 
    y[81]/(288*y[2]*y[6]) + y[82]/(288*y[2]^2*y[6]) + 
    y[83]/(288*y[6]*y[74]) + y[84]/(288*y[4]*y[6]), 
  f[100] -> (-25*y[56]*y[57]^2)/(144*y[54]) + y[85]/288 + y[86]/(288*y[2]) + 
    y[87]/(288*y[2]*y[6]) + y[88]/(288*y[6]) + y[89]/(288*y[6]*y[54]) + 
    y[90]/(288*y[6]*y[54]^2), f[139] -> -1/4*(y[56]*y[57]^2)/y[4] - 
    y[57]^4/(4*y[4]*y[74]) - (y[57]^4*y[79])/(4*y[4]*y[6]*y[74]) + 
    y[91]/144 + y[92]/(144*y[2]) + y[93]/(144*y[74]) + y[94]/(144*y[2]^2) + 
    y[95]/(144*y[6]) + y[96]/(144*y[2]*y[6]) + y[97]/(144*y[2]^2*y[6]) + 
    y[98]/(144*y[4]*y[6]) + y[99]/(144*y[6]*y[74]), 
  f[170] -> (-5*y[57]^4)/(16*y[4]*y[74]) + y[57]^5/(8*y[4]^2*y[74]) + 
    (y[57]^5*y[79])/(8*y[4]^2*y[6]*y[74]) + y[100]/288 + y[101]/(288*y[4]) + 
    y[102]/(288*y[74]) + y[103]/(288*y[4]^2) + y[104]/(288*y[4]^3) + 
    y[105]/(288*y[6]) + y[106]/(288*y[4]*y[6]) + y[107]/(288*y[6]*y[74]) + 
    y[108]/(288*y[4]*y[6]*y[74]) + y[109]/(288*y[4]^2*y[6]) + 
    y[110]/(288*y[4]^3*y[6]), f[247] -> y[111]/(5184*y[2]) + y[112]/5184 + 
    y[113]/(5184*y[4]) + y[114]/(5184*y[2]*y[6]) + y[115]/(5184*y[6]) + 
    y[116]/(5184*y[4]*y[6]), f[248] -> y[117]/32 + y[118]/(32*y[2]) + 
    y[119]/(32*y[2]^2) + y[120]/(32*y[4]) + y[121]/(32*y[4]^2) + 
    y[122]/(32*y[4]^3) + y[123]/(32*y[2]*y[6]) + y[124]/(32*y[2]^2*y[6]) + 
    y[125]/(32*y[6]) + y[126]/(32*y[4]*y[6]) + y[127]/(32*y[4]^2*y[6]) + 
    y[128]/(32*y[4]^3*y[6]), f[249] -> y[129]/144 + y[130]/(144*y[4]) + 
    y[131]/(144*y[4]^2) + y[132]/(144*y[4]^3) + y[133]/(144*y[4]^4) + 
    y[134]/(144*y[6]) + y[135]/(144*y[4]*y[6]) + y[136]/(144*y[4]^2*y[6]) + 
    y[137]/(144*y[4]^3*y[6]) + y[138]/(144*y[4]^4*y[6]), 
  f[254] -> y[139]/144 + y[140]/(144*y[2]) + y[141]/(144*y[2]^2) + 
    y[142]/(144*y[4]) + y[143]/(144*y[2]*y[6]) + y[144]/(144*y[2]^2*y[6]) + 
    y[145]/(144*y[6]) + y[146]/(144*y[4]*y[6]), 
  f[264] -> y[147]/(288*y[2]) + y[148]/288 + y[149]/(288*y[4]) + 
    y[150]/(288*y[4]^2) + y[151]/(288*y[2]*y[6]) + y[152]/(288*y[6]) + 
    y[153]/(288*y[4]*y[6]) + y[154]/(288*y[4]^2*y[6]), 
  f[269] -> (-7*y[155])/96 - (7*y[156])/(96*y[6]), 
  f[329] -> (-19*y[56]*y[57]^2)/(72*y[54]) + y[157]/(2592*y[2]) + 
    y[158]/2592 + y[159]/(2592*y[2]*y[6]) + y[160]/(2592*y[6]) + 
    y[161]/(2592*y[6]*y[54]), f[330] -> (-5*y[56]^2*y[57])/(32*y[54]) - 
    (y[56]^2*y[57]^2)/(16*y[54]^2) + y[162]/32 + y[163]/(32*y[2]) + 
    y[164]/(32*y[2]^2) + y[165]/(32*y[4]) + y[166]/(32*y[2]*y[6]) + 
    y[167]/(32*y[2]^2*y[6]) + y[168]/(32*y[6]*y[54]) + 
    y[169]/(32*y[6]*y[54]^2) + y[170]/(32*y[6]) + y[171]/(32*y[4]*y[6]), 
  f[331] -> y[172]/144 + y[173]/(144*y[4]) + y[174]/(144*y[4]^2) + 
    y[175]/(144*y[6]) + y[176]/(144*y[4]*y[6]) + y[177]/(144*y[4]^2*y[6]), 
  f[334] -> -1/4*y[57]^4/(y[4]*y[74]) - (y[57]^4*y[79])/(4*y[4]*y[6]*y[74]) + 
    y[178]/288 + y[179]/(288*y[2]) + y[180]/(288*y[2]^2) + 
    y[181]/(288*y[4]) + y[182]/(288*y[74]) + y[183]/(288*y[2]*y[6]) + 
    y[184]/(288*y[2]^2*y[6]) + y[185]/(288*y[6]) + y[186]/(288*y[4]*y[6]) + 
    y[187]/(288*y[6]*y[74]), f[346] -> (25*y[56]^2*y[57]^2)/(72*y[54]^2) + 
    y[188]/(288*y[2]) + y[189]/288 + y[190]/(288*y[54]) + 
    y[191]/(288*y[2]*y[6]) + y[192]/(288*y[6]) + y[193]/(288*y[6]*y[54]) + 
    y[194]/(288*y[6]*y[54]^2), f[385] -> y[57]^4/(4*y[4]*y[74]) + 
    (y[57]^4*y[79])/(4*y[4]*y[6]*y[74]) + y[195]/144 + y[196]/(144*y[2]) + 
    y[197]/(144*y[2]^2) + y[198]/(144*y[74]) + y[199]/(144*y[4]) + 
    y[200]/(144*y[2]*y[6]) + y[201]/(144*y[2]^2*y[6]) + y[202]/(144*y[6]) + 
    y[203]/(144*y[6]*y[74]) + y[204]/(144*y[4]*y[6]), 
  f[416] -> (7*y[57]^4)/(16*y[4]*y[74]) - y[57]^5/(8*y[4]^2*y[74]) - 
    (y[57]^5*y[79])/(8*y[4]^2*y[6]*y[74]) + y[205]/288 + y[206]/(288*y[74]) + 
    y[207]/(288*y[4]) + y[208]/(288*y[4]^2) + y[209]/(288*y[4]^3) + 
    y[210]/(288*y[6]) + y[211]/(288*y[6]*y[74]) + y[212]/(288*y[4]*y[6]) + 
    y[213]/(288*y[4]^2*y[6]) + y[214]/(288*y[4]*y[6]*y[74]) + 
    y[215]/(288*y[4]^3*y[6]), f[493] -> y[216]/2592 + y[217]/(2592*y[57]) + 
    y[218]/(2592*y[4]) + y[219]/(2592*y[6]*y[57]) + y[220]/(2592*y[6]) + 
    y[221]/(2592*y[4]*y[6]), f[494] -> -1/4*(y[56]*y[57])/y[54] + y[222]/16 + 
    y[223]/(16*y[57]) + y[224]/(16*y[2]) + y[225]/(16*y[4]) + 
    y[226]/(16*y[4]^2) + y[227]/(16*y[4]^3) + y[228]/(16*y[2]*y[6]) + 
    y[229]/(16*y[6]*y[57]) + y[230]/(16*y[6]*y[54]) + y[231]/(16*y[6]) + 
    y[232]/(16*y[4]*y[6]) + y[233]/(16*y[4]^2*y[6]) + 
    y[234]/(16*y[4]^3*y[6]), f[496] -> y[235]/144 + y[236]/(144*y[57]) + 
    y[237]/(144*y[2]) + y[238]/(144*y[4]) + y[239]/(144*y[4]^2) + 
    y[240]/(144*y[2]*y[6]) + y[241]/(144*y[6]*y[57]) + y[242]/(144*y[6]) + 
    y[243]/(144*y[4]*y[6]) + y[244]/(144*y[4]^2*y[6]), 
  f[498] -> -1/2*y[57]^3/(y[4]*y[74]) + y[57]^4/(4*y[4]^2*y[74]) + 
    (y[57]^4*y[79])/(4*y[4]^2*y[6]*y[74]) + y[245]/(144*y[57]) + y[246]/144 + 
    y[247]/(144*y[2]) + y[248]/(144*y[74]) + y[249]/(144*y[4]) + 
    y[250]/(144*y[4]^2) + y[251]/(144*y[4]^3) + y[252]/(144*y[2]*y[6]) + 
    y[253]/(144*y[6]*y[57]) + y[254]/(144*y[6]) + y[255]/(144*y[4]*y[6]) + 
    y[256]/(144*y[6]*y[74]) + y[257]/(144*y[4]*y[6]*y[74]) + 
    y[258]/(144*y[4]^2*y[6]) + y[259]/(144*y[4]^3*y[6]), 
  f[500] -> (-19*y[56]*y[57])/(18*y[54]) + y[260]/(72*y[57]) + y[261]/72 + 
    y[262]/(72*y[2]) + y[263]/(72*y[4]) + y[264]/(72*y[2]*y[6]) + 
    y[265]/(72*y[6]*y[57]) + y[266]/(72*y[6]*y[54]) + y[267]/(72*y[6]) + 
    y[268]/(72*y[4]*y[6]), f[515] -> (7*y[269])/(48*y[57]) + (7*y[270])/48 + 
    (7*y[271])/(48*y[6]) + (7*y[272])/(48*y[6]*y[57]), 
  f[518] -> y[273]/4 + y[274]/(4*y[4]) + y[275]/(4*y[4]^2) + 
    y[276]/(4*y[4]^3) + y[277]/(4*y[4]^4) + y[278]/(4*y[6]) + 
    y[279]/(4*y[4]*y[6]) + y[280]/(4*y[4]^2*y[6]) + y[281]/(4*y[4]^3*y[6]) + 
    y[282]/(4*y[4]^4*y[6]), f[549] -> y[57]^3/(2*y[4]*y[74]) - 
    y[57]^4/(4*y[4]^2*y[74]) - (y[57]^4*y[79])/(4*y[4]^2*y[6]*y[74]) + 
    y[283]/(72*y[57]) + y[284]/72 + y[285]/(72*y[2]) + y[286]/(72*y[4]) + 
    y[287]/(72*y[74]) + y[288]/(72*y[4]^2) + y[289]/(72*y[4]^3) + 
    y[290]/(72*y[2]*y[6]) + y[291]/(72*y[6]*y[57]) + y[292]/(72*y[6]) + 
    y[293]/(72*y[6]*y[74]) + y[294]/(72*y[4]*y[6]) + 
    y[295]/(72*y[4]^2*y[6]) + y[296]/(72*y[4]*y[6]*y[74]) + 
    y[297]/(72*y[4]^3*y[6]), f[575] -> y[298]/2592 + y[300]/(2592*y[299]) + 
    y[301]/(2592*y[4]) + y[302]/(2592*y[6]*y[299]) + y[303]/(2592*y[6]) + 
    y[304]/(2592*y[4]*y[6]), f[576] -> y[305]/16 + y[306]/(16*y[299]) + 
    y[307]/(16*y[2]) + y[308]/(16*y[4]) + y[309]/(16*y[6]*y[299]) + 
    y[310]/(16*y[4]^2) + y[311]/(16*y[4]^3) + y[312]/(16*y[6]) + 
    y[313]/(16*y[2]*y[6]) + y[314]/(16*y[6]*y[54]) + y[315]/(16*y[4]*y[6]) + 
    y[316]/(16*y[4]^2*y[6]) + y[317]/(16*y[4]^3*y[6]), 
  f[578] -> y[318]/144 + y[319]/(144*y[299]) + y[320]/(144*y[2]) + 
    y[321]/(144*y[4]) + y[322]/(144*y[6]*y[299]) + y[323]/(144*y[4]^2) + 
    y[324]/(144*y[6]) + y[325]/(144*y[2]*y[6]) + y[326]/(144*y[4]*y[6]) + 
    y[327]/(144*y[4]^2*y[6]), f[580] -> -1/24*y[57]^2/y[74] + 
    y[57]^3/(4*y[4]*y[74]) - y[57]^4/(4*y[4]^2*y[74]) - 
    (y[57]^4*y[79])/(4*y[4]^2*y[6]*y[74]) + y[328]/144 + 
    y[329]/(144*y[299]) + y[330]/(144*y[2]) + y[331]/(144*y[4]) + 
    y[332]/(144*y[6]*y[299]) + y[333]/(144*y[4]^2) + y[334]/(144*y[4]^3) + 
    y[335]/(144*y[6]) + y[336]/(144*y[2]*y[6]) + y[337]/(144*y[6]*y[74]) + 
    y[338]/(144*y[4]*y[6]) + y[339]/(144*y[4]^2*y[6]) + 
    y[340]/(144*y[4]*y[6]*y[74]) + y[341]/(144*y[4]^3*y[6]), 
  f[597] -> (-7*y[342])/48 - (7*y[343])/(48*y[299]) - 
    (7*y[344])/(48*y[6]*y[299]) - (7*y[345])/(48*y[6]), 
  f[600] -> y[57]/4 + y[346]/(4*y[4]) + y[347]/(4*y[4]^2) + 
    y[348]/(4*y[4]^3) + y[349]/(4*y[4]^4) + y[350]/(4*y[6]) + 
    y[351]/(4*y[4]*y[6]) + y[352]/(4*y[4]^2*y[6]) + y[353]/(4*y[4]^3*y[6]) + 
    y[354]/(4*y[4]^4*y[6]), f[657] -> y[57]^2/(2*y[4]) + 
    y[304]/(2592*y[4]*y[6]) + y[355]/2592 + y[356]/(2592*y[2]) + 
    y[357]/(2592*y[2]*y[6]) + y[358]/(2592*y[6]), 
  f[658] -> (9*y[56]*y[57]^3)/(2*y[4]^3) + y[317]/(16*y[4]^3*y[6]) + 
    y[359]/16 + y[360]/(16*y[2]) + y[361]/(16*y[4]) + y[362]/(16*y[2]^2) + 
    y[363]/(16*y[4]^2) + y[364]/(16*y[6]) + y[365]/(16*y[2]*y[6]) + 
    y[366]/(16*y[2]^2*y[6]) + y[367]/(16*y[4]*y[6]) + 
    y[368]/(16*y[4]^2*y[6]), f[659] -> -1/2*(y[56]*y[57]^4)/y[4]^4 + 
    y[369]/72 + y[370]/(72*y[4]) + y[371]/(72*y[4]^2) + y[372]/(72*y[4]^3) + 
    y[373]/(72*y[6]) + y[374]/(72*y[4]*y[6]) + y[375]/(72*y[4]^2*y[6]) + 
    y[376]/(72*y[4]^3*y[6]) + y[377]/(72*y[4]^4*y[6]), 
  f[664] -> y[57]^2/(2*y[4]) + y[378]/72 + y[379]/(72*y[2]) + 
    y[380]/(72*y[2]^2) + y[381]/(72*y[6]) + y[382]/(72*y[2]*y[6]) + 
    y[383]/(72*y[2]^2*y[6]) + y[384]/(72*y[4]*y[6]), 
  f[674] -> (3*y[57]^3)/(2*y[4]^2) + y[244]/(144*y[4]^2*y[6]) + y[385]/144 + 
    y[386]/(144*y[2]) + y[387]/(144*y[4]) + y[388]/(144*y[2]*y[6]) + 
    y[389]/(144*y[6]) + y[390]/(144*y[4]*y[6]), 
  f[679] -> (-7*y[391])/48 - (7*y[392])/(48*y[6]), 
  f[739] -> (-19*y[57]^2)/(36*y[54]) + y[393]/1296 + y[394]/(1296*y[2]) + 
    y[395]/(1296*y[2]*y[6]) + y[396]/(1296*y[6]) + y[397]/(1296*y[6]*y[54]), 
  f[740] -> (-3*y[57]^2)/(2*y[4]) - (y[56]*y[57]^2)/(8*y[54]^2) + y[398]/16 + 
    y[399]/(16*y[2]) + y[400]/(16*y[54]) + y[401]/(16*y[2]^2) + 
    y[402]/(16*y[6]*y[54]) + y[403]/(16*y[6]) + y[404]/(16*y[2]*y[6]) + 
    y[405]/(16*y[2]^2*y[6]) + y[406]/(16*y[6]*y[54]^2) + 
    y[407]/(16*y[4]*y[6]), f[741] -> y[57]^3/(6*y[4]^2) + y[408]/72 + 
    y[409]/(72*y[4]) + y[410]/(72*y[6]) + y[411]/(72*y[4]*y[6]) + 
    y[412]/(72*y[4]^2*y[6]), f[742] -> y[57]^2/(24*y[54]) + y[413]/144 + 
    y[414]/(144*y[2]) + y[415]/(144*y[2]^2) + y[416]/(144*y[6]) + 
    y[417]/(144*y[2]*y[6]) + y[418]/(144*y[2]^2*y[6]) + 
    y[419]/(144*y[6]*y[54]), f[744] -> y[57]^2/(2*y[4]) + 
    y[57]^3/(2*y[4]*y[74]) + (y[57]^3*y[79])/(2*y[4]*y[6]*y[74]) + 
    y[420]/144 + y[421]/(144*y[74]) + y[422]/(144*y[2]) + 
    y[423]/(144*y[2]^2) + y[424]/(144*y[6]) + y[425]/(144*y[2]*y[6]) + 
    y[426]/(144*y[2]^2*y[6]) + y[427]/(144*y[6]*y[74]) + 
    y[428]/(144*y[4]*y[6]), f[756] -> (25*y[56]*y[57]^2)/(36*y[54]^2) + 
    y[429]/144 + y[430]/(144*y[2]) + y[431]/(144*y[54]) + 
    y[432]/(144*y[2]*y[6]) + y[433]/(144*y[6]) + y[434]/(144*y[6]*y[54]) + 
    y[435]/(144*y[6]*y[54]^2), f[761] -> (7*y[57])/24 + (7*y[392])/(24*y[6]), 
  f[795] -> y[41]/(72*y[2]^2) + y[44]/(72*y[2]^2*y[6]) - y[57]^2/(2*y[4]) - 
    y[57]^3/(2*y[4]*y[74]) - (y[57]^3*y[79])/(2*y[4]*y[6]*y[74]) + 
    y[436]/72 + y[437]/(72*y[2]) + y[438]/(72*y[74]) + y[439]/(72*y[6]) + 
    y[440]/(72*y[2]*y[6]) + y[441]/(72*y[4]*y[6]) + y[442]/(72*y[6]*y[74]), 
  f[826] -> (-5*y[57]^3)/(8*y[4]*y[74]) + y[57]^4/(4*y[4]^2*y[74]) + 
    (y[57]^4*y[79])/(4*y[4]^2*y[6]*y[74]) + y[150]/(144*y[4]^3) + 
    y[259]/(144*y[4]^3*y[6]) + y[443]/144 + y[444]/(144*y[4]) + 
    y[445]/(144*y[74]) + y[446]/(144*y[4]^2) + y[447]/(144*y[6]) + 
    y[448]/(144*y[4]*y[6]) + y[449]/(144*y[6]*y[74]) + 
    y[450]/(144*y[4]*y[6]*y[74]) + y[451]/(144*y[4]^2*y[6]), 
  f[903] -> y[395]/(1296*y[2]*y[6]) + y[396]/(1296*y[6]) + 
    y[397]/(1296*y[6]*y[54]) + y[452]/1296 + y[453]/(1296*y[2]), 
  f[904] -> (3*y[56]*y[57])/(16*y[54]) - (6*y[56]*y[57]^2)/y[4]^2 + 
    y[402]/(16*y[6]*y[54]) + y[403]/(16*y[6]) + y[404]/(16*y[2]*y[6]) + 
    y[405]/(16*y[2]^2*y[6]) + y[406]/(16*y[6]*y[54]^2) + 
    y[407]/(16*y[4]*y[6]) + y[454]/16 + y[455]/(16*y[2]) + y[456]/(16*y[4]) + 
    y[457]/(16*y[2]^2), f[905] -> (2*y[56]*y[57]^3)/(3*y[4]^3) + 
    y[410]/(72*y[6]) + y[411]/(72*y[4]*y[6]) + y[412]/(72*y[4]^2*y[6]) + 
    y[458]/72 + y[459]/(72*y[4]) + y[460]/(72*y[4]^2), 
  f[906] -> (2*y[57]^2)/y[4] + y[416]/(144*y[6]) + y[417]/(144*y[2]*y[6]) + 
    y[418]/(144*y[2]^2*y[6]) + y[419]/(144*y[6]*y[54]) + y[461]/144 + 
    y[462]/(144*y[2]) + y[463]/(144*y[2]^2), 
  f[908] -> y[57]^3/(2*y[4]*y[74]) + (y[57]^3*y[79])/(2*y[4]*y[6]*y[74]) + 
    y[421]/(144*y[74]) + y[424]/(144*y[6]) + y[425]/(144*y[2]*y[6]) + 
    y[426]/(144*y[2]^2*y[6]) + y[427]/(144*y[6]*y[74]) + 
    y[428]/(144*y[4]*y[6]) + y[464]/144 + y[465]/(144*y[2]) + 
    y[466]/(144*y[4]) + y[467]/(144*y[2]^2) + y[468]/(144*y[4]^2), 
  f[910] -> (17*y[56]*y[57])/(24*y[54]) + y[469]/72 + y[470]/(72*y[2]) + 
    y[471]/(72*y[2]^2) + y[472]/(72*y[6]) + y[473]/(72*y[2]*y[6]) + 
    y[474]/(72*y[2]^2*y[6]) + y[475]/(72*y[6]*y[54]) + 
    y[476]/(72*y[6]*y[54]^2), f[925] -> (7*y[299])/24 + (7*y[392])/(24*y[6]), 
  f[959] -> y[44]/(72*y[2]^2*y[6]) - y[57]^3/(2*y[4]*y[74]) - 
    (y[57]^3*y[79])/(2*y[4]*y[6]*y[74]) + y[438]/(72*y[74]) + 
    y[439]/(72*y[6]) + y[440]/(72*y[2]*y[6]) + y[441]/(72*y[4]*y[6]) + 
    y[442]/(72*y[6]*y[74]) + y[477]/72 + y[478]/(72*y[4]) + 
    y[479]/(72*y[2]) + y[480]/(72*y[2]^2) + y[481]/(72*y[4]^2)}, 
 {y[1] -> -4381*s23*s34 + 3697*s234*s34 - 1296*s34^2, y[2] -> s234 - s34, 
  y[3] -> 684*s23^2*s34 - 684*s23*s34^2, y[4] -> s23 + s34, 
  y[5] -> 1296*s234*s34^2 + 1296*s34^3, y[6] -> s12 - s123 + s23, 
  y[7] -> -684*s123*s23^2*s34 + 684*s23^3*s34 - 684*s123*s23*s34^2 + 
    684*s23^2*s34*s56, y[8] -> 3697*s123*s23*s34 - 4381*s23^2*s34 + 
    3697*s23*s234*s34 + 4993*s123*s34^2 - 4993*s23*s34^2 + 1296*s234*s34^2 - 
    3697*s23*s34*s56 - 1296*s34^2*s56, 
  y[9] -> -1296*s234*s34^3 + 1296*s34^3*s56, 
  y[10] -> 9*s23*s34 - 29*s234*s34 - 34*s34^2, 
  y[11] -> 2*s23^2*s34 - 5*s23*s34^2 + 2*s34^3, 
  y[12] -> 18*s234^2*s34 + 126*s234*s34^2 + 60*s34^3, 
  y[13] -> s23^2*s34^2 - s23*s34^3, 
  y[14] -> -72*s234^2*s34^2 - 168*s234*s34^3 - 24*s34^4, 
  y[15] -> 72*s234^2*s34^3 + 72*s234*s34^4, 
  y[16] -> -11*s123*s23*s34 + 9*s23^2*s34 + 18*s123*s234*s34 - 
    29*s23*s234*s34 + 18*s234^2*s34 + 25*s123*s34^2 - 23*s23*s34^2 + 
    108*s234*s34^2 + 24*s34^3 + 11*s23*s34*s56 - 18*s234*s34*s56 - 
    36*s34^2*s56, y[17] -> -2*s123*s23^2*s34 + 2*s23^3*s34 - 3*s23^2*s34^2 + 
    2*s123*s34^3 + 2*s23^2*s34*s56 - 2*s23*s34^2*s56, 
  y[18] -> -(s123*s23^2*s34^2) + s23^3*s34^2 - s123*s23*s34^3 + 
    s23^2*s34^2*s56, y[19] -> -72*s123*s234*s34^2 - 90*s234^2*s34^2 - 
    24*s123*s34^3 - 204*s234*s34^3 - 24*s34^4 + 90*s234*s34^2*s56 + 
    60*s34^3*s56, y[20] -> 72*s123*s234*s34^3 + 144*s234^2*s34^3 + 
    96*s234*s34^4 - 144*s234*s34^3*s56 - 24*s34^4*s56, 
  y[21] -> -72*s234^2*s34^4 + 72*s234*s34^4*s56, 
  y[22] -> 2*s23*s34 - 5*s234*s34 - 15*s34^2, 
  y[23] -> 3*s234^2*s34 + 42*s234*s34^2 + 39*s34^3, 
  y[24] -> -24*s234^2*s34^2 - 102*s234*s34^3 - 36*s34^4, 
  y[25] -> 54*s234^2*s34^3 + 102*s234*s34^4 + 12*s34^5, 
  y[26] -> -36*s234^2*s34^4 - 36*s234*s34^5, 
  y[27] -> -2*s123*s23*s34 + 2*s23^2*s34 + 3*s123*s234*s34 - 5*s23*s234*s34 + 
    3*s234^2*s34 + 13*s123*s34^2 - 13*s23*s34^2 + 39*s234*s34^2 + 24*s34^3 + 
    2*s23*s34*s56 - 3*s234*s34*s56 - 15*s34^2*s56, 
  y[28] -> -24*s123*s234*s34^2 - 27*s234^2*s34^2 - 24*s123*s34^3 - 
    117*s234*s34^3 - 36*s34^4 + 27*s234*s34^2*s56 + 39*s34^3*s56, 
  y[29] -> 54*s123*s234*s34^3 + 78*s234^2*s34^3 + 12*s123*s34^4 + 
    126*s234*s34^4 + 12*s34^5 - 78*s234*s34^3*s56 - 36*s34^4*s56, 
  y[30] -> -36*s123*s234*s34^4 - 90*s234^2*s34^4 - 48*s234*s34^5 + 
    90*s234*s34^4*s56 + 12*s34^5*s56, 
  y[31] -> 36*s234^2*s34^5 - 36*s234*s34^5*s56, 
  y[32] -> 113*s23*s34 - 75*s234*s34 - 62*s34^2, 
  y[33] -> -38*s23^2*s34 + 89*s23*s34^2 - 26*s34^3, 
  y[34] -> 36*s234*s34^2 + 36*s34^3, y[35] -> -25*s23^2*s34^2 + 25*s23*s34^3, 
  y[36] -> -75*s123*s23*s34 + 113*s23^2*s34 - 75*s23*s234*s34 - 
    39*s123*s34^2 + 13*s23*s34^2 + 36*s234*s34^2 + 75*s23*s34*s56 - 
    36*s34^2*s56, y[37] -> 38*s123*s23^2*s34 - 38*s23^3*s34 + 
    12*s123*s23*s34^2 + 51*s23^2*s34^2 - 26*s123*s34^3 - 38*s23^2*s34*s56 + 
    26*s23*s34^2*s56, y[38] -> 25*s123*s23^2*s34^2 - 25*s23^3*s34^2 + 
    25*s123*s23*s34^3 - 25*s23^2*s34^2*s56, 
  y[39] -> -36*s234*s34^3 + 36*s34^3*s56, 
  y[40] -> -19*s23*s34 + 22*s234*s34 + 252*s34^2, 
  y[41] -> -3*s23^2*s34 + 3*s23*s34^2, y[42] -> -252*s234*s34^2 - 468*s34^3, 
  y[43] -> 216*s234*s34^3 + 216*s34^4, 
  y[44] -> 3*s123*s23^2*s34 - 3*s23^3*s34 + 3*s123*s23*s34^2 - 
    3*s23^2*s34*s56, y[45] -> 22*s123*s23*s34 - 19*s23^2*s34 + 
    22*s23*s234*s34 - 230*s123*s34^2 + 230*s23*s34^2 - 252*s234*s34^2 - 
    216*s34^3 - 22*s23*s34*s56 + 252*s34^2*s56, 
  y[46] -> 216*s123*s34^3 + 468*s234*s34^3 + 216*s34^4 - 468*s34^3*s56, 
  y[47] -> -216*s234*s34^4 + 216*s34^4*s56, y[48] -> -(s23*s34) + s234*s34, 
  y[49] -> s123*s23*s34 - s23^2*s34 + s23*s234*s34 + s123*s34^2 - s23*s34^2 - 
    s23*s34*s56, y[50] -> 4687*s23*s34 - 4345*s234*s34 + 342*s34^2, 
  y[51] -> -342*s23^2*s34 + 342*s23*s34^2, 
  y[52] -> 342*s123*s23^2*s34 - 342*s23^3*s34 + 342*s123*s23*s34^2 - 
    342*s23^2*s34*s56, y[53] -> -4345*s123*s23*s34 + 4687*s23^2*s34 - 
    4345*s23*s234*s34 - 4687*s123*s34^2 + 4687*s23*s34^2 + 342*s34^3 + 
    4345*s23*s34*s56 + 342*s34^2*s56, y[54] -> s23 - s234, 
  y[55] -> -342*s123*s234*s34^2 - 342*s123*s34^3 + 342*s234*s34^3 + 
    342*s234*s34^2*s56, y[56] -> s234, y[57] -> s34, 
  y[58] -> -8*s23*s34 + 12*s234*s34 + 21*s34^2, 
  y[59] -> -24*s234*s34^2 - 24*s34^3, 
  y[60] -> -2*s23^2*s34 + 5*s23*s34^2 - 2*s34^3, 
  y[61] -> -(s23^2*s34^2) + s23*s34^3, 
  y[62] -> -2*s123*s234^2*s34 - 2*s123*s234*s34^2 + 3*s234^2*s34^2 + 
    s123*s34^3 + 2*s234^2*s34*s56, y[63] -> 10*s123*s23*s34 - 8*s23^2*s34 - 
    2*s123*s234*s34 + 12*s23*s234*s34 - 13*s123*s34^2 + 11*s23*s34^2 - 
    21*s234*s34^2 - s34^3 - 10*s23*s34*s56 + 2*s234*s34*s56 + 23*s34^2*s56, 
  y[64] -> 2*s123*s23^2*s34 - 2*s23^3*s34 + 3*s23^2*s34^2 - 2*s123*s34^3 - 
    2*s23^2*s34*s56 + 2*s23*s34^2*s56, 
  y[65] -> s123*s23^2*s34^2 - s23^3*s34^2 + s123*s23*s34^3 - s23^2*s34^2*s56, 
  y[66] -> -(s123*s234^2*s34^2) - s123*s234*s34^3 + s234^2*s34^3 + 
    s234^2*s34^2*s56, y[67] -> 24*s234*s34^3 - 24*s34^3*s56, 
  y[68] -> -(s23*s34) + s234*s34 + 12*s34^2, 
  y[69] -> -12*s234*s34^2 - 24*s34^3, y[70] -> 12*s234*s34^3 + 12*s34^4, 
  y[71] -> s123*s23*s34 - s23^2*s34 + s23*s234*s34 - 11*s123*s34^2 + 
    11*s23*s34^2 - 12*s234*s34^2 - 12*s34^3 - s23*s34*s56 + 12*s34^2*s56, 
  y[72] -> 12*s123*s34^3 + 24*s234*s34^3 + 12*s34^4 - 24*s34^3*s56, 
  y[73] -> -12*s234*s34^4 + 12*s34^4*s56, y[74] -> s23 - s234 + s34, 
  y[75] -> -152*s23*s34 + 104*s234*s34 + 30*s34^2, 
  y[76] -> 18*s234*s34^2 - 72*s34^3, 
  y[77] -> 30*s23^2*s34 - 75*s23*s34^2 + 30*s34^3, 
  y[78] -> 15*s23^2*s34^2 - 15*s23*s34^3, y[79] -> s56, 
  y[80] -> 122*s123*s23*s34 - 152*s23^2*s34 + 18*s123*s234*s34 + 
    104*s23*s234*s34 + 122*s123*s34^2 - 92*s23*s34^2 + 72*s234*s34^2 - 
    72*s34^3 - 122*s23*s34*s56 - 18*s234*s34*s56, 
  y[81] -> -30*s123*s23^2*s34 + 30*s23^3*s34 - 45*s23^2*s34^2 + 
    30*s123*s34^3 + 30*s23^2*s34*s56 - 30*s23*s34^2*s56, 
  y[82] -> -15*s123*s23^2*s34^2 + 15*s23^3*s34^2 - 15*s123*s23*s34^3 + 
    15*s23^2*s34^2*s56, y[83] -> 18*s123*s234^2*s34 - 72*s123*s234*s34^2 + 
    72*s123*s34^3 - 18*s234^2*s34*s56 + 90*s234*s34^2*s56 - 144*s34^3*s56, 
  y[84] -> -72*s234*s34^3 + 72*s34^4 + 72*s34^3*s56, 
  y[85] -> 69*s23*s34 - 124*s234*s34 + 11*s34^2, 
  y[86] -> 3*s23^2*s34 - 3*s23*s34^2, 
  y[87] -> -3*s123*s23^2*s34 + 3*s23^3*s34 - 3*s123*s23*s34^2 + 
    3*s23^2*s34*s56, y[88] -> -72*s123*s23*s34 + 69*s23^2*s34 + 
    52*s123*s234*s34 - 124*s23*s234*s34 - 83*s123*s34^2 + 83*s23*s34^2 - 
    102*s234*s34^2 + 11*s34^3 + 72*s23*s34*s56 - 52*s234*s34*s56 + 
    11*s34^2*s56, y[89] -> 52*s123*s234^2*s34 + 91*s123*s234*s34^2 - 
    102*s234^2*s34^2 - 11*s123*s34^3 - 39*s234*s34^3 - 52*s234^2*s34*s56 - 
    39*s234*s34^2*s56, y[90] -> 50*s123*s234^2*s34^2 + 50*s123*s234*s34^3 - 
    50*s234^2*s34^3 - 50*s234^2*s34^2*s56, 
  y[91] -> 26*s23*s34 - 11*s234*s34 - 6*s34^2, 
  y[92] -> -6*s23^2*s34 + 15*s23*s34^2 - 6*s34^3, 
  y[93] -> -9*s234*s34^2 + 36*s34^3, y[94] -> -3*s23^2*s34^2 + 3*s23*s34^3, 
  y[95] -> -20*s123*s23*s34 + 26*s23^2*s34 - 9*s123*s234*s34 - 
    11*s23*s234*s34 - 20*s123*s34^2 + 14*s23*s34^2 - 36*s234*s34^2 + 
    36*s34^3 + 20*s23*s34*s56 + 9*s234*s34*s56, 
  y[96] -> 6*s123*s23^2*s34 - 6*s23^3*s34 + 9*s23^2*s34^2 - 6*s123*s34^3 - 
    6*s23^2*s34*s56 + 6*s23*s34^2*s56, 
  y[97] -> 3*s123*s23^2*s34^2 - 3*s23^3*s34^2 + 3*s123*s23*s34^3 - 
    3*s23^2*s34^2*s56, y[98] -> 36*s234*s34^3 - 36*s34^4 - 36*s34^3*s56, 
  y[99] -> -9*s123*s234^2*s34 + 36*s123*s234*s34^2 - 36*s123*s34^3 + 
    9*s234^2*s34*s56 - 45*s234*s34^2*s56 + 72*s34^3*s56, 
  y[100] -> 49*s23*s34 - 85*s234*s34 + 36*s34^2, 
  y[101] -> 54*s234^2*s34 + 162*s234*s34^2 - 270*s34^3, 
  y[102] -> -18*s234*s34^2 + 72*s34^3, 
  y[103] -> -216*s234^2*s34^2 - 180*s234*s34^3 + 432*s34^4, 
  y[104] -> 216*s234^2*s34^3 - 216*s34^5, 
  y[105] -> -49*s123*s23*s34 + 49*s23^2*s34 + 36*s123*s234*s34 - 
    85*s23*s234*s34 + 54*s234^2*s34 - 85*s123*s34^2 + 85*s23*s34^2 + 
    108*s234*s34^2 - 162*s34^3 + 49*s23*s34*s56 - 36*s234*s34*s56 + 
    36*s34^2*s56, y[106] -> -216*s123*s234*s34^2 - 270*s234^2*s34^2 + 
    252*s123*s34^3 - 72*s234*s34^3 + 342*s34^4 + 270*s234*s34^2*s56 - 
    360*s34^3*s56, y[107] -> -18*s123*s234^2*s34 + 72*s123*s234*s34^2 - 
    90*s123*s34^3 + 18*s234^2*s34*s56 - 90*s234*s34^2*s56 + 162*s34^3*s56, 
  y[108] -> 36*s123*s34^4 - 126*s34^4*s56, 
  y[109] -> 216*s123*s234*s34^3 + 432*s234^2*s34^3 - 216*s123*s34^4 - 
    252*s234*s34^4 - 180*s34^5 - 432*s234*s34^3*s56 + 468*s34^4*s56, 
  y[110] -> -216*s234^2*s34^4 + 216*s234*s34^5 + 216*s234*s34^4*s56 - 
    216*s34^5*s56, y[111] -> -684*s23^3 - 684*s23^2*s34, 
  y[112] -> 4381*s23^2 - 3697*s23*s234 + 8690*s23*s34 - 1296*s234*s34 + 
    1296*s34^2, y[113] -> 1296*s234*s34^2 - 1296*s34^3, 
  y[114] -> -684*s123*s23^3 + 684*s23^4 - 684*s123*s23^2*s34 + 684*s23^3*s56, 
  y[115] -> 3697*s123*s23^2 - 4381*s23^3 + 3697*s23^2*s234 + 
    4993*s123*s23*s34 - 4993*s23^2*s34 + 1296*s23*s234*s34 - 
    1296*s234*s34^2 - 3697*s23^2*s56 - 1296*s23*s34*s56 + 1296*s34^2*s56, 
  y[116] -> 1296*s234*s34^3 - 1296*s34^3*s56, 
  y[117] -> -9*s23^2 + 29*s23*s234 - 18*s234^2 + 12*s23*s34 - 90*s234*s34 + 
    12*s34^2, y[118] -> -2*s23^3 + s23^2*s34 + 2*s23*s34^2, 
  y[119] -> -(s23^3*s34) - s23^2*s34^2, 
  y[120] -> 90*s234^2*s34 + 114*s234*s34^2 - 36*s34^3, 
  y[121] -> -144*s234^2*s34^2 + 48*s234*s34^3 + 24*s34^4, 
  y[122] -> 72*s234^2*s34^3 - 72*s234*s34^4, 
  y[123] -> -2*s123*s23^3 + 2*s23^4 - 3*s23^3*s34 + 2*s123*s23*s34^2 + 
    2*s23^3*s56 - 2*s23^2*s34*s56, y[124] -> -(s123*s23^3*s34) + s23^4*s34 - 
    s123*s23^2*s34^2 + s23^3*s34*s56, 
  y[125] -> -11*s123*s23^2 + 9*s23^3 + 18*s123*s23*s234 - 29*s23^2*s234 + 
    18*s23*s234^2 + 25*s123*s23*s34 - 23*s23^2*s34 - 72*s123*s234*s34 + 
    108*s23*s234*s34 - 90*s234^2*s34 - 24*s123*s34^2 + 24*s23*s34^2 - 
    204*s234*s34^2 - 24*s34^3 + 11*s23^2*s56 - 18*s23*s234*s56 - 
    36*s23*s34*s56 + 90*s234*s34*s56 + 60*s34^2*s56, 
  y[126] -> 144*s123*s234*s34^2 + 234*s234^2*s34^2 + 24*s123*s34^3 + 
    300*s234*s34^3 + 24*s34^4 - 234*s234*s34^2*s56 - 84*s34^3*s56, 
  y[127] -> -72*s123*s234*s34^3 - 216*s234^2*s34^3 - 96*s234*s34^4 + 
    216*s234*s34^3*s56 + 24*s34^4*s56, 
  y[128] -> 72*s234^2*s34^4 - 72*s234*s34^4*s56, 
  y[129] -> -2*s23^2 + 5*s23*s234 - 3*s234^2 + 11*s23*s34 - 36*s234*s34 - 
    9*s34^2, y[130] -> 27*s234^2*s34 + 90*s234*s34^2 - 3*s34^3, 
  y[131] -> -78*s234^2*s34^2 - 48*s234*s34^3 + 24*s34^4, 
  y[132] -> 90*s234^2*s34^3 - 42*s234*s34^4 - 12*s34^5, 
  y[133] -> -36*s234^2*s34^4 + 36*s234*s34^5, 
  y[134] -> -2*s123*s23^2 + 2*s23^3 + 3*s123*s23*s234 - 5*s23^2*s234 + 
    3*s23*s234^2 + 13*s123*s23*s34 - 13*s23^2*s34 - 24*s123*s234*s34 + 
    39*s23*s234*s34 - 27*s234^2*s34 - 24*s123*s34^2 + 24*s23*s34^2 - 
    117*s234*s34^2 - 36*s34^3 + 2*s23^2*s56 - 3*s23*s234*s56 - 
    15*s23*s34*s56 + 27*s234*s34*s56 + 39*s34^2*s56, 
  y[135] -> 78*s123*s234*s34^2 + 105*s234^2*s34^2 + 36*s123*s34^3 + 
    243*s234*s34^3 + 48*s34^4 - 105*s234*s34^2*s56 - 75*s34^3*s56, 
  y[136] -> -90*s123*s234*s34^3 - 168*s234^2*s34^3 - 12*s123*s34^4 - 
    174*s234*s34^4 - 12*s34^5 + 168*s234*s34^3*s56 + 48*s34^4*s56, 
  y[137] -> 36*s123*s234*s34^4 + 126*s234^2*s34^4 + 48*s234*s34^5 - 
    126*s234*s34^4*s56 - 12*s34^5*s56, 
  y[138] -> -36*s234^2*s34^5 + 36*s234*s34^5*s56, 
  y[139] -> -113*s23^2 + 75*s23*s234 - 88*s23*s34 - 36*s234*s34 + 36*s34^2, 
  y[140] -> 38*s23^3 - 13*s23^2*s34 - 26*s23*s34^2, 
  y[141] -> 25*s23^3*s34 + 25*s23^2*s34^2, 
  y[142] -> 36*s234*s34^2 - 36*s34^3, 
  y[143] -> 38*s123*s23^3 - 38*s23^4 + 12*s123*s23^2*s34 + 51*s23^3*s34 - 
    26*s123*s23*s34^2 - 38*s23^3*s56 + 26*s23^2*s34*s56, 
  y[144] -> 25*s123*s23^3*s34 - 25*s23^4*s34 + 25*s123*s23^2*s34^2 - 
    25*s23^3*s34*s56, y[145] -> -75*s123*s23^2 + 113*s23^3 - 75*s23^2*s234 - 
    39*s123*s23*s34 + 13*s23^2*s34 + 36*s23*s234*s34 - 36*s234*s34^2 + 
    75*s23^2*s56 - 36*s23*s34*s56 + 36*s34^2*s56, 
  y[146] -> 36*s234*s34^3 - 36*s34^3*s56, y[147] -> 3*s23^3 + 3*s23^2*s34, 
  y[148] -> 19*s23^2 - 22*s23*s234 - 208*s23*s34 + 252*s234*s34 - 36*s34^2, 
  y[149] -> -468*s234*s34^2 + 252*s34^3, 
  y[150] -> 216*s234*s34^3 - 216*s34^4, 
  y[151] -> 3*s123*s23^3 - 3*s23^4 + 3*s123*s23^2*s34 - 3*s23^3*s56, 
  y[152] -> 22*s123*s23^2 - 19*s23^3 + 22*s23^2*s234 - 230*s123*s23*s34 + 
    230*s23^2*s34 - 252*s23*s234*s34 + 216*s123*s34^2 - 216*s23*s34^2 + 
    468*s234*s34^2 + 216*s34^3 - 22*s23^2*s56 + 252*s23*s34*s56 - 
    468*s34^2*s56, y[153] -> -216*s123*s34^3 - 684*s234*s34^3 - 216*s34^4 + 
    684*s34^3*s56, y[154] -> 216*s234*s34^4 - 216*s34^4*s56, 
  y[155] -> s23^2 - s23*s234 + 2*s23*s34, 
  y[156] -> s123*s23^2 - s23^3 + s23^2*s234 + s123*s23*s34 - s23^2*s34 - 
    s23^2*s56, y[157] -> 342*s23^3 + 342*s23^2*s34, 
  y[158] -> -4687*s23^2 + 4345*s23*s234 - 9032*s23*s34 - 684*s34^2, 
  y[159] -> 342*s123*s23^3 - 342*s23^4 + 342*s123*s23^2*s34 - 342*s23^3*s56, 
  y[160] -> -4345*s123*s23^2 + 4687*s23^3 - 4345*s23^2*s234 - 
    4687*s123*s23*s34 + 4687*s23^2*s34 - 342*s123*s234*s34 - 342*s123*s34^2 + 
    342*s23*s34^2 + 342*s234*s34^2 + 4345*s23^2*s56 + 342*s23*s34*s56 + 
    342*s234*s34*s56, y[161] -> -342*s123*s234^2*s34 - 342*s123*s234*s34^2 + 
    342*s234^2*s34^2 + 342*s234^2*s34*s56, 
  y[162] -> 8*s23^2 - 12*s23*s234 - s23*s34 + 19*s234*s34 - 22*s34^2, 
  y[163] -> 2*s23^3 - s23^2*s34 - 2*s23*s34^2, 
  y[164] -> s23^3*s34 + s23^2*s34^2, y[165] -> -24*s234*s34^2 + 24*s34^3, 
  y[166] -> 2*s123*s23^3 - 2*s23^4 + 3*s23^3*s34 - 2*s123*s23*s34^2 - 
    2*s23^3*s56 + 2*s23^2*s34*s56, y[167] -> s123*s23^3*s34 - s23^4*s34 + 
    s123*s23^2*s34^2 - s23^3*s34*s56, 
  y[168] -> -2*s123*s234^3 - 3*s123*s234^2*s34 + 3*s234^3*s34 + 
    s234^2*s34^2 + 2*s234^3*s56 + s234^2*s34*s56, 
  y[169] -> -(s123*s234^3*s34) - s123*s234^2*s34^2 + s234^3*s34^2 + 
    s234^3*s34*s56, y[170] -> 10*s123*s23^2 - 8*s23^3 - 2*s123*s23*s234 + 
    12*s23^2*s234 - 2*s123*s234^2 - 13*s123*s23*s34 + 11*s23^2*s34 - 
    2*s123*s234*s34 - 21*s23*s234*s34 + 3*s234^2*s34 + s123*s34^2 - 
    s23*s34^2 + 24*s234*s34^2 - 10*s23^2*s56 + 2*s23*s234*s56 + 
    2*s234^2*s56 + 23*s23*s34*s56 - 24*s34^2*s56, 
  y[171] -> -24*s234*s34^3 + 24*s34^3*s56, 
  y[172] -> s23^2 - s23*s234 - 10*s23*s34 + 12*s234*s34, 
  y[173] -> -24*s234*s34^2 + 12*s34^3, y[174] -> 12*s234*s34^3 - 12*s34^4, 
  y[175] -> s123*s23^2 - s23^3 + s23^2*s234 - 11*s123*s23*s34 + 
    11*s23^2*s34 - 12*s23*s234*s34 + 12*s123*s34^2 - 12*s23*s34^2 + 
    24*s234*s34^2 + 12*s34^3 - s23^2*s56 + 12*s23*s34*s56 - 24*s34^2*s56, 
  y[176] -> -12*s123*s34^3 - 36*s234*s34^3 - 12*s34^4 + 36*s34^3*s56, 
  y[177] -> 12*s234*s34^4 - 12*s34^4*s56, 
  y[178] -> 152*s23^2 - 104*s23*s234 + 214*s23*s34 - 54*s234*s34 + 72*s34^2, 
  y[179] -> -30*s23^3 + 15*s23^2*s34 + 30*s23*s34^2, 
  y[180] -> -15*s23^3*s34 - 15*s23^2*s34^2, 
  y[181] -> 72*s234*s34^2 - 144*s34^3, 
  y[182] -> 18*s234^2*s34 - 90*s234*s34^2 + 144*s34^3, 
  y[183] -> -30*s123*s23^3 + 30*s23^4 - 45*s23^3*s34 + 30*s123*s23*s34^2 + 
    30*s23^3*s56 - 30*s23^2*s34*s56, 
  y[184] -> -15*s123*s23^3*s34 + 15*s23^4*s34 - 15*s123*s23^2*s34^2 + 
    15*s23^3*s34*s56, y[185] -> 122*s123*s23^2 - 152*s23^3 + 
    18*s123*s23*s234 + 104*s23^2*s234 + 18*s123*s234^2 + 122*s123*s23*s34 - 
    92*s23^2*s34 - 72*s123*s234*s34 + 72*s23*s234*s34 + 72*s123*s34^2 - 
    72*s23*s34^2 - 72*s234*s34^2 + 72*s34^3 - 122*s23^2*s56 - 
    18*s23*s234*s56 - 18*s234^2*s56 + 90*s234*s34*s56 - 72*s34^2*s56, 
  y[186] -> 72*s234*s34^3 - 72*s34^4 - 72*s34^3*s56, 
  y[187] -> 18*s123*s234^3 - 90*s123*s234^2*s34 + 144*s123*s234*s34^2 - 
    72*s123*s34^3 - 18*s234^3*s56 + 108*s234^2*s34*s56 - 234*s234*s34^2*s56 + 
    216*s34^3*s56, y[188] -> -3*s23^3 - 3*s23^2*s34, 
  y[189] -> -69*s23^2 + 124*s23*s234 - 155*s23*s34 + 154*s234*s34 - 22*s34^2, 
  y[190] -> 154*s234^2*s34 + 78*s234*s34^2, 
  y[191] -> -3*s123*s23^3 + 3*s23^4 - 3*s123*s23^2*s34 + 3*s23^3*s56, 
  y[192] -> -72*s123*s23^2 + 69*s23^3 + 52*s123*s23*s234 - 124*s23^2*s234 + 
    52*s123*s234^2 - 83*s123*s23*s34 + 83*s23^2*s34 + 91*s123*s234*s34 - 
    102*s23*s234*s34 - 102*s234^2*s34 - 11*s123*s34^2 + 11*s23*s34^2 - 
    39*s234*s34^2 + 72*s23^2*s56 - 52*s23*s234*s56 - 52*s234^2*s56 + 
    11*s23*s34*s56 - 39*s234*s34*s56, 
  y[193] -> 52*s123*s234^3 + 141*s123*s234^2*s34 - 102*s234^3*s34 + 
    39*s123*s234*s34^2 - 89*s234^2*s34^2 - 52*s234^3*s56 - 89*s234^2*s34*s56, 
  y[194] -> 50*s123*s234^3*s34 + 50*s123*s234^2*s34^2 - 50*s234^3*s34^2 - 
    50*s234^3*s34*s56, y[195] -> -26*s23^2 + 11*s23*s234 - 34*s23*s34 + 
    27*s234*s34 - 36*s34^2, y[196] -> 6*s23^3 - 3*s23^2*s34 - 6*s23*s34^2, 
  y[197] -> 3*s23^3*s34 + 3*s23^2*s34^2, 
  y[198] -> -9*s234^2*s34 + 45*s234*s34^2 - 72*s34^3, 
  y[199] -> -36*s234*s34^2 + 72*s34^3, 
  y[200] -> 6*s123*s23^3 - 6*s23^4 + 9*s23^3*s34 - 6*s123*s23*s34^2 - 
    6*s23^3*s56 + 6*s23^2*s34*s56, y[201] -> 3*s123*s23^3*s34 - 3*s23^4*s34 + 
    3*s123*s23^2*s34^2 - 3*s23^3*s34*s56, 
  y[202] -> -20*s123*s23^2 + 26*s23^3 - 9*s123*s23*s234 - 11*s23^2*s234 - 
    9*s123*s234^2 - 20*s123*s23*s34 + 14*s23^2*s34 + 36*s123*s234*s34 - 
    36*s23*s234*s34 - 36*s123*s34^2 + 36*s23*s34^2 + 36*s234*s34^2 - 
    36*s34^3 + 20*s23^2*s56 + 9*s23*s234*s56 + 9*s234^2*s56 - 
    45*s234*s34*s56 + 36*s34^2*s56, 
  y[203] -> -9*s123*s234^3 + 45*s123*s234^2*s34 - 72*s123*s234*s34^2 + 
    36*s123*s34^3 + 9*s234^3*s56 - 54*s234^2*s34*s56 + 117*s234*s34^2*s56 - 
    108*s34^3*s56, y[204] -> -36*s234*s34^3 + 36*s34^4 + 36*s34^3*s56, 
  y[205] -> -49*s23^2 + 85*s23*s234 - 54*s234^2 - 134*s23*s34 - 72*s234*s34 + 
    126*s34^2, y[206] -> -18*s234^2*s34 + 90*s234*s34^2 - 162*s34^3, 
  y[207] -> 270*s234^2*s34 - 198*s234*s34^2 + 18*s34^3, 
  y[208] -> -432*s234^2*s34^2 + 684*s234*s34^3 - 288*s34^4, 
  y[209] -> 216*s234^2*s34^3 - 432*s234*s34^4 + 216*s34^5, 
  y[210] -> -49*s123*s23^2 + 49*s23^3 + 36*s123*s23*s234 - 85*s23^2*s234 - 
    18*s123*s234^2 + 54*s23*s234^2 - 85*s123*s23*s34 + 85*s23^2*s34 - 
    144*s123*s234*s34 + 108*s23*s234*s34 - 270*s234^2*s34 + 162*s123*s34^2 - 
    162*s23*s34^2 - 72*s234*s34^2 + 342*s34^3 + 49*s23^2*s56 - 
    36*s23*s234*s56 + 18*s234^2*s56 + 36*s23*s34*s56 + 180*s234*s34*s56 - 
    198*s34^2*s56, y[211] -> -18*s123*s234^3 + 90*s123*s234^2*s34 - 
    162*s123*s234*s34^2 + 126*s123*s34^3 + 18*s234^3*s56 - 
    108*s234^2*s34*s56 + 252*s234*s34^2*s56 - 288*s34^3*s56, 
  y[212] -> 432*s123*s234*s34^2 + 702*s234^2*s34^2 - 468*s123*s34^3 - 
    180*s234*s34^3 - 522*s34^4 - 702*s234*s34^2*s56 + 828*s34^3*s56, 
  y[213] -> -216*s123*s234*s34^3 - 648*s234^2*s34^3 + 216*s123*s34^4 + 
    468*s234*s34^4 + 180*s34^5 + 648*s234*s34^3*s56 - 684*s34^4*s56, 
  y[214] -> -36*s123*s34^4 + 162*s34^4*s56, 
  y[215] -> 216*s234^2*s34^4 - 216*s234*s34^5 - 216*s234*s34^4*s56 + 
    216*s34^5*s56, y[216] -> -15735*s23 + 21761*s234 - 10058*s34, 
  y[217] -> -5677*s23^2 + 14367*s23*s234 - 8690*s234^2, 
  y[218] -> 1296*s234*s34 - 1296*s34^2, 
  y[219] -> -5677*s123*s23^2 + 5677*s23^3 + 8690*s123*s23*s234 - 
    14367*s23^2*s234 + 8690*s23*s234^2 + 5677*s23^2*s56 - 8690*s23*s234*s56, 
  y[220] -> -10058*s123*s23 + 10058*s23^2 + 8690*s123*s234 - 13071*s23*s234 - 
    5677*s123*s34 + 5677*s23*s34 - 1296*s234*s34 + 4381*s23*s56 + 
    1296*s34*s56, y[221] -> 1296*s234*s34^2 - 1296*s34^2*s56, 
  y[222] -> 9*s23 - 51*s234 - 10*s34, 
  y[223] -> -3*s23^2 + 9*s23*s234 - 6*s234^2, y[224] -> -2*s23^2 - 2*s23*s34, 
  y[225] -> 48*s234^2 + 96*s234*s34 - 12*s34^2, 
  y[226] -> -108*s234^2*s34 + 12*s234*s34^2 + 24*s34^3, 
  y[227] -> 72*s234^2*s34^2 - 72*s234*s34^3, 
  y[228] -> -2*s123*s23^2 + 2*s23^3 - 2*s123*s23*s34 + 2*s23^2*s56, 
  y[229] -> -3*s123*s23^2 + 3*s23^3 + 6*s123*s23*s234 - 9*s23^2*s234 + 
    6*s23*s234^2 + 3*s23^2*s56 - 6*s23*s234*s56, 
  y[230] -> -2*s123*s234^2 - 2*s123*s234*s34 + 2*s234^2*s34 + 2*s234^2*s56, 
  y[231] -> 10*s123*s23 - 12*s23^2 - 44*s123*s234 + 57*s23*s234 - 48*s234^2 - 
    23*s123*s34 + 23*s23*s34 - 142*s234*s34 - 24*s34^2 - 13*s23*s56 + 
    50*s234*s56 + 36*s34*s56, y[232] -> 108*s123*s234*s34 + 156*s234^2*s34 + 
    24*s123*s34^2 + 240*s234*s34^2 + 24*s34^3 - 156*s234*s34*s56 - 
    60*s34^2*s56, y[233] -> -72*s123*s234*s34^2 - 180*s234^2*s34^2 - 
    96*s234*s34^3 + 180*s234*s34^2*s56 + 24*s34^3*s56, 
  y[234] -> 72*s234^2*s34^3 - 72*s234*s34^3*s56, 
  y[235] -> 7*s23 + 223*s234 - 238*s34, 
  y[236] -> -47*s23^2 + 171*s23*s234 - 124*s234^2, 
  y[237] -> -76*s23^2 - 76*s23*s34, y[238] -> 288*s234*s34 - 72*s34^2, 
  y[239] -> -216*s234*s34^2 + 216*s34^3, 
  y[240] -> -76*s123*s23^2 + 76*s23^3 - 76*s123*s23*s34 + 76*s23^2*s56, 
  y[241] -> -47*s123*s23^2 + 47*s23^3 + 124*s123*s23*s234 - 171*s23^2*s234 + 
    124*s23*s234^2 + 47*s23^2*s56 - 124*s23*s234*s56, 
  y[242] -> -22*s123*s23 - 54*s23^2 + 124*s123*s234 - 99*s23*s234 - 
    263*s123*s34 + 263*s23*s34 - 288*s234*s34 - 216*s34^2 - 25*s23*s56 + 
    288*s34*s56, y[243] -> 216*s123*s34^2 + 504*s234*s34^2 + 216*s34^3 - 
    504*s34^2*s56, y[244] -> -216*s234*s34^3 + 216*s34^3*s56, 
  y[245] -> 79*s23^2 - 237*s23*s234 + 158*s234^2, 
  y[246] -> 219*s23 - 269*s234 + 44*s34, y[247] -> 30*s23^2 + 30*s23*s34, 
  y[248] -> -6*s234*s34 + 42*s34^2, y[249] -> -144*s234^2 + 108*s34^2, 
  y[250] -> 324*s234^2*s34 - 468*s234*s34^2 + 180*s34^3, 
  y[251] -> -216*s234^2*s34^2 + 432*s234*s34^3 - 216*s34^4, 
  y[252] -> 30*s123*s23^2 - 30*s23^3 + 30*s123*s23*s34 - 30*s23^2*s56, 
  y[253] -> 79*s123*s23^2 - 79*s23^3 - 158*s123*s23*s234 + 237*s23^2*s234 - 
    158*s23*s234^2 - 79*s23^2*s56 + 158*s23*s234*s56, 
  y[254] -> 170*s123*s23 - 140*s23^2 - 20*s123*s234 + 111*s23*s234 + 
    144*s234^2 - 47*s123*s34 + 47*s23*s34 + 144*s234*s34 - 288*s34^2 - 
    91*s23*s56 - 138*s234*s56 + 138*s34*s56, 
  y[255] -> -324*s123*s234*s34 - 468*s234^2*s34 + 360*s123*s34^2 + 
    468*s34^3 + 468*s234*s34*s56 - 540*s34^2*s56, 
  y[256] -> -6*s123*s234^2 + 42*s123*s234*s34 - 72*s123*s34^2 + 
    6*s234^2*s56 - 48*s234*s34*s56 + 114*s34^2*s56, 
  y[257] -> 36*s123*s34^3 - 108*s34^3*s56, 
  y[258] -> 216*s123*s234*s34^2 + 540*s234^2*s34^2 - 216*s123*s34^3 - 
    360*s234*s34^3 - 180*s34^4 - 540*s234*s34^2*s56 + 576*s34^3*s56, 
  y[259] -> -216*s234^2*s34^3 + 216*s234*s34^4 + 216*s234*s34^3*s56 - 
    216*s34^4*s56, y[260] -> 51*s23^2 - 165*s23*s234 + 114*s234^2, 
  y[261] -> 113*s23 - 315*s234 + 62*s34, y[262] -> 38*s23^2 + 38*s23*s34, 
  y[263] -> 36*s234*s34 - 36*s34^2, 
  y[264] -> 38*s123*s23^2 - 38*s23^3 + 38*s123*s23*s34 - 38*s23^2*s56, 
  y[265] -> 51*s123*s23^2 - 51*s23^3 - 114*s123*s23*s234 + 165*s23^2*s234 - 
    114*s23*s234^2 - 51*s23^2*s56 + 114*s23*s234*s56, 
  y[266] -> -38*s123*s234^2 - 38*s123*s234*s34 + 38*s234^2*s34 + 
    38*s234^2*s56, y[267] -> 100*s123*s23 - 62*s23^2 - 152*s123*s234 + 
    201*s23*s234 + 13*s123*s34 - 13*s23*s34 + 2*s234*s34 - 49*s23*s56 + 
    38*s234*s56 + 36*s34*s56, y[268] -> 36*s234*s34^2 - 36*s34^2*s56, 
  y[269] -> s23^2 - 3*s23*s234 + 2*s234^2, y[270] -> 3*s23 - 5*s234 + 2*s34, 
  y[271] -> 2*s123*s23 - 2*s23^2 - 2*s123*s234 + 3*s23*s234 + s123*s34 - 
    s23*s34 - s23*s56, y[272] -> s123*s23^2 - s23^3 - 2*s123*s23*s234 + 
    3*s23^2*s234 - 2*s23*s234^2 - s23^2*s56 + 2*s23*s234*s56, 
  y[273] -> -s23 + 5*s234 + 3*s34, y[274] -> -4*s234^2 - 17*s234*s34 - 
    3*s34^2, y[275] -> 16*s234^2*s34 + 16*s234*s34^2 - 4*s34^3, 
  y[276] -> -24*s234^2*s34^2 + 8*s234*s34^3 + 4*s34^4, 
  y[277] -> 12*s234^2*s34^3 - 12*s234*s34^4, 
  y[278] -> -(s123*s23) + s23^2 + 4*s123*s234 - 5*s23*s234 + 4*s234^2 + 
    4*s123*s34 - 4*s23*s34 + 21*s234*s34 + 8*s34^2 + s23*s56 - 4*s234*s56 - 
    5*s34*s56, y[279] -> -16*s123*s234*s34 - 20*s234^2*s34 - 8*s123*s34^2 - 
    53*s234*s34^2 - 12*s34^3 + 20*s234*s34*s56 + 13*s34^2*s56, 
  y[280] -> 24*s123*s234*s34^2 + 40*s234^2*s34^2 + 4*s123*s34^3 + 
    48*s234*s34^3 + 4*s34^4 - 40*s234*s34^2*s56 - 12*s34^3*s56, 
  y[281] -> -12*s123*s234*s34^3 - 36*s234^2*s34^3 - 16*s234*s34^4 + 
    36*s234*s34^3*s56 + 4*s34^4*s56, 
  y[282] -> 12*s234^2*s34^4 - 12*s234*s34^4*s56, 
  y[283] -> -19*s23^2 + 57*s23*s234 - 38*s234^2, 
  y[284] -> -57*s23 + 32*s234 + 19*s34, y[285] -> -6*s23^2 - 6*s23*s34, 
  y[286] -> 72*s234^2 - 54*s34^2, y[287] -> 3*s234*s34 - 21*s34^2, 
  y[288] -> -162*s234^2*s34 + 234*s234*s34^2 - 90*s34^3, 
  y[289] -> 108*s234^2*s34^2 - 216*s234*s34^3 + 108*s34^4, 
  y[290] -> -6*s123*s23^2 + 6*s23^3 - 6*s123*s23*s34 + 6*s23^2*s56, 
  y[291] -> -19*s123*s23^2 + 19*s23^3 + 38*s123*s23*s234 - 57*s23^2*s234 + 
    38*s23*s234^2 + 19*s23^2*s56 - 38*s23*s234*s56, 
  y[292] -> -44*s123*s23 + 38*s23^2 - 31*s123*s234 + 6*s23*s234 - 72*s234^2 + 
    44*s123*s34 - 44*s23*s34 - 72*s234*s34 + 144*s34^2 + 25*s23*s56 + 
    69*s234*s56 - 69*s34*s56, y[293] -> 3*s123*s234^2 - 21*s123*s234*s34 + 
    36*s123*s34^2 - 3*s234^2*s56 + 24*s234*s34*s56 - 57*s34^2*s56, 
  y[294] -> 162*s123*s234*s34 + 234*s234^2*s34 - 180*s123*s34^2 - 234*s34^3 - 
    234*s234*s34*s56 + 270*s34^2*s56, 
  y[295] -> -108*s123*s234*s34^2 - 270*s234^2*s34^2 + 108*s123*s34^3 + 
    180*s234*s34^3 + 90*s34^4 + 270*s234*s34^2*s56 - 288*s34^3*s56, 
  y[296] -> -18*s123*s34^3 + 54*s34^3*s56, 
  y[297] -> 108*s234^2*s34^3 - 108*s234*s34^4 - 108*s234*s34^3*s56 + 
    108*s34^4*s56, y[298] -> 5677*s23 - 14367*s234 + 4381*s34, y[299] -> s23, 
  y[300] -> 8690*s234^2 - 5677*s234*s34, 
  y[301] -> 1296*s234*s34 + 1296*s34^2, 
  y[302] -> 8690*s123*s234*s34 - 5677*s123*s34^2, 
  y[303] -> -5677*s123*s23 + 5677*s23^2 + 8690*s123*s234 - 14367*s23*s234 + 
    8690*s234^2 - 10058*s123*s34 + 10058*s23*s34 - 13071*s234*s34 + 
    5677*s34^2 + 5677*s23*s56 - 8690*s234*s56 + 4381*s34*s56, 
  y[304] -> -1296*s234*s34^2 + 1296*s34^2*s56, 
  y[305] -> 3*s23 - 9*s234 - 15*s34, y[306] -> -6*s234^2 + 3*s234*s34, 
  y[307] -> 2*s23*s34 - 2*s34^2, y[308] -> 12*s234^2 + 60*s234*s34 + 
    36*s34^2, y[309] -> -6*s123*s234*s34 + 3*s123*s34^2, 
  y[310] -> -36*s234^2*s34 - 132*s234*s34^2 - 24*s34^3, 
  y[311] -> 72*s234^2*s34^2 + 72*s234*s34^3, 
  y[312] -> -3*s123*s23 + 3*s23^2 + 6*s123*s234 - 9*s23*s234 + 6*s234^2 + 
    10*s123*s34 - 12*s23*s34 + 57*s234*s34 + 23*s34^2 + 3*s23*s56 - 
    6*s234*s56 - 13*s34*s56, y[313] -> -2*s123*s23*s34 + 2*s23^2*s34 - 
    2*s123*s34^2 + 2*s23*s34*s56, y[314] -> -2*s123*s234*s34 - 2*s123*s34^2 + 
    2*s234*s34^2 + 2*s234*s34*s56, 
  y[315] -> -36*s123*s234*s34 - 48*s234^2*s34 - 24*s123*s34^2 - 
    144*s234*s34^2 - 24*s34^3 + 48*s234*s34*s56 + 36*s34^2*s56, 
  y[316] -> 72*s123*s234*s34^2 + 108*s234^2*s34^2 + 96*s234*s34^3 - 
    108*s234*s34^2*s56 - 24*s34^3*s56, 
  y[317] -> -72*s234^2*s34^3 + 72*s234*s34^3*s56, 
  y[318] -> 47*s23 - 171*s234 - 101*s34, y[319] -> 124*s234^2 - 47*s234*s34, 
  y[320] -> 76*s23*s34 - 76*s34^2, y[321] -> 72*s234*s34 + 288*s34^2, 
  y[322] -> 124*s123*s234*s34 - 47*s123*s34^2, 
  y[323] -> -216*s234*s34^2 - 216*s34^3, 
  y[324] -> -47*s123*s23 + 47*s23^2 + 124*s123*s234 - 171*s23*s234 + 
    124*s234^2 - 22*s123*s34 - 54*s23*s34 - 99*s234*s34 + 263*s34^2 + 
    47*s23*s56 - 124*s234*s56 - 25*s34*s56, 
  y[325] -> -76*s123*s23*s34 + 76*s23^2*s34 - 76*s123*s34^2 + 76*s23*s34*s56, 
  y[326] -> -216*s123*s34^2 - 288*s234*s34^2 - 216*s34^3 + 288*s34^2*s56, 
  y[327] -> 216*s234*s34^3 - 216*s34^3*s56, 
  y[328] -> -79*s23 + 237*s234 - 61*s34, y[329] -> -122*s234^2 + 61*s234*s34, 
  y[330] -> -30*s23*s34 + 30*s34^2, y[331] -> -36*s234^2 - 108*s234*s34 + 
    144*s34^2, y[332] -> -122*s123*s234*s34 + 61*s123*s34^2, 
  y[333] -> 108*s234^2*s34 + 180*s234*s34^2 - 324*s34^3, 
  y[334] -> -216*s234^2*s34^2 + 216*s34^4, 
  y[335] -> 79*s123*s23 - 79*s23^2 - 158*s123*s234 + 237*s23*s234 - 
    158*s234^2 + 170*s123*s34 - 140*s23*s34 + 111*s234*s34 + 47*s34^2 - 
    79*s23*s56 + 158*s234*s56 - 91*s34*s56, 
  y[336] -> 30*s123*s23*s34 - 30*s23^2*s34 + 30*s123*s34^2 - 30*s23*s34*s56, 
  y[337] -> -6*s123*s234*s34 + 36*s123*s34^2 + 6*s234*s34*s56 - 42*s34^2*s56, 
  y[338] -> 108*s123*s234*s34 + 144*s234^2*s34 - 144*s123*s34^2 + 
    144*s234*s34^2 - 288*s34^3 - 144*s234*s34*s56 + 180*s34^2*s56, 
  y[339] -> -216*s123*s234*s34^2 - 324*s234^2*s34^2 + 216*s123*s34^3 + 
    144*s234*s34^3 + 180*s34^4 + 324*s234*s34^2*s56 - 360*s34^3*s56, 
  y[340] -> -36*s123*s34^3 + 72*s34^3*s56, 
  y[341] -> 216*s234^2*s34^3 - 216*s234*s34^4 - 216*s234*s34^3*s56 + 
    216*s34^4*s56, y[342] -> s23 - 3*s234 + s34, 
  y[343] -> 2*s234^2 - s234*s34, y[344] -> 2*s123*s234*s34 - s123*s34^2, 
  y[345] -> -(s123*s23) + s23^2 + 2*s123*s234 - 3*s23*s234 + 2*s234^2 - 
    2*s123*s34 + 2*s23*s34 - 3*s234*s34 + s34^2 + s23*s56 - 2*s234*s56 + 
    s34*s56, y[346] -> -5*s234*s34 - 5*s34^2, 
  y[347] -> 4*s234^2*s34 + 20*s234*s34^2 + 8*s34^3, 
  y[348] -> -12*s234^2*s34^2 - 28*s234*s34^3 - 4*s34^4, 
  y[349] -> 12*s234^2*s34^3 + 12*s234*s34^4, 
  y[350] -> -(s123*s34) + s23*s34 - 5*s234*s34 - 4*s34^2 + s34*s56, 
  y[351] -> 4*s123*s234*s34 + 4*s234^2*s34 + 4*s123*s34^2 + 21*s234*s34^2 + 
    8*s34^3 - 4*s234*s34*s56 - 5*s34^2*s56, 
  y[352] -> -12*s123*s234*s34^2 - 16*s234^2*s34^2 - 4*s123*s34^3 - 
    32*s234*s34^3 - 4*s34^4 + 16*s234*s34^2*s56 + 8*s34^3*s56, 
  y[353] -> 12*s123*s234*s34^3 + 24*s234^2*s34^3 + 16*s234*s34^4 - 
    24*s234*s34^3*s56 - 4*s34^4*s56, 
  y[354] -> -12*s234^2*s34^4 + 12*s234*s34^4*s56, 
  y[355] -> 1645*s23 - 2329*s234 + 6026*s34, 
  y[356] -> 684*s23^2 - 684*s23*s34, 
  y[357] -> -684*s123*s23^2 + 684*s23^3 - 684*s123*s23*s34 + 684*s23^2*s56, 
  y[358] -> 3697*s123*s23 - 4381*s23^2 + 3697*s23*s234 + 4993*s123*s34 - 
    4993*s23*s34 + 1296*s234*s34 - 3697*s23*s56 - 1296*s34*s56, 
  y[359] -> 7*s23 - 15*s234 - 12*s34, 
  y[360] -> 2*s23^2 - 5*s23*s34 + 2*s34^2, 
  y[361] -> 6*s234^2 + 42*s234*s34 + 36*s34^2, 
  y[362] -> s23^2*s34 - s23*s34^2, y[363] -> -12*s234^2*s34 - 72*s234*s34^2 - 
    24*s34^3, y[364] -> -11*s123*s23 + 9*s23^2 + 18*s123*s234 - 29*s23*s234 + 
    18*s234^2 + 25*s123*s34 - 23*s23*s34 + 108*s234*s34 + 24*s34^2 + 
    11*s23*s56 - 18*s234*s56 - 36*s34*s56, 
  y[365] -> -2*s123*s23^2 + 2*s23^3 - 3*s23^2*s34 + 2*s123*s34^2 + 
    2*s23^2*s56 - 2*s23*s34*s56, y[366] -> -(s123*s23^2*s34) + s23^3*s34 - 
    s123*s23*s34^2 + s23^2*s34*s56, 
  y[367] -> -72*s123*s234*s34 - 90*s234^2*s34 - 24*s123*s34^2 - 
    204*s234*s34^2 - 24*s34^3 + 90*s234*s34*s56 + 60*s34^2*s56, 
  y[368] -> 72*s123*s234*s34^2 + 144*s234^2*s34^2 + 96*s234*s34^3 - 
    144*s234*s34^2*s56 - 24*s34^3*s56, y[369] -> 4*s23 - 7*s234 - 7*s34, 
  y[370] -> 3*s234^2 + 18*s234*s34 + 21*s34^2, 
  y[371] -> -6*s234^2*s34 - 36*s234*s34^2 - 24*s34^3, 
  y[372] -> 6*s234^2*s34^2 + 54*s234*s34^3 + 12*s34^4, 
  y[373] -> -2*s123*s23 + 2*s23^2 + 3*s123*s234 - 5*s23*s234 + 3*s234^2 + 
    13*s123*s34 - 13*s23*s34 + 39*s234*s34 + 24*s34^2 + 2*s23*s56 - 
    3*s234*s56 - 15*s34*s56, y[374] -> -24*s123*s234*s34 - 27*s234^2*s34 - 
    24*s123*s34^2 - 117*s234*s34^2 - 36*s34^3 + 27*s234*s34*s56 + 
    39*s34^2*s56, y[375] -> 54*s123*s234*s34^2 + 78*s234^2*s34^2 + 
    12*s123*s34^3 + 126*s234*s34^3 + 12*s34^4 - 78*s234*s34^2*s56 - 
    36*s34^3*s56, y[376] -> -36*s123*s234*s34^3 - 90*s234^2*s34^3 - 
    48*s234*s34^4 + 90*s234*s34^3*s56 + 12*s34^4*s56, 
  y[377] -> 36*s234^2*s34^4 - 36*s234*s34^4*s56, 
  y[378] -> 63*s23 - 25*s234 - 88*s34, 
  y[379] -> -38*s23^2 + 101*s23*s34 - 26*s34^2, 
  y[380] -> -25*s23^2*s34 + 25*s23*s34^2, 
  y[381] -> -75*s123*s23 + 113*s23^2 - 75*s23*s234 - 39*s123*s34 + 
    13*s23*s34 + 36*s234*s34 + 75*s23*s56 - 36*s34*s56, 
  y[382] -> 38*s123*s23^2 - 38*s23^3 + 12*s123*s23*s34 + 51*s23^2*s34 - 
    26*s123*s34^2 - 38*s23^2*s56 + 26*s23*s34*s56, 
  y[383] -> 25*s123*s23^2*s34 - 25*s23^3*s34 + 25*s123*s23*s34^2 - 
    25*s23^2*s34*s56, y[384] -> -36*s234*s34^2 + 36*s34^2*s56, 
  y[385] -> -17*s23 + 20*s234 + 38*s34, y[386] -> -3*s23^2 + 3*s23*s34, 
  y[387] -> -36*s234*s34 - 252*s34^2, 
  y[388] -> 3*s123*s23^2 - 3*s23^3 + 3*s123*s23*s34 - 3*s23^2*s56, 
  y[389] -> 22*s123*s23 - 19*s23^2 + 22*s23*s234 - 230*s123*s34 + 
    230*s23*s34 - 252*s234*s34 - 216*s34^2 - 22*s23*s56 + 252*s34*s56, 
  y[390] -> 216*s123*s34^2 + 468*s234*s34^2 + 216*s34^3 - 468*s34^2*s56, 
  y[391] -> s23 - s234 + 2*s34, y[392] -> s123*s23 - s23^2 + s23*s234 + 
    s123*s34 - s23*s34 - s23*s56, y[393] -> 342*s23 - 4687*s34, 
  y[394] -> -342*s23^2 + 342*s23*s34, 
  y[395] -> 342*s123*s23^2 - 342*s23^3 + 342*s123*s23*s34 - 342*s23^2*s56, 
  y[396] -> -4345*s123*s23 + 4687*s23^2 - 4345*s23*s234 - 4687*s123*s34 + 
    4687*s23*s34 + 342*s34^2 + 4345*s23*s56 + 342*s34*s56, 
  y[397] -> -342*s123*s234*s34 - 342*s123*s34^2 + 342*s234*s34^2 + 
    342*s234*s34*s56, y[398] -> -6*s23 + 6*s234 + s34, 
  y[399] -> -2*s23^2 + 5*s23*s34 - 2*s34^2, y[400] -> -5*s234*s34 + 2*s34^2, 
  y[401] -> -(s23^2*s34) + s23*s34^2, 
  y[402] -> -2*s123*s234^2 - 2*s123*s234*s34 + 3*s234^2*s34 + s123*s34^2 + 
    2*s234^2*s56, y[403] -> 10*s123*s23 - 8*s23^2 - 2*s123*s234 + 
    12*s23*s234 - 13*s123*s34 + 11*s23*s34 - 21*s234*s34 - s34^2 - 
    10*s23*s56 + 2*s234*s56 + 23*s34*s56, 
  y[404] -> 2*s123*s23^2 - 2*s23^3 + 3*s23^2*s34 - 2*s123*s34^2 - 
    2*s23^2*s56 + 2*s23*s34*s56, y[405] -> s123*s23^2*s34 - s23^3*s34 + 
    s123*s23*s34^2 - s23^2*s34*s56, 
  y[406] -> -(s123*s234^2*s34) - s123*s234*s34^2 + s234^2*s34^2 + 
    s234^2*s34*s56, y[407] -> 24*s234*s34^2 - 24*s34^2*s56, 
  y[408] -> -3*s23 + 3*s234 + 4*s34, y[409] -> -6*s234*s34 - 12*s34^2, 
  y[410] -> s123*s23 - s23^2 + s23*s234 - 11*s123*s34 + 11*s23*s34 - 
    12*s234*s34 - 12*s34^2 - s23*s56 + 12*s34*s56, 
  y[411] -> 12*s123*s34^2 + 24*s234*s34^2 + 12*s34^3 - 24*s34^2*s56, 
  y[412] -> -12*s234*s34^3 + 12*s34^3*s56, y[413] -> 61*s23 - 197*s34, 
  y[414] -> -61*s23^2 + 187*s23*s34 - 52*s34^2, 
  y[415] -> -50*s23^2*s34 + 50*s23*s34^2, 
  y[416] -> -124*s123*s23 + 185*s23^2 - 124*s23*s234 - 121*s123*s34 + 
    69*s23*s34 - 3*s34^2 + 124*s23*s56 - 3*s34*s56, 
  y[417] -> 61*s123*s23^2 - 61*s23^3 + 9*s123*s23*s34 + 102*s23^2*s34 - 
    52*s123*s34^2 - 61*s23^2*s56 + 52*s23*s34*s56, 
  y[418] -> 50*s123*s23^2*s34 - 50*s23^3*s34 + 50*s123*s23*s34^2 - 
    50*s23^2*s34*s56, y[419] -> 3*s123*s234*s34 + 3*s123*s34^2 - 
    3*s234*s34^2 - 3*s234*s34*s56, y[420] -> -6*s23 - 18*s234 + 164*s34, 
  y[421] -> 18*s234*s34 - 72*s34^2, 
  y[422] -> 30*s23^2 - 75*s23*s34 + 30*s34^2, 
  y[423] -> 15*s23^2*s34 - 15*s23*s34^2, 
  y[424] -> 122*s123*s23 - 152*s23^2 + 18*s123*s234 + 104*s23*s234 + 
    122*s123*s34 - 92*s23*s34 + 72*s234*s34 - 72*s34^2 - 122*s23*s56 - 
    18*s234*s56, y[425] -> -30*s123*s23^2 + 30*s23^3 - 45*s23^2*s34 + 
    30*s123*s34^2 + 30*s23^2*s56 - 30*s23*s34*s56, 
  y[426] -> -15*s123*s23^2*s34 + 15*s23^3*s34 - 15*s123*s23*s34^2 + 
    15*s23^2*s34*s56, y[427] -> 18*s123*s234^2 - 72*s123*s234*s34 + 
    72*s123*s34^2 - 18*s234^2*s56 + 90*s234*s34*s56 - 144*s34^2*s56, 
  y[428] -> -72*s234*s34^2 + 72*s34^3 + 72*s34^2*s56, 
  y[429] -> 73*s23 - 7*s34, y[430] -> 3*s23^2 - 3*s23*s34, 
  y[431] -> 178*s234*s34 - 22*s34^2, 
  y[432] -> -3*s123*s23^2 + 3*s23^3 - 3*s123*s23*s34 + 3*s23^2*s56, 
  y[433] -> -72*s123*s23 + 69*s23^2 + 52*s123*s234 - 124*s23*s234 - 
    83*s123*s34 + 83*s23*s34 - 102*s234*s34 + 11*s34^2 + 72*s23*s56 - 
    52*s234*s56 + 11*s34*s56, y[434] -> 52*s123*s234^2 + 91*s123*s234*s34 - 
    102*s234^2*s34 - 11*s123*s34^2 - 39*s234*s34^2 - 52*s234^2*s56 - 
    39*s234*s34*s56, y[435] -> 50*s123*s234^2*s34 + 50*s123*s234*s34^2 - 
    50*s234^2*s34^2 - 50*s234^2*s34*s56, y[436] -> -6*s23 + 9*s234 - 32*s34, 
  y[437] -> -6*s23^2 + 15*s23*s34 - 6*s34^2, 
  y[438] -> -9*s234*s34 + 36*s34^2, 
  y[439] -> -20*s123*s23 + 26*s23^2 - 9*s123*s234 - 11*s23*s234 - 
    20*s123*s34 + 14*s23*s34 - 36*s234*s34 + 36*s34^2 + 20*s23*s56 + 
    9*s234*s56, y[440] -> 6*s123*s23^2 - 6*s23^3 + 9*s23^2*s34 - 
    6*s123*s34^2 - 6*s23^2*s56 + 6*s23*s34*s56, 
  y[441] -> 36*s234*s34^2 - 36*s34^3 - 36*s34^2*s56, 
  y[442] -> -9*s123*s234^2 + 36*s123*s234*s34 - 36*s123*s34^2 + 
    9*s234^2*s56 - 45*s234*s34*s56 + 72*s34^2*s56, 
  y[443] -> 49*s23 - 73*s234 + 24*s34, 
  y[444] -> 18*s234^2 + 90*s234*s34 - 162*s34^2, 
  y[445] -> -18*s234*s34 + 72*s34^2, 
  y[446] -> -36*s234^2*s34 - 180*s234*s34^2 + 252*s34^3, 
  y[447] -> -49*s123*s23 + 49*s23^2 + 36*s123*s234 - 85*s23*s234 + 
    54*s234^2 - 85*s123*s34 + 85*s23*s34 + 108*s234*s34 - 162*s34^2 + 
    49*s23*s56 - 36*s234*s56 + 36*s34*s56, 
  y[448] -> -216*s123*s234*s34 - 270*s234^2*s34 + 252*s123*s34^2 - 
    72*s234*s34^2 + 342*s34^3 + 270*s234*s34*s56 - 360*s34^2*s56, 
  y[449] -> -18*s123*s234^2 + 72*s123*s234*s34 - 90*s123*s34^2 + 
    18*s234^2*s56 - 90*s234*s34*s56 + 162*s34^2*s56, 
  y[450] -> 36*s123*s34^3 - 126*s34^3*s56, 
  y[451] -> 216*s123*s234*s34^2 + 432*s234^2*s34^2 - 216*s123*s34^3 - 
    252*s234*s34^3 - 180*s34^4 - 432*s234*s34^2*s56 + 468*s34^3*s56, 
  y[452] -> -3355*s23 - 990*s34, y[453] -> 342*s23^2 + 342*s23*s34, 
  y[454] -> 8*s23 - 18*s234 - 25*s34, 
  y[455] -> 2*s23^2 - 3*s23*s34 - 2*s34^2, y[456] -> 96*s234*s34 + 24*s34^2, 
  y[457] -> s23^2*s34 + s23*s34^2, y[458] -> s23 - 3*s234 - 12*s34, 
  y[459] -> 30*s234*s34 + 24*s34^2, y[460] -> -72*s234*s34^2 - 12*s34^3, 
  y[461] -> -215*s23 - 337*s34, y[462] -> 61*s23^2 - 93*s23*s34 - 52*s34^2, 
  y[463] -> 50*s23^2*s34 + 50*s23*s34^2, 
  y[464] -> 152*s23 + 54*s234 - 42*s34, 
  y[465] -> -30*s23^2 + 45*s23*s34 + 30*s34^2, 
  y[466] -> -288*s234*s34 + 360*s34^2, 
  y[467] -> -15*s23^2*s34 - 15*s23*s34^2, 
  y[468] -> 288*s234*s34^2 - 288*s34^3, y[469] -> 126*s23 + 39*s34, 
  y[470] -> -38*s23^2 + 39*s23*s34 + 26*s34^2, 
  y[471] -> -25*s23^2*s34 - 25*s23*s34^2, 
  y[472] -> 88*s123*s23 - 126*s23^2 - 26*s123*s234 + 114*s23*s234 + 
    101*s123*s34 - 75*s23*s34 + 51*s234*s34 - 13*s34^2 - 88*s23*s56 + 
    26*s234*s56 - 13*s34*s56, y[473] -> -38*s123*s23^2 + 38*s23^3 - 
    12*s123*s23*s34 - 51*s23^2*s34 + 26*s123*s34^2 + 38*s23^2*s56 - 
    26*s23*s34*s56, y[474] -> -25*s123*s23^2*s34 + 25*s23^3*s34 - 
    25*s123*s23*s34^2 + 25*s23^2*s34*s56, 
  y[475] -> -26*s123*s234^2 - 38*s123*s234*s34 + 51*s234^2*s34 + 
    13*s123*s34^2 + 12*s234*s34^2 + 26*s234^2*s56 + 12*s234*s34*s56, 
  y[476] -> -25*s123*s234^2*s34 - 25*s123*s234*s34^2 + 25*s234^2*s34^2 + 
    25*s234^2*s34*s56, y[477] -> -26*s23 - 27*s234 + 30*s34, 
  y[478] -> 144*s234*s34 - 180*s34^2, 
  y[479] -> 6*s23^2 - 9*s23*s34 - 6*s34^2, 
  y[480] -> 3*s23^2*s34 + 3*s23*s34^2, y[481] -> -144*s234*s34^2 + 144*s34^3}}


==> anc/analytic/FiniteRemainder_4pt_2L_nf2.m <==
{{{0, 0, 0, 0, 0, -f[1] + (s34*f[49])/2 + (s23/2 - s234/2)*f[55] + 
    (-1/2*s23 + s234/2)*f[67], 0, 0, 0, (3*f[1])/8 - (3*s34*f[49])/16 + 
    ((-3*s23)/16 + (3*s234)/16)*f[55] + ((3*s23)/16 - (3*s234)/16)*f[67], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -f[1] + (s34*f[49])/2 + (s23/2 - s234/2)*f[55] + 
    (-1/2*s23 + s234/2)*f[67], 0, 0, 0, (3*f[1])/20 - (3*s34*f[49])/40 + 
    ((-3*s23)/40 + (3*s234)/40)*f[55] + ((3*s23)/40 - (3*s234)/40)*f[67], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (3*f[1])/8 - (3*s34*f[49])/16 + ((-3*s23)/16 + (3*s234)/16)*f[55] + 
    ((3*s23)/16 - (3*s234)/16)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[1]/20 - (s34*f[49])/40 + (-1/40*s23 + s234/40)*f[55] + 
    (s23/40 - s234/40)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, 0, 0, 0, 2*f[1] - (s23*f[55])/2 + (s23/2 + s34/2)*f[67], 0, 
   0, 0, (-3*f[1])/4 + (3*s23*f[55])/16 + ((-3*s23)/16 - (3*s34)/16)*f[67], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2*f[1] - (s23*f[55])/2 + (s23/2 + s34/2)*f[67], 0, 0, 0, 
   (-3*f[1])/10 + (3*s23*f[55])/40 + ((-3*s23)/40 - (3*s34)/40)*f[67], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (-3*f[1])/4 + (3*s23*f[55])/16 + ((-3*s23)/16 - (3*s34)/16)*f[67], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1/10*f[1] + (s23*f[55])/40 + (-1/40*s23 - s34/40)*f[67], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -f[1] - (s34*f[49])/2 - (s234*f[55])/2 + 
    (s234/2 - s34/2)*f[67], 0, 0, 0, (3*f[1])/8 + (3*s34*f[49])/16 + 
    (3*s234*f[55])/16 + ((-3*s234)/16 + (3*s34)/16)*f[67], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[1] - (s34*f[49])/2 - (s234*f[55])/2 + (s234/2 - s34/2)*f[67], 0, 0, 0, 
   (3*f[1])/20 + (3*s34*f[49])/40 + (3*s234*f[55])/40 + 
    ((-3*s234)/40 + (3*s34)/40)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (3*f[1])/8 + (3*s34*f[49])/16 + (3*s234*f[55])/16 + 
    ((-3*s234)/16 + (3*s34)/16)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[1]/20 + (s34*f[49])/40 + (s234*f[55])/40 + (-1/40*s234 + s34/40)*f[67], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -f[19] + (s23*f[49])/2, 0, 0, 0, 
   (3*f[19])/8 - (3*s23*f[49])/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[19] + (s23*f[49])/2, 
   0, 0, 0, (3*f[19])/20 - (3*s23*f[49])/40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (3*f[19])/8 - (3*s23*f[49])/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[19]/20 - (s23*f[49])/40, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 2*f[19] + (s23*f[55])/2, 0, 0, 0, 
   (-3*f[19])/4 - (3*s23*f[55])/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*f[19] + (s23*f[55])/2, 0, 0, 0, (-3*f[19])/10 - (3*s23*f[55])/40, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (-3*f[19])/4 - (3*s23*f[55])/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/10*f[19] - (s23*f[55])/40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, -f[19] - (s23*f[49])/2 - (s23*f[55])/2, 0, 0, 0, 
   (3*f[19])/8 + (3*s23*f[49])/16 + (3*s23*f[55])/16, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[19] - (s23*f[49])/2 - (s23*f[55])/2, 0, 0, 0, 
   (3*f[19])/20 + (3*s23*f[49])/40 + (3*s23*f[55])/40, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (3*f[19])/8 + (3*s23*f[49])/16 + (3*s23*f[55])/16, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[19]/20 + (s23*f[49])/40 + (s23*f[55])/40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1/2*(s34*f[37]) + 
    (s23*f[43])/2 + (s23*f[55])/2 - (s23*f[67])/2, 0, 0, 0, 
   (3*s34*f[37])/16 - (3*s23*f[43])/16 - (3*s23*f[55])/16 + (3*s23*f[67])/16, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1/2*(s34*f[37]) + (s23*f[43])/2 + (s23*f[55])/2 - 
    (s23*f[67])/2, 0, 0, 0, (3*s34*f[37])/40 - (3*s23*f[43])/40 - 
    (3*s23*f[55])/40 + (3*s23*f[67])/40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (3*s34*f[37])/16 - (3*s23*f[43])/16 - (3*s23*f[55])/16 + (3*s23*f[67])/16, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (s34*f[37])/40 - (s23*f[43])/40 - (s23*f[55])/40 + 
    (s23*f[67])/40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> (5*y[1])/216 + (5*y[3])/(216*y[2]), 
  f[19] -> (5*y[4])/216 + (5*y[5])/(216*y[2]), 
  f[37] -> (-5*y[6])/(108*y[7]) - (5*y[8])/108 - (5*y[9])/(108*y[2]) - 
    (5*y[10])/(108*y[2]*y[7]), 
  f[43] -> (5*y[11])/108 + (5*y[13])/(108*y[12]) + 
    (5*y[14])/(108*y[2]*y[12]) + (5*y[15])/(108*y[2]), 
  f[49] -> (5*y[16])/108 + (5*y[17])/(108*y[2]), 
  f[55] -> (-5*y[7])/54 - (5*y[17])/(54*y[2]), 
  f[67] -> (-5*y[12])/54 - (5*y[17])/(54*y[2])}, 
 {y[1] -> -(s23*s34) + s234*s34, y[2] -> s12 - s123 + s23, 
  y[3] -> s123*s23*s34 - s23^2*s34 + s23*s234*s34 + s123*s34^2 - s23*s34^2 - 
    s23*s34*s56, y[4] -> s23^2 - s23*s234 + 2*s23*s34, 
  y[5] -> s123*s23^2 - s23^3 + s23^2*s234 + s123*s23*s34 - s23^2*s34 - 
    s23^2*s56, y[6] -> s23^2 - 3*s23*s234 + 2*s234^2, y[7] -> s34, 
  y[8] -> 3*s23 - 5*s234 + 2*s34, y[9] -> 2*s123*s23 - 2*s23^2 - 
    2*s123*s234 + 3*s23*s234 + s123*s34 - s23*s34 - s23*s56, 
  y[10] -> s123*s23^2 - s23^3 - 2*s123*s23*s234 + 3*s23^2*s234 - 
    2*s23*s234^2 - s23^2*s56 + 2*s23*s234*s56, y[11] -> s23 - 3*s234 + s34, 
  y[12] -> s23, y[13] -> 2*s234^2 - s234*s34, 
  y[14] -> 2*s123*s234*s34 - s123*s34^2, 
  y[15] -> -(s123*s23) + s23^2 + 2*s123*s234 - 3*s23*s234 + 2*s234^2 - 
    2*s123*s34 + 2*s23*s34 - 3*s234*s34 + s34^2 + s23*s56 - 2*s234*s56 + 
    s34*s56, y[16] -> s23 - s234 + 2*s34, 
  y[17] -> s123*s23 - s23^2 + s23*s234 + s123*s34 - s23*s34 - s23*s56}}


==> anc/analytic/FiniteRemainder_5pt_1L_nf0_Qd_mppm.m <==
{{{f[1] + 2*eps*f[1] + 4*eps^2*f[1], 
   f[4] + eps^2*(-2*f[1] - 2*f[14] - 2*f[21] - 2*f[30] - 2*f[39] - 2*f[47]) + 
    eps*(-f[1] - f[14] - f[21] - f[30] - f[39] - f[47]), 
   3*f[44] + f[251] + f[361] + eps*(-1/2*f[4] + f[82]/2 + f[84] - f[199]/2 - 
      f[315]/2 - f[427]/2) + eps^2*(f[1]/2 + f[14]/2 + f[21]/2 + f[30]/2 + 
      f[39]/2 + f[47]/2 + f[83]/2 + f[85] - f[199] - f[316]/2 - f[428]/2), 
   eps*(-f[44] - f[251]/3 - f[361]/3) + 
    eps^2*(f[4]/6 - f[82]/6 - f[84]/3 + f[199]/6 + f[315]/6 + f[427]/6), 
   eps^2*(f[44]/4 + f[251]/12 + f[361]/12), eps*f[14] + 2*eps^2*f[14] - 
    f[29] + f[32]/3 + f[47] - f[131] - f[138] - 4*f[187] - 4*f[190] + 
    f[251]/3 + f[361]/3 + f[389], -f[32] - f[251] - f[361] + 
    eps*(f[29]/2 + (3*f[32])/2 - f[47]/2 - f[76] + f[84] + f[131]/2 + 
      f[138]/2 + 2*f[187] + 2*f[190] + f[191] + (3*f[251])/2 + f[307] + 
      (3*f[361])/2 - f[389]/2 + f[419]) + 
    eps^2*(-1/2*f[14] - f[77] + f[85] + f[192] + f[308] + f[420]), 
   eps^2*(-1/6*f[29] - f[32]/2 + f[47]/6 + f[76]/3 - f[84]/3 - f[131]/6 - 
     f[138]/6 - (2*f[187])/3 - (2*f[190])/3 - f[191]/3 - f[251]/2 - 
     f[307]/3 - f[361]/2 + f[389]/6 - f[419]/3), 0, 
   -f[4] + eps*f[21] + 2*eps^2*f[21] - f[47] + f[131] + f[138] + 4*f[187] + 
    4*f[190] - f[389], -6*f[44] - f[251] - f[361] + 
    eps*(f[4]/2 + f[47]/2 - f[84] - f[131]/2 - f[138]/2 - 2*f[187] - 
      2*f[190] - f[191] + f[199] - f[307] + f[315] + f[389]/2 - f[419] + 
      f[427]) + eps^2*(-1/2*f[21] - f[85] - f[192] + 2*f[199] - f[308] + 
      f[316] - f[420] + f[428]), eps*(2*f[44] + f[251]/3 + f[361]/3) + 
    eps^2*(-1/6*f[4] - f[47]/6 + f[84]/3 + f[131]/6 + f[138]/6 + 
      (2*f[187])/3 + (2*f[190])/3 + f[191]/3 - f[199]/3 + f[307]/3 - 
      f[315]/3 - f[389]/6 + f[419]/3 - f[427]/3), 
   eps^2*(-1/2*f[44] - f[251]/12 - f[361]/12), f[29] + eps*f[30] + 
    2*eps^2*f[30], f[32] + eps*(-1/2*f[29] + f[76] - f[82] - f[84]) + 
    eps^2*(-1/2*f[30] + f[77] - f[83] - f[85]), 
   -1/3*(eps*f[32]) + eps^2*(f[29]/6 - f[76]/3 + f[82]/3 + f[84]/3), 
   (eps^2*f[32])/12, (10*f[32])/3 + eps*f[39] + 2*eps^2*f[39] + 
    (10*f[251])/3 + (10*f[361])/3, -f[32] - 3*f[44] - f[251] - f[361] + 
    eps*(-f[76] + f[82]/2 + f[199]/2 + f[315]/2 + f[427]/2) + 
    eps^2*(-1/2*f[39] - f[77] + f[83]/2 + f[199] + f[316]/2 + f[428]/2), 
   eps*f[44] + eps^2*(f[76]/3 - f[82]/6 - f[199]/6 - f[315]/6 - f[427]/6), 
   -1/4*(eps^2*f[44]), eps*f[47] + 2*eps^2*f[47], 
   3*f[44] + eps*(-1/2*f[82] + f[191] - f[199]/2 + f[307] - f[315]/2 + 
      f[419] - f[427]/2) + eps^2*(-1/2*f[47] - f[83]/2 + f[192] - f[199] + 
      f[308] - f[316]/2 + f[420] - f[428]/2), 
   -(eps*f[44]) + eps^2*(f[82]/6 - f[191]/3 + f[199]/6 - f[307]/3 + 
      f[315]/6 - f[419]/3 + f[427]/6), (eps^2*f[44])/4, 
   f[32]/6 + f[44]/2 + f[251]/3 + f[361]/3 + 
    eps*(-1/4*f[32] + f[76]/6 + f[82]/12 - f[191]/6 - f[199]/12 - f[251]/4 - 
      f[307]/6 - f[315]/12 - f[361]/4 - f[419]/6 - f[427]/12) + 
    eps^2*(-1/12*f[1] + f[77]/6 + f[83]/12 - f[192]/6 - f[199]/6 - f[308]/6 - 
      f[316]/12 - f[420]/6 - f[428]/12), 
   eps*(f[44]/2 + f[251]/6 + f[361]/6) + 
    eps^2*(-1/12*f[4] + f[82]/12 + f[84]/6 - f[199]/12 - f[315]/12 - 
      f[427]/12), eps^2*(-1/4*f[44] - f[251]/12 - f[361]/12), 
   eps^2*(f[29]/12 + f[32]/4 - f[47]/12 - f[76]/6 + f[84]/6 + f[131]/12 + 
     f[138]/12 + f[187]/3 + f[190]/3 + f[191]/6 + f[251]/4 + f[307]/6 + 
     f[361]/4 - f[389]/12 + f[419]/6), 0, 
   eps*(-f[44] - f[251]/6 - f[361]/6) + eps^2*(f[4]/12 + f[47]/12 - f[84]/6 - 
      f[131]/12 - f[138]/12 - f[187]/3 - f[190]/3 - f[191]/6 + f[199]/6 - 
      f[307]/6 + f[315]/6 + f[389]/12 - f[419]/6 + f[427]/6), 
   eps^2*(f[44]/2 + f[251]/12 + f[361]/12), (eps*f[32])/6 + 
    eps^2*(-1/12*f[29] + f[76]/6 - f[82]/6 - f[84]/6), -1/12*(eps^2*f[32]), 
   -1/2*(eps*f[44]) + eps^2*(-1/6*f[76] + f[82]/12 + f[199]/12 + f[315]/12 + 
      f[427]/12), (eps^2*f[44])/4, (eps*f[44])/2 + 
    eps^2*(-1/12*f[82] + f[191]/6 - f[199]/12 + f[307]/6 - f[315]/12 + 
      f[419]/6 - f[427]/12), -1/4*(eps^2*f[44]), 
   eps^2*((-47*f[32])/720 + (47*f[44])/240), f[32] + eps*f[76] + 
    eps^2*f[77] + f[81], -f[81] + f[251] + f[361] + 
    eps*(-f[191] - f[307] - f[419]) + eps^2*(-f[192] - f[308] - f[420]), 
   f[81] + eps*f[82] + eps^2*f[83], eps*f[84] + eps^2*f[85], 
   6*f[44] - f[81] + 2*f[251] + 2*f[361] + eps*(-f[199] - f[315] - f[427]) + 
    eps^2*(-2*f[199] - f[316] - f[428]), f[89] + eps*f[90] + 
    eps^2*(-f[203] - f[319] - f[431]), eps*f[81] + eps^2*f[82], 
   eps*(6*f[44] - f[81] + 2*f[251] + 2*f[361]) + 
    eps^2*(-f[199] - f[315] - f[427]), eps*f[89] + eps^2*f[90], 
   eps*((-14*f[32])/3 + 14*f[44]) + eps^2*(-7*f[32] + (14*f[76])/3 + 
      (7*f[82])/3 - (14*f[191])/3 - (7*f[199])/3 - 7*f[251] - (14*f[307])/3 - 
      (7*f[315])/3 - 7*f[361] - (14*f[419])/3 - (7*f[427])/3), 
   eps^2*(14*f[44] + (14*f[251])/3 + (14*f[361])/3), 0, 
   eps^2*(-28*f[44] - (14*f[251])/3 - (14*f[361])/3), (14*eps^2*f[32])/3, 
   -14*eps^2*f[44], 14*eps^2*f[44], eps*f[105] + eps^2*f[106], 
   eps^2*f[76] + eps*(f[32] + f[81]), eps*(-f[81] + f[251] + f[361]) + 
    eps^2*(-f[191] - f[307] - f[419]), eps^2*f[84], eps^2*f[105], 
   eps^2*(f[32] + f[81]), eps^2*(-f[81] + f[251] + f[361]), eps^2*f[81], 0, 
   eps^2*(6*f[44] - f[81] + 2*f[251] + 2*f[361]), eps^2*f[89]}, 
  {f[118] + 2*eps*f[118] + 4*eps^2*f[118], 
   f[121] + eps*(-f[118] - f[131] - f[138] - f[144] - f[161] - f[187] - 
      f[190] + f[267]) + eps^2*(-2*f[118] - 2*f[131] - 2*f[138] - 2*f[144] - 
      2*f[161] - 2*f[187] - 2*f[190] + 2*f[267]), 
   f[190]/2 + f[193]/2 + eps*(-1/2*f[82] - f[121]/2 + f[196] + f[199]/2 - 
      f[310]/2 - f[422]/2) + eps^2*(-1/2*f[83] + f[118]/2 + f[131]/2 + 
      f[138]/2 + f[144]/2 + f[161]/2 + f[187]/2 + f[190]/2 + 2*f[196] + 
      f[199] - f[267]/2 - f[311]/2 - f[423]/2), 
   eps*(-1/6*f[190] - f[193]/6) + eps^2*(f[82]/6 + f[121]/6 - f[196]/3 - 
      f[199]/6 + f[310]/6 + f[422]/6), eps^2*(f[190]/24 + f[193]/24), 
   eps*f[131] + 2*eps^2*f[131] - f[137] + (4*f[187])/3 + (4*f[190])/3, 
   -f[187] - f[190] + eps*(f[137]/2 + f[187] - f[188] + f[190] - f[191] + 
      f[196]) + eps^2*(-1/2*f[131] - 2*f[188] - f[192] + 2*f[196]), 
   eps^2*(-1/6*f[137] - f[187]/3 + f[188]/3 - f[190]/3 + f[191]/3 - 
     f[196]/3), 0, f[137] + eps*f[138] + 2*eps^2*f[138], 
   eps^2*(-1/2*f[138] + f[192] - 2*f[196] - 2*f[199]) + 
    eps*(-1/2*f[137] + f[191] - f[196] - f[199]), 
   eps^2*(f[137]/6 - f[191]/3 + f[196]/3 + f[199]/3), 0, 
   -f[121] + eps*f[144] + 2*eps^2*f[144] - f[187] - f[190], 
   f[187] - f[193] + eps*(f[82] + f[121]/2 + f[187]/2 + f[188] + f[190]/2 - 
      f[196] + f[310] + f[422]) + eps^2*(f[83] - f[144]/2 + 2*f[188] - 
      2*f[196] + f[311] + f[423]), eps*(-1/3*f[187] + f[193]/3) + 
    eps^2*(-1/3*f[82] - f[121]/6 - f[187]/6 - f[188]/3 - f[190]/6 + 
      f[196]/3 - f[310]/3 - f[422]/3), eps^2*(f[187]/12 - f[193]/12), 
   (10*f[187])/3 + (10*f[190])/3 + eps^2*(2*f[187] + 2*f[190] - 2*f[267]) + 
    eps*(f[187] + f[190] - f[267]), -f[187] - f[190]/2 + f[193]/2 + 
    eps*(-1/2*f[82] - f[188] - f[199]/2 - f[310]/2 - f[422]/2) + 
    eps^2*(-1/2*f[83] - f[187]/2 - 2*f[188] - f[190]/2 - f[199] + f[267]/2 - 
      f[311]/2 - f[423]/2), eps*(-1/6*f[190] - f[193]/6) + 
    eps^2*(f[82]/6 + f[188]/3 + f[199]/6 + f[310]/6 + f[422]/6), 
   eps^2*(f[190]/24 + f[193]/24), eps*f[161] + 2*eps^2*f[161], 
   -1/2*f[190] - f[193]/2 + eps*(f[82]/2 - f[191] + f[199]/2 + f[310]/2 + 
      f[422]/2) + eps^2*(f[83]/2 - f[161]/2 - f[192] + f[199] + f[311]/2 + 
      f[423]/2), eps*(f[190]/6 + f[193]/6) + 
    eps^2*(-1/6*f[82] + f[191]/3 - f[199]/6 - f[310]/6 - f[422]/6), 
   eps^2*(-1/24*f[190] - f[193]/24), f[187]/6 + f[190]/4 + f[193]/12 + 
    eps*(-1/12*f[82] - f[187]/4 + f[188]/6 - f[190]/4 + f[191]/6 + 
      f[199]/12 - f[310]/12 - f[422]/12) + 
    eps^2*(-1/12*f[83] - f[118]/12 + f[188]/3 + f[192]/6 + f[199]/6 - 
      f[311]/12 - f[423]/12), eps*(f[190]/12 + f[193]/12) + 
    eps^2*(-1/12*f[82] - f[121]/12 + f[196]/6 + f[199]/12 - f[310]/12 - 
      f[422]/12), eps^2*(-1/24*f[190] - f[193]/24), 
   eps^2*(f[137]/12 + f[187]/6 - f[188]/6 + f[190]/6 - f[191]/6 + f[196]/6), 
   0, eps^2*(-1/12*f[137] + f[191]/6 - f[196]/6 - f[199]/6), 0, 
   eps*(f[187]/6 - f[193]/6) + eps^2*(f[82]/6 + f[121]/12 + f[187]/12 + 
      f[188]/6 + f[190]/12 - f[196]/6 + f[310]/6 + f[422]/6), 
   eps^2*(-1/12*f[187] + f[193]/12), eps*(f[190]/12 + f[193]/12) + 
    eps^2*(-1/12*f[82] - f[188]/6 - f[199]/12 - f[310]/12 - f[422]/12), 
   eps^2*(-1/24*f[190] - f[193]/24), eps*(-1/12*f[190] - f[193]/12) + 
    eps^2*(f[82]/12 - f[191]/6 + f[199]/12 + f[310]/12 + f[422]/12), 
   eps^2*(f[190]/24 + f[193]/24), eps^2*((-47*f[187])/720 - 
     (47*f[190])/1440 + (47*f[193])/1440), f[187] + eps*f[188] + 
    2*eps^2*f[188], f[190] + eps*f[191] + eps^2*f[192], 
   f[193] + eps*(-f[82] - f[310] - f[422]) + 
    eps^2*(-f[83] - f[311] - f[423]), eps*f[196] + 2*eps^2*f[196], 
   f[190] + eps*f[199] + 2*eps^2*f[199], f[201] + eps^2*f[203] + 
    eps*(-f[90] - f[318] - f[430]), eps*f[193] + 
    eps^2*(-f[82] - f[310] - f[422]), eps*f[190] + eps^2*f[199], 
   eps*f[201] + eps^2*(-f[90] - f[318] - f[430]), 
   eps*((-14*f[187])/3 - (7*f[190])/3 + (7*f[193])/3) + 
    eps^2*((-7*f[82])/3 - 7*f[187] + (14*f[188])/3 - 7*f[190] + 
      (14*f[191])/3 + (7*f[199])/3 - (7*f[310])/3 - (7*f[422])/3), 
   eps^2*((7*f[190])/3 + (7*f[193])/3), 0, 0, 
   eps^2*((14*f[187])/3 - (14*f[193])/3), 
   eps^2*((7*f[190])/3 + (7*f[193])/3), eps^2*((-7*f[190])/3 - (7*f[193])/3), 
   eps*f[216], eps*f[187] + eps^2*f[188], eps*f[190] + eps^2*f[191], 
   eps^2*f[196], eps^2*f[216], eps^2*f[187], eps^2*f[190], eps^2*f[193], 0, 
   eps^2*f[190], eps^2*f[201]}, {f[229] + 2*eps*f[229] + 4*eps^2*f[229], 
   -f[4] - f[47] + f[131] + f[137] + f[138] + (11*f[187])/3 + (11*f[190])/3 - 
    f[241] - f[251]/3 - f[257] + f[365] - f[389] + 
    eps*(4*f[47] - 2*f[131] - 3*f[138] + f[144] + f[161] - 12*f[187] - 
      12*f[190] - f[229] - f[249] - 7*f[251] - f[267] + f[359] - 7*f[361] + 
      f[375] + 4*f[389]) + eps^2*(8*f[47] - 4*f[131] - 6*f[138] + 2*f[144] + 
      2*f[161] - 24*f[187] - 24*f[190] - 2*f[229] - 2*f[249] - 14*f[251] - 
      2*f[267] + 2*f[359] - 14*f[361] + 2*f[375] + 8*f[389]), 
   -1/2*f[190] - f[193]/2 - f[251] + eps^2*(-2*f[47] + f[131] + 
      (3*f[138])/2 - f[144]/2 - f[161]/2 + 6*f[187] + 6*f[190] + f[229]/2 + 
      f[249]/2 + (7*f[251])/2 + f[267]/2 + f[311]/2 + f[313] + f[316]/2 - 
      f[359]/2 + (7*f[361])/2 - f[375]/2 - 2*f[389]) + 
    eps*(f[4]/2 + f[47]/2 - f[131]/2 - f[137]/2 - f[138]/2 - (11*f[187])/6 - 
      (11*f[190])/6 + f[241]/2 + f[251]/6 + f[257]/2 + f[310]/2 + f[312] + 
      f[315]/2 - f[365]/2 + f[389]/2), eps*(f[190]/6 + f[193]/6 + f[251]/3) + 
    eps^2*(-1/6*f[4] - f[47]/6 + f[131]/6 + f[137]/6 + f[138]/6 + 
      (11*f[187])/18 + (11*f[190])/18 - f[241]/6 - f[251]/18 - f[257]/6 - 
      f[310]/6 - f[312]/3 - f[315]/6 + f[365]/6 - f[389]/6), 
   eps^2*(-1/24*f[190] - f[193]/24 - f[251]/12), 
   f[241] + eps^2*(-6*f[47] + 4*f[121] + 4*f[131] + 6*f[138] + 28*f[187] + 
      28*f[190] + 14*f[251] - 4*f[257] - 2*f[359] + 14*f[361] - 4*f[374] - 
      6*f[389]) + eps*(-3*f[47] + 2*f[121] + 2*f[131] + 3*f[138] + 
      14*f[187] + 14*f[190] + 7*f[251] - 2*f[257] - f[359] + 7*f[361] - 
      2*f[374] - 3*f[389]), f[187] + f[190] + f[251] + 
    eps*((-5*f[187])/3 - (5*f[190])/3 - f[241]/2 - (5*f[251])/3 - f[304] - 
      f[307] + f[312]) + eps^2*((3*f[47])/2 - f[121] - f[131] - 
      (3*f[138])/2 - 7*f[187] - 7*f[190] - (7*f[251])/2 + f[257] - f[305] - 
      f[308] + f[313] + f[359]/2 - (7*f[361])/2 + f[374] + (3*f[389])/2), 
   eps^2*((5*f[187])/9 + (5*f[190])/9 + f[241]/6 + (5*f[251])/9 + f[304]/3 + 
     f[307]/3 - f[312]/3), 0, f[4] + f[47] - f[131] - f[137] - f[138] - 
    4*f[187] - 4*f[190] + eps*f[249] + 2*eps^2*f[249] - f[365] + f[389], 
   f[251] + eps^2*(-1/2*f[249] + f[308] - f[313] - f[316]) + 
    eps*(-1/2*f[4] - f[47]/2 + f[131]/2 + f[137]/2 + f[138]/2 + 2*f[187] + 
      2*f[190] + f[307] - f[312] - f[315] + f[365]/2 - f[389]/2), 
   -1/3*(eps*f[251]) + eps^2*(f[4]/6 + f[47]/6 - f[131]/6 - f[137]/6 - 
      f[138]/6 - (2*f[187])/3 - (2*f[190])/3 - f[307]/3 + f[312]/3 + 
      f[315]/3 - f[365]/6 + f[389]/6), (eps^2*f[251])/12, 
   f[257] + eps^2*(-4*f[121] - 2*f[144] - 4*f[187] - 4*f[190] + 4*f[257] + 
      4*f[374] - 2*f[375]) + eps*(-2*f[121] - f[144] - 2*f[187] - 2*f[190] + 
      2*f[257] + 2*f[374] - f[375]), -f[187] + f[193] + 
    eps*(-1/2*f[257] + f[304] - f[310] - f[312]) + 
    eps^2*(f[121] + f[144]/2 + f[187] + f[190] - f[257] + f[305] - f[311] - 
      f[313] - f[374] + f[375]/2), eps*(f[187]/3 - f[193]/3) + 
    eps^2*(f[257]/6 - f[304]/3 + f[310]/3 + f[312]/3), 
   eps^2*(-1/12*f[187] + f[193]/12), (-10*f[187])/3 - (10*f[190])/3 - 
    (10*f[251])/3 + eps*f[267] + 2*eps^2*f[267], 
   f[187] + f[190]/2 - f[193]/2 + f[251] + 
    eps*(-f[304] + f[310]/2 - f[315]/2) + 
    eps^2*(-1/2*f[267] - f[305] + f[311]/2 - f[316]/2), 
   eps*(f[190]/6 + f[193]/6) + eps^2*(f[304]/3 - f[310]/6 + f[315]/6), 
   eps^2*(-1/24*f[190] - f[193]/24), eps^2*(-2*f[47] - 2*f[161] - 2*f[389]) + 
    eps*(-f[47] - f[161] - f[389]), f[190]/2 + f[193]/2 + 
    eps*(-f[307] - f[310]/2 + f[315]/2) + 
    eps^2*(f[47]/2 + f[161]/2 - f[308] - f[311]/2 + f[316]/2 + f[389]/2), 
   eps*(-1/6*f[190] - f[193]/6) + eps^2*(f[307]/3 + f[310]/6 - f[315]/6), 
   eps^2*(f[190]/24 + f[193]/24), -1/6*f[187] - f[190]/4 - f[193]/12 - 
    f[251]/3 + eps*(f[187]/4 + f[190]/4 + f[251]/4 + f[304]/6 + f[307]/6 + 
      f[310]/12 + f[315]/12) + eps^2*(-1/12*f[229] + f[305]/6 + f[308]/6 + 
      f[311]/12 + f[316]/12), eps*(-1/12*f[190] - f[193]/12 - f[251]/6) + 
    eps^2*(f[4]/12 + f[47]/12 - f[131]/12 - f[137]/12 - f[138]/12 - 
      (11*f[187])/36 - (11*f[190])/36 + f[241]/12 + f[251]/36 + f[257]/12 + 
      f[310]/12 + f[312]/6 + f[315]/12 - f[365]/12 + f[389]/12), 
   eps^2*(f[190]/24 + f[193]/24 + f[251]/12), 
   eps^2*((-5*f[187])/18 - (5*f[190])/18 - f[241]/12 - (5*f[251])/18 - 
     f[304]/6 - f[307]/6 + f[312]/6), 0, (eps*f[251])/6 + 
    eps^2*(-1/12*f[4] - f[47]/12 + f[131]/12 + f[137]/12 + f[138]/12 + 
      f[187]/3 + f[190]/3 + f[307]/6 - f[312]/6 - f[315]/6 + f[365]/12 - 
      f[389]/12), -1/12*(eps^2*f[251]), eps*(-1/6*f[187] + f[193]/6) + 
    eps^2*(-1/12*f[257] + f[304]/6 - f[310]/6 - f[312]/6), 
   eps^2*(f[187]/12 - f[193]/12), eps*(-1/12*f[190] - f[193]/12) + 
    eps^2*(-1/6*f[304] + f[310]/12 - f[315]/12), 
   eps^2*(f[190]/24 + f[193]/24), eps*(f[190]/12 + f[193]/12) + 
    eps^2*(-1/6*f[307] - f[310]/12 + f[315]/12), 
   eps^2*(-1/24*f[190] - f[193]/24), 
   eps^2*((47*f[187])/720 + (47*f[190])/1440 - (47*f[193])/1440), 
   -f[81] - f[187] + eps*f[304] + eps^2*f[305] - f[415], 
   f[81] - f[190] - f[251] + eps*f[307] + eps^2*f[308] + f[415], 
   -f[81] - f[193] + eps*f[310] + eps^2*f[311] - f[415], 
   eps*f[312] + eps^2*f[313], f[81] - f[190] - 2*f[251] + eps*f[315] + 
    eps^2*f[316] + f[415], -f[201] + eps*f[318] + eps^2*f[319], 
   eps^2*f[310] + eps*(-f[81] - f[193] - f[415]), 
   eps^2*f[315] + eps*(f[81] - f[190] - 2*f[251] + f[415]), 
   -(eps*f[201]) + eps^2*f[318], 
   eps*((14*f[187])/3 + (7*f[190])/3 - (7*f[193])/3) + 
    eps^2*(7*f[187] + 7*f[190] + 7*f[251] + (14*f[304])/3 + (14*f[307])/3 + 
      (7*f[310])/3 + (7*f[315])/3), eps^2*((-7*f[190])/3 - (7*f[193])/3 - 
     (14*f[251])/3), 0, (14*eps^2*f[251])/3, 
   eps^2*((-14*f[187])/3 + (14*f[193])/3), 
   eps^2*((-7*f[190])/3 - (7*f[193])/3), eps^2*((7*f[190])/3 + (7*f[193])/3), 
   eps*f[333] + eps^2*f[334], eps^2*f[304] + eps*(-f[81] - f[187] - f[415]), 
   eps^2*f[307] + eps*(f[81] - f[190] - f[251] + f[415]), eps^2*f[312], 
   eps^2*f[333], eps^2*(-f[81] - f[187] - f[415]), 
   eps^2*(f[81] - f[190] - f[251] + f[415]), 
   eps^2*(-f[81] - f[193] - f[415]), 0, 
   eps^2*(f[81] - f[190] - 2*f[251] + f[415]), -(eps^2*f[201])}, 
  {-f[1] - f[14] - f[30] - f[39] + 3*f[47] - f[118] - 3*f[131] - 3*f[138] - 
    13*f[187] - 13*f[190] - f[229] - 7*f[251] - 7*f[361] - f[381] + 
    3*f[389] + eps*(-2*f[1] - 2*f[14] - 2*f[30] - 2*f[39] + 6*f[47] - 
      2*f[118] - 6*f[131] - 6*f[138] - 26*f[187] - 26*f[190] - 2*f[229] - 
      14*f[251] - 14*f[361] - 2*f[381] + 6*f[389]) + 
    eps^2*(-4*f[1] - 4*f[14] - 4*f[30] - 4*f[39] + 12*f[47] - 4*f[118] - 
      12*f[131] - 12*f[138] - 52*f[187] - 52*f[190] - 4*f[229] - 28*f[251] - 
      28*f[361] - 4*f[381] + 12*f[389]), f[47] - f[121] - f[131] - f[137] - 
    f[138] - (11*f[187])/3 - (11*f[190])/3 + f[241] + f[251]/3 + f[257] - 
    f[365] + eps^2*(2*f[1] + 2*f[14] + 2*f[21] + 2*f[30] + 2*f[39] - 
      6*f[47] + 2*f[118] + 6*f[131] + 8*f[138] + 26*f[187] + 26*f[190] + 
      2*f[229] + 2*f[249] + 14*f[251] - 2*f[359] + 14*f[361] - 2*f[375] - 
      8*f[389]) + eps*(f[1] + f[14] + f[21] + f[30] + f[39] - 3*f[47] + 
      f[118] + 3*f[131] + 4*f[138] + 13*f[187] + 13*f[190] + f[229] + 
      f[249] + 7*f[251] - f[359] + 7*f[361] - f[375] - 4*f[389]) + f[389], 
   -3*f[44] - f[361] + eps*(-1/2*f[47] - f[84] + f[121]/2 + f[131]/2 + 
      f[137]/2 + f[138]/2 + (11*f[187])/6 + (11*f[190])/6 - f[196] - 
      f[241]/2 - f[251]/6 - f[257]/2 - f[312] + f[365]/2 - f[389]/2 + 
      f[422]/2 + f[427]/2) + eps^2*(-1/2*f[1] - f[14]/2 - f[21]/2 - f[30]/2 - 
      f[39]/2 + (3*f[47])/2 - f[85] - f[118]/2 - (3*f[131])/2 - 2*f[138] - 
      (13*f[187])/2 - (13*f[190])/2 - 2*f[196] - f[229]/2 - f[249]/2 - 
      (7*f[251])/2 - f[313] + f[359]/2 - (7*f[361])/2 + f[375]/2 + 2*f[389] + 
      f[423]/2 + f[428]/2), eps*(f[44] + f[361]/3) + 
    eps^2*(f[47]/6 + f[84]/3 - f[121]/6 - f[131]/6 - f[137]/6 - f[138]/6 - 
      (11*f[187])/18 - (11*f[190])/18 + f[196]/3 + f[241]/6 + f[251]/18 + 
      f[257]/6 + f[312]/3 - f[365]/6 + f[389]/6 - f[422]/6 - f[427]/6), 
   eps^2*(-1/4*f[44] - f[361]/12), -f[47] + f[121] + f[131] + f[137] + 
    f[138] + (11*f[187])/3 + (11*f[190])/3 - f[241] - f[251]/3 - f[257] + 
    eps*f[359] + 2*eps^2*f[359] - f[361]/3 - f[374] - f[389], 
   f[361] + eps*(f[47]/2 - f[84] - f[121]/2 - f[131]/2 - f[137]/2 - 
      f[138]/2 - (11*f[187])/6 - (11*f[190])/6 - f[196] + f[241]/2 + 
      f[251]/6 + f[257]/2 - f[312] - (3*f[361])/2 + f[374]/2 + f[389]/2 - 
      f[416] - f[419]) + eps^2*(-f[85] - 2*f[196] - f[313] - f[359]/2 - 
      f[417] - f[420]), eps^2*(-1/6*f[47] + f[84]/3 + f[121]/6 + f[131]/6 + 
     f[137]/6 + f[138]/6 + (11*f[187])/18 + (11*f[190])/18 + f[196]/3 - 
     f[241]/6 - f[251]/18 - f[257]/6 + f[312]/3 + f[361]/2 - f[374]/6 - 
     f[389]/6 + f[416]/3 + f[419]/3), 0, 
   eps^2*(-2*f[21] - 2*f[138] - 2*f[249]) + eps*(-f[21] - f[138] - f[249]) + 
    f[365], 6*f[44] + f[361] + eps*(f[84] + f[196] + f[312] - f[365]/2 + 
      f[419] - f[427]) + eps^2*(f[21]/2 + f[85] + f[138]/2 + 2*f[196] + 
      f[249]/2 + f[313] + f[420] - f[428]), eps*(-2*f[44] - f[361]/3) + 
    eps^2*(-1/3*f[84] - f[196]/3 - f[312]/3 + f[365]/6 - f[419]/3 + 
      f[427]/3), eps^2*(f[44]/2 + f[361]/12), f[374] + eps*f[375] + 
    2*eps^2*f[375], eps*(f[84] + f[196] + f[312] - f[374]/2 + f[416] - 
      f[422]) + eps^2*(f[85] + 2*f[196] + f[313] - f[375]/2 + f[417] - 
      f[423]), eps^2*(-1/3*f[84] - f[196]/3 - f[312]/3 + f[374]/6 - 
     f[416]/3 + f[422]/3), 0, (-10*f[361])/3 + eps*f[381] + 2*eps^2*f[381], 
   3*f[44] + f[361] + eps*(-f[416] + f[422]/2 - f[427]/2) + 
    eps^2*(-1/2*f[381] - f[417] + f[423]/2 - f[428]/2), 
   -(eps*f[44]) + eps^2*(f[416]/3 - f[422]/6 + f[427]/6), (eps^2*f[44])/4, 
   eps*f[389] + 2*eps^2*f[389], -3*f[44] + 
    eps*(-f[419] - f[422]/2 + f[427]/2) + 
    eps^2*(-1/2*f[389] - f[420] - f[423]/2 + f[428]/2), 
   eps*f[44] + eps^2*(f[419]/3 + f[422]/6 - f[427]/6), -1/4*(eps^2*f[44]), 
   -1/2*f[44] - f[361]/3 + eps*(f[361]/4 + f[416]/6 + f[419]/6 + f[422]/12 + 
      f[427]/12) + eps^2*(f[1]/12 + f[14]/12 + f[30]/12 + f[39]/12 - 
      f[47]/4 + f[118]/12 + f[131]/4 + f[138]/4 + (13*f[187])/12 + 
      (13*f[190])/12 + f[229]/12 + (7*f[251])/12 + (7*f[361])/12 + 
      f[381]/12 - f[389]/4 + f[417]/6 + f[420]/6 + f[423]/12 + f[428]/12), 
   eps*(-1/2*f[44] - f[361]/6) + eps^2*(-1/12*f[47] - f[84]/6 + f[121]/12 + 
      f[131]/12 + f[137]/12 + f[138]/12 + (11*f[187])/36 + (11*f[190])/36 - 
      f[196]/6 - f[241]/12 - f[251]/36 - f[257]/12 - f[312]/6 + f[365]/12 - 
      f[389]/12 + f[422]/12 + f[427]/12), eps^2*(f[44]/4 + f[361]/12), 
   eps^2*(f[47]/12 - f[84]/6 - f[121]/12 - f[131]/12 - f[137]/12 - 
     f[138]/12 - (11*f[187])/36 - (11*f[190])/36 - f[196]/6 + f[241]/12 + 
     f[251]/36 + f[257]/12 - f[312]/6 - f[361]/4 + f[374]/12 + f[389]/12 - 
     f[416]/6 - f[419]/6), 0, eps*(f[44] + f[361]/6) + 
    eps^2*(f[84]/6 + f[196]/6 + f[312]/6 - f[365]/12 + f[419]/6 - f[427]/6), 
   eps^2*(-1/2*f[44] - f[361]/12), eps^2*(f[84]/6 + f[196]/6 + f[312]/6 - 
     f[374]/12 + f[416]/6 - f[422]/6), 0, (eps*f[44])/2 + 
    eps^2*(-1/6*f[416] + f[422]/12 - f[427]/12), -1/4*(eps^2*f[44]), 
   -1/2*(eps*f[44]) + eps^2*(-1/6*f[419] - f[422]/12 + f[427]/12), 
   (eps^2*f[44])/4, (-47*eps^2*f[44])/240, f[415] + eps*f[416] + 
    eps^2*f[417], -f[361] - f[415] + eps*f[419] + eps^2*f[420], 
   f[415] + eps*f[422] + eps^2*f[423], eps*(-f[84] - f[196] - f[312]) + 
    eps^2*(-f[85] - 2*f[196] - f[313]), -6*f[44] - 2*f[361] - f[415] + 
    eps*f[427] + eps^2*f[428], -f[89] + eps*f[430] + eps^2*f[431], 
   eps*f[415] + eps^2*f[422], eps*(-6*f[44] - 2*f[361] - f[415]) + 
    eps^2*f[427], -(eps*f[89]) + eps^2*f[430], 
   -14*eps*f[44] + eps^2*(7*f[361] + (14*f[416])/3 + (14*f[419])/3 + 
      (7*f[422])/3 + (7*f[427])/3), eps^2*(-14*f[44] - (14*f[361])/3), 0, 
   eps^2*(28*f[44] + (14*f[361])/3), 0, 14*eps^2*f[44], -14*eps^2*f[44], 
   eps*(-f[105] - f[216] - f[333]) + eps^2*(-f[106] - f[334]), 
   eps*f[415] + eps^2*f[416], eps*(-f[361] - f[415]) + eps^2*f[419], 
   eps^2*(-f[84] - f[196] - f[312]), eps^2*(-f[105] - f[216] - f[333]), 
   eps^2*f[415], eps^2*(-f[361] - f[415]), eps^2*f[415], 0, 
   eps^2*(-6*f[44] - 2*f[361] - f[415]), -(eps^2*f[89])}}, 
 {f[1] -> -1/4*y[2]/y[1] - (y[3]*y[5])/(4*y[1]*y[4]) + 
    (2*y[1]*y[6])/(y[4]*y[7]) + 2*y[8] + y[10]/(4*y[1]*y[9]) + 
    (2*y[11]*y[13])/(y[7]*y[12]) - (y[5]*y[12])/(4*y[1]*y[9]*y[15]) - 
    (y[5]*y[12]*y[14])/(4*y[9]*y[15]) - 4/(y[16]*y[17]) - 
    2/(y[6]*y[16]*y[17]) + y[18]/(y[6]*y[7]*y[17]) - 
    (2*y[5]*y[19])/(y[7]*y[17]) + y[20]/(y[4]*y[17]) - 
    (2*y[1]*y[6]*y[21])/(y[4]*y[7]*y[17]) + y[22]/(4*y[17]) + 
    (2*y[23])/(y[6]*y[16]) + y[24]/(4*y[1]*y[16]) + y[25]/y[16] - 
    (y[5]*y[26])/(4*y[1]*y[4]*y[27]) + (2*y[28])/y[7] + 
    y[29]/(4*y[12]*y[27]) + (2*y[30])/(y[6]*y[7]) + 
    y[31]/(4*y[1]*y[12]*y[27]) + y[32]/(4*y[4]) + y[33]/(4*y[4]*y[27]) + 
    y[34]/(4*y[9]), f[4] -> (-3*y[1]*y[6])/(4*y[4]*y[7]) - 
    (3*y[11]*y[13])/(4*y[7]*y[12]) + (3*y[5])/(4*y[6]*y[7]*y[17]) - 
    (3*y[11])/(4*y[7]*y[12]*y[17]) + 2/(y[16]*y[17]) + 
    3/(4*y[6]*y[16]*y[17]) + (3*y[5]*y[19])/(4*y[7]*y[17]) + 
    (3*y[1]*y[6]*y[21])/(4*y[4]*y[7]*y[17]) - (3*y[23])/(4*y[6]*y[16]) + 
    (y[2]*y[23])/(2*y[5]*y[6]*y[16]) - (3*y[28])/(4*y[7]) - 
    (3*y[30])/(4*y[6]*y[7]) - y[35]/(2*y[1]) + (y[5]*y[35])/(4*y[1]*y[4]) - 
    y[35]/(4*y[1]*y[12]) + y[36]/4 - y[37]/(2*y[5]) + y[38]/(4*y[4]) + 
    y[39]/(4*y[16]) + y[40]/(2*y[1]*y[16]) + y[41]/(4*y[17]) + 
    y[42]/(2*y[5]*y[16]*y[17]) - (3*y[6]*y[43])/(4*y[4]*y[17]) - 
    (y[44]*y[45])/(2*y[1]*y[5]*y[16]) + (y[5]*y[46])/(4*y[1]*y[4]*y[27]) - 
    (y[5]*y[47])/(4*y[1]*y[12]*y[27]^2) + y[48]/(4*y[1]*y[12]*y[27]) + 
    y[49]/(4*y[12]*y[27]) + y[50]/(4*y[4]*y[27]) + y[51]/(4*y[4]*y[27]^2) - 
    (y[5]*y[52])/(4*y[1]*y[4]*y[27]^2) + y[53]/(4*y[12]*y[27]^2), 
  f[14] -> -1 - 1/(4*y[1]) - (y[5]*y[6])/y[4] - (7*y[1]*y[6])/(4*y[4]*y[7]) - 
    (7*y[11]*y[13])/(4*y[7]*y[12]) + 1/(2*y[15]^2) - 1/(2*y[1]*y[15]^2) - 
    3/(2*y[15]) + 1/(4*y[1]*y[15]) - 1/(y[5]*y[16]^2) - 
    y[2]/(y[5]*y[6]*y[17]) + (7*y[5])/(4*y[6]*y[7]*y[17]) - 
    (7*y[11])/(4*y[7]*y[12]*y[17]) + 3/(y[16]*y[17]) - 
    y[2]/(y[5]*y[6]*y[16]*y[17]) + (7*y[5]*y[19])/(4*y[7]*y[17]) + 
    (7*y[1]*y[6]*y[21])/(4*y[4]*y[7]*y[17]) + 
    (y[2]*y[23])/(y[5]*y[6]*y[16]) - (7*y[28])/(4*y[7]) - 
    (7*y[30])/(4*y[6]*y[7]) + y[40]/(y[6]*y[16]) - 
    (y[44]*y[45])/(y[1]*y[5]*y[16]) + y[54]/y[16] + y[55]/(y[9]*y[15]) + 
    y[56]/(y[16]*y[17]) + y[57]/y[17] - (3*y[5]*y[12])/(4*y[6]*y[17]*y[58]) - 
    (3*y[5]*y[12]*y[19])/(4*y[17]*y[58]) - (y[6]*y[59])/(4*y[4]*y[17]) + 
    y[60]/(y[1]*y[16]) + y[61]/(2*y[1]*y[9]*y[15]^2) + 
    y[62]/(2*y[9]*y[15]^2) + y[63]/(4*y[1]*y[9]*y[15]) + y[64]/(4*y[9]) + 
    y[65]/(4*y[1]*y[9]) + (3*y[66])/(4*y[58]) + (3*y[67])/(4*y[6]*y[58]), 
  f[21] -> 9/4 + y[2]/(4*y[6]) + (7*y[1]*y[6])/(4*y[4]*y[7]) + 
    (7*y[11]*y[13])/(4*y[7]*y[12]) + 2/y[16] - y[2]/(4*y[6]*y[17]) - 
    (7*y[5])/(4*y[6]*y[7]*y[17]) + (7*y[11])/(4*y[7]*y[12]*y[17]) - 
    3/(y[16]*y[17]) - (7*y[5]*y[19])/(4*y[7]*y[17]) - 
    (7*y[1]*y[6]*y[21])/(4*y[4]*y[7]*y[17]) + (7*y[28])/(4*y[7]) + 
    (7*y[30])/(4*y[6]*y[7]) - y[35] + y[35]/y[1] - 
    (y[5]*y[35])/(2*y[1]*y[4]) + y[35]/(2*y[1]*y[12]) + y[37]/y[5] + 
    (y[2]*y[40])/(y[5]*y[6]*y[16]) + (y[44]*y[45])/(y[1]*y[5]*y[16]) + 
    (y[5]*y[47])/(2*y[1]*y[12]*y[27]^2) + (y[5]*y[52])/
     (2*y[1]*y[4]*y[27]^2) - y[56]/(y[16]*y[17]) + 
    (3*y[5]*y[12])/(4*y[6]*y[17]*y[58]) + (3*y[5]*y[12]*y[19])/
     (4*y[17]*y[58]) + (y[6]*y[59])/(4*y[4]*y[17]) - (3*y[66])/(4*y[58]) - 
    (3*y[67])/(4*y[6]*y[58]) + y[68]/y[17] + (y[23]*y[69])/y[16] + 
    y[70]/y[4] + y[71]/(4*y[12]*y[17]*y[27]) - (y[6]*y[72])/(4*y[73]) - 
    (y[1]*y[6]*y[74])/(4*y[17]*y[73]) + y[75]/(4*y[12]*y[27]) + 
    y[76]/(2*y[1]*y[12]*y[27]) + (y[5]*y[77])/(2*y[1]*y[4]*y[27]) + 
    y[78]/(2*y[12]*y[27]^2) + y[79]/(4*y[4]*y[27]) + y[80]/(2*y[4]*y[27]^2), 
  f[29] -> 1/(4*y[1]*y[15]^2) + 3/(4*y[15]) + y[37]/(2*y[5]) + 
    (y[2]*y[40])/(2*y[5]*y[6]*y[16]) + (y[44]*y[45])/(2*y[1]*y[5]*y[16]) + 
    y[81]/(4*y[1]*y[9]) + y[82]/(4*y[16]) + y[83]/(4*y[9]*y[15]) - 
    y[84]/(4*y[15]) - (y[42]*y[85])/(2*y[17]) + y[86]/(4*y[9]*y[15]^2) + 
    y[87]/(y[1]*y[16]) + y[88]/(4*y[1]*y[9]*y[15]^2) + 
    (y[12]*y[89])/(4*y[9]) + y[90]/(4*y[1]*y[9]*y[15]), 
  f[30] -> -1/2*1/y[15]^2 + 1/(2*y[1]*y[15]^2) + 3/(2*y[15]) - 
    1/(4*y[1]*y[15]) + y[37]/y[5] + (y[2]*y[40])/(y[5]*y[6]*y[16]) + 
    (y[44]*y[45])/(y[1]*y[5]*y[16]) - (y[42]*y[85])/y[17] + 
    y[86]/(2*y[9]*y[15]^2) + y[88]/(2*y[1]*y[9]*y[15]^2) + 
    y[91]/(4*y[9]*y[15]) + y[92]^2/(4*y[1]*y[16]) + y[45]/(4*y[93]) + 
    (y[45]^2*y[94])/(4*y[9]*y[93]) + y[95]/(4*y[16]) + 
    y[96]/(4*y[1]*y[9]*y[15]) + y[97]/(4*y[1]*y[9]) + y[98]/(4*y[9]), 
  f[32] -> y[45]/(4*y[16]) + y[99]/(4*y[9]), 
  f[39] -> 1/(2*y[1]) + (y[5]*y[12])/(4*y[1]*y[4]) + y[45]^2/(4*y[16]) - 
    y[45]^2/(4*y[1]*y[16]) - (y[3]*y[5]*y[74]^2)/(4*y[4]*y[17]) - 
    y[45]/(4*y[93]) - (y[45]^2*y[94])/(4*y[9]*y[93]) + y[100]/(4*y[1]*y[9]) - 
    (y[5]*y[101])/(4*y[4]) - (y[6]^2*y[16]*y[102])/(4*y[73]*y[103]) + 
    y[104]/(4*y[17]) + y[105]/(4*y[9]) + y[107]/(4*y[106]) + 
    y[108]/(4*y[103]*y[106]), f[44] -> -1/24 - (y[5]*y[6])/(24*y[4]) + 
    y[6]/(24*y[16]) - y[6]/(24*y[16]*y[17]) - (y[6]*y[43])/(24*y[4]*y[17]) - 
    (y[1]*y[6]^2)/(24*y[4]*y[73]) - (y[1]*y[6]^2*y[74])/
     (24*y[4]*y[17]*y[73]) + y[109]/(24*y[17]), 
  f[47] -> y[1]/(4*y[17]) + (y[1]*y[6]*y[74])/(4*y[17]*y[73]) + 
    (y[74]*y[110])/(4*y[73]) + y[111]/(4*y[73]*y[103]) + 
    y[112]/(4*y[103]*y[106]) + y[113]/(4*y[106]), 
  f[76] -> -1/4 - y[45]^2/(4*y[1]*y[16]) + y[114]/(8*y[1]) + 
    (y[5]*y[16]*y[17])/(4*y[1]*y[115]) + (y[6]*y[12]*y[45]^3)/
     (4*y[16]*y[115]) + y[116]/(8*y[9]) + y[117]/(8*y[1]*y[9]) + 
    y[118]/(4*y[115]), f[77] -> -1/4 - y[45]^2/(2*y[1]*y[16]) + 
    (y[5]*y[16]*y[17])/(2*y[1]*y[115]) + (y[6]*y[12]*y[45]^3)/
     (2*y[16]*y[115]) + y[119]/(8*y[1]) + y[120]/(8*y[9]) + 
    y[121]/(8*y[1]*y[9]) + y[122]/(4*y[115]), 
  f[81] -> (y[2]*y[23])/(4*y[5]*y[6]*y[16]) + y[40]/(4*y[5]*y[16]^2) + 
    (y[42]*y[85])/(4*y[17]) + y[123]/4, 
  f[82] -> -1/4*y[45]^2/y[16] + (y[6]*y[12]*y[45]^3)/(4*y[16]*y[115]) - 
    (y[45]*y[124])/(4*y[115]), f[83] -> -1/2*y[45]^2/y[16] + 
    (y[6]*y[12]*y[45]^3)/(2*y[16]*y[115]) - (y[16]^2*y[45]^2)/
     (4*y[115]*y[125]) + (y[16]^2*y[45]^2)/(4*y[125]*y[126]) + 
    (y[45]*y[127])/(4*y[126]) + (y[45]*y[128])/(4*y[115]), 
  f[84] -> (y[2]*y[23])/(4*y[5]*y[6]*y[16]) - y[35]/(4*y[1]) - 
    y[37]/(4*y[5]) + y[40]/(4*y[1]*y[16]) + y[45]/(4*y[16]) - 
    (y[44]*y[45])/(4*y[1]*y[5]*y[16]) + (y[5]*y[16]*y[17])/(4*y[1]*y[115]) + 
    y[129]/4 + y[130]/(4*y[115]), f[85] -> -1/4*1/y[6] + 1/(4*y[6]*y[17]) + 
    (y[2]*y[23])/(2*y[5]*y[6]*y[16]) - y[35]/(2*y[1]) - y[37]/(2*y[5]) + 
    y[40]/(2*y[1]*y[16]) + y[45]/(2*y[16]) - 
    (y[44]*y[45])/(2*y[1]*y[5]*y[16]) + (y[5]*y[16]*y[17])/(2*y[1]*y[115]) + 
    (3*y[131])/4 + y[132]/(2*y[16]*y[17]) + y[133]/(4*y[115]), 
  f[89] -> 1/(4*y[6]) - y[6]/(4*y[16]) + y[6]/(4*y[16]*y[17]) + 
    (y[1]^2*y[6])/(4*y[4]*y[73]) + (y[1]*y[16])/(4*y[73]) + 
    y[74]/(4*y[6]*y[17]) + (y[1]^2*y[6]*y[74])/(4*y[4]*y[17]*y[73]) + 
    y[134]/4 + (y[21]*y[135])/(4*y[4]*y[17]) + y[136]/(4*y[17]) + 
    y[137]/(4*y[4]), f[90] -> (y[6]*y[45])/(4*y[16]) + y[138]/4 - 
    (y[93]*y[139])/(4*y[1]*y[4]) + (3*y[7]*y[16]^2)/(8*y[4]*y[140]) + 
    y[141]/(8*y[4]) - (y[17]*y[93]*y[142])/(4*y[1]*y[115]) + 
    (y[15]*y[16]^2)/(8*y[143]^2) - (y[16]*y[17])/(8*y[143]) - 
    (y[16]*y[17]*y[93])/(4*y[1]*y[143]) - (y[16]*y[102]*y[144])/
     (4*y[115]*y[143]) + y[145]/(8*y[73]) + (y[16]*y[146])/
     (8*y[140]*y[143]) + y[147]/(4*y[115]) + (y[16]^2*y[148])/
     (8*y[140]*y[143]^2) + y[149]/(8*y[73]^2) + y[150]/(4*y[73]*y[103]) + 
    y[151]/(8*y[73]*y[143]) + y[152]/(8*y[73]*y[143]^2) + 
    y[153]/(8*y[73]^2*y[143]) + y[154]/(4*y[106]) + y[155]/(4*y[103]*y[106]), 
  f[105] -> (-8*y[12]*y[14])/(y[5]*y[16]^4*y[17]) - 
    (16*y[12])/(y[1]*y[16]^3*y[17]) - (16*y[12]*y[14])/(y[16]^3*y[17]) + 
    (16*y[3])/(y[5]*y[16]^2*y[17]) - (8*y[12])/(y[5]*y[16]^4*y[17]*y[102]) - 
    (8*y[42])/(y[5]*y[12]*y[16]*y[17]*y[102]) + 
    (8*y[45])/(y[5]*y[12]*y[102]) + (16*y[45]^2)/(y[5]*y[16]*y[102]) + 
    (8*y[5]*y[6]*y[12]^4*y[45]^9*y[74])/(y[16]^2*y[115]^3) - 
    (8*y[6]*y[12]^3*y[23]*y[45]^7)/(y[16]^3*y[115]^2) + 
    (16*y[12]^2)/(y[1]*y[16]^3*y[115]) - (8*y[12]^2*y[45]^7)/
     (y[16]^3*y[102]*y[115]) + 8*y[156] + y[157]/(y[5]*y[16]^3*y[17]) - 
    (8*y[158])/(y[1]*y[16]*y[17]) + (8*y[3]*y[158])/(y[1]*y[115]) - 
    (8*y[159])/(y[1]*y[16]^2*y[17]) + (8*y[160])/(y[16]*y[17]) + 
    y[161]/(y[16]^2*y[17]) - (8*y[45]*y[162])/(y[5]*y[16]) - 
    (8*y[162])/(y[5]*y[16]*y[17]*y[102]) - 
    (8*y[163])/(y[5]*y[16]^3*y[17]*y[102]) - 
    (8*y[164])/(y[5]*y[16]^2*y[17]*y[102]) - (8*y[45]*y[165])/
     (y[5]*y[12]*y[16]*y[102]) + (8*y[12]*y[166])/(y[1]*y[16]^2*y[115]) + 
    (8*y[167])/(y[1]*y[16]*y[115]) - (8*y[45]^5*y[168])/
     (y[16]*y[102]*y[115]) + (16*y[12]*y[45]^6*y[169])/
     (y[16]^2*y[102]*y[115]) + (8*y[170])/(y[5]*y[12]*y[16]^2*y[102]) + 
    (8*y[171])/(y[5]*y[16]^2*y[102]) - (8*y[45]*y[172])/(y[102]*y[115]) + 
    (8*y[12]*y[173])/(y[5]*y[16]^4*y[102]) + (8*y[45]*y[174])/
     (y[5]*y[16]^2) - (8*y[175])/(y[5]*y[16]^3) - 
    (8*y[12]*y[176])/(y[5]*y[16]^4) + (8*y[177])/(y[5]*y[16]^3*y[102]) - 
    (8*y[12]*y[178])/y[16]^3 + (8*y[12]^2*y[179])/(y[16]^3*y[115]) - 
    (8*y[5]*y[12]^3*y[45]^8*y[180])/(y[16]*y[115]^3) + 
    (8*y[12]^2*y[45]^6*y[181])/(y[16]^2*y[115]^2) - (8*y[45]*y[182])/y[16] + 
    (8*y[12]*y[45]^5*y[183])/(y[16]*y[115]^2) + (8*y[184])/y[16]^2 - 
    (8*y[12]*y[185])/(y[16]^2*y[115]) - (8*y[186])/(y[16]*y[115]) + 
    (8*y[187])/y[115] + (8*y[188])/y[115]^2 - (8*y[189])/y[115]^3, 
  f[106] -> (-8*y[5]*y[6]*y[12]^3*y[45]^6*y[74])/(y[16]*y[115]^2) + 
    8*y[156] - (8*y[5]*y[12]*y[45]^3*y[190])/y[16] + 
    (8*y[5]*y[12]^2*y[45]^4*y[191])/(y[16]*y[115]) + (8*y[192])/y[115] - 
    (8*y[193])/y[115]^3 + (8*y[194])/y[115]^2, 
  f[118] -> -2/y[1] - 1/(2*y[16]*y[17]) - 1/(4*y[6]*y[16]*y[17]) + 
    (7*y[17])/(4*y[9]) - (7*y[17])/(4*y[1]*y[9]) + y[23]/(4*y[6]*y[16]) + 
    (2*y[45])/(y[1]*y[16]) - (y[5]*y[12])/(4*y[6]*y[17]*y[58]) - 
    (y[5]*y[12]*y[19])/(4*y[17]*y[58]) + y[66]/(4*y[58]) + 
    y[67]/(4*y[6]*y[58]) + y[195]/(y[1]*y[4]) + y[196]/4 + y[197]/(4*y[16]) + 
    (y[5]*y[74]*y[198])/(4*y[4]*y[17]) - (y[3]*y[74])/(4*y[6]*y[17]*y[199]) + 
    y[200]/(4*y[4]) - (y[3]*y[201])/(4*y[6]*y[199]) + y[202]/(4*y[17]) + 
    y[203]/(4*y[199]) + y[204]/(4*y[17]*y[199]), 
  f[121] -> 1/(4*y[1]) + y[40]/(2*y[5]*y[6]*y[16]) + 
    y[45]/(2*y[1]*y[5]*y[16]^2) + y[45]/(4*y[16]) + 
    y[74]/(2*y[1]*y[5]*y[16]) + (y[3]*y[45]*y[74]^2)/
     (4*y[6]*y[17]*y[199]^2) + (3*y[16]*y[17])/(4*y[1]*y[199]) + 
    (y[12]*y[74])/(2*y[6]*y[17]*y[199]) + (y[12]*y[201])/(2*y[6]*y[199]) + 
    y[205]/(4*y[1]*y[4]) + y[206]/(4*y[4]) + y[207]/4 + y[208]/(2*y[5]) + 
    y[209]/2 + y[210]/(4*y[1]*y[16]) + (y[3]*y[45]*y[211]*y[212])/
     (4*y[6]*y[199]^2) + y[213]/(4*y[199]) + y[214]/(4*y[17]*y[199]) + 
    (y[45]*y[204]*y[215])/(4*y[17]*y[199]^2) - (y[45]*y[216])/(4*y[199]^2), 
  f[131] -> -1 - 1/(y[1]*y[5]) + 1/(y[1]*y[16]) - 1/(y[5]*y[16]^2*y[17]) - 
    3/(y[16]*y[17]) - 1/(y[6]*y[16]*y[17]) + y[17]/(y[1]*y[9]) + 
    y[23]/(y[6]*y[16]) + y[40]/(y[5]*y[6]*y[16]) + 
    y[45]/(y[1]*y[5]*y[16]^2) + y[74]/(y[1]*y[5]*y[16]) + 
    (y[3]*y[74])/(2*y[6]*y[17]*y[58]^2) + (y[3]*y[201])/(2*y[6]*y[58]^2) + 
    y[208]/y[5] + y[217] + y[218]/(y[6]*y[17]*y[58]) + y[219]/(y[17]*y[58]) + 
    y[220]/(y[4]*y[17]) + y[221]/y[16] + (y[5]*y[222])/y[17] + y[223]/y[9] + 
    y[224]/(2*y[17]*y[58]^2) + y[225]/(y[6]*y[58]) + y[226]/y[58] + 
    y[227]/(2*y[58]^2) + y[228]/y[4], 
  f[137] -> -y[16]^(-1) + 3/(2*y[16]*y[17]) + y[23]/(2*y[5]*y[6]*y[16]) - 
    y[45]/(2*y[1]*y[5]*y[16]^2) + (y[40]*y[69])/(2*y[16]) - 
    (y[3]*y[74])/(4*y[6]*y[17]*y[58]^2) - (y[3]*y[201])/(4*y[6]*y[58]^2) + 
    y[205]/(2*y[1]*y[4]) + y[215]/(2*y[1]*y[5]*y[16]) - 
    (y[5]*y[222])/(2*y[17]) + y[229]/2 + y[230]/2 + 
    y[231]/(2*y[6]*y[17]*y[58]) + y[232]/(2*y[17]*y[58]) + 
    y[233]/(4*y[17]*y[58]^2) + y[234]/(4*y[4]*y[17]) + y[235]/(2*y[4]) + 
    y[236]/(2*y[6]*y[58]) + y[237]/(2*y[58]) + y[238]/(4*y[58]^2), 
  f[138] -> -1 - 1/(y[5]*y[6]) - 1/(y[5]*y[16]^2) + 1/(y[5]*y[16]^2*y[17]) + 
    5/(4*y[6]*y[16]*y[17]) - 1/(y[5]*y[6]*y[16]*y[17]) - 
    (5*y[23])/(4*y[6]*y[16]) + y[23]/(y[5]*y[6]*y[16]) + y[40]/(y[1]*y[16]) - 
    y[45]/(y[1]*y[5]*y[16]^2) - (y[3]*y[74])/(2*y[6]*y[17]*y[58]^2) - 
    (y[3]*y[201])/(2*y[6]*y[58]^2) + y[205]/(y[1]*y[4]) + 
    y[215]/(y[1]*y[5]*y[16]) - (y[5]*y[222])/y[17] + 
    y[233]/(2*y[17]*y[58]^2) + y[235]/y[4] + y[238]/(2*y[58]^2) + 
    y[239]/y[1] + y[240]/(4*y[16]) + y[241]/(4*y[16]*y[17]) + 
    y[242]/(y[6]*y[17]*y[58]) + y[243]/(4*y[17]*y[58]) + 
    y[244]/(y[4]*y[17]) + y[245]/(4*y[6]*y[58]) + y[246]/(4*y[58]), 
  f[144] -> 1/(y[1]*y[5]) - 1/(y[1]*y[16]) + y[23]/(y[5]*y[6]*y[16]) - 
    y[45]/(y[1]*y[5]*y[16]^2) - y[45]/(4*y[1]*y[93]) + 
    y[45]^2/(4*y[9]*y[93]) - y[45]^2/(4*y[1]*y[9]*y[93]) + 
    (y[3]*y[45]^2)/(4*y[93]*y[126]) - (y[3]*y[45]*y[74]^2)/
     (2*y[6]*y[17]*y[199]^2) - (7*y[16]*y[17])/(4*y[1]*y[199]) - 
    (y[12]*y[74])/(y[6]*y[17]*y[199]) + (y[45]*y[74]*y[204])/
     (2*y[17]*y[199]^2) - y[208]/y[5] - (y[3]*y[45]*y[211]*y[212])/
     (2*y[6]*y[199]^2) + y[215]/(y[1]*y[5]*y[16]) + 
    (y[45]*y[216])/(2*y[199]^2) + y[247]/(4*y[1]*y[9]) + y[248]/y[17] + 
    y[249]/(4*y[9]) + (y[45]*y[250])/(4*y[126]) - 
    (y[45]*y[251])/(4*y[1]*y[126]) + (y[12]*y[252])/(y[6]*y[199]) + 
    y[253]/(4*y[199]) + y[254]/(y[17]*y[199]), 
  f[161] -> -1/2 + 1/(4*y[1]) + (y[5]*y[12])/(4*y[1]*y[4]) - 
    y[6]/(4*y[16]*y[17]) - y[45]/(4*y[1]*y[16]) + (y[16]*y[45])/(4*y[126]) - 
    (y[5]*y[74]*y[198])/(4*y[4]*y[17]) - (y[5]*y[222])/(4*y[17]) + 
    y[255]/(4*y[16]) - (y[5]*y[256])/(4*y[4]) - (y[16]*y[45]*y[257])/
     (4*y[126]*y[258]) + y[259]/(4*y[106]) + (y[45]*y[260])/
     (4*y[106]*y[258]), f[187] -> y[17]/(4*y[9]) + y[45]/(4*y[5]*y[16]^2) - 
    y[45]/(4*y[1]*y[5]*y[16]^2) + y[215]/(4*y[1]*y[5]*y[16]) + 
    y[223]/(4*y[1]*y[9]) - y[261]/(4*y[16]) + y[262]/4, 
  f[188] -> y[45]/(4*y[1]*y[16]) + (y[45]*y[74])/(4*y[16]) - 
    (y[6]*y[12]*y[45]^3)/(4*y[16]*y[115]) + y[263]/4 + 
    (y[17]*y[264])/(4*y[1]*y[115]) + y[265]/(4*y[1]*y[9]) + y[266]/(4*y[9]) + 
    y[267]/(4*y[115]), f[190] -> 1/(4*y[5]*y[16]) + y[23]/(4*y[1]*y[16]) + 
    y[40]/(4*y[16]) - y[45]/(4*y[5]*y[16]^2) + y[45]/(4*y[1]*y[5]*y[16]^2) + 
    y[74]/(4*y[1]*y[5]*y[16]) + y[134]/4 - y[239]/(4*y[1]) + 
    y[268]/(4*y[1]*y[4]) + y[269]/(4*y[4]), 
  f[191] -> -1/4*y[6]/(y[16]*y[17]) + (y[6]*y[12]*y[45]^3)/(4*y[16]*y[115]) - 
    (y[5]*y[222])/(4*y[17]) + y[234]/(8*y[4]*y[17]) + y[270]/4 - 
    (y[6]*y[271])/(8*y[9]) + y[272]/(4*y[16]) + y[273]/(4*y[4]) + 
    y[274]/(4*y[115]), f[192] -> -1/2*y[6]/(y[16]*y[17]) + 
    (y[6]*y[12]*y[45]^3)/(2*y[16]*y[115]) - (y[5]*y[222])/(2*y[17]) + 
    y[270]/2 + y[272]/(2*y[16]) + y[273]/(2*y[4]) + y[274]/(2*y[115]) - 
    (y[6]*y[275])/(8*y[9]) + y[276]/(8*y[4]*y[17]), 
  f[193] -> y[45]/(4*y[5]*y[16]^2) - y[45]/(4*y[1]*y[5]*y[16]^2) + 
    (y[16]*y[17])/(4*y[126]) - (y[16]*y[17])/(4*y[1]*y[126]) + 
    y[215]/(4*y[1]*y[5]*y[16]) - y[261]/(4*y[16]) + y[262]/4, 
  f[196] -> y[23]/(4*y[1]*y[16]) + y[40]/(4*y[5]*y[6]*y[16]) + 
    y[45]/(4*y[1]*y[5]*y[16]^2) - y[45]/(4*y[16]) + 
    y[74]/(4*y[1]*y[5]*y[16]) + y[208]/(4*y[5]) + 
    (y[17]*y[264])/(4*y[1]*y[115]) + y[277]/4 + y[278]/(4*y[115]), 
  f[199] -> (y[6]*y[12]*y[45]^3)/(4*y[16]*y[115]) + y[134]/4 + 
    (y[6]*y[16]*y[102]^2)/(4*y[73]*y[143]) - (y[1]*y[6]*y[16]*y[102]^2)/
     (4*y[115]*y[143]) + (y[223]*y[264])/(4*y[1]*y[115]) + y[279]/(4*y[4]) + 
    (y[45]*y[280])/(4*y[16]) + y[281]/(4*y[1]*y[4]) + y[282]/(4*y[115]), 
  f[201] -> y[5]/(4*y[1]) - y[45]/(4*y[16]) + y[45]/(4*y[1]*y[16]) - 
    (y[16]*y[17])/(4*y[126]) - (y[16]*y[93]^2)/(4*y[4]*y[126]) + 
    (y[16]*y[93]^2)/(4*y[1]*y[4]*y[126]) + y[134]/4 + y[283]/(4*y[4]) + 
    y[284]/(4*y[1]*y[4]), f[203] -> 2 - y[35]/2 - (y[6]*y[45])/(2*y[16]) + 
    y[45]^3/(2*y[115]*y[125]) + (y[45]^3*y[74])/(2*y[17]*y[115]*y[125]) - 
    (y[16]^3*y[45]^3)/(8*y[125]*y[126]^2) + (y[3]*y[45]^3*y[74])/
     (2*y[4]*y[17]*y[126]) - (y[45]^3*y[74])/(2*y[17]*y[125]*y[126]) + 
    (y[17]*y[139])/(2*y[1]*y[115]) + (y[93]*y[265])/(2*y[1]*y[143]) + 
    y[266]/(2*y[143]) + y[285]/(2*y[4]) - (y[45]^2*y[74]*y[286])/
     (2*y[4]*y[17]*y[115]) + (y[45]^2*y[287])/(4*y[125]*y[126]) + 
    (y[286]*y[288])/(2*y[4]*y[115]) + (y[3]*y[45]*y[289])/(2*y[4]*y[126]) + 
    y[290]/(2*y[1]*y[4]) + y[291]/(2*y[73]) + (y[45]*y[292])/(8*y[126]) - 
    (y[16]*y[102]*y[293])/(2*y[73]*y[143]) + (y[16]*y[102]*y[294])/
     (2*y[115]*y[143]) + (y[45]^2*y[295])/(8*y[126]^2) + y[296]/(2*y[115]), 
  f[216] -> (8*y[3])/y[1] - (8*y[3])/y[5] + 
    (8*y[12])/(y[1]*y[5]*y[16]^4*y[102]) + (8*y[45])/(y[5]*y[102]) - 
    (8*y[5]*y[6]*y[12]^4*y[45]^9*y[74])/(y[16]^2*y[115]^3) + 
    (8*y[6]*y[12]^3*y[23]*y[45]^7)/(y[16]^3*y[115]^2) - 
    (32*y[12]^2)/(y[1]*y[16]^3*y[115]) + (8*y[12]^2*y[45]^7)/
     (y[16]^3*y[102]*y[115]) + (40*y[12]*y[45]^5*y[169])/
     (y[16]*y[102]*y[115]) - (8*y[12]*y[173])/(y[5]*y[16]^4*y[102]) - 
    (8*y[5]^2*y[12]^2*y[17]*y[205])/(y[1]*y[115]^2) - 
    (24*y[3]*y[5]*y[17]*y[205])/(y[1]*y[115]) + (8*y[12]*y[221]^2)/
     (y[1]*y[16]^3) + (8*y[297])/(y[1]*y[16]) + (8*y[12]*y[45]^3*y[298])/
     (y[5]*y[16]^4) - (24*y[45]*y[299])/(y[5]*y[16]^2) + 
    y[300]/(y[1]*y[5]*y[16]^3*y[102]) + (8*y[45]*y[301])/
     (y[1]*y[5]*y[16]^2) + (8*y[45]*y[302])/(y[5]*y[16]*y[102]) - 
    (8*y[12]*y[303])/(y[1]*y[16]^2*y[115]) - (8*y[304])/(y[1]*y[16]*y[115]) + 
    (8*y[12]*y[45]^6*y[305])/(y[16]^2*y[102]*y[115]) + 
    (8*y[12]*y[306])/(y[1]*y[5]*y[16]^4) + (y[45]*y[307])/
     (y[5]*y[16]^2*y[102]) + (8*y[308])/(y[1]*y[5]*y[16]^3) - 
    (8*y[12]*y[45]*y[309])/(y[102]*y[115]) + 
    (8*y[310])/(y[5]*y[16]^3*y[102]) + (8*y[3]*y[311])/(y[1]*y[5]) + 
    (8*y[312])/(y[1]*y[16]^2) - (8*y[313])/(y[1]*y[5]*y[16]) - 
    (8*y[45]^2*y[314])/(y[5]*y[16]^3) + (8*y[315])/(y[5]*y[16]) + 
    (8*y[12]*y[45]^2*y[316])/y[16]^3 + (8*y[12]^2*y[317])/(y[16]^3*y[115]) + 
    (8*y[45]*y[318])/y[16]^2 + (8*y[5]*y[12]^3*y[45]^8*y[319])/
     (y[16]*y[115]^3) + (8*y[12]^2*y[45]^6*y[320])/(y[16]^2*y[115]^2) + 
    (8*y[12]*y[45]^5*y[321])/(y[16]*y[115]^2) + (8*y[322])/y[16] - 
    (8*y[12]*y[323])/(y[16]^2*y[115]) + (8*y[324])/(y[16]*y[115]) - 
    (8*y[325])/y[115] + (8*y[326])/y[115]^2 + (8*y[327])/y[115]^3, 
  f[229] -> 9/(4*y[1]) - 1/(4*y[1]*y[9]*y[15]) - (9*y[45]*y[69])/(4*y[16]) - 
    (y[3]*y[74])/(4*y[6]^2*y[17]*y[58]) - (y[3]*y[5]*y[74]^2)/
     (4*y[4]*y[17]) + (y[3]*y[74]^2)/(4*y[6]^2*y[17]*y[199]) + 2*y[207] + 
    (y[3]*y[211])/(4*y[6]^2*y[58]) + y[328]/(4*y[1]*y[4]) + y[329]/4 + 
    y[330]/(4*y[1]*y[9]) + y[331]/(4*y[6]*y[17]*y[58]) + 
    (y[11]*y[332])/(y[7]*y[12]) + y[333]/(4*y[9]) - 
    (y[3]*y[334])/(4*y[6]^2*y[199]) + (y[74]*y[335])/(4*y[6]*y[17]*y[199]) + 
    y[336]/(4*y[6]*y[199]) - (y[12]*y[337])/(4*y[199]) - 
    (2*y[338])/(y[6]*y[7]) + y[339]/(4*y[1]*y[4]*y[27]) + y[340]/(4*y[4]) + 
    y[341]/(4*y[17]) - (2*y[342])/y[7] + y[343]/(4*y[12]*y[27]) + 
    y[344]/(4*y[1]*y[12]*y[27]) + (y[12]*y[345])/(4*y[17]*y[199]) + 
    y[346]/(4*y[17]*y[58]) + y[347]/(4*y[6]*y[58]) + y[348]/(4*y[58]) + 
    y[349]/(4*y[4]*y[27]), f[241] -> 5/(6*y[1]) - y[45]/(4*y[9]*y[15]^2) + 
    y[45]/(4*y[1]*y[9]*y[15]^2) - y[45]/(2*y[5]*y[6]*y[12]*y[16]) - 
    (5*y[45]*y[69])/(6*y[16]) + y[74]/(2*y[1]*y[5]*y[12]*y[16]) - 
    (y[3]*y[74]^2)/(4*y[6]^2*y[17]*y[58]^2) + (5*y[205])/(6*y[1]*y[4]) + 
    y[207]/3 + (y[3]*y[334])/(4*y[6]^2*y[58]^2) + y[341]/(2*y[17]) + 
    (y[74]*y[346])/(4*y[17]*y[58]^2) - (y[74]*y[350])/
     (4*y[6]^2*y[17]*y[58]) + (y[211]*y[350])/(4*y[6]^2*y[58]) + 
    y[351]/(2*y[5]) + y[352]/2 + y[353]/4 + y[354]/4 + 
    y[355]/(12*y[1]*y[9]) + y[356]/(4*y[6]*y[58]^2) + 
    y[357]/(4*y[17]*y[58]) + y[358]/(4*y[6]*y[17]*y[58]) + 
    (y[74]*y[359])/(2*y[4]*y[17]) + (y[11]*y[360])/(12*y[7]*y[12]) + 
    y[361]/(12*y[9]) + y[362]/(6*y[4]) + y[363]/(12*y[6]*y[7]) + 
    y[364]/(12*y[7]) - (y[74]*y[365])/(4*y[6]*y[17]*y[58]^2) + 
    y[366]/(4*y[6]*y[58]) + y[367]/(4*y[58]) + y[368]/(4*y[58]^2), 
  f[249] -> -9/4 - (3*y[11])/(4*y[5]*y[6]*y[12]) - 
    (7*y[11]*y[15])/(4*y[7]*y[12]) + 1/(4*y[6]*y[17]) + y[45]/(4*y[16]) + 
    y[45]/(y[5]*y[6]*y[12]*y[16]) - y[45]/(4*y[1]*y[12]*y[15]*y[27]) + 
    (y[3]*y[74]^2)/(2*y[6]^2*y[17]*y[58]^2) + 
    y[215]/(y[1]*y[5]*y[12]*y[16]) + y[217] - 
    (y[3]*y[334])/(2*y[6]^2*y[58]^2) - (7*y[338])/(4*y[6]*y[7]) - 
    (7*y[342])/(4*y[7]) - y[351]/y[5] + (y[74]*y[365])/
     (2*y[6]*y[17]*y[58]^2) + y[369]/(4*y[1]*y[12]) + y[370]/y[1] + 
    (y[74]*y[371])/(4*y[6]^2*y[17]*y[58]) - (y[211]*y[371])/
     (4*y[6]^2*y[58]) + y[372]/(y[1]*y[4]) + y[373]/4 + y[374]/(y[5]*y[6]) + 
    (3*y[375])/(4*y[5]*y[12]) + y[376]/(2*y[6]*y[58]^2) + 
    y[377]/(4*y[17]*y[58]) + y[378]/y[17] + (y[74]*y[379])/(y[4]*y[17]) + 
    (y[74]*y[380])/(2*y[17]*y[58]^2) + y[381]/(2*y[1]*y[4]*y[27]) + 
    y[382]/(4*y[6]*y[17]*y[58]) + y[383]/(4*y[1]*y[12]*y[27]) + 
    y[384]/(4*y[12]*y[27]) + y[385]/y[4] + (y[45]*y[386])/4 + 
    y[387]/(y[6]*y[58]) + y[388]/(2*y[4]*y[27]) + y[389]/(4*y[58]) + 
    y[390]/(2*y[1]*y[12]*y[27]^2) + y[391]/(2*y[58]^2) + 
    y[392]/(2*y[1]*y[4]*y[27]^2) + y[393]/(2*y[4]*y[27]^2) + 
    y[394]/(2*y[12]*y[27]^2), f[251] -> (y[11]*y[15])/(4*y[7]*y[12]) + 
    y[45]/(4*y[16]) + y[45]/(4*y[6]*y[16]) + y[338]/(4*y[6]*y[7]) + 
    y[342]/(4*y[7]), f[257] -> y[23]/(4*y[1]*y[9]) + y[40]/(4*y[9]) + 
    y[45]/(4*y[9]*y[15]^2) - y[45]/(4*y[1]*y[9]*y[15]^2) + 
    y[45]/(2*y[5]*y[6]*y[12]*y[16]) + (y[3]*y[45]*y[74]^3)/
     (4*y[6]^2*y[17]*y[199]^2) + (3*y[16]*y[17])/(4*y[1]*y[199]) + 
    y[215]/(2*y[1]*y[5]*y[12]*y[16]) + (y[45]*y[74]^2*y[335])/
     (4*y[6]*y[17]*y[199]^2) + (y[74]^2*y[350])/(4*y[6]^2*y[17]*y[199]) - 
    (y[334]*y[350])/(4*y[6]^2*y[199]) - y[351]/(2*y[5]) + y[395]/2 + 
    y[396]/4 + y[397]/4 + (y[3]*y[45]*y[398])/(4*y[6]^2*y[199]^2) + 
    y[399]/(4*y[6]*y[199]) + (y[74]*y[400])/(4*y[6]*y[17]*y[199]) - 
    (y[12]*y[45]*y[74]*y[401])/(4*y[17]*y[199]^2) - 
    (y[12]*y[45]*y[402])/(4*y[199]^2) + (y[45]*y[403])/(4*y[6]*y[199]^2) + 
    y[404]/(4*y[199]) + y[405]/(4*y[17]*y[199]), 
  f[267] -> -1/4*y[45]^2/(y[1]*y[9]*y[93]) + y[45]/(4*y[1]*y[125]) + 
    (y[15]*y[45])/(4*y[126]) + 1/(4*y[4]^2*y[125]*y[258]) - 
    1/(2*y[4]*y[125]*y[258]) + y[406]/(4*y[9]) + y[407]/(4*y[1]*y[9]) + 
    y[408]/(4*y[1]*y[4]) + y[409]/(4*y[4]) - (y[410]*y[411])/
     (4*y[4]^2*y[258]) + y[412]/(4*y[125]*y[258]) + 
    (y[16]^2*y[139]^2*y[413])/(4*y[4]^2*y[106]) - 
    (y[16]*y[45]*y[414])/(4*y[106]*y[125]) + (y[45]^2*y[415])/(4*y[93]) + 
    y[416]/(4*y[4]*y[258]) + (y[45]*y[417])/(4*y[126]*y[258]) + 
    (y[16]*y[418])/(4*y[4]*y[106]) + y[419]/(4*y[106]) + 
    y[420]/(4*y[106]*y[258]), f[304] -> y[421]/(4*y[1]*y[9]) + 
    y[422]/(4*y[9]) + y[423]/(4*y[1]) + (y[223]*y[424])/(4*y[1]*y[115]) + 
    y[425]/(4*y[115]), f[305] -> y[421]/(2*y[1]*y[9]) + y[422]/(2*y[9]) + 
    y[423]/(2*y[1]) + (y[223]*y[424])/(2*y[1]*y[115]) + y[426]/(4*y[115]), 
  f[307] -> (3*y[1]*y[15])/(8*y[7]*y[12]) - (y[6]*y[17])/(8*y[9]) - 
    (y[74]*y[359])/(4*y[4]*y[17]) + y[427]/4 - (3*y[6]^2*y[16]*y[17])/
     (8*y[9]*y[428]) - (3*y[1]*y[6]*y[17]*y[125])/(8*y[7]*y[428]) + 
    y[429]/(4*y[17]) + (y[3]*y[5]*y[430])/(4*y[4]) + y[431]/(4*y[115]), 
  f[308] -> (7*y[1]*y[15])/(8*y[7]*y[12]) - (y[6]*y[17])/(8*y[9]) - 
    (y[74]*y[359])/(2*y[4]*y[17]) - (7*y[6]^2*y[16]*y[17])/(8*y[9]*y[428]) - 
    (7*y[1]*y[6]*y[17]*y[125])/(8*y[7]*y[428]) + y[429]/(2*y[17]) + 
    (y[3]*y[5]*y[430])/(2*y[4]) + y[432]/4 + y[433]/(4*y[115]), 
  f[310] -> -1/4*y[45]/y[125] + (y[16]*y[45]*y[434])/(4*y[115]*y[125]) - 
    (y[45]*y[435]*y[436])/(8*y[126]) + (y[45]*y[437])/(8*y[125]*y[126]) + 
    (y[16]*y[45]^2*y[438])/(8*y[125]*y[126]^2) + (y[45]*y[439])/(4*y[115]) + 
    (y[45]^2*y[440])/(8*y[126]^2), f[311] -> (-3*y[45])/(4*y[125]) - 
    y[45]/(4*y[93]*y[125]) + (y[16]*y[45]^2*y[438])/(8*y[125]*y[126]^2) + 
    (y[45]^2*y[440])/(8*y[126]^2) + (y[45]*y[441])/(4*y[1]) + 
    (y[45]*y[442])/(8*y[126]) + (y[45]*y[443])/(4*y[115]) + 
    (y[16]*y[45]*y[444])/(4*y[115]*y[125]) + (y[45]*y[445])/
     (8*y[125]*y[126]), f[312] -> -1/4*y[45]/(y[5]*y[6]*y[12]*y[16]) + 
    y[74]/(4*y[1]*y[5]*y[12]*y[16]) - y[374]/(4*y[5]*y[6]) - 
    y[375]/(8*y[5]*y[12]) + (y[223]*y[424])/(4*y[1]*y[115]) + 
    y[446]/(4*y[1]) + y[447]/(8*y[5]*y[12]) + y[448]/4 - 
    y[45]/(8*y[15]*y[450]) + y[45]/(8*y[1]*y[15]*y[450]) + 
    y[449]/(8*y[450]) + y[451]/(8*y[1]*y[450]) + y[452]/(4*y[115]), 
  f[313] -> 1/(4*y[6]) + (3*y[11])/(8*y[5]*y[6]*y[12]) + 
    1/(8*y[1]*y[5]*y[12]*y[15]) - y[45]/(2*y[5]*y[6]*y[12]*y[16]) + 
    y[74]/(2*y[1]*y[5]*y[12]*y[16]) - y[374]/(2*y[5]*y[6]) - 
    (3*y[375])/(8*y[5]*y[12]) + (y[223]*y[424])/(2*y[1]*y[115]) + 
    y[446]/(2*y[1]) + y[448]/2 - y[45]/(8*y[15]*y[450]) + 
    y[45]/(8*y[1]*y[15]*y[450]) + y[449]/(8*y[450]) + 
    y[451]/(8*y[1]*y[450]) + y[453]/(4*y[115]), 
  f[315] -> -1/4 + (y[6]*y[16]*y[17]*y[102])/(4*y[73]*y[143]) - 
    (y[1]*y[6]*y[16]*y[17]*y[102])/(4*y[115]*y[143]) + y[424]/(4*y[1]*y[4]) + 
    (y[17]*y[424])/(4*y[1]*y[115]) + y[454]/(4*y[4]) + y[455]/(4*y[115]), 
  f[316] -> -1/2 + (y[16]*y[102])/(4*y[73]) + y[424]/(2*y[1]*y[4]) + 
    (y[17]*y[424])/(2*y[1]*y[115]) + y[454]/(2*y[4]) + 
    (y[16]*y[456])/(4*y[73]*y[143]) - (y[1]*y[16]*y[456])/(4*y[115]*y[143]) + 
    y[457]/(4*y[115]), f[318] -> 
   1/4 + (y[45]^3*y[74]^2)/(4*y[17]*y[115]*y[125]) + 
    (y[16]^3*y[45]^3)/(8*y[125]*y[126]^2) + (y[3]*y[45]^3*y[74]^2)/
     (4*y[4]*y[17]*y[126]) - (y[45]^3*y[74]^2)/(4*y[17]*y[125]*y[126]) + 
    y[17]^2/(4*y[143]) - (y[17]^2*y[93])/(4*y[1]*y[143]) - 
    (y[7]*y[16]*y[17]*y[102])/(4*y[73]*y[143]) + (y[26]*y[223])/(4*y[73]) + 
    (y[6]*y[16]*y[45]^2*y[93])/(4*y[126]*y[258]) + 
    (y[16]*y[17]*y[284])/(4*y[1]*y[115]) - (y[45]^2*y[74]^2*y[286])/
     (4*y[4]*y[17]*y[115]) + (y[45]*y[435]*y[436])/(8*y[126]) + 
    y[458]/(4*y[1]*y[4]) + y[459]/(4*y[4]) + (y[16]*y[17]*y[102]*y[460])/
     (4*y[115]*y[143]) + (y[45]^2*y[461])/(4*y[115]*y[125]) - 
    (y[45]^2*y[462])/(4*y[125]*y[126]) + (y[3]*y[45]*y[463])/
     (4*y[4]*y[126]) - (y[286]*y[463])/(4*y[4]*y[115]) + 
    (y[45]^2*y[464])/(8*y[126]^2) + y[465]/(4*y[115]) + y[466]/(4*y[106]) + 
    (y[45]^2*y[467])/(4*y[106]*y[258]), 
  f[319] -> 1/2 + 1/(4*y[6]) + (y[3]*y[16]*y[35]*y[45])/(4*y[6]*y[73]) - 
    (y[3]*y[5]*y[16]*y[45])/(4*y[6]*y[115]) + (y[45]^3*y[74]^2)/
     (2*y[17]*y[115]*y[125]) + (y[16]^3*y[45]^3)/(8*y[125]*y[126]^2) + 
    (y[3]*y[45]^3*y[74]^2)/(2*y[4]*y[17]*y[126]) - 
    (y[45]^3*y[74]^2)/(2*y[17]*y[125]*y[126]) - (y[45]^2*y[74]^2*y[286])/
     (2*y[4]*y[17]*y[115]) + y[458]/(2*y[1]*y[4]) + y[459]/(2*y[4]) + 
    (y[3]*y[45]*y[463])/(2*y[4]*y[126]) - (y[286]*y[463])/(2*y[4]*y[115]) + 
    (y[45]^2*y[464])/(8*y[126]^2) + (y[16]*y[17]*y[468])/(4*y[1]*y[115]) - 
    (y[17]*y[469])/(4*y[143]) + (y[17]*y[93]*y[469])/(4*y[1]*y[143]) + 
    (y[45]^2*y[470])/(4*y[115]*y[125]) - (y[45]^2*y[471])/(4*y[125]*y[126]) + 
    y[472]/(4*y[73]) + (y[16]*y[102]*y[473])/(4*y[115]*y[143]) + 
    y[474]/(8*y[126]) + (y[16]*y[475])/(4*y[73]*y[143]) + y[476]/(4*y[115]), 
  f[333] -> (-8*y[3])/y[1] - 8/y[5] - (8*y[12]*y[45]^3)/(y[5]*y[16]^4) - 
    (8*y[12])/(y[1]*y[5]*y[16]^4*y[102]) + (8*y[45])/(y[5]*y[102]) + 
    (24*y[45]^2)/(y[5]*y[12]*y[16]*y[102]) - 
    (8*y[45]^3)/(y[5]*y[12]*y[16]^2*y[102]) - 
    (8*y[5]*y[6]*y[12]^3*y[45]^7*y[74]*y[101])/(y[16]*y[115]^3) - 
    (8*y[6]*y[12]^3*y[45]^7)/(y[16]^3*y[115]^2) + 
    (32*y[12]^2)/(y[1]*y[16]^3*y[115]) - (8*y[12]^2*y[45]^6)/
     (y[16]^3*y[102]*y[115]) - 8*y[12]*y[138] + 
    (8*y[5]^2*y[12]^2*y[17]*y[205])/(y[1]*y[115]^2) + 
    (24*y[3]*y[5]*y[17]*y[205])/(y[1]*y[115]) - (8*y[12]*y[221]^2)/
     (y[1]*y[16]^3) - (8*y[297])/(y[1]*y[16]) - 
    (8*y[45]*y[301])/(y[1]*y[5]*y[16]^2) + (8*y[12]*y[303])/
     (y[1]*y[16]^2*y[115]) + (8*y[304])/(y[1]*y[16]*y[115]) - 
    (8*y[12]*y[306])/(y[1]*y[5]*y[16]^4) - (8*y[308])/(y[1]*y[5]*y[16]^3) - 
    (8*y[3]*y[311])/(y[1]*y[5]) - (8*y[312])/(y[1]*y[16]^2) + 
    (8*y[313])/(y[1]*y[5]*y[16]) - (8*y[350])/(y[1]*y[5]*y[16]^3*y[102]) - 
    (24*y[45]*y[477])/(y[5]*y[16]^2) + (8*y[45]^2*y[478])/(y[5]*y[16]^3) + 
    (8*y[479])/(y[5]*y[12]*y[102]) + (8*y[45]*y[480])/(y[5]*y[16]*y[102]) + 
    (8*y[481])/(y[5]*y[16]) + (8*y[12]*y[45]^5*y[482])/
     (y[16]^2*y[102]*y[115]) + (8*y[12]*y[45]^2*y[483])/y[16]^3 + 
    (8*y[45]*y[484])/(y[5]*y[16]^2*y[102]) + (8*y[12]*y[485])/
     (y[5]*y[16]^4*y[102]) - (8*y[45]^4*y[486])/(y[16]*y[102]*y[115]) + 
    (8*y[487])/(y[5]*y[16]^3*y[102]) + (8*y[12]^2*y[488])/(y[16]^3*y[115]) - 
    (8*y[489])/(y[102]*y[115]) - (8*y[45]*y[490])/y[16]^2 + 
    (8*y[491])/y[16] + (8*y[12]^2*y[45]^6*y[492])/(y[16]^2*y[115]^2) + 
    (8*y[12]*y[45]^5*y[493])/(y[16]*y[115]^2) - (8*y[494])/y[115] + 
    (8*y[12]*y[495])/(y[16]^2*y[115]) - (8*y[496])/(y[16]*y[115]) + 
    (8*y[497])/y[115]^2 - (8*y[498])/y[115]^3, 
  f[334] -> (8*y[5]*y[12]*y[45]^3*y[74])/y[16] - 
    (8*y[5]*y[6]*y[12]^4*y[45]^7*y[74]^2)/(y[16]*y[115]^3) - 8*y[12]*y[138] + 
    (8*y[5]*y[12]^3*y[45]^5*y[74]*y[499])/(y[16]*y[115]^2) + 
    (8*y[5]*y[12]^2*y[45]^3*y[74]*y[500])/(y[16]*y[115]) - 
    (8*y[501])/y[115] + (8*y[502])/y[115]^2 - (8*y[503])/y[115]^3, 
  f[359] -> -(y[6]/y[4]) + (7*y[5])/(4*y[6]*y[7]) + 
    (7*y[1]*y[6])/(4*y[4]*y[7]) - (3*y[11])/(4*y[5]*y[6]*y[12]) - 
    (7*y[11])/(4*y[7]*y[12]) - 1/(2*y[9]*y[15]) + 1/(2*y[1]*y[9]*y[15]) - 
    1/(4*y[1]*y[5]*y[12]*y[15]) + y[1]/y[17] - (7*y[5])/(4*y[6]*y[7]*y[17]) - 
    (7*y[5]*y[19])/(4*y[7]*y[17]) - (7*y[1]*y[6]*y[21])/(4*y[4]*y[7]*y[17]) + 
    y[45]/(2*y[9]*y[15]^2) - y[45]/(2*y[1]*y[9]*y[15]^2) + 
    (y[3]*y[74]^2)/(2*y[6]^2*y[17]*y[58]^2) - 
    (y[3]*y[334])/(2*y[6]^2*y[58]^2) + y[410]/(2*y[1]*y[9]) + 
    (7*y[5]*y[504])/(4*y[7]) + (y[74]*y[505])/(4*y[6]^2*y[17]*y[58]) - 
    (y[211]*y[505])/(4*y[6]^2*y[58]) + y[506]/y[9] + y[507]/(4*y[6]*y[58]) + 
    y[508]/(4*y[58]) + (7*y[509])/(4*y[12]*y[17]) - y[510]/y[5] + 
    y[511]/y[5] + (3*y[512])/(4*y[5]*y[12]) + (y[6]*y[513])/(y[4]*y[17]) + 
    y[514] + (y[74]*y[515])/(2*y[6]*y[17]*y[58]^2) + 
    y[516]/(2*y[6]*y[58]^2) + y[517]/(y[6]*y[17]*y[58]) + 
    y[518]/(2*y[58]^2) + y[519]/(4*y[17]*y[58]) + y[520]/(2*y[17]*y[58]^2), 
  f[361] -> (y[5]*y[6])/(4*y[4]) + y[5]/(4*y[6]*y[7]) + 
    (y[1]*y[6])/(4*y[4]*y[7]) + 1/(2*y[16]) - 1/(2*y[16]*y[17]) - 
    (y[5]*y[19])/(4*y[7]*y[17]) - (y[1]*y[6]*y[21])/(4*y[4]*y[7]*y[17]) + 
    (y[6]*y[43])/(4*y[4]*y[17]) + y[270]/(4*y[6]*y[7]*y[17]) + 
    (y[5]*y[504])/(4*y[7]) + y[521]/4 + y[522]/4 + y[523]/(4*y[17]), 
  f[365] -> (-3*y[5])/(4*y[6]*y[7]) - (3*y[1]*y[6])/(4*y[4]*y[7]) + 
    (3*y[11])/(4*y[7]*y[12]) + (3*y[5])/(4*y[6]*y[7]*y[17]) + 
    (3*y[5]*y[19])/(4*y[7]*y[17]) + (3*y[1]*y[6]*y[21])/(4*y[4]*y[7]*y[17]) - 
    y[35]/(4*y[1]*y[4]) - y[45]/(4*y[12]*y[15]*y[27]) + 
    y[45]/(4*y[1]*y[12]*y[15]*y[27]) - (y[3]*y[74]^2)/
     (4*y[6]^2*y[17]*y[58]^2) + (y[3]*y[334])/(4*y[6]^2*y[58]^2) - 
    (y[74]*y[350])/(4*y[6]^2*y[17]*y[58]) + (y[211]*y[350])/
     (4*y[6]^2*y[58]) + y[447]/(4*y[5]*y[12]) - (3*y[5]*y[504])/(4*y[7]) - 
    (3*y[509])/(4*y[12]*y[17]) - y[511]/(2*y[5]) - 
    (y[74]*y[515])/(4*y[6]*y[17]*y[58]^2) + y[524]/(2*y[4]) + 
    y[525]/(4*y[6]*y[58]) + y[526]/(4*y[58]) + y[527]/2 - y[528]/(4*y[12]) + 
    y[529]/(4*y[6]*y[58]^2) + y[530]/(2*y[17]) + 
    y[531]/(4*y[6]*y[17]*y[58]) + (y[6]*y[532])/(2*y[4]*y[17]) + 
    y[533]/(4*y[12]*y[27]) + y[534]/(4*y[1]*y[12]*y[27]) + 
    y[535]/(4*y[1]*y[12]*y[27]^2) + y[536]/(4*y[17]*y[58]) + 
    y[537]/(4*y[1]*y[4]*y[27]) + y[538]/(4*y[4]*y[27]^2) + 
    y[539]/(4*y[4]*y[27]) + y[540]/(4*y[58]^2) + y[541]/(4*y[12]*y[27]^2) + 
    y[542]/(4*y[17]*y[58]^2) + y[543]/(4*y[1]*y[4]*y[27]^2), 
  f[374] -> -3/(4*y[5]*y[6]*y[12]*y[17]) - y[45]/(4*y[9]*y[15]^2) + 
    y[45]/(4*y[1]*y[9]*y[15]^2) - (y[3]*y[45]*y[74]^3)/
     (4*y[6]^2*y[17]*y[199]^2) - (y[74]^2*y[350])/(4*y[6]^2*y[17]*y[199]) + 
    (y[334]*y[350])/(4*y[6]^2*y[199]) + y[353]/4 - 
    (y[3]*y[45]*y[398])/(4*y[6]^2*y[199]^2) + y[410]/(4*y[9]) + 
    y[510]/(2*y[5]) + y[544]/(4*y[1]*y[9]) + y[545]/2 + y[546]/4 + 
    (y[45]*y[74]^2*y[547])/(4*y[17]*y[199]^2) + y[548]/(4*y[6]*y[199]) + 
    y[549]/(4*y[199]) + (y[74]*y[550])/(4*y[17]*y[199]) - 
    (y[45]*y[74]^2*y[551])/(4*y[6]*y[17]*y[199]^2) - 
    (y[74]*y[552])/(4*y[6]*y[17]*y[199]) + (y[45]*y[553])/(4*y[6]*y[199]^2) - 
    (y[45]*y[554])/(4*y[199]^2), 
  f[375] -> -y[15]^(-1) + 1/(4*y[1]*y[5]*y[12]*y[15]) - 
    7/(4*y[5]*y[6]*y[12]*y[17]) - y[45]/(2*y[9]*y[15]^2) + 
    y[45]/(2*y[1]*y[9]*y[15]^2) - (y[3]*y[45]*y[74]^3)/
     (2*y[6]^2*y[17]*y[199]^2) - (y[3]*y[45]*y[398])/(2*y[6]^2*y[199]^2) - 
    (y[74]^2*y[505])/(4*y[6]^2*y[17]*y[199]) + 
    (y[334]*y[505])/(4*y[6]^2*y[199]) + y[510]/y[5] - y[511]/y[5] + 
    (y[45]*y[74]^2*y[547])/(2*y[17]*y[199]^2) - (y[45]*y[74]^2*y[551])/
     (2*y[6]*y[17]*y[199]^2) + (y[45]*y[553])/(2*y[6]*y[199]^2) - 
    (y[45]*y[554])/(2*y[199]^2) + (3*y[555])/4 - (3*y[556])/4 + 
    y[557]/(4*y[9]) + y[558]/(4*y[1]*y[9]) + y[559]/(y[6]*y[199]) + 
    y[560]/(4*y[199]) - (y[74]*y[561])/(4*y[17]*y[199]) - 
    (y[74]*y[562])/(2*y[6]*y[17]*y[199]), 
  f[381] -> -1/4*1/(y[1]*y[4]) + y[17]/(4*y[1]*y[9]) + 
    (y[3]*y[5]*y[74]^2)/(4*y[4]*y[17]) + (y[6]^2*y[16]*y[102])/
     (4*y[73]*y[103]) + y[207]/4 + y[223]/(4*y[9]) + y[429]/(4*y[17]) + 
    y[563]/(4*y[4]) + y[564]/(4*y[106]) + y[565]/(4*y[103]*y[106]), 
  f[389] -> 1/4 + (y[5]*y[6])/(4*y[4]) - y[6]/(4*y[16]) + 
    y[6]/(4*y[16]*y[17]) + (y[5]*y[6]*y[74])/(4*y[4]*y[17]) - 
    (y[1]*y[6]*y[74])/(4*y[17]*y[73]) - (y[74]*y[110])/(4*y[73]) + 
    y[566]/(4*y[17]) + y[567]/(4*y[73]*y[103]) + y[568]/(4*y[103]*y[106]) + 
    y[569]/(4*y[106]), f[415] -> (y[42]*y[570])/(4*y[5]) - (y[42]*y[571])/4, 
  f[416] -> -1/4*(y[17]*y[93])/y[9] + (y[14]*y[17]*y[93])/(4*y[115]) + 
    (y[17]*y[93]*y[572])/(4*y[1]), f[417] -> -1/4 - (y[17]*y[93])/(2*y[9]) + 
    (y[17]*y[93]*y[572])/(2*y[1]) + (y[17]*y[573])/(4*y[115]), 
  f[419] -> y[6]/(4*y[4]) - (3*y[1]*y[6])/(8*y[4]*y[7]) + 
    (y[1]*y[6])/(8*y[9]) - (3*y[1])/(8*y[7]*y[12]) + 
    (3*y[1])/(8*y[7]*y[12]*y[17]) + (3*y[1]*y[6]*y[21])/(8*y[4]*y[7]*y[17]) - 
    (y[6]^2*y[93])/(4*y[115]) + (y[6]*y[532])/(4*y[4]*y[17]), 
  f[420] -> y[6]/(2*y[4]) - (7*y[1]*y[6])/(8*y[4]*y[7]) + 
    (y[1]*y[6])/(8*y[9]) - (7*y[1])/(8*y[7]*y[12]) + y[1]/(4*y[17]) + 
    (7*y[1])/(8*y[7]*y[12]*y[17]) + (7*y[1]*y[6]*y[21])/(8*y[4]*y[7]*y[17]) + 
    (y[6]*y[532])/(2*y[4]*y[17]) - (y[6]*y[574])/(4*y[115]), 
  f[422] -> -1/4*(y[16]^2*y[45]*y[93])/(y[115]*y[125]) + 
    (y[16]*y[45]*y[93])/(4*y[126]) + (y[16]^2*y[45]*y[93])/
     (4*y[125]*y[126]) - (y[45]*y[93]*y[575])/(4*y[115]), 
  f[423] -> -1/4*(y[16]^2*y[45]*y[93])/(y[115]*y[125]) + 
    (y[16]^2*y[45]*y[93])/(4*y[125]*y[126]) - (y[45]*y[576])/(4*y[115]) + 
    (y[16]*y[45]*y[577])/(4*y[126]), 
  f[427] -> -1/4*(y[17]*y[93])/(y[1]*y[115]) + (3*y[16]*y[125])/
     (8*y[4]*y[140]) + (y[1]*y[6]*y[16]^2*y[102]*y[125])/
     (8*y[140]*y[143]^2) + (y[1]*y[6]*y[16]*y[93]*y[102])/(4*y[115]*y[143]) + 
    y[449]/(4*y[1]*y[4]) + y[578]/(8*y[4]) + (y[449]*y[579])/(4*y[115]) + 
    y[580]/(8*y[73]) + (y[16]*y[581]*y[582])/(8*y[140]*y[143]) + 
    y[583]/(8*y[73]^2) + y[584]/(8*y[73]*y[143]) + 
    y[585]/(8*y[73]*y[143]^2) + y[586]/(8*y[73]^2*y[143]), 
  f[428] -> 1/4 - (y[17]*y[93])/(2*y[1]*y[115]) + 
    (7*y[16]*y[125])/(8*y[4]*y[140]) + (y[1]*y[6]*y[16]^2*y[102]*y[125])/
     (8*y[140]*y[143]^2) + y[449]/(2*y[1]*y[4]) + y[583]/(8*y[73]^2) + 
    y[585]/(8*y[73]*y[143]^2) + y[586]/(8*y[73]^2*y[143]) + y[587]/(8*y[4]) + 
    y[588]/(8*y[73]) + (y[16]*y[581]*y[589])/(8*y[140]*y[143]) + 
    y[590]/(4*y[115]) + y[591]/(8*y[73]*y[143]) + y[592]/(4*y[115]*y[143]), 
  f[430] -> -1/4*y[93]^2/(y[1]*y[4]) - (y[45]^4*y[74])/
     (4*y[17]*y[115]*y[125]) - (y[3]*y[45]^4*y[74])/(4*y[4]*y[17]*y[126]) - 
    (y[16]*y[45]*y[93])/(4*y[126]) + (y[45]^4*y[74])/
     (4*y[17]*y[125]*y[126]) + (y[17]*y[93]^2)/(4*y[1]*y[143]) + 
    y[152]/(8*y[73]^2*y[143]) + y[153]/(8*y[73]*y[143]^2) + 
    (y[45]^3*y[74]*y[286])/(4*y[4]*y[17]*y[115]) + 
    (y[16]^2*y[360])/(8*y[143]^2) + y[578]/(8*y[4]) + 
    (3*y[16]^2*y[593])/(8*y[4]*y[140]) + (y[17]*y[594])/(8*y[143]) - 
    (y[16]*y[93]*y[595]*y[596])/(4*y[115]*y[143]) - 
    (y[45]^2*y[597])/(4*y[115]*y[125]) + (y[45]^2*y[597])/(4*y[125]*y[126]) + 
    y[598]/(8*y[73]) + (y[93]*y[599])/(4*y[115]) + 
    (y[16]*y[600])/(8*y[140]*y[143]) - (y[3]*y[45]*y[601])/(4*y[4]*y[126]) + 
    (y[286]*y[601])/(4*y[4]*y[115]) + (y[16]^2*y[602])/(8*y[140]*y[143]^2) + 
    y[603]/(4*y[73]*y[103]) + y[604]/(8*y[73]^2) + y[605]/(8*y[73]*y[143]) + 
    y[606]/(4*y[106]) + y[607]/(4*y[103]*y[106]), 
  f[431] -> 1/4 - 1/(4*y[6]) - (y[3]*y[16]*y[35]*y[45])/(4*y[6]*y[73]) - 
    (y[45]^4*y[74])/(4*y[17]*y[115]*y[125]) - (y[45]^3*y[74])/
     (4*y[17]*y[126]) - (y[3]*y[45]^4*y[74])/(2*y[4]*y[17]*y[126]) + 
    (y[45]^4*y[74])/(4*y[17]*y[125]*y[126]) + y[152]/(8*y[73]^2*y[143]) + 
    y[153]/(8*y[73]*y[143]^2) + (y[45]^3*y[74]*y[286])/
     (2*y[4]*y[17]*y[115]) + (y[16]^2*y[360])/(8*y[143]^2) + 
    y[587]/(8*y[4]) + (7*y[16]^2*y[593])/(8*y[4]*y[140]) - 
    (y[45]^2*y[597])/(4*y[115]*y[125]) + (y[45]^2*y[597])/(4*y[125]*y[126]) - 
    (y[3]*y[45]*y[601])/(2*y[4]*y[126]) + (y[16]^2*y[602])/
     (8*y[140]*y[143]^2) + y[604]/(8*y[73]^2) + y[608]/(4*y[1]*y[4]) - 
    (y[74]*y[609])/(4*y[4]*y[6]) + (y[74]*y[609])/(4*y[4]*y[143]) + 
    (y[45]^2*y[74]*y[610])/(4*y[17]*y[115]) + y[611]/(8*y[143]) + 
    y[612]/(8*y[73]) + y[613]/(4*y[1]*y[143]) + 
    (y[16]*y[614])/(8*y[140]*y[143]) + y[615]/(4*y[6]*y[115]) + 
    y[616]/(4*y[1]*y[115]) + y[617]/(4*y[115]) + y[618]/(4*y[126]) + 
    y[619]/(4*y[4]*y[115]) + y[620]/(8*y[73]*y[143]) + 
    y[621]/(4*y[115]*y[143])}, {y[1] -> 1 + z3[2], y[2] -> 1 + z3[3]^(-1), 
  y[3] -> 1 + z3[3], y[4] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4], 
  y[5] -> -1 + z3[5], y[6] -> z3[2], y[7] -> z3[2] - z3[4]*z3[5], 
  y[8] -> 1 + (1 + z3[2]^(-1))/(z3[3]*(z3[2] - z3[4]*z3[5])*
      (1 + z3[4] - z3[6])), y[9] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
    z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5], 
  y[10] -> z3[4] + z3[3]*(3 + z3[4] + z3[5]*(-2 + z3[6]) - z3[6]), 
  y[11] -> 1 + z3[2]^(-1), y[12] -> z3[3], y[13] -> -1 + z3[4] - z3[6], 
  y[14] -> -1 + z3[2], y[15] -> z3[4] - z3[6], y[16] -> z3[4], 
  y[17] -> 1 + z3[4] - z3[6], y[18] -> 2 - 2*z3[5], 
  y[19] -> 3 + 3*z3[2] + z3[2]^2, 
  y[20] -> 2*z3[2]^2 + 2*z3[2]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + 
    ((1 + z3[3])*(-1 + z3[5])*(-1 + z3[6])^2)/4, y[21] -> 1 + z3[2] - z3[6], 
  y[22] -> -6 + 8*z3[2]*(-1 + z3[5]) + z3[5]*(-1 + z3[6]) - z3[6], 
  y[23] -> 1 + z3[6], y[24] -> -1 + 2*z3[6], y[25] -> 17/4 + (7*z3[6])/2, 
  y[26] -> z3[4]*(-1 + z3[5]) + z3[6], 
  y[27] -> -2*z3[2]*z3[4] + z3[4]^2 + z3[2]*z3[4]*z3[5] + z3[2]*z3[6] - 
    z3[4]*z3[6], y[28] -> -4 + z3[4] + 3*z3[5] + z3[2]*(-3 + 2*z3[5]) - 
    z3[6] + z3[5]*z3[6], y[29] -> z3[4]^2 + z3[4]*(-1 + z3[5] - 2*z3[6]) + 
    z3[6]^2, y[30] -> z3[4] + (-1 + z3[5])*(1 + z3[6]), 
  y[31] -> -z3[6]^2 + z3[4]*(1 - z3[5] + z3[6]), 
  y[32] -> -8*z3[2] - z3[4] - z3[3]*z3[6] + 
    z3[5]*(-1 + 8*z3[2] + (1 + z3[3])*z3[6]), 
  y[33] -> z3[4]^3 + z3[4]^2*(-z3[2] + z3[5] - 2*z3[6]) + 
    z3[6]*(-1 + z3[2] + z3[5] - z3[2]*z3[6]) + 
    z3[4]*(1 + z3[5]^2 + z3[6]^2 - z3[5]*(2 + z3[6]) + z3[2]*(-1 + 2*z3[6])), 
  y[34] -> 7*z3[4] + z3[3]*(-3 + 7*z3[4] + 2*z3[5] + z3[6] - z3[5]*z3[6] + 
      z3[2]*(-13 + z3[5]*(6 - 7*z3[6]) + 7*z3[6])), y[35] -> z3[5], 
  y[36] -> -5 + 2*z3[5], y[37] -> z3[4]^(-2) + (1 + z3[3]^(-1))/
     (z3[2]*(1 + z3[4] - z3[6])) + (1 + z3[3]^(-1))/
     (z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[38] -> 2 - 3*z3[2]*(-1 + z3[5]) + 2*z3[4]*(2 + z3[5]) - 2*z3[6], 
  y[39] -> -6 - z3[6], y[40] -> -1 - z3[6], 
  y[41] -> 5 - 3*z3[2]*(-1 + z3[5]), y[42] -> 1 + z3[4]^(-1), 
  y[43] -> 2 + z3[2] + z3[5]*(-1 + z3[6]) - z3[6], 
  y[44] -> 1 + z3[3]^(-1) + z3[4]^(-1), y[45] -> z3[6], 
  y[46] -> -((-1 + z3[5])*(1 + z3[5]^2 + z3[5]*(-2 + z3[6]))) + 
    z3[4]*(1 + z3[5]*(-1 + z3[6])), 
  y[47] -> z3[6]*(1 - 2*z3[5] + z3[5]^2 + z3[6]) + 
    z3[4]*(-1 + z3[5])*(2 + z3[5]^2 + z3[5]*(-3 + z3[6]) + z3[6]), 
  y[48] -> 1 + 3*z3[5]^2 - z3[5]^3 - z3[6] + 2*z3[6]^2 - 
    z3[5]*(3 + 2*z3[6]) - z3[4]*(1 - 3*z3[5] + 2*z3[5]^2 + 2*z3[6]), 
  y[49] -> -4*z3[4]^2 + (2 + z3[5] - 2*z3[6])*z3[6] + 
    z3[4]*(-2*z3[5] + z3[5]^2 + 6*z3[6]), 
  y[50] -> -(z3[4]^3*(5 + 3*z3[5])) + 
    (-((-1 + z3[5])*z3[5]) + 2*z3[2]*(-1 + z3[6]))*z3[6] + 
    z3[4]^2*(-4 + 7*z3[2] + z3[5] - 2*z3[5]^2 + 8*z3[6] + 3*z3[5]*z3[6]) - 
    z3[4]*(-1 + 4*z3[5] - 3*z3[5]^2 + z3[5]^3 - 4*z3[6] + 3*z3[6]^2 + 
      z3[2]*(-3 + 9*z3[6])), y[51] -> z3[4]^5*(1 + z3[5]) + 
    (-1 + z3[5])*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))*z3[6] + 
    z3[4]^4*(2 - 3*z3[2] + z3[5]^2 - 3*z3[6] - 2*z3[5]*z3[6]) + 
    z3[4]*(-2 - 16*z3[5]^2 + z3[5]^5 - 2*z3[5]^3*(-7 + z3[6]) + 
      z3[5]^4*(-6 + z3[6]) + (-1 + z3[2] - z3[2]^2)*z3[6] + 
      (-2 + z3[2])*z3[2]*z3[6]^2 + z3[2]*z3[6]^3 + z3[5]*(9 + 2*z3[6])) + 
    z3[4]^2*(1 - 4*z3[5]^3 + z3[5]^4 + z3[2]^2*(1 - 2*z3[6]) + 2*z3[6]^2 - 
      z3[6]^3 - 2*z3[5]*(2 + z3[6]) + z3[5]^2*(6 + z3[6]) + 
      z3[2]*(-1 + 6*z3[6] - 5*z3[6]^2)) + 
    z3[4]^3*(z3[2]^2 + z3[5]^3 - z3[5]^2*(2 + z3[6]) + z3[6]*(-4 + 3*z3[6]) + 
      z3[2]*(-4 + 7*z3[6]) + z3[5]*(2 + z3[6]^2)), 
  y[52] -> (-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))*z3[6] + 
    z3[4]*(2 + z3[5]^4 + z3[5]*(-7 + 2*z3[6]) + z3[5]^3*(-5 + 2*z3[6]) + 
      z3[5]^2*(9 - 4*z3[6] + z3[6]^2)), 
  y[53] -> z3[4]^4*z3[5] + (-1 + z3[5])*z3[6]*(1 - 2*z3[5] + z3[5]^2 + 
      z3[6]) - z3[4]^3*(-1 + z3[2] + z3[5] - z3[5]^2 + 2*z3[5]*z3[6]) + 
    z3[4]^2*(-1 + z3[5]^3 - 2*z3[6] - z3[5]^2*(3 + z3[6]) + 
      z3[2]*(-1 + 2*z3[6]) + z3[5]*(3 + 2*z3[6] + z3[6]^2)) + 
    z3[4]*(2 - 5*z3[5]^3 + z3[5]^4 + (2 + z3[2])*z3[6] - 
      (-1 + z3[2])*z3[6]^2 + z3[5]^2*(9 + 2*z3[6]) - 
      z3[5]*(7 + 4*z3[6] + z3[6]^2)), y[54] -> -1 - 2*z3[6], 
  y[55] -> 1/2 + z3[3]*(3/4 + z3[2] + z3[5] - z3[2]*z3[5]), 
  y[56] -> z3[2]^(-1) + (1 + z3[4]^(-1))/(-1 + z3[5]), 
  y[57] -> 2 + z3[2] - z3[2]*z3[5], 
  y[58] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4]*z3[5], 
  y[59] -> 11 + 7*z3[2] + 4*z3[5]*(-1 + z3[6]) - 4*z3[6], 
  y[60] -> -2 + z3[6], y[61] -> -z3[6] - z3[3]*(1 + z3[6]), 
  y[62] -> z3[6] + z3[3]*(1 - z3[2] + z3[6]), 
  y[63] -> -2 - 5*z3[6] - z3[3]*(3 + 4*z3[5] + 5*z3[6]), 
  y[64] -> -6*z3[4] + z3[3]*(-8 - 5*z3[4] + 8*z3[5] + 
      2*z3[2]*(7 + 2*z3[5]*(-2 + z3[6]) - 2*z3[6]) + 3*z3[6] - 
      4*z3[5]*z3[6]), y[65] -> -5 - z3[4]^2 + z3[4]*z3[6] - 
    z3[3]*(-3 + z3[4] + z3[4]^2 + 8*z3[5] + 3*z3[6] - z3[4]*z3[6] - 
      4*z3[5]*z3[6]), y[66] -> 
   z3[4] + z3[3]*(-4 + z3[4] + 3*z3[5] + z3[2]*(-3 + 2*z3[5]) - z3[6] + 
      z3[5]*z3[6]), y[67] -> 
   z3[4] + z3[3]*(z3[4] + (-1 + z3[5])*(1 + z3[6])), 
  y[68] -> -5/2 + z3[2]*(-5/4 + z3[5]), 
  y[69] -> z3[2]^(-1) + (1 + z3[2])^(-1), 
  y[70] -> -1 + z3[2]*(-1 + z3[5]) - (z3[4]*(9 + 4*z3[5]))/4 + z3[6], 
  y[71] -> 1 + z3[5]*(-1 + z3[6]), y[72] -> 1 + z3[2] - z3[4], 
  y[73] -> -(z3[2]*z3[4]) - 2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[74] -> -1 + z3[6], 
  y[75] -> -1 + 9*z3[4]^2 + z3[5] + z3[4]*(1 + 3*z3[5] - 2*z3[5]^2 - 
      13*z3[6]) - 5*z3[6] - 2*z3[5]*z3[6] + 4*z3[6]^2, 
  y[76] -> -1 - 3*z3[5]^2 + z3[5]^3 + z3[6] - 2*z3[6]^2 + 
    z3[5]*(3 + 2*z3[6]) + z3[4]*(1 - 3*z3[5] + 2*z3[5]^2 + 2*z3[6]), 
  y[77] -> (-1 + z3[5])*(1 + z3[5]^2 + z3[5]*(-2 + z3[6])) + 
    z3[4]*(-1 + z3[5] - z3[5]*z3[6]), 
  y[78] -> -(z3[4]^4*z3[5]) - (-1 + z3[5])*z3[6]*(1 - 2*z3[5] + z3[5]^2 + 
      z3[6]) + z3[4]^3*(-1 + z3[2] + z3[5] - z3[5]^2 + 2*z3[5]*z3[6]) + 
    z3[4]^2*(1 + z3[2] - z3[5]^3 + 2*z3[6] - 2*z3[2]*z3[6] + 
      z3[5]^2*(3 + z3[6]) - z3[5]*(3 + 2*z3[6] + z3[6]^2)) - 
    z3[4]*(2 - 5*z3[5]^3 + z3[5]^4 + (2 + z3[2])*z3[6] - 
      (-1 + z3[2])*z3[6]^2 + z3[5]^2*(9 + 2*z3[6]) - 
      z3[5]*(7 + 4*z3[6] + z3[6]^2)), 
  y[79] -> z3[4]^3*(11 + 6*z3[5]) + 
    2*((-1 + z3[5])*z3[5] - 2*z3[2]*(-1 + z3[6]))*z3[6] - 
    z3[4]^2*(-8 + 15*z3[2] - 4*z3[5]^2 + 17*z3[6] + z3[5]*(2 + 6*z3[6])) + 
    z3[4]*(z3[2]*(-6 + 19*z3[6]) + 2*(-1 + 4*z3[5] - 3*z3[5]^2 + z3[5]^3 - 
        4*z3[6] + 3*z3[6]^2)), y[80] -> -(z3[4]^5*(1 + z3[5])) - 
    (-1 + z3[5])*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))*z3[6] + 
    z3[4]^4*(-2 + 3*z3[2] - z3[5]^2 + 3*z3[6] + 2*z3[5]*z3[6]) - 
    z3[4]*(-2 - 16*z3[5]^2 + z3[5]^5 - 2*z3[5]^3*(-7 + z3[6]) + 
      z3[5]^4*(-6 + z3[6]) + (-1 + z3[2] - z3[2]^2)*z3[6] + 
      (-2 + z3[2])*z3[2]*z3[6]^2 + z3[2]*z3[6]^3 + z3[5]*(9 + 2*z3[6])) - 
    z3[4]^3*(z3[2]^2 + z3[5]^3 - z3[5]^2*(2 + z3[6]) + z3[6]*(-4 + 3*z3[6]) + 
      z3[2]*(-4 + 7*z3[6]) + z3[5]*(2 + z3[6]^2)) + 
    z3[4]^2*(-1 + 4*z3[5]^3 - z3[5]^4 - 2*z3[6]^2 + z3[6]^3 + 
      2*z3[5]*(2 + z3[6]) - z3[5]^2*(6 + z3[6]) + z3[2]^2*(-1 + 2*z3[6]) + 
      z3[2]*(1 - 6*z3[6] + 5*z3[6]^2)), 
  y[81] -> 2 - z3[4] - z3[3]*(3 + z3[4] + 2*z3[5]*(-2 + z3[6]) - 2*z3[6]), 
  y[82] -> -2 - z3[6], 
  y[83] -> -1 + z3[3]*(-1 + 2*z3[2]*(-1 + z3[5]) - 2*z3[5]), 
  y[84] -> (1 + z3[2])^(-1) + (z3[4] - z3[6])^(-1), 
  y[85] -> 1 + 1/(z3[4]*(-1 + z3[5])), 
  y[86] -> z3[3]*(-1 + z3[2] - z3[6]) - z3[6], y[87] -> 1 - z3[6]/2, 
  y[88] -> z3[6] + z3[3]*(1 + z3[6]), 
  y[89] -> 5 + 2*z3[5]*(-2 + z3[6]) - 2*z3[6] + z3[2]*(-1 + z3[5])*
     (1 + z3[6]), y[90] -> 1 + 2*z3[6] + z3[3]*(1 + 2*z3[5] + 2*z3[6]), 
  y[91] -> -2 + z3[3]*(-2 + 5*z3[2]*(-1 + z3[5]) - 5*z3[5]), 
  y[92] -> -3 + z3[6], y[93] -> 1 + z3[4], y[94] -> 1 + (1 + z3[2])*z3[3], 
  y[95] -> -5 - 2*z3[6] - z3[6]^2, 
  y[96] -> 2 + 5*z3[6] + z3[3]*(2 + 5*z3[5] + 5*z3[6]), 
  y[97] -> 5 + z3[4]*(-3 + z3[6]) + z3[3]*(-9 + z3[4]*(-3 + z3[6]) + 
      8*z3[6] - z3[6]^2 + z3[5]*(11 - 7*z3[6] + z3[6]^2)), 
  y[98] -> -z3[6]^2 + z3[3]*(14 - 8*z3[6] - z3[5]*(11 - 7*z3[6] + z3[6]^2) + 
      z3[2]*(-1 + z3[5])*(3 + z3[6] + z3[6]^2)), 
  y[99] -> (1 + z3[3])*z3[4] + z3[2]*z3[3]*(-2 + z3[5] + z3[6] - 
      z3[5]*z3[6]), y[100] -> 
   z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - (3 + z3[5]*(-1 + z3[6]) - z3[6])*
       (-1 + z3[6])) + z3[4]*(2 + z3[4] - 2*z3[6]), 
  y[101] -> -1 + (1 + z3[3])*z3[6], y[102] -> z3[2] - z3[4] + z3[6], 
  y[103] -> z3[2] + z3[2]^2 + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4] - z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[3]*z3[6] + 
    z3[4]*z3[6] + z3[3]*z3[4]*z3[6], 
  y[104] -> -2 + z3[5] + z3[6] - z3[5]*z3[6], 
  y[105] -> -z3[4] + z3[6]^2 + z3[3]*(-3 - 2*z3[4] + z3[5] + 4*z3[6] - 
      2*z3[5]*z3[6] + z3[5]*z3[6]^2 + z3[2]*(2 - z3[5]*(-1 + z3[6])^2 - 
        2*z3[6] + z3[6]^2)), y[106] -> z3[2]^2*z3[4]^2 + 
    2*z3[2]^2*z3[3]*z3[4]^2 + z3[2]^2*z3[3]^2*z3[4]^2 + 
    4*z3[2]^3*z3[3]^2*z3[4]^2 + 4*z3[2]^4*z3[3]^2*z3[4]^2 - 2*z3[2]*z3[4]^3 - 
    4*z3[2]*z3[3]*z3[4]^3 - 4*z3[2]^2*z3[3]*z3[4]^3 - 
    4*z3[2]^3*z3[3]*z3[4]^3 - 2*z3[2]*z3[3]^2*z3[4]^3 - 
    8*z3[2]^2*z3[3]^2*z3[4]^3 - 8*z3[2]^3*z3[3]^2*z3[4]^3 + z3[4]^4 + 
    2*z3[3]*z3[4]^4 + 4*z3[2]*z3[3]*z3[4]^4 + 4*z3[2]^2*z3[3]*z3[4]^4 + 
    z3[3]^2*z3[4]^4 + 4*z3[2]*z3[3]^2*z3[4]^4 + 4*z3[2]^2*z3[3]^2*z3[4]^4 + 
    2*z3[2]^3*z3[3]*z3[4]^2*z3[5] - 2*z3[2]^3*z3[3]^2*z3[4]^2*z3[5] - 
    4*z3[2]^4*z3[3]^2*z3[4]^2*z3[5] + 4*z3[2]^3*z3[3]*z3[4]^3*z3[5] + 
    4*z3[2]^2*z3[3]^2*z3[4]^3*z3[5] + 8*z3[2]^3*z3[3]^2*z3[4]^3*z3[5] - 
    2*z3[2]*z3[3]*z3[4]^4*z3[5] - 4*z3[2]^2*z3[3]*z3[4]^4*z3[5] - 
    2*z3[2]*z3[3]^2*z3[4]^4*z3[5] - 4*z3[2]^2*z3[3]^2*z3[4]^4*z3[5] + 
    z3[2]^4*z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]^3*z3[3]^2*z3[4]^3*z3[5]^2 + 
    z3[2]^2*z3[3]^2*z3[4]^4*z3[5]^2 + 2*z3[2]^3*z3[3]*z3[4]*z3[6] - 
    2*z3[2]^3*z3[3]^2*z3[4]*z3[6] - 4*z3[2]^4*z3[3]^2*z3[4]*z3[6] - 
    2*z3[2]^2*z3[4]^2*z3[6] - 2*z3[2]^2*z3[3]*z3[4]^2*z3[6] + 
    4*z3[2]^3*z3[3]*z3[4]^2*z3[6] + 4*z3[2]^2*z3[3]^2*z3[4]^2*z3[6] + 
    8*z3[2]^3*z3[3]^2*z3[4]^2*z3[6] + 2*z3[2]*z3[4]^3*z3[6] - 
    4*z3[2]^2*z3[3]*z3[4]^3*z3[6] - 2*z3[2]*z3[3]^2*z3[4]^3*z3[6] - 
    4*z3[2]^2*z3[3]^2*z3[4]^3*z3[6] + 2*z3[2]^4*z3[3]^2*z3[4]*z3[5]*z3[6] - 
    2*z3[2]^3*z3[3]*z3[4]^2*z3[5]*z3[6] - 4*z3[2]^3*z3[3]^2*z3[4]^2*z3[5]*
     z3[6] + 2*z3[2]^2*z3[3]*z3[4]^3*z3[5]*z3[6] + 
    2*z3[2]^2*z3[3]^2*z3[4]^3*z3[5]*z3[6] + z3[2]^4*z3[3]^2*z3[6]^2 - 
    2*z3[2]^3*z3[3]*z3[4]*z3[6]^2 - 2*z3[2]^3*z3[3]^2*z3[4]*z3[6]^2 + 
    z3[2]^2*z3[4]^2*z3[6]^2 + 2*z3[2]^2*z3[3]*z3[4]^2*z3[6]^2 + 
    z3[2]^2*z3[3]^2*z3[4]^2*z3[6]^2, 
  y[107] -> -(z3[2]^5*(-2 + 2*z3[4] + z3[6])) + 
    z3[2]^4*(7 + 2*(1 + z3[3])*z3[4]^2 - 8*z3[6] + 2*z3[6]^2 - 
      z3[4]*(5 + z3[3]*z3[6])) + z3[2]^3*(9 + 3*(1 + z3[3])*z3[4]^2 - 
      2*z3[3]*z3[4]^3 - 16*z3[6] + 8*z3[6]^2 - z3[6]^3 + 
      z3[4]*(-2 + z3[6])*(1 + (1 + z3[3])*z3[6])) + 
    z3[4]*(1 + z3[4])*(-1 + z3[6])*(z3[4]^2*(-2 + z3[6]) - (-1 + z3[6])^2 - 
      z3[4]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[5]*(z3[2]^2*(z3[3]*z3[4]^4 - z3[3]*z3[4]^3*(-2 + z3[6]) - 
        z3[4]^2*(-1 + z3[6])^2 + z3[4]*(-2 + z3[6])*(-1 + z3[6])^2 + 
        (-1 + z3[6])^3) - z3[2]*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])*
       (-1 + z3[6])^2 - z3[4]^2*(1 + z3[4])*(1 + z3[4] - z3[6])*
       (-1 + z3[6])^2 + z3[2]^5*(-1 + z3[4] + z3[6]) + 
      z3[2]^3*(z3[4]^3 + z3[4]^2*(-1 + z3[3]*(-2 + z3[6])) + 
        (-3 + z3[6])*(-1 + z3[6])^2 - z3[4]*(-1 + z3[6])*z3[6]) - 
      z3[2]^4*(3 + (2 + z3[3])*z3[4]^2 + z3[4]*(-2 + z3[6]) - 5*z3[6] + 
        2*z3[6]^2)) + z3[2]^2*(-(z3[4]*(-4 + z3[6])*(-1 + z3[6])^2) + 
      z3[4]^3*(-1 + z3[3]*(-4 + z3[6]) + z3[6]) - 
      (-1 + z3[6])^2*(-5 + 2*z3[6]) + z3[4]^2*(3 + (-2 + 3*z3[3])*z3[6] - 
        z3[3]*z3[6]^2)) + z3[2]*((1 + z3[3])*z3[4]^4 - 
      2*z3[4]*(-2 + z3[6])*(-1 + z3[6])^2 - (-1 + z3[6])^3 + 
      z3[4]^3*(2 - (4 + z3[3])*z3[6] + z3[6]^2) - 
      z3[4]^2*(-5 + 10*z3[6] - 6*z3[6]^2 + z3[6]^3)), 
  y[108] -> z3[2]^7*(-2 + 2*z3[4] + z3[6]) + (1 + z3[3])*z3[4]^2*(1 + z3[4])*
     (1 + z3[4] - z3[6])^2*(-1 + z3[6])*(-1 + z3[4]*(-2 + z3[6]) + z3[6]) - 
    z3[2]^2*(-1 + z3[6])*(-1 + z3[3]*(-1 + z3[6])^3 - 
      (-2 + 4*z3[4] + 5*z3[4]^2 + 2*z3[4]^3)*z3[6] + 
      (-1 + 6*z3[4] + 5*z3[4]^2 + z3[4]^3)*z3[6]^2 - 
      z3[4]*(2 + z3[4])*z3[6]^3) - z3[2]^6*(9 - 7*z3[4] + 2*z3[4]^2 - 
      9*z3[6] + 2*z3[6]^2 + z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]*z3[4]*(1 + z3[4])*(-1 + z3[6])*(z3[4]^3*(-2 + z3[6]) + 
      (-1 + z3[6])^2*z3[6] + z3[4]^2*(-3 + 6*z3[6] - 2*z3[6]^2) + 
      z3[4]*(-1 + 5*z3[6] - 5*z3[6]^2 + z3[6]^3)) + 
    z3[2]^3*(3*z3[4]^4 + z3[4]^3*(1 - 3*z3[6]) + 3*(-2 + z3[6])*
       (-1 + z3[6])^2 - z3[3]*(-1 + z3[6])^3*(-5 + 2*z3[6]) + 
      z3[4]*(-1 + z3[6])^2*(1 - 4*z3[6] + z3[6]^2) - 
      z3[4]^2*(1 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3)) - 
    z3[2]^4*(14 - 2*z3[4]^4 + z3[4]^2*(5 - 2*z3[6]) - 28*z3[6] + 17*z3[6]^2 - 
      3*z3[6]^3 + z3[4]^3*(3 + 2*z3[6]) + z3[3]*(-1 + z3[6])^2*
       (9 - 7*z3[6] + z3[6]^2) + z3[4]*(-5 + 5*z3[6] - 3*z3[6]^2 + 
        z3[6]^3)) + z3[2]^5*(-16 - 2*z3[4]^3 + z3[4]*(9 - 2*z3[6]) + 
      z3[4]^2*(-5 + z3[6]) + 24*z3[6] - 10*z3[6]^2 + z3[6]^3 + 
      z3[3]*(-7 + 15*z3[6] - 10*z3[6]^2 + 2*z3[6]^3)) - 
    z3[5]*((1 + z3[3])*z3[4]^3*(1 + z3[4])*(1 + z3[4] - z3[6])^2*
       (-1 + z3[6])^2 - z3[2]^2*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])*
       (-1 + z3[6])^2*z3[6] + z3[2]^7*(-1 + z3[4] + z3[6]) + 
      z3[2]*z3[4]^2*(1 + z3[4])*(-1 + z3[6])^2*(z3[4] + z3[4]^2 - 
        2*z3[4]*z3[6] + (-1 + z3[6])*z3[6]) - 
      z3[2]^3*(z3[4]^5 - (-1 + z3[6])^3 + z3[3]*(-1 + z3[6])^4 - 
        z3[4]^4*z3[6] + z3[4]^2*(-1 + z3[6])^2*z3[6] - 
        z3[4]*(-2 + z3[6])*(-1 + z3[6])^2*z3[6]) + 
      z3[2]^5*(-6 - 3*z3[4]^2 + z3[4]*(3 - 2*z3[6]) + 12*z3[6] - 7*z3[6]^2 + 
        z3[6]^3 + z3[3]*(-1 + z3[6])^2*(-3 + 2*z3[6])) - 
      z3[2]^6*(2*z3[4]^2 + z3[4]*(-3 + z3[6]) + z3[3]*(-1 + z3[6])^2 + 
        2*(2 - 3*z3[6] + z3[6]^2)) - z3[2]^4*(z3[4]^2 - 2*z3[4]^4 + 
        z3[4]^3*(-1 + z3[6]) - 2*(-2 + z3[6])*(-1 + z3[6])^2 + 
        z3[3]*(-3 + z3[6])*(-1 + z3[6])^3 + z3[4]*(-1 + 2*z3[6] - 2*z3[6]^2 + 
          z3[6]^3))), y[109] -> 1 + z3[2] - z3[2]*z3[5], 
  y[110] -> 1 + z3[2] + z3[4], 
  y[111] -> z3[2]^4 + (1 + z3[3])*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])*
     (-1 + z3[6]) - z3[2]^3*(-3 + z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) + 
    z3[2]*(-1 + z3[6])*(-1 + z3[4] + z3[4]^2 + z3[3]*(-1 + z3[6]) - 
      z3[4]*z3[6]) + z3[2]^2*(3 - z3[4] - 2*z3[6] + 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[112] -> -2*z3[2]^8 + z3[2]^7*(2*z3[4] + 5*(-3 + z3[6]) + 
      z3[3]*(-4 + 3*z3[6])) + z3[2]^6*(-43 + 2*z3[4]^2 + 29*z3[6] - 
      3*z3[6]^2 + z3[4]*(5 + z3[6]) + z3[3]*(-24 + 30*z3[6] - 8*z3[6]^2) - 
      z3[3]^2*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^5*(-63 + 7*z3[4]^2 - 2*z3[4]^3 + 68*z3[6] - 19*z3[6]^2 + 
      2*z3[6]^3 + 3*z3[4]*(1 + z3[6]^2) + 
      z3[3]^2*(-9 + 20*z3[6] - 14*z3[6]^2 + 3*z3[6]^3) + 
      z3[3]*(-55 + 96*z3[6] - 48*z3[6]^2 + 6*z3[6]^3)) + 
    z3[2]^3*(-25 + 62*z3[6] - 60*z3[6]^2 + 29*z3[6]^3 - 6*z3[6]^4 + 
      z3[3]^2*(-1 + z3[6])^3*(14 - 9*z3[6] + z3[6]^2) + 
      z3[4]^3*(-3 - 4*z3[6] + 3*z3[6]^2) - 
      z3[4]^2*(-2 + 12*z3[6] - 11*z3[6]^2 + z3[6]^3) + 
      z3[3]*(-1 + z3[6])^2*(-39 + 39*z3[6] - 13*z3[6]^2 + 2*z3[6]^3) - 
      z3[4]*(1 + 9*z3[6] - 11*z3[6]^2 + z3[6]^4)) - 
    z3[2]^4*(52 + 5*z3[4]^3 - 85*z3[6] + 48*z3[6]^2 - 14*z3[6]^3 + 
      2*z3[6]^4 + z3[4]^2*(-7 + 4*z3[6] - 3*z3[6]^2) + 
      z3[3]^2*(-1 + z3[6])^2*(16 - 15*z3[6] + 3*z3[6]^2) + 
      z3[4]*(1 + 7*z3[6] - 11*z3[6]^2 + z3[6]^3) + 
      z3[3]*(63 - 145*z3[6] + 111*z3[6]^2 - 32*z3[6]^3 + 3*z3[6]^4)) + 
    z3[2]*(z3[4]^6*(4 - 3*z3[6]) + 2*z3[3]*(-1 + z3[6])^5 + 
      z3[3]^2*(-1 + z3[6])^5 - (-1 + z3[6])^3*(-1 + 2*z3[6]) - 
      z3[4]*(-1 + z3[6])^2*z3[6]*(2 - 7*z3[6] + 4*z3[6]^2) + 
      z3[4]^5*(16 - 21*z3[6] + 6*z3[6]^2) + 
      z3[4]^4*(21 - 51*z3[6] + 35*z3[6]^2 - 6*z3[6]^3) + 
      z3[4]^3*(10 - 49*z3[6] + 65*z3[6]^2 - 33*z3[6]^3 + 6*z3[6]^4) + 
      z3[4]^2*(1 - 18*z3[6] + 45*z3[6]^2 - 44*z3[6]^3 + 19*z3[6]^4 - 
        3*z3[6]^5)) + z3[2]^2*(2*z3[3]^2*(-3 + z3[6])*(-1 + z3[6])^4 + 
      z3[4]^4*(-2 - z3[6] + 2*z3[6]^2) + z3[3]*(-1 + z3[6])^3*
       (13 - 12*z3[6] + 4*z3[6]^2) + z3[4]^3*(-5 - 2*z3[6] + 5*z3[6]^2) - 
      (-1 + z3[6])^2*(7 - 12*z3[6] + 6*z3[6]^2) - 
      z3[4]^2*(4 + z3[6] - 5*z3[6]^2 + z3[6]^3) + 
      z3[4]*(-1 + z3[6] - 3*z3[6]^3 + 5*z3[6]^4 - 2*z3[6]^5)) + 
    z3[4]*(1 + z3[4] - z3[6])^2*(z3[4]^4*(4 - 3*z3[6]) - 
      (-1 + z3[6])^2*(-1 + 2*z3[6]) - z3[4]*(-1 + z3[6])^2*(-5 + 6*z3[6]) + 
      z3[4]^3*(14 - 13*z3[6] + z3[6]^2) + 
      z3[4]^2*(14 - 23*z3[6] + 14*z3[6]^2 - 4*z3[6]^3) + 
      z3[3]^2*(1 + z3[4])*(-1 + z3[6])*(z3[4]^2*(-2 + z3[6]) - 
        (-1 + z3[6])^2 - z3[4]*(3 - 4*z3[6] + z3[6]^2)) + 
      z3[3]*(z3[4]^4*(4 - 3*z3[6]) - (-1 + z3[6])^2*(-2 + 3*z3[6]) - 
        z3[4]*(-1 + z3[6])^2*(-9 + 8*z3[6]) + 2*z3[4]^3*
         (8 - 8*z3[6] + z3[6]^2) + z3[4]^2*(19 - 33*z3[6] + 20*z3[6]^2 - 
          5*z3[6]^3))) + z3[5]*(z3[2]^8 + 
      z3[2]^7*(8 - 2*z3[4] - 2*z3[3]*(-1 + z3[6]) - 5*z3[6]) + 
      z3[2]^6*(22 - 5*z3[4] + z3[3]^2*(-1 + z3[6])^2 - 24*z3[6] + 5*z3[6]^2 + 
        4*z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)) + (1 + z3[3])*z3[4]^2*
       (1 + z3[4] - z3[6])^2*(-1 + z3[6])*(2*z3[4]^3 + 
        z3[4]^2*(7 - 3*z3[6]) - z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*
         (-1 + z3[6]) + 2*(-1 + z3[6])*z3[6] + 
        z3[4]*(5 - 6*z3[6] + 3*z3[6]^2)) + z3[2]*z3[4]*(-1 + z3[6])*
       (2*z3[4]^5 + z3[4]^4*(8 - 6*z3[6]) + (-1 + z3[6])^2*z3[6]*
         (1 + z3[6]) + z3[4]*(-1 + z3[6])^2*(-1 - 3*z3[6] + 2*z3[6]^2) + 
        z3[4]^3*(9 - 19*z3[6] + 8*z3[6]^2) + z3[4]^2*(2 - 15*z3[6] + 
          17*z3[6]^2 - 6*z3[6]^3)) - z3[2]^2*(-1 + z3[6])*
       (z3[3]*(-1 + z3[6])^4 + z3[3]^2*(-1 + z3[6])^4 - 
        (-1 + z3[6])^2*z3[6] - z3[4]*(-1 + z3[6])*z3[6]^3 + 
        z3[4]^4*(1 + z3[6]) + z3[4]^3*(2 + 3*z3[6] - z3[6]^2) + 
        z3[4]^2*(1 + 3*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
      z3[2]^4*(17 + 3*z3[4]^3 - z3[4]^4 - 2*z3[4]^2*(-1 + z3[6])^2 + 
        3*z3[3]^2*(-2 + z3[6])*(-1 + z3[6])^3 - 35*z3[6] + 24*z3[6]^2 - 
        7*z3[6]^3 + z3[6]^4 + z3[3]*(-1 + z3[6])^2*(23 - 19*z3[6] + 
          3*z3[6]^2) + z3[4]*(1 + 2*z3[6] - 6*z3[6]^2 + 2*z3[6]^3)) + 
      z3[2]^3*(-z3[4]^4 - z3[3]^2*(-4 + z3[6])*(-1 + z3[6])^4 + 
        z3[4]^3*(1 + 2*z3[6] - 2*z3[6]^2) - z3[3]*(-1 + z3[6])^3*
         (9 - 5*z3[6] + z3[6]^2) + 2*(-1 + z3[6])^2*(2 - 2*z3[6] + z3[6]^2) + 
        z3[4]^2*(-1 + 7*z3[6] - 8*z3[6]^2 + 2*z3[6]^3) + 
        z3[4]*(1 + 3*z3[6] - 7*z3[6]^2 + 3*z3[6]^3)) - 
      z3[2]^5*(-28 - 2*z3[4]^3 - z3[4]^2*(-1 + z3[6]) + 43*z3[6] - 
        18*z3[6]^2 + 2*z3[6]^3 + z3[3]^2*(-1 + z3[6])^2*(-4 + 3*z3[6]) + 
        z3[4]*(3 + z3[6]^2) + z3[3]*(-25 + 56*z3[6] - 39*z3[6]^2 + 
          8*z3[6]^3))), y[113] -> 1 + 2*z3[2]^6 + 6*z3[4] + 19*z3[4]^2 + 
    28*z3[4]^3 + 17*z3[4]^4 - z3[3]^2*z3[4]^4 + 4*z3[4]^5 - 5*z3[6] - 
    25*z3[4]*z3[6] - 53*z3[4]^2*z3[6] - 50*z3[4]^3*z3[6] - 20*z3[4]^4*z3[6] - 
    3*z3[4]^5*z3[6] + 9*z3[6]^2 + 38*z3[4]*z3[6]^2 + 54*z3[4]^2*z3[6]^2 + 
    28*z3[4]^3*z3[6]^2 + 4*z3[4]^4*z3[6]^2 - 7*z3[6]^3 - 25*z3[4]*z3[6]^3 - 
    24*z3[4]^2*z3[6]^3 - 5*z3[4]^3*z3[6]^3 + 2*z3[6]^4 + 6*z3[4]*z3[6]^4 + 
    4*z3[4]^2*z3[6]^4 - z3[2]^5*(-13 + 2*z3[4] + 5*z3[6] + 
      z3[3]*(-2 + 2*z3[4] + z3[6])) + 
    z3[2]^4*(z3[3]^2*z3[4]*(-2*z3[4] + z3[6]) - z3[4]*(1 + 3*z3[6]) + 
      3*(10 - 8*z3[6] + z3[6]^2) + z3[3]*(9 + 4*z3[4]^2 + 
        z3[4]*(-7 + z3[6]) - 11*z3[6] + 3*z3[6]^2)) + 
    z3[3]*((-1 + z3[6])^4 + z3[4]^4*(-3 + z3[6])*z3[6] + 
      z3[4]*(-1 + z3[6])^3*(-5 + 2*z3[6]) + z3[4]^2*(-1 + z3[6])^2*
       (9 - 7*z3[6] + z3[6]^2) + z3[4]^3*(7 - 15*z3[6] + 10*z3[6]^2 - 
        2*z3[6]^3)) + z3[2]^3*(33 + z3[4]^2*(4 - 3*z3[6]) - 44*z3[6] + 
      16*z3[6]^2 - 2*z3[6]^3 + z3[4]*(11 - 15*z3[6] + 2*z3[6]^2) + 
      z3[3]^2*z3[4]*(4*z3[4]^2 + z3[6] - z3[4]*(3 + 2*z3[6])) + 
      z3[3]*(16 + 6*z3[4]^2 - 31*z3[6] + 18*z3[6]^2 - 3*z3[6]^3 + 
        z3[4]*(-7 + 3*z3[6]))) + z3[2]*(-3*z3[4]^4*(-1 + z3[6]) + 
      z3[3]^2*z3[4]^3*(2 - 3*z3[4] + z3[6]) + 
      z3[4]^3*(17 - 18*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
       (6 - 9*z3[6] + 4*z3[6]^2) + z3[4]^2*(24 - 39*z3[6] + 19*z3[6]^2 - 
        3*z3[6]^3) + z3[4]*(14 - 36*z3[6] + 35*z3[6]^2 - 16*z3[6]^3 + 
        3*z3[6]^4) + z3[3]*(-4*z3[4]^4 - 2*z3[4]^2*(-2 + z3[6])^2*
         (-1 + z3[6]) + 2*(-3 + z3[6])*(-1 + z3[6])^3 + 
        z3[4]*(-1 + z3[6])^2*(8 - 7*z3[6] + z3[6]^2) + 
        z3[4]^3*(5 - 3*z3[6] + z3[6]^2))) + 
    z3[2]^2*(19 + z3[4]^3*(5 - 4*z3[6]) - 41*z3[6] + 32*z3[6]^2 - 
      12*z3[6]^3 + 2*z3[6]^4 + z3[4]^2*(17 - 18*z3[6] + 3*z3[6]^2) - 
      2*z3[4]*(-10 + 16*z3[6] - 7*z3[6]^2 + z3[6]^3) - 
      z3[3]^2*z3[4]^2*(1 + 2*z3[4]^2 + 2*z3[6] - z3[4]*(6 + z3[6])) + 
      z3[3]*(3*z3[4]^3 - 2*z3[4]^4 + (-1 + z3[6])^2*(14 - 9*z3[6] + 
          z3[6]^2) + z3[4]^2*(5 - 4*z3[6] + z3[6]^2) - 
        2*z3[4]*(-1 + 4*z3[6] - 4*z3[6]^2 + z3[6]^3))) - 
    z3[5]*(z3[2]^6 - z3[2]^5*(-7 + 2*z3[4] + 5*z3[6] + 
        z3[3]*(-1 + z3[4] + z3[6])) - z3[4]*(1 + z3[4] - z3[6])*(-1 + z3[6])*
       (2*z3[4]^3 + z3[4]^2*(7 - 3*z3[6]) - z3[3]*(1 + z3[4])*
         (1 + z3[4] - z3[6])*(-1 + z3[6]) + 2*(-1 + z3[6])*z3[6] + 
        z3[4]*(5 - 6*z3[6] + 3*z3[6]^2)) + 
      z3[2]^3*(13 + z3[3]^2*z3[4]^2*(-1 + 2*z3[4]) - 
        z3[3]*(z3[4]^3 + z3[4]^2*(-4 + z3[6]) - 2*z3[4]*(-1 + z3[6]) + 
          3*(-2 + z3[6])*(-1 + z3[6])^2) + z3[4]^2*(3 - 2*z3[6]) - 24*z3[6] + 
        13*z3[6]^2 - 2*z3[6]^3 + z3[4]*(6 - 11*z3[6] + 4*z3[6]^2)) + 
      z3[2]^4*(15 + z3[4]^2 - z3[3]^2*z3[4]^2 - 19*z3[6] + 5*z3[6]^2 - 
        z3[4]*(2 + z3[6]) + z3[3]*(4 + 3*z3[4]^2 - 7*z3[6] + 3*z3[6]^2 + 
          z3[4]*(-3 + 2*z3[6]))) + z3[2]^2*(-(z3[3]^2*(-2 + z3[4])*z3[4]^3) + 
        (-1 + z3[6])*(-4 - 2*z3[4]^3 + 4*z3[4]^2*(-2 + z3[6]) + 7*z3[6] - 
          4*z3[6]^2 + z3[6]^3 + z3[4]*(-10 + 11*z3[6] - 3*z3[6]^2)) + 
        z3[3]*(-z3[4]^3 - z3[4]^4 - 2*z3[4]*(-1 + z3[6])^3 + 
          (-4 + z3[6])*(-1 + z3[6])^3 + z3[4]^2*(2 - 3*z3[6] + z3[6]^2))) + 
      z3[2]*(-(z3[3]^2*z3[4]^4) + z3[3]*(-z3[4]^4 + z3[4]^3*(-1 + z3[6])^2 + 
          z3[4]*(-3 + z3[6])*(-1 + z3[6])^3 + (-1 + z3[6])^4 - 
          z3[4]^2*(-1 + z3[6])^2*(-3 + 2*z3[6])) + (-1 + z3[6])*
         (-2*z3[4]^4 + 4*z3[4]^3*(-2 + z3[6]) + (-1 + z3[6])^2*z3[6] - 
          2*z3[4]^2*(5 - 6*z3[6] + 2*z3[6]^2) + z3[4]*(-4 + 9*z3[6] - 
            7*z3[6]^2 + 2*z3[6]^3)))), 
  y[114] -> 7 + 3*z3[4] - 2*z3[5] - 3*z3[6], 
  y[115] -> z3[2]^2*z3[3] - z3[2]*z3[4] - 3*z3[2]*z3[3]*z3[4] - 
    z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
    z3[2]^2*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[116] -> -2*z3[4]*(3 + 2*z3[4] - 3*z3[6]) + 
    z3[3]*(4*z3[2]*z3[4] - 5*z3[4]^2 + (7 + 2*z3[5]*(-1 + z3[6]) - 3*z3[6])*
       (-1 + z3[6]) - 2*z3[2]*(4 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6]) + 
      2*z3[4]*(-5 + 4*z3[6])), 
  y[117] -> z3[4]*(5 + z3[4]^2 - 2*z3[4]*(-2 + z3[6]) - 6*z3[6] + z3[6]^2) + 
    z3[3]*(z3[4]^3 + z3[4]^2*(5 - 2*z3[6]) - 
      (7 + 2*z3[5]*(-1 + z3[6]) - 3*z3[6])*(-1 + z3[6]) + 
      z3[4]*(9 - 8*z3[6] + z3[6]^2)), 
  y[118] -> -((1 + z3[3])*z3[4]^3) - z3[2]^2*z3[3]*
     (z3[4] - (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) - 
    (1 + z3[3])*z3[6]^3 + z3[4]^2*(2*(-1 + z3[6]) + 
      z3[3]*(-3 + z3[5] + 2*z3[6])) + z3[4]*(1 + (2 + 3*z3[3])*z3[6] - 
      z3[5]*(1 + z3[3]*z3[6])) + z3[2]*(z3[4]^2*(1 - 2*z3[3]*(-2 + z3[5])) + 
      z3[3]*z3[6]*(-3 - z3[6] + z3[5]*(1 + z3[6])) + 
      z3[4]*(2 - 2*z3[6] + z3[3]*(-3 + z3[5])*(-3 + z3[5] + 2*z3[6]))), 
  y[119] -> 13 + 5*z3[4] - 4*z3[5] - 5*z3[6], 
  y[120] -> -4*z3[4]*(3 + 2*z3[4] - 3*z3[6]) + 
    z3[3]*(8*z3[2]*z3[4] - 9*z3[4]^2 + (13 + 4*z3[5]*(-1 + z3[6]) - 5*z3[6])*
       (-1 + z3[6]) - 4*z3[2]*(4 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6]) + 
      2*z3[4]*(-9 + 7*z3[6])), 
  y[121] -> z3[4]*(9 + z3[4]^2 - 2*z3[4]*(-3 + z3[6]) - 10*z3[6] + z3[6]^2) + 
    z3[3]*(z3[4]^3 + z3[4]^2*(7 - 2*z3[6]) - 
      (13 + 4*z3[5]*(-1 + z3[6]) - 5*z3[6])*(-1 + z3[6]) + 
      z3[4]*(15 - 12*z3[6] + z3[6]^2)), 
  y[122] -> -3*(1 + z3[3])*z3[4]^3 + z3[2]^2*z3[3]*
     (-3*z3[4] + (7 + 2*z3[5]*(-1 + z3[6]) - 2*z3[6])*(-1 + z3[6])) - 
    2*(1 + z3[3])*z3[6]^3 + z3[4]^2*(-5 + 6*z3[6] + 
      z3[3]*(-7 + 2*z3[5] + 6*z3[6])) - 
    z3[4]*(-2 - (5 + 7*z3[3])*z3[6] + (1 + z3[3])*z3[6]^2 + 
      2*z3[5]*(1 + z3[3]*z3[6])) + 
    z3[2]*(z3[4]^2*(3 + z3[3]*(11 - 5*z3[5])) + 
      z3[3]*z3[6]*(-7 - z3[6] + 2*z3[5]*(1 + z3[6])) + 
      z3[4]*(5 - 5*z3[6] + z3[3]*(21 + 2*z3[5]^2 - 16*z3[6] + 
          z3[5]*(-13 + 5*z3[6])))), 
  y[123] -> -z3[4]^(-1) - (1 + z3[3]^(-1))/(z3[2]*(-1 + z3[5])*
      (1 + z3[4] - z3[6])) - (1 + z3[3]^(-1))/(z3[2]*z3[4]*(-1 + z3[5])*
      (1 + z3[4] - z3[6])), y[124] -> -((1 + z3[3])*(z3[4] - z3[6])*z3[6]) + 
    z3[2]*((1 + z3[3])*z3[4] - z3[3]*(-2 + z3[5])*z3[6]) + 
    z3[2]^2*z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[125] -> z3[2] - z3[4], y[126] -> -(z3[2]*z3[3]*z3[4]) - 
    z3[2]*z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
    z3[2]*z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[127] -> z3[4]*z3[6] - 
    z3[2]*z3[3]*(z3[4]*(-1 + z3[5]) + z3[6]), 
  y[128] -> z3[2]^2*z3[3]*(5 + 2*z3[5]*(-1 + z3[6]) - 2*z3[6]) + 
    z3[6]*(z3[4] + 2*z3[3]*z3[4] - 2*(1 + z3[3])*z3[6]) - 
    z3[2]*(3*(1 + z3[3])*z3[4] + z3[3]*(3 - 2*z3[5])*z3[6]), 
  y[129] -> 1 + ((1 + z3[4]^(-1))*(1 + 1/(z3[4]*(-1 + z3[5]))))/
     (1 + z3[4] - z3[6]), y[130] -> 
   z3[2]*(z3[4] - z3[3]*z3[4]^2*(-1 + z3[5]) + 
      z3[3]*z3[4]*(6 + z3[5]^2 + z3[5]*(-5 + z3[6]) - z3[6]) + 
      z3[3]*(-2 + z3[5])*z3[6]) + z3[2]^2*z3[3]*(-2 + z3[5] + z3[6] - 
      z3[5]*z3[6]) + z3[4]*(1 + z3[4]*(-1 + z3[3]*(-2 + z3[5])) + z3[6] + 
      2*z3[3]*z3[6] - z3[5]*(1 + z3[3]*z3[6])), 
  y[131] -> 1 + (1 + z3[4] - z3[6])^(-1), 
  y[132] -> 1 + (1 + z3[4]^(-1))/(-1 + z3[5]), 
  y[133] -> z3[2]^2*z3[3]*(-5 - 2*z3[5]*(-1 + z3[6]) + 2*z3[6]) + 
    z3[4]*(2 + z3[4]*(-3 + z3[3]*(-5 + 2*z3[5])) + 3*z3[6] + 5*z3[3]*z3[6] - 
      2*z3[5]*(1 + z3[3]*z3[6])) + z3[2]*(-3*z3[3]*z3[4]^2*(-1 + z3[5]) + 
      z3[3]*(-5 + 2*z3[5])*z3[6] + 
      z3[4]*(3 + z3[3]*(15 - 11*z3[5] + 2*z3[5]^2 - 3*z3[6] + 
          3*z3[5]*z3[6]))), y[134] -> 2 - z3[5], 
  y[135] -> 2 + z3[2] + z3[5]*(-1 + z3[6]), 
  y[136] -> -3 + z3[2]*(-1 + z3[5]) + z3[5] + z3[6] - z3[5]*z3[6], 
  y[137] -> -2 + z3[2]*(-1 + z3[5]) - z3[5]*(-1 + z3[4] + z3[6]), 
  y[138] -> -4 + z3[5], y[139] -> 1 + z3[4]*z3[5], 
  y[140] -> z3[2] - z3[4] - z3[2]*z3[4] + z3[2]*z3[4]*z3[5], 
  y[141] -> 2 + z3[4]*(3 + 2*z3[5]), y[142] -> 1 + z3[4]*(1 + z3[5]), 
  y[143] -> z3[2]*z3[3] + z3[2]*z3[4] - z3[3]*z3[4] + z3[2]*z3[3]*z3[4] - 
    z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[3]*z3[6] + z3[4]*z3[6] + 
    z3[3]*z3[4]*z3[6], y[144] -> z3[2]^3 - 2*z3[2]^2*(-1 + z3[4]) + 
    z3[2]*(1 - 4*z3[4] + z3[4]^2) + z3[4]*(-1 + z3[4]*(1 + z3[5])), 
  y[145] -> -3 - z3[2]^2 + z3[4]^2*(-5 + z3[5]) + 2*z3[6] + 5*z3[4]*z3[6] + 
    z3[2]*(-3 + 4*z3[4] + z3[6]), 
  y[146] -> -z3[2]^3 + z3[2]^2*(2 + 5*z3[4] - 4*z3[6]) + 
    z3[4]*(-3 + 3*z3[4]^2*z3[5] + z3[4]*(-4 - 3*z3[5]*(-1 + z3[6])) + 
      4*z3[6]) - z3[2]*(-3 + z3[4] + 7*z3[4]^2 + 4*z3[6] - 7*z3[4]*z3[6]), 
  y[147] -> 1 + 2*z3[4]^2*(3 + z3[3] + z3[5]) - z3[6] + 
    z3[2]^2*(1 - 2*z3[4] + z3[3]*(3 + 2*z3[4] + z3[5]*(-1 + z3[6]) - 
        2*z3[6]) + z3[6]) + z3[4]*(3 + z3[5] - 3*(2 + z3[3])*z3[6] + 
      z3[3]*z3[5]*z3[6]) - z3[2]*(1 + z3[4]^2*(-1 + z3[3]*(-2 + z3[5])^2) + 
      (-1 + z3[3]*(-3 + z3[5]))*z3[6] + 
      z3[4]*(7 + z3[3]*(9 + z3[5]^2 + 2*z3[5]*(-3 + z3[6]) - 3*z3[6]) + 
        z3[6])) + z3[2]^3*(1 + z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6])), 
  y[148] -> z3[2]^4 + z3[2]^3*(2 - 3*z3[4] + z3[6]) + 
    z3[2]^2*(1 + 3*z3[4]^2 + 2*z3[6] - 2*z3[4]*(3 + z3[6])) + 
    z3[2]*(-z3[4]^3 + z3[6] + z3[4]^2*(6 + z3[6]) - z3[4]*(3 + 4*z3[6])) - 
    z3[4]*(z3[4]^2*(1 + z3[5]) + z3[6] - z3[4]*(2 + z3[6] + z3[5]*z3[6])), 
  y[149] -> z3[3]*z3[4]^4*(1 + z3[5]) - (8 + z3[5] - 3*z3[6])*
     (-1 + z3[6])^2 + z3[2]^3*(-1 + z3[4] + z3[6]) + 
    z3[4]^3*(2 + z3[5] - z3[3]*z3[6] - z3[3]*z3[5]*z3[6]) + 
    z3[2]^2*(-5 + (-3 + z3[3])*z3[4]^2 - z3[4]*(-4 + z3[6]) + 7*z3[6] - 
      2*z3[6]^2) + z3[4]*(-1 + z3[6])*(2 - z3[5] - 5*z3[6] + z3[6]^2) - 
    z3[4]^2*(3 + z3[5] - 2*z3[6] + z3[6]^2) - 
    z3[2]*(10 + (-2 + 3*z3[3])*z3[4]^3 - 18*z3[6] + 9*z3[6]^2 - z3[6]^3 + 
      z3[4]^2*(6 + z3[6] - 2*z3[3]*z3[6]) + z3[4]*(-5 + z3[6] + z3[6]^2)), 
  y[150] -> z3[2]^4 + (1 + z3[3])*z3[4]*(3 + z3[4]^2 - z3[4]*(-3 + z3[6]) - 
      2*z3[6])*(-1 + z3[6]) - z3[2]^3*(-4 + 2*z3[4] + z3[3]*(-1 + z3[6]) + 
      z3[6]) + z3[2]^2*(6 + z3[4]^2 - 3*z3[6] - z3[4]*(3 + z3[6]) + 
      z3[3]*(3 - 4*z3[6] + z3[6]^2)) + z3[2]*(3 - 2*z3[6] + z3[4]^2*z3[6] - 
      z3[4]*(3 - 2*z3[6] + z3[6]^2) + z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[151] -> z3[4]^4*z3[5] + z3[2]^3*(-1 + z3[3])*(-1 + z3[6]) + 
    (8 + z3[5] - 3*z3[6])*(-1 + z3[6])^2 - 
    z3[4]^3*(-1 + z3[3]*(-1 + z3[6]) + z3[6] + z3[5]*(1 + z3[6])) + 
    z3[2]^2*(5 + z3[4]^2 - 7*z3[6] + 2*z3[6]^2 + z3[4]*(-5 + 3*z3[6]) - 
      z3[3]*(3 - 4*z3[6] + z3[6]^2)) + z3[4]^2*(6 + z3[5] - 6*z3[6] + 
      2*z3[6]^2 + z3[3]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[4]*(2 + z3[5]*(-1 + z3[6]) - 10*z3[6] + 8*z3[6]^2 - z3[6]^3 + 
      z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)) - 
    z3[2]*(-10 - 4*z3[4]^2 + z3[4]^3*(1 + z3[5]) + 18*z3[6] - 9*z3[6]^2 + 
      z3[6]^3 - 2*z3[4]*(-4 + z3[6] + z3[6]^2) + 
      z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[152] -> -(z3[2]^4*(z3[3]*(-1 + z3[6])^2 - z3[4]*(-1 + z3[4] + z3[6]))) + 
    z3[2]^3*(z3[3]*(-1 + z3[6])^2*(-5 + 2*z3[6]) - 
      z3[4]*(5 + 3*z3[4]^2 + z3[4]*(-5 + z3[6]) - 6*z3[6] + z3[6]^2)) - 
    z3[2]^2*(z3[3]*(-1 + z3[6])^2*(10 - 8*z3[6] + z3[6]^2) + 
      z3[4]*(10 - 3*z3[4]^3 - 13*z3[6] + 2*z3[6]^2 + z3[6]^3 + 
        z3[4]^2*(9 + z3[6]) + 2*z3[4]*(-5 + 2*z3[6]))) + 
    z3[4]*(z3[3]*(-1 + z3[6])^2*(z3[4]^3 + z3[4]^2*(5 - 2*z3[6]) - 
        (8 + z3[5] - 3*z3[6])*(-1 + z3[6]) + 
        z3[4]*(10 - 8*z3[6] + z3[6]^2)) - (z3[4] - z3[6])*
       (z3[4]^3*(1 + z3[5]) - (8 + z3[5] - 3*z3[6])*(-1 + z3[6])^2 + 
        z3[4]*(-1 + z3[6])*(2 - z3[5] - 5*z3[6] + z3[6]^2) - 
        z3[4]^2*(3 + z3[5] - 2*z3[6] + z3[6]^2))) + 
    z3[2]*(z3[3]*(8 + z3[5] - 3*z3[6])*(-1 + z3[6])^3 - 
      z3[4]*(z3[4]^4 - z3[4]^3*(6 + z3[5] + z3[6]) + 
        z3[4]^2*(8 + z3[5] + 2*z3[6]) + (-1 + z3[6])*
         (-8 + z3[5]*(-1 + z3[6]) + z3[6] + 5*z3[6]^2 - z3[6]^3) + 
        z3[4]*(-8 + z3[5]*(-1 + z3[6]) + 6*z3[6] - 2*z3[6]^2 + z3[6]^3))), 
  y[153] -> z3[2]^4*(z3[3]*(-1 + z3[6])^2 - z3[4]*(-1 + z3[4] + z3[6])) + 
    z3[2]^3*(-(z3[3]*(-1 + z3[6])^2*(-5 + 2*z3[6])) + 
      z3[4]*(5 + 3*z3[4]^2 + z3[4]*(-5 + z3[6]) - 6*z3[6] + z3[6]^2)) + 
    z3[2]^2*(z3[3]*(-1 + z3[6])^2*(10 - 8*z3[6] + z3[6]^2) + 
      z3[4]*(10 - 3*z3[4]^3 - 13*z3[6] + 2*z3[6]^2 + z3[6]^3 + 
        z3[4]^2*(9 + z3[6]) + 2*z3[4]*(-5 + 2*z3[6]))) + 
    z3[4]*(-(z3[3]*(-1 + z3[6])^2*(z3[4]^3 + z3[4]^2*(5 - 2*z3[6]) - 
         (8 + z3[5] - 3*z3[6])*(-1 + z3[6]) + z3[4]*(10 - 8*z3[6] + 
           z3[6]^2))) + (z3[4] - z3[6])*(z3[4]^3*(1 + z3[5]) - 
        (8 + z3[5] - 3*z3[6])*(-1 + z3[6])^2 + z3[4]*(-1 + z3[6])*
         (2 - z3[5] - 5*z3[6] + z3[6]^2) - z3[4]^2*(3 + z3[5] - 2*z3[6] + 
          z3[6]^2))) + z3[2]*(-(z3[3]*(8 + z3[5] - 3*z3[6])*(-1 + z3[6])^3) + 
      z3[4]*(z3[4]^4 - z3[4]^3*(6 + z3[5] + z3[6]) + 
        z3[4]^2*(8 + z3[5] + 2*z3[6]) + (-1 + z3[6])*
         (-8 + z3[5]*(-1 + z3[6]) + z3[6] + 5*z3[6]^2 - z3[6]^3) + 
        z3[4]*(-8 + z3[5]*(-1 + z3[6]) + 6*z3[6] - 2*z3[6]^2 + z3[6]^3))), 
  y[154] -> 9 + 2*z3[2]^6 + 29*z3[4] + 57*z3[4]^2 + 52*z3[4]^3 + 24*z3[4]^4 + 
    4*z3[4]^5 - 32*z3[6] - 84*z3[4]*z3[6] - 122*z3[4]^2*z3[6] - 
    83*z3[4]^3*z3[6] - 26*z3[4]^4*z3[6] - 3*z3[4]^5*z3[6] + 43*z3[6]^2 + 
    92*z3[4]*z3[6]^2 + 93*z3[4]^2*z3[6]^2 + 39*z3[4]^3*z3[6]^2 + 
    5*z3[4]^4*z3[6]^2 - 26*z3[6]^3 - 46*z3[4]*z3[6]^3 - 31*z3[4]^2*z3[6]^3 - 
    6*z3[4]^3*z3[6]^3 + 6*z3[6]^4 + 9*z3[4]*z3[6]^4 + 4*z3[4]^2*z3[6]^4 - 
    z3[2]^5*(-17 + 4*z3[4] + 6*z3[6] + z3[3]*(-2 + 2*z3[4] + z3[6])) + 
    z3[2]^4*(52 + 2*z3[4]^2 - 38*z3[6] + 5*z3[6]^2 - z3[4]*(10 + 3*z3[6]) + 
      z3[3]*(11 - 9*z3[4] + 6*z3[4]^2 - 12*z3[6] + 3*z3[6]^2)) + 
    z3[3]*((-1 + z3[6])^3*(-7 + 3*z3[6]) + z3[4]^4*(2 - 3*z3[6] + z3[6]^2) + 
      z3[4]*(-1 + z3[6])^2*(13 - 14*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(8 - 18*z3[6] + 11*z3[6]^2 - 2*z3[6]^3) + 
      z3[4]^2*(17 - 41*z3[6] + 34*z3[6]^2 - 11*z3[6]^3 + z3[6]^4)) + 
    z3[2]^3*(79 - 3*z3[4]^2*(-3 + z3[6]) - 92*z3[6] + 29*z3[6]^2 - 
      3*z3[6]^3 + z3[4]*(3 - 19*z3[6] + 3*z3[6]^2) + 
      z3[3]*(25 - 6*z3[4]^3 - 42*z3[6] + 21*z3[6]^2 - 3*z3[6]^3 + 
        2*z3[4]*(-7 + 2*z3[6]) + z3[4]^2*(14 + 3*z3[6]))) + 
    z3[2]^2*(66 + z3[4]^3*(4 - 3*z3[6]) - 113*z3[6] + 65*z3[6]^2 - 
      17*z3[6]^3 + 2*z3[6]^4 + z3[4]^2*(28 - 25*z3[6] + 4*z3[6]^2) + 
      z3[4]*(33 - 57*z3[6] + 23*z3[6]^2 - 3*z3[6]^3) + 
      z3[3]*(30 + 2*z3[4]^4 - 68*z3[6] + 51*z3[6]^2 - 14*z3[6]^3 + z3[6]^4 - 
        z3[4]^3*(9 + 2*z3[6]) + z3[4]^2*(15 - 2*z3[6] + z3[6]^2) - 
        z3[4]*(5 + 4*z3[6] - 8*z3[6]^2 + 2*z3[6]^3))) + 
    z3[2]*(31 + z3[4]^4*(4 - 3*z3[6]) - 77*z3[6] + 72*z3[6]^2 - 32*z3[6]^3 + 
      6*z3[6]^4 + z3[4]^3*(21 - 23*z3[6] + 4*z3[6]^2) + 
      z3[4]^2*(50 - 71*z3[6] + 29*z3[6]^2 - 4*z3[6]^3) + 
      3*z3[4]*(14 - 29*z3[6] + 21*z3[6]^2 - 7*z3[6]^3 + z3[6]^4) + 
      z3[3]*(2*z3[4]^4 + z3[4]^3*(-2 - 5*z3[6] + z3[6]^2) + 
        (-1 + z3[6])^2*(20 - 17*z3[6] + 3*z3[6]^2) + 
        z3[4]^2*(15 - 21*z3[6] + 11*z3[6]^2 - 2*z3[6]^3) + 
        z3[4]*(10 - 31*z3[6] + 31*z3[6]^2 - 11*z3[6]^3 + z3[6]^4))) - 
    z3[5]*(z3[2]^6 - z3[2]^5*(z3[3]*(-1 + z3[4] + z3[6]) + 
        3*(-3 + z3[4] + 2*z3[6])) + z3[2]^4*(26 - 7*z3[4] + 3*z3[4]^2 - 
        30*z3[6] + 7*z3[6]^2 + z3[3]*(5 + 4*z3[4]^2 + 2*z3[4]*(-2 + z3[6]) - 
          8*z3[6] + 3*z3[6]^2)) - (1 + z3[4])*(1 + z3[4] - z3[6])*
       (-1 + z3[6])*(2*z3[4]^3 - 4*z3[4]^2*(-2 + z3[6]) - 
        z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*(-1 + z3[6]) + 
        (-1 + z3[6])*z3[6] + z3[4]*(6 - 7*z3[6] + 3*z3[6]^2)) - 
      z3[2]^3*(-34 + z3[4]^3 + 55*z3[6] - 25*z3[6]^2 + 3*z3[6]^3 + 
        z3[4]^2*(-7 + 2*z3[6]) + z3[4]*(-2 + 12*z3[6] - 5*z3[6]^2) + 
        z3[3]*(-10 + 5*z3[4]^3 + z3[4]*(5 - 4*z3[6]) + z3[4]^2*(-7 + z3[6]) + 
          22*z3[6] - 15*z3[6]^2 + 3*z3[6]^3)) + 
      z3[2]^2*(21 + z3[4]^3*(1 - 2*z3[6]) - 45*z3[6] + 32*z3[6]^2 - 
        9*z3[6]^3 + z3[6]^4 + z3[4]^2*(13 - 16*z3[6] + 5*z3[6]^2) + 
        z3[4]*(18 - 38*z3[6] + 23*z3[6]^2 - 4*z3[6]^3) + 
        z3[3]*(-6*z3[4]^3 + 2*z3[4]^4 + (-1 + z3[6])^2*(10 - 8*z3[6] + 
            z3[6]^2) + z3[4]^2*(5 - 4*z3[6] + z3[6]^2) - 
          2*z3[4]*z3[6]*(2 - 3*z3[6] + z3[6]^2))) + 
      z3[2]*(-((1 + z3[4])*(-1 + z3[6])*(5 + 2*z3[4]^3 + 
           z3[4]^2*(9 - 5*z3[6]) - 10*z3[6] + 7*z3[6]^2 - 2*z3[6]^3 + 
           z3[4]*(12 - 15*z3[6] + 5*z3[6]^2))) + 
        z3[3]*(2*z3[4]^4 + z3[4]*(-5 + z3[6])*(-1 + z3[6])^3 + 
          z3[4]^3*(-2 + z3[6])*z3[6] + (-1 + z3[6])^3*(-5 + 2*z3[6]) + 
          z3[4]^2*(5 - 11*z3[6] + 8*z3[6]^2 - 2*z3[6]^3)))), 
  y[155] -> -2*z3[2]^8 + z3[2]^7*(-19 + 4*z3[4] + 6*z3[6] + 
      z3[3]*(-4 + 3*z3[6])) + z3[2]^6*(-69 + 44*z3[6] - 5*z3[6]^2 + 
      z3[4]*(16 + z3[6]) + z3[3]*(-30 + 36*z3[6] - 9*z3[6]^2) - 
      z3[3]^2*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^5*(-131 - 4*z3[4]^3 + 130*z3[6] - 34*z3[6]^2 + 3*z3[6]^3 + 
      z3[4]^2*(2 + z3[6]) + z3[4]*(24 - z3[6] + 3*z3[6]^2) + 
      z3[3]^2*(-11 + 23*z3[6] - 15*z3[6]^2 + 3*z3[6]^3) + 
      z3[3]*(-88 + 144*z3[6] - 67*z3[6]^2 + 8*z3[6]^3)) - 
    z3[2]^4*(145 - 2*z3[4]^4 - 205*z3[6] + 94*z3[6]^2 - 20*z3[6]^3 + 
      2*z3[6]^4 + 2*z3[4]^3*(6 + z3[6]) + z3[4]^2*(-4 + z3[6] - 3*z3[6]^2) + 
      z3[4]*(-16 + 14*z3[6] - 17*z3[6]^2 + 2*z3[6]^3) + 
      z3[3]^2*(25 - 67*z3[6] + 63*z3[6]^2 - 24*z3[6]^3 + 3*z3[6]^4) + 
      z3[3]*(134 - 281*z3[6] + 193*z3[6]^2 - 49*z3[6]^3 + 4*z3[6]^4)) + 
    z3[2]*(z3[4]^6*(4 - 3*z3[6]) + z3[3]^2*(-1 + z3[6])^4*(-7 + 3*z3[6]) + 
      z3[3]*(-1 + z3[6])^3*(16 - 17*z3[6] + 6*z3[6]^2) - 
      (-1 + z3[6])^2*(9 - 14*z3[6] + 6*z3[6]^2) + 
      z3[4]^5*(22 - 27*z3[6] + 7*z3[6]^2) + 
      z3[4]^4*(44 - 87*z3[6] + 51*z3[6]^2 - 8*z3[6]^3) + 
      z3[4]^3*(40 - 125*z3[6] + 124*z3[6]^2 - 48*z3[6]^3 + 7*z3[6]^4) + 
      z3[4]*(2 - 24*z3[6] + 57*z3[6]^2 - 58*z3[6]^3 + 29*z3[6]^4 - 
        6*z3[6]^5) + z3[4]^2*(16 - 84*z3[6] + 129*z3[6]^2 - 85*z3[6]^3 + 
        26*z3[6]^4 - 3*z3[6]^5)) + z3[2]^3*(-97 + 5*z3[4]^4 + 190*z3[6] - 
      137*z3[6]^2 + 49*z3[6]^3 - 8*z3[6]^4 + 
      z3[4]^3*(-10 - 9*z3[6] + 3*z3[6]^2) + 
      z3[4]*(4 - 27*z3[6] + 35*z3[6]^2 - 8*z3[6]^3) + 
      z3[4]^2*(3 - 16*z3[6] + 17*z3[6]^2 - 2*z3[6]^3) + 
      z3[3]^2*(-1 + z3[6])^2*(-30 + 38*z3[6] - 13*z3[6]^2 + z3[6]^3) + 
      z3[3]*(-116 + 304*z3[6] - 286*z3[6]^2 + 119*z3[6]^3 - 23*z3[6]^4 + 
        2*z3[6]^5)) + z3[2]^2*(-40 + 109*z3[6] - 115*z3[6]^2 + 58*z3[6]^3 - 
      12*z3[6]^4 + z3[4]^4*(1 - z3[6] + 2*z3[6]^2) + 
      z3[3]^2*(-1 + z3[6])^3*(20 - 17*z3[6] + 3*z3[6]^2) - 
      z3[4]^3*(9 + 8*z3[6] - 10*z3[6]^2 + z3[6]^3) + 
      z3[3]*(-1 + z3[6])^2*(-58 + 73*z3[6] - 32*z3[6]^2 + 6*z3[6]^3) + 
      z3[4]^2*(-8 - 10*z3[6] + 23*z3[6]^2 - 8*z3[6]^3 + z3[6]^4) - 
      z3[4]*(5 + 8*z3[6] - 23*z3[6]^2 + 15*z3[6]^3 - 7*z3[6]^4 + 
        2*z3[6]^5)) + z3[4]*(z3[4]^6*(4 - 3*z3[6]) - 
      (-1 + z3[6])^3*(9 - 14*z3[6] + 6*z3[6]^2) + 
      z3[4]^5*(28 - 33*z3[6] + 8*z3[6]^2) + 
      z3[4]^4*(77 - 133*z3[6] + 70*z3[6]^2 - 11*z3[6]^3) - 
      z3[4]*(-1 + z3[6])^2*(-38 + 69*z3[6] - 43*z3[6]^2 + 9*z3[6]^3) + 
      z3[4]^3*(109 - 257*z3[6] + 215*z3[6]^2 - 76*z3[6]^3 + 10*z3[6]^4) + 
      z3[4]^2*(86 - 263*z3[6] + 307*z3[6]^2 - 170*z3[6]^3 + 44*z3[6]^4 - 
        4*z3[6]^5) - z3[3]^2*(-1 + z3[6])*(-(z3[4]^5*(-2 + z3[6])) + 
        (-1 + z3[6])^3*(-7 + 3*z3[6]) + z3[4]*(-1 + z3[6])^2*
         (20 - 17*z3[6] + 3*z3[6]^2) + z3[4]^4*(11 - 12*z3[6] + 3*z3[6]^2) + 
        z3[4]^3*(25 - 42*z3[6] + 21*z3[6]^2 - 3*z3[6]^3) + 
        z3[4]^2*(30 - 68*z3[6] + 51*z3[6]^2 - 14*z3[6]^3 + z3[6]^4)) + 
      z3[3]*(z3[4]^6*(4 - 3*z3[6]) - (4 - 3*z3[6])^2*(-1 + z3[6])^3 + 
        z3[4]^5*(30 - 36*z3[6] + 9*z3[6]^2) + z3[4]^4*(88 - 156*z3[6] + 
          85*z3[6]^2 - 14*z3[6]^3) - z3[4]*(-1 + z3[6])^2*
         (-58 + 106*z3[6] - 63*z3[6]^2 + 12*z3[6]^3) + 
        z3[4]^3*(134 - 324*z3[6] + 278*z3[6]^2 - 100*z3[6]^3 + 13*z3[6]^4) + 
        z3[4]^2*(116 - 361*z3[6] + 426*z3[6]^2 - 235*z3[6]^3 + 59*z3[6]^4 - 
          5*z3[6]^5))) + z3[5]*(z3[2]^8 + 
      z3[2]^7*(10 - 3*z3[4] - 2*z3[3]*(-1 + z3[6]) - 6*z3[6]) + 
      z3[2]^6*(35 + 2*z3[4]^2 + z3[4]*(-11 + z3[6]) + 
        z3[3]^2*(-1 + z3[6])^2 - 36*z3[6] + 7*z3[6]^2 + 
        3*z3[3]*(5 - 8*z3[6] + 3*z3[6]^2)) + (1 + z3[3])*z3[4]*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2*(-1 + z3[6])*(2*z3[4]^3 - 
        4*z3[4]^2*(-2 + z3[6]) - z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*
         (-1 + z3[6]) + (-1 + z3[6])*z3[6] + 
        z3[4]*(6 - 7*z3[6] + 3*z3[6]^2)) + 
      z3[2]^5*(60 + 2*z3[4]^3 - 85*z3[6] + 32*z3[6]^2 - 3*z3[6]^3 + 
        z3[4]^2*(4 + z3[6]) - z3[3]^2*(-1 + z3[6])^2*(-5 + 3*z3[6]) - 
        z3[4]*(14 - 3*z3[6] + z3[6]^2) + z3[3]*(41 - 86*z3[6] + 55*z3[6]^2 - 
          10*z3[6]^3)) + z3[2]^3*(26 + z3[4]^5 - 60*z3[6] + 49*z3[6]^2 - 
        18*z3[6]^3 + 3*z3[6]^4 - z3[4]^4*(4 + z3[6]) + 
        z3[4]^3*(3 + 3*z3[6] - 2*z3[6]^2) - z3[3]^2*(-1 + z3[6])^3*
         (10 - 8*z3[6] + z3[6]^2) - z3[3]*(-1 + z3[6])^2*
         (-36 + 39*z3[6] - 11*z3[6]^2 + z3[6]^3) + 
        z3[4]^2*(-2 + 12*z3[6] - 12*z3[6]^2 + 3*z3[6]^3) + 
        z3[4]*(1 + 9*z3[6] - 20*z3[6]^2 + 10*z3[6]^3 - z3[6]^4)) + 
      z3[2]^4*(55 - 3*z3[4]^4 - 100*z3[6] + 57*z3[6]^2 - 12*z3[6]^3 + 
        z3[6]^4 + z3[4]^3*(4 + z3[6]) + z3[4]^2*(1 + 5*z3[6] - 2*z3[6]^2) + 
        z3[3]^2*(-1 + z3[6])^2*(10 - 12*z3[6] + 3*z3[6]^2) + 
        3*z3[4]*(-2 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3) + 
        z3[3]*(54 - 139*z3[6] + 122*z3[6]^2 - 41*z3[6]^3 + 4*z3[6]^4)) + 
      z3[2]^2*(z3[4]^5 - z3[4]^4*z3[6]*(1 + z3[6]) - z3[3]^2*(-1 + z3[6])^4*
         (-5 + 2*z3[6]) - z3[3]*(-1 + z3[6])^3*(11 - 8*z3[6] + 2*z3[6]^2) + 
        (-1 + z3[6])^2*(5 - 6*z3[6] + 3*z3[6]^2) + 
        z3[4]^3*(4 + 2*z3[6] - 7*z3[6]^2 + 2*z3[6]^3) + 
        z3[4]^2*(2 + 7*z3[6] - 17*z3[6]^2 + 10*z3[6]^3 - 2*z3[6]^4) + 
        z3[4]*(2 + 3*z3[6] - 12*z3[6]^2 + 10*z3[6]^3 - 4*z3[6]^4 + 
          z3[6]^5)) - z3[2]*(-1 + z3[6])*(z3[3]*(-1 + z3[6])^4 + 
        z3[3]^2*(-1 + z3[6])^4 - (1 + z3[4])*(2*z3[4]^5 + 
          z3[4]^4*(9 - 7*z3[6]) + (-1 + z3[6])^2*z3[6] + 
          z3[4]^3*(11 - 23*z3[6] + 10*z3[6]^2) + z3[4]^2*(3 - 18*z3[6] + 
            20*z3[6]^2 - 7*z3[6]^3) + z3[4]*(-1 - z3[6] + 6*z3[6]^2 - 
            6*z3[6]^3 + 2*z3[6]^4)))), y[156] -> -3 + z3[3]*(-7 + z3[5]), 
  y[157] -> 16 - 8*(-3 + z3[2])*z3[3], y[158] -> 2 + z3[3]*(1 + z3[5]), 
  y[159] -> 2 + z3[3]*(3 + z3[5]), 
  y[160] -> 2 + z3[3]*(1 + z3[2] + z3[5] - z3[2]*z3[5]), 
  y[161] -> 16 - 8*z3[3]*(-3 - z3[5] + z3[2]*(1 + z3[5])), 
  y[162] -> 2 + z3[3], y[163] -> 2 + 3*z3[3], y[164] -> 4 + 3*z3[3], 
  y[165] -> 1 + 2*z3[6], y[166] -> 4 + z3[3]*(5 + z3[5]), 
  y[167] -> 2 + 2*z3[3]^2*(2 + z3[5]) + z3[3]*(7 + z3[5]), 
  y[168] -> 1 - 8*z3[3] + 6*z3[3]^2, y[169] -> -1 + 2*z3[3], 
  y[170] -> 1 + z3[6] + z3[6]^2 + z3[6]^3, 
  y[171] -> 2 + z3[3] - 2*z3[6]^2 - 4*z3[6]^3 + z3[3]*z3[6]^3, 
  y[172] -> z3[4]^3 + 2*(-2 + z3[3])*z3[4]^2*z3[6] + 
    (6 - 8*z3[3] + z3[3]^2)*z3[4]*z3[6]^2 - 4*(1 - 3*z3[3] + z3[3]^2)*
     z3[6]^3, y[173] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 + z3[6]^5, 
  y[174] -> 2 + 4*z3[6] + z3[3]*(1 + z3[2] + z3[6]), 
  y[175] -> z3[3]*(2 + (1 + z3[2])*z3[6] + 2*z3[2]*z3[6]^2 - z3[6]^3) + 
    2*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[176] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 - 
    z3[2]*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[177] -> z3[3]*(2 + z3[6] - z3[6]^3 - 2*z3[6]^4) + 
    2*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4), 
  y[178] -> z3[2]*(-2 - 2*z3[6] - 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4) + 
    2*(1 + z3[6] + z3[6]^2 + z3[6]^3 - 2*z3[6]^4 - z3[6]^5), 
  y[179] -> -2 + 2*z3[6]^6 + z3[6]^7 + z3[2]*(2 + 2*z3[6] + 2*z3[6]^2 + 
      2*z3[6]^3 + 2*z3[6]^4 - 6*z3[6]^5 - 3*z3[6]^6), 
  y[180] -> (1 + z3[3])*(-1 + z3[6])*z3[6] + 
    z3[2]*(2 - 2*z3[6] + z3[3]*(-15 + 22*z3[6] - 6*z3[6]^2 + 
        3*z3[5]*(3 - 5*z3[6] + 2*z3[6]^2))), 
  y[181] -> z3[6]*(1 + z3[6] + z3[3]*(1 - z3[5]*(-1 + z3[6])*z3[6] + 
        z3[6]^2)) + z3[2]*(-2*(1 + z3[6]) + 
      z3[3]*(11 + 13*z3[6] - 9*z3[6]^2 + z3[5]*(-7 - 8*z3[6] + 9*z3[6]^2))), 
  y[182] -> -2 + 5*z3[6] + 3*z3[6]^2 + z3[3]*(1 - 57*z3[6] - 5*z3[6]^2 + 
      70*z3[6]^3 - 24*z3[6]^4 - 8*z3[5]^2*(-1 + z3[6])^2*z3[6]*
       (2 + 3*z3[6]) + z3[5]*(-1 + 63*z3[6] - 12*z3[6]^2 - 102*z3[6]^3 + 
        48*z3[6]^4) + z3[2]*(2*z3[5]^2*(-1 + z3[6])^2*(2 + 3*z3[6]) + 
        z3[5]*(-16 + 3*z3[6] + 26*z3[6]^2 - 12*z3[6]^3) + 
        2*(8 + z3[6] - 9*z3[6]^2 + 3*z3[6]^3))), 
  y[183] -> z3[6]*(2*(1 + z3[6]) + z3[3]*(-8 - 11*z3[6] + 10*z3[6]^2 + 
        z3[5]*(6 + 8*z3[6] - 10*z3[6]^2)) + 
      z3[3]^2*(2*z3[5]^2*z3[6]*(4 - 7*z3[6] + 3*z3[6]^2) + 
        z3[5]*(6 - 15*z3[6] + 26*z3[6]^2 - 12*z3[6]^3) + 
        2*(-5 + z3[6] - 6*z3[6]^2 + 3*z3[6]^3))) - 
    z3[2]*(1 + z3[6] - 2*z3[3]*(7 + 9*z3[6] - 3*z3[6]^2 + 
        z3[5]*(-3 - 4*z3[6] + 3*z3[6]^2)) + 
      z3[3]^2*(57 + 78*z3[6] - 136*z3[6]^2 + 35*z3[6]^3 - 
        2*z3[5]*(36 + 48*z3[6] - 107*z3[6]^2 + 35*z3[6]^3) + 
        z3[5]^2*(21 + 28*z3[6] - 78*z3[6]^2 + 35*z3[6]^3))), 
  y[184] -> -2 - 2*z3[6] - 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4 + 
    z3[3]*(-1 + z3[6] + 3*z3[6]^2 - 24*z3[6]^3 - 9*z3[6]^4 + 9*z3[6]^5 - 
      z3[5]*(1 + z3[6] + z3[6]^2 - 13*z3[6]^3 - 2*z3[6]^4 + 9*z3[6]^5) + 
      z3[2]*(-1 - 3*z3[6] + 10*z3[6]^2 + 4*z3[6]^3 - 3*z3[6]^4 + 
        z3[5]*(1 + z3[6] - 5*z3[6]^2 - z3[6]^3 + 3*z3[6]^4))), 
  y[185] -> 2*(2 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 - 4*z3[6]^5 - 
      2*z3[6]^6) + z3[3]*(5 + 2*z3[6] + 2*z3[6]^2 + 2*z3[6]^3 + 2*z3[6]^4 + 
      8*z3[6]^5 + 8*z3[6]^6 - 8*z3[6]^7 + z3[5]*(1 - 6*z3[6]^5 - 6*z3[6]^6 + 
        8*z3[6]^7)) + z3[2]*(2*(-1 - z3[6] - z3[6]^2 - z3[6]^3 + 2*z3[6]^4 + 
        z3[6]^5) + z3[3]*(1 + 3*z3[6] + 5*z3[6]^2 + 7*z3[6]^3 - 43*z3[6]^4 - 
        22*z3[6]^5 + 15*z3[6]^6 - z3[5]*(3 + 3*z3[6] + 3*z3[6]^2 + 
          3*z3[6]^3 - 22*z3[6]^4 - 9*z3[6]^5 + 15*z3[6]^6))), 
  y[186] -> 2*(1 + z3[6] + z3[6]^2 + z3[6]^3 - 2*z3[6]^4 - z3[6]^5) + 
    z3[3]*(5 + z3[6] - z3[6]^2 - 3*z3[6]^3 + 43*z3[6]^4 + 23*z3[6]^5 - 
      15*z3[6]^6 + z3[5]*(1 + z3[6] + z3[6]^2 + z3[6]^3 - 18*z3[6]^4 - 
        7*z3[6]^5 + 15*z3[6]^6) + z3[2]*(2 + 4*z3[6] + 6*z3[6]^2 - 
        11*z3[6]^3 - 12*z3[6]^4 - 2*z3[6]^5 + 2*z3[5]*(-1 - z3[6] - z3[6]^2 - 
          z3[6]^3 + 2*z3[6]^4 + z3[6]^5))) + 
    z3[3]^2*(2 - z3[6] - 3*z3[6]^2 - 5*z3[6]^3 - 13*z3[6]^4 - 35*z3[6]^5 + 
      92*z3[6]^6 - 30*z3[6]^7 - z3[5]^2*z3[6]^4*(15 + 15*z3[6] - 58*z3[6]^2 + 
        30*z3[6]^3) + z3[5]*(2 + z3[6] + z3[6]^2 + z3[6]^3 + 37*z3[6]^4 + 
        53*z3[6]^5 - 150*z3[6]^6 + 60*z3[6]^7) + 
      z3[2]*(1 - 2*z3[6] - 7*z3[6]^2 + 141*z3[6]^3 + 56*z3[6]^4 - 
        157*z3[6]^5 + 42*z3[6]^6 + z3[5]*z3[6]*(3 + 6*z3[6] - 153*z3[6]^2 - 
          38*z3[6]^3 + 234*z3[6]^4 - 84*z3[6]^5) + 
        z3[5]^2*(-1 - z3[6] - z3[6]^2 + 39*z3[6]^3 + 4*z3[6]^4 - 77*z3[6]^5 + 
          42*z3[6]^6))), y[187] -> 43 + 54*z3[4] + 27*z3[4]^2 + 3*z3[4]^3 - 
    76*z3[6] - 59*z3[4]*z3[6] - 10*z3[4]^2*z3[6] + 40*z3[6]^2 + 
    17*z3[4]*z3[6]^2 - 23*z3[6]^3 + 3*z3[4]*z3[6]^3 + z3[6]^4 + 
    z3[2]^3*z3[3]^2*(-7 - 16*z3[6] - 2*z3[6]^2 + 18*z3[6]^3 - 6*z3[6]^4 + 
      2*z3[5]^3*(-1 + z3[6])^2*z3[6]*(2 + 3*z3[6]) + 
      z3[5]^2*(-1 - 20*z3[6] + 5*z3[6]^2 + 34*z3[6]^3 - 18*z3[6]^4) + 
      z3[5]*(5 + 32*z3[6] - z3[6]^2 - 44*z3[6]^3 + 18*z3[6]^4)) + 
    z3[3]*(378 + 6*z3[4]^3 - 9*z3[4]^2*(z3[5] + 2*(-5 + z3[6])) - 490*z3[6] + 
      176*z3[6]^2 + 51*z3[6]^3 - 10*z3[6]^4 - 70*z3[6]^5 + 24*z3[6]^6 + 
      8*z3[5]^2*(-1 + z3[6])^2*z3[6]^3*(2 + 3*z3[6]) + 
      z3[5]*(-35 + 40*z3[6] - 15*z3[6]^2 - 75*z3[6]^3 + 26*z3[6]^4 + 
        102*z3[6]^5 - 48*z3[6]^6) - z3[4]*(-285 + 207*z3[6] + 36*z3[6]^2 + 
        2*z3[6]^3 - 70*z3[6]^4 + 24*z3[6]^5 + 8*z3[5]^2*(-1 + z3[6])^2*
         z3[6]^2*(2 + 3*z3[6]) + z3[5]*(33 - 16*z3[6] - 63*z3[6]^2 + 
          12*z3[6]^3 + 102*z3[6]^4 - 48*z3[6]^5))) + 
    z3[3]^2*(559 + 3*z3[4]^3 - 537*z3[6] + 136*z3[6]^2 + 64*z3[6]^3 - 
      11*z3[6]^4 - 70*z3[6]^5 + 24*z3[6]^6 - 9*z3[4]^2*(-7 + z3[5] + z3[6]) + 
      z3[5]*(-107 + 76*z3[6] - 15*z3[6]^2 - 75*z3[6]^3 + 26*z3[6]^4 + 
        102*z3[6]^5 - 48*z3[6]^6) + z3[5]^2*(8 - 3*z3[6] + 16*z3[6]^3 - 
        8*z3[6]^4 - 32*z3[6]^5 + 24*z3[6]^6) + 
      z3[4]*(279 - 148*z3[6] - 48*z3[6]^2 - 5*z3[6]^3 + 70*z3[6]^4 - 
        24*z3[6]^5 + z3[5]^2*(3 - 16*z3[6]^2 + 8*z3[6]^3 + 32*z3[6]^4 - 
          24*z3[6]^5) + z3[5]*(-54 + 16*z3[6] + 63*z3[6]^2 - 12*z3[6]^3 - 
          102*z3[6]^4 + 48*z3[6]^5))) + z3[2]^2*z3[3]*
     (35 + 6*z3[4] - 8*z3[5] - 27*z3[6] + 17*z3[5]*z3[6] - 4*z3[5]^2*z3[6] - 
      7*z3[6]^2 + 2*z3[5]*z3[6]^2 + 2*z3[5]^2*z3[6]^2 + 15*z3[6]^3 - 
      23*z3[5]*z3[6]^3 + 8*z3[5]^2*z3[6]^3 - 6*z3[6]^4 + 12*z3[5]*z3[6]^4 - 
      6*z3[5]^2*z3[6]^4 + z3[3]*(83 + 9*z3[4] - 79*z3[6] + 51*z3[6]^2 + 
        59*z3[6]^3 - 88*z3[6]^4 + 24*z3[6]^5 + 2*z3[5]^3*z3[6]*
         (2 - 9*z3[6] + 19*z3[6]^3 - 12*z3[6]^4) + 
        2*z3[5]^2*(2 - 15*z3[6] + 44*z3[6]^2 + 15*z3[6]^3 - 82*z3[6]^4 + 
          36*z3[6]^5) - z3[5]*(33 - 77*z3[6] + 127*z3[6]^2 + 89*z3[6]^3 - 
          214*z3[6]^4 + 72*z3[6]^5))) + 
    z3[2]*(-12 - 15*z3[4] - 3*z3[4]^2 + 21*z3[6] + 5*z3[4]*z3[6] - 
      6*z3[6]^2 - 3*z3[6]^3 + z3[3]*(-143 + 3*z3[4]^2*(-5 + z3[5]) + 
        165*z3[6] - 22*z3[6]^2 + 4*z3[6]^3 - 52*z3[6]^4 + 18*z3[6]^5 + 
        6*z3[5]^2*(-1 + z3[6])^2*z3[6]^2*(2 + 3*z3[6]) + 
        z3[5]*(19 - 19*z3[6] - 31*z3[6]^2 + 6*z3[6]^3 + 76*z3[6]^4 - 
          36*z3[6]^5) + z3[4]*(2*z3[5]^2*(-1 + z3[6])^2*z3[6]*(2 + 3*z3[6]) + 
          z3[5]*(20 - 22*z3[6] + 3*z3[6]^2 + 26*z3[6]^3 - 12*z3[6]^4) + 
          2*(-52 + 26*z3[6] + z3[6]^2 - 9*z3[6]^3 + 3*z3[6]^4))) + 
      z3[3]^2*(-242 + 3*z3[4]^2*(-4 + z3[5]) + 196*z3[6] + 112*z3[6]^2 + 
        23*z3[6]^3 - 192*z3[6]^4 + 66*z3[6]^5 - 8*z3[5]^3*(-1 + z3[6])^2*
         z3[6]^2*(2 + 3*z3[6]) + z3[5]*(64 - 35*z3[6] - 219*z3[6]^2 + 
          22*z3[6]^3 + 350*z3[6]^4 - 156*z3[6]^5) + 
        z3[5]^2*(-6 + z3[6] + 107*z3[6]^2 - 34*z3[6]^3 - 190*z3[6]^4 + 
          114*z3[6]^5) + z3[4]*(-119 + 46*z3[6] + 2*z3[6]^2 - 18*z3[6]^3 + 
          6*z3[6]^4 + z3[5]*(38 - 22*z3[6] + 3*z3[6]^2 + 26*z3[6]^3 - 
            12*z3[6]^4) + z3[5]^2*(-3 + 4*z3[6] - 2*z3[6]^2 - 8*z3[6]^3 + 
            6*z3[6]^4)))), y[188] -> -10 - 44*z3[4] - 119*z3[4]^2 - 
    118*z3[4]^3 - 50*z3[4]^4 - 7*z3[4]^5 + 40*z3[6] + 179*z3[4]*z3[6] + 
    300*z3[4]^2*z3[6] + 166*z3[4]^3*z3[6] + 28*z3[4]^4*z3[6] - 60*z3[6]^2 - 
    222*z3[4]*z3[6]^2 - 198*z3[4]^2*z3[6]^2 - 42*z3[4]^3*z3[6]^2 + 
    40*z3[6]^3 + 92*z3[4]*z3[6]^3 + 38*z3[4]^2*z3[6]^3 - 10*z3[6]^4 - 
    18*z3[4]*z3[6]^4 - 5*z3[4]^2*z3[6]^4 + z3[6]^5 + 4*z3[4]*z3[6]^5 + 
    z3[6]^6 + z3[2]^5*z3[3]^3*(30 + z3[4] - 24*z3[6] - 12*z3[6]^2 + 
      14*z3[6]^3 - 3*z3[6]^4 + z3[5]^3*(-1 + z3[6])^3*(2 + 3*z3[6]) - 
      z3[5]^2*(-1 + z3[6])^2*(-14 - 10*z3[6] + 9*z3[6]^2) + 
      z3[5]*(-34 + 36*z3[6] + 24*z3[6]^2 - 35*z3[6]^3 + 9*z3[6]^4)) - 
    z3[2]^4*z3[3]^2*(59 + 24*z3[4] + 3*z3[4]^2 - 18*z3[5] + z3[5]^2 - 
      91*z3[6] - 9*z3[4]*z3[6] + 41*z3[5]*z3[6] - 4*z3[5]^2*z3[6] + 
      36*z3[6]^2 - 30*z3[5]*z3[6]^2 + 6*z3[5]^2*z3[6]^2 - 5*z3[6]^3 + 
      9*z3[5]*z3[6]^3 - 4*z3[5]^2*z3[6]^3 + z3[6]^4 - 2*z3[5]*z3[6]^4 + 
      z3[5]^2*z3[6]^4 + z3[3]*(151 + 4*z3[4]^2 - 13*z3[4]*(-3 + z3[6]) - 
        173*z3[6] + 60*z3[6]^2 - 57*z3[6]^3 + 43*z3[6]^4 - 9*z3[6]^5 + 
        z3[5]^3*(-1 + z3[6])^3*(1 + 5*z3[6] + 9*z3[6]^2) - 
        3*z3[5]^2*(-5 + 2*z3[6] + 23*z3[6]^3 - 29*z3[6]^4 + 9*z3[6]^5) + 
        z3[5]*(-77 + 87*z3[6] - 42*z3[6]^2 + 113*z3[6]^3 - 108*z3[6]^4 + 
          27*z3[6]^5))) - z3[3]*(280 + 21*z3[4]^5 - 886*z3[6] + 984*z3[6]^2 - 
      435*z3[6]^3 + 60*z3[6]^4 + 12*z3[6]^5 + 11*z3[6]^6 - 6*z3[6]^7 - 
      6*z3[4]^4*(-37 + 3*z3[5] + 14*z3[6]) + 
      z3[5]*(-10 + 34*z3[6] - 39*z3[6]^2 + 15*z3[6]^3 - 5*z3[6]^5 - 
        5*z3[6]^6 + 6*z3[6]^7) + z3[4]^3*(751 - 768*z3[6] + 126*z3[6]^2 + 
        z3[5]*(-73 + 54*z3[6])) + z3[4]^2*(1129 - 2107*z3[6] + 996*z3[6]^2 - 
        117*z3[6]^3 - 15*z3[6]^4 + 9*z3[6]^5 + 
        z3[5]*(-95 + 167*z3[6] - 63*z3[6]^2 + z3[6]^3 + 16*z3[6]^4 - 
          9*z3[6]^5)) + z3[4]*(648 - 1994*z3[6] + 1775*z3[6]^2 - 
        506*z3[6]^3 + 48*z3[6]^4 + z3[6]^5 - 3*z3[6]^6 + 
        z3[5]*(-40 + 134*z3[6] - 109*z3[6]^2 + 27*z3[6]^3 + 4*z3[6]^4 - 
          11*z3[6]^5 + 3*z3[6]^6))) - z3[3]^2*(1425 + 21*z3[4]^5 - 
      3672*z3[6] + 3147*z3[6]^2 - 996*z3[6]^3 + 94*z3[6]^4 - 30*z3[6]^5 - 
      37*z3[6]^6 + 99*z3[6]^7 - 30*z3[6]^8 - 
      6*z3[4]^4*(-49 + 6*z3[5] + 14*z3[6]) + 
      z3[5]^2*(5 - 12*z3[6] + 7*z3[6]^2 - 15*z3[6]^5 - 15*z3[6]^6 + 
        58*z3[6]^7 - 30*z3[6]^8) + z3[5]*(-140 + 356*z3[6] - 275*z3[6]^2 + 
        60*z3[6]^3 + 51*z3[6]^5 + 49*z3[6]^6 - 157*z3[6]^7 + 60*z3[6]^8) + 
      z3[4]^3*(9*z3[5]^2 + z3[5]*(-209 + 108*z3[6]) + 
        2*(646 - 519*z3[6] + 63*z3[6]^2)) + 
      z3[4]^2*(2607 + z3[5]^2*(25 - 18*z3[6]) - 3827*z3[6] + 1398*z3[6]^2 - 
        120*z3[6]^3 - 45*z3[6]^4 + 18*z3[6]^5 + 
        z3[5]*(-416 + 505*z3[6] - 126*z3[6]^2 + 2*z3[6]^3 + 32*z3[6]^4 - 
          18*z3[6]^5)) + z3[4]*(2140 - 5121*z3[6] + 3463*z3[6]^2 - 
        736*z3[6]^3 + 92*z3[6]^4 + 74*z3[6]^5 - 113*z3[6]^6 + 30*z3[6]^7 + 
        z3[5]^2*(16 - 32*z3[6] + 9*z3[6]^2 + 15*z3[6]^4 + 15*z3[6]^5 - 
          58*z3[6]^6 + 30*z3[6]^7) - z3[5]*(292 - 670*z3[6] + 356*z3[6]^2 - 
          54*z3[6]^3 + 47*z3[6]^4 + 82*z3[6]^5 - 171*z3[6]^6 + 
          60*z3[6]^7))) - z3[3]^3*(1735 + 7*z3[4]^5 + z3[5]^3*(-1 + z3[6]) - 
      3695*z3[6] + 2503*z3[6]^2 - 601*z3[6]^3 + 44*z3[6]^4 - 43*z3[6]^5 - 
      49*z3[6]^6 + 105*z3[6]^7 - 30*z3[6]^8 - 
      2*z3[4]^4*(-61 + 9*z3[5] + 14*z3[6]) + 
      z3[5]^2*(27 - 43*z3[6] + 14*z3[6]^2 - 15*z3[6]^5 - 15*z3[6]^6 + 
        58*z3[6]^7 - 30*z3[6]^8) + z3[5]*(-297 + 577*z3[6] - 313*z3[6]^2 + 
        45*z3[6]^3 + 56*z3[6]^5 + 54*z3[6]^6 - 163*z3[6]^7 + 60*z3[6]^8) + 
      z3[4]^3*(659 + 9*z3[5]^2 - 436*z3[6] + 42*z3[6]^2 + 
        2*z3[5]*(-68 + 27*z3[6])) - z3[4]^2*(-1661 + z3[5]^3 + 2020*z3[6] - 
        600*z3[6]^2 + 41*z3[6]^3 + 25*z3[6]^4 - 9*z3[6]^5 + 
        z3[5]^2*(-35 + 18*z3[6]) + z3[5]*(359 - 338*z3[6] + 63*z3[6]^2 - 
          z3[6]^3 - 16*z3[6]^4 + 9*z3[6]^5)) + 
      z3[4]*(1838 + z3[5]^3*(-2 + z3[6]) - 3524*z3[6] + 1910*z3[6]^2 - 
        322*z3[6]^3 + 62*z3[6]^4 + 69*z3[6]^5 - 110*z3[6]^6 + 30*z3[6]^7 + 
        z3[5]^2*(42 - 49*z3[6] + 9*z3[6]^2 + 15*z3[6]^4 + 15*z3[6]^5 - 
          58*z3[6]^6 + 30*z3[6]^7) - z3[5]*(382 - 630*z3[6] + 247*z3[6]^2 - 
          27*z3[6]^3 + 51*z3[6]^4 + 71*z3[6]^5 - 168*z3[6]^6 + 
          60*z3[6]^7))) + z3[2]^3*z3[3]*(25 + 54*z3[4] + 24*z3[4]^2 + 
      3*z3[4]^3 - z3[5] - 61*z3[6] - 63*z3[4]*z3[6] - 9*z3[4]^2*z3[6] + 
      4*z3[5]*z3[6] + 48*z3[6]^2 + 9*z3[4]*z3[6]^2 - 6*z3[5]*z3[6]^2 - 
      13*z3[6]^3 + 4*z3[5]*z3[6]^3 + z3[6]^4 - z3[5]*z3[6]^4 + 
      z3[3]^2*(471 + 6*z3[4]^3 + z3[4]^2*(76 - 21*z3[6]) - 704*z3[6] + 
        330*z3[6]^2 - 23*z3[6]^3 - 113*z3[6]^4 + 87*z3[6]^5 - 18*z3[6]^6 + 
        z3[4]*(278 - 229*z3[6] + 30*z3[6]^2) + z3[5]^3*(-1 + z3[6])^3*
         (1 + 2*z3[6] + 9*z3[6]^2 + 18*z3[6]^3) - z3[5]^2*(-1 + z3[6])^2*
         (-21 - 11*z3[6] - 43*z3[6]^2 - 69*z3[6]^3 + 54*z3[6]^4) + 
        z3[5]*(-151 + 238*z3[6] - 156*z3[6]^2 + z3[6]^3 + 233*z3[6]^4 - 
          219*z3[6]^5 + 54*z3[6]^6)) + 
      z3[3]*(9*z3[4]^3 + z3[4]^2*(93 - 30*z3[6]) + 
        3*z3[4]*(90 - 88*z3[6] + 13*z3[6]^2) + (-1 + z3[6])*
         (2*z3[5]^2*(-1 + z3[6])^3*(1 + z3[6]) + 
          z3[5]*(48 - 57*z3[6] + 11*z3[6]^2 + 2*z3[6]^3 - 4*z3[6]^4) + 
          2*(-137 + 115*z3[6] - 25*z3[6]^2 + z3[6]^3 + z3[6]^4)))) - 
    z3[2]^2*(1 + 16*z3[4] + 18*z3[4]^2 + 8*z3[4]^3 + z3[4]^4 - 4*z3[6] - 
      33*z3[4]*z3[6] - 21*z3[4]^2*z3[6] - 3*z3[4]^3*z3[6] + 6*z3[6]^2 + 
      18*z3[4]*z3[6]^2 + 3*z3[4]^2*z3[6]^2 - 4*z3[6]^3 - z3[4]*z3[6]^3 + 
      z3[6]^4 + z3[3]^3*(1084 + 4*z3[4]^4 + z3[4]^3*(74 - 15*z3[6]) - 
        1829*z3[6] + 955*z3[6]^2 - 108*z3[6]^3 + 25*z3[6]^4 - 193*z3[6]^5 + 
        146*z3[6]^6 - 30*z3[6]^7 + z3[4]^2*(400 - 252*z3[6] + 21*z3[6]^2) + 
        z3[4]*(936 - 1054*z3[6] + 309*z3[6]^2 - 27*z3[6]^3) + 
        z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6] + 3*z3[6]^2 + 14*z3[6]^3 + 
          30*z3[6]^4) - z3[5]^2*(-1 + z3[6])^2*(-27 - 14*z3[6] - 13*z3[6]^2 - 
          68*z3[6]^3 - 118*z3[6]^4 + 90*z3[6]^5) + 
        2*z3[5]*(-125 + 208*z3[6] - 98*z3[6]^2 - 36*z3[6]^3 - 10*z3[6]^4 + 
          200*z3[6]^5 - 184*z3[6]^6 + 45*z3[6]^7)) + 
      z3[3]*(6*z3[4]^4 + z3[4]^3*(69 - 21*z3[6]) + 
        3*z3[4]^2*(76 - 70*z3[6] + 9*z3[6]^2) + 
        z3[4]*(298 - 489*z3[6] + 219*z3[6]^2 - 28*z3[6]^3) - 
        (-1 + z3[6])^2*(-97 + 63*z3[6] - 10*z3[6]^2 - z3[6]^3 + 
          z3[5]*(-1 + z3[6])^2*(3 + z3[6]))) + 
      z3[3]^2*(9*z3[4]^4 + z3[4]^3*(135 - 33*z3[6]) + 
        z3[4]^2*(588 - 441*z3[6] + 45*z3[6]^2) - 
        6*z3[4]*(-176 + 237*z3[6] - 85*z3[6]^2 + 9*z3[6]^3) + 
        (-1 + z3[6])*(-742 + 790*z3[6] - 243*z3[6]^2 + 7*z3[6]^3 + 
          5*z3[6]^4 + 3*z3[6]^5 + z3[5]^2*(-1 + z3[6])^3*(3 + 4*z3[6] + 
            3*z3[6]^2) - 2*z3[5]*(-46 + 58*z3[6] - 17*z3[6]^2 + 2*z3[6]^3 + 
            3*z3[6]^5)))) + z3[2]*(4 + 60*z3[4] + 94*z3[4]^2 + 58*z3[4]^3 + 
      15*z3[4]^4 + z3[4]^5 - 16*z3[6] - 142*z3[4]*z3[6] - 147*z3[4]^2*z3[6] - 
      49*z3[4]^3*z3[6] - 4*z3[4]^4*z3[6] + 24*z3[6]^2 + 111*z3[4]*z3[6]^2 + 
      57*z3[4]^2*z3[6]^2 + 6*z3[4]^3*z3[6]^2 - 16*z3[6]^3 - 
      36*z3[4]*z3[6]^3 - 4*z3[4]^2*z3[6]^3 + 4*z3[6]^4 + 7*z3[4]*z3[6]^4 + 
      z3[3]*(138 + 3*z3[4]^5 - 475*z3[6] + 547*z3[6]^2 - 232*z3[6]^3 + 
        38*z3[6]^4 - 7*z3[6]^5 + 2*z3[6]^6 - 6*z3[4]^4*(-13 + 2*z3[5] + 
          2*z3[6]) + 3*z3[4]^3*(140 + 12*z3[5]*(-2 + z3[6]) - 89*z3[6] + 
          6*z3[6]^2) + z3[5]*(-6 + 21*z3[6] - 25*z3[6]^2 + 10*z3[6]^3 - 
          2*z3[6]^6) + z3[4]^2*(914 - 1163*z3[6] + 342*z3[6]^2 - 26*z3[6]^3 + 
          3*z3[6]^4 + z3[5]*(-142 + 161*z3[6] - 39*z3[6]^2 + 7*z3[6]^3 - 
            3*z3[6]^4)) + z3[4]*(809 - 1651*z3[6] + 1041*z3[6]^2 - 
          236*z3[6]^3 + 2*z3[6]^4 + 10*z3[6]^5 + z3[5]*(-102 + 197*z3[6] - 
            114*z3[6]^2 + 30*z3[6]^3 + 8*z3[6]^4 - 10*z3[6]^5))) + 
      z3[3]^2*(778 + 3*z3[4]^5 - 2345*z3[6] + 2112*z3[6]^2 - 646*z3[6]^3 + 
        54*z3[6]^4 + 5*z3[6]^5 - 30*z3[6]^6 + 12*z3[6]^7 - 
        3*z3[4]^4*(-37 + 8*z3[5] + 4*z3[6]) + 
        z3[5]*(-94 + 277*z3[6] - 226*z3[6]^2 + 57*z3[6]^3 + 8*z3[6]^4 - 
          12*z3[6]^5 + 46*z3[6]^6 - 24*z3[6]^7) + 
        2*z3[5]^2*(2 - 5*z3[6] + 3*z3[6]^2 - 8*z3[6]^6 + 6*z3[6]^7) + 
        3*z3[4]^3*(269 + 5*z3[5]^2 - 129*z3[6] + 6*z3[6]^2 + 
          6*z3[5]*(-13 + 4*z3[6])) + z3[4]^2*
         (2333 + z3[5]^2*(56 - 30*z3[6]) - 2359*z3[6] + 513*z3[6]^2 - 
          40*z3[6]^3 + 6*z3[6]^4 + z3[5]*(-701 + 562*z3[6] - 78*z3[6]^2 + 
            14*z3[6]^3 - 6*z3[6]^4)) + z3[4]*(2799 - 4767*z3[6] + 
          2344*z3[6]^2 - 338*z3[6]^3 - 37*z3[6]^4 - 29*z3[6]^5 + 18*z3[6]^6 + 
          z3[5]*(-784 + 1151*z3[6] - 472*z3[6]^2 + 29*z3[6]^3 + 38*z3[6]^4 + 
            56*z3[6]^5 - 36*z3[6]^6) + z3[5]^2*(56 - 68*z3[6] + 24*z3[6]^2 + 
            9*z3[6]^3 - 6*z3[6]^4 - 27*z3[6]^5 + 18*z3[6]^6))) + 
      z3[3]^3*(1011 + z3[4]^5 - 2656*z3[6] + 1883*z3[6]^2 - 430*z3[6]^3 + 
        120*z3[6]^4 + 132*z3[6]^5 - 246*z3[6]^6 + 72*z3[6]^7 - 
        4*z3[4]^4*(-12 + 3*z3[5] + z3[6]) + z3[5]^3*(-1 + z3[6] - 
          15*z3[6]^4 - 15*z3[6]^5 + 58*z3[6]^6 - 30*z3[6]^7) + 
        z3[5]^2*(23 - 45*z3[6] + 15*z3[6]^2 + 85*z3[6]^4 + 90*z3[6]^5 - 
          297*z3[6]^6 + 132*z3[6]^7) - z3[5]*(213 - 520*z3[6] + 294*z3[6]^2 - 
          47*z3[6]^3 + 152*z3[6]^4 + 192*z3[6]^5 - 485*z3[6]^6 + 
          174*z3[6]^7) + z3[4]^3*(445 + 15*z3[5]^2 - 169*z3[6] + 6*z3[6]^2 + 
          18*z3[5]*(-9 + 2*z3[6])) + z3[4]^2*(1651 - 4*z3[5]^3 + 
          z3[5]^2*(92 - 30*z3[6]) - 1343*z3[6] + 228*z3[6]^2 - 18*z3[6]^3 + 
          3*z3[6]^4 + z3[5]*(-679 + 401*z3[6] - 39*z3[6]^2 + 7*z3[6]^3 - 
            3*z3[6]^4)) + z3[4]*(2692 - 3690*z3[6] + 1414*z3[6]^2 - 
          138*z3[6]^3 - 32*z3[6]^4 - 39*z3[6]^5 + 18*z3[6]^6 + 
          2*z3[5]^3*(-5 + 2*z3[6]) + z3[5]^2*(167 - 128*z3[6] + 24*z3[6]^2 + 
            9*z3[6]^3 - 6*z3[6]^4 - 27*z3[6]^5 + 18*z3[6]^6) - 
          z3[5]*(1150 - 1242*z3[6] + 358*z3[6]^2 + z3[6]^3 - 30*z3[6]^4 - 
            66*z3[6]^5 + 36*z3[6]^6)))), 
  y[189] -> z3[2]^7*z3[3]^4*(z3[4] - (-1 + z3[6])*
       (15 + z3[5]^3*(-1 + z3[6])^3 - 17*z3[6] + 7*z3[6]^2 - z3[6]^3 - 
        z3[5]^2*(-1 + z3[6])^2*(-7 + 3*z3[6]) + 
        z3[5]*(-17 + 31*z3[6] - 17*z3[6]^2 + 3*z3[6]^3))) - 
    z3[2]^6*z3[3]^3*(4*z3[4]^2 - 16*z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2*(27 + z3[5]^2*(-1 + z3[6])^2 - 10*z3[6] + z3[6]^2 - 
        2*z3[5]*(5 - 6*z3[6] + z3[6]^2)) + 
      z3[3]*(6*z3[4]^2 + z3[4]*(28 - 25*z3[6]) - (-1 + z3[6])*
         (75 - 75*z3[6] + 5*z3[6]^2 + 9*z3[6]^3 - 2*z3[6]^4 + 
          z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6]) - z3[5]^2*(-1 + z3[6])^2*
           (-11 - 7*z3[6] + 6*z3[6]^2) + z3[5]*(-45 + 61*z3[6] + z3[6]^2 - 
            23*z3[6]^3 + 6*z3[6]^4)))) + z3[2]^5*z3[3]^2*
     (6*z3[4]^3 - 24*z3[4]^2*(-1 + z3[6]) + 36*z3[4]*(-1 + z3[6])^2 - 
      (13 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^3 + 
      z3[3]*(20*z3[4]^3 + z3[4]^2*(96 - 84*z3[6]) + 
        2*z3[4]*(89 - 154*z3[6] + 65*z3[6]^2) + (-1 + z3[6])^2*
         (131 - 79*z3[6] + z3[6]^2 + z3[6]^3 + z3[5]^2*(2 - 3*z3[6] + 
            z3[6]^3) - z3[5]*(29 - 32*z3[6] + z3[6]^2 + 2*z3[6]^3))) + 
      z3[3]^2*(15*z3[4]^3 + z3[4]^2*(84 - 65*z3[6]) + 
        2*z3[4]*(95 - 144*z3[6] + 52*z3[6]^2) - (-1 + z3[6])*
         (229 - 283*z3[6] + 82*z3[6]^2 - 14*z3[6]^3 + 13*z3[6]^4 - 
          3*z3[6]^5 + z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6] + 3*z3[6]^2) - 
          3*z3[5]^2*(-1 + z3[6])^2*(-5 - 3*z3[6] - 3*z3[6]^2 + 3*z3[6]^3) + 
          z3[5]*(-87 + 127*z3[6] - 44*z3[6]^2 + 28*z3[6]^3 - 33*z3[6]^4 + 
            9*z3[6]^5)))) - z3[2]^4*z3[3]*(4*z3[4]^4 - 
      16*z3[4]^3*(-1 + z3[6]) + 24*z3[4]^2*(-1 + z3[6])^2 - 
      16*z3[4]*(-1 + z3[6])^3 + (-1 + z3[6])^4 + 
      z3[3]*(24*z3[4]^4 - 3*(-6*(-3 + z3[6]) + z3[5]*(-1 + z3[6]))*
         (-1 + z3[6])^3 - 6*z3[4]^3*(-20 + 17*z3[6]) - 4*z3[4]*(-1 + z3[6])^2*
         (-56 + 29*z3[6]) + 24*z3[4]^2*(10 - 17*z3[6] + 7*z3[6]^2)) + 
      z3[3]^2*(40*z3[4]^4 + z3[4]^3*(240 - 176*z3[6]) + 
        8*z3[4]^2*(75 - 110*z3[6] + 38*z3[6]^2) - 
        8*z3[4]*(-92 + 199*z3[6] - 134*z3[6]^2 + 27*z3[6]^3) + 
        (-1 + z3[6])^2*(364 - 301*z3[6] + 47*z3[6]^2 - 3*z3[6]^3 + z3[6]^4 + 
          z3[5]*(-57 + 65*z3[6] - 9*z3[6]^2 + 3*z3[6]^3 - 2*z3[6]^4) + 
          z3[5]^2*(3 - 4*z3[6] + z3[6]^4))) + 
      z3[3]^3*(20*z3[4]^4 + z3[4]^3*(140 - 90*z3[6]) + 
        20*z3[4]^2*(21 - 27*z3[6] + 8*z3[6]^2) - 
        2*z3[4]*(-326 + 615*z3[6] - 352*z3[6]^2 + 58*z3[6]^3) - 
        (-1 + z3[6])*(525 - 755*z3[6] + 306*z3[6]^2 - 34*z3[6]^3 - 
          15*z3[6]^4 + 17*z3[6]^5 - 4*z3[6]^6 + z3[5]^2*(19 - 27*z3[6] + 
            8*z3[6]^2 - 23*z3[6]^4 + 35*z3[6]^5 - 12*z3[6]^6) + 
          z3[5]^3*(-1 + z3[6] + 5*z3[6]^4 - 9*z3[6]^5 + 4*z3[6]^6) + 
          z3[5]*(-143 + 221*z3[6] - 90*z3[6]^2 + 10*z3[6]^3 + 33*z3[6]^4 - 
            43*z3[6]^5 + 12*z3[6]^6)))) + 
    z3[2]^3*(z3[4]*(1 + z3[4] - z3[6])^4 + 
      z3[3]*(12*z3[4]^5 + z3[4]^4*(64 - 52*z3[6]) - 72*z3[4]^2*(-2 + z3[6])*
         (-1 + z3[6])^2 - (-4 + z3[6])*(-1 + z3[6])^4 + 
        2*z3[4]*(-1 + z3[6])^3*(-35 + 11*z3[6]) + 
        8*z3[4]^3*(17 - 28*z3[6] + 11*z3[6]^2)) + 
      2*z3[3]^2*(18*z3[4]^5 + z3[4]^4*(120 - 81*z3[6]) - 
        3*(-1 + z3[6])^3*(23 + z3[5]*(-1 + z3[6]) - 12*z3[6] + z3[6]^2) + 
        6*z3[4]^3*(55 - 76*z3[6] + 24*z3[6]^2) + z3[4]*(-1 + z3[6])^2*
         (345 - 278*z3[6] + 41*z3[6]^2) - 2*z3[4]^2*(-239 + 504*z3[6] - 
          327*z3[6]^2 + 62*z3[6]^3)) + z3[3]^3*(40*z3[4]^5 - 
        8*z3[4]^4*(-40 + 23*z3[6]) + 8*z3[4]^3*(135 - 160*z3[6] + 
          42*z3[6]^2) - 8*z3[4]^2*(-249 + 452*z3[6] - 245*z3[6]^2 + 
          37*z3[6]^3) + z3[4]*(1945 - 4704*z3[6] + 3838*z3[6]^2 - 
          1184*z3[6]^3 + 105*z3[6]^4) + (-1 + z3[6])^2*(778 - 775*z3[6] + 
          191*z3[6]^2 - 12*z3[6]^3 - 3*z3[6]^4 + z3[6]^5 + 
          z3[5]*(-94 + 111*z3[6] - 21*z3[6]^2 + 3*z3[6]^3 + 3*z3[6]^4 - 
            2*z3[6]^5) + z3[5]^2*(4 - 5*z3[6] + z3[6]^5))) + 
      z3[3]^4*(15*z3[4]^5 - 70*z3[4]^4*(-2 + z3[6]) + 
        10*z3[4]^3*(56 - 58*z3[6] + 13*z3[6]^2) - 
        2*z3[4]^2*(-628 + 999*z3[6] - 464*z3[6]^2 + 58*z3[6]^3) + 
        z3[4]*(1579 - 3336*z3[6] + 2324*z3[6]^2 - 596*z3[6]^3 + 44*z3[6]^4) - 
        (-1 + z3[6])*(1011 - 1611*z3[6] + 787*z3[6]^2 - 127*z3[6]^3 + 
          3*z3[6]^4 - 19*z3[6]^5 + 21*z3[6]^6 - 5*z3[6]^7 + 
          z3[5]^2*(23 - 33*z3[6] + 10*z3[6]^2 - 28*z3[6]^5 + 43*z3[6]^6 - 
            15*z3[6]^7) + z3[5]^3*(-1 + z3[6] + 6*z3[6]^5 - 11*z3[6]^6 + 
            5*z3[6]^7) + z3[5]*(-213 + 343*z3[6] - 153*z3[6]^2 + 19*z3[6]^3 + 
            z3[6]^4 + 41*z3[6]^5 - 53*z3[6]^6 + 15*z3[6]^7)))) - 
    (1 + z3[3])*(4*(1 + z3[3])^3*z3[4]^7 - 2*(1 + z3[3])^2*z3[4]^6*
       (-13 + 10*z3[6] + z3[3]*(-33 + 5*z3[5] + 10*z3[6])) + 
      z3[3]^2*(-1 + z3[5])*z3[6]^8*(2 - 2*z3[6] + 
        z3[3]*(-14 + 21*z3[6] - 6*z3[6]^2 + 2*z3[5]*(4 - 7*z3[6] + 
            3*z3[6]^2))) + 2*(1 + z3[3])*z3[4]^5*(32 - 57*z3[6] + 
        20*z3[6]^2 + z3[3]*(174 + 20*z3[5]*(-1 + z3[6]) - 209*z3[6] + 
          40*z3[6]^2) + z3[3]^2*(3*z3[5]^2 + z3[5]*(-41 + 20*z3[6]) + 
          2*(95 - 76*z3[6] + 10*z3[6]^2))) - 
      z3[4]^4*(4*(-19 + 58*z3[6] - 49*z3[6]^2 + 10*z3[6]^3) + 
        3*z3[3]*(-236 + 537*z3[6] - 316*z3[6]^2 + 40*z3[6]^3 + 
          5*z3[5]*(4 - 9*z3[6] + 4*z3[6]^2)) + 
        z3[3]^3*(-1102 + z3[5]^3 + 1585*z3[6] - 556*z3[6]^2 + 40*z3[6]^3 + 
          9*z3[5]^2*(-3 + 2*z3[6]) + 3*z3[5]*(84 - 97*z3[6] + 20*z3[6]^2)) + 
        z3[3]^2*(z3[5]^2*(-17 + 18*z3[6]) + 2*z3[5]*(137 - 213*z3[6] + 
            60*z3[6]^2) + 2*(-835 + 1482*z3[6] - 654*z3[6]^2 + 
            60*z3[6]^3))) + z3[4]^3*(4*(-1 + z3[6])^2*(11 - 31*z3[6] + 
          5*z3[6]^2) + z3[3]^3*(1838 + 2*z3[5]^3*(-1 + z3[6]) - 4067*z3[6] + 
          2579*z3[6]^2 - 500*z3[6]^3 + 24*z3[6]^4 - 2*z3[6]^5 + 
          2*z3[5]^2*(21 - 34*z3[6] + 9*z3[6]^2) + 
          z3[5]*(-382 + 775*z3[6] - 381*z3[6]^2 + 40*z3[6]^3)) + 
        z3[3]*(648 - 2281*z3[6] + 2405*z3[6]^2 - 828*z3[6]^3 + 64*z3[6]^4 - 
          2*z3[6]^5 + z3[5]*(-40 + 159*z3[6] - 165*z3[6]^2 + 40*z3[6]^3)) + 
        z3[3]^2*(2140 - 5854*z3[6] + 4672*z3[6]^2 - 1164*z3[6]^3 + 
          68*z3[6]^4 - 4*z3[6]^5 + z3[5]^2*(16 - 41*z3[6] + 18*z3[6]^2) + 
          z3[5]*(-292 + 802*z3[6] - 546*z3[6]^2 + 80*z3[6]^3))) - 
      z3[4]^2*(2*(-1 + z3[6])^3*(5 - 27*z3[6] + 2*z3[6]^2) + 
        z3[3]*(-280 + 1534*z3[6] - 2557*z3[6]^2 + 1641*z3[6]^3 - 
          354*z3[6]^4 + 16*z3[6]^5 + z3[6]^6 + z3[5]*(10 - 74*z3[6] + 
            138*z3[6]^2 - 85*z3[6]^3 + 10*z3[6]^4)) + 
        z3[3]^3*(-1735 + 5533*z3[6] - 5468*z3[6]^2 + 1975*z3[6]^3 - 
          226*z3[6]^4 + 4*z3[6]^5 - 9*z3[6]^6 + 4*z3[6]^7 + 
          z3[5]^3*(1 - 3*z3[6] + z3[6]^2) + z3[5]^2*(-27 + 85*z3[6] - 
            55*z3[6]^2 + 6*z3[6]^3) + z3[5]*(297 - 959*z3[6] + 836*z3[6]^2 - 
            217*z3[6]^3 + 10*z3[6]^4 + 7*z3[6]^6 - 4*z3[6]^7)) + 
        z3[3]^2*(-1425 + 5812*z3[6] - 7331*z3[6]^2 + 3432*z3[6]^3 - 
          514*z3[6]^4 + 16*z3[6]^5 - 8*z3[6]^6 + 4*z3[6]^7 + 
          z3[5]^2*(-5 + 28*z3[6] - 31*z3[6]^2 + 6*z3[6]^3) + 
          z3[5]*(140 - 648*z3[6] + 803*z3[6]^2 - 302*z3[6]^3 + 20*z3[6]^4 + 
            7*z3[6]^6 - 4*z3[6]^7))) - z3[4]*z3[6]*(10*(-1 + z3[6])^4 + 
        z3[3]*(-1 + z3[6])*(-280 + 606*z3[6] - 378*z3[6]^2 + 57*z3[6]^3 - 
          3*z3[6]^4 - 3*z3[6]^5 + z3[5]*(10 - 24*z3[6] + 15*z3[6]^2)) + 
        z3[3]^2*(1425 - 3672*z3[6] + 3147*z3[6]^2 - 996*z3[6]^3 + 
          94*z3[6]^4 + 4*z3[6]^5 + 2*z3[6]^6 - 2*z3[6]^7 + 
          z3[5]^2*(5 - 12*z3[6] + 7*z3[6]^2) + z3[5]*(-140 + 356*z3[6] - 
            275*z3[6]^2 + 60*z3[6]^3 - 5*z3[6]^6 + 2*z3[6]^7)) + 
        z3[3]^3*(1735 + z3[5]^3*(-1 + z3[6]) - 3695*z3[6] + 2503*z3[6]^2 - 
          601*z3[6]^3 + 44*z3[6]^4 + 4*z3[6]^5 + 20*z3[6]^6 - 24*z3[6]^7 + 
          6*z3[6]^8 + z3[5]*(-297 + 577*z3[6] - 313*z3[6]^2 + 45*z3[6]^3 - 
            28*z3[6]^6 + 38*z3[6]^7 - 12*z3[6]^8) + 
          z3[5]^2*(27 - 43*z3[6] + 14*z3[6]^2 + 8*z3[6]^6 - 14*z3[6]^7 + 
            6*z3[6]^8)))) - z3[2]^2*(z3[4]*(1 + z3[4] - z3[6])^4*
       (4 + 2*z3[4] - z3[6]) + 2*z3[3]*(6*z3[4]^6 + z3[4]^5*(48 - 28*z3[6]) - 
        (-1 + z3[6])^4*(-5 + 2*z3[6]) - 4*z3[4]*(-1 + z3[6])^3*
         (23 - 12*z3[6] + z3[6]^2) + 4*z3[4]^2*(-1 + z3[6])^2*
         (55 - 42*z3[6] + 5*z3[6]^2) + 4*z3[4]^4*(38 - 48*z3[6] + 
          13*z3[6]^2) - 8*z3[4]^3*(-31 + 62*z3[6] - 37*z3[6]^2 + 
          6*z3[6]^3)) + 2*z3[3]^2*(12*z3[4]^6 + z3[4]^5*(120 - 57*z3[6]) + 
        12*z3[4]^4*(40 - 42*z3[6] + 9*z3[6]^2) - z3[4]*(-1 + z3[6])^2*
         (-780 + 775*z3[6] - 186*z3[6]^2 + 11*z3[6]^3) - 
        6*z3[4]^3*(-170 + 286*z3[6] - 138*z3[6]^2 + 17*z3[6]^3) + 
        z3[4]^2*(1245 - 2914*z3[6] + 2256*z3[6]^2 - 630*z3[6]^3 + 
          43*z3[6]^4) - (-1 + z3[6])^3*(5*z3[5]*(-1 + z3[6]) + 
          4*(35 - 23*z3[6] + 3*z3[6]^2))) + 
      z3[3]^3*(20*z3[4]^6 - 48*z3[4]^5*(-5 + 2*z3[6]) + 
        8*z3[4]^4*(145 - 130*z3[6] + 23*z3[6]^2) - 
        16*z3[4]^3*(-190 + 275*z3[6] - 111*z3[6]^2 + 11*z3[6]^3) + 
        4*z3[4]^2*(1188 - 2402*z3[6] + 1564*z3[6]^2 - 354*z3[6]^3 + 
          19*z3[6]^4) + z3[4]*(4060 - 10505*z3[6] + 9536*z3[6]^2 - 
          3578*z3[6]^3 + 508*z3[6]^4 - 21*z3[6]^5) + (-1 + z3[6])^2*
         (1425 - 1600*z3[6] + 489*z3[6]^2 - 39*z3[6]^3 - 3*z3[6]^4 - 
          3*z3[6]^5 + z3[6]^6 + z3[5]*(-140 + 170*z3[6] - 37*z3[6]^2 + 
            3*z3[6]^3 + 3*z3[6]^4 + 3*z3[6]^5 - 2*z3[6]^6) + 
          z3[5]^2*(5 - 6*z3[6] + z3[6]^6))) + 
      z3[3]^4*(6*z3[4]^6 + z3[4]^5*(84 - 29*z3[6]) + 
        4*z3[4]^4*(119 - 93*z3[6] + 14*z3[6]^2) - 
        2*z3[4]^3*(-742 + 941*z3[6] - 326*z3[6]^2 + 27*z3[6]^3) + 
        z3[4]^2*(2834 - 5036*z3[6] + 2824*z3[6]^2 - 536*z3[6]^3 + 
          24*z3[6]^4) + z3[4]*(3136 - 7101*z3[6] + 5524*z3[6]^2 - 
          1736*z3[6]^3 + 204*z3[6]^4 - 6*z3[6]^5) - 
        (-1 + z3[6])*(1735 - 2971*z3[6] + 1629*z3[6]^2 - 319*z3[6]^3 + 
          15*z3[6]^4 - z3[6]^5 - 23*z3[6]^6 + 25*z3[6]^7 - 6*z3[6]^8 - 
          3*z3[5]^2*(-9 + 13*z3[6] - 4*z3[6]^2 + 11*z3[6]^6 - 17*z3[6]^7 + 
            6*z3[6]^8) + z3[5]^3*(-1 + z3[6] + 7*z3[6]^6 - 13*z3[6]^7 + 
            6*z3[6]^8) + z3[5]*(-297 + 493*z3[6] - 233*z3[6]^2 + 31*z3[6]^3 + 
            z3[6]^4 + z3[6]^5 + 49*z3[6]^6 - 63*z3[6]^7 + 18*z3[6]^8)))) + 
    z3[2]*((1 + z3[3])^4*z3[4]^7 - (1 + z3[3])^3*z3[4]^6*
       (-12 + 5*z3[6] + z3[3]*(-38 + 10*z3[5] + 5*z3[6])) + 
      (1 + z3[3])^2*z3[4]^5*(48 - 52*z3[6] + 10*z3[6]^2 + 
        z3[3]*(290 - 224*z3[6] + 20*z3[6]^2 + 20*z3[5]*(-3 + 2*z3[6])) + 
        z3[3]^2*(377 + 15*z3[5]^2 - 172*z3[6] + 10*z3[6]^2 + 
          10*z3[5]*(-15 + 4*z3[6]))) - (1 + z3[3])*z3[4]^4*
       (2*(-46 + 85*z3[6] - 44*z3[6]^2 + 5*z3[6]^3) + 
        2*z3[3]*(-426 + 643*z3[6] - 242*z3[6]^2 + 15*z3[6]^3 + 
          10*z3[5]*(7 - 10*z3[6] + 3*z3[6]^2)) + 
        z3[3]^3*(-1712 + 7*z3[5]^3 + 1531*z3[6] - 308*z3[6]^2 + 10*z3[6]^3 + 
          3*z3[5]^2*(-41 + 15*z3[6]) + 10*z3[5]*(80 - 53*z3[6] + 
            6*z3[6]^2)) + z3[3]^2*(-2238 + 2647*z3[6] - 704*z3[6]^2 + 
          30*z3[6]^3 + 15*z3[5]^2*(-4 + 3*z3[6]) + 
          10*z3[5]*(73 - 73*z3[6] + 12*z3[6]^2))) + 
      z3[4]^3*((-1 + z3[6])^2*(93 - 62*z3[6] + 5*z3[6]^2) + 
        z3[3]*(-1 + z3[6])*(-1255 + 1621*z3[6] - 465*z3[6]^2 + 19*z3[6]^3 + 
          40*z3[5]*(4 - 5*z3[6] + z3[6]^2)) + z3[3]^3*(8233 - 13676*z3[6] + 
          6492*z3[6]^2 - 876*z3[6]^3 + 17*z3[6]^4 + 
          2*z3[5]^3*(-10 + 7*z3[6]) + z3[5]^2*(401 - 450*z3[6] + 
            90*z3[6]^2) + 4*z3[5]*(-802 + 1137*z3[6] - 405*z3[6]^2 + 
            30*z3[6]^3)) + z3[3]^4*(4321 + z3[5]^4 - 6128*z3[6] + 
          2425*z3[6]^2 - 268*z3[6]^3 + 4*z3[6]^4 + 2*z3[5]^3*
           (-16 + 7*z3[6]) + z3[5]^2*(369 - 309*z3[6] + 45*z3[6]^2) + 
          z3[5]*(-2128 + 2451*z3[6] - 690*z3[6]^2 + 40*z3[6]^3)) + 
        3*z3[3]^2*(1734 - 3392*z3[6] + 1977*z3[6]^2 - 340*z3[6]^3 + 
          9*z3[6]^4 + z3[5]^2*(30 - 47*z3[6] + 15*z3[6]^2) + 
          z3[5]*(-460 + 819*z3[6] - 390*z3[6]^2 + 40*z3[6]^3))) - 
      z3[4]^2*((-1 + z3[6])^3*(48 - 25*z3[6] + z3[6]^2) + 
        2*z3[3]*(-1 + z3[6])^2*(-461 + 490*z3[6] - 93*z3[6]^2 + 4*z3[6]^3 + 
          5*z3[5]*(9 - 10*z3[6] + z3[6]^2)) + z3[3]^3*(-10047 + 23372*z3[6] - 
          17535*z3[6]^2 + 4738*z3[6]^3 - 406*z3[6]^4 + 6*z3[6]^5 + 
          6*z3[6]^6 + z3[5]^3*(19 - 28*z3[6] + 7*z3[6]^2) + 
          z3[5]^2*(-409 + 754*z3[6] - 351*z3[6]^2 + 30*z3[6]^3) + 
          z3[5]*(3705 - 7684*z3[6] + 4759*z3[6]^2 - 892*z3[6]^3 + 
            38*z3[6]^4 + 8*z3[6]^5 - 6*z3[6]^6)) + 
        z3[3]^4*(-6525 + z3[5]^4*(-2 + z3[6]) + 13109*z3[6] - 8235*z3[6]^2 + 
          1815*z3[6]^3 - 130*z3[6]^4 + 3*z3[6]^6 + 
          z3[5]^3*(49 - 48*z3[6] + 7*z3[6]^2) + z3[5]^2*(-531 + 746*z3[6] - 
            249*z3[6]^2 + 15*z3[6]^3) + z3[5]*(3197 - 5469*z3[6] + 
            2681*z3[6]^2 - 386*z3[6]^3 + 14*z3[6]^4 + 4*z3[6]^5 - 
            3*z3[6]^6)) + z3[3]^2*(-5000 + 13418*z3[6] - 12148*z3[6]^2 + 
          4157*z3[6]^3 - 450*z3[6]^4 + 13*z3[6]^5 + 3*z3[6]^6 + 
          z3[5]^2*(-60 + 146*z3[6] - 102*z3[6]^2 + 15*z3[6]^3) + 
          z3[5]*(1160 - 2939*z3[6] + 2378*z3[6]^2 - 626*z3[6]^3 + 
            34*z3[6]^4 + 4*z3[6]^5 - 3*z3[6]^6))) - 
      z3[4]*(2*(-1 + z3[6])^4*(-5 + 2*z3[6]) + 2*z3[3]*(-1 + z3[6])^3*
         (155 + 10*z3[5]*(-1 + z3[6]) - 131*z3[6] + 16*z3[6]^2) + 
        z3[3]^2*(-2265 + 7894*z3[6] - 10071*z3[6]^2 + 5597*z3[6]^3 - 
          1234*z3[6]^4 + 76*z3[6]^5 + z3[6]^6 + 3*z3[6]^7 + 
          z3[5]^2*(-15 + 50*z3[6] - 56*z3[6]^2 + 21*z3[6]^3) + 
          z3[5]*(450 - 1484*z3[6] + 1738*z3[6]^2 - 822*z3[6]^3 + 
            120*z3[6]^4 - 3*z3[6]^7)) + z3[3]^4*
         (-5205 + z3[5]^4*(-1 + z3[6]) + 13934*z3[6] - 12571*z3[6]^2 + 
          4524*z3[6]^3 - 604*z3[6]^4 + 16*z3[6]^5 - 6*z3[6]^6 - 8*z3[6]^7 + 
          5*z3[6]^8 + z3[5]^3*(30 - 49*z3[6] + 16*z3[6]^2) + 
          z3[5]*(2626 - 6021*z3[6] + 4378*z3[6]^2 - 1127*z3[6]^3 + 
            84*z3[6]^4 + 4*z3[6]^5 + 4*z3[6]^6 + 16*z3[6]^7 - 10*z3[6]^8) + 
          z3[5]^2*(-378 + 771*z3[6] - 433*z3[6]^2 + 63*z3[6]^3 - 8*z3[6]^7 + 
            5*z3[6]^8)) + z3[3]^3*(-6010 + 18640*z3[6] - 20192*z3[6]^2 + 
          8993*z3[6]^3 - 1506*z3[6]^4 + 64*z3[6]^5 - 5*z3[6]^6 - 5*z3[6]^7 + 
          5*z3[6]^8 + 2*z3[5]^3*(3 - 7*z3[6] + 4*z3[6]^2) + 
          z3[5]*(2142 - 5916*z3[6] + 5468*z3[6]^2 - 1869*z3[6]^3 + 
            184*z3[6]^4 + 4*z3[6]^5 + 4*z3[6]^6 + 13*z3[6]^7 - 10*z3[6]^8) + 
          z3[5]^2*(-182 + 478*z3[6] - 381*z3[6]^2 + 84*z3[6]^3 - 8*z3[6]^7 + 
            5*z3[6]^8))) + z3[3]*z3[6]*(-10*(-1 + z3[6])^4 + 
        z3[3]*(-1 + z3[6])*(280 - 606*z3[6] + 378*z3[6]^2 - 57*z3[6]^3 + 
          3*z3[6]^4 + 3*z3[6]^5 + z3[5]*(-10 + 24*z3[6] - 15*z3[6]^2)) - 
        z3[3]^2*(1425 - 3672*z3[6] + 3147*z3[6]^2 - 996*z3[6]^3 + 
          94*z3[6]^4 + 4*z3[6]^5 + z3[6]^6 - 2*z3[6]^7 + z3[6]^8 + 
          z3[5]*(-140 + 356*z3[6] - 275*z3[6]^2 + 60*z3[6]^3 - 3*z3[6]^6 + 
            2*z3[6]^7 - 2*z3[6]^8) + z3[5]^2*(5 - 12*z3[6] + 7*z3[6]^2 - 
            z3[6]^6 + z3[6]^8)) + z3[3]^3*(-1735 + 3695*z3[6] - 
          2503*z3[6]^2 + 601*z3[6]^3 - 44*z3[6]^4 - 4*z3[6]^5 - 34*z3[6]^6 + 
          46*z3[6]^7 - 13*z3[6]^8 + z3[5]^3*(1 - z3[6] + 8*z3[6]^6 - 
            14*z3[6]^7 + 6*z3[6]^8) - z3[5]^2*(27 - 43*z3[6] + 14*z3[6]^2 + 
            38*z3[6]^6 - 64*z3[6]^7 + 25*z3[6]^8) + 
          z3[5]*(297 - 577*z3[6] + 313*z3[6]^2 - 45*z3[6]^3 + 64*z3[6]^6 - 
            96*z3[6]^7 + 32*z3[6]^8)))), y[190] -> 1 + z3[2] - 2*z3[6], 
  y[191] -> z3[2]*(2 - 3*z3[6]) + (-1 + z3[6])*z3[6], 
  y[192] -> 3*(z3[4]^3 - 3*z3[4]^2*(-2 + z3[6]) - 
      (-3 + z3[6])*(-1 + z3[6])^2 + z3[4]*(7 - 11*z3[6] + 3*z3[6]^2)) + 
    z3[2]^3*z3[3]^2*(-7 + z3[6]^3 + z3[5]*(5 - 2*z3[6]^3) + 
      z3[5]^2*(-1 + z3[6]^3)) + z3[3]^2*(181 + 3*z3[4]^3 + 
      z3[4]^2*(45 - 6*z3[5] - 9*z3[6]) - z3[5]^2*(-1 + z3[6]) - 235*z3[6] + 
      71*z3[6]^2 - 3*z3[6]^3 - 2*z3[6]^5 + 
      z3[5]*(-23 + 27*z3[6] - 5*z3[6]^2 - z3[6]^4 + 2*z3[6]^5) + 
      z3[4]*(130 + z3[5]^2 - 101*z3[6] + 9*z3[6]^2 - z3[6]^3 + 2*z3[6]^4 + 
        z3[5]*(-20 + 11*z3[6] + z3[6]^3 - 2*z3[6]^4))) + 
    z3[3]*(108 + 6*z3[4]^3 - 187*z3[6] + 86*z3[6]^2 - 6*z3[6]^3 - 2*z3[6]^5 - 
      3*z3[4]^2*(-21 + 2*z3[5] + 6*z3[6]) + 
      z3[5]*(-6 + 11*z3[6] - 5*z3[6]^2 - z3[6]^4 + 2*z3[6]^5) + 
      z3[4]*(125 - 134*z3[6] + 18*z3[6]^2 - z3[6]^3 + 2*z3[6]^4 + 
        z3[5]*(-11 + 11*z3[6] + z3[6]^3 - 2*z3[6]^4))) + 
    z3[2]^2*z3[3]*(17 + 6*z3[4] - 2*z3[5] - 15*z3[6] + 3*z3[5]*z3[6] + 
      z3[6]^3 - z3[5]*z3[6]^3 + z3[3]*(44 + 9*z3[4] - 31*z3[6] + 4*z3[6]^3 - 
        2*z3[6]^4 - z3[5]^2*(-1 + z3[6] - 2*z3[6]^3 + 2*z3[6]^4) + 
        z3[5]*(-12 + 11*z3[6] - 6*z3[6]^3 + 4*z3[6]^4))) + 
    z3[2]*(-3*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) + (-1 + z3[6])^2) + 
      z3[3]*(-50 + 3*z3[4]^2*(-5 + z3[5]) + 79*z3[6] - 27*z3[6]^2 + 
        2*z3[6]^3 - z3[6]^4 + z3[5]*(-1 + z3[6])^2*(4 + z3[6] + z3[6]^2) + 
        z3[4]*(-65 + 36*z3[6] - z3[6]^3 + z3[5]*(11 - 6*z3[6] + z3[6]^3))) + 
      z3[3]^2*(-95 + 3*z3[4]^2*(-4 + z3[5]) + 115*z3[6] - 24*z3[6]^2 + 
        4*z3[6]^3 - 5*z3[6]^4 + z3[5]^2*(-1 + z3[6] + z3[6]^3 - 2*z3[6]^4) + 
        z3[5]*(17 - 20*z3[6] + 3*z3[6]^2 - 4*z3[6]^3 + 7*z3[6]^4) - 
        z3[4]*(79 + 2*z3[5]^2 - 30*z3[6] + z3[6]^3 - 
          z3[5]*(24 - 6*z3[6] + z3[6]^3)))), 
  y[193] -> z3[2]^7*z3[3]^4*(z3[4] - (-1 + z3[6])*
       (7 + z3[5]^2*(-1 + z3[6])^2 - 5*z3[6] + z3[6]^2 + 
        z3[5]*(-5 + 7*z3[6] - 2*z3[6]^2))) - z3[2]^6*z3[3]^3*
     (4*z3[4]^2 - 12*z3[4]*(-1 + z3[6]) + (11 + 2*z3[5]*(-1 + z3[6]) - 
        2*z3[6])*(-1 + z3[6])^2 + z3[3]*(6*z3[4]^2 + z3[4]*(21 - 20*z3[6]) - 
        (-1 + z3[6])*(30 + z3[5]^2*(-1 + z3[6])^2 - 33*z3[6] + 6*z3[6]^2 + 
          z3[5]*(-10 + 17*z3[6] - 7*z3[6]^2)))) + 
    z3[2]^5*z3[3]^2*(3*(2*z3[4]^3 - 6*z3[4]^2*(-1 + z3[6]) + 
        6*z3[4]*(-1 + z3[6])^2 - (-1 + z3[6])^3) + 
      z3[3]*(20*z3[4]^3 + z3[4]^2*(72 - 68*z3[6]) + 
        3*z3[4]*(31 - 58*z3[6] + 27*z3[6]^2) - (-1 + z3[6])^2*
         (-39 + 32*z3[6] - 2*z3[6]^2 + 2*z3[5]*(2 - 3*z3[6] + z3[6]^2))) + 
      z3[3]^2*(15*z3[4]^3 + z3[4]^2*(63 - 55*z3[6]) + 
        z3[4]*(102 - 174*z3[6] + 73*z3[6]^2) - (-1 + z3[6])*
         (73 + z3[5]^2*(-1 + z3[6])^2 - 112*z3[6] + 44*z3[6]^2 - 2*z3[6]^3 + 
          z3[5]*(-15 + 29*z3[6] - 16*z3[6]^2 + 2*z3[6]^3)))) - 
    z3[2]^4*z3[3]*(4*z3[4]*(1 + z3[4] - z3[6])^3 + 
      z3[3]*(24*z3[4]^4 + z3[4]^3*(90 - 84*z3[6]) + 3*(-1 + z3[6])^3*
         (-3 + 2*z3[6]) - 2*z3[4]*(-1 + z3[6])^2*(-37 + 28*z3[6]) + 
        18*z3[4]^2*(7 - 13*z3[6] + 6*z3[6]^2)) + 
      z3[3]^2*(40*z3[4]^4 - 4*z3[4]^3*(-45 + 38*z3[6]) + 
        4*z3[4]^2*(81 - 135*z3[6] + 55*z3[6]^2) - 
        3*z3[4]*(-91 + 223*z3[6] - 177*z3[6]^2 + 45*z3[6]^3) - 
        (-1 + z3[6])^2*(2*z3[5]*(3 - 5*z3[6] + 2*z3[6]^2) - 
          3*(28 - 34*z3[6] + 9*z3[6]^2))) + 
      z3[3]^3*(20*z3[4]^4 + z3[4]^3*(105 - 80*z3[6]) + 
        z3[4]^2*(231 - 345*z3[6] + 124*z3[6]^2) + 
        z3[4]*(258 - 561*z3[6] + 387*z3[6]^2 - 83*z3[6]^3) - 
        (-1 + z3[6])*(136 + z3[5]^2*(-1 + z3[6])^2 - 248*z3[6] + 
          136*z3[6]^2 - 21*z3[6]^3 + z3[5]*(-20 + 41*z3[6] - 25*z3[6]^2 + 
            4*z3[6]^3)))) - z3[2]^2*(z3[4]^2*(3 + 2*z3[4] - 2*z3[6])*
       (1 + z3[4] - z3[6])^3 + 4*z3[3]*z3[4]*(1 + z3[4] - z3[6])^3*
       (6 + 3*z3[4]^2 + z3[4]*(9 - 4*z3[6]) - 6*z3[6] + z3[6]^2) + 
      3*z3[3]^2*(8*z3[4]^6 + z3[4]^5*(60 - 36*z3[6]) - 
        (-1 + z3[6])^3*(10 - 12*z3[6] + 3*z3[6]^2) + 
        4*z3[4]^4*(45 - 57*z3[6] + 16*z3[6]^2) + 
        z3[4]^3*(280 - 552*z3[6] + 330*z3[6]^2 - 56*z3[6]^3) - 
        2*z3[4]*(-1 + z3[6])^2*(-50 + 72*z3[6] - 27*z3[6]^2 + 2*z3[6]^3) + 
        z3[4]^2*(239 - 645*z3[6] + 603*z3[6]^2 - 221*z3[6]^3 + 24*z3[6]^4)) + 
      z3[3]^3*(20*z3[4]^6 + z3[4]^5*(180 - 92*z3[6]) + 
        12*z3[4]^4*(55 - 60*z3[6] + 14*z3[6]^2) - 
        4*z3[4]^3*(-325 + 555*z3[6] - 279*z3[6]^2 + 38*z3[6]^3) + 
        2*z3[4]^2*(747 - 1751*z3[6] + 1383*z3[6]^2 - 411*z3[6]^3 + 
          34*z3[6]^4) - 6*z3[4]*(-155 + 463*z3[6] - 503*z3[6]^2 + 
          237*z3[6]^3 - 44*z3[6]^4 + 2*z3[6]^5) - (-1 + z3[6])^2*
         (-225 + 362*z3[6] - 164*z3[6]^2 + 18*z3[6]^3 + 
          2*z3[5]*(5 - 9*z3[6] + 4*z3[6]^2))) + 
      z3[3]^4*(6*z3[4]^6 - 7*z3[4]^5*(-9 + 4*z3[6]) + 
        z3[4]^4*(273 - 261*z3[6] + 52*z3[6]^2) + 
        z3[4]^3*(651 - 978*z3[6] + 423*z3[6]^2 - 48*z3[6]^3) + 
        2*z3[4]^2*(471 - 973*z3[6] + 663*z3[6]^2 - 165*z3[6]^3 + 
          11*z3[6]^4) + z3[4]*(795 - 2082*z3[6] + 1940*z3[6]^2 - 
          762*z3[6]^3 + 114*z3[6]^4 - 4*z3[6]^5) - (-1 + z3[6])*
         (322 + z3[5]^2*(-1 + z3[6])^2 - 691*z3[6] + 491*z3[6]^2 - 
          128*z3[6]^3 + 9*z3[6]^4 + z3[5]*(-30 + 65*z3[6] - 43*z3[6]^2 + 
            8*z3[6]^3)))) - (1 + z3[3])*z3[4]*(z3[4] - z3[6])*
     (z3[3]*(30 + 9*z3[4]^2 + z3[4]*(40 - 4*z3[5] - 9*z3[6]) - 18*z3[6])*
       (1 + z3[4] - z3[6])^3 + 3*z3[4]*(1 + z3[4] - z3[6])^3*
       (2 + z3[4] - z3[6]) + z3[3]^2*(9*z3[4]^5 + 
        z3[4]^4*(89 - 8*z3[5] - 36*z3[6]) + z3[4]^3*(314 + z3[5]^2 - 
          303*z3[6] + 54*z3[6]^2 + 12*z3[5]*(-3 + 2*z3[6])) + 
        z3[4]^2*(542 - 2*z3[5]^2*(-1 + z3[6]) - 866*z3[6] + 375*z3[6]^2 - 
          36*z3[6]^3 + z3[5]*(-58 + 82*z3[6] - 24*z3[6]^2)) + 
        z3[4]*(-1 + z3[6])*(-498 + z3[5]^2*(-1 + z3[6]) + 632*z3[6] - 
          188*z3[6]^2 + 9*z3[6]^3 + 8*z3[5]*(5 - 6*z3[6] + z3[6]^2)) + 
        (-1 + z3[6])^2*(10*z3[5]*(-1 + z3[6]) + 
          9*(25 - 24*z3[6] + 4*z3[6]^2))) + 
      z3[3]^3*(3*z3[4]^5 + z3[4]^4*(37 - 4*z3[5] - 12*z3[6]) + 
        z3[4]^3*(164 + z3[5]^2 + 12*z3[5]*(-2 + z3[6]) - 129*z3[6] + 
          18*z3[6]^2) + z3[4]^2*(366 + z3[5]^2*(3 - 2*z3[6]) - 482*z3[6] + 
          165*z3[6]^2 - 12*z3[6]^3 - 2*z3[5]*(27 - 29*z3[6] + 6*z3[6]^2)) + 
        z3[4]*(460 - 868*z3[6] + 502*z3[6]^2 - 91*z3[6]^3 + 3*z3[6]^4 + 
          z3[5]^2*(3 - 4*z3[6] + z3[6]^2) + z3[5]*(-58 + 98*z3[6] - 
            44*z3[6]^2 + 4*z3[6]^3)) + (-1 + z3[6])*(z3[5]^2*(-1 + z3[6]) + 
          10*z3[5]*(3 - 4*z3[6] + z3[6]^2) + 2*(-161 + 236*z3[6] - 
            93*z3[6]^2 + 9*z3[6]^3)))) + 
    z3[2]^3*(z3[4]^2*(1 + z3[4] - z3[6])^3 + 4*z3[3]*z3[4]*
       (3 + 3*z3[4] - 2*z3[6])*(1 + z3[4] - z3[6])^3 + 
      z3[3]^2*(36*z3[4]^5 - 36*z3[4]^4*(-5 + 4*z3[6]) - 
        3*(-1 + z3[6])^3*(6 - 6*z3[6] + z3[6]^2) + 2*z3[4]*(-1 + z3[6])^2*
         (84 - 100*z3[6] + 25*z3[6]^2) + 6*z3[4]^3*(60 - 96*z3[6] + 
          37*z3[6]^2) + z3[4]^2*(359 - 861*z3[6] + 663*z3[6]^2 - 
          161*z3[6]^3)) + z3[3]^3*(40*z3[4]^5 - 24*z3[4]^4*(-10 + 7*z3[6]) + 
        12*z3[4]^3*(50 - 70*z3[6] + 23*z3[6]^2) - 
        2*z3[4]^2*(-399 + 837*z3[6] - 549*z3[6]^2 + 109*z3[6]^3) + 
        z3[4]*(552 - 1537*z3[6] + 1506*z3[6]^2 - 597*z3[6]^3 + 76*z3[6]^4) - 
        (-1 + z3[6])^2*(-146 + 212*z3[6] - 81*z3[6]^2 + 6*z3[6]^3 + 
          2*z3[5]*(4 - 7*z3[6] + 3*z3[6]^2))) + 
      z3[3]^4*(15*z3[4]^5 + z3[4]^4*(105 - 65*z3[6]) + 
        3*z3[4]^3*(105 - 130*z3[6] + 37*z3[6]^2) + 
        z3[4]^2*(524 - 972*z3[6] + 552*z3[6]^2 - 92*z3[6]^3) + 
        z3[4]*(489 - 1197*z3[6] + 1008*z3[6]^2 - 333*z3[6]^3 + 34*z3[6]^4) - 
        (-1 + z3[6])*(z3[5]^2*(-1 + z3[6])^2 + z3[5]*(-25 + 53*z3[6] - 
            34*z3[6]^2 + 6*z3[6]^3) + 3*(73 - 147*z3[6] + 95*z3[6]^2 - 
            21*z3[6]^3 + z3[6]^4)))) + 
    z3[2]*(z3[4]^2*(1 + z3[4] - z3[6])^3*(6 + z3[4]^2 - 
        2*z3[4]*(-3 + z3[6]) - 6*z3[6] + z3[6]^2) + 
      2*z3[3]*z3[4]*(1 + z3[4] - z3[6])^3*(2*z3[4]^3 + 
        z3[4]^2*(21 - 3*z3[5] - 4*z3[6]) + 3*(5 - 7*z3[6] + 2*z3[6]^2) + 
        z3[4]*(38 - 27*z3[6] + 2*z3[6]^2 + z3[5]*(-5 + 3*z3[6]))) + 
      z3[3]^2*(6*z3[4]^7 - 6*(-1 + z3[6])^3*z3[6]*(-5 + 3*z3[6]) - 
        6*z3[4]^6*(-18 + 3*z3[5] + 5*z3[6]) + z3[4]^5*(551 + 5*z3[5]^2 - 
          468*z3[6] + 60*z3[6]^2 + 4*z3[5]*(-31 + 18*z3[6])) - 
        z3[4]*(-1 + z3[6])^2*(-315 + 654*z3[6] - 348*z3[6]^2 + 36*z3[6]^3 + 
          10*z3[5]*(4 - 7*z3[6] + 3*z3[6]^2)) + 
        z3[4]^4*(1285 - 15*z3[5]^2*(-1 + z3[6]) - 1989*z3[6] + 792*z3[6]^2 - 
          60*z3[6]^3 - 2*z3[5]*(152 - 201*z3[6] + 54*z3[6]^2)) - 
        z3[4]^2*(-1 + z3[6])*(1052 + 5*z3[5]^2*(-1 + z3[6])^2 - 2254*z3[6] + 
          1415*z3[6]^2 - 246*z3[6]^3 + 6*z3[6]^4 + 
          2*z3[5]*(-95 + 184*z3[6] - 98*z3[6]^2 + 9*z3[6]^3)) + 
        3*z3[4]^3*(528 + 5*z3[5]^2*(-1 + z3[6])^2 - 1224*z3[6] + 
          899*z3[6]^2 - 216*z3[6]^3 + 10*z3[6]^4 + 
          2*z3[5]*(-58 + 123*z3[6] - 77*z3[6]^2 + 12*z3[6]^3))) + 
      z3[3]^3*(4*z3[4]^7 - 2*z3[4]^6*(-45 + 9*z3[5] + 10*z3[6]) + 
        2*z3[4]^5*(284 + 5*z3[5]^2 - 198*z3[6] + 20*z3[6]^2 + 
          z3[5]*(-82 + 36*z3[6])) - (-1 + z3[6])^2*z3[6]*
         (10*z3[5]*(-1 + z3[6]) + 9*(25 - 24*z3[6] + 4*z3[6]^2)) - 
        z3[4]^4*(-1652 + z3[5]^3 + 2142*z3[6] - 684*z3[6]^2 + 40*z3[6]^3 + 
          15*z3[5]^2*(-3 + 2*z3[6]) + 4*z3[5]*(134 - 138*z3[6] + 
            27*z3[6]^2)) + z3[4]^3*(2602 + 2*z3[5]^3*(-1 + z3[6]) - 
          5154*z3[6] + 3090*z3[6]^2 - 576*z3[6]^3 + 20*z3[6]^4 + 
          z3[5]^2*(71 - 102*z3[6] + 30*z3[6]^2) + 
          2*z3[5]*(-425 + 723*z3[6] - 336*z3[6]^2 + 36*z3[6]^3)) - 
        z3[4]*(-1 + z3[6])*(997 - 2658*z3[6] + 2153*z3[6]^2 - 570*z3[6]^3 + 
          36*z3[6]^4 + z3[5]^2*(11 - 23*z3[6] + 12*z3[6]^2) + 
          z3[5]*(-285 + 614*z3[6] - 389*z3[6]^2 + 60*z3[6]^3)) - 
        z3[4]^2*(-2319 + z3[5]^3*(-1 + z3[6])^2 + 6354*z3[6] - 5877*z3[6]^2 + 
          2086*z3[6]^3 - 234*z3[6]^4 + 4*z3[6]^5 + 
          z3[5]^2*(-47 + 106*z3[6] - 69*z3[6]^2 + 10*z3[6]^3) + 
          z3[5]*(709 - 1712*z3[6] + 1329*z3[6]^2 - 344*z3[6]^3 + 
            18*z3[6]^4))) + z3[3]^4*(z3[4]^7 + 
        z3[4]^6*(27 - 6*z3[5] - 5*z3[6]) + z3[4]^5*(5*z3[5]^2 + 
          4*z3[5]*(-17 + 6*z3[6]) + 2*(102 - 60*z3[6] + 5*z3[6]^2)) - 
        z3[4]^4*(-718 + z3[5]^3 + 15*z3[5]^2*(-2 + z3[6]) + 792*z3[6] - 
          210*z3[6]^2 + 10*z3[6]^3 + z3[5]*(280 - 234*z3[6] + 36*z3[6]^2)) + 
        z3[4]^3*(1398 - 2376*z3[6] + 1188*z3[6]^2 - 180*z3[6]^3 + 5*z3[6]^4 + 
          z3[5]^3*(-3 + 2*z3[6]) + 3*z3[5]^2*(22 - 24*z3[6] + 5*z3[6]^2) + 
          6*z3[5]*(-96 + 134*z3[6] - 49*z3[6]^2 + 4*z3[6]^3)) - 
        (-1 + z3[6])*z3[6]*(z3[5]^2*(-1 + z3[6]) + 
          10*z3[5]*(3 - 4*z3[6] + z3[6]^2) + 2*(-161 + 236*z3[6] - 
            93*z3[6]^2 + 9*z3[6]^3)) - z3[4]^2*(-1599 + 3794*z3[6] - 
          2943*z3[6]^2 + 846*z3[6]^3 - 75*z3[6]^4 + z3[6]^5 + 
          z3[5]^3*(3 - 4*z3[6] + z3[6]^2) + z3[5]^2*(-68 + 118*z3[6] - 
            54*z3[6]^2 + 5*z3[6]^3) + z3[5]*(659 - 1322*z3[6] + 813*z3[6]^2 - 
            158*z3[6]^3 + 6*z3[6]^4)) - 
        z3[4]*(-966 + z3[5]^3*(-1 + z3[6])^2 + 3061*z3[6] - 3366*z3[6]^2 + 
          1529*z3[6]^3 - 264*z3[6]^4 + 12*z3[6]^5 + 
          z3[5]^2*(-33 + 80*z3[6] - 59*z3[6]^2 + 12*z3[6]^3) + 
          z3[5]*(412 - 1087*z3[6] + 964*z3[6]^2 - 319*z3[6]^3 + 
            30*z3[6]^4)))), 
  y[194] -> z3[4]*(1 + z3[4] - z3[6])^2*(z3[2]^2*(-4 - z3[4] + z3[6]) + 
      z3[2]*(12 + z3[4]^2 - 2*z3[4]*(-5 + z3[6]) - 10*z3[6] + z3[6]^2) - 
      6*(1 + z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 3*z3[6] + z3[6]^2)) + 
    z3[3]*(-18*z3[4]^5 - 6*(-1 + z3[6])^3*(-5 + 3*z3[6]) + 
      9*z3[4]^4*(-15 + z3[5] + 8*z3[6]) + 
      z3[4]^3*(-323 + z3[5]*(23 - 27*z3[6]) + 441*z3[6] - 108*z3[6]^2) + 
      3*z3[2]^3*(z3[4]^3 - 3*z3[4]^2*(-2 + z3[6]) - 
        (-2 + z3[6])*(-1 + z3[6])^2 + 3*z3[4]*(3 - 4*z3[6] + z3[6]^2)) - 
      z3[4]*(-1 + z3[6])*(-130 + 350*z3[6] - 203*z3[6]^2 + 19*z3[6]^3 + 
        z3[6]^4 + z3[5]*(4 - 14*z3[6] + 9*z3[6]^2)) + 
      z3[4]^2*(-336 + 792*z3[6] - 510*z3[6]^2 + 72*z3[6]^3 + z3[6]^4 + 
        z3[5]*(18 - 46*z3[6] + 27*z3[6]^2)) - 
      z3[2]^2*(6*z3[4]^4 + z3[4]^3*(54 - 21*z3[6]) + 3*(-1 + z3[6])^2*
         (6 - 6*z3[6] + z3[6]^2) + 9*z3[4]^2*(14 - 16*z3[6] + 3*z3[6]^2) - 
        2*z3[4]*(-53 + 105*z3[6] - 60*z3[6]^2 + 8*z3[6]^3)) + 
      z3[2]*(3*z3[4]^5 - 3*z3[4]^4*(-21 + 3*z3[5] + 4*z3[6]) + 
        3*z3[4]*(-1 + z3[6])^2*(70 + 3*z3[5]*(-2 + z3[6]) - 35*z3[6] + 
          z3[6]^2) + 6*(-1 + z3[6])^2*(3 - 6*z3[6] + 2*z3[6]^2) - 
        z3[4]^2*(-1 + z3[6])*(361 - 230*z3[6] + 13*z3[6]^2 + 
          9*z3[5]*(-5 + 3*z3[6])) + 9*z3[4]^3*(27 - 23*z3[6] + 2*z3[6]^2 + 
          z3[5]*(-4 + 3*z3[6])))) + z3[3]^3*(-322 - 460*z3[4] - 547*z3[4]^2 - 
      294*z3[4]^3 - 75*z3[4]^4 - 6*z3[4]^5 + 30*z3[5] + 58*z3[4]*z3[5] + 
      77*z3[4]^2*z3[5] + 44*z3[4]^3*z3[5] + 9*z3[4]^4*z3[5] - z3[5]^2 - 
      3*z3[4]*z3[5]^2 - 4*z3[4]^2*z3[5]^2 - 2*z3[4]^3*z3[5]^2 + 794*z3[6] + 
      1049*z3[4]*z3[6] + 847*z3[4]^2*z3[6] + 261*z3[4]^3*z3[6] + 
      24*z3[4]^4*z3[6] - 70*z3[5]*z3[6] - 121*z3[4]*z3[5]*z3[6] - 
      105*z3[4]^2*z3[5]*z3[6] - 27*z3[4]^3*z3[5]*z3[6] + 2*z3[5]^2*z3[6] + 
      5*z3[4]*z3[5]^2*z3[6] + 4*z3[4]^2*z3[5]^2*z3[6] - 658*z3[6]^2 - 
      737*z3[4]*z3[6]^2 - 330*z3[4]^2*z3[6]^2 - 36*z3[4]^3*z3[6]^2 + 
      50*z3[5]*z3[6]^2 + 71*z3[4]*z3[5]*z3[6]^2 + 27*z3[4]^2*z3[5]*z3[6]^2 - 
      z3[5]^2*z3[6]^2 - 2*z3[4]*z3[5]^2*z3[6]^2 + 204*z3[6]^3 + 
      162*z3[4]*z3[6]^3 + 24*z3[4]^2*z3[6]^3 - 10*z3[5]*z3[6]^3 - 
      9*z3[4]*z3[5]*z3[6]^3 - 18*z3[6]^4 - 6*z3[4]*z3[6]^4 + 
      z3[4]^2*z3[6]^4 - 2*z3[4]*z3[6]^5 + z3[4]*z3[5]*z3[6]^5 + z3[6]^6 + 
      z3[4]*z3[6]^6 - z3[5]*z3[6]^6 - z3[4]*z3[5]*z3[6]^6 - z3[6]^7 + 
      z3[5]*z3[6]^7 + z3[2]^5*(14 + z3[4] - 12*z3[6] + z3[6]^3 - 
        2*z3[5]*(5 - 6*z3[6] + z3[6]^3) + z3[5]^2*(2 - 3*z3[6] + z3[6]^3)) - 
      z3[2]^4*(67 + 4*z3[4]^2 + z3[4]*(30 - 13*z3[6]) - 94*z3[6] + 
        33*z3[6]^2 - 4*z3[6]^3 + z3[6]^4 + z3[5]^2*(-1 + z3[6])^2*
         (2 + z3[6]^2) + z3[5]*(-21 + 38*z3[6] - 21*z3[6]^2 + 6*z3[6]^3 - 
          2*z3[6]^4)) + z3[2]^3*(168 + 6*z3[4]^3 + z3[4]^2*(60 - 21*z3[6]) - 
        300*z3[6] + 155*z3[6]^2 - 18*z3[6]^3 - 3*z3[6]^4 + z3[6]^5 + 
        3*z3[4]*(53 - 54*z3[6] + 9*z3[6]^2) + z3[5]^2*(-1 + z3[6])^2*
         (2 + z3[6]^3) + z3[5]*(-32 + 64*z3[6] - 37*z3[6]^2 + 2*z3[6]^3 + 
          5*z3[6]^4 - 2*z3[6]^5)) - z3[2]^2*(317 + 4*z3[4]^4 - 
        15*z3[4]^3*(-4 + z3[6]) - 641*z3[6] + 408*z3[6]^2 - 84*z3[6]^3 + 
        5*z3[6]^4 - 3*z3[6]^5 + z3[6]^6 + 3*z3[4]^2*(80 - 64*z3[6] + 
          7*z3[6]^2) + z3[4]*(409 - 570*z3[6] + 207*z3[6]^2 - 15*z3[6]^3) + 
        z3[5]^2*(-1 + z3[6])^2*(2 + z3[6]^4) + 
        z3[5]*(-43 + 90*z3[6] - 56*z3[6]^2 + 9*z3[6]^3 - 3*z3[6]^4 + 
          5*z3[6]^5 - 2*z3[6]^6)) + z3[2]*(219 + z3[4]^5 + 
        z3[4]^4*(39 - 9*z3[5] - 4*z3[6]) - 705*z3[6] + 650*z3[6]^2 - 
        190*z3[6]^3 + 12*z3[6]^4 + 3*z3[6]^5 - 2*z3[6]^6 + 
        z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2 + z3[6]^5 - z3[6]^6) + 
        z3[5]*(-25 + 81*z3[6] - 68*z3[6]^2 + 13*z3[6]^3 - 3*z3[6]^5 + 
          3*z3[6]^6) + z3[4]^3*(265 + 7*z3[5]^2 - 135*z3[6] + 6*z3[6]^2 + 
          z3[5]*(-86 + 27*z3[6])) - z3[4]^2*(-711 + z3[5]^3 + 761*z3[6] - 
          171*z3[6]^2 + 5*z3[6]^3 + z3[5]^2*(-27 + 14*z3[6]) + 
          z3[5]*(251 - 208*z3[6] + 27*z3[6]^2)) + 
        z3[4]*(843 + z3[5]^3*(-1 + z3[6]) - 1470*z3[6] + 704*z3[6]^2 - 
          87*z3[6]^3 - z3[6]^5 + z3[5]^2*(29 - 36*z3[6] + 7*z3[6]^2) + 
          z3[5]*(-298 + 433*z3[6] - 150*z3[6]^2 + 9*z3[6]^3 + z3[6]^5)))) + 
    z3[3]^2*(-18*z3[4]^5 + 18*z3[4]^4*(-10 + z3[5] + 4*z3[6]) - 
      z3[4]^3*(569 + 2*z3[5]^2 - 612*z3[6] + 108*z3[6]^2 + 
        z3[5]*(-67 + 54*z3[6])) + z3[4]^2*(-831 + 1543*z3[6] - 750*z3[6]^2 + 
        72*z3[6]^3 + 2*z3[6]^4 + z3[5]^2*(-3 + 4*z3[6]) + 
        z3[5]*(87 - 151*z3[6] + 54*z3[6]^2)) + (-1 + z3[6])*
       (225 - 441*z3[6] + 252*z3[6]^2 - 36*z3[6]^3 - z3[6]^6 + 
        z3[5]*(-10 + 20*z3[6] - 10*z3[6]^2 + z3[6]^6)) - 
      z3[4]*(498 - 1419*z3[6] + 1242*z3[6]^2 - 354*z3[6]^3 + 18*z3[6]^4 + 
        3*z3[6]^5 - z3[6]^6 + z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2) + 
        z3[5]*(-40 + 117*z3[6] - 94*z3[6]^2 + 18*z3[6]^3 - z3[6]^5 + 
          z3[6]^6)) + z3[2]^4*(-3*z3[4]^2 + 9*z3[4]*(-2 + z3[6]) - 
        (-1 + z3[6])*(-25 + 14*z3[6] - z3[6]^2 + 
          z3[5]*(4 - 5*z3[6] + z3[6]^2))) + 
      z3[2]^3*(9*z3[4]^3 + z3[4]^2*(72 - 30*z3[6]) + 
        3*z3[4]*(49 - 58*z3[6] + 12*z3[6]^2) + (-1 + z3[6])*
         (-89 + 100*z3[6] - 23*z3[6]^2 + z3[5]*(8 - 13*z3[6] + 5*z3[6]^2))) - 
      3*z3[2]^2*(3*z3[4]^4 + z3[4]^3*(36 - 11*z3[6]) + 
        3*z3[4]^2*(38 - 36*z3[6] + 5*z3[6]^2) + 
        z3[4]*(143 - 237*z3[6] + 107*z3[6]^2 - 10*z3[6]^3) + 
        (-1 + z3[6])*(z3[5]*(4 - 7*z3[6] + 3*z3[6]^2) + 
          2*(-32 + 46*z3[6] - 17*z3[6]^2 + z3[6]^3))) + 
      z3[2]*(3*z3[4]^5 - 6*z3[4]^4*(-15 + 3*z3[5] + 2*z3[6]) + 
        z3[4]^3*(475 + 7*z3[5]^2 - 306*z3[6] + 18*z3[6]^2 + 
          2*z3[5]*(-61 + 27*z3[6])) + z3[4]^2*
         (970 + z3[5]^2*(15 - 14*z3[6]) - 1286*z3[6] + 378*z3[6]^2 - 
          14*z3[6]^3 + z3[5]*(-245 + 280*z3[6] - 54*z3[6]^2)) + 
        (-1 + z3[6])*(-146 + 382*z3[6] - 225*z3[6]^2 + 25*z3[6]^3 + z3[6]^4 + 
          z3[5]*(8 - 22*z3[6] + 13*z3[6]^2)) + 
        z3[4]*(815 - 1740*z3[6] + 1094*z3[6]^2 - 186*z3[6]^3 + 2*z3[6]^4 - 
          z3[6]^5 + z3[5]^2*(8 - 15*z3[6] + 7*z3[6]^2) + 
          z3[5]*(-181 + 349*z3[6] - 186*z3[6]^2 + 18*z3[6]^3 + z3[6]^5)))), 
  y[195] -> 7/4 - 2*z3[3]*(-1 + z3[5]), y[196] -> 15 - 7*z3[5], 
  y[197] -> 2 - 7*z3[6], y[198] -> z3[2] + (1 + z3[3])*(-1 + z3[6]), 
  y[199] -> -(z3[2]*z3[3]*z3[4]) + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] - 
    z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[200] -> -6 + 7*z3[4] + z3[2]*(-1 + z3[5]) - z3[5] - 
    7*z3[4]*z3[5] - z3[3]*(-1 + z3[5])*(-7 + 7*z3[4] - z3[6]) - z3[6] + 
    z3[5]*z3[6], y[201] -> 1 + z3[4]^2 - z3[4]*(1 + z3[6]), 
  y[202] -> 2 - z3[2] - z3[6] + z3[5]*(-1 + z3[2] + z3[6]), 
  y[203] -> -1 + z3[4] + z3[6] - z3[3]*(2 + z3[2] - 2*z3[4] + z3[6] - 
      z3[5]*z3[6]), y[204] -> (-1 + z3[6])^2 + 
    z3[3]*(2 + z3[2] - z3[2]*z3[6] - (1 + z3[5])*z3[6] + z3[5]*z3[6]^2), 
  y[205] -> -1 + z3[3]*(-1 + z3[5]), 
  y[206] -> 1 + z3[3]*(-1 + z3[4])*(-1 + z3[5]) + z3[4]*(-1 + z3[5]), 
  y[207] -> -2 + z3[5], y[208] -> z3[2]^(-1) + z3[4]^(-2) + 
    1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[209] -> -(1/((1 + z3[2])*(-1 + z3[5]))) - 
    (1 + z3[4]^(-1) + 1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[210] -> 2 - z3[6], y[211] -> -1 + z3[4], 
  y[212] -> 1 + z3[4]^2 - z3[6] - z3[4]*z3[6], 
  y[213] -> -3*(z3[4] + z3[6]) + 2*z3[3]*(2 + z3[2] - 2*z3[4] + z3[6] - 
      z3[5]*z3[6]), y[214] -> -3*(-1 + z3[6])*z3[6] + 
    2*z3[3]*(-2 + z3[2]*(-1 + z3[6]) + z3[6] + z3[5]*z3[6] - z3[5]*z3[6]^2), 
  y[215] -> 1 - z3[6], y[216] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + 
    (-1 + z3[6])^2 - z3[3]*(-2 - 2*z3[4]^2 + z3[6] + z3[5]*z3[6] - 
      z3[5]*z3[6]^2 + z3[2]*(-1 + z3[4] + z3[6]) + 
      z3[4]*(2 + z3[6] - z3[5]*z3[6])), y[217] -> z3[5], 
  y[218] -> -1 + z3[3] - z3[3]*z3[5], 
  y[219] -> -5/4 + z3[2]*(1/2 - 3*z3[3]*(-1 + z3[5])) - 
    3*z3[3]*(-1 + z3[5]) + z3[2]^2*(3/4 + z3[3] - z3[3]*z3[5]), 
  y[220] -> -1/4*z3[2]^2 + z3[2]*(7/4 + z3[5]*(-1 + z3[6]) - z3[6]) + 
    (1 + z3[3])*(-1 + z3[5])*(-1 + z3[6])^2, y[221] -> 2 + z3[6], 
  y[222] -> -1 + z3[2] + z3[6], y[223] -> -1 - z3[4] + z3[6], 
  y[224] -> -(z3[2]^3*z3[3]) + 3*(-1 + z3[6]) + 
    z3[2]^2*(-1 + z3[3]*(-4 + z3[6]) + z3[6]) + 
    3*z3[2]*(-1 + z3[3]*(-2 + z3[6]) + z3[6]) + z3[3]*(-4 + 3*z3[6]), 
  y[225] -> 1 + z3[6] + z3[3]*(z3[4] + (-1 + z3[5])*(1 + z3[6])), 
  y[226] -> 5/4 + 2*z3[4] + z3[2]*(-7/4 + z3[3]*(-3 + 2*z3[5])) - z3[6] + 
    z3[3]*(-4 + z3[4] - z3[6] + z3[5]*(3 + z3[6])), 
  y[227] -> 3 + z3[2]^2*(1 + 3*z3[3]) - 3*z3[4] + z3[4]^2 - z3[4]*z3[6] + 
    z3[3]*(4 + z3[4]^2 + z3[6] - z3[4]*(4 + z3[6])) + 
    z3[2]*(3 - 2*z3[4] + z3[3]*(6 - 3*z3[4] + z3[6])), 
  y[228] -> -((1 + z3[3])*(-1 + z3[4] + z3[6])) + 
    z3[5]*(z3[2] + (1 + z3[3])*(-1 + z3[4] + z3[6])), 
  y[229] -> (1 + (-1 + z3[5])^(-1))/(1 + z3[2]) + 
    (z3[2]^(-1) + 1/(z3[4]*(-1 + z3[5])))/(z3[4]*(1 + z3[4] - z3[6])), 
  y[230] -> -1 - 1/(z3[2]*(-1 + z3[5])) - 1/(z3[4]^2*(-1 + z3[5])) - 
    1/(z3[2]*z3[4]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[231] -> 1 + z3[3]*(-1 + z3[5]), 
  y[232] -> 1 + z3[2]^2*(-1 + z3[3]*(-1 + z3[5])) + 
    z3[2]*(-1 + 3*z3[3]*(-1 + z3[5])) + 3*z3[3]*(-1 + z3[5]), 
  y[233] -> 3 + z3[2]^3*z3[3] + z3[3]*(4 - 3*z3[6]) - 3*z3[6] - 
    z3[2]^2*(-1 + z3[3]*(-4 + z3[6]) + z3[6]) - 
    3*z3[2]*(-1 + z3[3]*(-2 + z3[6]) + z3[6]), 
  y[234] -> z3[2]^2 - 2*z3[5]*(z3[2] + (1 + z3[3])*(-1 + z3[6]))*
     (-1 + z3[6]) + 2*(1 + z3[3])*(-1 + z3[6])^2 + z3[2]*(-3 + 2*z3[6]), 
  y[235] -> (1 + z3[3])*z3[6] - z3[5]*(-1 + z3[2] + z3[6] + z3[3]*z3[6]), 
  y[236] -> -1 - z3[6] - z3[3]*(z3[4] + (-1 + z3[5])*(1 + z3[6])), 
  y[237] -> -1 - 2*z3[4] + z3[2]*(2 + z3[3]*(3 - 2*z3[5])) + z3[6] - 
    z3[3]*(-4 + z3[4] - z3[6] + z3[5]*(3 + z3[6])), 
  y[238] -> -3 - z3[2]^2*(1 + 3*z3[3]) + 3*z3[4] - z3[4]^2 + 
    z3[2]*(-3 + 2*z3[4] + z3[3]*(-6 + 3*z3[4] - z3[6])) + z3[4]*z3[6] - 
    z3[3]*(4 + z3[4]^2 + z3[6] - z3[4]*(4 + z3[6])), 
  y[239] -> 1 + (-1 + z3[5])^(-1), y[240] -> -10 - z3[2] - z3[6], 
  y[241] -> 14 + z3[2], y[242] -> 1 + (5*z3[3]*(-1 + z3[5]))/4, 
  y[243] -> 5 + z3[2]^2*(-3 + 5*z3[3]*(-1 + z3[5])) + 
    z3[2]*(-2 + 15*z3[3]*(-1 + z3[5])) + 15*z3[3]*(-1 + z3[5]), 
  y[244] -> z3[2]^2/4 - (1 + z3[3])*(-1 + z3[5])*(-1 + z3[6])^2 + 
    z3[2]*(-7/4 + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[245] -> -z3[4] - 4*(1 + z3[6]) - 
    5*z3[3]*(z3[4] + (-1 + z3[5])*(1 + z3[6])), 
  y[246] -> -5 - 9*z3[4] + z3[2]*(7 - 5*z3[3]*(-3 + 2*z3[5])) + 4*z3[6] - 
    5*z3[3]*(-4 + z3[4] - z3[6] + z3[5]*(3 + z3[6])), 
  y[247] -> 3 + 3*z3[4] - 2*z3[6], 
  y[248] -> 1 + z3[4]^(-1) + 1/(z3[4]^2*(-1 + z3[5])), 
  y[249] -> -3 - 3*z3[4] + 2*z3[6], 
  y[250] -> z3[4] + z3[3]*z3[4]*(-1 + z3[5]) - z3[6], 
  y[251] -> z3[4] + z3[3]*z3[4]*(-1 + z3[5]) + z3[3]*z3[6], 
  y[252] -> -1 - z3[4]^2 + z3[4]*(1 + z3[6]), 
  y[253] -> 7*z3[4] + 6*z3[6] - 4*z3[3]*(2 + z3[2] - 2*z3[4] + z3[6] - 
      z3[5]*z3[6]), y[254] -> (3*(-1 + z3[6])*z3[6])/2 + 
    z3[3]*(2 - z3[2]*(-1 + z3[6]) - (1 + z3[5])*z3[6] + z3[5]*z3[6]^2), 
  y[255] -> z3[2] + z3[6], y[256] -> -1 + z3[2] + (1 + z3[3])*z3[6], 
  y[257] -> z3[2]*((1 + z3[4])^2 + z3[3]*(1 + z3[4] - z3[6])) - 
    (1 + z3[3])*z3[4]*(1 + z3[4] - z3[6]), 
  y[258] -> z3[2] + z3[2]*z3[3] + z3[2]^2*z3[3] - z3[4] + z3[2]*z3[4] - 
    z3[3]*z3[4] + z3[2]^2*z3[3]*z3[4] - z3[4]^2 - z3[3]*z3[4]^2 - 
    z3[2]*z3[3]*z3[4]^2 - z3[2]*z3[3]*z3[6] - z3[2]^2*z3[3]*z3[6] + 
    z3[4]*z3[6] + z3[2]*z3[4]*z3[6] + z3[3]*z3[4]*z3[6] + 
    z3[2]*z3[3]*z3[4]*z3[6], y[259] -> (1 + z3[3])^2*z3[4]^4 + 
    z3[4]^3*(2*(-3 + z3[5]) + z3[3]*(-1 + z3[5]))*z3[6] + 
    z3[4]*z3[6]^2*(4 + z3[3] + 4*(-1 + z3[5])*z3[6] - (-1 + z3[5])*z3[6]^2) + 
    z3[4]^2*z3[6]*(-7 + z3[3]*(-1 + z3[5] + z3[6]) + z3[5]*(3 + 2*z3[6])) + 
    z3[6]^3*(2 + 2*z3[6] - z3[6]^2 + z3[5]*(-2 + z3[6] + z3[6]^2)) - 
    z3[2]*((1 + z3[3])*z3[4]^4*(-1 + z3[3]*(-3 + 2*z3[5])) + 
      z3[6]^2*(-1 + (5 - 2*z3[5])*z3[6] + 2*(-1 + z3[5])*z3[6]^2) + 
      z3[4]*z3[6]^2*(1 + z3[3] - z3[6] + z3[5]*(1 + z3[6])) + 
      z3[4]^2*z3[6]*(-6 + z3[5]*(2 + z3[6]) + z3[3]*(-1 + z3[5] + z3[6])) + 
      z3[4]^3*(2 + (-7 + z3[5])*z3[6] + z3[3]^2*(2 + z3[6]) + 
        z3[3]*(4 + (-2 + z3[5])*z3[6]))) + z3[2]^3*z3[3]*z3[4]*
     (-(z3[4]^2*(2 - 3*z3[5] + z3[3]*(2 - 3*z3[5] + z3[5]^2))) - 
      z3[6]*(-1 + z3[3] + 2*z3[6]) + z3[4]*(2 + z3[5] + 3*z3[6] - 
        2*z3[5]*z3[6] + z3[3]*(2 + z3[6] - z3[5]*(1 + z3[6])))) + 
    z3[2]^2*(z3[3]*z3[4]^4*(2 - 3*z3[5] + z3[3]*(2 - 3*z3[5] + z3[5]^2)) + 
      z3[4]*(-1 + z3[3] + z3[5])*z3[6]^2 + (2 + z3[5]*(-1 + z3[6]) - z3[6])*
       z3[6]^2 + z3[4]^2*(1 + (-7 + z3[5])*z3[6] + 2*z3[6]^2 + 
        z3[3]^2*(1 + 2*z3[6]) + z3[3]*(2 + (-3 + z3[5])*z3[6] + 2*z3[6]^2)) + 
      z3[4]^3*(-1 - z3[6] + z3[3]*(z3[5]*(1 + z3[6]) - 2*(3 + z3[6])) + 
        z3[3]^2*(-5 - z3[6] + z3[5]*(3 + z3[6])))), 
  y[260] -> -(z3[2]^4*z3[3]*z3[6]*(2 - 3*z3[6] + z3[6]^2)) - 
    z3[4]*(1 + z3[4] - z3[6])*((6 + 7*z3[3] + z3[3]^2)*z3[4]^3 - 
      (1 + z3[3])*z3[4]^2*(-7 + z3[3]*(-1 + z3[6])) + 
      (1 + z3[3])*z3[6]^2*(-2 - 2*z3[6] + z3[6]^2) - 
      z3[4]*z3[6]*(z3[3]^2 + (-2 + z3[6])^2 + 
        z3[3]*(5 - 4*z3[6] + z3[6]^2))) + 
    z3[2]^3*(4*z3[4]^4 + z3[4]^3*(9 + z3[6]) + z3[4]^2*(5 + z3[6]^2) + 
      z3[4]*z3[6]*(-1 - z3[6] + z3[6]^2) + 
      z3[6]*(-2 + z3[6] + z3[3]*(-3 + 9*z3[6] - 8*z3[6]^2 + 2*z3[6]^3))) - 
    z3[2]^2*(4*z3[4]^5 + z3[4]^4*(14 + z3[6]) + 
      z3[4]^3*(16 + z3[6] + z3[6]^2) + z3[4]^2*(6 - 2*z3[6] + z3[6]^3) + 
      2*z3[4]*z3[6]*(-1 - 2*z3[6]^2 + z3[6]^3) + 
      z3[6]*(1 - 5*z3[6] + 2*z3[6]^2 + z3[3]*(1 - 4*z3[6] + 7*z3[6]^2 - 
          5*z3[6]^3 + z3[6]^4))) + 
    z3[2]*(5*z3[4]^5 + z3[4]^4*(17 + 7*z3[3] + z3[3]^2 + z3[6]) - 
      (-1 + z3[3]*(-1 + z3[6]))*z3[6]^2*(-2 - 2*z3[6] + z3[6]^2) + 
      z3[4]^3*(19 - 2*z3[3]^2*(-1 + z3[6]) + z3[6]^2 + 
        z3[3]*(15 - 5*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
      z3[4]^2*(7 - 4*z3[6] - 3*z3[6]^2 + 4*z3[6]^3 - z3[6]^4 + 
        z3[3]^2*(1 - 3*z3[6] + z3[6]^2) + z3[3]*(8 - 10*z3[6] - 5*z3[6]^2 + 
          7*z3[6]^3 - 2*z3[6]^4)) + z3[4]*z3[6]*(-3 + z3[3]^2*(-1 + z3[6]) - 
        4*z3[6] + 2*z3[6]^2 - 3*z3[6]^3 + z3[6]^4 + 
        z3[3]*(-4 + 2*z3[6] - 3*z3[6]^3 + z3[6]^4))) + 
    z3[5]*(z3[2]^4*z3[3]*(-1 + z3[6])^2*z3[6] + z3[4]*(1 + z3[4] - z3[6])*
       ((2 + 3*z3[3] + z3[3]^2)*z3[4]^3 - (1 + z3[3])*z3[4]*(-4 + z3[6])*
         z3[6]^2 + (1 + z3[3])*z3[4]^2*(3 + z3[3] + 2*z3[6]) + 
        (1 + z3[3])*z3[6]^2*(-2 + z3[6] + z3[6]^2)) + 
      z3[2]^2*(z3[4]^4*(2 + z3[6]) + (-1 + z3[6])*z3[6]^2*
         (2 + z3[3]*(-1 + z3[6])*z3[6]) + z3[4]^3*(4 + 3*z3[6] + z3[6]^2) + 
        z3[4]*z3[6]^2*(1 - z3[6] + 2*z3[6]^2) + 
        z3[4]^2*(2 + 2*z3[6] + 2*z3[6]^2 + z3[6]^3)) - 
      z3[2]^3*(z3[4]*z3[6]^3 + z3[4]^3*(1 + z3[6]) + 
        z3[4]^2*(1 + z3[6] + z3[6]^2) + (-1 + z3[6])*z3[6]*
         (1 + z3[3]*(1 - 3*z3[6] + 2*z3[6]^2))) - 
      z3[2]*(z3[4]^5 + z3[4]^4*(5 + 3*z3[3] + z3[3]^2 + 2*z3[6]) - 
        (-1 + z3[3]*(-1 + z3[6]))*z3[6]^2*(-2 + z3[6] + z3[6]^2) + 
        z3[4]*z3[6]^2*(z3[6]*(2 + z3[6]^2) + z3[3]*(2 - 3*z3[6] + z3[6]^3)) + 
        z3[4]^3*(7 - z3[3]^2*(-2 + z3[6]) + 5*z3[6] + 2*z3[6]^2 + 
          z3[3]*(7 + z3[6] - 2*z3[6]^2 + z3[6]^3)) + 
        z3[4]^2*(3 - z3[3]^2*(-1 + z3[6]) + 3*z3[6] + 2*z3[6]^2 + 4*z3[6]^3 - 
          z3[6]^4 - 2*z3[3]*(-2 + z3[6]^2 - 2*z3[6]^3 + z3[6]^4)))), 
  y[261] -> (1 + z3[2])^(-1) + (-1 + z3[5])^(-1), 
  y[262] -> z3[4]^(-1) + 1/((1 + z3[2])*(-1 + z3[5])), 
  y[263] -> -1 - (1 + z3[2])^(-1), y[264] -> z3[4] + z3[3]*(-1 + z3[5]) - 
    z3[6], y[265] -> z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + (-1 + z3[6])*z3[6], 
  y[266] -> -z3[4]^2 - (-1 + z3[6])*z3[6] + z3[4]*(-1 + 2*z3[6]), 
  y[267] -> z3[4]^2 - z3[4]*(1 + z3[2] + z3[6]^2) + 
    z3[6]*(1 + z3[2]*(-1 + z3[6]) - z3[6] + z3[6]^2) + 
    z3[3]*(1 + 2*z3[4]^2 - z3[5] + 
      z3[2]^2*(z3[4] - (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) - 
      z3[6] + z3[5]*z3[6] + z3[6]^3 - z3[4]*(-1 + z3[5] + 2*z3[6] + 
        z3[6]^2) - z3[2]*(1 + z3[4]^2 + z3[4]*(7 - 3*z3[5] - 2*z3[6]) - 
        3*z3[6] - 2*z3[6]^2 + z3[5]*(-1 + z3[6] + z3[6]^2))), 
  y[268] -> 1 + z3[3] - z3[3]*z3[5], 
  y[269] -> -1 + z3[4] - z3[3]*(-1 + z3[4])*(-1 + z3[5]) - z3[4]*z3[5], 
  y[270] -> 1 - z3[5], y[271] -> -3 + z3[2] - 4*z3[4] + 4*z3[6], 
  y[272] -> -z3[6]^2 + z3[2]*(1 + z3[6]), 
  y[273] -> (1 + z3[3])*(-1 + z3[4] + z3[6]) - 
    z3[5]*(z3[2] + (1 + z3[3])*(-1 + z3[4] + z3[6])), 
  y[274] -> (1 + z3[3])*(z3[4] - z3[6])*z3[6]^2 - 
    z3[2]*z3[6]*((1 + z3[3])*z3[4] - z3[3]*(-2 + z3[5])*z3[6]) + 
    z3[2]^3*z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6]) + 
    z3[2]^2*(z3[6] + z3[3]*(z3[4] + (2 + z3[5]*(-1 + z3[6]) - z3[6])*z3[6])), 
  y[275] -> -7 + z3[2] - 8*z3[4] + 8*z3[6], 
  y[276] -> z3[2]^2 - 4*z3[5]*(z3[2] + (1 + z3[3])*(-1 + z3[6]))*
     (-1 + z3[6]) + 4*(1 + z3[3])*(-1 + z3[6])^2 + z3[2]*(-7 + 4*z3[6]), 
  y[277] -> -((1 + (-1 + z3[5])^(-1))/(1 + z3[2])) - 
    (1 + 1/(z3[4]*(-1 + z3[5])))/(z3[4]*(1 + z3[4] - z3[6])), 
  y[278] -> z3[4]*(-1 + z3[6]) - z3[6]*(-1 + z3[2] + z3[6]) + 
    z3[3]*(z3[4]^2 + z3[2]^2*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + 
      (-1 + z3[5])*(-1 + z3[6]) - z3[4]*(-1 + z3[5] + z3[6]) + 
      z3[2]*(-1 + 2*z3[4]*(-2 + z3[5]) + z3[5] + 2*z3[6] - z3[5]*z3[6])), 
  y[279] -> -(z3[4]*(-2 + z3[5])) - z3[3]*(-1 + z3[4])*(-1 + z3[5]) - z3[6], 
  y[280] -> z3[2] - z3[6], y[281] -> z3[3] - z3[4] - z3[3]*z3[5] + z3[6], 
  y[282] -> z3[2]^2*(-z3[4] + z3[3]*(z3[4] + (2 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) + 2*z3[6]) + (z3[4] - z3[6])*(1 - z3[6] + z3[6]^2) + 
    z3[2]^3*(1 + z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6])) + 
    z3[3]*(-1 - z3[4]^2 + z3[5] + z3[6] - z3[5]*z3[6] - z3[6]^3 + 
      z3[4]*(-1 + z3[5] + z3[6] + z3[6]^2)) + 
    z3[2]*(z3[6] - z3[4]*z3[6] - z3[3]*(-1 + 2*z3[6] + 2*z3[6]^2 + 
        z3[4]*(-4 + 2*z3[5] + z3[6]) - z3[5]*(-1 + z3[6] + z3[6]^2))), 
  y[283] -> -2 - z3[4]*z3[5], y[284] -> 2 + z3[4]*(1 + z3[5]), 
  y[285] -> -1 + z3[4] - z3[4]*z3[5] - z3[6], 
  y[286] -> z3[2] + (1 + z3[3])*z3[6], y[287] -> 3*z3[4]^2 - 2*z3[6], 
  y[288] -> z3[4]^2 + z3[4]^3 - z3[4]*z3[6] - z3[6]^2, 
  y[289] -> -z3[4]^2 - z3[4]^3 + z3[4]*z3[6] + z3[6]^2, 
  y[290] -> 1 - z3[4]^2 + z3[6] + z3[4]*(-1 + z3[5] + z3[6]), 
  y[291] -> -(z3[2]*z3[4]) + (z3[4] - z3[6])*(z3[4]*z3[5] + z3[6]), 
  y[292] -> -4*z3[4]^2 + z3[6] + 6*z3[4]*z3[6] - 
    2*z3[3]*(z3[4]*(-1 + z3[2]*(-2 + z3[5])) + z3[2]*z3[6]), 
  y[293] -> z3[2]^2 + z3[2]*(1 - 2*z3[4] + z3[6]) + 
    z3[4]*(-1 + z3[4]*z3[5] - z3[5]*z3[6]), 
  y[294] -> z3[2]^3 + z3[2]^2*(2 - 2*z3[4] + z3[6]) + 
    z3[4]*(-1 + z3[4]*(1 + z3[5]) - (1 + z3[5])*z3[6]) + 
    z3[2]*(1 + z3[4]^2 + 2*z3[6] - z3[4]*(4 + z3[6])), 
  y[295] -> -(z3[2]*z3[3]*(z3[4]^2 + z3[4]*(-1 + z3[5] - z3[6]) + z3[6])) + 
    z3[4]*((1 + z3[3])*z3[6] - z3[4]*(1 + z3[3] + z3[6])), 
  y[296] -> -1 + z3[2]^3*(-1 + z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6])) + 
    z3[6] + z3[6]^2 + z3[4]^2*(-1 + z3[3]*(-3 + z3[5]) - z3[5] + z3[6]) - 
    z3[2]^2*(1 - 2*z3[4] + z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) + 
      2*z3[6]) - z3[4]*(1 + z3[5] - 3*z3[3]*z3[6] + (-1 + z3[3])*z3[5]*
       z3[6]) + z3[2]*(1 - z3[6]^2 - z3[3]*z3[6]*(2 - z3[5] + z3[6]) + 
      z3[4]*(2*(2 + z3[6]) + z3[3]*(7 - 5*z3[5] + z3[5]^2 + z3[6]))), 
  y[297] -> 2 - 3*z3[5] + z3[3]*(3 - 9*z3[5] + 3*z3[5]^2 - 2*z3[6]) - 
    2*z3[6], y[298] -> 1 - z3[2] + z3[6], 
  y[299] -> (-1 + z3[2])*z3[3] + z3[6], y[300] -> 8 + 16*z3[3], 
  y[301] -> -1 + z3[3]*(-3 + z3[6]) + z3[6], 
  y[302] -> -1 + (-3 + z3[3])*z3[6], y[303] -> 5 + z3[3]*(2 + 6*z3[5]), 
  y[304] -> 1 + z3[3]*(2 + 3*z3[5]) + z3[3]^2*(2 - 2*z3[5] + 4*z3[5]^2), 
  y[305] -> 1 - 5*z3[3], y[306] -> 1 + z3[6] + z3[6]^2, 
  y[307] -> 8 - 8*(-2 + z3[3])*z3[6] - 24*(-1 + z3[3])*z3[6]^2, 
  y[308] -> 1 + z3[3] + z3[6] + z3[6]^2 + 2*z3[3]*z3[6]^2, 
  y[309] -> z3[4]^3 + (-5 + z3[3])*z3[4]^2*z3[6] - 
    5*(-2 + z3[3])*z3[4]*z3[6]^2 + 10*(-1 + z3[3])*z3[6]^3, 
  y[310] -> -1 - z3[3] - z3[6] + (-1 + z3[3])*z3[6]^2 + 
    (-1 + 2*z3[3])*z3[6]^3 + (-1 + 3*z3[3])*z3[6]^4, 
  y[311] -> 1 + 1/(z3[4]^2*(z3[2] - z3[4] + z3[6])), 
  y[312] -> 1 + z3[6] + z3[6]^2 + z3[3]*(2 + z3[6])*(-3 + 3*z3[5] + z3[6]), 
  y[313] -> 2*z3[6] + z3[3]*(-1 + 2*z3[6]), 
  y[314] -> -z3[6] + z3[3]*(3 - 3*z3[2] + 2*z3[6]), 
  y[315] -> 3*z3[6] + z3[3]*(-1 + z3[2] + 2*z3[6]), 
  y[316] -> 3 + 4*z3[6] - 3*z3[6]^2 - 2*z3[6]^3 + 
    z3[2]*(-3 + z3[6] + z3[6]^2), y[317] -> 4 - 2*z3[6]^6 - z3[6]^7 + 
    z3[2]*(-4 - 4*z3[6] - 4*z3[6]^2 - 4*z3[6]^3 - 4*z3[6]^4 + 5*z3[6]^5 + 
      3*z3[6]^6), y[318] -> z3[6]^2 + z3[3]*(-9 - 15*z3[6] + 23*z3[6]^2 + 
      15*z3[6]^3 - 9*z3[6]^4 + 3*z3[5]*(-1 + z3[6])^2*
       (1 + 4*z3[6] + 3*z3[6]^2) + z3[2]*(9 - 6*z3[6] - 7*z3[6]^2 + 
        3*z3[6]^3 - 3*z3[5]*(-1 + z3[6])^2*(1 + z3[6]))), 
  y[319] -> (1 + z3[3])*(-1 + z3[6])*z3[6] + 
    z3[2]*(1 - z3[6] + z3[3]*(-16 + 23*z3[6] - 6*z3[6]^2 + 
        3*z3[5]*(3 - 5*z3[6] + 2*z3[6]^2))), 
  y[320] -> z3[6]*(-1 - z3[6] + z3[3]*(-1 + z3[5]*(-1 + z3[6])*z3[6] - 
        z3[6]^2)) + z3[2]*(1 + z3[6] + 
      z3[3]*(z3[5]*(7 + 9*z3[6] - 9*z3[6]^2) + 
        3*(-4 - 5*z3[6] + 3*z3[6]^2))), 
  y[321] -> -(z3[6]*(1 + z3[6] + z3[3]*(-10 - 13*z3[6] + 9*z3[6]^2 + 
         z3[5]*(6 + 8*z3[6] - 9*z3[6]^2)) + 
       z3[3]^2*(-11 + z3[6] - 13*z3[6]^2 + 6*z3[6]^3 + 2*z3[5]^2*z3[6]*
          (4 - 7*z3[6] + 3*z3[6]^2) - 3*z3[5]*(-2 + 5*z3[6] - 9*z3[6]^2 + 
           4*z3[6]^3)))) + z3[2]*z3[3]*(-5 + 3*(-3 + z3[5])*z3[6] + 
      (-1 + z3[5])*z3[6]^2 + z3[3]*(67 + 104*z3[6] - 148*z3[6]^2 + 
        35*z3[6]^3 - 2*z3[5]*(39 + 62*z3[6] - 115*z3[6]^2 + 35*z3[6]^3) + 
        z3[5]^2*(21 + 35*z3[6] - 82*z3[6]^2 + 35*z3[6]^3))), 
  y[322] -> -3*z3[6]*(-1 + 3*z3[6] - z3[6]^3 + 
      z3[5]*(1 - 2*z3[6] + z3[6]^3)) + z3[3]*(7 + 22*z3[6] - 69*z3[6]^2 - 
      44*z3[6]^3 + 86*z3[6]^4 - 24*z3[6]^5 - z3[5]^2*(-1 + z3[6])^2*
       (-1 - 6*z3[6] + 7*z3[6]^2 + 24*z3[6]^3) + 
      z3[5]*(-5 - 20*z3[6] + 72*z3[6]^2 + 32*z3[6]^3 - 127*z3[6]^4 + 
        48*z3[6]^5) + z3[2]*(-7 + 12*z3[6] + 18*z3[6]^2 - 23*z3[6]^3 + 
        6*z3[6]^4 + z3[5]^2*(-1 + z3[6])^2*(-1 + z3[6] + 6*z3[6]^2) + 
        z3[5]*(5 - 12*z3[6] - 15*z3[6]^2 + 34*z3[6]^3 - 12*z3[6]^4))), 
  y[323] -> -5 - 4*z3[6] - 4*z3[6]^2 - 4*z3[6]^3 - 4*z3[6]^4 + 5*z3[6]^5 + 
    3*z3[6]^6 - z3[3]*(2 + 4*z3[6] + 4*z3[6]^2 + 4*z3[6]^3 + 4*z3[6]^4 + 
      11*z3[6]^5 + 10*z3[6]^6 - 8*z3[6]^7 + 
      z3[5]*(6 - 6*z3[6]^5 - 7*z3[6]^6 + 8*z3[6]^7)) + 
    z3[2]*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 + 
      z3[3]*(-10 - 14*z3[6] - 18*z3[6]^2 - 22*z3[6]^3 + 42*z3[6]^4 + 
        30*z3[6]^5 - 15*z3[6]^6 + z3[5]*(10 + 10*z3[6] + 10*z3[6]^2 + 
          10*z3[6]^3 - 20*z3[6]^4 - 14*z3[6]^5 + 15*z3[6]^6))), 
  y[324] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 + 
    z3[3]*(-2 - 9*z3[6] - 13*z3[6]^2 - 17*z3[6]^3 + 35*z3[6]^4 + 24*z3[6]^5 - 
      9*z3[6]^6 + z3[5]*(3 + 6*z3[6] + 6*z3[6]^2 + 6*z3[6]^3 - 12*z3[6]^4 - 
        8*z3[6]^5 + 9*z3[6]^6) + z3[2]*(-1 + z3[6]^2 + 20*z3[6]^3 + z3[6]^4 - 
        9*z3[6]^5 + z3[5]*(2 + 2*z3[6] + 2*z3[6]^2 - 16*z3[6]^3 - z3[6]^4 + 
          9*z3[6]^5))) + z3[3]^2*(-2 - 10*z3[6] - 14*z3[6]^2 - 18*z3[6]^3 - 
      26*z3[6]^4 - 50*z3[6]^5 + 103*z3[6]^6 - 30*z3[6]^7 + 
      z3[5]^2*(4 - 15*z3[6]^4 - 21*z3[6]^5 + 62*z3[6]^6 - 30*z3[6]^7) + 
      z3[5]*(-2 + 6*z3[6] + 6*z3[6]^2 + 6*z3[6]^3 + 43*z3[6]^4 + 72*z3[6]^5 - 
        165*z3[6]^6 + 60*z3[6]^7) + z3[2]*(-16 - 30*z3[6] - 48*z3[6]^2 + 
        162*z3[6]^3 + 127*z3[6]^4 - 181*z3[6]^5 + 42*z3[6]^6 + 
        z3[5]*(26 + 36*z3[6] + 46*z3[6]^2 - 164*z3[6]^3 - 117*z3[6]^4 + 
          270*z3[6]^5 - 84*z3[6]^6) + z3[5]^2*(-10 - 10*z3[6] - 10*z3[6]^2 + 
          40*z3[6]^3 + 25*z3[6]^4 - 89*z3[6]^5 + 42*z3[6]^6))), 
  y[325] -> 11 + 5*z3[4] + 3*z3[5] - 10*z3[6] + 3*z3[4]*z3[6] - 
    3*z3[4]*z3[5]*z3[6] + 6*z3[6]^2 - 9*z3[4]*z3[6]^2 + 3*z3[5]*z3[6]^2 + 
    6*z3[4]*z3[5]*z3[6]^2 - 6*z3[5]*z3[6]^3 + 3*z3[6]^4 + 3*z3[4]*z3[6]^4 - 
    3*z3[4]*z3[5]*z3[6]^4 - 3*z3[6]^5 + 3*z3[5]*z3[6]^5 + 
    z3[2]^3*z3[3]^2*(2 + z3[5]*(-1 + z3[6]) - z3[6])^2*
     (2 - z3[6] - 6*z3[6]^2 + z3[5]*(-1 + z3[6] + 6*z3[6]^2)) + 
    z3[3]*(98 - 106*z3[6] + 26*z3[6]^2 + 92*z3[6]^3 + 32*z3[6]^4 - 
      89*z3[6]^5 + 24*z3[6]^6 + z3[4]^2*(3 + z3[6]) + 
      z3[5]*(11 + 13*z3[6] + 17*z3[6]^2 - 92*z3[6]^3 - 20*z3[6]^4 + 
        130*z3[6]^5 - 48*z3[6]^6) + z3[5]^2*(-3 - z3[6] - 4*z3[6]^2 + 
        18*z3[6]^3 + 4*z3[6]^4 - 41*z3[6]^5 + 24*z3[6]^6) + 
      z3[4]*(44 + 16*z3[6] - 82*z3[6]^2 - 44*z3[6]^3 + 89*z3[6]^4 - 
        24*z3[6]^5 - z3[5]^2*(-1 + z3[6])^2*(-1 - 6*z3[6] + 7*z3[6]^2 + 
          24*z3[6]^3) + z3[5]*(-6 - 23*z3[6] + 78*z3[6]^2 + 32*z3[6]^3 - 
          130*z3[6]^4 + 48*z3[6]^5))) + 
    z3[3]^2*(151 + 3*z3[4]^2 - 124*z3[6] + 20*z3[6]^2 + 82*z3[6]^3 + 
      29*z3[6]^4 - 86*z3[6]^5 + 24*z3[6]^6 + 
      z3[5]*(3 + 17*z3[6] + 14*z3[6]^2 - 86*z3[6]^3 - 20*z3[6]^4 + 
        127*z3[6]^5 - 48*z3[6]^6) + z3[5]^2*(-6 - z3[6] - 4*z3[6]^2 + 
        18*z3[6]^3 + 4*z3[6]^4 - 41*z3[6]^5 + 24*z3[6]^6) + 
      z3[4]*(49 + 13*z3[6] - 68*z3[6]^2 - 44*z3[6]^3 + 86*z3[6]^4 - 
        24*z3[6]^5 - z3[5]^2*(-1 + z3[6])^2*(-1 - 6*z3[6] + 7*z3[6]^2 + 
          24*z3[6]^3) + z3[5]*(-8 - 20*z3[6] + 72*z3[6]^2 + 32*z3[6]^3 - 
          127*z3[6]^4 + 48*z3[6]^5))) - z3[2]^2*z3[3]*
     (-10 + z3[4] + 5*z3[5] - z3[5]^2 + 12*z3[6] - 18*z3[5]*z3[6] + 
      6*z3[5]^2*z3[6] + 9*z3[6]^2 - 3*z3[5]^2*z3[6]^2 - 23*z3[6]^3 + 
      34*z3[5]*z3[6]^3 - 11*z3[5]^2*z3[6]^3 + 9*z3[6]^4 - 18*z3[5]*z3[6]^4 + 
      9*z3[5]^2*z3[6]^4 + z3[3]*(-25 + z3[4] + 56*z3[6] - 15*z3[6]^2 - 
        113*z3[6]^3 + 104*z3[6]^4 - 24*z3[6]^5 + z3[5]^3*(-1 + z3[6])^2*z3[6]*
         (-7 + z3[6] + 24*z3[6]^2) + 3*z3[5]*(4 - 30*z3[6] + 26*z3[6]^2 + 
          67*z3[6]^3 - 85*z3[6]^4 + 24*z3[6]^5) - 
        z3[5]^2*(2 - 45*z3[6] + 66*z3[6]^2 + 103*z3[6]^3 - 198*z3[6]^4 + 
          72*z3[6]^5))) + 
    z3[2]*(3*(-1 + (-1 + z3[5])*z3[6] + (3 - 2*z3[5])*z3[6]^2 + 
        (-1 + z3[5])*z3[6]^4) + z3[3]*(-41 + 2*z3[6] + 57*z3[6]^2 + 
        35*z3[6]^3 - 72*z3[6]^4 + 18*z3[6]^5 + 
        z3[5]*(11 + 22*z3[6] - 78*z3[6]^2 - 22*z3[6]^3 + 105*z3[6]^4 - 
          36*z3[6]^5) + z3[5]^2*(-4 - 6*z3[6] + 21*z3[6]^2 + z3[6]^3 - 
          33*z3[6]^4 + 18*z3[6]^5) + z3[4]*(-14 + 13*z3[6] + 18*z3[6]^2 - 
          23*z3[6]^3 + 6*z3[6]^4 + z3[5]^2*(-1 + z3[6])^2*
           (-1 + z3[6] + 6*z3[6]^2) + z3[5]*(6 - 12*z3[6] - 15*z3[6]^2 + 
            34*z3[6]^3 - 12*z3[6]^4))) + z3[3]^2*(-83 - 22*z3[6] + 
        172*z3[6]^2 + 123*z3[6]^3 - 235*z3[6]^4 + 66*z3[6]^5 + 
        z3[5]*(41 + 70*z3[6] - 264*z3[6]^2 - 130*z3[6]^3 + 433*z3[6]^4 - 
          156*z3[6]^5) + z3[5]^3*(4 + 4*z3[6] - 18*z3[6]^2 - 4*z3[6]^3 + 
          41*z3[6]^4 - 24*z3[6]^5) + z3[5]^2*(-20 - 31*z3[6] + 123*z3[6]^2 + 
          41*z3[6]^3 - 239*z3[6]^4 + 114*z3[6]^5) + 
        z3[4]*(-18 + 12*z3[6] + 18*z3[6]^2 - 23*z3[6]^3 + 6*z3[6]^4 + 
          z3[5]^2*(-1 + z3[6])^2*(-1 + z3[6] + 6*z3[6]^2) + 
          z3[5]*(7 - 12*z3[6] - 15*z3[6]^2 + 34*z3[6]^3 - 12*z3[6]^4)))), 
  y[326] -> 10 + 34*z3[4] + 55*z3[4]^2 + 28*z3[4]^3 + 3*z3[4]^4 - 34*z3[6] - 
    97*z3[4]*z3[6] - 84*z3[4]^2*z3[6] - 12*z3[4]^3*z3[6] + 42*z3[6]^2 + 
    78*z3[4]*z3[6]^2 + 27*z3[4]^2*z3[6]^2 - 22*z3[6]^3 - 22*z3[4]*z3[6]^3 - 
    10*z3[4]^2*z3[6]^3 + 4*z3[6]^4 + 10*z3[4]*z3[6]^4 + 3*z3[4]^2*z3[6]^4 - 
    3*z3[4]*z3[6]^5 + z3[2]^5*z3[3]^3*(-15 + 24*z3[6]^2 - 16*z3[6]^3 + 
      3*z3[6]^4 - z3[5]^3*(-1 + z3[6])^3*(1 + 3*z3[6]) + 
      z3[5]^2*(-1 + z3[6])^2*(-7 - 14*z3[6] + 9*z3[6]^2) + 
      z3[5]*(17 - 48*z3[6]^2 + 40*z3[6]^3 - 9*z3[6]^4)) + 
    z3[2]^4*z3[3]^2*(28 + 8*z3[4] - 7*z3[5] - 36*z3[6] + 12*z3[5]*z3[6] + 
      18*z3[6]^2 - 15*z3[5]*z3[6]^2 + 3*z3[5]^2*z3[6]^2 - 10*z3[6]^3 + 
      16*z3[5]*z3[6]^3 - 6*z3[5]^2*z3[6]^3 + 3*z3[6]^4 - 6*z3[5]*z3[6]^4 + 
      3*z3[5]^2*z3[6]^4 + z3[3]*(76 + 15*z3[4] - 75*z3[6] + 48*z3[6]^2 - 
        76*z3[6]^3 + 48*z3[6]^4 - 9*z3[6]^5 + 3*z3[5]^3*(-1 + z3[6])^3*z3[6]*
         (1 + 3*z3[6]) - z3[5]^2*(-1 + z3[6])^2*(-4 - 17*z3[6] - 42*z3[6]^2 + 
          27*z3[6]^3) + z3[5]*(-32 + 21*z3[6] - 48*z3[6]^2 + 152*z3[6]^3 - 
          120*z3[6]^4 + 27*z3[6]^5))) + z3[3]*(230 + 18*z3[4]^4 - 636*z3[6] + 
      594*z3[6]^2 - 204*z3[6]^3 + 18*z3[6]^4 + 5*z3[6]^5 + 6*z3[6]^6 - 
      2*z3[4]^3*(-89 + 4*z3[5] + 36*z3[6]) - 
      2*z3[5]*(5 - 15*z3[6] + 15*z3[6]^2 - 5*z3[6]^3 + z3[6]^6) - 
      z3[4]^2*(-476 + 589*z3[6] - 174*z3[6]^2 + 26*z3[6]^3 + 24*z3[6]^4 - 
        9*z3[6]^5 + z3[5]*(34 - 27*z3[6] + 12*z3[6]^2 + 2*z3[6]^3 - 
          18*z3[6]^4 + 9*z3[6]^5)) + z3[4]*(434 - 996*z3[6] + 609*z3[6]^2 - 
        134*z3[6]^3 + 26*z3[6]^4 + 15*z3[6]^5 - 9*z3[6]^6 + 
        z3[5]*(-30 + 64*z3[6] - 29*z3[6]^2 + 12*z3[6]^3 + 2*z3[6]^4 - 
          16*z3[6]^5 + 9*z3[6]^6))) - z3[2]^3*z3[3]*
     (14 + 18*z3[4] + 4*z3[4]^2 - z3[5] - 27*z3[6] - 12*z3[4]*z3[6] + 
      3*z3[5]*z3[6] + 18*z3[6]^2 - 3*z3[5]*z3[6]^2 - 5*z3[6]^3 + 
      z3[5]*z3[6]^3 + z3[3]*(139 + 22*z3[4]^2 - 233*z3[6] + 132*z3[6]^2 - 
        25*z3[6]^3 - 13*z3[6]^4 + 6*z3[6]^5 + 
        6*z3[4]*(17 - 12*z3[6] + z3[6]^2) + z3[5]^2*(-1 + z3[6])^2*
         (1 - 2*z3[6] + z3[6]^2 + 6*z3[6]^3) - 
        3*z3[5]*(8 - 17*z3[6] + 14*z3[6]^2 - z3[6]^3 - 8*z3[6]^4 + 
          4*z3[6]^5)) + z3[3]^2*(239 + 21*z3[4]^2 - 343*z3[6] + 178*z3[6]^2 + 
        16*z3[6]^3 - 143*z3[6]^4 + 95*z3[6]^5 - 18*z3[6]^6 + 
        6*z3[5]^3*(-1 + z3[6])^3*z3[6]^2*(1 + 3*z3[6]) + 
        6*z3[4]*(19 - 12*z3[6] + z3[6]^2) - z3[5]^2*(-1 + z3[6])^2*
         (-7 - z3[6] - 35*z3[6]^2 - 83*z3[6]^3 + 54*z3[6]^4) + 
        2*z3[5]*(-34 + 55*z3[6] - 55*z3[6]^2 - 20*z3[6]^3 + 146*z3[6]^4 - 
          119*z3[6]^5 + 27*z3[6]^6))) + 
    z3[2]^2*(1 + 6*z3[4] + 3*z3[4]^2 - 3*z3[6] - 6*z3[4]*z3[6] + 3*z3[6]^2 - 
      z3[6]^3 + z3[3]*(7*z3[4]^3 - 6*z3[4]^2*(-9 + 4*z3[6]) + 
        (-1 + z3[6])*(-58 + 3*z3[5]*(-1 + z3[6])^2 + 73*z3[6] - 29*z3[6]^2 + 
          2*z3[6]^3) - 3*z3[4]*(-37 + 44*z3[6] - 15*z3[6]^2 + 4*z3[6]^3)) + 
      z3[3]^2*(386 + 20*z3[4]^3 - 731*z3[6] + 458*z3[6]^2 - 92*z3[6]^3 - 
        4*z3[6]^4 - 17*z3[6]^5 + 9*z3[6]^6 - 18*z3[4]^2*(-9 + 4*z3[6]) + 
        z3[4]*(407 - 444*z3[6] + 141*z3[6]^2 - 26*z3[6]^3) + 
        z3[5]^2*(-1 + z3[6])^2*(2 - 2*z3[6] - 2*z3[6]^2 + 2*z3[6]^3 + 
          9*z3[6]^4) + z3[5]*(-50 + 108*z3[6] - 75*z3[6]^2 + 5*z3[6]^3 - 
          3*z3[6]^4 + 33*z3[6]^5 - 18*z3[6]^6)) + 
      z3[3]^3*(544 + 13*z3[4]^3 - 867*z3[6] + 419*z3[6]^2 + 2*z3[6]^3 + 
        48*z3[6]^4 - 233*z3[6]^5 + 157*z3[6]^6 - 30*z3[6]^7 - 
        24*z3[4]^2*(-5 + 2*z3[6]) + 10*z3[5]^3*(-1 + z3[6])^3*z3[6]^3*
         (1 + 3*z3[6]) + z3[4]*(374 - 354*z3[6] + 96*z3[6]^2 - 14*z3[6]^3) - 
        z3[5]^2*(-1 + z3[6])^2*(-10 - 3*z3[6] - z3[6]^2 - 59*z3[6]^3 - 
          137*z3[6]^4 + 90*z3[6]^5) + 2*z3[5]*(-58 + 95*z3[6] - 41*z3[6]^2 - 
          51*z3[6]^3 - 32*z3[6]^4 + 239*z3[6]^5 - 197*z3[6]^6 + 
          45*z3[6]^7))) + z3[3]^2*(1044 + 27*z3[4]^4 + 
      z3[4]^3*(307 - 23*z3[5] - 108*z3[6]) - 2397*z3[6] + 1733*z3[6]^2 - 
      413*z3[6]^3 + 28*z3[6]^4 - 47*z3[6]^5 - 65*z3[6]^6 + 116*z3[6]^7 - 
      30*z3[6]^8 + z3[5]^2*(4 - 10*z3[6] + 6*z3[6]^2 - 15*z3[6]^5 - 
        21*z3[6]^6 + 62*z3[6]^7 - 30*z3[6]^8) + 
      z3[5]*(-113 + 258*z3[6] - 168*z3[6]^2 + 25*z3[6]^3 + 61*z3[6]^5 + 
        76*z3[6]^6 - 178*z3[6]^7 + 60*z3[6]^8) + 
      z3[4]^2*(1052 + 3*z3[5]^2 - 1059*z3[6] + 267*z3[6]^2 - 22*z3[6]^3 - 
        57*z3[6]^4 + 18*z3[6]^5 - z3[5]*(130 - 75*z3[6] + 24*z3[6]^2 + 
          4*z3[6]^3 - 36*z3[6]^4 + 18*z3[6]^5)) + 
      z3[4]*(1316 - 2443*z3[6] + 1147*z3[6]^2 - 202*z3[6]^3 + 72*z3[6]^4 + 
        113*z3[6]^5 - 130*z3[6]^6 + 30*z3[6]^7 + 
        z3[5]^2*(10 - 9*z3[6] + 15*z3[6]^4 + 21*z3[6]^5 - 62*z3[6]^6 + 
          30*z3[6]^7) - z3[5]*(185 - 283*z3[6] + 77*z3[6]^2 - 24*z3[6]^3 + 
          51*z3[6]^4 + 112*z3[6]^5 - 192*z3[6]^6 + 60*z3[6]^7))) + 
    z3[3]^3*(1189 + 12*z3[4]^4 + z3[4]^3*(157 - 15*z3[5] - 48*z3[6]) - 
      2278*z3[6] + 1290*z3[6]^2 - 231*z3[6]^3 + 14*z3[6]^4 - 52*z3[6]^5 - 
      71*z3[6]^6 + 116*z3[6]^7 - 30*z3[6]^8 + 
      z3[5]^2*(19 - 28*z3[6] + 7*z3[6]^2 - 15*z3[6]^5 - 21*z3[6]^6 + 
        62*z3[6]^7 - 30*z3[6]^8) + z3[5]*(-214 + 370*z3[6] - 158*z3[6]^2 + 
        15*z3[6]^3 + 61*z3[6]^5 + 78*z3[6]^6 - 178*z3[6]^7 + 60*z3[6]^8) + 
      z3[4]^2*(653 + 4*z3[5]^2 - 554*z3[6] + 120*z3[6]^2 - 6*z3[6]^3 - 
        30*z3[6]^4 + 9*z3[6]^5 - z3[5]*(104 - 48*z3[6] + 12*z3[6]^2 + 
          2*z3[6]^3 - 18*z3[6]^4 + 9*z3[6]^5)) + 
      z3[4]*(1066 - 1624*z3[6] + 616*z3[6]^2 - 90*z3[6]^3 + 56*z3[6]^4 + 
        95*z3[6]^5 - 121*z3[6]^6 + 30*z3[6]^7 + 
        z3[5]^2*(20 - 11*z3[6] + 15*z3[6]^4 + 21*z3[6]^5 - 62*z3[6]^6 + 
          30*z3[6]^7) - z3[5]*(214 - 241*z3[6] + 48*z3[6]^2 - 12*z3[6]^3 + 
          53*z3[6]^4 + 96*z3[6]^5 - 183*z3[6]^6 + 60*z3[6]^7))) - 
    z3[2]*(4 + 26*z3[4] + 24*z3[4]^2 + 6*z3[4]^3 - 13*z3[6] - 
      45*z3[4]*z3[6] - 18*z3[4]^2*z3[6] + 15*z3[6]^2 + 27*z3[4]*z3[6]^2 - 
      7*z3[6]^3 - 11*z3[4]*z3[6]^3 + z3[6]^4 + 3*z3[4]*z3[6]^4 + 
      z3[3]*(3*z3[4]^4 - 2*z3[4]^3*(-28 + z3[5] + 6*z3[6]) + 
        (-1 + z3[6])*(-114 + 6*z3[5]*(-1 + z3[6])^2 + 205*z3[6] - 
          79*z3[6]^2 + 11*z3[6]^3 - 5*z3[6]^4) + 
        z3[4]^2*(251 - 186*z3[6] + 36*z3[6]^2 - 16*z3[6]^3 + 3*z3[6]^4 + 
          z3[5]*(-23 + 6*z3[6] - 6*z3[6]^2 + 8*z3[6]^3 - 3*z3[6]^4)) - 
        z3[4]*(-1 + z3[6])*(3*(117 - 71*z3[6] + 27*z3[6]^2 + z3[6]^3 - 
            2*z3[6]^4) + z3[5]*(-35 + 13*z3[6] - 17*z3[6]^2 - 3*z3[6]^3 + 
            6*z3[6]^4))) + z3[3]^2*(579 + 6*z3[4]^4 - 
        12*z3[4]^3*(z3[5] + 2*(-5 + z3[6])) - 1408*z3[6] + 986*z3[6]^2 - 
        249*z3[6]^3 + 30*z3[6]^4 + 29*z3[6]^5 - 47*z3[6]^6 + 12*z3[6]^7 + 
        z3[5]^2*(3 - 8*z3[6] + 5*z3[6]^2 + 5*z3[6]^4 + 4*z3[6]^5 - 
          23*z3[6]^6 + 12*z3[6]^7) - z3[5]*(76 - 179*z3[6] + 112*z3[6]^2 - 
          28*z3[6]^3 + 8*z3[6]^4 + 30*z3[6]^5 - 70*z3[6]^6 + 24*z3[6]^7) - 
        2*z3[4]^2*(-322 + 207*z3[6] - 36*z3[6]^2 + 16*z3[6]^3 - 3*z3[6]^4 + 
          z3[5]*(56 - 18*z3[6] + 6*z3[6]^2 - 8*z3[6]^3 + 3*z3[6]^4)) + 
        z3[4]*(1180 - 1617*z3[6] + 707*z3[6]^2 - 83*z3[6]^3 - 41*z3[6]^4 - 
          41*z3[6]^5 + 18*z3[6]^6 + z3[5]*(-254 + 272*z3[6] - 146*z3[6]^2 - 
            16*z3[6]^3 + 30*z3[6]^4 + 71*z3[6]^5 - 36*z3[6]^6) + 
          3*z3[5]^2*(3 - 2*z3[6] + 4*z3[6]^2 + 4*z3[6]^3 - z3[6]^4 - 
            10*z3[6]^5 + 6*z3[6]^6))) + z3[3]^3*(712 + 3*z3[4]^4 - 
        1493*z3[6] + 821*z3[6]^2 - 166*z3[6]^3 + 115*z3[6]^4 + 182*z3[6]^5 - 
        271*z3[6]^6 + 72*z3[6]^7 - 2*z3[4]^3*(-35 + 5*z3[5] + 6*z3[6]) - 
        z3[5]^3*z3[6]^4*(15 + 21*z3[6] - 62*z3[6]^2 + 30*z3[6]^3) + 
        z3[5]^2*(16 - 21*z3[6] + 6*z3[6]^2 + 90*z3[6]^4 + 126*z3[6]^5 - 
          321*z3[6]^6 + 132*z3[6]^7) - z3[5]*(156 - 279*z3[6] + 115*z3[6]^2 - 
          22*z3[6]^3 + 168*z3[6]^4 + 264*z3[6]^5 - 530*z3[6]^6 + 
          174*z3[6]^7) + z3[4]^2*(453 + 3*z3[5]^2 - 246*z3[6] + 36*z3[6]^2 - 
          16*z3[6]^3 + 3*z3[6]^4 + z3[5]*(-110 + 30*z3[6] - 6*z3[6]^2 + 
            8*z3[6]^3 - 3*z3[6]^4)) + z3[4]*(1087 + 3*z3[5]^3 - 1221*z3[6] + 
          440*z3[6]^2 - 16*z3[6]^3 - 29*z3[6]^4 - 47*z3[6]^5 + 18*z3[6]^6 + 
          z3[5]*(-341 + 281*z3[6] - 116*z3[6]^2 - 30*z3[6]^3 + 21*z3[6]^4 + 
            77*z3[6]^5 - 36*z3[6]^6) + z3[5]^2*(17 - 12*z3[6] + 12*z3[6]^2 + 
            12*z3[6]^3 - 3*z3[6]^4 - 30*z3[6]^5 + 18*z3[6]^6)))), 
  y[327] -> z3[2]^7*z3[3]^4*(z3[4] - (-1 + z3[6])*
       (15 + z3[5]^3*(-1 + z3[6])^3 - 17*z3[6] + 7*z3[6]^2 - z3[6]^3 - 
        z3[5]^2*(-1 + z3[6])^2*(-7 + 3*z3[6]) + 
        z3[5]*(-17 + 31*z3[6] - 17*z3[6]^2 + 3*z3[6]^3))) - 
    z3[2]^6*z3[3]^3*(3*z3[4]^2 + z3[4]*(13 - 12*z3[6]) - 
      (-1 + z3[6])*(23 + z3[5]^2*(-1 + z3[6])^2 - 25*z3[6] + 5*z3[6]^2 - 
        3*z3[5]*(3 - 5*z3[6] + 2*z3[6]^2)) + 
      z3[3]*(5*z3[4]^2 - 3*z3[4]*(-8 + 7*z3[6]) - (-1 + z3[6])*
         (z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6]) - 2*z3[5]^2*(-1 + z3[6])^2*
           (-5 - 4*z3[6] + 3*z3[6]^2) - 2*(-32 + 29*z3[6] + z3[6]^2 - 
            5*z3[6]^3 + z3[6]^4) + z3[5]*(-39 + 47*z3[6] + 11*z3[6]^2 - 
            25*z3[6]^3 + 6*z3[6]^4)))) + z3[2]^5*z3[3]^2*
     (3*z3[4]^3 + (11 + z3[5]*(-1 + z3[6]) - 5*z3[6])*(-1 + z3[6])^2 - 
      3*z3[4]^2*(-5 + 4*z3[6]) + 9*z3[4]*(3 - 5*z3[6] + 2*z3[6]^2) + 
      z3[3]*(12*z3[4]^3 + z3[4]^2*(65 - 51*z3[6]) + 
        z3[4]*(133 - 209*z3[6] + 78*z3[6]^2) + (-1 + z3[6])*
         (-104 - 2*z3[5]^2*(-1 + z3[6])^2 + 138*z3[6] - 39*z3[6]^2 - 
          z3[6]^3 + z3[5]*(25 - 43*z3[6] + 17*z3[6]^2 + z3[6]^3))) + 
      z3[3]^2*(10*z3[4]^3 + z3[4]^2*(60 - 44*z3[6]) + 
        2*z3[4]*(72 - 104*z3[6] + 35*z3[6]^2) - (-1 + z3[6])*
         (178 - 197*z3[6] + 46*z3[6]^2 - 14*z3[6]^3 + 14*z3[6]^4 - 
          3*z3[6]^5 + z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6] + 3*z3[6]^2) - 
          z3[5]^2*(-1 + z3[6])^2*(-13 - 10*z3[6] - 10*z3[6]^2 + 9*z3[6]^3) + 
          z3[5]*(-70 + 90*z3[6] - 23*z3[6]^2 + 29*z3[6]^3 - 35*z3[6]^4 + 
            9*z3[6]^5)))) - z3[2]^4*z3[3]*(z3[4]^4 + z3[4]^3*(7 - 4*z3[6]) - 
      (-1 + z3[6])^3 - z3[4]*(-1 + z3[6])^2*(-13 + 4*z3[6]) + 
      3*z3[4]^2*(5 - 7*z3[6] + 2*z3[6]^2) + 
      z3[3]*(9*z3[4]^4 + z3[4]^3*(60 - 39*z3[6]) + 
        6*z3[4]^2*(25 - 35*z3[6] + 11*z3[6]^2) - 
        3*z3[4]*(-55 + 118*z3[6] - 77*z3[6]^2 + 14*z3[6]^3) - 
        (-1 + z3[6])^2*(-45 + 37*z3[6] - 4*z3[6]^2 + 
          z3[5]*(3 - 4*z3[6] + z3[6]^2))) + 
      z3[3]^2*(18*z3[4]^4 + z3[4]^3*(130 - 81*z3[6]) + 
        2*z3[4]^2*(190 - 247*z3[6] + 72*z3[6]^2) + 
        z3[4]*(521 - 1016*z3[6] + 592*z3[6]^2 - 94*z3[6]^3) + 
        (-1 + z3[6])*(-278 - 3*z3[5]^2*(-1 + z3[6])^2 + 431*z3[6] - 
          177*z3[6]^2 + 17*z3[6]^3 - 2*z3[6]^4 + 
          z3[5]*(48 - 87*z3[6] + 41*z3[6]^2 - 4*z3[6]^3 + 2*z3[6]^4))) + 
      z3[3]^3*(10*z3[4]^4 + z3[4]^3*(80 - 46*z3[6]) + 
        z3[4]^2*(270 - 320*z3[6] + 84*z3[6]^2) + 
        z3[4]*(456 - 802*z3[6] + 412*z3[6]^2 - 56*z3[6]^3) - 
        (-1 + z3[6])*(385 - 492*z3[6] + 164*z3[6]^2 - 14*z3[6]^3 - 
          17*z3[6]^4 + 18*z3[6]^5 - 4*z3[6]^6 - 4*z3[5]^2*
           (-4 + 5*z3[6] - z3[6]^2 + 6*z3[6]^4 - 9*z3[6]^5 + 3*z3[6]^6) + 
          z3[5]^3*(-1 + z3[6] + 5*z3[6]^4 - 9*z3[6]^5 + 4*z3[6]^6) + 
          z3[5]*(-110 + 149*z3[6] - 46*z3[6]^2 + 4*z3[6]^3 + 36*z3[6]^4 - 
            45*z3[6]^5 + 12*z3[6]^6)))) + 
    z3[2]^3*(z3[4]*(1 + z3[4] - z3[6])^3 + 
      z3[3]*(2*z3[4]^5 + z3[4]^4*(21 - 9*z3[6]) + 2*(-2 + z3[6])*
         (-1 + z3[6])^3 + 3*z3[4]*(-1 + z3[6])^2*(19 - 14*z3[6] + z3[6]^2) + 
        z3[4]^3*(67 - 77*z3[6] + 16*z3[6]^2) + 
        z3[4]^2*(95 - 186*z3[6] + 105*z3[6]^2 - 14*z3[6]^3)) + 
      z3[3]^2*(9*z3[4]^5 + z3[4]^4*(90 - 42*z3[6]) + 
        6*z3[4]^3*(55 - 60*z3[6] + 13*z3[6]^2) + 
        z3[4]^2*(596 - 1062*z3[6] + 543*z3[6]^2 - 68*z3[6]^3) + 
        z3[4]*(502 - 1227*z3[6] + 993*z3[6]^2 - 286*z3[6]^3 + 18*z3[6]^4) - 
        (-1 + z3[6])^2*(-114 + 123*z3[6] - 28*z3[6]^2 + z3[6]^3 + 
          3*z3[5]*(2 - 3*z3[6] + z3[6]^2))) + 
      z3[3]^3*(12*z3[4]^5 + z3[4]^4*(130 - 57*z3[6]) + 
        2*z3[4]^3*(275 - 273*z3[6] + 54*z3[6]^2) + 
        z3[4]^2*(1212 - 1940*z3[6] + 873*z3[6]^2 - 94*z3[6]^3) + 
        z3[4]*(1333 - 2906*z3[6] + 2050*z3[6]^2 - 503*z3[6]^3 + 30*z3[6]^4) + 
        (-1 + z3[6])*(-4*z3[5]^2*(-1 + z3[6])^2 - 
          2*(290 - 499*z3[6] + 251*z3[6]^2 - 38*z3[6]^3 + z3[6]^4 + 
            z3[6]^5) + z3[5]*(78 - 147*z3[6] + 76*z3[6]^2 - 9*z3[6]^3 + 
            2*z3[6]^5))) + z3[3]^4*(5*z3[4]^5 + z3[4]^4*(60 - 24*z3[6]) + 
        z3[4]^3*(290 - 260*z3[6] + 46*z3[6]^2) + 
        z3[4]^2*(756 - 1088*z3[6] + 432*z3[6]^2 - 40*z3[6]^3) + 
        z3[4]*(1050 - 2044*z3[6] + 1258*z3[6]^2 - 264*z3[6]^3 + 15*z3[6]^4) - 
        (-1 + z3[6])*(713 - 1006*z3[6] + 407*z3[6]^2 - 50*z3[6]^3 - 
          21*z3[6]^5 + 22*z3[6]^6 - 5*z3[6]^7 + z3[5]^2*(19 - 24*z3[6] + 
            5*z3[6]^2 - 29*z3[6]^5 + 44*z3[6]^6 - 15*z3[6]^7) + 
          z3[5]^3*(-1 + z3[6] + 6*z3[6]^5 - 11*z3[6]^6 + 5*z3[6]^7) + 
          z3[5]*(-159 + 224*z3[6] - 77*z3[6]^2 + 7*z3[6]^3 + z3[6]^4 + 
            44*z3[6]^5 - 55*z3[6]^6 + 15*z3[6]^7)))) - 
    (1 + z3[3])*(2*(1 + z3[3])^2*(2 + 5*z3[3])*z3[4]^6 - 
      (1 + z3[3])*z3[4]^5*(-22 + 20*z3[6] + 5*z3[3]^2*(-23 + 3*z3[5] + 
          10*z3[6]) + 2*z3[3]*(-56 + 5*z3[5] + 35*z3[6])) + 
      z3[3]^2*(-1 + z3[5])*z3[6]^8*(1 - z3[6] + 
        z3[3]*(-15 + 22*z3[6] - 6*z3[6]^2 + 2*z3[5]*(4 - 7*z3[6] + 
            3*z3[6]^2))) + z3[4]^4*(42 - 88*z3[6] + 40*z3[6]^2 + 
        z3[3]^3*(493 + 7*z3[5]^2 - 520*z3[6] + 100*z3[6]^2 + 
          z3[5]*(-95 + 60*z3[6])) + 2*z3[3]*(5*z3[5]*(-3 + 4*z3[6]) + 
          3*(59 - 96*z3[6] + 30*z3[6]^2)) + z3[3]^2*(6*z3[5]^2 + 
          z3[5]*(-117 + 100*z3[6]) + 3*(261 - 336*z3[6] + 80*z3[6]^2))) - 
      z3[4]^3*(2*(-17 + 63*z3[6] - 66*z3[6]^2 + 20*z3[6]^3) + 
        2*z3[3]*(-217 + 614*z3[6] - 474*z3[6]^2 + 88*z3[6]^3 - 2*z3[6]^4 + 
          z3[6]^5 + 15*z3[5]*(1 - 3*z3[6] + 2*z3[6]^2)) + 
        z3[3]^3*(-1067 + z3[5]^3 + 1957*z3[6] - 914*z3[6]^2 + 96*z3[6]^3 - 
          4*z3[6]^4 + 2*z3[6]^5 + z3[5]^2*(-23 + 21*z3[6]) + 
          z3[5]*(217 - 327*z3[6] + 90*z3[6]^2)) + 
        z3[3]^2*(-1317 + 2957*z3[6] - 1730*z3[6]^2 + 232*z3[6]^3 - 
          8*z3[6]^4 + 4*z3[6]^5 + z3[5]^2*(-11 + 18*z3[6]) + 
          z3[5]*(187 - 387*z3[6] + 150*z3[6]^2))) + 
      z3[4]^2*(2*(-1 + z3[6])^2*(5 - 24*z3[6] + 10*z3[6]^2) + 
        2*z3[3]*(-1 + z3[6])*(-115 + 420*z3[6] - 314*z3[6]^2 + 41*z3[6]^3 - 
          2*z3[6]^4 + 5*z3[5]*(1 - 5*z3[6] + 4*z3[6]^2)) + 
        z3[3]^3*(1190 - 3346*z3[6] + 2754*z3[6]^2 - 740*z3[6]^3 + 
          50*z3[6]^4 + 10*z3[6]^6 - 4*z3[6]^7 + z3[5]^3*(-1 + 2*z3[6]) + 
          z3[5]^2*(22 - 54*z3[6] + 21*z3[6]^2) + z3[5]*(-217 + 590*z3[6] - 
            390*z3[6]^2 + 60*z3[6]^3 - 7*z3[6]^6 + 4*z3[6]^7)) + 
        z3[3]^2*(1045 - 3715*z3[6] + 3907*z3[6]^2 - 1362*z3[6]^3 + 
          116*z3[6]^4 - 4*z3[6]^5 + 10*z3[6]^6 - 4*z3[6]^7 + 
          z3[5]^2*(5 - 22*z3[6] + 18*z3[6]^2) + z3[5]*(-115 + 447*z3[6] - 
            438*z3[6]^2 + 100*z3[6]^3 - 7*z3[6]^6 + 4*z3[6]^7))) - 
      z3[4]*z3[6]*(2*(-1 + z3[6])^3*(-5 + 2*z3[6]) - 2*z3[3]*(-1 + z3[6])^2*
         (-115 - 5*z3[5]*(-1 + z3[6]) + 88*z3[6] - 6*z3[6]^2 + 2*z3[6]^3 + 
          z3[6]^4) + z3[3]^2*(1045 - 2398*z3[6] + 1733*z3[6]^2 - 
          413*z3[6]^3 + 28*z3[6]^4 + 4*z3[6]^5 + 5*z3[6]^6 - 3*z3[6]^7 + 
          z3[5]^2*(5 - 11*z3[6] + 6*z3[6]^2) + z3[5]*(-115 + 260*z3[6] - 
            168*z3[6]^2 + 25*z3[6]^3 - 6*z3[6]^6 + 3*z3[6]^7)) + 
        z3[3]^3*(1190 + z3[5]^3*(-1 + z3[6]) - 2279*z3[6] + 1290*z3[6]^2 - 
          231*z3[6]^3 + 14*z3[6]^4 + 4*z3[6]^5 + 22*z3[6]^6 - 25*z3[6]^7 + 
          6*z3[6]^8 + z3[5]*(-217 + 373*z3[6] - 158*z3[6]^2 + 15*z3[6]^3 - 
            29*z3[6]^6 + 39*z3[6]^7 - 12*z3[6]^8) + 
          z3[5]^2*(22 - 31*z3[6] + 7*z3[6]^2 + 8*z3[6]^6 - 14*z3[6]^7 + 
            6*z3[6]^8)))) - z3[2]^2*(2*z3[4]*(1 + z3[4] - z3[6])^3*
       (2 + z3[4] - z3[6]) + z3[3]*(z3[4]^6 + z3[4]^5*(21 - 5*z3[6]) - 
        (-1 + z3[6])^3*(10 - 8*z3[6] + z3[6]^2) + 
        z3[4]^4*(111 - 91*z3[6] + 10*z3[6]^2) + 
        z3[4]^3*(257 - 392*z3[6] + 154*z3[6]^2 - 10*z3[6]^3) - 
        z3[4]*(-1 + z3[6])^2*(-150 + 154*z3[6] - 32*z3[6]^2 + z3[6]^3) + 
        z3[4]^2*(296 - 674*z3[6] + 489*z3[6]^2 - 113*z3[6]^3 + 2*z3[6]^4)) + 
      z3[3]^2*(3*z3[4]^6 - 15*z3[4]^5*(-4 + z3[6]) + 
        30*z3[4]^4*(12 - 9*z3[6] + z3[6]^2) - 6*z3[4]^3*(-170 + 231*z3[6] - 
          80*z3[6]^2 + 5*z3[6]^3) + 2*z3[4]^2*(773 - 1552*z3[6] + 
          966*z3[6]^2 - 185*z3[6]^3 + 4*z3[6]^4) - 
        2*z3[4]*(-563 + 1491*z3[6] - 1368*z3[6]^2 + 500*z3[6]^3 - 
          63*z3[6]^4 + 3*z3[6]^5) - 2*(-1 + z3[6])^2*(-115 + 145*z3[6] - 
          45*z3[6]^2 + 3*z3[6]^3 + z3[5]*(5 - 8*z3[6] + 3*z3[6]^2))) + 
      z3[3]^3*(3*z3[4]^6 + z3[4]^5*(65 - 15*z3[6]) + 
        z3[4]^4*(445 - 299*z3[6] + 30*z3[6]^2) + 
        z3[4]^3*(1495 - 1806*z3[6] + 546*z3[6]^2 - 30*z3[6]^3) + 
        z3[4]^2*(2819 - 5016*z3[6] + 2697*z3[6]^2 - 433*z3[6]^3 + 
          10*z3[6]^4) + z3[4]*(2725 - 6367*z3[6] + 5020*z3[6]^2 - 
          1529*z3[6]^3 + 162*z3[6]^4 - 6*z3[6]^5) + 
        (-1 + z3[6])*(-1045 - 5*z3[5]^2*(-1 + z3[6])^2 + 1933*z3[6] - 
          1100*z3[6]^2 + 208*z3[6]^3 - 9*z3[6]^4 - 2*z3[6]^6 + 
          z3[5]*(115 - 223*z3[6] + 122*z3[6]^2 - 16*z3[6]^3 + 2*z3[6]^6))) + 
      z3[3]^4*(z3[4]^6 + z3[4]^5*(24 - 5*z3[6]) + 
        2*z3[4]^4*(93 - 56*z3[6] + 5*z3[6]^2) + 
        z3[4]^3*(724 - 782*z3[6] + 208*z3[6]^2 - 10*z3[6]^3) + 
        z3[4]^2*(1635 - 2600*z3[6] + 1224*z3[6]^2 - 168*z3[6]^3 + 
          4*z3[6]^4) - z3[4]*(-2016 + 4180*z3[6] - 2856*z3[6]^2 + 
          738*z3[6]^3 - 68*z3[6]^4 + z3[6]^5) - (-1 + z3[6])*
         (1190 - 1802*z3[6] + 822*z3[6]^2 - 123*z3[6]^3 + 3*z3[6]^4 - 
          z3[6]^5 - 25*z3[6]^6 + 26*z3[6]^7 - 6*z3[6]^8 + 
          z3[5]^2*(22 - 28*z3[6] + 6*z3[6]^2 - 34*z3[6]^6 + 52*z3[6]^7 - 
            18*z3[6]^8) + z3[5]^3*(-1 + z3[6] + 7*z3[6]^6 - 13*z3[6]^7 + 
            6*z3[6]^8) + z3[5]*(-217 + 315*z3[6] - 116*z3[6]^2 + 11*z3[6]^3 + 
            z3[6]^4 + z3[6]^5 + 52*z3[6]^6 - 65*z3[6]^7 + 18*z3[6]^8)))) + 
    z3[2]*((1 + z3[3])^3*(1 + 4*z3[3])*z3[4]^6 - (1 + z3[3])^2*z3[4]^5*
       (-11 + 5*z3[6] + z3[3]^2*(-86 + 20*z3[5] + 20*z3[6]) + 
        z3[3]*(-69 + 10*z3[5] + 25*z3[6])) + (1 + z3[3])*z3[4]^4*
       (37 - 44*z3[6] + 10*z3[6]^2 + z3[3]*(334 - 342*z3[6] + 60*z3[6]^2 + 
          10*z3[5]*(-5 + 4*z3[6])) + z3[3]^2*(841 + 15*z3[5]^2 - 682*z3[6] + 
          90*z3[6]^2 + 5*z3[5]*(-47 + 24*z3[6])) + 
        z3[3]^3*(610 + 21*z3[5]^2 - 384*z3[6] + 40*z3[6]^2 + 
          z3[5]*(-227 + 80*z3[6]))) - z3[4]^3*(-55 + 111*z3[6] - 66*z3[6]^2 + 
        10*z3[6]^3 + z3[3]*(-696 + 1255*z3[6] - 628*z3[6]^2 + 66*z3[6]^3 + 
          z3[6]^4 + 30*z3[5]*(3 - 5*z3[6] + 2*z3[6]^2)) + 
        z3[3]^2*(-2742 + 45*z3[5]^2*(-1 + z3[6]) + 4280*z3[6] - 
          1728*z3[6]^2 + 138*z3[6]^3 + 3*z3[6]^4 + 
          15*z3[5]*(47 - 62*z3[6] + 16*z3[6]^2)) + 
        z3[3]^3*(-4144 + 7*z3[5]^3 + 5527*z3[6] - 1836*z3[6]^2 + 
          118*z3[6]^3 + 3*z3[6]^4 + 9*z3[5]^2*(-19 + 12*z3[6]) + 
          6*z3[5]*(252 - 261*z3[6] + 50*z3[6]^2)) + 
        z3[3]^4*(-2087 + 8*z3[5]^3 + 2391*z3[6] - 670*z3[6]^2 + 36*z3[6]^3 + 
          z3[6]^4 + z3[5]^2*(-136 + 63*z3[6]) + z3[5]*(935 - 786*z3[6] + 
            120*z3[6]^2))) + z3[4]^2*((-1 + z3[6])^2*(38 - 34*z3[6] + 
          5*z3[6]^2) + z3[3]*(-1 + z3[6])*(-654 + 1049*z3[6] - 430*z3[6]^2 + 
          32*z3[6]^3 - 3*z3[6]^4 + 10*z3[5]*(7 - 11*z3[6] + 4*z3[6]^2)) + 
        z3[3]^4*(3914 + z3[5]^4 - 6827*z3[6] + 3442*z3[6]^2 - 532*z3[6]^3 + 
          32*z3[6]^4 + 2*z3[6]^5 - 3*z3[6]^6 + z3[5]^3*(-27 + 16*z3[6]) + 
          z3[5]^2*(305 - 328*z3[6] + 63*z3[6]^2) + 
          z3[5]*(-1877 + 2685*z3[6] - 965*z3[6]^2 + 76*z3[6]^3 - 4*z3[6]^4 - 
            4*z3[6]^5 + 3*z3[6]^6)) + z3[3]^3*(6311 - 12705*z3[6] + 
          7643*z3[6]^2 - 1438*z3[6]^3 + 89*z3[6]^4 + z3[6]^5 - 6*z3[6]^6 + 
          z3[5]^3*(-13 + 14*z3[6]) + z3[5]^2*(266 - 391*z3[6] + 
            108*z3[6]^2) + 2*z3[5]*(-1166 + 2033*z3[6] - 932*z3[6]^2 + 
            96*z3[6]^3 - 4*z3[6]^4 - 4*z3[6]^5 + 3*z3[6]^6)) + 
        z3[3]^2*(3313 + 45*z3[5]^2*(-1 + z3[6])^2 - 7653*z3[6] + 
          5569*z3[6]^2 - 1324*z3[6]^3 + 87*z3[6]^4 - 4*z3[6]^5 - 3*z3[6]^6 + 
          z3[5]*(-795 + 1693*z3[6] - 1049*z3[6]^2 + 156*z3[6]^3 - 4*z3[6]^4 - 
            4*z3[6]^5 + 3*z3[6]^6))) - 
      z3[4]*((-1 + z3[6])^3*(10 - 8*z3[6] + z3[6]^2) + z3[3]*(-1 + z3[6])^2*
         (-260 + 370*z3[6] - 123*z3[6]^2 + 7*z3[6]^3 + 
          10*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + z3[3]^2*(-1 + z3[6])*
         (1735 + 15*z3[5]^2*(-1 + z3[6])^2 - 3699*z3[6] + 2296*z3[6]^2 - 
          402*z3[6]^3 + 21*z3[6]^4 + 2*z3[6]^5 + 2*z3[6]^6 - 
          z3[5]*(375 - 725*z3[6] + 382*z3[6]^2 - 38*z3[6]^3 + 2*z3[6]^4 + 
            2*z3[6]^5 + 2*z3[6]^6)) + z3[3]^4*(-3570 + z3[5]^4*(-1 + z3[6]) + 
          8617*z3[6] - 6668*z3[6]^2 + 1916*z3[6]^3 - 190*z3[6]^4 - 
          7*z3[6]^6 - 9*z3[6]^7 + 5*z3[6]^8 + z3[5]^3*(25 - 36*z3[6] + 
            8*z3[6]^2) + z3[5]*(1841 - 3774*z3[6] + 2269*z3[6]^2 - 
            433*z3[6]^3 + 24*z3[6]^4 + 4*z3[6]^5 + 4*z3[6]^6 + 17*z3[6]^7 - 
            10*z3[6]^8) + z3[5]^2*(-283 + 508*z3[6] - 220*z3[6]^2 + 
            21*z3[6]^3 - 8*z3[6]^7 + 5*z3[6]^8)) + 
        z3[3]^3*(-4325 + 12083*z3[6] - 11297*z3[6]^2 + 4028*z3[6]^3 - 
          487*z3[6]^4 + 13*z3[6]^5 - 7*z3[6]^6 - 7*z3[6]^7 + 5*z3[6]^8 + 
          z3[5]^3*(6 - 13*z3[6] + 7*z3[6]^2) + z3[5]*(1607 - 3975*z3[6] + 
            3115*z3[6]^2 - 803*z3[6]^3 + 54*z3[6]^4 + 4*z3[6]^5 + 4*z3[6]^6 + 
            15*z3[6]^7 - 10*z3[6]^8) + z3[5]^2*(-152 + 358*z3[6] - 
            241*z3[6]^2 + 36*z3[6]^3 - 8*z3[6]^7 + 5*z3[6]^8))) + 
      z3[3]*z3[6]*(-2*(-1 + z3[6])^3*(-5 + 2*z3[6]) + 2*z3[3]*(-1 + z3[6])^2*
         (-115 - 5*z3[5]*(-1 + z3[6]) + 88*z3[6] - 6*z3[6]^2 + 2*z3[6]^3 + 
          z3[6]^4) - z3[3]^2*(1045 - 2398*z3[6] + 1733*z3[6]^2 - 
          413*z3[6]^3 + 28*z3[6]^4 + 4*z3[6]^5 + 5*z3[6]^6 - 4*z3[6]^7 + 
          z3[6]^8 + z3[5]*(-115 + 260*z3[6] - 168*z3[6]^2 + 25*z3[6]^3 - 
            6*z3[6]^6 + 5*z3[6]^7 - 2*z3[6]^8) + z3[5]^2*(5 - 11*z3[6] + 
            6*z3[6]^2 - z3[6]^7 + z3[6]^8)) + z3[3]^3*(-1190 + 2279*z3[6] - 
          1290*z3[6]^2 + 231*z3[6]^3 - 14*z3[6]^4 - 4*z3[6]^5 - 37*z3[6]^6 + 
          48*z3[6]^7 - 13*z3[6]^8 + z3[5]^3*(1 - z3[6] + 8*z3[6]^6 - 
            14*z3[6]^7 + 6*z3[6]^8) - z3[5]^2*(22 - 31*z3[6] + 7*z3[6]^2 + 
            39*z3[6]^6 - 65*z3[6]^7 + 25*z3[6]^8) + 
          z3[5]*(217 - 373*z3[6] + 158*z3[6]^2 - 15*z3[6]^3 + 67*z3[6]^6 - 
            99*z3[6]^7 + 32*z3[6]^8)))), 
  y[328] -> -8 + 9*z3[3]*(-1 + z3[5]) + z3[5], 
  y[329] -> 1/((1 + z3[2])*z3[3]) + 
    1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[330] -> 6 + 7*z3[4] - 7*z3[6], y[331] -> 3 + z3[3]*(4 - 3*z3[6]) - 
    3*z3[6], y[332] -> -2*z3[4] + 2*z3[6], y[333] -> -6 - 7*z3[4] + 7*z3[6], 
  y[334] -> 1 - z3[4] + z3[4]^2 - z3[6], 
  y[335] -> -1 + 2*z3[3]*(-1 + z3[6]) + 2*z3[6], 
  y[336] -> -1 + z3[4] + z3[3]*(-(z3[4]*(-2 + z3[6])) + 2*(-1 + z3[6])) + 
    2*z3[6] - z3[4]*z3[6], y[337] -> 1 + (-2 + z3[5])*z3[6], 
  y[338] -> z3[4] + (-1 + z3[5])*z3[6], 
  y[339] -> 1 + z3[4]*(1 - z3[5] + z3[5]^2) + (-1 + z3[5])*z3[6], 
  y[340] -> 8 + z3[5] + z3[4]*(-7 + 8*z3[5]) + z3[3]*(-1 + z3[5])*
     (-8 + 8*z3[4] - z3[6]) - z3[5]*z3[6], 
  y[341] -> -4 - z3[2] + z3[5] + z3[6] - z3[5]*z3[6], 
  y[342] -> -2 + z3[4] + z3[2]*(-2 + z3[5]) + z3[5] - z3[6] + z3[5]*z3[6], 
  y[343] -> -1 - z3[4]^2 - z3[4]*(z3[5] - 2*z3[6]) + z3[6] - z3[6]^2, 
  y[344] -> 1 + z3[4]*(z3[5] - z3[6]) - z3[6] + z3[6]^2, 
  y[345] -> 1 + (-3 + z3[5])*z3[6] - (-1 + z3[5])*z3[6]^2, 
  y[346] -> z3[2]^2*z3[3] - z3[2]*(-1 + z3[3]*(-4 + z3[6]) + z3[6]) - 
    3*(-1 + z3[3]*(-2 + z3[6]) + z3[6]), 
  y[347] -> -3 + z3[4] + z3[3]*(-4 + z3[4] + z3[6] - z3[5]*z3[6]), 
  y[348] -> -3 - z3[2]*(1 + z3[3]*z3[5]) - 
    z3[3]*(3 + z3[5] - z3[6] + z3[5]*z3[6]), 
  y[349] -> -1 - z3[4]^3 - z3[4]^2*(1 + z3[5] - 2*z3[6]) + 
    z3[2]*(1 + z3[4] - z3[6])^2 + z3[6] - z3[5]*z3[6] + 
    z3[4]*(-1 + z3[5] - z3[5]^2 + z3[6] + z3[5]*z3[6] - z3[6]^2), 
  y[350] -> 1 + 2*z3[3], y[351] -> (1 + z3[4]^(-1))/(1 + z3[2]) + 
    (z3[2]^(-1) + 1/(z3[4]*(1 + z3[4] - z3[6])))/z3[2], 
  y[352] -> -((1 + z3[4]^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])))/
      (z3[2]*(-1 + z3[5]))) - 1/((1 + z3[2])*(z3[4] - z3[6])), 
  y[353] -> (z3[2]^(-2) + z3[2]^(-1) + 1/((1 + z3[2])*(z3[4] - z3[6])))/
     (z3[3]*(-1 + z3[5])) + 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[354] -> -((1/(z3[3]*(-1 + z3[5])) + 
       1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
          z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])))/(1 + z3[2])) - 
    (1 + z3[2]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[355] -> -2 + z3[4] - 4*z3[6], 
  y[356] -> 3 + z3[4]^2 + z3[3]*(4 + z3[4]^2 + z3[4]*(-4 + z3[6]) - 
      3*z3[6]) + z3[4]*(-3 + z3[6]) - 3*z3[6], 
  y[357] -> 2*z3[2]^2*z3[3] + z3[2]*(5 - 2*z3[3]*(-4 + z3[6]) - 5*z3[6]) - 
    6*z3[3]*(-2 + z3[6]) - 11*(-1 + z3[6]), 
  y[358] -> 7 + z3[3]*(8 - 6*z3[6]) - 7*z3[6], 
  y[359] -> z3[2] - (1 + z3[3])*(-1 + z3[5])*(-1 + z3[6]), 
  y[360] -> -z3[4] + z3[6], y[361] -> 2 - z3[4] + 4*z3[6], 
  y[362] -> 2 + 2*z3[4]*(-1 + z3[5]) + 3*z3[5] + 
    z3[3]*(-1 + z3[5])*(-2 + 2*z3[4] - 3*z3[6]) + 3*z3[6] - 3*z3[5]*z3[6], 
  y[363] -> -z3[4] + z3[6] - z3[5]*z3[6], 
  y[364] -> 2 - z3[4] - z3[2]*(-2 + z3[5]) - z3[5] + z3[6] - z3[5]*z3[6], 
  y[365] -> 3*(-1 + z3[6]) + z3[3]*(-4 + 3*z3[6]), 
  y[366] -> -7 + 4*z3[4] - 2*z3[6] + 
    z3[3]*(-8 + z3[4] - 3*(-1 + z3[5])*z3[6]), 
  y[367] -> -12 - z3[4] + z3[2]*(-2 + z3[3]*(2 - 3*z3[5])) + 2*z3[6] - 
    z3[3]*(4 + z3[4] - 3*z3[6] + 3*z3[5]*(1 + z3[6])), 
  y[368] -> 3 - 2*z3[4] + z3[3]*(6 + z3[4]*(-3 + z3[6]) - 4*z3[6]) - 
    3*z3[6] + z3[4]*z3[6] - z3[2]*(-1 + z3[6] + z3[3]*(-3 + 2*z3[6])), 
  y[369] -> 3 - 2*z3[5], y[370] -> -1 - z3[5], y[371] -> 4 + 5*z3[3], 
  y[372] -> 1 + z3[3] - z3[3]*z3[5] + z3[5]^2/2, 
  y[373] -> -((1 + z3[3]^(-1))/z3[2]) - 
    1/((1 + z3[2])*z3[3]*(-1 + z3[5])*(z3[4] - z3[6])), 
  y[374] -> 1 + z3[4]^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[375] -> (1 + z3[2])^(-1) + (1 + z3[2]^(-1))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[376] -> -z3[4]^2 - z3[3]*(4 + z3[4]^2 + z3[4]*(-4 + z3[6]) - 3*z3[6]) - 
    z3[4]*(-3 + z3[6]) + 3*(-1 + z3[6]), 
  y[377] -> -5*z3[2]^2*z3[3] + z3[2]*(5*z3[3]*(-4 + z3[6]) + 
      11*(-1 + z3[6])) + 15*z3[3]*(-2 + z3[6]) + 26*(-1 + z3[6]), 
  y[378] -> 9/2 + (5*z3[2])/4 + z3[5]*(-1 + z3[6]) - z3[6], 
  y[379] -> -z3[2] + (1 + z3[3])*(-1 + z3[5])*(-1 + z3[6]), 
  y[380] -> -(z3[2]^2*z3[3]) + z3[2]*(-1 + z3[3]*(-4 + z3[6]) + z3[6]) + 
    3*(-1 + z3[3]*(-2 + z3[6]) + z3[6]), 
  y[381] -> 1 + 2*(1 + z3[4])*z3[5] - z3[5]^4 - z3[5]^3*(-3 + z3[6]) + 
    z3[5]^2*(-4 + z3[4]*(-1 + z3[6]) + z3[6]), 
  y[382] -> 19*(-1 + z3[6]) + 5*z3[3]*(-4 + 3*z3[6]), 
  y[383] -> 3 + 4*z3[5]^2 - 2*z3[5]^3 - 3*z3[6] + 4*z3[6]^2 - 
    4*z3[5]*(1 + z3[6]) - z3[4]*(2 - 7*z3[5] + 4*z3[5]^2 + 4*z3[6]), 
  y[384] -> -3 - 9*z3[4]^2 + 2*(3 + z3[5])*z3[6] - 4*z3[6]^2 + 
    z3[4]*(-7 - 6*z3[5] + 2*z3[5]^2 + 13*z3[6]), 
  y[385] -> 2 + z3[4] - (2 + z3[3])*z3[6] + 
    z3[5]*(-1 + z3[4] + (1 + z3[3])*z3[6]), 
  y[386] -> 1/(z3[2]*z3[4]) + 1/(z3[3]*(z3[4] - z3[6])*
      (-2*z3[2]*z3[4] + z3[4]^2 + z3[2]*z3[4]*z3[5] + z3[2]*z3[6] - 
       z3[4]*z3[6])), y[387] -> 19/4 - (9*z3[4])/4 + z3[6] + 
    z3[3]*(5 - z3[4]/2 + 2*(-1 + z3[5])*z3[6]), 
  y[388] -> -2 - 3*z3[4]^3*(1 + z3[5]) + 
    z3[2]*(5*z3[4]^2 - 7*z3[4]*(-1 + z3[6]) + 2*(-1 + z3[6])^2) - 
    z3[5]^2*z3[6] - z3[4]^2*(7 + z3[5] + 2*z3[5]^2 - 6*z3[6] - 
      3*z3[5]*z3[6]) - z3[4]*(2 + 4*z3[5] - 2*z3[5]^2 + z3[5]^3 - 7*z3[6] + 
      3*z3[6]^2), y[389] -> 28 + 3*z3[4] + z3[2]*(5 + z3[3]*(-6 + 8*z3[5])) - 
    4*z3[6] + z3[3]*(9 + 3*z3[4] - 8*z3[6] + 8*z3[5]*(1 + z3[6])), 
  y[390] -> -(z3[6]*(-2*z3[5]^2 + z3[5]^3 - z3[6] + z3[5]*(2 + z3[6]))) - 
    z3[4]*(1 + 6*z3[5]^2 + z3[5]^4 + z3[5]^3*(-4 + z3[6]) + z3[6] - 
      z3[5]*(4 + z3[6])), y[391] -> -3 + 2*z3[4] + 3*z3[6] - z3[4]*z3[6] + 
    z3[3]*(-6 - z3[4]*(-3 + z3[6]) + 4*z3[6]) + 
    z3[2]*(-1 + z3[6] + z3[3]*(-3 + 2*z3[6])), 
  y[392] -> -((1 - 2*z3[5] + 4*z3[5]^2 + z3[5]^4 + z3[5]^3*(-3 + z3[6]))*
      z3[6]) - z3[4]*(-1 + 5*z3[5] + z3[5]^5 + z3[5]^4*(-5 + 2*z3[6]) + 
      z3[5]^2*(-10 + 3*z3[6]) + z3[5]^3*(10 - 4*z3[6] + z3[6]^2)), 
  y[393] -> z3[4]^5*(1 + z3[5]) + (1 - 2*z3[5] + 4*z3[5]^2 + z3[5]^4 + 
      z3[5]^3*(-3 + z3[6]))*z3[6] + z3[4]^4*(3 - 3*z3[2] + z3[5] + z3[5]^2 - 
      3*z3[6] - 2*z3[5]*z3[6]) + z3[4]^2*(1 - 3*z3[5]^3 + z3[5]^4 - 
      2*z3[2]^2*(-1 + z3[6]) - 5*z3[2]*(-1 + z3[6])^2 - 2*z3[6] + 3*z3[6]^2 - 
      z3[6]^3 - 2*z3[5]*(1 + z3[6]) + z3[5]^2*(4 + z3[6])) + 
    z3[4]^3*(2 + z3[2]^2 + z3[5]^3 + 7*z3[2]*(-1 + z3[6]) - 6*z3[6] + 
      3*z3[6]^2 - z3[5]^2*(1 + z3[6]) + z3[5]*(2 - z3[6] + z3[6]^2)) + 
    z3[4]*(z3[2]^2*(-1 + z3[6])^2 + z3[2]*(-1 + z3[6])^3 + 
      (-1 + z3[5])*(1 + 6*z3[5]^2 + z3[5]^4 + z3[5]^3*(-4 + z3[6]) + z3[6] - 
        z3[5]*(4 + z3[6]))), y[394] -> z3[4]^4*z3[5] + 
    z3[4]^3*(1 - z3[2] + z3[5]^2 - 2*z3[5]*z3[6]) + 
    z3[6]*(-2*z3[5]^2 + z3[5]^3 - z3[6] + z3[5]*(2 + z3[6])) + 
    z3[4]^2*(z3[5]^3 + 2*z3[2]*(-1 + z3[6]) - 2*z3[6] - z3[5]^2*(2 + z3[6]) + 
      z3[5]*(2 + z3[6] + z3[6]^2)) + z3[4]*(-(z3[2]*(-1 + z3[6])^2) + 
      (-1 + z3[5])*(-1 - 3*z3[5]^2 + z3[5]^3 - z3[6] - z3[6]^2 + 
        z3[5]*(3 + 2*z3[6]))), 
  y[395] -> (1 + z3[4]^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])))/
     (z3[2]*(-1 + z3[5])) + 1/((1 + z3[2])*(z3[4] - z3[6])), 
  y[396] -> -((z3[2]^(-2) + z3[2]^(-1) + 1/((1 + z3[2])*(z3[4] - z3[6])))/
      (z3[3]*(-1 + z3[5]))) - 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[397] -> (1/(z3[3]*(-1 + z3[5])) + 
      1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
         z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])))/(1 + z3[2]) + 
    (1 + z3[2]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[398] -> z3[4]^2 - z3[4]^3 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[399] -> -2 + 2*z3[4] - 3*z3[4]^2 + z3[3]*(-2*z3[4]*(-2 + z3[6]) + 
      4*(-1 + z3[6])) + 5*z3[6], y[400] -> -2 + 4*z3[3]*(-1 + z3[6]) + 
    5*z3[6], y[401] -> -1 - (-3 + z3[5])*z3[6] + (-1 + z3[5])*z3[6]^2, 
  y[402] -> -1 + z3[4] - (-3 + z3[5])*z3[6] + z3[4]*(-2 + z3[5])*z3[6] + 
    (-1 + z3[5])*z3[6]^2, y[403] -> 
   1 + z3[3]*(-(z3[4]^2*(-2 + z3[6])) + 2*z3[4]*(-1 + z3[6]) + 
      2*(-1 + z3[6])^2) - z3[4]^2*(-1 + z3[6]) - 3*z3[6] + 2*z3[6]^2 + 
    z3[4]*(-1 + 2*z3[6]), y[404] -> -1 + z3[6] - 
    2*z3[3]*(1 + (-2 + z3[5])*z3[6]), 
  y[405] -> (-1 + z3[6])^2 + z3[3]*(2 + 2*(-3 + z3[5])*z3[6] - 
      2*(-1 + z3[5])*z3[6]^2), y[406] -> 1 + z3[4] - 2*z3[6], 
  y[407] -> -1 - z3[4] + 2*z3[6], y[408] -> 1 - (1 + z3[3])*z3[6], 
  y[409] -> -1 - (1 + z3[3])*z3[4] + (1 + z3[3])*z3[6], y[410] -> 2 + z3[4], 
  y[411] -> -z3[3] + (1 + z3[4])^2, y[412] -> 1 + z3[6]^2, 
  y[413] -> -1 - z3[3] + z3[2]*(2 + z3[4]), 
  y[414] -> 1 + z3[4] + z3[4]^2*z3[6]^2, 
  y[415] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    (-(z3[2]*z3[3]*z3[4]) - z3[2]*z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
      z3[3]*z3[4]*z3[6])^(-1) + (z3[2] + z3[2]*z3[3] + z3[2]^2*z3[3] - 
      z3[4] + z3[2]*z3[4] - z3[3]*z3[4] + z3[2]^2*z3[3]*z3[4] - z3[4]^2 - 
      z3[3]*z3[4]^2 - z3[2]*z3[3]*z3[4]^2 - z3[2]*z3[3]*z3[6] - 
      z3[2]^2*z3[3]*z3[6] + z3[4]*z3[6] + z3[2]*z3[4]*z3[6] + 
      z3[3]*z3[4]*z3[6] + z3[2]*z3[3]*z3[4]*z3[6])^(-1), 
  y[416] -> -((2 + z3[4])*(1 + z3[4] - z3[6])) - 
    z3[3]*(1 + (1 + z3[4])*z3[6]), 
  y[417] -> (1 + z3[3])*z3[4]*(z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + z3[6]^2) - 
    z3[2]*(z3[4]^3 + z3[4]^2*(2 + z3[3] - z3[6]) + z3[3]*z3[6]^2 + 
      z3[4]*(1 + z3[3] - z3[6] + z3[3]*(-3 + z3[5])*z3[6])), 
  y[418] -> (1 + z3[3])*z3[4]^5 + 
    z3[4]^4*(z3[2] - (1 + z3[3])*(-1 + z3[6])) + 
    z3[4]^3*(z3[2]^2 + z3[2]*z3[4] + (1 + z3[3])*z3[4]^2)*z3[5]*
     (1 + z3[4] - z3[6]) + (-2 + 4*z3[2] + z3[3])*z3[6] + 
    z3[4]*(2*(-1 + 2*z3[2])*z3[5]*(1 + z3[6]) + 
      z3[3]*(-4 - 4*z3[5]*(-1 + z3[6]) + 5*z3[6]) - 
      3*(-1 + z3[6] + 2*z3[2]*z3[6])) + 
    z3[4]^3*(4 + z3[2]^2 - 2*z3[5] + z3[2]*(5 - 4*z3[5] + 2*z3[5]^2 - 
        z3[6]) + z3[5]^2*(-1 + z3[6] + z3[3]*z3[6])) + 
    z3[4]^2*(2*z3[2]*(4 + 2*z3[5]^2 + z3[5]*(-3 + z3[6]) - 2*z3[6]) - 
      z3[2]^2*(-1 + z3[6]) - 2*(-3 + z3[5] + z3[5]^2 + 2*z3[6] - 
        z3[5]*z3[6]) + z3[3]*(-4 - z3[5]^2*z3[6] + 2*z3[5]*(2 + z3[6]))), 
  y[419] -> z3[4]^5 + 4*z3[4]^2*z3[5] + 2*z3[4]^3*z3[5] + z3[4]^5*z3[5] + 
    z3[4]^6*z3[5] - 2*z3[4]^2*z3[5]^2 - z3[4]^3*z3[5]^2 + 4*z3[4]*z3[6] - 
    9*z3[4]^2*z3[6] - 5*z3[4]^3*z3[6] - z3[4]^4*z3[6] - 4*z3[4]*z3[5]*z3[6] + 
    7*z3[4]^2*z3[5]*z3[6] + 2*z3[4]^3*z3[5]*z3[6] - z3[4]^5*z3[5]*z3[6] - 
    z3[4]^2*z3[5]^2*z3[6] + z3[4]^3*z3[5]^2*z3[6] + 2*z3[6]^2 + 
    4*z3[4]*z3[6]^2 + 6*z3[4]^2*z3[6]^2 - 4*z3[5]*z3[6]^2 + 
    2*z3[4]*z3[5]*z3[6]^2 + z3[5]^2*z3[6]^2 - z3[4]*z3[5]^2*z3[6]^2 - 
    z3[6]^3 - z3[4]*z3[6]^3 - z3[4]^2*z3[6]^3 + 2*z3[5]*z3[6]^3 - 
    z3[5]^2*z3[6]^3 + z3[3]^2*z3[4]^3*(-z3[4] + z3[6]) - 
    z3[3]*(2*z3[4]^4 - z3[4]^3*(1 + z3[5])*z3[6] + 
      z3[4]^2*(1 + z3[5]^2 + z3[5]*(-3 + z3[6]) - 2*z3[6])*z3[6] + z3[6]^3 + 
      z3[4]*z3[6]^2*(-3 + 2*z3[5] + z3[6])) + 
    z3[2]^3*z3[3]*(z3[4]*(-2 + z3[5]) + z3[6])*
     (z3[4]^2*(-2 + z3[3]*(-2 + z3[5])) - z3[3]*z3[6]^2 + 
      z3[4]*(-2 + (2 - z3[3]*(-3 + z3[5]))*z3[6])) + 
    z3[2]^2*z3[4]*(z3[4]^2*z3[5] + z3[4]^3*z3[5] - 3*z3[4]*z3[6] - 
      z3[4]^2*z3[6] + z3[4]*z3[5]*z3[6] - z3[4]^2*z3[5]*z3[6] + z3[6]^2 + 
      z3[4]*z3[6]^2 - z3[3]^2*(z3[4] - z3[6])*(z3[4]^2*(-2 + z3[5])^2 + 
        2*z3[4]*(-2 + z3[5])*(1 + z3[6]) + z3[6]*(2 + z3[6])) + 
      z3[3]*(z3[4] - z3[6])*(z3[4]^2*(-4 + 3*z3[5]) - (-1 + z3[6])*z3[6] + 
        z3[4]*(z3[5] + 3*z3[6] - z3[5]*z3[6]))) + 
    z3[2]*(z3[4]^5*z3[5] + z3[6]^2*(2 + z3[3]*z3[6]) + 
      z3[4]^4*(2 + 2*z3[3]^2*(-2 + z3[5]) + z3[5] + z3[3]*(-3 + 2*z3[5]) - 
        z3[5]*z3[6]) + z3[4]*z3[6]*(-8 - (1 + 5*z3[3])*z3[6] + 
        z3[3]*z3[6]^2 + 2*z3[5]*(2 + z3[3]*z3[6])) + 
      z3[4]^3*(7 + z3[5]^2 + z3[6] - z3[5]*(4 + z3[6]) + 
        z3[3]*(3 + (4 - 3*z3[5])*z3[6]) + 
        z3[3]^2*(1 - 2*(-3 + z3[5])*z3[6])) + 
      z3[4]^2*(8 + (1 + 3*z3[3] - z3[3]^2)*z3[6] - (3 + 2*z3[3] + 2*z3[3]^2)*
         z3[6]^2 + z3[5]^2*(2 + z3[3]*z3[6]) + 
        z3[5]*(-8 + z3[3]*(-5 + z3[6])*z3[6]))), 
  y[420] -> z3[2]^3*z3[4]*(4*z3[4]^3 - 3*z3[4]^2*(-3 + z3[6]) - 
      5*z3[4]*(-1 + z3[6]) - z3[6])*z3[6] - z3[2]^2*z3[6]*
     (4*z3[4]^5 + z3[4]^3*(16 - 9*z3[6]) + z3[4]^2*(6 - 8*z3[6]) + 
      z3[4]^4*(14 - 3*z3[6]) - 2*z3[4]*z3[6] + 
      z3[3]*z3[6]*(-2 + z3[5] + z3[6] - z3[5]*z3[6])^2) - 
    z3[4]^2*z3[5]*z3[6]*(-((1 + z3[3])*z3[4]*(3 + 2*z3[4] + 
         z3[3]*(1 + z3[4] - z3[6]))*(1 + z3[4] - z3[6])) + 
      z3[2]^3*(1 + z3[4]*(1 + z3[6])) - z3[2]^2*(1 + z3[4])*
       (2 + z3[4]*(2 + z3[6])) + 
      z3[2]*(z3[3]*(4 + 3*z3[4])*(1 + z3[4] - z3[6]) + 
        z3[3]^2*(1 + z3[4] - z3[6])^2 + (1 + z3[4])*(3 + z3[4]^2 + 
          z3[4]*(4 + z3[6])))) + z3[2]*(5*z3[4]^5*z3[6] + 
      z3[4]^4*(4 + 21*z3[6] + z3[3]^2*z3[6] - 4*z3[6]^2 - 
        4*z3[5]*(1 + z3[6]) + z3[3]*(5 - 6*z3[5] + z3[5]^2 + 7*z3[6])) + 
      z3[4]^3*(9 + 21*z3[6] + z3[3]^2*(3 - 2*z3[5] + z3[5]^2 - 3*z3[6])*
         z3[6] - 11*z3[6]^2 + z3[5]^2*(1 + z3[6])^2 - 
        2*z3[5]*(5 + 4*z3[6] + z3[6]^2) + z3[3]*(11 + 10*z3[6] - 14*z3[6]^2 + 
          z3[5]^2*(3 + z3[6]) + 2*z3[5]*(-7 + 2*z3[6]))) + 
      z3[4]^2*(5 - 2*z3[6] - 12*z3[6]^2 + z3[6]^3 - 2*z3[5]*(3 + z3[6]^3) + 
        z3[5]^2*(1 + z3[6] + z3[6]^2 + z3[6]^3) + z3[3]^2*z3[6]*
         (2 - z3[5]^2*(-1 + z3[6]) - 7*z3[6] + 3*z3[6]^2 + 
          z3[5]*(-2 + 4*z3[6])) + 2*z3[3]*(3 + z3[5]^2 - z3[6] - 11*z3[6]^2 + 
          4*z3[6]^3 + z3[5]*(-4 + 5*z3[6]))) - 
      z3[6]^2*(-((-1 + z3[5])*(3 + z3[5]*(-1 + z3[6]) - z3[6])) + 
        z3[3]^2*(-1 + z3[6])*z3[6] + z3[3]*(2 + z3[5]^2*(-1 + z3[6])^2 - 
          4*z3[6] + z3[6]^2 - 2*z3[5]*(2 - 3*z3[6] + z3[6]^2))) + 
      z3[4]*z3[6]*(-6 - 4*z3[6] - 2*z3[6]^2 + z3[6]^3 + z3[5]^2*z3[6]^3 - 
        z3[3]^2*z3[6]*(3 + 2*z3[5]*(-1 + z3[6]) - 5*z3[6] + z3[6]^2) + 
        2*z3[5]*(1 + z3[6] + z3[6]^2 - z3[6]^3) + 
        z3[3]*(-4 - z3[6] + z3[5]^2*(-1 + z3[6])^2*z3[6] + 4*z3[6]^2 - 
          2*z3[5]*(-2 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3)))) - 
    z3[4]*(z3[4]^4*(4 - 4*z3[5] + 6*z3[6]) + z3[4]*z3[6]*
       (-14 + 2*z3[5] + 2*z3[6] + 6*z3[6]^2 - z3[6]^3) + 
      z3[4]^2*(5 + z3[5]^2 + 6*z3[5]*(-1 + z3[6]) - 11*z3[6] - 16*z3[6]^2 + 
        7*z3[6]^3) - z3[6]*(4 + (-1 - 4*z3[5] + z3[5]^2)*z3[6] + 
        (-3 + 6*z3[5] - 2*z3[5]^2)*z3[6]^2 + (-1 + z3[5])^2*z3[6]^3) + 
      z3[4]^3*(9 + 2*z3[5]*(-5 + z3[6]) + 6*z3[6] - 12*z3[6]^2 + 
        z3[5]^2*(1 + z3[6])) + z3[3]^2*(1 + z3[4] - z3[6])*z3[6]*
       (z3[4]^3 + z3[4]^2*(2 - 2*z3[5] + z3[5]^2 - 2*z3[6]) + z3[6]^2 + 
        z3[4]*z3[6]*(-3 + 2*z3[5] + z3[6])) + 
      z3[3]*(-((-2*z3[5]*(-2 + z3[6]) + 2*(-1 + z3[6]) + 
           z3[5]^2*(-1 + z3[6]))*(-1 + z3[6])*z3[6]^2) + 
        z3[4]^4*(1 - 2*z3[5] + z3[5]^2 + 7*z3[6]) + 
        z3[4]^3*(-1 + 3*z3[5]^2 + 17*z3[6] - 15*z3[6]^2 - 
          2*z3[5]*(1 + z3[6])) + z3[4]^2*(-6 - z3[5]^2*(-2 + z3[6]) + 
          13*z3[6] - 27*z3[6]^2 + 10*z3[6]^3 + 4*z3[5]*(1 - z3[6] + 
            z3[6]^2)) + z3[4]*(-4 + 4*z3[6] - 9*z3[6]^2 + 11*z3[6]^3 - 
          2*z3[6]^4 - 2*z3[5]*(-2 + 2*z3[6] - 2*z3[6]^2 + z3[6]^3)))), 
  y[421] -> -2*z3[4]^2 + 3*z3[4]*(-1 + z3[6]) - (-1 + z3[6])^2, 
  y[422] -> 2*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[423] -> -1 - z3[4] + z3[5] + z3[6], 
  y[424] -> 1 + z3[3]*(-1 + z3[5]) + z3[4]*(1 + z3[5]) - z3[6], 
  y[425] -> 1 + 2*z3[4] + 2*z3[4]^2 + z3[4]^3 + z3[4]*z3[5] - 2*z3[6] - 
    3*z3[4]*z3[6] - 2*z3[4]^2*z3[6] + z3[6]^2 + z3[4]*z3[6]^2 + 
    z3[3]*(z3[4]^3 - (-1 + z3[5])*(-1 + z3[6]) - 
      z3[4]^2*(-1 + z3[5] + 2*z3[6]) + z3[4]*(-1 - z3[6] + z3[6]^2 + 
        z3[5]*(1 + z3[6]))) + z3[2]*(-2*z3[4]^2 + 3*z3[4]*(-1 + z3[6]) - 
      (-1 + z3[6])^2 + z3[3]*(1 - z3[5] + z3[4]^2*(-3 + 2*z3[5]) - z3[6]^2 - 
        z3[4]*(-2 + z3[5])*(-1 + z3[5] + 2*z3[6]))), 
  y[426] -> 2 + 4*z3[4] + 5*z3[4]^2 + 3*z3[4]^3 + 2*z3[4]*z3[5] - 4*z3[6] - 
    7*z3[4]*z3[6] - 6*z3[4]^2*z3[6] + 2*z3[6]^2 + 3*z3[4]*z3[6]^2 + 
    z3[3]*(3*z3[4]^3 + z3[4]^2*(3 - 2*z3[5] - 6*z3[6]) - 
      2*(-1 + z3[5])*(-1 + z3[6]) + z3[4]*(-2 - 3*z3[6] + 3*z3[6]^2 + 
        2*z3[5]*(1 + z3[6]))) + 
    z3[2]*(-2*(2*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
      z3[3]*(2 - 2*z3[5] + z3[4]^2*(-8 + 5*z3[5]) + z3[6] - 3*z3[6]^2 + 
        z3[4]*(-6 - 2*z3[5]^2 + z3[5]*(7 - 5*z3[6]) + 11*z3[6]))), 
  y[427] -> -3 + z3[5], y[428] -> z3[2]*z3[3] + z3[2]^2*z3[3] - z3[4] - 
    z3[3]*z3[4] - z3[2]*z3[3]*z3[4], 
  y[429] -> 2 + z3[5]*(-1 + z3[6]) - z3[6], y[430] -> -1 + z3[4] + z3[6], 
  y[431] -> (1 + z3[3])*z3[4]*(z3[4] - z3[6]) + 
    z3[2]^2*(1 + 2*z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6]) + 
    z3[2]*(-((1 + z3[3])*z3[4]^2) + z3[3]*z3[6] + 
      z3[4]*(-1 + z3[6] + z3[3]*(-3 + z3[5] + z3[6]))), 
  y[432] -> -7 + 2*z3[5], y[433] -> 
   z3[2]^2*(2 + 4*z3[4] + 3*z3[3]*(1 + z3[4] - z3[6]) - 2*z3[6]) + 
    2*(1 + z3[3])*z3[4]*(z3[4] - z3[6]) + 
    z3[2]*(-3*(1 + z3[3])*z3[4]^2 + 2*z3[3]*z3[6] + 
      z3[4]*(3*(-1 + z3[6]) + z3[3]*(-7 + 2*z3[5] + 3*z3[6]))), 
  y[434] -> z3[4] + z3[4]^2 + z3[3]*z3[4]*(-1 + z3[5]) - z3[6], 
  y[435] -> 1 + 2*z3[4], y[436] -> 2*z3[4] - z3[6], 
  y[437] -> -4*z3[4]^3 + 2*z3[4]^2*(-1 + z3[6]) - z3[6] + z3[4]*z3[6], 
  y[438] -> z3[4]^3 + z3[3]*z3[4]*(-1 + z3[5]) - z3[6] + z3[4]*z3[6] - 
    z3[4]^2*z3[6], y[439] -> z3[4]^2 + 
    z3[2]*(1 + 2*z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6]) + 
    z3[3]*(z3[4]*(-2 + z3[5]) + z3[6]), 
  y[440] -> z3[4]*(z3[4]^2 + z3[6] - z3[4]*z3[6]) + 
    z3[3]*(-(z3[2]*z3[4]^2) - (-1 + z3[2])*z3[6] + 
      z3[4]*(-1 + z3[5] + z3[2]*(1 - z3[5] + z3[6]))), 
  y[441] -> (z3[2] - z3[4])^(-1) + (1 + z3[4])^(-1), 
  y[442] -> -8*z3[4]^2 + 2*z3[4]*(z3[3]*(-2 + z3[5]) + 2*(-1 + z3[6])) + 
    (1 + 2*z3[3])*z3[6], y[443] -> 
   z3[4]^2 + z3[2]*(2 + 4*z3[4] + 3*z3[3]*(1 + z3[4] - z3[6]) - 2*z3[6]) + 
    2*z3[3]*z3[6] + z3[4]*(-1 + 2*z3[3]*(-2 + z3[5]) + z3[6]), 
  y[444] -> z3[4]^2 - 2*z3[6] + z3[4]*(1 + 2*z3[3]*(-1 + z3[5]) + z3[6]), 
  y[445] -> -8*z3[4]^3 - z3[6] - z3[4]*z3[6] + 
    2*z3[4]^2*(-1 + z3[3]*(-1 + z3[5]) + 2*z3[6]), y[446] -> 1 + z3[5], 
  y[447] -> z3[2]^(-2) + z3[2]^(-1) + 1/((1 + z3[2])*(z3[4] - z3[6])), 
  y[448] -> (z3[2]^(-2) + (1 + z3[4]^(-1))/(1 + z3[2]))/(-1 + z3[5]) + 
    (1 + 1/(z3[4]*(-1 + z3[5])))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[449] -> -1 - z3[4], y[450] -> -2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
    z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
    z3[4]*z3[6] - z3[3]*z3[4]*z3[6], 
  y[451] -> 1 + z3[4]^2 - z3[4]*(-2 + z3[6]), 
  y[452] -> 1 + 2*z3[4] + 2*z3[4]^2 + z3[4]*z3[5] - 2*z3[6] - 3*z3[4]*z3[6] + 
    z3[6]^2 - z3[3]*(-1 + z3[5])*(-1 + z3[4]^2 + z3[6] - z3[4]*(1 + z3[6])) + 
    z3[2]*(-1 - 2*z3[4] + z3[6] + z3[3]*(-1 + z3[5])*
       (-1 + z3[4]^2 - z3[4]*(-2 + z3[5] + z3[6]))), 
  y[453] -> z3[2]*(-2 - 4*z3[4] + z3[3]*(-1 + z3[5])*(-2 + 3*z3[4]^2 + 
        z3[4]*(5 - 2*z3[5] - 3*z3[6])) + 2*z3[6]) + 
    2*(2*z3[4]^2 + z3[4]*(2 + z3[5] - 3*z3[6]) + (-1 + z3[6])^2 - 
      z3[3]*(-1 + z3[5])*(-1 + z3[4]^2 + z3[6] - z3[4]*(1 + z3[6]))), 
  y[454] -> -1 - 2*z3[4] + z3[3]*(-1 + z3[4])*(-1 + z3[5]) + z3[6], 
  y[455] -> -1 - 2*z3[4] - z3[4]^2 - z3[4]*z3[5] + 
    z3[2]^2*(1 + z3[3])*(1 + z3[4] - z3[6]) + 2*z3[6] + 2*z3[4]*z3[6] - 
    z3[6]^2 + z3[3]*(z3[4] + z3[4]^2*z3[5] + (-1 + z3[5])*(-1 + z3[6]) - 
      z3[4]*z3[5]*(1 + z3[6])) + z3[2]*(1 + z3[4] - z3[6] + 
      z3[3]*(-1 + z3[5] - z3[4]^2*z3[5] + z3[4]*(-1 + z3[5]^2 + 
          z3[5]*(-2 + z3[6])) + z3[6])), 
  y[456] -> z3[2]^2*(2 + z3[4] - 2*z3[6]) + z3[4]*(z3[4] - z3[6]) - 
    z3[2]*(z3[4]^2 - 3*z3[4]*(-1 + z3[6]) + 2*(-1 + z3[6])*z3[6]), 
  y[457] -> -2 - 4*z3[4] - z3[4]^2 - 2*z3[4]*z3[5] + 
    z3[2]^2*(2 + z3[4] + 3*z3[3]*(1 + z3[4] - z3[6]) - 2*z3[6]) + 4*z3[6] + 
    3*z3[4]*z3[6] - 2*z3[6]^2 + 2*z3[3]*(z3[4] + z3[4]^2*z3[5] + 
      (-1 + z3[5])*(-1 + z3[6]) - z3[4]*z3[5]*(1 + z3[6])) + 
    z3[2]*(2 - 2*z3[6] + z3[3]*(-3*z3[4]^2*z3[5] + 2*(-1 + z3[5] + z3[6]) + 
        z3[4]*(-2 + 2*z3[5]^2 + z3[5]*(-5 + 3*z3[6])))), 
  y[458] -> 1 + z3[4]^2*(2 + z3[5]) - z3[4]*(-4 + z3[6]) - z3[6], 
  y[459] -> -1 - 2*z3[4] + z3[6], y[460] -> z3[2]^2 - z3[2]*(-2 + z3[4]) - 
    z3[4]*(1 + z3[5]), y[461] -> z3[4]^2 + (-1 + z3[6])*z3[6] + 
    z3[4]*(1 + z3[6]), y[462] -> 2*z3[4]^2 + (-1 + z3[6])*z3[6] + 
    z3[4]*(1 + z3[6]), y[463] -> 2*z3[4]^3 + (-1 + z3[6])*z3[6]^2 + 
    z3[4]^2*(3 + z3[6]) + z3[4]*(1 + z3[6]^2), 
  y[464] -> z3[2]*z3[3]*(z3[4]^2 + z3[4]*(-1 + z3[5] - z3[6]) + z3[6]) + 
    z3[4]*(-((1 + z3[3])*z3[6]) + z3[4]*(1 + z3[3] + z3[6])), 
  y[465] -> z3[4]^2*(-8 + z3[3] - z3[3]*z3[5] - 2*z3[6]) - 
    z3[2]^2*(1 + z3[3])*(1 + z3[4] - z3[6]) - (-1 + z3[6])*z3[6] + 
    z3[4]*(-5 + z3[5] + 6*z3[6] - z3[5]*z3[6]) + 
    z3[2]*(z3[4]^2*(-1 + z3[3]*(-2 + z3[5])^2) + 
      (-1 + z3[6])*(-1 + (1 + z3[3])*z3[6]) + 
      z3[4]*(4 - 2*z3[6] + z3[3]*(-2 + z3[5])*(-1 + 2*z3[6]))), 
  y[466] -> -((1 + z3[3])*z3[4]^4) - z3[4]^2*(-1 + z3[5])*z3[6]^2 + 
    z3[6]^2*(-1 + 3*z3[6] + (-4 + z3[5])*z3[6]^2 - (-1 + z3[5])*z3[6]^3) - 
    z3[2]^3*z3[3]*z3[4]*(2*z3[4]^2*(-1 + z3[5]) + z3[6] - 2*z3[6]^2 + 
      z3[4]*(z3[5] + 4*z3[6] - 2*z3[5]*z3[6])) + 
    z3[4]*z3[6]^2*(-2 + 3*z3[6] - z3[6]^2 + z3[5]*(1 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(2*z3[3]*z3[4]^4*(-1 + z3[5]) - z3[4]*(-2 + z3[5])*z3[6]^2 + 
      2*z3[3]*z3[4]^3*(1 - (-2 + z3[5])*z3[6]) + 
      z3[6]^2*(-2 + z3[5] + z3[6] - z3[5]*z3[6]) - 
      z3[4]^2*(1 + z3[3] - 3*z3[6] + 2*z3[3]*z3[6]^2)) + 
    z3[2]*(z3[3]*z3[4]^4*(-2 + z3[5]) + z3[4]^2*(-2 + z3[5])*z3[6]^2 + 
      z3[4]*z3[6]^2*(1 + (-1 + z3[5])*z3[6]) + 
      z3[4]^3*(2 - 3*z3[6] + z3[3]*(2 + z3[6])) + 
      z3[6]^2*(-3 + 6*z3[6] - 2*z3[6]^2 + z3[5]*(1 - 3*z3[6] + 2*z3[6]^2))), 
  y[467] -> z3[2]^4*z3[3]*(2 - 3*z3[6] + z3[6]^2) - 
    z3[2]^3*(-2 + 4*z3[4]^3 + z3[6] + z3[4]*(-1 + z3[6])*z3[6] + 
      z3[4]^2*(5 + z3[6]) + z3[3]*(-1 + z3[6])^2*(-5 + 2*z3[6])) + 
    z3[2]^2*(3 + 4*z3[4]^4 + z3[3]*(-4 + z3[6])*(-1 + z3[6])^3 - 6*z3[6] + 
      2*z3[6]^2 + z3[4]^3*(6 + z3[6]) + z3[4]^2*(1 - z3[6] + z3[6]^2) + 
      z3[4]*z3[6]*(1 - 5*z3[6] + 2*z3[6]^2)) + (1 + z3[3])*z3[4]*
     (-1 + z3[4]^3 - z3[4]^2*(-1 + z3[6])^2 + 4*z3[6] - 7*z3[6]^2 + 
      5*z3[6]^3 - z3[6]^4 + z3[4]*(-3 + 8*z3[6] - 8*z3[6]^2 + 2*z3[6]^3)) - 
    z3[2]*(-1 + 2*z3[4]^3 + z3[4]^4 - z3[4]^2*(-1 + z3[6])^3 + 3*z3[6] - 
      4*z3[6]^2 + z3[6]^3 + z3[4]*z3[6]*(-4 + 6*z3[6] - 5*z3[6]^2 + 
        z3[6]^3) + z3[3]*(-1 - 2*z3[4]^2*(-2 + z3[6])*(-1 + z3[6])^2 + 
        4*z3[6] - 7*z3[6]^2 + 5*z3[6]^3 - z3[6]^4 + 
        z3[4]^3*(3 - 3*z3[6] + z3[6]^2) + z3[4]*(1 - 5*z3[6] + 7*z3[6]^2 - 
          5*z3[6]^3 + z3[6]^4))) + z3[5]*(-(z3[2]^4*z3[3]*(-1 + z3[6])^2) + 
      z3[2]^3*(-1 + 2*z3[3]*(-1 + z3[6])^3 + z3[6] + z3[4]*z3[6]^2 + 
        z3[4]^2*(1 + z3[6])) - (1 + z3[3])*z3[4]*
       (z3[4]^3 - z3[4]^2*(-2 + z3[6])*z3[6] - (-1 + z3[6])^2*z3[6]^2 + 
        z3[4]*(-1 + z3[6])^2*(-1 + 2*z3[6])) - 
      z3[2]^2*(1 + z3[3]*(-1 + z3[6])^4 - 3*z3[6] + 2*z3[6]^2 + 
        z3[4]^3*(2 + z3[6]) + z3[4]^2*(1 + z3[6] + z3[6]^2) + 
        z3[4]*z3[6]*(1 - 2*z3[6] + 2*z3[6]^2)) + 
      z3[2]*(z3[4]^4 - (-1 + z3[3]*(-1 + z3[6]))*(-1 + z3[6])*z3[6]^2 + 
        z3[4]*z3[6]*(-1 + (3 + z3[3])*z3[6] - 2*(1 + z3[3])*z3[6]^2 + 
          (1 + z3[3])*z3[6]^3) + z3[4]^3*(2 + z3[6] + 
          z3[3]*(2 - 2*z3[6] + z3[6]^2)) + z3[4]^2*(1 + 3*z3[6]^2 - z3[6]^3 + 
          z3[3]*(2 - 4*z3[6] + 5*z3[6]^2 - 2*z3[6]^3)))), 
  y[468] -> 5 + z3[5] + 3*z3[4]*(1 + z3[5]), 
  y[469] -> z3[4]*(-1 + z3[5]) + 2*(-1 + z3[6]), 
  y[470] -> z3[4] + z3[4]^2 + 2*z3[4]*z3[6] + 2*(-1 + z3[6])*z3[6], 
  y[471] -> z3[4] + 4*z3[4]^2 + 2*z3[4]*z3[6] + 2*(-1 + z3[6])*z3[6], 
  y[472] -> z3[4]^2*(2 - z3[3]*(-1 + z3[5])^2 - 2*z3[5] + z3[5]^2) + 
    z3[6]*(-2 - z3[3]*z3[5] + 2*z3[6]) - 
    z3[4]*(-1 + z3[2] + z3[5] + 4*z3[6] - 3*z3[5]*z3[6] + 
      z3[3]*(-1 + z3[5])*(-1 + z3[5] + z3[6])), 
  y[473] -> z3[2]^2*(2 + z3[4] - 2*z3[6]) - 
    z3[2]*(-4 + z3[4] + z3[4]^2 + 4*z3[6] - 2*z3[4]*z3[6]) + 
    z3[4]*(-3 + z3[4]*(-1 - z3[5] + z3[5]^2) + 2*z3[6] + 
      z3[5]*(-1 + 2*z3[6])), 
  y[474] -> 2*z3[3]*(1 + z3[4] - z3[6])*(z3[4]*(-1 + z3[5]) + z3[6]) - 
    z3[6]*(-8*z3[4]^2 + z3[6] + z3[4]*(-6 + 4*z3[6])), 
  y[475] -> -(z3[2]^2*(2 + z3[4] - 2*z3[6])) + 
    z3[2]*(z3[4]^2*(1 + 2*z3[5] - z3[5]^2) + 2*(-1 + z3[6])*z3[6] + 
      z3[4]*(3 + z3[5] - 3*z3[6] - 2*z3[5]*z3[6])) + 
    z3[4]*(z3[4]^2*(-2 + z3[5])*z3[5] + z3[6]*(1 + z3[5] - 2*z3[5]*z3[6]) - 
      z3[4]*(1 + z3[5] - 4*z3[5]*z3[6] + z3[5]^2*z3[6])), 
  y[476] -> z3[4]^2*(-18 - 2*z3[5] - z3[5]^2 + 
      z3[3]*(7 - 7*z3[5] + z3[5]^2) - 4*z3[6]) - 
    z3[2]^2*(2 + z3[4] + 3*z3[3]*(1 + z3[4] - z3[6]) - 2*z3[6]) + 
    z3[6]*(2 - 2*z3[6] + z3[3]*(-2 + z3[5] + z3[6])) + 
    z3[4]*(-10 - 2*(-7 + z3[5])*z3[6] - z3[6]^2 + 
      z3[3]*(5 + z3[5]^2 - 4*z3[6] + z3[5]*(-5 + 2*z3[6]))) + 
    z3[2]*(-3*z3[4]^2 + z3[4]*(11 - 4*z3[6]) + 2*(-1 + z3[6])^2 + 
      z3[3]*(-2 + 3*z3[4]^2*(-2 + z3[5])^2 + z3[5] - 2*z3[6] + 3*z3[6]^2 + 
        z3[4]*(-2 + z3[5])*(-3 + z3[5] + 6*z3[6]))), y[477] -> z3[3] + z3[6], 
  y[478] -> 3*z3[3] + z3[6], y[479] -> z3[4] - 3*z3[6], 
  y[480] -> 1 - 3*z3[6], y[481] -> z3[3] + 3*z3[6], 
  y[482] -> -2 + 4*z3[3] + z3[6], y[483] -> -3 + z3[6]^2, 
  y[484] -> -1 + (-2 + z3[3])*z3[6] + 3*z3[6]^2, 
  y[485] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4, 
  y[486] -> 1 + 6*z3[3]^2 - z3[6] + z3[3]*(-8 + 5*z3[6]), 
  y[487] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 - z3[6]^4 - 
    z3[3]*(-1 + z3[6]^2 + 2*z3[6]^3), 
  y[488] -> -4 + z3[6]^5 + z3[6]^6 + z3[2]*(4 + 4*z3[6] + 4*z3[6]^2 + 
      4*z3[6]^3 - z3[6]^4 - 2*z3[6]^5), 
  y[489] -> z3[4]^4 - (-2 + z3[3])*z3[4]^2*z3[6]*(-2 + 5*z3[6]) + 
    z3[4]^3*(1 + (-5 + z3[3])*z3[6]) + z3[6]^3*(-4 - 4*z3[3]^2 + 5*z3[6] - 
      2*z3[3]*(-6 + 5*z3[6])) + z3[4]*z3[6]^2*(6 + z3[3]^2 - 10*z3[6] + 
      2*z3[3]*(-4 + 5*z3[6])), y[490] -> z3[6]*(-3 + z3[6] + z3[6]^2) + 
    z3[3]*(-9 + 9*z3[6]^2 - 2*z3[6]^3 + z3[5]*(3 - 4*z3[6]^2 + 2*z3[6]^3)), 
  y[491] -> z3[6]*(-9 + 6*z3[6] + 8*z3[6]^2 - 3*z3[6]^3 + 
      3*z3[5]*(-1 + z3[6])^2*(1 + z3[6])) + 
    z3[3]*(-7 + 30*z3[6]^2 - 17*z3[6]^3 + 2*z3[6]^4 + 
      z3[5]^2*(-1 + z3[6])^3*(1 + 3*z3[6]) + 
      z3[5]*(5 - 27*z3[6]^2 + 25*z3[6]^3 - 5*z3[6]^4)), 
  y[492] -> (1 + z3[3])*z3[6] + 
    z3[2]*(-2 + z3[6] + z3[3]*(13 - 3*z3[6] + z3[5]*(-7 + 3*z3[6]))), 
  y[493] -> z3[6]*(2 - z3[6] + z3[3]*(-11 + 4*z3[6] - z3[6]^2 + 
        z3[5]*(7 - 5*z3[6] + z3[6]^2)) + z3[3]^2*(-12 + 4*z3[6] - z3[6]^2 + 
        z3[5]*(6 - 4*z3[6] + z3[6]^2))) + 
    z3[2]*(-1 + z3[6] + z3[3]*(z3[5]*(-9 + 14*z3[6] - 7*z3[6]^2) + 
        7*(3 - 3*z3[6] + z3[6]^2)) + z3[3]^2*(-77 + 40*z3[6] - 2*z3[6]^2 - 
        3*z3[5]^2*(7 - 7*z3[6] + 2*z3[6]^2) + 
        z3[5]*(84 - 61*z3[6] + 8*z3[6]^2))), 
  y[494] -> 38 + 48*z3[4] + 22*z3[4]^2 + 4*z3[4]^3 - 3*z3[5] - 70*z3[6] - 
    60*z3[4]*z3[6] - 13*z3[4]^2*z3[6] + 3*z3[4]*z3[5]*z3[6] + 48*z3[6]^2 + 
    21*z3[4]*z3[6]^2 - 3*z3[5]*z3[6]^2 - 3*z3[4]*z3[5]*z3[6]^2 - 18*z3[6]^3 + 
    8*z3[4]*z3[6]^3 + 3*z3[5]*z3[6]^3 - 3*z3[4]*z3[5]*z3[6]^3 - 7*z3[6]^4 - 
    3*z3[4]*z3[6]^4 + 3*z3[5]*z3[6]^4 + 3*z3[4]*z3[5]*z3[6]^4 + 3*z3[6]^5 - 
    3*z3[5]*z3[6]^5 + z3[3]*(266 + 6*z3[4]^3 + 
      z3[4]^2*(72 - 9*z3[5] - 17*z3[6]) - 365*z3[6] + 116*z3[6]^2 - 
      42*z3[6]^3 + 12*z3[6]^4 + z3[6]^5 + z3[5]^2*(3 + z3[6] - 6*z3[6]^3 + 
        8*z3[6]^4 - 3*z3[6]^5) + z3[5]*(-45 + 26*z3[6] - 5*z3[6]^2 + 
        30*z3[6]^3 - 23*z3[6]^4 + 2*z3[6]^5) + 
      z3[4]*(211 - 180*z3[6] + 50*z3[6]^2 - 9*z3[6]^3 - z3[6]^4 + 
        z3[5]^2*(-1 + z3[6])^3*(1 + 3*z3[6]) - 
        2*z3[5]*(12 - 10*z3[6] + 15*z3[6]^2 - 11*z3[6]^3 + z3[6]^4))) + 
    z3[3]^2*(332 + 3*z3[4]^3 + z3[4]^2*(51 - 9*z3[5] - 9*z3[6]) - 372*z3[6] + 
      78*z3[6]^2 - 34*z3[6]^3 + 19*z3[6]^4 - 2*z3[6]^5 + 
      z3[5]^2*(13 - 2*z3[6] - 6*z3[6]^3 + 8*z3[6]^4 - 3*z3[6]^5) + 
      z3[5]*(-96 + 56*z3[6] - 2*z3[6]^2 + 27*z3[6]^3 - 26*z3[6]^4 + 
        5*z3[6]^5) + z3[4]*(191 - 125*z3[6] + 39*z3[6]^2 - 17*z3[6]^3 + 
        2*z3[6]^4 + z3[5]*(-41 + 17*z3[6] - 27*z3[6]^2 + 25*z3[6]^3 - 
          5*z3[6]^4) + z3[5]^2*(2 + 6*z3[6]^2 - 8*z3[6]^3 + 3*z3[6]^4))) + 
    z3[2]^2*z3[3]*(8 - z3[4] - 2*z3[5] + 12*z3[6] - 12*z3[5]*z3[6] + 
      3*z3[5]^2*z3[6] - 6*z3[6]^2 + 9*z3[5]*z3[6]^2 - 3*z3[5]^2*z3[6]^2 - 
      8*z3[6]^3 + 11*z3[5]*z3[6]^3 - 3*z3[5]^2*z3[6]^3 + 3*z3[6]^4 - 
      6*z3[5]*z3[6]^4 + 3*z3[5]^2*z3[6]^4 + 
      z3[3]*(41 + 3*z3[4] - 16*z3[6] - 30*z3[6]^2 + 17*z3[6]^3 - 2*z3[6]^4 + 
        z3[5]^3*(-1 + z3[6])^3*(1 + 3*z3[6]) - z3[5]^2*(-1 + z3[6])^2*
         (-9 - 17*z3[6] + 8*z3[6]^2) + z3[5]*(-30 + 8*z3[6] + 57*z3[6]^2 - 
          42*z3[6]^3 + 7*z3[6]^4))) + z3[2]*(-10 - 6*z3[4] + z3[4]^2 + 
      18*z3[6] - 3*z3[4]*z3[6] - 3*z3[5]*z3[6] - 3*z3[6]^2 + 
      3*z3[5]*z3[6]^2 - 8*z3[6]^3 + 3*z3[5]*z3[6]^3 + 3*z3[6]^4 - 
      3*z3[5]*z3[6]^4 + z3[3]*(-86 + 3*z3[4]^2*(-3 + z3[5]) + 138*z3[6] - 
        72*z3[6]^2 - 7*z3[6]^3 + 7*z3[6]^4 + 
        z3[4]*(-60 + z3[5]*(13 - 6*z3[6]) + 25*z3[6]) + 
        z3[5]^2*(4 + 3*z3[6] - 9*z3[6]^2 + 5*z3[6]^3) + 
        z3[5]*(6 - 33*z3[6] + 45*z3[6]^2 - 8*z3[6]^3 - 7*z3[6]^4)) + 
      z3[3]^2*(-110 + 3*z3[4]^2*(-3 + z3[5]) + 138*z3[6] - 111*z3[6]^2 + 
        51*z3[6]^3 - 6*z3[6]^4 + z3[4]*(-75 - 3*z3[5]^2 + 
          z3[5]*(29 - 6*z3[6]) + 24*z3[6]) + z3[5]^2*(15 + 2*z3[6] - 
          45*z3[6]^2 + 49*z3[6]^3 - 14*z3[6]^4) + 
        z3[5]^3*(-4 + 6*z3[6]^2 - 8*z3[6]^3 + 3*z3[6]^4) + 
        z3[5]*(11 - 33*z3[6] + 114*z3[6]^2 - 92*z3[6]^3 + 17*z3[6]^4))), 
  y[495] -> -5 - 4*z3[6] - 4*z3[6]^2 - 4*z3[6]^3 + 2*z3[6]^4 + 2*z3[6]^5 - 
    z3[6]^6 - z3[3]*(2 + 4*z3[6] + 4*z3[6]^2 + 4*z3[6]^3 + 3*z3[6]^4 + 
      10*z3[6]^5 - 3*z3[6]^6 + 3*z3[5]*(2 - 2*z3[6]^5 + z3[6]^6)) + 
    z3[2]*(1 + z3[6] + z3[6]^2 - 3*z3[6]^3 + z3[6]^4 + 2*z3[6]^5 + 
      z3[3]*(-10 - 14*z3[6] - 18*z3[6]^2 + 4*z3[6]^3 + 21*z3[6]^4 - 
        4*z3[6]^5 + 2*z3[5]*(5 + 5*z3[6] + 5*z3[6]^2 - 5*z3[6]^4 + 
          2*z3[6]^5))), y[496] -> 1 + z3[6] + z3[6]^2 - 3*z3[6]^3 + z3[6]^4 + 
    2*z3[6]^5 + z3[3]^2*(-2 - 10*z3[6] - 14*z3[6]^2 - 2*z3[6]^3 - 
      44*z3[6]^4 + 32*z3[6]^5 - 3*z3[6]^6 + 
      z3[5]^2*(4 - 15*z3[6]^4 + 18*z3[6]^5 - 6*z3[6]^6) + 
      z3[5]*(-2 + 6*z3[6] + 6*z3[6]^2 + 56*z3[6]^4 - 50*z3[6]^5 + 
        9*z3[6]^6) + z3[2]*(-16 - 30*z3[6] + 10*z3[6]^2 + 91*z3[6]^3 - 
        42*z3[6]^4 + 3*z3[6]^5 + z3[5]*(26 + 36*z3[6] - 4*z3[6]^2 - 
          88*z3[6]^3 + 62*z3[6]^4 - 9*z3[6]^5) + 
        2*z3[5]^2*(-5 - 5*z3[6] + 10*z3[6]^3 - 10*z3[6]^4 + 3*z3[6]^5))) + 
    z3[3]*(-2 - 9*z3[6] - 13*z3[6]^2 + 5*z3[6]^3 + 24*z3[6]^4 - 19*z3[6]^5 + 
      6*z3[6]^6 + z3[5]*(3 + 6*z3[6] + 6*z3[6]^2 - 11*z3[6]^4 + 14*z3[6]^5 - 
        6*z3[6]^6) + z3[2]*(-1 - 11*z3[6]^2 + 6*z3[6]^3 + 22*z3[6]^4 - 
        7*z3[6]^5 + z3[5]*(2 + 2*z3[6] + 2*z3[6]^2 - 3*z3[6]^3 - 10*z3[6]^4 + 
          7*z3[6]^5))), y[497] -> 6 + 34*z3[4] + 106*z3[4]^2 + 113*z3[4]^3 + 
    50*z3[4]^4 + 7*z3[4]^5 - 24*z3[6] - 142*z3[4]*z3[6] - 271*z3[4]^2*z3[6] - 
    163*z3[4]^3*z3[6] - 28*z3[4]^4*z3[6] + 36*z3[6]^2 + 182*z3[4]*z3[6]^2 + 
    189*z3[4]^2*z3[6]^2 + 42*z3[4]^3*z3[6]^2 - 24*z3[6]^3 - 
    82*z3[4]*z3[6]^3 - 32*z3[4]^2*z3[6]^3 + 6*z3[6]^4 + 10*z3[4]*z3[6]^4 + 
    2*z3[4]^2*z3[6]^4 + z3[6]^5 - z3[4]*z3[6]^5 - z3[6]^6 + 
    z3[3]*(140 + 21*z3[4]^5 - 460*z3[6] + 541*z3[6]^2 - 263*z3[6]^3 + 
      42*z3[6]^4 - 17*z3[6]^5 + 17*z3[6]^6 - 6*z3[6]^7 - 
      6*z3[4]^4*(-34 + 3*z3[5] + 14*z3[6]) + 
      z3[5]*(-4 + 13*z3[6] - 14*z3[6]^2 + 5*z3[6]^3 + 7*z3[6]^5 - 
        12*z3[6]^6 + 6*z3[6]^7) + z3[4]^3*(615 - 696*z3[6] + 126*z3[6]^2 + 
        z3[5]*(-67 + 54*z3[6])) + z3[4]^2*(811 - 1647*z3[6] + 840*z3[6]^2 - 
        84*z3[6]^3 + 4*z3[6]^4 + z3[5]*(-74 + 147*z3[6] - 48*z3[6]^2 - 
          4*z3[6]^3 + z3[6]^4)) + z3[4]*(395 - 1297*z3[6] + 1285*z3[6]^2 - 
        390*z3[6]^3 + 37*z3[6]^4 - 21*z3[6]^5 + 6*z3[6]^6 + 
        z3[5]*(-23 + 88*z3[6] - 85*z3[6]^2 + 12*z3[6]^3 - 3*z3[6]^4 + 
          11*z3[6]^5 - 6*z3[6]^6))) + z3[3]^2*(572 + 21*z3[4]^5 - 
      1626*z3[6] + 1598*z3[6]^2 - 609*z3[6]^3 + 66*z3[6]^4 + 47*z3[6]^5 - 
      20*z3[6]^6 - 3*z3[6]^7 - 6*z3[4]^4*(-43 + 6*z3[5] + 14*z3[6]) + 
      z3[5]*(-49 + 132*z3[6] - 118*z3[6]^2 + 35*z3[6]^3 - 59*z3[6]^5 + 
        43*z3[6]^6 - 3*z3[6]^7) + z3[5]^2*(2 - 3*z3[6] + z3[6]^2 + 
        15*z3[6]^5 - 18*z3[6]^6 + 6*z3[6]^7) + 
      z3[4]^3*(965 + 9*z3[5]^2 - 903*z3[6] + 126*z3[6]^2 + 
        3*z3[5]*(-61 + 36*z3[6])) + z3[4]^2*(1617 + z3[5]^2*(22 - 18*z3[6]) - 
        2763*z3[6] + 1113*z3[6]^2 - 72*z3[6]^3 + 2*z3[6]^4 + 
        z3[5]*(-293 + 430*z3[6] - 96*z3[6]^2 - 8*z3[6]^3 + 2*z3[6]^4)) + 
      z3[4]*(1060 - 2899*z3[6] + 2357*z3[6]^2 - 534*z3[6]^3 - 28*z3[6]^4 + 
        14*z3[6]^5 + 3*z3[6]^6 + z3[5]^2*(8 - 23*z3[6] + 9*z3[6]^2 - 
          15*z3[6]^4 + 18*z3[6]^5 - 6*z3[6]^6) + 
        z3[5]*(-141 + 405*z3[6] - 282*z3[6]^2 + 24*z3[6]^3 + 61*z3[6]^4 - 
          42*z3[6]^5 + 3*z3[6]^6))) + 
    z3[3]^3*(546 + 7*z3[4]^5 + z3[5]^3*(-1 + z3[6]) - 1417*z3[6] + 
      1213*z3[6]^2 - 370*z3[6]^3 + 30*z3[6]^4 + 65*z3[6]^5 - 38*z3[6]^6 + 
      3*z3[6]^7 - 2*z3[4]^4*(-52 + 9*z3[5] + 14*z3[6]) + 
      z3[5]*(-83 + 207*z3[6] - 155*z3[6]^2 + 30*z3[6]^3 - 66*z3[6]^5 + 
        55*z3[6]^6 - 9*z3[6]^7) + z3[5]^2*(8 - 15*z3[6] + 7*z3[6]^2 + 
        15*z3[6]^5 - 18*z3[6]^6 + 6*z3[6]^7) + 
      z3[4]^3*(463 + 9*z3[5]^2 - 370*z3[6] + 42*z3[6]^2 + 
        2*z3[5]*(-58 + 27*z3[6])) - z3[4]^2*(-932 + z3[5]^3 + 1387*z3[6] - 
        462*z3[6]^2 + 20*z3[6]^3 + 6*z3[5]^2*(-5 + 3*z3[6]) + 
        z3[5]*(241 - 283*z3[6] + 48*z3[6]^2 + 4*z3[6]^3 - z3[6]^4)) + 
      z3[4]*(772 + z3[5]^3*(-2 + z3[6]) - 1824*z3[6] + 1254*z3[6]^2 - 
        226*z3[6]^3 - 55*z3[6]^4 + 34*z3[6]^5 - 3*z3[6]^6 + 
        z3[5]^2*(22 - 37*z3[6] + 9*z3[6]^2 - 15*z3[6]^4 + 18*z3[6]^5 - 
          6*z3[6]^6) + z3[5]*(-168 + 375*z3[6] - 197*z3[6]^2 + 12*z3[6]^3 + 
          64*z3[6]^4 - 53*z3[6]^5 + 9*z3[6]^6))) + 
    z3[2]^4*z3[3]^2*(30 + 7*z3[4] - 14*z3[5] + 2*z3[5]^2 - 37*z3[6] + 
      23*z3[5]*z3[6] - 4*z3[5]^2*z3[6] + 9*z3[6]^3 - 13*z3[5]*z3[6]^3 + 
      4*z3[5]^2*z3[6]^3 - 2*z3[6]^4 + 4*z3[5]*z3[6]^4 - 2*z3[5]^2*z3[6]^4 + 
      z3[3]*(z3[4]^2 + z3[4]*(9 - 4*z3[6]) - (-1 + z3[6])*
         (-2*z3[5]^2*(-5 + z3[6])*(-1 + z3[6])^2 + z3[5]^3*(-1 + z3[6])^3 + 
          8*(6 - 5*z3[6] + z3[6]^2) + z3[5]*(-35 + 53*z3[6] - 19*z3[6]^2 + 
            z3[6]^3)))) - z3[2]^3*z3[3]*(14*z3[4]^2 - 36*z3[4]*(-1 + z3[6]) - 
      (-1 + z3[6])^2*(-21 + z3[5]*(-1 + z3[6])^2 + 7*z3[6] - z3[6]^2) + 
      z3[3]*(3*z3[4]^3 + z3[4]^2*(47 - 12*z3[6]) + 
        3*z3[4]*(46 - 47*z3[6] + 6*z3[6]^2) - (-1 + z3[6])*
         (154 - 141*z3[6] + 37*z3[6]^2 - 15*z3[6]^3 + 4*z3[6]^4 + 
          z3[5]^2*(-1 + z3[6])^2*(2 + 3*z3[6] + 4*z3[6]^2) + 
          z3[5]*(-32 + 35*z3[6] - 15*z3[6]^2 + 20*z3[6]^3 - 8*z3[6]^4))) + 
      z3[3]^2*(3*z3[4]^3 + z3[4]^2*(34 - 12*z3[6]) + 
        2*z3[4]*(55 - 56*z3[6] + 9*z3[6]^2) - (-1 + z3[6])*
         (183 - 126*z3[6] - 22*z3[6]^2 + 18*z3[6]^3 - z3[6]^4 + 
          z3[5]^3*(-1 + z3[6])^3*(1 + 3*z3[6]) - z3[5]^2*(-1 + z3[6])^2*
           (-13 - 22*z3[6] + 7*z3[6]^2) + z3[5]*(-71 + 46*z3[6] + 
            66*z3[6]^2 - 46*z3[6]^3 + 5*z3[6]^4)))) - 
    z3[2]*(3 + 52*z3[4] + 88*z3[4]^2 + 58*z3[4]^3 + 15*z3[4]^4 + z3[4]^5 - 
      12*z3[6] - 127*z3[4]*z3[6] - 141*z3[4]^2*z3[6] - 49*z3[4]^3*z3[6] - 
      4*z3[4]^4*z3[6] + 18*z3[6]^2 + 102*z3[4]*z3[6]^2 + 57*z3[4]^2*z3[6]^2 + 
      6*z3[4]^3*z3[6]^2 - 12*z3[6]^3 - 31*z3[4]*z3[6]^3 - 4*z3[4]^2*z3[6]^3 + 
      3*z3[6]^4 + 4*z3[4]*z3[6]^4 + z3[3]^2*(324 + 3*z3[4]^5 - 1149*z3[6] + 
        1220*z3[6]^2 - 412*z3[6]^3 + 56*z3[6]^4 - 31*z3[6]^5 + 12*z3[6]^6 - 
        3*z3[4]^4*(-33 + 8*z3[5] + 4*z3[6]) + 
        z3[5]*(-36 + 125*z3[6] - 123*z3[6]^2 + 26*z3[6]^3 - 14*z3[6]^4 + 
          24*z3[6]^5 - 15*z3[6]^6) + z3[5]^2*(2 - 3*z3[6] + z3[6]^2 + 
          2*z3[6]^4 - 4*z3[6]^5 + 3*z3[6]^6) + 3*z3[4]^3*
         (213 + 5*z3[5]^2 - 115*z3[6] + 6*z3[6]^2 + z3[5]*(-70 + 24*z3[6])) + 
        z3[4]^2*(1588 + z3[5]^2*(53 - 30*z3[6]) - 1849*z3[6] + 441*z3[6]^2 - 
          12*z3[6]^3 + z3[5]*(-549 + 508*z3[6] - 72*z3[6]^2)) + 
        z3[4]*(1651 - 3146*z3[6] + 1622*z3[6]^2 - 230*z3[6]^3 + 15*z3[6]^4 + 
          3*z3[6]^5 + z3[5]*(-527 + 867*z3[6] - 317*z3[6]^2 + 39*z3[6]^3 - 
            19*z3[6]^4) + z3[5]^2*(47 - 62*z3[6] + 9*z3[6]^2 - 6*z3[6]^3 + 
            9*z3[6]^4 - 3*z3[6]^5))) + z3[3]^3*(299 + z3[4]^5 - 1087*z3[6] + 
        1022*z3[6]^2 - 258*z3[6]^3 - 111*z3[6]^4 + 80*z3[6]^5 - 8*z3[6]^6 - 
        2*z3[4]^4*(-21 + 6*z3[5] + 2*z3[6]) + 
        z3[5]^2*(7 - 23*z3[6] + 9*z3[6]^2 - 95*z3[6]^4 + 96*z3[6]^5 - 
          24*z3[6]^6) + z3[5]^3*(-1 + z3[6] + 15*z3[6]^4 - 18*z3[6]^5 + 
          6*z3[6]^6) + z3[5]*(-57 + 227*z3[6] - 177*z3[6]^2 + 22*z3[6]^3 + 
          193*z3[6]^4 - 160*z3[6]^5 + 26*z3[6]^6) + 
        z3[4]^3*(335 + 15*z3[5]^2 - 148*z3[6] + 6*z3[6]^2 + 
          2*z3[5]*(-71 + 18*z3[6])) - z3[4]^2*(4*z3[5]^3 + 
          z3[5]^2*(-83 + 30*z3[6]) + z3[5]*(503 - 354*z3[6] + 36*z3[6]^2) + 
          4*(-258 + 252*z3[6] - 48*z3[6]^2 + z3[6]^3)) + 
        z3[4]*(1377 + 4*z3[5]^3*(-3 + z3[6]) - 2261*z3[6] + 919*z3[6]^2 - 
          112*z3[6]^3 + 20*z3[6]^4 - z3[6]^5 + z3[5]^2*(133 - 113*z3[6] + 
            9*z3[6]^2 - 6*z3[6]^3 + 9*z3[6]^4 - 3*z3[6]^5) + 
          z3[5]*(-691 + 898*z3[6] - 226*z3[6]^2 + 32*z3[6]^3 - 26*z3[6]^4 + 
            4*z3[6]^5))) + z3[3]*(78 + 3*z3[4]^5 - 287*z3[6] + 353*z3[6]^2 - 
        166*z3[6]^3 + 26*z3[6]^4 - 5*z3[6]^5 + 2*z3[6]^6 - 
        12*z3[4]^4*(-6 + z3[5] + z3[6]) - z3[5]*(3 - 10*z3[6] + 11*z3[6]^2 - 
          4*z3[6]^3 + z3[6]^4 - 3*z3[6]^5 + 2*z3[6]^6) + 
        2*z3[4]^3*(181 - 123*z3[6] + 9*z3[6]^2 + 2*z3[5]*(-17 + 9*z3[6])) - 
        2*z3[4]^2*(-355 + 491*z3[6] - 153*z3[6]^2 + 6*z3[6]^3 + 
          z3[5]*(62 - 77*z3[6] + 18*z3[6]^2)) - 
        z3[4]*(-568 + 1234*z3[6] - 805*z3[6]^2 + 149*z3[6]^3 + z3[6]^4 - 
          4*z3[6]^5 + z3[5]*(82 - 164*z3[6] + 91*z3[6]^2 - 7*z3[6]^3 - 
            7*z3[6]^4 + 4*z3[6]^5)))) + 
    z3[2]^2*(7*z3[4]^3 - 18*z3[4]^2*(-1 + z3[6]) + 15*z3[4]*(-1 + z3[6])^2 + 
      (-1 + z3[6])^4 + z3[3]*(3*z3[4]^4 + z3[4]^3*(53 - 12*z3[6]) + 
        6*z3[4]^2*(29 - 27*z3[6] + 3*z3[6]^2) + 
        z3[4]*(218 - 375*z3[6] + 174*z3[6]^2 - 17*z3[6]^3) - 
        (-1 + z3[6])^2*(-72 + 47*z3[6] - 7*z3[6]^2 - z3[6]^3 + 
          z3[5]*(2 - 3*z3[6] + z3[6]^3))) + 
      z3[3]^3*(3*z3[4]^4 - 12*z3[4]^3*(-4 + z3[6]) + 
        2*z3[4]^2*(110 - 84*z3[6] + 9*z3[6]^2) - 
        2*z3[4]*(-226 + 302*z3[6] - 99*z3[6]^2 + 6*z3[6]^3) - 
        (-1 + z3[6])*(464 - 409*z3[6] + 96*z3[6]^2 - 70*z3[6]^3 + 
          34*z3[6]^4 - 3*z3[6]^5 + z3[5]^3*(-1 + z3[6])^3*
           (1 + 3*z3[6] + 6*z3[6]^2) - z3[5]^2*(-1 + z3[6])^2*
           (-16 - 26*z3[6] - 37*z3[6]^2 + 15*z3[6]^3) + 
          2*z3[5]*(-60 + 46*z3[6] - 9*z3[6]^2 + 60*z3[6]^3 - 43*z3[6]^4 + 
            6*z3[6]^5))) + z3[3]^2*(6*z3[4]^4 + z3[4]^3*(94 - 24*z3[6]) + 
        12*z3[4]^2*(31 - 26*z3[6] + 3*z3[6]^2) + 
        z3[4]*(620 - 924*z3[6] + 357*z3[6]^2 - 29*z3[6]^3) - 
        (-1 + z3[6])*(415 - 479*z3[6] + 133*z3[6]^2 + 9*z3[6]^3 - 
          21*z3[6]^4 + 6*z3[6]^5 + z3[5]^2*(2 - z3[6] + z3[6]^3 - 8*z3[6]^4 + 
            6*z3[6]^5) - z3[5]*(55 - 65*z3[6] + 14*z3[6]^2 + 13*z3[6]^3 - 
            29*z3[6]^4 + 12*z3[6]^5)))), 
  y[498] -> z3[2]^6*z3[3]^3*(2*z3[4]^2 - 7*z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2*(15 + z3[5]^2*(-1 + z3[6])^2 - 7*z3[6] + z3[6]^2 + 
        z3[5]*(-7 + 9*z3[6] - 2*z3[6]^2)) + 
      z3[3]*(z3[4]^2 - 4*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2*
         (11 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] + z3[6]^2 - 
          2*z3[5]*(3 - 4*z3[6] + z3[6]^2)))) - 
    z3[2]^5*z3[3]^2*(6*z3[4]^3 - 21*z3[4]^2*(-1 + z3[6]) + 
      27*z3[4]*(-1 + z3[6])^2 - (11 + z3[5]*(-1 + z3[6]) - z3[6])*
       (-1 + z3[6])^3 + z3[3]*(12*z3[4]^3 + z3[4]^2*(50 - 46*z3[6]) + 
        z3[4]*(81 - 148*z3[6] + 67*z3[6]^2) + (-1 + z3[6])^2*
         (62 - 46*z3[6] + z3[6]^2 + z3[6]^3 + z3[5]^2*(-1 + z3[6])^2*
           (1 + z3[6]) - 2*z3[5]*(7 - 8*z3[6] + z3[6]^3))) + 
      z3[3]^2*(5*z3[4]^3 - 3*z3[4]^2*(-8 + 7*z3[6]) + 
        z3[4]*(46 - 80*z3[6] + 34*z3[6]^2) + (-1 + z3[6])^2*
         (51 - 35*z3[6] + z3[6]^2 + z3[6]^3 + z3[5]^2*(2 - 3*z3[6] + 
            z3[6]^3) - z3[5]*(17 - 20*z3[6] + z3[6]^2 + 2*z3[6]^3)))) + 
    (1 + z3[3])*(z3[4] - z3[6])*(4*(1 + z3[3])^3*z3[4]^6 + 
      z3[3]^2*(-1 + z3[5])*(-1 + z3[6])*z3[6]^6*(-1 + (1 + z3[3])*z3[6]) - 
      2*(1 + z3[3])^2*z3[4]^5*(-14 + 8*z3[6] + 
        z3[3]*(-28 + 5*z3[5] + 8*z3[6])) + (1 + z3[3])*z3[4]^4*
       (66 - 90*z3[6] + 24*z3[6]^2 + z3[3]^2*(265 + 6*z3[5]^2 - 198*z3[6] + 
          24*z3[6]^2 + z3[5]*(-67 + 30*z3[6])) + 
        z3[3]*(5*z3[5]*(-7 + 6*z3[6]) + 3*(95 - 96*z3[6] + 16*z3[6]^2))) - 
      z3[4]^3*(2*(-1 + z3[6])^2*(-35 + 8*z3[6]) + 
        z3[3]^3*(-609 + z3[5]^3 + 800*z3[6] - 258*z3[6]^2 + 16*z3[6]^3 + 
          4*z3[5]^2*(-5 + 3*z3[6]) + z3[5]*(157 - 164*z3[6] + 30*z3[6]^2)) + 
        z3[3]*(-520 + 935*z3[6] - 462*z3[6]^2 + 48*z3[6]^3 + 
          z3[5]*(44 - 75*z3[6] + 30*z3[6]^2)) + 
        z3[3]^2*(-1039 + 12*z3[5]^2*(-1 + z3[6]) + 1579*z3[6] - 618*z3[6]^2 + 
          48*z3[6]^3 + z3[5]*(179 - 239*z3[6] + 60*z3[6]^2))) + 
      z3[4]^2*(2*(-1 + z3[6])^3*(-17 + 2*z3[6]) + z3[3]*(-1 + z3[6])*
         (-395 + 611*z3[6] - 226*z3[6]^2 + 12*z3[6]^3 + 
          z3[5]*(23 - 35*z3[6] + 10*z3[6]^2)) + z3[3]^2*(-1 + z3[6])*
         (-1059 + 1262*z3[6] - 326*z3[6]^2 + 12*z3[6]^3 + 
          z3[5]^2*(-7 + 6*z3[6]) + z3[5]*(139 - 152*z3[6] + 20*z3[6]^2)) + 
        z3[3]^3*(771 + z3[5]^3*(-1 + z3[6]) - 1501*z3[6] + 865*z3[6]^2 - 
          146*z3[6]^3 + 4*z3[6]^4 + z3[5]^2*(19 - 27*z3[6] + 6*z3[6]^2) + 
          z3[5]*(-165 + 291*z3[6] - 127*z3[6]^2 + 10*z3[6]^3))) + 
      z3[4]*(6*(-1 + z3[6])^4 - z3[3]*(-1 + z3[6])^2*
         (-140 + z3[5]*(4 - 5*z3[6]) + 180*z3[6] - 41*z3[6]^2 + z3[6]^3 + 
          z3[6]^4) - z3[3]^2*(-1 + z3[6])*(571 - z3[5]^2*(-1 + z3[6]) - 
          1054*z3[6] + 544*z3[6]^2 - 65*z3[6]^3 + z3[6]^4 + 2*z3[6]^5 + 
          z3[5]*(-47 + 83*z3[6] - 35*z3[6]^2)) + 
        z3[3]^3*(545 - 1416*z3[6] + 1213*z3[6]^2 - 370*z3[6]^3 + 30*z3[6]^4 - 
          z3[6]^6 + z3[5]^2*(5 - 12*z3[6] + 7*z3[6]^2) + 
          z3[5]*(-80 + 204*z3[6] - 155*z3[6]^2 + 30*z3[6]^3)))) + 
    z3[2]^4*z3[3]*(6*z3[4]^4 - 21*z3[4]^3*(-1 + z3[6]) + 
      27*z3[4]^2*(-1 + z3[6])^2 - 15*z3[4]*(-1 + z3[6])^3 + (-1 + z3[6])^4 + 
      z3[3]*(24*z3[4]^4 + z3[4]^3*(105 - 93*z3[6]) - 
        2*(18 + z3[5]*(-1 + z3[6]) - 8*z3[6])*(-1 + z3[6])^3 - 
        z3[4]*(-1 + z3[6])^2*(-145 + 91*z3[6]) + 
        6*z3[4]^2*(30 - 53*z3[6] + 23*z3[6]^2)) + 
      z3[3]^2*(28*z3[4]^4 - 2*z3[4]^3*(-73 + 58*z3[6]) + 
        z3[4]^2*(310 - 491*z3[6] + 187*z3[6]^2) + 
        z3[4]*(331 - 777*z3[6] + 582*z3[6]^2 - 136*z3[6]^3) + 
        (-1 + z3[6])^2*(159 - 166*z3[6] + 35*z3[6]^2 - 2*z3[6]^3 + z3[6]^4 + 
          z3[5]^2*(-1 + z3[6])^2*(1 + z3[6] + z3[6]^2) + 
          z3[5]*(-23 + 30*z3[6] - 8*z3[6]^2 + 3*z3[6]^3 - 2*z3[6]^4))) + 
      z3[3]^3*(10*z3[4]^4 + z3[4]^3*(60 - 44*z3[6]) + 
        2*z3[4]^2*(75 - 110*z3[6] + 38*z3[6]^2) - 
        4*z3[4]*(-49 + 107*z3[6] - 73*z3[6]^2 + 15*z3[6]^3) + 
        (-1 + z3[6])^2*(140 - 123*z3[6] + 19*z3[6]^2 - z3[6]^3 + z3[6]^4 + 
          z3[5]*(-33 + 39*z3[6] - 5*z3[6]^2 + z3[6]^3 - 2*z3[6]^4) + 
          z3[5]^2*(3 - 4*z3[6] + z3[6]^4)))) - 
    z3[2]^3*(z3[4]*(1 + z3[4] - z3[6])^3*(1 + 2*z3[4] - z3[6]) + 
      z3[3]*(16*z3[4]^5 + z3[4]^4*(76 - 64*z3[6]) - 
        (-3 + z3[6])*(-1 + z3[6])^4 + 2*z3[4]*(-1 + z3[6])^3*
         (-26 + 11*z3[6]) - z3[4]^2*(-1 + z3[6])^2*(-127 + 73*z3[6]) + 
        3*z3[4]^3*(47 - 80*z3[6] + 33*z3[6]^2)) + 
      z3[3]^2*(36*z3[4]^5 - 3*z3[4]^4*(-71 + 51*z3[6]) - 
        (-1 + z3[6])^3*(78 + 3*z3[5]*(-1 + z3[6]) - 53*z3[6] + 5*z3[6]^2) + 
        z3[4]*(-1 + z3[6])^2*(394 - 383*z3[6] + 70*z3[6]^2) + 
        3*z3[4]^3*(170 - 249*z3[6] + 85*z3[6]^2) - 
        9*z3[4]^2*(-70 + 156*z3[6] - 109*z3[6]^2 + 23*z3[6]^3)) + 
      z3[3]^4*(10*z3[4]^5 + z3[4]^4*(80 - 46*z3[6]) + 
        z3[4]^3*(270 - 320*z3[6] + 84*z3[6]^2) + 
        z3[4]^2*(500 - 910*z3[6] + 496*z3[6]^2 - 76*z3[6]^3) + 
        z3[4]*(529 - 1292*z3[6] + 1066*z3[6]^2 - 332*z3[6]^3 + 29*z3[6]^4) + 
        (-1 + z3[6])^2*(298 - 307*z3[6] + 73*z3[6]^2 - 4*z3[6]^3 - z3[6]^4 + 
          z3[6]^5 + z3[5]*(-54 + 65*z3[6] - 11*z3[6]^2 + z3[6]^3 + z3[6]^4 - 
            2*z3[6]^5) + z3[5]^2*(4 - 5*z3[6] + z3[6]^5))) + 
      z3[3]^3*(32*z3[4]^5 + z3[4]^4*(224 - 142*z3[6]) + 
        z3[4]^3*(650 - 845*z3[6] + 249*z3[6]^2) + 
        z3[4]^2*(1010 - 2006*z3[6] + 1219*z3[6]^2 - 215*z3[6]^3) + 
        z3[4]*(856 - 2269*z3[6] + 2076*z3[6]^2 - 741*z3[6]^3 + 78*z3[6]^4) + 
        (-1 + z3[6])^2*(323 - 406*z3[6] + 127*z3[6]^2 - 7*z3[6]^3 - 
          2*z3[6]^4 + z3[6]^5 + z3[5]*(-34 + 48*z3[6] - 15*z3[6]^2 + 
            3*z3[6]^4 - 2*z3[6]^5) + z3[5]^2*(1 - z3[6] - z3[6]^4 + 
            z3[6]^5)))) + z3[2]^2*(z3[4]*(1 + z3[4] - z3[6])^3*
       (3 + 3*z3[4]^2 - 4*z3[4]*(-2 + z3[6]) - 4*z3[6] + z3[6]^2) + 
      z3[3]*(14*z3[4]^6 - 3*(-2 + z3[6])*(-1 + z3[6])^4 - 
        21*z3[4]^5*(-5 + 3*z3[6]) - z3[4]*(-1 + z3[6])^3*
         (115 - 77*z3[6] + 7*z3[6]^2) + z3[4]^2*(-1 + z3[6])^2*
         (326 - 286*z3[6] + 41*z3[6]^2) + z3[4]^4*(301 - 395*z3[6] + 
          112*z3[6]^2) + z3[4]^3*(431 - 897*z3[6] + 564*z3[6]^2 - 
          98*z3[6]^3)) + z3[3]^2*(24*z3[4]^6 - 3*z3[4]^5*(-73 + 37*z3[6]) - 
        2*(-1 + z3[6])^3*(70 + 2*z3[5]*(-1 + z3[6]) - 59*z3[6] + 9*z3[6]^2) + 
        12*z3[4]^4*(65 - 73*z3[6] + 17*z3[6]^2) - 4*z3[4]*(-1 + z3[6])^2*
         (-203 + 242*z3[6] - 70*z3[6]^2 + 4*z3[6]^3) - 
        6*z3[4]^3*(-240 + 431*z3[6] - 226*z3[6]^2 + 31*z3[6]^3) + 
        3*z3[4]^2*(499 - 1246*z3[6] + 1050*z3[6]^2 - 330*z3[6]^3 + 
          27*z3[6]^4)) + z3[3]^4*(5*z3[4]^6 + z3[4]^5*(60 - 24*z3[6]) + 
        z3[4]^4*(290 - 260*z3[6] + 46*z3[6]^2) + 
        z3[4]^3*(760 - 1100*z3[6] + 444*z3[6]^2 - 44*z3[6]^3) + 
        z3[4]^2*(1199 - 2436*z3[6] + 1600*z3[6]^2 - 368*z3[6]^3 + 
          20*z3[6]^4) + z3[4]*(1120 - 2921*z3[6] + 2668*z3[6]^2 - 
          998*z3[6]^3 + 136*z3[6]^4 - 5*z3[6]^5) + (-1 + z3[6])^2*
         (545 - 624*z3[6] + 183*z3[6]^2 - 13*z3[6]^3 - z3[6]^4 - z3[6]^5 + 
          z3[6]^6 + z3[5]*(-80 + 98*z3[6] - 19*z3[6]^2 + z3[6]^3 + z3[6]^4 + 
            z3[6]^5 - 2*z3[6]^6) + z3[5]^2*(5 - 6*z3[6] + z3[6]^6))) + 
      z3[3]^3*(18*z3[4]^6 + z3[4]^5*(191 - 85*z3[6]) + 
        z3[4]^4*(805 - 799*z3[6] + 160*z3[6]^2) + 
        z3[4]^3*(1805 - 2879*z3[6] + 1308*z3[6]^2 - 150*z3[6]^3) + 
        z3[4]^2*(2372 - 5284*z3[6] + 3883*z3[6]^2 - 1028*z3[6]^3 + 
          67*z3[6]^4) + z3[4]*(1755 - 4999*z3[6] + 5095*z3[6]^2 - 
          2193*z3[6]^3 + 357*z3[6]^4 - 15*z3[6]^5) + (-1 + z3[6])^2*
         (571 - 806*z3[6] + 308*z3[6]^2 - 27*z3[6]^3 - 2*z3[6]^5 + z3[6]^6 + 
          z3[5]*(-47 + 70*z3[6] - 24*z3[6]^2 + 3*z3[6]^5 - 2*z3[6]^6) + 
          z3[5]^2*(1 - z3[6] - z3[6]^5 + z3[6]^6)))) + 
    z3[2]*(-((1 + z3[3])^4*z3[4]^7) + (1 + z3[3])^3*z3[4]^6*
       (-14 + 5*z3[6] + z3[3]*(-34 + 10*z3[5] + 5*z3[6])) - 
      (1 + z3[3])^2*z3[4]^5*(55 - 59*z3[6] + 10*z3[6]^2 + 
        z3[3]*(267 - 211*z3[6] + 20*z3[6]^2 + 20*z3[5]*(-3 + 2*z3[6])) + 
        z3[3]^2*(291 + 15*z3[5]^2 - 152*z3[6] + 10*z3[6]^2 + 
          10*z3[5]*(-13 + 4*z3[6]))) + (1 + z3[3])*z3[4]^4*
       (-97 + 183*z3[6] - 96*z3[6]^2 + 10*z3[6]^3 + 
        2*z3[3]*(-367 + 580*z3[6] - 230*z3[6]^2 + 15*z3[6]^3 + 
          5*z3[5]*(13 - 19*z3[6] + 6*z3[6]^2)) + 
        z3[3]^3*(-1102 + 7*z3[5]^3 + 1147*z3[6] - 268*z3[6]^2 + 10*z3[6]^3 + 
          3*z3[5]^2*(-34 + 15*z3[6]) + z3[5]*(573 - 450*z3[6] + 
            60*z3[6]^2)) + z3[3]^2*(-1637 + 2124*z3[6] - 632*z3[6]^2 + 
          30*z3[6]^3 + z3[5]^2*(-51 + 45*z3[6]) + 
          z3[5]*(577 - 640*z3[6] + 120*z3[6]^2))) - 
      z3[4]^3*((-1 + z3[6])^2*(86 - 64*z3[6] + 5*z3[6]^2) + 
        z3[3]*(-1 + z3[6])*(-951 + 1351*z3[6] - 434*z3[6]^2 + 20*z3[6]^3 + 
          10*z3[5]*(13 - 17*z3[6] + 4*z3[6]^2)) + 
        z3[3]^4*(2234 + z3[5]^4 - 3737*z3[6] + 1755*z3[6]^2 - 232*z3[6]^3 + 
          5*z3[6]^4 + 2*z3[5]^3*(-12 + 7*z3[6]) + 
          z3[5]^2*(233 - 246*z3[6] + 45*z3[6]^2) + 
          z3[5]*(-1193 + 1665*z3[6] - 570*z3[6]^2 + 40*z3[6]^3)) + 
        z3[3]^3*(4695 + 14*z3[5]^3*(-1 + z3[6]) - 8854*z3[6] + 4857*z3[6]^2 - 
          770*z3[6]^3 + 20*z3[6]^4 + z3[5]^2*(257 - 354*z3[6] + 90*z3[6]^2) + 
          2*z3[5]*(-971 + 1593*z3[6] - 675*z3[6]^2 + 60*z3[6]^3)) + 
        z3[3]^2*(3366 - 7183*z3[6] + 4668*z3[6]^2 - 918*z3[6]^3 + 
          30*z3[6]^4 + z3[5]^2*(62 - 108*z3[6] + 45*z3[6]^2) + 
          z3[5]*(-943 + 1821*z3[6] - 990*z3[6]^2 + 120*z3[6]^3))) + 
      z3[4]^2*((-1 + z3[6])^3*(37 - 23*z3[6] + z3[6]^2) + 
        z3[3]*(-1 + z3[6])^2*(-578 + 722*z3[6] - 167*z3[6]^2 + 5*z3[6]^3 + 
          10*z3[5]*(6 - 7*z3[6] + z3[6]^2)) + 
        z3[3]^4*(-2611 + z3[5]^4*(-1 + z3[6]) + 6282*z3[6] - 4793*z3[6]^2 + 
          1283*z3[6]^3 - 98*z3[6]^4 + 2*z3[6]^5 + 
          z3[5]^3*(22 - 32*z3[6] + 7*z3[6]^2) + z3[5]^2*(-226 + 418*z3[6] - 
            186*z3[6]^2 + 15*z3[6]^3) + 2*z3[5]*(660 - 1392*z3[6] + 
            858*z3[6]^2 - 155*z3[6]^3 + 5*z3[6]^4)) + 
        z3[3]^3*(-4569 + 12128*z3[6] - 10624*z3[6]^2 + 3409*z3[6]^3 - 
          321*z3[6]^4 + 7*z3[6]^5 + z3[5]^3*(8 - 15*z3[6] + 7*z3[6]^2) + 
          z3[5]^2*(-184 + 403*z3[6] - 249*z3[6]^2 + 30*z3[6]^3) + 
          z3[5]*(1729 - 4106*z3[6] + 3057*z3[6]^2 - 710*z3[6]^3 + 
            30*z3[6]^4)) + z3[3]^2*(-2645 + 7770*z3[6] - 7839*z3[6]^2 + 
          3078*z3[6]^3 - 374*z3[6]^4 + 9*z3[6]^5 + 
          z3[5]^2*(-31 + 79*z3[6] - 63*z3[6]^2 + 15*z3[6]^3) + 
          z3[5]*(640 - 1730*z3[6] + 1551*z3[6]^2 - 490*z3[6]^3 + 
            30*z3[6]^4))) + z3[4]*(3*(-2 + z3[6])*(-1 + z3[6])^4 + 
        z3[3]*(-1 + z3[6])^3*(158 + 10*z3[5]*(-1 + z3[6]) - 173*z3[6] + 
          25*z3[6]^2) + z3[3]^2*(-1 + z3[6])*(991 - 2810*z3[6] + 
          2561*z3[6]^2 - 799*z3[6]^3 + 57*z3[6]^4 + z3[6]^5 + z3[6]^6 + 
          z3[5]^2*(5 - 11*z3[6] + 6*z3[6]^2) - z3[5]*(199 - 490*z3[6] + 
            372*z3[6]^2 - 80*z3[6]^3 + z3[6]^6)) - z3[3]^3*(-1 + z3[6])*
         (-2258 - z3[5]^3*(-1 + z3[6]) + 5713*z3[6] - 4271*z3[6]^2 + 
          987*z3[6]^3 - 53*z3[6]^4 - 3*z3[6]^5 - 2*z3[6]^6 + 
          z3[5]^2*(-55 + 105*z3[6] - 48*z3[6]^2) + 
          z3[5]*(792 - 1654*z3[6] + 977*z3[6]^2 - 129*z3[6]^3 + z3[6]^4 + 
            z3[6]^5 + 2*z3[6]^6)) + z3[3]^4*(-1635 + 5317*z3[6] - 
          5903*z3[6]^2 + 2608*z3[6]^3 - 414*z3[6]^4 + 16*z3[6]^5 + z3[6]^6 + 
          z3[6]^7 + z3[5]^3*(5 - 13*z3[6] + 8*z3[6]^2) + 
          z3[5]^2*(-95 + 263*z3[6] - 213*z3[6]^2 + 42*z3[6]^3) - 
          z3[5]*(-785 + 2247*z3[6] - 2109*z3[6]^2 + 694*z3[6]^3 - 
            60*z3[6]^4 + z3[6]^7))) + z3[3]*z3[6]*(6*(-1 + z3[6])^4 - 
        z3[3]*(-1 + z3[6])^2*(-140 + z3[5]*(4 - 5*z3[6]) + 180*z3[6] - 
          41*z3[6]^2 + z3[6]^3 + z3[6]^4) + z3[3]^2*(-1 + z3[6])*
         (-571 + 1054*z3[6] - 544*z3[6]^2 + 65*z3[6]^3 - z3[6]^4 - 
          4*z3[6]^5 + 2*z3[6]^6 + z3[5]*(47 - 83*z3[6] + 35*z3[6]^2 + 
            3*z3[6]^5 - 3*z3[6]^6) + z3[5]^2*(-1 + z3[6] - z3[6]^5 + 
            z3[6]^6)) + z3[3]^3*(545 - 1416*z3[6] + 1213*z3[6]^2 - 
          370*z3[6]^3 + 30*z3[6]^4 - 3*z3[6]^6 + 2*z3[6]^7 + 
          z3[5]*(-80 + 204*z3[6] - 155*z3[6]^2 + 30*z3[6]^3 + 3*z3[6]^6 - 
            3*z3[6]^7) + z3[5]^2*(5 - 12*z3[6] + 7*z3[6]^2 - z3[6]^6 + 
            z3[6]^7)))), y[499] -> z3[2]*(3 - 4*z3[6]) + (-1 + z3[6])*z3[6], 
  y[500] -> z3[2]*(1 - 3*z3[6]) + z3[6]*(-2 + 3*z3[6]), 
  y[501] -> 3*(1 + z3[4] - z3[6])^3 + z3[3]^2*(127 + 98*z3[4] + 36*z3[4]^2 + 
      3*z3[4]^3 - 19*z3[5] - 18*z3[4]*z3[5] - 6*z3[4]^2*z3[5] + z3[5]^2 + 
      z3[4]*z3[5]^2 - 190*z3[6] - 86*z3[4]*z3[6] - 9*z3[4]^2*z3[6] + 
      25*z3[5]*z3[6] + 11*z3[4]*z3[5]*z3[6] - z3[5]^2*z3[6] + 65*z3[6]^2 + 
      9*z3[4]*z3[6]^2 - 5*z3[5]*z3[6]^2 - 4*z3[6]^3 + z3[4]*z3[6]^3 - 
      z3[4]*z3[5]*z3[6]^3 - z3[4]*z3[6]^4 + z3[5]*z3[6]^4 + 
      z3[4]*z3[5]*z3[6]^4 + z3[6]^5 - z3[5]*z3[6]^5 + 
      z3[2]^2*(19 + 3*z3[4] - 16*z3[6] - z3[6]^3 + z3[6]^4 + 
        z3[5]^2*(-1 + z3[6])^2*(1 + z3[6] + z3[6]^2) - 
        2*z3[5]*(4 - 4*z3[6] - z3[6]^3 + z3[6]^4)) + 
      z3[2]*(-57 + 3*z3[4]^2*(-3 + z3[5]) + 83*z3[6] - 21*z3[6]^2 - 
        3*z3[6]^3 + 3*z3[6]^4 + z3[4]*(-50 - 2*z3[5]^2 + 
          z3[5]*(19 - 6*z3[6]) + 24*z3[6]) + z3[5]*(13 - 18*z3[6] + 
          3*z3[6]^2 + 4*z3[6]^3 - 4*z3[6]^4) + 
        z3[5]^2*(-1 + z3[6] - z3[6]^3 + z3[6]^4))) + 
    z3[3]*(6*z3[4]^3 - 3*z3[4]^2*(-15 + 2*z3[5] + 6*z3[6]) - 
      (-1 + z3[6])*(62 - 68*z3[6] + 6*z3[6]^2 - z3[6]^3 - z3[6]^4 + 
        z3[5]*(-4 + 5*z3[6] + z3[6]^4)) + 
      z3[4]*(81 - 104*z3[6] + 18*z3[6]^2 + z3[6]^3 - z3[6]^4 + 
        z3[5]*(-9 + 11*z3[6] - z3[6]^3 + z3[6]^4)) + 
      z3[2]*(3*z3[4]^2*(-3 + z3[5]) - 3*z3[4]*(9 + 2*z3[5]*(-1 + z3[6]) - 
          8*z3[6]) - (-1 + z3[6])^2*(20 - z3[6] - z3[6]^2 + 
          z3[5]*(-2 + z3[6] + z3[6]^2)))), 
  y[502] -> -(z3[4]*(1 + z3[4] - z3[6])^3*(-3 - 6*z3[4] + 
       z3[2]*(4 + z3[4] - z3[6]) + 6*z3[6])) + 
    z3[3]*(18*z3[4]^5 + 18*(-1 + z3[6])^4 - 
      9*z3[4]^4*(-12 + z3[5] + 8*z3[6]) + z3[4]^3*(227 - 360*z3[6] + 
        108*z3[6]^2 + z3[5]*(-20 + 27*z3[6])) + 
      z3[4]^2*(219 - 575*z3[6] + 429*z3[6]^2 - 73*z3[6]^3 + z3[6]^4 + 
        z3[5]*(-14 + 40*z3[6] - 27*z3[6]^2)) - z3[4]*(-1 + z3[6])*
       (84 - 243*z3[6] + 177*z3[6]^2 - 18*z3[6]^3 + z3[6]^4 + 
        z3[5]*(-3 + 11*z3[6] - 9*z3[6]^2)) + 
      3*z3[2]^2*(z3[4]^4 + z3[4]^3*(7 - 4*z3[6]) + (-2 + z3[6])*
         (-1 + z3[6])^3 - z3[4]*(-1 + z3[6])^2*(-13 + 4*z3[6]) + 
        3*z3[4]^2*(5 - 7*z3[6] + 2*z3[6]^2)) - 
      z3[2]*(3*z3[4]^5 - 3*z3[4]^4*(3*z3[5] + 4*(-4 + z3[6])) + 
        3*(-1 + z3[6])^3*(-3 + 4*z3[6]) + 9*z3[4]^3*
         (17 + 3*z3[5]*(-1 + z3[6]) - 18*z3[6] + 2*z3[6]^2) + 
        z3[4]*(-1 + z3[6])^2*(112 + 9*z3[5]*(-1 + z3[6]) - 89*z3[6] + 
          4*z3[6]^2) - 3*z3[4]^2*(-1 + z3[6])*(67 + 9*z3[5]*(-1 + z3[6]) - 
          62*z3[6] + 4*z3[6]^2))) + 
    z3[3]^2*(18*z3[4]^5 - 9*z3[4]^4*(-17 + 2*z3[5] + 8*z3[6]) + 
      z3[4]^3*(440 + 2*z3[5]^2 - 531*z3[6] + 108*z3[6]^2 + 
        z3[5]*(-61 + 54*z3[6])) + z3[4]^2*(611 + z3[5]^2*(3 - 4*z3[6]) - 
        1235*z3[6] + 669*z3[6]^2 - 74*z3[6]^3 + 2*z3[6]^4 + 
        z3[5]*(-75 + 139*z3[6] - 54*z3[6]^2)) + 
      z3[4]*(366 - 1095*z3[6] + 1039*z3[6]^2 - 327*z3[6]^3 + 22*z3[6]^4 - 
        7*z3[6]^5 + 3*z3[6]^6 + z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2) + 
        z3[5]*(-34 + 103*z3[6] - 88*z3[6]^2 + 18*z3[6]^3 - 2*z3[6]^4 + 
          5*z3[6]^5 - 3*z3[6]^6)) + (-1 + z3[6])*(-158 + 351*z3[6] - 
        228*z3[6]^2 + 36*z3[6]^3 + z3[6]^5 - 3*z3[6]^6 + 
        z3[5]*(8 - 18*z3[6] + 10*z3[6]^2 - 2*z3[6]^5 + 3*z3[6]^6)) - 
      z3[2]^3*(3*z3[4]^3 - 3*z3[4]^2*(-7 + 4*z3[6]) + 
        9*z3[4]*(5 - 7*z3[6] + 2*z3[6]^2) - (-1 + z3[6])^2*
         (-34 + 17*z3[6] - z3[6]^2 + z3[5]*(4 - 5*z3[6] + z3[6]^2))) + 
      z3[2]^2*(6*z3[4]^4 + z3[4]^3*(60 - 24*z3[6]) + 
        18*z3[4]^2*(10 - 11*z3[6] + 2*z3[6]^2) - 
        3*z3[4]*(-77 + 144*z3[6] - 75*z3[6]^2 + 8*z3[6]^3) - 
        (-1 + z3[6])^2*(-107 + 78*z3[6] - 6*z3[6]^2 - z3[6]^3 + 
          z3[5]*(8 - 9*z3[6] + z3[6]^3))) - 
      z3[2]*(3*z3[4]^5 - 3*z3[4]^4*(-25 + 6*z3[5] + 4*z3[6]) + 
        z3[4]^3*(349 + 7*z3[5]^2 - 261*z3[6] + 18*z3[6]^2 + 
          2*z3[5]*(-52 + 27*z3[6])) + z3[4]^2*
         (648 + z3[5]^2*(13 - 14*z3[6]) - 986*z3[6] + 333*z3[6]^2 - 
          12*z3[6]^3 + z3[5]*(-181 + 244*z3[6] - 54*z3[6]^2)) + 
        z3[4]*(521 - 1242*z3[6] + 890*z3[6]^2 - 174*z3[6]^3 + 4*z3[6]^4 + 
          2*z3[6]^5 + z3[5]^2*(6 - 13*z3[6] + 7*z3[6]^2) + 
          z3[5]*(-119 + 268*z3[6] - 168*z3[6]^2 + 18*z3[6]^3 + 2*z3[6]^4 - 
            2*z3[6]^5)) - (-1 + z3[6])*(93 - 266*z3[6] + 196*z3[6]^2 - 
          24*z3[6]^3 + 3*z3[6]^4 - z3[6]^5 + z3[5]*(-6 + 18*z3[6] - 
            13*z3[6]^2 - z3[6]^4 + z3[6]^5)))) + 
    z3[3]^3*(6*z3[4]^5 - 3*z3[4]^4*(-22 + 3*z3[5] + 8*z3[6]) + 
      z3[4]^3*(2*z3[5]^2 + z3[5]*(-41 + 27*z3[6]) + 
        6*(40 - 39*z3[6] + 6*z3[6]^2)) + 
      z3[4]^2*(429 - 4*z3[5]^2*(-1 + z3[6]) - 714*z3[6] + 303*z3[6]^2 - 
        25*z3[6]^3 + z3[6]^4 - 3*z3[5]*(23 - 33*z3[6] + 9*z3[6]^2)) + 
      z3[4]*(-1 + z3[6])*(-364 + 499*z3[6] - 147*z3[6]^2 + 6*z3[6]^3 - 
        3*z3[6]^4 + 3*z3[6]^5 + z3[5]^2*(-3 + 2*z3[6]) + 
        z3[5]*(52 - 59*z3[6] + 9*z3[6]^2 + 2*z3[6]^4 - 3*z3[6]^5)) + 
      (-1 + z3[6])*(-247 + z3[5]^2*(-1 + z3[6]) + 406*z3[6] - 174*z3[6]^2 + 
        18*z3[6]^3 + z3[6]^5 - 3*z3[6]^6 + z3[5]*(26 - 38*z3[6] + 
          10*z3[6]^2 - 2*z3[6]^5 + 3*z3[6]^6)) + 
      z3[2]^4*(z3[4]^2 + z3[4]*(7 - 4*z3[6]) - (-1 + z3[6])*
         (26 - 18*z3[6] + z3[6]^3 + z3[5]*(-13 + 15*z3[6] - 2*z3[6]^3) + 
          z3[5]^2*(2 - 3*z3[6] + z3[6]^3))) - 
      z3[2]^3*(3*z3[4]^3 - 3*z3[4]^2*(-9 + 4*z3[6]) + 
        3*z3[4]*(25 - 29*z3[6] + 6*z3[6]^2) - (-1 + z3[6])*
         (97 - 95*z3[6] + 18*z3[6]^2 - 4*z3[6]^3 + 2*z3[6]^4 + 
          2*z3[5]^2*(-1 + z3[6])^2*(1 + z3[6] + z3[6]^2) + 
          z3[5]*(-24 + 28*z3[6] - 6*z3[6]^2 + 6*z3[6]^3 - 4*z3[6]^4))) - 
      z3[2]*(158 + z3[4]^5 + z3[4]^4*(34 - 9*z3[5] - 4*z3[6]) - 538*z3[6] + 
        544*z3[6]^2 - 175*z3[6]^3 + 19*z3[6]^4 - 14*z3[6]^5 + 7*z3[6]^6 + 
        z3[5]*(-21 + 71*z3[6] - 64*z3[6]^2 + 13*z3[6]^3 - 7*z3[6]^4 + 
          17*z3[6]^5 - 10*z3[6]^6) + z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2 + 
          2*z3[6]^4 - 5*z3[6]^5 + 3*z3[6]^6) + 
        z3[4]^3*(211 + 7*z3[5]^2 - 120*z3[6] + 6*z3[6]^2 + 
          z3[5]*(-77 + 27*z3[6])) - z3[4]^2*(-528 + z3[5]^3 + 629*z3[6] - 
          156*z3[6]^2 + 4*z3[6]^3 + z3[5]^2*(-25 + 14*z3[6]) + 
          z3[5]*(205 - 190*z3[6] + 27*z3[6]^2)) + 
        z3[4]*(605 + z3[5]^3*(-1 + z3[6]) - 1163*z3[6] + 611*z3[6]^2 - 
          84*z3[6]^3 + z3[6]^4 + 2*z3[6]^5 + z3[5]^2*(25 - 34*z3[6] + 
            7*z3[6]^2) + z3[5]*(-226 + 370*z3[6] - 141*z3[6]^2 + 9*z3[6]^3 + 
            2*z3[6]^4 - 2*z3[6]^5))) + z3[2]^2*(3*z3[4]^4 + 
        z3[4]^3*(39 - 12*z3[6]) + 3*z3[4]^2*(50 - 45*z3[6] + 6*z3[6]^2) - 
        3*z3[4]*(-87 + 134*z3[6] - 54*z3[6]^2 + 4*z3[6]^3) - 
        (-1 + z3[6])*(216 - 257*z3[6] + 72*z3[6]^2 - 7*z3[6]^4 + 3*z3[6]^5 + 
          z3[5]^2*(2 - 2*z3[6] + z3[6]^3 - 4*z3[6]^4 + 3*z3[6]^5) - 
          z3[5]*(35 - 43*z3[6] + 9*z3[6]^2 + 4*z3[6]^3 - 11*z3[6]^4 + 
            6*z3[6]^5)))), y[503] -> 
   z3[2]^6*z3[3]^4*(z3[4]^2 - 4*z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2*(11 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] + z3[6]^2 - 
        2*z3[5]*(3 - 4*z3[6] + z3[6]^2))) - z3[2]^5*z3[3]^3*
     (4*z3[4]^3 - 16*z3[4]^2*(-1 + z3[6]) + 24*z3[4]*(-1 + z3[6])^2 - 
      2*(7 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^3 + 
      z3[3]*(5*z3[4]^3 + z3[4]^2*(23 - 21*z3[6]) + 
        z3[4]*(42 - 76*z3[6] + 34*z3[6]^2) + (-1 + z3[6])^2*
         (40 - 29*z3[6] + z3[6]^3 + z3[5]^2*(-1 + z3[6])^2*(1 + z3[6]) + 
          z3[5]*(-11 + 12*z3[6] + z3[6]^2 - 2*z3[6]^3)))) + 
    (1 + z3[3])*(z3[4] - z3[6])*(3*z3[4]^2*(1 + z3[4] - z3[6])^4 + 
      z3[3]*z3[4]*(1 + z3[4] - z3[6])^2*(9*z3[4]^3 + 18*(-1 + z3[6])^2 - 
        2*z3[4]^2*(-20 + 2*z3[5] + 9*z3[6]) + 
        z3[4]*(48 - 58*z3[6] + 9*z3[6]^2 + z3[5]*(-3 + 4*z3[6]))) + 
      z3[3]^2*z3[4]*(9*z3[4]^5 - 4*z3[4]^4*(-20 + 2*z3[5] + 9*z3[6]) - 
        (-1 + z3[6])^2*(-158 + z3[5]*(8 - 10*z3[6]) + 193*z3[6] - 
          35*z3[6]^2 + z3[6]^3 + z3[6]^4) + z3[4]*(-1 + z3[6])*
         (-366 + z3[5]^2*(-1 + z3[6]) + 540*z3[6] - 179*z3[6]^2 + 9*z3[6]^3 + 
          z3[5]*(34 - 46*z3[6] + 8*z3[6]^2)) - 2*z3[4]^2*
         (-211 + z3[5]^2*(-1 + z3[6]) + 368*z3[6] - 174*z3[6]^2 + 
          18*z3[6]^3 + z3[5]*(26 - 39*z3[6] + 12*z3[6]^2)) + 
        z3[4]^3*(z3[5]^2 + z3[5]*(-34 + 24*z3[6]) + 
          3*(87 - 92*z3[6] + 18*z3[6]^2))) + 
      z3[3]^3*(3*z3[4]^6 + (-1 + z3[5])*(-1 + z3[6])^2*z3[6]^6 - 
        2*z3[4]^5*(-17 + 2*z3[5] + 6*z3[6]) - z3[4]*(-1 + z3[6])*
         (247 - z3[5]^2*(-1 + z3[6]) - 406*z3[6] + 174*z3[6]^2 - 18*z3[6]^3 + 
          z3[6]^5 - 2*z3[5]*(13 - 19*z3[6] + 5*z3[6]^2)) + 
        z3[4]^3*(302 + z3[5]^2*(3 - 2*z3[6]) - 426*z3[6] + 156*z3[6]^2 - 
          12*z3[6]^3 - 2*z3[5]*(25 - 28*z3[6] + 6*z3[6]^2)) + 
        z3[4]^4*(z3[5]^2 + z3[5]*(-23 + 12*z3[6]) + 
          2*(71 - 60*z3[6] + 9*z3[6]^2)) + z3[4]^2*(364 - 736*z3[6] + 
          456*z3[6]^2 - 88*z3[6]^3 + 3*z3[6]^4 + 
          z3[5]^2*(3 - 4*z3[6] + z3[6]^2) + z3[5]*(-52 + 92*z3[6] - 
            43*z3[6]^2 + 4*z3[6]^3)))) + z3[2]^4*z3[3]^2*
     (3*(2*z3[4]^4 - 8*z3[4]^3*(-1 + z3[6]) + 12*z3[4]^2*(-1 + z3[6])^2 - 
        8*z3[4]*(-1 + z3[6])^3 + (-1 + z3[6])^4) + 
      z3[3]*(16*z3[4]^4 + z3[4]^3*(76 - 68*z3[6]) - 
        (45 + 4*z3[5]*(-1 + z3[6]) - 21*z3[6])*(-1 + z3[6])^3 - 
        12*z3[4]*(-1 + z3[6])^2*(-11 + 7*z3[6]) + 
        16*z3[4]^2*(9 - 16*z3[6] + 7*z3[6]^2)) + 
      z3[3]^2*(10*z3[4]^4 + z3[4]^3*(55 - 44*z3[6]) + 
        z3[4]^2*(126 - 199*z3[6] + 76*z3[6]^2) - 
        6*z3[4]*(-25 + 58*z3[6] - 43*z3[6]^2 + 10*z3[6]^3) + 
        (-1 + z3[6])^2*(89 - 88*z3[6] + 18*z3[6]^2 - 2*z3[6]^3 + z3[6]^4 + 
          z3[5]^2*(-1 + z3[6])^2*(1 + z3[6] + z3[6]^2) + 
          z3[5]*(-16 + 19*z3[6] - 4*z3[6]^2 + 3*z3[6]^3 - 2*z3[6]^4)))) - 
    z3[2]^3*z3[3]*(4*z3[4]*(1 + z3[4] - z3[6])^4 + 
      z3[3]*(18*z3[4]^5 + z3[4]^4*(90 - 78*z3[6]) - 3*(-3 + z3[6])*
         (-1 + z3[6])^4 - 36*z3[4]^2*(-1 + z3[6])^2*(-5 + 3*z3[6]) + 
        2*z3[4]*(-1 + z3[6])^3*(-43 + 19*z3[6]) + 
        12*z3[4]^3*(15 - 26*z3[6] + 11*z3[6]^2)) + 
      3*z3[3]^2*(8*z3[4]^5 + z3[4]^4*(48 - 36*z3[6]) - 
        (-1 + z3[6])^3*(31 + 2*z3[5]*(-1 + z3[6]) - 21*z3[6] + 2*z3[6]^2) + 
        4*z3[4]^3*(30 - 45*z3[6] + 16*z3[6]^2) + z3[4]*(-1 + z3[6])^2*
         (113 - 110*z3[6] + 21*z3[6]^2) - 8*z3[4]^2*(-20 + 45*z3[6] - 
          32*z3[6]^2 + 7*z3[6]^3)) + z3[3]^3*(10*z3[4]^5 + 
        z3[4]^4*(70 - 46*z3[6]) + 6*z3[4]^3*(35 - 46*z3[6] + 14*z3[6]^2) + 
        z3[4]^2*(350 - 690*z3[6] + 420*z3[6]^2 - 76*z3[6]^3) + 
        z3[4]*(333 - 864*z3[6] + 774*z3[6]^2 - 272*z3[6]^3 + 29*z3[6]^4) + 
        (-1 + z3[6])^2*(158 - 184*z3[6] + 54*z3[6]^2 - 3*z3[6]^3 - 
          2*z3[6]^4 + z3[6]^5 + z3[5]*(-21 + 26*z3[6] - 6*z3[6]^2 + 
            3*z3[6]^4 - 2*z3[6]^5) + z3[5]^2*(1 - z3[6] - z3[6]^4 + 
            z3[6]^5)))) + z3[2]^2*(z3[4]^2*(1 + z3[4] - z3[6])^4 + 
      4*z3[3]*z3[4]*(1 + z3[4] - z3[6])^4*(3 + 2*z3[4] - z3[6]) + 
      z3[3]^2*(18*z3[4]^6 - 9*(-2 + z3[6])*(-1 + z3[6])^4 - 
        42*z3[4]^5*(-3 + 2*z3[6]) - 6*z3[4]*(-1 + z3[6])^3*
         (31 - 21*z3[6] + 2*z3[6]^2) + 6*z3[4]^4*(60 - 83*z3[6] + 
          26*z3[6]^2) + z3[4]^2*(-1 + z3[6])^2*(449 - 406*z3[6] + 
          65*z3[6]^2) - 36*z3[4]^3*(-15 + 32*z3[6] - 21*z3[6]^2 + 
          4*z3[6]^3)) + z3[3]^3*(16*z3[4]^6 + z3[4]^5*(136 - 76*z3[6]) - 
        2*(-1 + z3[6])^3*(79 + 4*z3[5]*(-1 + z3[6]) - 64*z3[6] + 9*z3[6]^2) + 
        12*z3[4]^4*(40 - 47*z3[6] + 12*z3[6]^2) - z3[4]*(-1 + z3[6])^2*
         (-645 + 751*z3[6] - 215*z3[6]^2 + 13*z3[6]^3) - 
        8*z3[4]^3*(-115 + 210*z3[6] - 114*z3[6]^2 + 17*z3[6]^3) + 
        2*z3[4]^2*(519 - 1296*z3[6] + 1098*z3[6]^2 - 352*z3[6]^3 + 
          31*z3[6]^4)) + z3[3]^4*(5*z3[4]^6 + z3[4]^5*(50 - 24*z3[6]) + 
        z3[4]^4*(210 - 214*z3[6] + 46*z3[6]^2) + 
        z3[4]^3*(490 - 780*z3[6] + 360*z3[6]^2 - 44*z3[6]^3) + 
        z3[4]^2*(699 - 1526*z3[6] + 1104*z3[6]^2 - 292*z3[6]^3 + 
          20*z3[6]^4) + z3[4]*(591 - 1629*z3[6] + 1602*z3[6]^2 - 
          666*z3[6]^3 + 107*z3[6]^4 - 5*z3[6]^5) + (-1 + z3[6])^2*
         (247 - 317*z3[6] + 110*z3[6]^2 - 9*z3[6]^3 - 2*z3[6]^5 + z3[6]^6 + 
          z3[5]*(-26 + 33*z3[6] - 8*z3[6]^2 + 3*z3[6]^5 - 2*z3[6]^6) + 
          z3[5]^2*(1 - z3[6] - z3[6]^5 + z3[6]^6)))) + 
    z3[2]*(-2*z3[3]*z3[4]*(9 + 2*z3[4]^2 + z3[4]*(15 - 3*z3[5] - 2*z3[6]) - 
        6*z3[6])*(1 + z3[4] - z3[6])^4 - z3[4]^2*(1 + z3[4] - z3[6])^4*
       (3 + z3[4] - z3[6]) + z3[3]^2*(-6*z3[4]^7 + 18*(-1 + z3[6])^4*z3[6] + 
        6*z3[4]^6*(-16 + 3*z3[5] + 5*z3[6]) - z3[4]^5*(449 + 5*z3[5]^2 - 
          420*z3[6] + 60*z3[6]^2 + 8*z3[5]*(-14 + 9*z3[6])) + 
        z3[4]*(-1 + z3[6])^2*(-212 + 487*z3[6] - 312*z3[6]^2 + 36*z3[6]^3 + 
          z3[5]*(26 - 55*z3[6] + 30*z3[6]^2)) + 
        z3[4]^4*(-975 + 1647*z3[6] - 720*z3[6]^2 + 60*z3[6]^3 + 
          z3[5]^2*(-14 + 15*z3[6]) + z3[5]*(251 - 366*z3[6] + 108*z3[6]^2)) + 
        z3[4]^2*(-1 + z3[6])*(720 - 1708*z3[6] + 1217*z3[6]^2 - 234*z3[6]^3 + 
          7*z3[6]^4 + z3[5]^2*(4 - 9*z3[6] + 5*z3[6]^2) + 
          z3[5]*(-133 + 297*z3[6] - 184*z3[6]^2 + 18*z3[6]^3)) - 
        z3[4]^3*(1133 - 2845*z3[6] + 2283*z3[6]^2 - 600*z3[6]^3 + 
          30*z3[6]^4 + z3[5]^2*(13 - 28*z3[6] + 15*z3[6]^2) + 
          z3[5]*(-264 + 617*z3[6] - 426*z3[6]^2 + 72*z3[6]^3))) + 
      z3[3]^3*(-4*z3[4]^7 + 2*z3[4]^6*(-41 + 9*z3[5] + 10*z3[6]) - 
        (-1 + z3[6])^2*z3[6]*(-158 + z3[5]*(8 - 10*z3[6]) + 193*z3[6] - 
          35*z3[6]^2 + z3[6]^3 + z3[6]^4) - 2*z3[4]^5*(242 + 5*z3[5]^2 - 
          182*z3[6] + 20*z3[6]^2 + 4*z3[5]*(-19 + 9*z3[6])) - 
        z3[4]^3*(2000 + 2*z3[5]^3*(-1 + z3[6]) - 4244*z3[6] + 2730*z3[6]^2 - 
          544*z3[6]^3 + 20*z3[6]^4 + z3[5]^2*(65 - 98*z3[6] + 30*z3[6]^2) + 
          4*z3[5]*(-174 + 319*z3[6] - 159*z3[6]^2 + 18*z3[6]^3)) + 
        z3[4]^4*(z3[5]^3 + z3[5]^2*(-43 + 30*z3[6]) + 
          2*z3[5]*(233 - 258*z3[6] + 54*z3[6]^2) + 
          2*(-666 + 927*z3[6] - 318*z3[6]^2 + 20*z3[6]^3)) + 
        z3[4]^2*(-1713 + z3[5]^3*(-1 + z3[6])^2 + 5016*z3[6] - 4977*z3[6]^2 + 
          1894*z3[6]^3 - 228*z3[6]^4 + 6*z3[6]^5 + 
          z3[5]^2*(-41 + 98*z3[6] - 67*z3[6]^2 + 10*z3[6]^3) + 
          z3[5]*(547 - 1430*z3[6] + 1199*z3[6]^2 - 332*z3[6]^3 + 
            18*z3[6]^4)) + z3[4]*(-1 + z3[6])*(721 - 2076*z3[6] + 
          1855*z3[6]^2 - 534*z3[6]^3 + 36*z3[6]^4 + z3[6]^5 + z3[6]^6 + 
          3*z3[5]^2*(3 - 7*z3[6] + 4*z3[6]^2) - z3[5]*(208 - 504*z3[6] + 
            359*z3[6]^2 - 60*z3[6]^3 + z3[6]^6))) + 
      z3[3]^4*(-z3[4]^7 + z3[4]^6*(6*z3[5] + 5*(-5 + z3[6])) - 
        z3[4]^5*(179 + 5*z3[5]^2 - 112*z3[6] + 10*z3[6]^2 + 
          8*z3[5]*(-8 + 3*z3[6])) + z3[4]^4*(-603 + z3[5]^3 + 705*z3[6] - 
          198*z3[6]^2 + 10*z3[6]^3 + z3[5]^2*(-29 + 15*z3[6]) + 
          z3[5]*(251 - 222*z3[6] + 36*z3[6]^2)) - 
        z3[4]^3*(1130 - 2035*z3[6] + 1077*z3[6]^2 - 172*z3[6]^3 + 5*z3[6]^4 + 
          z3[5]^3*(-3 + 2*z3[6]) + z3[5]^2*(62 - 70*z3[6] + 15*z3[6]^2) + 
          z3[5]*(-494 + 731*z3[6] - 282*z3[6]^2 + 24*z3[6]^3)) + 
        z3[4]^2*(-1250 + 3145*z3[6] - 2586*z3[6]^2 + 785*z3[6]^3 - 
          74*z3[6]^4 + 2*z3[6]^5 + z3[5]^3*(3 - 4*z3[6] + z3[6]^2) + 
          z3[5]^2*(-62 + 112*z3[6] - 53*z3[6]^2 + 5*z3[6]^3) + 
          z3[5]*(541 - 1156*z3[6] + 754*z3[6]^2 - 154*z3[6]^3 + 6*z3[6]^4)) + 
        (-1 + z3[6])*z3[6]*(-247 + 406*z3[6] - 174*z3[6]^2 + 18*z3[6]^3 - 
          3*z3[6]^5 + 2*z3[6]^6 + z3[5]*(26 - 38*z3[6] + 10*z3[6]^2 + 
            3*z3[6]^5 - 3*z3[6]^6) + z3[5]^2*(-1 + z3[6] - z3[6]^5 + 
            z3[6]^6)) + z3[4]*(-741 + z3[5]^3*(-1 + z3[6])^2 + 2481*z3[6] - 
          2887*z3[6]^2 + 1386*z3[6]^3 - 252*z3[6]^4 + 11*z3[6]^5 + z3[6]^7 + 
          z3[5]^2*(-29 + 74*z3[6] - 57*z3[6]^2 + 12*z3[6]^3) + 
          z3[5]*(325 - 918*z3[6] + 868*z3[6]^2 - 304*z3[6]^3 + 30*z3[6]^4 + 
            z3[6]^6 - z3[6]^7)))), y[504] -> 2 + z3[2], 
  y[505] -> 3 + 4*z3[3], y[506] -> -1 - z3[4]/2, 
  y[507] -> 12 - 11*z3[4] + z3[3]*(23 - 8*z3[4] - 7*z3[5]), 
  y[508] -> 20 - 8*z3[4] + z3[2]*(11 + z3[3]*(15 - 7*z3[5])) - 
    2*z3[3]*(-17 + 2*z3[4] + 7*z3[5]), 
  y[509] -> 1/(z3[2]*(-1 + z3[5])) + (1 + z3[2]^(-1))/(z3[2] - z3[4]*z3[5]), 
  y[510] -> z3[2]^(-2) + (1/(z3[2]*z3[3]) + (1 + z3[2]^(-1))/
       (1 + z3[4] - z3[6]))/z3[4], y[511] -> 1/((1 + z3[2])*z3[3]*z3[4]) + 
    (z3[4]^(-1) + (1 + z3[4] - z3[6])^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])) + 
      1/(z3[3]*z3[4]*(1 + z3[4] - z3[6])))/z3[2], 
  y[512] -> (1 + z3[2])^(-1) + 1/(z3[2]^2*(1 + z3[4] - z3[6])), 
  y[513] -> 2 + 2*z3[2] - z3[6], y[514] -> (z3[4] - z3[6])^(-1), 
  y[515] -> -4 + 3*z3[6] + z3[3]*(-5 + 3*z3[6]), 
  y[516] -> -4 + 4*z3[4] - 2*z3[4]^2 + 3*z3[6] + 
    z3[3]*(-5 + 5*z3[4] - 2*z3[4]^2 + 3*z3[6]), 
  y[517] -> -3 + 4*z3[6] + (z3[3]*(-23 + 7*z3[5] + 12*z3[6]))/4, 
  y[518] -> -6 - z3[2]^2*(1 + 3*z3[3]) + 5*z3[4] - z3[4]^2 - 
    z3[3]*(10 - 7*z3[4] + z3[4]^2 - 3*z3[6]) + 3*z3[6] + 
    z3[2]*(-4 + 2*z3[4] + z3[6] + z3[3]*(-9 + 3*z3[4] + z3[6])), 
  y[519] -> -18 + z3[2]^2*(-3 + z3[3]*(-11 + 7*z3[5])) + 23*z3[6] + 
    3*z3[3]*(-15 + 7*z3[5] + 4*z3[6]) + 
    z3[2]*(z3[3]*(-37 + 21*z3[5] + 4*z3[6]) + 2*(-6 + 5*z3[6])), 
  y[520] -> z3[2]^3*z3[3] + 3*(2 - 3*z3[6] + z3[6]^2) + 
    z3[3]*(10 - 12*z3[6] + 3*z3[6]^2) - 
    z3[2]^2*(-1 + z3[6] + z3[3]*(-5 + 2*z3[6])) + 
    z3[2]*(4 - 5*z3[6] + z3[6]^2 + z3[3]*(10 - 8*z3[6] + z3[6]^2)), 
  y[521] -> -((1 + z3[2]^(-1))/(z3[3]*(z3[2] - z3[4]*z3[5]))) - 
    1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[522] -> 1 + 1/(z3[2]*z3[4]) + (1 + z3[2]^(-1))/
     (z3[3]*(z3[2] - z3[4]*z3[5])*(1 + z3[4] - z3[6])), 
  y[523] -> -1 + z3[2]*(-1 + z3[5]), y[524] -> -1 + z3[2] + z3[4], 
  y[525] -> 5*(-1 + z3[4]) + z3[3]*(-11 + 4*z3[4] + 3*z3[5]), 
  y[526] -> z3[2]*(-6 + z3[3]*(-7 + 3*z3[5])) + 
    2*(-5 + 2*z3[4] + z3[3]*(-8 + z3[4] + 3*z3[5])), 
  y[527] -> 1 + 1/(z3[2]^2*(-1 + z3[5])) + 
    (1/(z3[2]*z3[3]) + (1 + z3[2]^(-1))/(1 + z3[4] - z3[6]))/
     (z3[4]*(-1 + z3[5])), y[528] -> (1 + (-1 + z3[5])^(-1))/(1 + z3[2]) + 
    1/(z3[2]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[529] -> 4 - 4*z3[4] + 2*z3[4]^2 + z3[3]*(5 - 5*z3[4] + 2*z3[4]^2 - 
      3*z3[6]) - 3*z3[6], y[530] -> -1 - z3[2], 
  y[531] -> 5 + z3[3]*(11 - 3*z3[5] - 6*z3[6]) - 7*z3[6], 
  y[532] -> -2 - 2*z3[2] + z3[6], y[533] -> 1 + z3[4]*(3 + z3[5]) - z3[6], 
  y[534] -> -z3[5] + z3[5]^2 + z3[6], 
  y[535] -> z3[4]*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6])) + 
    (1 - z3[5] + z3[5]^2)*z3[6], 
  y[536] -> 9 + z3[2]^2*(2 + z3[3]*(5 - 3*z3[5])) + 
    z3[2]*(7 + z3[3]*(17 - 9*z3[5] - 2*z3[6]) - 5*z3[6]) - 11*z3[6] - 
    3*z3[3]*(-7 + 3*z3[5] + 2*z3[6]), 
  y[537] -> -2 + z3[5]^3 - z3[5]*(-2 + z3[6]) + z3[5]^2*(-2 + z3[6]) - 
    z3[4]*(1 + z3[5]*z3[6]), y[538] -> -(z3[4]^4*(1 + z3[5])) + 
    z3[4]*(-((-1 + z3[5])*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))) + 
      z3[2]^2*(-1 + z3[6]) + z3[2]*(-1 + z3[6])^2) - 
    z3[5]*(2 + z3[5]^2 + z3[5]*(-2 + z3[6]))*z3[6] + 
    z3[4]^3*(-2 + 3*z3[2] - z3[5]^2 + 2*z3[6] + z3[5]*z3[6]) - 
    z3[4]^2*(z3[2]^2 + 2*z3[5] - 2*z3[5]^2 + z3[5]^3 + 4*z3[2]*(-1 + z3[6]) + 
      (-2 + z3[6])*z3[6]), y[539] -> 2 - 2*z3[4]^3 + 
    z3[4]*(3 + z3[5]^2 - 3*z3[6]) + z3[5]*z3[6] + 
    z3[4]^2*(3 + 2*z3[5] + 2*z3[6]) + 2*z3[2]*(-1 + z3[4]^2 + z3[6] - 
      z3[4]*(2 + z3[6])), y[540] -> 6 + z3[2]^2*(1 + 3*z3[3]) - 5*z3[4] + 
    z3[4]^2 + z3[3]*(10 - 7*z3[4] + z3[4]^2 - 3*z3[6]) - 3*z3[6] - 
    z3[2]*(-4 + 2*z3[4] + z3[6] + z3[3]*(-9 + 3*z3[4] + z3[6])), 
  y[541] -> -(z3[4]^3*z3[5]) + (-1 + z3[5] - z3[5]^2)*z3[6] + 
    z3[4]^2*(-1 + z3[2] - z3[5]^2 + z3[5]*(1 + z3[6])) + 
    z3[4]*(z3[2] - z3[2]*z3[6] - (-1 + z3[5])*(1 - 2*z3[5] + z3[5]^2 + 
        z3[6])), y[542] -> -(z3[2]^3*z3[3]) + 
    z3[3]*(-10 + 12*z3[6] - 3*z3[6]^2) - 3*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]^2*(-1 + z3[6] + z3[3]*(-5 + 2*z3[6])) - 
    z3[2]*(4 - 5*z3[6] + z3[6]^2 + z3[3]*(10 - 8*z3[6] + z3[6]^2)), 
  y[543] -> z3[5]*(2 + z3[5]^2 + z3[5]*(-2 + z3[6]))*z3[6] + 
    z3[4]*(1 + z3[5]^4 + 2*z3[5]*(-2 + z3[6]) + 2*z3[5]^3*(-2 + z3[6]) + 
      z3[5]^2*(6 - 3*z3[6] + z3[6]^2)), y[544] -> -2 - z3[4], 
  y[545] -> -((1/((1 + z3[2])*z3[3]*z3[4]) + 
       (z3[4]^(-1) + (1 + z3[4] - z3[6])^(-1) + 
         1/(z3[2]*(1 + z3[4] - z3[6])) + 1/(z3[3]*z3[4]*(1 + z3[4] - z3[6])))/
        z3[2])/(-1 + z3[5])) - (z3[4] - z3[6])^(-1), 
  y[546] -> -((1/(z3[3]*(-1 + z3[5])) + 
       1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
          z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])))/(1 + z3[2])) - 
    1/(z3[2]^2*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[547] -> 1 + z3[3]*(3 + z3[2] - z3[6]) - z3[6], 
  y[548] -> 2 - 2*z3[4] + 3*z3[4]^2 + 2*z3[3]*(3 - 3*z3[4] + z3[4]^2 - 
      2*z3[6]) - 5*z3[6], y[549] -> 1 - 3*z3[4] + 
    2*z3[3]*(3 + z3[2] - 2*z3[4] - z3[6]) - 4*z3[6], 
  y[550] -> 1 + 2*z3[3]*(3 + z3[2] - z3[6]) - 4*z3[6], 
  y[551] -> 2*(-1 + z3[6]) + z3[3]*(-3 + 2*z3[6]), 
  y[552] -> -2 + 5*z3[6] + z3[3]*(-6 + 4*z3[6]), 
  y[553] -> -2*z3[4]^2 + z3[4]^3 - 2*z3[4]*(-1 + z3[6]) - 2*(-1 + z3[6])^2 + 
    z3[3]*(-3 - 3*z3[4]^2 + z3[4]^3 + z3[4]*(3 - 2*z3[6]) + 5*z3[6] - 
      2*z3[6]^2), y[554] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
    z3[3]*(3 + 2*z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2 - 
      z3[2]*(-1 + z3[4] + z3[6])), 
  y[555] -> (1 + z3[2]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])) + 
    1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[556] -> (1/(z3[3]*(-1 + z3[5])) + 
      1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
         z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])))/(1 + z3[2]) + 
    1/(z3[2]^2*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[557] -> 6 + 3*z3[4] - z3[6], y[558] -> -6 - 3*z3[4] + z3[6], 
  y[559] -> (6 - 6*z3[4] + 7*z3[4]^2 - 12*z3[6])/4 + 
    z3[3]*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]), 
  y[560] -> 3 - 7*z3[4] + 4*z3[3]*(3 + z3[2] - 2*z3[4] - z3[6]) - 9*z3[6], 
  y[561] -> -3 - 4*z3[3]*(3 + z3[2] - z3[6]) + 9*z3[6], 
  y[562] -> -3 + 6*z3[6] + z3[3]*(-6 + 4*z3[6]), 
  y[563] -> 2 - z3[4] - z3[6] - z3[3]*(-1 + z3[4] + z3[6]) + 
    (1 + z3[3])*z3[5]*(-1 + z3[4] + z3[6]), 
  y[564] -> z3[2]^5*(-2 + 2*z3[4] + z3[6]) + 
    z3[2]^4*(-7 - 2*(1 + z3[3])*z3[4]^2 + 8*z3[6] - 2*z3[6]^2 + 
      z3[4]*(5 + z3[3]*z3[6])) + z3[2]^3*(-9 - 3*(1 + z3[3])*z3[4]^2 + 
      2*z3[3]*z3[4]^3 + 16*z3[6] - 8*z3[6]^2 + z3[6]^3 - 
      z3[4]*(-2 + z3[6])*(1 + (1 + z3[3])*z3[6])) - 
    z3[4]*(1 + z3[4])*(-1 + z3[6])*(z3[4]^2*(-2 + z3[6]) - (-1 + z3[6])^2 - 
      z3[4]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[5]*(z3[2]^2*(-(z3[3]*z3[4]^4) + z3[3]*z3[4]^3*(-2 + z3[6]) + 
        z3[4]^2*(-1 + z3[6])^2 - z3[4]*(-2 + z3[6])*(-1 + z3[6])^2 - 
        (-1 + z3[6])^3) + z3[2]*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])*
       (-1 + z3[6])^2 + z3[4]^2*(1 + z3[4])*(1 + z3[4] - z3[6])*
       (-1 + z3[6])^2 - z3[2]^5*(-1 + z3[4] + z3[6]) - 
      z3[2]^3*(z3[4]^3 + z3[4]^2*(-1 + z3[3]*(-2 + z3[6])) + 
        (-3 + z3[6])*(-1 + z3[6])^2 - z3[4]*(-1 + z3[6])*z3[6]) + 
      z3[2]^4*(3 + (2 + z3[3])*z3[4]^2 + z3[4]*(-2 + z3[6]) - 5*z3[6] + 
        2*z3[6]^2)) + z3[2]^2*(z3[4]*(-4 + z3[6])*(-1 + z3[6])^2 - 
      z3[4]^3*(-1 + z3[3]*(-4 + z3[6]) + z3[6]) + 
      (-1 + z3[6])^2*(-5 + 2*z3[6]) + z3[4]^2*(-3 + (2 - 3*z3[3])*z3[6] + 
        z3[3]*z3[6]^2)) - z3[2]*((1 + z3[3])*z3[4]^4 - 
      2*z3[4]*(-2 + z3[6])*(-1 + z3[6])^2 - (-1 + z3[6])^3 + 
      z3[4]^3*(2 - (4 + z3[3])*z3[6] + z3[6]^2) - 
      z3[4]^2*(-5 + 10*z3[6] - 6*z3[6]^2 + z3[6]^3)), 
  y[565] -> -(z3[2]^7*(-2 + 2*z3[4] + z3[6])) - (1 + z3[3])*z3[4]^2*
     (1 + z3[4])*(1 + z3[4] - z3[6])^2*(-1 + z3[6])*
     (-1 + z3[4]*(-2 + z3[6]) + z3[6]) + z3[2]^2*(-1 + z3[6])*
     (-1 + z3[3]*(-1 + z3[6])^3 - (-2 + 4*z3[4] + 5*z3[4]^2 + 2*z3[4]^3)*
       z3[6] + (-1 + 6*z3[4] + 5*z3[4]^2 + z3[4]^3)*z3[6]^2 - 
      z3[4]*(2 + z3[4])*z3[6]^3) + z3[2]^6*(9 - 7*z3[4] + 2*z3[4]^2 - 
      9*z3[6] + 2*z3[6]^2 + z3[3]*(2 - 3*z3[6] + z3[6]^2)) - 
    z3[2]*z3[4]*(1 + z3[4])*(-1 + z3[6])*(z3[4]^3*(-2 + z3[6]) + 
      (-1 + z3[6])^2*z3[6] + z3[4]^2*(-3 + 6*z3[6] - 2*z3[6]^2) + 
      z3[4]*(-1 + 5*z3[6] - 5*z3[6]^2 + z3[6]^3)) + 
    z3[2]^3*(-3*z3[4]^4 - 3*(-2 + z3[6])*(-1 + z3[6])^2 + 
      z3[3]*(-1 + z3[6])^3*(-5 + 2*z3[6]) + z3[4]^3*(-1 + 3*z3[6]) - 
      z3[4]*(-1 + z3[6])^2*(1 - 4*z3[6] + z3[6]^2) + 
      z3[4]^2*(1 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
    z3[2]^4*(14 - 2*z3[4]^4 + z3[4]^2*(5 - 2*z3[6]) - 28*z3[6] + 17*z3[6]^2 - 
      3*z3[6]^3 + z3[4]^3*(3 + 2*z3[6]) + z3[3]*(-1 + z3[6])^2*
       (9 - 7*z3[6] + z3[6]^2) + z3[4]*(-5 + 5*z3[6] - 3*z3[6]^2 + 
        z3[6]^3)) - z3[2]^5*(-16 - 2*z3[4]^3 + z3[4]*(9 - 2*z3[6]) + 
      z3[4]^2*(-5 + z3[6]) + 24*z3[6] - 10*z3[6]^2 + z3[6]^3 + 
      z3[3]*(-7 + 15*z3[6] - 10*z3[6]^2 + 2*z3[6]^3)) + 
    z3[5]*((1 + z3[3])*z3[4]^3*(1 + z3[4])*(1 + z3[4] - z3[6])^2*
       (-1 + z3[6])^2 - z3[2]^2*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])*
       (-1 + z3[6])^2*z3[6] + z3[2]^7*(-1 + z3[4] + z3[6]) + 
      z3[2]*z3[4]^2*(1 + z3[4])*(-1 + z3[6])^2*(z3[4] + z3[4]^2 - 
        2*z3[4]*z3[6] + (-1 + z3[6])*z3[6]) - 
      z3[2]^3*(z3[4]^5 - (-1 + z3[6])^3 + z3[3]*(-1 + z3[6])^4 - 
        z3[4]^4*z3[6] + z3[4]^2*(-1 + z3[6])^2*z3[6] - 
        z3[4]*(-2 + z3[6])*(-1 + z3[6])^2*z3[6]) + 
      z3[2]^5*(-6 - 3*z3[4]^2 + z3[4]*(3 - 2*z3[6]) + 12*z3[6] - 7*z3[6]^2 + 
        z3[6]^3 + z3[3]*(-1 + z3[6])^2*(-3 + 2*z3[6])) - 
      z3[2]^6*(2*z3[4]^2 + z3[4]*(-3 + z3[6]) + z3[3]*(-1 + z3[6])^2 + 
        2*(2 - 3*z3[6] + z3[6]^2)) - z3[2]^4*(z3[4]^2 - 2*z3[4]^4 + 
        z3[4]^3*(-1 + z3[6]) - 2*(-2 + z3[6])*(-1 + z3[6])^2 + 
        z3[3]*(-3 + z3[6])*(-1 + z3[6])^3 + z3[4]*(-1 + 2*z3[6] - 2*z3[6]^2 + 
          z3[6]^3))), y[566] -> -2 + z3[2]*(-2 + z3[5]), 
  y[567] -> -z3[2]^4 - (1 + z3[3])*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])*
     (-1 + z3[6]) + z3[2]^3*(-3 + z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) - 
    z3[2]*(-1 + z3[6])*(-1 + z3[4] + z3[4]^2 + z3[3]*(-1 + z3[6]) - 
      z3[4]*z3[6]) + z3[2]^2*(-3 + z3[4] + 2*z3[6] - 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[568] -> 2*z3[2]^8 + z3[2]^7*(15 - 2*z3[4] + z3[3]*(4 - 3*z3[6]) - 
      5*z3[6]) + z3[2]^6*(43 - 2*z3[4]^2 - 29*z3[6] + 3*z3[6]^2 - 
      z3[4]*(5 + z3[6]) + z3[3]^2*(2 - 3*z3[6] + z3[6]^2) + 
      z3[3]*(24 - 30*z3[6] + 8*z3[6]^2)) - 
    z3[2]^5*(-63 + 7*z3[4]^2 - 2*z3[4]^3 + 68*z3[6] - 19*z3[6]^2 + 
      2*z3[6]^3 + 3*z3[4]*(1 + z3[6]^2) + 
      z3[3]^2*(-9 + 20*z3[6] - 14*z3[6]^2 + 3*z3[6]^3) + 
      z3[3]*(-55 + 96*z3[6] - 48*z3[6]^2 + 6*z3[6]^3)) + 
    z3[2]^3*(25 - 62*z3[6] + 60*z3[6]^2 - 29*z3[6]^3 + 6*z3[6]^4 + 
      z3[4]^3*(3 + 4*z3[6] - 3*z3[6]^2) - z3[3]^2*(-1 + z3[6])^3*
       (14 - 9*z3[6] + z3[6]^2) + z3[4]^2*(-2 + 12*z3[6] - 11*z3[6]^2 + 
        z3[6]^3) - z3[3]*(-1 + z3[6])^2*(-39 + 39*z3[6] - 13*z3[6]^2 + 
        2*z3[6]^3) + z3[4]*(1 + 9*z3[6] - 11*z3[6]^2 + z3[6]^4)) + 
    z3[2]^4*(52 + 5*z3[4]^3 - 85*z3[6] + 48*z3[6]^2 - 14*z3[6]^3 + 
      2*z3[6]^4 + z3[4]^2*(-7 + 4*z3[6] - 3*z3[6]^2) + 
      z3[3]^2*(-1 + z3[6])^2*(16 - 15*z3[6] + 3*z3[6]^2) + 
      z3[4]*(1 + 7*z3[6] - 11*z3[6]^2 + z3[6]^3) + 
      z3[3]*(63 - 145*z3[6] + 111*z3[6]^2 - 32*z3[6]^3 + 3*z3[6]^4)) + 
    z3[2]^2*(-2*z3[3]^2*(-3 + z3[6])*(-1 + z3[6])^4 + 
      z3[4]^3*(5 + 2*z3[6] - 5*z3[6]^2) + z3[4]^4*(2 + z3[6] - 2*z3[6]^2) - 
      z3[3]*(-1 + z3[6])^3*(13 - 12*z3[6] + 4*z3[6]^2) + 
      (-1 + z3[6])^2*(7 - 12*z3[6] + 6*z3[6]^2) + 
      z3[4]^2*(4 + z3[6] - 5*z3[6]^2 + z3[6]^3) + 
      z3[4]*(1 - z3[6] + 3*z3[6]^3 - 5*z3[6]^4 + 2*z3[6]^5)) + 
    z3[2]*(-2*z3[3]*(-1 + z3[6])^5 - z3[3]^2*(-1 + z3[6])^5 + 
      (-1 + z3[6])^3*(-1 + 2*z3[6]) + z3[4]^6*(-4 + 3*z3[6]) + 
      z3[4]^5*(-16 + 21*z3[6] - 6*z3[6]^2) + z3[4]*(-1 + z3[6])^2*z3[6]*
       (2 - 7*z3[6] + 4*z3[6]^2) + z3[4]^4*(-21 + 51*z3[6] - 35*z3[6]^2 + 
        6*z3[6]^3) + z3[4]^3*(-10 + 49*z3[6] - 65*z3[6]^2 + 33*z3[6]^3 - 
        6*z3[6]^4) + z3[4]^2*(-1 + 18*z3[6] - 45*z3[6]^2 + 44*z3[6]^3 - 
        19*z3[6]^4 + 3*z3[6]^5)) - z3[4]*(1 + z3[4] - z3[6])^2*
     (z3[4]^4*(4 - 3*z3[6]) - (-1 + z3[6])^2*(-1 + 2*z3[6]) - 
      z3[4]*(-1 + z3[6])^2*(-5 + 6*z3[6]) + 
      z3[4]^3*(14 - 13*z3[6] + z3[6]^2) + 
      z3[4]^2*(14 - 23*z3[6] + 14*z3[6]^2 - 4*z3[6]^3) + 
      z3[3]^2*(1 + z3[4])*(-1 + z3[6])*(z3[4]^2*(-2 + z3[6]) - 
        (-1 + z3[6])^2 - z3[4]*(3 - 4*z3[6] + z3[6]^2)) + 
      z3[3]*(z3[4]^4*(4 - 3*z3[6]) - (-1 + z3[6])^2*(-2 + 3*z3[6]) - 
        z3[4]*(-1 + z3[6])^2*(-9 + 8*z3[6]) + 2*z3[4]^3*
         (8 - 8*z3[6] + z3[6]^2) + z3[4]^2*(19 - 33*z3[6] + 20*z3[6]^2 - 
          5*z3[6]^3))) - z3[5]*(z3[2]^8 + 
      z3[2]^7*(8 - 2*z3[4] - 2*z3[3]*(-1 + z3[6]) - 5*z3[6]) + 
      z3[2]^6*(22 - 5*z3[4] + z3[3]^2*(-1 + z3[6])^2 - 24*z3[6] + 5*z3[6]^2 + 
        4*z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)) + (1 + z3[3])*z3[4]^2*
       (1 + z3[4] - z3[6])^2*(-1 + z3[6])*(2*z3[4]^3 + 
        z3[4]^2*(7 - 3*z3[6]) - z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*
         (-1 + z3[6]) + 2*(-1 + z3[6])*z3[6] + 
        z3[4]*(5 - 6*z3[6] + 3*z3[6]^2)) + z3[2]*z3[4]*(-1 + z3[6])*
       (2*z3[4]^5 + z3[4]^4*(8 - 6*z3[6]) + (-1 + z3[6])^2*z3[6]*
         (1 + z3[6]) + z3[4]*(-1 + z3[6])^2*(-1 - 3*z3[6] + 2*z3[6]^2) + 
        z3[4]^3*(9 - 19*z3[6] + 8*z3[6]^2) + z3[4]^2*(2 - 15*z3[6] + 
          17*z3[6]^2 - 6*z3[6]^3)) - z3[2]^2*(-1 + z3[6])*
       (z3[3]*(-1 + z3[6])^4 + z3[3]^2*(-1 + z3[6])^4 - 
        (-1 + z3[6])^2*z3[6] - z3[4]*(-1 + z3[6])*z3[6]^3 + 
        z3[4]^4*(1 + z3[6]) + z3[4]^3*(2 + 3*z3[6] - z3[6]^2) + 
        z3[4]^2*(1 + 3*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
      z3[2]^4*(17 + 3*z3[4]^3 - z3[4]^4 - 2*z3[4]^2*(-1 + z3[6])^2 + 
        3*z3[3]^2*(-2 + z3[6])*(-1 + z3[6])^3 - 35*z3[6] + 24*z3[6]^2 - 
        7*z3[6]^3 + z3[6]^4 + z3[3]*(-1 + z3[6])^2*(23 - 19*z3[6] + 
          3*z3[6]^2) + z3[4]*(1 + 2*z3[6] - 6*z3[6]^2 + 2*z3[6]^3)) + 
      z3[2]^3*(-z3[4]^4 - z3[3]^2*(-4 + z3[6])*(-1 + z3[6])^4 + 
        z3[4]^3*(1 + 2*z3[6] - 2*z3[6]^2) - z3[3]*(-1 + z3[6])^3*
         (9 - 5*z3[6] + z3[6]^2) + 2*(-1 + z3[6])^2*(2 - 2*z3[6] + z3[6]^2) + 
        z3[4]^2*(-1 + 7*z3[6] - 8*z3[6]^2 + 2*z3[6]^3) + 
        z3[4]*(1 + 3*z3[6] - 7*z3[6]^2 + 3*z3[6]^3)) - 
      z3[2]^5*(-28 - 2*z3[4]^3 - z3[4]^2*(-1 + z3[6]) + 43*z3[6] - 
        18*z3[6]^2 + 2*z3[6]^3 + z3[3]^2*(-1 + z3[6])^2*(-4 + 3*z3[6]) + 
        z3[4]*(3 + z3[6]^2) + z3[3]*(-25 + 56*z3[6] - 39*z3[6]^2 + 
          8*z3[6]^3))), y[569] -> -1 - 2*z3[2]^6 - 6*z3[4] - 19*z3[4]^2 - 
    28*z3[4]^3 - 17*z3[4]^4 + z3[3]^2*z3[4]^4 - 4*z3[4]^5 + 5*z3[6] + 
    25*z3[4]*z3[6] + 53*z3[4]^2*z3[6] + 50*z3[4]^3*z3[6] + 20*z3[4]^4*z3[6] + 
    3*z3[4]^5*z3[6] - 9*z3[6]^2 - 38*z3[4]*z3[6]^2 - 54*z3[4]^2*z3[6]^2 - 
    28*z3[4]^3*z3[6]^2 - 4*z3[4]^4*z3[6]^2 + 7*z3[6]^3 + 25*z3[4]*z3[6]^3 + 
    24*z3[4]^2*z3[6]^3 + 5*z3[4]^3*z3[6]^3 - 2*z3[6]^4 - 6*z3[4]*z3[6]^4 - 
    4*z3[4]^2*z3[6]^4 + z3[2]^5*(-13 + 2*z3[4] + 5*z3[6] + 
      z3[3]*(-2 + 2*z3[4] + z3[6])) + 
    z3[2]^4*(-30 + z3[4] + z3[3]^2*z3[4]*(2*z3[4] - z3[6]) + 24*z3[6] + 
      3*z3[4]*z3[6] - 3*z3[6]^2 - z3[3]*(9 + 4*z3[4]^2 + z3[4]*(-7 + z3[6]) - 
        11*z3[6] + 3*z3[6]^2)) - z3[3]*((-1 + z3[6])^4 + 
      z3[4]^4*(-3 + z3[6])*z3[6] + z3[4]*(-1 + z3[6])^3*(-5 + 2*z3[6]) + 
      z3[4]^2*(-1 + z3[6])^2*(9 - 7*z3[6] + z3[6]^2) + 
      z3[4]^3*(7 - 15*z3[6] + 10*z3[6]^2 - 2*z3[6]^3)) - 
    z3[2]^3*(33 + z3[4]^2*(4 - 3*z3[6]) - 44*z3[6] + 16*z3[6]^2 - 2*z3[6]^3 + 
      z3[4]*(11 - 15*z3[6] + 2*z3[6]^2) + z3[3]^2*z3[4]*
       (4*z3[4]^2 + z3[6] - z3[4]*(3 + 2*z3[6])) + 
      z3[3]*(16 + 6*z3[4]^2 - 31*z3[6] + 18*z3[6]^2 - 3*z3[6]^3 + 
        z3[4]*(-7 + 3*z3[6]))) + 
    z3[2]*(z3[3]^2*z3[4]^3*(-2 + 3*z3[4] - z3[6]) + 3*z3[4]^4*(-1 + z3[6]) + 
      z3[4]^3*(-17 + 18*z3[6] - 3*z3[6]^2) - (-1 + z3[6])^2*
       (6 - 9*z3[6] + 4*z3[6]^2) + z3[4]^2*(-24 + 39*z3[6] - 19*z3[6]^2 + 
        3*z3[6]^3) + z3[4]*(-14 + 36*z3[6] - 35*z3[6]^2 + 16*z3[6]^3 - 
        3*z3[6]^4) + z3[3]*(4*z3[4]^4 + 2*z3[4]^2*(-2 + z3[6])^2*
         (-1 + z3[6]) - 2*(-3 + z3[6])*(-1 + z3[6])^3 - 
        z3[4]*(-1 + z3[6])^2*(8 - 7*z3[6] + z3[6]^2) - 
        z3[4]^3*(5 - 3*z3[6] + z3[6]^2))) + 
    z3[2]^2*(-19 + 41*z3[6] - 32*z3[6]^2 + 12*z3[6]^3 - 2*z3[6]^4 + 
      z3[4]^3*(-5 + 4*z3[6]) + z3[4]^2*(-17 + 18*z3[6] - 3*z3[6]^2) + 
      2*z3[4]*(-10 + 16*z3[6] - 7*z3[6]^2 + z3[6]^3) + 
      z3[3]^2*z3[4]^2*(1 + 2*z3[4]^2 + 2*z3[6] - z3[4]*(6 + z3[6])) + 
      z3[3]*(-3*z3[4]^3 + 2*z3[4]^4 - (-1 + z3[6])^2*(14 - 9*z3[6] + 
          z3[6]^2) - z3[4]^2*(5 - 4*z3[6] + z3[6]^2) + 
        2*z3[4]*(-1 + 4*z3[6] - 4*z3[6]^2 + z3[6]^3))) + 
    z3[5]*(z3[2]^6 - z3[2]^5*(-7 + 2*z3[4] + 5*z3[6] + 
        z3[3]*(-1 + z3[4] + z3[6])) - z3[4]*(1 + z3[4] - z3[6])*(-1 + z3[6])*
       (2*z3[4]^3 + z3[4]^2*(7 - 3*z3[6]) - z3[3]*(1 + z3[4])*
         (1 + z3[4] - z3[6])*(-1 + z3[6]) + 2*(-1 + z3[6])*z3[6] + 
        z3[4]*(5 - 6*z3[6] + 3*z3[6]^2)) + 
      z3[2]^3*(13 + z3[3]^2*z3[4]^2*(-1 + 2*z3[4]) - 
        z3[3]*(z3[4]^3 + z3[4]^2*(-4 + z3[6]) - 2*z3[4]*(-1 + z3[6]) + 
          3*(-2 + z3[6])*(-1 + z3[6])^2) + z3[4]^2*(3 - 2*z3[6]) - 24*z3[6] + 
        13*z3[6]^2 - 2*z3[6]^3 + z3[4]*(6 - 11*z3[6] + 4*z3[6]^2)) + 
      z3[2]^4*(15 + z3[4]^2 - z3[3]^2*z3[4]^2 - 19*z3[6] + 5*z3[6]^2 - 
        z3[4]*(2 + z3[6]) + z3[3]*(4 + 3*z3[4]^2 - 7*z3[6] + 3*z3[6]^2 + 
          z3[4]*(-3 + 2*z3[6]))) + z3[2]^2*(-(z3[3]^2*(-2 + z3[4])*z3[4]^3) + 
        (-1 + z3[6])*(-4 - 2*z3[4]^3 + 4*z3[4]^2*(-2 + z3[6]) + 7*z3[6] - 
          4*z3[6]^2 + z3[6]^3 + z3[4]*(-10 + 11*z3[6] - 3*z3[6]^2)) + 
        z3[3]*(-z3[4]^3 - z3[4]^4 - 2*z3[4]*(-1 + z3[6])^3 + 
          (-4 + z3[6])*(-1 + z3[6])^3 + z3[4]^2*(2 - 3*z3[6] + z3[6]^2))) + 
      z3[2]*(-(z3[3]^2*z3[4]^4) + z3[3]*(-z3[4]^4 + z3[4]^3*(-1 + z3[6])^2 + 
          z3[4]*(-3 + z3[6])*(-1 + z3[6])^3 + (-1 + z3[6])^4 - 
          z3[4]^2*(-1 + z3[6])^2*(-3 + 2*z3[6])) + (-1 + z3[6])*
         (-2*z3[4]^4 + 4*z3[4]^3*(-2 + z3[6]) + (-1 + z3[6])^2*z3[6] - 
          2*z3[4]^2*(5 - 6*z3[6] + 2*z3[6]^2) + z3[4]*(-4 + 9*z3[6] - 
            7*z3[6]^2 + 2*z3[6]^3)))), 
  y[570] -> z3[4]^(-1) + (1 + z3[3]^(-1))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[571] -> (1 + z3[3]^(-1))/(z3[2]*(-1 + z3[5])) + 
    (1 + 1/(z3[4]*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[572] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + (z3[2]^2*z3[3] - z3[2]*z3[4] - 
      3*z3[2]*z3[3]*z3[4] - z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]^2*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[573] -> z3[2]^2*z3[3] - 2*(1 + z3[4]) + z3[2]*(2 + z3[4] - z3[3]*z3[4]), 
  y[574] -> z3[2]^2*z3[3] - (1 + z3[3])*z3[4] + 
    z3[2]*(2 + z3[3] + z3[4] - z3[3]*z3[4]), y[575] -> z3[2] + z3[4], 
  y[576] -> z3[2]^2*z3[3] + z3[4]*(1 + z3[4]) + z3[2]*(2 + z3[3] + z3[4]), 
  y[577] -> 2 + (1 + z3[2])*z3[3] + z3[4], y[578] -> 2 - z3[4], 
  y[579] -> -1 + z3[2] + z3[2]^2 - z3[4] + z3[6], 
  y[580] -> 3 + z3[2]^2 + z3[4]^2 - 2*z3[6] - 2*z3[4]*z3[6] - 
    z3[2]*(-3 + 2*z3[4] + z3[6]), y[581] -> -z3[2] + z3[4], 
  y[582] -> z3[2]^2 - z3[4] + z3[6] + z3[2]*(-2 - 4*z3[4] + 4*z3[6]), 
  y[583] -> -((1 + z3[4])^2*(-1 + z3[6])^2) + z3[2]^3*(-1 + z3[4] + z3[6]) - 
    z3[2]^2*(3 - 2*z3[4] + 2*z3[4]^2 - 4*z3[6] + z3[6]^2) + 
    z3[2]*(-3 + z3[4]^3 + 5*z3[6] - z3[4]*(-2 + z3[6])*z3[6] - 2*z3[6]^2 - 
      z3[4]^2*(1 + z3[6])), y[584] -> (-1 + z3[6])^2 - 
    z3[4]^3*(z3[3]*(-1 + z3[6]) + z3[6]) - 
    z3[2]^3*(-1 + z3[3] + 2*z3[4] + z3[6] - z3[3]*z3[6]) + 
    z3[2]^2*(3 - 7*z3[4] + 4*z3[4]^2 - 4*z3[6] + z3[6]^2 - 
      z3[3]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[4]^2*(z3[3]*(3 - 4*z3[6] + z3[6]^2) + 2*(2 - 2*z3[6] + z3[6]^2)) + 
    z3[2]*(3 - 2*z3[4]^3 - 5*z3[6] + 2*z3[6]^2 + 2*z3[4]^2*(3 + z3[6]) + 
      z3[3]*(-3 + 5*z3[6] - 2*z3[6]^2) + z3[4]*(-3 - 5*z3[6] + 2*z3[6]^2)) + 
    z3[4]*(2 - 7*z3[6] + 4*z3[6]^2 + z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[585] -> z3[4]*(1 + z3[4])^2*(z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6])*
     (-1 + z3[6])^2 - z3[2]^4*(z3[3]*(-1 + z3[6])^2 - 
      z3[4]*(-1 + z3[4] + z3[6])) + 
    z3[2]^3*(z3[3]*(-3 + z3[6])*(-1 + z3[6])^2 + 
      z3[4]*(-3 + 3*z3[4] - 2*z3[4]^2 + 3*z3[6])) + 
    z3[2]^2*(z3[3]*(-1 + z3[6])^2*(-3 + 2*z3[6]) + 
      z3[4]*(-3 + 3*z3[4] + z3[4]^3 + 2*z3[6] + 2*z3[6]^2 - z3[6]^3 - 
        z3[4]^2*(3 + z3[6]))) + z3[2]*(z3[3]*(-1 + z3[6])^3 + 
      z3[4]*(-1 + z3[4]^3 - z3[6] + 4*z3[6]^2 - 2*z3[6]^3 - 
        z3[4]^2*(1 + z3[6]) - z3[4]*(-1 + z3[6] - 2*z3[6]^2 + z3[6]^3))), 
  y[586] -> z3[2]^3*(z3[4]*(3 - 3*z3[4] + 2*z3[4]^2 - 3*z3[6]) - 
      z3[3]*(-3 + z3[6])*(-1 + z3[6])^2) - z3[4]*(1 + z3[4])^2*
     (z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6])*(-1 + z3[6])^2 + 
    z3[2]^4*(z3[3]*(-1 + z3[6])^2 - z3[4]*(-1 + z3[4] + z3[6])) + 
    z3[2]^2*(-(z3[3]*(-1 + z3[6])^2*(-3 + 2*z3[6])) + 
      z3[4]*(3 - 3*z3[4] - z3[4]^3 - 2*z3[6] - 2*z3[6]^2 + z3[6]^3 + 
        z3[4]^2*(3 + z3[6]))) + z3[2]*(-(z3[3]*(-1 + z3[6])^3) + 
      z3[4]*(1 - z3[4]^3 + z3[6] - 4*z3[6]^2 + 2*z3[6]^3 + 
        z3[4]^2*(1 + z3[6]) + z3[4]*(-1 + z3[6] - 2*z3[6]^2 + z3[6]^3))), 
  y[587] -> 4 - 3*z3[4], y[588] -> -3 - z3[2]^2 + z3[4]^2 + 
    z3[2]*(-3 + z3[6]) + 2*z3[6], y[589] -> z3[2]^2 - z3[4] + z3[6] + 
    z3[2]*(-6 - 8*z3[4] + 8*z3[6]), 
  y[590] -> 6 - z3[2]^3*(-1 + z3[3]) + z3[2]^2*(2 + z3[3]*(-2 + z3[4]) - 
      2*z3[4] - z3[6]) - 5*z3[6] - z3[4]^2*(-2 + z3[3] + z3[6]) + 
    z3[4]*(6 + (-4 + z3[3])*z3[6]) + 
    z3[2]*(4 + z3[4]*(-1 + 3*z3[3] - z3[6]) - (3 + z3[3])*z3[6]), 
  y[591] -> -(z3[2]^3*(1 + z3[3])*(-1 + z3[6])) - 
    z3[4]^2*(-2 + z3[3]*(-3 + z3[6]))*(-1 + z3[6]) + (-1 + z3[6])^2 + 
    z3[4]^3*(-2 + z3[3]*(-1 + z3[6]) + z3[6]) + 
    z3[2]^2*(3 - 3*z3[4] + 4*z3[4]^2 - 4*z3[6] + z3[6]^2 + 
      z3[3]*(3 - 4*z3[6] + z3[6]^2)) - 
    z3[4]*(-2 + z3[6] + z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)) + 
    z3[2]*(3 - 4*z3[4]^3 + z3[4]*(3 - 5*z3[6]) - 5*z3[6] + 2*z3[6]^2 + 
      4*z3[4]^2*(1 + z3[6]) + z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[592] -> -(z3[2]^4*(z3[3] + z3[4] - z3[3]*z3[6])) - 
    z3[2]^3*((2 - 3*z3[4])*z3[4] + z3[3]*(4 - 5*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-3*z3[3]*(2 - 3*z3[6] + z3[6]^2) + 
      z3[4]*(-4 - 2*z3[4]^2 + z3[6] + z3[6]^2 + z3[4]*(3 + 2*z3[6]))) + 
    z3[4]*(-(z3[4]^3*(-1 + z3[6])) + z3[6]*(-4 + 3*z3[6]) + 
      z3[4]^2*(3 - 4*z3[6] + z3[6]^2) + z3[4]*(4 - 6*z3[6] + 3*z3[6]^2) + 
      z3[3]*(4 - z3[4]^3*(-1 + z3[6]) - 7*z3[6] + 3*z3[6]^2 + 
        z3[4]^2*(4 - 5*z3[6] + z3[6]^2) + 3*z3[4]*(2 - 3*z3[6] + z3[6]^2))) + 
    z3[2]*(z3[3]*(-4 + 7*z3[6] - 3*z3[6]^2) + 
      z3[4]*(-4 - 2*z3[4]^2 - z3[6] + 3*z3[6]^2 + 
        z3[4]*(1 + z3[6] + z3[6]^2))), y[593] -> -z3[2] + z3[4]*z3[5], 
  y[594] -> -2 + z3[4], y[595] -> -z3[2]^2 + z3[2]*(-2 + z3[4]) + 
    z3[4]*(1 + z3[5]), y[596] -> -z3[2] + z3[4] - z3[6], 
  y[597] -> z3[4]^2 + z3[6]^2 + z3[4]*(1 + z3[6]), 
  y[598] -> 3 + z3[2]^2 - z3[4]^2*(-3 + z3[5]) + 
    z3[4]*(-2 + 2*z3[5] - 3*z3[6]) - z3[2]*(-3 + 2*z3[4] + z3[6]), 
  y[599] -> z3[2]^2 + z3[2]*(-1 + z3[6]) - z3[6] + z3[4]*(3 - z3[5] + z3[6]), 
  y[600] -> z3[2]^3 + z3[4]*(3 - 3*z3[4]^2*z3[5] + 
      z3[4]*(4 + 3*z3[5]*(-1 + z3[6])) - 4*z3[6]) + 
    z3[2]^2*(-2 - 5*z3[4] + 4*z3[6]) + z3[2]*(-3 + z3[4] + 7*z3[4]^2 + 
      4*z3[6] - 7*z3[4]*z3[6]), y[601] -> z3[4]^3 + z3[6]^3 + 
    z3[4]^2*(2 + z3[6]) + z3[4]*(1 + z3[6] + z3[6]^2), 
  y[602] -> -z3[2]^4 + z3[2]^3*(-2 + 3*z3[4] - z3[6]) + 
    z3[2]^2*(-1 - 3*z3[4]^2 - 2*z3[6] + 2*z3[4]*(3 + z3[6])) + 
    z3[2]*(z3[4]^3 - z3[6] - z3[4]^2*(6 + z3[6]) + z3[4]*(3 + 4*z3[6])) + 
    z3[4]*(z3[4]^2*(1 + z3[5]) + z3[6] - z3[4]*(2 + z3[6] + z3[5]*z3[6])), 
  y[603] -> -z3[2]^4 + z3[2]^3*(-4 + 2*z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) + 
    (1 + z3[3])*z3[4]*(-1 + z3[6])*(-3 - z3[4]^2 + z3[4]*(-3 + z3[6]) + 
      2*z3[6]) - z3[2]^2*(6 + z3[4]^2 - 3*z3[6] - z3[4]*(3 + z3[6]) + 
      z3[3]*(3 - 4*z3[6] + z3[6]^2)) + z3[2]*(-3 + 2*z3[6] - z3[4]^2*z3[6] + 
      z3[3]*(-3 + 5*z3[6] - 2*z3[6]^2) + z3[4]*(3 - 2*z3[6] + z3[6]^2)), 
  y[604] -> -(z3[3]*z3[4]^4*(1 + z3[5])) + (8 + z3[5] - 3*z3[6])*
     (-1 + z3[6])^2 - z3[2]^3*(-1 + z3[4] + z3[6]) + 
    z3[4]*(-1 + z3[6])*(-2 + z3[5] + 5*z3[6] - z3[6]^2) + 
    z3[4]^2*(3 + z3[5] - 2*z3[6] + z3[6]^2) + 
    z3[2]^2*(5 - (-3 + z3[3])*z3[4]^2 + z3[4]*(-4 + z3[6]) - 7*z3[6] + 
      2*z3[6]^2) + z3[4]^3*(-2 + z3[3]*z3[6] + z3[5]*(-1 + z3[3]*z3[6])) + 
    z3[2]*(10 + (-2 + 3*z3[3])*z3[4]^3 - 18*z3[6] + 9*z3[6]^2 - z3[6]^3 + 
      z3[4]^2*(6 + z3[6] - 2*z3[3]*z3[6]) + z3[4]*(-5 + z3[6] + z3[6]^2)), 
  y[605] -> -(z3[4]^4*z3[5]) - (8 + z3[5] - 3*z3[6])*(-1 + z3[6])^2 + 
    z3[2]^3*(-1 + z3[3] + 2*z3[4] + z3[6] - z3[3]*z3[6]) + 
    z3[4]^3*(1 + z3[3]*(-1 + z3[6]) + z3[6] + z3[5]*(3 + z3[6])) + 
    z3[4]*(-2 + z3[5] + 10*z3[6] - z3[5]*z3[6] - 8*z3[6]^2 + z3[6]^3 + 
      z3[3]*(-3 + 5*z3[6] - 2*z3[6]^2)) + 
    z3[2]^2*(-5 - 5*z3[4]^2 - z3[4]*(-9 + z3[6]) + 7*z3[6] - 2*z3[6]^2 + 
      z3[3]*(3 - 4*z3[6] + z3[6]^2)) - z3[4]^2*(6 + z3[5] - 4*z3[6] + 
      2*z3[5]*z3[6] + 2*z3[6]^2 + z3[3]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[2]*(-10 + z3[4]^3*(3 + z3[5]) + 18*z3[6] - 9*z3[6]^2 + z3[6]^3 - 
      2*z3[4]^2*(5 + z3[5] + z3[6]) + z3[4]*(8 + 2*z3[6] - 2*z3[6]^2) + 
      z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[606] -> -9 - 2*z3[2]^6 - 29*z3[4] - 57*z3[4]^2 - 52*z3[4]^3 - 
    24*z3[4]^4 - 4*z3[4]^5 + 32*z3[6] + 84*z3[4]*z3[6] + 122*z3[4]^2*z3[6] + 
    83*z3[4]^3*z3[6] + 26*z3[4]^4*z3[6] + 3*z3[4]^5*z3[6] - 43*z3[6]^2 - 
    92*z3[4]*z3[6]^2 - 93*z3[4]^2*z3[6]^2 - 39*z3[4]^3*z3[6]^2 - 
    5*z3[4]^4*z3[6]^2 + 26*z3[6]^3 + 46*z3[4]*z3[6]^3 + 31*z3[4]^2*z3[6]^3 + 
    6*z3[4]^3*z3[6]^3 - 6*z3[6]^4 - 9*z3[4]*z3[6]^4 - 4*z3[4]^2*z3[6]^4 + 
    z3[2]^5*(-17 + 4*z3[4] + 6*z3[6] + z3[3]*(-2 + 2*z3[4] + z3[6])) + 
    z3[2]^4*(-52 - 2*z3[4]^2 + 38*z3[6] - 5*z3[6]^2 + z3[4]*(10 + 3*z3[6]) + 
      z3[3]*(-11 + 9*z3[4] - 6*z3[4]^2 + 12*z3[6] - 3*z3[6]^2)) - 
    z3[3]*((-1 + z3[6])^3*(-7 + 3*z3[6]) + z3[4]^4*(2 - 3*z3[6] + z3[6]^2) + 
      z3[4]*(-1 + z3[6])^2*(13 - 14*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(8 - 18*z3[6] + 11*z3[6]^2 - 2*z3[6]^3) + 
      z3[4]^2*(17 - 41*z3[6] + 34*z3[6]^2 - 11*z3[6]^3 + z3[6]^4)) + 
    z3[2]^3*(-79 + 3*z3[4]^2*(-3 + z3[6]) + 92*z3[6] - 29*z3[6]^2 + 
      3*z3[6]^3 + z3[4]*(-3 + 19*z3[6] - 3*z3[6]^2) + 
      z3[3]*(-25 + 6*z3[4]^3 + z3[4]*(14 - 4*z3[6]) + 42*z3[6] - 21*z3[6]^2 + 
        3*z3[6]^3 - z3[4]^2*(14 + 3*z3[6]))) - 
    z3[2]^2*(66 + z3[4]^3*(4 - 3*z3[6]) - 113*z3[6] + 65*z3[6]^2 - 
      17*z3[6]^3 + 2*z3[6]^4 + z3[4]^2*(28 - 25*z3[6] + 4*z3[6]^2) + 
      z3[4]*(33 - 57*z3[6] + 23*z3[6]^2 - 3*z3[6]^3) + 
      z3[3]*(30 + 2*z3[4]^4 - 68*z3[6] + 51*z3[6]^2 - 14*z3[6]^3 + z3[6]^4 - 
        z3[4]^3*(9 + 2*z3[6]) + z3[4]^2*(15 - 2*z3[6] + z3[6]^2) - 
        z3[4]*(5 + 4*z3[6] - 8*z3[6]^2 + 2*z3[6]^3))) - 
    z3[2]*(31 + z3[4]^4*(4 - 3*z3[6]) - 77*z3[6] + 72*z3[6]^2 - 32*z3[6]^3 + 
      6*z3[6]^4 + z3[4]^3*(21 - 23*z3[6] + 4*z3[6]^2) + 
      z3[4]^2*(50 - 71*z3[6] + 29*z3[6]^2 - 4*z3[6]^3) + 
      3*z3[4]*(14 - 29*z3[6] + 21*z3[6]^2 - 7*z3[6]^3 + z3[6]^4) + 
      z3[3]*(2*z3[4]^4 + z3[4]^3*(-2 - 5*z3[6] + z3[6]^2) + 
        (-1 + z3[6])^2*(20 - 17*z3[6] + 3*z3[6]^2) + 
        z3[4]^2*(15 - 21*z3[6] + 11*z3[6]^2 - 2*z3[6]^3) + 
        z3[4]*(10 - 31*z3[6] + 31*z3[6]^2 - 11*z3[6]^3 + z3[6]^4))) + 
    z3[5]*(z3[2]^6 - z3[2]^5*(z3[3]*(-1 + z3[4] + z3[6]) + 
        3*(-3 + z3[4] + 2*z3[6])) + z3[2]^4*(26 - 7*z3[4] + 3*z3[4]^2 - 
        30*z3[6] + 7*z3[6]^2 + z3[3]*(5 + 4*z3[4]^2 + 2*z3[4]*(-2 + z3[6]) - 
          8*z3[6] + 3*z3[6]^2)) - (1 + z3[4])*(1 + z3[4] - z3[6])*
       (-1 + z3[6])*(2*z3[4]^3 - 4*z3[4]^2*(-2 + z3[6]) - 
        z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*(-1 + z3[6]) + 
        (-1 + z3[6])*z3[6] + z3[4]*(6 - 7*z3[6] + 3*z3[6]^2)) - 
      z3[2]^3*(-34 + z3[4]^3 + 55*z3[6] - 25*z3[6]^2 + 3*z3[6]^3 + 
        z3[4]^2*(-7 + 2*z3[6]) + z3[4]*(-2 + 12*z3[6] - 5*z3[6]^2) + 
        z3[3]*(-10 + 5*z3[4]^3 + z3[4]*(5 - 4*z3[6]) + z3[4]^2*(-7 + z3[6]) + 
          22*z3[6] - 15*z3[6]^2 + 3*z3[6]^3)) + 
      z3[2]^2*(21 + z3[4]^3*(1 - 2*z3[6]) - 45*z3[6] + 32*z3[6]^2 - 
        9*z3[6]^3 + z3[6]^4 + z3[4]^2*(13 - 16*z3[6] + 5*z3[6]^2) + 
        z3[4]*(18 - 38*z3[6] + 23*z3[6]^2 - 4*z3[6]^3) + 
        z3[3]*(-6*z3[4]^3 + 2*z3[4]^4 + (-1 + z3[6])^2*(10 - 8*z3[6] + 
            z3[6]^2) + z3[4]^2*(5 - 4*z3[6] + z3[6]^2) - 
          2*z3[4]*z3[6]*(2 - 3*z3[6] + z3[6]^2))) + 
      z3[2]*(-((1 + z3[4])*(-1 + z3[6])*(5 + 2*z3[4]^3 + 
           z3[4]^2*(9 - 5*z3[6]) - 10*z3[6] + 7*z3[6]^2 - 2*z3[6]^3 + 
           z3[4]*(12 - 15*z3[6] + 5*z3[6]^2))) + 
        z3[3]*(2*z3[4]^4 + z3[4]*(-5 + z3[6])*(-1 + z3[6])^3 + 
          z3[4]^3*(-2 + z3[6])*z3[6] + (-1 + z3[6])^3*(-5 + 2*z3[6]) + 
          z3[4]^2*(5 - 11*z3[6] + 8*z3[6]^2 - 2*z3[6]^3)))), 
  y[607] -> 2*z3[2]^8 + z3[2]^7*(19 - 4*z3[4] + z3[3]*(4 - 3*z3[6]) - 
      6*z3[6]) + z3[2]^6*(69 - 44*z3[6] + 5*z3[6]^2 - z3[4]*(16 + z3[6]) + 
      z3[3]^2*(2 - 3*z3[6] + z3[6]^2) + z3[3]*(30 - 36*z3[6] + 9*z3[6]^2)) - 
    z3[2]^5*(-131 - 4*z3[4]^3 + 130*z3[6] - 34*z3[6]^2 + 3*z3[6]^3 + 
      z3[4]^2*(2 + z3[6]) + z3[4]*(24 - z3[6] + 3*z3[6]^2) + 
      z3[3]^2*(-11 + 23*z3[6] - 15*z3[6]^2 + 3*z3[6]^3) + 
      z3[3]*(-88 + 144*z3[6] - 67*z3[6]^2 + 8*z3[6]^3)) + 
    z3[2]^4*(145 - 2*z3[4]^4 - 205*z3[6] + 94*z3[6]^2 - 20*z3[6]^3 + 
      2*z3[6]^4 + 2*z3[4]^3*(6 + z3[6]) + z3[4]^2*(-4 + z3[6] - 3*z3[6]^2) + 
      z3[4]*(-16 + 14*z3[6] - 17*z3[6]^2 + 2*z3[6]^3) + 
      z3[3]^2*(25 - 67*z3[6] + 63*z3[6]^2 - 24*z3[6]^3 + 3*z3[6]^4) + 
      z3[3]*(134 - 281*z3[6] + 193*z3[6]^2 - 49*z3[6]^3 + 4*z3[6]^4)) + 
    z3[2]^3*(97 - 5*z3[4]^4 - 190*z3[6] + 137*z3[6]^2 - 49*z3[6]^3 + 
      8*z3[6]^4 + z3[4]^3*(10 + 9*z3[6] - 3*z3[6]^2) - 
      z3[3]^2*(-1 + z3[6])^2*(-30 + 38*z3[6] - 13*z3[6]^2 + z3[6]^3) + 
      z3[4]^2*(-3 + 16*z3[6] - 17*z3[6]^2 + 2*z3[6]^3) + 
      z3[4]*(-4 + 27*z3[6] - 35*z3[6]^2 + 8*z3[6]^3) + 
      z3[3]*(116 - 304*z3[6] + 286*z3[6]^2 - 119*z3[6]^3 + 23*z3[6]^4 - 
        2*z3[6]^5)) + z3[2]^2*(40 - 109*z3[6] + 115*z3[6]^2 - 58*z3[6]^3 + 
      12*z3[6]^4 + z3[4]^4*(-1 + z3[6] - 2*z3[6]^2) - 
      z3[3]^2*(-1 + z3[6])^3*(20 - 17*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(9 + 8*z3[6] - 10*z3[6]^2 + z3[6]^3) - 
      z3[3]*(-1 + z3[6])^2*(-58 + 73*z3[6] - 32*z3[6]^2 + 6*z3[6]^3) + 
      z3[4]^2*(8 + 10*z3[6] - 23*z3[6]^2 + 8*z3[6]^3 - z3[6]^4) + 
      z3[4]*(5 + 8*z3[6] - 23*z3[6]^2 + 15*z3[6]^3 - 7*z3[6]^4 + 
        2*z3[6]^5)) + z3[2]*(-(z3[3]^2*(-1 + z3[6])^4*(-7 + 3*z3[6])) + 
      z3[4]^6*(-4 + 3*z3[6]) + z3[4]^5*(-22 + 27*z3[6] - 7*z3[6]^2) - 
      z3[3]*(-1 + z3[6])^3*(16 - 17*z3[6] + 6*z3[6]^2) + 
      (-1 + z3[6])^2*(9 - 14*z3[6] + 6*z3[6]^2) + 
      z3[4]^4*(-44 + 87*z3[6] - 51*z3[6]^2 + 8*z3[6]^3) + 
      z3[4]^3*(-40 + 125*z3[6] - 124*z3[6]^2 + 48*z3[6]^3 - 7*z3[6]^4) + 
      z3[4]^2*(-16 + 84*z3[6] - 129*z3[6]^2 + 85*z3[6]^3 - 26*z3[6]^4 + 
        3*z3[6]^5) + z3[4]*(-2 + 24*z3[6] - 57*z3[6]^2 + 58*z3[6]^3 - 
        29*z3[6]^4 + 6*z3[6]^5)) + z3[4]*(z3[4]^6*(-4 + 3*z3[6]) + 
      z3[4]^5*(-28 + 33*z3[6] - 8*z3[6]^2) + (-1 + z3[6])^3*
       (9 - 14*z3[6] + 6*z3[6]^2) + z3[4]*(-1 + z3[6])^2*
       (-38 + 69*z3[6] - 43*z3[6]^2 + 9*z3[6]^3) + 
      z3[4]^4*(-77 + 133*z3[6] - 70*z3[6]^2 + 11*z3[6]^3) + 
      z3[4]^3*(-109 + 257*z3[6] - 215*z3[6]^2 + 76*z3[6]^3 - 10*z3[6]^4) + 
      z3[4]^2*(-86 + 263*z3[6] - 307*z3[6]^2 + 170*z3[6]^3 - 44*z3[6]^4 + 
        4*z3[6]^5) + z3[3]^2*(-1 + z3[6])*(-(z3[4]^5*(-2 + z3[6])) + 
        (-1 + z3[6])^3*(-7 + 3*z3[6]) + z3[4]*(-1 + z3[6])^2*
         (20 - 17*z3[6] + 3*z3[6]^2) + z3[4]^4*(11 - 12*z3[6] + 3*z3[6]^2) + 
        z3[4]^3*(25 - 42*z3[6] + 21*z3[6]^2 - 3*z3[6]^3) + 
        z3[4]^2*(30 - 68*z3[6] + 51*z3[6]^2 - 14*z3[6]^3 + z3[6]^4)) + 
      z3[3]*((4 - 3*z3[6])^2*(-1 + z3[6])^3 + z3[4]^6*(-4 + 3*z3[6]) + 
        z3[4]^5*(-30 + 36*z3[6] - 9*z3[6]^2) + z3[4]*(-1 + z3[6])^2*
         (-58 + 106*z3[6] - 63*z3[6]^2 + 12*z3[6]^3) + 
        z3[4]^4*(-88 + 156*z3[6] - 85*z3[6]^2 + 14*z3[6]^3) + 
        z3[4]^3*(-134 + 324*z3[6] - 278*z3[6]^2 + 100*z3[6]^3 - 13*z3[6]^4) + 
        z3[4]^2*(-116 + 361*z3[6] - 426*z3[6]^2 + 235*z3[6]^3 - 59*z3[6]^4 + 
          5*z3[6]^5))) - z3[5]*(z3[2]^8 + 
      z3[2]^7*(10 - 3*z3[4] - 2*z3[3]*(-1 + z3[6]) - 6*z3[6]) + 
      z3[2]^6*(35 + 2*z3[4]^2 + z3[4]*(-11 + z3[6]) + 
        z3[3]^2*(-1 + z3[6])^2 - 36*z3[6] + 7*z3[6]^2 + 
        3*z3[3]*(5 - 8*z3[6] + 3*z3[6]^2)) + (1 + z3[3])*z3[4]*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2*(-1 + z3[6])*(2*z3[4]^3 - 
        4*z3[4]^2*(-2 + z3[6]) - z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*
         (-1 + z3[6]) + (-1 + z3[6])*z3[6] + 
        z3[4]*(6 - 7*z3[6] + 3*z3[6]^2)) + 
      z3[2]^5*(60 + 2*z3[4]^3 - 85*z3[6] + 32*z3[6]^2 - 3*z3[6]^3 + 
        z3[4]^2*(4 + z3[6]) - z3[3]^2*(-1 + z3[6])^2*(-5 + 3*z3[6]) - 
        z3[4]*(14 - 3*z3[6] + z3[6]^2) + z3[3]*(41 - 86*z3[6] + 55*z3[6]^2 - 
          10*z3[6]^3)) + z3[2]^3*(26 + z3[4]^5 - 60*z3[6] + 49*z3[6]^2 - 
        18*z3[6]^3 + 3*z3[6]^4 - z3[4]^4*(4 + z3[6]) + 
        z3[4]^3*(3 + 3*z3[6] - 2*z3[6]^2) - z3[3]^2*(-1 + z3[6])^3*
         (10 - 8*z3[6] + z3[6]^2) - z3[3]*(-1 + z3[6])^2*
         (-36 + 39*z3[6] - 11*z3[6]^2 + z3[6]^3) + 
        z3[4]^2*(-2 + 12*z3[6] - 12*z3[6]^2 + 3*z3[6]^3) + 
        z3[4]*(1 + 9*z3[6] - 20*z3[6]^2 + 10*z3[6]^3 - z3[6]^4)) + 
      z3[2]^4*(55 - 3*z3[4]^4 - 100*z3[6] + 57*z3[6]^2 - 12*z3[6]^3 + 
        z3[6]^4 + z3[4]^3*(4 + z3[6]) + z3[4]^2*(1 + 5*z3[6] - 2*z3[6]^2) + 
        z3[3]^2*(-1 + z3[6])^2*(10 - 12*z3[6] + 3*z3[6]^2) + 
        3*z3[4]*(-2 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3) + 
        z3[3]*(54 - 139*z3[6] + 122*z3[6]^2 - 41*z3[6]^3 + 4*z3[6]^4)) + 
      z3[2]^2*(z3[4]^5 - z3[4]^4*z3[6]*(1 + z3[6]) - z3[3]^2*(-1 + z3[6])^4*
         (-5 + 2*z3[6]) - z3[3]*(-1 + z3[6])^3*(11 - 8*z3[6] + 2*z3[6]^2) + 
        (-1 + z3[6])^2*(5 - 6*z3[6] + 3*z3[6]^2) + 
        z3[4]^3*(4 + 2*z3[6] - 7*z3[6]^2 + 2*z3[6]^3) + 
        z3[4]^2*(2 + 7*z3[6] - 17*z3[6]^2 + 10*z3[6]^3 - 2*z3[6]^4) + 
        z3[4]*(2 + 3*z3[6] - 12*z3[6]^2 + 10*z3[6]^3 - 4*z3[6]^4 + 
          z3[6]^5)) - z3[2]*(-1 + z3[6])*(z3[3]*(-1 + z3[6])^4 + 
        z3[3]^2*(-1 + z3[6])^4 - (1 + z3[4])*(2*z3[4]^5 + 
          z3[4]^4*(9 - 7*z3[6]) + (-1 + z3[6])^2*z3[6] + 
          z3[4]^3*(11 - 23*z3[6] + 10*z3[6]^2) + z3[4]^2*(3 - 18*z3[6] + 
            20*z3[6]^2 - 7*z3[6]^3) + z3[4]*(-1 - z3[6] + 6*z3[6]^2 - 
            6*z3[6]^3 + 2*z3[6]^4)))), 
  y[608] -> -2*(1 + z3[4])^2 + (3 + z3[5])*(-1 + z3[6]), y[609] -> 3 + z3[5], 
  y[610] -> 1 + z3[2] + z3[6], 
  y[611] -> 3*z3[4]^2 + z3[4]*(3 + 2*z3[5] - 3*z3[6]) + 4*(-1 + z3[6]), 
  y[612] -> 9 + z3[2]^2 + 2*z3[5]^2 + z3[4]^2*(7 - (3 + 2*z3[3])*z3[5]) + 
    z3[4]*(-4 + 2*z3[3]*(-1 + z3[5])^2 + 2*z3[5] - 2*z3[5]^2 - 5*z3[6]) + 
    z3[2]*(7 + 2*(-2 + z3[3])*z3[4] - 3*z3[6]) - 6*z3[6] - 2*z3[5]*z3[6] + 
    2*z3[3]*z3[5]*z3[6] - 2*z3[5]^2*z3[6] + 2*z3[6]^2, 
  y[613] -> 2*z3[4]^3 + (1 + z3[5])*(-1 + z3[6]) - 
    z3[4]^2*(-4 + z3[5] + 2*z3[6]) - z3[4]*(-4 + z3[5] + 4*z3[6]), 
  y[614] -> z3[2]^3 + z3[4]*(7 - 7*z3[4]^2*z3[5] + 
      z3[4]*(8 + 7*z3[5]*(-1 + z3[6])) - 8*z3[6]) + 
    z3[2]^2*(-6 - 9*z3[4] + 8*z3[6]) + 
    z3[2]*(-7 + 15*z3[4]^2 + z3[4]*(5 - 15*z3[6]) + 8*z3[6]), 
  y[615] -> (3 + z3[5])*(-1 + z3[6])*z3[6] + 
    z3[4]*(3 + z3[5] - (4 + z3[3])*z3[6] + z3[3]*z3[5]*z3[6]), 
  y[616] -> -(z3[4]^2*(2 + z3[5])) + z3[4]*(-5 + z3[5]*(-2 + z3[6]) + 
      3*z3[6]) - (3 + z3[5])*(2 - 3*z3[6] + z3[6]^2), 
  y[617] -> -17 + z3[2]^3*(-1 + z3[3]) + z3[5] + 18*z3[6] + 2*z3[3]*z3[6] - 
    z3[3]*z3[5]*z3[6] - 3*z3[6]^2 + z3[6]^3 + 
    z3[4]^2*(1 + z3[3]*(-3 + z3[5]) - 2*z3[5] + 3*z3[6]) + 
    z3[4]*(6 + z3[5] + z3[5]^2 - z3[3]*(5 - 5*z3[5] + z3[5]^2 - 2*z3[6]) + 
      8*z3[6]) + z3[2]^2*(-4 - (-3 + z3[3])*z3[4] + (2 + z3[3])*z3[6]) + 
    z3[2]*(-17 - z3[3]*(-2 + z3[5] - 3*z3[4]*z3[5] + z3[4]*z3[5]^2) + 
      12*z3[6] + z3[4]*(5 + 3*z3[6])), 
  y[618] -> -(z3[6]*(2*z3[4]^2 + z3[6]^2 + z3[4]*(3 + z3[6]))) - 
    z3[3]*(z3[4]^2*(-1 + z3[5]) + z3[6] + 
      z3[4]*(-1 + z3[5] + (2 + z3[2])*z3[6])), 
  y[619] -> 2*z3[4]^3*(z3[2] + (1 + z3[3])*z3[6]) + 
    2*z3[6]^3*(z3[2] + (1 + z3[3])*z3[6]) + 2*z3[4]^2*(2 + z3[6])*
     (z3[2] + (1 + z3[3])*z3[6]) + z3[4]*(-3 - 2*z3[5]*(-1 + z3[6]) - 
      z3[5]^2*(-1 + z3[6]) + 5*z3[6] + 2*z3[3]*z3[6] + 2*z3[6]^2 + 
      2*z3[3]*z3[6]^2 + 2*z3[6]^3 + 2*z3[3]*z3[6]^3 + 
      2*z3[2]*(1 + z3[6] + z3[6]^2)), 
  y[620] -> -3*z3[4]^4*z3[5] + z3[2]^3*(1 + z3[3])*(-1 + z3[6]) - 
    (8 + z3[5] - 3*z3[6])*(-1 + z3[6])^2 + 
    z3[4]^3*(1 - 2*z3[5]^2 - z3[3]*(-1 + z3[6]) - z3[6] + 
      3*z3[5]*(1 + z3[6])) + z3[2]^2*(-5 - 3*z3[4]^2 + 7*z3[6] - 2*z3[6]^2 + 
      z3[4]*(1 + z3[6]) + z3[3]*(-7 + 10*z3[6] - 3*z3[6]^2)) + 
    z3[4]*(-2 - 2*z3[6] + 2*z3[5]^2*(-1 + z3[6])*z3[6] + 4*z3[6]^2 - 
      z3[6]^3 + z3[3]*(-1 + z3[6])*(-9 + 2*z3[5]^2*(-1 + z3[6]) + 10*z3[6] + 
        2*z3[5]*z3[6] - 2*z3[6]^2) + z3[5]*(1 - z3[6] + 2*z3[6]^2)) + 
    z3[2]*(-10 + 3*z3[4]^3*(1 + z3[5]) + 2*z3[4]^2*(-1 - z3[5] + z3[5]^2 - 
        2*z3[6]) + 18*z3[6] - 9*z3[6]^2 + z3[6]^3 + 
      2*z3[4]*(-2 + z3[5]^2*(-1 + z3[6]) + 3*z3[6] + z3[5]*z3[6]) + 
      z3[3]*(-1 + z3[6])*(9 - 2*z3[5]^2*(-1 + z3[6]) - 10*z3[6] - 
        2*z3[5]*z3[6] + 2*z3[6]^2)) + 
    z3[4]^2*(2*z3[5]^2 - z3[5]*(1 + 4*z3[6]) + 2*(3 - 4*z3[6] + z3[6]^2) + 
      z3[3]*(7 - 10*z3[6] + 3*z3[6]^2)), 
  y[621] -> -((3 + z3[5])*(-1 + z3[6])*z3[6]) + 
    z3[4]^4*(-3 - 2*z3[5] + z3[3]*(-1 + z3[6]) + z3[6]) + 
    z3[2]^4*(z3[3] + z3[4] - z3[3]*z3[6]) + 
    z3[4]^3*(-4 + z3[5]^2 + 9*z3[6] + 2*z3[5]*z3[6] - 2*z3[6]^2 - 
      2*z3[3]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[2]^3*(-(z3[4]*(-4 + 4*z3[4] + z3[6])) + 
      2*z3[3]*(3 - 4*z3[6] + z3[6]^2)) - 
    z3[4]*(3 - 17*z3[6] + z3[5]^2*(-1 + z3[6])*z3[6] + 17*z3[6]^2 - 
      4*z3[6]^3 + z3[5]*(1 - 2*z3[6] + 2*z3[6]^2) - z3[3]*(-1 + z3[6])*
       (17 - 2*z3[5]*(-1 + z3[6]) - z3[5]^2*(-1 + z3[6]) - 17*z3[6] + 
        4*z3[6]^2)) + z3[4]^2*(-14 - z3[5]^2 + 21*z3[6] - 10*z3[6]^2 + 
      z3[6]^3 + z3[5]*(-1 + 2*z3[6]) + z3[3]*(-15 + 25*z3[6] - 11*z3[6]^2 + 
        z3[6]^3)) - z3[2]*(2*z3[4]^4 + (3 + z3[5])*(-1 + z3[6]) - 
      2*z3[4]^3*(4 + z3[5] + z3[6]) + z3[4]^2*(7 + z3[5]^2 + z3[6] + 
        z3[6]^2) + 4*z3[3]*(-5 + 10*z3[6] - 6*z3[6]^2 + z3[6]^3) + 
      z3[4]*(-14 + z3[5]^2*(-1 + z3[6]) + 6*z3[6] + 6*z3[6]^2 - z3[6]^3 + 
        z3[5]*(-1 + 2*z3[6]))) - 
    z3[2]^2*(z3[3]*(-15 + 25*z3[6] - 11*z3[6]^2 + z3[6]^3) + 
      z3[4]*(-11 - 5*z3[4]^2 + 6*z3[6] + z3[6]^2 + z3[4]*(9 + 2*z3[6])))}}


==> anc/analytic/FiniteRemainder_5pt_1L_nf0_Qd_pppm.m <==
{{{f[1] + 2*eps*f[1] + 4*eps^2*f[1], f[4] + eps*f[5] + 2*eps^2*f[5], 
   eps*(-1/2*f[4] + f[62]/2 + f[64] + f[66]/2) + 
    eps^2*(-1/2*f[5] + f[63]/2 + f[65] + f[67]/2), 
   eps^2*(f[4]/6 - f[62]/6 - f[64]/3 - f[66]/6), 0, 
   f[10] + eps*f[11] + 2*eps^2*f[11], 
   f[13] + eps*(-1/2*f[10] - (5*f[13])/3 - f[58] - f[60] + f[64]) + 
    eps^2*(-1/2*f[11] - f[59] - f[61] + f[65]), 
   eps^2*(f[10]/6 + (5*f[13])/9 + f[58]/3 + f[60]/3 - f[64]/3), 0, 
   -f[4] + eps*f[18] + 2*eps^2*f[18] - f[39], 
   eps*(f[4]/2 + f[39]/2 + f[60] - f[64] - f[66]) + 
    eps^2*(-1/2*f[18] + f[61] - f[65] - f[67]), 
   eps^2*(-1/6*f[4] - f[39]/6 - f[60]/3 + f[64]/3 + f[66]/3), 0, 
   -f[10] - f[13]/3 + eps*f[24] + 2*eps^2*f[24], 
   -f[13] + eps*(f[10]/2 + f[13]/6 + f[58] - f[62] - f[64]) + 
    eps^2*(-1/2*f[24] + f[59] - f[63] - f[65]), 
   (eps*f[13])/3 + eps^2*(-1/6*f[10] - f[13]/18 - f[58]/3 + f[62]/3 + 
      f[64]/3), -1/12*(eps^2*f[13]), (-10*f[13])/3 + eps*f[33] + 
    2*eps^2*f[33], f[13] + eps*(-f[58] + f[62]/2 - f[66]/2) + 
    eps^2*(-1/2*f[33] - f[59] + f[63]/2 - f[67]/2), 
   eps^2*(f[58]/3 - f[62]/6 + f[66]/6), 0, 
   eps^2*(-2*f[1] - 2*f[5] - 2*f[11] - 2*f[18] - 2*f[24] - 2*f[33]) + 
    eps*(-f[1] - f[5] - f[11] - f[18] - f[24] - f[33]) + f[39], 
   eps*(-1/2*f[39] - f[60] - f[62]/2 + f[66]/2) + 
    eps^2*(f[1]/2 + f[5]/2 + f[11]/2 + f[18]/2 + f[24]/2 + f[33]/2 - f[61] - 
      f[63]/2 + f[67]/2), eps^2*(f[39]/6 + f[60]/3 + f[62]/6 - f[66]/6), 0, 
   -1/6*f[13] + eps*(f[13]/4 + f[58]/6 + f[60]/6 + f[62]/12 + f[66]/12) + 
    eps^2*(-1/12*f[1] + f[59]/6 + f[61]/6 + f[63]/12 + f[67]/12), 
   eps^2*(-1/12*f[4] + f[62]/12 + f[64]/6 + f[66]/12), 0, 
   eps^2*(-1/12*f[10] - (5*f[13])/18 - f[58]/6 - f[60]/6 + f[64]/6), 0, 
   eps^2*(f[4]/12 + f[39]/12 + f[60]/6 - f[64]/6 - f[66]/6), 0, 
   -1/6*(eps*f[13]) + eps^2*(f[10]/12 + f[13]/36 + f[58]/6 - f[62]/6 - 
      f[64]/6), (eps^2*f[13])/12, eps^2*(-1/6*f[58] + f[62]/12 - f[66]/12), 
   0, eps^2*(-1/12*f[39] - f[60]/6 - f[62]/12 + f[66]/12), 0, 
   (47*eps^2*f[13])/720, -f[13] + eps*f[58] + eps^2*f[59], 
   eps*f[60] + eps^2*f[61], eps*f[62] + eps^2*f[63], eps*f[64] + eps^2*f[65], 
   eps*f[66] + eps^2*f[67], eps*f[68] + eps^2*f[69], eps^2*f[62], 
   eps^2*f[66], eps^2*f[68], (14*eps*f[13])/3 + 
    eps^2*(7*f[13] + (14*f[58])/3 + (14*f[60])/3 + (7*f[62])/3 + 
      (7*f[66])/3), 0, 0, 0, (-14*eps^2*f[13])/3, 0, 0, 
   eps*f[76] + eps^2*f[77], -(eps*f[13]) + eps^2*f[58], eps^2*f[60], 
   eps^2*f[64], eps^2*f[76], -(eps^2*f[13]), 0, 0, 0, 0, 0}, 
  {f[84] + 2*eps*f[84] + 4*eps^2*f[84], f[87] + eps*f[88] + 2*eps^2*f[88], 
   -f[117] + (3*f[123])/10 + eps*(-1/2*f[62] - f[87]/2 + f[168] + f[170]/2 - 
      f[277]/2 - f[386]/2) + eps^2*(-1/2*f[63] - f[88]/2 + 2*f[168] + 
      f[170] - f[278]/2 - f[387]/2), eps*(f[117]/3 - f[123]/10) + 
    eps^2*(f[62]/6 + f[87]/6 - f[168]/3 - f[170]/6 + f[277]/6 + f[386]/6), 
   eps^2*(-1/12*f[117] + f[123]/40), f[96] + eps*f[97] + 2*eps^2*f[97], 
   -f[117] - (3*f[123])/10 - (720*f[158])/47 + 
    eps*(-1/2*f[96] + f[123]/2 - f[160] - f[163] + f[168]) + 
    eps^2*(-1/2*f[97] - 2*f[160] - f[164] + 2*f[168]), 
   eps*(f[117]/3 + (240*f[158])/47) + eps^2*(f[96]/6 - f[123]/6 + f[160]/3 + 
      f[163]/3 - f[168]/3), eps^2*(-1/12*f[117] - (60*f[158])/47), 
   -f[87] - f[96] + eps*f[106] + 2*eps^2*f[106] - f[114] + f[123]/10 - 
    f[130], f[117] + (720*f[158])/47 + 
    eps^2*(-1/2*f[106] + f[164] - 2*f[168] - 2*f[170]) + 
    eps*(f[87]/2 + f[96]/2 + f[114]/2 - f[123]/20 + f[130]/2 + f[163] - 
      f[168] - f[170]), eps*(-1/3*f[117] - (240*f[158])/47) + 
    eps^2*(-1/6*f[87] - f[96]/6 - f[114]/6 + f[123]/60 - f[130]/6 - 
      f[163]/3 + f[168]/3 + f[170]/3), eps^2*(f[117]/12 + (60*f[158])/47), 
   f[114] + eps*f[115] + 2*eps^2*f[115], 
   f[117] + eps*(f[62] - f[114]/2 + f[160] - f[168] + f[277] + f[386]) + 
    eps^2*(f[63] - f[115]/2 + 2*f[160] - 2*f[168] + f[278] + f[387]), 
   -1/3*(eps*f[117]) + eps^2*(-1/3*f[62] + f[114]/6 - f[160]/3 + f[168]/3 - 
      f[277]/3 - f[386]/3), (eps^2*f[117])/12, 
   f[123] + eps^2*((3*f[123])/5 - 2*f[236]) + eps*((3*f[123])/10 - f[236]), 
   (-3*f[123])/10 + eps*(-1/2*f[62] - f[160] - f[170]/2 - f[277]/2 - 
      f[386]/2) + eps^2*(-1/2*f[63] - (3*f[123])/20 - 2*f[160] - f[170] + 
      f[236]/2 - f[278]/2 - f[387]/2), 
   eps^2*(f[62]/6 + f[160]/3 + f[170]/6 + f[277]/6 + f[386]/6), 0, 
   f[130] + eps*(-f[84] - f[88] - f[97] - f[106] - f[115] - (3*f[123])/10 + 
      f[236]) + eps^2*(-2*f[84] - 2*f[88] - 2*f[97] - 2*f[106] - 2*f[115] - 
      (3*f[123])/5 + 2*f[236]), (-3*f[123])/10 - (720*f[158])/47 + 
    eps*(f[62]/2 - f[130]/2 - f[163] + f[170]/2 + f[277]/2 + f[386]/2) + 
    eps^2*(f[63]/2 + f[84]/2 + f[88]/2 + f[97]/2 + f[106]/2 + f[115]/2 + 
      (3*f[123])/20 - f[164] + f[170] - f[236]/2 + f[278]/2 + f[387]/2), 
   eps*(f[123]/10 + (240*f[158])/47) + eps^2*(-1/6*f[62] + f[130]/6 + 
      f[163]/3 - f[170]/6 - f[277]/6 - f[386]/6), 
   eps^2*(-1/40*f[123] - (60*f[158])/47), f[123]/10 + (120*f[158])/47 + 
    eps*(-1/12*f[62] - (3*f[123])/40 + f[160]/6 + f[163]/6 + f[170]/12 - 
      f[277]/12 - f[386]/12) + eps^2*(-1/12*f[63] - f[84]/12 + f[160]/3 + 
      f[164]/6 + f[170]/6 - f[278]/12 - f[387]/12), 
   eps*(-1/6*f[117] + f[123]/20) + eps^2*(-1/12*f[62] - f[87]/12 + f[168]/6 + 
      f[170]/12 - f[277]/12 - f[386]/12), eps^2*(f[117]/12 - f[123]/40), 
   eps*(-1/6*f[117] - (120*f[158])/47) + 
    eps^2*(-1/12*f[96] + f[123]/12 - f[160]/6 - f[163]/6 + f[168]/6), 
   eps^2*(f[117]/12 + (60*f[158])/47), eps*(f[117]/6 + (120*f[158])/47) + 
    eps^2*(f[87]/12 + f[96]/12 + f[114]/12 - f[123]/120 + f[130]/12 + 
      f[163]/6 - f[168]/6 - f[170]/6), eps^2*(-1/12*f[117] - (60*f[158])/47), 
   (eps*f[117])/6 + eps^2*(f[62]/6 - f[114]/12 + f[160]/6 - f[168]/6 + 
      f[277]/6 + f[386]/6), -1/12*(eps^2*f[117]), 
   eps^2*(-1/12*f[62] - f[160]/6 - f[170]/12 - f[277]/12 - f[386]/12), 0, 
   eps*(-1/20*f[123] - (120*f[158])/47) + 
    eps^2*(f[62]/12 - f[130]/12 - f[163]/6 + f[170]/12 + f[277]/12 + 
      f[386]/12), eps^2*(f[123]/40 + (60*f[158])/47), eps^2*f[158], 
   (3*f[123])/10 + eps*f[160] + 2*eps^2*f[160], 
   (3*f[123])/10 + (720*f[158])/47 + eps*f[163] + eps^2*f[164], 
   eps*(-f[62] - f[277] - f[386]) + eps^2*(-f[63] - f[278] - f[387]), 
   -f[117] + (3*f[123])/10 + eps*f[168] + 2*eps^2*f[168], 
   eps*f[170] + 2*eps^2*f[170], eps*f[172] + eps^2*f[173], 
   eps^2*(-f[62] - f[277] - f[386]), eps^2*f[170], eps^2*f[172], 
   (3360*eps*f[158])/47 + eps^2*((-7*f[62])/3 - (21*f[123])/10 + 
      (14*f[160])/3 + (14*f[163])/3 + (7*f[170])/3 - (7*f[277])/3 - 
      (7*f[386])/3), eps^2*((-14*f[117])/3 + (7*f[123])/5), 
   eps^2*((-14*f[117])/3 - (3360*f[158])/47), 
   eps^2*((14*f[117])/3 + (3360*f[158])/47), (14*eps^2*f[117])/3, 0, 
   eps^2*((-7*f[123])/5 - (3360*f[158])/47), eps*(-f[76] - f[296] - f[405]), 
   (3*eps*f[123])/10 + eps^2*f[160], eps*((3*f[123])/10 + (720*f[158])/47) + 
    eps^2*f[163], eps*(-f[117] + (3*f[123])/10) + eps^2*f[168], 
   eps^2*(-f[76] - f[296] - f[405]), (3*eps^2*f[123])/10, 
   eps^2*((3*f[123])/10 + (720*f[158])/47), 0, 
   eps^2*(-f[117] + (3*f[123])/10), 0, 0}, 
  {f[196] + 2*eps*f[196] + 4*eps^2*f[196], 
   f[199] + eps*(f[1] + f[11] + f[24] + f[33] + f[84] + f[97] + f[115] + 
      (3*f[123])/10 - f[218] - f[236] - f[243] + f[308] + f[321] + f[339] + 
      f[347]) + eps^2*(2*f[1] + 2*f[11] + 2*f[24] + 2*f[33] + 2*f[84] + 
      2*f[97] + 2*f[115] + (3*f[123])/5 - 2*f[218] - 2*f[236] - 2*f[243] + 
      2*f[308] + 2*f[321] + 2*f[339] + 2*f[347]), 
   (-3*f[123])/10 - f[229] + eps*(-1/2*f[199] + f[277]/2 + f[280] + 
      f[282]/2) + eps^2*(-1/2*f[1] - f[11]/2 - f[24]/2 - f[33]/2 - f[84]/2 - 
      f[97]/2 - f[115]/2 - (3*f[123])/20 + f[218]/2 + f[236]/2 + f[243]/2 + 
      f[278]/2 + f[281] + f[283]/2 - f[308]/2 - f[321]/2 - f[339]/2 - 
      f[347]/2), eps*(f[123]/10 + f[229]/3) + 
    eps^2*(f[199]/6 - f[277]/6 - f[280]/3 - f[282]/6), 
   eps^2*(-1/40*f[123] - f[229]/12), -f[96] + eps*f[209] + 2*eps^2*f[209] - 
    f[320], (3*f[123])/10 - f[229] - (720*f[270])/47 + 
    eps^2*(-1/2*f[209] - f[273] - f[276] + f[281]) + 
    eps*(f[96]/2 - f[123]/2 - f[272] - f[275] + f[280] + f[320]/2), 
   eps*(f[229]/3 + (240*f[270])/47) + eps^2*(-1/6*f[96] + f[123]/6 + 
      f[272]/3 + f[275]/3 - f[280]/3 - f[320]/6), 
   eps^2*(-1/12*f[229] - (60*f[270])/47), f[96] - f[123]/10 - f[199] + 
    eps*f[218] + 2*eps^2*f[218] - f[226] - f[242] + f[320], 
   f[229] + (720*f[270])/47 + eps^2*(-1/2*f[218] + f[276] - f[281] - 
      f[283]) + eps*(-1/2*f[96] + f[123]/20 + f[199]/2 + f[226]/2 + 
      f[242]/2 + f[275] - f[280] - f[282] - f[320]/2), 
   eps*(-1/3*f[229] - (240*f[270])/47) + 
    eps^2*(f[96]/6 - f[123]/60 - f[199]/6 - f[226]/6 - f[242]/6 - f[275]/3 + 
      f[280]/3 + f[282]/3 + f[320]/6), eps^2*(f[229]/12 + (60*f[270])/47), 
   f[226] + eps^2*(-2*f[1] - 2*f[11] - 2*f[24] - 2*f[33] - 2*f[84] - 
      2*f[97] - 2*f[115] - (3*f[123])/5 - 2*f[196] - 2*f[209] - 2*f[308] - 
      2*f[321] - 2*f[339] - 2*f[347]) + eps*(-f[1] - f[11] - f[24] - f[33] - 
      f[84] - f[97] - f[115] - (3*f[123])/10 - f[196] - f[209] - f[308] - 
      f[321] - f[339] - f[347]), 
   f[229] + eps*(-1/2*f[226] + f[272] - f[277] - f[280]) + 
    eps^2*(f[1]/2 + f[11]/2 + f[24]/2 + f[33]/2 + f[84]/2 + f[97]/2 + 
      f[115]/2 + (3*f[123])/20 + f[196]/2 + f[209]/2 + f[273] - f[278] - 
      f[281] + f[308]/2 + f[321]/2 + f[339]/2 + f[347]/2), 
   -1/3*(eps*f[229]) + eps^2*(f[226]/6 - f[272]/3 + f[277]/3 + f[280]/3), 
   (eps^2*f[229])/12, -f[123] + eps*f[236] + 2*eps^2*f[236], 
   (3*f[123])/10 + eps*(-f[272] + f[277]/2 - f[282]/2) + 
    eps^2*(-1/2*f[236] - f[273] + f[278]/2 - f[283]/2), 
   eps^2*(f[272]/3 - f[277]/6 + f[282]/6), 0, f[242] + eps*f[243] + 
    2*eps^2*f[243], (3*f[123])/10 - (720*f[270])/47 + 
    eps*(-1/2*f[242] - f[275] - f[277]/2 + f[282]/2) + 
    eps^2*(-1/2*f[243] - f[276] - f[278]/2 + f[283]/2), 
   eps*(-1/10*f[123] + (240*f[270])/47) + 
    eps^2*(f[242]/6 + f[275]/3 + f[277]/6 - f[282]/6), 
   eps^2*(f[123]/40 - (60*f[270])/47), -1/10*f[123] + (120*f[270])/47 + 
    eps*((3*f[123])/40 + f[272]/6 + f[275]/6 + f[277]/12 + f[282]/12) + 
    eps^2*(-1/12*f[196] + f[273]/6 + f[276]/6 + f[278]/12 + f[283]/12), 
   eps*(-1/20*f[123] - f[229]/6) + eps^2*(-1/12*f[199] + f[277]/12 + 
      f[280]/6 + f[282]/12), eps^2*(f[123]/40 + f[229]/12), 
   eps*(-1/6*f[229] - (120*f[270])/47) + 
    eps^2*(f[96]/12 - f[123]/12 - f[272]/6 - f[275]/6 + f[280]/6 + 
      f[320]/12), eps^2*(f[229]/12 + (60*f[270])/47), 
   eps*(f[229]/6 + (120*f[270])/47) + eps^2*(-1/12*f[96] + f[123]/120 + 
      f[199]/12 + f[226]/12 + f[242]/12 + f[275]/6 - f[280]/6 - f[282]/6 - 
      f[320]/12), eps^2*(-1/12*f[229] - (60*f[270])/47), 
   (eps*f[229])/6 + eps^2*(-1/12*f[226] + f[272]/6 - f[277]/6 - f[280]/6), 
   -1/12*(eps^2*f[229]), eps^2*(-1/6*f[272] + f[277]/12 - f[282]/12), 0, 
   eps*(f[123]/20 - (120*f[270])/47) + eps^2*(-1/12*f[242] - f[275]/6 - 
      f[277]/12 + f[282]/12), eps^2*(-1/40*f[123] + (60*f[270])/47), 
   eps^2*f[270], (-3*f[123])/10 + eps*f[272] + eps^2*f[273], 
   (-3*f[123])/10 + (720*f[270])/47 + eps*f[275] + eps^2*f[276], 
   eps*f[277] + eps^2*f[278], (-3*f[123])/10 - f[229] + eps*f[280] + 
    eps^2*f[281], eps*f[282] + eps^2*f[283], eps*f[284] + eps^2*f[285], 
   eps^2*f[277], eps^2*f[282], eps^2*f[284], (3360*eps*f[270])/47 + 
    eps^2*((21*f[123])/10 + (14*f[272])/3 + (14*f[275])/3 + (7*f[277])/3 + 
      (7*f[282])/3), eps^2*((-7*f[123])/5 - (14*f[229])/3), 
   eps^2*((-14*f[229])/3 - (3360*f[270])/47), 
   eps^2*((14*f[229])/3 + (3360*f[270])/47), (14*eps^2*f[229])/3, 0, 
   eps^2*((7*f[123])/5 - (3360*f[270])/47), eps*f[296] + eps^2*f[297], 
   (-3*eps*f[123])/10 + eps^2*f[272], 
   eps*((-3*f[123])/10 + (720*f[270])/47) + eps^2*f[275], 
   eps*((-3*f[123])/10 - f[229]) + eps^2*f[280], eps^2*f[296], 
   (-3*eps^2*f[123])/10, eps^2*((-3*f[123])/10 + (720*f[270])/47), 0, 
   eps^2*((-3*f[123])/10 - f[229]), 0, 0}, 
  {f[308] + 2*eps*f[308] + 4*eps^2*f[308], -f[4] - f[87] - f[199] + 
    eps^2*(-2*f[1] - 2*f[5] - 2*f[11] - 2*f[24] - 2*f[33] - 2*f[84] - 
      2*f[88] - 2*f[97] - 2*f[115] - (3*f[123])/5 + 2*f[218] + 2*f[236] + 
      2*f[243] - 2*f[308] - 2*f[321] - 2*f[339] - 2*f[347]) + 
    eps*(-f[1] - f[5] - f[11] - f[24] - f[33] - f[84] - f[88] - f[97] - 
      f[115] - (3*f[123])/10 + f[218] + f[236] + f[243] - f[308] - f[321] - 
      f[339] - f[347]), f[117] + f[229] + 
    eps*(f[4]/2 - f[64] - f[66]/2 + f[87]/2 - f[168] - f[170]/2 + f[199]/2 - 
      f[280] - f[282]/2 + f[386]/2) + eps^2*(f[1]/2 + f[5]/2 + f[11]/2 + 
      f[24]/2 + f[33]/2 - f[65] - f[67]/2 + f[84]/2 + f[88]/2 + f[97]/2 + 
      f[115]/2 + (3*f[123])/20 - 2*f[168] - f[170] - f[218]/2 - f[236]/2 - 
      f[243]/2 - f[281] - f[283]/2 + f[308]/2 + f[321]/2 + f[339]/2 + 
      f[347]/2 + f[387]/2), eps*(-1/3*f[117] - f[229]/3) + 
    eps^2*(-1/6*f[4] + f[64]/3 + f[66]/6 - f[87]/6 + f[168]/3 + f[170]/6 - 
      f[199]/6 + f[280]/3 + f[282]/6 - f[386]/6), 
   eps^2*(f[117]/12 + f[229]/12), f[320] + eps*f[321] + 2*eps^2*f[321], 
   f[117] + (720*f[158])/47 + f[229] + (720*f[270])/47 + 
    eps*(f[60] - f[64] + f[163] - f[168] + f[275] - f[280] - f[320]/2 - 
      f[381]) + eps^2*(f[61] - f[65] + f[164] - 2*f[168] + f[276] - f[281] - 
      f[321]/2 - f[382]), eps*(-1/3*f[117] - (240*f[158])/47 - f[229]/3 - 
      (240*f[270])/47) + eps^2*(-1/3*f[60] + f[64]/3 - f[163]/3 + f[168]/3 - 
      f[275]/3 + f[280]/3 + f[320]/6 + f[381]/3), 
   eps^2*(f[117]/12 + (60*f[158])/47 + f[229]/12 + (60*f[270])/47), 
   f[4] + f[39] + f[87] + f[114] + f[130] + f[199] + 
    eps^2*(-2*f[18] - 2*f[106] - 2*f[218]) + eps*(-f[18] - f[106] - f[218]) + 
    f[226] + f[242] - f[320], -f[117] - (720*f[158])/47 - f[229] - 
    (720*f[270])/47 + eps^2*(f[18]/2 - f[61] + f[65] + f[67] + f[106]/2 - 
      f[164] + 2*f[168] + 2*f[170] + f[218]/2 - f[276] + f[281] + f[283]) + 
    eps*(-1/2*f[4] - f[39]/2 - f[60] + f[64] + f[66] - f[87]/2 - f[114]/2 - 
      f[130]/2 - f[163] + f[168] + f[170] - f[199]/2 - f[226]/2 - f[242]/2 - 
      f[275] + f[280] + f[282] + f[320]/2), 
   eps*(f[117]/3 + (240*f[158])/47 + f[229]/3 + (240*f[270])/47) + 
    eps^2*(f[4]/6 + f[39]/6 + f[60]/3 - f[64]/3 - f[66]/3 + f[87]/6 + 
      f[114]/6 + f[130]/6 + f[163]/3 - f[168]/3 - f[170]/3 + f[199]/6 + 
      f[226]/6 + f[242]/6 + f[275]/3 - f[280]/3 - f[282]/3 - f[320]/6), 
   eps^2*(-1/12*f[117] - (60*f[158])/47 - f[229]/12 - (60*f[270])/47), 
   -f[114] - f[226] + eps*f[339] + 2*eps^2*f[339], 
   -f[117] - f[229] + eps*(f[64] + f[114]/2 + f[168] + f[226]/2 + f[280] + 
      f[381] - f[386]) + eps^2*(f[65] + 2*f[168] + f[281] - f[339]/2 + 
      f[382] - f[387]), eps*(f[117]/3 + f[229]/3) + 
    eps^2*(-1/3*f[64] - f[114]/6 - f[168]/3 - f[226]/6 - f[280]/3 - 
      f[381]/3 + f[386]/3), eps^2*(-1/12*f[117] - f[229]/12), 
   eps*f[347] + 2*eps^2*f[347], 
   eps*(f[66]/2 + f[170]/2 + f[282]/2 - f[381] + f[386]/2) + 
    eps^2*(f[67]/2 + f[170] + f[283]/2 - f[347]/2 - f[382] + f[387]/2), 
   eps^2*(-1/6*f[66] - f[170]/6 - f[282]/6 + f[381]/3 - f[386]/6), 0, 
   -f[39] - f[130] - f[242] + eps^2*(2*f[1] + 2*f[5] + 2*f[11] + 2*f[18] + 
      2*f[24] + 2*f[33] + 2*f[84] + 2*f[88] + 2*f[97] + 2*f[106] + 2*f[115] + 
      (3*f[123])/5 - 2*f[236] - 2*f[243]) + 
    eps*(f[1] + f[5] + f[11] + f[18] + f[24] + f[33] + f[84] + f[88] + 
      f[97] + f[106] + f[115] + (3*f[123])/10 - f[236] - f[243]), 
   (720*f[158])/47 + (720*f[270])/47 + eps*(f[39]/2 + f[60] - f[66]/2 + 
      f[130]/2 + f[163] - f[170]/2 + f[242]/2 + f[275] - f[282]/2 - 
      f[386]/2) + eps^2*(-1/2*f[1] - f[5]/2 - f[11]/2 - f[18]/2 - f[24]/2 - 
      f[33]/2 + f[61] - f[67]/2 - f[84]/2 - f[88]/2 - f[97]/2 - f[106]/2 - 
      f[115]/2 - (3*f[123])/20 + f[164] - f[170] + f[236]/2 + f[243]/2 + 
      f[276] - f[283]/2 - f[387]/2), 
   eps*((-240*f[158])/47 - (240*f[270])/47) + 
    eps^2*(-1/6*f[39] - f[60]/3 + f[66]/6 - f[130]/6 - f[163]/3 + f[170]/6 - 
      f[242]/6 - f[275]/3 + f[282]/6 + f[386]/6), 
   eps^2*((60*f[158])/47 + (60*f[270])/47), (-120*f[158])/47 - 
    (120*f[270])/47 + eps*(-1/6*f[60] - f[66]/12 - f[163]/6 - f[170]/12 - 
      f[275]/6 - f[282]/12 + f[381]/6 + f[386]/12) + 
    eps^2*(-1/6*f[61] - f[67]/12 - f[164]/6 - f[170]/6 - f[276]/6 - 
      f[283]/12 - f[308]/12 + f[382]/6 + f[387]/12), 
   eps*(f[117]/6 + f[229]/6) + eps^2*(f[4]/12 - f[64]/6 - f[66]/12 + 
      f[87]/12 - f[168]/6 - f[170]/12 + f[199]/12 - f[280]/6 - f[282]/12 + 
      f[386]/12), eps^2*(-1/12*f[117] - f[229]/12), 
   eps*(f[117]/6 + (120*f[158])/47 + f[229]/6 + (120*f[270])/47) + 
    eps^2*(f[60]/6 - f[64]/6 + f[163]/6 - f[168]/6 + f[275]/6 - f[280]/6 - 
      f[320]/12 - f[381]/6), eps^2*(-1/12*f[117] - (60*f[158])/47 - 
     f[229]/12 - (60*f[270])/47), 
   eps*(-1/6*f[117] - (120*f[158])/47 - f[229]/6 - (120*f[270])/47) + 
    eps^2*(-1/12*f[4] - f[39]/12 - f[60]/6 + f[64]/6 + f[66]/6 - f[87]/12 - 
      f[114]/12 - f[130]/12 - f[163]/6 + f[168]/6 + f[170]/6 - f[199]/12 - 
      f[226]/12 - f[242]/12 - f[275]/6 + f[280]/6 + f[282]/6 + f[320]/12), 
   eps^2*(f[117]/12 + (60*f[158])/47 + f[229]/12 + (60*f[270])/47), 
   eps*(-1/6*f[117] - f[229]/6) + eps^2*(f[64]/6 + f[114]/12 + f[168]/6 + 
      f[226]/12 + f[280]/6 + f[381]/6 - f[386]/6), 
   eps^2*(f[117]/12 + f[229]/12), eps^2*(f[66]/12 + f[170]/12 + f[282]/12 - 
     f[381]/6 + f[386]/12), 0, eps*((120*f[158])/47 + (120*f[270])/47) + 
    eps^2*(f[39]/12 + f[60]/6 - f[66]/12 + f[130]/12 + f[163]/6 - f[170]/12 + 
      f[242]/12 + f[275]/6 - f[282]/12 - f[386]/12), 
   eps^2*((-60*f[158])/47 - (60*f[270])/47), eps^2*(-f[158] - f[270]), 
   eps*f[381] + eps^2*f[382], (-720*f[158])/47 - (720*f[270])/47 + 
    eps*(-f[60] - f[163] - f[275]) + eps^2*(-f[61] - f[164] - f[276]), 
   eps*f[386] + eps^2*f[387], f[117] + f[229] + 
    eps*(-f[64] - f[168] - f[280]) + eps^2*(-f[65] - 2*f[168] - f[281]), 
   eps*(-f[66] - f[170] - f[282]) + eps^2*(-f[67] - 2*f[170] - f[283]), 
   eps*(-f[68] - f[172] - f[284]) + eps^2*(-f[69] - f[173] - f[285]), 
   eps^2*f[386], eps^2*(-f[66] - f[170] - f[282]), 
   eps^2*(-f[68] - f[172] - f[284]), 
   eps*((-3360*f[158])/47 - (3360*f[270])/47) + 
    eps^2*((-14*f[60])/3 - (7*f[66])/3 - (14*f[163])/3 - (7*f[170])/3 - 
      (14*f[275])/3 - (7*f[282])/3 + (14*f[381])/3 + (7*f[386])/3), 
   eps^2*((14*f[117])/3 + (14*f[229])/3), 
   eps^2*((14*f[117])/3 + (3360*f[158])/47 + (14*f[229])/3 + 
     (3360*f[270])/47), eps^2*((-14*f[117])/3 - (3360*f[158])/47 - 
     (14*f[229])/3 - (3360*f[270])/47), 
   eps^2*((-14*f[117])/3 - (14*f[229])/3), 0, 
   eps^2*((3360*f[158])/47 + (3360*f[270])/47), eps^2*(-f[77] - f[297]) + 
    eps*f[405], eps^2*f[381], eps*((-720*f[158])/47 - (720*f[270])/47) + 
    eps^2*(-f[60] - f[163] - f[275]), eps*(f[117] + f[229]) + 
    eps^2*(-f[64] - f[168] - f[280]), eps^2*f[405], 0, 
   eps^2*((-720*f[158])/47 - (720*f[270])/47), 0, eps^2*(f[117] + f[229]), 0, 
   0}}, {f[1] -> 2 + y[2]/(4*y[1]) + (15*y[3])/4 - (2*y[3]*y[4])/y[5] - 
    (7*y[5]*y[6])/(4*y[4]) + y[5]/(4*y[3]*y[7]) + (y[5]*y[6]*y[8])/(4*y[9]) + 
    y[10]/(4*y[1]*y[11]) + y[12]/(4*y[1]*y[3]*y[11]) + 
    (y[13]*y[14])/(4*y[15]) + y[16]/(4*y[11]) + y[17]/(4*y[3]*y[11]), 
  f[4] -> y[18]/(4*y[1]) + y[19]/(4*y[1]*y[3]) + y[20]/(4*y[3]*y[11]) + 
    (y[21]*y[22])/(4*y[1]*y[3]*y[11]) + y[23]/(4*y[1]*y[11]) + 
    y[24]/(4*y[11]) + y[25]/(4*y[3]*y[11]^2) + y[26]/(4*y[11]^2) + 
    y[27]/(4*y[1]*y[3]*y[11]^2) + y[28]/(4*y[1]*y[11]^2), 
  f[5] -> -1/2*(y[3]*y[4]^2)/y[5] + y[25]/(2*y[3]*y[11]^2) + 
    y[26]/(2*y[11]^2) + y[27]/(2*y[1]*y[3]*y[11]^2) + 
    y[28]/(2*y[1]*y[11]^2) + y[29]/2 + y[30]/(4*y[1]*y[3]) + y[31]/(4*y[1]) + 
    (y[32]*y[33])/(4*y[34]) + y[35]/(4*y[3]*y[11]) - 
    (y[1]*y[36]*y[38])/(4*y[34]*y[37]) + y[40]/(4*y[39]) + 
    (y[3]*y[42])/(4*y[1]*y[41]) + y[43]/(4*y[41]) + y[44]/(4*y[11]) + 
    y[45]/(4*y[1]*y[11]) + y[46]/(4*y[1]*y[3]*y[11]) + 
    y[47]/(4*y[34]*y[41]) + y[48]/(4*y[37]*y[39]) + y[49]/(4*y[37]) + 
    y[51]/(4*y[34]*y[50]) + y[52]/(4*y[50]) + y[53]/(4*y[37]*y[50]), 
  f[10] -> (-5*y[3]*y[4])/(6*y[5]) + (5*y[54])/6 + y[55]/(12*y[4]) + 
    y[56]/(4*y[15]) + (y[5]*y[57])/(4*y[4]*y[15]^2) - 
    (y[3]*y[58])/(4*y[15]^2) + y[59]/(4*y[4]*y[15]), 
  f[11] -> (y[5]*y[57])/(2*y[4]*y[15]^2) - (y[3]*y[58])/(2*y[15]^2) + 
    y[60]/4 - (y[4]*y[5])/(4*y[61]) + y[62]/(4*y[4]) + y[63]/(4*y[7]) - 
    (y[5]*y[64])/(4*y[7]) + y[65]/(4*y[15]) + y[66]/(4*y[4]*y[15]), 
  f[13] -> (y[3]*y[4])/(4*y[5]) + (y[5]*y[6])/(4*y[4]) + y[67]/4, 
  f[18] -> (y[4]*y[5])/(4*y[61]) + y[68]/4 + y[69]/(4*y[1]*y[3]) + 
    y[70]/(4*y[1]) + (y[1]*y[5]*y[6]*y[8]*y[71])/(2*y[9]^2) + 
    (y[8]*y[71])/(4*y[39]) + y[72]/(4*y[9]) + y[73]/(4*y[3]*y[11]) - 
    (y[3]*y[74])/(4*y[1]*y[41]) + y[75]/(4*y[11]) + 
    y[76]/(4*y[1]*y[3]*y[11]) + (y[3]*y[77])/(4*y[41]) + 
    y[78]/(2*y[3]*y[11]^2) + y[79]/(2*y[11]^2) + y[80]/(4*y[1]*y[11]) + 
    y[81]/(2*y[1]*y[3]*y[11]^2) + y[82]/(2*y[1]*y[11]^2), 
  f[24] -> -1/2*(y[5]*y[57])/(y[4]*y[15]^2) + (y[3]*y[58])/(2*y[15]^2) + 
    (y[83]*y[84])/(4*y[4]) + (y[3]*y[4]*y[85])/(2*y[5]) + y[86]/2 + 
    (y[14]*y[71]*y[87])/(4*y[88]) + y[89]/(4*y[4]*y[15]) + y[90]/(4*y[15]), 
  f[33] -> -1/4*1/y[1] + y[3]/4 - (y[5]*y[6])/(4*y[4]) + 
    (y[1]*y[5]^3*y[8])/(4*y[37]*y[39]) - (y[3]*y[10])/(4*y[1]*y[41]) + 
    (y[5]*y[87])/(4*y[39]) + (y[8]*y[14]*y[71])/(4*y[88]) + y[91]/(4*y[41]) + 
    y[92]/(4*y[34]*y[41]) + y[93]/(4*y[34]*y[50]) + y[94]/(4*y[50]) + 
    y[95]/(4*y[37]*y[50]), f[39] -> -1/4*(y[1]*y[5]*y[6]*y[8]*y[71])/y[9]^2 + 
    (y[71]*y[87])/(2*y[9]), f[58] -> -1/8*(y[96]*y[97])/y[4] - 
    (y[5]*y[33]*y[98])/(8*y[4]*y[99]) + (y[5]*y[6]*y[33])/(4*y[4]*y[100]) + 
    (y[3]*y[101])/(8*y[99]) + y[102]/(4*y[100]), 
  f[59] -> -1/8*(y[5]*y[33]*y[98])/(y[4]*y[99]) + (y[3]*y[101])/(8*y[99]) - 
    (y[97]*y[103])/(8*y[4]) + (y[5]*y[33]*y[104])/(4*y[4]*y[100]) + 
    y[105]/(4*y[100]), f[60] -> (y[5]*y[6]^2)/(4*y[4]^2) + y[106]/8 + 
    (y[6]*y[107])/(8*y[4]) + (y[5]*y[108])/(8*y[3]*y[4]*y[7]) + 
    (y[5]*y[109])/(8*y[4]^2*y[7]) + y[110]/(8*y[4]*y[7]) + y[111]/(8*y[7]) + 
    (y[3]*y[112])/(8*y[5]) - (y[3]^2*y[33]^2*y[113])/(4*y[5]*y[100]) + 
    (y[3]*y[114])/(8*y[4]*y[5]) + (y[6]*y[33]*y[115])/(4*y[4]*y[100]) + 
    y[116]/(4*y[100]), f[61] -> (y[5]*y[6]^2)/(4*y[4]^2) + 
    (y[5]*y[108])/(8*y[3]*y[4]*y[7]) + (y[5]*y[109])/(8*y[4]^2*y[7]) + 
    y[110]/(8*y[4]*y[7]) + y[111]/(8*y[7]) + y[117]/8 + 
    (y[6]*y[118])/(8*y[4]) - (y[3]^2*y[33]^2*y[113]*y[119])/(4*y[5]*y[100]) + 
    (y[3]*y[120])/(8*y[4]*y[5]) + (y[3]*y[121])/(8*y[5]) + 
    (y[6]*y[33]*y[122])/(4*y[4]*y[100]) + y[123]/(4*y[100]), 
  f[62] -> y[6]/(4*y[4]) - (y[3]*y[33]^2*y[113])/(4*y[4]*y[5]) + 
    (y[3]^2*y[33]^3*y[113])/(4*y[5]*y[100]) - (y[3]*y[113]*y[124])/(4*y[5]) - 
    (y[5]^2*y[6]^2*y[97])/(4*y[4]*y[125]) + (y[6]*y[33]*y[126])/
     (4*y[4]*y[100]) + y[127]/(4*y[100]) + y[128]/(4*y[125]), 
  f[63] -> y[104]/(4*y[4]) - (y[3]*y[33]^2*y[113]*y[119])/(4*y[4]*y[5]) + 
    (y[3]^2*y[33]^3*y[113]*y[119])/(4*y[5]*y[100]) + 
    (y[5]^2*y[6]^2*y[97]*y[129])/(4*y[4]*y[125]) + 
    (y[3]*y[113]*y[130])/(4*y[5]) + (y[6]*y[33]*y[131])/(4*y[4]*y[100]) + 
    y[132]/(4*y[125]) + y[133]/(4*y[100]), 
  f[64] -> (y[3]^2*y[4]*y[33]^2*y[113])/(4*y[5]*y[100]) - (y[29]*y[134])/4 + 
    (y[3]*y[135])/(4*y[5]) + (y[3]*y[136])/(4*y[100]), 
  f[65] -> (y[3]^2*y[4]*y[33]^2*y[113]*y[119])/(4*y[5]*y[100]) - 
    (y[29]*y[137])/4 + (y[3]*y[138])/(4*y[5]) + (y[3]*y[139])/(4*y[100]), 
  f[66] -> y[18]/(8*y[1]) - (y[1]*y[5]*y[8]^2)/(8*y[39]^2) - 
    y[8]^2/(4*y[39]) + (y[1]^2*y[5]^2*y[8]^2)/(8*y[39]^2*y[140]) + 
    (y[1]*y[5]*y[8]^2)/(4*y[39]*y[140]) + y[141]/(8*y[41]) + 
    y[142]/(8*y[1]*y[41]) + y[143]/(4*y[41]*y[140]) + y[144]/(4*y[100]) + 
    y[145]/(8*y[41]^2) + y[146]/(8*y[1]*y[41]^2) + y[147]/(4*y[100]*y[140]) + 
    y[148]/(8*y[41]^2*y[140]), f[67] -> y[31]/(8*y[1]) - 
    (y[1]*y[5]*y[8]^2)/(8*y[39]^2) + (y[1]^2*y[5]^2*y[8]^2)/
     (8*y[39]^2*y[140]) + y[145]/(8*y[41]^2) + y[146]/(8*y[1]*y[41]^2) + 
    y[148]/(8*y[41]^2*y[140]) - (y[6]*y[113]*y[149])/(4*y[4]*y[41]) + 
    (y[6]*y[113]*y[149])/(4*y[4]*y[100]) + y[150]/(4*y[39]) + 
    y[151]/(8*y[41]) + y[152]/(8*y[1]*y[41]) + y[153]/(4*y[100]) + 
    y[154]/(4*y[39]*y[140]) + y[155]/(4*y[41]*y[140]) + 
    y[156]/(4*y[100]*y[140]), f[68] -> (y[3]*y[6]*y[33]^2)/(4*y[4]*y[5]^2) + 
    (y[6]^2*y[33]^2)/(4*y[4]^2*y[5]) + (y[6]^3*y[33]^3)/(4*y[4]^2*y[100]) + 
    (y[3]*y[113])/(4*y[1]*y[5]) - (y[5]*y[113]^3)/(4*y[4]^2*y[37]) - 
    y[113]^3/(4*y[4]^2*y[39]) - (y[5]^3*y[6]^3*y[97])/(4*y[4]^2*y[125]) + 
    y[113]^3/(8*y[4]*y[140]) - (y[6]*y[113]^3*y[149])/(8*y[4]*y[41]^2) + 
    y[157]/4 + (y[6]^2*y[158])/(4*y[4]^2) + (y[5]^2*y[6]^2*y[97]*y[159])/
     (4*y[4]*y[125]) + (y[5]^2*y[160])/(8*y[39]^2*y[140]) + 
    y[161]/(8*y[140]) + y[162]/(8*y[4]*y[41]*y[140]) - 
    (y[3]^2*y[33]*y[113]*y[163])/(4*y[5]^2) + (y[113]^2*y[164])/
     (8*y[4]*y[39]) - (y[6]*y[149]*y[165])/(8*y[4]^2*y[41]) - 
    (y[165]*y[166])/(8*y[4]^2*y[140]) - (y[113]^3*y[167])/(4*y[4]*y[37]) - 
    (y[5]*y[97]*y[168]*y[169])/(4*y[1]) + (y[113]^2*y[169]*y[170])/
     (4*y[1]*y[5]) - (y[6]*y[171])/(4*y[4]) + y[172]/(4*y[5]*y[100]) - 
    (y[6]*y[33]*y[173])/(4*y[4]*y[5]) + y[174]/(8*y[1]) + 
    y[175]/(8*y[39]^2) - (y[6]^2*y[33]^2*y[176])/(4*y[4]*y[100]) + 
    y[177]/(4*y[34]*y[41]) + y[178]/(8*y[4]*y[41]) + 
    (y[3]^2*y[33]^2*y[179])/(4*y[5]^2*y[100]) + (y[3]*y[180])/(4*y[5]) + 
    y[181]/(8*y[1]*y[41]) + y[182]/(8*y[39]) + y[183]/(8*y[41]) + 
    y[184]/(4*y[34]) + y[185]/(4*y[37]*y[39]) + y[186]/(8*y[39]*y[140]) + 
    y[187]/(4*y[100]*y[140]) + y[188]/(8*y[41]^2) + y[189]/(8*y[1]*y[41]^2) + 
    y[190]/(8*y[41]*y[140]) + y[191]/(4*y[37]) + y[192]/(4*y[34]*y[37]) + 
    y[193]/(4*y[125]) + y[194]/(8*y[41]^2*y[140]) + y[195]/(4*y[100]) + 
    y[196]/(4*y[50]) + y[197]/(4*y[34]*y[50]) + y[198]/(4*y[37]*y[50]), 
  f[69] -> (y[3]*y[113])/(2*y[1]*y[5]) + (3*y[113]^2)/(8*y[4]*y[39]) - 
    (y[6]^3*y[33]^3*y[129])/(4*y[4]^2*y[100]) + (y[5]^3*y[6]^3*y[97]*y[129])/
     (4*y[4]^2*y[125]) - (y[33]*y[113]^2)/(4*y[4]*y[5]*y[140]) + 
    y[113]^3/(8*y[4]*y[140]) + (y[3]*y[113]^3)/(4*y[5]^2*y[140]) - 
    (y[6]*y[113]^3*y[149])/(8*y[4]*y[41]^2) - (y[6]^2*y[129]*y[158])/
     (4*y[4]^2) + (y[5]^2*y[160])/(8*y[39]^2*y[140]) + 
    y[162]/(8*y[4]*y[41]*y[140]) - (y[6]*y[149]*y[165])/(8*y[4]^2*y[41]) + 
    y[175]/(8*y[39]^2) + y[188]/(8*y[41]^2) + y[189]/(8*y[1]*y[41]^2) + 
    y[194]/(8*y[41]^2*y[140]) - (y[5]^2*y[6]^2*y[97]*y[199])/
     (4*y[4]*y[125]) + y[200]/(8*y[140]) - (y[113]^2*y[201])/
     (4*y[5]*y[140]) + y[202]/(4*y[4]^2*y[5]) + y[203]/(4*y[4]*y[5]^2) - 
    (y[166]*y[204])/(8*y[4]^2*y[140]) + y[205]/4 - 
    (y[3]^2*y[33]*y[113]*y[206])/(4*y[5]^2) + (y[113]^2*y[169]*y[207])/
     (4*y[1]*y[5]) + y[208]/(4*y[4]*y[5]) + (y[6]*y[209])/(4*y[4]) + 
    y[210]/(8*y[1]) + (y[6]^2*y[33]^2*y[211])/(4*y[4]*y[100]) + 
    (y[169]*y[212])/(4*y[1]) + (y[3]^2*y[33]^2*y[213])/(4*y[5]^2*y[100]) + 
    y[214]/(4*y[5]*y[100]) + y[215]/(8*y[41]) + y[216]/(8*y[39]) + 
    (y[3]*y[217])/(4*y[5]) + y[218]/(8*y[1]*y[41]) + y[219]/(8*y[4]*y[41]) + 
    y[220]/(8*y[39]*y[140]) + y[221]/(4*y[100]*y[140]) + 
    y[222]/(8*y[41]*y[140]) + y[223]/(4*y[125]) + y[224]/(4*y[100]), 
  f[76] -> (8*y[113])/y[5] - (8*y[3]^3*y[4]*y[33]^4*y[113]^2)/
     (y[5]*y[100]^3) + (8*y[113]*y[225])/y[100] + 
    (8*y[3]^2*y[33]^2*y[113]*y[226])/(y[5]*y[100]^2) + 
    (8*y[3]*y[113]*y[227])/(y[5]*y[100]) + (8*y[228])/y[100]^2 - 
    (8*y[3]*y[229])/y[100]^3, f[77] -> (8*y[3]*y[113]^2)/y[5] - 
    (8*y[3]^4*y[4]*y[33]^4*y[113]^3)/(y[5]*y[100]^3) + 
    (8*y[3]*y[113]^2*y[225])/y[100] + (8*y[3]^3*y[33]^2*y[113]^2*y[226])/
     (y[5]*y[100]^2) + (8*y[3]^2*y[113]^2*y[230])/(y[5]*y[100]) + 
    (8*y[3]^2*y[113]^2*y[225]*y[231])/y[100]^2 + (8*y[3]^2*y[232])/y[100]^3, 
  f[84] -> (-7*y[3])/4 + (y[13]*y[14])/(4*y[9]) - (y[4]*y[5])/(4*y[61]) - 
    (7*y[3]*y[113])/(4*y[1]*y[5]) + (y[233]*y[235])/(4*y[234]) + 
    y[236]/(4*y[5]) + (7*y[237])/(4*y[1]), 
  f[87] -> (y[3]*y[113])/(4*y[1]*y[5]) + y[238]/4 - 
    (y[21]*y[239])/(4*y[234]^2) + y[240]/(4*y[234]) + 
    (y[3]*y[33]*y[241])/(4*y[5]^2*y[234]) + (y[33]*y[242])/(4*y[5]^2) + 
    (y[33]*y[243])/(4*y[5]^2*y[234]^2) + (y[243]*y[244])/(4*y[5]*y[234]^2) + 
    y[245]/(4*y[1]) + y[246]/(4*y[5]*y[234]) + y[247]/(4*y[5]), 
  f[88] -> (y[3]*y[113])/(y[1]*y[5]) - (y[21]*y[239])/(2*y[234]^2) + 
    (y[3]*y[33]*y[241])/(2*y[5]^2*y[234]) + (y[33]*y[242])/(2*y[5]^2) + 
    (y[33]*y[243])/(2*y[5]^2*y[234]^2) + (y[243]*y[244])/(2*y[5]*y[234]^2) + 
    y[245]/y[1] + y[248]/4 + y[249]/(4*y[234]) + y[250]/(4*y[5]*y[234]) - 
    (y[33]*y[251])/(4*y[125]) - (y[14]^2*y[252]*y[253])/(4*y[1]*y[50]) + 
    y[254]/(4*y[5]) + (y[33]^2*y[256])/(4*y[125]*y[255]) + y[257]/(4*y[50]) + 
    (y[33]^2*y[258])/(4*y[50]*y[255]), 
  f[96] -> (-5*y[3]*y[113])/(6*y[1]*y[5]) - (y[6]*y[149])/(2*y[4]) + 
    (5*y[237])/(6*y[1]) + (y[5]*y[259])/(4*y[61]^2) + y[260]/6 + 
    (y[3]*y[261])/(6*y[5]) + y[262]/(4*y[61]), 
  f[97] -> -5/2 - (3*y[6]*y[149])/(4*y[4]) + (y[5]*y[259])/(2*y[61]^2) + 
    y[263] + (y[3]*y[264])/4 - y[5]*y[265] + y[266]/(4*y[61]) + y[267]/y[5], 
  f[106] -> -1/2*(y[1]*y[14]*y[71]^2)/y[9]^2 + (y[3]*y[113])/(y[1]*y[5]) + 
    y[245]/y[1] - (y[5]*y[259])/(2*y[61]^2) + y[268]/4 + 
    (y[3]*y[269])/(4*y[5]) + y[270]/(4*y[61]) + y[271]/(4*y[9]), 
  f[114] -> (y[21]*y[239])/(4*y[234]^2) + (y[33]*y[239])/
     (4*y[5]^2*y[234]^2) - (y[3]*y[33]*y[241])/(4*y[5]^2*y[234]) + 
    (y[239]*y[244])/(4*y[5]*y[234]^2) + y[272]/4 + 
    (y[33]*y[273])/(4*y[5]^2) + y[274]/(4*y[234]) + y[275]/(4*y[5]*y[234]) + 
    y[276]/(4*y[5]), f[115] -> (y[21]*y[239])/(2*y[234]^2) + 
    (y[33]*y[239])/(2*y[5]^2*y[234]^2) - (y[3]*y[33]*y[241])/
     (2*y[5]^2*y[234]) + (y[239]*y[244])/(2*y[5]*y[234]^2) + y[277]/2 + 
    (y[33]*y[278])/y[5]^2 + y[279]/(4*y[234]) + (y[14]^2*y[280])/(4*y[88]) + 
    y[281]/(4*y[5]*y[234]) - (y[14]^2*y[252]*y[282])/(4*y[1]) + 
    y[283]/(4*y[5]) + y[284]/(4*y[125]), 
  f[117] -> -1/4*(y[3]^2*y[4]^3*y[33])/y[5]^2 + y[285]/4 - 
    (y[3]*y[4]*y[286])/(4*y[5]), 
  f[123] -> (-5*y[3])/6 + (5*y[3]*y[113])/(6*y[5]) - 
    (5*y[3]*y[113])/(6*y[1]*y[5]) + (5*y[237])/(6*y[1]), 
  f[130] -> (y[3]*y[33])/(2*y[5]) + (y[1]*y[14]*y[71]^2)/(4*y[9]^2) + 
    (y[6]*y[149])/(2*y[4]) + y[287]/(4*y[9]), 
  f[158] -> (47*y[3])/2880 - (47*y[3]^2*y[33])/(2880*y[5]^2) + 
    (47*y[3]*y[6]*y[33])/(1440*y[4]*y[5]) + (47*y[6]^2*y[149])/
     (2880*y[4]^2) + (47*y[6]*y[288])/(2880*y[4]) - 
    (47*y[3]*y[289])/(2880*y[5]), 
  f[160] -> -1/4*y[3] + (y[14]*y[71])/(4*y[99]) + 
    (y[3]*y[33]*y[113])/(4*y[5]) - (y[3]^2*y[4]*y[33]^2*y[113])/
     (4*y[5]*y[100]) + (y[3]*y[290])/(4*y[100]), 
  f[163] -> (y[3]*y[6]*y[33])/(4*y[4]*y[5]) + (y[3]^3*y[4]*y[33]^3*y[113])/
     (4*y[5]^2*y[100]) + (y[6]^2*y[149])/(8*y[4]^2) + y[291]/8 - 
    (y[6]*y[292])/(8*y[4]) - (y[3]^2*y[33]*y[293])/(8*y[5]^2) + 
    (y[3]*y[294])/(8*y[5]) + (y[3]^2*y[33]^2*y[295])/(4*y[5]*y[100]) + 
    (y[3]*y[296])/(4*y[100]), f[164] -> (3*y[3]*y[6]*y[33])/(4*y[4]*y[5]) + 
    (y[3]^3*y[4]*y[33]^3*y[113])/(2*y[5]^2*y[100]) + 
    (3*y[6]^2*y[149])/(8*y[4]^2) + (y[3]^2*y[33]^2*y[295])/(2*y[5]*y[100]) + 
    (y[3]*y[296])/(2*y[100]) + y[297]/8 - (y[6]*y[298])/(8*y[4]) - 
    (y[3]^2*y[33]*y[299])/(8*y[5]^2) + (y[3]*y[300])/(8*y[5]), 
  f[168] -> (y[3]^3*y[4]*y[33]^4*y[113])/(4*y[5]^2*y[100]) + 
    (y[3]^2*y[33]*y[301])/(4*y[5]^2) - (y[3]*y[302])/4 + 
    (y[3]*y[303])/(4*y[5]) - (y[3]^2*y[33]^3*y[304])/(4*y[5]*y[100]) - 
    (y[3]*y[305])/(4*y[100]), f[170] -> -1/4*(y[3]*y[113])/(y[1]*y[5]) + 
    (y[3]^2*y[4]*y[33]^3*y[113])/(4*y[5]*y[100]) + y[306]/(4*y[1]) - 
    (y[1]*y[4]*y[5]*y[8]*y[307])/(4*y[39]*y[140]) - 
    (y[3]*y[113]*y[308])/(4*y[5]) + y[309]/(4*y[1]*y[41]) - 
    (y[4]*y[310])/(4*y[39]) + y[311]/(4*y[41]) + y[312]/(4*y[41]*y[140]) + 
    y[313]/(4*y[100]*y[140]) + y[314]/(4*y[100]), 
  f[172] -> (y[3]^2*y[33]*y[113])/(4*y[1]*y[5]^2) + 
    (y[3]^4*y[4]*y[33]^6*y[113])/(4*y[5]^3*y[100]) - 
    (y[5]^5*y[6]^5*y[97])/(8*y[4]^2*y[125]^2) - 
    (y[5]^4*y[6]^4)/(8*y[4]^2*y[125]) + (y[113]^2*y[169])/(4*y[1]*y[5]) + 
    (y[5]*y[97]*y[149]*y[169])/(4*y[1]) + (y[1]^2*y[5]*y[8]^2*y[307])/
     (4*y[39]*y[140]) - (y[5]^2*y[6]^2*y[315])/(8*y[4]) + 
    (y[5]^4*y[6]^4*y[97]*y[316])/(8*y[4]*y[125]^2) + 
    (y[5]^3*y[6]^3*y[317])/(8*y[4]*y[125]) + (y[5]*y[318])/(4*y[140]) + 
    (y[3]^3*y[33]^2*y[113]*y[319])/(4*y[5]^3) + y[320]/(4*y[5]*y[100]) + 
    y[321]/(4*y[1]*y[41]) + (y[3]*y[322])/(4*y[1]*y[5]) + y[323]/(4*y[1]) + 
    (y[3]^2*y[33]*y[324])/(8*y[5]^2) - (y[3]^3*y[33]^4*y[325])/
     (4*y[5]^2*y[100]) + y[326]/(4*y[41]) + y[327]/(4*y[39]) + 
    y[328]/(4*y[41]*y[140]) + y[329]/8 + (y[33]^2*y[330])/(4*y[125]*y[255]) + 
    y[331]/(4*y[100]*y[140]) + (y[3]*y[332])/(8*y[5]) + y[333]/(8*y[125]) + 
    y[334]/(8*y[125]^2) + y[335]/(4*y[50]) + y[336]/(4*y[100]) + 
    (y[33]^2*y[337])/(4*y[50]*y[255]), 
  f[173] -> (y[3]^2*y[33]*y[113])/(2*y[1]*y[5]^2) + 
    (y[3]^4*y[4]*y[33]^6*y[113])/(2*y[5]^3*y[100]) - 
    (y[5]^5*y[6]^5*y[97])/(8*y[4]^2*y[125]^2) - 
    (y[5]^4*y[6]^4)/(8*y[4]^2*y[125]) + (y[113]^2*y[169])/(2*y[1]*y[5]) + 
    (y[5]*y[97]*y[149]*y[169])/(2*y[1]) + (y[1]^2*y[5]*y[8]^2*y[307])/
     (2*y[39]*y[140]) + (y[5]^4*y[6]^4*y[97]*y[316])/(8*y[4]*y[125]^2) + 
    (y[5]*y[318])/(2*y[140]) + (y[3]^3*y[33]^2*y[113]*y[319])/(2*y[5]^3) + 
    y[320]/(2*y[5]*y[100]) + y[321]/(2*y[1]*y[41]) + 
    (y[3]*y[322])/(2*y[1]*y[5]) + y[323]/(2*y[1]) - 
    (y[3]^3*y[33]^4*y[325])/(2*y[5]^2*y[100]) + y[326]/(2*y[41]) + 
    y[327]/(2*y[39]) + y[328]/(2*y[41]*y[140]) + y[331]/(2*y[100]*y[140]) + 
    y[334]/(8*y[125]^2) + y[336]/(2*y[100]) - (y[5]^2*y[6]^2*y[338])/
     (8*y[4]) + (y[5]^3*y[6]^3*y[339])/(8*y[4]*y[125]) + 
    (y[3]^2*y[33]*y[340])/(8*y[5]^2) + y[341]/8 + (y[3]*y[342])/(8*y[5]) + 
    y[343]/(8*y[125]), f[196] -> -1/4*(y[5]*y[14])/(y[3]*y[7]) - 
    (y[4]*y[5]^2)/(4*y[61]) + (y[4]*y[5]*y[8]*y[14])/(4*y[7]*y[61]) + 
    (y[14]^2*y[71])/(4*y[15]) - (2*y[3]*y[113])/y[5] + 
    (2*y[3]*y[113])/(y[1]*y[5]) + (y[97]*y[233])/(4*y[234]) + y[344]/4 + 
    y[345]/(4*y[1]*y[3]) + y[346]/(4*y[1]) + y[347]/(4*y[1]*y[11]) + 
    y[348]/(4*y[1]*y[3]*y[11]) + y[349]/(4*y[11]) + y[350]/(4*y[3]*y[11]), 
  f[199] -> (-3*y[3]*y[113])/(4*y[1]*y[5]) + (y[33]*y[243])/
     (4*y[5]*y[234]^2) + y[351]/(4*y[1]) + y[352]/(4*y[1]*y[3]) - 
    (y[239]*y[353])/(4*y[234]^2) + y[354]/4 + y[355]/(4*y[5]) + 
    y[356]/(4*y[5]*y[234]) + y[357]/(4*y[234]) + y[358]/(4*y[1]*y[11]) + 
    y[359]/(4*y[1]*y[3]*y[11]) + y[360]/(4*y[1]*y[3]*y[11]^2) + 
    y[361]/(4*y[1]*y[11]^2) + y[362]/(4*y[3]*y[11]) + y[363]/(4*y[11]^2) + 
    y[364]/(4*y[3]*y[11]^2) + y[365]/(4*y[11]), 
  f[209] -> -1/4*(y[4]*y[5]*y[8]*y[14])/(y[7]*y[61]) + 
    (y[5]*y[14]*y[64])/(4*y[7]) + y[366]/y[4] + y[367]/(4*y[7]) + 
    (y[5]*y[368])/(2*y[61]^2) + y[369]/(2*y[4]*y[15]) - 
    (y[5]*y[370])/(2*y[4]*y[15]^2) + y[371]/4 + y[372]/(4*y[61]) + 
    y[373]/(4*y[15]) + (y[3]*y[374])/(2*y[15]^2), 
  f[218] -> (-5*y[14]*y[71])/(4*y[9]) - (y[5]*y[368])/(2*y[61]^2) + 
    y[375]/(4*y[61]) + y[376]/(y[1]*y[3]) + y[377]/y[1] + 
    y[378]/(2*y[1]*y[3]*y[11]) + y[379]/(2*y[1]*y[11]) + y[380]/4 + 
    y[381]/(2*y[1]*y[3]*y[11]^2) + y[382]/(2*y[1]*y[11]^2) + 
    y[383]/(4*y[3]*y[11]) + y[384]/(4*y[11]) + y[385]/(2*y[11]^2) + 
    y[386]/(2*y[3]*y[11]^2), f[226] -> (y[33]*y[239])/(4*y[5]*y[234]^2) + 
    (y[239]*y[353])/(4*y[234]^2) + (y[5]*y[370])/(4*y[4]*y[15]^2) - 
    (y[3]*y[374])/(4*y[15]^2) + y[387]/(4*y[4]) + y[388]/(4*y[5]*y[234]) + 
    y[389]/4 + y[390]/(4*y[234]) + y[391]/(4*y[5]) + y[392]/(4*y[4]*y[15]) + 
    y[393]/(4*y[15]), f[229] -> -1/4*(y[3]*y[4]*y[394])/y[5] + y[395]/4, 
  f[236] -> -1/4*(y[14]^2*y[252]*y[253])/(y[1]*y[50]) + 
    (y[14]^2*y[280])/(4*y[88]) - (y[14]^2*y[252]*y[282])/(4*y[1]) + 
    (y[97]*y[396])/(4*y[125]) + (y[33]*y[397])/(4*y[125]*y[255]) + 
    y[398]/(4*y[50]) + (y[33]*y[399])/(4*y[50]*y[255]), 
  f[242] -> y[3]/2 - (y[5]*y[6])/(2*y[4]) + (y[14]*y[71])/(2*y[9]), 
  f[243] -> -((y[5]*y[6])/y[4]) + y[14]/(4*y[7]) - 
    (y[2]*y[5]*y[14])/(4*y[4]*y[7]) + (5*y[14]*y[71])/(4*y[9]) + y[400] + 
    y[401]/(4*y[125]) + (y[33]*y[402])/(4*y[125]*y[255]) + y[403]/(4*y[50]) + 
    (y[33]*y[404])/(4*y[50]*y[255]), 
  f[270] -> (-47*y[5]*y[6]^2)/(2880*y[4]^2) - (47*y[3]*y[405])/2880 - 
    (47*y[3]*y[406])/(2880*y[5]) + (47*y[6]*y[407])/(2880*y[4]), 
  f[272] -> (y[6]*y[97])/(4*y[4]) + (y[5]*y[6]*y[33])/(4*y[4]*y[99]) + 
    (y[3]*y[5]*y[6]*y[33])/(4*y[4]*y[100]) - (y[3]*y[408])/(4*y[99]) + 
    y[409]/(4*y[100]), f[273] -> (y[6]*y[97])/(2*y[4]) + 
    (3*y[5]*y[6]*y[33])/(4*y[4]*y[99]) - (3*y[3]*y[408])/(4*y[99]) + 
    (y[5]*y[33]*y[410])/(4*y[4]*y[100]) + y[411]/(4*y[100]), 
  f[275] -> -1/4*(y[5]*y[6]^2)/y[4]^2 - (y[3]*y[6]^2*y[33]^2)/
     (4*y[4]*y[100]) - (y[5]*y[14]*y[108])/(8*y[3]*y[4]*y[7]) - 
    (y[5]*y[14]*y[109])/(8*y[4]^2*y[7]) - (y[3]^2*y[412])/4 + 
    (y[6]*y[413])/(4*y[4]) - (y[3]*y[414])/(8*y[4]*y[5]) - 
    (y[3]*y[415])/(8*y[5]) + y[416]/(8*y[7]) + (y[3]^2*y[33]*y[417])/
     (4*y[5]*y[100]) + y[418]/(8*y[4]*y[7]) + y[419]/(4*y[100]), 
  f[276] -> -1/2*(y[5]*y[6]^2)/y[4]^2 - (y[6]^2*y[33]^2*y[96])/
     (4*y[4]*y[100]) - (y[5]*y[14]*y[108])/(8*y[3]*y[4]*y[7]) - 
    (y[5]*y[14]*y[109])/(8*y[4]^2*y[7]) - (y[3]^2*y[412])/2 + 
    y[416]/(8*y[7]) + y[418]/(8*y[4]*y[7]) + (y[6]*y[420])/(4*y[4]) - 
    (y[3]*y[421])/(8*y[5]) + y[422]/(8*y[4]*y[5]) + 
    (y[3]*y[33]*y[423])/(4*y[5]*y[100]) + y[424]/(4*y[100]), 
  f[277] -> (y[3]*y[6])/(4*y[4]) + (y[3]*y[6]*y[33])/(4*y[4]*y[5]) + 
    (y[3]*y[6]^2*y[33]^2)/(4*y[4]*y[100]) + (y[5]^4*y[6]^4*y[97])/
     (8*y[4]*y[125]^2) + y[425]/8 - (y[5]^2*y[6]^2*y[426])/(8*y[4]*y[125]) + 
    (y[3]*y[113]*y[427])/(8*y[5]) - (y[3]^2*y[33]*y[428])/(4*y[5]*y[100]) + 
    y[429]/(4*y[100]) + y[430]/(8*y[125]^2) + y[431]/(8*y[125]), 
  f[278] -> (y[6]^2*y[33]^2*y[96])/(4*y[4]*y[100]) + 
    (y[5]^4*y[6]^4*y[97])/(8*y[4]*y[125]^2) + y[410]/(4*y[4]) + 
    (y[33]*y[410])/(4*y[4]*y[5]) + y[430]/(8*y[125]^2) + y[432]/8 - 
    (y[5]^2*y[6]^2*y[433])/(8*y[4]*y[125]) + (y[3]*y[113]*y[434])/(8*y[5]) - 
    (y[3]*y[33]*y[435])/(4*y[5]*y[100]) + y[436]/(8*y[125]) + 
    y[437]/(4*y[100]), f[280] -> (y[3]^2*y[4]*y[33]^2*y[113]*y[438])/
     (4*y[5]*y[100]) + (y[3]*y[439])/(8*y[5]) + y[440]/8 - 
    (y[3]*y[441])/(4*y[100]), 
  f[281] -> (y[3]^2*y[4]*y[33]^2*y[113]*y[438])/(2*y[5]*y[100]) + 
    (y[3]*y[442])/(8*y[5]) + y[443]/8 - (y[3]*y[444])/(4*y[100]), 
  f[282] -> (y[4]*y[8]*y[14])/(4*y[39]) - (y[1]*y[4]*y[5]*y[8]*y[14])/
     (4*y[39]*y[140]) + (y[1]*y[5]^2*y[307])/(4*y[41]*y[140]) - 
    (y[1]^3*y[5]^2*y[307])/(4*y[100]*y[140]) + y[445]/(4*y[1]) + 
    y[446]/(4*y[1]*y[41]) + y[447]/(4*y[41]) + y[448]/(4*y[100]), 
  f[283] -> -1/4*y[5]/y[140] + (y[5]*y[97]*y[169])/(4*y[1]) + 
    y[445]/(2*y[1]) + y[446]/(2*y[1]*y[41]) + (y[8]*y[449])/(4*y[39]) - 
    (y[1]*y[5]*y[8]*y[449])/(4*y[39]*y[140]) + y[450]/(4*y[41]*y[140]) + 
    y[451]/(4*y[100]) + y[452]/(4*y[41]) + y[453]/(4*y[100]*y[140]), 
  f[284] -> (y[3]^2*y[6]*y[33]^2)/(4*y[4]*y[5]^2) + 
    (y[3]*y[6]^2*y[33]^2)/(4*y[4]^2*y[5]) + (y[3]*y[6]^3*y[33]^3)/
     (4*y[4]^2*y[100]) + (y[5]^5*y[6]^5*y[97])/(8*y[4]^2*y[125]^2) + 
    (y[5]*y[14])/(4*y[140]) + (y[1]^2*y[5]*y[8]^2*y[14])/(4*y[39]*y[140]) + 
    (y[3]*y[6]^2*y[158])/(4*y[4]^2) - (y[5]*y[14]*y[97]*y[169])/(4*y[1]) - 
    (y[3]*y[5]*y[6]^2*y[33]^2*y[265])/(4*y[4]*y[41]) - 
    (y[5]^4*y[6]^4*y[97]*y[316])/(8*y[4]*y[125]^2) + 
    (y[33]^2*y[402])/(4*y[125]*y[255]) + (y[33]^2*y[404])/(4*y[50]*y[255]) - 
    (y[5]^3*y[6]^3*y[426])/(8*y[4]^2*y[125]) + (y[3]*y[113]*y[438])/
     (4*y[1]*y[5]) + (y[5]^2*y[6]^2*y[454])/(8*y[4]*y[125]) - 
    (y[5]^2*y[307]*y[455])/(4*y[41]*y[140]) + (y[5]^2*y[307]*y[456])/
     (4*y[100]*y[140]) - (y[3]^2*y[33]*y[113]*y[457])/(8*y[5]^2) + 
    y[458]/(4*y[39]) - (y[6]^2*y[33]^2*y[459])/(4*y[4]*y[100]) - 
    (y[6]*y[33]*y[460])/(4*y[4]*y[5]) + y[461]/8 + y[462]/(4*y[1]) - 
    (y[6]*y[463])/(8*y[4]) + (y[3]^3*y[33]^2*y[464])/(4*y[5]^2*y[100]) + 
    (y[3]*y[465])/(8*y[5]) + y[466]/(4*y[41]) + y[467]/(4*y[1]*y[41]) - 
    (y[3]*y[33]*y[468])/(4*y[5]*y[100]) + y[469]/(8*y[125]) + 
    y[470]/(8*y[125]^2) + y[471]/(4*y[50]) + y[472]/(4*y[100]), 
  f[285] -> (y[6]^2*y[33]^2*y[96])/(4*y[4]^2*y[5]) + 
    (y[6]^3*y[33]^3*y[96])/(4*y[4]^2*y[100]) + (y[5]^5*y[6]^5*y[97])/
     (8*y[4]^2*y[125]^2) + (y[6]^2*y[96]*y[158])/(4*y[4]^2) - 
    (y[5]*y[6]^2*y[33]^2*y[96]*y[265])/(4*y[4]*y[41]) - 
    (y[5]^4*y[6]^4*y[97]*y[316])/(8*y[4]*y[125]^2) + 
    (y[3]*y[33]^2*y[410])/(4*y[4]*y[5]^2) - (y[5]^3*y[6]^3*y[433])/
     (8*y[4]^2*y[125]) + (y[3]*y[113]*y[438])/(2*y[1]*y[5]) + 
    y[462]/(2*y[1]) + y[467]/(2*y[1]*y[41]) + y[470]/(8*y[125]^2) + 
    (y[5]^2*y[6]^2*y[473])/(8*y[4]*y[125]) - (y[5]*y[474])/(4*y[140]) - 
    (y[3]^2*y[33]*y[113]*y[475])/(8*y[5]^2) - (y[113]^3*y[169]*y[476])/
     (4*y[1]*y[5]) + (y[5]*y[97]*y[169]*y[477])/(4*y[1]) + 
    y[478]/(4*y[5]*y[100]) - (y[6]^2*y[33]^2*y[479])/(4*y[4]*y[100]) - 
    (y[6]*y[33]*y[480])/(4*y[4]*y[5]) + (y[5]*y[481])/(4*y[39]*y[140]) + 
    y[482]/8 - (y[6]*y[483])/(8*y[4]) + (y[3]*y[484])/(8*y[5]) + 
    (y[3]^2*y[33]^2*y[485])/(4*y[5]^2*y[100]) + y[486]/(4*y[41]) + 
    y[487]/(4*y[39]) + y[488]/(4*y[41]*y[140]) + y[489]/(4*y[100]*y[140]) + 
    y[490]/(8*y[125]) + y[491]/(4*y[100]), 
  f[296] -> 8/(y[1]*y[5]) - (8*y[3]^3*y[4]*y[33]^4*y[113]^2*y[438])/
     (y[5]*y[100]^3) + y[492]/y[100] + (8*y[3]^2*y[33]^2*y[113]*y[493])/
     (y[5]*y[100]^2) + (8*y[3]*y[494])/(y[5]*y[100]) - 
    (8*y[3]*y[495])/y[100]^3 + y[496]/y[100]^2, 
  f[297] -> (-8*y[1]*y[3]*y[4]*y[8]*y[14]^2*y[71]^2)/y[100]^3, 
  f[308] -> (y[13]*y[14]^2)/(4*y[15]) + (y[12]*y[21])/(4*y[1]*y[11]) - 
    (y[4]*y[5]*y[8]*y[14])/(4*y[7]*y[61]) + (y[4]*y[5]*y[97])/(4*y[61]) - 
    (y[3]*y[113])/(4*y[1]*y[5]) + (y[5]*y[149])/(4*y[3]*y[7]) + y[497]/4 + 
    y[498]/(4*y[5]*y[234]) + (y[498]*y[499])/(4*y[234]) + y[500]/(4*y[5]) + 
    y[501]/(4*y[9]) + y[502]/(4*y[1]) + y[503]/(4*y[1]*y[3]) + 
    y[504]/(4*y[1]*y[3]*y[11]) + y[505]/(4*y[3]*y[11]) + y[506]/(4*y[11]), 
  f[320] -> (y[5]*y[370])/(4*y[4]*y[15]^2) - (y[3]*y[374])/(4*y[15]^2) + 
    y[392]/(4*y[4]*y[15]) + y[393]/(4*y[15]) + y[507]/(4*y[4]) + 
    (y[3]*y[508])/(2*y[5]) + y[509]/2 + y[510]/(4*y[61]) - 
    (y[5]*y[511])/(4*y[61]^2), 
  f[321] -> (y[4]*y[5]*y[8]*y[14])/(4*y[7]*y[61]) + 
    (y[5]*y[64]*y[318])/(4*y[7]) + (y[5]*y[370])/(2*y[4]*y[15]^2) - 
    (y[3]*y[374])/(2*y[15]^2) + y[392]/(2*y[4]*y[15]) - 
    (y[5]*y[511])/(2*y[61]^2) + y[512]/(4*y[4]) + y[513]/(4*y[7]) + 
    y[514]/4 + y[515]/y[5] + y[516]/(4*y[61]) + y[517]/(4*y[15]), 
  f[339] -> (y[3]*y[33]*y[241])/(2*y[5]^2*y[234]) + 
    (y[33]*y[242])/(2*y[5]^2) + (y[33]*y[243])/(2*y[5]^2*y[234]^2) + 
    y[369]/(2*y[4]*y[15]) - (y[5]*y[370])/(2*y[4]*y[15]^2) + 
    (y[3]*y[374])/(2*y[15]^2) + y[518]/y[4] - (y[239]*y[519])/(2*y[234]^2) + 
    (y[243]*y[520])/(2*y[5]*y[234]^2) + y[521]/4 + y[522]/(4*y[234]) + 
    y[523]/(y[5]*y[234]) + y[524]/y[5] + y[525]/(4*y[15]), 
  f[347] -> y[3]/4 + (y[5]*y[8])/(4*y[39]) - (y[1]*y[5]^3*y[8])/
     (4*y[37]*y[39]) + (y[3]*y[10])/(4*y[1]*y[41]) - (y[3]*y[113])/(4*y[5]) + 
    (y[3]*y[113])/(4*y[1]*y[5]) + y[526]/(4*y[41]) + y[527]/(4*y[1]) + 
    y[528]/(4*y[34]*y[41]) + y[529]/(4*y[34]*y[50]) + y[530]/(4*y[50]) + 
    y[531]/(4*y[37]*y[50]), f[381] -> y[3]/4 - (y[6]*y[33])/(4*y[4]*y[5]) - 
    (y[6]*y[97])/(4*y[4]) - (y[6]^2*y[33]^2)/(4*y[4]*y[100]) - 
    (y[3]*y[33]*y[113])/(4*y[5]) + (y[3]*y[33]*y[532])/(4*y[5]*y[100]) + 
    y[533]/(4*y[100]), f[382] -> y[3]/2 - (y[6]*y[33])/(4*y[4]*y[5]) - 
    (y[6]*y[97])/(2*y[4]) - (y[5]*y[6]^2*y[33])/(4*y[4]*y[99]) - 
    (y[6]^2*y[33]^2)/(4*y[4]*y[100]) - (y[3]*y[33]*y[113])/(2*y[5]) + 
    (y[3]*y[534])/(4*y[99]) + (y[3]*y[33]*y[535])/(4*y[5]*y[100]) + 
    y[536]/(4*y[100]), f[386] -> -1/4*y[6]^2/y[4] - 
    (y[6]^2*y[33])/(4*y[4]*y[5]) - (y[6]^3*y[33]^2)/(4*y[4]*y[100]) + 
    (y[3]^3*y[4]*y[33]^4*y[113])/(4*y[5]^2*y[100]) + 
    (y[5]^2*y[6]^3*y[97])/(4*y[4]*y[125]) - (y[3]^2*y[33]*y[113]*y[163])/
     (4*y[5]^2) + y[537]/4 + (y[3]*y[538])/(4*y[5]) + 
    (y[3]*y[33]*y[539])/(4*y[5]*y[100]) + y[540]/(4*y[125]) + 
    y[541]/(4*y[100]), f[387] -> 1/2 + 3*y[3] + 3*y[3]^2 - y[6]^2/(4*y[4]) - 
    (y[6]^2*y[33])/(4*y[4]*y[5]) - (y[6]^3*y[33]^2)/(4*y[4]*y[100]) + 
    (y[3]^3*y[4]*y[33]^4*y[113])/(2*y[5]^2*y[100]) - (y[3]*y[6]*y[113]^2)/2 + 
    (y[5]^2*y[6]^3*y[97])/(4*y[4]*y[125]) - (y[3]^2*y[33]*y[113]*y[163])/
     (2*y[5]^2) + (y[3]*y[542])/(4*y[5]) + (y[3]*y[33]*y[543])/
     (4*y[5]*y[100]) + y[544]/(4*y[125]) + y[545]/(4*y[100]), 
  f[405] -> (-8*y[3]*y[33]*y[113]^2)/y[5]^2 + 
    (8*y[3]^4*y[4]*y[33]^6*y[113]^2)/(y[5]^2*y[100]^3) + 
    (24*y[3]^2*y[33]^2*y[113]^2*y[124])/(y[5]^2*y[100]) + 
    (8*y[3]*y[113]*y[546]*y[547])/y[5] + (8*y[3]^3*y[33]^4*y[113]^2*y[548])/
     (y[5]^2*y[100]^2) - (8*y[3]*y[113]*y[549])/y[100] - 
    (8*y[3]^3*y[33]^4*y[113]*y[550])/(y[5]*y[100]^3) + 
    (8*y[3]^2*y[33]^2*y[113]*y[551])/(y[5]*y[100]^2) + 
    (8*y[3]*y[113]*y[552])/(y[5]*y[100]) + y[553]/y[100]^2 + 
    (8*y[3]*y[554])/y[100]^3}, {y[1] -> 1 + z1[2], y[2] -> 1 + z1[3]^(-1), 
  y[3] -> z1[3], y[4] -> z1[2], y[5] -> z1[4], y[6] -> 1 + z1[3], 
  y[7] -> z1[2] - z1[4]*z1[5], y[8] -> z1[2] - z1[4], 
  y[9] -> z1[2]*z1[3] - z1[4] - z1[2]*z1[4] - z1[3]*z1[4] - 
    z1[2]*z1[3]*z1[4] + z1[2]*z1[3]*z1[4]*z1[5], y[10] -> 1 + z1[4]*z1[5], 
  y[11] -> -2*z1[2]*z1[4] + z1[4]^2 + z1[2]*z1[4]*z1[5] + z1[2]*z1[6] - 
    z1[4]*z1[6], y[12] -> z1[4]*(-1 + z1[5]) + z1[6], 
  y[13] -> -(z1[2]*z1[3]) + (1 + z1[3])*z1[4], y[14] -> 1 + z1[4] - z1[6], 
  y[15] -> -z1[4] - 2*z1[2]*z1[3]*z1[4] + z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] - z1[3]*z1[4]*z1[6], 
  y[16] -> -1 - z1[2]^2 - z1[4]^2 + z1[2]*(1 + 2*z1[4] - z1[6]) + 
    z1[4]*(-z1[5] + z1[6]), y[17] -> -z1[4]^2 - z1[6] + 
    z1[4]*(1 + z1[2] - z1[5] + z1[6]), y[18] -> -2 - z1[4], 
  y[19] -> -1 - z1[4], y[20] -> -2*z1[2]*z1[4] + z1[4]^2*(2 + z1[5]) + 
    z1[4]*(z1[5] - z1[6]) + z1[6], y[21] -> -1 + z1[5], 
  y[22] -> 1 + z1[4]*(-1 + z1[5]) + z1[5]^2 + z1[5]*(-2 + z1[6]) + z1[6], 
  y[23] -> -2 - 2*(-1 + z1[4])*z1[5] + z1[5]^3 + 
    z1[5]^2*(-2 + z1[4] + z1[6]), 
  y[24] -> 2 + 2*z1[2]^2 + z1[4]^2*(4 + z1[5]) + 
    z1[4]*(2 + 2*z1[5] - 3*z1[6]) + z1[2]*(-2 - 6*z1[4] + 2*z1[6]), 
  y[25] -> -(z1[4]^4*(1 + z1[5])) - (-1 + 3*z1[5] + z1[5]^3 + 
      z1[5]^2*(-3 + z1[6]))*z1[6] - z1[4]*(-1 + z1[5])^2*
     (2 + z1[5]^2 + z1[5]*(-3 + z1[6]) + z1[6]) + 
    z1[4]^3*(-1 + 3*z1[2] + z1[5] - z1[5]^2 + z1[6] + z1[5]*z1[6]) - 
    z1[4]^2*(z1[2]^2 + (-1 + z1[5])*(1 - 2*z1[5] + z1[5]^2 + z1[6]) + 
      z1[2]*(-1 + 2*z1[6])), y[26] -> -(z1[4]^4*(2 + z1[5])) - 
    z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
    z1[4]^3*(-2 + 6*z1[2] - z1[5]^2 + 3*z1[6] + z1[5]*z1[6]) + 
    z1[4]*(z1[2]^3 - (-1 + z1[5])*(-1 + 3*z1[5] + z1[5]^3 + 
        z1[5]^2*(-3 + z1[6])) + z1[2]*(-1 + z1[6])^2 + 
      z1[2]^2*(-1 + 2*z1[6])) - z1[4]^2*(4*z1[2]^2 + 2*z1[5] - 2*z1[5]^2 + 
      z1[5]^3 + (-2 + z1[6])*z1[6] + z1[2]*(-4 + 6*z1[6])), 
  y[27] -> (-1 + 3*z1[5] + z1[5]^3 + z1[5]^2*(-3 + z1[6]))*z1[6] + 
    z1[4]*(2 + z1[5]^4 + z1[5]*(-7 + 2*z1[6]) + z1[5]^3*(-5 + 2*z1[6]) + 
      z1[5]^2*(9 - 4*z1[6] + z1[6]^2)), 
  y[28] -> z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
    z1[4]*(1 + z1[5]^4 + 2*z1[5]*(-2 + z1[6]) + 2*z1[5]^3*(-2 + z1[6]) + 
      z1[5]^2*(6 - 3*z1[6] + z1[6]^2)), 
  y[29] -> z1[2] + 2*z1[2]*z1[3] - (1 + z1[3])*z1[4], 
  y[30] -> -2 - 3*z1[4] - z1[5], y[31] -> -3*z1[4] - 2*(2 + z1[5]), 
  y[32] -> 1 + z1[2] + z1[4] + z1[3]*(1 + z1[4] - z1[6]), y[33] -> z1[6], 
  y[34] -> z1[2] + z1[2]^2 + z1[2]*z1[3] - z1[4] - z1[3]*z1[4] + 
    z1[2]*z1[3]*z1[4] - z1[4]^2 - z1[3]*z1[4]^2 - z1[2]*z1[3]*z1[6] + 
    z1[4]*z1[6] + z1[3]*z1[4]*z1[6], 
  y[35] -> z1[4]^2*(4 + 3*z1[5]) + z1[4]*(1 - 5*z1[2] + z1[5]^2 - 2*z1[6]) + 
    (2 + z1[5])*z1[6], y[36] -> z1[2] + z1[4], 
  y[37] -> z1[2]^2*z1[3] - z1[2]*z1[4] - z1[2]*z1[3]*z1[4] + 
    z1[2]^2*z1[3]*z1[4] + z1[4]^2 - z1[2]*z1[3]*z1[4]^2 - 
    z1[2]^2*z1[3]*z1[6] + z1[2]*z1[4]*z1[6] + z1[2]*z1[3]*z1[4]*z1[6], 
  y[38] -> z1[4] + (-1 + z1[6])^2*(1 + z1[6]), 
  y[39] -> z1[2] - z1[4] - z1[2]*z1[4] + z1[2]*z1[4]*z1[5], 
  y[40] -> z1[2] + z1[4]^2*(-1 + z1[5]) + 3*(-1 + z1[6])^2 - z1[2]*z1[6] + 
    z1[4]*(-1 + z1[6])*(1 + (-1 + z1[5])*z1[6]), 
  y[41] -> -(z1[2]*z1[4]) - 2*z1[2]*z1[3]*z1[4] + z1[4]^2 + z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] - z1[4]*z1[6] - 
    z1[3]*z1[4]*z1[6], y[42] -> 1 + z1[4] + z1[4]*z1[5]*z1[6] + 
    z1[3]*(1 + z1[4]*(1 + z1[5]^2 + z1[5]*(-1 + z1[6])) + z1[5]*z1[6]), 
  y[43] -> -(z1[2]^2*(2 + z1[3])^2) + z1[2]*(z1[3]*(-2 + 4*z1[4]) + 
      z1[3]^2*(1 + 3*z1[4] - z1[6]) + 2*(-2 + z1[6])) - 
    (1 + 2*z1[4])*(1 + 2*z1[4] - 2*z1[6]) + 
    z1[3]*(-2 - z1[4]^2*(3 + z1[5]) + 3*z1[4]*(-1 + z1[6]) + z1[6]) - 
    z1[3]^2*(1 + z1[4]^2*(1 + z1[5]) + z1[4]*(1 - z1[5] + z1[5]^2 - z1[6]) + 
      z1[5]*z1[6]), y[44] -> 5 - 2*z1[2]^3*z1[3] + 6*z1[4] + 9*z1[4]^2 + 
    2*z1[4]^3 + z1[4]*z1[5] + 4*z1[4]^2*z1[5] + 2*z1[4]*z1[5]^2 + 
    z1[2]^2*(5 + 2*z1[4] + z1[3]*(1 + 6*z1[4] - 2*z1[6])) - 
    z1[2]*(5 + 4*z1[4]^2 + z1[3]*(1 + 6*z1[4]^2 + z1[4]*(3 - 4*z1[6]) - 
        z1[6]) - 2*z1[4]*(-8 + z1[6]) - 5*z1[6]) - 7*z1[4]*z1[6] - 
    2*z1[4]^2*z1[6] + 2*z1[5]*z1[6] + 
    z1[3]*(1 + 2*z1[4]^3 + z1[4]^2*(1 + z1[5] - 2*z1[6]) + 
      z1[4]*(1 - z1[5] + z1[5]^2 - z1[6]) + z1[5]*z1[6]), 
  y[45] -> -5 + 4*z1[5] - 4*z1[5]^2 + 2*z1[5]^3 - 2*z1[5]*z1[6] + 
    2*z1[5]^2*z1[6] - z1[3]*(1 + z1[4]*(1 + z1[5]^2 + z1[5]*(-1 + z1[6])) + 
      z1[5]*z1[6]) - z1[4]*(2 + z1[5] + 2*z1[5]*z1[6]), 
  y[46] -> 2*z1[5]^3 - z1[5]*(-6 + z1[6]) + 2*z1[5]^2*(-3 + z1[6]) - 
    2*(1 + z1[6]) + z1[4]*(1 + z1[5]^2 - z1[5]*(2 + z1[6])), 
  y[47] -> z1[2]^4*(2 + z1[3])^2 + z1[2]^3*(8 + z1[3]*(10 - 4*z1[6]) + 
      z1[3]^2*(3 - 2*z1[6]) - 2*z1[6]) - (1 + z1[3])*z1[4]*
     (1 + 3*z1[4]^2 + z1[4]*(4 - 3*z1[6]) + z1[3]*(1 + z1[4])*
       (1 + z1[4] - z1[6]) - 2*z1[6])*(1 + z1[4] - z1[6]) + 
    z1[2]*(1 - 2*z1[4]^3 + 2*z1[3]*(-1 + z1[6])^2 + z1[3]^2*(-1 + z1[6])^2 - 
      2*z1[6] + z1[4]*(3 - 2*z1[6])*z1[6] + z1[4]^2*(-2 + 4*z1[6])) + 
    z1[2]^2*(5 + z1[4] + z1[4]^2 + 2*z1[3]*(-2 + z1[6])^2 - 4*z1[6] + 
      z1[3]^2*(3 - 4*z1[6] + z1[6]^2)), 
  y[48] -> -(z1[2]^3*z1[3]*(-1 + z1[6])^2) - 
    z1[4]^2*(z1[4]^2*z1[5] + (-1 + z1[6])^2*(3 + (1 + z1[3])*z1[6]) - 
      z1[4]*(-1 + z1[6])*(-2 + z1[3]*(-1 + z1[6]) + z1[6] - z1[5]*z1[6])) - 
    z1[2]*z1[4]*(z1[4]^2*(-2 + z1[6]) + z1[3]*(-3 + z1[6])*(-1 + z1[6])^2 + 
      (-1 + z1[6])^2*(-3 + 2*z1[6]) + z1[4]*(3 - 4*z1[6] + z1[6]^2)) + 
    z1[2]^2*(-1 + z1[6])*(z1[4]*(-1 + z1[4] + z1[6]) + 
      z1[3]*(3 - 5*z1[6] + 2*z1[6]^2)), 
  y[49] -> 1 - z1[6] + 2*z1[4]*z1[6] - z1[6]^2 + z1[6]^3 - z1[4]*z1[6]^3 - 
    z1[2]*z1[3]*(1 + z1[4] - z1[6])*(-1 + z1[6] + z1[6]^2) + 
    z1[3]*((-1 + z1[6])^2*z1[6] + z1[4]^2*(-1 + z1[6] + z1[6]^2) - 
      z1[4]*(1 - 3*z1[6] + z1[6]^2 + z1[6]^3)), 
  y[50] -> z1[2]^2*z1[4]^2 + 2*z1[2]^2*z1[3]*z1[4]^2 + 
    z1[2]^2*z1[3]^2*z1[4]^2 + 4*z1[2]^3*z1[3]^2*z1[4]^2 + 
    4*z1[2]^4*z1[3]^2*z1[4]^2 - 2*z1[2]*z1[4]^3 - 4*z1[2]*z1[3]*z1[4]^3 - 
    4*z1[2]^2*z1[3]*z1[4]^3 - 4*z1[2]^3*z1[3]*z1[4]^3 - 
    2*z1[2]*z1[3]^2*z1[4]^3 - 8*z1[2]^2*z1[3]^2*z1[4]^3 - 
    8*z1[2]^3*z1[3]^2*z1[4]^3 + z1[4]^4 + 2*z1[3]*z1[4]^4 + 
    4*z1[2]*z1[3]*z1[4]^4 + 4*z1[2]^2*z1[3]*z1[4]^4 + z1[3]^2*z1[4]^4 + 
    4*z1[2]*z1[3]^2*z1[4]^4 + 4*z1[2]^2*z1[3]^2*z1[4]^4 + 
    2*z1[2]^3*z1[3]*z1[4]^2*z1[5] - 2*z1[2]^3*z1[3]^2*z1[4]^2*z1[5] - 
    4*z1[2]^4*z1[3]^2*z1[4]^2*z1[5] + 4*z1[2]^3*z1[3]*z1[4]^3*z1[5] + 
    4*z1[2]^2*z1[3]^2*z1[4]^3*z1[5] + 8*z1[2]^3*z1[3]^2*z1[4]^3*z1[5] - 
    2*z1[2]*z1[3]*z1[4]^4*z1[5] - 4*z1[2]^2*z1[3]*z1[4]^4*z1[5] - 
    2*z1[2]*z1[3]^2*z1[4]^4*z1[5] - 4*z1[2]^2*z1[3]^2*z1[4]^4*z1[5] + 
    z1[2]^4*z1[3]^2*z1[4]^2*z1[5]^2 - 2*z1[2]^3*z1[3]^2*z1[4]^3*z1[5]^2 + 
    z1[2]^2*z1[3]^2*z1[4]^4*z1[5]^2 + 2*z1[2]^3*z1[3]*z1[4]*z1[6] - 
    2*z1[2]^3*z1[3]^2*z1[4]*z1[6] - 4*z1[2]^4*z1[3]^2*z1[4]*z1[6] - 
    2*z1[2]^2*z1[4]^2*z1[6] - 2*z1[2]^2*z1[3]*z1[4]^2*z1[6] + 
    4*z1[2]^3*z1[3]*z1[4]^2*z1[6] + 4*z1[2]^2*z1[3]^2*z1[4]^2*z1[6] + 
    8*z1[2]^3*z1[3]^2*z1[4]^2*z1[6] + 2*z1[2]*z1[4]^3*z1[6] - 
    4*z1[2]^2*z1[3]*z1[4]^3*z1[6] - 2*z1[2]*z1[3]^2*z1[4]^3*z1[6] - 
    4*z1[2]^2*z1[3]^2*z1[4]^3*z1[6] + 2*z1[2]^4*z1[3]^2*z1[4]*z1[5]*z1[6] - 
    2*z1[2]^3*z1[3]*z1[4]^2*z1[5]*z1[6] - 4*z1[2]^3*z1[3]^2*z1[4]^2*z1[5]*
     z1[6] + 2*z1[2]^2*z1[3]*z1[4]^3*z1[5]*z1[6] + 
    2*z1[2]^2*z1[3]^2*z1[4]^3*z1[5]*z1[6] + z1[2]^4*z1[3]^2*z1[6]^2 - 
    2*z1[2]^3*z1[3]*z1[4]*z1[6]^2 - 2*z1[2]^3*z1[3]^2*z1[4]*z1[6]^2 + 
    z1[2]^2*z1[4]^2*z1[6]^2 + 2*z1[2]^2*z1[3]*z1[4]^2*z1[6]^2 + 
    z1[2]^2*z1[3]^2*z1[4]^2*z1[6]^2, 
  y[51] -> -2*z1[2]^8*(3 + 4*z1[3] + z1[3]^2) + 
    z1[2]^7*(-27 - 4*z1[4] + z1[3]^3*(-2 + z1[6]) + 4*z1[6] + 
      4*z1[3]*(-13 + 4*z1[6]) + z1[3]^2*(-21 + 10*z1[6])) - 
    z1[2]^6*(52 + 14*z1[4] - 2*z1[4]^2 - 26*z1[6] + 4*z1[6]^2 + 
      z1[3]^3*(11 - 14*z1[6] + 4*z1[6]^2) + 
      z1[3]*(133 - 96*z1[6] + 15*z1[6]^2) + 
      z1[3]^2*(74 - 77*z1[6] + 17*z1[6]^2)) + 
    z1[2]^5*(-55 + 5*z1[4]^2 - 4*z1[5] + z1[5]^2 + 67*z1[6] + 2*z1[5]*z1[6] - 
      z1[5]^2*z1[6] - 30*z1[6]^2 + 4*z1[5]*z1[6]^2 - z1[5]^2*z1[6]^2 + 
      3*z1[6]^3 - 2*z1[5]*z1[6]^3 + z1[5]^2*z1[6]^3 + 
      z1[3]^3*(-25 + 51*z1[6] - 32*z1[6]^2 + 6*z1[6]^3) + 
      z1[3]*(-181 + 231*z1[6] - 91*z1[6]^2 + 12*z1[6]^3) + 
      z1[3]^2*(-129 + 215*z1[6] - 106*z1[6]^2 + 15*z1[6]^3) + 
      z1[4]*(-19 + 4*z1[6] + 4*z1[6]^2 - 4*z1[5]*(-1 + z1[6]^2) + 
        z1[5]^2*(-1 + z1[6]^2))) - z1[2]^4*(34 + 10*z1[5] - 2*z1[5]^2 - 
      89*z1[6] - 6*z1[5]*z1[6] + 2*z1[5]^2*z1[6] + 75*z1[6]^2 - 
      10*z1[5]*z1[6]^2 + 2*z1[5]^2*z1[6]^2 - 21*z1[6]^3 + 6*z1[5]*z1[6]^3 - 
      2*z1[5]^2*z1[6]^3 + 3*z1[6]^4 + 2*z1[3]^3*(-1 + z1[6])^2*
       (15 - 12*z1[6] + 2*z1[6]^2) + z1[3]^2*(126 - 298*z1[6] + 242*z1[6]^2 - 
        79*z1[6]^3 + 9*z1[6]^4) + z1[4]^2*(1 - 4*z1[6] - 6*z1[6]^2 + 
        4*z1[5]*(-1 + z1[6]^2) - z1[5]^2*(-1 + z1[6]^2)) + 
      z1[3]*(144 - 292*z1[6] + 212*z1[6]^2 - 66*z1[6]^3 + 7*z1[6]^4 + 
        z1[5]^2*(-1 + z1[6])^3*(1 + z1[6]) - 2*z1[5]*(-1 + z1[6])^2*
         (-2 - z1[6] + z1[6]^2)) + z1[4]*(13 - 13*z1[6] - 4*z1[6]^2 - 
        z1[5]^2*(-1 + z1[6])*(1 + z1[6])^2 + 
        2*z1[5]*(-3 - z1[6] + 3*z1[6]^2 + z1[6]^3))) - 
    (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*(-6*z1[4]^6 + 
      z1[3]^2*(1 + z1[4])*(1 + z1[4] - z1[6])^3*(-1 + z1[4]*(-2 + z1[6]) + 
        z1[6]) - (-1 + z1[6])^2*z1[6]*(-4 + 3*z1[6]) + 
      z1[4]^5*(-27 + 17*z1[6]) - z1[4]*(-1 + z1[6])^2*
       (3 - 22*z1[6] + 12*z1[6]^2 + 2*z1[5]*(1 + z1[6])) + 
      z1[4]^2*(-14 + 79*z1[6] - 114*z1[6]^2 + 58*z1[6]^3 - 10*z1[6]^4 - 
        4*z1[5]*(-1 + z1[6])^2*(1 + z1[6]) + z1[5]^2*(-1 + z1[6])^2*
         (1 + z1[6])) + z1[4]^4*(-47 + 78*z1[6] - 14*z1[6]^2 - 
        4*z1[5]*(-1 + z1[6]^2)) - z1[3]*(1 + z1[4] - z1[6])^2*
       (2 + 2*z1[4]^4 + z1[4]^3*(13 - 3*z1[6]) - 5*z1[6] + 3*z1[6]^2 + 
        z1[4]^2*(18 - 17*z1[6] + 5*z1[6]^2) + 
        z1[4]*(9 - 18*z1[6] + 8*z1[6]^2)) + 
      z1[4]^3*(z1[5]^2*z1[6]*(-1 + z1[6]^2) - 
        2*z1[5]*(-2 - z1[6] + 2*z1[6]^2 + z1[6]^3) + 
        2*(-19 + 58*z1[6] - 41*z1[6]^2 + 9*z1[6]^3))) + 
    z1[2]^3*(-(z1[4]^4*(-2 + z1[6])) + z1[3]^3*(-1 + z1[6])^3*
       (20 - 11*z1[6] + z1[6]^2) + z1[3]^2*(-1 + z1[6])^2*
       (-71 + 82*z1[6] - 29*z1[6]^2 + 3*z1[6]^3) + 
      z1[4]^3*(5 - z1[6] + 5*z1[6]^2 - z1[5]^2*(-1 + z1[6]^2)) + 
      (-1 + z1[6])*(12 - 53*z1[6] + 34*z1[6]^2 - 9*z1[6]^3 + 
        z1[5]*(8 + 2*z1[6] - 6*z1[6]^2) + z1[5]^2*(-1 + z1[6]^2)) + 
      z1[4]^2*(1 + z1[6])*(-4 + 7*z1[6] + 4*z1[6]^2 + 
        z1[5]^2*(-1 + z1[6]^2) - 4*z1[5]*(-2 + z1[6] + z1[6]^2)) + 
      z1[3]*(-1 + z1[6])*(68 - 140*z1[6] + 100*z1[6]^2 - 28*z1[6]^3 + 
        3*z1[6]^4 - z1[5]^2*(-1 + z1[6])^2*(1 + z1[6]) + 
        z1[5]*(6 - 4*z1[6] - 6*z1[6]^2 + 4*z1[6]^3)) + 
      z1[4]*(-4 + 16*z1[6] - 7*z1[6]^2 + 2*z1[6]^3 - 2*z1[6]^4 + 
        z1[5]^2*z1[6]^2*(-1 + z1[6]^2) - 2*z1[5]*(-1 + z1[6]^4))) + 
    z1[2]*(4*z1[4]^7 + 3*z1[3]^2*(-1 + z1[6])^5 + z1[3]^3*(-1 + z1[6])^5 - 
      (-1 + z1[6])^2*z1[6]*(-4 + 3*z1[6]) - 3*z1[4]^6*(-4 + 5*z1[6]) + 
      z1[3]*(-1 + z1[6])^3*(2 - 7*z1[6] + 3*z1[6]^2) - 
      z1[4]*(-1 + z1[6])^2*(1 + (-3 + 2*z1[5])*z1[6] + 
        (-7 + 2*z1[5])*z1[6]^2 + 6*z1[6]^3) + 
      z1[4]^5*(10 - 48*z1[6] + 15*z1[6]^2 + 4*z1[5]*(-1 + z1[6]^2)) + 
      z1[4]^2*(-4 + 12*z1[6] + 18*z1[6]^2 - 53*z1[6]^3 + 32*z1[6]^4 - 
        6*z1[6]^5 + z1[5]^2*(-1 + z1[6])^2*z1[6]*(1 + z1[6]) - 
        2*z1[5]*(-1 + z1[6])^2*(-1 + z1[6] + 2*z1[6]^2)) - 
      z1[4]^4*(4 + 40*z1[6] - 65*z1[6]^2 + 12*z1[6]^3 + 
        z1[5]^2*z1[6]*(-1 + z1[6]^2) + 2*z1[5]*(2 - z1[6] - 2*z1[6]^2 + 
          z1[6]^3)) + z1[4]^3*(-10 + 65*z1[6]^2 - 55*z1[6]^3 + 14*z1[6]^4 - 
        2*z1[5]*(-2 + z1[6]^2 + z1[6]^4) + z1[5]^2*(-1 + z1[6] - z1[6]^3 + 
          z1[6]^4))) + z1[2]^2*(-2*z1[4]^6 + z1[3]^3*(-1 + z1[6])^4*
       (-7 + 2*z1[6]) + z1[4]^5*(-11 + 3*z1[6]) + z1[3]^2*(-1 + z1[6])^3*
       (22 - 23*z1[6] + 6*z1[6]^2) - z1[4]*(-1 + z1[6])*
       (-1 + (15 - 4*z1[5] + z1[5]^2)*z1[6] - 7*z1[6]^2 - 
        (1 - 4*z1[5] + z1[5]^2)*z1[6]^3 + 3*z1[6]^4) + 
      2*z1[3]*(-1 + z1[6])^2*(-9 + 22*z1[6] - 14*z1[6]^2 + 3*z1[6]^3 + 
        z1[5]*(-1 + z1[6]^2)) - (-1 + z1[6])*(-2 + 23*z1[6] - 26*z1[6]^2 + 
        9*z1[6]^3 + 2*z1[5]*(-1 + z1[6]^2)) - 
      z1[4]^4*(17 - 27*z1[6] + z1[6]^2 + z1[5]^2*(-1 + z1[6]^2)) + 
      z1[4]^3*(-9 + 45*z1[6] - 23*z1[6]^2 + 10*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*(1 + z1[6]) - 2*z1[5]*(-1 - 2*z1[6] + 
          z1[6]^2 + 2*z1[6]^3)) + z1[4]^2*(-4 + 30*z1[6] - 37*z1[6]^2 + 
        20*z1[6]^3 - 2*z1[6]^4 + z1[5]^2*z1[6]^2*(-1 + z1[6]^2) - 
        2*z1[5]*(-2 - z1[6] + z1[6]^2 + z1[6]^3 + z1[6]^4))) + 
    z1[5]*(z1[2]^8*(6 + 5*z1[3] + z1[3]^2) + 
      z1[2]^7*(24 + 2*z1[4] + z1[3]*(32 - 19*z1[6]) + 
        z1[3]^2*(11 - 9*z1[6]) - z1[3]^3*(-1 + z1[6]) - 7*z1[6]) + 
      z1[2]^6*(-3*z1[4]^2 - z1[4]*(-7 + z1[6]) + 4*(-3 + z1[6])^2 + 
        z1[3]^3*(5 - 9*z1[6] + 4*z1[6]^2) + z1[3]^2*(36 - 54*z1[6] + 
          19*z1[6]^2) + z1[3]*(73 - 82*z1[6] + 20*z1[6]^2)) + 
      z1[2]^5*(24 + z1[4]^3 + z1[4]*(8 - 3*z1[6]) + z1[4]^2*(-5 + z1[6]) - 
        30*z1[6] + 13*z1[6]^2 - 2*z1[6]^3 - 2*z1[3]^3*(-1 + z1[6])^2*
         (-5 + 3*z1[6]) + z1[3]^2*(54 - 118*z1[6] + 81*z1[6]^2 - 
          17*z1[6]^3) + z1[3]*(78 - 133*z1[6] + 69*z1[6]^2 - 11*z1[6]^3)) - 
      z1[2]^3*(z1[4]^4*(1 - 2*z1[6]) + z1[3]^3*(-5 + z1[6])*(-1 + z1[6])^4 + 
        z1[4]^2*(1 + 2*z1[6]) + z1[3]*(-1 + z1[6])^3*(10 - 6*z1[6] + 
          z1[6]^2) + z1[3]^2*(-1 + z1[6])^3*(15 - 12*z1[6] + 2*z1[6]^2) + 
        z1[4]^3*(2 - 4*z1[6] + 3*z1[6]^2) + z1[6]*(3 - 7*z1[6] + 6*z1[6]^2 - 
          2*z1[6]^3) - z1[4]*z1[6]*(-7 + 10*z1[6] - 5*z1[6]^2 + z1[6]^3)) + 
      z1[2]*z1[4]*(-3*z1[4]^6 + 2*z1[4]^5*(-5 + 6*z1[6]) + 
        z1[4]*(-1 + z1[6])^2*z1[6]*(-7 - 3*z1[6] + 3*z1[6]^2) - 
        3*z1[4]^4*(2 - 11*z1[6] + 7*z1[6]^2) + 
        z1[6]^2*(2 - 3*z1[6] + z1[6]^3) + z1[4]^3*(6 + 14*z1[6] - 
          43*z1[6]^2 + 21*z1[6]^3) + z1[4]^2*(5 - 14*z1[6] - 10*z1[6]^2 + 
          28*z1[6]^3 - 12*z1[6]^4)) + 
      z1[2]^2*(z1[4]^6 - 3*z1[4]^5*(-2 + z1[6]) - z1[3]*(-1 + z1[6])^5 - 
        2*z1[3]^2*(-1 + z1[6])^5 - z1[3]^3*(-1 + z1[6])^5 + 
        (-1 + z1[6])^2*z1[6]^2 + z1[4]^4*(8 - 14*z1[6] + 5*z1[6]^2) + 
        z1[4]^3*(2 - 17*z1[6] + 14*z1[6]^2 - 4*z1[6]^3) - 
        z1[4]^2*(1 + 9*z1[6] - 15*z1[6]^2 + 7*z1[6]^3) + 
        z1[4]*z1[6]*(-3 + 8*z1[6] - 7*z1[6]^2 + z1[6]^3 + z1[6]^4)) + 
      z1[2]^4*(z1[4]^3*(1 + z1[6]) + 2*z1[3]^3*(-1 + z1[6])^3*
         (-5 + 2*z1[6]) + z1[4]^2*(-2 + z1[6] - z1[6]^2) + 
        (-1 + z1[6])^2*(6 - 4*z1[6] + z1[6]^2) + z1[3]^2*(-1 + z1[6])^2*
         (41 - 38*z1[6] + 8*z1[6]^2) - z1[4]*(-3 + 6*z1[6] - 4*z1[6]^2 + 
          z1[6]^3) + z1[3]*(41 - 101*z1[6] + 88*z1[6]^2 - 32*z1[6]^3 + 
          4*z1[6]^4)) - z1[4]^2*(1 + z1[4] - z1[6])^2*
       (4*z1[4]^4 + z1[4]^3*(14 - 11*z1[6]) - z1[3]^3*(1 + z1[4])*
         (1 + z1[4] - z1[6])^2*(-1 + z1[6]) - 3*(-1 + z1[6])*z1[6]^2 + 
        z1[4]*z1[6]*(-13 + 16*z1[6] - 6*z1[6]^2) + 
        z1[4]^2*(10 - 27*z1[6] + 13*z1[6]^2) + 
        z1[3]*(1 + 5*z1[4]^4 + z1[4]^3*(22 - 17*z1[6]) - 5*z1[6] + 
          10*z1[6]^2 - 6*z1[6]^3 + z1[4]^2*(24 - 49*z1[6] + 22*z1[6]^2) + 
          z1[4]*(8 - 34*z1[6] + 33*z1[6]^2 - 10*z1[6]^3)) + 
        z1[3]^2*(z1[4]^4 + z1[4]^3*(9 - 7*z1[6]) - 2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[4]^2*(17 - 27*z1[6] + 11*z1[6]^2) + 
          z1[4]*(11 - 28*z1[6] + 22*z1[6]^2 - 5*z1[6]^3)))), 
  y[52] -> -468 + 159*z1[4] - 108*z1[4]^2 + 106*z1[4]^3 + 22*z1[4]^4 + 
    26*z1[4]^5 + 6*z1[4]^6 - z1[2]^6*(3 + z1[3])*(z1[3]*(-2 + z1[5]) + 
      2*(-1 + z1[5])) + 130*z1[5] - 36*z1[4]*z1[5] + 31*z1[4]^2*z1[5] - 
    24*z1[4]^3*z1[5] - 23*z1[4]^4*z1[5] - 14*z1[4]^5*z1[5] - 
    4*z1[4]^6*z1[5] - z1[4]^2*z1[5]^2 + z1[4]^4*z1[5]^2 + 2210*z1[6] - 
    476*z1[4]*z1[6] + 216*z1[4]^2*z1[6] - 221*z1[4]^3*z1[6] - 
    58*z1[4]^4*z1[6] - 17*z1[4]^5*z1[6] - 647*z1[5]*z1[6] + 
    108*z1[4]*z1[5]*z1[6] - 60*z1[4]^2*z1[5]*z1[6] + 65*z1[4]^3*z1[5]*z1[6] + 
    48*z1[4]^4*z1[5]*z1[6] + 15*z1[4]^5*z1[5]*z1[6] + z1[4]^2*z1[5]^2*z1[6] + 
    z1[4]^3*z1[5]^2*z1[6] - z1[4]^4*z1[5]^2*z1[6] - 4227*z1[6]^2 + 
    429*z1[4]*z1[6]^2 - 116*z1[4]^2*z1[6]^2 + 120*z1[4]^3*z1[6]^2 + 
    14*z1[4]^4*z1[6]^2 + 1309*z1[5]*z1[6]^2 - 86*z1[4]*z1[5]*z1[6]^2 + 
    21*z1[4]^2*z1[5]*z1[6]^2 - 59*z1[4]^3*z1[5]*z1[6]^2 - 
    20*z1[4]^4*z1[5]*z1[6]^2 + z1[4]^2*z1[5]^2*z1[6]^2 + 4149*z1[6]^3 - 
    17*z1[4]*z1[6]^3 - z1[4]^2*z1[6]^3 - 18*z1[4]^3*z1[6]^3 - 
    1366*z1[5]*z1[6]^3 - 29*z1[4]*z1[5]*z1[6]^3 + 14*z1[4]^2*z1[5]*z1[6]^3 + 
    21*z1[4]^3*z1[5]*z1[6]^3 - z1[4]^2*z1[5]^2*z1[6]^3 - 
    z1[4]^3*z1[5]^2*z1[6]^3 - 2166*z1[6]^4 - 144*z1[4]*z1[6]^4 + 
    10*z1[4]^2*z1[6]^4 + 764*z1[5]*z1[6]^4 + 64*z1[4]*z1[5]*z1[6]^4 - 
    6*z1[4]^2*z1[5]*z1[6]^4 + 551*z1[6]^5 + 49*z1[4]*z1[6]^5 - 
    211*z1[5]*z1[6]^5 - 21*z1[4]*z1[5]*z1[6]^5 - 49*z1[6]^6 + 
    21*z1[5]*z1[6]^6 + z1[2]^5*(21 + 4*z1[4] - 18*z1[5] - 2*z1[4]*z1[5] - 
      4*z1[6] + 7*z1[5]*z1[6] + z1[3]^2*(11 + z1[4]*(-8 + 5*z1[5]) - 
        2*z1[6] + z1[5]*(-5 + 4*z1[6])) + z1[3]*(38 + 6*z1[4]*(-1 + z1[5]) - 
        10*z1[6] + z1[5]*(-21 + 13*z1[6]))) + 
    z1[3]^2*(z1[4]^5*(1 + (-1 + z1[5])*z1[6]) + z1[4]^2*(-1 + z1[6])*
       (1 - 4*z1[6] + 8*z1[6]^2 - 2*z1[6]^3 + z1[5]*(-1 + z1[6])^2*
         (-1 + 2*z1[6])) + z1[4]^4*(1 + z1[6] + 3*z1[6]^2 + 
        z1[5]*(-1 + 2*z1[6] - 3*z1[6]^2)) + (-1 + z1[6])^4*
       (-19 + 11*z1[6] - z1[6]^2 + z1[5]*(5 - 6*z1[6] + z1[6]^2)) - 
      z1[4]*(-1 + z1[6])^3*(-4 + 11*z1[6] - 3*z1[6]^2 + 
        z1[5]*(4 - 7*z1[6] + 3*z1[6]^2)) + 
      z1[4]^3*(22 - 31*z1[6] + 8*z1[6]^2 - 2*z1[6]^3 + 
        2*z1[5]*(-3 + 6*z1[6] - 4*z1[6]^2 + z1[6]^3))) + 
    z1[3]*(-(z1[4]^6*(-2 + z1[5])) - z1[4]^5*(-15 + z1[5]^2 + 
        z1[5]*(4 - 7*z1[6]) + 7*z1[6]) + z1[4]^4*(25 - 25*z1[6] + 
        z1[5]^2*z1[6] + 13*z1[6]^2 + z1[5]*(-17 + 23*z1[6] - 15*z1[6]^2)) + 
      z1[4]^2*(-27 + 49*z1[6] - 38*z1[6]^2 + 23*z1[6]^3 - 6*z1[6]^4 + 
        z1[5]*(-1 + z1[6])^2*(8 - 2*z1[6] + 3*z1[6]^2)) + 
      (-1 + z1[6])^3*(182 - 271*z1[6] + 114*z1[6]^2 - 11*z1[6]^3 + 
        z1[5]*(-54 + 102*z1[6] - 55*z1[6]^2 + 7*z1[6]^3)) + 
      z1[4]^3*(105 - 176*z1[6] + 77*z1[6]^2 - 13*z1[6]^3 + 
        z1[5]*(-33 + 71*z1[6] - 49*z1[6]^2 + 13*z1[6]^3)) - 
      z1[4]*(-1 + z1[6])^2*(-26 - 30*z1[6] + 70*z1[6]^2 - 22*z1[6]^3 + 
        z1[5]*(-1 + 24*z1[6] - 37*z1[6]^2 + 14*z1[6]^3))) - 
    z1[2]^4*(-31 + 18*z1[5] + z1[4]^2*(-4 + 3*z1[5]) + 22*z1[6] - 
      17*z1[5]*z1[6] - 4*z1[6]^2 + 4*z1[5]*z1[6]^2 + 
      z1[4]*(-16 + z1[5]*(11 - 7*z1[6]) + 6*z1[6]) + 
      z1[3]^2*(-23 + 2*z1[4]^2*(-6 + 5*z1[5]) + 23*z1[6] - 5*z1[6]^2 + 
        z1[4]*(11 + z1[5]*(-4 + z1[6]) + 7*z1[6]) + 
        z1[5]*(9 - 14*z1[6] + 5*z1[6]^2)) + 
      z1[3]*(-74 + z1[4]^2*(-10 + 9*z1[5]) + 61*z1[6] - 11*z1[6]^2 + 
        z1[5]*(34 - 44*z1[6] + 13*z1[6]^2) + 
        z1[4]*(5 + 6*z1[6] - z1[5]*(3 + 2*z1[6])))) + 
    z1[2]^3*(24 + z1[4]^3*(4 - 3*z1[5]) - 2*z1[5] - z1[5]^2 - 45*z1[6] + 
      11*z1[5]*z1[6] + z1[5]^2*z1[6] + 26*z1[6]^2 - 13*z1[5]*z1[6]^2 + 
      z1[5]^2*z1[6]^2 - 3*z1[6]^3 + 4*z1[5]*z1[6]^3 - z1[5]^2*z1[6]^3 + 
      4*z1[4]^2*(4 - 2*z1[6] + z1[5]*(-3 + 2*z1[6])) + 
      z1[4]*(24 - 23*z1[6] + z1[5]*(-19 + 21*z1[6] - 3*z1[6]^2) - 
        z1[5]^2*(-1 + z1[6]^2)) + z1[3]*(67 + z1[4]^3*(-4 + 6*z1[5]) - 
        92*z1[6] + 31*z1[6]^2 - z1[6]^3 + 3*z1[4]^2*
         (7 + 2*z1[5]*(-2 + z1[6]) + z1[6]) + 
        z1[5]*(-23 + 45*z1[6] - 26*z1[6]^2 + 4*z1[6]^3) + 
        z1[4]*(25 - 39*z1[6] + 12*z1[6]^2 + z1[5]*(-15 + 26*z1[6] - 
            11*z1[6]^2))) + z1[3]^2*(-(z1[4]^3*(12 - 14*z1[5] + z1[5]^2)) + 
        z1[4]^2*(z1[5]*(3 - 7*z1[6]) + z1[5]^2*(-1 + z1[6]) + 21*z1[6]) + 
        (-1 + z1[6])*(-19 - 5*z1[5]*(-1 + z1[6]) + 10*z1[6] + z1[6]^2) + 
        z1[4]*(4 - 9*z1[6] + z1[5]*(-4 + 7*z1[6] - 3*z1[6]^2)))) + 
    z1[2]^2*(z1[4]^4*(4 - 3*z1[5]) + z1[4]^3*(19 - 13*z1[6] + 
        3*z1[5]*(-4 + 3*z1[6])) + z1[4]^2*(22 - 20*z1[6] - 6*z1[6]^2 + 
        z1[5]*(-18 + 24*z1[6] - 5*z1[6]^2) - z1[5]^2*(-1 + z1[6]^2)) + 
      (-1 + z1[6])*(15 - 38*z1[6] + 54*z1[6]^2 - 19*z1[6]^3 - 
        z1[5]^2*(-1 + z1[6]^2) + z1[5]*(-12 + 13*z1[6] - 11*z1[6]^2 + 
          5*z1[6]^3)) + z1[4]*(36 - 90*z1[6] + 68*z1[6]^2 - 19*z1[6]^3 + 
        z1[5]^2*(z1[6] - z1[6]^3) + z1[5]*(-11 + 27*z1[6] - 25*z1[6]^2 + 
          10*z1[6]^3)) + z1[3]^2*(z1[4]^4*(10 - 13*z1[5] + 2*z1[5]^2) + 
        (-1 + z1[6])*(5 + 5*z1[5]*(-1 + z1[6])^3 - 20*z1[6] + 20*z1[6]^2 - 
          4*z1[6]^3) + z1[4]^3*(18 + z1[5]^2*(2 - 3*z1[6]) - 32*z1[6] + 
          4*z1[5]*(-3 + 5*z1[6])) + z1[4]^2*(-5 - 4*z1[6] + 
          z1[5]^2*(-1 + z1[6])*z1[6] + 18*z1[6]^2 + 
          z1[5]*(3 + 5*z1[6] - 10*z1[6]^2)) + 
        z1[4]*(24 - 47*z1[6] + 34*z1[6]^2 - 12*z1[6]^3 + 
          z1[5]*(-10 + 25*z1[6] - 22*z1[6]^2 + 7*z1[6]^3))) + 
      z1[3]*(z1[4]^4*(8 - 9*z1[5]) + 2*z1[4]^3*(-2 + z1[5])*(-8 + 7*z1[6]) + 
        z1[4]^2*(17 - 13*z1[6] + 7*z1[6]^2 + z1[5]*(-11 + 23*z1[6] - 
            13*z1[6]^2) + z1[5]^2*(-1 + z1[6]^2)) + z1[4]*(-1 + z1[6])*
         (-75 + 80*z1[6] - 28*z1[6]^2 + z1[5]*(29 - 39*z1[6] + 16*z1[6]^2)) + 
        (-1 + z1[6])*(12 - 71*z1[6] + 77*z1[6]^2 - 21*z1[6]^3 + 
          z1[5]*(-10 + 32*z1[6] - 33*z1[6]^2 + 11*z1[6]^3)))) + 
    z1[2]*(z1[4]^5*(4 - 3*z1[5]) + z1[4]^4*(8 - 8*z1[6] + 
        z1[5]*(-11 + 9*z1[6])) + z1[4]^3*(48 - 74*z1[6] + 12*z1[6]^2 + 
        z1[5]*(-20 + 32*z1[6] - 9*z1[6]^2)) + 
      z1[4]^2*(-34 + 67*z1[6] - 50*z1[6]^2 + 9*z1[6]^3 + 
        z1[5]^2*(z1[6] - z1[6]^3) + z1[5]*(1 - 7*z1[6]^2 + 8*z1[6]^3)) - 
      z1[4]*(-1 + z1[6])*(98 - 229*z1[6] + 149*z1[6]^2 - 27*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6]^2) + z1[5]*(-17 + 54*z1[6] - 45*z1[6]^2 + 
          9*z1[6]^3)) - (-1 + z1[6])*(-169 + 552*z1[6] - 679*z1[6]^2 + 
        361*z1[6]^3 - 69*z1[6]^4 + z1[5]*(48 - 163*z1[6] + 210*z1[6]^2 - 
          120*z1[6]^3 + 25*z1[6]^4)) - 
      z1[3]^2*(z1[4]^5*(4 - 5*z1[5] + z1[5]^2) - z1[4]*(-1 + z1[6])*
         (-18 + 25*z1[6] - 8*z1[6]^2 - 2*z1[6]^3 + z1[5]*(-1 + z1[6])^2*
           (4 + z1[6])) + z1[4]^4*(5 + z1[5]^2*(1 - 2*z1[6]) - 14*z1[6] + 
          z1[5]*(-3 + 10*z1[6])) + z1[4]^3*(-29 + 28*z1[6] + 
          z1[5]^2*(-1 + z1[6])*z1[6] + 9*z1[6]^2 - 
          4*z1[5]*(-3 + 3*z1[6] + z1[6]^2)) + (-1 + z1[6])^3*
         (-23 + 22*z1[6] - 4*z1[6]^2 + z1[5]*(9 - 13*z1[6] + 4*z1[6]^2)) + 
        z1[4]^2*(z1[6]*(11 - 9*z1[6] - 5*z1[6]^2) + 
          z1[5]*(1 - 5*z1[6] + 3*z1[6]^2 + z1[6]^3))) + 
      z1[3]*(z1[4]^5*(-2 + 4*z1[5]) + z1[4]^4*(2 + z1[5]^2 + 12*z1[6] - 
          5*z1[5]*(1 + z1[6])) + z1[4]^3*(-(z1[5]^2*(-1 + z1[6])) + 
          z1[5]*(-32 + 38*z1[6] - 6*z1[6]^2) + 2*(41 - 41*z1[6] + z1[6]^2)) + 
        z1[4]^2*(-1 + z1[6])*(10 + 6*z1[6] + 5*z1[6]^2 + 
          z1[5]*(2 - 14*z1[6] + 5*z1[6]^2)) - z1[4]*(-1 + z1[6])*
         (91 - 144*z1[6] + 60*z1[6]^2 + z1[5]*(-25 + 49*z1[6] - 25*z1[6]^2 + 
            z1[6]^3)) - (-1 + z1[6])^2*(127 - 254*z1[6] + 158*z1[6]^2 - 
          29*z1[6]^3 + z1[5]*(-45 + 103*z1[6] - 75*z1[6]^2 + 17*z1[6]^3)))), 
  y[53] -> -(z1[2]^6*z1[3]^3*(-2 + z1[6])*(-1 + z1[6])^2) + 
    z1[2]^5*z1[3]^2*(-1 + z1[6])^2*(9 - 16*z1[6] + 7*z1[6]^2 + 
      z1[3]*(11 - 14*z1[6] + 4*z1[6]^2)) - z1[2]^4*z1[3]*(-1 + z1[6])^3*
     (25 - 47*z1[6] + 22*z1[6]^2 + z1[3]^2*(25 - 26*z1[6] + 6*z1[6]^2) + 
      z1[3]*(56 - 77*z1[6] + 25*z1[6]^2)) + z1[2]^3*(-1 + z1[6])^2*
     (2*z1[3]^3*(-1 + z1[6])^2*(15 - 12*z1[6] + 2*z1[6]^2) + 
      z1[3]*(-1 + z1[6])^2*(171 - 229*z1[6] + 69*z1[6]^2) + 
      z1[3]^2*(141 - 415*z1[6] + 438*z1[6]^2 - 193*z1[6]^3 + 29*z1[6]^4) + 
      z1[4]*(4*z1[4]^3 + 9*z1[4]^2*(-1 + z1[6]) + (-1 + z1[6])^2*
         (-25 + 22*z1[6]) + z1[4]*(16 - 31*z1[6] + 15*z1[6]^2))) - 
    z1[2]^2*(-1 + z1[6])*(z1[3]^3*(-1 + z1[6])^4*(20 - 11*z1[6] + z1[6]^2) + 
      z1[3]^2*(-1 + z1[6])^3*(-184 + 274*z1[6] - 114*z1[6]^2 + 11*z1[6]^3) + 
      z1[3]*(-1 + z1[6])^3*(-468 + 810*z1[6] - 404*z1[6]^2 + 49*z1[6]^3) + 
      z1[4]*(4*z1[4]^4*(-3 + z1[6]) + 9*z1[4]^3*(4 - 5*z1[6] + z1[6]^2) + 
        z1[4]*(-1 + z1[6])^2*(115 - 127*z1[6] + 22*z1[6]^2) + 
        (-1 + z1[6])^3*(171 - 229*z1[6] + 69*z1[6]^2) + 
        z1[4]^2*(-70 + 152*z1[6] - 97*z1[6]^2 + 15*z1[6]^3))) + 
    z1[2]*z1[4]*(z1[4]^4*(53 + 2*z1[5]*(-1 + z1[6]) + z1[5]^2*(-1 + z1[6]) - 
        30*z1[6])*(-1 + z1[6]) - 4*z1[4]^5*(-2 + z1[5]*(-1 + z1[6]) + 
        z1[6]) + z1[4]^3*(-1 + z1[6])*(-122 + 2*z1[5]*(-1 + z1[6]) + 
        170*z1[6] - 51*z1[6]^2) - z1[4]^2*(-1 + z1[6])^2*
       (210 - 279*z1[6] + 80*z1[6]^2) + (-1 + z1[6])^4*
       (-468 + 810*z1[6] - 404*z1[6]^2 + 49*z1[6]^3) - 
      z1[4]*(-1 + z1[6])^3*(327 - 365*z1[6] + 11*z1[6]^2 + 49*z1[6]^3) + 
      z1[3]^3*((-1 + z1[6])^5*(20 - 11*z1[6] + z1[6]^2) - 
        2*z1[4]*(-1 + z1[6])^4*(15 - 12*z1[6] + 2*z1[6]^2) + 
        z1[4]^4*(-4 + 8*z1[6] - 4*z1[6]^2 + z1[6]^3) + z1[4]^2*(-1 + z1[6])^2*
         (-25 + 52*z1[6] - 32*z1[6]^2 + 6*z1[6]^3) - 
        2*z1[4]^3*(6 - 20*z1[6] + 23*z1[6]^2 - 11*z1[6]^3 + 2*z1[6]^4)) + 
      z1[3]^2*(2*z1[4]^5*z1[5] + z1[4]^4*(-13 + z1[5]*(2 - 4*z1[6]) + 
          19*z1[6]) + (-1 + z1[6])^4*(-204 + 305*z1[6] - 126*z1[6]^2 + 
          12*z1[6]^3) - z1[4]*(-1 + z1[6])^3*(-151 + 327*z1[6] - 
          204*z1[6]^2 + 36*z1[6]^3) + z1[4]^3*(-5 - 2*(-26 + z1[5])*z1[6] + 
          2*(-44 + z1[5])*z1[6]^2 + 51*z1[6]^3 - 12*z1[6]^4) + 
        z1[4]^2*(-70 + 323*z1[6] - 584*z1[6]^2 + 513*z1[6]^3 - 218*z1[6]^4 + 
          36*z1[6]^5)) + z1[3]*(-(z1[4]^5*(4 - 10*z1[5] + z1[5]^2)) + 
        2*z1[4]^3*(-1 + z1[6])*(-21 + z1[5]*(-1 + z1[6]) + 9*z1[6]) + 
        z1[4]^4*(-33 + z1[5]*(8 - 10*z1[6]) + 36*z1[6]) + 
        2*(-1 + z1[6])^4*(-326 + 542*z1[6] - 259*z1[6]^2 + 30*z1[6]^3) - 
        z1[4]*(-1 + z1[6])^2*(158 - 753*z1[6] + 1104*z1[6]^2 - 631*z1[6]^3 + 
          120*z1[6]^4) + z1[4]^2*(-87 + 343*z1[6] - 595*z1[6]^2 + 
          567*z1[6]^3 - 288*z1[6]^4 + 60*z1[6]^5))) - 
    z1[4]^2*(4*z1[4]^5*z1[5] + z1[4]^4*(-26 - 2*z1[5]*(-1 + z1[6]) - 
        z1[5]^2*(-1 + z1[6]) + 21*z1[6]) + 
      z1[4]^3*(68 - 2*z1[5]*(-1 + z1[6]) - 103*z1[6] + 36*z1[6]^2) + 
      2*z1[4]^2*(-60 + 147*z1[6] - 116*z1[6]^2 + 29*z1[6]^3) - 
      (-1 + z1[6])^3*(-468 + 810*z1[6] - 404*z1[6]^2 + 49*z1[6]^3) + 
      z1[4]*(-1 + z1[6])^2*(156 - 136*z1[6] - 58*z1[6]^2 + 49*z1[6]^3) + 
      z1[3]^3*z1[4]^2*((-1 + z1[6])^2*z1[6] + z1[4]^2*(-2 + 3*z1[6]) + 
        z1[4]*(-1 + 4*z1[6] - 3*z1[6]^2)) + 
      z1[3]^2*(2*z1[4]^5*z1[5] + z1[4]*(-1 + z1[6])^4*(-10 + 3*z1[6]) + 
        z1[4]^4*(-13 + z1[5]*(2 - 4*z1[6]) + 19*z1[6]) - 
        (-1 + z1[6])^4*(20 - 11*z1[6] + z1[6]^2) + 
        z1[4]^3*(4 - 2*(-5 + z1[5])*z1[6] + 2*(-9 + z1[5])*z1[6]^2 + 
          z1[6]^3) + z1[4]^2*(-14 + 43*z1[6] - 50*z1[6]^2 + 24*z1[6]^3 - 
          3*z1[6]^4)) - z1[3]*(z1[4]^5*(-6 + z1[5])*z1[5] + 
        z1[4]^4*(25 - (33 - 10*z1[5] + z1[5]^2)*z1[6]) + 
        (-1 + z1[6])^3*(-184 + 274*z1[6] - 114*z1[6]^2 + 11*z1[6]^3) - 
        z1[4]*(-1 + z1[6])^2*(13 + 54*z1[6] - 78*z1[6]^2 + 22*z1[6]^3) + 
        z1[4]^2*(62 - 160*z1[6] + 155*z1[6]^2 - 69*z1[6]^3 + 11*z1[6]^4) + 
        z1[4]^3*(-46 + 51*z1[6] + z1[6]^2 + z1[5]*(2 - 4*z1[6]^2)))) + 
    z1[5]*(z1[2]^6*z1[3]^3*(-1 + z1[6])^3 + z1[2]^4*z1[3]*(3 + 2*z1[3])*
       (-1 + z1[6])^4*(2*(-1 + z1[6]) + z1[3]*(-5 + 3*z1[6])) - 
      z1[2]^5*z1[3]^2*(-1 + z1[6])^3*(3*(-1 + z1[6]) + 
        z1[3]*(-5 + 4*z1[6])) - z1[2]^3*(-1 + z1[6])^3*
       (z1[4]*(z1[4]^2 + 3*z1[4]*(-1 + z1[6]) + 6*(-1 + z1[6])^2) + 
        2*z1[3]^3*(-1 + z1[6])^2*(-5 + 2*z1[6]) + z1[3]*(-1 + z1[6])^2*
         (-46 + 25*z1[6]) + z1[3]^2*(-46 + 106*z1[6] - 77*z1[6]^2 + 
          17*z1[6]^3)) + z1[2]^2*(z1[3]^3*(-5 + z1[6])*(-1 + z1[6])^6 + 
        z1[3]^2*(-1 + z1[6])^5*(54 - 48*z1[6] + 7*z1[6]^2) + 
        z1[3]*(-1 + z1[6])^5*(130 - 127*z1[6] + 21*z1[6]^2) + 
        z1[4]*(-1 + z1[6])^2*(z1[4]^3*(-4 + z1[6]) + 3*z1[4]*(-1 + z1[6])^2*
           (-9 + 2*z1[6]) + (-1 + z1[6])^3*(-46 + 25*z1[6]) + 
          z1[4]^2*(13 - 16*z1[6] + 3*z1[6]^2))) + 
      z1[4]^2*(z1[4]^4*(-3 + 2*z1[6]) + 3*z1[4]^2*(-1 + z1[6])^2*
         (-9 + 5*z1[6]) + z1[4]^3*(12 - 19*z1[6] + 7*z1[6]^2) - 
        (-1 + z1[6])^4*(130 - 127*z1[6] + 21*z1[6]^2) + 
        z1[4]*(-1 + z1[6])^3*(-38 - 4*z1[6] + 21*z1[6]^2) + 
        z1[3]^2*(z1[4]^5 + z1[4]^4*(-1 + z1[6]) - (-5 + z1[6])*
           (-1 + z1[6])^5 + z1[4]^3*(-1 + z1[6])^2*z1[6] - 
          z1[4]^2*(-1 + z1[6])^3*(-5 + 3*z1[6]) + z1[4]*(-1 + z1[6])^4*
           (-5 + 3*z1[6])) + z1[3]*(z1[4]^5 + z1[4]^4*(-5 + 3*z1[6]) + 
          z1[4]^3*(9 - 14*z1[6] + 5*z1[6]^2) - (-1 + z1[6])^4*
           (54 - 48*z1[6] + 7*z1[6]^2) - z1[4]^2*(-1 + z1[6])^2*
           (17 - 18*z1[6] + 7*z1[6]^2) + 2*z1[4]*(-1 + z1[6])^3*
           (1 - 13*z1[6] + 7*z1[6]^2))) + z1[2]*z1[4]*
       (-(z1[3]^3*(-1 + z1[6])^3*(z1[4]^4 + z1[4]^3*(5 - 4*z1[6]) + 
           (-5 + z1[6])*(-1 + z1[6])^3 - 2*z1[4]*(-1 + z1[6])^2*
            (-5 + 2*z1[6]) + 2*z1[4]^2*(5 - 8*z1[6] + 3*z1[6]^2))) + 
        z1[3]^2*(-z1[4]^5 - z1[4]^4*(-1 + z1[6]) - (-1 + z1[6])^5*
           (59 - 54*z1[6] + 8*z1[6]^2) + 3*z1[4]*(-1 + z1[6])^4*
           (17 - 26*z1[6] + 8*z1[6]^2) + z1[4]^3*(-1 + z1[6])^2*
           (3 - 12*z1[6] + 8*z1[6]^2) - 2*z1[4]^2*(-1 + z1[6])^3*
           (12 - 25*z1[6] + 12*z1[6]^2)) + (-1 + z1[6])*
         (3*z1[4]^4*(-2 + z1[6]) + 3*z1[4]^2*(-1 + z1[6])^2*(-16 + 7*z1[6]) + 
          21*z1[4]*(-1 + z1[6])^3*(-4 + z1[6] + z1[6]^2) + 
          2*z1[4]^3*(11 - 16*z1[6] + 5*z1[6]^2) - (-1 + z1[6])^4*
           (130 - 127*z1[6] + 21*z1[6]^2)) - 
        z1[3]*(z1[4]^5 + z1[4]^4*(-5 + 4*z1[6]) + 
          z1[4]^3*(9 - 16*z1[6] + 7*z1[6]^2) + (-1 + z1[6])^5*
           (184 - 175*z1[6] + 28*z1[6]^2) + z1[4]^2*(-1 + z1[6])^2*
           (-23 + 55*z1[6] - 63*z1[6]^2 + 28*z1[6]^3) - z1[4]*(-1 + z1[6])^3*
           (-48 + 191*z1[6] - 196*z1[6]^2 + 56*z1[6]^3)))), 
  y[54] -> 1 + 2*z1[3], y[55] -> 12 + z1[3]*(6 - 4*z1[4]) - 7*z1[4], 
  y[56] -> -((1 + 2*z1[3])*z1[4]^2*(-2 + z1[3]*z1[5])) + 
    z1[4]*(2 + z1[3]*(10 - 4*z1[5] - 3*z1[6]) - 2*z1[3]^2*(z1[5] - z1[6]) - 
      2*z1[6]) + 2*z1[2]*(-1 + z1[3])*z1[3]*(1 + z1[4] - z1[6]) - 
    2*z1[3]*(2 + z1[3])*z1[6], y[57] -> 1 + 3*z1[4] + z1[4]^3 - 
    z1[4]^2*(-3 + z1[6]) + (3 + 2*z1[3])*z1[6] + z1[3]*(3 + z1[3])*z1[6]^2, 
  y[58] -> z1[4]^4*(-1 + (1 + z1[3])*z1[5]) + z1[6]*(1 + (3 + z1[3])*z1[6]) + 
    z1[4]*(-2 + z1[5] - z1[2]*z1[3]*(-1 + z1[6])^2 - 3*z1[6] - z1[3]*z1[6] + 
      (3 + z1[3])*z1[5]*z1[6]) + z1[4]^2*(-5 + (3 + z1[3])*z1[5] + 
      2*z1[2]*z1[3]*(-1 + z1[6]) + z1[6] - 2*z1[3]*z1[6] + z1[3]*z1[6]^2) - 
    z1[4]^3*(4 + z1[2]*z1[3] - z1[6] + z1[3]*z1[6] + 
      z1[5]*(-3 + z1[3]*(-2 + z1[6]) + z1[6])), 
  y[59] -> 1 - z1[4]^3 + (3 + z1[3])*z1[6] + z1[4]^2*(2 + z1[6]) + 
    z1[4]*(7 + 2*z1[3]^2*z1[6] + z1[3]*(3 + 4*z1[6])), 
  y[60] -> 1 + 2*z1[3]*(1 + z1[2] - z1[4]) - 2*z1[4], 
  y[61] -> z1[2]*z1[3] + z1[2]^2*z1[3] - z1[4] - z1[3]*z1[4] - 
    z1[2]*z1[3]*z1[4], y[62] -> 7 - z1[4] + 2*z1[3]*(2 + z1[4]), 
  y[63] -> 1 + z1[2] - z1[4], y[64] -> (1 + z1[3]^(-1))/z1[2] + z1[3]^(-1), 
  y[65] -> 2*z1[3]*(1 + z1[3])*z1[4]^3 + 
    z1[4]*(4 + z1[3]*(19 - 7*z1[5] - 6*z1[6]) - 4*z1[3]^2*(z1[5] - z1[6]) - 
      4*z1[6]) + 2*z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6]) - 
    2*z1[2]*z1[3]*(2 + 2*z1[3]*(-1 + z1[4]) + z1[4])*(1 + z1[4] - z1[6]) - 
    z1[3]*(7 + 4*z1[3])*z1[6] - 
    z1[4]^2*(-4 + 2*z1[3]^2*(-1 + 2*z1[5] + z1[6]) + 
      z1[3]*(-9 + z1[5] + 2*z1[6])), 
  y[66] -> 2 - 3*z1[4]^3 + 2*(3 + z1[3])*z1[6] + z1[4]^2*(2 + 3*z1[6]) + 
    z1[4]*(13 + 4*z1[3]^2*z1[6] + z1[3]*(6 + 7*z1[6])), 
  y[67] -> -1 - 2*z1[3], y[68] -> -1 - 2*z1[3]*(1 + z1[2] - z1[4]) + 2*z1[4], 
  y[69] -> 1 + 3*z1[4] + z1[5], y[70] -> 4 + 3*z1[4] + 2*z1[5], 
  y[71] -> z1[2]*z1[3] - (1 + z1[3])*z1[4], 
  y[72] -> z1[2]^2*z1[3]*(6 + z1[3]) + 
    z1[2]*(z1[3]*(2 - 13*z1[4]) - 2*z1[3]^2*(-1 + z1[4]) - 6*z1[4]) + 
    (1 + z1[3])*z1[4]*(-2 + 4*z1[4] + z1[3]*(-2 + z1[4]*(-1 + 2*z1[5]))), 
  y[73] -> -3*z1[4]^2*(1 + z1[5]) - (1 + z1[5])*z1[6] + 
    z1[4]*(-2 + 4*z1[2] + z1[5] - z1[5]^2 + z1[6]), 
  y[74] -> z1[4]*(1 + z1[5]*(-1 + z1[6])) + 
    z1[3]*(1 + z1[4]*(1 + z1[5]^2 + z1[5]*(-1 + z1[6])) + z1[5]*z1[6]), 
  y[75] -> 2*z1[2]^3*z1[3] - z1[2]^2*(2*(2 + z1[4]) + 
      z1[3]*(1 + 6*z1[4] - 2*z1[6])) + 
    z1[2]*(4 + 4*z1[4]^2 + z1[3]*(1 + 6*z1[4]^2 + z1[4]*(3 - 4*z1[6]) - 
        z1[6]) - 2*z1[4]*(-7 + z1[6]) - 4*z1[6]) - 
    2*(2 + z1[4]^3 + z1[4]*(3 + z1[5]^2 - 3*z1[6]) + 
      z1[4]^2*(4 + 2*z1[5] - z1[6]) + z1[5]*z1[6]) - 
    z1[3]*(1 + 2*z1[4]^3 + z1[4]^2*(1 + z1[5] - 2*z1[6]) + 
      z1[4]*(1 - z1[5] + z1[5]^2 - z1[6]) + z1[5]*z1[6]), 
  y[76] -> 2 - 2*z1[5]^3 + z1[6] - z1[5]^2*(-6 + z1[4] + 2*z1[6]) + 
    z1[5]*(-6 + z1[6] + z1[4]*(1 + z1[6])), 
  y[77] -> z1[4]*(1 - 2*z1[2] - z1[5] + z1[4]*(1 + z1[5]) - z1[6]) + 
    z1[3]*(1 + z1[2]^2 + z1[4]^2*(1 + z1[5]) + 
      z1[4]*(1 - z1[5] + z1[5]^2 - z1[6]) + z1[5]*z1[6] + 
      z1[2]*(-1 - 3*z1[4] + z1[6])), 
  y[78] -> z1[4]^4*(1 + z1[5]) + (-1 + 3*z1[5] + z1[5]^3 + 
      z1[5]^2*(-3 + z1[6]))*z1[6] + z1[4]*(-1 + z1[5])^2*
     (2 + z1[5]^2 + z1[5]*(-3 + z1[6]) + z1[6]) - 
    z1[4]^3*(-1 + 3*z1[2] + z1[5] - z1[5]^2 + z1[6] + z1[5]*z1[6]) + 
    z1[4]^2*(z1[2]^2 + (-1 + z1[5])*(1 - 2*z1[5] + z1[5]^2 + z1[6]) + 
      z1[2]*(-1 + 2*z1[6])), y[79] -> z1[4]^4*(2 + z1[5]) + 
    z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
    z1[4]^3*(2 - 6*z1[2] + z1[5]^2 - 3*z1[6] - z1[5]*z1[6]) - 
    z1[4]*(z1[2]^3 - (-1 + z1[5])*(-1 + 3*z1[5] + z1[5]^3 + 
        z1[5]^2*(-3 + z1[6])) + z1[2]*(-1 + z1[6])^2 + 
      z1[2]^2*(-1 + 2*z1[6])) + z1[4]^2*(4*z1[2]^2 + 2*z1[5] - 2*z1[5]^2 + 
      z1[5]^3 + (-2 + z1[6])*z1[6] + z1[2]*(-4 + 6*z1[6])), 
  y[80] -> z1[3]*(1 + z1[4]*(1 + z1[5]^2 + z1[5]*(-1 + z1[6])) + 
      z1[5]*z1[6]) + 2*(2 - z1[5]^3 + z1[5]*(-2 + z1[6]) - 
      z1[5]^2*(-2 + z1[6]) + z1[4]*(1 + z1[5]*z1[6])), 
  y[81] -> -((-1 + 3*z1[5] + z1[5]^3 + z1[5]^2*(-3 + z1[6]))*z1[6]) - 
    z1[4]*(2 + z1[5]^4 + z1[5]*(-7 + 2*z1[6]) + z1[5]^3*(-5 + 2*z1[6]) + 
      z1[5]^2*(9 - 4*z1[6] + z1[6]^2)), 
  y[82] -> -(z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6]) - 
    z1[4]*(1 + z1[5]^4 + 2*z1[5]*(-2 + z1[6]) + 2*z1[5]^3*(-2 + z1[6]) + 
      z1[5]^2*(6 - 3*z1[6] + z1[6]^2)), y[83] -> 7 + 4*z1[3], 
  y[84] -> -1 + z1[4], y[85] -> 4 + z1[2], 
  y[86] -> -4 - z1[2]*(1 + 2*z1[3]) + z1[3]*(-8 + z1[4]) + z1[4], 
  y[87] -> -z1[2] + z1[4], y[88] -> -(z1[2]*z1[3]*z1[4]) - 
    2*z1[2]^2*z1[3]*z1[4] + z1[4]^2 + z1[2]*z1[4]^2 + z1[3]*z1[4]^2 + 
    2*z1[2]*z1[3]*z1[4]^2 + z1[2]^2*z1[3]*z1[4]*z1[5] - 
    z1[2]*z1[3]*z1[4]^2*z1[5] + z1[2]^2*z1[3]*z1[6] - z1[2]*z1[4]*z1[6] - 
    z1[2]*z1[3]*z1[4]*z1[6], y[89] -> 3*z1[4]^3 - z1[4]^2*(2 + 3*z1[6]) - 
    2*(1 + (3 + z1[3])*z1[6]) - z1[4]*(13 + 4*z1[3]^2*z1[6] + 
      z1[3]*(6 + 7*z1[6])), y[90] -> -2*z1[3]*(1 + z1[3])*z1[4]^3 - 
    2*z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6]) + 
    z1[2]*z1[3]*(5 + 4*z1[3]*(-1 + z1[4]) + 2*z1[4])*(1 + z1[4] - z1[6]) + 
    z1[3]*(7 + 4*z1[3])*z1[6] + 
    z1[4]^2*(-5 + 2*z1[3]^2*(-1 + 2*z1[5] + z1[6]) + 
      z1[3]*(-10 + z1[5] + 2*z1[6])) + z1[4]*(4*z1[3]^2*(z1[5] - z1[6]) + 
      5*(-1 + z1[6]) + z1[3]*(-20 + 7*z1[5] + 7*z1[6])), 
  y[91] -> z1[2] + z1[2]^2*(2 + z1[3]) + 
    z1[3]*(1 + z1[4]^2 + z1[4]*(z1[5] - z1[6])) + 
    z1[4]*(1 + 2*z1[4] - z1[6]) + z1[2]*z1[3]*(-1 - 2*z1[4] + z1[6]), 
  y[92] -> -(z1[2]^4*(2 + z1[3])) + z1[2]^3*(-3 + z1[3]*(-2 + z1[6])) + 
    z1[2]*z1[4]*(1 + z1[4])*(z1[4] - z1[6]) + (1 + z1[3])*z1[4]^2*(1 + z1[4])*
     (1 + z1[4] - z1[6]) + z1[2]^2*(-1 + z1[3]*(-1 + z1[6]) - z1[4]*z1[6]), 
  y[93] -> 2*z1[2]^8*(2 + z1[3]) + z1[2]^7*(z1[3]*(15 - 6*z1[6]) + 
      2*(9 + z1[4] - z1[6]) - z1[3]^2*(-2 + z1[6])) + 
    z1[2]^3*(6 + 2*z1[3]^2*(-3 + z1[6])*(-1 + z1[6])^3 + 
      (-18 - 3*z1[4] + 2*z1[4]^2 + 5*z1[4]^3 + 2*z1[4]^4)*z1[6] + 
      2*(9 + z1[4])*z1[6]^2 + 3*(-2 + z1[4])*z1[6]^3 - 2*z1[4]*z1[6]^4 + 
      4*z1[3]*(-1 + z1[6])^2*(3 - 3*z1[6] + z1[6]^2)) + 
    z1[2]^6*(33 - 2*z1[4]^2 - 13*z1[6] + 2*z1[6]^2 + z1[4]*(7 + 2*z1[6]) + 
      z1[3]^2*(9 - 11*z1[6] + 3*z1[6]^2) + 
      z1[3]*(39 - 33*z1[6] + 5*z1[6]^2)) + 
    z1[2]^5*(z1[4]^2*(-5 + 2*z1[6]) + z1[4]*(7 + 5*z1[6]) + 
      z1[3]^2*(16 - 31*z1[6] + 18*z1[6]^2 - 3*z1[6]^3) + 
      z1[3]*(49 - 68*z1[6] + 26*z1[6]^2 - 3*z1[6]^3) - 
      2*(-16 + 15*z1[6] - 6*z1[6]^2 + z1[6]^3)) - 
    z1[2]*z1[4]*(2*z1[4]^6 + z1[4]^5*(9 - 4*z1[6]) + 
      2*(-1 + z1[6])^2*z1[6]^2 + z1[4]^4*(12 - 23*z1[6] + 6*z1[6]^2) + 
      z1[4]^3*(5 - 32*z1[6] + 31*z1[6]^2 - 8*z1[6]^3) + 
      2*z1[4]*z1[6]*(-1 + 7*z1[6] - 9*z1[6]^2 + 3*z1[6]^3) + 
      z1[4]^2*z1[6]*(-15 + 36*z1[6] - 23*z1[6]^2 + 4*z1[6]^3)) + 
    z1[2]^2*(2*z1[3]*(-1 + z1[6])^4 + z1[3]^2*(-1 + z1[6])^4 + 
      z1[4]^5*(2 + z1[6]) - (-1 + z1[6])^2*(-1 + 2*z1[6]) + 
      z1[4]^4*(5 + z1[6]^2) + z1[4]^3*(4 - 4*z1[6] + z1[6]^3) - 
      2*z1[4]*z1[6]*(1 + z1[6] - 4*z1[6]^2 + 2*z1[6]^3) + 
      z1[4]^2*(1 - 5*z1[6] - 2*z1[6]^2 + 8*z1[6]^3 - 3*z1[6]^4)) + 
    z1[2]^4*(18 - 33*z1[6] + 2*z1[4]^3*z1[6] + 23*z1[6]^2 - 6*z1[6]^3 + 
      z1[4]^2*(-3 + 5*z1[6]) + z1[3]^2*(-1 + z1[6])^2*
       (14 - 9*z1[6] + z1[6]^2) + z1[4]*(2 + 2*z1[6] + 2*z1[6]^2 - z1[6]^3) + 
      z1[3]*(33 - 69*z1[6] + 49*z1[6]^2 - 15*z1[6]^3 + 2*z1[6]^4)) - 
    (1 + z1[3])*z1[4]^2*(1 + z1[4] - z1[6])^2*(1 + 2*z1[4]^4 - 
      z1[4]^3*(-9 + z1[6]) - 4*z1[6] + 3*z1[6]^2 + 
      2*z1[4]*(2 - 7*z1[6] + 4*z1[6]^2) + 
      z1[4]^2*(10 - 12*z1[6] + 5*z1[6]^2) - z1[3]*(1 + z1[4])*
       (z1[4]^2*(-2 + z1[6]) - (-1 + z1[6])^2 - 
        z1[4]*(3 - 4*z1[6] + z1[6]^2))) - 
    z1[5]*(z1[2]^8*(3 + z1[3]) + z1[2]^7*(z1[3]*(8 - 6*z1[6]) - 
        4*(-3 + z1[6]) - z1[3]^2*(-1 + z1[6])) + 
      z1[2]^4*(3 + z1[3]^2*(-4 + z1[6])*(-1 + z1[6])^3 - 7*z1[6] + 
        6*z1[6]^2 - 2*z1[6]^3 + z1[4]^3*(1 + z1[6]) + 
        z1[4]*(1 + z1[6] - z1[6]^2) + z1[3]*(-1 + z1[6])^2*
         (8 - 5*z1[6] + z1[6]^2) - z1[4]^2*(1 - 3*z1[6] + z1[6]^2)) - 
      (1 + z1[3])*z1[4]^3*(1 + z1[4] - z1[6])^2*
       (z1[4]^3 + z1[4]^2*(5 - 3*z1[6]) - z1[3]*(1 + z1[4])*
         (1 + z1[4] - z1[6])*(-1 + z1[6]) + 3*(-1 + z1[6])*z1[6] + 
        z1[4]*(4 - 7*z1[6] + 4*z1[6]^2)) + z1[2]^6*(18 + z1[4] - 2*z1[4]^2 - 
        13*z1[6] + 2*z1[6]^2 + z1[3]^2*(4 - 7*z1[6] + 3*z1[6]^2) + 
        z1[3]*(19 - 25*z1[6] + 7*z1[6]^2)) + 
      z1[2]^5*(12 + z1[4]^3 + z1[4]^2*(-3 + z1[6]) - 3*z1[3]^2*(-2 + z1[6])*
         (-1 + z1[6])^2 - 15*z1[6] + 6*z1[6]^2 - z1[6]^3 + 
        z1[4]*(2 + z1[6] - z1[6]^2) + z1[3]*(19 - 36*z1[6] + 20*z1[6]^2 - 
          3*z1[6]^3)) + z1[2]^2*z1[4]*(2*z1[4]^3 + z1[4]^4 - 
        (-1 + z1[6])^2*z1[6]*(1 + z1[6]) - z1[4]*z1[6]*
         (1 + z1[6] - 4*z1[6]^2 + 2*z1[6]^3) + 
        z1[4]^2*(1 - 2*z1[6]^2 + 2*z1[6]^3)) - z1[2]*z1[4]^2*
       (z1[4]^5 + z1[4]^4*(5 - 4*z1[6]) + (-1 + z1[6])^2*z1[6]*
         (1 + 2*z1[6]) + z1[4]^3*(6 - 15*z1[6] + 8*z1[6]^2) + 
        z1[4]^2*(1 - 13*z1[6] + 19*z1[6]^2 - 8*z1[6]^3) + 
        z1[4]*(-1 - z1[6] + 10*z1[6]^2 - 11*z1[6]^3 + 3*z1[6]^4)) + 
      z1[2]^3*(z1[3]*(-1 + z1[6])^4 + z1[3]^2*(-1 + z1[6])^4 + 
        z1[6]*(z1[4]^4 - z1[4]^3*(-3 + z1[6]) - (-1 + z1[6])^2 - 
          z1[4]*(-1 + z1[6])^2*(1 + z1[6]) + z1[4]^2*(2 - 2*z1[6] + 
            z1[6]^2)))), y[94] -> -103 + 32*z1[4] - 42*z1[4]^2 + 14*z1[4]^3 - 
    38*z1[4]^4 - 2*z1[4]^5 + z1[3]^2*z1[4]^5 - 2*z1[4]^6 + 33*z1[5] - 
    8*z1[4]*z1[5] + 10*z1[4]^2*z1[5] - 3*z1[4]^3*z1[5] + 13*z1[4]^4*z1[5] + 
    5*z1[4]^5*z1[5] + z1[4]^6*z1[5] + z1[2]^6*(-4 + z1[3]*(-2 + z1[5]) + 
      3*z1[5]) + 486*z1[6] - 86*z1[4]*z1[6] + 112*z1[4]^2*z1[6] - 
    6*z1[4]^3*z1[6] + 34*z1[4]^4*z1[6] + 3*z1[4]^5*z1[6] - 168*z1[5]*z1[6] + 
    21*z1[4]*z1[5]*z1[6] - 30*z1[4]^2*z1[5]*z1[6] - 2*z1[4]^3*z1[5]*z1[6] - 
    18*z1[4]^4*z1[5]*z1[6] - 4*z1[4]^5*z1[5]*z1[6] - 928*z1[6]^2 + 
    60*z1[4]*z1[6]^2 - 96*z1[4]^2*z1[6]^2 - 10*z1[4]^3*z1[6]^2 - 
    6*z1[4]^4*z1[6]^2 + 349*z1[5]*z1[6]^2 - 8*z1[4]*z1[5]*z1[6]^2 + 
    30*z1[4]^2*z1[5]*z1[6]^2 + 9*z1[4]^3*z1[5]*z1[6]^2 + 
    7*z1[4]^4*z1[5]*z1[6]^2 + 909*z1[6]^3 + 21*z1[4]*z1[6]^3 + 
    26*z1[4]^2*z1[6]^3 + 5*z1[4]^3*z1[6]^3 - 376*z1[5]*z1[6]^3 - 
    22*z1[4]*z1[5]*z1[6]^3 - 10*z1[4]^2*z1[5]*z1[6]^3 - 
    4*z1[4]^3*z1[5]*z1[6]^3 - 474*z1[6]^4 - 38*z1[4]*z1[6]^4 + 
    219*z1[5]*z1[6]^4 + 24*z1[4]*z1[5]*z1[6]^4 + 121*z1[6]^5 + 
    11*z1[4]*z1[6]^5 - 64*z1[5]*z1[6]^5 - 7*z1[4]*z1[5]*z1[6]^5 - 
    11*z1[6]^6 + 7*z1[5]*z1[6]^6 - z1[2]^5*(14 + 2*z1[4] - 9*z1[5] - 
      2*z1[6] + 4*z1[5]*z1[6] + z1[3]^2*(z1[4]*(-2 + z1[5]) + z1[6]) + 
      z1[3]*(9 + z1[4]*(-4 + 3*z1[5]) - 2*z1[6] + z1[5]*(-4 + 3*z1[6]))) + 
    z1[3]*(2*z1[4]^4*(3 + z1[5]*(-1 + z1[6]) - z1[6])*(-2 + z1[6]) - 
      z1[4]^3*(4 + z1[5]*(-2 + z1[6]) - z1[6])*(-1 + z1[6])^2 + 
      z1[4]^2*(4 + z1[5]*(-1 + z1[6]) - z1[6])*(-3 + z1[6])*(-1 + z1[6])^2 + 
      z1[4]^5*(4 + z1[6] - z1[5]*z1[6]) - z1[4]*(-1 + z1[6])^3*
       (-3 + 2*z1[5]*(-1 + z1[6])^2 + 6*z1[6] - 2*z1[6]^2) + 
      (-1 + z1[6])^4*(-14 + 9*z1[6] - z1[6]^2 + 
        z1[5]*(4 - 5*z1[6] + z1[6]^2))) + 
    z1[2]^4*(-19 + z1[4]^2*(-2 + z1[5]) + 9*z1[5] + 11*z1[6] - 
      9*z1[5]*z1[6] - 2*z1[6]^2 + 2*z1[5]*z1[6]^2 + 
      z1[4]*(-9 + z1[5]*(4 - 3*z1[6]) + 2*z1[6]) + 
      z1[3]^2*z1[4]*(1 + 4*z1[4]*(-2 + z1[5]) + 4*z1[6]) + 
      z1[3]*(-16 + 4*z1[4]^2*(-1 + z1[5]) + 15*z1[6] - 3*z1[6]^2 + 
        z1[4]*(6 - 2*z1[5] + 2*z1[6]) + 3*z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
    z1[2]*(z1[4]^5*z1[5] - z1[3]^2*z1[4]^4*(4 + z1[4]*(-2 + z1[5]) + z1[6]) + 
      z1[4]^4*(-26 + z1[5]*(7 - 4*z1[6]) + 9*z1[6]) - 
      (-1 + z1[6])^2*(55 - 123*z1[6] + 86*z1[6]^2 - 19*z1[6]^3 + 
        z1[5]*(-1 + z1[6])^2*(-19 + 11*z1[6])) + 
      z1[4]^3*(2*(3 - 5*z1[6] + z1[6]^2) + z1[5]*(2 - 4*z1[6] + 3*z1[6]^2)) + 
      z1[4]^2*(-37 + 83*z1[6] - 56*z1[6]^2 + 11*z1[6]^3 + 
        z1[5]*(11 - 29*z1[6] + 24*z1[6]^2 - 6*z1[6]^3)) - 
      z1[4]*(-1 + z1[6])*(30 - 59*z1[6] + 39*z1[6]^2 - 8*z1[6]^3 + 
        z1[5]*(-11 + 24*z1[6] - 17*z1[6]^2 + 4*z1[6]^3)) + 
      z1[3]*(-(z1[4]^5*(-4 + z1[5])) + z1[4]*(-2 + z1[5])*(-1 + z1[6])^3 + 
        z1[4]^4*(-19 - 2*z1[5]*(-2 + z1[6]) + 3*z1[6]) + 
        z1[4]^3*(2 - (-1 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2) - 
        2*z1[4]^2*(-1 + z1[6])*(-9 + 7*z1[6] - z1[6]^2 + 
          z1[5]*(3 - 4*z1[6] + z1[6]^2)) - (-1 + z1[6])^3*
         (-17 + 15*z1[6] - 3*z1[6]^2 + 3*z1[5]*(2 - 3*z1[6] + z1[6]^2)))) + 
    z1[2]^3*(-13 + z1[4]^3*(-2 + z1[5]) + 3*z1[5] + 19*z1[6] - 
      6*z1[5]*z1[6] - 10*z1[6]^2 + 4*z1[5]*z1[6]^2 + 2*z1[6]^3 - 
      z1[5]*z1[6]^3 + z1[4]^2*(-9 + z1[5]*(5 - 3*z1[6]) + 2*z1[6]) - 
      2*z1[3]^2*z1[4]^2*(2 + 3*z1[4]*(-2 + z1[5]) + 3*z1[6]) + 
      z1[4]*(-12 + 9*z1[6] - 2*z1[6]^2 + z1[5]*(7 - 9*z1[6] + 3*z1[6]^2)) + 
      z1[3]*(-4*z1[4]^3*(-2 + z1[5]) + z1[4]^2*(z1[5]*(3 - 2*z1[6]) + 
          2*(-5 + z1[6])) + z1[4]*(z1[5]*(-1 + z1[6])^2 - 
          (-3 + z1[6])*z1[6]) - (-1 + z1[6])*(-2*(8 - 6*z1[6] + z1[6]^2) + 
          z1[5]*(5 - 7*z1[6] + 2*z1[6]^2)))) + 
    z1[2]^2*(z1[4]^4*(-4 + z1[5]) + z1[4]*(6 + z1[5]*(-1 + z1[6]) - 4*z1[6])*
       (-1 + z1[6])*z1[6] + 2*z1[3]^2*z1[4]^3*(3 + 2*z1[4]*(-2 + z1[5]) + 
        2*z1[6]) - z1[4]^3*(1 + 2*z1[5]*(-2 + z1[6]) + 6*z1[6]) + 
      (-1 + z1[6])^2*(-16 + 23*z1[6] - 8*z1[6]^2 + 
        z1[5]*(4 - 9*z1[6] + 4*z1[6]^2)) + 
      z1[4]^2*(-22 + 26*z1[6] - 9*z1[6]^2 + z1[5]*(9 - 14*z1[6] + 
          6*z1[6]^2)) + z1[3]*(z1[4]^4*(-10 + 3*z1[5]) + 
        z1[4]^3*(14 + z1[5]*(-2 + z1[6]) - 3*z1[6]) + 
        z1[4]^2*(5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*(-3 + 2*z1[6]) + 
        z1[4]*(-1 + z1[6])*(1 - (-1 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2) + 
        (-1 + z1[6])^2*(-15 + 13*z1[6] - 3*z1[6]^2 + 
          z1[5]*(5 - 8*z1[6] + 3*z1[6]^2)))), 
  y[95] -> z1[2]^5*z1[3]^2*(-2 + z1[6])*(-1 + z1[6])^3 - 
    z1[2]^4*z1[3]*(-1 + z1[6])^3*(11 - 19*z1[6] + 8*z1[6]^2 + 
      z1[3]*(9 - 11*z1[6] + 3*z1[6]^2)) - 
    z1[4]^2*(9*z1[4]^5 + z1[3]^2*z1[4]^5 + z1[4]^4*(-19 + 12*z1[6]) + 
      z1[4]^3*(28 - 42*z1[6] + 15*z1[6]^2) - (-1 + z1[6])^3*
       (-103 + 177*z1[6] - 88*z1[6]^2 + 11*z1[6]^3) + 
      z1[4]*(-1 + z1[6])^2*(33 - 25*z1[6] - 16*z1[6]^2 + 11*z1[6]^3) + 
      z1[4]^2*(-37 + 90*z1[6] - 71*z1[6]^2 + 18*z1[6]^3) + 
      z1[3]*(6*z1[4]^5 + z1[4]^4*(-5 + 2*z1[6]) - (-1 + z1[6])^4*
         (14 - 9*z1[6] + z1[6]^2) - z1[4]^2*(-1 + z1[6])^2*
         (7 - 5*z1[6] + z1[6]^2) + 2*z1[4]*(-1 + z1[6])^3*
         (1 - 3*z1[6] + z1[6]^2) + z1[4]^3*(5 - 7*z1[6] + 2*z1[6]^2))) + 
    z1[2]^3*(-1 + z1[6])*(z1[3]^2*(-1 + z1[6])^3*(16 - 15*z1[6] + 
        3*z1[6]^2) + z1[3]*(-1 + z1[6])^3*(54 - 67*z1[6] + 19*z1[6]^2) + 
      z1[4]*(4*z1[4]^4 + 5*z1[4]^3*(-1 + z1[6]) + z1[4]*(-1 + z1[6])^2*
         (-9 + 7*z1[6]) + (-1 + z1[6])^3*(-11 + 8*z1[6]) + 
        z1[4]^2*(7 - 13*z1[6] + 6*z1[6]^2))) - 
    z1[2]^2*(z1[3]^2*(-1 + z1[6])^5*(14 - 9*z1[6] + z1[6]^2) + 
      z1[3]*(-1 + z1[6])^4*(-103 + 177*z1[6] - 88*z1[6]^2 + 11*z1[6]^3) + 
      z1[4]*(4*z1[4]^5*(-2 + z1[6]) + z1[4]^4*(19 - 24*z1[6] + 5*z1[6]^2) + 
        z1[4]^2*(-1 + z1[6])^2*(36 - 38*z1[6] + 7*z1[6]^2) + 
        z1[4]*(-1 + z1[6])^3*(45 - 45*z1[6] + 8*z1[6]^2) + 
        (-1 + z1[6])^4*(54 - 67*z1[6] + 19*z1[6]^2) + 
        z1[4]^3*(-27 + 58*z1[6] - 37*z1[6]^2 + 6*z1[6]^3))) + 
    z1[2]*z1[4]*(-4*z1[4]^6 + z1[4]^5*(23 - 14*z1[6]) + 
      z1[4]^4*(-39 + 56*z1[6] - 18*z1[6]^2) - z1[4]^2*(-1 + z1[6])^2*
       (71 - 90*z1[6] + 26*z1[6]^2) + z1[4]^3*(55 - 128*z1[6] + 95*z1[6]^2 - 
        22*z1[6]^3) + (-1 + z1[6])^4*(-103 + 177*z1[6] - 88*z1[6]^2 + 
        11*z1[6]^3) - z1[4]*(-1 + z1[6])^3*(87 - 92*z1[6] + 3*z1[6]^2 + 
        11*z1[6]^3) + z1[3]^2*(z1[4]^5 - z1[4]^3*(-2 + z1[6])*
         (-1 + z1[6])^3 + (-1 + z1[6])^5*(14 - 9*z1[6] + z1[6]^2) - 
        z1[4]*(-1 + z1[6])^4*(16 - 15*z1[6] + 3*z1[6]^2) + 
        z1[4]^2*(-1 + z1[6])^3*(9 - 11*z1[6] + 3*z1[6]^2)) + 
      z1[3]*(6*z1[4]^5 + z1[4]^4*(-5 + 3*z1[6]) + 
        z1[4]^3*(5 - 8*z1[6] + 3*z1[6]^2) + 2*z1[4]^2*(-1 + z1[6])^2*
         (-9 + 22*z1[6] - 20*z1[6]^2 + 6*z1[6]^3) + (-1 + z1[6])^4*
         (-117 + 200*z1[6] - 98*z1[6]^2 + 12*z1[6]^3) - 
        z1[4]*(-1 + z1[6])^3*(-56 + 145*z1[6] - 109*z1[6]^2 + 24*z1[6]^3))) + 
    z1[5]*(-(z1[2]^5*z1[3]^2*(-1 + z1[6])^4) + z1[2]^4*z1[3]*(-1 + z1[6])^4*
       (4*(-1 + z1[6]) + z1[3]*(-4 + 3*z1[6])) - 
      z1[2]^3*(z1[4]*(z1[4]^3 + 2*z1[4]^2*(-1 + z1[6]) + 
          3*z1[4]*(-1 + z1[6])^2 + 4*(-1 + z1[6])^3)*(-1 + z1[6])^2 + 
        3*z1[3]^2*(-2 + z1[6])*(-1 + z1[6])^5 + z1[3]*(-1 + z1[6])^5*
         (-19 + 11*z1[6])) + z1[4]^2*(z1[4]^5 + 
        z1[3]*(z1[4]^5 + z1[4]^4*(-1 + z1[6]) + z1[4]^3*(-1 + z1[6])^2 - 
          z1[4]^2*(-2 + z1[6])*(-1 + z1[6])^3 + 2*z1[4]*(-1 + z1[6])^5 - 
          (-4 + z1[6])*(-1 + z1[6])^5) + z1[4]^4*(-4 + 3*z1[6]) + 
        z1[4]^2*(-1 + z1[6])^2*(-10 + 7*z1[6]) + 
        z1[4]^3*(7 - 12*z1[6] + 5*z1[6]^2) - (-1 + z1[6])^4*
         (33 - 36*z1[6] + 7*z1[6]^2) + z1[4]*(-1 + z1[6])^3*
         (-8 - 3*z1[6] + 7*z1[6]^2)) + z1[2]^2*(-1 + z1[6])*
       (z1[3]^2*(-4 + z1[6])*(-1 + z1[6])^5 + z1[3]*(-1 + z1[6])^4*
         (33 - 36*z1[6] + 7*z1[6]^2) + z1[4]*(z1[4]^4*(-3 + z1[6]) + 
          z1[4]^2*(-1 + z1[6])^2*(-11 + 3*z1[6]) + z1[4]*(-1 + z1[6])^3*
           (-15 + 4*z1[6]) + (-1 + z1[6])^4*(-19 + 11*z1[6]) + 
          z1[4]^3*(7 - 9*z1[6] + 2*z1[6]^2))) + 
      z1[2]*z1[4]*(z1[4]^5*(-3 + 2*z1[6]) + z1[4]^3*(-1 + z1[6])^2*
         (-15 + 8*z1[6]) + z1[4]^2*(-1 + z1[6])^3*(-21 + 11*z1[6]) + 
        z1[4]^4*(9 - 14*z1[6] + 5*z1[6]^2) - (-1 + z1[6])^5*
         (33 - 36*z1[6] + 7*z1[6]^2) + z1[4]*(-1 + z1[6])^4*
         (-27 + 8*z1[6] + 7*z1[6]^2) + z1[3]^2*(-1 + z1[6])^4*
         (z1[4]^3 + z1[4]^2*(4 - 3*z1[6]) - (-4 + z1[6])*(-1 + z1[6])^2 + 
          3*z1[4]*(2 - 3*z1[6] + z1[6]^2)) - 
        z1[3]*(z1[4]^5 + z1[4]^4*(-1 + z1[6]) + z1[4]^3*(-1 + z1[6])^2 + 
          (-1 + z1[6])^5*(37 - 41*z1[6] + 8*z1[6]^2) + z1[4]^2*(-1 + z1[6])^3*
           (6 - 13*z1[6] + 8*z1[6]^2) - z1[4]*(-1 + z1[6])^4*
           (21 - 40*z1[6] + 16*z1[6]^2)))), y[96] -> -1 + 2*z1[3], 
  y[97] -> 1 + z1[4], y[98] -> 1 + 3*z1[3] + 2*z1[3]^2, 
  y[99] -> -2*z1[2]*z1[3]*z1[4] + z1[4]^2 + z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] - z1[4]*z1[6] - 
    z1[3]*z1[4]*z1[6], y[100] -> z1[2]^2*z1[3] - z1[2]*z1[4] - 
    3*z1[2]*z1[3]*z1[4] - z1[2]^2*z1[3]*z1[4] + z1[4]^2 + z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]^2*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] - 
    z1[4]*z1[6] - z1[3]*z1[4]*z1[6], 
  y[101] -> z1[4]^2*(1 + z1[5] + 2*z1[3]*z1[5]) - 
    2*z1[2]*z1[3]*(1 + z1[4] - z1[6]) + z1[6] + 2*z1[3]*z1[6] + 
    z1[4]*(1 + z1[5] + 2*z1[3]*z1[5] - 2*(1 + z1[3])*z1[6]), 
  y[102] -> z1[4]*z1[6] + z1[3]*(-((1 + z1[2])*z1[4]^2*(-1 + z1[5])) - 
      (1 + z1[2])*z1[6] + z1[4]*(1 + z1[2] - z1[5] - z1[2]*z1[5] + z1[6])), 
  y[103] -> -3 + 4*z1[3], y[104] -> 2 + z1[3] - z1[3]^2, 
  y[105] -> -(z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6])) + 2*z1[4]*z1[6] + 
    z1[2]*z1[3]*(z1[4]^2*(3 - 2*z1[5] + z1[3]*(1 + z1[5])) + 
      z1[4]*(3 - 2*z1[5] + z1[3]*(1 + z1[5] - 2*z1[6]) - z1[6]) + 
      (-2 + z1[3])*z1[6]) + z1[3]*(-z1[4]^3 - 2*z1[6] + 
      z1[4]^2*(1 - 2*z1[5] + z1[6]) + z1[4]*(2 - 2*z1[5] + z1[6])) + 
    z1[3]^2*(-z1[4]^3 + z1[4]*(-1 + z1[5] - z1[6]) + z1[6] + 
      z1[4]^2*(-2 + z1[5] + z1[6])), y[106] -> -3 - 9*z1[3] - 4*z1[3]^2, 
  y[107] -> -3 + 2*z1[3]*(-2 + z1[4]) + 2*z1[4], y[108] -> 1 + z1[2]^(-1), 
  y[109] -> 2 + z1[3], y[110] -> -2 + 3*z1[4] + z1[3]*(-2 + 2*z1[4] + z1[5]), 
  y[111] -> -3 + z1[4] + z1[2]*(-1 + z1[3]*(-2 + z1[5])) + 
    z1[3]*(-4 + z1[4] + 2*z1[5]), 
  y[112] -> 5 + 2*z1[3] + 2*z1[2]*(2 + z1[3]) - 2*z1[6], 
  y[113] -> -1 + z1[6], y[114] -> 1 + 2*(-1 + z1[6])*z1[6], 
  y[115] -> z1[3]*(-1 + z1[6])*z1[6] - z1[4]*(1 + z1[3]*z1[6]), 
  y[116] -> z1[2]^2*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6]) - z1[4]*z1[6] + 
    z1[3]*(z1[4]^2*z1[5] + z1[4]*(-1 + z1[5] - 2*z1[6]) + z1[6]) + 
    z1[3]^2*(z1[4]^2*z1[5] + z1[4]*(-1 + z1[5] - z1[6]) + 
      z1[6]*(-1 + z1[5] + 2*z1[6] - z1[5]*z1[6])) + 
    z1[2]*z1[3]*(-2*z1[4] - z1[4]^2 + z1[4]*z1[5] + z1[4]^2*z1[5] + z1[6] + 
      z1[3]*(1 + z1[4]*(-3 + z1[5]) + z1[4]^2*(-1 + z1[5]) - 
        z1[5]*(-1 + z1[6])^2 - z1[6] + z1[6]^2)), 
  y[117] -> -5 - 13*z1[3] - 4*z1[3]^2, 
  y[118] -> -5 + 2*z1[4] + z1[3]*(-2 + 4*z1[4]), 
  y[119] -> 2 + z1[3]*(-1 + z1[6]), 
  y[120] -> 1 + 2*(2 + z1[3]*(-1 + z1[6]))*(-1 + z1[6])*z1[6], 
  y[121] -> 7 + 4*(-1 + z1[3])*z1[6] - 2*z1[3]*z1[6]^2 + 
    2*z1[2]*(3 + z1[3]*z1[6]), 
  y[122] -> z1[3]*(2 + z1[3]*(-1 + z1[6]))*(-1 + z1[6])*z1[6] + 
    z1[4]*(-2 + z1[3] - 2*z1[3]*z1[6] - z1[3]^2*(-2 + z1[6])*z1[6]), 
  y[123] -> -2*z1[4]*z1[6] + 
    z1[3]*(z1[4]^3 + z1[4]*(-2 + 2*z1[5] - 3*z1[6]) + 
      z1[4]^2*(1 + 2*z1[5] - z1[6]) + 2*z1[6]) + 
    z1[2]^3*z1[3]^3*(-2 + z1[5] + z1[6] - z1[5]*z1[6]) + 
    z1[3]^3*(z1[4]^3 - z1[4]^2*(-1 + z1[5] + z1[6]) - 
      z1[6]*(-1 + z1[5]*(-1 + z1[6])^2 + 4*z1[6] - 2*z1[6]^2) + 
      z1[4]*(1 - z1[5] + z1[6]^2)) + 
    z1[3]^2*(2*z1[4]^3 + z1[4]^2*(2 + z1[5] - 2*z1[6]) + 
      z1[6]*(-3 - 2*z1[5]*(-1 + z1[6]) + 4*z1[6]) + 
      z1[4]*(-1 + z1[5] - z1[6] + z1[6]^2)) + 
    z1[2]*z1[3]*(-5*z1[4] - 3*z1[4]^2 + 2*z1[4]*z1[5] + 2*z1[4]^2*z1[5] + 
      2*z1[6] + z1[4]*z1[6] + z1[3]^2*(-1 - z1[4]^2*(2 + z1[5]) - 
        z1[5]*(-1 + z1[6])^3 + 3*z1[6] - 4*z1[6]^2 + z1[6]^3 + 
        z1[4]*(1 - z1[5] + 2*z1[6])) + z1[3]*(2 + z1[4]^2*(-5 + z1[5]) - 
        2*z1[5]*(-1 + z1[6])^2 - 3*z1[6] + 2*z1[6]^2 + 
        z1[4]*(-7 + z1[5] + 3*z1[6]))) + z1[2]^2*z1[3]^2*
     (5 + 2*z1[4] - 2*z1[5] - 3*z1[6] + 2*z1[5]*z1[6] + 
      z1[3]*(-2 + 3*z1[4] + 2*z1[6] - z1[6]^2 + 
        z1[5]*(2 - 3*z1[6] + z1[6]^2))), y[124] -> z1[2] - z1[6], 
  y[125] -> -(z1[2]*z1[3]*z1[4]) - z1[2]*z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[4]^2*z1[5] + z1[2]*z1[3]*z1[6] - 
    z1[4]*z1[6] - z1[3]*z1[4]*z1[6], 
  y[126] -> z1[4] - z1[3]*(-1 + z1[6])*z1[6]^2 + 
    z1[3]*z1[4]*(1 - z1[6] + z1[6]^2), 
  y[127] -> -(z1[2]^2*z1[3]*(z1[4] + 2*z1[3]*z1[4] + z1[3]*(-1 + z1[5])*
        (-1 + z1[6])^2)) + z1[2]^3*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + 
    z1[4]*z1[6] - z1[3]*(z1[4]^2*(-1 + z1[5]) + z1[6] + 
      z1[4]*(-1 + z1[5] - 3*z1[6] + z1[6]^2)) - 
    z1[2]*z1[3]*((1 + z1[3])*z1[4]^2*(-2 + z1[5]) + 
      (1 + z1[3])*z1[4]*(-1 + z1[5]) + z1[6] + 
      z1[3]*z1[6]*(3 - z1[5]*(-1 + z1[6])^2 - 3*z1[6] + z1[6]^2)) - 
    z1[3]^2*(z1[4]^2*(-1 + z1[5]) + z1[6] + (-2 + z1[5])*z1[6]^2 - 
      (-2 + z1[5])*z1[6]^3 + z1[4]*(-1 + z1[5] - 2*z1[6] + z1[6]^2)), 
  y[128] -> -(z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6])) + 
    z1[2]*z1[3]*(-1 + z1[4] + z1[3]*(-1 + 2*z1[4]))*(1 + z1[4] - z1[6]) + 
    (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6] + z1[3]*(2 + z1[4]^2*(-2 + z1[5]) - 
        z1[6] + z1[4]*(z1[5] + z1[6]))), y[129] -> -2 + z1[3], 
  y[130] -> z1[2]^2*z1[3] + (2 + z1[3]*(-1 + z1[6]))*z1[6] + 
    z1[2]*(-2 + z1[3] - z1[3]*z1[6]), 
  y[131] -> -(z1[3]*(2 + z1[3]*(-1 + z1[6]))*(-1 + z1[6])*z1[6]^2) + 
    z1[4]*(2 + z1[3]*(1 - 2*z1[6] + 2*z1[6]^2) + 
      z1[3]^2*(-1 + z1[6] - 2*z1[6]^2 + z1[6]^3)), 
  y[132] -> z1[2]^3*z1[3]^3*(1 + z1[4] - z1[6]) - 
    z1[2]^2*z1[3]^2*(1 + 2*z1[3]*(-1 + z1[4]) + z1[4])*(1 + z1[4] - z1[6]) + 
    z1[2]*z1[3]*(-2 + z1[4] + z1[3]*(-1 + z1[4]^2) + 
      z1[3]^2*(1 - 4*z1[4] + z1[4]^2))*(1 + z1[4] - z1[6]) - 
    (1 + z1[3])*z1[4]*(-2*(1 + z1[4] - z1[6]) + 
      z1[3]*(-3 + z1[4]^2*(3 - 2*z1[5]) + z1[6] - z1[4]*(2*z1[5] + z1[6])) + 
      z1[3]^2*(2 + z1[4]^2*(-3 + z1[5]) - z1[6] + 
        z1[4]*(-1 + z1[5] + 2*z1[6]))), 
  y[133] -> z1[2]^2*z1[3]*(-2*z1[4] - z1[3]*(4*z1[4] + z1[4]^2 + 
        (1 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])) + 
      z1[3]^2*(z1[4] - z1[4]^2 - (2 + z1[5]*(-1 + z1[6]) - z1[6])*
         (-1 + z1[6])^2)) + 2*z1[4]*z1[6] + z1[2]^4*z1[3]^3*
     (-2 + z1[5] + z1[6] - z1[5]*z1[6]) + 
    z1[3]*(-z1[4]^3 - 2*z1[6] + z1[4]^2*(1 - 2*z1[5] + z1[6]) + 
      z1[4]*(2 - 2*z1[5] + 5*z1[6] - 2*z1[6]^2)) + 
    z1[3]^3*(-z1[4]^3 + z1[6] + (-2 + z1[5])*z1[6]^2 - 
      2*(-2 + z1[5])*z1[6]^3 + (-2 + z1[5])*z1[6]^4 + 
      z1[4]^2*(-2 + z1[5] + z1[6]) + z1[4]*(-1 + z1[5] - 2*z1[6] + 
        2*z1[6]^2 - z1[6]^3)) - z1[3]^2*(2*z1[4]^3 + 
      z1[4]^2*(1 + z1[5] - 2*z1[6]) + z1[6] + 2*(-2 + z1[5])*z1[6]^2 - 
      2*(-2 + z1[5])*z1[6]^3 + z1[4]*(-1 + z1[5] - z1[6] + z1[6]^3)) + 
    z1[2]^3*z1[3]^2*(4 + z1[4] - 2*z1[5] - 2*z1[6] + 2*z1[5]*z1[6] + 
      z1[3]*(-3 + 2*z1[4] + 3*z1[6] - z1[6]^2 + 
        z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
    z1[2]*z1[3]*((1 + z1[3])*z1[4]^2*(5 + (-2 + z1[3])*z1[5]) + 
      (1 + z1[3])*z1[4]*(3 - 2*z1[5] - z1[6] + 
        z1[3]*(1 + z1[5] - 3*z1[6] + z1[6]^2)) + 
      z1[6]*(-2 + z1[3]*(-5 + 2*z1[5]*(-1 + z1[6])^2 + 6*z1[6] - 2*z1[6]^2) + 
        z1[3]^2*(3 + z1[5]*(-1 + z1[6])^3 - 5*z1[6] + 4*z1[6]^2 - z1[6]^3))), 
  y[134] -> -1 + (1 + z1[2])*z1[3], 
  y[135] -> z1[2]^2*(-1 + (1 + z1[2])*z1[3]) + (z1[2] - z1[6])*(-1 + z1[6]), 
  y[136] -> z1[2]^2*(z1[4] + 3*z1[3]*z1[4] + 
      z1[3]*(z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
    z1[2]^3*z1[3]*(-2 + z1[5] + z1[6] - z1[5]*z1[6]) + 
    z1[2]*(-((2 + 3*z1[3])*z1[4]^2) + (1 + 2*z1[3])*z1[4]*(-1 + z1[6]) + 
      z1[3]*(-2 + z1[5])*(-1 + z1[6])*z1[6]) + 
    (1 + z1[3])*(z1[4]^3 - z1[4]^2*(-1 + z1[6]) + z1[4]*(-1 + z1[6])*z1[6] - 
      (-1 + z1[6])*z1[6]^2), y[137] -> -2 + (1 + z1[2])*z1[3], 
  y[138] -> z1[2]^2*(-2 + (1 + z1[2])*z1[3]) - 
    (-1 + z1[6])*(z1[2]^2*z1[3] + (2 + z1[3]*(-1 + z1[6]))*z1[6] + 
      z1[2]*(-2 + z1[3] - z1[3]*z1[6])), 
  y[139] -> (2 + z1[3] - z1[3]^2)*z1[4]^3 + z1[2]^4*z1[3]^2*
     (2 + z1[5]*(-1 + z1[6]) - z1[6]) + (-2 - z1[3] + z1[3]^2)*z1[4]^2*
     (-1 + z1[6]) + (1 + z1[3])*z1[4]*(2 + z1[3]*(-1 + z1[6]))*(-1 + z1[6])*
     z1[6] - (1 + z1[3])*(2 + z1[3]*(-1 + z1[6]))*(-1 + z1[6])*z1[6]^2 - 
    z1[2]*(z1[3]*(1 + z1[3])*z1[4]^3 - z1[3]*(-2 + z1[5])*
       (2 + z1[3]*(-1 + z1[6]))*(-1 + z1[6])*z1[6] - 
      z1[4]^2*(-4 + z1[3]*(-5 + z1[6]) + z1[3]^2*(2 + z1[6])) + 
      z1[4]*(-1 + z1[6])*(-2 + z1[3]*(-3 + z1[6]) + z1[3]^2*(2 + z1[6]))) + 
    z1[2]^2*(z1[3]*(2 + 3*z1[3])*z1[4]^2 + z1[3]*(-1 + z1[6])*
       (z1[5]*(2 + z1[3]*(-1 + z1[6]))*(-1 + z1[6]) - 
        (2 + z1[3]*(-3 + z1[6]))*z1[6]) - z1[4]*(-2 + z1[3]*(-6 + z1[6]) + 
        z1[3]^2*(1 + 2*z1[6]))) - z1[2]^3*z1[3]*(4 + z1[4] - 2*z1[5] - 
      2*z1[6] + 2*z1[5]*z1[6] + z1[3]*(-2 + 3*z1[4] + 2*z1[6] - z1[6]^2 + 
        z1[5]*(2 - 3*z1[6] + z1[6]^2))), 
  y[140] -> z1[2]*z1[3] + z1[2]*z1[4] - z1[3]*z1[4] + z1[2]*z1[3]*z1[4] - 
    z1[4]^2 - z1[3]*z1[4]^2 - z1[2]*z1[3]*z1[6] + z1[4]*z1[6] + 
    z1[3]*z1[4]*z1[6], y[141] -> 2 - 2*z1[2]*(-1 + z1[3]) + z1[4]^2 + 
    2*z1[5] - 2*z1[4]*z1[5] + z1[3]*(2 - z1[4]^2*(-2 + z1[5]) + 
      z1[4]*(2 + 2*z1[5] - z1[6])) - 2*z1[6] - 2*z1[5]*z1[6], 
  y[142] -> -(z1[5]*(2 + 2*z1[5]^2 + z1[5]*(-3 + z1[4] + z1[6]))) + 
    z1[3]*(-2 - 2*(-1 + z1[4])*z1[5] + z1[5]^3 + 
      z1[5]^2*(-2 + z1[4] + z1[6])), 
  y[143] -> z1[2]*z1[4]*(-1 + z1[4]*(1 + z1[5]) + z1[5]*(-1 + z1[6])) + 
    z1[3]*z1[4]*(-z1[4] + (1 + z1[5])*(-1 + z1[6]))*(-1 + z1[6]) - 
    z1[2]*z1[3]*(1 + z1[5])*(-1 + z1[6])^2 - 
    z1[2]^2*(z1[3] + z1[4] - z1[3]*z1[6]) - z1[4]*(z1[4] - z1[6])*
     (-1 + z1[6] + z1[5]*(-1 + z1[4] + z1[6])), 
  y[144] -> z1[2]^3*(-1 + z1[3]) + z1[4]^2*(-1 + z1[3]*(1 + z1[5]) + z1[6]) + 
    z1[2]^2*(-5 - 2*z1[3]*(-1 + z1[4]) + z1[4] + 2*z1[6]) - 
    (-1 + z1[6])*(-5 + z1[5]*(-2 + z1[6]) + 2*z1[6]) + 
    z1[4]*(-3 + z1[5] - (-4 + z1[3])*z1[6] - z1[6]^2) + 
    z1[2]*(-8 + z1[3]*z1[4]^2*z1[5] + z1[5]*(-1 + z1[6]) + 7*z1[6] + 
      z1[3]*z1[6] - z1[6]^2 + z1[4]*(1 - 4*z1[3] + z1[5] + z1[6])), 
  y[145] -> -14 - 8*z1[4] - 4*z1[4]^2 - 2*z1[4]*z1[5] + 3*z1[4]*z1[5]^2 - 
    z1[4]^2*z1[5]^2 - 2*z1[4]*z1[5]^3 + 26*z1[6] + 18*z1[4]*z1[6] + 
    6*z1[4]^2*z1[6] - z1[4]*z1[5]^2*z1[6] - 12*z1[6]^2 - 8*z1[4]*z1[6]^2 - 
    3*z1[4]^2*z1[6]^2 - z1[4]*z1[6]^3 + z1[2]^3*(-2 + z1[4] + z1[3]^2*z1[4] + 
      2*z1[6] - z1[3]*(-1 + z1[4] + z1[6])) - 
    z1[3]^2*(z1[4]^4*(2 + z1[5]) + z1[4]*(-1 + z1[5])*
       (-1 + 3*z1[5] + z1[5]^3 + z1[5]^2*(-3 + z1[6])) + 
      z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
      z1[4]^3*(2 + z1[5]^2 - 3*z1[6] - z1[5]*z1[6]) + 
      z1[4]^2*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 + (-2 + z1[6])*z1[6])) + 
    z1[3]*(4 - z1[4]^4*(2 + z1[5]) + z1[4]^2*(2 - z1[5]^2 + z1[5]^3) + 
      (-10 + 2*z1[5] - 3*z1[5]^2 + 2*z1[5]^3)*z1[6] + (8 + z1[5]^2)*z1[6]^2 - 
      2*z1[6]^3 + z1[4]^3*(-3 + (3 + z1[5])*z1[6]) + 
      z1[4]*(2 - 2*z1[5] + 6*z1[5]^2 + 2*z1[5]^4 + z1[5]^3*(-6 + z1[6]) - 
        6*z1[6] + 5*z1[6]^2 - z1[6]^3)) + 
    z1[2]*(-2*z1[4]^2 + z1[3]^2*z1[4]*(6*z1[4]^2 + z1[4]*(4 - 6*z1[6]) + 
        (-1 + z1[6])^2) + z1[4]*(2 + 4*z1[6] - 3*z1[6]^2) - 
      6*(3 - 5*z1[6] + 2*z1[6]^2) + z1[3]*(6 + 3*z1[4]^3 + 
        z1[4]^2*(5 - 3*z1[6]) - 12*z1[6] + 7*z1[6]^2 - z1[6]^3 + 
        z1[4]*(-2 + z1[6]^2))) - 
    z1[2]^2*(z1[4]^2 + z1[3]^2*z1[4]*(1 + 4*z1[4] - 2*z1[6]) + 
      z1[4]*(-4 + z1[6]) + 2*(5 - 7*z1[6] + 2*z1[6]^2) - 
      z1[3]*(z1[4]^2 + z1[4]*(-3 + z1[6]) + 2*(2 - 3*z1[6] + z1[6]^2))), 
  y[146] -> z1[4]*z1[5]*(z1[4]^2*z1[5] + 2*z1[4]*(1 - z1[5] + z1[5]^2) - 
      (2 + 2*z1[5]^2 + z1[5]*(-3 + z1[6]))*(-1 + z1[6])) - 
    z1[3]*z1[5]*(z1[4]*(-2 + 2*z1[5]^3 - z1[5]*(-6 + z1[6]) + 
        2*z1[5]^2*(-3 + z1[6])) + (2 + 2*z1[5]^2 + z1[5]*(-3 + z1[6]))*
       z1[6]) + z1[3]^2*(z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
      z1[4]*(1 + z1[5]^4 + 2*z1[5]*(-2 + z1[6]) + 2*z1[5]^3*(-2 + z1[6]) + 
        z1[5]^2*(6 - 3*z1[6] + z1[6]^2))), 
  y[147] -> z1[2]^4*(z1[3] + z1[4] - z1[3]*z1[6]) + 
    z1[2]^2*(z1[4]*(8 + z1[4]^2 + z1[5] - z1[4]*(6 + z1[5]) - 2*z1[6] - 
        z1[5]*z1[6] - z1[6]^2) - z1[3]*(-1 + z1[6])*(8 + z1[5] - 7*z1[6] - 
        z1[5]*z1[6] + z1[6]^2)) + z1[2]^3*(-(z1[4]*(-5 + 2*z1[4] + z1[6])) + 
      z1[3]*(5 - 7*z1[6] + 2*z1[6]^2)) + 
    z1[2]*(-(z1[3]*(-1 + z1[6])^2*(-5 + z1[5]*(-2 + z1[6]) + 2*z1[6])) + 
      z1[4]*(5 + z1[4]^2*(2 + z1[5]) - 2*z1[5]*(-1 + z1[6]) + z1[6] - 
        5*z1[6]^2 + z1[6]^3 - z1[4]*(5 + 2*z1[5] - z1[6] + z1[6]^2))) + 
    z1[4]*((z1[4] - z1[6])*(z1[4]^2*(-1 + z1[6]) - (-1 + z1[6])*
         (-5 + z1[5]*(-2 + z1[6]) + 2*z1[6]) + 
        z1[4]*(-3 + z1[5] + 5*z1[6] - z1[6]^2)) + z1[3]*(-1 + z1[6])*
       (z1[4]^3 + z1[4]^2*(5 - 2*z1[6]) + (-1 + z1[6])*
         (-5 + z1[5]*(-2 + z1[6]) + 2*z1[6]) + 
        z1[4]*(8 + z1[5] - 7*z1[6] - z1[5]*z1[6] + z1[6]^2))), 
  y[148] -> -(z1[2]^4*(-2*z1[3]*(-1 + z1[6])^2 + z1[3]^2*(-1 + z1[6])^2 + 
       z1[4]*(-2 + z1[4] + 2*z1[6]))) + 
    2*z1[2]^3*(z1[3]^2*(-2 + z1[6])*(-1 + z1[6])^2 - 
      z1[3]*(-1 + z1[6])^2*(-5 + 2*z1[6]) + 
      z1[4]*(5 + z1[4]^2 + z1[4]*(-3 + z1[6]) - 6*z1[6] + z1[6]^2)) + 
    z1[4]*(z1[4]^3*(-4 + 6*z1[6] - 3*z1[6]^2) + 
      2*z1[6]*(7 - 13*z1[6] + 6*z1[6]^2) + 
      2*z1[4]^2*(-4 + 11*z1[6] - 7*z1[6]^2 + z1[6]^3) + 
      z1[4]*(-14 + 34*z1[6] - 30*z1[6]^2 + 8*z1[6]^3 + z1[6]^4) + 
      z1[3]^2*(-1 + z1[6])^2*(z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) + 
        z1[4]*(6 - 6*z1[6] + z1[6]^2) + 2*(2 - 3*z1[6] + z1[6]^2)) + 
      2*z1[3]*(-1 + z1[6])^2*(-7 - 5*z1[4]^2 - z1[4]^3 + 4*z1[6] + z1[6]^2 + 
        z1[4]*(-9 + 2*z1[6] + z1[6]^2))) - 
    z1[2]^2*(6*z1[3]*(-1 + z1[6])^2*(-3 + 2*z1[6]) + 
      z1[3]^2*(-1 + z1[6])^2*(6 - 6*z1[6] + z1[6]^2) + 
      z1[4]*(-6*z1[4]^2 + z1[4]^3 - 6*z1[4]*(-2 + z1[6]) + 
        2*(-9 + 10*z1[6] + z1[6]^2 - 2*z1[6]^3))) - 
    2*z1[2]*(z1[3]^2*(-2 + z1[6])*(-1 + z1[6])^3 + z1[3]*(-1 + z1[6])^2*
       (-7 + 6*z1[6]) + z1[4]*(-7 - 3*z1[4]^2 + z1[4]^3 + 4*z1[6] + 
        9*z1[6]^2 - 6*z1[6]^3 + z1[4]*(5 - 5*z1[6] + 4*z1[6]^2 - 
          2*z1[6]^3))), y[149] -> z1[4] - z1[6], 
  y[150] -> z1[2]^3*(-1 + z1[3]) + z1[4]^2*(-3 + z1[3] + z1[6]) + 
    z1[2]^2*(-6 + z1[3] + z1[4] - 2*z1[3]*z1[4] + 2*z1[6]) - 
    z1[4]*(2 - 4*z1[6] + z1[6]^2) - 2*(2 - 3*z1[6] + z1[6]^2) + 
    z1[2]*(-6 + z1[3]*z1[4]^2 + 6*z1[6] - z1[6]^2 + 
      z1[4]*(5 - 2*z1[3] + z1[6])), 
  y[151] -> 20 + 2*z1[2]^2*(1 - z1[3] + z1[3]^2) + 2*z1[4] + z1[4]^2 + 
    8*z1[5] - 8*z1[4]*z1[5] + 2*z1[3]^2*z1[4]*(z1[4]*(1 + z1[5]) - z1[6]) - 
    20*z1[6] - 4*z1[4]*z1[6] - 6*z1[5]*z1[6] + 
    z1[3]*(-8 - z1[4]^2*(-2 + z1[5]) + z1[4]*(4 + 2*z1[5] + 2*z1[5]^2 - 
        z1[6]) + 2*(7 + z1[5])*z1[6] - 2*z1[6]^2) - 
    2*z1[2]*(-8 + z1[4] + z1[3]^2*(3*z1[4] - z1[6]) + 3*z1[6] - 
      z1[3]*(-6 + z1[4] + 2*z1[6])), 
  y[152] -> -(z1[5]*(2 - 2*z1[4]^2 + 2*z1[5]^2 + z1[5]*(-3 + z1[6]) + 
       z1[4]*(-2 + z1[5] + 2*z1[6]))) + 
    z1[3]*((-2 + z1[5])*(2 + z1[5]^2 + z1[5]*z1[6]) - 
      z1[4]*(2 + z1[5]^2 + 2*z1[5]*z1[6])), 
  y[153] -> -34 + z1[2]^4*(-1 + z1[3] - z1[3]^2) - 28*z1[4] - 13*z1[4]^2 - 
    2*z1[4]^3 - 9*z1[5] + 3*z1[4]*z1[5] + 37*z1[6] + 28*z1[4]*z1[6] + 
    11*z1[4]^2*z1[6] + 2*z1[4]^3*z1[6] + 11*z1[5]*z1[6] - 3*z1[6]^2 + 
    2*z1[4]*z1[6]^2 + 2*z1[4]^2*z1[6]^2 - 3*z1[5]*z1[6]^2 + 
    z1[3]^2*z1[4]*(z1[4]^2 + z1[6] - z1[4]*(1 + z1[5] + z1[6])) + 
    z1[2]^3*(-10 + z1[4] + z1[3]^2*(-3 + 2*z1[4]) + 3*z1[6] - 
      z1[3]*(-8 + z1[4] + 2*z1[6])) + z1[3]*(-(z1[4]^3*(-2 + z1[6])) + 
      (-1 + z1[6])*(-14 + z1[5]*(-1 + z1[6]) + 5*z1[6]) - 
      z1[4]*(-8 + z1[5] + 15*z1[6] - 4*z1[6]^2) + 
      z1[4]^2*(8 + 2*z1[5] - 7*z1[6] + z1[6]^2)) - 
    z1[2]^2*(35 - 19*z1[6] - 2*z1[4]*(2 + z1[6]) + 
      z1[3]^2*(2 - 7*z1[4] + z1[4]^2 + z1[6]) + 
      z1[3]*(-19 + 10*z1[6] - z1[6]^2 + z1[4]*(7 + z1[6]))) - 
    z1[2]*(53 + 4*z1[5] - 2*z1[4]^2*(-1 + z1[6]) - 43*z1[6] - 3*z1[5]*z1[6] + 
      2*z1[6]^2 - z1[4]*(-4 + 3*z1[5] + 12*z1[6] + z1[6]^2) + 
      z1[3]^2*(z1[4]^2*(4 + z1[5]) + z1[6] - 2*z1[4]*(2 + z1[6])) + 
      z1[3]*(-19 + 18*z1[6] - 4*z1[6]^2 + z1[4]^2*(-2*z1[5] + z1[6]) + 
        z1[4]*(9 + z1[5] + 5*z1[6] - z1[6]^2))), 
  y[154] -> z1[2]^4*(z1[3] + z1[4] - z1[3]*z1[6]) + 
    z1[2]^3*(-(z1[4]*(-6 + 2*z1[4] + z1[6])) + 
      2*z1[3]*(2 - 3*z1[6] + z1[6]^2)) + 
    z1[2]^2*(z1[4]*(8 - 9*z1[4] + z1[4]^2 - 2*z1[6] - z1[6]^2) - 
      z1[3]*(-6 + 12*z1[6] - 7*z1[6]^2 + z1[6]^3)) + 
    z1[2]*(-2*z1[3]*(-2 + z1[6])*(-1 + z1[6])^2 + 
      z1[4]*(4 + 4*z1[4]^2 - 4*z1[6]^2 + z1[6]^3 + 
        z1[4]*(-8 + z1[6] - z1[6]^2))) + 
    z1[4]*(z1[4]^3*(-1 + z1[6]) + z1[4]^2*(5 - 2*z1[6])*z1[6] + 
      2*z1[6]*(2 - 3*z1[6] + z1[6]^2) + z1[4]*(-4 + 8*z1[6] - 6*z1[6]^2 + 
        z1[6]^3) + z1[3]*(-1 + z1[6])*(z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) + 
        z1[4]*(6 - 6*z1[6] + z1[6]^2) + 2*(2 - 3*z1[6] + z1[6]^2))), 
  y[155] -> -(z1[2]^3*(z1[4] - z1[3]*(-1 + z1[6]) + z1[3]^2*(-1 + z1[6]))) + 
    z1[3]^2*z1[4]*(-1 + z1[6])*(5 + z1[4]^2 + z1[5] - 2*z1[4]*(-2 + z1[6]) - 
      5*z1[6] - z1[5]*z1[6] + z1[6]^2) - z1[4]*(z1[4] - z1[6])*
     (-11 + 10*z1[6] + z1[4]*(-1 + 3*z1[5] + 2*z1[6]) + 
      z1[5]*(-4 + 3*z1[6])) + z1[2]^2*(2*z1[4]*(-4 + z1[4] + z1[6]) + 
      z1[3]*(-8 + 11*z1[6] - 3*z1[6]^2) + 
      2*z1[3]^2*(2 - 3*z1[6] + z1[6]^2)) + 
    z1[3]*(-8*z1[4]^2*(-1 + z1[6]) - z1[4]^3*(-1 + z1[6]) - 
      (-1 + z1[6])*z1[6] + z1[4]*(10 - 17*z1[6] + 5*z1[6]^2 + z1[6]^3 + 
        2*z1[5]*(2 - 3*z1[6] + z1[6]^2))) - 
    z1[2]*(z1[4]*(11 + z1[4]^2 - z1[4]*(7 + 3*z1[5]) + z1[5]*(4 - 3*z1[6]) - 
        2*z1[6] - 3*z1[6]^2) + z1[3]^2*(-6 + 12*z1[6] - 7*z1[6]^2 + 
        z1[6]^3) + z1[3]*(10 - 21*z1[6] + 10*z1[6]^2 + 
        z1[5]*(4 - 7*z1[6] + 3*z1[6]^2))), 
  y[156] -> z1[2]^5*(z1[3] + z1[4] + z1[3]^2*(-1 + z1[6]) - z1[3]*z1[6]) + 
    z1[4]*(z1[4] - z1[6])*(-35 + 2*z1[4]^3*(-1 + z1[6]) + 37*z1[6] - 
      3*z1[6]^2 + z1[5]*(-9 + 11*z1[6] - 3*z1[6]^2) + 
      z1[4]^2*(-13 + 11*z1[6] + 2*z1[6]^2) + 
      z1[4]*(-28 + 3*z1[5] + 30*z1[6] + 2*z1[6]^2)) + 
    z1[2]^4*(-2*z1[4]*(-5 + z1[4] + z1[6]) - 
      2*z1[3]^2*(3 - 4*z1[6] + z1[6]^2) + 
      z1[3]*(10 - 13*z1[6] + 3*z1[6]^2)) - z1[3]^2*z1[4]*(-1 + z1[6])*
     (z1[4]^4 - 2*z1[4]^3*(-3 + z1[6]) + (-2 + z1[6])*
       (-6 + z1[5]*(-1 + z1[6]) + 5*z1[6]) + 
      z1[4]^2*(15 - 10*z1[6] + z1[6]^2) + z1[4]*(19 + z1[5] - 19*z1[6] - 
        z1[5]*z1[6] + 4*z1[6]^2)) + 
    z1[2]^3*(z1[4]*(35 - 14*z1[4] + z1[4]^2 - 9*z1[6] - 3*z1[6]^2) + 
      z1[3]*(35 - 54*z1[6] + 19*z1[6]^2) + 
      z1[3]^2*(-15 + 25*z1[6] - 11*z1[6]^2 + z1[6]^3)) + 
    z1[2]^2*(4*z1[3]^2*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3) + 
      z1[3]*(52 - 96*z1[6] + 45*z1[6]^2 - 2*z1[6]^3 + 
        z1[5]*(4 - 7*z1[6] + 3*z1[6]^2)) + 
      z1[4]*(53 + 6*z1[4]^2 + z1[5]*(4 - 3*z1[6]) - 8*z1[6] - 17*z1[6]^2 - 
        z1[4]*(31 + 3*z1[5] - 3*z1[6] + 3*z1[6]^2))) + 
    z1[2]*(z1[3]^2*(-1 + z1[6])*(13 + z1[5]*(-1 + z1[6])^2 - 17*z1[6] + 
        5*z1[6]^2) + z1[3]*(34 - 73*z1[6] + 41*z1[6]^2 - 3*z1[6]^3 + 
        z1[5]*(9 - 20*z1[6] + 14*z1[6]^2 - 3*z1[6]^3)) + 
      z1[4]*(35 + z1[5]*(9 - 7*z1[6]) + 16*z1[6] - 40*z1[6]^2 + 2*z1[6]^3 + 
        3*z1[4]^2*(3 + z1[5] + z1[6] - z1[6]^2) - 
        z1[4]*(25 + 7*z1[5] - 17*z1[6] + 16*z1[6]^2 + z1[6]^3))) + 
    z1[3]*(z1[4]^5*(-1 + z1[6]) + (-1 + z1[6])*z1[6] + 
      2*z1[4]^4*(-5 + 4*z1[6] + z1[6]^2) + 
      z1[4]^3*(-35 + 35*z1[6] + 3*z1[6]^2 - 3*z1[6]^3) - 
      z1[4]^2*(52 - 71*z1[6] + 12*z1[6]^2 + 6*z1[6]^3 + 
        2*z1[5]*(2 - 3*z1[6] + z1[6]^2)) + 
      z1[4]*(-34 + 61*z1[6] - 24*z1[6]^2 - 2*z1[6]^3 + 
        z1[5]*(-9 + 18*z1[6] - 11*z1[6]^2 + 2*z1[6]^3))), 
  y[157] -> 1 + 8*z1[3] + 10*z1[3]^2 - z1[3]*(1 + z1[3])*(-1 + z1[6])^2, 
  y[158] -> z1[4] + z1[6], y[159] -> 2 + z1[3]*(3 + 2*z1[4]*(-2 + z1[5])), 
  y[160] -> -z1[2]^5 + 3*z1[2]^4*(-1 + z1[4]) - 
    3*z1[2]^3*(1 - 3*z1[4] + z1[4]^2) + 3*z1[2]*z1[4]*
     (1 - 3*z1[4] + z1[4]^2) + z1[2]^2*(-1 + 9*z1[4] - 9*z1[4]^2 + z1[4]^3) + 
    z1[4]^2*(-2 + z1[4]*(2 + z1[5])), 
  y[161] -> -1 - z1[4] + 2*z1[4]^2*(1 + z1[5]) + z1[6], 
  y[162] -> z1[3] - (z1[4] - z1[6])*(-1 + z1[6])^3, 
  y[163] -> z1[2]^2 - z1[2]*z1[6] + z1[6]^2, 
  y[164] -> 11 - 12*z1[6] + 2*z1[6]^2, 
  y[165] -> -4 + 6*z1[6] - 4*z1[6]^2 + z1[6]^3, 
  y[166] -> z1[4] + z1[3]*(1 + z1[4] - z1[6]) - z1[6], 
  y[167] -> z1[4]*(4 + z1[5] - z1[6]) + z1[6] + z1[3]*(-1 - z1[4] + z1[6]), 
  y[168] -> -1 + z1[4]*(2 + z1[5]), 
  y[169] -> (z1[2]^2*z1[3] - z1[2]*z1[4] - 3*z1[2]*z1[3]*z1[4] - 
      z1[2]^2*z1[3]*z1[4] + z1[4]^2 + z1[3]*z1[4]^2 + 
      z1[2]*z1[3]*z1[4]*z1[5] + z1[2]^2*z1[3]*z1[4]*z1[5] + 
      z1[2]*z1[3]*z1[6] - z1[4]*z1[6] - z1[3]*z1[4]*z1[6])^(-1) + 
    (z1[2]*z1[3] + z1[2]*z1[4] - z1[3]*z1[4] + z1[2]*z1[3]*z1[4] - z1[4]^2 - 
      z1[3]*z1[4]^2 - z1[2]*z1[3]*z1[6] + z1[4]*z1[6] + z1[3]*z1[4]*z1[6])^
     (-1), y[170] -> -4 + z1[5]*(-1 + z1[6]) + 3*z1[6], 
  y[171] -> 1 + (-1 + 2*z1[3])*z1[4]^2 + z1[4]*(-2 + z1[3]*(-3 + 2*z1[5])) - 
    2*z1[6] + z1[3]*(z1[5] - 3*z1[6] + 2*z1[5]*z1[6]), 
  y[172] -> 4 - (7 + 2*z1[2]*z1[3]^2*(1 + z1[3]))*z1[6] - 
    (-3 + 2*z1[2]*z1[3]*(1 + z1[3] + 2*z1[3]^2))*z1[6]^2 + 
    z1[3]*(-2 - (5 + 4*z1[2])*z1[3] + (-3 + 8*z1[2])*z1[3]^2)*z1[6]^3 + 
    z1[3]^2*(1 + z1[2]*(2 - 10*z1[3]) + z1[3])*z1[6]^4 + 
    z1[3]^2*(-1 + (-1 + 3*z1[2])*z1[3])*z1[6]^5 + 
    z1[5]*(1 + 2*(-1 + z1[2]*z1[3]^2*(1 + z1[3]))*z1[6] + 
      (1 + z1[3]^2 + z1[3]^3 + z1[2]*z1[3]*(-1 + z1[3]^2))*z1[6]^2 + 
      z1[3]*(-1 + z1[3] + (2 - 4*z1[2])*z1[3]^2)*z1[6]^3 + 
      7*z1[2]*z1[3]^3*z1[6]^4 - 3*z1[2]*z1[3]^3*z1[6]^5), 
  y[173] -> -((2 + z1[5])*z1[6]) + 
    z1[3]*(-2 - 3*z1[6] + 2*z1[5]*(1 + z1[6])), 
  y[174] -> -2 - z1[4]^2 - 3*z1[5]^2 + 2*z1[5]^3 + z1[4]*(-3 + z1[6]) + 
    2*z1[6] + z1[3]*(-2 + z1[4]^2*(-1 + z1[5]) + 3*z1[5]^2 - z1[5]^3 + 
      3*z1[6] + z1[4]*(-3 + 3*z1[5] + z1[6])), 
  y[175] -> z1[4]^3*(3 - z1[4]*z1[5] + z1[3]*(1 + z1[4] - z1[6]) - z1[6]) + 
    z1[2]*z1[4]^2*(-5 + z1[3]*(-3 + z1[4])*(1 + z1[4] - z1[6]) - 
      z1[4]*(-5 + z1[6]) + 2*z1[6]) + 
    z1[2]^4*(z1[4] + z1[3]*(-1 - z1[4] + z1[6])) + 
    z1[2]^3*(z1[3]*(-1 + 3*z1[4])*(1 + z1[4] - z1[6]) - 
      z1[4]*(-3 + 2*z1[4] + z1[6])) + z1[2]^2*z1[4]*
     (2 + z1[4]^2 - 3*z1[3]*(-1 + z1[4])*(1 + z1[4] - z1[6]) - z1[6] + 
      z1[4]*(-7 + 2*z1[6])), y[176] -> -1 - (2 + z1[5])*z1[6] + 
    z1[3]*(-3*(1 + z1[6]) + z1[5]*(3 + 2*z1[6])), 
  y[177] -> -(z1[2]^5*(2 + z1[3])^2) + (1 + z1[3])*z1[4]*(1 + z1[4])*
     (1 + 3*z1[4]^2 + z1[3]*(1 + z1[4])*(1 + z1[4] - z1[6]) - 
      4*z1[4]*(-1 + z1[6]) - 2*z1[6])*(1 + z1[4] - z1[6]) + 
    2*z1[2]^4*(-6 + z1[3]^2*(-2 + z1[6]) + z1[6] + z1[3]*(-7 + 2*z1[6])) - 
    z1[2]*(1 - 2*z1[4]^4 + 2*z1[3]*(-1 + z1[6])^2 + z1[3]^2*(-1 + z1[6])^2 - 
      2*z1[6] + z1[4]*(3 - 4*z1[6])*z1[6] + z1[4]^3*(-4 + 5*z1[6]) + 
      z1[4]^2*(-2 + 8*z1[6] - 3*z1[6]^2)) - 
    z1[2]^3*(13 + 2*z1[3]*(-3 + z1[6])^2 - 6*z1[6] + 
      z1[3]^2*(6 - 6*z1[6] + z1[6]^2)) - 
    z1[2]^2*(6 + z1[4] + 2*z1[4]^2 + z1[4]^3 - 6*z1[6] - 2*z1[4]*z1[6]^2 + 
      2*z1[3]^2*(2 - 3*z1[6] + z1[6]^2) + 2*z1[3]*(5 - 6*z1[6] + 2*z1[6]^2)), 
  y[178] -> (-1 + z1[6])^3 - z1[3]*(-1 + z1[5])*(-4 + 6*z1[6] - 4*z1[6]^2 + 
      z1[6]^3) + (-1 - z1[3])*((-1 + z1[6])^2*z1[6] + 
      z1[4]*(-1 + 2*z1[6] + (-1 + 2*(1 + z1[3])*z1[5])*z1[6]^2)), 
  y[179] -> -((1 + z1[3])*z1[6]) + 
    z1[2]*(-1 + z1[3]*(-1 - z1[6]^2 + z1[6]^3)), 
  y[180] -> 1 + (-3 + 2*z1[3])*z1[6] + (4 + 3*z1[3]*(-2 + z1[5]))*z1[6]^2 + 
    (-2 + z1[3]*(8 - 6*z1[5]))*z1[6]^3 + 3*z1[3]*(-1 + z1[5])*z1[6]^4 + 
    z1[2]^2*z1[3]*(-3 + z1[5]*(-1 + z1[6])^2 + 5*z1[6] - z1[6]^2) + 
    z1[2]*(1 - 3*z1[6] + 2*z1[6]^2 + z1[3]*(-2 - 2*(-2 + z1[5])*z1[6] + 
        (-5 + 4*z1[5])*z1[6]^2 - 2*(-1 + z1[5])*z1[6]^3)), 
  y[181] -> -(z1[5]*(3 + 6*z1[5]^4 + 3*z1[5]^3*(-6 + z1[4] + 2*z1[6]) - 
       3*z1[5]*(4 + z1[4]^2 - z1[6] - z1[4]*z1[6]) + 
       z1[5]^2*(22 + 3*z1[4]^2 - 5*z1[6] + z1[6]^2 - z1[4]*(2 + z1[6])))) + 
    z1[3]*z1[5]*(3 + (-9 + 6*z1[4])*z1[5] + 3*z1[5]^4 + 
      2*z1[5]^3*(-5 + 2*z1[4] + 2*z1[6]) + z1[5]^2*(14 - 2*z1[6] + z1[6]^2 + 
        z1[4]*(-9 + 2*z1[6]))) - z1[3]^2*(-3 + (3 - 6*z1[4])*z1[5] + 
      z1[5]^5 - 3*z1[5]^2*(2 + z1[4]*(-3 + z1[6])) + 
      2*z1[5]^4*(-2 + z1[4] + z1[6]) + z1[5]^3*(7 - 2*z1[6] + z1[6]^2 + 
        z1[4]*(-7 + 2*z1[6]))), 
  y[182] -> -(z1[4]^3*(-1 + z1[3]*(-2 + z1[5]) + z1[5] + 2*z1[5]^2)) + 
    z1[2]^2*(1 - 4*z1[4] + z1[3]*(5 + 3*z1[4] - 4*z1[6]) - z1[6]) - 
    z1[4]^2*(-9 + z1[5] + 2*z1[3]*(-2 + z1[6]) + 2*z1[5]^2*(-1 + z1[6]) + 
      z1[6]) - (-1 + z1[6])*(9 + 2*z1[5]*(-1 + z1[6]) - 18*z1[6] + 
      7*z1[6]^2) + z1[2]^3*(1 + z1[3]*(-3 - 2*z1[5]*(-1 + z1[6]) + 
        2*z1[6])) + z1[4]*(-6 - 2*z1[5]^2*(-1 + z1[6])^2 + 11*z1[6] - 
      6*z1[6]^2 + 2*z1[6]^3 + z1[5]*(3 - 7*z1[6] + 6*z1[6]^2 - 2*z1[6]^3)) + 
    z1[2]*((5 - 3*z1[3])*z1[4]^2 + z1[6]*(-4 + 3*z1[6]) + 
      z1[4]*(-14 + 8*z1[6] + z1[3]*(-9 + 6*z1[6]))), 
  y[183] -> -6 + z1[2]^3*(7 + 9*z1[3] + z1[3]^2) + 5*z1[4] + 15*z1[4]^2 + 
    5*z1[4]^3 + 2*z1[5] - z1[4]*z1[5] - 2*z1[5]^2 - z1[4]*z1[5]^2 - 
    2*z1[4]^2*z1[5]^2 + 2*z1[4]*z1[5]^3 - 6*z1[6] - 9*z1[4]*z1[6] - 
    4*z1[4]^2*z1[6] - 2*z1[5]*z1[6] - 2*z1[4]*z1[5]*z1[6] + 4*z1[5]^2*z1[6] - 
    2*z1[4]*z1[5]^2*z1[6] + 8*z1[6]^2 + 4*z1[4]*z1[6]^2 - 2*z1[5]^2*z1[6]^2 - 
    z1[2]^2*(-10 + z1[3]^2*(1 + 5*z1[4] - 2*z1[6]) + 3*z1[6] + 
      z1[3]*(-17 + 8*z1[4] + z1[6])) + 
    z1[3]^2*(-3 + z1[4]^3*(-6 - 4*z1[5] + z1[5]^2) - 
      z1[4]^2*(8 + z1[5]^2 + z1[5]*(3 - 2*z1[6]) - 8*z1[6]) - 
      3*z1[5]^2*z1[6] + z1[5]^3*z1[6] + 2*z1[5]*z1[6]^2 + 
      z1[4]*(-3 - 5*z1[5]^3 + z1[5]^4 + 7*z1[6] - 2*z1[6]^2 - 
        2*z1[5]*(3 + z1[6]) + 2*z1[5]^2*(3 + z1[6]))) + 
    z1[3]*(-(z1[4]^3*(2 + 3*z1[5])) + z1[4]^2*(6 + 2*z1[5]^2 + 
        z1[5]*(-1 + z1[6]) + 4*z1[6]) + z1[6]*(5 + 3*z1[5]^2 - 2*z1[5]^3 - 
        6*z1[6] + 2*z1[5]*z1[6] + z1[6]^2) + 
      z1[4]*(8 + 6*z1[5]^3 - 2*z1[5]^4 + z1[5]*(1 - 5*z1[6]) - 5*z1[6] - 
        z1[6]^2 + z1[5]^2*(-3 + 2*z1[6]))) + 
    z1[2]*(-2 + 9*z1[4]^2 + z1[4]*(8 - 5*z1[6]) - 7*z1[6] + 4*z1[6]^2 + 
      z1[3]^2*(3 + 10*z1[4]^2 + z1[4]*(7 - 8*z1[6]) - 4*z1[6] + z1[6]^2) + 
      z1[3]*(10 + 12*z1[4]^2 - 2*z1[6] - z1[6]^2 - z1[4]*(1 + 11*z1[6]))), 
  y[184] -> -55 - 35*z1[4] + 20*z1[4]^2 + 5*z1[5] + 5*z1[4]*z1[5] - 
    28*z1[6] - 51*z1[4]*z1[6] - 12*z1[4]^2*z1[6] + 5*z1[5]*z1[6] + 
    5*z1[4]*z1[5]*z1[6] + 13*z1[6]^2 + 11*z1[4]*z1[6]^2 - 3*z1[5]*z1[6]^2 - 
    3*z1[4]*z1[5]*z1[6]^2 - z1[6]^3 + z1[3]^2*(1 + z1[4] - z1[6])*
     (-11 - 2*z1[6] + z1[6]^2) + z1[2]*(-55 + 5*z1[5] - 39*z1[6] + 
      5*z1[5]*z1[6] + 11*z1[6]^2 - 3*z1[5]*z1[6]^2 - 4*z1[4]*(-5 + 3*z1[6]) + 
      z1[3]*(-11 - 2*z1[6] + z1[6]^2)) + 
    z1[3]*(-66 + 14*z1[6] + 51*z1[6]^2 - 11*z1[6]^3 - 
      4*z1[4]^2*(-5 + 3*z1[6]) + z1[5]*(5 - 8*z1[6]^2 + 3*z1[6]^3) + 
      z1[4]*(-46 - 73*z1[6] + 24*z1[6]^2 + z1[5]*(5 + 5*z1[6] - 3*z1[6]^2))), 
  y[185] -> z1[4]^5*z1[5]^2 - 
    z1[2]^2*(z1[4]*(z1[4]^2 + z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + 
      2*z1[3]*(-2 + z1[6])*(-1 + z1[6])^2)*(-1 + z1[6]) + 
    z1[2]^3*z1[3]*(-1 + z1[6])^3 + (-1 + z1[6])^3*z1[6] + 
    z1[4]^4*(-2 + z1[5]^2*(-1 + z1[6]) + z1[6] + z1[5]*z1[6]) - 
    z1[4]^3*(-1 + z1[6])*(3 - z1[5]^2*(-1 + z1[6]) + z1[3]*(-1 + z1[6])^2 - 
      3*z1[6] + z1[6]^2 + z1[5]*(-1 + z1[6] - z1[6]^2)) + 
    z1[4]*(-1 + z1[6])^3*(-1 + 4*z1[6] - z1[6]^2 + z1[5]*(1 + z1[6]) + 
      z1[3]*(-5 + z1[5]*(-1 + z1[6]) + 5*z1[6] - z1[6]^2)) + 
    z1[4]^2*(-1 + z1[6])^2*(z1[5]^2*(-1 + z1[6]) + z1[6]*(-3 + 2*z1[6]) - 
      z1[5]*(3 - 5*z1[6] + z1[6]^2) + 2*z1[3]*(2 - 3*z1[6] + z1[6]^2)) + 
    z1[2]*(z1[3]*(-1 + z1[6])^3*(6 - 6*z1[6] + z1[6]^2) + 
      z1[4]*(z1[4]^3*(-2 + z1[6]) + z1[4]*(-4 + z1[6])*(-1 + z1[6])^2 + 
        2*(-2 + z1[6])*(-1 + z1[6])^3 + z1[4]^2*(4 - 5*z1[6] + z1[6]^2))), 
  y[186] -> z1[4]^2 - 8*z1[4]^3 + 3*z1[4]^4 + z1[4]^2*z1[5] - z1[4]^3*z1[5] + 
    2*z1[4]^4*z1[5] - z1[2]^4*(z1[4] + z1[3]*(-1 + z1[6])) - z1[6] - 
    2*z1[4]^2*z1[6] + 3*z1[4]^3*z1[6] + z1[4]^4*z1[6] - z1[4]*z1[5]*z1[6] - 
    z1[4]^2*z1[5]*z1[6] + 2*z1[6]^2 + 3*z1[4]*z1[6]^2 + z1[4]^2*z1[6]^2 - 
    z1[4]^3*z1[6]^2 + 2*z1[4]*z1[5]*z1[6]^2 - z1[6]^3 - 4*z1[4]*z1[6]^3 - 
    z1[4]^2*z1[6]^3 - z1[4]*z1[5]*z1[6]^3 + z1[4]*z1[6]^4 + 
    z1[2]^3*(z1[4]*(-1 + 5*z1[4]) + z1[3]*(3 - 4*z1[6] + z1[6]^2)) + 
    z1[3]*z1[4]*(-1 + z1[6])*(z1[4]^3 - z1[4]^2*(-3 + z1[6]) - 
      z1[4]*(-2 + z1[6]^2) + (-1 + z1[6])*(1 + z1[5] - 3*z1[6] - 
        z1[5]*z1[6] + z1[6]^2)) + 
    z1[2]^2*(z1[3]*(2 - 2*z1[6] - z1[6]^2 + z1[6]^3) - 
      z1[4]*(7*z1[4]^2 + z1[4]*(-11 + z1[6]) + z1[6]*(-3 + 2*z1[6]))) - 
    z1[2]*(z1[3]*(-1 + z1[6])^2*(2 - 4*z1[6] + z1[6]^2) + 
      z1[4]*(2 + 15*z1[4]^2 - 3*z1[4]^3 - 8*z1[6] + 5*z1[6]^2 + 
        z1[4]*(-8 + 2*z1[6] + z1[6]^2))), 
  y[187] -> -((1 + z1[3])*z1[4]^5*(-1 + z1[6])) - 
    (-1 + z1[6])*z1[6]*(-4 + z1[5]*(-1 + z1[6]) + 3*z1[6]) - 
    z1[2]^5*(z1[3] + z1[4] - z1[3]*z1[6]) + 
    z1[2]^4*(z1[4]*(-7 + 3*z1[4] + 2*z1[6]) + 
      z1[3]*(-7 + 10*z1[6] - 3*z1[6]^2)) + 
    z1[4]^4*(9 + 2*z1[5] + z1[5]^2 - 9*z1[6] + 3*z1[6]^2 + 
      z1[3]*(7 - 10*z1[6] + 3*z1[6]^2)) + 
    z1[2]^3*(-(z1[4]*(21 + 3*z1[4]^2 + z1[4]*(-15 + z1[6]) - 11*z1[6])) + 
      3*z1[3]*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3)) - 
    z1[4]^3*(-8 + 2*z1[5] + z1[5]^2 + 31*z1[6] - 19*z1[6]^2 + 3*z1[6]^3 + 
      3*z1[3]*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3)) + 
    z1[4]^2*(27 - 2*z1[5]*(-1 + z1[6]) - z1[5]^2*(-1 + z1[6]) - 58*z1[6] + 
      49*z1[6]^2 - 15*z1[6]^3 + z1[6]^4 + z1[3]*(35 - 80*z1[6] + 60*z1[6]^2 - 
        16*z1[6]^3 + z1[6]^4)) - 
    z1[2]*(-4*z1[4]^4 + (-1 + z1[6])*(-4 + z1[5]*(-1 + z1[6]) + 3*z1[6]) + 
      z1[4]^3*(19 + 2*z1[5] + z1[5]^2 + z1[6] - z1[6]^2) + 
      z1[4]^2*(-27 + 2*z1[5]*(-1 + z1[6]) + z1[5]^2*(-1 + z1[6]) + 13*z1[6] - 
        8*z1[6]^2 + 2*z1[6]^3) + z1[4]*(27 + 2*z1[5]*(-1 + z1[6])^2 + 
        z1[5]^2*(-1 + z1[6])^2 - 15*z1[6] - 18*z1[6]^2 + 11*z1[6]^3 - 
        z1[6]^4) + z1[3]*(35 - 95*z1[6] + 90*z1[6]^2 - 34*z1[6]^3 + 
        4*z1[6]^4)) + z1[2]^2*
     (-(z1[3]*(35 - 80*z1[6] + 60*z1[6]^2 - 16*z1[6]^3 + z1[6]^4)) + 
      z1[4]*(-35 - 13*z1[4]^2 + z1[4]^3 + 24*z1[6] + 3*z1[6]^2 - 2*z1[6]^3 + 
        z1[4]*(31 - 6*z1[6] + z1[6]^2))) - z1[4]*(-1 + z1[6])*
     (4 - 30*z1[6] + z1[5]^2*(-1 + z1[6])*z1[6] + 23*z1[6]^2 - 4*z1[6]^3 + 
      z1[5]*(1 - 3*z1[6] + 2*z1[6]^2) + z1[3]*(31 + z1[5]^2*(-1 + z1[6])^2 - 
        53*z1[6] + 27*z1[6]^2 - 4*z1[6]^3 + z1[5]*(3 - 5*z1[6] + 
          2*z1[6]^2))), y[188] -> 52 + 30*z1[4] + 22*z1[4]^2 + z1[4]^3 - 
    z1[4]^4 - z1[4]^5 + 4*z1[5] - 6*z1[4]*z1[5] + 2*z1[4]^2*z1[5] - 
    z1[4]^3*z1[5] + 12*z1[4]*z1[5]^2 - 3*z1[4]^2*z1[5]^2 - 22*z1[4]*z1[5]^3 + 
    4*z1[4]^2*z1[5]^3 - z1[4]^3*z1[5]^3 + 18*z1[4]*z1[5]^4 - 
    3*z1[4]^2*z1[5]^4 - 6*z1[4]*z1[5]^5 - 133*z1[6] - 78*z1[4]*z1[6] - 
    39*z1[4]^2*z1[6] - 5*z1[4]^3*z1[6] + 2*z1[4]^4*z1[6] - 9*z1[5]*z1[6] + 
    4*z1[4]*z1[5]*z1[6] - z1[4]^2*z1[5]*z1[6] - 3*z1[4]*z1[5]^2*z1[6] + 
    5*z1[4]*z1[5]^3*z1[6] - z1[4]^2*z1[5]^3*z1[6] - 6*z1[4]*z1[5]^4*z1[6] + 
    110*z1[6]^2 + 60*z1[4]*z1[6]^2 + 21*z1[4]^2*z1[6]^2 + 2*z1[4]^3*z1[6]^2 + 
    6*z1[5]*z1[6]^2 - z1[4]*z1[5]*z1[6]^2 - z1[4]*z1[5]^3*z1[6]^2 - 
    29*z1[6]^3 - 11*z1[4]*z1[6]^3 - 2*z1[4]^2*z1[6]^3 - z1[5]*z1[6]^3 - 
    z1[4]*z1[6]^4 - z1[2]^4*(-2 + z1[4] + z1[3]^2*z1[4] + 2*z1[6] - 
      z1[3]*(-1 + z1[4] + z1[6])) - z1[2]^3*(-15 - 2*z1[4]^2 + 
      z1[4]*(7 - 3*z1[6]) + z1[3]^3*z1[4]*(1 + z1[4] - z1[6]) + 22*z1[6] - 
      7*z1[6]^2 + z1[3]^2*z1[4]*(-5*z1[4] + 2*z1[6]) + 
      z1[3]*(2*z1[4]^2 + z1[4]*(-5 + 2*z1[6]) + 3*(2 - 3*z1[6] + z1[6]^2))) + 
    z1[3]^2*(z1[4]^5*(4 + z1[5]^2) - z1[4]^4*(-9 + z1[5]*(-3 + z1[6]) + 
        10*z1[6] + z1[5]^2*z1[6]) + z1[4]^3*(3 + z1[5]^3 - z1[5]^4 - 
        12*z1[6] + z1[5]*(-3 + z1[6])*z1[6] + 7*z1[6]^2) - 
      z1[4]*z1[5]*(-3 + 15*z1[5] + 3*z1[5]^5 + 5*z1[5]^2*(-6 + z1[6]) + 
        z1[5]^4*(-15 + 4*z1[6]) + z1[5]^3*(30 - 8*z1[6] + z1[6]^2)) - 
      z1[5]*z1[6]*(3 + 3*z1[5]^4 + 3*z1[5]*(-3 + z1[6]) + 
        2*z1[5]^3*(-5 + 2*z1[6]) + z1[5]^2*(14 - 4*z1[6] + z1[6]^2)) - 
      z1[4]^2*(-3*z1[5]^2 + 7*z1[5]^3 + 2*z1[5]^5 + z1[5]^4*(-6 + z1[6]) + 
        z1[6]*(3 - 3*z1[6] + z1[6]^2))) + 
    z1[3]^3*(z1[4]^5*(4 + z1[5] + z1[5]^2) + 
      z1[4]^4*(6 + z1[5]^3 + z1[5]*(3 - 2*z1[6]) - 9*z1[6] - z1[5]^2*z1[6]) + 
      z1[4]^3*(3 + 3*z1[5]^2 - 2*z1[5]^3 + z1[5]^4 - 9*z1[6] + 
        z1[5]*(-3 + z1[6])*z1[6] + 6*z1[6]^2) + z1[4]*(-1 + z1[5])*
       (-1 + 5*z1[5] + z1[5]^5 + z1[5]^4*(-5 + 2*z1[6]) + 
        z1[5]^2*(-10 + 3*z1[6]) + z1[5]^3*(10 - 4*z1[6] + z1[6]^2)) + 
      z1[4]^2*(3*z1[5] - 6*z1[5]^2 + z1[5]^5 - z1[5]^3*(-7 + z1[6]) + 
        z1[5]^4*(-4 + z1[6]) - z1[6]*(3 - 3*z1[6] + z1[6]^2)) + 
      z1[5]*z1[6]*(3 + z1[5]^4 + 3*z1[5]*(-2 + z1[6]) + 
        2*z1[5]^3*(-2 + z1[6]) + z1[5]^2*(7 - 3*z1[6] + z1[6]^2))) + 
    z1[3]*(-15 - z1[4]^5*(1 + z1[5]) + (46 + 3*z1[5] - 12*z1[5]^2 + 
        22*z1[5]^3 - 18*z1[5]^4 + 6*z1[5]^5)*z1[6] + 
      (-50 + 3*z1[5]^2 - 5*z1[5]^3 + 6*z1[5]^4)*z1[6]^2 + 
      (22 + z1[5]^3)*z1[6]^3 - 3*z1[6]^4 + z1[4]^4*(z1[5]*(-1 + z1[6]) + 
        z1[6]) + z1[4]^3*(2 + z1[5] - z1[5]^3 + z1[5]^4 - z1[6]^2) + 
      z1[4]^2*(-8 - 3*z1[5]^2 + 8*z1[5]^3 + 3*z1[5]^5 + 
        z1[5]^4*(-8 + z1[6]) + z1[5]*(-1 + z1[6]) + 14*z1[6] - 9*z1[6]^2 + 
        2*z1[6]^3) + z1[4]*(-7 + 18*z1[5]^2 + 6*z1[5]^6 + 23*z1[6] - 
        25*z1[6]^2 + 10*z1[6]^3 - z1[6]^4 + 3*z1[5]^5*(-9 + 2*z1[6]) + 
        z1[5]^3*(-42 + 5*z1[6]) + z1[5]^4*(48 - 10*z1[6] + z1[6]^2) + 
        z1[5]*(-2 - 2*z1[6] + z1[6]^2))) - 
    z1[2]*(-z1[4]^4 + z1[4]^3*(2 + z1[6]) - 
      3*z1[4]^2*(5 - 3*z1[6] + z1[6]^2) + z1[4]*(5 + 16*z1[6] - 20*z1[6]^2 + 
        3*z1[6]^3) + 2*(-35 + 76*z1[6] - 51*z1[6]^2 + 10*z1[6]^3) + 
      z1[3]^2*z1[4]^2*(2*z1[4]^2 + z1[4]*(15 - 6*z1[6]) + 
        3*(1 - 3*z1[6] + z1[6]^2)) + z1[3]^3*z1[4]*
       (10*z1[4]^3 - (-1 + z1[6])^3 - 3*z1[4]^2*(-5 + 6*z1[6]) + 
        3*z1[4]*(2 - 5*z1[6] + 3*z1[6]^2)) + 
      z1[3]*(20 - 5*z1[4]^4 + 7*z1[4]^3*(-1 + z1[6]) - 50*z1[6] + 
        42*z1[6]^2 - 13*z1[6]^3 + z1[6]^4 - z1[4]^2*(-11 + 4*z1[6] + 
          z1[6]^2) + z1[4]*(-5 + 6*z1[6]^2 - 2*z1[6]^3))) + 
    z1[2]^2*(45 - z1[4]^3 - z1[4]^2*(-8 + z1[6]) - 83*z1[6] + 43*z1[6]^2 - 
      5*z1[6]^3 + z1[3]^3*z1[4]*(1 + 5*z1[4]^2 + z1[4]*(6 - 7*z1[6]) - 
        3*z1[6] + 2*z1[6]^2) + z1[4]*(-15 + 7*z1[6] + 2*z1[6]^2) - 
      z1[3]^2*z1[4]*(7*z1[4]^2 + z1[6]^2 - z1[4]*(3 + 5*z1[6])) + 
      z1[3]*(-2*z1[4]^3 + z1[4]*(9 - 6*z1[6]) + 2*z1[4]^2*(-5 + 2*z1[6]) + 
        3*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3))), 
  y[189] -> z1[4]*z1[5]*(3 + z1[4]^3*z1[5]^2 + 3*z1[4]^2*z1[5]*
       (1 - z1[5] + z1[5]^2) + 3*z1[4]*(1 - 3*z1[5] + 6*z1[5]^2 + 2*z1[5]^4 + 
        z1[5]^3*(-5 + z1[6])) - 6*z1[5]^4*(-1 + z1[6]) - 3*z1[6] - 
      3*z1[5]*(4 - 5*z1[6] + z1[6]^2) - 6*z1[5]^3*(3 - 4*z1[6] + z1[6]^2) - 
      z1[5]^2*(-22 + 27*z1[6] - 6*z1[6]^2 + z1[6]^3)) - 
    z1[3]*z1[5]*(z1[4]*(-3 + 6*z1[5]^5 - 3*z1[5]*(-6 + z1[6]) + 
        9*z1[5]^4*(-3 + z1[6]) - z1[5]^2*(42 - 13*z1[6] + z1[6]^2) + 
        3*z1[5]^3*(16 - 6*z1[6] + z1[6]^2)) + 
      z1[6]*(3 + 6*z1[5]^4 + 3*z1[5]*(-4 + z1[6]) + 6*z1[5]^3*(-3 + z1[6]) + 
        z1[5]^2*(22 - 5*z1[6] + z1[6]^2))) + 
    z1[3]^2*z1[5]*(z1[6]*(3 + 3*z1[5]^4 + 3*z1[5]*(-3 + z1[6]) + 
        2*z1[5]^3*(-5 + 2*z1[6]) + z1[5]^2*(14 - 4*z1[6] + z1[6]^2)) + 
      z1[4]*(-3 + 3*z1[5]^5 - 3*z1[5]*(-5 + z1[6]) + 
        3*z1[5]^4*(-5 + 2*z1[6]) - z1[5]^2*(30 - 12*z1[6] + z1[6]^2) + 
        z1[5]^3*(30 - 14*z1[6] + 3*z1[6]^2))) - 
    z1[3]^3*(z1[5]*z1[6]*(3 + z1[5]^4 + 3*z1[5]*(-2 + z1[6]) + 
        2*z1[5]^3*(-2 + z1[6]) + z1[5]^2*(7 - 3*z1[6] + z1[6]^2)) + 
      z1[4]*(1 + z1[5]^6 + 3*z1[5]*(-2 + z1[6]) + 3*z1[5]^5*(-2 + z1[6]) + 
        3*z1[5]^2*(5 - 3*z1[6] + z1[6]^2) + z1[5]^4*(15 - 10*z1[6] + 
          3*z1[6]^2) + z1[5]^3*(-20 + 14*z1[6] - 4*z1[6]^2 + z1[6]^3))), 
  y[190] -> -1 - 7*z1[4]^2 - 5*z1[4]^3 + 2*z1[4]^2*z1[5] - z1[4]^3*z1[5] - 
    2*z1[4]^2*z1[5]^2 + 2*z1[4]^3*z1[5]^2 - 2*z1[4]^4*z1[5]^2 + 
    z1[2]^4*(z1[4] - z1[3]*(-1 + z1[6]) + z1[3]^2*(-1 + z1[6])) + 2*z1[6] + 
    8*z1[4]*z1[6] + z1[4]^2*z1[6] + 4*z1[4]^3*z1[6] + 2*z1[4]^4*z1[6] - 
    2*z1[4]*z1[5]*z1[6] - z1[4]^2*z1[5]*z1[6] + 2*z1[4]*z1[5]^2*z1[6] + 
    2*z1[4]^2*z1[5]^2*z1[6] - z1[6]^2 + 2*z1[4]*z1[6]^2 + 4*z1[4]^2*z1[6]^2 + 
    2*z1[4]^3*z1[6]^2 + 2*z1[4]*z1[5]*z1[6]^2 - 4*z1[4]*z1[5]^2*z1[6]^2 - 
    8*z1[4]*z1[6]^3 - 4*z1[4]^2*z1[6]^3 + 2*z1[4]*z1[5]^2*z1[6]^3 - 
    z1[2]^3*((-6 + z1[4])*z1[4] - z1[3]*(6 - 7*z1[6] + z1[6]^2) + 
      z1[3]^2*(3 - 4*z1[6] + z1[6]^2)) - 
    z1[2]^2*(z1[3]*(-12 + 13*z1[6] + 3*z1[6]^2 - 4*z1[6]^3) + 
      z1[3]^2*(2 - 2*z1[6] - z1[6]^2 + z1[6]^3) + 
      z1[4]*(-12 + z1[4]^2 - 5*z1[6] + 5*z1[6]^2 + 2*z1[4]*(3 + z1[6]))) + 
    z1[2]*(-(z1[3]*(-1 + z1[6])*(8 + 2*z1[5]*(-1 + z1[6]) + 
         2*z1[5]^2*(-1 + z1[6])^2 + 3*z1[6] - 8*z1[6]^2)) + 
      z1[3]^2*(-1 + z1[6])^2*(2 - 4*z1[6] + z1[6]^2) + 
      z1[4]*(7 + z1[4]^3 + 2*z1[4]^2*z1[5]^2 + 2*z1[5]*(-1 + z1[6]) + 
        2*z1[5]^2*(-1 + z1[6])^2 + 15*z1[6] - 9*z1[6]^2 - 4*z1[6]^3 + 
        z1[4]*(-7 + z1[5] + 2*z1[5]^2*(-1 + z1[6]) - 3*z1[6] - 3*z1[6]^2))) + 
    z1[3]*(z1[4]^4*(-1 + z1[6]) + (-1 + z1[6])^2*z1[6] + 
      3*z1[4]^3*(-2 + z1[6] + z1[6]^2) + z1[4]^2*(-12 + 8*z1[6] + 7*z1[6]^2 - 
        3*z1[6]^3) + z1[4]*(-5 + 2*z1[5]^2*(-1 + z1[6])^3 + 2*z1[6] + 
        9*z1[6]^2 - 4*z1[6]^3 - z1[6]^4 + z1[5]*(-1 - z1[6]^2 + z1[6]^3))) + 
    z1[3]^2*(-(z1[4]^4*(-1 + z1[6])) + z1[4]^3*(3 - 4*z1[6] + z1[6]^2) + 
      z1[4]^2*(2 - 2*z1[6] - z1[6]^2 + z1[6]^3) - 
      (-1 + z1[5])*(4 - 10*z1[6] + 10*z1[6]^2 - 5*z1[6]^3 + z1[6]^4) + 
      z1[4]*(3 - z1[6] - 4*z1[6]^2 + 4*z1[6]^3 - z1[6]^4 + 
        z1[5]*(-5 + 9*z1[6] - 7*z1[6]^2 + 2*z1[6]^3))), 
  y[191] -> -31 + 2*z1[4]^2*(-10 + z1[5]) + 5*z1[5] + 
    z1[3]^2*(12*z1[2] - (-1 + z1[6])^3)*(1 + z1[4] - z1[6]) + 69*z1[6] - 
    8*z1[5]*z1[6] - 19*z1[6]^2 - 2*z1[5]*z1[6]^2 + 2*z1[6]^3 + 
    8*z1[5]*z1[6]^3 - 4*z1[6]^4 - 3*z1[5]*z1[6]^4 + 
    z1[4]*(-146 + 104*z1[6] - 18*z1[6]^2 + 5*z1[6]^3 + z1[6]^4 + 
      z1[5]*(9 + 9*z1[6] - 17*z1[6]^2 + 6*z1[6]^3)) + 
    z1[3]*(-((-1 + z1[6])*(-36 + (26 + 5*z1[5])*z1[6] + 
         (3 - 8*z1[5])*z1[6]^2 + (2 + 3*z1[5])*z1[6]^3)) + 
      z1[2]*(1 + z1[4] - z1[6])*(92 - 12*z1[6] + 6*z1[6]^2 + z1[6]^3 + 
        z1[5]*(-2 - 11*z1[6] + 6*z1[6]^2)) - 
      z1[4]^2*(44 - 12*z1[6] + 6*z1[6]^2 + z1[6]^3 + 
        z1[5]*(3 - 11*z1[6] + 6*z1[6]^2)) + 
      z1[4]*(-92 + 83*z1[6] - 17*z1[6]^2 + 8*z1[6]^3 + z1[6]^4 + 
        z1[5]*(-3 + 19*z1[6] - 25*z1[6]^2 + 9*z1[6]^3))), 
  y[192] -> 20 + 111*z1[4] + 156*z1[4]^2 + 64*z1[4]^3 + 2*z1[4]^4 - 
    5*z1[4]*z1[5] - 7*z1[4]^2*z1[5] - 2*z1[4]^3*z1[5] - 42*z1[6] - 
    193*z1[4]*z1[6] - 80*z1[4]^2*z1[6] + 8*z1[4]*z1[5]*z1[6] + 28*z1[6]^2 + 
    103*z1[4]*z1[6]^2 + 19*z1[4]^2*z1[6]^2 + 2*z1[4]*z1[5]*z1[6]^2 - 
    6*z1[6]^3 - 17*z1[4]*z1[6]^3 + 3*z1[4]^2*z1[6]^3 - 
    8*z1[4]*z1[5]*z1[6]^3 - z1[4]*z1[6]^4 - z1[4]^2*z1[6]^4 + 
    3*z1[4]*z1[5]*z1[6]^4 + z1[4]*z1[6]^5 + 
    z1[2]^2*(31 + z1[4]*(54 - 7*z1[5]) - 2*z1[4]^2*(-10 + z1[5]) - 69*z1[6] - 
      11*z1[3]*z1[6] + 19*z1[6]^2 + 9*z1[3]*z1[6]^2 - 2*z1[6]^3 + 
      3*z1[3]*z1[6]^3 + 4*z1[6]^4 - z1[3]*z1[6]^4 + z1[5]*(-1 + z1[6])^2*
       (-5 - 2*z1[6] + 3*z1[6]^2)) + z1[3]*(44*z1[4]^3 + 2*z1[4]^4 - 
      4*(-1 + z1[6])^2*(-5 + 3*z1[6]) + z1[4]^2*(102 - 81*z1[6] + 
        19*z1[6]^2 + 3*z1[6]^3 - z1[6]^4) + 
      z1[4]*(80 - 144*z1[6] + 83*z1[6]^2 - 15*z1[6]^3 - 5*z1[6]^4 + 
        z1[6]^5)) + z1[2]*(51 - 2*z1[4]^3*(-11 + z1[5]) - 111*z1[6] + 
      47*z1[6]^2 - 11*z1[3]*z1[6]^2 - 8*z1[6]^3 + 9*z1[3]*z1[6]^3 + 
      4*z1[6]^4 + 3*z1[3]*z1[6]^4 - z1[3]*z1[6]^5 + 
      z1[4]^2*(116 - 9*z1[5] + z1[6]) + z1[5]*(-1 + z1[6])^2*
       (-5 - 2*z1[6] + 3*z1[6]^2) + z1[4]*(145 - 130*z1[6] + 39*z1[6]^2 + 
        z1[6]^3 + 3*z1[6]^4 + z1[5]*(-12 + 8*z1[6] + 2*z1[6]^2 - 8*z1[6]^3 + 
          3*z1[6]^4))), y[193] -> 
   z1[2]^3*z1[3]^3*(1 - 2*z1[6] + z1[4]*(1 + z1[6] - z1[5]*z1[6])) - 
    z1[2]^2*z1[3]^2*(-2 + z1[4]^2 + 3*z1[6] + z1[6]^2 + 
      z1[4]*(-1 + (-5 + 2*z1[5])*z1[6]) + z1[3]*(z1[4] + 3*z1[4]^2 + 
        2*z1[4]*(-5 + 2*z1[5])*z1[6] + 2*(-1 + 2*z1[6] + z1[6]^2))) + 
    z1[2]*z1[3]*(1 - z1[6] - z1[6]^2 - z1[4]^2*(2 + z1[6]) + 
      z1[4]*(-1 - (-5 + z1[5])*z1[6] + z1[6]^2) + 
      z1[3]^2*(1 + 3*z1[4]^3 - 2*z1[6] - 5*z1[6]^2 - 
        3*z1[4]^2*(1 + 2*z1[6]) + z1[4]*(-5 - 6*(-3 + z1[5])*z1[6] + 
          3*z1[6]^2)) + z1[3]*(2 + 2*z1[4]^3 - 3*z1[6] - 5*z1[6]^2 - 
        6*z1[4]^2*(1 + z1[6]) + z1[4]*(-6 + (21 - 6*z1[5])*z1[6] + 
          4*z1[6]^2))) - (1 + z1[3])*z1[4]*(1 - z1[6] - z1[6]^2 + 
      z1[4]*(1 + z1[6]) + z1[3]^2*(3 + z1[4]^3*(6 - 6*z1[5] + z1[5]^2) - 
        2*z1[6] - 5*z1[6]^2 + z1[4]*(-7 - z1[5]*(-4 + z1[6]) + 9*z1[6] + 
          z1[6]^2) + z1[4]^2*(z1[5]^2 + 2*z1[5]*(-1 + z1[6]) - 
          4*(1 + z1[6]))) + z1[3]*(4 - z1[4]^3*(-1 + z1[5]) - 3*z1[6] - 
        5*z1[6]^2 + z1[4]*(-3 - z1[5]*(-3 + z1[6]) + 9*z1[6] + z1[6]^2) + 
        z1[4]^2*(z1[5]*(2 + z1[6]) - 2*(3 + z1[6])))), 
  y[194] -> z1[2]^5*(-2*z1[3]*(-1 + z1[6])^2 + z1[3]^2*(-1 + z1[6])^2 + 
      z1[4]*(-2 + z1[4] + 2*z1[6])) - z1[3]^2*z1[4]*(-1 + z1[6])^2*
     (z1[4]^4 - 3*z1[4]^3*(-2 + z1[6]) + 3*z1[4]^2*(5 - 5*z1[6] + z1[6]^2) - 
      (-1 + z1[6])*(14 + z1[5] - 14*z1[6] - z1[5]*z1[6] + 3*z1[6]^2) - 
      z1[4]*(-20 + 30*z1[6] - 12*z1[6]^2 + z1[6]^3)) - 
    z1[4]*(z1[4] - z1[6])*((-1 + z1[6])^2*(-53 + z1[5]*(-4 + z1[6]) + 
        29*z1[6]) + z1[4]^3*(-1 + z1[5] + 6*z1[6] - 3*z1[6]^2) + 
      z1[4]*(-1 + z1[6])*(30 + z1[5]*(-3 + z1[6]) - 49*z1[6] + 12*z1[6]^2 + 
        z1[6]^3) + z1[4]^2*(-22 + z1[5]*(-2 + z1[6]) + 38*z1[6] - 
        21*z1[6]^2 + 2*z1[6]^3)) + z1[3]*(-1 + z1[6])^2*
     (2*z1[4]^5 + z1[4]^4*(15 - 2*z1[6]) - (-1 + z1[6])*z1[6] + 
      z1[4]^3*(45 - 19*z1[6] - 2*z1[6]^2) + 
      z1[4]^2*(70 - 56*z1[6] + z1[6]^2 + 2*z1[6]^3) + 
      z1[4]*(52 - 4*z1[5]*(-1 + z1[6]) - 69*z1[6] + 15*z1[6]^2 + 
        3*z1[6]^3)) + z1[2]^3*(3*z1[3]^2*(-1 + z1[6])^2*
       (5 - 5*z1[6] + z1[6]^2) - z1[3]*(-1 + z1[6])^2*
       (45 - 38*z1[6] + 5*z1[6]^2) + z1[4]*(-45 + 3*z1[4]^3 + 68*z1[6] - 
        21*z1[6]^2 - 2*z1[6]^3 + z1[4]^2*(-15 + 2*z1[6]) + 
        2*z1[4]*(15 - 11*z1[6] + z1[6]^2))) - 
    z1[2]^4*(3*z1[3]^2*(-2 + z1[6])*(-1 + z1[6])^2 - 
      z1[3]*(-1 + z1[6])^2*(-15 + 7*z1[6]) + 
      z1[4]*(3*z1[4]^2 + z1[4]*(-9 + 4*z1[6]) + 5*(3 - 4*z1[6] + z1[6]^2))) - 
    z1[2]^2*(2*z1[3]*(-1 + z1[6])^2*(35 - 41*z1[6] + 10*z1[6]^2) + 
      z1[3]^2*(-1 + z1[6])^2*(-20 + 30*z1[6] - 12*z1[6]^2 + z1[6]^3) + 
      z1[4]*(70 - 11*z1[4]^3 + z1[4]^4 + z1[4]^2*(30 - 8*z1[6]) - 107*z1[6] + 
        19*z1[6]^2 + 23*z1[6]^3 - 5*z1[6]^4 + 2*z1[4]*(-25 + 26*z1[6] - 
          8*z1[6]^2 + 2*z1[6]^3))) + 
    z1[2]*(-3*z1[3]^2*(-1 + z1[6])^3*(5 - 5*z1[6] + z1[6]^2) - 
      z1[3]*(-1 + z1[6])^2*(52 - 82*z1[6] + 29*z1[6]^2 + 
        z1[5]*(4 - 5*z1[6] + z1[6]^2)) + 
      z1[4]*(-3*z1[4]^4 + z1[4]^3*(14 + z1[5]) + 
        z1[4]^2*(-27 + z1[5]*(-2 + z1[6]) + 7*z1[6] + 8*z1[6]^2 - 
          4*z1[6]^3) + (-1 + z1[6])*(53 - 12*z1[6] - 53*z1[6]^2 + 
          20*z1[6]^3 + z1[5]*(4 - 5*z1[6] + z1[6]^2)) + 
        z1[4]*(40 - 68*z1[6] + 57*z1[6]^2 - 29*z1[6]^3 + 4*z1[6]^4 + 
          z1[5]*(3 - 4*z1[6] + z1[6]^2)))), 
  y[195] -> 27 + 2*z1[5] + z1[5]^2 + 
    z1[4]^3*(1 - 4*z1[3] - 2*z1[3]^2*(3 + 2*z1[5]) + 
      z1[3]^3*(-1 - 3*z1[5] + z1[5]^2) - z1[6]) - 50*z1[6] + 2*z1[3]*z1[6] + 
    7*z1[3]^2*z1[6] + 5*z1[3]^3*z1[6] - 4*z1[5]*z1[6] - 2*z1[3]*z1[5]*z1[6] - 
    9*z1[3]^2*z1[5]*z1[6] - 7*z1[3]^3*z1[5]*z1[6] - 2*z1[5]^2*z1[6] + 
    2*z1[3]^2*z1[5]^2*z1[6] + 2*z1[3]^3*z1[5]^2*z1[6] + 29*z1[6]^2 + 
    8*z1[3]*z1[6]^2 + 15*z1[3]^2*z1[6]^2 + 9*z1[3]^3*z1[6]^2 + 
    3*z1[5]*z1[6]^2 - 2*z1[3]*z1[5]*z1[6]^2 - 11*z1[3]^2*z1[5]*z1[6]^2 - 
    8*z1[3]^3*z1[5]*z1[6]^2 + z1[5]^2*z1[6]^2 - z1[3]*z1[5]^2*z1[6]^2 + 
    z1[3]^2*z1[5]^2*z1[6]^2 + 2*z1[3]^3*z1[5]^2*z1[6]^2 - 4*z1[6]^3 + 
    4*z1[3]*z1[6]^3 - 3*z1[3]^2*z1[6]^3 - 7*z1[3]^3*z1[6]^3 + 
    3*z1[3]^2*z1[5]*z1[6]^3 + 3*z1[3]^3*z1[5]*z1[6]^3 - 2*z1[3]*z1[6]^4 + 
    7*z1[3]^2*z1[6]^4 + 9*z1[3]^3*z1[6]^4 - 6*z1[3]^2*z1[5]*z1[6]^4 - 
    6*z1[3]^3*z1[5]*z1[6]^4 - 3*z1[3]^2*z1[6]^5 - 3*z1[3]^3*z1[6]^5 + 
    3*z1[3]^2*z1[5]*z1[6]^5 + 3*z1[3]^3*z1[5]*z1[6]^5 - 
    z1[2]^4*(-1 + z1[3] + z1[3]^2*(-2 + z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[3]^3*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2) + 
    z1[4]^2*(11 + 3*z1[5] + z1[5]^2 - 8*z1[6] + 2*z1[6]^2 - 
      z1[3]*(8 + z1[5] + z1[5]^2 - 10*z1[6] - z1[6]^2) + 
      z1[3]^3*(-2 + 2*z1[5]^2 + 7*z1[6] + z1[6]^2 - z1[5]*(6 + z1[6])) + 
      z1[3]^2*(-7 + z1[5]^2 + 17*z1[6] + 2*z1[6]^2 - z1[5]*(7 + z1[6]))) + 
    z1[2]^3*(7 - 2*z1[4] + z1[3]*(-3 + 2*z1[4]) - 3*z1[6] + 
      z1[3]^2*(5 - 2*z1[4] - 4*z1[6] + z1[6]^2 - 
        z1[5]*(3 - 4*z1[6] + z1[6]^2)) + z1[3]^3*(1 + 3*z1[4] + 6*z1[6] - 
        8*z1[6]^2 + 2*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(3 - 12*z1[6] + 13*z1[6]^2 - 4*z1[6]^3))) + 
    z1[4]*(7 + z1[5]^2*(-1 + z1[6]) - 20*z1[6] + 11*z1[6]^2 - z1[6]^3 + 
      z1[5]*(-2 + 3*z1[6]) + z1[3]*z1[6]*(13 - 2*z1[5] - z1[5]^2 - 5*z1[6] + 
        z1[6]^2) + z1[3]^3*(2 + 12*z1[6] + 3*z1[6]^2 - 9*z1[6]^3 + 
        3*z1[6]^4 + z1[5]^2*(1 + 2*z1[6]) - z1[5]*(3 + 8*z1[6] + 3*z1[6]^2 - 
          6*z1[6]^3 + 3*z1[6]^4)) + z1[3]^2*(2 + 23*z1[6] - 2*z1[6]^2 - 
        8*z1[6]^3 + 3*z1[6]^4 + z1[5]^2*(1 + z1[6]) - 
        z1[5]*(3 + 11*z1[6] + 3*z1[6]^2 - 6*z1[6]^3 + 3*z1[6]^4))) + 
    z1[2]^2*(21 - 8*z1[4] + z1[4]^2 - z1[3]*(3 - 7*z1[4] + z1[4]^2) - 
      18*z1[6] + 3*z1[6]^2 + z1[3]^3*(-8 - 3*z1[4]^2 + 15*z1[6] - 
        18*z1[6]^2 + 13*z1[6]^3 - 3*z1[6]^4 - z1[5]^2*(-1 + z1[6])^2*z1[6]*
         (-2 + 3*z1[6]) + z1[4]*(-9 + 4*z1[6]) + 
        z1[5]*(2 - 11*z1[6] + 24*z1[6]^2 - 21*z1[6]^3 + 6*z1[6]^4)) + 
      z1[3]^2*(z1[4]^2 + 2*z1[4]*(-7 + z1[6]) + (-1 + z1[6])*
         (5 + 5*z1[6] - z1[6]^2 + z1[5]*(2 - 3*z1[6] + z1[6]^2)))) + 
    z1[2]*(35 - 10*z1[4] + 5*z1[4]^2 - 45*z1[6] - 4*z1[4]*z1[6] - 
      z1[4]^2*z1[6] + 15*z1[6]^2 + 2*z1[4]*z1[6]^2 - z1[6]^3 - 
      z1[3]*(z1[4]^2*(-2 + z1[5] + z1[5]^2) + (2 + z1[5])*z1[6]*
         (1 + (-1 + z1[5])*z1[6]) + z1[4]*(-13 + (3 + z1[5] + z1[5]^2)*
           z1[6] + 2*z1[6]^2)) + z1[3]^2*(-1 - 4*z1[4]^3*(-1 + z1[5]) - 
        8*z1[6] + 13*z1[6]^2 - z1[6]^3 - z1[6]^4 + z1[5]^2*z1[6]*
         (2 + z1[6]) + z1[5]*(1 - z1[6] - 9*z1[6]^2 + z1[6]^4) + 
        z1[4]^2*(z1[5]^2 - 4*(-7 + z1[6]) + z1[5]*(-7 + 2*z1[6])) + 
        z1[4]*(21 - 19*z1[6] + z1[6]^2 - 2*z1[6]^3 + z1[5]^2*(1 + z1[6]) + 
          z1[5]*(-2 - 3*z1[6] - 3*z1[6]^2 + 2*z1[6]^3))) + 
      z1[3]^3*(-1 + z1[4]^3*(-2 + z1[5])^2 + z1[4]^2*(17 + 2*z1[5]^2 + 
          2*z1[5]*(-5 + z1[6]) - 4*z1[6]) - 4*z1[6] - 7*z1[6]^2 + 
        19*z1[6]^3 - 7*z1[6]^4 - z1[5]^2*z1[6]*(-2 + z1[6] - 6*z1[6]^2 + 
          3*z1[6]^3) + z1[5]*(1 - 4*z1[6] + 8*z1[6]^2 - 22*z1[6]^3 + 
          10*z1[6]^4) + z1[4]*(19 - 15*z1[6] + 3*z1[6]^2 - 2*z1[6]^3 + 
          z1[5]^2*(1 + 2*z1[6]) + z1[5]*(-8 + z1[6] - 3*z1[6]^2 + 
            2*z1[6]^3)))), y[196] -> -866 + 450*z1[4] - 172*z1[4]^2 + 
    75*z1[4]^3 - 379*z1[4]^4 - 47*z1[4]^5 - 32*z1[4]^6 - 6*z1[4]^7 + 
    z1[2]^7*(3 + z1[3])*(z1[3]*(-2 + z1[5]) + 2*(-1 + z1[5])) + 275*z1[5] - 
    164*z1[4]*z1[5] - 52*z1[4]^2*z1[5] + 75*z1[4]^3*z1[5] + 
    273*z1[4]^4*z1[5] + 35*z1[4]^5*z1[5] + 22*z1[4]^6*z1[5] + 
    4*z1[4]^7*z1[5] - 7*z1[5]^2 + 10*z1[4]*z1[5]^2 + 28*z1[4]^2*z1[5]^2 - 
    26*z1[4]^3*z1[5]^2 - 38*z1[4]^4*z1[5]^2 + 9*z1[4]^5*z1[5]^2 - 
    4*z1[4]^6*z1[5]^2 - 3*z1[4]^2*z1[5]^3 + 5*z1[4]^4*z1[5]^3 - 
    z1[4]^5*z1[5]^3 + 4852*z1[6] - 1766*z1[4]*z1[6] + 756*z1[4]^2*z1[6] - 
    53*z1[4]^3*z1[6] + 334*z1[4]^4*z1[6] + 17*z1[4]^5*z1[6] + 
    19*z1[4]^6*z1[6] - 1620*z1[5]*z1[6] + 653*z1[4]*z1[5]*z1[6] - 
    50*z1[4]^2*z1[5]*z1[6] - 222*z1[4]^3*z1[5]*z1[6] - 
    136*z1[4]^4*z1[5]*z1[6] + 5*z1[4]^5*z1[5]*z1[6] - 
    16*z1[4]^6*z1[5]*z1[6] + 52*z1[5]^2*z1[6] - 43*z1[4]*z1[5]^2*z1[6] - 
    67*z1[4]^2*z1[5]^2*z1[6] + 17*z1[4]^3*z1[5]^2*z1[6] - 
    11*z1[4]^4*z1[5]^2*z1[6] - 9*z1[4]^5*z1[5]^2*z1[6] + 
    4*z1[4]^2*z1[5]^3*z1[6] + 3*z1[4]^3*z1[5]^3*z1[6] - 
    6*z1[4]^4*z1[5]^3*z1[6] + z1[4]^5*z1[5]^3*z1[6] - 11354*z1[6]^2 + 
    2343*z1[4]*z1[6]^2 - 975*z1[4]^2*z1[6]^2 + 106*z1[4]^3*z1[6]^2 - 
    134*z1[4]^4*z1[6]^2 + 27*z1[4]^5*z1[6]^2 + 3894*z1[5]*z1[6]^2 - 
    758*z1[4]*z1[5]*z1[6]^2 + 2*z1[4]^2*z1[5]*z1[6]^2 + 
    17*z1[4]^3*z1[5]*z1[6]^2 + 55*z1[4]^4*z1[5]*z1[6]^2 - 
    20*z1[4]^5*z1[5]*z1[6]^2 - 97*z1[5]^2*z1[6]^2 + 7*z1[4]*z1[5]^2*z1[6]^2 + 
    92*z1[4]^2*z1[5]^2*z1[6]^2 + 48*z1[4]^3*z1[5]^2*z1[6]^2 + 
    10*z1[4]^4*z1[5]^2*z1[6]^2 + 4*z1[4]^2*z1[5]^3*z1[6]^2 - 
    z1[4]^3*z1[5]^3*z1[6]^2 + 3*z1[4]^4*z1[5]^3*z1[6]^2 + 14195*z1[6]^3 - 
    1281*z1[4]*z1[6]^3 + 535*z1[4]^2*z1[6]^3 - 11*z1[4]^3*z1[6]^3 + 
    43*z1[4]^4*z1[6]^3 - 4978*z1[5]*z1[6]^3 + 285*z1[4]*z1[5]*z1[6]^3 - 
    18*z1[4]^2*z1[5]*z1[6]^3 + 20*z1[4]^3*z1[5]*z1[6]^3 - 
    46*z1[4]^4*z1[5]*z1[6]^3 + 60*z1[5]^2*z1[6]^3 + 
    47*z1[4]*z1[5]^2*z1[6]^3 - 29*z1[4]^2*z1[5]^2*z1[6]^3 - 
    33*z1[4]^3*z1[5]^2*z1[6]^3 - 8*z1[4]^2*z1[5]^3*z1[6]^3 - 
    5*z1[4]^3*z1[5]^3*z1[6]^3 - 10178*z1[6]^4 + 69*z1[4]*z1[6]^4 - 
    107*z1[4]^2*z1[6]^4 + 5*z1[4]^3*z1[6]^4 + 3677*z1[5]*z1[6]^4 + 
    64*z1[4]*z1[5]*z1[6]^4 + 18*z1[4]^2*z1[5]*z1[6]^4 - 
    23*z1[4]^3*z1[5]*z1[6]^4 + z1[5]^2*z1[6]^4 - 19*z1[4]*z1[5]^2*z1[6]^4 - 
    4*z1[4]^2*z1[5]^2*z1[6]^4 + 10*z1[4]^3*z1[5]^2*z1[6]^4 + 
    3*z1[4]^2*z1[5]^3*z1[6]^4 + 3*z1[4]^3*z1[5]^3*z1[6]^4 + 4120*z1[6]^5 + 
    207*z1[4]*z1[6]^5 + 7*z1[4]^2*z1[6]^5 - 1564*z1[5]*z1[6]^5 - 
    94*z1[4]*z1[5]*z1[6]^5 - 10*z1[4]^2*z1[5]*z1[6]^5 - 12*z1[5]^2*z1[6]^5 - 
    4*z1[4]*z1[5]^2*z1[6]^5 + 3*z1[4]^2*z1[5]^2*z1[6]^5 - 838*z1[6]^6 - 
    56*z1[4]*z1[6]^6 + 344*z1[5]*z1[6]^6 + 22*z1[4]*z1[5]*z1[6]^6 + 
    3*z1[5]^2*z1[6]^6 + 2*z1[4]*z1[5]^2*z1[6]^6 + 60*z1[6]^7 - 
    28*z1[5]*z1[6]^7 + z1[3]^3*z1[4]^2*(-(z1[4]^4*(-1 + z1[5])) - 
      z1[4]^3*(-3 + z1[6]) + z1[4]*(5 + 2*z1[5]*(-1 + z1[6]) - 4*z1[6])*
       (-1 + z1[6])^2 + (-1 + z1[6])^3*(1 + 2*z1[6])) - 
    z1[2]^6*(27 + 4*z1[4] - 24*z1[5] - 2*z1[4]*z1[5] + 
      z1[3]*(46 + 6*z1[4]*(-1 + z1[5]) + 13*z1[5]*(-2 + z1[6]) - 10*z1[6]) - 
      4*z1[6] + 7*z1[5]*z1[6] + z1[3]^3*(z1[4]*(-2 + z1[5]) + z1[6]) + 
      z1[3]^2*(13 + z1[4]*(-8 + 5*z1[5]) - 2*z1[6] + z1[5]*(-6 + 4*z1[6]))) + 
    z1[3]^2*(-(z1[4]^6*(-1 + z1[5]^2 - z1[6] + z1[5]*(1 + z1[6]))) + 
      z1[4]^5*(-2 - z1[5]^2*(-1 + z1[6]) + 9*z1[6] - 3*z1[6]^2 + 
        z1[5]*(4 - 8*z1[6] + 3*z1[6]^2)) + 
      z1[4]^4*(-186 + 91*z1[6] - 57*z1[6]^2 + 3*z1[6]^3 + 
        z1[5]^2*(5 - 20*z1[6] + 11*z1[6]^2) + 
        z1[5]*(89 - 9*z1[6] + 9*z1[6]^2 - 3*z1[6]^3)) - 
      (-1 + z1[6])^4*(51 - 55*z1[6] + 16*z1[6]^2 - z1[6]^3 + 
        z1[5]*(-15 + 25*z1[6] - 11*z1[6]^2 + z1[6]^3)) + 
      z1[4]*(-1 + z1[6])^3*(12 - 28*z1[6] + 18*z1[6]^2 - 3*z1[6]^3 + 
        z1[5]*(-6 + 16*z1[6] - 13*z1[6]^2 + 3*z1[6]^3)) + 
      z1[4]^3*(-78 + 162*z1[6] - 18*z1[6]^2 + 37*z1[6]^3 - 2*z1[6]^4 - 
        2*z1[5]^2*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) + 
        z1[5]*(84 - 63*z1[6] - 27*z1[6]^2 + 8*z1[6]^3 + 2*z1[6]^4)) + 
      z1[4]^2*(-16 + 213*z1[6] - 255*z1[6]^2 + 102*z1[6]^3 - 32*z1[6]^4 + 
        3*z1[6]^5 + z1[5]*(15 - 62*z1[6] + 82*z1[6]^2 - 47*z1[6]^3 + 
          15*z1[6]^4 - 3*z1[6]^5))) + z1[3]*(z1[4]^7*(-2 + z1[5]) + 
      z1[4]^6*(-16 - 5*z1[5]^2 + z1[5]^3 + z1[5]*(9 - 7*z1[6]) + 7*z1[6]) + 
      z1[4]^5*(-46 + z1[5]^2*(8 - 5*z1[6]) + 2*z1[5]^3*(-1 + z1[6]) + 
        55*z1[6] - 14*z1[6]^2 + z1[5]*(27 - 46*z1[6] + 16*z1[6]^2)) + 
      z1[4]^4*(-532 + 293*z1[6] + z1[5]^3*(5 - 3*z1[6])*z1[6] - 162*z1[6]^2 + 
        11*z1[6]^3 + z1[5]^2*(-42 - 35*z1[6] + 22*z1[6]^2) + 
        z1[5]*(348 - 96*z1[6] + 64*z1[6]^2 - 11*z1[6]^3)) - 
      z1[4]^3*(91 - 250*z1[6] - 13*z1[6]^2 - 66*z1[6]^3 + 7*z1[6]^4 + 
        z1[5]*(-169 + 202*z1[6] + 18*z1[6]^3 - 7*z1[6]^4) + 
        z1[5]^2*(10 + 3*z1[6] - 23*z1[6]^2 + 10*z1[6]^3 + z1[6]^4)) - 
      (-1 + z1[6])*(-367 + 1577*z1[6] - 2670*z1[6]^2 + 2266*z1[6]^3 - 
        986*z1[6]^4 + 197*z1[6]^5 - 12*z1[6]^6 + 2*z1[5]*(-1 + z1[6])^2*
         (57 - 152*z1[6] + 139*z1[6]^2 - 47*z1[6]^3 + 4*z1[6]^4)) + 
      z1[4]^2*(-175 + 672*z1[6] - 846*z1[6]^2 + 403*z1[6]^3 - 109*z1[6]^4 + 
        11*z1[6]^5 + z1[5]^2*z1[6]*(9 - 12*z1[6] + z1[6]^2 + 3*z1[6]^3 - 
          z1[6]^4) + z1[5]*(88 - 252*z1[6] + 330*z1[6]^2 - 191*z1[6]^3 + 
          49*z1[6]^4 - 6*z1[6]^5)) + z1[4]*(86 - 159*z1[6] + 24*z1[6]^2 + 
        300*z1[6]^3 - 369*z1[6]^4 + 164*z1[6]^5 - 25*z1[6]^6 - 
        z1[5]^2*(-1 + z1[6])^3*(3 - 4*z1[6] - z1[6]^2 + z1[6]^3) + 
        z1[5]*(-31 + 66*z1[6] + 12*z1[6]^2 - 176*z1[6]^3 + 215*z1[6]^4 - 
          104*z1[6]^5 + 18*z1[6]^6))) + 
    z1[2]^5*(-52 + 36*z1[5] + z1[4]^2*(-4 + 3*z1[5]) + 26*z1[6] - 
      24*z1[5]*z1[6] - 4*z1[6]^2 + 4*z1[5]*z1[6]^2 + 
      z1[4]*(-20 + z1[5]*(13 - 7*z1[6]) + 6*z1[6]) + 
      z1[3]^3*(5*z1[4]^2*(-2 + z1[5]) - z1[6] + 
        z1[4]*(3 - z1[5] + 5*z1[6])) + 
      z1[3]^2*(-36 + 4*z1[4]^2*(-4 + 3*z1[5]) + 29*z1[6] - 7*z1[6]^2 + 
        z1[4]*(22 + z1[5]*(-9 + z1[6]) + 6*z1[6]) + 
        z1[5]*(15 - 20*z1[6] + 6*z1[6]^2)) + 
      z1[3]*(-112 + z1[4]^2*(-10 + 9*z1[5]) + 71*z1[6] - 11*z1[6]^2 + 
        z1[5]*(55 - 57*z1[6] + 13*z1[6]^2) + 
        z1[4]*(11 + 6*z1[6] - z1[5]*(9 + 2*z1[6])))) + 
    z1[2]^4*(-59 + 24*z1[5] + z1[4]^3*(-4 + 3*z1[5]) + 67*z1[6] - 
      30*z1[5]*z1[6] - 26*z1[6]^2 + 13*z1[5]*z1[6]^2 + 3*z1[6]^3 - 
      2*z1[5]*z1[6]^3 + z1[3]^3*z1[4]*(1 - 10*z1[4]^2*(-2 + z1[5]) + 
        5*z1[4]*(-3 + z1[5] - 2*z1[6]) + 5*z1[6]) + 
      z1[4]^2*(-20 + z1[5]*(15 - 8*z1[6]) + 8*z1[6]) + 
      z1[4]*(-36 + 29*z1[6] - 4*z1[6]^2 + z1[5]*(26 - 28*z1[6] + 
          7*z1[6]^2)) + z1[3]^2*(-57 - 6*z1[4]^3*(-4 + 3*z1[5]) + 85*z1[6] - 
        38*z1[6]^2 + 5*z1[6]^3 + z1[5]*(21 - 43*z1[6] + 27*z1[6]^2 - 
          5*z1[6]^3) + z1[4]^2*(-37 - 9*z1[6] + z1[5]*(13 + z1[6])) + 
        z1[4]*(22 - z1[6] + 3*z1[6]^2 + z1[5]*(-6 + 2*z1[6] + z1[6]^2))) + 
      z1[3]*(-150 + z1[4]^3*(6 - 7*z1[5]) + 178*z1[6] - 65*z1[6]^2 + 
        8*z1[6]^3 + z1[4]^2*(-37 + z1[5]*(21 - 6*z1[6]) + 2*z1[6]) + 
        z1[5]*(60 - 98*z1[6] + 48*z1[6]^2 - 7*z1[6]^3) + 
        z1[4]*(-12 + 29*z1[6] - 4*z1[6]^2 + z1[5]*(10 - 24*z1[6] + 
            9*z1[6]^2)))) + z1[2]^3*(22 - 74*z1[5] + 29*z1[5]^2 - 3*z1[5]^3 + 
      z1[4]^4*(-4 + 3*z1[5]) + z1[4]^3*(z1[5]*(15 - 9*z1[6]) + 
        10*(-2 + z1[6])) - 33*z1[6] + 140*z1[5]*z1[6] - 55*z1[5]^2*z1[6] + 
      4*z1[5]^3*z1[6] + 33*z1[6]^2 - 145*z1[5]*z1[6]^2 + 44*z1[5]^2*z1[6]^2 + 
      4*z1[5]^3*z1[6]^2 - 61*z1[6]^3 + 100*z1[5]*z1[6]^3 - 
      22*z1[5]^2*z1[6]^3 - 8*z1[5]^3*z1[6]^3 + 9*z1[6]^4 - 29*z1[5]*z1[6]^4 + 
      9*z1[5]^2*z1[6]^4 + 3*z1[5]^3*z1[6]^4 + 
      z1[4]^2*(2*z1[5]^3 + z1[5]*(115 + 46*z1[6] - 38*z1[6]^2) + 
        4*z1[5]^2*(-7 - 5*z1[6] + 3*z1[6]^2) + 
        4*(-31 - 8*z1[6] + 10*z1[6]^2)) + 
      z1[4]*(-92 + 278*z1[6] - 66*z1[6]^2 + 16*z1[6]^3 + 
        z1[5]*(89 - 225*z1[6] + 81*z1[6]^2 - 29*z1[6]^3) + 
        z1[5]^2*(-26 + 41*z1[6] - 9*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]^3*(3 - z1[6] - 5*z1[6]^2 + 3*z1[6]^3)) + 
      z1[3]^3*(z1[4]^4*(-16 + 6*z1[5] + z1[5]^2) - 2*z1[4]*(-2 + z1[5])*
         (-1 + z1[6])^2*z1[6] - (-1 + z1[6])^2*z1[6]^2 - 
        z1[4]^2*(9 - 4*z1[5]*(-1 + z1[6])^2 + z1[5]^2*(-1 + z1[6])^2 + 
          2*z1[6] + 3*z1[6]^2) + 2*z1[4]^3*(z1[5]*(-5 + z1[6]) + 
          3*(5 + z1[6]))) + z1[3]^2*(-63 + z1[4]^4*(-22 + 17*z1[5] - 
          3*z1[5]^2 + z1[5]^3) + 146*z1[6] - 155*z1[6]^2 + 92*z1[6]^3 - 
        24*z1[6]^4 + z1[5]*(-1 + z1[6])^2*(21 - 20*z1[6] + 3*z1[6]^2) + 
        z1[4]*(6 - 2*(-75 + 34*z1[5] + 2*z1[5]^2)*z1[6] + 
          (-232 + 89*z1[5] + 8*z1[5]^2)*z1[6]^2 + (89 - 29*z1[5] - 4*z1[5]^2)*
           z1[6]^3) + z1[4]^3*(-36 + z1[5]*(68 - 54*z1[6]) + 
          z1[5]^3*(-1 + z1[6]) + 54*z1[6] + z1[5]^2*(-17 + 11*z1[6])) - 
        z1[4]^2*(198 + 2*z1[5]^3*(-1 + z1[6])^2 - 321*z1[6] + 139*z1[6]^2 + 
          z1[5]*(-155 + 248*z1[6] - 97*z1[6]^2) + 
          z1[5]^2*(29 - 34*z1[6] + 9*z1[6]^2))) + 
      z1[3]*(-131 + 2*z1[4]^4*(-5 + 4*z1[5]) + 264*z1[6] - 199*z1[6]^2 + 
        72*z1[6]^3 - 11*z1[6]^4 + z1[4]^3*(3 + z1[5]*(3 - 8*z1[6]) + 
          5*z1[6]) + z1[5]*(39 - 98*z1[6] + 90*z1[6]^2 - 37*z1[6]^3 + 
          6*z1[6]^4) + z1[4]^2*(-88 + 73*z1[6] - 21*z1[6]^2 + 
          z1[5]*(35 - 41*z1[6] + 13*z1[6]^2)) + 
        z1[4]*(-48 + 75*z1[6] - 26*z1[6]^2 + z1[6]^3 + 
          z1[5]*(28 - 55*z1[6] + 32*z1[6]^2 - 5*z1[6]^3)))) + 
    z1[2]^2*(75 - 116*z1[5] + 35*z1[5]^2 - 3*z1[5]^3 + 
      z1[4]^5*(-4 + 3*z1[5]) - 140*z1[6] + 311*z1[5]*z1[6] - 
      90*z1[5]^2*z1[6] + 4*z1[5]^3*z1[6] - 52*z1[6]^2 - 275*z1[5]*z1[6]^2 + 
      74*z1[5]^2*z1[6]^2 + 4*z1[5]^3*z1[6]^2 + 169*z1[6]^3 + 
      78*z1[5]*z1[6]^3 - 13*z1[5]^2*z1[6]^3 - 8*z1[5]^3*z1[6]^3 - 
      139*z1[6]^4 + 18*z1[5]*z1[6]^4 - 3*z1[5]^2*z1[6]^4 + 
      3*z1[5]^3*z1[6]^4 + 34*z1[6]^5 - 16*z1[5]*z1[6]^5 + 2*z1[5]^2*z1[6]^5 + 
      z1[4]^4*(-23 + 15*z1[6] - 5*z1[5]*(-3 + 2*z1[6])) + 
      z1[4]^3*(-106 + 2*z1[5]^3 - 49*z1[6] + 50*z1[6]^2 + 
        4*z1[5]^2*(-7 - 5*z1[6] + 3*z1[6]^2) - 
        6*z1[5]*(-19 - 7*z1[6] + 6*z1[6]^2)) + 
      z1[4]^2*(-280 + 204*z1[6] - 34*z1[6]^2 + 34*z1[6]^3 + 
        z1[5]*(228 - 130*z1[6] + 31*z1[6]^2 - 36*z1[6]^3) + 
        z1[5]^3*(5 - z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]^2*(-58 + 22*z1[6] + 3*z1[6]^2 + 3*z1[6]^3)) + 
      z1[4]*(-47 + 322*z1[6] + 10*z1[6]^2 - 100*z1[6]^3 + 32*z1[6]^4 + 
        z1[5]^3*z1[6]*(3 - z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]*(28 - 176*z1[6] - 36*z1[6]^2 + 80*z1[6]^3 - 37*z1[6]^4) + 
        z1[5]^2*(-3 + 6*z1[6] + 37*z1[6]^2 - 27*z1[6]^3 + 10*z1[6]^4)) + 
      z1[3]^3*(z1[4]^5*(2 + 3*z1[5] - 2*z1[5]^2) + z1[4]^2*(-2 + z1[5])*
         (4 + z1[5]*(-1 + z1[6]))*(-1 + z1[6])^2 + 
        z1[4]*(6 + 2*z1[5]*(-1 + z1[6]) - 3*z1[6])*(-1 + z1[6])^2*z1[6] + 
        (-1 + z1[6])^3*z1[6]^2 + z1[4]^4*(-26 - 4*z1[5]*(-2 + z1[6]) + 
          3*z1[6]) + z1[4]^3*(-4*z1[5]*(-1 + z1[6])^2 + 
          z1[5]^2*(-1 + z1[6])^2 + 2*(7 + z1[6]^2))) - 
      z1[3]^2*(63 + z1[4]^5*(-4 + 5*z1[5] - 6*z1[5]^2 + 2*z1[5]^3) - 
        211*z1[6] + 235*z1[6]^2 - 141*z1[6]^3 + 53*z1[6]^4 - 4*z1[6]^5 + 
        z1[5]*(-21 + 85*z1[6] - 135*z1[6]^2 + 110*z1[6]^3 - 48*z1[6]^4 + 
          9*z1[6]^5) + z1[4]^4*(-37 + z1[5]*(66 - 50*z1[6]) + 
          2*z1[5]^3*(-1 + z1[6]) + 42*z1[6] + z1[5]^2*(-13 + 10*z1[6])) + 
        z1[4]^3*(z1[5]^3*(-4 + 13*z1[6] - 7*z1[6]^2) + 
          z1[5]^2*(-66 + 10*z1[6] + 5*z1[6]^2) - 
          6*(47 - 53*z1[6] + 28*z1[6]^2) + 2*z1[5]*(138 - 115*z1[6] + 
            53*z1[6]^2)) + z1[4]*z1[6]*(78 - 100*z1[6] + 29*z1[6]^2 - 
          38*z1[6]^3 + 2*z1[5]^2*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) + 
          z1[5]*(-80 + 45*z1[6] + 41*z1[6]^2 - 14*z1[6]^3)) + 
        z1[4]^2*(57 + 99*z1[6] - 135*z1[6]^2 + 128*z1[6]^3 + 
          z1[5]^3*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) + 
          z1[5]^2*(-41 + 8*z1[6] + 56*z1[6]^2 - 24*z1[6]^3) - 
          z1[5]*(-63 + 111*z1[6] + 18*z1[6]^2 + 16*z1[6]^3))) + 
      z1[3]*(-124 + z1[4]^5*z1[5]*(-3 + 4*z1[5]) + 493*z1[6] - 667*z1[6]^2 + 
        481*z1[6]^3 - 193*z1[6]^4 + 25*z1[6]^5 - 
        z1[5]^2*(-3 + z1[6] + 2*z1[6]^2) + z1[5]*(26 - 163*z1[6] + 
          271*z1[6]^2 - 226*z1[6]^3 + 101*z1[6]^4 - 19*z1[6]^5) + 
        z1[4]^4*(37 + 2*z1[5]^2*(-1 + z1[6]) - 33*z1[6] + 
          5*z1[5]*(-13 + 9*z1[6])) + z1[4]^3*(229 - 2*z1[5]^3 - 221*z1[6] + 
          86*z1[6]^2 + z1[5]^2*(18 + 40*z1[6] - 22*z1[6]^2) - 
          2*z1[5]*(126 - 77*z1[6] + 18*z1[6]^2)) - 
        z1[4]^2*(6 + 165*z1[6] - 53*z1[6]^2 + 42*z1[6]^3 + 
          z1[5]^2*(-50 + 37*z1[6] + 35*z1[6]^2 - 13*z1[6]^3) + 
          z1[5]^3*(5 - 3*z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
          z1[5]*(178 - 251*z1[6] - 24*z1[6]^2 + 12*z1[6]^3)) + 
        z1[4]*(-28 - 228*z1[6] + 398*z1[6]^2 - 164*z1[6]^3 + 50*z1[6]^4 + 
          z1[5]^2*(-3 - 12*z1[6] + 6*z1[6]^2 + 10*z1[6]^3 - 6*z1[6]^4) + 
          z1[5]*(20 + 84*z1[6] - 79*z1[6]^2 - 22*z1[6]^3 + 5*z1[6]^4)))) + 
    z1[2]*(-197 + 37*z1[5] + 3*z1[5]^2 + z1[4]^6*(-4 + 3*z1[5]) + 
      1185*z1[6] - 316*z1[5]*z1[6] + 5*z1[5]^2*z1[6] - 2912*z1[6]^2 + 
      973*z1[5]*z1[6]^2 - 55*z1[5]^2*z1[6]^2 + 3420*z1[6]^3 - 
      1234*z1[5]*z1[6]^3 + 65*z1[5]^2*z1[6]^3 - 2118*z1[6]^4 + 
      754*z1[5]*z1[6]^4 - 11*z1[5]^2*z1[6]^4 + 671*z1[6]^5 - 
      234*z1[5]*z1[6]^5 - 10*z1[5]^2*z1[6]^5 - 83*z1[6]^6 + 
      28*z1[5]*z1[6]^6 + 3*z1[5]^2*z1[6]^6 - 
      2*z1[4]^5*(6 - 5*z1[6] + z1[5]*(-7 + 5*z1[6])) + 
      z1[4]^4*(-148 - 8*z1[5]^2 + 23*z1[6] + 29*z1[6]^2 + 
        z1[5]*(116 + 32*z1[6] - 31*z1[6]^2)) + 
      z1[4]^3*(-208 + 86*z1[6] + 2*z1[5]^3*z1[6] + 42*z1[6]^2 + 21*z1[6]^3 - 
        2*z1[5]^2*(14 + 5*z1[6]) - 2*z1[5]*(-125 + 32*z1[6] + 5*z1[6]^2 + 
          17*z1[6]^3)) + z1[4]^2*(-316 + 921*z1[6] - 653*z1[6]^2 + 
        214*z1[6]^3 - 19*z1[6]^4 + z1[5]^3*z1[6]*(3 - z1[6] - 5*z1[6]^2 + 
          3*z1[6]^3) + z1[5]*(173 - 386*z1[6] + 103*z1[6]^2 + 10*z1[6]^3 - 
          28*z1[6]^4) + z1[5]^2*(-20 + 29*z1[6] + 39*z1[6]^2 - 35*z1[6]^3 + 
          11*z1[6]^4)) + z1[4]*(209 - 660*z1[6] + 1091*z1[6]^2 - 
        826*z1[6]^3 + 259*z1[6]^4 - 19*z1[6]^5 + z1[5]^3*(-1 + z1[6])^2*
         (-3 - 2*z1[6] + 3*z1[6]^2) + z1[5]*(-131 + 447*z1[6] - 679*z1[6]^2 + 
          411*z1[6]^3 - 107*z1[6]^4 + z1[6]^5) + 
        2*z1[5]^2*(16 - 49*z1[6] + 56*z1[6]^2 - 14*z1[6]^3 - 4*z1[6]^4 + 
          2*z1[6]^5)) + z1[3]^3*z1[4]*(z1[4]^5*(2 - 3*z1[5] + z1[5]^2) - 
        z1[4]^2*(-2 + z1[5])*(4 + z1[5]*(-1 + z1[6]) - 2*z1[6])*
         (-1 + z1[6])^2 - (-1 + z1[6])^3*z1[6]*(2 + z1[6]) + 
        z1[4]^3*(-9 - z1[6] + z1[6]^2) + z1[4]^4*(7 - 3*z1[6] + 
          z1[5]*(-1 + 2*z1[6])) - z1[4]*(-1 + z1[6])^2*
         (5 + 2*z1[6] - 4*z1[6]^2 + 2*z1[5]*(-1 + z1[6]^2))) + 
      z1[3]^2*(z1[4]^6*(4 - 2*z1[5] - 3*z1[5]^2 + z1[5]^3) + 
        z1[4]^5*(10 - z1[5]^2*(-5 + z1[6]) + z1[5]^3*(-1 + z1[6]) - 4*z1[6] - 
          z1[5]*(3 + z1[6])) - z1[4]^4*(139 - 33*z1[6] + 38*z1[6]^2 + 
          z1[5]*(-138 + 2*z1[6] - 15*z1[6]^2) + z1[5]^2*(38 + 23*z1[6] - 
            14*z1[6]^2) + z1[5]^3*(2 - 9*z1[6] + 5*z1[6]^2)) + 
        (-1 + z1[6])^3*(63 - 83*z1[6] + 34*z1[6]^2 - 4*z1[6]^3 + 
          z1[5]*(-21 + 41*z1[6] - 24*z1[6]^2 + 4*z1[6]^3)) + 
        z1[4]^3*(161 - 13*z1[6] + 93*z1[6]^2 + 43*z1[6]^3 + 
          z1[5]^3*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) + 
          z1[5]^2*(-46 + 33*z1[6] + 35*z1[6]^2 - 19*z1[6]^3) + 
          z1[5]*(1 - 95*z1[6] - 73*z1[6]^2 + 7*z1[6]^3)) + 
        z1[4]^2*(46 + 76*z1[6] - 166*z1[6]^2 - 26*z1[6]^3 - 19*z1[6]^4 + 
          2*z1[5]^2*z1[6]*(5 - 3*z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
          z1[5]*(-57 - 96*z1[6] + 148*z1[6]^2 + z1[6]^3 - 10*z1[6]^4)) + 
        z1[4]*z1[6]*(-74 + 17*z1[6] + 37*z1[6]^2 + 2*z1[6]^3 + 3*z1[6]^4 + 
          z1[5]*(-2 + 18*z1[6] - 23*z1[6]^2 + 6*z1[6]^3 + z1[6]^4))) + 
      z1[3]*(-225 + 2*z1[4]^6*(1 - 2*z1[5])*z1[5] + 1123*z1[6] - 
        2183*z1[6]^2 + 2163*z1[6]^3 - 1158*z1[6]^4 + 315*z1[6]^5 - 
        33*z1[6]^6 + z1[4]^5*(-6 - z1[5]^3 + z1[5]*(6 - 8*z1[6]) + 
          z1[5]^2*(7 - 2*z1[6]) + z1[6]) - z1[5]^2*(-1 + z1[6])^3*
         (3 - 4*z1[6] - z1[6]^2 + z1[6]^3) + z1[5]*(63 - 365*z1[6] + 
          805*z1[6]^2 - 911*z1[6]^3 + 564*z1[6]^4 - 178*z1[6]^5 + 
          22*z1[6]^6) + z1[4]^4*(-2*z1[5]^3*(-2 + z1[6]) - 
          4*(73 - 26*z1[6] + 13*z1[6]^2) + z1[5]^2*(-27 - 35*z1[6] + 
            22*z1[6]^2) + z1[5]*(263 - 37*z1[6] + 27*z1[6]^2)) + 
        z1[4]^3*(-102 + 344*z1[6] + z1[6]^2 + 47*z1[6]^3 + 
          z1[5]^3*(5 - 8*z1[6] + 3*z1[6]^2) + z1[5]^2*(-50 + 25*z1[6] + 
            44*z1[6]^2 - 22*z1[6]^3) + z1[5]*(290 - 342*z1[6] - 17*z1[6]^2 + 
            z1[6]^3)) + z1[4]^2*(-210 + 792*z1[6] - 807*z1[6]^2 + 
          173*z1[6]^3 - 42*z1[6]^4 + z1[5]*(121 - 306*z1[6] + 266*z1[6]^2 - 
            29*z1[6]^3 - 6*z1[6]^4) + z1[5]^2*(-10 - 3*z1[6] + 3*z1[6]^2 - 
            8*z1[6]^3 + 5*z1[6]^4)) + z1[4]*(64 - 155*z1[6] + 192*z1[6]^2 - 
          126*z1[6]^3 + 50*z1[6]^4 + 6*z1[6]^5 + z1[5]^2*z1[6]*
           (9 - 12*z1[6] + z1[6]^2 + 3*z1[6]^3 - z1[6]^4) + 
          z1[5]*(-22 + 39*z1[6] - 91*z1[6]^2 + 85*z1[6]^3 - 33*z1[6]^4 + 
            6*z1[6]^5)))), y[197] -> 
   -(z1[2]^9*(3 + z1[3])*(z1[3]*(-2 + z1[5]) + 2*(-1 + z1[5]))) + 
    z1[2]^8*(33 - 2*z1[4]*(-2 + z1[5]) - 30*z1[5] + 
      z1[3]^3*(2 + z1[5]*(-1 + z1[6]) - z1[6]) - 4*z1[6] + 7*z1[5]*z1[6] + 
      z1[3]^2*(23 - 10*z1[6] + 3*z1[5]*(-4 + 3*z1[6])) + 
      z1[3]*(60 - 16*z1[6] + z1[5]*(-37 + 19*z1[6]))) + 
    z1[2]^7*(79 - 60*z1[5] + z1[4]^2*(-2 + 3*z1[5]) + 
      z1[4]*(18 + z1[5]*(-9 + z1[6])) - 30*z1[6] + 31*z1[5]*z1[6] + 
      4*z1[6]^2 - 4*z1[5]*z1[6]^2 + z1[3]*(185 - 112*z1[6] + 15*z1[6]^2 + 
        z1[5]*(-105 + 101*z1[6] - 20*z1[6]^2)) + 
      z1[3]^2*(95 - 87*z1[6] + 17*z1[6]^2 + z1[5]*(-47 + 63*z1[6] - 
          19*z1[6]^2)) + z1[3]^3*(13 - 15*z1[6] + 4*z1[6]^2 - 
        2*z1[5]*(3 - 5*z1[6] + 2*z1[6]^2))) + 
    z1[2]^6*(111 - 60*z1[5] - z1[4]^3*z1[5] - 
      z1[4]^2*(7 + z1[5]*(-8 + z1[6])) - 93*z1[6] + 54*z1[5]*z1[6] + 
      30*z1[6]^2 - 17*z1[5]*z1[6]^2 - 3*z1[6]^3 + 2*z1[5]*z1[6]^3 + 
      z1[4]*(29 - 4*z1[6] + z1[5]*(-15 + 4*z1[6])) + 
      z1[3]^3*(36 - 65*z1[6] + 36*z1[6]^2 - 6*z1[6]^3 + 
        z1[5]*(-15 + 35*z1[6] - 26*z1[6]^2 + 6*z1[6]^3)) + 
      z1[3]*(314 - 327*z1[6] + 106*z1[6]^2 - 12*z1[6]^3 + 
        z1[5]*(-151 + 215*z1[6] - 89*z1[6]^2 + 11*z1[6]^3)) + 
      z1[3]^2*(203 - 292*z1[6] + 123*z1[6]^2 - 15*z1[6]^3 + 
        z1[5]*(-90 + 172*z1[6] - 100*z1[6]^2 + 17*z1[6]^3))) - 
    z1[2]^5*(-37 - 50*z1[5] + 29*z1[5]^2 - 3*z1[5]^3 + 34*z1[6] + 
      110*z1[5]*z1[6] - 55*z1[5]^2*z1[6] + 4*z1[5]^3*z1[6] + 7*z1[6]^2 - 
      132*z1[5]*z1[6]^2 + 44*z1[5]^2*z1[6]^2 + 4*z1[5]^3*z1[6]^2 - 
      58*z1[6]^3 + 98*z1[5]*z1[6]^3 - 22*z1[5]^2*z1[6]^3 - 
      8*z1[5]^3*z1[6]^3 + 9*z1[6]^4 - 29*z1[5]*z1[6]^4 + 9*z1[5]^2*z1[6]^4 + 
      3*z1[5]^3*z1[6]^4 + z1[4]^3*z1[5]*(2 + z1[6]) + 
      z1[4]^2*(-72 + 2*z1[5]^3 - 76*z1[6] + 50*z1[6]^2 + 
        z1[5]*(81 + 82*z1[6] - 49*z1[6]^2) + 4*z1[5]^2*(-7 - 5*z1[6] + 
          3*z1[6]^2)) + z1[3]^3*(-1 + z1[6])*(55 - 80*z1[6] + 34*z1[6]^2 - 
        4*z1[6]^3 + 4*z1[5]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3)) + 
      z1[4]*(-76 + 229*z1[6] - 40*z1[6]^2 + 12*z1[6]^3 + 
        z1[5]*(79 - 193*z1[6] + 60*z1[6]^2 - 25*z1[6]^3) + 
        z1[5]^2*(-26 + 41*z1[6] - 9*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]^3*(3 - z1[6] - 5*z1[6]^2 + 3*z1[6]^3)) + 
      z1[3]*(-329 + 527*z1[6] - 300*z1[6]^2 + 74*z1[6]^3 - 6*z1[6]^4 + 
        z1[5]*(119 - 234*z1[6] + 157*z1[6]^2 - 43*z1[6]^3 + 4*z1[6]^4)) + 
      z1[3]^2*(-255 + 513*z1[6] - 348*z1[6]^2 + 94*z1[6]^3 - 9*z1[6]^4 + 
        z1[5]*(95 - 238*z1[6] + 206*z1[6]^2 - 71*z1[6]^3 + 8*z1[6]^4))) + 
    z1[2]^4*(-133 + 200*z1[5] - 64*z1[5]^2 + 6*z1[5]^3 + 347*z1[6] - 
      501*z1[5]*z1[6] - z1[4]^4*z1[5]*z1[6] + 145*z1[5]^2*z1[6] - 
      8*z1[5]^3*z1[6] - 317*z1[6]^2 + 520*z1[5]*z1[6]^2 - 
      118*z1[5]^2*z1[6]^2 - 8*z1[5]^3*z1[6]^2 + 216*z1[6]^3 - 
      278*z1[5]*z1[6]^3 + 35*z1[5]^2*z1[6]^3 + 16*z1[5]^3*z1[6]^3 - 
      26*z1[6]^4 + 61*z1[5]*z1[6]^4 - 6*z1[5]^2*z1[6]^4 - 6*z1[5]^3*z1[6]^4 - 
      4*z1[6]^5 + 6*z1[5]*z1[6]^5 - 2*z1[5]^2*z1[6]^5 + 
      z1[4]^3*(80 - 2*z1[5]^3 + 76*z1[6] - 52*z1[6]^2 - 
        4*z1[5]^2*(-7 - 5*z1[6] + 3*z1[6]^2) + 
        z1[5]*(-89 - 82*z1[6] + 50*z1[6]^2)) + z1[3]^3*(-1 + z1[6])^2*
       (50 - 55*z1[6] + 16*z1[6]^2 - z1[6]^3 + 
        z1[5]*(-15 + 25*z1[6] - 11*z1[6]^2 + z1[6]^3)) + 
      z1[4]^2*(293 + 7*z1[6] - 111*z1[6]^2 - 12*z1[6]^3 + 
        z1[5]^3*(-7 + z1[6] + 5*z1[6]^2 - 3*z1[6]^3) - 
        z1[5]^2*(-86 + 2*z1[6] + 15*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]*(-290 - 9*z1[6] + 64*z1[6]^2 + 24*z1[6]^3)) + 
      z1[3]^2*(-1 + z1[6])*(-197 + 325*z1[6] - 181*z1[6]^2 + 41*z1[6]^3 - 
        3*z1[6]^4 + z1[5]*(56 - 121*z1[6] + 87*z1[6]^2 - 24*z1[6]^3 + 
          2*z1[6]^4)) - z1[4]*(-105 + 571*z1[6] - 104*z1[6]^2 - 22*z1[6]^3 + 
        13*z1[6]^4 + z1[5]*(99 - 371*z1[6] + 38*z1[6]^2 + 42*z1[6]^3 - 
          33*z1[6]^4) + z1[5]^3*(3 + 2*z1[6] - 6*z1[6]^2 - 2*z1[6]^3 + 
          3*z1[6]^4) + z1[5]^2*(-29 + 47*z1[6] + 28*z1[6]^2 - 24*z1[6]^3 + 
          10*z1[6]^4)) + z1[3]*(144 - 330*z1[6] + 190*z1[6]^2 + 29*z1[6]^3 - 
        55*z1[6]^4 + 12*z1[6]^5 + z1[5]^3*(-1 + z1[6])^3*
         (-3 - 2*z1[6] + 3*z1[6]^2) + z1[5]*(41 - 97*z1[6] + 180*z1[6]^2 - 
          206*z1[6]^3 + 118*z1[6]^4 - 26*z1[6]^5) + 
        z1[5]^2*(-32 + 85*z1[6] - 97*z1[6]^2 + 66*z1[6]^3 - 31*z1[6]^4 + 
          9*z1[6]^5))) + z1[2]^3*(-188 + 169*z1[5] - 38*z1[5]^2 + 3*z1[5]^3 + 
      560*z1[6] - 481*z1[5]*z1[6] + 85*z1[5]^2*z1[6] - 4*z1[5]^3*z1[6] - 
      444*z1[6]^2 + 382*z1[5]*z1[6]^2 - 19*z1[5]^2*z1[6]^2 - 
      4*z1[5]^3*z1[6]^2 + 193*z1[6]^3 - 104*z1[5]*z1[6]^3 - 
      52*z1[5]^2*z1[6]^3 + 8*z1[5]^3*z1[6]^3 - 41*z1[6]^4 + 
      38*z1[5]*z1[6]^4 + 14*z1[5]^2*z1[6]^4 - 3*z1[5]^3*z1[6]^4 + 
      12*z1[6]^5 - 20*z1[5]*z1[6]^5 + 8*z1[5]^2*z1[6]^5 - 5*z1[6]^6 + 
      8*z1[5]*z1[6]^6 - 3*z1[5]^2*z1[6]^6 + 
      z1[4]^5*(-2 + z1[5] + z1[6] - 2*z1[5]*z1[6]) + 
      z1[3]^3*(-1 + z1[6])^3*(-27 + 20*z1[6] - 3*z1[6]^2 + 
        2*z1[5]*(3 - 4*z1[6] + z1[6]^2)) + 
      z1[4]^4*(-7 + 2*z1[5]^3 + 2*z1[6] - 7*z1[6]^2 + 
        4*z1[5]^2*(-5 - 5*z1[6] + 3*z1[6]^2) + 
        z1[5]*(3 - 6*z1[6] + 4*z1[6]^2)) + 
      z1[4]^3*(151 + 226*z1[6] - 29*z1[6]^2 - 48*z1[6]^3 + 
        z1[5]^2*(2 + 79*z1[6] + 11*z1[6]^2 - 9*z1[6]^3) + 
        z1[5]^3*(3 - 5*z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]*(-173 - 242*z1[6] + 22*z1[6]^2 + 47*z1[6]^3)) - 
      z1[4]^2*(-367 + 283*z1[6] + 198*z1[6]^2 - 42*z1[6]^3 + 29*z1[6]^4 + 
        z1[5]*(361 - 263*z1[6] - 114*z1[6]^2 + 21*z1[6]^3 - 32*z1[6]^4) + 
        z1[5]^3*(5 + 2*z1[6] - 6*z1[6]^2 - 2*z1[6]^3 + 3*z1[6]^4) + 
        z1[5]^2*(-81 + 39*z1[6] + 48*z1[6]^2 - 22*z1[6]^3 + 5*z1[6]^4)) + 
      z1[3]^2*(81 - 309*z1[6] + 410*z1[6]^2 - 254*z1[6]^3 + 76*z1[6]^4 - 
        9*z1[6]^5 - z1[5]^2*(-1 + z1[6])^2*(3 + 2*z1[6]) + 
        z1[5]*(-5 + 57*z1[6] - 109*z1[6]^2 + 81*z1[6]^3 - 28*z1[6]^4 + 
          4*z1[6]^5)) + z1[4]*(45 - 466*z1[6] + 132*z1[6]^2 - 25*z1[6]^3 + 
        63*z1[6]^4 - 20*z1[6]^5 + z1[5]^3*z1[6]^2*(-3 + z1[6] + 5*z1[6]^2 - 
          3*z1[6]^3) + z1[5]^2*z1[6]*(8 - 50*z1[6] - 11*z1[6]^2 + 
          29*z1[6]^3 - 13*z1[6]^4) + z1[5]*(-19 + 145*z1[6] + 102*z1[6]^2 + 
          6*z1[6]^3 - 73*z1[6]^4 + 38*z1[6]^5)) + 
      z1[3]*(-73 + 244*z1[6] - 448*z1[6]^2 + 389*z1[6]^3 - 148*z1[6]^4 + 
        10*z1[6]^5 + 5*z1[6]^6 + z1[5]^3*(-1 + z1[6])^3*
         (-3 - 2*z1[6] + 3*z1[6]^2) + z1[5]*(145 - 495*z1[6] + 744*z1[6]^2 - 
          552*z1[6]^3 + 189*z1[6]^4 - 13*z1[6]^5 - 8*z1[6]^6) + 
        z1[5]^2*(-41 + 139*z1[6] - 182*z1[6]^2 + 98*z1[6]^3 - 8*z1[6]^4 - 
          9*z1[6]^5 + 3*z1[6]^6))) + z1[2]^2*(-99 - z1[4]^7*(-2 + z1[5]) + 
      40*z1[5] + z1[3]^3*(8 + z1[5]*(-1 + z1[6]) - 3*z1[6])*(-1 + z1[6])^4 + 
      282*z1[6] - 32*z1[5]*z1[6] - 45*z1[5]^2*z1[6] - 131*z1[6]^2 - 
      207*z1[5]*z1[6]^2 + 140*z1[5]^2*z1[6]^2 + 7*z1[6]^3 + 
      224*z1[5]*z1[6]^3 - 121*z1[5]^2*z1[6]^3 - 36*z1[6]^4 + 
      9*z1[5]*z1[6]^4 + 10*z1[5]^2*z1[6]^4 + 28*z1[6]^5 - 58*z1[5]*z1[6]^5 + 
      22*z1[5]^2*z1[6]^5 - 8*z1[6]^6 + 16*z1[5]*z1[6]^6 - 6*z1[5]^2*z1[6]^6 + 
      z1[4]^6*(13 - 3*z1[6] + z1[5]*(-7 + 3*z1[6])) + 
      z1[4]^5*(2*z1[5]^3 - 32*(-1 + z1[6]) + z1[5]*(-18 + 18*z1[6] - 
          5*z1[6]^2) + 4*z1[5]^2*(-5 - 5*z1[6] + 3*z1[6]^2)) + 
      z1[4]^4*(106 - 44*z1[6] + 96*z1[6]^2 - 51*z1[6]^3 + 
        z1[5]^2*(-50 + 41*z1[6] + 35*z1[6]^2 - 9*z1[6]^3) + 
        z1[5]^3*(7 - 5*z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]*(-130 - 53*z1[6] - 67*z1[6]^2 + 48*z1[6]^3)) + 
      z1[4]^3*(110 + 55*z1[6] + 46*z1[6]^2 - 56*z1[6]^3 - 25*z1[6]^4 + 
        z1[5]^2*(-13 + 85*z1[6] - 30*z1[6]^2 + 6*z1[6]^3 - 3*z1[6]^4) + 
        z1[5]^3*(5 - 8*z1[6] - 4*z1[6]^2 + 8*z1[6]^3 - 3*z1[6]^4) + 
        z1[5]*(-195 - 77*z1[6] + 51*z1[6]^2 + 27*z1[6]^3 + 28*z1[6]^4)) + 
      z1[4]^2*(123 - 279*z1[6] - 111*z1[6]^2 + 9*z1[6]^3 + 13*z1[6]^4 - 
        15*z1[6]^5 + z1[5]^3*z1[6]^2*(-3 + z1[6] + 5*z1[6]^2 - 3*z1[6]^3) - 
        z1[5]^2*(-20 + 39*z1[6] + 26*z1[6]^2 + 13*z1[6]^3 - 27*z1[6]^4 + 
          11*z1[6]^5) + z1[5]*(-146 + 295*z1[6] + 86*z1[6]^2 + 33*z1[6]^3 - 
          62*z1[6]^4 + 32*z1[6]^5)) - z1[3]^2*(-1 + z1[6])*
       (1 - 41*z1[6] + 53*z1[6]^2 - 36*z1[6]^3 + 18*z1[6]^4 - 6*z1[6]^5 + 
        z1[6]^6 + z1[5]^2*(-1 + z1[6])^3*(3 - 4*z1[6] - z1[6]^2 + z1[6]^3) - 
        2*z1[5]*(-8 + 20*z1[6] - 22*z1[6]^2 + 8*z1[6]^3 + 6*z1[6]^4 - 
          5*z1[6]^5 + z1[6]^6)) - z1[4]*(7 + 156*z1[6] - 380*z1[6]^2 + 
        394*z1[6]^3 - 181*z1[6]^4 + 16*z1[6]^5 + 8*z1[6]^6 + 
        z1[5]^3*(-1 + z1[6])^2*z1[6]*(-3 - 2*z1[6] + 3*z1[6]^2) + 
        z1[5]*(-15 + 19*z1[6] + 179*z1[6]^2 - 405*z1[6]^3 + 209*z1[6]^4 - 
          25*z1[6]^5 - 12*z1[6]^6) + z1[5]^2*(3 - 8*z1[6] - 49*z1[6]^2 + 
          106*z1[6]^3 - 37*z1[6]^4 - 5*z1[6]^5 + 4*z1[6]^6)) + 
      z1[3]*(-98 + 342*z1[6] - 413*z1[6]^2 + 189*z1[6]^3 - 37*z1[6]^4 + 
        24*z1[6]^5 - 18*z1[6]^6 + 5*z1[6]^7 + z1[5]^2*(-1 + z1[6])^2*
         (-6 - z1[6] + 44*z1[6]^2 - 20*z1[6]^3 - 6*z1[6]^4 + 3*z1[6]^5) + 
        z1[5]*(66 - 232*z1[6] + 214*z1[6]^2 + 28*z1[6]^3 - 84*z1[6]^4 - 
          14*z1[6]^5 + 30*z1[6]^6 - 8*z1[6]^7))) + 
    z1[2]*(-22 - 3*z1[5] + 3*z1[5]^2 + z1[4]^8*(-4 + 3*z1[5]) - 
      z1[3]^3*(-1 + z1[6])^5 + 36*z1[6] + 88*z1[5]*z1[6] - 40*z1[5]^2*z1[6] + 
      29*z1[6]^2 - 214*z1[5]*z1[6]^2 + 85*z1[5]^2*z1[6]^2 - 31*z1[6]^3 + 
      150*z1[5]*z1[6]^3 - 56*z1[5]^2*z1[6]^3 - 12*z1[6]^4 + 3*z1[5]*z1[6]^4 - 
      z1[5]^2*z1[6]^4 + 12*z1[6]^5 - 32*z1[5]*z1[6]^5 + 12*z1[5]^2*z1[6]^5 - 
      3*z1[6]^6 + 8*z1[5]*z1[6]^6 - 3*z1[5]^2*z1[6]^6 + 
      z1[4]^7*(-16 - 13*z1[5]*(-1 + z1[6]) + 17*z1[6]) + 
      z1[4]^6*(-98 - 8*z1[5]^2 - 8*z1[6] + 25*z1[6]^2 + 
        z1[5]*(104 + 30*z1[6] - 23*z1[6]^2)) + z1[3]^2*(-1 + z1[6])^2*
       (-12 + 23*z1[6] - 17*z1[6]^2 - 5*z1[6]^3 + 8*z1[6]^4 - 2*z1[6]^5 + 
        2*z1[5]*(-1 + z1[6])^2*(3 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
      z1[4]^5*(-210 + 215*z1[6] + 2*z1[5]^3*z1[6] + 9*z1[6]^2 - 3*z1[6]^3 - 
        2*z1[5]^2*(14 + z1[6]) - z1[5]*(-240 + 171*z1[6] + 41*z1[6]^2 + 
          5*z1[6]^3)) + z1[4]^4*(-30 + 453*z1[6] - 216*z1[6]^2 + 37*z1[6]^3 - 
        24*z1[6]^4 + z1[5]^3*z1[6]*(3 - 3*z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]*(53 - 478*z1[6] + 73*z1[6]^2 + 37*z1[6]^3 + 9*z1[6]^4) + 
        z1[5]^2*(-20 + 58*z1[6] + 49*z1[6]^2 - 35*z1[6]^3 + 11*z1[6]^4)) + 
      z1[4]^3*(126 - 239*z1[6] + 53*z1[6]^2 - 16*z1[6]^3 - 17*z1[6]^4 - 
        3*z1[6]^5 + z1[5]^2*(32 - 60*z1[6] + 74*z1[6]^2 - 69*z1[6]^3 + 
          28*z1[6]^4 - 7*z1[6]^5) + z1[5]^3*(-3 + 4*z1[6] + z1[6]^2 - 
          7*z1[6]^3 + 8*z1[6]^4 - 3*z1[6]^5) + 
        z1[5]*(-137 + 203*z1[6] - 148*z1[6]^2 + 180*z1[6]^3 - 56*z1[6]^4 + 
          17*z1[6]^5)) + z1[3]*(-1 + z1[6])*(35 - 61*z1[6] - 11*z1[6]^2 + 
        36*z1[6]^3 + 4*z1[6]^4 - 10*z1[6]^5 + 3*z1[6]^6 + 
        z1[5]^2*(-1 + z1[6])^2*(-3 + 34*z1[6] - 14*z1[6]^2 - 6*z1[6]^3 + 
          3*z1[6]^4) + z1[5]*(-3 - 68*z1[6] + 194*z1[6]^2 - 148*z1[6]^3 + 
          3*z1[6]^4 + 30*z1[6]^5 - 8*z1[6]^6)) - 
      z1[4]^2*(-68 + 457*z1[6] - 530*z1[6]^2 + 340*z1[6]^3 - 125*z1[6]^4 + 
        17*z1[6]^5 + 3*z1[6]^6 + z1[5]^3*(-1 + z1[6])^2*z1[6]*
         (-3 - 2*z1[6] + 3*z1[6]^2) + z1[5]*(40 - 348*z1[6] + 396*z1[6]^2 - 
          335*z1[6]^3 + 168*z1[6]^4 - 35*z1[6]^5 - 4*z1[6]^6) + 
        z1[5]^2*(-3 + 54*z1[6] - 63*z1[6]^2 + 46*z1[6]^3 - 13*z1[6]^4 + 
          z1[6]^5 + z1[6]^6)) + z1[4]*(8 - 62*z1[6] + 253*z1[6]^2 - 
        213*z1[6]^3 + 68*z1[6]^4 - 32*z1[6]^5 + 17*z1[6]^6 - 5*z1[6]^7 + 
        z1[5]^2*(-3 + 37*z1[6] - 63*z1[6]^2 + 73*z1[6]^3 - 57*z1[6]^4 + 
          5*z1[6]^5 + 11*z1[6]^6 - 3*z1[6]^7) + 
        z1[5]*(9 - 74*z1[6] + 43*z1[6]^2 - 32*z1[6]^3 + 44*z1[6]^4 + 
          22*z1[6]^5 - 28*z1[6]^6 + 8*z1[6]^7))) - 
    (1 + z1[3])*z1[4]*(z1[4]^8*(6 - 4*z1[5]) + z1[3]^2*(1 + z1[4])^2*
       (1 + z1[4] - z1[6])^4*(1 + z1[4]*(2 + z1[5]*(-1 + z1[6]) - z1[6]) - 
        z1[6]) + z1[4]^7*(39 - 25*z1[6] + z1[5]*(-26 + 20*z1[6])) + 
      z1[4]^6*(187 + 8*z1[5]^2 - 78*z1[6] - 8*z1[6]^2 + 
        z1[5]*(-156 + 31*z1[6] + 4*z1[6]^2)) + 
      z1[4]^5*(527 - 471*z1[6] - 2*z1[5]^3*z1[6] + 77*z1[6]^2 - 16*z1[6]^3 + 
        3*z1[5]^2*(12 + z1[6]) + z1[5]*(-492 + 306*z1[6] - 20*z1[6]^2 + 
          26*z1[6]^3)) + z1[4]^4*(589 - 1162*z1[6] + 623*z1[6]^2 - 
        191*z1[6]^3 + 38*z1[6]^4 + z1[5]^3*z1[6]*(-5 + 3*z1[6] + 5*z1[6]^2 - 
          3*z1[6]^3) + z1[5]*(-552 + 907*z1[6] - 303*z1[6]^2 + 86*z1[6]^3 - 
          23*z1[6]^4) + z1[5]^2*(48 - 28*z1[6] - 59*z1[6]^2 + 33*z1[6]^3 - 
          10*z1[6]^4)) + z1[4]^3*(161 - 628*z1[6] + 628*z1[6]^2 - 
        279*z1[6]^3 + 69*z1[6]^4 - 2*z1[6]^5 + z1[5]^3*(-1 + z1[6])^3*
         (-3 - 2*z1[6] + 3*z1[6]^2) + z1[5]^2*(-12 + 40*z1[6] - 129*z1[6]^2 + 
          110*z1[6]^3 - 39*z1[6]^4 + 7*z1[6]^5) - 
        z1[5]*(102 - 414*z1[6] + 148*z1[6]^2 + 88*z1[6]^3 - 47*z1[6]^4 + 
          13*z1[6]^5)) + (-1 + z1[6])*(22 - 36*z1[6] - 29*z1[6]^2 + 
        31*z1[6]^3 + 12*z1[6]^4 - 12*z1[6]^5 + 3*z1[6]^6 + 
        z1[5]^2*(-1 + z1[6])^2*(-3 + 34*z1[6] - 14*z1[6]^2 - 6*z1[6]^3 + 
          3*z1[6]^4) + z1[5]*(3 - 88*z1[6] + 214*z1[6]^2 - 150*z1[6]^3 - 
          3*z1[6]^4 + 32*z1[6]^5 - 8*z1[6]^6)) + 
      z1[4]^2*(-127 + 449*z1[6] - 430*z1[6]^2 + 186*z1[6]^3 - 40*z1[6]^4 - 
        3*z1[6]^5 + 3*z1[6]^6 + z1[5]^3*(-1 + z1[6])^3*(-3 - 2*z1[6] + 
          3*z1[6]^2) + z1[5]*(144 - 479*z1[6] + 619*z1[6]^2 - 422*z1[6]^3 + 
          151*z1[6]^4 - 17*z1[6]^5 - 4*z1[6]^6) + 
        z1[5]^2*(-38 + 138*z1[6] - 166*z1[6]^2 + 74*z1[6]^3 - 6*z1[6]^4 - 
          3*z1[6]^5 + z1[6]^6)) + z1[4]*(-91 + 406*z1[6] - 489*z1[6]^2 + 
        205*z1[6]^3 - 31*z1[6]^4 + 20*z1[6]^5 - 15*z1[6]^6 + 4*z1[6]^7 + 
        z1[5]^2*(-1 + z1[6])^2*(-3 - 5*z1[6] + 40*z1[6]^2 - 15*z1[6]^3 - 
          5*z1[6]^4 + 2*z1[6]^5) + z1[5]*(49 - 201*z1[6] + 193*z1[6]^2 + 
          15*z1[6]^3 - 56*z1[6]^4 - 18*z1[6]^5 + 24*z1[6]^6 - 6*z1[6]^7)) + 
      z1[3]*(-(z1[4]^8*(-2 + z1[5])) + z1[4]^7*(21 - 9*z1[6] + 
          z1[5]*(-11 + 8*z1[6])) + z1[4]^6*(86 - 88*z1[6] + 21*z1[6]^2 + 
          z1[5]*(-45 + 61*z1[6] - 23*z1[6]^2)) + (-1 + z1[6])^2*
         (-13 + 25*z1[6] - 18*z1[6]^2 - 5*z1[6]^3 + 8*z1[6]^4 - 2*z1[6]^5 + 
          2*z1[5]*(-1 + z1[6])^2*(3 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
        z1[4]^5*(z1[5]^2*z1[6] - 5*(-51 + 69*z1[6] - 32*z1[6]^2 + 
            5*z1[6]^3) + z1[5]*(-163 + 213*z1[6] - 120*z1[6]^2 + 
            27*z1[6]^3)) + z1[4]^4*(404 - 727*z1[6] + 506*z1[6]^2 - 
          157*z1[6]^3 + 18*z1[6]^4 + z1[5]^2*z1[6]*(20 - 10*z1[6] - 
            2*z1[6]^2 + z1[6]^3) + z1[5]*(-279 + 422*z1[6] - 292*z1[6]^2 + 
            113*z1[6]^3 - 18*z1[6]^4)) + z1[4]^3*(-1 + z1[6])*
         (-307 + 472*z1[6] - 286*z1[6]^2 + 75*z1[6]^3 - 6*z1[6]^4 + 
          2*z1[5]^2*z1[6]*(-5 + 3*z1[6]) + z1[5]*(201 - 233*z1[6] + 
            133*z1[6]^2 - 46*z1[6]^3 + 5*z1[6]^4)) + 
        z1[4]^2*(94 - 378*z1[6] + 540*z1[6]^2 - 365*z1[6]^3 + 119*z1[6]^4 - 
          15*z1[6]^5 - z1[5]^2*(-1 + z1[6])^2*(3 + 2*z1[6]) + 
          z1[5]*(-39 + 151*z1[6] - 207*z1[6]^2 + 135*z1[6]^3 - 48*z1[6]^4 + 
            8*z1[6]^5)) - z1[4]*(-1 + z1[6])*(-7 - 29*z1[6] + 56*z1[6]^2 - 
          46*z1[6]^3 + 21*z1[6]^4 - 6*z1[6]^5 + z1[6]^6 + 
          z1[5]^2*(-1 + z1[6])^3*(3 - 4*z1[6] - z1[6]^2 + z1[6]^3) + 
          z1[5]*(17 - 42*z1[6] + 44*z1[6]^2 - 14*z1[6]^3 - 13*z1[6]^4 + 
            10*z1[6]^5 - 2*z1[6]^6)))), 
  y[198] -> -(z1[2]^6*z1[3]^3*(2 + z1[5]*(-1 + z1[6]) - z1[6])*
      (-1 + z1[6])^3) + z1[2]^5*z1[3]^2*(-1 + z1[6])^3*
     ((11 + 4*z1[5]*(-1 + z1[6]) - 8*z1[6])*(-1 + z1[6]) + 
      z1[3]*(-13 + 15*z1[6] - 4*z1[6]^2 + 2*z1[5]*(3 - 5*z1[6] + 
          2*z1[6]^2))) + z1[2]^3*
     (z1[4]*(-4*z1[4]^4 + z1[4]^3*(-9 + z1[5])*(-1 + z1[6]) + 
        z1[4]^2*(16 + 3*z1[5]*(-1 + z1[6]) - 15*z1[6])*(-1 + z1[6]) + 
        z1[4]*(25 + 6*z1[5]*(-1 + z1[6]) - 22*z1[6])*(-1 + z1[6])^2 + 
        2*(18 + 5*z1[5]*(-1 + z1[6]) - 15*z1[6])*(-1 + z1[6])^3)*
       (-1 + z1[6])^2 + z1[3]*(-1 + z1[6])^5*(-274 + 335*z1[6] - 88*z1[6]^2 + 
        4*z1[5]*(20 - 29*z1[6] + 9*z1[6]^2)) + z1[3]^3*(-1 + z1[6])^4*
       (55 - 80*z1[6] + 34*z1[6]^2 - 4*z1[6]^3 + 
        4*z1[5]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3)) + 
      z1[3]^2*(-1 + z1[6])^4*(233 - 405*z1[6] + 213*z1[6]^2 - 32*z1[6]^3 + 
        4*z1[5]*(-20 + 42*z1[6] - 27*z1[6]^2 + 5*z1[6]^3))) - 
    z1[2]^4*z1[3]*(-1 + z1[6])^3*(2*(18 + 5*z1[5]*(-1 + z1[6]) - 15*z1[6])*
       (-1 + z1[6])^2 + z1[3]*(-1 + z1[6])*(-78 + 97*z1[6] - 28*z1[6]^2 + 
        4*z1[5]*(7 - 11*z1[6] + 4*z1[6]^2)) + 
      z1[3]^2*(36 - 65*z1[6] + 36*z1[6]^2 - 6*z1[6]^3 + 
        z1[5]*(-15 + 35*z1[6] - 26*z1[6]^2 + 6*z1[6]^3))) - 
    z1[2]^2*(-1 + z1[6])*(z1[3]^3*(-1 + z1[6])^4*(50 - 55*z1[6] + 
        16*z1[6]^2 - z1[6]^3 + z1[5]*(-15 + 25*z1[6] - 11*z1[6]^2 + 
          z1[6]^3)) + z1[3]^2*(-1 + z1[6])^3*(-380 + 842*z1[6] - 
        624*z1[6]^2 + 171*z1[6]^3 - 12*z1[6]^4 + 
        4*z1[5]*(30 - 78*z1[6] + 69*z1[6]^2 - 23*z1[6]^3 + 2*z1[6]^4)) + 
      z1[3]*(-1 + z1[6])*(-888 - 4*z1[5]^2*(-1 + z1[6])^2 + 4000*z1[6] - 
        7325*z1[6]^2 + 6839*z1[6]^3 - 3351*z1[6]^4 + 781*z1[6]^5 - 
        60*z1[6]^6 + 4*z1[5]*(68 - 315*z1[6] + 605*z1[6]^2 - 602*z1[6]^3 + 
          318*z1[6]^4 - 81*z1[6]^5 + 7*z1[6]^6)) + 
      z1[4]*(-4*z1[4]^5*(-3 + z1[6]) + z1[4]^4*(40 + z1[5]*(-4 + z1[6]) - 
          9*z1[6])*(-1 + z1[6]) + z1[4]^2*(-1 + z1[6])^2*
         (-131 + 142*z1[6] - 22*z1[6]^2 + 6*z1[5]*(5 - 6*z1[6] + z1[6]^2)) + 
        z1[4]^3*(-1 + z1[6])*(-79 + 91*z1[6] - 15*z1[6]^2 + 
          z1[5]*(14 - 17*z1[6] + 3*z1[6]^2)) + 2*z1[4]*(-1 + z1[6])^3*
         (-98 + 101*z1[6] - 15*z1[6]^2 + z1[5]*(26 - 31*z1[6] + 5*z1[6]^2)) + 
        (-1 + z1[6])^4*(-274 + 335*z1[6] - 88*z1[6]^2 + 
          4*z1[5]*(20 - 29*z1[6] + 9*z1[6]^2)))) + 
    z1[4]^2*(4*z1[4]^6*z1[5]^2 + z1[3]^4*z1[4]^2*(1 + z1[4] - z1[6])*
       (-1 + z1[6])^3 + z1[4]^5*(-106 - z1[5]^3*(-1 + z1[6]) + 9*z1[6] + 
        z1[5]*(98 + 3*z1[6]) + z1[5]^2*(-17 + 9*z1[6])) + 
      z1[4]^4*(49 - 57*z1[6] + 57*z1[6]^2 + z1[5]*(84 - 45*z1[6] - 
          7*z1[6]^2) + z1[5]^3*(-5 + 8*z1[6] - 3*z1[6]^2) - 
        10*z1[5]^2*(-1 + z1[6]^2)) + z1[4]^3*(-138 - 6*z1[5]^2*(-1 + z1[6]) + 
        429*z1[6] - 340*z1[6]^2 + 73*z1[6]^3 + 
        z1[5]*(112 - 149*z1[6] + 71*z1[6]^2 - 18*z1[6]^3)) + 
      z1[4]^2*(352 - 4*z1[5]^2*(-1 + z1[6]) - 995*z1[6] + 1134*z1[6]^2 - 
        581*z1[6]^3 + 106*z1[6]^4 + z1[5]*(-50 + 211*z1[6] - 294*z1[6]^2 + 
          165*z1[6]^3 - 32*z1[6]^4)) - z1[4]*(-1 + z1[6])*
       (-361 + 4*z1[5]^2*(-1 + z1[6]) + 1082*z1[6] - 1038*z1[6]^2 + 
        224*z1[6]^3 + 155*z1[6]^4 - 60*z1[6]^5 + 
        4*z1[5]*(28 - 76*z1[6] + 71*z1[6]^2 - 9*z1[6]^3 - 19*z1[6]^4 + 
          7*z1[6]^5)) + (-1 + z1[6])*(-888 - 4*z1[5]^2*(-1 + z1[6])^2 + 
        4000*z1[6] - 7325*z1[6]^2 + 6839*z1[6]^3 - 3351*z1[6]^4 + 
        781*z1[6]^5 - 60*z1[6]^6 + 4*z1[5]*(68 - 315*z1[6] + 605*z1[6]^2 - 
          602*z1[6]^3 + 318*z1[6]^4 - 81*z1[6]^5 + 7*z1[6]^6)) + 
      z1[3]^3*z1[4]^2*((-1 + z1[6])*(-36 + (22 + 5*z1[5])*z1[6] + 
          (11 - 8*z1[5])*z1[6]^2 + (-2 + 3*z1[5])*z1[6]^3) + 
        z1[4]^2*(45 - 15*z1[6] + 9*z1[6]^2 + z1[5]*(3 - 11*z1[6] + 
            6*z1[6]^2)) + z1[4]*(74 - 66*z1[6] + 2*z1[6]^2 - 5*z1[6]^3 + 
          z1[5]*(4 - 22*z1[6] + 28*z1[6]^2 - 10*z1[6]^3))) - 
      z1[3]*(z1[4]^6*(-5 + z1[5])*z1[5]^2 + 
        z1[4]^5*(16 + z1[5]^2*(8 - 5*z1[6]) + 2*z1[5]^3*(-1 + z1[6]) - 
          6*z1[6] - 2*z1[5]*(3 + 2*z1[6])) + z1[4]^4*(-475 + 120*z1[6] + 
          z1[5]^3*(5 - 3*z1[6])*z1[6] - 89*z1[6]^2 + 
          z1[5]*(219 + 53*z1[6] - 4*z1[6]^2) + z1[5]^2*(-42 - 34*z1[6] + 
            22*z1[6]^2)) + z1[4]*(52 - 159*z1[6] + 80*z1[6]^2 + 259*z1[6]^3 - 
          356*z1[6]^4 + 160*z1[6]^5 - 24*z1[6]^6 + 4*z1[5]*(-1 + z1[6])^3*
           (5 + 4*z1[6] - 12*z1[6]^2 + 4*z1[6]^3)) + 
        z1[4]^3*(-242 + 277*z1[6] + 146*z1[6]^2 + 31*z1[6]^3 - 
          2*z1[5]^2*(5 - 8*z1[6] - 7*z1[6]^2 + 6*z1[6]^3) + 
          2*z1[5]*(14 - 12*z1[6] - 71*z1[6]^2 + 21*z1[6]^3)) - 
        (-1 + z1[6])^3*(-380 + 842*z1[6] - 624*z1[6]^2 + 171*z1[6]^3 - 
          12*z1[6]^4 + 4*z1[5]*(30 - 78*z1[6] + 69*z1[6]^2 - 23*z1[6]^3 + 
            2*z1[6]^4)) + z1[4]^2*(-337 + 771*z1[6] - 716*z1[6]^2 + 
          309*z1[6]^3 - 105*z1[6]^4 + 12*z1[6]^5 + 
          z1[5]*(53 - 143*z1[6] + 200*z1[6]^2 - 122*z1[6]^3 + 38*z1[6]^4 - 
            8*z1[6]^5))) + z1[3]^2*(z1[4]^6*z1[5]^2 + 
        z1[4]^5*(-2 + z1[5]^2*(-1 + z1[6]) + z1[6] + z1[5]*z1[6]) - 
        z1[4]*(-1 + z1[6])*(25 - 47*z1[6] + 73*z1[6]^2 - 64*z1[6]^3 + 
          24*z1[6]^4 - 3*z1[6]^5 + z1[5]*(-1 + z1[6])^3*(5 - 10*z1[6] + 
            3*z1[6]^2)) + z1[4]^4*(294 - 93*z1[6] + 55*z1[6]^2 + 
          z1[5]^2*(-5 + 20*z1[6] - 11*z1[6]^2) + z1[5]*(-74 - 37*z1[6] + 
            19*z1[6]^2)) + (-1 + z1[6])^4*(50 - 55*z1[6] + 16*z1[6]^2 - 
          z1[6]^3 + z1[5]*(-15 + 25*z1[6] - 11*z1[6]^2 + z1[6]^3)) + 
        z1[4]^3*(342 - 405*z1[6] + 38*z1[6]^2 - 52*z1[6]^3 + z1[6]^4 + 
          2*z1[5]^2*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) - 
          z1[5]*(75 - 2*z1[6] - 109*z1[6]^2 + 39*z1[6]^3 + z1[6]^4)) + 
        z1[4]^2*(160 - 403*z1[6] + 282*z1[6]^2 - 73*z1[6]^3 + 35*z1[6]^4 - 
          3*z1[6]^5 + z1[5]*(-15 + 43*z1[6] - 33*z1[6]^2 + 6*z1[6]^3 - 
            4*z1[6]^4 + 3*z1[6]^5)))) + z1[2]*z1[4]*
     (-(z1[3]^4*z1[4]^2*(1 + z1[4] - z1[6])*(-1 + z1[6])^3) + 
      4*z1[4]^6*(-2 + z1[5]^2*(-1 + z1[6]) + z1[6]) + 
      z1[4]^5*(137 - z1[5]^3*(-1 + z1[6])^2 - 155*z1[6] + 18*z1[6]^2 + 
        z1[5]*(-101 + 99*z1[6] + 2*z1[6]^2) + 
        z1[5]^2*(17 - 26*z1[6] + 9*z1[6]^2)) - z1[4]^4*(-1 + z1[6])*
       (-112 + 133*z1[6] - 72*z1[6]^2 + 10*z1[5]^2*(-1 + z1[6]^2) + 
        z1[5]^3*(5 - 8*z1[6] + 3*z1[6]^2) + z1[5]*(-73 + 31*z1[6] + 
          10*z1[6]^2)) - z1[4]^3*(-1 + z1[6])*(244 + 6*z1[5]^2*(-1 + z1[6]) - 
        655*z1[6] + 482*z1[6]^2 - 95*z1[6]^3 + 
        z1[5]*(-136 + 203*z1[6] - 107*z1[6]^2 + 24*z1[6]^3)) - 
      z1[4]^2*(-1 + z1[6])*(-512 + 4*z1[5]^2*(-1 + z1[6]) + 1487*z1[6] - 
        1668*z1[6]^2 + 813*z1[6]^3 - 136*z1[6]^4 + 
        z1[5]*(92 - 347*z1[6] + 450*z1[6]^2 - 237*z1[6]^3 + 42*z1[6]^4)) - 
      z1[4]*(-1 + z1[6])^2*(-635 + 4*z1[5]^2*(-1 + z1[6]) + 1965*z1[6] - 
        2070*z1[6]^2 + 735*z1[6]^3 + 67*z1[6]^4 - 60*z1[6]^5 + 
        4*z1[5]*(48 - 145*z1[6] + 158*z1[6]^2 - 56*z1[6]^3 - 10*z1[6]^4 + 
          7*z1[6]^5)) + (-1 + z1[6])^2*(-888 - 4*z1[5]^2*(-1 + z1[6])^2 + 
        4000*z1[6] - 7325*z1[6]^2 + 6839*z1[6]^3 - 3351*z1[6]^4 + 
        781*z1[6]^5 - 60*z1[6]^6 + 4*z1[5]*(68 - 315*z1[6] + 605*z1[6]^2 - 
          602*z1[6]^3 + 318*z1[6]^4 - 81*z1[6]^5 + 7*z1[6]^6)) + 
      z1[3]^3*((-1 + z1[6])^5*(50 - 55*z1[6] + 16*z1[6]^2 - z1[6]^3 + 
          z1[5]*(-15 + 25*z1[6] - 11*z1[6]^2 + z1[6]^3)) - 
        z1[4]*(-1 + z1[6])^4*(55 - 80*z1[6] + 34*z1[6]^2 - 4*z1[6]^3 + 
          4*z1[5]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3)) + 
        z1[4]^4*(-47 + 22*z1[6] - 18*z1[6]^2 + 5*z1[6]^3 - z1[6]^4 + 
          z1[5]*(-2 + 7*z1[6] - 4*z1[6]^3 + z1[6]^4)) + 
        z1[4]^3*(-87 + 120*z1[6] - 90*z1[6]^2 + 75*z1[6]^3 - 27*z1[6]^4 + 
          4*z1[6]^5 + z1[5]*(2 - 6*z1[6] + 24*z1[6]^2 - 38*z1[6]^3 + 
            22*z1[6]^4 - 4*z1[6]^5)) + z1[4]^2*(-1 + z1[6])*
         (72 - 160*z1[6] + 193*z1[6]^2 - 142*z1[6]^3 + 48*z1[6]^4 - 
          6*z1[6]^5 + z1[5]*(-15 + 60*z1[6] - 103*z1[6]^2 + 90*z1[6]^3 - 
            38*z1[6]^4 + 6*z1[6]^5))) - 
      z1[3]^2*(z1[4]^6*(-4 + 4*z1[5] + z1[5]^2) - 
        z1[4]^5*(90 + z1[5]^2 - 48*z1[6] + z1[5]*(-88 + 45*z1[6])) + 
        z1[4]^4*(90 - 5*z1[5]^2 + 123*z1[6] - 2*z1[6]^2 + 
          z1[5]*(130 - 233*z1[6] + 65*z1[6]^2)) + z1[4]*(-1 + z1[6])*
         (-258 + 1211*z1[6] - 2425*z1[6]^2 + 2505*z1[6]^3 - 1380*z1[6]^4 + 
          378*z1[6]^5 - 39*z1[6]^6 + z1[5]*(-1 + z1[6])^3*(-85 + 203*z1[6] - 
            141*z1[6]^2 + 27*z1[6]^3)) - (-1 + z1[6])^4*(-430 + 947*z1[6] - 
          695*z1[6]^2 + 188*z1[6]^3 - 13*z1[6]^4 + 
          z1[5]*(135 - 352*z1[6] + 312*z1[6]^2 - 104*z1[6]^3 + 9*z1[6]^4)) + 
        z1[4]^3*(193 - 140*z1[6] + 16*z1[6]^2 - 162*z1[6]^3 + 69*z1[6]^4 - 
          13*z1[6]^5 + z1[5]*(81 - 242*z1[6] + 162*z1[6]^2 + 25*z1[6]^3 - 
            41*z1[6]^4 + 9*z1[6]^5)) + z1[4]^2*(198 - 721*z1[6] + 
          1243*z1[6]^2 - 1349*z1[6]^3 + 883*z1[6]^4 - 290*z1[6]^5 + 
          39*z1[6]^6 + z1[5]*(-3 + 115*z1[6] - 400*z1[6]^2 + 591*z1[6]^3 - 
            450*z1[6]^4 + 174*z1[6]^5 - 27*z1[6]^6))) + 
      z1[3]*(z1[4]^6*(88 - 96*z1[5] + 3*z1[5]^2 + z1[5]^3) - 
        2*z1[4]^5*(-242 - 22*z1[5]^2 + z1[5]^3 + z1[5]*(255 - 81*z1[6]) + 
          88*z1[6]) + z1[4]^4*(189 + 6*z1[5]^2 - 448*z1[6] + 24*z1[6]^2 + 
          z1[5]*(-493 + 600*z1[6] - 102*z1[6]^2)) + 
        z1[4]*(-222 + 1707*z1[6] - 5326*z1[6]^2 + 8818*z1[6]^3 - 
          8334*z1[6]^4 + 4485*z1[6]^5 - 1268*z1[6]^6 + 144*z1[6]^7 - 
          4*z1[5]*(-1 + z1[6])^4*(-15 + 73*z1[6] - 72*z1[6]^2 + 
            18*z1[6]^3)) + 2*z1[4]^3*(41 - 221*z1[6] + 211*z1[6]^2 - 
          32*z1[6]^3 + z1[5]^2*(5 + 2*z1[6] - 8*z1[6]^2 + 3*z1[6]^3) + 
          z1[5]*(-158 + 286*z1[6] - 157*z1[6]^2 + 26*z1[6]^3)) + 
        (-1 + z1[6])^2*(-1268 - 4*z1[5]^2*(-1 + z1[6])^2 + 5602*z1[6] - 
          10013*z1[6]^2 + 9100*z1[6]^3 - 4329*z1[6]^4 + 976*z1[6]^5 - 
          72*z1[6]^6 + 4*z1[5]*(98 - 453*z1[6] + 860*z1[6]^2 - 841*z1[6]^3 + 
            435*z1[6]^4 - 108*z1[6]^5 + 9*z1[6]^6)) + 
        z1[4]^2*(-333 + 963*z1[6] - 1497*z1[6]^2 + 1585*z1[6]^3 - 
          1084*z1[6]^4 + 424*z1[6]^5 - 72*z1[6]^6 + 
          z1[5]*(23 - 128*z1[6] + 394*z1[6]^2 - 572*z1[6]^3 + 447*z1[6]^4 - 
            192*z1[6]^5 + 36*z1[6]^6)))), 
  y[199] -> -4 + z1[3]*(-4 + z1[4]*(7 - 4*z1[5])) + 
    z1[3]^2*(3 + z1[4]*(-5 + 2*z1[5])), 
  y[200] -> -(z1[4]*(9 + 2*z1[5])) + z1[4]^2*(8 + 6*z1[5]) - 
    (7 + 2*z1[5] - 2*z1[6])*(-1 + z1[6]) + 2*z1[3]*(-1 + z1[6])^2, 
  y[201] -> 1 + z1[3]*z1[6], y[202] -> 1 - 2*z1[6] + 
    (3 + 3*z1[3] - z1[3]^3)*z1[6]^2, 
  y[203] -> 1 - 2*z1[6] + (1 + 2*z1[3] + z1[3]^2 - z1[3]^3)*z1[6]^2, 
  y[204] -> -6 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3, 
  y[205] -> 2 - 10*z1[3]^3*(z1[2] - z1[4] + z1[6]) - 
    z1[3]*(-16 + z1[2] - 3*z1[4] + 3*z1[6]) - 
    4*z1[3]^2*(-5 + 2*z1[2] - 3*z1[4] + 3*z1[6]) + 
    z1[3]*(1 + z1[3])*(-1 + z1[6])^2*(-2 + z1[2]*z1[3] - 2*z1[3]*z1[6]), 
  y[206] -> -(z1[2]^3*z1[3]) + z1[2]^2*(2 + z1[3]*(-1 + z1[6])) + 
    (2 + z1[3]*(-1 + z1[6]))*z1[6]^2 + z1[2]*z1[6]*
     (-2 + z1[3] - z1[3]*z1[6]), 
  y[207] -> -22 + 10*z1[6] + z1[5]*(-5 + 3*z1[6]), 
  y[208] -> 4 + (-7 + 4*z1[3] + 2*z1[3]^2 - 2*z1[3]^3)*z1[6] - 
    (-7 - 7*z1[3] + z1[3]^2 + 4*z1[3]^3)*z1[6]^2 + 
    z1[5]*(1 + 2*(-1 - 2*z1[3] - z1[3]^2 + z1[3]^3)*z1[6] + 
      (3 - 3*z1[3] - 3*z1[3]^2 + 2*z1[3]^3)*z1[6]^2), 
  y[209] -> 2*(-1 + 2*z1[4] + z1[4]^2 + 2*z1[6]) + 
    z1[3]^2*(2*z1[4]^2 + 2*z1[4]*(-2 + z1[5]) + z1[5] - 4*z1[6] + 
      2*z1[5]*z1[6]) + z1[3]*(1 - 5*z1[4]^2 + z1[4]*(3 - 4*z1[5]) + 3*z1[6] - 
      2*z1[5]*(1 + 2*z1[6])), y[210] -> -4 - 3*z1[4]^2 - 4*z1[5] + z1[5]^2 - 
    2*z1[5]^3 + 4*z1[6] - 2*z1[5]^2*z1[6] + 
    z1[4]*(-7 - 2*z1[5]^2 + 3*z1[6]) + z1[3]*(-6 + 3*z1[4]^2*(-1 + z1[5]) + 
      4*z1[5] + z1[5]^3 + 7*z1[6] + z1[5]^2*(1 + 2*z1[6]) + 
      z1[4]*(-7 + 5*z1[5] + 2*z1[5]^2 + 3*z1[6])), 
  y[211] -> 2 + 2*(2 + z1[5])*z1[6] + 
    z1[3]^2*(-3 - 4*z1[6] + z1[5]*(3 + 2*z1[6])) + 
    z1[3]*(5 + 3*z1[6] - z1[5]*(6 + 5*z1[6])), 
  y[212] -> -(z1[4]^2*(1 + 2*z1[5])) - z1[4]^3*(7 + 3*z1[5]) - 
    z1[3]*(-1 + z1[6])^2*(6 + z1[4] + z1[5] - 4*z1[6] - z1[5]*z1[6]) + 
    z1[4]*(1 + (6 + z1[5])*z1[6] - z1[6]^2) + 
    (-1 + z1[6])*(5 - 5*z1[6] + 4*z1[6]^2 + z1[5]*(1 - z1[6] + z1[6]^2)), 
  y[213] -> (-2 - z1[3] + z1[3]^2)*z1[6] + 
    z1[2]*(-2 + z1[3]*(-1 - 2*z1[6]^2 + 2*z1[6]^3) + 
      z1[3]^2*(1 + z1[6]^2 - 2*z1[6]^3 + z1[6]^4)), 
  y[214] -> 22 - 32*z1[6] - 5*z1[3]*z1[6] + 10*z1[6]^2 + 9*z1[3]*z1[6]^2 - 
    8*z1[3]*z1[6]^3 - 7*z1[3]^2*z1[6]^3 + z1[3]^3*z1[6]^3 + 
    4*z1[3]^4*z1[6]^3 + 2*z1[3]^2*z1[6]^4 + z1[3]^3*z1[6]^4 - 
    z1[3]^4*z1[6]^4 - 2*z1[3]^2*z1[6]^5 + 2*z1[3]^4*z1[6]^5 - 
    z1[3]^3*z1[6]^6 - z1[3]^4*z1[6]^6 + 
    z1[5]*(5 - (8 + z1[3])*z1[6] + (3 + 2*z1[3] + 2*z1[3]^2 + z1[3]^3 - 
        z1[3]^4)*z1[6]^2 + z1[3]*(-3 + 3*z1[3] + 3*z1[3]^2 - 2*z1[3]^3)*
       z1[6]^3) - z1[2]*z1[3]*(5 + (-9 + 4*z1[3] + 2*z1[3]^2 - 2*z1[3]^3)*
       z1[6] + (8 + z1[3] + 4*z1[3]^2 - 5*z1[3]^3)*z1[6]^2 + 
      2*z1[3]*(4 - 11*z1[3] + 5*z1[3]^2)*z1[6]^3 - 
      2*z1[3]*(2 - 13*z1[3] + 10*z1[3]^2)*z1[6]^4 + 8*z1[3]^2*(-1 + 2*z1[3])*
       z1[6]^5 - 4*z1[3]^3*z1[6]^6 + 
      z1[5]*(1 + 2*(-1 - 2*z1[3] - z1[3]^2 + z1[3]^3)*z1[6] + 
        (3 - z1[3] - 2*z1[3]^2 + z1[3]^3)*z1[6]^2 - 4*(-2 + z1[3])*z1[3]^2*
         z1[6]^3 + 2*z1[3]^2*(-7 + 6*z1[3])*z1[6]^4 + 6*(1 - 2*z1[3])*z1[3]^2*
         z1[6]^5 + 4*z1[3]^3*z1[6]^6)), 
  y[215] -> -88 - 3*z1[2]^3*(1 - z1[3] + z1[3]^2) - 17*z1[4] - 5*z1[4]^2 + 
    z1[4]^3 - 2*z1[5] - z1[4]*z1[5] - 2*z1[4]^2*z1[5] - 10*z1[5]^2 + 
    9*z1[4]*z1[5]^2 - 8*z1[4]^2*z1[5]^2 - 2*z1[4]*z1[5]^3 + 108*z1[6] + 
    25*z1[4]*z1[6] + 6*z1[4]^2*z1[6] + 6*z1[5]*z1[6] - 8*z1[4]*z1[5]*z1[6] + 
    16*z1[5]^2*z1[6] - 8*z1[4]*z1[5]^2*z1[6] - 24*z1[6]^2 - 2*z1[5]*z1[6]^2 - 
    6*z1[5]^2*z1[6]^2 - z1[2]^2*(26 - 4*z1[4] + 
      2*z1[3]^3*(1 + z1[4] - z1[6]) - 11*z1[6] + 
      z1[3]^2*(3 - 9*z1[4] + 2*z1[6]) + z1[3]*(-19 + 4*z1[4] + 7*z1[6])) - 
    2*z1[3]^3*(z1[4]^3*(2 + z1[5]^2) + z1[5]*z1[6]^2 + 
      z1[4]*z1[6]*(-1 - z1[5] + z1[5]^2 + z1[6]) + 
      z1[4]^2*(2 + z1[5]^2 - 3*z1[6] - z1[5]*z1[6])) + 
    z1[2]*(-82 - z1[4]^2 + 63*z1[6] - 4*z1[6]^2 + z1[4]*(16 + 5*z1[6]) + 
      2*z1[3]^3*(4*z1[4]^2 + z1[4]*(4 - 5*z1[6]) + (-1 + z1[6])*z1[6]) + 
      z1[3]^2*(5 - 4*z1[4]^2 + z1[4]*(21 - 2*z1[6]) - 8*z1[6] + z1[6]^2) - 
      z1[3]*(-32 + 26*z1[6] - 5*z1[6]^2 + z1[4]*(27 + z1[6]))) + 
    z1[3]^2*(-5 + z1[4]^3*(-4 - 2*z1[5] + z1[5]^2) - z1[5]^3*z1[6] + 
      2*z1[5]*(-2 + z1[6])*z1[6] - z1[5]^2*z1[6]*(1 + 2*z1[6]) - 
      z1[4]*(5 + 2*z1[5] + z1[5]^4 + z1[5]^2*(2 - 4*z1[6]) - 13*z1[6] + 
        4*z1[6]^2 + z1[5]^3*(-1 + 2*z1[6])) + 
      z1[4]^2*(z1[5]^2 - 2*z1[5]^3 + 8*(-2 + z1[6]) + 
        z1[5]*(-7 + 4*z1[6]))) + z1[3]*(38 + z1[4]^3*(2 - 3*z1[5]) + 
      (-59 + 2*z1[5] - z1[5]^2 + 2*z1[5]^3)*z1[6] + 
      2*(11 + 3*z1[5] + z1[5]^2)*z1[6]^2 - z1[6]^3 + 
      z1[4]^2*(10 + 4*z1[5]^2 + 2*z1[5]^3 - 4*z1[6] + z1[5]*(1 + z1[6])) + 
      z1[4]*(4 + 2*z1[5]^4 + 2*z1[5]^3*(-2 + z1[6]) - 11*z1[6] + 3*z1[6]^2 - 
        5*z1[5]*(1 + z1[6]) + z1[5]^2*(5 + 6*z1[6]))), 
  y[216] -> 29 + 2*z1[2]^4*(1 - z1[3] + z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - 
        z1[6])) + z1[4]^3*(3 - 2*z1[3]^2 - 3*z1[5] + z1[3]*(2 + 3*z1[5]) - 
      2*z1[6]) - 63*z1[6] + 41*z1[6]^2 - 7*z1[6]^3 + 
    z1[4]^2*(25 - 4*z1[3] + 3*z1[5] + 2*z1[3]^2*(-1 + z1[6]) - 15*z1[6] + 
      4*z1[6]^2) + z1[4]*(12 + 3*z1[5]*(-1 + z1[6]) - 29*z1[6] + 18*z1[6]^2 - 
      2*z1[6]^3) + z1[2]^2*(35 - 20*z1[4] + 2*z1[4]^2 + 
      z1[3]*(3 - 2*z1[4]^2 + z1[4]*(23 - 4*z1[6]) - 4*z1[6]) - 33*z1[6] + 
      6*z1[6]^2 + z1[3]^2*(-4 + 6*z1[4]^2 + 4*z1[6] - 6*z1[4]*z1[6])) + 
    z1[2]^3*(15 - 4*z1[4] - 6*z1[6] + z1[3]*(-13 + 4*z1[4] - 
        4*z1[5]*(-1 + z1[6]) + 6*z1[6]) - 2*z1[3]^2*(3*z1[4] + z1[5] - 
        z1[6] - z1[5]*z1[6])) + z1[2]*(38 - 2*z1[3]^2*z1[4]^3 - 60*z1[6] + 
      25*z1[6]^2 - 2*z1[6]^3 + z1[4]^2*(15 - 2*z1[6] + 
        2*z1[3]^2*(2 + z1[6]) + z1[3]*(-19 + 2*z1[6])) + 
      z1[4]*(-6*z1[3]^2*(-1 + z1[6]) + z1[3]*(1 + 4*z1[6]) + 
        4*(-7 + z1[6]^2))), y[217] -> 2 - 2*(3 - 3*z1[3] + z1[3]^2)*z1[6] + 
    (8 + z1[3]^2*(8 - 3*z1[5]) + 6*z1[3]*(-3 + z1[5]))*z1[6]^2 + 
    2*(-2 + z1[3]*(11 - 6*z1[5]) + z1[3]^2*(-8 + 5*z1[5]))*z1[6]^3 + 
    z1[3]*(-8 + z1[3]*(14 - 11*z1[5]) + 6*z1[5])*z1[6]^4 + 
    4*z1[3]^2*(-1 + z1[5])*z1[6]^5 + z1[2]^3*z1[3]^2*
     (3 - z1[5]*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2) + 
    z1[2]*(2 - 6*z1[6] + 4*z1[6]^2 - z1[3]^2*(-1 + z1[6])*
       (2 + 2*(-2 + z1[5])*z1[6] + (7 - 5*z1[5])*z1[6]^2 + 
        3*(-1 + z1[5])*z1[6]^3) - 2*z1[3]*(3 + (-7 + 2*z1[5])*z1[6] - 
        4*(-2 + z1[5])*z1[6]^2 + (-3 + 2*z1[5])*z1[6]^3)) + 
    z1[2]^2*z1[3]*(-7 + 2*z1[5]*(-1 + z1[6])^2 + 13*z1[6] - 4*z1[6]^2 + 
      z1[3]*(-1 + z1[6])*(-5 + 4*z1[6] - 2*z1[6]^2 + 
        z1[5]*(1 - 3*z1[6] + 2*z1[6]^2))), 
  y[218] -> z1[3]*z1[5]*(3 + 3*z1[5]^4 + z1[4]*(4 + z1[5]^2*(1 - 2*z1[6]) + 
        2*z1[5]*(-2 + z1[6])) - 4*z1[6] + 2*z1[5]^3*(-5 + 2*z1[6]) + 
      z1[5]*(-9 + 4*z1[6] - 2*z1[6]^2) + z1[5]^2*(14 - 6*z1[6] + z1[6]^2)) + 
    z1[5]*(-3 + 2*z1[4]^3*z1[5] - 6*z1[5]^4 + z1[4]^2*(4 + z1[5] + z1[5]^2) - 
      3*z1[5]*(-4 + z1[6]) - 6*z1[5]^3*(-3 + z1[6]) - 
      z1[5]^2*(22 - 5*z1[6] + z1[6]^2) - 
      z1[4]*(3*z1[5]^3 + 3*z1[5]^2*(-2 + z1[6]) + 4*(-1 + z1[6]) + 
        z1[5]*(4 - 3*z1[6] + 2*z1[6]^2))) + 
    z1[3]^2*(5 - z1[5]^5 - 2*z1[5]^4*(-2 + z1[6]) + z1[5]*(-3 + 4*z1[6]) - 
      z1[5]^3*(7 - 4*z1[6] + z1[6]^2) + 2*z1[5]^2*(3 - z1[6] + z1[6]^2) + 
      z1[4]*(2 + z1[5]^3*(1 + 2*z1[6]) + z1[5]*(2 + 4*z1[6]) + 
        z1[5]^2*(-1 - z1[6] + 2*z1[6]^2))), 
  y[219] -> (-1 + z1[6])^3 - z1[3]*(-1 + z1[5])*(-4 + 6*z1[6] - 4*z1[6]^2 + 
      z1[6]^3) + (1 + z1[3])*((-1 + z1[6])*z1[6]*(-5 + 2*z1[5]*(-1 + z1[6]) + 
        3*z1[6]) + z1[4]*(-5 + 8*z1[6] - 3*z1[6]^2 + 
        2*z1[5]*(-1 + 2*z1[6] + (-3 - z1[3] + z1[3]^2)*z1[6]^2))), 
  y[220] -> 29*z1[4]^2 + 19*z1[4]^4 + 2*z1[4]^5 + 3*z1[4]^2*z1[5] - 
    3*z1[4]^3*z1[5] + 6*z1[4]^4*z1[5] - 3*z1[6] - 26*z1[4]*z1[6] - 
    72*z1[4]^2*z1[6] - 43*z1[4]^3*z1[6] - 15*z1[4]^4*z1[6] - 
    2*z1[4]^5*z1[6] - 3*z1[4]*z1[5]*z1[6] - 3*z1[4]^2*z1[5]*z1[6] + 
    6*z1[6]^2 + 57*z1[4]*z1[6]^2 + 67*z1[4]^2*z1[6]^2 + 31*z1[4]^3*z1[6]^2 + 
    6*z1[4]^4*z1[6]^2 + 6*z1[4]*z1[5]*z1[6]^2 - 3*z1[6]^3 - 
    38*z1[4]*z1[6]^3 - 25*z1[4]^2*z1[6]^3 - 6*z1[4]^3*z1[6]^3 - 
    3*z1[4]*z1[5]*z1[6]^3 + 7*z1[4]*z1[6]^4 + 2*z1[4]^2*z1[6]^4 - 
    2*z1[2]^5*(z1[3] + z1[4] - z1[3]*z1[6]) + 
    z1[2]^4*(z1[4]*(-15 + 6*z1[4] + 4*z1[6]) + 
      z1[3]*(-11 + 17*z1[6] - 6*z1[6]^2)) - z1[3]*z1[4]*(-1 + z1[6])*
     (2*z1[4]^4 + z1[4]^3*(11 - 6*z1[6]) + (-1 + z1[6])*
       (-29 + 3*z1[5]*(-1 + z1[6]) + 31*z1[6] - 7*z1[6]^2) + 
      z1[4]^2*(27 - 29*z1[6] + 6*z1[6]^2) + 
      z1[4]*(38 - 60*z1[6] + 25*z1[6]^2 - 2*z1[6]^3)) + 
    z1[2]^3*(z1[4]*(-35 - 6*z1[4]^2 + z1[4]*(35 - 2*z1[6]) + 18*z1[6]) + 
      z1[3]*(-27 + 56*z1[6] - 35*z1[6]^2 + 6*z1[6]^3)) + 
    z1[2]^2*(z1[3]*(-38 + 98*z1[6] - 85*z1[6]^2 + 27*z1[6]^3 - 2*z1[6]^4) + 
      z1[4]*(-42 - 33*z1[4]^2 + 2*z1[4]^3 + 33*z1[6] + 4*z1[6]^2 - 
        4*z1[6]^3 + z1[4]*(61 - 11*z1[6] + 2*z1[6]^2))) + 
    z1[2]*(-(z1[3]*(-1 + z1[6])^2*(32 - 34*z1[6] + 7*z1[6]^2)) + 
      z1[4]*(-32 + 11*z1[4]^3 + 28*z1[6] + 19*z1[6]^2 - 18*z1[6]^3 + 
        2*z1[6]^4 + z1[4]^2*(-51 - 2*z1[6] + 2*z1[6]^2) + 
        z1[4]*(44 - 24*z1[6] + 13*z1[6]^2 - 4*z1[6]^3))), 
  y[221] -> (-2 - z1[3] + z1[3]^2)*z1[4]^6*(-1 + z1[6]) - 
    z1[2]^6*(z1[3] + z1[4] + z1[3]^2*(-1 + z1[6]) - z1[3]*z1[6]) - 
    z1[4]^5*(-1 + z1[6])*(-2*(-9 + z1[6]) + z1[3]*(13 + z1[6]) + 
      z1[3]^2*(-8 + 3*z1[6])) + (-1 + z1[6])*z1[6]*
     (22 + z1[5]*(5 - 3*z1[6]) - 10*z1[6] + 
      z1[3]*(-5 + z1[5]*(-1 + z1[6]) + 4*z1[6])) + 
    z1[2]^5*(z1[4]*(-13 + 3*z1[4] + 4*z1[6]) + 
      z1[3]*(-13 + 18*z1[6] - 5*z1[6]^2) + 
      z1[3]^2*(8 - 11*z1[6] + 3*z1[6]^2)) + 
    z1[2]^4*(z1[4]*(-63 - 3*z1[4]^2 + z1[4]*(27 - 2*z1[6]) + 31*z1[6] + 
        z1[6]^2) + z1[3]^2*(28 - 49*z1[6] + 24*z1[6]^2 - 3*z1[6]^3) + 
      z1[3]*(-63 + 107*z1[6] - 48*z1[6]^2 + 4*z1[6]^3)) + 
    z1[4]^4*(78 + 7*z1[5] + 3*z1[5]^2 - 95*z1[6] + 27*z1[6]^2 + 2*z1[6]^3 + 
      z1[3]^2*(-28 + 49*z1[6] - 24*z1[6]^2 + 3*z1[6]^3) + 
      z1[3]*(63 - 73*z1[6] + 5*z1[6]^2 + 5*z1[6]^3)) - 
    z1[4]^3*(-99 + 10*z1[5] + 4*z1[5]^2 + 251*z1[6] - 129*z1[6]^2 + 
      6*z1[6]^3 + 2*z1[6]^4 + z1[3]^2*(56 - 119*z1[6] + 81*z1[6]^2 - 
        19*z1[6]^3 + z1[6]^4) + z1[3]*(-161 + 242*z1[6] - 70*z1[6]^2 - 
        14*z1[6]^3 + 3*z1[6]^4)) - z1[4]^2*(-192 + 412*z1[6] - 303*z1[6]^2 + 
      60*z1[6]^3 + 3*z1[6]^4 + z1[5]^2*(-5 + 4*z1[6]) + 
      z1[5]*(-13 + 11*z1[6]) + 5*z1[3]^2*(14 - 35*z1[6] + 30*z1[6]^2 - 
        10*z1[6]^3 + z1[6]^4) + z1[3]*(-245 + 465*z1[6] - 240*z1[6]^2 + 
        12*z1[6]^3 + 8*z1[6]^4)) + 
    z1[2]^3*(z1[3]*(-161 + 320*z1[6] - 189*z1[6]^2 + 30*z1[6]^3) + 
      z1[3]^2*(56 - 119*z1[6] + 81*z1[6]^2 - 19*z1[6]^3 + z1[6]^4) + 
      z1[4]*(-161 - 23*z1[4]^2 + z1[4]^3 + 96*z1[6] + 14*z1[6]^2 - 
        4*z1[6]^3 + z1[4]*(93 - 17*z1[6] + 3*z1[6]^2))) + 
    z1[4]*(22 - 224*z1[6] + 323*z1[6]^2 - 130*z1[6]^3 + 8*z1[6]^4 + 
      z1[5]^2*z1[6]*(-5 + 8*z1[6] - 3*z1[6]^2) + 
      z1[5]*(5 - 21*z1[6] + 24*z1[6]^2 - 7*z1[6]^3) + 
      z1[3]^2*(-1 + z1[6])*(51 + z1[5]^2*(-1 + z1[6])^2 - 96*z1[6] + 
        56*z1[6]^2 - 10*z1[6]^3 + z1[5]*(4 - 7*z1[6] + 3*z1[6]^2)) - 
      z1[3]*(-1 + z1[6])*(209 - 277*z1[6] + 84*z1[6]^2 + 2*z1[6]^3 + 
        z1[5]^2*(5 - 7*z1[6] + 2*z1[6]^2) + z1[5]*(17 - 21*z1[6] + 
          4*z1[6]^2))) + z1[2]^2*(z1[3]*(-245 + 555*z1[6] - 400*z1[6]^2 + 
        92*z1[6]^3 - 2*z1[6]^4) + 5*z1[3]^2*(14 - 35*z1[6] + 30*z1[6]^2 - 
        10*z1[6]^3 + z1[6]^4) + z1[4]*(-245 + 7*z1[4]^3 + 149*z1[6] + 
        69*z1[6]^2 - 28*z1[6]^3 + 3*z1[4]^2*(-22 - z1[6] + z1[6]^2) + 
        z1[4]*(167 - 64*z1[6] + 27*z1[6]^2 - 3*z1[6]^3))) + 
    z1[2]*(3*z1[4]^4*(6 - z1[6] + z1[6]^2) - 
      z1[4]^3*(84 + 7*z1[5] + 3*z1[5]^2 + 24*z1[6] - 26*z1[6]^2 + 
        2*z1[6]^3) + z1[3]*(-231 + 586*z1[6] - 495*z1[6]^2 + 148*z1[6]^3 - 
        8*z1[6]^4) + z1[3]^2*(56 - 161*z1[6] + 165*z1[6]^2 - 70*z1[6]^3 + 
        10*z1[6]^4) - (-1 + z1[6])*(-22 + 10*z1[6] + z1[5]*(-5 + 3*z1[6])) - 
      z1[4]^2*(-146 + 131*z1[6] - 103*z1[6]^2 + 21*z1[6]^3 + z1[6]^4 + 
        z1[5]^2*(-4 + 3*z1[6]) + z1[5]*(-10 + 7*z1[6])) + 
      z1[4]*(z1[5]*(-13 + 21*z1[6] - 7*z1[6]^2) + 
        z1[5]^2*(-5 + 8*z1[6] - 3*z1[6]^2) + 2*(-96 + 34*z1[6] + 90*z1[6]^2 - 
          41*z1[6]^3 + z1[6]^4))), y[222] -> -1 - 93*z1[4]^2 - 17*z1[4]^3 - 
    6*z1[4]^4 - 4*z1[4]^2*z1[5] + 3*z1[4]^3*z1[5] - 2*z1[4]^4*z1[5] - 
    10*z1[4]^2*z1[5]^2 + 8*z1[4]^3*z1[5]^2 - 6*z1[4]^4*z1[5]^2 + 
    3*z1[2]^4*(z1[4] - z1[3]*(-1 + z1[6]) + z1[3]^2*(-1 + z1[6])) + 2*z1[6] + 
    94*z1[4]*z1[6] + 129*z1[4]^2*z1[6] + 38*z1[4]^3*z1[6] + 6*z1[4]^4*z1[6] + 
    4*z1[4]*z1[5]*z1[6] + 5*z1[4]^2*z1[5]*z1[6] + 10*z1[4]*z1[5]^2*z1[6] + 
    8*z1[4]^2*z1[5]^2*z1[6] - z1[6]^2 - 114*z1[4]*z1[6]^2 - 
    56*z1[4]^2*z1[6]^2 - 6*z1[4]^3*z1[6]^2 - 8*z1[4]*z1[5]*z1[6]^2 - 
    16*z1[4]*z1[5]^2*z1[6]^2 + 24*z1[4]*z1[6]^3 + 2*z1[4]*z1[5]*z1[6]^3 + 
    6*z1[4]*z1[5]^2*z1[6]^3 + z1[2]^3*(z1[4]*(26 - 7*z1[4] - 8*z1[6]) + 
      z1[3]^2*(-15 + 22*z1[6] - 7*z1[6]^2) + 
      z1[3]*(26 - 37*z1[6] + 11*z1[6]^2)) + 
    z1[2]^2*(z1[4]*(82 + 5*z1[4]^2 + 2*z1[4]*(-21 + z1[6]) - 37*z1[6] - 
        7*z1[6]^2) + z1[3]*(82 - 145*z1[6] + 67*z1[6]^2 - 4*z1[6]^3) + 
      z1[3]^2*(-32 + 62*z1[6] - 35*z1[6]^2 + 5*z1[6]^3)) + 
    z1[3]^2*(-3*z1[4]^4*(-1 + z1[6]) + z1[4]^3*(15 - 22*z1[6] + 7*z1[6]^2) + 
      z1[4]^2*(32 - 62*z1[6] + 35*z1[6]^2 - 5*z1[6]^3) - 
      (-1 + z1[5])*(4 - 10*z1[6] + 10*z1[6]^2 - 5*z1[6]^3 + z1[6]^4) + 
      z1[4]*(37 - 2*z1[5]^2*(-1 + z1[6])^3 - 85*z1[6] + 66*z1[6]^2 - 
        18*z1[6]^3 + z1[6]^4 + z1[5]*(-1 - z1[6] + z1[6]^2))) + 
    z1[3]*(3*z1[4]^4*(-1 + z1[6]) - (-1 + z1[6])*z1[6]*
       (-5 + 2*z1[5]*(-1 + z1[6]) + 3*z1[6]) + 
      z1[4]^3*(-26 + 25*z1[6] + z1[6]^2) - 
      z1[4]^2*(82 - 112*z1[6] + 25*z1[6]^2 + 5*z1[6]^3) + 
      z1[4]*(-85 + 170*z1[6] - 93*z1[6]^2 + 8*z1[6]^3 + z1[6]^4 + 
        2*z1[5]^2*(-1 + z1[6])^2*(-5 + 2*z1[6]) + 
        z1[5]*(-5 + 12*z1[6] - 9*z1[6]^2 + z1[6]^3))) + 
    z1[2]*(-(z1[3]^2*(38 - 92*z1[6] + 73*z1[6]^2 - 20*z1[6]^3 + z1[6]^4)) - 
      z1[3]*(-1 + z1[6])*(88 - 113*z1[6] + 24*z1[6]^2 + 
        2*z1[5]*(1 - 4*z1[6] + z1[6]^2) + 2*z1[5]^2*(5 - 8*z1[6] + 
          3*z1[6]^2)) + z1[4]*(93 - z1[4]^3 + 2*z1[4]^2*
         (11 + z1[5] + 3*z1[5]^2) - 31*z1[6] - 39*z1[6]^2 + 4*z1[6]^3 + 
        2*z1[5]*(2 - 4*z1[6] + z1[6]^2) + 2*z1[5]^2*(5 - 8*z1[6] + 
          3*z1[6]^2) + z1[4]*(-65 + 15*z1[6] - 9*z1[6]^2 + 
          z1[5]*(-3 + 2*z1[6]) + z1[5]^2*(-8 + 6*z1[6])))), 
  y[223] -> z1[2]^4*z1[3]^4*(-1 + 2*z1[6] + 
      z1[4]*(-1 + (-1 + z1[5])*z1[6])) + z1[2]^3*z1[3]^3*
     (z1[4] + z1[4]^2 - 3*z1[4]*z1[6] + (-1 + z1[6])*z1[6] + 
      z1[3]*(-3 + 3*z1[4]^2 + 6*z1[6] + z1[4]*(-11 + 5*z1[5])*z1[6] + 
        2*z1[6]^2)) + z1[2]^2*z1[3]^2*(3 - 5*z1[6] + z1[4]^2*z1[6] - 
      z1[6]^2 - z1[4]*(-3 + (-5 + 3*z1[5])*z1[6] + z1[6]^2) + 
      z1[3]*(-2*z1[4]^3 + 2*(-1 + z1[6])*z1[6] + z1[4]^2*(1 + 6*z1[6]) + 
        z1[4]*(3 - 6*z1[6] - 4*z1[6]^2)) + 
      z1[3]^2*(-3 - 3*z1[4]^3 + 6*z1[6] + 7*z1[6]^2 + 6*z1[4]^2*(1 + z1[6]) + 
        z1[4]*(6 + 2*(-14 + 5*z1[5])*z1[6] - 3*z1[6]^2))) + 
    z1[2]*z1[3]*(-(z1[4]^2*(3 + z1[6])) - 2*(-1 + z1[6] + z1[6]^2) + 
      z1[4]*(-1 + (9 - 2*z1[5])*z1[6] + z1[6]^2) + 
      z1[3]^3*(-1 + z1[4]^4 + 2*z1[6] + 9*z1[6]^2 - 2*z1[4]^3*(4 + z1[6]) + 
        z1[4]^2*z1[6]*(18 + z1[6]) + 2*z1[4]*(4 + (-14 + 5*z1[5])*z1[6] - 
          5*z1[6]^2)) - z1[3]*(-3 + 5*z1[6] + z1[4]^3*z1[6] + 7*z1[6]^2 + 
        z1[4]*(6 + (-28 + 9*z1[5])*z1[6]) + z1[4]^2*(9 + z1[6] - z1[6]^2)) + 
      z1[3]^2*(z1[4]^4 + (-1 + z1[6])*z1[6] - z1[4]^3*(5 + 3*z1[6]) + 
        z1[4]*(3 - 3*z1[6] - 11*z1[6]^2) + z1[4]^2*(-3 + 15*z1[6] + 
          2*z1[6]^2))) + (1 + z1[3])*z1[4]*
     (2*(-1 + z1[6] + z1[6]^2 - z1[4]*(1 + z1[6])) + 
      z1[3]*(-7 + 2*z1[4]^3*(-1 + z1[5]) + 5*z1[6] + 7*z1[6]^2 + 
        z1[4]*(5 + 2*z1[5]*(-3 + z1[6]) - 14*z1[6] - z1[6]^2) + 
        z1[4]^2*(10 + 3*z1[6] - 2*z1[5]*(2 + z1[6]))) + 
      z1[3]^3*(3 + z1[4]^3*(10 - 8*z1[5] + z1[5]^2) - 2*z1[6] - 9*z1[6]^2 + 
        z1[4]*(-10 - z1[5]*(-4 + z1[6]) + 13*z1[6] + 3*z1[6]^2) + 
        z1[4]^2*(-3 + z1[5]^2 - 9*z1[6] + z1[5]*(-4 + 3*z1[6]))) + 
      z1[3]^2*(-2 + z1[4]^3*(-7 + 9*z1[5] - 2*z1[5]^2) + 
        z1[4]^2*(1 - 2*z1[5]^2 - 2*z1[5]*(-2 + z1[6])) + z1[6] - z1[6]^2 + 
        z1[4]*(z1[5]*(-5 + z1[6]) + 2*(3 - z1[6] + z1[6]^2)))), 
  y[224] -> 197 + 93*z1[4] + 85*z1[4]^2 + 18*z1[4]^3 + 2*z1[4]^4 + 14*z1[5] - 
    11*z1[4]*z1[5] + 10*z1[4]^2*z1[5] + 5*z1[5]^2 - 4*z1[4]*z1[5]^2 + 
    3*z1[4]^2*z1[5]^2 - 322*z1[6] - 166*z1[4]*z1[6] - 77*z1[4]^2*z1[6] - 
    18*z1[4]^3*z1[6] - 2*z1[4]^4*z1[6] - 23*z1[5]*z1[6] + 
    10*z1[4]*z1[5]*z1[6] - 8*z1[5]^2*z1[6] + 3*z1[4]*z1[5]^2*z1[6] + 
    138*z1[6]^2 + 52*z1[4]*z1[6]^2 + 9*z1[4]^2*z1[6]^2 + 10*z1[5]*z1[6]^2 + 
    3*z1[5]^2*z1[6]^2 - 8*z1[6]^3 + 3*z1[4]*z1[6]^3 + 2*z1[4]^2*z1[6]^3 + 
    z1[2]^5*(1 - z1[3] + z1[3]^2 + z1[3]^3*(-2 + z1[5] + z1[6] - 
        z1[5]*z1[6]) + z1[3]^4*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2) + 
    z1[3]*(-40 + z1[4]^4*(-1 + z1[6]) + 85*z1[6] - 38*z1[6]^2 + 18*z1[6]^3 - 
      4*z1[6]^4 + z1[5]^2*(-1 + 2*z1[6] - 3*z1[6]^2) + 
      z1[4]^3*(-15 + 9*z1[6] - 2*z1[6]^2) - z1[5]*(2 + 7*z1[6]^2) + 
      z1[4]^2*(-40 - 4*z1[5] - 3*z1[5]^2 + 53*z1[6] - 11*z1[6]^2 + z1[6]^3) + 
      z1[4]*(-28 + z1[5]*(2 - 7*z1[6]) + z1[5]^2*(1 - 3*z1[6]) + 85*z1[6] - 
        45*z1[6]^2 + 7*z1[6]^3)) + 
    z1[3]^2*(-4*z1[4]^4 - 2*z1[4]^3*(8 + 4*z1[5] - 3*z1[6]) + 
      z1[4]^2*(-7 + 3*z1[5]^2 + 28*z1[6] - 2*z1[6]^2 + 2*z1[6]^3 - 
        2*z1[5]*(6 + z1[6])) + z1[6]*(z1[5]^2*(4 + 3*z1[6]) + 
        2*(6 + 9*z1[6] - 6*z1[6]^2 + 10*z1[6]^3 - 4*z1[6]^4) + 
        z1[5]*(-16 - 19*z1[6] + 6*z1[6]^2 - 12*z1[6]^3 + 6*z1[6]^4)) + 
      z1[4]*(4 + 32*z1[6] - 18*z1[6]^3 + 6*z1[6]^4 + z1[5]^2*(2 + 3*z1[6]) - 
        z1[5]*(6 + 19*z1[6] + 6*z1[6]^2 - 12*z1[6]^3 + 6*z1[6]^4))) + 
    z1[3]^4*(z1[4]^4*(-3 + z1[5]) - z1[4]^3*(8 + z1[5]^2 + 
        z1[5]*(-5 + z1[6]) - 5*z1[6]) + z1[4]^2*(-7 - 2*z1[5]^2 + 5*z1[6] - 
        6*z1[6]^2 + 2*z1[6]^3 + z1[5]*(7 + z1[6])) - 
      z1[4]*(2 + 5*z1[6] + 11*z1[6]^2 - 20*z1[6]^3 + 16*z1[6]^4 - 4*z1[6]^5 + 
        z1[5]^2*(1 + 2*z1[6]) + z1[5]*(-3 - 9*z1[6] - 3*z1[6]^2 + 
          10*z1[6]^3 - 11*z1[6]^4 + 4*z1[6]^5)) + 
      z1[6]*(-5 - 11*z1[6] + 9*z1[6]^2 - 18*z1[6]^3 + 15*z1[6]^4 - 
        4*z1[6]^5 - 2*z1[5]^2*(1 + z1[6]) + z1[5]*(7 + 9*z1[6] - 3*z1[6]^2 + 
          10*z1[6]^3 - 11*z1[6]^4 + 4*z1[6]^5))) + 
    z1[3]^3*(z1[4]^4*(-7 + z1[5]) + z1[4]^3*(-11 + z1[5] + 2*z1[5]^2 + 
        11*z1[6] - z1[5]*z1[6]) + z1[4]^2*(-8 + 3*z1[5]^2 + 13*z1[6] - 
        10*z1[6]^2 + 4*z1[6]^3 - z1[5]*(3 + z1[6])) + 
      z1[6]*(3 - 2*z1[6] - 11*z1[6]^2 + 6*z1[6]^3 + 7*z1[6]^4 - 4*z1[6]^5 + 
        z1[5]^2*(2 + 3*z1[6]) + z1[5]*(-5 - 3*z1[6] + 3*z1[6]^2 - 2*z1[6]^3 - 
          5*z1[6]^4 + 4*z1[6]^5)) + z1[4]*(2 + 8*z1[6] - z1[6]^2 - 
        10*z1[6]^4 + 4*z1[6]^5 + z1[5]^2*(1 + 3*z1[6]) - 
        z1[5]*(3 + 3*z1[6] + 3*z1[6]^2 - 2*z1[6]^3 - 5*z1[6]^4 + 
          4*z1[6]^5))) - z1[2]^4*(-13 + 2*z1[4] + 
      z1[3]*(10 - 2*z1[4] - 3*z1[6]) + 5*z1[6] + 
      2*z1[3]^2*(-4 + z1[4] + z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[3]^3*(15 - 2*z1[4] + 2*z1[5]^2*(-1 + z1[6])^2 - 13*z1[6] + 
        3*z1[6]^2 + z1[5]*(-12 + 17*z1[6] - 5*z1[6]^2)) + 
      z1[3]^4*(3*z1[4] + (-1 + z1[6])*(3 + 2*z1[5]^2*(-1 + z1[6])^2 - 
          7*z1[6] + 2*z1[6]^2 + z1[5]*(-7 + 11*z1[6] - 4*z1[6]^2)))) + 
    z1[2]^3*(63 + z1[4]^2 - 44*z1[6] + 4*z1[6]^2 - z1[4]*(14 + z1[6]) - 
      z1[3]*(34 - 14*z1[4] + z1[4]^2 - 21*z1[6] + 3*z1[6]^2) + 
      z1[3]^2*(-13*z1[4] + z1[4]^2 + 2*(8 - 4*z1[6] + z1[6]^2 - 
          z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
      z1[3]^3*(-z1[4]^2 - 2*z1[4]*(-11 + z1[6]) + (-1 + z1[6])*
         (-2 - 18*z1[6] + 5*z1[6]^2 + z1[5]*(-11 + 22*z1[6] - 9*z1[6]^2) + 
          z1[5]^2*(2 - 6*z1[6] + 4*z1[6]^2))) + 
      z1[3]^4*(3*z1[4]^2 + z1[4]*(6 - 4*z1[6]) + (-1 + z1[6])*
         (-7 + 14*z1[6] - 12*z1[6]^2 + 3*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*
           (-1 + 3*z1[6]) + z1[5]*(5 - 18*z1[6] + 19*z1[6]^2 - 
            6*z1[6]^3)))) + z1[2]^2*(161 - 30*z1[4] + 9*z1[4]^2 - 159*z1[6] - 
      13*z1[4]*z1[6] - 2*z1[4]^2*z1[6] + 30*z1[6]^2 + 2*z1[4]*z1[6]^2 + 
      z1[3]*(-62 + z1[4]^2*(-8 + z1[6]) + 63*z1[6] - 18*z1[6]^2 + z1[6]^3 + 
        z1[4]*(32 + 4*z1[6] - 2*z1[6]^2)) + 
      z1[3]^2*(-6 + 3*z1[4]^2 + 2*z1[5]*(-2 + z1[6])*(-1 + z1[6])^2 + 
        12*z1[6]^2 - 2*z1[6]^3 + z1[4]*(-51 + 9*z1[6] + 2*z1[6]^2)) + 
      z1[3]^3*(-12 + 38*z1[6] - 55*z1[6]^2 + 34*z1[6]^3 - 7*z1[6]^4 + 
        z1[4]^2*(-33 + 2*z1[6]) - 2*z1[5]^2*(-1 + z1[6])^2*z1[6]*
         (-2 + 3*z1[6]) + z1[4]*(-29 + 29*z1[6] + 2*z1[6]^2) + 
        z1[5]*(6 - 29*z1[6] + 57*z1[6]^2 - 47*z1[6]^3 + 13*z1[6]^4)) - 
      z1[3]^4*(z1[4]^3 - 2*z1[4]^2*(-4 + z1[6]) - 10*z1[4]*(-1 + z1[6]) + 
        (-1 + z1[6])*(2*z1[5]^2*(-1 + z1[6])^2*z1[6]*(-1 + 2*z1[6]) + 
          z1[6]*(-6 + 21*z1[6] - 17*z1[6]^2 + 4*z1[6]^3) + 
          z1[5]*(-2 + 11*z1[6] - 28*z1[6]^2 + 27*z1[6]^3 - 8*z1[6]^4)))) - 
    z1[2]*(-245 + 6*z1[4] - 36*z1[4]^2 - 2*z1[4]^3 + 310*z1[6] + 
      65*z1[4]*z1[6] + 19*z1[4]^2*z1[6] + 2*z1[4]^3*z1[6] - 90*z1[6]^2 - 
      16*z1[4]*z1[6]^2 - z1[4]^2*z1[6]^2 + 2*z1[6]^3 - z1[4]*z1[6]^3 + 
      z1[3]*(61 - z1[4]^3*(-1 + z1[6]) - 89*z1[6] + 37*z1[6]^2 - 5*z1[6]^3 + 
        z1[4]^2*(10 + 4*z1[5] + 3*z1[5]^2 - 9*z1[6] + 2*z1[6]^2) + 
        z1[5]^2*(1 - 2*z1[6] + 3*z1[6]^2) + z1[5]*(3 - 4*z1[6] + 5*z1[6]^2) - 
        z1[4]*(28 + z1[5]*(2 - 4*z1[6]) + z1[5]^2*(1 - 3*z1[6]) + 20*z1[6] - 
          17*z1[6]^2 + z1[6]^3)) + z1[3]^2*(2 + 8*z1[4]^3*(-2 + z1[5]) + 
        13*z1[6] - 23*z1[6]^2 + 2*z1[6]^3 + 2*z1[6]^4 - 
        z1[5]^2*z1[6]*(4 + 3*z1[6]) + z1[4]^2*(-74 - 3*z1[5]^2 - 
          4*z1[5]*(-3 + z1[6]) + 20*z1[6] + z1[6]^2) + 
        z1[5]*(-2 + z1[6] + 16*z1[6]^2 - 2*z1[6]^4) + 
        z1[4]*(-28 + 42*z1[6] - 12*z1[6]^2 + 7*z1[6]^3 - 
          z1[5]^2*(2 + 3*z1[6]) + z1[5]*(4 + 4*z1[6] + 6*z1[6]^2 - 
            4*z1[6]^3))) + z1[3]^4*(-1 + z1[4]^3*(-6 - z1[5] + z1[5]^2) + 
        4*z1[6] - 16*z1[6]^2 + 39*z1[6]^3 - 33*z1[6]^4 + 9*z1[6]^5 + 
        z1[5]^2*z1[6]*(2 - z1[6] + 10*z1[6]^2 - 11*z1[6]^3 + 4*z1[6]^4) + 
        z1[5]*(1 - 4*z1[6] + 9*z1[6]^2 - 39*z1[6]^3 + 39*z1[6]^4 - 
          13*z1[6]^5) + z1[4]^2*(-12 + 2*z1[5]^2 + 12*z1[6] + z1[6]^2 - 
          z1[5]*(1 + 2*z1[6])) + z1[4]*(-6 + 15*z1[6] - 5*z1[6]^2 - 
          5*z1[6]^3 + 3*z1[6]^4 + z1[5]^2*(1 + 2*z1[6]) + 
          z1[5]*(1 - 6*z1[6] - 3*z1[6]^2 + 6*z1[6]^3 - 3*z1[6]^4))) + 
      z1[3]^3*(1 + z1[4]^3*(-25 + 5*z1[5] - 2*z1[5]^2) + z1[6] + 30*z1[6]^2 - 
        43*z1[6]^3 + 13*z1[6]^4 + z1[6]^5 + z1[4]^2*(-40 - 3*z1[5]^2 + 
          z1[5]*(17 - 5*z1[6]) + 33*z1[6] + 2*z1[6]^2) + 
        z1[5]^2*z1[6]*(-2 + 3*z1[6] - 12*z1[6]^2 + 6*z1[6]^3) - 
        z1[5]*(1 - 7*z1[6] + 29*z1[6]^2 - 47*z1[6]^3 + 19*z1[6]^4 + 
          z1[6]^5) - z1[4]*(30 - 37*z1[6] + 21*z1[6]^2 - 2*z1[6]^3 - 
          3*z1[6]^4 + z1[5]^2*(1 + 3*z1[6]) + z1[5]*(-17 + 10*z1[6] - 
            3*z1[6]^2 - 2*z1[6]^3 + 3*z1[6]^4)))), 
  y[225] -> z1[2] - z1[2]*z1[3]*(-3 + z1[5]) - z1[2]^2*z1[3]*(-1 + z1[5]) - 
    (1 + z1[3])*(z1[4] - z1[6]), y[226] -> z1[2]*(3 - 4*z1[6]) + 
    (-1 + z1[6])*z1[6], y[227] -> z1[2]*(1 - 3*z1[6]) + z1[6]*(-2 + 3*z1[6]), 
  y[228] -> z1[2]^3*z1[3]*((2 + 3*z1[3])*z1[4] + 
      (-1 + z1[3]*(z1[5]*(-1 + z1[6]) - z1[6]))*(-1 + z1[6])) - 
    z1[2]^4*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + 
    z1[3]*(z1[2]*(-1 + z1[3]*(-3 + z1[5])) + z1[2]^2*z1[3]*(-1 + z1[5]) + 
      (1 + z1[3])*(z1[4] - z1[6]))*(z1[2] - 2*z1[6])*(-1 + z1[6])^2 - 
    z1[3]*(1 + z1[3])*(z1[4] - z1[6])*(-1 + z1[6])*z1[6]^2 - 
    z1[2]^2*((1 + 4*z1[3] + 3*z1[3]^2)*z1[4]^2 - (1 + 3*z1[3] + 2*z1[3]^2)*
       z1[4]*(-1 + z1[6]) + z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])*z1[6]) + z1[2]*((1 + z1[3])^2*z1[4]^3 - 
      (1 + z1[3])^2*z1[4]^2*(-1 + z1[6]) + z1[3]*(1 + z1[3])*z1[4]*
       (-1 + z1[6])*z1[6] - z1[3]^2*(-2 + z1[5])*(-1 + z1[6])*z1[6]^2), 
  y[229] -> z1[2]^5*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) - z1[2]^4*z1[3]*(2*z1[4]^2 + 
      z1[3]*(4*z1[4]^2 - 8*z1[4]*(-1 + z1[6]) - 
        (-1 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2) - 
      4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + z1[3]*(1 + z1[3])*
     (z1[4] - z1[6])*(-1 + z1[6])^2*z1[6]^3 + 
    z1[2]^3*((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^3 - 2*(1 + 6*z1[3] + 6*z1[3]^2)*
       z1[4]^2*(-1 + z1[6]) + (1 + 5*z1[3] + 5*z1[3]^2)*z1[4]*
       (-1 + z1[6])^2 - z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])^2*z1[6]) + z1[2]^2*(-2*(1 + 3*z1[3] + 2*z1[3]^2)*
       z1[4]^4 + 4*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^3*(-1 + z1[6]) - 
      2*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^2*(-1 + z1[6])^2 + 
      z1[3]*(1 + z1[3])*z1[4]*(-1 + z1[6])^2*z1[6] + 
      z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2*z1[6]^2) + 
    z1[2]*((1 + z1[3])^2*z1[4]^5 - 2*(1 + z1[3])^2*z1[4]^4*(-1 + z1[6]) + 
      (1 + z1[3])^2*z1[4]^3*(-1 + z1[6])^2 - z1[3]*(1 + z1[3])*z1[4]*
       (-1 + z1[6])^2*z1[6]^2 + z1[3]^2*(-2 + z1[5])*(-1 + z1[6])^2*z1[6]^3), 
  y[230] -> z1[2] - 3*z1[2]*z1[6] + z1[6]*(-2 + 3*z1[6]), 
  y[231] -> z1[2] + z1[2]^2 - 2*z1[2]*z1[6] + z1[6]*(-2 + 3*z1[6]), 
  y[232] -> z1[2]^6*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) - z1[3]*(1 + z1[3])*(z1[4] - z1[6])*(-1 + z1[6])^3*
     z1[6]^3 + z1[2]*((1 + z1[3])^2*z1[4]^5 - 2*(1 + z1[3])^2*z1[4]^4*
       (-1 + z1[6]) + (1 + z1[3])^2*z1[4]^3*(-1 + z1[6])^2 + 
      z1[3]*(1 + z1[3])*z1[4]*(-1 + z1[6])^3*z1[6]^2 - 
      z1[3]^2*(-2 + z1[5])*(-1 + z1[6])^3*z1[6]^3) + 
    z1[2]^2*((1 + z1[3])^2*z1[4]^5 - 2*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^2*
       (-1 + z1[6])^2 - z1[3]*(1 + z1[3])*z1[4]*(-1 + z1[6])^3*z1[6] - 
      z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^3*z1[6]^2 - 
      2*(1 + z1[3])*z1[4]^4*(z1[6] + z1[3]*(1 + z1[6])) + 
      (1 + z1[3])*z1[4]^3*(-1 + z1[6])*(3 + z1[6] + z1[3]*(7 + z1[6]))) + 
    z1[2]^3*(-2*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^4 + 
      z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^3*z1[6] - 
      2*z1[4]^2*(-1 + z1[6])*(z1[6] + 3*z1[3]*(1 + z1[6]) + 
        2*z1[3]^2*(2 + z1[6])) + z1[4]*(-1 + z1[6])^2*
       (1 + z1[3]*(5 + z1[6]) + z1[3]^2*(5 + z1[6])) + 
      z1[4]^3*(-3 + 4*z1[6] + 6*z1[3]*(-1 + 2*z1[6]) + 
        z1[3]^2*(-2 + 8*z1[6]))) + z1[2]^4*(z1[4]*(1 + z1[4] - z1[6])^2 + 
      z1[3]*(6*z1[4]^3 - (-1 + z1[6])^2 - 2*z1[4]^2*(-5 + 6*z1[6]) + 
        z1[4]*(1 - 6*z1[6] + 5*z1[6]^2)) + 
      z1[3]^2*(6*z1[4]^3 + z1[4]^2*(8 - 12*z1[6]) - (-1 + z1[6])^2*
         (1 + z1[5]*(-1 + z1[6])^2 + 3*z1[6] - z1[6]^2) + 
        z1[4]*(-3 - 2*z1[6] + 5*z1[6]^2))) - 
    z1[2]^5*z1[3]*(2*z1[4]^2 - 4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2 + 
      z1[3]*(4*z1[4]^2 + z1[4]*(7 - 8*z1[6]) - (-1 + z1[6])*
         (-2 + z1[6] - z1[6]^2 + z1[5]*(2 - 3*z1[6] + z1[6]^2)))), 
  y[233] -> 1 - z1[2] + z1[3], y[234] -> 1 + z1[3] + z1[2]*z1[3], 
  y[235] -> 1 + z1[4]^(-1), y[236] -> -1 + z1[2] + 7*z1[3]*(-1 + z1[6]), 
  y[237] -> 1 + z1[4] + z1[3]*(2 + z1[4] - z1[6]) - z1[6], 
  y[238] -> 1 - 2*z1[3]*(-1 + z1[5]) + 2*z1[2]*(1 + z1[3])*(-1 + z1[5]) - 
    3*z1[5], y[239] -> -2 + z1[2] - 3*z1[3] - z1[3]^2, 
  y[240] -> 2 + z1[4] + z1[5] - z1[2]*z1[5] + 
    z1[3]*(1 + 2*z1[4] + 4*z1[5] - 2*z1[6]) + 
    z1[3]^2*(z1[4] + 2*z1[5] - z1[6]) - z1[6], y[241] -> 3 + 2*z1[3], 
  y[242] -> -2 + z1[2] - 2*z1[3] + 2*z1[2]*z1[3] - 2*z1[2]^2*z1[3], 
  y[243] -> 2 - z1[2] + 3*z1[3] + z1[3]^2, y[244] -> -1 + z1[5] + z1[6], 
  y[245] -> -1 - z1[4] + z1[6] + z1[3]*(-2 - z1[4] + z1[6]), 
  y[246] -> 2 - z1[2]*(1 + z1[6]) + z1[3]^2*(-1 + 2*z1[5] + z1[6]) + 
    z1[3]*(3*z1[5] + 2*z1[6]), y[247] -> (-2 + z1[2])*z1[5] + 
    2*(-1 + z1[2])*z1[6] - 2*z1[3]*(-1 + z1[2]^2*(-1 + z1[5]) + z1[5] + 
      z1[6] - z1[2]*(-1 + z1[5] + z1[6])), 
  y[248] -> 1 + z1[3]*(6 - 4*z1[5]) + 4*z1[2]*(1 + z1[3])*(-1 + z1[5]) - 
    6*z1[5], y[249] -> 7 + 3*z1[4] + 2*z1[5] - z1[2]*(1 + 2*z1[5]) + 
    z1[3]*(7 + 6*z1[4] + 8*z1[5] - 6*z1[6]) + 
    z1[3]^2*(2 + 3*z1[4] + 4*z1[5] - 3*z1[6]) - 3*z1[6], 
  y[250] -> 6 - z1[6] + z1[3]^2*(-1 + 4*z1[5] + z1[6]) - 
    z1[2]*(3 + 2*z1[6]) + z1[3]*(3 + 6*z1[5] + 2*z1[6]), 
  y[251] -> (1 + z1[3])^2*z1[4]^2 + z1[2]^2*z1[3]^2*
     (1 + z1[4]*(-1 + z1[5])) - (-1 + z1[3] + z1[3]^2)*z1[4]*z1[6] + 
    z1[6]*(1 + z1[3] + z1[6]) + z1[2]*z1[3]*((1 + z1[3])*z1[4]*(-3 + z1[5]) + 
      z1[3]*z1[6]), y[252] -> z1[4] + z1[3]*(1 + z1[4]), 
  y[253] -> z1[4]^2*(-1 + z1[3]*(-1 + z1[5])) + z1[3]*z1[6] + 
    z1[4]*(-1 + z1[6] + z1[3]*(-1 + z1[5] + z1[6])), 
  y[254] -> -2 - 4*z1[2]^2*z1[3]*(-1 + z1[5]) - 4*z1[5] + 
    z1[3]*(5 - 4*z1[5] - 5*z1[6]) - 3*z1[6] + 
    z1[2]*(1 + 2*z1[5] + 4*z1[6] + z1[3]*(-5 + 4*z1[5] + 5*z1[6])), 
  y[255] -> z1[2] + z1[2]*z1[3] + z1[2]^2*z1[3] - z1[4] + z1[2]*z1[4] - 
    z1[3]*z1[4] + z1[2]^2*z1[3]*z1[4] - z1[4]^2 - z1[3]*z1[4]^2 - 
    z1[2]*z1[3]*z1[4]^2 - z1[2]*z1[3]*z1[6] - z1[2]^2*z1[3]*z1[6] + 
    z1[4]*z1[6] + z1[2]*z1[4]*z1[6] + z1[3]*z1[4]*z1[6] + 
    z1[2]*z1[3]*z1[4]*z1[6], y[256] -> -(z1[2]^2*z1[3]*z1[6]^2) - 
    (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*(1 + 2*z1[4] + z1[3]*(1 + z1[4]) + 
      z1[6]) + z1[2]*(1 + z1[4]^3 + z1[3]^2*(1 + z1[4])*(1 + z1[4] - z1[6]) + 
      z1[6] + z1[4]^2*(3 + z1[6]) + z1[4]*(3 + 2*z1[6] + z1[6]^2) + 
      z1[3]*(2 + 3*z1[4]^2 - z1[6]^2 + z1[4]*(5 - z1[6] + z1[6]^2))), 
  y[257] -> -z1[4]^5 + z1[4]^4*(z1[2]*(2 - 3*z1[6]) + 3*(-1 + z1[6])) + 
    z1[4]^3*(-3 + 6*z1[6] + 12*z1[6]^2 + z1[2]^2*(-1 + 3*z1[6]) + 
      z1[2]*(3 - 6*z1[6] - 6*z1[6]^2)) + z1[4]*z1[6]^2*
     (z1[2]^2*(5 + 6*z1[6]) - z1[2]*(11 + 10*z1[6] + 7*z1[6]^2) + 
      2*(9 + 7*z1[6] + 14*z1[6]^2 - 5*z1[6]^3)) + 
    z1[6]^3*(z1[2]^2*(-2 + 7*z1[6]) + z1[2]*(2 + 8*z1[6] - 17*z1[6]^2) + 
      2*(-3 - 5*z1[6] + 5*z1[6]^2 + 5*z1[6]^3)) + 
    z1[4]^2*(-1 + 3*z1[6] + 30*z1[6]^2 + 12*z1[6]^3 + 
      z1[2]^2*(-1 + 3*z1[6] + 6*z1[6]^2) - z1[2]*(-1 + 3*z1[6] + 17*z1[6]^2 + 
        6*z1[6]^3)) + z1[3]^2*(-z1[4]^5 - (1 - z1[2] + z1[2]^2 - z1[2]^3 + 
        z1[2]^4)*z1[6]*(-1 + 2*z1[6]) + z1[4]^4*(-4 - 3*z1[2]*(-1 + z1[6]) + 
        3*z1[6]) + z1[4]^3*(z1[2]^2*(-3 + 9*z1[6]) - 
        2*(3 - 5*z1[6] + z1[6]^2) + 2*z1[2]*(3 - 5*z1[6] + z1[6]^2)) + 
      z1[4]^2*(-4 + z1[2]^3*(1 - 9*z1[6]) + 12*z1[6] - 6*z1[6]^2 + 
        2*z1[2]*(2 - 6*z1[6] + 3*z1[6]^2) - 2*z1[2]^2*(2 - 6*z1[6] + 
          3*z1[6]^2)) + z1[4]*(-1 + 6*z1[6] + 3*z1[2]^4*z1[6] - 6*z1[6]^2 + 
        z1[2]^2*(-1 + 6*z1[6] - 6*z1[6]^2) + 
        z1[2]*(1 - 6*z1[6] + 6*z1[6]^2) + z1[2]^3*(1 - 6*z1[6] + 
          6*z1[6]^2))) - z1[3]*(2*z1[4]^5 - 
      z1[4]^3*(-9 + z1[2]*(9 - 16*z1[6]) + 16*z1[6] + z1[6]^2 + 
        4*z1[2]^2*(-1 + 3*z1[6])) + z1[4]^4*(7 - 6*z1[6] + 
        z1[2]*(-5 + 6*z1[6])) + z1[6]^3*(4 + z1[2]^3 + 
        z1[2]^2*(5 - 3*z1[6]) + 4*z1[6] + z1[6]^2 - z1[6]^3 + 
        z1[2]*(-2 - 6*z1[6] + 3*z1[6]^2)) + 
      z1[4]^2*(5 + z1[2]^2*(5 - 14*z1[6]) - 14*z1[6] - 4*z1[6]^2 + z1[6]^3 - 
        z1[6]^4 + z1[2]^3*(-1 + 6*z1[6]) + z1[2]*(-5 + 14*z1[6] + 2*z1[6]^2 + 
          z1[6]^3)) + z1[4]*(1 - 4*z1[6] - 3*z1[6]^2 + 2*z1[6]^3 - 
        6*z1[6]^4 + 2*z1[6]^5 + z1[2]^3*(-1 + 4*z1[6]) - 
        z1[2]^2*(-1 + 4*z1[6] + z1[6]^2 + 2*z1[6]^3) + 
        z1[2]*(-1 + 4*z1[6] + 2*z1[6]^2 + 2*z1[6]^3))) - 
    z1[5]*(-(z1[3]^2*z1[4]*(z1[2]^4 + (1 + z1[4])^3 - z1[2]*(1 + z1[4])^3 - 
         z1[2]^3*(1 + 3*z1[4]) + z1[2]^2*(1 + 3*z1[4] + 3*z1[4]^2))*
        (1 + z1[4] - 2*z1[6])) + z1[6]^2*(-((-3 + z1[2])*z1[4]^3) + 
        z1[4]^2*(9 + z1[2]^2 + 6*z1[6] - 2*z1[2]*(2 + z1[6])) + 
        z1[4]*(6 + 12*z1[6] + 14*z1[6]^2 - 6*z1[6]^3 - 
          3*z1[2]*(1 + z1[6])^2 + z1[2]^2*(1 + 2*z1[6])) + 
        z1[6]^2*(2 + 3*z1[2]^2 + 16*z1[6] + 6*z1[6]^2 - 
          z1[2]*(2 + 9*z1[6]))) + z1[3]*((-1 + z1[2])*z1[4]^5 + 
        z1[4]^4*(-3 - 2*z1[2]^2 + z1[2]*(3 - 2*z1[6]) + 2*z1[6]) + 
        z1[6]^3*(-z1[2]^3 - 3*z1[2]*z1[6]^2 + z1[6]^2*(3 + z1[6]) + 
          z1[2]^2*(-1 + 3*z1[6])) + z1[4]*z1[6]^2*(4 - z1[2]^3 + 4*z1[6] + 
          4*z1[6]^2 - 2*z1[6]^3 + 2*z1[2]^2*(1 + z1[6]) - 
          z1[2]*(3 + 4*z1[6])) + z1[4]^3*(-3 + z1[2]^3 + 4*z1[6] + 
          2*z1[6]^2 + z1[2]^2*(-3 + 4*z1[6]) - z1[2]*(-3 + 4*z1[6] + 
            z1[6]^2)) + z1[4]^2*(-1 + z1[2]^3*(1 - 2*z1[6]) + 2*z1[6] + 
          6*z1[6]^2 + z1[6]^3 + z1[6]^4 + z1[2]^2*(-1 + 2*z1[6] + 
            2*z1[6]^2) - z1[2]*(-1 + 2*z1[6] + 4*z1[6]^2 + z1[6]^3)))), 
  y[258] -> -(z1[2]^5*z1[3]^2*(-2 + z1[6])*z1[6]) + 
    z1[2]^4*z1[3]*z1[6]*(3 - 9*z1[6] + 7*z1[6]^2 + 
      z1[3]*(5 - 9*z1[6] + 3*z1[6]^2)) + (1 + z1[3])*z1[4]*
     (1 + z1[4] - z1[6])*((15 + 7*z1[3] + z1[3]^2)*z1[4]^3 + 
      z1[4]^2*(-(z1[3]^2*(-2 + z1[6])) + 11*(3 + z1[6]) + 
        z1[3]*(15 - 3*z1[6] + z1[6]^2)) + z1[4]*(z1[3]^2*(1 - 2*z1[6]) + 
        2*(9 + 7*z1[6] + 14*z1[6]^2 - 5*z1[6]^3) - 
        2*z1[3]*(-4 + 2*z1[6] - 3*z1[6]^2 + z1[6]^3)) + 
      z1[6]*(-z1[3]^2 + z1[3]*(-4 - 4*z1[6] - z1[6]^2 + z1[6]^3) + 
        2*(-3 - 5*z1[6] + 5*z1[6]^2 + 5*z1[6]^3))) - 
    z1[2]^3*(4*z1[4]^4 + z1[4]^3*(13 + 5*z1[6]) + 
      2*z1[4]^2*(7 + 5*z1[6] + 3*z1[6]^2) + 
      z1[4]*(5 + 4*z1[6] + 5*z1[6]^2 + 7*z1[6]^3) + 
      z1[6]*(-2 + 7*z1[6] + z1[3]^2*(-4 + 12*z1[6] - 12*z1[6]^2 + 
          3*z1[6]^3) + z1[3]*(-5 + 18*z1[6] - 32*z1[6]^2 + 17*z1[6]^3))) + 
    z1[2]^2*(4*z1[4]^5 + z1[4]^4*(22 + 5*z1[6]) + 
      z1[4]^3*(43 + 21*z1[6] + 6*z1[6]^2) + 
      z1[4]^2*(36 + 25*z1[6] + 18*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]*(11 + 6*z1[6] + 6*z1[6]^2 + 2*z1[6]^3 + 17*z1[6]^4) + 
      z1[6]*(-2 - 8*z1[6] + 17*z1[6]^2 + z1[3]^2*(1 - 4*z1[6] + 6*z1[6]^2 - 
          5*z1[6]^3 + z1[6]^4) + z1[3]*(2 - 8*z1[6] + 8*z1[6]^2 - 
          17*z1[6]^3 + 10*z1[6]^4))) - 
    z1[2]*(9*z1[4]^5 + z1[4]^4*(22*z1[3] + z1[3]^3 + 11*(4 + z1[6]) + 
        z1[3]^2*(8 + 2*z1[6] - z1[6]^2)) + 
      z1[4]^3*(79 + z1[3]^3*(3 - 2*z1[6]) + 39*z1[6] + 13*z1[6]^2 + 
        z1[3]^2*(25 - 6*z1[6] - 8*z1[6]^2 + 3*z1[6]^3) + 
        z1[3]*(70 - 3*z1[6] - 16*z1[6]^2 + 11*z1[6]^3)) - 
      z1[6]*(-(z1[3]^3*(-1 + z1[6])) + 2*(3 + 5*z1[6] - 5*z1[6]^2 - 
          5*z1[6]^3) + z1[3]^2*(5 - 3*z1[6]^2 - 2*z1[6]^3 + z1[6]^4) + 
        z1[3]*(10 + 8*z1[6] - 19*z1[6]^2 - z1[6]^3 + 10*z1[6]^4)) + 
      z1[4]^2*(62 + 40*z1[6] + 31*z1[6]^2 + 28*z1[6]^3 - 10*z1[6]^4 + 
        z1[3]^3*(3 - 5*z1[6] + z1[6]^2) + z1[3]^2*(26 - 21*z1[6] - 
          2*z1[6]^2 + 9*z1[6]^3 - 3*z1[6]^4) - 
        z1[3]*(-74 + 9*z1[6] + z1[6]^2 - 35*z1[6]^3 + 22*z1[6]^4)) + 
      z1[4]*(18 + 6*z1[6] + 6*z1[6]^2 + 15*z1[6]^3 + 3*z1[6]^4 + 10*z1[6]^5 + 
        z1[3]^3*(1 - 4*z1[6] + 2*z1[6]^2) + z1[3]^2*(9 - 18*z1[6] + 
          2*z1[6]^2 - 3*z1[6]^3 - 2*z1[6]^4 + z1[6]^5) + 
        z1[3]*(26 - 16*z1[6] - 4*z1[6]^2 - 21*z1[6]^3 + 11*z1[6]^5))) + 
    z1[5]*(z1[2]^5*z1[3]^2*(-1 + z1[6])*z1[6] - z1[2]^4*z1[3]*z1[6]*
       (1 - 3*z1[6] + 3*z1[6]^2 + z1[3]*(2 - 5*z1[6] + 3*z1[6]^2)) - 
      z1[2]^2*(z1[4]^4*(2 + z1[6]) + z1[4]^3*(7 + 7*z1[6] + 2*z1[6]^2) + 
        z1[4]^2*(8 + 12*z1[6] + 10*z1[6]^2 + 3*z1[6]^3) + 
        z1[6]^2*(2 + (9 - 4*z1[3])*z1[6] - (-1 + z1[3])*z1[3]*z1[6]^2 + 
          z1[3]*(6 + z1[3])*z1[6]^3) + z1[4]*(3 + 6*z1[6] + 8*z1[6]^2 + 
          8*z1[6]^3 + 9*z1[6]^4)) - (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*
       ((3 + 3*z1[3] + z1[3]^2)*z1[4]^3 + z1[6]^2*(2 + (16 + 3*z1[3])*z1[6] + 
          (6 + z1[3])*z1[6]^2) + z1[4]^2*(9 + 2*z1[3]^2 + 6*z1[6] + 
          z1[3]*(7 + z1[6] + z1[6]^2)) + z1[4]*(6 + z1[3]^2 + 12*z1[6] + 
          14*z1[6]^2 - 6*z1[6]^3 + z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 - 
            2*z1[6]^3))) + z1[2]^3*(z1[4]^3*(1 + z1[6]) + 
        z1[4]^2*(2 + 3*z1[6] + 2*z1[6]^2) + z1[4]*(1 + 2*z1[6] + 3*z1[6]^2 + 
          3*z1[6]^3) + z1[6]*(3*z1[6] + z1[3]^2*(-1 + 4*z1[6] - 6*z1[6]^2 + 
            3*z1[6]^3) + z1[3]*(-1 + 4*z1[6] - 10*z1[6]^2 + 9*z1[6]^3))) + 
      z1[2]*(z1[4]^5 + z1[4]^4*(6*z1[3] + z1[3]^3 + 4*(2 + z1[6]) + 
          z1[3]^2*(4 + z1[6] - z1[6]^2)) + z1[6]^2*(2 + 16*z1[6] + 
          6*z1[6]^2 - z1[3]^2*z1[6]*(-3 + 2*z1[6] + z1[6]^2) + 
          z1[3]*(2 + 17*z1[6] - 9*z1[6]^2 - 6*z1[6]^3)) + 
        z1[4]^3*(19 - z1[3]^3*(-3 + z1[6]) + 19*z1[6] + 7*z1[6]^2 + 
          z1[3]^2*(13 - 4*z1[6]^2 + 3*z1[6]^3) + 
          z1[3]*(22 + 6*z1[6] - 6*z1[6]^2 + 7*z1[6]^3)) + 
        z1[4]^2*(18 + z1[3]^3*(3 - 2*z1[6]) + 27*z1[6] + 25*z1[6]^2 + 
          14*z1[6]^3 - 6*z1[6]^4 + z1[3]*(26 + 16*z1[6] + 8*z1[6]^2 + 
            9*z1[6]^3 - 14*z1[6]^4) - z1[3]^2*(-14 + z1[6] - 3*z1[6]^3 + 
            3*z1[6]^4)) + z1[4]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 
          18*z1[6]^2 + 19*z1[6]^3 + 13*z1[6]^4 + 6*z1[6]^5 + 
          z1[3]^2*(5 - 3*z1[6]^3 + 2*z1[6]^4 + z1[6]^5) + 
          z1[3]*(10 + 10*z1[6] + 8*z1[6]^2 - 7*z1[6]^3 + 14*z1[6]^4 + 
            7*z1[6]^5)))), y[259] -> 
   z1[2]*(-z1[4] + z1[3]*(-1 - z1[4]*(-1 + z1[5]) + z1[4]^2*(-1 + z1[5]))) + 
    (1 + z1[3])*z1[4]*(1 + z1[4]*(-1 + z1[5])), 
  y[260] -> -6 + z1[3]*(-2 + 3*z1[2]*(-1 + z1[5]) - 3*z1[5]) - 
    3*z1[4]*(-1 + z1[5]), y[261] -> -5 + 3*z1[2] + 2*z1[6], 
  y[262] -> z1[2]*(2*z1[4] - z1[3]*(-4 + z1[4]*(2 - 3*z1[5]) + 
        2*z1[4]^2*(-1 + z1[5]) + z1[6])) + 
    z1[4]*(-3 - z1[4]*z1[5] + z1[6] + z1[3]*(-4 + z1[4] - 2*z1[4]*z1[5] + 
        z1[6])), y[263] -> z1[4], y[264] -> 2 + 4*z1[2]*(-1 + z1[5]) - 
    3*z1[5], y[265] -> z1[5], 
  y[266] -> z1[2]*(6*z1[4] + z1[3]*(8 - 4*z1[4]^2*(-1 + z1[5]) + 
        z1[4]*(-2 + 5*z1[5]) - 3*z1[6])) - 
    z1[4]*(6 + z1[4] + 2*z1[4]*z1[5] + z1[3]*(8 + z1[4]*(-1 + 4*z1[5]) - 
        3*z1[6]) - 3*z1[6]), y[267] -> z1[2]*z1[3] - (3*z1[3]*z1[6])/4, 
  y[268] -> 8 - 4*z1[2] + z1[3] - 4*z1[4] + (3 - 4*z1[2])*z1[3]*z1[5] + 
    4*z1[4]*z1[5], y[269] -> 4 + 4*z1[2]^2 + z1[2]*(-4 + z1[6]) - 4*z1[6], 
  y[270] -> z1[4]*(6 + z1[4] + 2*z1[4]*z1[5] + 
      z1[3]*(8 + z1[4]*(-1 + 4*z1[5]) - 3*z1[6]) - 3*z1[6]) + 
    z1[2]*(-5*z1[4] + z1[3]*(-8 + z1[4]*(2 - 5*z1[5]) + 
        4*z1[4]^2*(-1 + z1[5]) + 3*z1[6])), 
  y[271] -> z1[2]*(3*z1[4] + z1[3]*(6 + 10*z1[4] - 9*z1[6]) + 
      z1[3]^2*(7 + 2*z1[4] + 3*z1[5]*(-1 + z1[6]) - 4*z1[6])) + 
    (1 + z1[3])*z1[4]*(-6 - 9*z1[4] + 9*z1[6] + 
      z1[3]*(-7 + z1[4]*(-4 + 3*z1[5]) - 3*z1[5]*(-1 + z1[6]) + 4*z1[6])) + 
    z1[2]^2*z1[3]*(-4 + z1[6] + z1[3]*(-2 + z1[5] + z1[6] - z1[5]*z1[6])), 
  y[272] -> -1 - 2*z1[2]*(1 + z1[3])*(-2 + z1[5]) + 3*z1[5] + 
    z1[3]*(-1 + 2*z1[5]), y[273] -> 2*z1[2]^2*z1[3] + 2*(1 + z1[3]) - 
    z1[2]*(1 + 2*z1[3]), y[274] -> -2 - z1[4] - z1[5] + z1[2]*z1[5] - 
    z1[3]*(1 + 2*z1[4] + 4*z1[5] - 2*z1[6]) + z1[6] + 
    z1[3]^2*(-z1[4] - 2*z1[5] + z1[6]), 
  y[275] -> -2 + z1[2]*(1 + z1[6]) - z1[3]^2*(-1 + 2*z1[5] + z1[6]) - 
    z1[3]*(3*z1[5] + 2*z1[6]), y[276] -> -((-2 + z1[2])*z1[5]) - 
    2*(-1 + z1[2])*z1[6] + z1[3]*(-1 + 2*z1[2]^2*(-2 + z1[5]) + 2*z1[5] + 
      z1[6] - 2*z1[2]*(-1 + z1[5] + z1[6])), 
  y[277] -> -2*z1[2]*(1 + z1[3])*(-2 + z1[5]) + 3*z1[5] + 
    z1[3]*(-1 + 2*z1[5]), y[278] -> 1 + z1[3] + z1[2]^2*z1[3] - 
    (z1[2]*(1 + 2*z1[3]))/2, y[279] -> -8 - 3*z1[4] - 2*z1[5] + 
    2*z1[2]*(1 + z1[5]) - z1[3]^2*(2 + 3*z1[4] + 4*z1[5] - 3*z1[6]) - 
    2*z1[3]*(4 + 3*z1[4] + 4*z1[5] - 3*z1[6]) + 3*z1[6], 
  y[280] -> z1[4] + z1[3]*(1 - z1[2] + z1[4]), 
  y[281] -> -7 + z1[6] + 2*z1[2]*(2 + z1[6]) - 
    2*z1[3]*(2 + 3*z1[5] + z1[6]) - z1[3]^2*(-1 + 4*z1[5] + z1[6]), 
  y[282] -> (-(z1[2]*z1[3]*z1[4]) - z1[2]*z1[3]*z1[4]^2 + 
      z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[4]^2*z1[5] + 
      z1[2]*z1[3]*z1[6] - z1[4]*z1[6] - z1[3]*z1[4]*z1[6])^(-1) + 
    (-(z1[2]*z1[3]*z1[4]) - 2*z1[2]^2*z1[3]*z1[4] + z1[4]^2 + z1[2]*z1[4]^2 + 
      z1[3]*z1[4]^2 + 2*z1[2]*z1[3]*z1[4]^2 + z1[2]^2*z1[3]*z1[4]*z1[5] - 
      z1[2]*z1[3]*z1[4]^2*z1[5] + z1[2]^2*z1[3]*z1[6] - z1[2]*z1[4]*z1[6] - 
      z1[2]*z1[3]*z1[4]*z1[6])^(-1), 
  y[283] -> 3 + 4*z1[2]^2*z1[3]*(-2 + z1[5]) + 4*z1[5] + 3*z1[6] + 
    z1[3]*(-1 + 4*z1[5] + z1[6]) - z1[2]*(2*(1 + z1[5] + 2*z1[6]) + 
      z1[3]*(-5 + 4*z1[5] + 5*z1[6])), 
  y[284] -> z1[4]*(1 + z1[4] - 2*z1[6]) + 
    z1[3]*(-z1[4]^3 + (-1 + z1[6])^2 + z1[4]^2*(1 + 2*z1[6]) + 
      z1[2]*(-1 + z1[4]^2 + 2*z1[6] + z1[4]*(-3 + z1[5])*z1[6]) - 
      z1[4]*(-3 + 4*z1[6] + z1[6]^2)) + 
    z1[3]^2*(-(z1[4]*(z1[4] + z1[4]^2 - 2*z1[4]*z1[6] + z1[6]^2)) + 
      z1[2]*(2*z1[4]^2 + z1[6]^2 + z1[4]*(2 + (-5 + z1[5])*z1[6])) + 
      z1[2]^2*(-1 + 2*z1[6] + z1[4]*(-1 + (-1 + z1[5])*z1[6]))), 
  y[285] -> z1[2]^2*z1[3]*(-2 + z1[3]*(-3 + z1[5]) + z1[5]) + 
    z1[2]*(-1 + z1[3]*(-2 + z1[4] - z1[6]) + z1[3]^2*(z1[4] - z1[6])) + 
    (1 + z1[3])*(1 + z1[4] - z1[6]), 
  y[286] -> 1 + z1[2]^2*z1[3]*(-2 + z1[5]) - z1[6] - 
    z1[2]*(1 + z1[6] + 2*z1[3]*z1[6]), 
  y[287] -> z1[2]^2*z1[3] - z1[2]*(z1[4] + z1[3]*(3 + 3*z1[4] - 4*z1[6]) + 
      2*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])) - 
    (1 + z1[3])*z1[4]*(-3 - 4*z1[4] + 4*z1[6] + 
      2*z1[3]*(-2 + z1[4]*(-1 + z1[5]) + z1[5] + z1[6] - z1[5]*z1[6])), 
  y[288] -> -1 - z1[4] + z1[3]*(-3 + z1[5]) + z1[6], 
  y[289] -> -1 + z1[3]*(-2 + z1[5]) + z1[6], 
  y[290] -> z1[2]^2*z1[3]*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) + (1 + z1[3])*(z1[4]^3 - 2*z1[4]^2*(-1 + z1[6]) - 
      z1[4]*z1[6] + (-1 + z1[6])*z1[6]^2) + 
    z1[2]*(z1[4]^2*(-2 + z1[3]*(-3 + z1[5]) + z1[5]) + 
      z1[3]*z1[6]*(z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[4]*(-((-3 + z1[5])*(-1 + z1[6])) + z1[3]*(-6 - z1[5]*(-2 + z1[6]) + 
          5*z1[6]))), y[291] -> 4 + 13*z1[3] + 7*z1[3]^2 - 
    z1[3]*(1 + z1[3])*z1[5], y[292] -> 3*(z1[4] - z1[6]) + 
    z1[3]*(3 + z1[4] - z1[5] - z1[6]), 
  y[293] -> 1 + z1[2] - 2*z1[6] - 2*z1[2]*z1[6] + 2*z1[6]^2, 
  y[294] -> (-1 + z1[2])*z1[3]*z1[5] - 
    2*(-2 + 2*z1[2]*(1 + z1[3]) + 4*z1[6] + z1[3]*(-4 + 3*z1[6])) + 
    2*(-1 + z1[6])*(2 - z1[6] + z1[3]*(3 + (3 - 2*z1[5])*z1[6] + 
        2*(-1 + z1[5])*z1[6]^2 + z1[2]*(-3 + z1[5] + z1[6] - z1[5]*z1[6]))), 
  y[295] -> -((1 + z1[3])*(-1 + z1[6])*z1[6]) + 
    z1[2]*(-1 + z1[6] + z1[3]*(4 - 7*z1[6] + 2*z1[6]^2 + 
        z1[5]*(-3 + 5*z1[6] - 2*z1[6]^2))), 
  y[296] -> z1[2]^3*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2 - 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3 - (1 + z1[3])*z1[4]^2*(-3 + 2*z1[6]) + 
      z1[4]*z1[6]*(-2 + z1[3]*(-5 + 2*z1[5]*(-1 + z1[6])^2 + 6*z1[6] - 
          2*z1[6]^2)) + z1[6]^2*(-1 + z1[6] + 
        z1[3]*(3 - 2*z1[5]*(-1 + z1[6])^2 - 6*z1[6] + 2*z1[6]^2))) - 
    z1[2]^2*z1[3]*(4 + 2*z1[4] - z1[5] - 3*z1[6] + z1[5]*z1[6] + 
      z1[3]*(1 + 3*z1[4] + 6*z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(3 - 12*z1[6] + 13*z1[6]^2 - 4*z1[6]^3))) - 
    z1[2]*((1 + z1[3])*z1[4]^2*(-2 + z1[3]*(-4 + z1[5]) + z1[5]) + 
      z1[3]*z1[6]*(2 + (-1 + z1[5])*z1[6] - (-1 + z1[5])*z1[6]^2 + 
        z1[3]*(8 + 2*z1[5]^2*(-1 + z1[6])^2 - 13*z1[6] + 5*z1[6]^2 + 
          z1[5]*(-7 + 15*z1[6] - 7*z1[6]^2))) - (1 + z1[3])*z1[4]*
       (4 + z1[5]*(-1 + z1[6]) - 3*z1[6] + z1[3]*(8 - 3*z1[6] - z1[6]^2 + 
          z1[5]*(-2 - z1[6] + z1[6]^2)))), 
  y[297] -> 6 + 21*z1[3] + 11*z1[3]^2 - z1[3]*(1 + z1[3])*z1[5], 
  y[298] -> 2 + 5*z1[4] + z1[3]*(9 + z1[4] - 3*z1[5] - z1[6]) - 5*z1[6], 
  y[299] -> 3 + z1[2]*(3 - 4*z1[6]) - 4*z1[6] + 4*z1[6]^2, 
  y[300] -> (-3 + z1[2])*z1[3]*z1[5] - 
    2*(-5 + 3*z1[2]*(1 + z1[3]) + 7*z1[6] + z1[3]*(-9 + 5*z1[6])) + 
    4*(-1 + z1[6])*(2 - z1[6] + z1[3]*(3 + (3 - 2*z1[5])*z1[6] + 
        2*(-1 + z1[5])*z1[6]^2 + z1[2]*(-3 + z1[5] + z1[6] - z1[5]*z1[6]))), 
  y[301] -> z1[2]^3 - z1[2]^2*(-1 + z1[6]) + z1[2]*(-1 + z1[6])*z1[6] - 
    (-1 + z1[6])*z1[6]^2, y[302] -> -1 - z1[4] + 
    z1[2]^2*(-2 + z1[3]*(-3 + z1[5]) + z1[5]) + 
    z1[2]*(1 + z1[4] + z1[3]*(2 + z1[4] - z1[6]) - z1[6]) - z1[6] + z1[6]^2 - 
    z1[3]*(2 + z1[4] + z1[6] - z1[6]^2), 
  y[303] -> z1[2]^3*z1[3]*(-2 + z1[5]) + z1[3]*z1[6]^2*
     (-4 + 3*z1[5]*(-1 + z1[6])^2 + 8*z1[6] - 3*z1[6]^2) + 
    z1[2]*z1[3]*z1[6]*(2 - 2*z1[5]*(-1 + z1[6])^2 - 5*z1[6] + 2*z1[6]^2) + 
    z1[2]^2*(-z1[6] + z1[3]*(-2 + z1[5]*(-1 + z1[6])^2 + 2*z1[6] - z1[6]^2)), 
  y[304] -> (1 + z1[3])*(-1 + z1[6])*z1[6] + 
    z1[2]*z1[3]*(-6 + 10*z1[6] - 3*z1[6]^2 + 
      z1[5]*(4 - 7*z1[6] + 3*z1[6]^2)), 
  y[305] -> z1[2]^4*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2 + 
    z1[2]^2*(z1[4] + z1[3]^2*(2 + 3*z1[4]^2 + z1[4]*(7 - 4*z1[6]) + 
        (-7 + 7*z1[5] - 2*z1[5]^2)*z1[6] + (16 - 22*z1[5] + 7*z1[5]^2)*
         z1[6]^2 + (-13 + 21*z1[5] - 8*z1[5]^2)*z1[6]^3 + 
        3*(-1 + z1[5])^2*z1[6]^4) + z1[3]*(2*z1[4]^2 - 2*z1[4]*(-3 + z1[6]) + 
        (-1 + z1[6])*(-1 + z1[5]*(-1 + z1[6])*z1[6] - z1[6]^2))) - 
    z1[2]^3*z1[3]*(1 + z1[4] + z1[6] - z1[5]*z1[6] - z1[6]^2 + 
      z1[5]*z1[6]^2 + z1[3]*(1 + 3*z1[4] + 6*z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(3 - 12*z1[6] + 13*z1[6]^2 - 4*z1[6]^3))) + 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3 + z1[3]*z1[6]^3*
       (5 - 3*z1[5]*(-1 + z1[6])^2 - 9*z1[6] + 3*z1[6]^2) - 
      z1[4]^2*(-1 + z1[6]^2 + z1[3]*(-2 + z1[6]^2)) + 
      z1[4]*z1[6]*(-1 - z1[6] + z1[6]^2 + z1[3]*(-2 + (-5 + 3*z1[5])*z1[6] + 
          (9 - 6*z1[5])*z1[6]^2 + 3*(-1 + z1[5])*z1[6]^3))) + 
    z1[2]*(-(z1[3]*(1 + z1[3])*z1[4]^3) + (1 + z1[3])*z1[4]^2*
       (-2 + z1[3]*(-6 + z1[5] + 2*z1[6])) + z1[3]*z1[6]*
       (1 - (-2 + z1[5])*z1[6] + (-3 + 2*z1[5])*z1[6]^2 - 
        (-1 + z1[5])*z1[6]^3 + z1[3]*(2 + (10 - 11*z1[5] + 3*z1[5]^2)*z1[6] + 
          (-19 + 22*z1[5] - 6*z1[5]^2)*z1[6]^2 + (7 - 10*z1[5] + 3*z1[5]^2)*
           z1[6]^3)) + z1[4]*(-1 + z1[6]^2 + z1[3]^2*(-6 + 3*z1[6] - 
          3*z1[6]^2 + 2*z1[6]^3 - z1[5]*(-2 + z1[6] - 3*z1[6]^2 + 
            2*z1[6]^3)) + z1[3]*(-5 + 3*z1[6] - 2*z1[6]^2 + 2*z1[6]^3 - 
          z1[5]*(-1 + z1[6] - 3*z1[6]^2 + 2*z1[6]^3)))), 
  y[306] -> -z1[5] + z1[3]*(2 + z1[4] - z1[6]), 
  y[307] -> z1[2] - z1[4] + z1[6], y[308] -> -1 + z1[2] - z1[2]*z1[6] + 
    z1[6]^2, y[309] -> z1[4]*z1[5]*(1 + z1[4] - z1[6]) - 
    z1[3]*(1 + z1[4]*(1 - z1[5] + z1[5]^2) + (-1 + z1[5])*z1[6]), 
  y[310] -> z1[4] + z1[2]^2*(-1 + z1[3]*(2 + z1[5]*(-1 + z1[6]) - z1[6])) + 
    z1[3]*z1[4]*(1 + z1[4] - z1[6]) + 
    z1[2]*(-1 + z1[4] + z1[3]*(-1 - 2*z1[4] + z1[6])), 
  y[311] -> -3 + z1[2]^2*(-1 + z1[3]) - z1[4]*z1[5] + 2*z1[6] + z1[4]*z1[6] + 
    z1[2]*(-3 + z1[4] + z1[6] + z1[3]*(-1 - 3*z1[4] + 2*z1[6])) + 
    z1[3]*(1 + z1[4]^2*(1 + z1[5]) + (-1 + z1[5])*z1[6] + 
      z1[4]*(1 + z1[5]^2 - z1[6] - z1[5]*(1 + z1[6]))), 
  y[312] -> z1[2]^3*(z1[3] + z1[4] - z1[3]*z1[6]) + 
    z1[2]^2*((3 - 2*z1[4])*z1[4] + z1[3]*(3 - 4*z1[6] + z1[6]^2)) + 
    z1[4]*(z1[3]*(3 + z1[4]^2 - z1[4]*(-3 + z1[6]) - 2*z1[6])*(-1 + z1[6]) + 
      z1[4]^2*z1[6] + (3 - 2*z1[6])*z1[6] - z1[4]*(3 - 2*z1[6] + z1[6]^2)) + 
    z1[2]*(z1[3]*(3 - 5*z1[6] + 2*z1[6]^2) + 
      z1[4]*(3 + z1[4]^2 + z1[6] - z1[6]^2 - z1[4]*(3 + z1[6]))), 
  y[313] -> -(z1[2]^5*(z1[3] + z1[4] - z1[3]*z1[6])) - 
    z1[2]^4*((5 - 2*z1[4])*z1[4] + z1[3]*(5 - 6*z1[6] + z1[6]^2)) - 
    z1[2]^3*(2*z1[3]*(5 - 7*z1[6] + 2*z1[6]^2) + 
      z1[4]*(10 + z1[4]^2 + z1[6] - z1[6]^2 - z1[4]*(7 + z1[6]))) - 
    z1[2]*(z1[3]*(5 - 9*z1[6] + 4*z1[6]^2) + 
      z1[4]*(5 + 6*z1[6] - 6*z1[6]^2 + z1[4]*(-5 + z1[6] - 4*z1[6]^2) + 
        z1[4]^2*(3 + z1[6] - z1[6]^2))) + 
    z1[2]^2*(-2*z1[3]*(5 - 8*z1[6] + 3*z1[6]^2) + 
      z1[4]*(-10 - 3*z1[4]^2 - 4*z1[6] + 4*z1[6]^2 + 
        z1[4]*(9 + 2*z1[6] + z1[6]^2))) + 
    z1[4]*(-(z1[4]^4*(-1 + z1[6])) + z1[6]*(-5 + 4*z1[6]) + 
      z1[4]^3*(4 - 5*z1[6] + z1[6]^2) + z1[4]^2*(5 - 10*z1[6] + 4*z1[6]^2) + 
      z1[4]*(5 - 9*z1[6] + 6*z1[6]^2) + z1[3]*(5 - z1[4]^4*(-1 + z1[6]) - 
        9*z1[6] + 4*z1[6]^2 + z1[4]^3*(5 - 6*z1[6] + z1[6]^2) + 
        2*z1[4]^2*(5 - 7*z1[6] + 2*z1[6]^2) + 
        2*z1[4]*(5 - 8*z1[6] + 3*z1[6]^2))), 
  y[314] -> 5 + z1[2]^4*(1 - z1[3] + z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - 
        z1[6])) - 4*z1[6] + z1[3]*z1[6]^3 + z1[3]^2*z1[6]^3 - z1[3]*z1[6]^4 - 
    z1[3]^2*z1[6]^4 - z1[4]^3*(-1 + z1[3] + z1[3]^2 + z1[6]) + 
    z1[4]*(5 + (-6 + 3*z1[3] + 2*z1[3]^2)*z1[6] - 2*z1[3]*(1 + z1[3])*
       z1[6]^2 + z1[3]*(1 + z1[3])*z1[6]^3) + 
    z1[4]^2*(4 + 2*z1[3]^2*(-1 + z1[6]) - 4*z1[6] + z1[3]*(-3 + 2*z1[6])) - 
    z1[2]^3*(-5 + z1[4] + z1[6] + z1[3]*(2 - z1[4] + z1[6]) + 
      z1[3]^2*(-3 + 2*z1[4] + 3*z1[6] - z1[6]^2 + 
        z1[5]*(2 - 3*z1[6] + z1[6]^2))) - 
    z1[2]*(-10 + (6 + z1[3] + 2*z1[3]^2)*z1[6] + z1[3]^2*(-3 + z1[5])*
       z1[6]^2 - z1[3]^2*(-2 + z1[5])*z1[6]^3 + 
      z1[4]^2*(-1 + z1[3]^2*(-4 + z1[5]) + z1[3]*(-1 + z1[5]) + z1[6]) + 
      z1[4]*(-1 + 4*z1[6] + z1[3]^2*(-6 - z1[5]*(-2 + z1[6]) + 4*z1[6] + 
          z1[6]^2) + z1[3]*(-5 + z1[5] - z1[5]*z1[6] + z1[6]^2))) + 
    z1[2]^2*(10 - 4*z1[6] - z1[4]*(2 + z1[6]) + 
      z1[3]*(-1 - 2*z1[6] + z1[4]*(3 + z1[6])) + 
      z1[3]^2*(-3*z1[4] + z1[4]^2 + (-1 + z1[6])*(2 - (-2 + z1[5])*z1[6] + 
          (-1 + z1[5])*z1[6]^2))), y[315] -> -1 + 5*z1[3], 
  y[316] -> 2 + z1[3]*(4 + z1[4]*(-7 + 4*z1[5])), 
  y[317] -> 3 + z1[4] + z1[3]*(-2 + z1[4]*(-11 + 3*z1[5])), 
  y[318] -> -z1[4] + z1[6], y[319] -> z1[2]^3 - z1[2]^2*z1[6] + 
    z1[2]*z1[6]^2 - z1[6]^3, 
  y[320] -> -1 + z1[6] - z1[2]*z1[3]^2*(1 + z1[3])^2*z1[6]^2 + 
    z1[2]*z1[3]^2*(3 + z1[3]^2*(13 - 8*z1[5]) + 8*z1[3]*(-1 + z1[5]))*
     z1[6]^3 - z1[3]^2*(2 - 2*z1[3]^2 + z1[2]*(3 + 10*z1[3]*(-3 + 2*z1[5]) + 
        z1[3]^2*(64 - 67*z1[5] + 15*z1[5]^2)))*z1[6]^4 + 
    z1[3]^2*((1 + z1[3])*(4 + z1[3]*(-11 + 5*z1[5])) + 
      z1[2]*(1 + z1[3]*(-23 + 15*z1[5]) + z1[3]^2*(106 - 135*z1[5] + 
          39*z1[5]^2)))*z1[6]^5 - 
    z1[3]^2*(2 + 3*z1[3]*(-4 + z1[2]*(-1 + z1[5]) + 3*z1[5]) + 
      z1[3]^2*(-14 + 9*z1[5] + z1[2]*(60 - 94*z1[5] + 34*z1[5]^2)))*z1[6]^6 + 
    2*z1[3]^3*(2 + z1[3]*(2 + 5*z1[2]*(-1 + z1[5])))*(-1 + z1[5])*z1[6]^7, 
  y[321] -> z1[4]*z1[5]*(2 + (-2 + z1[4])*z1[5] + 2*z1[5]^2)*
     (1 + z1[4] - z1[6]) - z1[3]*z1[5]*
     (z1[4]*(-2 + 5*z1[5] + 2*z1[5]^3 + z1[5]^2*(-5 + z1[6])) + 
      2*(1 - z1[5] + z1[5]^2)*z1[6]) + 
    z1[3]^2*(1 + z1[4]*(1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + 
        z1[5]^3*(-3 + z1[6])) + (-1 + 2*z1[5] - z1[5]^2 + z1[5]^3)*z1[6]), 
  y[322] -> (-1 + z1[6])*z1[6] + z1[3]*(1 + z1[5]*(-1 + z1[6]) - 4*z1[6] + 
      2*z1[6]^2), y[323] -> -(z1[5]*(2 + (-2 + z1[4])*z1[5] + 2*z1[5]^2)) + 
    z1[3]*(2 + z1[4]^2 - z1[5]^2 + z1[5]^3 + 
      z1[4]*(3 - z1[5] + z1[5]^2 - 2*z1[6]) - 4*z1[6] + z1[6]^2 + 
      z1[5]*(1 + z1[6])) + z1[3]^2*(3 - z1[4]^2*(-1 + z1[5]) + 
      z1[4]*(3 + z1[5]*(-3 + z1[6]) - 2*z1[6]) - 5*z1[6] + z1[6]^2 + 
      z1[5]*(-3 + 2*z1[6])), 
  y[324] -> -2*z1[2]*(1 + (-3 + 2*z1[3])*z1[6] + 4*(1 + z1[3]*(-2 + z1[5]))*
       z1[6]^2 + (-2 + z1[3]*(10 - 7*z1[5]))*z1[6]^3 + 
      3*z1[3]*(-1 + z1[5])*z1[6]^4) + 2*(1 - z1[6] + 2*(-1 + z1[3])*z1[6]^2 + 
      (4 + 5*z1[3]*(-2 + z1[5]))*z1[6]^3 + (-2 + z1[3]*(13 - 9*z1[5]))*
       z1[6]^4 + 4*z1[3]*(-1 + z1[5])*z1[6]^5) + 
    z1[2]^3*z1[3]*(11 - 15*z1[6] + 2*z1[6]^2 - 
      2*z1[5]*(2 - 3*z1[6] + z1[6]^2)) + 
    2*z1[2]^2*(-1 + 3*z1[6] - 2*z1[6]^2 + z1[3]*(2 + 3*(-2 + z1[5])*z1[6] + 
        (7 - 5*z1[5])*z1[6]^2 + 2*(-1 + z1[5])*z1[6]^3)), 
  y[325] -> (1 + z1[3])*(-1 + z1[6])*z1[6]^2 + 
    z1[2]*(-2*(-1 + z1[6])^2 + z1[3]*(2 + 6*(-2 + z1[5])*z1[6] - 
        5*(-3 + 2*z1[5])*z1[6]^2 + 4*(-1 + z1[5])*z1[6]^3)), 
  y[326] -> 8 - z1[2]^3*(-1 + z1[3]) + 2*z1[4] + 3*z1[4]^2 + z1[4]^3 + 
    z1[5] - 3*z1[4]*z1[5] + z1[4]^2*z1[5] + 2*z1[4]*z1[5]^2 - 
    z1[4]^2*z1[5]^2 - 2*z1[4]*z1[5]^3 - 11*z1[6] - 5*z1[4]*z1[6] - 
    3*z1[4]^2*z1[6] - z1[5]*z1[6] + 3*z1[6]^2 + 2*z1[4]*z1[6]^2 - 
    z1[2]^2*(-5 + 2*z1[4] + z1[3]^2*(1 + z1[4] - z1[6]) + 2*z1[6] + 
      z1[3]*(-4*z1[4] + 2*z1[6])) - z1[3]^2*(1 + z1[4]^3*(2 + z1[5]^2) + 
      (-1 + 2*z1[5] - z1[5]^2 + z1[5]^3)*z1[6] + 
      z1[4]^2*(2 + 2*z1[5] + z1[5]^3 - 4*z1[6] - z1[5]^2*(1 + z1[6])) + 
      z1[4]*(1 - 3*z1[5]^3 + z1[5]^4 - 2*z1[6] + 2*z1[6]^2 - 
        2*z1[5]*(1 + z1[6]) + z1[5]^2*(4 + z1[6]))) + 
    z1[3]*(z1[4]^3*z1[5] + 2*z1[5]*(1 - z1[5] + z1[5]^2)*z1[6] + 
      z1[4]^2*(-2 - z1[5]^2 + z1[5]^3 + z1[6] - z1[5]*z1[6]) + 
      z1[4]*(-2*z1[5] - 5*z1[5]^3 + 2*z1[5]^4 - (-2 + z1[6])*z1[6] + 
        z1[5]^2*(5 + z1[6]))) + z1[2]*(10 - 5*z1[4] - 8*z1[6] + z1[6]^2 + 
      z1[3]^2*(1 + 4*z1[4]^2 + z1[4]*(5 - 6*z1[6]) - 3*z1[6] + 2*z1[6]^2) - 
      z1[3]*(4*z1[4]^2 + z1[6]^2 - 2*z1[4]*(1 + 2*z1[6]))), 
  y[327] -> -(z1[4]^2*(1 + z1[3]*(1 + z1[4] - z1[6]))) + 
    z1[2]*z1[4]*(2 - 2*z1[4] + z1[3]^2*(1 + z1[4] - z1[6])^2 - 
      z1[3]*(1 + z1[4] - z1[6])*(-4 + z1[6])) - 
    z1[2]^4*(1 + z1[3]*(-2 + z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[3]^2*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2) - 
    z1[2]^2*(1 - 4*z1[4] + z1[4]^2 + z1[3]^2*(3*z1[4]^2 - 
        6*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + 
      z1[3]*(3 - z1[4]^2 - z1[4]*(-4 + z1[6]) - 4*z1[6] + z1[6]^2)) + 
    z1[2]^3*(2*(-1 + z1[4]) + z1[3]^2*(3*z1[4] - 
        (5 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
      z1[3]*(3 - 2*z1[4] - 3*z1[6] + z1[6]^2 - 
        z1[5]*(2 - 3*z1[6] + z1[6]^2))), 
  y[328] -> -(z1[2]^4*(z1[3] + z1[4] - z1[3]*z1[6])) + 
    z1[2]^3*(z1[4]*(-5 + 3*z1[4] + z1[6]) + 
      z1[3]*(-5 + 7*z1[6] - 2*z1[6]^2)) + 
    z1[2]^2*(z1[3]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3) + 
      z1[4]*(-10 - 3*z1[4]^2 + 3*z1[6] + z1[6]^2 + z1[4]*(9 + z1[6]))) + 
    z1[4]*(-(z1[3]*(-1 + z1[6])*(z1[4]^3 + z1[4]^2*(5 - 2*z1[6]) - 
         (8 + z1[5] - 3*z1[6])*(-1 + z1[6]) + z1[4]*(10 - 8*z1[6] + 
           z1[6]^2))) + (z1[4] - z1[6])*(z1[4]^2*(2 + z1[5] - z1[6]) - 
        (8 + z1[5] - 3*z1[6])*(-1 + z1[6]) + z1[4]*(2 - z1[5] - 5*z1[6] + 
          z1[6]^2))) + z1[2]*(-(z1[3]*(8 + z1[5] - 3*z1[6])*(-1 + z1[6])^2) + 
      z1[4]*(-8 + z1[4]^3 + z1[5]*(-1 + z1[6]) + z1[6] + 5*z1[6]^2 - 
        z1[6]^3 - z1[4]^2*(6 + z1[5] + z1[6]) + 
        z1[4]*(8 + z1[5] + z1[6] + z1[6]^2))), 
  y[329] -> -3 - z1[3]*z1[5]*(z1[2]*(1 + 6*z1[3] + 6*z1[3]^2) - 
      2*(2 + z1[4] + 3*z1[3]*(3 + z1[4] - z1[6]) + 
        2*z1[3]^2*(4 + z1[4] - z1[6]) - z1[6])) + z1[6] + 
    z1[3]*(-43 + 6*z1[2] - 10*z1[4] + 18*z1[6]) + 
    2*z1[3]^3*(-53 + 16*z1[2] - 14*z1[4] + 26*z1[6]) + 
    z1[3]^2*(-132 + 32*z1[2] - 36*z1[4] + 63*z1[6]) + 
    2*z1[3]*(1 + z1[3])*(-1 + z1[6])^2*(3 + z1[2] - 3*z1[6] + 
      z1[2]*z1[3]*(-4 + z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[3]*(8 + 7*z1[6] - 3*z1[6]^2 + z1[5]*(-1 - 2*z1[6] + 3*z1[6]^2))), 
  y[330] -> z1[2]^2*z1[3]*z1[6]^3 + (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*
     (1 + 2*z1[4]^2 + z1[3]*(1 + z1[4])^2 + z1[6] + z1[6]^2 + 
      z1[4]*(3 + z1[6])) - z1[2]*(1 + z1[4]^4 + z1[3]^2*(1 + z1[4])^2*
       (1 + z1[4] - z1[6]) + z1[6] + z1[6]^2 + z1[4]^3*(4 + z1[6]) + 
      z1[4]^2*(6 + 3*z1[6] + z1[6]^2) + z1[4]*(4 + 3*z1[6] + 2*z1[6]^2 + 
        z1[6]^3) + z1[3]*(2 + 3*z1[4]^3 - z1[4]^2*(-8 + z1[6]) - z1[6]^3 + 
        z1[4]*(7 - z1[6] + z1[6]^3))), 
  y[331] -> (1 + z1[3])*z1[4]^6*(-1 + z1[6]) - (-1 + z1[6])*z1[6] + 
    z1[2]^6*(z1[3] + z1[4] - z1[3]*z1[6]) - z1[4]^5*(-1 + z1[6])*
     (2*(-3 + z1[6]) + z1[3]*(-7 + 2*z1[6])) + 
    z1[2]^5*(-(z1[4]*(-7 + 3*z1[4] + z1[6])) + 
      z1[3]*(7 - 9*z1[6] + 2*z1[6]^2)) + z1[4]*(-1 + z1[6])*
     (1 - (19 + z1[5])*z1[6] + 10*z1[6]^2 + 
      z1[3]*(20 + z1[5] - 29*z1[6] - z1[5]*z1[6] + 10*z1[6]^2)) + 
    z1[4]^4*(-18 - z1[5] + 26*z1[6] - 12*z1[6]^2 + z1[6]^3 + 
      z1[3]*(-21 + 33*z1[6] - 13*z1[6]^2 + z1[6]^3)) + 
    z1[4]^3*(-16 + 48*z1[6] - 30*z1[6]^2 + 5*z1[6]^3 + z1[5]*(1 + z1[6]) + 
      5*z1[3]*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3)) + 
    z1[4]^2*(-19 - z1[5] + 45*z1[6] - 40*z1[6]^2 + 10*z1[6]^3 + 
      5*z1[3]*(-7 + 15*z1[6] - 10*z1[6]^2 + 2*z1[6]^3)) + 
    z1[2]*(1 - z1[6] + z1[4]^4*(-6 + z1[6] - z1[6]^2) + 
      z1[3]*(21 - 51*z1[6] + 40*z1[6]^2 - 10*z1[6]^3) - 
      z1[4]^2*(19 + z1[5] - 11*z1[6] + 20*z1[6]^2 - 5*z1[6]^3) + 
      z1[4]^3*(17 + z1[5] + 12*z1[6] - 7*z1[6]^2 + z1[6]^3) + 
      z1[4]*(19 + z1[5] + 6*z1[6] - z1[5]*z1[6] - 30*z1[6]^2 + 10*z1[6]^3)) - 
    z1[2]^4*(z1[3]*(-21 + 33*z1[6] - 13*z1[6]^2 + z1[6]^3) + 
      z1[4]*(-21 - 3*z1[4]^2 + 5*z1[6] + z1[6]^2 + z1[4]*(15 + z1[6]))) - 
    z1[2]^3*(5*z1[3]*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3) + 
      z1[4]*(-35 + z1[4]^3 + 9*z1[6] + 7*z1[6]^2 - z1[6]^3 - 
        z1[4]^2*(13 + z1[6]) + z1[4]*(31 + 3*z1[6] + z1[6]^2))) + 
    z1[2]^2*(-5*z1[3]*(-7 + 15*z1[6] - 10*z1[6]^2 + 2*z1[6]^3) + 
      z1[4]*(-4*z1[4]^3 + z1[4]^2*(22 + 5*z1[6] - z1[6]^2) + 
        z1[4]*(-34 - 7*z1[6]^2 + z1[6]^3) + 5*(7 - z1[6] - 4*z1[6]^2 + 
          z1[6]^3))), y[332] -> 
   z1[2]^3*z1[3]^2*(-18 + 2*z1[5]^2*(-1 + z1[6])^3 + 37*z1[6] - 12*z1[6]^2 + 
      2*z1[6]^3 + z1[5]*(11 - 27*z1[6] + 18*z1[6]^2 - 4*z1[6]^3)) + 
    2*z1[2]*(-1 + 2*z1[6] - 2*z1[6]^2 + z1[6]^3 + 
      z1[3]^2*(-1 + (5 - 4*z1[5])*z1[6] - 3*(8 - 9*z1[5] + 2*z1[5]^2)*
         z1[6]^2 + (46 - 61*z1[5] + 18*z1[5]^2)*z1[6]^3 + 
        (-31 + 49*z1[5] - 18*z1[5]^2)*z1[6]^4 + 6*(-1 + z1[5])^2*z1[6]^5) - 
      z1[3]*(1 + 4*z1[6] - 16*z1[6]^2 + 15*z1[6]^3 - 3*z1[6]^4 + 
        z1[5]*(1 - 5*z1[6] + 12*z1[6]^2 - 11*z1[6]^3 + 3*z1[6]^4))) - 
    z1[2]^2*(2 - 2*z1[6] + z1[3]*(1 + 20*z1[6] - 27*z1[6]^2 + 4*z1[6]^3 - 
        2*z1[5]*(-1 + 6*z1[6] - 7*z1[6]^2 + 2*z1[6]^3)) + 
      z1[3]^2*(15 - 25*z1[6] + 6*z1[5]^2*(-1 + z1[6])^3*z1[6] + 36*z1[6]^2 - 
        32*z1[6]^3 + 6*z1[6]^4 - 2*z1[5]*(2 - 12*z1[6] + 30*z1[6]^2 - 
          25*z1[6]^3 + 6*z1[6]^4))) - 
    2*(z1[6]*(-2 + 4*z1[6] - 3*z1[6]^2 + z1[6]^3) + 
      z1[3]^2*z1[6]*(-1 + (9 - 6*z1[5])*z1[6] + (-43 + 46*z1[5] - 10*z1[5]^2)*
         z1[6]^2 + 6*(13 - 17*z1[5] + 5*z1[5]^2)*z1[6]^3 + 
        (-51 + 81*z1[5] - 30*z1[5]^2)*z1[6]^4 + 10*(-1 + z1[5])^2*z1[6]^5) + 
      z1[3]*(1 - 6*z1[6] - 2*z1[6]^2 + 23*z1[6]^3 - 21*z1[6]^4 + 4*z1[6]^5 + 
        z1[5]*(-1 + z1[6] + 6*z1[6]^2 - 17*z1[6]^3 + 15*z1[6]^4 - 
          4*z1[6]^5))), y[333] -> z1[3]*(1 + z1[3])^2*z1[4]^4*
     (5 - 3*z1[5] + z1[3]*(-6 + 4*z1[5] + z1[5]^2)) - 
    (1 + z1[3])^2*z1[4]^3*(2 - 2*z1[6] - z1[3]*(-13 + z1[5] - 7*z1[6] + 
        3*z1[5]*z1[6]) + z1[3]^2*(43 - 2*z1[6] + z1[5]^2*z1[6] - 
        z1[5]*(21 + 2*z1[6]))) + z1[2]^4*z1[3]^4*(5 + z1[5]^2*z1[6] - 
      3*z1[6]^2 + z1[5]*z1[6]*(-7 + 3*z1[6]) + 
      z1[4]*(-2 + z1[5]*(5 - 16*z1[6]) + 13*z1[6] + 
        z1[5]^2*(-1 + 3*z1[6]))) + z1[6]*(6 + 9*z1[6] + 3*z1[6]^2 + 
      2*z1[6]^3 + z1[3]*(80 + 97*z1[6] + 14*z1[6]^2 - z1[5]*(8 + 5*z1[6])) + 
      z1[3]^4*(111 + z1[5]^2 + 133*z1[6] + 18*z1[6]^2 - 
        z1[5]*(22 + 13*z1[6])) + z1[3]^2*(253 + z1[5]^2 + 302*z1[6] + 
        43*z1[6]^2 - z1[5]*(38 + 23*z1[6])) + 
      z1[3]^3*(290 + 2*z1[5]^2 + 347*z1[6] + 48*z1[6]^2 - 
        z1[5]*(52 + 31*z1[6]))) + z1[4]*z1[6]*(-7 + 2*z1[6] + 2*z1[6]^2 + 
      z1[3]^4*(-145 - z1[5]^2 - 70*z1[6] + z1[6]^2 + 
        2*z1[5]*(13 + 5*z1[6])) + z1[3]^2*(-336 - z1[5]^2 - 154*z1[6] + 
        z1[6]^2 + 2*z1[5]*(23 + 8*z1[6])) + 
      z1[3]*(z1[5]*(10 + 3*z1[6]) - 2*(53 + 22*z1[6])) + 
      z1[3]^3*(-2*z1[5]^2 + z1[5]*(62 + 23*z1[6]) + 
        2*(-191 - 90*z1[6] + z1[6]^2))) + 
    z1[4]^2*(1 + 8*z1[6] + 2*z1[6]^2 + 
      z1[3]^4*(24 + (94 - 26*z1[5] + z1[5]^2)*z1[6] - (2 + z1[5])*z1[6]^2) + 
      z1[3]*(20 + 59*z1[6] + z1[6]^2 - z1[5]*(2 + 6*z1[6] + z1[6]^2)) + 
      z1[3]^2*(61 + 188*z1[6] + z1[5]^2*z1[6] + 2*z1[6]^2 - 
        z1[5]*(4 + 38*z1[6] + 3*z1[6]^2)) + 
      z1[3]^3*(66 + 231*z1[6] + 2*z1[5]^2*z1[6] - z1[6]^2 - 
        z1[5]*(2 + 58*z1[6] + 3*z1[6]^2))) + z1[2]^3*z1[3]^3*
     (8 - 2*z1[4]^2 + 25*z1[6] - 18*z1[5]*z1[6] + 2*z1[5]^2*z1[6] - 
      2*z1[6]^2 + 2*z1[5]*z1[6]^2 + z1[4]*(-17 + 28*z1[6] + 3*z1[6]^2 + 
        z1[5]^2*(-2 + 4*z1[6]) + z1[5]*(13 - 24*z1[6] - 3*z1[6]^2)) + 
      z1[3]*(10 - 6*z1[4]^2 + (49 - 32*z1[5] + 4*z1[5]^2)*z1[6] + 
        (-11 + 3*z1[5])*z1[6]^2 + z1[4]*(-33 + 49*z1[6] + 6*z1[6]^2 + 
          z1[5]^2*(-4 + 6*z1[6]) + z1[5]*(23 - 37*z1[6] - 6*z1[6]^2)))) + 
    z1[2]^2*z1[3]^2*(3 + z1[4]^2*(3 - 2*z1[6]) + 50*z1[6] - 15*z1[5]*z1[6] + 
      z1[5]^2*z1[6] + 16*z1[6]^2 - 3*z1[5]*z1[6]^2 + z1[6]^3 + 
      z1[4]*(-22 + z1[5]^2*(-1 + z1[6]) - 2*z1[6] + 8*z1[6]^2 + 
        z1[5]*(11 - 4*z1[6] - 4*z1[6]^2)) + 
      z1[3]*(8 + 4*z1[4]^3 + 2*(95 - 33*z1[5] + 3*z1[5]^2)*z1[6] + 
        (54 - 13*z1[5])*z1[6]^2 + z1[6]^3 - 4*z1[4]^2*(-3 + 4*z1[6]) + 
        z1[4]*(-86 + 2*z1[5]^2*(-3 + z1[6]) - 17*z1[6] + 34*z1[6]^2 + 
          z1[5]*(48 - 7*z1[6] - 14*z1[6]^2))) + 
      z1[3]^2*(5 + 6*z1[4]^3 + (157 - 58*z1[5] + 6*z1[5]^2)*z1[6] + 
        (37 - 12*z1[5])*z1[6]^2 - 6*z1[4]^2*(-2 + 3*z1[6]) - 
        2*z1[4]*(35 + 3*z1[5]^2 + 9*z1[6] - 15*z1[6]^2 + 
          3*z1[5]*(-7 + 2*z1[6]^2)))) + z1[2]*z1[3]*
     (-2*z1[3]^2*(1 + z1[3])*z1[4]^4 + 2*(1 + z1[3])*z1[4]^3*
       (-1 + z1[3]*(-2 + z1[6]) + z1[3]^2*(-1 + 3*z1[6])) - 
      2*(1 + z1[3])*z1[4]^2*(-3 + 3*z1[3]^2*(-7 + z1[6]^2) + 
        2*z1[3]*(-9 - 2*z1[6] + z1[6]^2)) - 
      z1[4]*(7 + 30*z1[6] - 3*z1[6]^2 + z1[5]*(-3 - 4*z1[6] + z1[6]^2) + 
        2*z1[3]^3*(26 + 91*z1[6] - 3*z1[6]^2 - z1[6]^3 + 
          z1[5]^2*(2 + 3*z1[6]) - z1[5]*(19 + 31*z1[6])) + 
        z1[3]^2*(98 + 337*z1[6] - 7*z1[6]^2 - 4*z1[6]^3 + 
          z1[5]^2*(6 + 8*z1[6]) + z1[5]*(-66 - 103*z1[6] + z1[6]^2)) + 
        z1[3]*(53 + 185*z1[6] - 6*z1[6]^2 - 2*z1[6]^3 + 
          2*z1[5]^2*(1 + z1[6]) + z1[5]*(-31 - 45*z1[6] + 2*z1[6]^2))) + 
      z1[6]*(29 + 22*z1[6] + 2*z1[6]^2 - 2*z1[5]*(2 + z1[6]) + 
        2*z1[3]^3*(99 + 2*z1[5]^2 + 72*z1[6] + 4*z1[6]^2 - 
          2*z1[5]*(13 + 6*z1[6])) + z1[3]^2*(376 + 6*z1[5]^2 + 276*z1[6] + 
          18*z1[6]^2 - z1[5]*(90 + 41*z1[6])) + 
        z1[3]*(2*z1[5]^2 - z1[5]*(42 + 19*z1[6]) + 
          3*(69 + 52*z1[6] + 4*z1[6]^2)))), 
  y[334] -> -(z1[2]^5*z1[3]^5*(z1[4]^2 + 
       z1[4]*(1 + (-15 + 17*z1[5] - 7*z1[5]^2 + z1[5]^3)*z1[6] - 
         2*(3 - 4*z1[5] + z1[5]^2)*z1[6]^2) + 
       z1[6]^2*(11 + z1[5]^2 + z1[6] - z1[5]*(6 + z1[6])))) + 
    z1[2]^4*z1[3]^4*((2 + 4*z1[3])*z1[4]^3 + 
      z1[4]^2*(-1 + z1[3] - 9*z1[6] - 16*z1[3]*z1[6]) + 
      z1[4]*(-3 + (49 - 54*z1[5] + 18*z1[5]^2 - 2*z1[5]^3)*z1[6] + 
        (45 - 37*z1[5] + 7*z1[5]^2)*z1[6]^2 - 2*(-1 + z1[5])*z1[6]^3 + 
        z1[3]*(-3 - 4*(-18 + 22*z1[5] - 8*z1[5]^2 + z1[5]^3)*z1[6] + 
          12*(6 - 5*z1[5] + z1[5]^2)*z1[6]^2 - 3*(-1 + z1[5])*z1[6]^3)) + 
      z1[6]^2*(-38 - 2*z1[5]^2 - 11*z1[6] + 4*z1[5]*(4 + z1[6]) + 
        z1[3]*(-60 - 4*z1[5]^2 - 19*z1[6] + 7*z1[5]*(4 + z1[6])))) - 
    z1[2]^3*z1[3]^3*((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 - 
      z1[4]^3*(5 + 6*z1[6] + 6*z1[3]^2*(1 + 4*z1[6]) + 
        3*z1[3]*(4 + 9*z1[6])) + z1[4]^2*(3*(-1 + 8*z1[6] + 4*z1[6]^2) + 
        z1[3]^2*(-9 + 48*z1[6] + 36*z1[6]^2) + 
        z1[3]*(-12 + 71*z1[6] + 45*z1[6]^2)) + 
      z1[4]*(3 + (-59 + 63*z1[5] - 15*z1[5]^2 + z1[5]^3)*z1[6] + 
        (-101 + 61*z1[5] - 8*z1[5]^2)*z1[6]^2 + (-17 + 7*z1[5])*z1[6]^3 + 
        z1[3]^2*(3 + 2*(-74 + 94*z1[5] - 29*z1[5]^2 + 3*z1[5]^3)*z1[6] - 
          4*(64 - 44*z1[5] + 7*z1[5]^2)*z1[6]^2 + 6*(-7 + 3*z1[5])*z1[6]^3) + 
        z1[3]*(6 + 2*(-98 + 117*z1[5] - 33*z1[5]^2 + 3*z1[5]^3)*z1[6] - 
          3*(113 - 74*z1[5] + 11*z1[5]^2)*z1[6]^2 + 3*(-19 + 8*z1[5])*
           z1[6]^3)) + z1[6]^2*(49 + z1[5]^2 + 26*z1[6] + z1[6]^2 - 
        z1[5]*(14 + 5*z1[6]) + z1[3]*(174 + 6*z1[5]^2 + 97*z1[6] + 
          4*z1[6]^2 - 3*z1[5]*(20 + 7*z1[6])) + 
        z1[3]^2*(136 + 6*z1[5]^2 + 78*z1[6] + 3*z1[6]^2 - 
          2*z1[5]*(26 + 9*z1[6])))) + z1[2]^2*z1[3]^2*
     (2*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^5 - (1 + z1[3])*z1[4]^4*
       (3 + z1[6] + 2*z1[3]^2*(7 + 8*z1[6]) + z1[3]*(16 + 11*z1[6])) + 
      3*(1 + z1[3])*z1[4]^3*(1 + 5*z1[6] + z1[6]^2 + 
        z1[3]*z1[6]*(25 + 7*z1[6]) + z1[3]^2*(-2 + 24*z1[6] + 8*z1[6]^2)) - 
      (1 + z1[3])*z1[4]^2*(-5 + 21*z1[6] + 30*z1[6]^2 + 3*z1[6]^3 + 
        z1[3]^2*(-11 + 48*z1[6] + 132*z1[6]^2 + 16*z1[6]^3) + 
        z1[3]*(-16 + 67*z1[6] + 138*z1[6]^2 + 17*z1[6]^3)) + 
      (1 + z1[3])*z1[4]*(-1 + (31 - 32*z1[5] + 4*z1[5]^2)*z1[6] + 
        (97 - 43*z1[5] + 3*z1[5]^2)*z1[6]^2 + (35 - 8*z1[5])*z1[6]^3 + 
        z1[6]^4 + z1[3]^2*(-1 - 4*(-42 + 53*z1[5] - 13*z1[5]^2 + z1[5]^3)*
           z1[6] + 4*(109 - 66*z1[5] + 8*z1[5]^2)*z1[6]^2 + 
          (146 - 42*z1[5])*z1[6]^3 + 4*z1[6]^4) + 
        z1[3]*(-2 + (161 - 190*z1[5] + 38*z1[5]^2 - 2*z1[5]^3)*z1[6] + 
          (450 - 244*z1[5] + 25*z1[5]^2)*z1[6]^2 + (157 - 42*z1[5])*z1[6]^3 + 
          5*z1[6]^4)) - (1 + z1[3])*z1[6]^2*(28 + 23*z1[6] + 2*z1[6]^2 - 
        2*z1[5]*(2 + z1[6]) + 2*z1[3]^2*(82 + 2*z1[5]^2 + 71*z1[6] + 
          6*z1[6]^2 - z1[5]*(24 + 11*z1[6])) + 
        z1[3]*(154 + 2*z1[5]^2 + 131*z1[6] + 12*z1[6]^2 - 
          z1[5]*(36 + 17*z1[6])))) - (1 + z1[3])^3*z1[4]*
     (z1[3]*z1[4]^5*(1 - z1[5] + 3*z1[3]*(7 - 8*z1[5] + 2*z1[5]^2)) + 
      z1[4]^2*(1 - 3*z1[6] - 3*z1[6]^2 + z1[3]*(6 - 14*z1[6] + 
          (-50 + 8*z1[5])*z1[6]^2 + (-7 + z1[5])*z1[6]^3) + 
        z1[3]^2*(6 - 12*z1[6] - (93 - 22*z1[5] + z1[5]^2)*z1[6]^2 + 
          3*(-5 + z1[5])*z1[6]^3)) - z1[3]*z1[4]^4*(12 + 5*z1[6] - 
        3*z1[5]*(2 + z1[6]) + z1[3]*(3 + z1[5]*(12 - 26*z1[6]) + 34*z1[6] + 
          z1[5]^2*(-6 + 4*z1[6]))) + z1[4]*z1[6]^2*(3*(2 + z1[6]) + 
        z1[3]*(68 + 39*z1[6] + 2*z1[6]^2 - z1[5]*(8 + 3*z1[6])) + 
        z1[3]^2*(111 + z1[5]^2 + 68*z1[6] + 3*z1[6]^2 - 
          2*z1[5]*(11 + 4*z1[6]))) - z1[6]^2*(6 + 7*z1[6] + z1[6]^2 + 
        z1[3]*(68 + 81*z1[6] + 12*z1[6]^2 - z1[5]*(8 + 5*z1[6])) + 
        z1[3]^2*(111 + z1[5]^2 + 133*z1[6] + 18*z1[6]^2 - 
          z1[5]*(22 + 13*z1[6]))) + z1[4]^3*(1 + z1[6] + 
        z1[3]*(-7 + 33*z1[6] + 9*z1[6]^2 + z1[5]*(7 - 9*z1[6] - 3*z1[6]^2)) + 
        z1[3]^2*(-18 + 48*z1[6] + 31*z1[6]^2 + z1[5]^2*z1[6]^2 - 
          2*z1[5]*(-6 + 6*z1[6] + 7*z1[6]^2)))) - z1[2]*z1[3]*(1 + z1[3])^2*
     (z1[3]^2*z1[4]^6 - z1[3]*z1[4]^5*(6 + z1[6] + z1[3]*(11 + 4*z1[6])) + 
      z1[4]^4*(3 + 2*z1[6] + 6*z1[3]^2*(1 + 8*z1[6] + z1[6]^2) + 
        z1[3]*(12 + 29*z1[6] + 3*z1[6]^2)) - 
      z1[4]^3*(-1 + 12*z1[6] + 6*z1[6]^2 + 3*z1[3]*(-4 + 23*z1[6] + 
          18*z1[6]^2 + z1[6]^3) + 2*z1[3]^2*(-7 + 36*z1[6] + 39*z1[6]^2 + 
          2*z1[6]^3)) + z1[4]^2*(-2 + 6*z1[6] + 24*z1[6]^2 + 6*z1[6]^3 + 
        z1[3]*(-6 + 21*z1[6] + 153*z1[6]^2 + 45*z1[6]^3 + z1[6]^4) + 
        z1[3]^2*(-4 + 16*z1[6] + 186*z1[6]^2 + 56*z1[6]^3 + z1[6]^4)) + 
      z1[6]^2*(6 + 7*z1[6] + z1[6]^2 + z1[3]*(68 + 81*z1[6] + 12*z1[6]^2 - 
          z1[5]*(8 + 5*z1[6])) + z1[3]^2*(111 + z1[5]^2 + 133*z1[6] + 
          18*z1[6]^2 - z1[5]*(22 + 13*z1[6]))) - 
      z1[4]*z1[6]*(6 + 41*z1[6] + 27*z1[6]^2 + 2*z1[6]^3 - 
        z1[5]*(6 + 11*z1[6] + 3*z1[6]^2) + z1[3]*(68 + 303*z1[6] + 
          182*z1[6]^2 + 14*z1[6]^3 + z1[5]^2*(8 + 7*z1[6]) - 
          2*z1[5]*(38 + 65*z1[6] + 16*z1[6]^2)) + 
        z1[3]^2*(-z1[5]^3 + z1[5]^2*(23 + 18*z1[6]) - 
          z1[5]*(133 + 216*z1[6] + 48*z1[6]^2) + 
          3*(37 + 136*z1[6] + 76*z1[6]^2 + 5*z1[6]^3)))), 
  y[335] -> (1 + z1[3])^3*z1[4]^6 - (1 + z1[3])^3*z1[4]^5*(-1 + z1[6]) - 
    (15 + 7*z1[3] + z1[3]^2)*z1[4]^4*z1[6]^2 + 
    z1[4]^3*(-48 + z1[3]*(-22 + z1[6]) + z1[3]^2*(-3 + z1[6]) - 11*z1[6])*
     z1[6]^2 + z1[2]^5*z1[3]^3*(2*z1[4]^2 + z1[4]*(2 - 3*z1[6]) + 
      (-1 + z1[6])*z1[6]) - z1[4]^2*z1[6]^2*(51 - 3*z1[3]^2*(-1 + z1[6]) + 
      26*z1[6] + 14*z1[6]^2 + z1[3]*(23 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
    z1[6]^3*(6 + z1[3]^2 + 12*z1[6] + 15*z1[6]^2 - 11*z1[6]^3 - 11*z1[6]^4 + 
      z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + z1[6]^3 - z1[6]^4)) + 
    z1[4]*z1[6]^2*(-18 - 9*z1[6] - 14*z1[6]^2 - 32*z1[6]^3 + 11*z1[6]^4 + 
      z1[3]^2*(-1 + 3*z1[6]) + z1[3]*(-8 + 7*z1[6] + 2*z1[6]^2 - 6*z1[6]^3 + 
        2*z1[6]^4)) + z1[2]^4*z1[3]^2*(-4*(1 + 2*z1[3])*z1[4]^3 + z1[6]^3 + 
      z1[4]^2*(3*(-1 + z1[6]) + z1[3]*(-7 + 12*z1[6])) + 
      z1[4]*(1 - 2*z1[6] - z1[6]^2 + z1[3]*(1 + 3*z1[6] - 4*z1[6]^2))) - 
    z1[2]^2*(4*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^5 + 
      z1[4]^2*z1[6]^2*(14 + z1[3]*(17 - 2*z1[6]) - 3*z1[3]^2*(-1 + z1[6]) + 
        5*z1[6]) - (1 + z1[3])*z1[4]^4*(1 + z1[3]*(2 - 3*z1[6]) - 3*z1[6] + 
        2*z1[3]^2*(-1 + 6*z1[6])) + z1[4]*z1[6]^2*
       (5 + z1[3]^2*(1 - 3*z1[6]) + 4*z1[6] + 7*z1[6]^2 + 
        z1[3]*(6 - 3*z1[6] + 2*z1[6]^2)) + (1 + z1[3])*z1[4]^3*
       (-1 + 4*z1[6] + 7*z1[6]^2 - z1[3]*(6 - 13*z1[6] + z1[6]^2) + 
        2*z1[3]^2*(-3 + z1[6] + 2*z1[6]^2)) + 
      z1[6]^3*(-1 - z1[3]^2 - 3*z1[6] + 8*z1[6]^2 + 
        z1[3]*(-2 - 5*z1[6] + 3*z1[6]^2))) + 
    z1[2]^3*z1[3]*(2*(1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 + 
      z1[6]^3*(-1 - z1[3] + z1[6]) + z1[4]^3*(z1[3]^2*(8 - 18*z1[6]) + 
        z1[3]*(6 - 9*z1[6]) + 3*z1[6]) + z1[4]*z1[6]^2*
       (5 + z1[3] - z1[6] - 3*z1[3]*z1[6]) + 
      z1[4]^2*(-2 + 7*z1[6] + 3*z1[6]^2 + 3*z1[3]*(-2 + 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(-4 - 2*z1[6] + 6*z1[6]^2))) + 
    z1[2]*(2*z1[3]*(1 + z1[3])^2*z1[4]^6 + z1[4]^3*z1[6]^2*
       (29 - z1[3]*(-19 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 5*z1[6]) - 
      (1 + z1[3])^2*z1[4]^5*(2 - 3*z1[6] + z1[3]*(2 + 3*z1[6])) + 
      z1[4]^2*z1[6]^2*(31 - 3*z1[3]^2*(-1 + z1[6]) + 15*z1[6] + 7*z1[6]^2 + 
        z1[3]*(20 - 3*z1[6] + z1[6]^2)) + z1[4]*z1[6]^2*
       (11 + z1[3]^2*(1 - 3*z1[6]) + 7*z1[6] + 11*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]*(7 - 5*z1[6] + 2*z1[6]^2)) + 
      z1[4]^4*(-2 + 5*z1[6] + 7*z1[6]^2 + z1[3]^3*(-4 + 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(-10 + 11*z1[6] + z1[6]^2) + z1[3]*(-8 + 13*z1[6] + 
          3*z1[6]^2)) + z1[6]^3*(-3 - z1[3]^2 - 5*z1[6] - 10*z1[6]^2 + 
        19*z1[6]^3 + z1[3]*(-3 - 2*z1[6] - 6*z1[6]^2 + 3*z1[6]^3))) + 
    z1[5]*(-(z1[2]^5*z1[3]^3*z1[4]*(1 + z1[4] - z1[6])) + 
      z1[2]^4*z1[3]^2*z1[4]*((2 + 4*z1[3])*z1[4]^2 - 2*(1 + 2*z1[3])*z1[4]*
         (-1 + z1[6]) + z1[6]^2) - z1[2]^3*z1[3]*
       ((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 - (1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^3*
         (-1 + z1[6]) + (2 + 3*z1[3])*z1[4]^2*z1[6]^2 + z1[6]^4 + 
        z1[4]*z1[6]^2*(1 + z1[3] + z1[6])) + 
      z1[2]^2*(4*z1[3]^3*z1[4]^4*(1 + z1[4] - z1[6]) + 
        z1[3]^2*z1[4]*(6*z1[4]^4 - 6*z1[4]^3*(-1 + z1[6]) + z1[6]^2 + 
          3*z1[4]*z1[6]^2 + 3*z1[4]^2*z1[6]^2) + 
        z1[3]*(2*z1[4]^5 - 2*z1[4]^4*(-1 + z1[6]) + 4*z1[4]^3*z1[6]^2 + 
          z1[4]^2*z1[6]^2*(5 + 2*z1[6]) + z1[6]^4*(-1 + 3*z1[6]) + 
          2*z1[4]*z1[6]^2*(1 + z1[6] + z1[6]^2)) + 
        z1[6]^2*(z1[4]^3 + 4*z1[6]^3 + 2*z1[4]^2*(1 + z1[6]) + 
          z1[4]*(1 + 2*z1[6] + 3*z1[6]^2))) - 
      z1[2]*(z1[3]^3*z1[4]^5*(1 + z1[4] - z1[6]) + z1[3]^2*z1[4]*
         (2*z1[4]^5 - 2*z1[4]^4*(-1 + z1[6]) + z1[6]^2 + 3*z1[4]*z1[6]^2 + 
          3*z1[4]^2*z1[6]^2 + z1[4]^3*z1[6]^2) + 
        z1[3]*(z1[4]^6 - z1[4]^5*(-1 + z1[6]) + 2*z1[4]^4*z1[6]^2 + 
          3*z1[6]^6 + z1[4]^3*z1[6]^2*(7 + z1[6]) + z1[4]^2*z1[6]^2*
           (8 + 4*z1[6] + z1[6]^2) + z1[4]*z1[6]^2*(3 + 3*z1[6] + 
            4*z1[6]^2)) + z1[6]^2*(z1[4]^4 + z1[4]^3*(5 + 2*z1[6]) + 
          z1[6]^3*(3 + 11*z1[6]) + z1[4]^2*(7 + 8*z1[6] + 3*z1[6]^2) + 
          z1[4]*(3 + 6*z1[6] + 9*z1[6]^2 + 4*z1[6]^3))) + 
      z1[6]^2*((3 + 3*z1[3] + z1[3]^2)*z1[4]^4 + 
        z1[6]^3*(3 + (20 + 3*z1[3])*z1[6] + (7 + z1[3])*z1[6]^2) + 
        z1[4]^3*(3*z1[3]^2 + 6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6])) + 
        z1[4]^2*(3*z1[3]^2 + 3*(5 + 6*z1[6] + 3*z1[6]^2) + 
          z1[3]*(11 + 6*z1[6] + z1[6]^2 + z1[6]^3)) + 
        z1[4]*(6 + z1[3]^2 + 12*z1[6] + 18*z1[6]^2 + 18*z1[6]^3 - 7*z1[6]^4 + 
          z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4)))), 
  y[336] -> -19 - z1[5] + 29*z1[6] + z1[5]*z1[6] - 10*z1[6]^2 + 
    z1[3]*z1[6]^2 + 3*z1[3]^2*z1[6]^2 + 3*z1[3]^3*z1[6]^2 + z1[3]^4*z1[6]^2 - 
    3*z1[3]*z1[6]^3 + 3*z1[3]^2*z1[6]^3 - 5*z1[3]^3*z1[6]^3 - 
    11*z1[3]^4*z1[6]^3 - 6*z1[3]^2*z1[5]*z1[6]^3 + 6*z1[3]^4*z1[5]*z1[6]^3 + 
    3*z1[3]*z1[6]^4 - 24*z1[3]^2*z1[6]^4 + 26*z1[3]^3*z1[6]^4 + 
    53*z1[3]^4*z1[6]^4 + 17*z1[3]^2*z1[5]*z1[6]^4 - 
    34*z1[3]^3*z1[5]*z1[6]^4 - 51*z1[3]^4*z1[5]*z1[6]^4 + 
    10*z1[3]^3*z1[5]^2*z1[6]^4 + 10*z1[3]^4*z1[5]^2*z1[6]^4 - z1[3]*z1[6]^5 + 
    22*z1[3]^2*z1[6]^5 - 68*z1[3]^3*z1[6]^5 - 91*z1[3]^4*z1[6]^5 - 
    15*z1[3]^2*z1[5]*z1[6]^5 + 96*z1[3]^3*z1[5]*z1[6]^5 + 
    111*z1[3]^4*z1[5]*z1[6]^5 - 30*z1[3]^3*z1[5]^2*z1[6]^5 - 
    30*z1[3]^4*z1[5]^2*z1[6]^5 - 4*z1[3]^2*z1[6]^6 + 51*z1[3]^3*z1[6]^6 + 
    55*z1[3]^4*z1[6]^6 + 4*z1[3]^2*z1[5]*z1[6]^6 - 81*z1[3]^3*z1[5]*z1[6]^6 - 
    85*z1[3]^4*z1[5]*z1[6]^6 + 30*z1[3]^3*z1[5]^2*z1[6]^6 + 
    30*z1[3]^4*z1[5]^2*z1[6]^6 - 10*z1[3]^3*z1[6]^7 - 10*z1[3]^4*z1[6]^7 + 
    20*z1[3]^3*z1[5]*z1[6]^7 + 20*z1[3]^4*z1[5]*z1[6]^7 - 
    10*z1[3]^3*z1[5]^2*z1[6]^7 - 10*z1[3]^4*z1[5]^2*z1[6]^7 + 
    z1[4]^4*(-1 + 4*z1[3]^2 - z1[3]^3*(-7 + z1[5]) - z1[3]^4*(-3 + z1[5]) + 
      z1[6]) + z1[2]^5*(-1 + z1[3] - z1[3]^4*(2 + z1[5]*(-1 + z1[6]) - z1[6])^
        3 + z1[3]^2*(-2 + z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[3]^3*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2) + 
    z1[4]^3*(-6 + 4*z1[3] + z1[3]^2*(26 - 10*z1[6]) + 
      z1[3]^4*(17 + 2*z1[5]*(-2 + z1[6]) - 8*z1[6]) + 7*z1[6] - z1[6]^2 + 
      z1[3]^3*(37 - 18*z1[6] + z1[5]*(-5 + 2*z1[6]))) - 
    z1[4]^2*(19 + z1[5] - 20*z1[6] + 5*z1[6]^2 - 
      z1[3]*(7 + z1[5] - 3*z1[6] - 9*z1[6]^2 + 3*z1[6]^3) + 
      z1[3]^2*(-30 + (35 - 2*z1[5])*z1[6] + (1 + 6*z1[5])*z1[6]^2 + 
        (7 - 8*z1[5])*z1[6]^3 + 3*(-1 + z1[5])*z1[6]^4) + 
      z1[3]^4*(-1 + z1[6])*(29 - 6*z1[6] + 10*z1[6]^2 - 3*z1[6]^3 + 
        z1[5]*(-5 + 2*z1[6] - 5*z1[6]^2 + 3*z1[6]^3)) + 
      z1[3]^3*(-53 + 65*z1[6] - 24*z1[6]^2 + 23*z1[6]^3 - 6*z1[6]^4 + 
        z1[5]*(6 - 10*z1[6] + 13*z1[6]^2 - 16*z1[6]^3 + 6*z1[6]^4))) + 
    z1[2]^4*(-7 + 2*z1[4] + 2*z1[6] + z1[3]*(3 - 2*z1[4] + z1[6]) + 
      z1[3]^2*(-5 + 2*z1[4] - 3*z1[5]*(-1 + z1[6]) + 2*z1[6]) - 
      z1[3]^3*(-10 + 2*z1[4] + z1[5]^2*(-3 + z1[6])*(-1 + z1[6])^2 + 
        14*z1[6] - 7*z1[6]^2 + z1[6]^3 - 2*z1[5]*(-6 + 11*z1[6] - 6*z1[6]^2 + 
          z1[6]^3)) + z1[3]^4*(1 + 3*z1[4] + 24*z1[6] - 39*z1[6]^2 + 
        19*z1[6]^3 - 3*z1[6]^4 + z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) - 
        3*z1[5]^2*(-1 + z1[6])^2*(2 - 7*z1[6] + 3*z1[6]^2) + 
        z1[5]*(9 - 54*z1[6] + 84*z1[6]^2 - 48*z1[6]^3 + 9*z1[6]^4))) + 
    z1[4]*(-16 - (-30 + 8*z1[3] + 32*z1[3]^2 + 54*z1[3]^3 + 29*z1[3]^4)*
       z1[6] + (-10 + 2*z1[3] + 8*z1[3]^2 + 33*z1[3]^3 + 27*z1[3]^4)*
       z1[6]^2 + 3*z1[3]*(2 + 9*z1[3] - 11*z1[3]^2 - 18*z1[3]^3)*z1[6]^3 + 
      10*z1[3]^3*(1 + z1[3])*z1[5]^2*(-1 + z1[6])^3*z1[6]^3 + 
      z1[3]*(-2 - 13*z1[3] + 80*z1[3]^2 + 91*z1[3]^3)*z1[6]^4 + 
      (z1[3]^2 - 53*z1[3]^3 - 54*z1[3]^4)*z1[6]^5 + 10*z1[3]^3*(1 + z1[3])*
       z1[6]^6 + z1[5]*(1 + z1[3]^2*z1[6]*(2 + 4*z1[6] - 11*z1[6]^2 + 
          7*z1[6]^3 - z1[6]^4) + z1[3]^3*z1[6]*(7 - 5*z1[6] + 41*z1[6]^2 - 
          103*z1[6]^3 + 83*z1[6]^4 - 20*z1[6]^5) + z1[3]^4*z1[6]*
         (5 - 9*z1[6] + 52*z1[6]^2 - 110*z1[6]^3 + 84*z1[6]^4 - 
          20*z1[6]^5))) + z1[2]^3*(-21 + 8*z1[4] - z1[4]^2 + 12*z1[6] + 
      z1[4]*z1[6] - z1[6]^2 + z1[3]^2*(-4 - z1[4]^2 - 3*z1[5]*(-1 + z1[6]) + 
        3*z1[6] - 2*z1[6]^2 + z1[4]*(6 + z1[6])) + 
      z1[3]*(z1[4]^2 + 3*(1 + z1[6]) - z1[4]*(7 + z1[6])) + 
      z1[3]^3*(-17 + z1[4]^2 + z1[4]*(-14 + z1[6]) - 3*z1[6] + 29*z1[6]^2 - 
        12*z1[6]^3 + z1[6]^4 + z1[5]^2*(-1 + z1[6])^2*(2 - 5*z1[6] + 
          z1[6]^2) + z1[5]*(-2 + 23*z1[6] - 38*z1[6]^2 + 19*z1[6]^3 - 
          2*z1[6]^4)) - z1[3]^4*(20 + 3*z1[4]^2 + z1[4]*(14 - 6*z1[6]) - 
        42*z1[6] + 78*z1[6]^2 - 86*z1[6]^3 + 39*z1[6]^4 - 6*z1[6]^5 + 
        3*z1[5]^3*(-1 + z1[6])^3*z1[6]*(-1 + 2*z1[6]) - 
        z1[5]^2*(-1 + z1[6])^2*(-2 + 20*z1[6] - 45*z1[6]^2 + 18*z1[6]^3) + 
        z1[5]*(-10 + 54*z1[6] - 150*z1[6]^2 + 187*z1[6]^3 - 99*z1[6]^4 + 
          18*z1[6]^5))) + z1[2]^2*(-35 + 10*z1[4] - 5*z1[4]^2 + 30*z1[6] + 
      7*z1[4]*z1[6] + z1[4]^2*z1[6] - 5*z1[6]^2 - z1[4]*z1[6]^2 + 
      z1[3]*(1 + 4*z1[4]^2 + 3*z1[6] + 2*z1[4]*(-4 - 3*z1[6] + z1[6]^2)) + 
      z1[3]^2*(-(z1[4]*(-26 + 10*z1[6] + z1[6]^2)) + 
        (-1 + z1[6])*(-6 + z1[5]*(-1 + z1[6]) - 8*z1[6] + 3*z1[6]^2)) - 
      z1[3]^3*(-23 + 2*z1[4]^2*(-14 + z1[6]) + (31 - 10*z1[5] + 4*z1[5]^2)*
         z1[6] + (-39 + 46*z1[5] - 15*z1[5]^2)*z1[6]^2 + 
        (45 - 60*z1[5] + 19*z1[5]^2)*z1[6]^3 + (-17 + 26*z1[5] - 9*z1[5]^2)*
         z1[6]^4 + (-1 + z1[5])^2*z1[6]^5 + z1[4]*(-65 + 43*z1[6] + 
          6*z1[6]^2)) + z1[3]^4*(28 + z1[4]^3 - 3*z1[4]^2*(-5 + z1[6]) - 
        23*z1[6] - 51*z1[6]^2 + 145*z1[6]^3 - 151*z1[6]^4 + 66*z1[6]^5 - 
        10*z1[6]^6 + 2*z1[5]^3*(-1 + z1[6])^3*z1[6]^2*(-3 + 5*z1[6]) + 
        z1[4]*(37 - 21*z1[6] - 3*z1[6]^2) - 2*z1[5]^2*(-1 + z1[6])^2*z1[6]*
         (-2 + 20*z1[6] - 39*z1[6]^2 + 15*z1[6]^3) + 
        z1[5]*(-4 - 8*z1[6] + 99*z1[6]^2 - 278*z1[6]^3 + 329*z1[6]^4 - 
          168*z1[6]^5 + 30*z1[6]^6))) - 
    z1[2]*(35 + z1[4]^3*(1 - 4*z1[3]^2*(-3 + z1[5]) + 
        z1[3]^3*(29 - 9*z1[5] + z1[5]^2) + z1[3]^4*(14 - 7*z1[5] + z1[5]^2) - 
        z1[6]) + (-40 - z1[3] + z1[3]^2*(-8 + z1[5]) + 
        6*z1[3]^4*(-5 + z1[5]) + z1[3]^3*(-27 + 4*z1[5]))*z1[6] + 
      (10 - z1[3]^2*(-3 + z1[5]) + z1[3]^3*(2 + 14*z1[5] - 6*z1[5]^2) + 
        z1[3]^4*(38 - 26*z1[5] + 6*z1[5]^2))*z1[6]^2 + 
      z1[3]^2*(8 - 2*z1[5] + z1[3]*(38 - 41*z1[5] + 13*z1[5]^2) + 
        2*z1[3]^2*(-54 + 78*z1[5] - 35*z1[5]^2 + 5*z1[5]^3))*z1[6]^3 + 
      z1[3]^2*(-5 + 3*z1[5] + z1[3]*(-14 + 13*z1[5] - 3*z1[5]^2) + 
        z1[3]^2*(191 - 324*z1[5] + 174*z1[5]^2 - 30*z1[5]^3))*z1[6]^4 + 
      z1[3]^2*(-1 + z1[5])*(-1 + z1[3]*(11 - 8*z1[5]) + 
        z1[3]^2*(122 - 123*z1[5] + 30*z1[5]^2))*z1[6]^5 - 
      2*z1[3]^3*(-1 + z1[5])^2*(-2 + z1[3]*(-12 + 5*z1[5]))*z1[6]^6 + 
      z1[4]^2*(12 - 7*z1[6] + z1[6]^2 + z1[3]*(-z1[5] + (-2 + z1[6])*z1[6]) + 
        z1[3]^4*(65 - z1[5]^2*(-4 + z1[6]) - 27*z1[6] - 6*z1[6]^2 + z1[6]^3 - 
          z1[5]*(31 - 10*z1[6] - 3*z1[6]^2 + z1[6]^3)) + 
        z1[3]^3*(111 - z1[5]^2*(-3 + z1[6]) - 54*z1[6] - 11*z1[6]^2 + 
          2*z1[6]^3 - 2*z1[5]*(17 - 5*z1[6] - 3*z1[6]^2 + z1[6]^3)) + 
        z1[3]^2*(61 - 25*z1[6] - 4*z1[6]^2 + z1[6]^3 - 
          z1[5]*(10 - 3*z1[6] - 3*z1[6]^2 + z1[6]^3))) + 
      z1[4]*(1 - 20*z1[6] + 5*z1[6]^2 + z1[3]*(9 + 6*z1[6] - 10*z1[6]^2 + 
          3*z1[6]^3) - z1[3]^2*(-43 + 36*z1[6] + 3*z1[6]^2 + 11*z1[6]^3 - 
          5*z1[6]^4 + z1[5]*(6 - 5*z1[6] + 8*z1[6]^2 - 13*z1[6]^3 + 
            5*z1[6]^4)) + z1[3]^4*(86 - 84*z1[6] + 18*z1[6]^2 + 13*z1[6]^3 - 
          23*z1[6]^4 + 6*z1[6]^5 + z1[5]^2*(5 - 3*z1[6] + 10*z1[6]^3 - 
            15*z1[6]^4 + 6*z1[6]^5) - z1[5]*(43 - 32*z1[6] + 3*z1[6]^2 + 
            27*z1[6]^3 - 38*z1[6]^4 + 12*z1[6]^5)) + 
        z1[3]^3*(101 - 104*z1[6] + 26*z1[6]^2 - z1[6]^3 - 18*z1[6]^4 + 
          6*z1[6]^5 + z1[5]^2*(2 - 2*z1[6] + 10*z1[6]^3 - 15*z1[6]^4 + 
            6*z1[6]^5) - z1[5]*(33 - 27*z1[6] + 10*z1[6]^2 + 14*z1[6]^3 - 
            33*z1[6]^4 + 12*z1[6]^5)))), 
  y[337] -> z1[2]^5*z1[3]^2*(-2 + z1[6])*z1[6]^2 - 
    z1[2]^4*z1[3]*z1[6]^2*(3 - 11*z1[6] + 8*z1[6]^2 + 
      z1[3]*(5 - 9*z1[6] + 3*z1[6]^2)) + 
    z1[2]^3*(4*z1[4]^5 + z1[4]^4*(17 + 5*z1[6]) + 
      3*z1[4]^3*(9 + 5*z1[6] + 2*z1[6]^2) + 
      z1[4]^2*(19 + 14*z1[6] + 11*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]*(5 + 3*z1[6] + 3*z1[6]^2 + 5*z1[6]^3 + 8*z1[6]^4) + 
      z1[6]*(-1 - (3 + 5*z1[3] + 4*z1[3]^2)*z1[6] + 
        (8 + 19*z1[3] + 12*z1[3]^2)*z1[6]^2 - z1[3]*(37 + 12*z1[3])*z1[6]^3 + 
        z1[3]*(19 + 3*z1[3])*z1[6]^4)) - 
    z1[2]^2*(4*z1[4]^6 + z1[4]^5*(26 + 5*z1[6]) + 
      z1[4]^4*(65 + 26*z1[6] + 6*z1[6]^2) + 
      z1[4]^3*(79 + 46*z1[6] + 24*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]^2*(47 + 31*z1[6] + 25*z1[6]^2 + 20*z1[6]^3 + 8*z1[6]^4) + 
      z1[4]*(11 + 3*z1[6] + z1[6]^2 + 4*z1[6]^3 + z1[6]^4 + 19*z1[6]^5) + 
      z1[6]*(-3 + (-5 + 2*z1[3] + z1[3]^2)*z1[6] - 
        2*(5 + 4*z1[3] + 2*z1[3]^2)*z1[6]^2 + (19 + 6*z1[3] + 6*z1[3]^2)*
         z1[6]^3 - z1[3]*(19 + 5*z1[3])*z1[6]^4 + z1[3]*(11 + z1[3])*
         z1[6]^5)) - z1[4]*(1 + z1[4] - z1[6])*
     ((15 + 22*z1[3] + 8*z1[3]^2 + z1[3]^3)*z1[4]^4 - 
      (1 + z1[3])*z1[4]^3*(-48 + z1[3]*(-22 + z1[6]) + z1[3]^2*(-3 + z1[6]) - 
        11*z1[6]) + z1[4]^2*(51 - 3*z1[3]^3*(-1 + z1[6]) + 26*z1[6] + 
        14*z1[6]^2 + z1[3]^2*(26 - 7*z1[6] - z1[6]^2 + z1[6]^3) + 
        z1[3]*(74 + 22*z1[6] + 13*z1[6]^2 + z1[6]^3)) + 
      z1[4]*(18 + z1[3]^3*(1 - 3*z1[6]) + 9*z1[6] + 14*z1[6]^2 + 32*z1[6]^3 - 
        11*z1[6]^4 + z1[3]*(26 + 2*z1[6] + 12*z1[6]^2 + 38*z1[6]^3 - 
          13*z1[6]^4) + z1[3]^2*(9 - 10*z1[6] - 2*z1[6]^2 + 6*z1[6]^3 - 
          2*z1[6]^4)) + z1[6]*(-6 - z1[3]^3 - 12*z1[6] - 15*z1[6]^2 + 
        11*z1[6]^3 + 11*z1[6]^4 + z1[3]^2*(-5 - 4*z1[6] - 4*z1[6]^2 - 
          z1[6]^3 + z1[6]^4) + z1[3]*(-10 - 16*z1[6] - 19*z1[6]^2 + 
          10*z1[6]^3 + 12*z1[6]^4))) + 
    z1[2]*(9*z1[4]^6 + z1[4]^5*(53 + 22*z1[3] + 8*z1[3]^2 + z1[3]^3 + 
        11*z1[6]) + z1[4]^4*(123 - 4*z1[3]*(-23 + z1[6]) - 
        2*z1[3]^3*(-2 + z1[6]) + 50*z1[6] + 13*z1[6]^2 - 
        z1[3]^2*(-33 + 9*z1[6] - 2*z1[6]^2 + z1[6]^3)) + 
      z1[4]^3*(141 + 79*z1[6] + 43*z1[6]^2 + 15*z1[6]^3 + 
        z1[3]^3*(6 - 7*z1[6] + z1[6]^2) + z1[3]^2*(51 - 31*z1[6] + 
          5*z1[6]^2 - 8*z1[6]^3 + 3*z1[6]^4) + 
        z1[3]*(144 - 14*z1[6] + 5*z1[6]^2 - 18*z1[6]^3 + 12*z1[6]^4)) - 
      z1[6]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 15*z1[6]^2 - 11*z1[6]^3 - 
        11*z1[6]^4 + z1[3]^2*(5 - 3*z1[6]^3 - 2*z1[6]^4 + z1[6]^5) + 
        z1[3]*(10 + 10*z1[6] + 7*z1[6]^2 - 25*z1[6]^3 - z1[6]^4 + 
          11*z1[6]^5)) + z1[4]^2*(80 + 46*z1[6] + 36*z1[6]^2 + 33*z1[6]^3 + 
        32*z1[6]^4 - 11*z1[6]^5 + z1[3]^3*(4 - 9*z1[6] + 3*z1[6]^2) + 
        z1[3]^2*(35 - 40*z1[6] + 5*z1[6]^2 - 4*z1[6]^3 + 9*z1[6]^4 - 
          3*z1[6]^5) - z1[3]*(-100 + 26*z1[6] - 3*z1[6]^2 + z1[6]^3 - 
          39*z1[6]^4 + 24*z1[6]^5)) + z1[4]*(18 - 6*z1[6]^2 + 14*z1[6]^4 + 
        3*z1[6]^5 + 11*z1[6]^6 + z1[3]^3*(1 - 5*z1[6] + 3*z1[6]^2) + 
        z1[3]^2*(9 - 23*z1[6] + 2*z1[6]^2 - 3*z1[6]^4 - 2*z1[6]^5 + 
          z1[6]^6) + z1[3]*(26 - 26*z1[6] - 12*z1[6]^2 - 5*z1[6]^3 - 
          27*z1[6]^4 + 12*z1[6]^6))) + 
    z1[5]*(-(z1[2]^5*z1[3]^2*(-1 + z1[6])*z1[6]^2) + 
      z1[2]^4*z1[3]*z1[6]^2*((1 - 2*z1[6])^2 + 
        z1[3]*(2 - 5*z1[6] + 3*z1[6]^2)) + z1[2]^2*(z1[4]^5*(2 + z1[6]) + 
        z1[4]^4*(9 + 8*z1[6] + 2*z1[6]^2) + z1[4]^3*(15 + 19*z1[6] + 
          12*z1[6]^2 + 3*z1[6]^3) + z1[6]^3*(3 + (11 - 6*z1[3])*z1[6] - 
          (-2 + z1[3])*z1[3]*z1[6]^2 + z1[3]*(7 + z1[3])*z1[6]^3) + 
        z1[4]^2*(11 + 18*z1[6] + 19*z1[6]^2 + 14*z1[6]^3 + 4*z1[6]^4) + 
        z1[4]*(3 + 6*z1[6] + 9*z1[6]^2 + 11*z1[6]^3 + 10*z1[6]^4 + 
          11*z1[6]^5)) - z1[2]^3*(z1[4]^4*(1 + z1[6]) + 
        z1[4]^3*(3 + 4*z1[6] + 2*z1[6]^2) + z1[4]^2*(3 + 5*z1[6] + 
          5*z1[6]^2 + 3*z1[6]^3) + z1[4]*(1 + 2*z1[6] + 3*z1[6]^2 + 
          4*z1[6]^3 + 4*z1[6]^4) + z1[6]^2*(4*z1[6] + 
          z1[3]^2*(-1 + 4*z1[6] - 6*z1[6]^2 + 3*z1[6]^3) + 
          z1[3]*(-1 + 4*z1[6] - 12*z1[6]^2 + 11*z1[6]^3))) + 
      z1[4]*(1 + z1[4] - z1[6])*((3 + 6*z1[3] + 4*z1[3]^2 + z1[3]^3)*
         z1[4]^4 + (1 + z1[3])*z1[6]^3*(3 + (20 + 3*z1[3])*z1[6] + 
          (7 + z1[3])*z1[6]^2) + (1 + z1[3])*z1[4]^3*(3*z1[3]^2 + 
          6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6])) + 
        z1[4]^2*(3*z1[3]^3 + 3*(5 + 6*z1[6] + 3*z1[6]^2) + 
          z1[3]^2*(14 + 6*z1[6] + z1[6]^2 + z1[6]^3) + 
          z1[3]*(26 + 24*z1[6] + 10*z1[6]^2 + z1[6]^3)) + 
        z1[4]*(6 + z1[3]^3 + 12*z1[6] + 18*z1[6]^2 + 18*z1[6]^3 - 7*z1[6]^4 + 
          z1[3]*(10 + 16*z1[6] + 22*z1[6]^2 + 22*z1[6]^3 - 9*z1[6]^4) + 
          z1[3]^2*(5 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4))) - 
      z1[2]*(z1[4]^6 + z1[4]^5*(9 + 6*z1[3] + 4*z1[3]^2 + z1[3]^3 + 
          4*z1[6]) + z1[6]^3*(3 + 20*z1[6] + 7*z1[6]^2 - 
          z1[3]^2*z1[6]*(-3 + 2*z1[6] + z1[6]^2) + 
          z1[3]*(3 + 20*z1[6] - 12*z1[6]^2 - 7*z1[6]^3)) + 
        z1[4]^4*(27 - z1[3]^3*(-4 + z1[6]) + 23*z1[6] + 7*z1[6]^2 + 
          z1[3]*(28 + 6*z1[6]) - z1[3]^2*(-17 + z1[6] - z1[6]^2 + z1[6]^3)) + 
        z1[4]^3*(37 - 3*z1[3]^3*(-2 + z1[6]) + 46*z1[6] + 31*z1[6]^2 + 
          10*z1[6]^3 + z1[3]^2*(27 - 2*z1[6] + z1[6]^2 - 4*z1[6]^3 + 
            3*z1[6]^4) + z1[3]*(48 + 22*z1[6] + 6*z1[6]^2 - 7*z1[6]^3 + 
            8*z1[6]^4)) + z1[4]^2*(24 + z1[3]^3*(4 - 3*z1[6]) + 39*z1[6] + 
          42*z1[6]^2 + 34*z1[6]^3 + 18*z1[6]^4 - 7*z1[6]^5 + 
          z1[3]*(36 + 26*z1[6] + 16*z1[6]^2 + 9*z1[6]^3 + 10*z1[6]^4 - 
            16*z1[6]^5) - z1[3]^2*(-19 + z1[6] - 3*z1[6]^4 + 3*z1[6]^5)) + 
        z1[4]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 18*z1[6]^2 + 
          24*z1[6]^3 + 24*z1[6]^4 + 16*z1[6]^5 + 7*z1[6]^6 + 
          z1[3]^2*(5 - 3*z1[6]^4 + 2*z1[6]^5 + z1[6]^6) + 
          z1[3]*(10 + 10*z1[6] + 10*z1[6]^2 + 7*z1[6]^3 - 10*z1[6]^4 + 
            17*z1[6]^5 + 8*z1[6]^6)))), y[338] -> -1 + 7*z1[3], 
  y[339] -> 3 + z1[4] + z1[3]*(-4 + z1[4]*(-13 + 3*z1[5])), 
  y[340] -> -4*z1[2]*(1 + (-3 + 2*z1[3])*z1[6] + 4*(1 + z1[3]*(-2 + z1[5]))*
       z1[6]^2 + (-2 + z1[3]*(10 - 7*z1[5]))*z1[6]^3 + 
      3*z1[3]*(-1 + z1[5])*z1[6]^4) + 4*(1 - z1[6] + 2*(-1 + z1[3])*z1[6]^2 + 
      (4 + 5*z1[3]*(-2 + z1[5]))*z1[6]^3 + (-2 + z1[3]*(13 - 9*z1[5]))*
       z1[6]^4 + 4*z1[3]*(-1 + z1[5])*z1[6]^5) + 
    z1[2]^3*z1[3]*(21 - 29*z1[6] + 4*z1[6]^2 - 
      4*z1[5]*(2 - 3*z1[6] + z1[6]^2)) + 
    4*z1[2]^2*(-1 + 3*z1[6] - 2*z1[6]^2 + z1[3]*(2 + 3*(-2 + z1[5])*z1[6] + 
        (7 - 5*z1[5])*z1[6]^2 + 2*(-1 + z1[5])*z1[6]^3)), 
  y[341] -> -3 - 2*z1[4] + z1[3]^2*(94*z1[2] - 
      3*(68 + 34*z1[4] - 59*z1[6])) + z1[3]*z1[5]*
     (-3*z1[2]*(1 + 6*z1[3] + 6*z1[3]^2) + 6*z1[3]*(5 + 3*z1[4] - 3*z1[6]) + 
      4*z1[3]^2*(7 + 3*z1[4] - 3*z1[6]) + 6*(1 + z1[4] - z1[6])) + 5*z1[6] + 
    z1[3]*(-57 + 20*z1[2] - 36*z1[4] + 62*z1[6]) + 
    2*z1[3]^3*(-89 + 44*z1[2] - 36*z1[4] + 66*z1[6]) + 
    4*z1[3]*(1 + z1[3])*(-1 + z1[6])^2*(3 + z1[2] - 3*z1[6] + 
      z1[2]*z1[3]*(-4 + z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[3]*(8 + 7*z1[6] - 3*z1[6]^2 + z1[5]*(-1 - 2*z1[6] + 3*z1[6]^2))), 
  y[342] -> z1[2]^3*z1[3]^2*(-32 + 4*z1[5]^2*(-1 + z1[6])^3 + 69*z1[6] - 
      24*z1[6]^2 + 4*z1[6]^3 + z1[5]*(21 - 53*z1[6] + 36*z1[6]^2 - 
        8*z1[6]^3)) + 4*z1[2]*(-1 + 2*z1[6] - 2*z1[6]^2 + z1[6]^3 + 
      z1[3]^2*(-1 + (5 - 4*z1[5])*z1[6] - 3*(8 - 9*z1[5] + 2*z1[5]^2)*
         z1[6]^2 + (46 - 61*z1[5] + 18*z1[5]^2)*z1[6]^3 + 
        (-31 + 49*z1[5] - 18*z1[5]^2)*z1[6]^4 + 6*(-1 + z1[5])^2*z1[6]^5) - 
      z1[3]*(1 + 4*z1[6] - 16*z1[6]^2 + 15*z1[6]^3 - 3*z1[6]^4 + 
        z1[5]*(1 - 5*z1[6] + 12*z1[6]^2 - 11*z1[6]^3 + 3*z1[6]^4))) - 
    z1[2]^2*(4 - 4*z1[6] + z1[3]*(1 + 40*z1[6] - 53*z1[6]^2 + 8*z1[6]^3 - 
        4*z1[5]*(-1 + 6*z1[6] - 7*z1[6]^2 + 2*z1[6]^3)) + 
      z1[3]^2*(27 - 49*z1[6] + 12*z1[5]^2*(-1 + z1[6])^3*z1[6] + 74*z1[6]^2 - 
        64*z1[6]^3 + 12*z1[6]^4 - 4*z1[5]*(2 - 12*z1[6] + 30*z1[6]^2 - 
          25*z1[6]^3 + 6*z1[6]^4))) - 
    4*(z1[6]*(-2 + 4*z1[6] - 3*z1[6]^2 + z1[6]^3) + 
      z1[3]^2*z1[6]*(-1 + (9 - 6*z1[5])*z1[6] + (-43 + 46*z1[5] - 10*z1[5]^2)*
         z1[6]^2 + 6*(13 - 17*z1[5] + 5*z1[5]^2)*z1[6]^3 + 
        (-51 + 81*z1[5] - 30*z1[5]^2)*z1[6]^4 + 10*(-1 + z1[5])^2*z1[6]^5) + 
      z1[3]*(1 - 6*z1[6] - 2*z1[6]^2 + 23*z1[6]^3 - 21*z1[6]^4 + 4*z1[6]^5 + 
        z1[5]*(-1 + z1[6] + 6*z1[6]^2 - 17*z1[6]^3 + 15*z1[6]^4 - 
          4*z1[6]^5))), y[343] -> 
   z1[2]^4*z1[3]^4*(7 + (-6 - 7*z1[5] + z1[5]^2)*z1[6] + 
      5*(-1 + z1[5])*z1[6]^2 + z1[4]*(z1[5]*(5 - 26*z1[6]) + 21*z1[6] + 
        z1[5]^2*(-1 + 5*z1[6]))) + z1[2]^3*z1[3]^3*
     (12 - 4*z1[4]^2 + 13*z1[6] - 18*z1[5]*z1[6] + 2*z1[5]^2*z1[6] - 
      10*z1[6]^2 + 6*z1[5]*z1[6]^2 + z1[4]*(-15 + 56*z1[6] + 5*z1[6]^2 + 
        z1[5]^2*(-2 + 8*z1[6]) + z1[5]*(13 - 48*z1[6] - 5*z1[6]^2)) + 
      z1[3]*(14 - 12*z1[4]^2 + (37 - 32*z1[5] + 4*z1[5]^2)*z1[6] + 
        (-29 + 9*z1[5])*z1[6]^2 + z1[4]*(-35 + 97*z1[6] + 10*z1[6]^2 + 
          4*z1[5]^2*(-1 + 3*z1[6]) + z1[5]*(23 - 73*z1[6] - 10*z1[6]^2)))) + 
    (1 + z1[3])^2*(z1[3]*z1[4]^4*(5 - 3*z1[5] + 
        z1[3]*(-16 + 10*z1[5] + z1[5]^2)) - 
      z1[4]^3*(2 + z1[3]*(7 + z1[5] + 5*z1[6] - 3*z1[5]*z1[6]) + 
        z1[3]^2*(47 - 20*z1[6] + z1[5]^2*z1[6] + z1[5]*(-27 + 4*z1[6]))) + 
      z1[6]*(6 + 7*z1[6] + z1[6]^2 + z1[3]*(68 + 81*z1[6] + 12*z1[6]^2 - 
          z1[5]*(8 + 5*z1[6])) + z1[3]^2*(111 + z1[5]^2 + 133*z1[6] + 
          18*z1[6]^2 - z1[5]*(22 + 13*z1[6]))) + 
      z1[4]*z1[6]*(-5 - 2*z1[6] - z1[3]^2*(145 + z1[5]^2 + 44*z1[6] - 
          5*z1[6]^2 - 2*z1[5]*(13 + 4*z1[6])) + 
        z1[3]*(z1[5]*(10 + z1[6]) + 2*(-45 - 9*z1[6] + z1[6]^2))) + 
      z1[4]^2*(1 + 6*z1[6] + z1[3]^2*(30 + (82 - 26*z1[5] + z1[5]^2)*z1[6] + 
          (-16 + z1[5])*z1[6]^2) - z1[3]*(-24 - 25*z1[6] + z1[6]^2 + 
          z1[5]*(4 + 2*z1[6] + z1[6]^2)))) + z1[2]^2*z1[3]^2*
     (5 + 40*z1[6] - 15*z1[5]*z1[6] + z1[5]^2*z1[6] + 10*z1[6]^2 - 
      z1[5]*z1[6]^2 + z1[6]^3 - z1[4]^2*(1 + 4*z1[6]) + 
      z1[4]*(-24 + 26*z1[6] + 16*z1[6]^2 + z1[5]^2*(-1 + 3*z1[6]) + 
        z1[5]*(11 - 22*z1[6] - 8*z1[6]^2)) + 
      z1[3]*(12 + 8*z1[4]^3 - 32*z1[4]^2*z1[6] + 
        2*(88 - 33*z1[5] + 3*z1[5]^2)*z1[6] + (14 - 5*z1[5])*z1[6]^2 - 
        z1[6]^3 + z1[4]*(-98 + 89*z1[6] + 68*z1[6]^2 + 
          2*z1[5]^2*(-3 + 5*z1[6]) + z1[5]*(48 - 71*z1[6] - 28*z1[6]^2))) + 
      z1[3]^2*(7 + 12*z1[4]^3 + z1[4]^2*(6 - 36*z1[6]) + 
        (151 - 58*z1[5] + 6*z1[5]^2)*z1[6] + (1 - 6*z1[5])*z1[6]^2 - 
        2*z1[6]^3 + z1[4]*(6*z1[5]^2*(-1 + z1[6]) + 
          20*(-4 + 3*z1[6] + 3*z1[6]^2) - 6*z1[5]*(-7 + 8*z1[6] + 
            4*z1[6]^2)))) - z1[2]*z1[3]*(1 + z1[3])*
     (4*z1[3]^2*z1[4]^4 - 2*z1[4]^3*(-1 + 2*z1[3]*(1 + z1[6]) + 
        z1[3]^2*(4 + 6*z1[6])) + 2*z1[4]^2*(-2 - z1[6] + 
        6*z1[3]^2*(-4 + 3*z1[6] + z1[6]^2) + 2*z1[3]*(-9 + 5*z1[6] + 
          2*z1[6]^2)) - z1[6]*(27 + 22*z1[6] + 2*z1[6]^2 - 
        2*z1[5]*(2 + z1[6]) + 2*z1[3]^2*(99 + 2*z1[5]^2 + 59*z1[6] + 
          2*z1[6]^2 - z1[5]*(26 + 11*z1[6])) + 
        z1[3]*(2*z1[5]^2 - z1[5]*(38 + 15*z1[6]) + 
          2*(88 + 55*z1[6] + 4*z1[6]^2))) + 
      z1[4]*(9 + 14*z1[6] - 9*z1[6]^2 + 3*z1[5]*(-1 + z1[6]^2) + 
        2*z1[3]^2*(29 + 69*z1[6] - 30*z1[6]^2 - 2*z1[6]^3 + 
          2*z1[5]^2*(1 + z1[6]) + z1[5]*(-19 - 17*z1[6] + 6*z1[6]^2)) + 
        z1[3]*(54 + 2*z1[5]^2 + 101*z1[6] - 47*z1[6]^2 - 4*z1[6]^3 + 
          z1[5]*(-28 - 13*z1[6] + 11*z1[6]^2)))), 
  y[344] -> -1 + z1[2] + 8*z1[3], y[345] -> -z1[4] - z1[5] + z1[6], 
  y[346] -> -9 - 9*z1[4] - z1[5] - 8*z1[3]*(2 + z1[4] - z1[6]) + 9*z1[6], 
  y[347] -> -1 + z1[4]*(-1 + z1[5] - z1[5]^2) + z1[6] - z1[5]*z1[6], 
  y[348] -> z1[6]*(-z1[5] + z1[6]) - z1[4]*(1 - 2*z1[5] + z1[5]^2 + z1[6]), 
  y[349] -> 1 + z1[4]^3 - z1[2]*(2*z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
      (-1 + z1[6])^2) + z1[4]^2*(1 + z1[5] - 2*z1[6]) + 
    z1[2]^2*(1 + z1[4] - z1[6]) - z1[6] + z1[5]*z1[6] + 
    z1[4]*(1 + z1[5]^2 - z1[6] + z1[6]^2 - z1[5]*(1 + z1[6])), 
  y[350] -> z1[4]^3 + z1[4]^2*(-z1[2] + z1[5] - 2*z1[6]) + 
    (z1[5] - z1[6])*z1[6] + z1[4]*(1 + z1[5]^2 + z1[2]*(-1 + z1[6]) + z1[6] + 
      z1[6]^2 - z1[5]*(2 + z1[6])), 
  y[351] -> 2 + z1[4]*(5 - 3*z1[5]) + 5*z1[5] - 4*z1[5]^2 + 
    z1[3]*(4 + z1[4]*(3 - 2*z1[5]) - 2*z1[5]^2 - 3*z1[6]) - 5*z1[6], 
  y[352] -> -1 - z1[4]*(-2 + z1[5]) + 4*z1[5] - 2*z1[5]^2 - 2*z1[6], 
  y[353] -> -1 + z1[4]*(-1 + z1[5]) + z1[5] + z1[6], 
  y[354] -> 2 - z1[4] - 2*z1[4]^2 - 2*z1[5] - 2*z1[2]^2*z1[3]*z1[5] - 
    3*z1[4]*z1[5] + z1[2]*(1 + z1[5] + 2*z1[4]*z1[5] + 
      2*z1[3]*(2 + z1[4] + z1[5] + z1[4]*z1[5] - z1[6])) - 
    2*z1[3]*(2 + z1[4]^2 + z1[5] + z1[4]*(2 + z1[5] - z1[6]) - z1[6]) - 
    2*z1[6] + 2*z1[4]*z1[6], y[355] -> -2*z1[2]^2*z1[3] - 
    2*(-1 + z1[3] + 2*z1[6]) + z1[2]*(-1 + 2*z1[3] + 2*z1[6]), 
  y[356] -> z1[2] + 2*(-1 + z1[6]) - z1[2]*z1[6] + z1[3]^2*(-1 + 3*z1[6]) + 
    z1[3]*(-3 + 6*z1[6]), y[357] -> -3 - 2*z1[4] + z1[4]*z1[5] + 
    z1[2]*(1 + z1[4] - z1[4]*z1[5] - 2*z1[6]) + 3*z1[6] + 
    z1[3]^2*(-4 + 2*z1[5] + z1[4]*(-3 + 2*z1[5]) + 3*z1[6]) + 
    z1[3]*(-8 + 3*z1[5] + z1[4]*(-6 + 4*z1[5]) + 7*z1[6]), 
  y[358] -> 1 + 2*z1[5] - 4*z1[5]^2 + 3*z1[5]^3 - z1[5]^4 + 
    z1[4]*(5 - 13*z1[5] - 5*z1[5]^3 + z1[5]^2*(14 - 4*z1[6])) - 5*z1[6] + 
    5*z1[5]*z1[6] - 4*z1[5]^2*z1[6] - z1[5]^3*z1[6] - 
    2*z1[3]*(1 + z1[4]*z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6])) + 
      z1[5]^2*z1[6]), y[359] -> -1 - z1[5]^4 - z1[5]^3*(-4 + z1[6]) - 
    2*z1[6] - 2*z1[6]^2 - 2*z1[5]^2*(3 + z1[6]) + z1[5]*(4 + 5*z1[6]) - 
    z1[4]*(-1 + z1[5])*(3*z1[5]^2 + 2*(2 + z1[6]) + z1[5]*(-7 + 2*z1[6])), 
  y[360] -> -(z1[6]*(1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
       z1[5]*(4 + z1[6]))) - z1[4]*(-2 + z1[5]^5 + 2*z1[5]^4*(-3 + z1[6]) - 
      z1[6] + z1[5]*(9 + z1[6]) + z1[5]^2*(-16 + 3*z1[6]) + 
      z1[5]^3*(14 - 5*z1[6] + z1[6]^2)), 
  y[361] -> -((1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + z1[5]^3*(-3 + z1[6]))*
      z1[6]) - z1[4]*(-1 + 5*z1[5] + z1[5]^5 + z1[5]^4*(-5 + 2*z1[6]) + 
      z1[5]^2*(-10 + 3*z1[6]) + z1[5]^3*(10 - 4*z1[6] + z1[6]^2)), 
  y[362] -> -2*z1[4]^3 + z1[6]*(1 - 4*z1[5] + 2*z1[5]^2 + 2*z1[6]) + 
    z1[4]^2*(-1 + z1[2] - 4*z1[5] + z1[5]^2 + 4*z1[6]) + 
    z1[4]*(-8*z1[5]^2 + 2*z1[5]^3 - 2*z1[2]*(-1 + z1[6]) + 
      3*z1[5]*(3 + z1[6]) - 2*(2 + z1[6] + z1[6]^2)), 
  y[363] -> z1[4]^5*(2 + z1[5]) + (1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-3 + z1[6]))*z1[6] + z1[4]^4*(4 - 6*z1[2] + z1[5] + z1[5]^2 - 
      5*z1[6] - 2*z1[5]*z1[6]) + z1[4]^3*(2 + 4*z1[2]^2 + z1[5]^3 - 7*z1[6] + 
      4*z1[6]^2 - z1[5]^2*(1 + z1[6]) + 2*z1[2]*(-5 + 6*z1[6]) + 
      z1[5]*(2 - z1[6] + z1[6]^2)) - z1[4]^2*(-1 + z1[2]^3 + 3*z1[5]^3 - 
      z1[5]^4 + 2*z1[6] - 3*z1[6]^2 + z1[6]^3 + 2*z1[5]*(1 + z1[6]) - 
      z1[5]^2*(4 + z1[6]) + z1[2]^2*(-5 + 6*z1[6]) + 
      z1[2]*(5 - 12*z1[6] + 7*z1[6]^2)) + 
    z1[4]*(z1[2]^3*(-1 + z1[6]) + z1[2]*(-1 + z1[6])^3 + 
      z1[2]^2*(1 - 3*z1[6] + 2*z1[6]^2) + (-1 + z1[5])*
       (1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
        z1[5]*(4 + z1[6]))), y[364] -> z1[4]^5*(1 + z1[5]) + 
    z1[4]^4*(2 - 3*z1[2] + z1[5]^2 - 2*z1[6] - 2*z1[5]*z1[6]) + 
    z1[6]*(1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
      z1[5]*(4 + z1[6])) + z1[4]*(-1 + z1[5])*(2 + 9*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-5 + z1[6]) + 2*z1[6] + z1[6]^2 - z1[5]*(7 + 3*z1[6])) + 
    z1[4]^3*(z1[2]^2 + z1[5]^3 + (-3 + z1[6])*z1[6] - z1[5]^2*(2 + z1[6]) + 
      z1[2]*(-4 + 5*z1[6]) + z1[5]*(2 + z1[6] + z1[6]^2)) + 
    z1[4]^2*(-(z1[2]^2*(-1 + z1[6])) + z1[2]*(-1 + 3*z1[6] - 2*z1[6]^2) + 
      (-1 + z1[5])*(-1 - 3*z1[5]^2 + z1[5]^3 - z1[6] - z1[6]^2 + 
        z1[5]*(3 + 2*z1[6]))), y[365] -> -2 - 7*z1[4] - 3*z1[4]^2 - z1[4]^3 + 
    2*z1[4]^4 + 11*z1[4]*z1[5] - 6*z1[4]^2*z1[5] + 2*z1[4]^3*z1[5] - 
    13*z1[4]*z1[5]^2 + 3*z1[4]^2*z1[5]^2 + 4*z1[4]*z1[5]^3 - 
    2*z1[2]^3*z1[3]*(1 + z1[4] - z1[6]) + 5*z1[6] + 2*z1[4]*z1[6] + 
    4*z1[4]^2*z1[6] - 4*z1[4]^3*z1[6] - 5*z1[5]*z1[6] + 5*z1[4]*z1[5]*z1[6] - 
    2*z1[4]^2*z1[5]*z1[6] + 4*z1[5]^2*z1[6] - 3*z1[4]*z1[6]^2 + 
    2*z1[4]^2*z1[6]^2 + z1[2]^2*(-2 + z1[4] + 2*z1[4]^2 + 
      2*z1[3]*(3*z1[4]^2 - 4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + 2*z1[6] - 
      2*z1[4]*z1[6]) + 2*z1[3]*(1 + z1[4]^4 + z1[4]^3*(2 + z1[5] - 2*z1[6]) + 
      z1[5]^2*z1[6] + z1[4]*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 + 
        (-2 + z1[6])*z1[6]) + z1[4]^2*(2 + z1[5]^2 - 3*z1[6] - z1[5]*z1[6] + 
        z1[6]^2)) - z1[2]*((-1 + z1[4])*(4*z1[4]^2 + z1[4]*(7 - 6*z1[6]) + 
        2*(-1 + z1[6])^2) + 2*z1[3]*(3*z1[4]^3 + z1[4]^2*(6 - 5*z1[6]) + 
        (-1 + z1[6])^2 + 2*z1[4]*(2 - 3*z1[6] + z1[6]^2))), 
  y[366] -> -4 - z1[3] - (3*z1[4])/2, y[367] -> -1 - z1[4] + z1[6], 
  y[368] -> z1[2]*(z1[3]*(1 - z1[4]^2*(-1 + z1[5]) + z1[4]^3*(-1 + z1[5]) - 
        z1[6]) - z1[4]*(-1 + z1[6])) + (1 + z1[3])*z1[4]*
     (-1 + z1[4]^2*(-1 + z1[5]) + z1[6]), 
  y[369] -> -1 - 4*z1[4]^3 + 4*z1[4]^2*(-3 + z1[6]) - (4 + z1[3])*z1[6] - 
    (4 + z1[3])*z1[4]*(3 + 2*z1[3]*z1[6]), 
  y[370] -> 1 + 4*z1[4] + z1[4]^4 - 2*z1[4]^3*(-2 + z1[6]) + 
    2*(2 + z1[3])*z1[6] + z1[3]*(4 + z1[3])*z1[6]^2 + 
    z1[4]^2*(6 - 4*z1[6] + z1[6]^2), 
  y[371] -> 4 - 3*z1[4]^2*z1[5] - 4*z1[6] + z1[4]*(-7 + 3*z1[6]) + 
    z1[3]*(-3*z1[4]^2 + 3*z1[2]*(2 + z1[4]*z1[5] - z1[6]) + 4*(-2 + z1[6]) + 
      z1[4]*(-6 - 4*z1[5] + 3*z1[6])), 
  y[372] -> z1[4]*(6 + 3*z1[4] - z1[4]^2*(-1 + z1[5]) + 
      z1[3]*(8 + 3*z1[4] - 3*z1[4]^2*(-1 + z1[5]) - 8*z1[6]) - 6*z1[6]) + 
    z1[2]*(z1[3]*(-3*z1[4] + 5*z1[4]^2*(-1 + z1[5]) - 
        3*z1[4]^3*(-1 + z1[5]) + 8*(-1 + z1[6])) + 
      z1[4]*(-4 + z1[4] + 4*z1[6])), 
  y[373] -> 3*z1[3]*(1 + z1[3])*z1[4]^4 + 
    2*z1[4]^3*(-1 + z1[3]*(1 + z1[5] - 3*z1[6]) + 
      z1[3]^2*(3 + 2*z1[5] - 3*z1[6])) + 3*z1[2]^2*z1[3]^2*
     (1 + z1[4] - z1[6])^2 + 2*z1[3]*(5 + 2*z1[3])*z1[6] + 
    2*z1[3]*(3 + z1[4]^2 - z1[4]*(-3 + z1[6]))*(z1[4]*(-2 + z1[5]) + z1[6]) - 
    z1[2]*z1[3]*(1 + z1[4] - z1[6])*(-4 + z1[4] + 3*z1[4]^2 + 
      2*z1[3]*(2 + 3*z1[4])*(1 + z1[4] - z1[6]) + 4*z1[6] - 3*z1[4]*z1[6]) + 
    2*z1[4]*(-2*(-1 + z1[6])^2 + 2*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(-11 + 5*z1[5] + 6*z1[6] - 2*z1[6]^2)) + 
    z1[4]^2*(6*(-1 + z1[6]) + z1[3]^2*(3 - 4*z1[5]*(-2 + z1[6]) - 10*z1[6] + 
        3*z1[6]^2) + z1[3]*(-15 - 2*z1[5]*(-4 + z1[6]) + 2*z1[6] + 
        3*z1[6]^2)), y[374] -> z1[4]^5*(-1 + (1 + z1[3])*z1[5]) + 
    z1[6]*(1 + (4 + z1[3])*z1[6]) + 
    z1[4]*(-2 + z1[5] + z1[2]*z1[3]*(-1 + z1[6])^3 - 4*z1[6] - z1[3]*z1[6] + 
      (4 + z1[3])*z1[5]*z1[6]) - z1[4]^2*(7 - (4 + z1[3])*z1[5] + 
      3*z1[2]*z1[3]*(-1 + z1[6])^2 - 3*z1[6] + 3*z1[3]*z1[6] + z1[6]^2 - 
      3*z1[3]*z1[6]^2 + z1[3]*z1[6]^3) - 
    z1[4]^4*(5 + z1[2]*z1[3] - 2*z1[6] + z1[3]*z1[6] + 
      z1[5]*(-4 - 3*z1[3] + 2*z1[6] + 2*z1[3]*z1[6])) + 
    z1[4]^3*(-9 + 3*z1[2]*z1[3]*(-1 + z1[6]) + 6*z1[6] - 3*z1[3]*z1[6] - 
      z1[6]^2 + 2*z1[3]*z1[6]^2 + z1[5]*(6 - 4*z1[6] + z1[6]^2 + 
        z1[3]*(3 - 3*z1[6] + z1[6]^2))), 
  y[375] -> z1[4]*(-3*z1[4] + z1[4]^2*(-1 + z1[5]) + 
      z1[3]*(-3*z1[4] + 3*z1[4]^2*(-1 + z1[5]) + 8*(-1 + z1[6])) + 
      6*(-1 + z1[6])) + z1[2]*(z1[3]*(8 + 3*z1[4] - 5*z1[4]^2*(-1 + z1[5]) + 
        3*z1[4]^3*(-1 + z1[5]) - 8*z1[6]) - 4*z1[4]*(-1 + z1[6])), 
  y[376] -> 1/2 + (z1[4]*(-2 + z1[5]))/2 - 2*z1[5] + z1[5]^2 + z1[6], 
  y[377] -> z1[3]*(1 + z1[4]*z1[5] + z1[5]^2) + 
    (1 - 5*z1[5] + 4*z1[5]^2 + z1[4]*(-2 + 3*z1[5]) + 2*z1[6])/2, 
  y[378] -> 1 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + 2*z1[6] + 2*z1[6]^2 + 
    2*z1[5]^2*(3 + z1[6]) - z1[5]*(4 + 5*z1[6]) + 
    z1[4]*(-1 + z1[5])*(3*z1[5]^2 + 2*(2 + z1[6]) + z1[5]*(-7 + 2*z1[6])), 
  y[379] -> -1 - 2*z1[5] + 4*z1[5]^2 - 3*z1[5]^3 + z1[5]^4 + 5*z1[6] - 
    5*z1[5]*z1[6] + 4*z1[5]^2*z1[6] + z1[5]^3*z1[6] + 
    2*z1[3]*(1 + z1[4]*z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6])) + 
      z1[5]^2*z1[6]) + z1[4]*(-5 + 13*z1[5] + 5*z1[5]^3 + 
      2*z1[5]^2*(-7 + 2*z1[6])), 
  y[380] -> -4 + z1[4]*((4 - 3*z1[2])*z1[3] + 3*z1[4])*z1[5] + 4*z1[6] - 
    z1[4]*(-7 + 3*z1[2] + 3*z1[6]) + 
    z1[3]*(3*z1[2]^2 + (4 + 3*z1[4])*(1 + z1[4] - z1[6]) + 
      z1[2]*(-7 - 3*z1[4] + 3*z1[6])), 
  y[381] -> z1[6]*(1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
      z1[5]*(4 + z1[6])) + z1[4]*(-2 + z1[5]^5 + 2*z1[5]^4*(-3 + z1[6]) - 
      z1[6] + z1[5]*(9 + z1[6]) + z1[5]^2*(-16 + 3*z1[6]) + 
      z1[5]^3*(14 - 5*z1[6] + z1[6]^2)), 
  y[382] -> (1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + z1[5]^3*(-3 + z1[6]))*
     z1[6] + z1[4]*(-1 + 5*z1[5] + z1[5]^5 + z1[5]^4*(-5 + 2*z1[6]) + 
      z1[5]^2*(-10 + 3*z1[6]) + z1[5]^3*(10 - 4*z1[6] + z1[6]^2)), 
  y[383] -> 3*z1[4]^3 - 2*z1[6]*(1 - 4*z1[5] + 2*z1[5]^2 + 2*z1[6]) - 
    z1[4]^2*(-2 + z1[2] - 8*z1[5] + 2*z1[5]^2 + 7*z1[6]) + 
    2*z1[4]*(8*z1[5]^2 - 2*z1[5]^3 + 2*z1[2]*(-1 + z1[6]) - 
      3*z1[5]*(3 + z1[6]) + 2*(2 + z1[6] + z1[6]^2)), 
  y[384] -> 4 + 14*z1[4] + 6*z1[4]^2 + 2*z1[4]^3 - 3*z1[4]^4 - 
    22*z1[4]*z1[5] + 12*z1[4]^2*z1[5] - 4*z1[4]^3*z1[5] + 26*z1[4]*z1[5]^2 - 
    6*z1[4]^2*z1[5]^2 - 8*z1[4]*z1[5]^3 + 3*z1[2]^3*z1[3]*
     (1 + z1[4] - z1[6]) - 10*z1[6] - 4*z1[4]*z1[6] - 8*z1[4]^2*z1[6] + 
    6*z1[4]^3*z1[6] + 10*z1[5]*z1[6] - 10*z1[4]*z1[5]*z1[6] + 
    4*z1[4]^2*z1[5]*z1[6] - 8*z1[5]^2*z1[6] + 6*z1[4]*z1[6]^2 - 
    3*z1[4]^2*z1[6]^2 - z1[2]^2*(3*z1[4]^2 + z1[4]*(2 - 3*z1[6]) + 
      4*(-1 + z1[6]) + z1[3]*(4 + 9*z1[4]^2 + z1[4]*(13 - 12*z1[6]) - 
        7*z1[6] + 3*z1[6]^2)) + z1[2]*(6*z1[4]^3 + z1[3]*(2 + 3*z1[4])*
       (3*z1[4]^2 - 5*z1[4]*(-1 + z1[6]) + 2*(-1 + z1[6])^2) + 
      z1[4]^2*(6 - 9*z1[6]) - 4*(-1 + z1[6])^2 + 
      z1[4]*(-10 + 4*z1[6] + 3*z1[6]^2)) - 
    z1[3]*(4 + 3*z1[4]^4 + z1[4]^3*(7 + 4*z1[5] - 6*z1[6]) + 
      4*z1[5]^2*z1[6] + 4*z1[4]*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 + 
        (-2 + z1[6])*z1[6]) + z1[4]^2*(8 + 4*z1[5]^2 - 11*z1[6] - 
        4*z1[5]*z1[6] + 3*z1[6]^2)), 
  y[385] -> -(z1[4]^5*(2 + z1[5])) - (1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-3 + z1[6]))*z1[6] + z1[4]^4*(-4 + 6*z1[2] - z1[5]^2 + 
      5*z1[6] + z1[5]*(-1 + 2*z1[6])) + 
    z1[4]^3*(-2 - 4*z1[2]^2 - z1[5]^3 + 7*z1[6] - 4*z1[6]^2 + 
      z1[5]^2*(1 + z1[6]) - 2*z1[2]*(-5 + 6*z1[6]) + 
      z1[5]*(-2 + z1[6] - z1[6]^2)) + z1[4]^2*(-1 + z1[2]^3 + 3*z1[5]^3 - 
      z1[5]^4 + 2*z1[6] - 3*z1[6]^2 + z1[6]^3 + 2*z1[5]*(1 + z1[6]) - 
      z1[5]^2*(4 + z1[6]) + z1[2]^2*(-5 + 6*z1[6]) + 
      z1[2]*(5 - 12*z1[6] + 7*z1[6]^2)) + 
    z1[4]*(-(z1[2]^3*(-1 + z1[6])) - z1[2]*(-1 + z1[6])^3 + 
      z1[2]^2*(-1 + 3*z1[6] - 2*z1[6]^2) - (-1 + z1[5])*
       (1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
        z1[5]*(4 + z1[6]))), y[386] -> -(z1[4]^5*(1 + z1[5])) + 
    z1[4]^4*(-2 + 3*z1[2] - z1[5]^2 + 2*z1[6] + 2*z1[5]*z1[6]) - 
    z1[6]*(1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
      z1[5]*(4 + z1[6])) - z1[4]*(-1 + z1[5])*(2 + 9*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-5 + z1[6]) + 2*z1[6] + z1[6]^2 - z1[5]*(7 + 3*z1[6])) - 
    z1[4]^3*(z1[2]^2 + z1[5]^3 + (-3 + z1[6])*z1[6] - z1[5]^2*(2 + z1[6]) + 
      z1[2]*(-4 + 5*z1[6]) + z1[5]*(2 + z1[6] + z1[6]^2)) + 
    z1[4]^2*(z1[2]^2*(-1 + z1[6]) + z1[2]*(1 - 3*z1[6] + 2*z1[6]^2) - 
      (-1 + z1[5])*(-1 - 3*z1[5]^2 + z1[5]^3 - z1[6] - z1[6]^2 + 
        z1[5]*(3 + 2*z1[6]))), y[387] -> 8 + 5*z1[4] + 2*z1[3]*(1 + z1[4]), 
  y[388] -> 2 + z1[3]*(3 - 6*z1[6]) + z1[3]^2*(1 - 3*z1[6]) + 
    z1[2]*(-1 + z1[6]) - 2*z1[6], y[389] -> -2 + z1[4] + 2*z1[4]^2 + 
    2*z1[2]^2*z1[3]*(-1 + z1[5]) + 2*z1[5] + 3*z1[4]*z1[5] - 
    z1[2]*(1 + 2*z1[4]*(-1 + z1[5]) + z1[5] + 
      2*z1[3]*(2 + (1 + z1[4])*z1[5] - z1[6])) + 
    z1[3]*(1 + 2*z1[4]^2 + 2*z1[5] + 2*z1[4]*(2 + z1[5] - z1[6]) - 2*z1[6]) + 
    2*z1[6] - 2*z1[4]*z1[6], y[390] -> 3 + 2*z1[4] - z1[4]*z1[5] + 
    z1[3]*(8 + z1[4]*(6 - 4*z1[5]) - 3*z1[5] - 7*z1[6]) + 
    z1[3]^2*(4 + z1[4]*(3 - 2*z1[5]) - 2*z1[5] - 3*z1[6]) - 3*z1[6] + 
    z1[2]*(-1 + z1[4]*(-1 + z1[5]) + 2*z1[6]), 
  y[391] -> -2 + 2*z1[2]^2*z1[3] + z1[2]*(1 - 2*z1[3] - 2*z1[6]) + 4*z1[6] + 
    z1[3]*(-1 + 3*z1[6]), y[392] -> 1 + 4*z1[4]^3 - 4*z1[4]^2*(-3 + z1[6]) + 
    (4 + z1[3])*z1[6] + (4 + z1[3])*z1[4]*(3 + 2*z1[3]*z1[6]), 
  y[393] -> -2*z1[3]*(1 + z1[3])*z1[4]^4 - 
    z1[4]^3*(-2 + z1[3]*(1 + z1[5] - 4*z1[6]) + 
      2*z1[3]^2*(2 + z1[5] - 2*z1[6])) - 2*z1[2]^2*z1[3]^2*
     (1 + z1[4] - z1[6])^2 + 2*z1[2]*z1[3]*(-1 + z1[3] + z1[4] + 
      2*z1[3]*z1[4])*(1 + z1[4] - z1[6])^2 - z1[3]*(5 + 2*z1[3])*z1[6] - 
    z1[3]*(3 + z1[4]^2 - z1[4]*(-3 + z1[6]))*(z1[4]*(-2 + z1[5]) + z1[6]) + 
    z1[4]^2*(4 - 4*z1[6] + z1[3]*(8 + z1[5]*(-4 + z1[6]) - z1[6] - 
        2*z1[6]^2) + 2*z1[3]^2*(-1 + z1[5]*(-2 + z1[6]) + 3*z1[6] - 
        z1[6]^2)) + z1[4]*(2*(-1 + z1[6])^2 - 
      2*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(11 - 5*z1[5] - 6*z1[6] + 2*z1[6]^2)), 
  y[394] -> -1 + z1[2] + z1[2]^2*z1[3] + z1[6] - z1[2]*z1[6], 
  y[395] -> z1[2]^2*z1[3]*(1 + z1[3]*(2 + z1[4]*(-1 + z1[5])) + 
      z1[4]*(-1 + z1[5])) - z1[2]^3*z1[3]^2*(-1 + z1[5]) - 
    (1 + z1[3])*(1 + z1[4] - z1[6]) - z1[2]*(-1 + z1[3]^2*z1[4] + z1[6] + 
      z1[3]*(-2 + z1[4] + z1[6])), 
  y[396] -> z1[4] + z1[4]^2 - z1[3]*(-1 + z1[2] - z1[4])*
     (1 + z1[4] - z1[6]) + z1[6], 
  y[397] -> (1 + z1[3])*z1[4]*(1 + 2*z1[4]^2 + z1[3]*(1 + z1[4])*
       (1 + z1[4] - z1[6]) - z1[4]*(-3 + z1[6]))*(1 + z1[4] - z1[6]) - 
    z1[2]*((1 + z1[4])^4 + z1[3]^2*(1 + z1[4])*(1 + z1[4] - z1[6])^2 + 
      z1[3]*(2 + 3*z1[4]^3 - 4*z1[4]^2*(-2 + z1[6]) - 2*z1[6] + 
        z1[4]*(7 - 6*z1[6] + z1[6]^2))), 
  y[398] -> (-1 + 2*z1[2])*z1[4]^5 + z1[4]^4*(-2*z1[2]^2 - 3*(1 + 4*z1[6]) + 
      z1[2]*(4 + 5*z1[6])) + z1[4]^3*(-3 - 42*z1[6] + z1[6]^2 - 
      z1[2]^2*(3 + 5*z1[6]) + z1[2]*(3 + 23*z1[6] - z1[6]^2)) - 
    z1[6]^2*(-6 - 6*z1[6] - 5*z1[6]^2 + z1[6]^3 + z1[6]^4 + 
      z1[2]^2*(-1 - z1[6] + z1[6]^2) + z1[2]*(3 + 3*z1[6] + 2*z1[6]^2 - 
        2*z1[6]^3)) + z1[4]^2*(-1 - 48*z1[6] + 4*z1[6]^2 - 2*z1[6]^3 + 
      z1[2]^2*(-1 - 11*z1[6] + z1[6]^2) + z1[2]*(1 + 28*z1[6] - 2*z1[6]^2 + 
        z1[6]^3)) + z1[4]*z1[6]*(-18 + 9*z1[6] - 4*z1[6]^3 + z1[6]^4 + 
      z1[2]^2*(-5 + z1[6] - z1[6]^2) + z1[2]*(11 - 4*z1[6] + z1[6]^2 + 
        z1[6]^3)) + z1[3]^2*((-1 + 2*z1[2])*z1[4]^5 + 
      z1[4]^4*(-6*z1[2]^2 + z1[2]*(5 - 3*z1[6]) + 2*(-2 + z1[6])) - 
      (1 - z1[2] + z1[2]^2 - z1[2]^3 + z1[2]^4)*(-1 + z1[6])*z1[6] + 
      z1[4]^3*(-6 + 6*z1[2]^3 + 9*z1[2]^2*(-1 + z1[6]) + 7*z1[6] - z1[6]^2 + 
        z1[2]*(6 - 7*z1[6] + z1[6]^2)) - z1[4]^2*(4 + 2*z1[2]^4 - 9*z1[6] + 
        3*z1[6]^2 + z1[2]^3*(-7 + 9*z1[6]) + 
        z1[2]*(-4 + 9*z1[6] - 3*z1[6]^2) + z1[2]^2*(4 - 9*z1[6] + 
          3*z1[6]^2)) + z1[4]*(-1 + 5*z1[6] - 3*z1[6]^2 + 
        z1[2]^4*(-2 + 3*z1[6]) + z1[2]^2*(-1 + 5*z1[6] - 3*z1[6]^2) + 
        z1[2]*(1 - 5*z1[6] + 3*z1[6]^2) + z1[2]^3*(1 - 5*z1[6] + 
          3*z1[6]^2))) + z1[3]*((-2 + 4*z1[2])*z1[4]^5 - 
      (-4 + 3*z1[2] - 2*z1[2]^2 + z1[2]^3)*z1[6]^2 - 
      z1[4]^4*(7 + 8*z1[2]^2 + z1[6] + z1[2]*(-9 + 2*z1[6])) + 
      z1[4]^3*(-9 + 4*z1[2]^3 + 4*z1[2]^2*(-3 + z1[6]) - 6*z1[6] + 
        2*z1[6]^2 + z1[2]*(9 + 3*z1[6] - z1[6]^2)) + 
      z1[4]^2*(-5 + z1[2]^3*(5 - 2*z1[6]) - 9*z1[6] + 8*z1[6]^2 + 
        z1[2]*(5 + 6*z1[6] - 5*z1[6]^2) + z1[2]^2*(-5 - 3*z1[6] + 
          2*z1[6]^2)) + z1[4]*(-1 - 4*z1[6] + 10*z1[6]^2 + 
        z1[2]*(1 + 3*z1[6] - 7*z1[6]^2) + z1[2]^3*(1 + z1[6] - z1[6]^2) + 
        z1[2]^2*(-1 - 2*z1[6] + 4*z1[6]^2))) + 
    z1[5]*(z1[3]^2*z1[4]*(z1[2]^4 + (1 + z1[4])^3 - z1[2]*(1 + z1[4])^3 - 
        z1[2]^3*(1 + 3*z1[4]) + z1[2]^2*(1 + 3*z1[4] + 3*z1[4]^2))*
       (1 + z1[4] - z1[6]) + z1[3]*z1[4]*(-((-1 + z1[2])*z1[4]^4) - 
        (-4 + 3*z1[2] - 2*z1[2]^2 + z1[2]^3)*z1[6] + 
        z1[4]^3*(3 - 3*z1[2] + 2*z1[2]^2 + z1[6]) - 
        z1[4]^2*(-3 - 3*z1[2]^2 + z1[2]^3 - 6*z1[6] + 3*z1[2]*(1 + z1[6])) + 
        z1[4]*(1 - z1[2]^3 + 9*z1[6] + z1[2]^2*(1 + 3*z1[6]) - 
          z1[2]*(1 + 6*z1[6]))) + z1[6]*(-((-3 + z1[2])*z1[4]^4) + 
        z1[4]^3*(z1[2]^2 + 3*(4 + z1[6]) - z1[2]*(5 + z1[6])) + 
        z1[6]^3*(1 + z1[2]^2 + 4*z1[6] + z1[6]^2 - z1[2]*(1 + 2*z1[6])) + 
        z1[4]^2*(z1[2]^2*(2 + z1[6]) + 3*(5 + 3*z1[6] + z1[6]^2) - 
          z1[2]*(7 + 4*z1[6] + z1[6]^2)) + z1[4]*(6 + 6*z1[6] + 6*z1[6]^2 + 
          4*z1[6]^3 - z1[6]^4 + z1[2]^2*(1 + z1[6] + z1[6]^2) - 
          z1[2]*(3 + 3*z1[6] + 3*z1[6]^2 + z1[6]^3)))), 
  y[399] -> -(z1[2]^4*z1[3]*(-2 + z1[6])*z1[6]^3) + 
    z1[2]^3*(4*z1[4]^5 + z1[4]^4*(17 + z1[6]) + 
      z1[4]^3*(27 + 2*z1[6] + z1[6]^2) + z1[4]^2*(19 + z1[6]^2 + z1[6]^3) + 
      z1[4]*(5 - 2*z1[6] - z1[6]^2 + z1[6]^4) + 
      z1[6]*(-1 - z1[6] + (1 + z1[3])*z1[6]^2 - 5*z1[3]*z1[6]^3 + 
        2*z1[3]*z1[6]^4)) - z1[2]^2*(4*z1[4]^6 + z1[4]^5*(26 + z1[6]) + 
      z1[4]^4*(65 + 4*z1[6] + z1[6]^2) + z1[4]^3*(79 + 3*z1[6] + 3*z1[6]^2 + 
        z1[6]^3) + z1[4]^2*(47 - 5*z1[6] + 2*z1[6]^3 + z1[6]^4) + 
      z1[4]*(11 - 8*z1[6] - 5*z1[6]^2 - 2*z1[6]^3 - z1[6]^4 + 2*z1[6]^5) + 
      z1[6]*(-3 - 3*z1[6] - 2*z1[6]^2 - 2*(-1 + z1[3])*z1[6]^3 - 
        2*z1[3]*z1[6]^4 + z1[3]*z1[6]^5)) - z1[4]*(1 + z1[4] - z1[6])*
     ((15 + 22*z1[3] + 8*z1[3]^2 + z1[3]^3)*z1[4]^4 - 
      (1 + z1[3])*z1[4]^3*(4*(-12 + z1[6]) + z1[3]^2*(-3 + 2*z1[6]) + 
        z1[3]*(-22 + 8*z1[6])) + (1 + z1[3])*z1[4]^2*
       (51 - 7*z1[6] + 3*z1[6]^2 + z1[3]^2*(3 - 5*z1[6] + z1[6]^2) + 
        z1[3]*(23 - 19*z1[6] + 2*z1[6]^2)) + 
      z1[4]*(18 - 9*z1[6] + 4*z1[6]^3 - z1[6]^4 + 
        z1[3]^3*(1 - 4*z1[6] + 2*z1[6]^2) + z1[3]^2*(9 - 19*z1[6] + 
          4*z1[6]^2) + z1[3]*(26 - 24*z1[6] + 2*z1[6]^2 + 4*z1[6]^3 - 
          z1[6]^4)) + z1[6]*(-6 + z1[3]^2*(-5 + z1[6]) + 
        z1[3]^3*(-1 + z1[6]) - 6*z1[6] - 5*z1[6]^2 + z1[6]^3 + z1[6]^4 + 
        z1[3]*(-10 - 6*z1[6] - 5*z1[6]^2 + z1[6]^3 + z1[6]^4))) + 
    z1[2]*(9*z1[4]^6 + z1[4]^5*(53 + 22*z1[3] + 8*z1[3]^2 + z1[3]^3 + 
        2*z1[6]) + z1[4]^4*(123 + z1[3]*(92 - 26*z1[6]) + 
        z1[3]^2*(33 - 17*z1[6]) + z1[3]^3*(4 - 3*z1[6]) + 6*z1[6] + 
        2*z1[6]^2) + z1[4]^3*(141 + 4*z1[6]^2 + 2*z1[6]^3 + 
        z1[3]^3*(6 - 10*z1[6] + 3*z1[6]^2) + z1[3]^2*(51 - 56*z1[6] + 
          11*z1[6]^2) + z1[3]*(144 - 84*z1[6] + 8*z1[6]^2 - 2*z1[6]^3 + 
          z1[6]^4)) + z1[6]*(-6 + 5*z1[3]^2*(-1 + z1[6]) - 
        z1[3]^3*(-1 + z1[6])^2 - 6*z1[6] - 5*z1[6]^2 + z1[6]^3 + z1[6]^4 + 
        z1[3]*(-10 + z1[6]^2 + 6*z1[6]^3 - z1[6]^5)) - 
      z1[4]^2*(-80 + 16*z1[6] + 4*z1[6]^2 - 2*z1[6]^3 - 4*z1[6]^4 + z1[6]^5 + 
        z1[3]^3*(-4 + 12*z1[6] - 8*z1[6]^2 + z1[6]^3) + 
        z1[3]^2*(-35 + 66*z1[6] - 26*z1[6]^2 + 2*z1[6]^3) + 
        2*z1[3]*(-50 + 50*z1[6] - 6*z1[6]^2 - 2*z1[6]^4 + z1[6]^5)) + 
      z1[4]*(18 - 18*z1[6] - 12*z1[6]^2 - 6*z1[6]^3 - z1[6]^4 + z1[6]^6 + 
        z1[3]^3*(1 - 6*z1[6] + 7*z1[6]^2 - 2*z1[6]^3) + 
        z1[3]^2*(9 - 32*z1[6] + 20*z1[6]^2 - 2*z1[6]^3) + 
        z1[3]*(26 - 52*z1[6] + 4*z1[6]^2 - z1[6]^3 - 6*z1[6]^4 + z1[6]^6))) + 
    z1[5]*(z1[2]^4*z1[3]*(-1 + z1[6])*z1[6]^3 - 
      z1[2]^3*(z1[6]^3 + 2*z1[3]*(-1 + z1[6])*z1[6]^4 + z1[4]^4*(1 + z1[6]) + 
        z1[4]^3*(3 + 3*z1[6] + z1[6]^2) + z1[4]^2*(3 + 3*z1[6] + 2*z1[6]^2 + 
          z1[6]^3) + z1[4]*(1 + z1[6] + z1[6]^2 + z1[6]^3 + z1[6]^4)) + 
      z1[2]^2*(z1[6]^3 - 2*(-1 + z1[3])*z1[6]^4 + z1[3]*z1[6]^5 + 
        z1[3]*z1[6]^6 + z1[4]^5*(2 + z1[6]) + z1[4]^4*(3 + z1[6])^2 + 
        z1[4]^3*(15 + 12*z1[6] + 5*z1[6]^2 + z1[6]^3) + 
        z1[4]^2*(11 + 10*z1[6] + 7*z1[6]^2 + 4*z1[6]^3 + z1[6]^4) + 
        z1[4]*(3 + 3*z1[6] + 3*z1[6]^2 + 3*z1[6]^3 + 2*z1[6]^4 + 
          2*z1[6]^5)) + z1[4]*(1 + z1[4] - z1[6])*
       ((3 + 6*z1[3] + 4*z1[3]^2 + z1[3]^3)*z1[4]^4 + (1 + z1[3])*z1[6]^3*
         (1 + 4*z1[6] + z1[6]^2) - (1 + z1[3])*z1[4]^3*(z1[3]*(-10 + z1[6]) + 
          z1[3]^2*(-3 + z1[6]) - 3*(4 + z1[6])) - (1 + z1[3])*z1[4]^2*
         (z1[3]*(-11 + z1[6]) + z1[3]^2*(-3 + 2*z1[6]) - 
          3*(5 + 3*z1[6] + z1[6]^2)) + z1[4]*(6 - z1[3]^2*(-5 + z1[6]) - 
          z1[3]^3*(-1 + z1[6]) + 6*z1[6] + 6*z1[6]^2 + 4*z1[6]^3 - z1[6]^4 + 
          z1[3]*(10 + 6*z1[6] + 6*z1[6]^2 + 4*z1[6]^3 - z1[6]^4))) - 
      z1[2]*(z1[4]^6 + z1[4]^5*(9 + 6*z1[3] + 4*z1[3]^2 + z1[3]^3 + 
          3*z1[6]) - (-1 + z1[3]*(-1 + z1[6]))*z1[6]^3*
         (1 + 4*z1[6] + z1[6]^2) + z1[4]^4*(28*z1[3] + 
          z1[3]^2*(17 - 5*z1[6]) - 2*z1[3]^3*(-2 + z1[6]) + 
          3*(9 + 5*z1[6] + z1[6]^2)) + z1[4]^3*(37 + 27*z1[6] + 12*z1[6]^2 + 
          3*z1[6]^3 + z1[3]^2*(27 - 15*z1[6] + z1[6]^2) + 
          z1[3]^3*(6 - 6*z1[6] + z1[6]^2) + z1[3]*(48 - z1[6]^3 + z1[6]^4)) + 
        z1[4]^2*(24 + 21*z1[6] + 15*z1[6]^2 + 9*z1[6]^3 + 4*z1[6]^4 - 
          z1[6]^5 + z1[3]^2*(19 - 15*z1[6] + z1[6]^2) + 
          2*z1[3]^3*(2 - 3*z1[6] + z1[6]^2) + z1[3]*(36 + z1[6]^3 + z1[6]^4 - 
            2*z1[6]^5)) + z1[4]*(6 - 5*z1[3]^2*(-1 + z1[6]) + 
          z1[3]^3*(-1 + z1[6])^2 + 6*z1[6] + 6*z1[6]^2 + 6*z1[6]^3 + 
          5*z1[6]^4 + 3*z1[6]^5 + z1[6]^6 + z1[3]*(10 - z1[6]^3 - 3*z1[6]^4 + 
            3*z1[6]^5 + z1[6]^6)))), y[400] -> z1[3], 
  y[401] -> -((1 + z1[3])^2*z1[4]^3) - z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6]) + 
    z1[4]^2*(-1 + z1[3]*(-2 + z1[6]) + z1[3]^2*(-1 + z1[6]) - z1[6]) - 
    z1[4]*z1[6]*(3 + 2*z1[3] + z1[6]) - z1[6]*(1 + z1[3] + z1[6] + z1[6]^2) + 
    z1[2]*z1[3]*(2*(1 + z1[3])*z1[4]^2 + z1[6] - 
      z1[4]*(-2 + 2*z1[3]*(-1 + z1[6]) + z1[6])), 
  y[402] -> -(z1[2]^2*z1[3]*z1[6]^3) - (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*
     (1 + 2*z1[4]^2 + z1[3]*(1 + z1[4])^2 + z1[6] + z1[6]^2 + 
      z1[4]*(3 + z1[6])) + z1[2]*(1 + z1[4]^4 + z1[3]^2*(1 + z1[4])^2*
       (1 + z1[4] - z1[6]) + z1[6] + z1[6]^2 + z1[4]^3*(4 + z1[6]) + 
      z1[4]^2*(6 + 3*z1[6] + z1[6]^2) + z1[4]*(4 + 3*z1[6] + 2*z1[6]^2 + 
        z1[6]^3) + z1[3]*(2 + 3*z1[4]^3 - z1[4]^2*(-8 + z1[6]) - z1[6]^3 + 
        z1[4]*(7 - z1[6] + z1[6]^3))), 
  y[403] -> z1[2]^4*z1[3]^2*(2*z1[4] + 2*z1[4]^2 - z1[6]^2) - 
    z1[2]^3*z1[3]*((4 + 6*z1[3])*z1[4]^3 + z1[6]^2*(-1 - z1[3] + z1[6]) + 
      z1[4]^2*(4 + 6*z1[3] + 4*z1[6]) + z1[4]*z1[6]*(5 + z1[3] - z1[6] - 
        3*z1[3]*z1[6])) + z1[2]^2*((2 + 8*z1[3] + 6*z1[3]^2)*z1[4]^4 + 
      2*(1 + z1[3])*z1[4]^3*(1 + 3*z1[3] + 4*z1[6]) + 
      z1[4]^2*z1[6]*(14 + z1[3]*(17 - 2*z1[6]) - 3*z1[3]^2*(-1 + z1[6]) + 
        5*z1[6]) + z1[4]*z1[6]*(5 + z1[3]^2*(1 - 3*z1[6]) + 4*z1[6] + 
        7*z1[6]^2 + z1[3]*(6 - 3*z1[6] + 2*z1[6]^2)) + 
      z1[6]^2*(-1 - z1[3]^2 - 3*z1[6] + 8*z1[6]^2 + 
        z1[3]*(-2 - 5*z1[6] + 3*z1[6]^2))) - 
    z1[2]*(2*(1 + z1[3])^2*z1[4]^5 + z1[4]^3*z1[6]*
       (29 - z1[3]*(-19 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 5*z1[6]) + 
      2*z1[4]^4*(1 + z1[3]^2 + 4*z1[6] + 2*z1[3]*(1 + z1[6])) + 
      z1[4]^2*z1[6]*(31 - 3*z1[3]^2*(-1 + z1[6]) + 15*z1[6] + 7*z1[6]^2 + 
        z1[3]*(20 - 3*z1[6] + z1[6]^2)) + z1[4]*z1[6]*
       (11 + z1[3]^2*(1 - 3*z1[6]) + 7*z1[6] + 11*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]*(7 - 5*z1[6] + 2*z1[6]^2)) + z1[6]^2*(-3 - z1[3]^2 - 5*z1[6] - 
        10*z1[6]^2 + 19*z1[6]^3 + z1[3]*(-3 - 2*z1[6] - 6*z1[6]^2 + 
          3*z1[6]^3))) + z1[6]*((15 + 7*z1[3] + z1[3]^2)*z1[4]^4 + 
      z1[4]^3*(48 - z1[3]*(-22 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 11*z1[6]) + 
      z1[4]^2*(51 - 3*z1[3]^2*(-1 + z1[6]) + 26*z1[6] + 14*z1[6]^2 + 
        z1[3]*(23 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
      z1[4]*(18 + z1[3]^2*(1 - 3*z1[6]) + 9*z1[6] + 14*z1[6]^2 + 32*z1[6]^3 - 
        11*z1[6]^4 + z1[3]*(8 - 7*z1[6] - 2*z1[6]^2 + 6*z1[6]^3 - 
          2*z1[6]^4)) + z1[6]*(-6 - z1[3]^2 - 12*z1[6] - 15*z1[6]^2 + 
        11*z1[6]^3 + 11*z1[6]^4 + z1[3]*(-4 - 4*z1[6] - 4*z1[6]^2 - z1[6]^3 + 
          z1[6]^4))) - z1[5]*z1[6]*
     ((3 + 3*z1[3] + z1[3]^2 - z1[2]*(1 + z1[3])^2)*z1[4]^4 + 
      z1[4]^3*(3*z1[3]^2 + z1[2]^2*(1 + 4*z1[3] + 3*z1[3]^2) + 
        6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6]) - 
        z1[2]*(5 + 3*z1[3]^2 + 2*z1[6] + z1[3]*(7 + z1[6]))) + 
      z1[6]^2*(-(z1[2]^3*z1[3]) - z1[2]*z1[6]*(3 + (11 + 3*z1[3])*z1[6]) + 
        z1[6]*(3 + (20 + 3*z1[3])*z1[6] + (7 + z1[3])*z1[6]^2) + 
        z1[2]^2*(4*z1[6] + z1[3]*(-1 + 3*z1[6]))) + 
      z1[4]^2*(3*z1[3]^2 - z1[2]^3*z1[3]*(2 + 3*z1[3]) + 
        z1[2]^2*(1 + z1[3])*(2 + 3*z1[3] + 2*z1[6]) + 
        3*(5 + 6*z1[6] + 3*z1[6]^2) + z1[3]*(11 + 6*z1[6] + z1[6]^2 + 
          z1[6]^3) - z1[2]*(7 + 3*z1[3]^2 + 8*z1[6] + 3*z1[6]^2 + 
          z1[3]*(8 + 4*z1[6] + z1[6]^2))) + 
      z1[4]*(6 + z1[3]^2 + z1[2]^4*z1[3]^2 + 12*z1[6] + 18*z1[6]^2 + 
        18*z1[6]^3 - 7*z1[6]^4 - z1[2]^3*z1[3]*(1 + z1[3] + z1[6]) + 
        z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4) + 
        z1[2]^2*(1 + z1[3]^2 + 2*z1[6] + 3*z1[6]^2 + 
          2*z1[3]*(1 + z1[6] + z1[6]^2)) - z1[2]*(3 + z1[3]^2 + 6*z1[6] + 
          9*z1[6]^2 + 4*z1[6]^3 + z1[3]*(3 + 3*z1[6] + 4*z1[6]^2)))), 
  y[404] -> -(z1[2]^5*z1[3]^2*(-2 + z1[6])*z1[6]^2) + 
    z1[2]^4*z1[3]*z1[6]^2*(3 - 11*z1[6] + 8*z1[6]^2 + 
      z1[3]*(5 - 9*z1[6] + 3*z1[6]^2)) - 
    z1[2]^3*(4*z1[4]^5 + z1[4]^4*(17 + 5*z1[6]) + 
      3*z1[4]^3*(9 + 5*z1[6] + 2*z1[6]^2) + 
      z1[4]^2*(19 + 14*z1[6] + 11*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]*(5 + 3*z1[6] + 3*z1[6]^2 + 5*z1[6]^3 + 8*z1[6]^4) + 
      z1[6]*(-1 - (3 + 5*z1[3] + 4*z1[3]^2)*z1[6] + 
        (8 + 19*z1[3] + 12*z1[3]^2)*z1[6]^2 - z1[3]*(37 + 12*z1[3])*z1[6]^3 + 
        z1[3]*(19 + 3*z1[3])*z1[6]^4)) + 
    z1[2]^2*(4*z1[4]^6 + z1[4]^5*(26 + 5*z1[6]) + 
      z1[4]^4*(65 + 26*z1[6] + 6*z1[6]^2) + 
      z1[4]^3*(79 + 46*z1[6] + 24*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]^2*(47 + 31*z1[6] + 25*z1[6]^2 + 20*z1[6]^3 + 8*z1[6]^4) + 
      z1[4]*(11 + 3*z1[6] + z1[6]^2 + 4*z1[6]^3 + z1[6]^4 + 19*z1[6]^5) + 
      z1[6]*(-3 + (-5 + 2*z1[3] + z1[3]^2)*z1[6] - 
        2*(5 + 4*z1[3] + 2*z1[3]^2)*z1[6]^2 + (19 + 6*z1[3] + 6*z1[3]^2)*
         z1[6]^3 - z1[3]*(19 + 5*z1[3])*z1[6]^4 + z1[3]*(11 + z1[3])*
         z1[6]^5)) + z1[4]*(1 + z1[4] - z1[6])*
     ((15 + 22*z1[3] + 8*z1[3]^2 + z1[3]^3)*z1[4]^4 - 
      (1 + z1[3])*z1[4]^3*(-48 + z1[3]*(-22 + z1[6]) + z1[3]^2*(-3 + z1[6]) - 
        11*z1[6]) + z1[4]^2*(51 - 3*z1[3]^3*(-1 + z1[6]) + 26*z1[6] + 
        14*z1[6]^2 + z1[3]^2*(26 - 7*z1[6] - z1[6]^2 + z1[6]^3) + 
        z1[3]*(74 + 22*z1[6] + 13*z1[6]^2 + z1[6]^3)) + 
      z1[4]*(18 + z1[3]^3*(1 - 3*z1[6]) + 9*z1[6] + 14*z1[6]^2 + 32*z1[6]^3 - 
        11*z1[6]^4 + z1[3]*(26 + 2*z1[6] + 12*z1[6]^2 + 38*z1[6]^3 - 
          13*z1[6]^4) + z1[3]^2*(9 - 10*z1[6] - 2*z1[6]^2 + 6*z1[6]^3 - 
          2*z1[6]^4)) + z1[6]*(-6 - z1[3]^3 - 12*z1[6] - 15*z1[6]^2 + 
        11*z1[6]^3 + 11*z1[6]^4 + z1[3]^2*(-5 - 4*z1[6] - 4*z1[6]^2 - 
          z1[6]^3 + z1[6]^4) + z1[3]*(-10 - 16*z1[6] - 19*z1[6]^2 + 
          10*z1[6]^3 + 12*z1[6]^4))) - 
    z1[2]*(9*z1[4]^6 + z1[4]^5*(53 + 22*z1[3] + 8*z1[3]^2 + z1[3]^3 + 
        11*z1[6]) + z1[4]^4*(123 - 4*z1[3]*(-23 + z1[6]) - 
        2*z1[3]^3*(-2 + z1[6]) + 50*z1[6] + 13*z1[6]^2 - 
        z1[3]^2*(-33 + 9*z1[6] - 2*z1[6]^2 + z1[6]^3)) + 
      z1[4]^3*(141 + 79*z1[6] + 43*z1[6]^2 + 15*z1[6]^3 + 
        z1[3]^3*(6 - 7*z1[6] + z1[6]^2) + z1[3]^2*(51 - 31*z1[6] + 
          5*z1[6]^2 - 8*z1[6]^3 + 3*z1[6]^4) + 
        z1[3]*(144 - 14*z1[6] + 5*z1[6]^2 - 18*z1[6]^3 + 12*z1[6]^4)) - 
      z1[6]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 15*z1[6]^2 - 11*z1[6]^3 - 
        11*z1[6]^4 + z1[3]^2*(5 - 3*z1[6]^3 - 2*z1[6]^4 + z1[6]^5) + 
        z1[3]*(10 + 10*z1[6] + 7*z1[6]^2 - 25*z1[6]^3 - z1[6]^4 + 
          11*z1[6]^5)) + z1[4]^2*(80 + 46*z1[6] + 36*z1[6]^2 + 33*z1[6]^3 + 
        32*z1[6]^4 - 11*z1[6]^5 + z1[3]^3*(4 - 9*z1[6] + 3*z1[6]^2) + 
        z1[3]^2*(35 - 40*z1[6] + 5*z1[6]^2 - 4*z1[6]^3 + 9*z1[6]^4 - 
          3*z1[6]^5) - z1[3]*(-100 + 26*z1[6] - 3*z1[6]^2 + z1[6]^3 - 
          39*z1[6]^4 + 24*z1[6]^5)) + z1[4]*(18 - 6*z1[6]^2 + 14*z1[6]^4 + 
        3*z1[6]^5 + 11*z1[6]^6 + z1[3]^3*(1 - 5*z1[6] + 3*z1[6]^2) + 
        z1[3]^2*(9 - 23*z1[6] + 2*z1[6]^2 - 3*z1[6]^4 - 2*z1[6]^5 + 
          z1[6]^6) + z1[3]*(26 - 26*z1[6] - 12*z1[6]^2 - 5*z1[6]^3 - 
          27*z1[6]^4 + 12*z1[6]^6))) + 
    z1[5]*(z1[2]^5*z1[3]^2*(-1 + z1[6])*z1[6]^2 - z1[2]^4*z1[3]*z1[6]^2*
       ((1 - 2*z1[6])^2 + z1[3]*(2 - 5*z1[6] + 3*z1[6]^2)) - 
      z1[2]^2*(z1[4]^5*(2 + z1[6]) + z1[4]^4*(9 + 8*z1[6] + 2*z1[6]^2) + 
        z1[4]^3*(15 + 19*z1[6] + 12*z1[6]^2 + 3*z1[6]^3) + 
        z1[6]^3*(3 + (11 - 6*z1[3])*z1[6] - (-2 + z1[3])*z1[3]*z1[6]^2 + 
          z1[3]*(7 + z1[3])*z1[6]^3) + z1[4]^2*(11 + 18*z1[6] + 19*z1[6]^2 + 
          14*z1[6]^3 + 4*z1[6]^4) + z1[4]*(3 + 6*z1[6] + 9*z1[6]^2 + 
          11*z1[6]^3 + 10*z1[6]^4 + 11*z1[6]^5)) + 
      z1[2]^3*(z1[4]^4*(1 + z1[6]) + z1[4]^3*(3 + 4*z1[6] + 2*z1[6]^2) + 
        z1[4]^2*(3 + 5*z1[6] + 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[4]*(1 + 2*z1[6] + 3*z1[6]^2 + 4*z1[6]^3 + 4*z1[6]^4) + 
        z1[6]^2*(4*z1[6] + z1[3]^2*(-1 + 4*z1[6] - 6*z1[6]^2 + 3*z1[6]^3) + 
          z1[3]*(-1 + 4*z1[6] - 12*z1[6]^2 + 11*z1[6]^3))) - 
      z1[4]*(1 + z1[4] - z1[6])*((3 + 6*z1[3] + 4*z1[3]^2 + z1[3]^3)*
         z1[4]^4 + (1 + z1[3])*z1[6]^3*(3 + (20 + 3*z1[3])*z1[6] + 
          (7 + z1[3])*z1[6]^2) + (1 + z1[3])*z1[4]^3*(3*z1[3]^2 + 
          6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6])) + 
        z1[4]^2*(3*z1[3]^3 + 3*(5 + 6*z1[6] + 3*z1[6]^2) + 
          z1[3]^2*(14 + 6*z1[6] + z1[6]^2 + z1[6]^3) + 
          z1[3]*(26 + 24*z1[6] + 10*z1[6]^2 + z1[6]^3)) + 
        z1[4]*(6 + z1[3]^3 + 12*z1[6] + 18*z1[6]^2 + 18*z1[6]^3 - 7*z1[6]^4 + 
          z1[3]*(10 + 16*z1[6] + 22*z1[6]^2 + 22*z1[6]^3 - 9*z1[6]^4) + 
          z1[3]^2*(5 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4))) + 
      z1[2]*(z1[4]^6 + z1[4]^5*(9 + 6*z1[3] + 4*z1[3]^2 + z1[3]^3 + 
          4*z1[6]) + z1[6]^3*(3 + 20*z1[6] + 7*z1[6]^2 - 
          z1[3]^2*z1[6]*(-3 + 2*z1[6] + z1[6]^2) + 
          z1[3]*(3 + 20*z1[6] - 12*z1[6]^2 - 7*z1[6]^3)) + 
        z1[4]^4*(27 - z1[3]^3*(-4 + z1[6]) + 23*z1[6] + 7*z1[6]^2 + 
          z1[3]*(28 + 6*z1[6]) - z1[3]^2*(-17 + z1[6] - z1[6]^2 + z1[6]^3)) + 
        z1[4]^3*(37 - 3*z1[3]^3*(-2 + z1[6]) + 46*z1[6] + 31*z1[6]^2 + 
          10*z1[6]^3 + z1[3]^2*(27 - 2*z1[6] + z1[6]^2 - 4*z1[6]^3 + 
            3*z1[6]^4) + z1[3]*(48 + 22*z1[6] + 6*z1[6]^2 - 7*z1[6]^3 + 
            8*z1[6]^4)) + z1[4]^2*(24 + z1[3]^3*(4 - 3*z1[6]) + 39*z1[6] + 
          42*z1[6]^2 + 34*z1[6]^3 + 18*z1[6]^4 - 7*z1[6]^5 + 
          z1[3]*(36 + 26*z1[6] + 16*z1[6]^2 + 9*z1[6]^3 + 10*z1[6]^4 - 
            16*z1[6]^5) - z1[3]^2*(-19 + z1[6] - 3*z1[6]^4 + 3*z1[6]^5)) + 
        z1[4]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 18*z1[6]^2 + 
          24*z1[6]^3 + 24*z1[6]^4 + 16*z1[6]^5 + 7*z1[6]^6 + 
          z1[3]^2*(5 - 3*z1[6]^4 + 2*z1[6]^5 + z1[6]^6) + 
          z1[3]*(10 + 10*z1[6] + 10*z1[6]^2 + 7*z1[6]^3 - 10*z1[6]^4 + 
            17*z1[6]^5 + 8*z1[6]^6)))), y[405] -> 1 + z1[3]*(-1 + z1[5]), 
  y[406] -> 1 + z1[3] - z1[6], 
  y[407] -> 1 + z1[4] + z1[3]*(2 + z1[4]*(-1 + z1[5])) - z1[6], 
  y[408] -> z1[4]*(-1 + z1[5]) + z1[4]^2*(-1 + z1[5]) + z1[6], 
  y[409] -> -((1 + z1[3])*z1[4]^3*(-1 + z1[3]*(-1 + z1[5]))) + 
    z1[4]^2*(2 + z1[3]^2*(-1 + z1[5])*(-2 + z1[6]) + 
      z1[3]*(-3 + z1[5])*(-1 + z1[6]) - 2*z1[6]) - z1[3]^2*z1[6] - 
    z1[2]*z1[3]*(1 + z1[4]^2 + (-2 + z1[3])*z1[6] + z1[6]^2 + 
      z1[4]*(2 + (-2 + z1[3]*(-1 + z1[5]))*z1[6])) + 
    z1[4]*((-1 + z1[6])^2 + z1[3]^2*(1 - z1[5] + z1[6]) + 
      z1[3]*(1 - z1[6] + z1[6]^2)), y[410] -> -1 + z1[3] + 2*z1[3]^2, 
  y[411] -> -((1 + z1[3])*z1[4]^3*(-1 + 2*z1[3]*(-1 + z1[5]))) + 
    (1 - 2*z1[3])*z1[3]*z1[6] + z1[2]*z1[3]*(-1 + z1[4]^2*(-2 + z1[5]) - 
      2*(-2 + z1[3])*z1[6] - 2*z1[6]^2 + z1[4]*(-3 + z1[5] + 3*z1[6] + 
        2*z1[3]*z1[6] - 2*z1[3]*z1[5]*z1[6])) + 
    z1[4]*(1 - 4*z1[6] + 2*z1[6]^2 + z1[3]^2*(2 - 2*z1[5] + 2*z1[6]) + 
      z1[3]*(z1[5] + 2*(-1 + z1[6])*z1[6])) + 
    z1[4]^2*(2 + 2*z1[3]^2*(-1 + z1[5])*(-2 + z1[6]) - 3*z1[6] + 
      z1[3]*(3 - 5*z1[6] + z1[5]*(-1 + 2*z1[6]))), y[412] -> -2 + z1[5], 
  y[413] -> 1 + z1[3] + z1[3]*z1[4]*(-2 + z1[5]) - z1[6], 
  y[414] -> 1 + z1[6] + 2*z1[3]*z1[6], 
  y[415] -> 5 + (-7 + 2*z1[3])*z1[6] + 2*z1[6]^2, 
  y[416] -> 2*(1 + z1[4] - z1[6]) - z1[3]*(-1 + z1[2] - 2*z1[4] + z1[5] + 
      2*z1[6] - z1[5]*z1[6]), y[417] -> (1 + z1[3])*z1[6] + 
    z1[2]*(2 + (-2 + z1[3])*z1[6] + z1[6]^2), 
  y[418] -> -2*(-1 + z1[4])*(1 + z1[4] - z1[6]) + 
    z1[3]*(-z1[4]^2 + (-2 + z1[5])*(-1 + z1[6]) + z1[4]*(1 + z1[6])), 
  y[419] -> -(z1[2]^2*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
        (-1 + z1[6]))) + (1 + z1[3])*
     ((1 + z1[3])*z1[4]^3*(-1 + z1[3]*(-1 + z1[5])) + 
      z1[4]^2*(-(z1[3]^2*(-1 + z1[5])*(-2 + z1[6])) + 2*(-1 + z1[6]) - 
        z1[3]*(-3 + z1[5])*(-1 + z1[6])) + z1[4]*(z1[3]^2*(-1 + z1[5]) - 
        (-1 + z1[6])^2 - z1[3]*z1[6]) - z1[3]*z1[6]*(2 - 2*z1[6] + z1[6]^2 + 
        z1[3]*(1 - z1[5] + z1[6]))) + z1[2]*z1[3]*(1 + 4*z1[4] + 2*z1[4]^2 - 
      z1[3]^2*(1 + z1[4])*(-1 + z1[5])*(1 + z1[4] - 2*z1[6]) - 2*z1[6] - 
      4*z1[4]*z1[6] + z1[6]^2 - z1[3]*(z1[4]^2*(-3 + z1[5]) + 
        (-1 + z1[6])^2 + z1[4]*(-5 + z1[5] + 6*z1[6] - 2*z1[5]*z1[6]) + 
        z1[5]*(-1 + z1[6] - z1[6]^2))), 
  y[420] -> 3 + z1[4] + 2*z1[3]*(1 + z1[4]*(-2 + z1[5])) - 2*z1[6], 
  y[421] -> 9 + (-13 + 4*z1[3])*z1[6] + 4*z1[6]^2, 
  y[422] -> 2*z1[6] - 4*z1[3]^2*z1[6] - z1[3]*(1 + z1[6]), 
  y[423] -> (-1 + z1[3] + 2*z1[3]^2)*z1[6] + 
    z1[2]*(-1 + 2*z1[3]^2*z1[6] + z1[3]*(3 - 4*z1[6] + 2*z1[6]^2)), 
  y[424] -> -(z1[2]^2*z1[3]^2*(z1[4] - (5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*
        (-1 + z1[6]))) + (1 + z1[3])*
     ((1 + z1[3])*z1[4]^3*(-1 + 2*z1[3]*(-1 + z1[5])) + 
      z1[4]*(-1 + 2*z1[3]^2*(-1 + z1[5]) + 4*z1[6] - 2*z1[6]^2 - 
        z1[3]*(-1 + z1[5] + z1[6])) - 
      z1[6]*(-1 + z1[3]*(z1[5] + 2*(-1 + z1[6])^2) + 
        z1[3]^2*(2 - 2*z1[5] + 2*z1[6])) + 
      z1[4]^2*(-2 - 2*z1[3]^2*(-1 + z1[5])*(-2 + z1[6]) + 3*z1[6] + 
        z1[3]*(-4 + z1[5] + 5*z1[6] - 2*z1[5]*z1[6]))) - 
    z1[2]*z1[3]*(-1 + z1[4]^2*(-3 + z1[5]) + 2*z1[3]^2*(1 + z1[4])*
       (-1 + z1[5])*(1 + z1[4] - 2*z1[6]) + 3*z1[6] + z1[5]*z1[6] - 
      2*z1[6]^2 + z1[4]*(-6 + z1[5] + 6*z1[6]) + 
      z1[3]*(z1[4]^2*(-5 + 3*z1[5]) + 2*(-1 + z1[6])^2 + 
        z1[4]*(-9 + z1[5]*(3 - 4*z1[6]) + 10*z1[6]) + 
        z1[5]*(-2 + 3*z1[6] - 2*z1[6]^2))), 
  y[425] -> -1 - 8*z1[3] - 9*z1[3]^2, y[426] -> -z1[4] + z1[3]*(2 + z1[4]), 
  y[427] -> z1[2]^2*z1[3] - 2*z1[2]*(-1 + z1[3] + z1[6]) + 
    2*z1[6]*(-1 + z1[3] + z1[6]), 
  y[428] -> (1 + z1[3])*z1[6] + z1[2]*(1 + z1[6] - 2*z1[6]^2 + z1[6]^3 + 
      z1[3]*(1 - z1[6] + z1[6]^2)), 
  y[429] -> -(z1[2]^3*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
        (-1 + z1[6]))) + z1[2]^2*z1[3]*
     (z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
      z1[4]*(2 + z1[4] - 2*z1[6]) + z1[3]*(z1[4]^2 + z1[4]*(3 - 2*z1[6]) - 
        (-1 + z1[6])*(-1 + z1[5]*(-1 + z1[6])^2 + 3*z1[6] - z1[6]^2))) + 
    z1[2]*z1[3]*(-2*z1[4]^2 - (-1 + z1[6])^2 + z1[4]*(-2 + z1[6] + z1[6]^2) + 
      z1[3]^2*(z1[4]^2*(-3 + z1[5]) - 2*z1[4]*(-3 + z1[5])*(-1 + z1[6]) - 
        (-1 + z1[5])*z1[6]^2) + z1[3]*(-1 + z1[4]^2*(-5 + z1[5]) + 
        (5 - 2*z1[5])*z1[6] + 2*(-3 + z1[5])*z1[6]^2 - (-2 + z1[5])*z1[6]^3 + 
        z1[4]*(-6 + z1[5] + 7*z1[6] - 2*z1[5]*z1[6] + z1[6]^2))) - 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3*(-1 + z1[3]*(-2 + z1[5])) + 
      z1[4]^2*(2*(-1 + z1[6]) + z1[3]^2*(-4 - z1[5]*(-2 + z1[6]) + 3*z1[6]) + 
        z1[3]*(-4 + z1[5] + 5*z1[6] - z1[5]*z1[6])) - 
      z1[3]*z1[6]*(1 + z1[6] - 2*z1[6]^2 + z1[6]^3 - 
        z1[3]*(-2 + z1[5] + z1[6] - z1[6]^2)) + 
      z1[4]*(z1[3]^2*(-1 + z1[5]) - (-1 + z1[6])^2 + 
        z1[3]*(-1 + 3*z1[6] - 4*z1[6]^2 + z1[6]^3))), 
  y[430] -> -(z1[2]^4*z1[3]^4*(z1[4]^2 - (-4 + z1[5])*z1[6]^2 + 
       z1[4]*(1 - (7 - 5*z1[5] + z1[5]^2)*z1[6] + (-1 + z1[5])*z1[6]^2))) + 
    z1[2]^3*z1[3]^3*((2 + 3*z1[3])*z1[4]^3 + 
      z1[4]^2*(z1[3] - 6*z1[6] - 9*z1[3]*z1[6]) - 
      z1[6]^2*(11 - 2*z1[5] + z1[6] + z1[3]*(15 - 3*z1[5] + 2*z1[6])) + 
      z1[4]*(-2 + (17 - 13*z1[5] + 2*z1[5]^2)*z1[6] + 
        (10 - 4*z1[5])*z1[6]^2 + z1[3]*(-2 + 3*(7 - 6*z1[5] + z1[5]^2)*
           z1[6] + (15 - 6*z1[5])*z1[6]^2))) - (1 + z1[3])^3*z1[4]*
     (z1[3]*z1[4]^4*(-5 + 3*z1[5]) + z1[4]*z1[6]^2*
       (3 + z1[3]*(13 - z1[5] + 2*z1[6])) - 
      z1[6]^2*(3 + z1[6] + z1[3]*(13 - z1[5] + 6*z1[6])) + 
      z1[4]^3*(1 + z1[3]*(-2 - 3*z1[5]*(-1 + z1[6]) + 9*z1[6])) + 
      z1[4]^2*(1 - 3*z1[6] + z1[3]*(3 - 6*z1[6] + (-7 + z1[5])*z1[6]^2))) - 
    z1[2]^2*z1[3]^2*((1 + 4*z1[3] + 3*z1[3]^2)*z1[4]^4 - 
      3*(1 + z1[3])*z1[4]^3*(1 + z1[3] + z1[6] + 3*z1[3]*z1[6]) + 
      (1 + z1[3])*z1[6]^2*(-z1[5] - 3*z1[3]*(-7 + z1[5] - 2*z1[6]) + 
        2*(5 + z1[6])) + (1 + z1[3])*z1[4]^2*(3*(-1 + 4*z1[6] + z1[6]^2) + 
        z1[3]*(-5 + 18*z1[6] + 9*z1[6]^2)) - (1 + z1[3])*z1[4]*
       (-1 + (13 - 11*z1[5] + z1[5]^2)*z1[6] - 5*(-4 + z1[5])*z1[6]^2 + 
        z1[6]^3 + z1[3]*(-1 + 3*(8 - 8*z1[5] + z1[5]^2)*z1[6] + 
          (39 - 12*z1[5])*z1[6]^2 + 3*z1[6]^3))) + 
    z1[2]*z1[3]*(1 + z1[3])^2*(z1[3]*z1[4]^5 - 
      z1[4]^4*(2 + z1[3]*(5 + 3*z1[6])) - 
      z1[6]^2*(3 + z1[6] + z1[3]*(13 - z1[5] + 6*z1[6])) + 
      3*z1[4]^3*(2*z1[6] + z1[3]*(-1 + 6*z1[6] + z1[6]^2)) - 
      z1[4]^2*(-2 + 6*z1[6] + 6*z1[6]^2 + z1[3]*(-3 + 9*z1[6] + 21*z1[6]^2 + 
          z1[6]^3)) + z1[4]*z1[6]*(3 + 14*z1[6] + 2*z1[6]^2 - 
        z1[5]*(3 + 2*z1[6]) + z1[3]*(13 + z1[5]^2 + 40*z1[6] + 8*z1[6]^2 - 
          2*z1[5]*(7 + 5*z1[6])))), 
  y[431] -> z1[2]^3*z1[3]^3*(2 - z1[4]*(-1 + z1[5])*(-1 + z1[6]) + z1[6] - 
      z1[5]*z1[6]) + (1 + z1[3])*(z1[4]^3*(-2 + z1[3]*(-7 + 3*z1[5]) + 
        z1[3]^2*(-9 + 5*z1[5])) + (1 + z1[3])*z1[6]*
       (3 + z1[6] + z1[3]*(13 - z1[5] + 6*z1[6])) + 
      z1[4]^2*(-2 + 4*z1[6] + z1[3]^2*(4 + z1[5]*(4 - 3*z1[6]) + 11*z1[6]) + 
        z1[3]*(4 + z1[5]*(2 - 3*z1[6]) + 13*z1[6])) + 
      z1[4]*(z1[3]*(-20 + z1[5] - 6*z1[6])*z1[6] + 
        z1[3]^2*(4 + (-20 + z1[5])*z1[6] - 4*z1[6]^2) - 2*(1 + z1[6]^2))) + 
    z1[2]^2*z1[3]^2*(4 + 2*z1[4]^2 + (5 - 3*z1[3]*(-6 + z1[5]) - 2*z1[5])*
       z1[6] + (3 + z1[3])*z1[6]^2 + z1[4]*(2*(-1 + z1[5] - 2*z1[6]) + 
        z1[3]*(-11 - 2*z1[6] + z1[5]*(3 + 2*z1[6])))) + 
    z1[2]*z1[3]*(2 - 2*z1[4]^3 + 7*z1[6] + 4*z1[4]^2*z1[6] - z1[5]*z1[6] + 
      4*z1[6]^2 + z1[4]*(-3 + z1[5] - 2*z1[6])*(1 + z1[6]) + 
      z1[3]*(-2*z1[4]^3 + 4*z1[4]^2*(2 + z1[6]) + 
        z1[6]*(35 - 4*z1[5] + 12*z1[6]) - 2*z1[4]*(6 + 15*z1[6] + z1[6]^2 - 
          2*z1[5]*(1 + 2*z1[6]))) + z1[3]^2*(-2 + 10*z1[4]^2 + 
        (28 - 3*z1[5])*z1[6] + 8*z1[6]^2 + z1[4]*(-7 - 27*z1[6] + 
          z1[5]*(3 + 7*z1[6])))), y[432] -> -1 - 12*z1[3] - 15*z1[3]^2, 
  y[433] -> -2 - 3*z1[4] + z1[3]*(4 + 3*z1[4]), 
  y[434] -> (-2 + z1[2])^2*z1[3] + 4*(-1 + z1[6])*(-z1[2] + z1[3] + z1[6]), 
  y[435] -> (-1 + z1[3] + 2*z1[3]^2)*z1[6] + 
    z1[2]*(-1 + 2*z1[3]^2*(1 - z1[6] + z1[6]^2) + 
      z1[3]*(1 + 2*z1[6] - 4*z1[6]^2 + 2*z1[6]^3)), 
  y[436] -> z1[2]^3*z1[3]^3*(2 - z1[4]*(-1 + z1[5])*(-1 + z1[6]) + z1[6] - 
      z1[5]*z1[6]) + (1 + z1[3])*(z1[4]^3*(-2 + z1[3]*(-5 + 3*z1[5]) + 
        3*z1[3]^2*(-5 + 3*z1[5])) + (1 + z1[3])*z1[6]*
       (3 + z1[6] + z1[3]*(13 - z1[5] + 6*z1[6])) + 
      z1[4]^2*(-4 + 6*z1[6] + z1[3]*(4 + z1[5]*(2 - 5*z1[6]) + 17*z1[6]) + 
        z1[3]^2*(2 + z1[5]*(8 - 5*z1[6]) + 17*z1[6])) + 
      z1[4]*(z1[3]*(-2 + (-20 + z1[5])*z1[6] - 10*z1[6]^2) + 
        z1[3]^2*(8 + (-24 + z1[5])*z1[6] - 6*z1[6]^2) - 
        4*(1 - z1[6] + z1[6]^2))) + z1[2]^2*z1[3]^2*
     (6 + 2*z1[4]^2 + 2*z1[4]*(z1[5] - 3*z1[6]) + z1[6] - 2*z1[5]*z1[6] + 
      5*z1[6]^2 + z1[3]*(-2 + (22 - 3*z1[5])*z1[6] + z1[6]^2 + 
        z1[4]*(-13 - 4*z1[6] + z1[5]*(3 + 4*z1[6])))) + 
    z1[2]*z1[3]*(4 - 2*z1[4]^3 + 3*z1[6] - z1[5]*z1[6] + 6*z1[6]^2 + 
      z1[4]^2*(-2 + 6*z1[6]) + z1[4]*(-3 - 3*z1[6] - 4*z1[6]^2 + 
        z1[5]*(1 + z1[6])) + z1[3]*(-2*z1[4]^3 + 6*z1[4]^2*(1 + z1[6]) + 
        z1[6]*(35 - 4*z1[5] + 16*z1[6]) + 2*z1[4]*(-7 - 18*z1[6] - 
          2*z1[6]^2 + z1[5]*(2 + 6*z1[6]))) + 
      z1[3]^2*(-4 + 14*z1[4]^2 + (32 - 3*z1[5])*z1[6] + 10*z1[6]^2 + 
        z1[4]*(-5 - 39*z1[6] + z1[5]*(3 + 11*z1[6])))), 
  y[437] -> -(z1[2]^3*z1[3]^2*(z1[4] - (5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*
        (-1 + z1[6]))) + z1[2]^2*z1[3]*
     (2*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
      z1[4]*(3 + z1[4] - 3*z1[6]) + z1[3]*(z1[4]^2 - 3*z1[4]*(-2 + z1[6]) - 
        (-1 + z1[6])*(-1 + 2*z1[5]*(-1 + z1[6])^2 + 6*z1[6] - 2*z1[6]^2))) - 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3*(-1 + 2*z1[3]*(-2 + z1[5])) + z1[6] - 
      z1[3]*z1[6]*(z1[5] + 2*(-1 + z1[6])^2*z1[6]) + 
      2*z1[3]^2*z1[6]*(-2 + z1[5] + z1[6] - z1[6]^2) + 
      z1[4]^2*(-2 + 3*z1[6] + z1[3]^2*(-8 - 2*z1[5]*(-2 + z1[6]) + 6*z1[6]) + 
        z1[3]*(-5 + z1[5] + 9*z1[6] - 2*z1[5]*z1[6])) + 
      z1[4]*(-1 + 2*z1[3]^2*(-1 + z1[5]) + 4*z1[6] - 2*z1[6]^2 - 
        z1[3]*(z1[5] - 2*z1[6]*(3 - 4*z1[6] + z1[6]^2)))) + 
    z1[2]*z1[3]*(-1 + z1[4]^2*(-5 + z1[5]) + 3*z1[6] + z1[5]*z1[6] - 
      2*z1[6]^2 + 2*z1[3]^2*(z1[4]^2*(-3 + z1[5]) - 2*z1[4]*(-3 + z1[5])*
         (-1 + z1[6]) - (-1 + z1[5])*z1[6]^2) + 
      z1[4]*(z1[5] + 2*(-2 + z1[6] + z1[6]^2)) + 
      z1[3]*(-1 + z1[4]^2*(-11 + 3*z1[5]) - 3*(-3 + z1[5])*z1[6] + 
        4*(-3 + z1[5])*z1[6]^2 - 2*(-2 + z1[5])*z1[6]^3 + 
        z1[4]*(z1[5]*(3 - 4*z1[6]) + 2*(-6 + 7*z1[6] + z1[6]^2)))), 
  y[438] -> -1 + z1[3] + z1[6], 
  y[439] -> z1[2]^3*z1[3] + 2*z1[2]*(-1 + z1[6])*(-1 + z1[3] + z1[6]) - 
    2*(-1 + z1[6])*z1[6]*(-1 + z1[3] + z1[6]) - 
    z1[2]^2*(-2 + z1[3] + 2*z1[6]), 
  y[440] -> -(z1[2]^3*z1[3]^2) + z1[2]^2*z1[3]*(-2 + z1[3]*(-1 + z1[4]) + 
      z1[4]) + (-1 + z1[2])*z1[2]*z1[3]*(z1[2]*z1[3] - (1 + z1[3])*z1[4])*
     z1[5] + z1[3]^2*(6 + 3*z1[4] - 4*z1[6]) + z1[4]*(2 - z1[4] + z1[6]) + 
    z1[3]*(2 - z1[4]^2 - 2*z1[6] + z1[4]*(3 + z1[6])) + 
    z1[2]*(-2 + z1[4] + 2*z1[6] + z1[3]*(-3 + 2*z1[4] + z1[6])), 
  y[441] -> z1[2]^3*z1[3]*(-z1[4] + (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) + (1 + z1[3])*((1 + z1[3])*z1[4]^3 + 
      z1[4]^2*(1 + z1[3]*(2 - 3*z1[6]) - 2*z1[6]) + z1[4]*(1 + z1[3] - z1[6])*
       (-2 + z1[6])*z1[6] + (-1 + z1[6])*z1[6]^2*(-1 + z1[3] + z1[6])) + 
    z1[2]*((1 + z1[3])*z1[4]^3*(-1 + z1[3]*(-1 + z1[5])) + 
      z1[4]^2*(-3 + 2*z1[6] + z1[3]^2*(-5 - z1[5]*(-3 + z1[6]) + z1[6]) + 
        z1[3]*(-7 - z1[5]*(-2 + z1[6]) + 3*z1[6])) + 
      z1[3]*z1[6]*(-((3 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])) + 
        z1[3]*(1 + z1[5] - z1[5]*z1[6])) + 
      z1[4]*(-1 + z1[6] + z1[3]^2*(-7 + 3*z1[5] + 7*z1[6] - 2*z1[5]*z1[6]) + 
        z1[3]*(-5 + z1[5] + 6*z1[6] - z1[5]*z1[6]))) + 
    z1[2]^2*(z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
         (-1 + z1[6])) + z1[4]*(2 + z1[4] - 2*z1[6]) + 
      z1[3]*(2*z1[4]^2 + z1[4]*(5 - 4*z1[6]) - (-1 + z1[6])*
         (z1[5]*(-1 + z1[6])^2 - (-2 + z1[6])*z1[6]))), 
  y[442] -> 3*z1[2]^3*z1[3] + 4*z1[2]*(-1 + z1[6])*(-1 + z1[3] + z1[6]) - 
    4*(-1 + z1[6])*z1[6]*(-1 + z1[3] + z1[6]) - 
    z1[2]^2*(-4 + z1[3] + 4*z1[6]), 
  y[443] -> 3*z1[2]^3*z1[3]^2*(-1 + z1[5]) - 
    z1[2]^2*z1[3]*(4 + 3*z1[4]*(-1 + z1[5]) + 
      z1[3]*(5 + 3*z1[4]*(-1 + z1[5]) + z1[5])) + 
    z1[3]^2*(12 + 7*z1[4] - 8*z1[6]) + z1[4]*(4 - z1[4] + z1[6]) + 
    z1[3]*(4 - z1[4]^2 - 4*z1[6] + z1[4]*(7 + z1[6])) + 
    z1[2]*(-4 + z1[4] + z1[3]^2*(-2 + z1[4]*(2 + z1[5])) + 4*z1[6] + 
      z1[3]*(-7 + z1[4]*(4 + z1[5]) + 3*z1[6])), 
  y[444] -> (3 + 5*z1[3] + 2*z1[3]^2)*z1[4]^3 - 
    z1[2]^3*z1[3]*(z1[4] - (5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*
       (-1 + z1[6])) + 2*(1 + z1[3])*z1[4]*(1 + z1[3] - z1[6])*(-2 + z1[6])*
     z1[6] + 2*(1 + z1[3])*(-1 + z1[6])*z1[6]^2*(-1 + z1[3] + z1[6]) - 
    (1 + z1[3])*z1[4]^2*(-3 + 5*z1[6] + z1[3]*(-4 + 6*z1[6])) + 
    z1[2]^2*(2*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
         (-1 + z1[6])) + z1[4]*(3 + z1[4] - 3*z1[6]) + 
      z1[3]*(2*z1[4]^2 + z1[4]*(9 - 6*z1[6]) - (-1 + z1[6])*
         (1 + 2*z1[5]*(-1 + z1[6])^2 + 4*z1[6] - 2*z1[6]^2))) + 
    z1[2]*((1 + z1[3])*z1[4]^3*(-1 + 2*z1[3]*(-1 + z1[5])) + 
      z1[4]^2*(z1[3]*(5*(-3 + z1[6]) - 2*z1[5]*(-2 + z1[6])) - 
        2*z1[3]^2*(5 + z1[5]*(-3 + z1[6]) - z1[6]) + 3*(-2 + z1[6])) + 
      2*z1[3]*z1[6]*(-((3 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])) + 
        z1[3]*(1 + z1[5] - z1[5]*z1[6])) + 
      z1[4]*(-2*z1[3]*(6 + z1[5]*(-1 + z1[6]) - 7*z1[6]) + 3*(-1 + z1[6]) - 
        2*z1[3]^2*(7 - 7*z1[6] + z1[5]*(-3 + 2*z1[6])))), 
  y[445] -> 1 + z1[4] + z1[5] + z1[5]^2 - z1[3]*(1 + z1[4]*z1[5] + z1[5]^2) - 
    z1[6], y[446] -> -(z1[4]*z1[5]*(1 + z1[5])*(1 + z1[4] - z1[6])) - 
    z1[3]^2*(1 + z1[4]*z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6])) + 
      z1[5]^2*z1[6]) + z1[3]*(1 + z1[4]*(1 - z1[5] + z1[5]^3) + 
      (-1 + z1[5] + z1[5]^2)*z1[6]), 
  y[447] -> z1[4]*(-z1[2] + z1[4] + z1[5] + z1[5]^2 - z1[6]) + 
    z1[3]^2*(1 + z1[4]^2*(1 - z1[5] + z1[5]^2) + 
      z1[4]*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 - z1[6]) + z1[5]^2*z1[6] + 
      z1[2]*(-1 - z1[4] + z1[6])) + z1[3]*(-1 + z1[4]^2*(1 - 2*z1[5]) + 
      z1[2]*(1 + z1[4] - z1[6]) + z1[6] - z1[5]*z1[6] - z1[5]^2*z1[6] - 
      z1[4]*(1 + z1[5]^3 + z1[6] - z1[5]*(1 + z1[6]))), 
  y[448] -> z1[2]^2*(3*z1[4] + z1[3]^2*(1 + z1[4] - z1[6]) + 
      z1[3]*(-2 + z1[4])*(1 + z1[4] - z1[6])) + 
    z1[2]^3*(z1[4] + z1[3]*(-1 - z1[4] + z1[6])) + 
    z1[4]*((1 + z1[3])*z1[4]^2*(-1 + z1[3]*z1[5]) - 
      z1[4]*(2 + z1[3]*(1 + z1[5]*(-1 + z1[6]) - 2*z1[6]) + 
        z1[3]^2*z1[5]*(-1 + z1[6]) - 2*z1[6]) + 
      z1[6]*(2 + z1[3] - z1[6] - z1[3]*z1[6])) - 
    z1[2]*(z1[3]*z1[4]^2*(-2 + z1[3]*(1 + z1[5])) - z1[3]*(-1 + z1[6])*
       z1[6] + z1[4]*(-3 - z1[3]^2*(1 + z1[5])*(-1 + z1[6]) + 
        z1[3]*(-2 + 3*z1[6]))), 
  y[449] -> -z1[4] + z1[2]*(2 + z1[4] - 2*z1[6]), 
  y[450] -> z1[2]^2*z1[4]*(1 + z1[4] - z1[6]) + 
    z1[2]^2*z1[3]*(-1 + z1[6])^2 - z1[2]*z1[4]*(-1 + z1[4]^2 + 
      z1[4]*(z1[5] - 2*z1[6]) + z1[5]*(-1 + z1[6]) + 2*z1[6]) + 
    z1[4]*(z1[4] - z1[6])*(-1 + z1[4]*(-1 + z1[5]) + z1[5]*(-1 + z1[6]) + 
      3*z1[6] - z1[6]^2) - z1[2]*z1[3]*(-1 + z1[6])*
     (1 + z1[5] - 3*z1[6] - z1[5]*z1[6] + z1[6]^2) + 
    z1[3]*z1[4]*(-1 + z1[6])*(1 + z1[4] + z1[5] - 3*z1[6] - z1[4]*z1[6] - 
      z1[5]*z1[6] + z1[6]^2), 
  y[451] -> 8 + z1[5] + (1 + z1[3])*z1[4]^3*(-1 + 2*z1[3]*z1[5]) + 
    z1[2]^3*(1 + z1[4] - z1[3]*(2 + z1[4] - 2*z1[6]) - z1[6]) - 15*z1[6] - 
    z1[5]*z1[6] + 6*z1[6]^2 - z1[4]*(-1 + z1[5] - 2*(-2 + z1[3])*z1[6] + 
      2*(-1 + z1[3])*z1[6]^2) + 
    z1[2]*(-(z1[3]*z1[4]^2*(-1 + z1[5] + 2*z1[3]*(1 + z1[5]))) + 
      z1[4]*(-1 + z1[6])*(-1 - 5*z1[3] + 2*z1[3]^2*(1 + z1[5]) + z1[6]) + 
      2*(-1 + z1[6])*(-5 + (2 + z1[3])*z1[6])) + 
    z1[2]^2*(5 + 2*z1[4] + 2*z1[3]^2*(1 + z1[4] - z1[6]) - 6*z1[6] + 
      z1[6]^2 + z1[3]*(-4 + z1[4] + z1[4]^2 + 4*z1[6] - 2*z1[4]*z1[6])) + 
    z1[4]^2*(-1 - 2*z1[3]^2*z1[5]*(-1 + z1[6]) + z1[6] + z1[6]^2 + 
      z1[3]*(-2 + z1[5] + 3*z1[6] - 2*z1[5]*z1[6])), 
  y[452] -> -1 + z1[4]^2 - z1[5] + 3*z1[4]*z1[5] + 2*z1[4]*z1[5]^2 + 
    3*z1[6] - 2*z1[4]*z1[6] + z1[5]*z1[6] - z1[6]^2 + 
    z1[2]*(-1 - z1[4] + z1[3]*(2 + z1[4] - 2*z1[6]) - 
      2*z1[3]^2*(1 + z1[4] - z1[6]) + z1[6]) + 
    2*z1[3]^2*(1 + z1[4]^2*(1 - z1[5] + z1[5]^2) + 
      z1[4]*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 - z1[6]) + z1[5]^2*z1[6]) - 
    z1[3]*(2 + z1[4]^2*(-2 + 3*z1[5]) + 2*(-1 + z1[5] + z1[5]^2)*z1[6] + 
      2*z1[4]*(1 + z1[5]^3 + z1[6] - z1[5]*(1 + z1[6]))), 
  y[453] -> -(z1[2]^4*(z1[4]*(1 + z1[4] - z1[6]) + z1[3]*(-1 + z1[6])^2)) + 
    z1[2]*z1[3]*(-1 + z1[6])*(8 + z1[5] - 15*z1[6] - z1[5]*z1[6] + 
      6*z1[6]^2) + z1[2]^2*(2*z1[3]*(-1 + z1[6])^2*(-5 + 2*z1[6]) + 
      z1[4]*(-10 + 2*z1[4]^2 + z1[4]*(4 - 6*z1[6]) + 9*z1[6] + 2*z1[6]^2 - 
        z1[6]^3)) - z1[2]*z1[4]*(8 + z1[5] - 5*z1[6] - z1[5]*z1[6] - 
      8*z1[6]^2 + 4*z1[6]^3 + z1[4]*(-7 - z1[5] + 7*z1[6] - 2*z1[6]^2 + 
        z1[6]^3)) + z1[2]^3*(z1[3]*(-5 + z1[6])*(-1 + z1[6])^2 + 
      z1[4]*(z1[4]^2 + 5*(-1 + z1[6]) - z1[4]*(1 + 2*z1[6]))) + 
    z1[4]*((z1[4] - z1[6])*(8 + z1[5] + z1[4]^2*(-1 + z1[6])^2 - 15*z1[6] - 
        z1[5]*z1[6] + 6*z1[6]^2 - z1[4]*(-3 + z1[5] + 8*z1[6] - 4*z1[6]^2)) - 
      z1[3]*(-1 + z1[6])*(8 + z1[5] - z1[4]^3*(-1 + z1[6]) - 15*z1[6] - 
        z1[5]*z1[6] + 6*z1[6]^2 + z1[4]^2*(5 - 6*z1[6] + z1[6]^2) + 
        2*z1[4]*(5 - 7*z1[6] + 2*z1[6]^2))), 
  y[454] -> -2 - 7*z1[4] - 3*z1[4]^2 + z1[3]*(2 - z1[4]^2*(-4 + z1[5]) + 
      z1[4]*(-5 + 2*z1[5])) + z1[3]^2*(6 + z1[4]^2*(-1 + 3*z1[5]) + 
      z1[4]*(-4 + 6*z1[5])), y[455] -> z1[2]^2 - z1[2]*(-2 + z1[4]) - 
    z1[4]*(1 + z1[5]), y[456] -> z1[2]^4 + z1[2]*(4 - 6*z1[4]) + 
    z1[2]^2*(6 - 4*z1[4]) - z1[2]^3*(-4 + z1[4]) - z1[4]*(3 + z1[5]), 
  y[457] -> -(z1[2]^3*z1[3]) + 2*z1[2]^2*(-1 + z1[3] + z1[6]) - 
    2*z1[2]*z1[6]*(-1 + z1[3] + z1[6]) + 2*z1[6]^2*(-1 + z1[3] + z1[6]), 
  y[458] -> z1[2]*z1[4]*(1 + z1[4] - z1[6])*(3 + z1[3]*(1 + z1[4] - z1[6]) - 
      z1[6]) + z1[4]^2*(-1 - z1[4] + z1[6]) + 
    z1[2]^3*(-1 - z1[4] + z1[3]*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
         (-1 + z1[6])) + z1[6]) - z1[2]^2*(2 + z1[4] - z1[4]^2 + 
      z1[3]*(2*z1[4]^2 - 4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) - 3*z1[6] + 
      z1[6]^2), y[459] -> -1 - z1[3]*(2 + 3*z1[6]) + 
    z1[3]^2*(-3 - 4*z1[6] + 3*z1[5]*(1 + z1[6])), 
  y[460] -> -1 - z1[3]*(1 + 3*z1[6]) + 
    z1[3]^2*(-2 - 4*z1[6] + z1[5]*(2 + 3*z1[6])), 
  y[461] -> 1 - 4*z1[4] - 2*z1[3]*(1 + z1[3])*(-1 + z1[6])^3 + 7*z1[6] + 
    4*z1[3]^3*(4 + 12*z1[2] - 13*z1[4] + 22*z1[6]) + 
    z1[3]*(11 + 12*z1[2] - 40*z1[4] + 70*z1[6]) + 
    z1[3]^2*(26 + 54*z1[2] - 88*z1[4] + 149*z1[6]) - 
    z1[3]*z1[5]*(2 + z1[2]*(1 + 10*z1[3] + 14*z1[3]^2) - 4*z1[4] - 
      4*z1[3]^2*(1 + 4*z1[4] - 4*z1[6]) + 4*z1[6] + 
      2*z1[3]*(1 - 9*z1[4] + 9*z1[6])), 
  y[462] -> 1 + z1[4]^2 + 2*z1[5] + z1[5]^2 - 2*z1[5]^3 + 3*z1[5]^4 + 
    z1[4]*(2 + z1[5]^2 + z1[5]^3 - 2*z1[6]) - 2*z1[6] + z1[5]^3*z1[6] + 
    z1[6]^2 + z1[3]*(z1[4]^2*(1 - 2*z1[5]) - 2*z1[5] - 2*z1[5]^2 - 
      2*z1[5]^4 - z1[5]^3*(-2 + z1[6]) + (-1 + z1[6])^2 - 
      z1[4]*(-1 + z1[5]^2 + z1[5]^3 - 2*z1[5]*(-1 + z1[6]) + 2*z1[6])) + 
    z1[3]^2*(-1 + z1[4]^2*(-1 + z1[5])*z1[5] + 3*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-2 + z1[6]) + z1[5]*(-1 + z1[6]) + z1[6] + 
      z1[4]*(-1 + z1[5]^3 + z1[5]*z1[6])), 
  y[463] -> -2 + 3*z1[4]^2 - 2*z1[3]*(z1[4]^2 - z1[4]*(-3 + z1[5]) - 
      (-3 + z1[5])*z1[6]) + z1[3]^2*(z1[4]^2 + z1[4]*(-8 + 6*z1[5]) + 
      2*(z1[5] - 4*z1[6] + 3*z1[5]*z1[6])), 
  y[464] -> -((1 + z1[3])*z1[6]) + z1[2]*(-1 + z1[6]^2 - 2*z1[6]^3 + 
      z1[6]^4 + z1[3]*(-1 - z1[6]^2 + z1[6]^3)), 
  y[465] -> z1[2]^3*z1[3]^2*(4 + z1[5]*(-1 + z1[6]) - 5*z1[6]) + 
    z1[2]^2*z1[3]*(z1[3]*(-3 - 2*z1[5]*(-1 + z1[6]) + 7*z1[6] - 2*z1[6]^2) + 
      (-1 + z1[6])*(-7 + 2*z1[5]*(-1 + z1[6])^2 + 11*z1[6] - 2*z1[6]^2)) - 
    2*z1[2]*(-((-1 + z1[6])^2*(-1 + 2*z1[6])) + 
      z1[3]^2*(2 + 2*(-2 + z1[5])*z1[6] + (4 - 3*z1[5])*z1[6]^2 + 
        (-1 + z1[5])*z1[6]^3) + z1[3]*(-1 + z1[6])*
       (3 + (-7 + 2*z1[5])*z1[6] + (7 - 4*z1[5])*z1[6]^2 + 
        2*(-1 + z1[5])*z1[6]^3)) + 
    2*(-((-1 + z1[6])^2*(1 - 2*z1[6] + 2*z1[6]^2)) + 
      z1[3]^2*z1[6]*(2 + 3*(-2 + z1[5])*z1[6] + (7 - 5*z1[5])*z1[6]^2 + 
        2*(-1 + z1[5])*z1[6]^3) + z1[3]*(-1 + z1[6])*
       (-1 + 4*z1[6] + 3*(-3 + z1[5])*z1[6]^2 + (10 - 6*z1[5])*z1[6]^3 + 
        3*(-1 + z1[5])*z1[6]^4)), 
  y[466] -> z1[2]^2*(z1[4] + z1[3]^2*(1 + z1[4] - z1[6]) + 
      z1[3]*(-1 - z1[4] + z1[6])) + z1[4]*(2*z1[5] + z1[5]^2 + 3*z1[5]^4 + 
      z1[5]^3*(-2 + z1[6]) - (-1 + z1[6])*z1[6] + 
      z1[4]*(-1 - z1[5] + z1[5]^2 + z1[5]^3 + z1[6])) + 
    z1[2]*(-((-2 + z1[4])*z1[4]) + z1[3]^3*(1 + z1[4] - z1[6])^2 + 
      z1[3]*(z1[4] + z1[4]^2 - 2*z1[4]*z1[6] + (-1 + z1[6])*z1[6]) - 
      z1[3]^2*(1 + 4*z1[4]^2 + z1[4]*(5 - 6*z1[6]) - 3*z1[6] + 2*z1[6]^2)) - 
    z1[3]*(2*z1[4]^3*(-1 + z1[5]) + z1[5]*(2 + z1[5] + 3*z1[5]^3 + 
        z1[5]^2*(-2 + z1[6]))*z1[6] + z1[4]^2*(-2 - z1[5]^2 + z1[5]^4 - 
        z1[5]*(-2 + z1[6]) + 3*z1[6]) + z1[4]*(3*z1[5]^3 + 3*z1[5]^5 + 
        z1[5]^4*(-6 + z1[6]) + z1[5]*(-2 + z1[6]) - (-1 + z1[6])*z1[6] + 
        z1[5]^2*(2 + z1[6]))) - 
    z1[3]^3*(1 + z1[4]^3*z1[5]*(2 - 2*z1[5] + z1[5]^2) + 3*z1[5]^2*z1[6] + 
      z1[5]^4*z1[6] + z1[5]^3*(-2 + z1[6])*z1[6] - z1[5]*z1[6]^2 + 
      z1[4]^2*(1 + 2*z1[5]^2 - 2*z1[5]^3 + z1[5]^4 - z1[6] - z1[5]*z1[6]) + 
      z1[4]*(z1[5]^5 - z1[5]^3*(-7 + z1[6]) + z1[5]^4*(-4 + z1[6]) + 
        (-2 + z1[6])*z1[6] + z1[5]*(3 + z1[6]) - z1[5]^2*(6 + z1[6]))) + 
    z1[3]^2*(1 + 3*z1[4]^3*(1 - z1[5] + z1[5]^2) + 
      (-1 + 2*z1[5] + 2*z1[5]^2 - 2*z1[5]^3 + 2*z1[5]^4)*z1[6] + 
      (z1[5] + z1[5]^3)*z1[6]^2 + z1[4]^2*(2 + z1[5]^4 - 4*z1[6] - 
        z1[5]^2*z1[6] + z1[5]*(1 + z1[6])) + 
      z1[4]*(1 + 4*z1[5]^3 + 2*z1[5]^5 + z1[5]^4*(-5 + z1[6]) + z1[6]^2 - 
        2*z1[5]*(1 + 2*z1[6]) + z1[5]^2*(1 + 2*z1[6]))), 
  y[467] -> z1[3]*z1[5]*(z1[4]*(-2 + 2*z1[5] + 3*z1[5]^2 + 3*z1[5]^4 + 
        2*z1[5]^3*(-3 + z1[6])) + (2 + z1[5] + 3*z1[5]^3 + 
        z1[5]^2*(-2 + z1[6]))*z1[6]) - z1[4]*z1[5]*
     (2 + z1[5] + z1[4]^2*z1[5]*(1 + z1[5]) + 
      z1[4]*(2 - z1[5]^2 + 3*z1[5]^3 - z1[5]*(-2 + z1[6])) - 
      3*z1[5]^3*(-1 + z1[6]) - 2*z1[6] - z1[5]*z1[6] - 
      z1[5]^2*(2 - 3*z1[6] + z1[6]^2)) - 
    z1[3]^2*(1 + (-1 + 2*z1[5] + 2*z1[5]^2 - 2*z1[5]^3 + 2*z1[5]^4)*z1[6] + 
      z1[5]^3*z1[6]^2 + z1[4]*(1 - 2*z1[5] + z1[5]^2 + 4*z1[5]^3 + 
        2*z1[5]^5 + z1[5]^4*(-5 + 2*z1[6]))) + 
    z1[3]^3*(1 + 3*z1[5]^2*z1[6] + z1[5]^4*z1[6] + z1[5]^3*(-2 + z1[6])*
       z1[6] + z1[4]*z1[5]*(3 + z1[5]^4 + 3*z1[5]*(-2 + z1[6]) + 
        2*z1[5]^3*(-2 + z1[6]) + z1[5]^2*(7 - 3*z1[6] + z1[6]^2))), 
  y[468] -> -((1 + z1[3])*z1[6]*(-1 - z1[3]*(1 + 3*z1[6] + z1[6]^2 - 
         2*z1[6]^3 + z1[6]^4) + z1[3]^2*(z1[5] + 3*z1[5]*z1[6] + 
         z1[6]*(-4 + z1[6] - z1[6]^2)))) + 
    z1[2]*(1 + z1[3]*(2 + 5*z1[6] - 6*z1[6]^2 + 6*z1[6]^3 - 2*z1[6]^4) + 
      z1[3]^3*(2 + 5*z1[6] - 8*z1[6]^2 + 9*z1[6]^3 - 2*z1[6]^4 + 
        2*z1[5]*(-1 - z1[6] + 2*z1[6]^2 - 3*z1[6]^3 + z1[6]^4)) + 
      z1[3]^2*(3 + 2*z1[6] + 15*z1[6]^2 - 23*z1[6]^3 + 15*z1[6]^4 - 
        3*z1[6]^5 + z1[5]*(-2 - 2*z1[6] - 4*z1[6]^2 + 11*z1[6]^3 - 
          10*z1[6]^4 + 3*z1[6]^5))), 
  y[469] -> -(z1[3]*(1 + z1[3])*z1[4]^4*(15 - 9*z1[5] + 
       z1[3]*(29 - 25*z1[5] + 5*z1[5]^2) + z1[3]^2*(24 - 26*z1[5] + 
         7*z1[5]^2))) - z1[2]^4*z1[3]^4*
     (3 + z1[4]*(-1 + z1[5])*(4 + z1[5]*(-1 + z1[6]) - 5*z1[6]) + 
      (6 - 7*z1[5] + z1[5]^2)*z1[6] + (-1 + z1[5])*z1[6]^2) + 
    z1[4]*(2 + 5*z1[6] + 2*z1[6]^2 + 
      z1[3]^4*(-6 + (151 - 26*z1[5] + z1[5]^2)*z1[6] - 
        6*(-22 + 3*z1[5])*z1[6]^2 + 5*z1[6]^3) + 
      z1[3]*(6 - 2*(-51 + 5*z1[5])*z1[6] + (94 - 7*z1[5])*z1[6]^2 + 
        12*z1[6]^3) + z1[3]^3*(-10 + 2*(197 - 31*z1[5] + z1[5]^2)*z1[6] - 
        43*(-8 + z1[5])*z1[6]^2 + 18*z1[6]^3) + z1[3]^2*z1[6]*
       (340 + z1[5]^2 + 302*z1[6] + 23*z1[6]^2 - 2*z1[5]*(23 + 16*z1[6]))) - 
    z1[6]*(6 + 9*z1[6] + 3*z1[6]^2 + 2*z1[6]^3 + 
      z1[3]*(80 + 97*z1[6] + 14*z1[6]^2 - z1[5]*(8 + 5*z1[6])) + 
      z1[3]^4*(111 + z1[5]^2 + 133*z1[6] + 18*z1[6]^2 - 
        z1[5]*(22 + 13*z1[6])) + z1[3]^2*(253 + z1[5]^2 + 302*z1[6] + 
        43*z1[6]^2 - z1[5]*(38 + 23*z1[6])) + 
      z1[3]^3*(290 + 2*z1[5]^2 + 347*z1[6] + 48*z1[6]^2 - 
        z1[5]*(52 + 31*z1[6]))) + (1 + z1[3])*z1[4]^3*
     (4 + z1[3]*(9 + z1[5]*(7 - 11*z1[6]) + 29*z1[6]) + 
      z1[3]^3*(43 + 3*z1[5]^2*(-2 + z1[6]) + 36*z1[6] - 
        3*z1[5]*(1 + 8*z1[6])) + z1[3]^2*(52 + 61*z1[6] + 
        z1[5]^2*(-4 + 3*z1[6]) - z1[5]*(4 + 33*z1[6]))) - 
    z1[4]^2*(-3 + 10*z1[6] + 6*z1[6]^2 + z1[3]^3*(20 + 327*z1[6] + 
        2*z1[5]^2*z1[6] + 69*z1[6]^2 + z1[5]*(18 - 70*z1[6] - 19*z1[6]^2)) + 
      z1[3]^2*(31 + 258*z1[6] + z1[5]^2*z1[6] + 74*z1[6]^2 + 
        z1[5]*(2 - 44*z1[6] - 17*z1[6]^2)) + 
      z1[3]^4*(z1[5]^2*z1[6] + 2*z1[6]*(68 + 11*z1[6]) + 
        z1[5]*(12 - 32*z1[6] - 7*z1[6]^2)) + 
      z1[3]*(8 + 77*z1[6] + 31*z1[6]^2 - z1[5]*(4 + 6*z1[6] + 5*z1[6]^2))) + 
    z1[2]^3*z1[3]^3*(-6 - 2*z1[4]^2 - 31*z1[6] + 18*z1[5]*z1[6] - 
      2*z1[5]^2*z1[6] - 12*z1[6]^2 + 2*z1[5]*z1[6]^2 + 
      z1[4]*(15 + 2*z1[5]^2 + 6*z1[6] + z1[6]^2 - z1[5]*(13 + z1[6]^2)) + 
      z1[3]*(-4 + (-67 + 32*z1[5] - 4*z1[5]^2)*z1[6] + 
        (-9 + 5*z1[5])*z1[6]^2 + z1[4]*(33 + 7*z1[6] - 2*z1[6]^2 + 
          2*z1[5]^2*(2 + z1[6]) + z1[5]*(-23 - 9*z1[6] + 2*z1[6]^2)))) + 
    z1[2]^2*z1[3]^2*(-5 + 2*z1[4]^3 - 48*z1[6] + 15*z1[5]*z1[6] - 
      z1[5]^2*z1[6] - 32*z1[6]^2 + 5*z1[5]*z1[6]^2 - 3*z1[6]^3 - 
      z1[4]^2*(7 + 8*z1[6]) + z1[4]*(z1[5]^2*(1 + z1[6]) - 
        z1[5]*(11 + 14*z1[6] + 4*z1[6]^2) + 2*(7 + 17*z1[6] + 7*z1[6]^2)) + 
      z1[3]^2*(1 - 24*z1[4]^2 + (-175 + 58*z1[5] - 6*z1[5]^2)*z1[6] + 
        (-91 + 24*z1[5])*z1[6]^2 - 2*z1[6]^3 + 
        2*z1[4]*(29 + 72*z1[6] + 2*z1[6]^2 + z1[5]^2*(3 + 6*z1[6]) - 
          z1[5]*(21 + 42*z1[6] + 2*z1[6]^2))) + 
      z1[3]*(-4 + 4*z1[4]^3 + (-202 + 66*z1[5] - 6*z1[5]^2)*z1[6] + 
        (-118 + 25*z1[5])*z1[6]^2 - 5*z1[6]^3 - 2*z1[4]^2*(11 + 6*z1[6]) + 
        z1[4]*(72 + 153*z1[6] + 22*z1[6]^2 + 2*z1[5]^2*(3 + 5*z1[6]) - 
          z1[5]*(48 + 81*z1[6] + 10*z1[6]^2)))) + 
    z1[2]*z1[3]*(-2 - 27*z1[6] + 4*z1[5]*z1[6] - 26*z1[6]^2 + 
      2*z1[5]*z1[6]^2 - 4*z1[6]^3 + 2*z1[4]^3*(3 + z1[6]) - 
      2*z1[4]^2*(1 + 6*z1[6] + 2*z1[6]^2) + 
      z1[4]*(5 + 34*z1[6] + 19*z1[6]^2 + 2*z1[6]^3 - 
        z1[5]*(3 + 8*z1[6] + 3*z1[6]^2)) + 
      2*z1[3]^3*(1 + 9*z1[4]^3 - 2*(51 - 13*z1[5] + z1[5]^2)*z1[6] + 
        (-103 + 16*z1[5])*z1[6]^2 - 7*z1[6]^3 - 3*z1[4]^2*(7 + 9*z1[6]) + 
        z1[4]*(18 + 152*z1[6] + 39*z1[6]^2 + z1[5]^2*(2 + 7*z1[6]) - 
          z1[5]*(19 + 69*z1[6] + 12*z1[6]^2))) - 
      z1[3]*(2 + 2*z1[4]^4 + (205 - 42*z1[5] + 2*z1[5]^2)*z1[6] + 
        (202 - 23*z1[5])*z1[6]^2 + 22*z1[6]^3 - 2*z1[4]^3*(11 + 4*z1[6]) + 
        10*z1[4]^2*(3 + 7*z1[6] + z1[6]^2) - z1[4]*(45 + 257*z1[6] + 
          110*z1[6]^2 + 4*z1[6]^3 + z1[5]^2*(2 + 6*z1[6]) - 
          z1[5]*(31 + 95*z1[6] + 26*z1[6]^2))) + 
      z1[3]^2*(2 - 2*z1[4]^4 + (-382 + 90*z1[5] - 6*z1[5]^2)*z1[6] + 
        (-378 + 53*z1[5])*z1[6]^2 - 32*z1[6]^3 + z1[4]^3*(32 + 6*z1[6]) - 
        2*z1[4]^2*(36 + 55*z1[6] + 3*z1[6]^2) + 
        z1[4]*(76 + 523*z1[6] + 171*z1[6]^2 + 2*z1[6]^3 + 
          z1[5]^2*(6 + 20*z1[6]) - z1[5]*(66 + 223*z1[6] + 47*z1[6]^2)))), 
  y[470] -> z1[2]^5*z1[3]^5*(z1[4]^2 + 
      z1[4]*(1 + (-15 + 17*z1[5] - 7*z1[5]^2 + z1[5]^3)*z1[6] - 
        2*(3 - 4*z1[5] + z1[5]^2)*z1[6]^2) + 
      z1[6]^2*(11 + z1[5]^2 + z1[6] - z1[5]*(6 + z1[6]))) + 
    z1[2]^4*z1[3]^4*(-2*(1 + 2*z1[3])*z1[4]^3 + 
      z1[4]^2*(1 + 9*z1[6] + z1[3]*(-1 + 16*z1[6])) + 
      z1[4]*(3 + (-49 + 54*z1[5] - 18*z1[5]^2 + 2*z1[5]^3)*z1[6] + 
        (-45 + 37*z1[5] - 7*z1[5]^2)*z1[6]^2 + 2*(-1 + z1[5])*z1[6]^3 + 
        z1[3]*(3 + 4*(-18 + 22*z1[5] - 8*z1[5]^2 + z1[5]^3)*z1[6] - 
          12*(6 - 5*z1[5] + z1[5]^2)*z1[6]^2 + 3*(-1 + z1[5])*z1[6]^3)) + 
      z1[6]^2*(38 + 2*z1[5]^2 + 11*z1[6] - 4*z1[5]*(4 + z1[6]) + 
        z1[3]*(60 + 4*z1[5]^2 + 19*z1[6] - 7*z1[5]*(4 + z1[6])))) + 
    z1[2]^3*z1[3]^3*((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 - 
      z1[4]^3*(5 + 6*z1[6] + 6*z1[3]^2*(1 + 4*z1[6]) + 
        3*z1[3]*(4 + 9*z1[6])) + z1[4]^2*(3*(-1 + 8*z1[6] + 4*z1[6]^2) + 
        z1[3]^2*(-9 + 48*z1[6] + 36*z1[6]^2) + 
        z1[3]*(-12 + 71*z1[6] + 45*z1[6]^2)) + 
      z1[4]*(3 + (-59 + 63*z1[5] - 15*z1[5]^2 + z1[5]^3)*z1[6] + 
        (-101 + 61*z1[5] - 8*z1[5]^2)*z1[6]^2 + (-17 + 7*z1[5])*z1[6]^3 + 
        z1[3]^2*(3 + 2*(-74 + 94*z1[5] - 29*z1[5]^2 + 3*z1[5]^3)*z1[6] - 
          4*(64 - 44*z1[5] + 7*z1[5]^2)*z1[6]^2 + 6*(-7 + 3*z1[5])*z1[6]^3) + 
        z1[3]*(6 + 2*(-98 + 117*z1[5] - 33*z1[5]^2 + 3*z1[5]^3)*z1[6] - 
          3*(113 - 74*z1[5] + 11*z1[5]^2)*z1[6]^2 + 3*(-19 + 8*z1[5])*
           z1[6]^3)) + z1[6]^2*(49 + z1[5]^2 + 26*z1[6] + z1[6]^2 - 
        z1[5]*(14 + 5*z1[6]) + z1[3]*(174 + 6*z1[5]^2 + 97*z1[6] + 
          4*z1[6]^2 - 3*z1[5]*(20 + 7*z1[6])) + 
        z1[3]^2*(136 + 6*z1[5]^2 + 78*z1[6] + 3*z1[6]^2 - 
          2*z1[5]*(26 + 9*z1[6])))) + z1[2]^2*z1[3]^2*
     (-2*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^5 + (1 + z1[3])*z1[4]^4*
       (3 + z1[6] + 2*z1[3]^2*(7 + 8*z1[6]) + z1[3]*(16 + 11*z1[6])) - 
      3*(1 + z1[3])*z1[4]^3*(1 + 5*z1[6] + z1[6]^2 + 
        z1[3]*z1[6]*(25 + 7*z1[6]) + z1[3]^2*(-2 + 24*z1[6] + 8*z1[6]^2)) + 
      (1 + z1[3])*z1[4]^2*(-5 + 21*z1[6] + 30*z1[6]^2 + 3*z1[6]^3 + 
        z1[3]^2*(-11 + 48*z1[6] + 132*z1[6]^2 + 16*z1[6]^3) + 
        z1[3]*(-16 + 67*z1[6] + 138*z1[6]^2 + 17*z1[6]^3)) - 
      (1 + z1[3])*z1[4]*(-1 + (31 - 32*z1[5] + 4*z1[5]^2)*z1[6] + 
        (97 - 43*z1[5] + 3*z1[5]^2)*z1[6]^2 + (35 - 8*z1[5])*z1[6]^3 + 
        z1[6]^4 + z1[3]^2*(-1 - 4*(-42 + 53*z1[5] - 13*z1[5]^2 + z1[5]^3)*
           z1[6] + 4*(109 - 66*z1[5] + 8*z1[5]^2)*z1[6]^2 + 
          (146 - 42*z1[5])*z1[6]^3 + 4*z1[6]^4) + 
        z1[3]*(-2 + (161 - 190*z1[5] + 38*z1[5]^2 - 2*z1[5]^3)*z1[6] + 
          (450 - 244*z1[5] + 25*z1[5]^2)*z1[6]^2 + (157 - 42*z1[5])*z1[6]^3 + 
          5*z1[6]^4)) + (1 + z1[3])*z1[6]^2*(28 + 23*z1[6] + 2*z1[6]^2 - 
        2*z1[5]*(2 + z1[6]) + 2*z1[3]^2*(82 + 2*z1[5]^2 + 71*z1[6] + 
          6*z1[6]^2 - z1[5]*(24 + 11*z1[6])) + 
        z1[3]*(154 + 2*z1[5]^2 + 131*z1[6] + 12*z1[6]^2 - 
          z1[5]*(36 + 17*z1[6])))) + (1 + z1[3])^3*z1[4]*
     (z1[3]*z1[4]^5*(1 - z1[5] + 3*z1[3]*(7 - 8*z1[5] + 2*z1[5]^2)) + 
      z1[4]^2*(1 - 3*z1[6] - 3*z1[6]^2 + z1[3]*(6 - 14*z1[6] + 
          (-50 + 8*z1[5])*z1[6]^2 + (-7 + z1[5])*z1[6]^3) + 
        z1[3]^2*(6 - 12*z1[6] - (93 - 22*z1[5] + z1[5]^2)*z1[6]^2 + 
          3*(-5 + z1[5])*z1[6]^3)) - z1[3]*z1[4]^4*(12 + 5*z1[6] - 
        3*z1[5]*(2 + z1[6]) + z1[3]*(3 + z1[5]*(12 - 26*z1[6]) + 34*z1[6] + 
          z1[5]^2*(-6 + 4*z1[6]))) + z1[4]*z1[6]^2*(3*(2 + z1[6]) + 
        z1[3]*(68 + 39*z1[6] + 2*z1[6]^2 - z1[5]*(8 + 3*z1[6])) + 
        z1[3]^2*(111 + z1[5]^2 + 68*z1[6] + 3*z1[6]^2 - 
          2*z1[5]*(11 + 4*z1[6]))) - z1[6]^2*(6 + 7*z1[6] + z1[6]^2 + 
        z1[3]*(68 + 81*z1[6] + 12*z1[6]^2 - z1[5]*(8 + 5*z1[6])) + 
        z1[3]^2*(111 + z1[5]^2 + 133*z1[6] + 18*z1[6]^2 - 
          z1[5]*(22 + 13*z1[6]))) + z1[4]^3*(1 + z1[6] + 
        z1[3]*(-7 + 33*z1[6] + 9*z1[6]^2 + z1[5]*(7 - 9*z1[6] - 3*z1[6]^2)) + 
        z1[3]^2*(-18 + 48*z1[6] + 31*z1[6]^2 + z1[5]^2*z1[6]^2 - 
          2*z1[5]*(-6 + 6*z1[6] + 7*z1[6]^2)))) + z1[2]*z1[3]*(1 + z1[3])^2*
     (z1[3]^2*z1[4]^6 - z1[3]*z1[4]^5*(6 + z1[6] + z1[3]*(11 + 4*z1[6])) + 
      z1[4]^4*(3 + 2*z1[6] + 6*z1[3]^2*(1 + 8*z1[6] + z1[6]^2) + 
        z1[3]*(12 + 29*z1[6] + 3*z1[6]^2)) - 
      z1[4]^3*(-1 + 12*z1[6] + 6*z1[6]^2 + 3*z1[3]*(-4 + 23*z1[6] + 
          18*z1[6]^2 + z1[6]^3) + 2*z1[3]^2*(-7 + 36*z1[6] + 39*z1[6]^2 + 
          2*z1[6]^3)) + z1[4]^2*(-2 + 6*z1[6] + 24*z1[6]^2 + 6*z1[6]^3 + 
        z1[3]*(-6 + 21*z1[6] + 153*z1[6]^2 + 45*z1[6]^3 + z1[6]^4) + 
        z1[3]^2*(-4 + 16*z1[6] + 186*z1[6]^2 + 56*z1[6]^3 + z1[6]^4)) + 
      z1[6]^2*(6 + 7*z1[6] + z1[6]^2 + z1[3]*(68 + 81*z1[6] + 12*z1[6]^2 - 
          z1[5]*(8 + 5*z1[6])) + z1[3]^2*(111 + z1[5]^2 + 133*z1[6] + 
          18*z1[6]^2 - z1[5]*(22 + 13*z1[6]))) - 
      z1[4]*z1[6]*(6 + 41*z1[6] + 27*z1[6]^2 + 2*z1[6]^3 - 
        z1[5]*(6 + 11*z1[6] + 3*z1[6]^2) + z1[3]*(68 + 303*z1[6] + 
          182*z1[6]^2 + 14*z1[6]^3 + z1[5]^2*(8 + 7*z1[6]) - 
          2*z1[5]*(38 + 65*z1[6] + 16*z1[6]^2)) + 
        z1[3]^2*(-z1[5]^3 + z1[5]^2*(23 + 18*z1[6]) - 
          z1[5]*(133 + 216*z1[6] + 48*z1[6]^2) + 
          3*(37 + 136*z1[6] + 76*z1[6]^2 + 5*z1[6]^3)))), 
  y[471] -> -((1 + z1[3])^3*z1[4]^6) + (1 + z1[3])^3*z1[4]^5*(-1 + z1[6]) + 
    (15 + 7*z1[3] + z1[3]^2)*z1[4]^4*z1[6]^2 + 
    z1[4]^3*z1[6]^2*(48 - z1[3]*(-22 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 
      11*z1[6]) + z1[2]^5*z1[3]^3*(-2*z1[4]^2 - (-1 + z1[6])*z1[6] + 
      z1[4]*(-2 + 3*z1[6])) + z1[4]^2*z1[6]^2*(51 - 3*z1[3]^2*(-1 + z1[6]) + 
      26*z1[6] + 14*z1[6]^2 + z1[3]*(23 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
    z1[4]*z1[6]^2*(18 + z1[3]^2*(1 - 3*z1[6]) + 9*z1[6] + 14*z1[6]^2 + 
      32*z1[6]^3 - 11*z1[6]^4 + z1[3]*(8 - 7*z1[6] - 2*z1[6]^2 + 6*z1[6]^3 - 
        2*z1[6]^4)) + z1[6]^3*(-6 - z1[3]^2 - 12*z1[6] - 15*z1[6]^2 + 
      11*z1[6]^3 + 11*z1[6]^4 + z1[3]*(-4 - 4*z1[6] - 4*z1[6]^2 - z1[6]^3 + 
        z1[6]^4)) + z1[2]^2*(4*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^5 + 
      z1[4]^2*z1[6]^2*(14 + z1[3]*(17 - 2*z1[6]) - 3*z1[3]^2*(-1 + z1[6]) + 
        5*z1[6]) - (1 + z1[3])*z1[4]^4*(1 + z1[3]*(2 - 3*z1[6]) - 3*z1[6] + 
        2*z1[3]^2*(-1 + 6*z1[6])) + z1[4]*z1[6]^2*
       (5 + z1[3]^2*(1 - 3*z1[6]) + 4*z1[6] + 7*z1[6]^2 + 
        z1[3]*(6 - 3*z1[6] + 2*z1[6]^2)) + (1 + z1[3])*z1[4]^3*
       (-1 + 4*z1[6] + 7*z1[6]^2 - z1[3]*(6 - 13*z1[6] + z1[6]^2) + 
        2*z1[3]^2*(-3 + z1[6] + 2*z1[6]^2)) + 
      z1[6]^3*(-1 - z1[3]^2 - 3*z1[6] + 8*z1[6]^2 + 
        z1[3]*(-2 - 5*z1[6] + 3*z1[6]^2))) + z1[2]^4*z1[3]^2*
     ((4 + 8*z1[3])*z1[4]^3 + z1[4]^2*(3 + z1[3]*(7 - 12*z1[6]) - 3*z1[6]) - 
      z1[6]^3 + z1[4]*(-1 + 2*z1[6] + z1[6]^2 + 
        z1[3]*(-1 - 3*z1[6] + 4*z1[6]^2))) - 
    z1[2]^3*z1[3]*(2*(1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 + 
      z1[6]^3*(-1 - z1[3] + z1[6]) + z1[4]^3*(z1[3]^2*(8 - 18*z1[6]) + 
        z1[3]*(6 - 9*z1[6]) + 3*z1[6]) + z1[4]*z1[6]^2*
       (5 + z1[3] - z1[6] - 3*z1[3]*z1[6]) + 
      z1[4]^2*(-2 + 7*z1[6] + 3*z1[6]^2 + 3*z1[3]*(-2 + 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(-4 - 2*z1[6] + 6*z1[6]^2))) - 
    z1[2]*(2*z1[3]*(1 + z1[3])^2*z1[4]^6 + z1[4]^3*z1[6]^2*
       (29 - z1[3]*(-19 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 5*z1[6]) - 
      (1 + z1[3])^2*z1[4]^5*(2 - 3*z1[6] + z1[3]*(2 + 3*z1[6])) + 
      z1[4]^2*z1[6]^2*(31 - 3*z1[3]^2*(-1 + z1[6]) + 15*z1[6] + 7*z1[6]^2 + 
        z1[3]*(20 - 3*z1[6] + z1[6]^2)) + z1[4]*z1[6]^2*
       (11 + z1[3]^2*(1 - 3*z1[6]) + 7*z1[6] + 11*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]*(7 - 5*z1[6] + 2*z1[6]^2)) + 
      z1[4]^4*(-2 + 5*z1[6] + 7*z1[6]^2 + z1[3]^3*(-4 + 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(-10 + 11*z1[6] + z1[6]^2) + z1[3]*(-8 + 13*z1[6] + 
          3*z1[6]^2)) + z1[6]^3*(-3 - z1[3]^2 - 5*z1[6] - 10*z1[6]^2 + 
        19*z1[6]^3 + z1[3]*(-3 - 2*z1[6] - 6*z1[6]^2 + 3*z1[6]^3))) + 
    z1[5]*(z1[2]^5*z1[3]^3*z1[4]*(1 + z1[4] - z1[6]) - 
      z1[2]^4*z1[3]^2*z1[4]*((2 + 4*z1[3])*z1[4]^2 - 2*(1 + 2*z1[3])*z1[4]*
         (-1 + z1[6]) + z1[6]^2) + z1[2]^3*z1[3]*
       ((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 - (1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^3*
         (-1 + z1[6]) + (2 + 3*z1[3])*z1[4]^2*z1[6]^2 + z1[6]^4 + 
        z1[4]*z1[6]^2*(1 + z1[3] + z1[6])) - 
      z1[2]^2*(4*z1[3]^3*z1[4]^4*(1 + z1[4] - z1[6]) + 
        z1[3]^2*z1[4]*(6*z1[4]^4 - 6*z1[4]^3*(-1 + z1[6]) + z1[6]^2 + 
          3*z1[4]*z1[6]^2 + 3*z1[4]^2*z1[6]^2) + 
        z1[3]*(2*z1[4]^5 - 2*z1[4]^4*(-1 + z1[6]) + 4*z1[4]^3*z1[6]^2 + 
          z1[4]^2*z1[6]^2*(5 + 2*z1[6]) + z1[6]^4*(-1 + 3*z1[6]) + 
          2*z1[4]*z1[6]^2*(1 + z1[6] + z1[6]^2)) + 
        z1[6]^2*(z1[4]^3 + 4*z1[6]^3 + 2*z1[4]^2*(1 + z1[6]) + 
          z1[4]*(1 + 2*z1[6] + 3*z1[6]^2))) + 
      z1[2]*(z1[3]^3*z1[4]^5*(1 + z1[4] - z1[6]) + z1[3]^2*z1[4]*
         (2*z1[4]^5 - 2*z1[4]^4*(-1 + z1[6]) + z1[6]^2 + 3*z1[4]*z1[6]^2 + 
          3*z1[4]^2*z1[6]^2 + z1[4]^3*z1[6]^2) + 
        z1[3]*(z1[4]^6 - z1[4]^5*(-1 + z1[6]) + 2*z1[4]^4*z1[6]^2 + 
          3*z1[6]^6 + z1[4]^3*z1[6]^2*(7 + z1[6]) + z1[4]^2*z1[6]^2*
           (8 + 4*z1[6] + z1[6]^2) + z1[4]*z1[6]^2*(3 + 3*z1[6] + 
            4*z1[6]^2)) + z1[6]^2*(z1[4]^4 + z1[4]^3*(5 + 2*z1[6]) + 
          z1[6]^3*(3 + 11*z1[6]) + z1[4]^2*(7 + 8*z1[6] + 3*z1[6]^2) + 
          z1[4]*(3 + 6*z1[6] + 9*z1[6]^2 + 4*z1[6]^3))) - 
      z1[6]^2*((3 + 3*z1[3] + z1[3]^2)*z1[4]^4 + 
        z1[6]^3*(3 + (20 + 3*z1[3])*z1[6] + (7 + z1[3])*z1[6]^2) + 
        z1[4]^3*(3*z1[3]^2 + 6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6])) + 
        z1[4]^2*(3*z1[3]^2 + 3*(5 + 6*z1[6] + 3*z1[6]^2) + 
          z1[3]*(11 + 6*z1[6] + z1[6]^2 + z1[6]^3)) + 
        z1[4]*(6 + z1[3]^2 + 12*z1[6] + 18*z1[6]^2 + 18*z1[6]^3 - 7*z1[6]^4 + 
          z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4)))), 
  y[472] -> z1[3]*(1 + z1[3])*z1[4]^4*(4 + z1[3]*(7 - 5*z1[5]) + 
      z1[3]^2*(-2 + z1[5])^2) - z1[3]*z1[4]^3*(2*(-6 + 5*z1[6]) + 
      z1[3]^3*(-14 + z1[5]^2*(-3 + z1[6]) - 6*z1[5]*(-2 + z1[6]) + 8*z1[6]) + 
      z1[3]^2*(-36 + z1[5]*(23 - 14*z1[6]) + z1[5]^2*(-3 + z1[6]) + 
        24*z1[6]) + z1[3]*(-32 + z1[5]*(12 - 8*z1[6]) + 26*z1[6])) + 
    z1[4]^2*(4 + z1[5] + z1[3]*(9 - z1[5] - 13*z1[6] + 6*z1[6]^2 + z1[6]^3) + 
      z1[3]^3*(41 + 3*z1[5]^2 - 54*z1[6] + 15*z1[6]^2 + z1[6]^3 + 
        z1[5]*(-19 + 11*z1[6] - 5*z1[6]^2)) + 
      z1[3]^4*(18 + 3*z1[5]^2 - 20*z1[6] + 5*z1[6]^2 - 
        2*z1[5]*(6 - 3*z1[6] + z1[6]^2)) + 
      z1[3]^2*(30 - 45*z1[6] + 16*z1[6]^2 + 2*z1[6]^3 - 
        3*z1[5]*(3 - 2*z1[6] + z1[6]^2))) + (1 + z1[3])*z1[6]*
     (1 - z1[3]*(-3 + z1[5] - 5*z1[6] + 6*z1[6]^2 - 6*z1[6]^3 + 2*z1[6]^4) + 
      z1[3]^3*(5 + 11*z1[6] - 7*z1[6]^2 + 8*z1[6]^3 - 2*z1[6]^4 + 
        z1[5]^2*(2 + 3*z1[6]) + z1[5]*(-7 - 11*z1[6] + 3*z1[6]^2 - 
          5*z1[6]^3 + 2*z1[6]^4)) + z1[3]^2*(4 + 7*z1[6] + 14*z1[6]^2 - 
        21*z1[6]^3 + 14*z1[6]^4 - 3*z1[6]^5 + 
        z1[5]*(-3 - 7*z1[6] - 3*z1[6]^2 + 9*z1[6]^3 - 9*z1[6]^4 + 
          3*z1[6]^5))) + z1[4]*(1 + z1[3]*(1 - z1[5] + 10*z1[6]^2 - 
        6*z1[6]^3 + z1[6]^4) + z1[3]^4*(2 - 5*z1[6] + 18*z1[6]^2 - 
        8*z1[6]^3 + 2*z1[6]^4 + z1[5]^2*(1 + 3*z1[6]) - 
        z1[5]*(3 + 7*z1[6] + 6*z1[6]^2 - 5*z1[6]^3 + 2*z1[6]^4)) + 
      z1[3]^2*(2 - 7*z1[6] + 18*z1[6]^2 + 12*z1[6]^3 - 13*z1[6]^4 + 
        3*z1[6]^5 - z1[5]*(2 + 6*z1[6] - 2*z1[6]^2 + 9*z1[6]^3 - 9*z1[6]^4 + 
          3*z1[6]^5)) + z1[3]^3*(3 - 11*z1[6] + 26*z1[6]^2 + 10*z1[6]^3 - 
        12*z1[6]^4 + 3*z1[6]^5 + z1[5]^2*(1 + 3*z1[6]) - 
        z1[5]*(4 + 13*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 7*z1[6]^4 + 
          3*z1[6]^5))) + z1[2]^4*(-z1[4] - 
      z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
      z1[3]*(1 + z1[4] - z1[6]) + z1[3]^3*(z1[4] - (-1 + z1[6])*
         (7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2 + 
          z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2)))) + 
    z1[2]^3*((-4 + z1[4])*z1[4] - z1[3]*(-3 - 3*z1[4] + z1[4]^2 + 3*z1[6]) + 
      z1[3]^2*(-2*z1[4] + z1[4]^2 - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
         (3 - 4*z1[6] + z1[6]^2)) - 
      z1[3]^4*(z1[4] - (-1 + z1[6])*(7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + 
          z1[6]^2 + z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
      z1[3]^3*(-2*z1[4]^2 + z1[4]*(-7 + 6*z1[6]) + (-1 + z1[6])*
         (z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
          z1[6]*(11 - 10*z1[6] + 2*z1[6]^2) + z1[5]*(4 - 15*z1[6] + 
            15*z1[6]^2 - 4*z1[6]^3)))) + 
    z1[2]^2*(2*z1[4]*(-3 + 2*z1[4]) + z1[3]*(3 - 4*z1[4]^2 - 3*z1[6] + 
        z1[4]*(3 - 2*z1[6] + 2*z1[6]^2)) + z1[3]^2*(-2*z1[4]^2*(-6 + z1[6]) + 
        2*z1[4]*(12 - 13*z1[6] + z1[6]^2) + (-1 + z1[6])^2*
         (3 + 6*z1[6] - z1[6]^2 + z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
      z1[3]^4*(3*z1[4]^2 + z1[4]*(11 - 9*z1[6]) - (-1 + z1[6])*
         (11 + z1[6] + 2*z1[5]^2*(-1 + z1[6])^2*z1[6] - 8*z1[6]^2 + 
          2*z1[6]^3 - 2*z1[5]*(1 + 3*z1[6] - 6*z1[6]^2 + 2*z1[6]^3))) + 
      z1[3]^3*(z1[4]^3 + z1[4]*(20 - 17*z1[6]) + z1[4]^2*(8 - 3*z1[6]) - 
        (-1 + z1[6])*(21 - 25*z1[6] + 23*z1[6]^2 - 15*z1[6]^3 + 3*z1[6]^4 + 
          z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) + 
          z1[5]*(-5 + 16*z1[6] - 28*z1[6]^2 + 23*z1[6]^3 - 6*z1[6]^4)))) - 
    z1[2]*(2*(2 - 3*z1[4])*z1[4] + z1[3]*(4*z1[4]^3 + 
        z1[4]^2*(17 + z1[5] - 12*z1[6]) + z1[5]*z1[6] + 
        z1[4]*(10 + z1[5] - 13*z1[6] - z1[6]^2 + 3*z1[6]^3)) + 
      z1[3]^4*(1 + z1[4]^3*(8 - 6*z1[5] + z1[5]^2) - 14*z1[6] + 21*z1[6]^2 - 
        17*z1[6]^3 + 5*z1[6]^4 + z1[5]^2*z1[6]*(-2 - 5*z1[6]^2 + 2*z1[6]^3) + 
        z1[5]*(-1 + 7*z1[6] - 9*z1[6]^2 + 19*z1[6]^3 - 7*z1[6]^4) + 
        z1[4]^2*(30 - 3*z1[5]^2*(-1 + z1[6]) - 22*z1[6] + 
          4*z1[5]*(-5 + 4*z1[6])) + z1[4]*(38 + z1[5]^2*(3 - 6*z1[6]) - 
          53*z1[6] + 9*z1[6]^2 + z1[6]^3 - z1[5]*(23 - 33*z1[6] + 3*z1[6]^2 + 
            z1[6]^3))) + z1[3]^2*(z1[4]^3*(18 - 4*z1[5]) + 
        z1[4]^2*(47 - 46*z1[6] + z1[5]*(-9 + 10*z1[6])) + 
        z1[4]*(31 - 57*z1[6] + 25*z1[6]^2 - 3*z1[6]^3 + 2*z1[6]^4 + 
          z1[5]*(-5 + 13*z1[6] - 7*z1[6]^2 + 5*z1[6]^3 - 2*z1[6]^4)) + 
        z1[6]*(-5 + 12*z1[6] - 9*z1[6]^2 + z1[6]^4 + 
          z1[5]*(4 - 2*z1[6] + 3*z1[6]^2 + z1[6]^3 - z1[6]^4))) - 
      z1[3]^3*(-1 + z1[4]^3*(-19 + 12*z1[5]) + 9*z1[6] + 12*z1[6]^2 - 
        38*z1[6]^3 + 29*z1[6]^4 - 7*z1[6]^5 + 
        z1[4]^2*(-66 + z1[5]*(33 - 29*z1[6]) + 52*z1[6] + 2*z1[5]^2*z1[6]) + 
        z1[5]^2*z1[6]*(2 + 6*z1[6] - 9*z1[6]^2 + 9*z1[6]^3 - 3*z1[6]^4) + 
        z1[5]*(1 + z1[6] - 28*z1[6]^2 + 38*z1[6]^3 - 33*z1[6]^4 + 
          10*z1[6]^5) + z1[4]*(-70 + 110*z1[6] + 4*z1[5]^2*z1[6] - 
          34*z1[6]^2 + 5*z1[6]^3 - 2*z1[6]^4 + z1[5]*(29 - 46*z1[6] + 
            11*z1[6]^2 - 4*z1[6]^3 + 2*z1[6]^4)))), 
  y[473] -> -6 - 11*z1[4] - 3*z1[4]^2 - z1[3]*z1[4]*
     (1 + z1[4]*(-10 + 3*z1[5])) + z1[3]^2*(12 + 4*z1[4]*(-2 + 3*z1[5]) + 
      z1[4]^2*(-11 + 9*z1[5])), y[474] -> -2 + z1[4]*z1[5] + 2*z1[6], 
  y[475] -> -(z1[2]^3*z1[3]) + 4*z1[2]^2*(-1 + z1[3] + z1[6]) - 
    4*z1[2]*z1[6]*(-1 + z1[3] + z1[6]) + 4*z1[6]^2*(-1 + z1[3] + z1[6]), 
  y[476] -> 4 + z1[5], y[477] -> -2 + z1[4] + z1[4]*z1[5] + 2*z1[6], 
  y[478] -> -4 - (-8 + z1[2]*(z1[3] + 3*z1[3]^3 + 4*z1[3]^4))*z1[6] - 
    (4 + z1[3] - 3*z1[2]*z1[3] + (2 + 4*z1[2])*z1[3]^2 + 
      (1 + z1[2])*z1[3]^3 + 10*z1[2]*z1[3]^4)*z1[6]^2 + 
    z1[3]*(3 + z1[3] + 12*z1[2]*z1[3] - (10 + 29*z1[2])*z1[3]^2 + 
      8*(-1 + 2*z1[2])*z1[3]^3)*z1[6]^3 - 
    2*z1[3]^2*(1 - z1[3]^2 + z1[2]*(6 - 22*z1[3] + 9*z1[3]^2))*z1[6]^4 + 
    z1[3]^2*(4 + 2*z1[3] - 2*z1[3]^2 + z1[2]*(4 - 29*z1[3] + 4*z1[3]^2))*
     z1[6]^5 + 2*z1[3]^2*(-1 + (-1 + 3*z1[2])*z1[3])*z1[6]^6 + 
    z1[5]*(-1 + 2*(1 + z1[2]*z1[3]^2*(-1 + z1[3] + 2*z1[3]^2))*z1[6] + 
      (-1 - z1[3]^2 + z1[3]^3 + 2*z1[3]^4 + z1[2]*(z1[3] + 3*z1[3]^3 + 
          4*z1[3]^4))*z1[6]^2 + (z1[3] - z1[3]^2 + (4 + 8*z1[2])*z1[3]^3 + 
        (6 - 8*z1[2])*z1[3]^4)*z1[6]^3 + 2*z1[2]*z1[3]^3*(-11 + 6*z1[3])*
       z1[6]^4 - 4*z1[2]*(-5 + z1[3])*z1[3]^3*z1[6]^5 - 
      6*z1[2]*z1[3]^3*z1[6]^6), y[479] -> (3 + z1[5])*z1[6] + 
    z1[3]^2*(-6 - 8*z1[6] + 6*z1[5]*(1 + z1[6])) - 
    z1[3]*(2*z1[6] + z1[5]*(3 + 2*z1[6])), 
  y[480] -> -1 + (3 + z1[5])*z1[6] - 
    z1[3]*(-1 + 2*z1[6] + 2*z1[5]*(1 + z1[6])) + 
    z1[3]^2*(-4 - 8*z1[6] + z1[5]*(4 + 6*z1[6])), 
  y[481] -> z1[2]^4*(2 + z1[4] - 2*z1[6]) - 
    z1[4]^2*(-3 + z1[4]*z1[5] + 2*z1[6]) + 
    z1[2]*z1[4]*(-5 + z1[4]^2 + z1[4]*(6 - 4*z1[6]) + 4*z1[6]) + 
    z1[2]^3*(4 - 2*z1[4]^2 - 4*z1[6] + z1[4]*(-3 + 4*z1[6])) + 
    z1[2]^2*(2 + z1[4]^3 - 2*z1[6] - 2*z1[4]^2*z1[6] + z1[4]*(-9 + 8*z1[6])), 
  y[482] -> -1 - 4*z1[4] - 4*z1[3]*(1 + z1[3])*(-1 + z1[6])^3 + 9*z1[6] + 
    2*z1[3]^3*(-1 + 36*z1[2] - 44*z1[4] + 74*z1[6]) + 
    z1[3]*(-7 + 12*z1[2] - 52*z1[4] + 102*z1[6]) + 
    z1[3]^2*(-8 + 70*z1[2] - 134*z1[4] + 235*z1[6]) - 
    z1[3]*z1[5]*(2 + z1[2]*(1 + 14*z1[3] + 22*z1[3]^2) - 6*z1[4] - 
      4*z1[3]^2*(3 + 7*z1[4] - 7*z1[6]) + 6*z1[6] + 
      z1[3]*(-2 - 30*z1[4] + 30*z1[6])), 
  y[483] -> -4 + 6*z1[4] + 7*z1[4]^2 + 6*z1[6] - 
    2*z1[3]*(-1 + 2*z1[4] + 3*z1[4]^2 + z1[5] + 2*z1[6]) + 
    z1[3]^2*(5*z1[4]^2 + 4*z1[4]*(-4 + 3*z1[5]) + 
      4*(z1[5] - 4*z1[6] + 3*z1[5]*z1[6])), 
  y[484] -> z1[2]^3*z1[3]^2*(4 + z1[5]*(-1 + z1[6]) - 5*z1[6]) - 
    4*(-1 + z1[6])^2*(1 - 2*z1[6] + 2*z1[6]^2) + 
    4*z1[3]^2*z1[6]*(2 + 3*(-2 + z1[5])*z1[6] + (7 - 5*z1[5])*z1[6]^2 + 
      2*(-1 + z1[5])*z1[6]^3) + 2*z1[3]*(-1 + z1[6])*
     (-2 + 8*z1[6] + (-17 + 6*z1[5])*z1[6]^2 + (19 - 12*z1[5])*z1[6]^3 + 
      6*(-1 + z1[5])*z1[6]^4) + z1[2]^2*z1[3]*
     ((-1 + z1[6])*(-13 + 4*z1[5]*(-1 + z1[6])^2 + 21*z1[6] - 4*z1[6]^2) + 
      z1[3]*(-9 - 4*z1[5]*(-1 + z1[6]) + 15*z1[6] - 2*z1[6]^2)) - 
    2*z1[2]*(-2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
      2*z1[3]^2*(2 + 2*(-2 + z1[5])*z1[6] + (4 - 3*z1[5])*z1[6]^2 + 
        (-1 + z1[5])*z1[6]^3) + z1[3]*(-1 + z1[6])*
       (6 + (-13 + 4*z1[5])*z1[6] + (13 - 8*z1[5])*z1[6]^2 + 
        4*(-1 + z1[5])*z1[6]^3)), 
  y[485] -> -((-1 + z1[3] + 2*z1[3]^2)*z1[6]) + 
    z1[2]*(1 + 2*z1[3]^2*(-1 - z1[6]^2 + z1[6]^3) + 
      z1[3]*(-1 + 2*z1[6]^2 - 4*z1[6]^3 + 2*z1[6]^4)), 
  y[486] -> 6 - z1[4] - z1[4]^2 + 4*z1[4]*z1[5] - z1[4]^2*z1[5] + z1[5]^2 + 
    z1[4]*z1[5]^2 + 3*z1[4]^2*z1[5]^2 - 4*z1[4]*z1[5]^3 + 2*z1[4]^2*z1[5]^3 + 
    6*z1[4]*z1[5]^4 + z1[2]^2*(1 + z1[4] - z1[3]*(2 + z1[4] - 2*z1[6]) + 
      2*z1[3]^2*(1 + z1[4] - z1[6]) - z1[6]) - 12*z1[6] + z1[4]*z1[6] + 
    z1[4]^2*z1[6] - z1[5]*z1[6] + 2*z1[4]*z1[5]*z1[6] - 2*z1[5]^2*z1[6] + 
    z1[4]*z1[5]^2*z1[6] + 2*z1[4]*z1[5]^3*z1[6] + 7*z1[6]^2 - z1[4]*z1[6]^2 + 
    z1[5]*z1[6]^2 + z1[5]^2*z1[6]^2 - z1[6]^3 + 
    z1[2]*(5 - z1[4]^2 + 2*z1[3]^3*(1 + z1[4] - z1[6])^2 - 7*z1[6] + 
      z1[4]*z1[6] + 2*z1[6]^2 - z1[3]*(z1[4]^2 + 3*z1[4]*(-1 + z1[6]) - 
        2*(-1 + z1[6])*z1[6]) - z1[3]^2*(2 + 7*z1[4]^2 + 
        z1[4]*(9 - 11*z1[6]) - 6*z1[6] + 4*z1[6]^2)) - 
    2*z1[3]^3*(1 + z1[4]^3*z1[5]*(2 - 2*z1[5] + z1[5]^2) + 3*z1[5]^2*z1[6] + 
      z1[5]^4*z1[6] + z1[5]^3*(-2 + z1[6])*z1[6] - z1[5]*z1[6]^2 + 
      z1[4]^2*(1 + 2*z1[5]^2 - 2*z1[5]^3 + z1[5]^4 - z1[6] - z1[5]*z1[6]) + 
      z1[4]*(z1[5]^5 - z1[5]^3*(-7 + z1[6]) + z1[5]^4*(-4 + z1[6]) + 
        (-2 + z1[6])*z1[6] + z1[5]*(3 + z1[6]) - z1[5]^2*(6 + z1[6]))) - 
    z1[3]*(2*z1[4]^3*(-2 + z1[5]) + z1[5]*z1[6]*(4 + 2*z1[5] + 6*z1[5]^3 + 
        2*z1[5]^2*(-2 + z1[6]) + z1[6]) + z1[4]^2*(-2 - z1[5]^2 + 2*z1[5]^4 - 
        2*z1[5]*(-1 + z1[6]) + 6*z1[6]) + z1[4]*(-4*z1[5] + 6*z1[5]^3 + 
        6*z1[5]^5 + 2*z1[5]^4*(-6 + z1[6]) - 2*(-1 + z1[6])*z1[6] + 
        z1[5]^2*(4 + 3*z1[6]))) + 
    z1[3]^2*(2 + 5*z1[4]^3*(1 - z1[5] + z1[5]^2) + 
      (-2 + 4*z1[5] + 4*z1[5]^2 - 4*z1[5]^3 + 4*z1[5]^4)*z1[6] + 
      (z1[5] + 2*z1[5]^3)*z1[6]^2 + z1[4]^2*(3 + 2*z1[5]^4 - 7*z1[6] - 
        z1[5]^2*(1 + 2*z1[6]) + z1[5]*(3 + 2*z1[6])) + 
      z1[4]*(8*z1[5]^3 + 4*z1[5]^5 + 2*z1[5]^4*(-5 + z1[6]) + 
        z1[5]^2*(2 + 3*z1[6]) - z1[5]*(4 + 7*z1[6]) + 2*(1 + z1[6]^2))), 
  y[487] -> z1[2]^3*(-2 - z1[4] + 
      z1[3]*(z1[4] - (5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])) + 
      2*z1[6]) + z1[4]^2*(-4 + z1[4]*(-2 + z1[5]) + 3*z1[6] + 
      z1[3]*(-1 - z1[4] + z1[6])) + z1[2]^2*(-4 + z1[4] + z1[4]^2 + 6*z1[6] - 
      z1[4]*z1[6] - 2*z1[6]^2 - z1[3]*(3 + 2*z1[4]^2 + z1[4]*(7 - 6*z1[6]) - 
        5*z1[6] + 2*z1[6]^2)) + z1[2]*z1[4]*(8 - z1[4]*(-2 + z1[6]) - 
      9*z1[6] + 2*z1[6]^2 + z1[3]*(z1[4]^2 + z1[4]*(5 - 3*z1[6]) + 
        2*(2 - 3*z1[6] + z1[6]^2))), 
  y[488] -> -(z1[2]^3*(z1[4]*(1 + z1[4] - z1[6]) + z1[3]*(-1 + z1[6])^2)) + 
    z1[2]^2*(z1[3]*(-1 + z1[6])^2*(-5 + 2*z1[6]) + 
      z1[4]*(-5 + z1[4] + 2*z1[4]^2 + 6*z1[6] - 3*z1[4]*z1[6] - z1[6]^2)) + 
    z1[4]*(z1[3]*(-1 + z1[6])^2*(6 + z1[4]^2 + z1[4]*(5 - 2*z1[6]) - 
        z1[5]^2*(-1 + z1[6]) - 6*z1[6] - z1[5]*z1[6] + z1[6]^2) + 
      (z1[4] - z1[6])*(z1[4]^2*(-1 - z1[5] + z1[5]^2) - 
        (-1 + z1[6])*(6 - z1[5]^2*(-1 + z1[6]) - 6*z1[6] - z1[5]*z1[6] + 
          z1[6]^2) + z1[4]*(-1 + z1[5]^2*(-1 + z1[6]) - z1[6] + z1[5]*z1[6] + 
          z1[6]^2))) + 
    z1[2]*(-(z1[3]*(-1 + z1[6])^2*(6 - z1[5]^2*(-1 + z1[6]) - 6*z1[6] - 
         z1[5]*z1[6] + z1[6]^2)) - 
      z1[4]*(z1[4]^3 + z1[4]^2*(-1 - z1[5] + z1[5]^2 - 2*z1[6]) + 
        z1[4]*(6*(-1 + z1[6]) + z1[5]^2*(-1 + z1[6]) + z1[5]*z1[6]) + 
        (-1 + z1[6])*(-6 + z1[5]^2*(-1 + z1[6]) + z1[6] + z1[5]*z1[6] + 
          z1[6]^2))), y[489] -> 
   z1[2]^5*(z1[4]*(1 + z1[4] - z1[6]) + z1[3]*(-1 + z1[6])^2) - 
    (1 + z1[3])*z1[4]^5*(-1 + z1[6])^2 + (4 + z1[5])*(-1 + z1[6])^2*z1[6] + 
    z1[4]^4*(-z1[5] - z1[5]^2 + 2*(-3 + z1[6])*(-1 + z1[6])^2 + 
      z1[3]*(-1 + z1[6])^2*(-7 + 2*z1[6])) - 
    z1[4]^3*(8 - z1[5]^2 + 2*z1[5]*(-1 + z1[6]) - 35*z1[6] + 38*z1[6]^2 - 
      13*z1[6]^3 + z1[6]^4 + z1[3]*(-1 + z1[6])^2*(21 - 12*z1[6] + 
        z1[6]^2)) - z1[4]^2*(27 + z1[5]*(2 - 3*z1[6]) - 
      z1[5]^2*(-1 + z1[6]) - 71*z1[6] + 75*z1[6]^2 - 35*z1[6]^3 + 5*z1[6]^4 + 
      5*z1[3]*(-1 + z1[6])^2*(7 - 6*z1[6] + z1[6]^2)) + 
    z1[2]^4*(-(z1[3]*(-1 + z1[6])^2*(-7 + 2*z1[6])) + 
      z1[4]*(7 + z1[4] - 2*z1[4]^2 - 8*z1[6] + 3*z1[4]*z1[6] + z1[6]^2)) + 
    z1[4]*(-1 + z1[6])*(4 - 31*z1[6] + z1[5]^2*(-1 + z1[6])*z1[6] + 
      36*z1[6]^2 - 10*z1[6]^3 + z1[5]*(1 - 3*z1[6] + 3*z1[6]^2) - 
      z1[3]*(-1 + z1[6])*(31 - 3*z1[5]*(-1 + z1[6]) - z1[5]^2*(-1 + z1[6]) - 
        36*z1[6] + 10*z1[6]^2)) + 
    z1[2]*(2*z1[4]^4 + (4 + z1[5])*(-1 + z1[6])^2 + 5*z1[3]*(-1 + z1[6])^2*
       (7 - 8*z1[6] + 2*z1[6]^2) + z1[4]^3*(12 + z1[5] + z1[5]^2 - 11*z1[6] - 
        2*z1[6]^2 + z1[6]^3) + z1[4]*(-1 + z1[6])*
       (-27 + z1[5]^2*(-1 + z1[6]) + z1[6] + 20*z1[6]^2 - 5*z1[6]^3 + 
        z1[5]*(-2 + 3*z1[6])) + z1[4]^2*(-27 + z1[5]^2*(-1 + z1[6]) + 
        30*z1[6] - 13*z1[6]^2 + 8*z1[6]^3 - z1[6]^4 + 
        z1[5]*(-2 + 3*z1[6]))) + 
    z1[2]^3*(z1[3]*(-1 + z1[6])^2*(21 - 12*z1[6] + z1[6]^2) + 
      z1[4]*(21 + z1[4]^3 - 26*z1[6] + 4*z1[6]^2 + z1[6]^3 - 
        z1[4]^2*(5 + 2*z1[6]) + z1[4]*(-9 + 14*z1[6]))) + 
    z1[2]^2*(5*z1[3]*(-1 + z1[6])^2*(7 - 6*z1[6] + z1[6]^2) + 
      z1[4]*(35 + 3*z1[4]^3 + z1[4]^2*(1 - 8*z1[6]) - 44*z1[6] + 2*z1[6]^2 + 
        8*z1[6]^3 - z1[6]^4 + z1[4]*(-27 + 28*z1[6] - 2*z1[6]^2 + z1[6]^3))), 
  y[490] -> -(z1[2]^4*z1[3]^4*(3 + z1[4]*(-1 + z1[5])*
        (4 + z1[5]*(-1 + z1[6]) - 5*z1[6]) + (6 - 7*z1[5] + z1[5]^2)*z1[6] + 
       (-1 + z1[5])*z1[6]^2)) + z1[2]^3*z1[3]^3*(-8 - 2*z1[4]^2 - 25*z1[6] + 
      18*z1[5]*z1[6] - 2*z1[5]^2*z1[6] - 16*z1[6]^2 + 2*z1[5]*z1[6]^2 + 
      z1[4]*(13 + 2*z1[5]^2 + 6*z1[6] + 3*z1[6]^2 + 
        z1[5]*(-13 + 2*z1[6] - 3*z1[6]^2)) + 
      z1[3]*(-2 + (-73 + 32*z1[5] - 4*z1[5]^2)*z1[6] + 
        (-11 + 7*z1[5])*z1[6]^2 + z1[4]*(35 + 15*z1[6] - 2*z1[6]^2 + 
          4*z1[5]^2*(1 + z1[6]) + z1[5]*(-23 - 19*z1[6] + 2*z1[6]^2)))) - 
    (1 + z1[3])*(z1[3]*z1[4]^4*(15 - 9*z1[5] + 
        z1[3]*(29 - 29*z1[5] + 7*z1[5]^2) + z1[3]^2*(44 - 50*z1[5] + 
          13*z1[5]^2)) - z1[4]*(4 + z1[6] + 8*z1[6]^2 + 4*z1[6]^3 + 
        z1[3]^3*(-12 + (157 - 26*z1[5] + z1[5]^2)*z1[6] - 
          24*(-7 + z1[5])*z1[6]^2 + 7*z1[6]^3) + 
        z1[3]*(10 + (91 - 10*z1[5])*z1[6] + (100 - 9*z1[5])*z1[6]^2 + 
          18*z1[6]^3) + z1[3]^2*(-6 + (247 - 36*z1[5] + z1[5]^2)*z1[6] + 
          (254 - 33*z1[5])*z1[6]^2 + 21*z1[6]^3)) + 
      (1 + z1[3])*z1[6]*(6 + 7*z1[6] + z1[6]^2 + 
        z1[3]*(68 + 81*z1[6] + 12*z1[6]^2 - z1[5]*(8 + 5*z1[6])) + 
        z1[3]^2*(111 + z1[5]^2 + 133*z1[6] + 18*z1[6]^2 - 
          z1[5]*(22 + 13*z1[6]))) - z1[4]^3*(2*(2 + z1[6]) + 
        z1[3]*(-5 + z1[5]*(13 - 15*z1[6]) + 37*z1[6]) + 
        z1[3]^3*(47 + z1[5]*(9 - 40*z1[6]) + 56*z1[6] + 
          z1[5]^2*(-12 + 5*z1[6])) + z1[3]^2*(50 + 79*z1[6] + 
          z1[5]^2*(-6 + 5*z1[6]) - z1[5]*(2 + 49*z1[6]))) + 
      z1[4]^2*(-5 + 8*z1[6] + 6*z1[6]^2 + z1[3]^2*(24 + 203*z1[6] + 
          z1[5]^2*z1[6] + 69*z1[6]^2 - 4*z1[5]*(-2 + 10*z1[6] + 5*z1[6]^2)) + 
        z1[3]*(19 + 51*z1[6] + 43*z1[6]^2 - z1[5]*(10 + 2*z1[6] + 
            9*z1[6]^2)) + z1[3]^3*(z1[5]^2*z1[6] + 
          z1[5]*(24 - 38*z1[6] - 11*z1[6]^2) + 2*(-9 + 83*z1[6] + 
            16*z1[6]^2)))) - z1[2]^2*z1[3]^2*(9 - 2*z1[4]^3 + 36*z1[6] - 
      15*z1[5]*z1[6] + z1[5]^2*z1[6] + 38*z1[6]^2 - 5*z1[5]*z1[6]^2 + 
      5*z1[6]^3 + 5*z1[4]^2*(1 + 2*z1[6]) - 
      z1[4]*(z1[5]^2*(1 + z1[6]) + 4*(3 + 7*z1[6] + 6*z1[6]^2) - 
        z1[5]*(11 + 10*z1[6] + 8*z1[6]^2)) + 
      z1[3]^2*(-5 + 30*z1[4]^2 + (187 - 58*z1[5] + 6*z1[5]^2)*z1[6] + 
        (109 - 30*z1[5])*z1[6]^2 + 2*z1[6]^3 - 
        2*z1[4]*(z1[5]^2*(3 + 9*z1[6]) + 4*(7 + 24*z1[6] + z1[6]^2) - 
          z1[5]*(21 + 60*z1[6] + 4*z1[6]^2))) + 
      z1[3]*(4 - 4*z1[4]^3 + (200 - 66*z1[5] + 6*z1[5]^2)*z1[6] + 
        (134 - 29*z1[5])*z1[6]^2 + 7*z1[6]^3 + 2*z1[4]^2*(9 + 8*z1[6]) - 
        z1[4]*(76 + 163*z1[6] + 40*z1[6]^2 + 2*z1[5]^2*(3 + 7*z1[6]) - 
          z1[5]*(48 + 97*z1[6] + 20*z1[6]^2)))) + 
    z1[2]*z1[3]*(-4 - 23*z1[6] + 4*z1[5]*z1[6] - 28*z1[6]^2 + 
      2*z1[5]*z1[6]^2 - 6*z1[6]^3 + 2*z1[4]^3*(3 + z1[6]) - 
      2*z1[4]^2*(-1 + 9*z1[6] + 3*z1[6]^2) + 
      z1[4]*(7 + 18*z1[6] + 29*z1[6]^2 + 4*z1[6]^3 - 
        z1[5]*(3 + 6*z1[6] + 5*z1[6]^2)) + 
      2*z1[3]^3*(2 + 12*z1[4]^3 + (-105 + 26*z1[5] - 2*z1[5]^2)*z1[6] + 
        (-121 + 19*z1[5])*z1[6]^2 - 8*z1[6]^3 - 12*z1[4]^2*(2 + 3*z1[6]) + 
        z1[4]*(13 + 191*z1[6] + 54*z1[6]^2 + 2*z1[5]^2*(1 + 5*z1[6]) - 
          z1[5]*(19 + 93*z1[6] + 18*z1[6]^2))) - 
      z1[3]*(4 + 2*z1[4]^4 + (199 - 42*z1[5] + 2*z1[5]^2)*z1[6] + 
        (212 - 25*z1[5])*z1[6]^2 + 30*z1[6]^3 - 2*z1[4]^3*(9 + 5*z1[6]) + 
        2*z1[4]^2*(11 + 38*z1[6] + 8*z1[6]^2) - 
        z1[4]*(55 + 235*z1[6] + 156*z1[6]^2 + 8*z1[6]^3 + 
          z1[5]^2*(2 + 8*z1[6]) - z1[5]*(31 + 101*z1[6] + 42*z1[6]^2))) + 
      z1[3]^2*(4 - 2*z1[4]^4 + (-386 + 90*z1[5] - 6*z1[5]^2)*z1[6] + 
        (-420 + 61*z1[5])*z1[6]^2 - 40*z1[6]^3 + z1[4]^3*(30 + 8*z1[6]) - 
        2*z1[4]^2*(39 + 62*z1[6] + 5*z1[6]^2) + 
        z1[4]*(74 + 587*z1[6] + 235*z1[6]^2 + 4*z1[6]^3 + 
          z1[5]^2*(6 + 28*z1[6]) - z1[5]*(66 + 275*z1[6] + 73*z1[6]^2)))), 
  y[491] -> -27 + z1[3]*(1 + z1[3])*z1[4]^4*(4 + z1[3]*(11 - 9*z1[5]) + 
      2*z1[3]^2*(-2 + z1[5])^2) - 2*z1[5] - z1[5]^2 + 64*z1[6] + 
    2*z1[3]*z1[6] + 2*z1[3]^2*z1[6] + 11*z1[3]^3*z1[6] + 10*z1[3]^4*z1[6] + 
    5*z1[5]*z1[6] + z1[3]*z1[5]*z1[6] + 3*z1[3]^2*z1[5]*z1[6] - 
    12*z1[3]^3*z1[5]*z1[6] - 14*z1[3]^4*z1[5]*z1[6] + 2*z1[5]^2*z1[6] - 
    2*z1[3]^2*z1[5]^2*z1[6] + 2*z1[3]^3*z1[5]^2*z1[6] + 
    4*z1[3]^4*z1[5]^2*z1[6] - 49*z1[6]^2 - 4*z1[3]*z1[6]^2 + 
    4*z1[3]^2*z1[6]^2 + 27*z1[3]^3*z1[6]^2 + 22*z1[3]^4*z1[6]^2 - 
    4*z1[5]*z1[6]^2 + 3*z1[3]*z1[5]*z1[6]^2 - z1[3]^2*z1[5]*z1[6]^2 - 
    27*z1[3]^3*z1[5]*z1[6]^2 - 22*z1[3]^4*z1[5]*z1[6]^2 - z1[5]^2*z1[6]^2 + 
    z1[3]*z1[5]^2*z1[6]^2 - z1[3]^2*z1[5]^2*z1[6]^2 + 
    4*z1[3]^3*z1[5]^2*z1[6]^2 + 6*z1[3]^4*z1[5]^2*z1[6]^2 + 10*z1[6]^3 - 
    12*z1[3]*z1[6]^3 + 15*z1[3]^2*z1[6]^3 + 13*z1[3]^3*z1[6]^3 - 
    14*z1[3]^4*z1[6]^3 - 6*z1[3]^2*z1[5]*z1[6]^3 + 6*z1[3]^4*z1[5]*z1[6]^3 + 
    12*z1[3]*z1[6]^4 - 28*z1[3]^2*z1[6]^4 - 24*z1[3]^3*z1[6]^4 + 
    16*z1[3]^4*z1[6]^4 + 18*z1[3]^2*z1[5]*z1[6]^4 + 8*z1[3]^3*z1[5]*z1[6]^4 - 
    10*z1[3]^4*z1[5]*z1[6]^4 - 4*z1[3]*z1[6]^5 + 23*z1[3]^2*z1[6]^5 + 
    23*z1[3]^3*z1[6]^5 - 4*z1[3]^4*z1[6]^5 - 18*z1[3]^2*z1[5]*z1[6]^5 - 
    14*z1[3]^3*z1[5]*z1[6]^5 + 4*z1[3]^4*z1[5]*z1[6]^5 - 6*z1[3]^2*z1[6]^6 - 
    6*z1[3]^3*z1[6]^6 + 6*z1[3]^2*z1[5]*z1[6]^6 + 6*z1[3]^3*z1[5]*z1[6]^6 - 
    z1[4]^3*((-1 + z1[6])^2 + 2*z1[3]*(-8 + 7*z1[6]) + 
      2*z1[3]^4*(-14 + z1[5]^2*(-3 + z1[6]) - 6*z1[5]*(-2 + z1[6]) + 
        8*z1[6]) + z1[3]^2*(-50 + z1[5]*(16 - 15*z1[6]) + 41*z1[6]) + 
      z1[3]^3*(-63 + z1[5]*(40 - 27*z1[6]) + 43*z1[6] + 
        z1[5]^2*(-5 + 2*z1[6]))) + z1[4]^2*(-7 - 2*z1[5] - z1[5]^2 + 
      13*z1[6] - 8*z1[6]^2 + z1[6]^3 - z1[3]^2*(-49 + z1[5]^2 + 
        6*z1[5]*(-1 + z1[6])^2 + 91*z1[6] - 28*z1[6]^2 - 4*z1[6]^3) + 
      z1[3]*(17 + z1[5]^2 - 30*z1[6] + 10*z1[6]^2 + 2*z1[6]^3) + 
      z1[3]^3*(73 + 4*z1[5]^2 - 105*z1[6] + 28*z1[6]^2 + 2*z1[6]^3 + 
        z1[5]*(-29 + 22*z1[6] - 10*z1[6]^2)) + 
      2*z1[3]^4*(18 + 3*z1[5]^2 - 20*z1[6] + 5*z1[6]^2 - 
        2*z1[5]*(6 - 3*z1[6] + z1[6]^2))) + 
    z1[4]*(-6 + z1[5]*(2 - 4*z1[6]) - z1[5]^2*(-1 + z1[6]) + 26*z1[6] - 
      25*z1[6]^2 + 5*z1[6]^3 + z1[3]*(1 - 14*z1[6] + z1[5]^2*z1[6] + 
        20*z1[6]^2 - 12*z1[6]^3 + 2*z1[6]^4 + z1[5]*(-1 + 3*z1[6])) + 
      2*z1[3]^4*(2 - 5*z1[6] + 18*z1[6]^2 - 8*z1[6]^3 + 2*z1[6]^4 + 
        z1[5]^2*(1 + 3*z1[6]) - z1[5]*(3 + 7*z1[6] + 6*z1[6]^2 - 5*z1[6]^3 + 
          2*z1[6]^4)) + z1[3]^2*(-(z1[5]^2*(1 + z1[6])) + 
        z1[6]*(-34 + 37*z1[6] + 22*z1[6]^2 - 25*z1[6]^3 + 6*z1[6]^4) + 
        z1[5]*(1 + z1[6] + 4*z1[6]^2 - 18*z1[6]^3 + 18*z1[6]^4 - 
          6*z1[6]^5)) + z1[3]^3*(3 - 31*z1[6] + 53*z1[6]^2 + 18*z1[6]^3 - 
        23*z1[6]^4 + 6*z1[6]^5 + z1[5]^2*(1 + 4*z1[6]) - 
        z1[5]*(4 + 17*z1[6] + 8*z1[6]^2 + 8*z1[6]^3 - 14*z1[6]^4 + 
          6*z1[6]^5))) + z1[2]^4*(-1 - z1[4] - 
      z1[3]^2*(z1[4] - (5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])) + 
      z1[3]*(2 + z1[4] - 2*z1[6]) + z1[6] + 
      z1[3]^3*(z1[4] - (-1 + z1[6])*(11 + 2*z1[5]^2*(-1 + z1[6])^2 - 
          9*z1[6] + 2*z1[6]^2 + z1[5]*(-9 + 13*z1[6] - 4*z1[6]^2)))) - 
    z1[2]^3*(7 - z1[4]^2 - 9*z1[6] + 2*z1[6]^2 + z1[4]*(2 + z1[6]) + 
      z1[3]*(z1[4]^2 + 6*(-1 + z1[6]) - z1[4]*(1 + z1[6])) + 
      2*z1[3]^4*(z1[4] - (-1 + z1[6])*(7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + 
          z1[6]^2 + z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
      z1[3]^2*(-z1[4]^2 + z1[4]*z1[6] + (-1 + z1[6])*(-14 + 11*z1[6] - 
          2*z1[6]^2 + 2*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
      z1[3]^3*(2*z1[4]^2 + z1[4]*(10 - 8*z1[6]) - (-1 + z1[6])*
         (1 + 20*z1[6] - 19*z1[6]^2 + 4*z1[6]^3 + 2*z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[5]*(7 - 28*z1[6] + 29*z1[6]^2 - 
            8*z1[6]^3)))) + z1[2]^2*(-21 + 3*z1[4]^2 + 33*z1[6] - 
      13*z1[6]^2 + z1[6]^3 - z1[4]*(-2 + 3*z1[6] + z1[6]^2) + 
      z1[3]*(6 - 3*z1[4]^2 - 6*z1[6] + z1[4]*(-4 + z1[6] + 3*z1[6]^2)) + 
      z1[3]^2*(z1[4]^2*(11 - 2*z1[6]) + z1[4]*(38 - 39*z1[6] + 3*z1[6]^2) + 
        2*(-1 + z1[6])*(-4 + z1[5]*(-2 + z1[6])*(-1 + z1[6])^2 - 3*z1[6] + 
          7*z1[6]^2 - z1[6]^3)) + 2*z1[3]^4*(3*z1[4]^2 + 
        z1[4]*(11 - 9*z1[6]) - (-1 + z1[6])*(11 + z1[6] + 
          2*z1[5]^2*(-1 + z1[6])^2*z1[6] - 8*z1[6]^2 + 2*z1[6]^3 - 
          2*z1[5]*(1 + 3*z1[6] - 6*z1[6]^2 + 2*z1[6]^3))) + 
      z1[3]^3*(z1[4]^3 - 4*z1[4]^2*(-3 + z1[6]) - 6*z1[4]*(-6 + 5*z1[6]) - 
        (-1 + z1[6])*(40 - 46*z1[6] + 43*z1[6]^2 - 29*z1[6]^3 + 6*z1[6]^4 + 
          2*z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) + 
          z1[5]*(-10 + 31*z1[6] - 54*z1[6]^2 + 45*z1[6]^3 - 12*z1[6]^4)))) + 
    z1[2]*(-35 + 6*z1[4] + z1[4]^2 + 65*z1[6] + 3*z1[4]*z1[6] + 
      2*z1[4]^2*z1[6] - 35*z1[6]^2 - 8*z1[4]*z1[6]^2 - z1[4]^2*z1[6]^2 + 
      5*z1[6]^3 + z1[4]*z1[6]^3 + z1[3]*(-4*z1[4]^3 + 
        z1[4]^2*(-19 + z1[5]^2 + 16*z1[6]) + 
        z1[6]*(2 + (-3 + 2*z1[5] + z1[5]^2)*z1[6]) + 
        z1[4]*(-23 + 25*z1[6] + z1[5]^2*z1[6] + 2*z1[6]^2 - 6*z1[6]^3 + 
          z1[5]*(-1 + 2*z1[6]))) - 2*z1[3]^4*
       (1 + z1[4]^3*(8 - 6*z1[5] + z1[5]^2) - 14*z1[6] + 21*z1[6]^2 - 
        17*z1[6]^3 + 5*z1[6]^4 + z1[5]^2*z1[6]*(-2 - 5*z1[6]^2 + 2*z1[6]^3) + 
        z1[5]*(-1 + 7*z1[6] - 9*z1[6]^2 + 19*z1[6]^3 - 7*z1[6]^4) + 
        z1[4]^2*(30 - 3*z1[5]^2*(-1 + z1[6]) - 22*z1[6] + 
          4*z1[5]*(-5 + 4*z1[6])) + z1[4]*(38 + z1[5]^2*(3 - 6*z1[6]) - 
          53*z1[6] + 9*z1[6]^2 + z1[6]^3 - z1[5]*(23 - 33*z1[6] + 3*z1[6]^2 + 
            z1[6]^3))) + z1[3]^2*(1 + 2*z1[4]^3*(-13 + 6*z1[5]) + 13*z1[6] - 
        31*z1[6]^2 + 18*z1[6]^3 - 2*z1[6]^5 - z1[5]^2*z1[6]*(2 + z1[6]) + 
        z1[5]*(-1 - 3*z1[6] + 12*z1[6]^2 - 6*z1[6]^3 - 2*z1[6]^4 + 
          2*z1[6]^5) - z1[4]^2*(87 + z1[5]^2 - 74*z1[6] + 
          4*z1[5]*(-6 + 5*z1[6])) - z1[4]*(64 - 108*z1[6] + 44*z1[6]^2 - 
          5*z1[6]^3 + 4*z1[6]^4 + z1[5]^2*(1 + z1[6]) + 
          z1[5]*(-11 + 18*z1[6] - 14*z1[6]^2 + 10*z1[6]^3 - 4*z1[6]^4))) + 
      z1[3]^3*(-1 - z1[4]^3*(35 - 26*z1[5] + z1[5]^2) + 19*z1[6] + 
        18*z1[6]^2 - 72*z1[6]^3 + 56*z1[6]^4 - 14*z1[6]^5 - 
        2*z1[5]^2*z1[6]*(-1 - 5*z1[6] + 9*z1[6]^2 - 9*z1[6]^3 + 3*z1[6]^4) + 
        z1[5]*(1 + 5*z1[6] - 49*z1[6]^2 + 74*z1[6]^3 - 65*z1[6]^4 + 
          20*z1[6]^5) + z1[4]^2*(-125 + z1[5]*(69 - 57*z1[6]) + 95*z1[6] + 
          z1[5]^2*(-2 + 4*z1[6])) + z1[4]*(-135 + 208*z1[6] - 62*z1[6]^2 + 
          9*z1[6]^3 - 4*z1[6]^4 + z1[5]^2*(-1 + 6*z1[6]) + 
          z1[5]*(58 - 86*z1[6] + 22*z1[6]^2 - 8*z1[6]^3 + 4*z1[6]^4)))), 
  y[492] -> 8 + 8*z1[3]*(2 + z1[2] - z1[2]*z1[5]), 
  y[493] -> (-1 + z1[6])*z1[6]*(-1 + z1[3] + z1[6]) + 
    z1[2]*(-3 - 3*z1[3]*(-1 + z1[6]) + 7*z1[6] - 3*z1[6]^2), 
  y[494] -> (-1 + z1[6])*z1[6]*(2 + 2*z1[3]*(-1 + z1[6]) - 5*z1[6] + 
      2*z1[6]^2) - z1[2]*(-1 + z1[3]*(-1 + z1[6])^2 + 5*z1[6] - 4*z1[6]^2 + 
      z1[6]^3), y[495] -> z1[2]^5*z1[3]^2*(-z1[4]^2 + 3*z1[4]*(-1 + z1[6]) - 
      (4 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2) + 
    (z1[4] - z1[6])*(z1[4]^2*(1 + z1[4])*(1 + z1[4] - z1[6])^2 + 
      z1[3]^3*(z1[4]^5 + z1[4]^4*(5 - 2*z1[6]) + (-1 + z1[6])^2*z1[6]^3 + 
        z1[4]^3*(10 - 8*z1[6] + z1[6]^2) + z1[4]^2*(10 - 12*z1[6] + 
          3*z1[6]^2) + z1[4]*(5 - 8*z1[6] + 3*z1[6]^2)) + 
      z1[3]*(3*z1[4]^5 + z1[4]^4*(11 - 6*z1[6]) + 2*z1[4]*(-1 + z1[6])^2 + 
        (-1 + z1[6])^3*z1[6]^3 + z1[4]^3*(15 - 16*z1[6] + 3*z1[6]^2) + 
        z1[4]^2*(9 - 14*z1[6] + 5*z1[6]^2)) + 
      z1[3]^2*(3*z1[4]^5 + z1[4]^4*(13 - 6*z1[6]) + (-1 + z1[6])^2*z1[6]^4 + 
        z1[4]^3*(22 - 20*z1[6] + 3*z1[6]^2) + 
        z1[4]*(7 - 12*z1[6] + 5*z1[6]^2) + z1[4]^2*(18 - 24*z1[6] + 
          7*z1[6]^2))) + z1[2]^4*z1[3]*(2*z1[4]^3 + 
      z1[3]^2*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
        (4 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2) - 
      6*z1[4]^2*(-1 + z1[6]) + 6*z1[4]*(-1 + z1[6])^2 - (-1 + z1[6])^3 + 
      z1[3]*(3*z1[4]^3 + z1[4]^2*(10 - 9*z1[6]) + (-1 + z1[6])^2*
         (1 + z1[5]*(-1 + z1[6])^2 + z1[6] - z1[6]^2) + 
        z1[4]*(11 - 20*z1[6] + 9*z1[6]^2))) - 
    z1[2]^3*(z1[4]*(1 + z1[4] - z1[6])^3 + z1[3]*z1[4]*
       (4*z1[4]^3 - (-1 + z1[6])^2*(-5 + 3*z1[6]) - 
        2*z1[4]^2*(-7 + 6*z1[6]) + 4*z1[4]*(4 - 7*z1[6] + 3*z1[6]^2)) + 
      z1[3]^2*(3*z1[4]^4 + z1[4]^3*(15 - 9*z1[6]) - 2*z1[4]*(-7 + z1[6])*
         (-1 + z1[6])^2 + 3*z1[4]^2*(8 - 11*z1[6] + 3*z1[6]^2) + 
        (-1 + z1[6])^3*(-2 - (-2 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2)) + 
      z1[3]^3*(4*z1[4]^3 + z1[4]^2*(13 - 12*z1[6]) + 
        3*z1[4]*(5 - 9*z1[6] + 4*z1[6]^2) + (-1 + z1[6])^2*
         (5 - (1 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2))) + 
    z1[2]^2*(z1[4]^2*(1 + z1[4] - z1[6])^2*(2 + z1[4] - z1[6]) + 
      z1[3]*z1[4]*(2*z1[4]^4 + z1[4]^3*(13 - 6*z1[6]) + 
        (-3 + z1[6])*(-1 + z1[6])^3 - z1[4]*(-1 + z1[6])^2*(-15 + 2*z1[6]) + 
        z1[4]^2*(23 - 29*z1[6] + 6*z1[6]^2)) + 
      z1[3]^2*(z1[4]^5 - 3*z1[4]^4*(-5 + z1[6]) + 
        3*z1[4]^3*(13 - 13*z1[6] + z1[6]^2) + z1[4]*(-1 + z1[6])^2*
         (17 - 9*z1[6] + z1[6]^2) - z1[4]^2*(-40 + 72*z1[6] - 33*z1[6]^2 + 
          z1[6]^3) + (-1 + z1[6])^3*(-2 - (-2 + z1[5])*z1[6]^2 + 
          (-1 + z1[5])*z1[6]^3)) + z1[3]^3*(6*z1[4]^4 + 
        z1[4]^3*(22 - 18*z1[6]) + z1[4]^2*(31 - 48*z1[6] + 18*z1[6]^2) + 
        z1[4]*(20 - 42*z1[6] + 27*z1[6]^2 - 5*z1[6]^3) + 
        (-1 + z1[6])^2*(5 - 3*z1[6] - (-2 + z1[5])*z1[6]^2 + 
          (-1 + z1[5])*z1[6]^3))) + 
    z1[2]*(-(z1[4]^2*(1 + z1[4] - z1[6])^2*(1 + 2*z1[4] - z1[6])) + 
      z1[3]*z1[4]*(-2 + z1[4]^4*(-9 + z1[5]) + 7*z1[6] - 7*z1[6]^2 + 
        3*z1[6]^4 - z1[6]^5 + z1[4]*(-1 + z1[6])*(13 + z1[5]*(-1 + z1[6]) - 
          21*z1[6] + 6*z1[6]^2) + z1[4]^3*(z1[5]*(3 - 2*z1[6]) + 
          3*(-9 + 8*z1[6])) + z1[4]^2*(-29 + 51*z1[6] - 21*z1[6]^2 + 
          z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
      z1[3]^2*(2*z1[4]^5*(-6 + z1[5]) + z1[4]^4*(-44 - 4*z1[5]*(-2 + z1[6]) + 
          33*z1[6]) + (-1 + z1[6])^2*z1[6]*(2 - (-2 + z1[5])*z1[6]^2 + 
          (-2 + z1[5])*z1[6]^3) + z1[4]*(-1 + z1[6])*
         (11 + 2*z1[5]*(-1 + z1[6]) - 24*z1[6] + 9*z1[6]^2 + z1[6]^3 - 
          z1[6]^4) + z1[4]^3*(-62 + 91*z1[6] - 30*z1[6]^2 + 
          2*z1[5]*(6 - 6*z1[6] + z1[6]^2)) + z1[4]^2*(-41 + 90*z1[6] - 
          56*z1[6]^2 + 9*z1[6]^3 + 4*z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
      z1[3]^3*(z1[4]^5*(-5 + z1[5]) + z1[4]^4*(-22 + z1[5]*(5 - 2*z1[6]) + 
          14*z1[6]) + (-1 + z1[6])*z1[6]*(-5 + 3*z1[6] - 
          (-2 + z1[5])*z1[6]^2 + (-2 + z1[5])*z1[6]^3) + 
        z1[4]^3*(-39 + 48*z1[6] - 13*z1[6]^2 + z1[5]*(10 - 8*z1[6] + 
            z1[6]^2)) + z1[4]^2*(-35 + 64*z1[6] - 32*z1[6]^2 + 4*z1[6]^3 + 
          z1[5]*(10 - 12*z1[6] + 3*z1[6]^2)) + 
        z1[4]*(-15 + 39*z1[6] - 30*z1[6]^2 + 8*z1[6]^3 - z1[6]^4 + 
          z1[5]*(5 - 8*z1[6] + 3*z1[6]^2)))), 
  y[496] -> -8*z1[4]*(1 + z1[4] - z1[6])*(z1[4] + z1[2]*(-1 + z1[6]) - 
      z1[6]) + 8*z1[3]*(z1[4]^4 - z1[4]^3*(-1 + z1[2] + 2*z1[6]) + 
      z1[4]^2*(-(z1[2]*(-3 + z1[5])) + z1[6]^2) + (-1 + z1[6])*z1[6]*
       (-(z1[2]^2*(-1 + z1[6])) + z1[2]*(2 - 2*z1[6] + z1[6]^2) + 
        z1[6]*(2 - 5*z1[6] + 2*z1[6]^2)) + 
      z1[4]*(1 + 2*z1[2]^2*(-1 + z1[6]) + 3*z1[6] - 8*z1[6]^2 + 7*z1[6]^3 - 
        2*z1[6]^4 + z1[2]*(3 + z1[5]*(-1 + z1[6]) - 2*z1[6] - 3*z1[6]^2 + 
          z1[6]^3))) - 8*z1[3]^3*(-5 - z1[4]^4 + 
      z1[2]^3*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
      8*z1[6] - 5*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4 + z1[4]^3*(-5 + 2*z1[6]) - 
      z1[4]^2*(10 - 8*z1[6] + z1[6]^2) + z1[4]*(-10 + 14*z1[6] - 7*z1[6]^2 + 
        2*z1[6]^3) + z1[2]*(3*z1[4]^3 + z1[4]^2*(9 - 6*z1[6]) + 
        z1[4]*(9 - 10*z1[6] + 2*z1[6]^2) + (-1 + z1[6])*
         (-5 - 2*(-4 + z1[5])*z1[6] + (-5 + 2*z1[5])*z1[6]^2)) - 
      z1[2]^2*(3*z1[4]^2 + z1[4]*(7 - 6*z1[6]) - (-1 + z1[6])*
         (2 + 2*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)))) + 
    8*z1[3]^2*(2 + 2*z1[4]^4 + z1[4]^3*(7 - 4*z1[6]) - 4*z1[6] + 2*z1[6]^2 + 
      3*z1[6]^3 - 5*z1[6]^4 + 2*z1[6]^5 + 2*z1[4]^2*(5 - 5*z1[6] + z1[6]^2) + 
      z1[4]*(8 - 10*z1[6] + 5*z1[6]^3 - 2*z1[6]^4) + 
      z1[2]^3*(-1 + z1[6])*(-3 + 3*z1[6] - z1[6]^2 + 
        z1[5]*(2 - 3*z1[6] + z1[6]^2)) - 
      z1[2]*(2 + 4*z1[4]^3 + z1[4]^2*(6 + z1[5] - 7*z1[6]) - 
        2*(-1 + z1[5])*z1[6] + 7*(-2 + z1[5])*z1[6]^2 + 
        (16 - 7*z1[5])*z1[6]^3 + (-5 + 2*z1[5])*z1[6]^4 - 
        z1[4]*(-2 + z1[5]*(-2 + z1[6]) + 8*z1[6] - 6*z1[6]^2 + z1[6]^3)) + 
      z1[2]^2*(2*z1[4]^2 + z1[4]*(1 - 2*z1[6]) - (-1 + z1[6])*
         (-2*(-1 + 5*z1[6] - 4*z1[6]^2 + z1[6]^3) + 
          z1[5]*(-1 + 5*z1[6] - 6*z1[6]^2 + 2*z1[6]^3)))), 
  y[497] -> 1 - z1[2] - z1[3], y[498] -> -1 + z1[2] - z1[3], 
  y[499] -> 2 + z1[4], y[500] -> 1 - z1[2] + z1[3]*(-1 + z1[6]), 
  y[501] -> -(z1[2]*(z1[4] + z1[3]*(-1 + z1[6]))) + 
    (1 + z1[3])*z1[4]*(-1 + z1[6]), 
  y[502] -> 1 + 2*z1[4] + z1[5] + z1[3]*(2 + z1[4] - z1[6]) - 2*z1[6], 
  y[503] -> -1 + z1[4] + z1[5] - z1[6], 
  y[504] -> (-1 + z1[5] - z1[6])*z1[6] + 
    z1[4]*(2 - 3*z1[5] + z1[5]^2 + z1[6]), 
  y[505] -> -z1[4]^3 + z1[6]*(1 - z1[5] + z1[6]) + 
    z1[4]^2*(1 + z1[2] - z1[5] + 2*z1[6]) - 
    z1[4]*(2 + z1[5]^2 + (2 + z1[2])*z1[6] + z1[6]^2 - z1[5]*(3 + z1[6])), 
  y[506] -> -z1[4]^3 + (1 + z1[2]^2 - z1[5] + z1[2]*(-1 + z1[6]))*z1[6] + 
    z1[4]^2*(2*z1[2] - z1[5] + 2*z1[6]) - 
    z1[4]*(1 + z1[2]^2 + z1[5]^2 + z1[6]^2 - z1[5]*(2 + z1[6]) + 
      z1[2]*(-1 + 3*z1[6])), y[507] -> 8 + 5*z1[4] + 
    2*z1[3]*(1 + z1[4] - z1[6]) - 2*z1[6], y[508] -> -z1[2] + z1[6], 
  y[509] -> 1 + z1[4]^2*z1[5] + 
    z1[3]*((1 + z1[4])*(1 + z1[4] + z1[5] - z1[6]) - 
      z1[2]*(1 + z1[5] + z1[4]*z1[5] - z1[6])) + z1[4]*(1 + z1[5] - z1[6]) + 
    z1[6], y[510] -> z1[4]*((1 + 2*z1[3])*z1[4]*(-1 + z1[5]) + 
      (1 + 2*z1[3])*z1[4]^2*(-1 + z1[5]) + (2 + 3*z1[3])*z1[6]) + 
    z1[2]*(z1[3]*(-3*z1[4]*(-1 + z1[5]) - z1[4]^2*(-1 + z1[5]) + 
        2*z1[4]^3*(-1 + z1[5]) - 3*z1[6]) - 2*z1[4]*z1[6]), 
  y[511] -> (1 + z1[3])*z1[4]*(z1[4]*(-1 + z1[5]) + z1[4]^2*(-1 + z1[5]) + 
      z1[6]) + z1[2]*(z1[3]*(-(z1[4]*(-1 + z1[5])) + z1[4]^3*(-1 + z1[5]) - 
        z1[6]) - z1[4]*z1[6]), y[512] -> 16 + 11*z1[4] + 
    z1[3]*(4 + 5*z1[4] - 3*z1[6]) - 3*z1[6], 
  y[513] -> -z1[2] + 2*z1[4] - z1[6], 
  y[514] -> 5 + 3*z1[4]^2*z1[5] + z1[3]*(4 + 3*z1[4]^2 + 3*z1[5] + 
      z1[4]*(8 + 4*z1[5] - 3*z1[6]) - z1[2]*(4 + (4 + 3*z1[4])*z1[5] - 
        3*z1[6]) - 4*z1[6]) + z1[4]*(5 + 4*z1[5] - 3*z1[6]) + 4*z1[6], 
  y[515] -> -(z1[2]*z1[3]) + (3*z1[3]*z1[6])/4, 
  y[516] -> z1[4]*(2*(1 + 2*z1[3])*z1[4]*(-1 + z1[5]) + 
      (1 + 3*z1[3])*z1[4]^2*(-1 + z1[5]) + (3 + 5*z1[3])*z1[6]) + 
    z1[2]*(3*z1[3]*z1[4]^3*(-1 + z1[5]) + 
      z1[4]^2*(-1 + z1[3] - z1[3]*z1[5]) - 5*z1[3]*z1[6] - 
      z1[4]*(1 + 5*z1[3]*(-1 + z1[5]) + 4*z1[6])), 
  y[517] -> -3*z1[3]*(1 + z1[3])*z1[4]^4 + 
    z1[2]*z1[3]*(3*z1[4]^2 + 2*z1[3]*(2 + 3*z1[4]^2 + z1[4]*(7 - 3*z1[6]) - 
        2*z1[6]) + 4*(-1 + z1[6]) - 3*z1[4]*(-1 + z1[6]))*
     (1 + z1[4] - z1[6]) - 4*z1[3]*(4 + z1[3])*z1[6] - 
    z1[2]^2*z1[3]^2*(5 + 3*z1[4]^2 + z1[4]*(8 - 6*z1[6]) - 8*z1[6] + 
      3*z1[6]^2) + z1[4]^3*(2 + z1[3]^2*(-8 - 4*z1[5] + 6*z1[6]) + 
      z1[3]*(-4*z1[5] + 6*z1[6])) - 2*z1[4]*(-2*(-1 + z1[6])^2 + 
      2*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(-17 + 8*z1[5] + 9*z1[6] - 3*z1[6]^2)) + 
    z1[4]^2*(6 - 6*z1[6] + z1[3]^2*(-5 + 4*z1[5]*(-2 + z1[6]) + 12*z1[6] - 
        3*z1[6]^2) + z1[3]*(25 - 6*z1[6] - 3*z1[6]^2 + 
        2*z1[5]*(-7 + 2*z1[6]))), 
  y[518] -> -4 - (5*z1[4])/2 - z1[3]*(1 + z1[4]), 
  y[519] -> -2 + z1[4]*(-1 + z1[5]) + 2*z1[5] + z1[6], 
  y[520] -> -1 + z1[5] + 2*z1[6], y[521] -> 3 - 3*(1 + z1[3])*z1[4]^2 - 
    3*z1[2]^2*z1[3]*(-1 + z1[5]) - 9*z1[5] - 8*z1[3]*z1[5] + 
    z1[2]*(-3 + 3*z1[4]*(-1 + z1[5]) + 5*z1[5] + 
      z1[3]*(1 + (8 + 3*z1[4])*z1[5] - 3*z1[6])) - 
    z1[4]*(4 + 5*z1[5] + z1[3]*(8 + 4*z1[5] - 3*z1[6]) - 3*z1[6]) - 4*z1[6] + 
    4*z1[3]*z1[6], y[522] -> 1 + z1[5] + z1[4]*z1[5] + 4*z1[6] + 
    4*z1[3]^2*(-2 + z1[4]*(-1 + z1[5]) + 2*z1[5] + z1[6]) - 
    z1[2]*(1 + (1 + z1[4])*z1[5] + 4*z1[6]) + 
    z1[3]*(-11 + 13*z1[5] + z1[4]*(-6 + 7*z1[5]) + 10*z1[6]), 
  y[523] -> 1/4 + z1[6] + z1[3]^2*(-1 + z1[5] + 2*z1[6]) - 
    (z1[2]*(1 + 4*z1[6]))/4 + (z1[3]*(-5 + 6*z1[5] + 16*z1[6]))/4, 
  y[524] -> 3/4 - z1[5] - (z1[2]^2*z1[3]*(-3 + 4*z1[5]))/4 - 3*z1[6] - 
    z1[3]*(-1 + z1[5] + 2*z1[6]) + z1[2]*(-1/4 + (1/2 + z1[3])*z1[5] + 
      (2 + z1[3])*z1[6]), y[525] -> 3*z1[3]*(1 + z1[3])*z1[4]^4 + 
    z1[4]^3*(-3 + z1[3]*(-1 + 4*z1[5] - 6*z1[6]) + 
      z1[3]^2*(8 + 4*z1[5] - 6*z1[6])) - 
    z1[2]*z1[3]*(3*z1[4]^2 + z1[4]*(2 - 3*z1[6]) + 
      2*z1[3]*(2 + 3*z1[4]^2 + z1[4]*(7 - 3*z1[6]) - 2*z1[6]) + 
      5*(-1 + z1[6]))*(1 + z1[4] - z1[6]) + 4*z1[3]*(4 + z1[3])*z1[6] + 
    z1[2]^2*z1[3]^2*(5 + 3*z1[4]^2 + z1[4]*(8 - 6*z1[6]) - 8*z1[6] + 
      3*z1[6]^2) + z1[4]*(-5*(-1 + z1[6])^2 + 
      4*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(-35 + 16*z1[5] + 20*z1[6] - 7*z1[6]^2)) + 
    z1[4]^2*(8*(-1 + z1[6]) + z1[3]^2*(5 - 4*z1[5]*(-2 + z1[6]) - 12*z1[6] + 
        3*z1[6]^2) + z1[3]*(-27 + z1[5]*(14 - 4*z1[6]) + 8*z1[6] + 
        3*z1[6]^2)), y[526] -> -(z1[2]^2*(2 + z1[3])) + 
    z1[2]*(-1 + z1[3]*(1 + 2*z1[4] - z1[6])) - 
    z1[3]*(1 + z1[4]^2 + z1[4]*(z1[5] - z1[6])) + 
    z1[4]*(-1 - 2*z1[4] + z1[6]), 
  y[527] -> -z1[4] + z1[6] + z1[3]*(-2 - z1[4] + z1[6]), 
  y[528] -> z1[2]^4*(2 + z1[3]) + z1[2]^3*(3 - z1[3]*(-2 + z1[6])) - 
    z1[2]*z1[4]*(1 + z1[4])*(z1[4] - z1[6]) - (1 + z1[3])*z1[4]^2*(1 + z1[4])*
     (1 + z1[4] - z1[6]) + z1[2]^2*(1 + z1[3] - z1[3]*z1[6] + z1[4]*z1[6]), 
  y[529] -> -2*z1[2]^8*(2 + z1[3]) + z1[2]^7*(-2*(9 + z1[4] - z1[6]) + 
      z1[3]^2*(-2 + z1[6]) + 3*z1[3]*(-5 + 2*z1[6])) - 
    z1[2]^3*(6 + 2*z1[3]^2*(-3 + z1[6])*(-1 + z1[6])^3 + 
      (-18 - 3*z1[4] + 2*z1[4]^2 + 5*z1[4]^3 + 2*z1[4]^4)*z1[6] + 
      2*(9 + z1[4])*z1[6]^2 + 3*(-2 + z1[4])*z1[6]^3 - 2*z1[4]*z1[6]^4 + 
      4*z1[3]*(-1 + z1[6])^2*(3 - 3*z1[6] + z1[6]^2)) - 
    z1[2]^6*(33 - 2*z1[4]^2 - 13*z1[6] + 2*z1[6]^2 + z1[4]*(7 + 2*z1[6]) + 
      z1[3]^2*(9 - 11*z1[6] + 3*z1[6]^2) + 
      z1[3]*(39 - 33*z1[6] + 5*z1[6]^2)) + 
    z1[2]^5*(z1[4]^2*(5 - 2*z1[6]) - z1[4]*(7 + 5*z1[6]) + 
      2*(-16 + 15*z1[6] - 6*z1[6]^2 + z1[6]^3) + 
      z1[3]*(-49 + 68*z1[6] - 26*z1[6]^2 + 3*z1[6]^3) + 
      z1[3]^2*(-16 + 31*z1[6] - 18*z1[6]^2 + 3*z1[6]^3)) + 
    z1[2]*z1[4]*(2*z1[4]^6 + z1[4]^5*(9 - 4*z1[6]) + 
      2*(-1 + z1[6])^2*z1[6]^2 + z1[4]^4*(12 - 23*z1[6] + 6*z1[6]^2) + 
      z1[4]^3*(5 - 32*z1[6] + 31*z1[6]^2 - 8*z1[6]^3) + 
      2*z1[4]*z1[6]*(-1 + 7*z1[6] - 9*z1[6]^2 + 3*z1[6]^3) + 
      z1[4]^2*z1[6]*(-15 + 36*z1[6] - 23*z1[6]^2 + 4*z1[6]^3)) - 
    z1[2]^2*(2*z1[3]*(-1 + z1[6])^4 + z1[3]^2*(-1 + z1[6])^4 + 
      z1[4]^5*(2 + z1[6]) - (-1 + z1[6])^2*(-1 + 2*z1[6]) + 
      z1[4]^4*(5 + z1[6]^2) + z1[4]^3*(4 - 4*z1[6] + z1[6]^3) - 
      2*z1[4]*z1[6]*(1 + z1[6] - 4*z1[6]^2 + 2*z1[6]^3) + 
      z1[4]^2*(1 - 5*z1[6] - 2*z1[6]^2 + 8*z1[6]^3 - 3*z1[6]^4)) - 
    z1[2]^4*(18 - 33*z1[6] + 2*z1[4]^3*z1[6] + 23*z1[6]^2 - 6*z1[6]^3 + 
      z1[4]^2*(-3 + 5*z1[6]) + z1[3]^2*(-1 + z1[6])^2*
       (14 - 9*z1[6] + z1[6]^2) + z1[4]*(2 + 2*z1[6] + 2*z1[6]^2 - z1[6]^3) + 
      z1[3]*(33 - 69*z1[6] + 49*z1[6]^2 - 15*z1[6]^3 + 2*z1[6]^4)) + 
    (1 + z1[3])*z1[4]^2*(1 + z1[4] - z1[6])^2*(1 + 2*z1[4]^4 - 
      z1[4]^3*(-9 + z1[6]) - 4*z1[6] + 3*z1[6]^2 + 
      2*z1[4]*(2 - 7*z1[6] + 4*z1[6]^2) + 
      z1[4]^2*(10 - 12*z1[6] + 5*z1[6]^2) - z1[3]*(1 + z1[4])*
       (z1[4]^2*(-2 + z1[6]) - (-1 + z1[6])^2 - 
        z1[4]*(3 - 4*z1[6] + z1[6]^2))) + 
    z1[5]*(z1[2]^8*(3 + z1[3]) + z1[2]^7*(z1[3]*(8 - 6*z1[6]) - 
        4*(-3 + z1[6]) - z1[3]^2*(-1 + z1[6])) + 
      z1[2]^4*(3 + z1[3]^2*(-4 + z1[6])*(-1 + z1[6])^3 - 7*z1[6] + 
        6*z1[6]^2 - 2*z1[6]^3 + z1[4]^3*(1 + z1[6]) + 
        z1[4]*(1 + z1[6] - z1[6]^2) + z1[3]*(-1 + z1[6])^2*
         (8 - 5*z1[6] + z1[6]^2) - z1[4]^2*(1 - 3*z1[6] + z1[6]^2)) - 
      (1 + z1[3])*z1[4]^3*(1 + z1[4] - z1[6])^2*
       (z1[4]^3 + z1[4]^2*(5 - 3*z1[6]) - z1[3]*(1 + z1[4])*
         (1 + z1[4] - z1[6])*(-1 + z1[6]) + 3*(-1 + z1[6])*z1[6] + 
        z1[4]*(4 - 7*z1[6] + 4*z1[6]^2)) + z1[2]^6*(18 + z1[4] - 2*z1[4]^2 - 
        13*z1[6] + 2*z1[6]^2 + z1[3]^2*(4 - 7*z1[6] + 3*z1[6]^2) + 
        z1[3]*(19 - 25*z1[6] + 7*z1[6]^2)) + 
      z1[2]^5*(12 + z1[4]^3 + z1[4]^2*(-3 + z1[6]) - 3*z1[3]^2*(-2 + z1[6])*
         (-1 + z1[6])^2 - 15*z1[6] + 6*z1[6]^2 - z1[6]^3 + 
        z1[4]*(2 + z1[6] - z1[6]^2) + z1[3]*(19 - 36*z1[6] + 20*z1[6]^2 - 
          3*z1[6]^3)) + z1[2]^2*z1[4]*(2*z1[4]^3 + z1[4]^4 - 
        (-1 + z1[6])^2*z1[6]*(1 + z1[6]) - z1[4]*z1[6]*
         (1 + z1[6] - 4*z1[6]^2 + 2*z1[6]^3) + 
        z1[4]^2*(1 - 2*z1[6]^2 + 2*z1[6]^3)) - z1[2]*z1[4]^2*
       (z1[4]^5 + z1[4]^4*(5 - 4*z1[6]) + (-1 + z1[6])^2*z1[6]*
         (1 + 2*z1[6]) + z1[4]^3*(6 - 15*z1[6] + 8*z1[6]^2) + 
        z1[4]^2*(1 - 13*z1[6] + 19*z1[6]^2 - 8*z1[6]^3) + 
        z1[4]*(-1 - z1[6] + 10*z1[6]^2 - 11*z1[6]^3 + 3*z1[6]^4)) + 
      z1[2]^3*(z1[3]*(-1 + z1[6])^4 + z1[3]^2*(-1 + z1[6])^4 + 
        z1[6]*(z1[4]^4 - z1[4]^3*(-3 + z1[6]) - (-1 + z1[6])^2 - 
          z1[4]*(-1 + z1[6])^2*(1 + z1[6]) + z1[4]^2*(2 - 2*z1[6] + 
            z1[6]^2)))), y[530] -> 103 - 32*z1[4] + 42*z1[4]^2 - 14*z1[4]^3 + 
    38*z1[4]^4 + 2*z1[4]^5 - z1[3]^2*z1[4]^5 + 2*z1[4]^6 + 
    z1[2]^6*(4 - z1[3]*(-2 + z1[5]) - 3*z1[5]) - 33*z1[5] + 8*z1[4]*z1[5] - 
    10*z1[4]^2*z1[5] + 3*z1[4]^3*z1[5] - 13*z1[4]^4*z1[5] - 5*z1[4]^5*z1[5] - 
    z1[4]^6*z1[5] - 486*z1[6] + 86*z1[4]*z1[6] - 112*z1[4]^2*z1[6] + 
    6*z1[4]^3*z1[6] - 34*z1[4]^4*z1[6] - 3*z1[4]^5*z1[6] + 168*z1[5]*z1[6] - 
    21*z1[4]*z1[5]*z1[6] + 30*z1[4]^2*z1[5]*z1[6] + 2*z1[4]^3*z1[5]*z1[6] + 
    18*z1[4]^4*z1[5]*z1[6] + 4*z1[4]^5*z1[5]*z1[6] + 928*z1[6]^2 - 
    60*z1[4]*z1[6]^2 + 96*z1[4]^2*z1[6]^2 + 10*z1[4]^3*z1[6]^2 + 
    6*z1[4]^4*z1[6]^2 - 349*z1[5]*z1[6]^2 + 8*z1[4]*z1[5]*z1[6]^2 - 
    30*z1[4]^2*z1[5]*z1[6]^2 - 9*z1[4]^3*z1[5]*z1[6]^2 - 
    7*z1[4]^4*z1[5]*z1[6]^2 - 909*z1[6]^3 - 21*z1[4]*z1[6]^3 - 
    26*z1[4]^2*z1[6]^3 - 5*z1[4]^3*z1[6]^3 + 376*z1[5]*z1[6]^3 + 
    22*z1[4]*z1[5]*z1[6]^3 + 10*z1[4]^2*z1[5]*z1[6]^3 + 
    4*z1[4]^3*z1[5]*z1[6]^3 + 474*z1[6]^4 + 38*z1[4]*z1[6]^4 - 
    219*z1[5]*z1[6]^4 - 24*z1[4]*z1[5]*z1[6]^4 - 121*z1[6]^5 - 
    11*z1[4]*z1[6]^5 + 64*z1[5]*z1[6]^5 + 7*z1[4]*z1[5]*z1[6]^5 + 
    11*z1[6]^6 - 7*z1[5]*z1[6]^6 + z1[2]^5*(14 + 2*z1[4] - 9*z1[5] - 
      2*z1[6] + 4*z1[5]*z1[6] + z1[3]^2*(z1[4]*(-2 + z1[5]) + z1[6]) + 
      z1[3]*(9 + z1[4]*(-4 + 3*z1[5]) - 2*z1[6] + z1[5]*(-4 + 3*z1[6]))) + 
    z1[3]*(-2*z1[4]^4*(3 + z1[5]*(-1 + z1[6]) - z1[6])*(-2 + z1[6]) + 
      z1[4]^3*(4 + z1[5]*(-2 + z1[6]) - z1[6])*(-1 + z1[6])^2 - 
      z1[4]^2*(4 + z1[5]*(-1 + z1[6]) - z1[6])*(-3 + z1[6])*(-1 + z1[6])^2 + 
      z1[4]^5*(-4 + (-1 + z1[5])*z1[6]) + z1[4]*(-1 + z1[6])^3*
       (-3 + 2*z1[5]*(-1 + z1[6])^2 + 6*z1[6] - 2*z1[6]^2) - 
      (-1 + z1[6])^4*(-14 + 9*z1[6] - z1[6]^2 + 
        z1[5]*(4 - 5*z1[6] + z1[6]^2))) - 
    z1[2]^4*(-19 + z1[4]^2*(-2 + z1[5]) + 9*z1[5] + 11*z1[6] - 
      9*z1[5]*z1[6] - 2*z1[6]^2 + 2*z1[5]*z1[6]^2 + 
      z1[4]*(-9 + z1[5]*(4 - 3*z1[6]) + 2*z1[6]) + 
      z1[3]^2*z1[4]*(1 + 4*z1[4]*(-2 + z1[5]) + 4*z1[6]) + 
      z1[3]*(-16 + 4*z1[4]^2*(-1 + z1[5]) + 15*z1[6] - 3*z1[6]^2 + 
        z1[4]*(6 - 2*z1[5] + 2*z1[6]) + 3*z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
    z1[2]*(-(z1[4]^5*z1[5]) + z1[3]^2*z1[4]^4*(4 + z1[4]*(-2 + z1[5]) + 
        z1[6]) + z1[4]^4*(26 - 9*z1[6] + z1[5]*(-7 + 4*z1[6])) + 
      (-1 + z1[6])^2*(55 - 123*z1[6] + 86*z1[6]^2 - 19*z1[6]^3 + 
        z1[5]*(-1 + z1[6])^2*(-19 + 11*z1[6])) - 
      z1[4]^3*(2*(3 - 5*z1[6] + z1[6]^2) + z1[5]*(2 - 4*z1[6] + 3*z1[6]^2)) + 
      z1[4]*(-1 + z1[6])*(30 - 59*z1[6] + 39*z1[6]^2 - 8*z1[6]^3 + 
        z1[5]*(-11 + 24*z1[6] - 17*z1[6]^2 + 4*z1[6]^3)) + 
      z1[4]^2*(37 - 83*z1[6] + 56*z1[6]^2 - 11*z1[6]^3 + 
        z1[5]*(-11 + 29*z1[6] - 24*z1[6]^2 + 6*z1[6]^3)) + 
      z1[3]*(z1[4]^5*(-4 + z1[5]) + z1[4]^4*(19 + 2*z1[5]*(-2 + z1[6]) - 
          3*z1[6]) - z1[4]*(-2 + z1[5])*(-1 + z1[6])^3 + 
        z1[4]^3*(-2 + (-1 + z1[5])*z1[6] - (-1 + z1[5])*z1[6]^2) + 
        2*z1[4]^2*(-1 + z1[6])*(-9 + 7*z1[6] - z1[6]^2 + 
          z1[5]*(3 - 4*z1[6] + z1[6]^2)) + (-1 + z1[6])^3*
         (-17 + 15*z1[6] - 3*z1[6]^2 + 3*z1[5]*(2 - 3*z1[6] + z1[6]^2)))) + 
    z1[2]^3*(13 - z1[4]^3*(-2 + z1[5]) - 3*z1[5] - 19*z1[6] + 6*z1[5]*z1[6] + 
      10*z1[6]^2 - 4*z1[5]*z1[6]^2 - 2*z1[6]^3 + z1[5]*z1[6]^3 + 
      2*z1[3]^2*z1[4]^2*(2 + 3*z1[4]*(-2 + z1[5]) + 3*z1[6]) + 
      z1[4]^2*(9 - 2*z1[6] + z1[5]*(-5 + 3*z1[6])) + 
      z1[4]*(12 - 9*z1[6] + 2*z1[6]^2 + z1[5]*(-7 + 9*z1[6] - 3*z1[6]^2)) + 
      z1[3]*(4*z1[4]^3*(-2 + z1[5]) + z1[4]*(-(z1[5]*(-1 + z1[6])^2) + 
          (-3 + z1[6])*z1[6]) + z1[4]^2*(-2*(-5 + z1[6]) + 
          z1[5]*(-3 + 2*z1[6])) + (-1 + z1[6])*(-2*(8 - 6*z1[6] + z1[6]^2) + 
          z1[5]*(5 - 7*z1[6] + 2*z1[6]^2)))) - 
    z1[2]^2*(z1[4]^4*(-4 + z1[5]) + z1[4]*(6 + z1[5]*(-1 + z1[6]) - 4*z1[6])*
       (-1 + z1[6])*z1[6] + 2*z1[3]^2*z1[4]^3*(3 + 2*z1[4]*(-2 + z1[5]) + 
        2*z1[6]) - z1[4]^3*(1 + 2*z1[5]*(-2 + z1[6]) + 6*z1[6]) + 
      (-1 + z1[6])^2*(-16 + 23*z1[6] - 8*z1[6]^2 + 
        z1[5]*(4 - 9*z1[6] + 4*z1[6]^2)) + 
      z1[4]^2*(-22 + 26*z1[6] - 9*z1[6]^2 + z1[5]*(9 - 14*z1[6] + 
          6*z1[6]^2)) + z1[3]*(z1[4]^4*(-10 + 3*z1[5]) + 
        z1[4]^3*(14 + z1[5]*(-2 + z1[6]) - 3*z1[6]) + 
        z1[4]^2*(5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*(-3 + 2*z1[6]) + 
        z1[4]*(-1 + z1[6])*(1 - (-1 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2) + 
        (-1 + z1[6])^2*(-15 + 13*z1[6] - 3*z1[6]^2 + 
          z1[5]*(5 - 8*z1[6] + 3*z1[6]^2)))), 
  y[531] -> -(z1[2]^5*z1[3]^2*(-2 + z1[6])*(-1 + z1[6])^3) + 
    z1[2]^4*z1[3]*(-1 + z1[6])^3*(11 - 19*z1[6] + 8*z1[6]^2 + 
      z1[3]*(9 - 11*z1[6] + 3*z1[6]^2)) + 
    z1[4]^2*(9*z1[4]^5 + z1[3]^2*z1[4]^5 + z1[4]^4*(-19 + 12*z1[6]) + 
      z1[4]^3*(28 - 42*z1[6] + 15*z1[6]^2) - (-1 + z1[6])^3*
       (-103 + 177*z1[6] - 88*z1[6]^2 + 11*z1[6]^3) + 
      z1[4]*(-1 + z1[6])^2*(33 - 25*z1[6] - 16*z1[6]^2 + 11*z1[6]^3) + 
      z1[4]^2*(-37 + 90*z1[6] - 71*z1[6]^2 + 18*z1[6]^3) + 
      z1[3]*(6*z1[4]^5 + z1[4]^4*(-5 + 2*z1[6]) - (-1 + z1[6])^4*
         (14 - 9*z1[6] + z1[6]^2) - z1[4]^2*(-1 + z1[6])^2*
         (7 - 5*z1[6] + z1[6]^2) + 2*z1[4]*(-1 + z1[6])^3*
         (1 - 3*z1[6] + z1[6]^2) + z1[4]^3*(5 - 7*z1[6] + 2*z1[6]^2))) - 
    z1[2]^3*(-1 + z1[6])*(z1[3]^2*(-1 + z1[6])^3*(16 - 15*z1[6] + 
        3*z1[6]^2) + z1[3]*(-1 + z1[6])^3*(54 - 67*z1[6] + 19*z1[6]^2) + 
      z1[4]*(4*z1[4]^4 + 5*z1[4]^3*(-1 + z1[6]) + z1[4]*(-1 + z1[6])^2*
         (-9 + 7*z1[6]) + (-1 + z1[6])^3*(-11 + 8*z1[6]) + 
        z1[4]^2*(7 - 13*z1[6] + 6*z1[6]^2))) + 
    z1[2]^2*(z1[3]^2*(-1 + z1[6])^5*(14 - 9*z1[6] + z1[6]^2) + 
      z1[3]*(-1 + z1[6])^4*(-103 + 177*z1[6] - 88*z1[6]^2 + 11*z1[6]^3) + 
      z1[4]*(4*z1[4]^5*(-2 + z1[6]) + z1[4]^4*(19 - 24*z1[6] + 5*z1[6]^2) + 
        z1[4]^2*(-1 + z1[6])^2*(36 - 38*z1[6] + 7*z1[6]^2) + 
        z1[4]*(-1 + z1[6])^3*(45 - 45*z1[6] + 8*z1[6]^2) + 
        (-1 + z1[6])^4*(54 - 67*z1[6] + 19*z1[6]^2) + 
        z1[4]^3*(-27 + 58*z1[6] - 37*z1[6]^2 + 6*z1[6]^3))) + 
    z1[2]*z1[4]*(4*z1[4]^6 + z1[4]^5*(-23 + 14*z1[6]) + 
      z1[4]^4*(39 - 56*z1[6] + 18*z1[6]^2) + z1[4]^2*(-1 + z1[6])^2*
       (71 - 90*z1[6] + 26*z1[6]^2) - (-1 + z1[6])^4*(-103 + 177*z1[6] - 
        88*z1[6]^2 + 11*z1[6]^3) + z1[4]*(-1 + z1[6])^3*
       (87 - 92*z1[6] + 3*z1[6]^2 + 11*z1[6]^3) + 
      z1[4]^3*(-55 + 128*z1[6] - 95*z1[6]^2 + 22*z1[6]^3) - 
      z1[3]^2*(z1[4]^5 - z1[4]^3*(-2 + z1[6])*(-1 + z1[6])^3 + 
        (-1 + z1[6])^5*(14 - 9*z1[6] + z1[6]^2) - z1[4]*(-1 + z1[6])^4*
         (16 - 15*z1[6] + 3*z1[6]^2) + z1[4]^2*(-1 + z1[6])^3*
         (9 - 11*z1[6] + 3*z1[6]^2)) + 
      z1[3]*(-6*z1[4]^5 + z1[4]^4*(5 - 3*z1[6]) + 
        z1[4]^3*(-5 + 8*z1[6] - 3*z1[6]^2) - 2*z1[4]^2*(-1 + z1[6])^2*
         (-9 + 22*z1[6] - 20*z1[6]^2 + 6*z1[6]^3) - (-1 + z1[6])^4*
         (-117 + 200*z1[6] - 98*z1[6]^2 + 12*z1[6]^3) + 
        z1[4]*(-1 + z1[6])^3*(-56 + 145*z1[6] - 109*z1[6]^2 + 24*z1[6]^3))) + 
    z1[5]*(z1[2]^5*z1[3]^2*(-1 + z1[6])^4 - z1[2]^4*z1[3]*(-1 + z1[6])^4*
       (4*(-1 + z1[6]) + z1[3]*(-4 + 3*z1[6])) + 
      z1[2]^3*(z1[4]*(z1[4]^3 + 2*z1[4]^2*(-1 + z1[6]) + 
          3*z1[4]*(-1 + z1[6])^2 + 4*(-1 + z1[6])^3)*(-1 + z1[6])^2 + 
        3*z1[3]^2*(-2 + z1[6])*(-1 + z1[6])^5 + z1[3]*(-1 + z1[6])^5*
         (-19 + 11*z1[6])) - z1[4]^2*(z1[4]^5 + 
        z1[3]*(z1[4]^5 + z1[4]^4*(-1 + z1[6]) + z1[4]^3*(-1 + z1[6])^2 - 
          z1[4]^2*(-2 + z1[6])*(-1 + z1[6])^3 + 2*z1[4]*(-1 + z1[6])^5 - 
          (-4 + z1[6])*(-1 + z1[6])^5) + z1[4]^4*(-4 + 3*z1[6]) + 
        z1[4]^2*(-1 + z1[6])^2*(-10 + 7*z1[6]) + 
        z1[4]^3*(7 - 12*z1[6] + 5*z1[6]^2) - (-1 + z1[6])^4*
         (33 - 36*z1[6] + 7*z1[6]^2) + z1[4]*(-1 + z1[6])^3*
         (-8 - 3*z1[6] + 7*z1[6]^2)) - z1[2]^2*(-1 + z1[6])*
       (z1[3]^2*(-4 + z1[6])*(-1 + z1[6])^5 + z1[3]*(-1 + z1[6])^4*
         (33 - 36*z1[6] + 7*z1[6]^2) + z1[4]*(z1[4]^4*(-3 + z1[6]) + 
          z1[4]^2*(-1 + z1[6])^2*(-11 + 3*z1[6]) + z1[4]*(-1 + z1[6])^3*
           (-15 + 4*z1[6]) + (-1 + z1[6])^4*(-19 + 11*z1[6]) + 
          z1[4]^3*(7 - 9*z1[6] + 2*z1[6]^2))) + 
      z1[2]*z1[4]*(z1[4]^5*(3 - 2*z1[6]) - z1[4]^3*(-1 + z1[6])^2*
         (-15 + 8*z1[6]) - z1[4]^2*(-1 + z1[6])^3*(-21 + 11*z1[6]) + 
        z1[4]^4*(-9 + 14*z1[6] - 5*z1[6]^2) + (-1 + z1[6])^5*
         (33 - 36*z1[6] + 7*z1[6]^2) - z1[4]*(-1 + z1[6])^4*
         (-27 + 8*z1[6] + 7*z1[6]^2) - z1[3]^2*(-1 + z1[6])^4*
         (z1[4]^3 + z1[4]^2*(4 - 3*z1[6]) - (-4 + z1[6])*(-1 + z1[6])^2 + 
          3*z1[4]*(2 - 3*z1[6] + z1[6]^2)) + 
        z1[3]*(z1[4]^5 + z1[4]^4*(-1 + z1[6]) + z1[4]^3*(-1 + z1[6])^2 + 
          (-1 + z1[6])^5*(37 - 41*z1[6] + 8*z1[6]^2) + z1[4]^2*(-1 + z1[6])^3*
           (6 - 13*z1[6] + 8*z1[6]^2) - z1[4]*(-1 + z1[6])^4*
           (21 - 40*z1[6] + 16*z1[6]^2)))), 
  y[532] -> z1[2] + (1 + z1[3])*z1[6] + z1[2]*z1[3]*(1 - z1[6] + z1[6]^2), 
  y[533] -> -(z1[2]^2*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
        (-1 + z1[6]))) + z1[2]*z1[3]*(1 + z1[4]^2*(2 - z1[3]*(-3 + z1[5])) + 
      (-2 + z1[5])*z1[6] + (1 + z1[3]*(-1 + z1[5]))*z1[6]^2 + 
      z1[4]*(4 + 2*z1[3]*(-3 + z1[5])*(-1 + z1[6]) + (-5 + z1[5])*z1[6])) + 
    (1 + z1[3])*(z1[4]^3*(-1 + z1[3]*(-2 + z1[5])) + 
      z1[4]*(-1 + z1[3]*(-1 + z1[5]) + z1[6] - z1[6]^2) + 
      z1[4]^2*(2*(-1 + z1[6]) + z1[3]*(-4 - z1[5]*(-2 + z1[6]) + 3*z1[6])) + 
      z1[6]*(-1 + z1[3]*(-2 + z1[5] + z1[6] - z1[6]^2))), 
  y[534] -> -(z1[2]*z1[3]*(1 + z1[4] - z1[6])) + 
    (1 + z1[3])*(z1[4]^2*z1[5] + z1[4]*(z1[5] - z1[6]) + z1[6]), 
  y[535] -> z1[2] + (1 + z1[3])*z1[6] + z1[2]*z1[3]*
     (1 - 2*z1[6] + 2*z1[6]^2), 
  y[536] -> -(z1[2]^2*z1[3]^2*(z1[4] - (5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*
        (-1 + z1[6]))) + (1 + z1[3])*(z1[4]^3*(-1 + z1[3]*(-3 + 2*z1[5])) + 
      z1[4]*(-1 + 2*z1[6] - 2*z1[6]^2 + z1[3]*(-1 + z1[5] + z1[6])) + 
      z1[4]^2*(-2 + 3*z1[6] + z1[3]*(-6 + z1[5]*(3 - 2*z1[6]) + 5*z1[6])) + 
      z1[6]*(-1 + z1[3]*(-2 + z1[5] + 2*z1[6] - 2*z1[6]^2))) + 
    z1[2]*z1[3]*(1 - z1[4]^2*(-3 + z1[5] + z1[3]*(-5 + 3*z1[5])) + 
      (-3 + z1[5] - z1[3]*z1[5])*z1[6] + 2*(1 + z1[3]*(-1 + z1[5]))*z1[6]^2 + 
      z1[4]*(6 - 8*z1[6] + z1[5]*(-1 + 2*z1[6]) + 
        z1[3]*(11 - 10*z1[6] + z1[5]*(-5 + 4*z1[6])))), 
  y[537] -> 1 + 6*z1[3] + 6*z1[3]^2 - z1[3]*(1 + z1[3])*(-1 + z1[6])^2, 
  y[538] -> z1[2]^2*z1[3]*(-3 + z1[5]*(-1 + z1[6])^2 + 5*z1[6] - z1[6]^2) + 
    z1[2]*(-1 + z1[6]^2 + z1[3]*(-2 + (5 - 2*z1[5])*z1[6] + 
        (-6 + 4*z1[5])*z1[6]^2 - 2*(-1 + z1[5])*z1[6]^3)) + 
    z1[6]*(1 - z1[6]^2 + z1[3]*(2 + (-7 + 3*z1[5])*z1[6] + 
        (9 - 6*z1[5])*z1[6]^2 + 3*(-1 + z1[5])*z1[6]^3)), 
  y[539] -> z1[6]*(1 + z1[3]^2*(1 + z1[6]^2 - z1[6]^3) + 
      z1[3]*(2 + z1[6]^2 - z1[6]^3)) + 
    z1[2]*(1 + z1[3]*(2 - z1[6] + z1[6]^3) - z1[3]^2*(-1 + z1[6])*
       (1 - z1[6] - 4*(-2 + z1[5])*z1[6]^2 + 3*(-1 + z1[5])*z1[6]^3)), 
  y[540] -> z1[2]^3*z1[3]^3*(1 - 2*z1[6] + z1[4]*(1 + z1[6] - z1[5]*z1[6])) - 
    z1[2]^2*z1[3]^2*(-1 + z1[4] + 2*z1[4]^2 + 2*z1[6] + 
      2*z1[4]*(-3 + z1[5])*z1[6] + z1[6]^2 + 
      z1[3]*(-2 + 2*z1[4]^2 + 4*z1[6] + z1[4]*(-7 + 3*z1[5])*z1[6] + 
        z1[6]^2)) - (1 + z1[3])^2*z1[4]*(-z1[4]^2 - z1[6]^2 + 
      z1[4]*(-1 + 2*z1[6]) + z1[3]*(2*z1[4]^2*(-2 + z1[5]) + 
        z1[4]*(-2 - z1[5]*(-2 + z1[6]) + 5*z1[6]) - 
        2*(-1 + z1[6] + z1[6]^2))) + z1[2]*z1[3]*(1 + z1[3])*
     (z1[4]^3 - z1[6]^2 - z1[4]^2*(1 + 2*z1[6]) + 
      z1[4]*(-2 - (-5 + z1[5])*z1[6] + z1[6]^2) + 
      z1[3]*(1 + z1[4]^3 - 2*z1[6] - 2*z1[6]^2 - z1[4]^2*(3 + 2*z1[6]) + 
        z1[4]*(-3 + (11 - 3*z1[5])*z1[6] + z1[6]^2))), 
  y[541] -> -(z1[2]^4*z1[3]^3*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2) + 
    z1[2]^3*z1[3]^2*(2*(1 + z1[4] - z1[6]) + 
      z1[3]*(-2 + 2*z1[4] + 10*z1[6] - 9*z1[6]^2 + 2*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) - 
        2*z1[5]*(-2 + 7*z1[6] - 7*z1[6]^2 + 2*z1[6]^3))) - 
    z1[2]^2*z1[3]*(z1[4]*(2 + z1[4] - 2*z1[6]) + 
      z1[3]*(2*z1[4]^2 + z1[4]*(5 - 2*z1[6]) - (-1 + z1[6])*
         (3 + z1[5]*(-1 + z1[6]) + z1[6])) + 
      z1[3]^2*(6 + 4*z1[4] + z1[4]^2 - 14*z1[6] + 20*z1[6]^2 - 14*z1[6]^3 + 
        3*z1[6]^4 + z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) - 
        2*z1[5]*(1 - 6*z1[6] + 13*z1[6]^2 - 11*z1[6]^3 + 3*z1[6]^4))) + 
    z1[2]*z1[3]*(1 + 3*z1[4]^2 - 2*z1[6] + z1[5]*z1[6] + z1[6]^2 + 
      z1[4]*(4 + (-3 + z1[5])*z1[6] - 2*z1[6]^2) - 
      z1[3]^2*(z1[4]^2*(-7 + 2*z1[5]) + 
        z1[6]*(3*z1[5]^2*(-1 + z1[6])^2*z1[6] + z1[6]*(15 - 21*z1[6] + 
            7*z1[6]^2) + z1[5]*(1 - 14*z1[6] + 23*z1[6]^2 - 10*z1[6]^3)) + 
        z1[4]*(-12 + 9*z1[6] - 3*z1[6]^2 + 2*z1[6]^3 + 
          z1[5]*(4 - 3*z1[6] + 3*z1[6]^2 - 2*z1[6]^3))) + 
      z1[3]*(1 - 2*z1[4]^2*(-5 + z1[5]) + (-3 + z1[5])*z1[6] + 
        z1[5]*z1[6]^2 - (-1 + z1[5])*z1[6]^3 + (-1 + z1[5])*z1[6]^4 + 
        z1[4]*(14 - 12*z1[6] + z1[6]^2 - 2*z1[6]^3 + 
          z1[5]*(-3 + 4*z1[6] - 3*z1[6]^2 + 2*z1[6]^3)))) + 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3*(-1 + z1[3]*(-3 + z1[5])) + 
      z1[4]^2*(2*(-1 + z1[6]) + z1[3]^2*(-6 - z1[5]*(-2 + z1[6]) + 3*z1[6] + 
          z1[6]^2) + z1[3]*(-7 - z1[5]*(-2 + z1[6]) + 5*z1[6] + z1[6]^2)) + 
      z1[4]*(-1 + z1[6] - z1[6]^2 + z1[3]*(-2 + z1[5] + 2*z1[6] - z1[6]^2) + 
        z1[3]^2*(-1 + z1[6] + 7*z1[6]^2 - 10*z1[6]^3 + 3*z1[6]^4 + 
          z1[5]*(1 - 3*z1[6]^2 + 6*z1[6]^3 - 3*z1[6]^4))) + 
      z1[6]*(-1 + z1[3]*(-3 + z1[5] + z1[6] - z1[6]^3) + 
        z1[3]^2*(-2 + 2*z1[6] - 8*z1[6]^2 + 10*z1[6]^3 - 3*z1[6]^4 + 
          z1[5]*(1 + 3*z1[6]^2 - 6*z1[6]^3 + 3*z1[6]^4)))), 
  y[542] -> z1[2]^2*z1[3]*(-5 + 2*z1[5]*(-1 + z1[6])^2 + 9*z1[6] - 
      2*z1[6]^2) + z1[2]*(2*(-1 + z1[6]^2) + 
      z1[3]*(-3 - 4*(-2 + z1[5])*z1[6] + (-11 + 8*z1[5])*z1[6]^2 - 
        4*(-1 + z1[5])*z1[6]^3)) + z1[6]*(2 - 2*z1[6]^2 + 
      z1[3]*(3 + 6*(-2 + z1[5])*z1[6] + (17 - 12*z1[5])*z1[6]^2 + 
        6*(-1 + z1[5])*z1[6]^3)), 
  y[543] -> z1[6]*(1 + z1[3]^2*(1 + 2*z1[6]^2 - 2*z1[6]^3) + 
      z1[3]*(2 + 2*z1[6]^2 - 2*z1[6]^3)) + 
    z1[2]*(1 + 2*z1[3]*(1 - z1[6] + z1[6]^3) + 
      z1[3]^2*(1 - 3*z1[6] - 8*(-2 + z1[5])*z1[6]^2 + 7*(-3 + 2*z1[5])*
         z1[6]^3 - 6*(-1 + z1[5])*z1[6]^4)), 
  y[544] -> z1[2]^3*z1[3]^3*(1 + z1[4] - 3*z1[6] - 2*z1[4]*(-1 + z1[5])*
       z1[6]) - z1[2]^2*z1[3]^2*(-1 + z1[4] + 2*z1[4]^2 + 3*z1[6] + 
      2*z1[4]*(-5 + 2*z1[5])*z1[6] + 2*z1[6]^2 + 
      2*z1[3]*(-1 + z1[4]^2 + 3*z1[6] + 3*z1[4]*(-2 + z1[5])*z1[6] + 
        z1[6]^2)) - (1 + z1[3])^2*z1[4]*(-z1[4]^2 - 2*z1[6]^2 + 
      z1[4]*(-1 + 3*z1[6]) + z1[3]*(2 + z1[4]^2*(-5 + 3*z1[5]) - 3*z1[6] - 
        4*z1[6]^2 + z1[4]*(-3 + z1[5]*(3 - 2*z1[6]) + 8*z1[6]))) + 
    z1[2]*z1[3]*(1 + z1[3])*(z1[4]^3 - 2*z1[6]^2 - z1[4]^2*(1 + 3*z1[6]) + 
      2*z1[4]*(-1 - (-4 + z1[5])*z1[6] + z1[6]^2) + 
      z1[3]*(1 + z1[4]^3 - 3*z1[6] - 4*z1[6]^2 - 3*z1[4]^2*(1 + z1[6]) + 
        z1[4]*(-3 - 6*(-3 + z1[5])*z1[6] + 2*z1[6]^2))), 
  y[545] -> z1[2]^4*z1[3]^3*(-6 - 2*z1[5]^2*(-1 + z1[6])^2 + 7*z1[6] - 
      2*z1[6]^2 + z1[5]*(7 - 11*z1[6] + 4*z1[6]^2)) + 
    z1[2]^3*z1[3]^2*(3 + 2*z1[4] - 3*z1[6] + 
      z1[3]*(-1 + 2*z1[4] + 17*z1[6] - 17*z1[6]^2 + 4*z1[6]^3 + 
        2*z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(6 - 25*z1[6] + 27*z1[6]^2 - 8*z1[6]^3))) - 
    z1[2]^2*z1[3]*(z1[4]*(3 + z1[4] - 3*z1[6]) + 
      z1[3]*(2*z1[4]^2 + z1[4]*(10 - 3*z1[6]) - 2*(-1 + z1[6])*
         (3 + z1[5]*(-1 + z1[6]) + z1[6])) + 
      z1[3]^2*(10 + 9*z1[4] + z1[4]^2 - 23*z1[6] + 36*z1[6]^2 - 27*z1[6]^3 + 
        6*z1[6]^4 + 2*z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) + 
        z1[5]*(-3 + 21*z1[6] - 49*z1[6]^2 + 43*z1[6]^3 - 12*z1[6]^4))) + 
    z1[2]*z1[3]*(1 - z1[4]^2*(-6 + z1[5]) - 3*z1[6] + z1[5]*z1[6] + 
      2*z1[6]^2 - z1[4]*(-7 + z1[5] + 5*z1[6] - 2*z1[5]*z1[6] + 4*z1[6]^2) - 
      z1[3]^2*(z1[4]^2*(-14 + 5*z1[5]) + z1[6]*(2 + 26*z1[6] + 
          6*z1[5]^2*(-1 + z1[6])^2*z1[6] - 40*z1[6]^2 + 14*z1[6]^3 + 
          z1[5]*(2 - 26*z1[6] + 45*z1[6]^2 - 20*z1[6]^3)) + 
        z1[4]*(-23 + 15*z1[6] - 5*z1[6]^2 + 4*z1[6]^3 + 
          z1[5]*(9 - 6*z1[6] + 6*z1[6]^2 - 4*z1[6]^3))) + 
      z1[3]*(1 + z1[4]^2*(20 - 6*z1[5]) - 5*z1[6] + 2*z1[5]*z1[6]^2 - 
        2*(-1 + z1[5])*z1[6]^3 + 2*(-1 + z1[5])*z1[6]^4 + 
        z1[4]*(26 - 20*z1[6] + z1[6]^2 - 4*z1[6]^3 + 
          z1[5]*(-8 + 8*z1[6] - 6*z1[6]^2 + 4*z1[6]^3)))) + 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3*(-1 + z1[3]*(-5 + 2*z1[5])) + 
      z1[4]^2*(-2 + 3*z1[6] + z1[3]^2*(-10 + z1[5]*(3 - 2*z1[6]) + 5*z1[6] + 
          2*z1[6]^2) + z1[3]*(z1[5]*(3 - 2*z1[6]) + 
          2*(-5 + 4*z1[6] + z1[6]^2))) + z1[4]*(-1 + 2*z1[6] - 2*z1[6]^2 + 
        z1[3]*(-2 + z1[5] + 5*z1[6] - 2*z1[6]^2) + 
        z1[3]^2*(-1 + 4*z1[6] + 12*z1[6]^2 - 19*z1[6]^3 + 6*z1[6]^4 + 
          z1[5]*(1 - 6*z1[6]^2 + 12*z1[6]^3 - 6*z1[6]^4))) + 
      z1[6]*(-1 + z1[3]*(-3 + z1[5] + 2*z1[6] - 2*z1[6]^3) + 
        z1[3]^2*(-2 + 3*z1[6] - 14*z1[6]^2 + 19*z1[6]^3 - 6*z1[6]^4 + 
          z1[5]*(1 + 6*z1[6]^2 - 12*z1[6]^3 + 6*z1[6]^4)))), 
  y[546] -> 2 + z1[5]*(-1 + z1[6]) - z1[6], y[547] -> -1 + 3*z1[6], 
  y[548] -> 4*z1[2] - z1[6], 
  y[549] -> z1[2]*(-1 + z1[3]*(-3 + z1[5]))*(2 + z1[5]*(-1 + z1[6]) - z1[6])*
     (-1 + 3*z1[6]) + z1[2]^2*z1[3]*(-1 + z1[5])*(2 + z1[5]*(-1 + z1[6]) - 
      z1[6])*(-1 + 3*z1[6]) + (1 + z1[3])*(1 - 6*z1[6]^2 + 3*z1[6]^3 + 
      z1[4]*(2 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + 3*z1[6]) - 
      z1[5]*z1[6]*(1 - 4*z1[6] + 3*z1[6]^2)), 
  y[550] -> (1 + z1[3])*(-1 + z1[6])*z1[6]^2 + 
    z1[2]*(-2*(-1 + z1[6])*z1[6] + z1[3]*(1 + 2*(-5 + 3*z1[5])*z1[6] + 
        (16 - 11*z1[5])*z1[6]^2 + 5*(-1 + z1[5])*z1[6]^3)), 
  y[551] -> z1[2]*(3*(-1 + z1[6])*z1[6] + z1[3]*(-3 + (29 - 16*z1[5])*z1[6] + 
        (-50 + 32*z1[5])*z1[6]^2 - 16*(-1 + z1[5])*z1[6]^3)) + 
    z1[6]*(-5*(-1 + z1[6])*z1[6] + z1[3]*(1 + 5*(-1 + z1[5])*z1[6] + 
        (11 - 10*z1[5])*z1[6]^2 + 5*(-1 + z1[5])*z1[6]^3)), 
  y[552] -> -(z1[2]*z1[3]*(1 + 6*(-2 + z1[5])*z1[6] + 
       (26 - 15*z1[5])*z1[6]^2 + 9*(-1 + z1[5])*z1[6]^3)) + 
    z1[6]*(-3*(-1 + z1[6])*z1[6] + z1[3]*(2 + 3*(-5 + 3*z1[5])*z1[6] + 
        (31 - 21*z1[5])*z1[6]^2 + 12*(-1 + z1[5])*z1[6]^3)), 
  y[553] -> -8*z1[3]*(z1[4]^4 + z1[2]^2*(z1[4]^2 - 2*z1[4]*(-1 + z1[6]) - 
        (-1 + z1[6])^3) - 2*z1[4]^3*(-2 + z1[6]) + 
      z1[4]^2*(7 - 10*z1[6] + 6*z1[6]^2 - 2*z1[6]^3) - 
      z1[4]*(-4 + 7*z1[6] - 4*z1[6]^2 + z1[6]^3) + 
      (-1 + z1[6])^2*(1 + 2*z1[6]^3) + 
      z1[2]*(-2*z1[4]^3 + (-1 + z1[6])^3*(1 + z1[6]) + 
        z1[4]^2*(-5 + 4*z1[6]) + z1[4]*(-5 + 11*z1[6] - 9*z1[6]^2 + 
          3*z1[6]^3))) + 8*z1[3]^2*(-2*z1[4]^4 + 2*z1[4]^3*(-5 + 2*z1[6]) + 
      2*z1[4]^2*(-11 + 12*z1[6] - 6*z1[6]^2 + 2*z1[6]^3) + 
      z1[4]*(-20 + 28*z1[6] + (-30 + 9*z1[5])*z1[6]^2 - 
        6*(-9 + 5*z1[5])*z1[6]^3 + (-46 + 33*z1[5])*z1[6]^4 - 
        12*(-1 + z1[5])*z1[6]^5) + (-1 + z1[6])*(9 - 6*z1[6] + 2*z1[6]^2 + 
        (-13 + 9*z1[5])*z1[6]^3 + (30 - 21*z1[5])*z1[6]^4 + 
        12*(-1 + z1[5])*z1[6]^5) + z1[2]^3*(2*z1[4] + 
        (-1 + z1[6])*(-6 + z1[5]*(-1 + z1[6])^2 + 5*z1[6] - z1[6]^2)) - 
      z1[2]^2*(6*z1[4]^2 + z1[4]*(15 - 16*z1[6] + 3*z1[6]^2) + 
        (-1 + z1[6])*(-9 + 2*(3 + z1[5])*z1[6] + (3 - 4*z1[5])*z1[6]^2 + 
          2*(-1 + z1[5])*z1[6]^3)) + z1[2]*(6*z1[4]^3 - 
        6*z1[4]^2*(-3 + 2*z1[6]) + (-1 + z1[6])*(-9 + 8*z1[6] + 
          (-8 + 3*z1[5])*z1[6]^2 + (13 - 9*z1[5])*z1[6]^3 + 
          6*(-1 + z1[5])*z1[6]^4) + z1[4]*(23 - 33*z1[6] + 5*z1[6]^2 + 
          13*z1[6]^3 - 6*z1[6]^4 + z1[5]*(-1 + z1[6])^2*(-1 - 2*z1[6] + 
            6*z1[6]^2)))) - 8*z1[3]^3*(14 + 20*z1[4] + 16*z1[4]^2 + 
      6*z1[4]^3 + z1[4]^4 - 19*z1[6] - 23*z1[4]*z1[6] - 14*z1[4]^2*z1[6] - 
      2*z1[4]^3*z1[6] + 8*z1[6]^2 + 26*z1[4]*z1[6]^2 + 6*z1[4]^2*z1[6]^2 - 
      9*z1[4]*z1[5]*z1[6]^2 - 17*z1[6]^3 - 53*z1[4]*z1[6]^3 - 
      2*z1[4]^2*z1[6]^3 + 9*z1[5]*z1[6]^3 + 30*z1[4]*z1[5]*z1[6]^3 + 
      47*z1[6]^4 + 46*z1[4]*z1[6]^4 - 30*z1[5]*z1[6]^4 - 
      33*z1[4]*z1[5]*z1[6]^4 - 44*z1[6]^5 - 12*z1[4]*z1[6]^5 + 
      33*z1[5]*z1[6]^5 + 12*z1[4]*z1[5]*z1[6]^5 + 12*z1[6]^6 - 
      12*z1[5]*z1[6]^6 + z1[2]^4*(-1 + 8*z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(3 - 12*z1[6] + 13*z1[6]^2 - 4*z1[6]^3)) - 
      z1[2]^3*(16 + 4*z1[4] - 40*z1[6] + 47*z1[6]^2 - 28*z1[6]^3 + 
        6*z1[6]^4 + z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) - 
        2*z1[5]*(3 - 16*z1[6] + 30*z1[6]^2 - 23*z1[6]^3 + 6*z1[6]^4)) + 
      z1[2]^2*(12 + 6*z1[4]^2 + 2*z1[6] - 69*z1[6]^2 + 104*z1[6]^3 - 
        60*z1[6]^4 + 12*z1[6]^5 + z1[4]*(17 - 16*z1[6] + 3*z1[6]^2) + 
        z1[5]^2*(-1 + z1[6])^2*z1[6]*(4 - 15*z1[6] + 12*z1[6]^2) + 
        z1[5]*(1 - 21*z1[6] + 88*z1[6]^2 - 143*z1[6]^3 + 99*z1[6]^4 - 
          24*z1[6]^5)) + z1[2]*(-14 - 4*z1[4]^3 + (25 - 2*z1[5])*z1[6] + 
        (-57 + 41*z1[5] - 9*z1[5]^2)*z1[6]^2 + (127 - 124*z1[5] + 30*z1[5]^2)*
         z1[6]^3 + (-112 + 127*z1[5] - 33*z1[5]^2)*z1[6]^4 + 
        6*(5 - 7*z1[5] + 2*z1[5]^2)*z1[6]^5 + 2*z1[4]^2*(-7 + 4*z1[6]) + 
        z1[4]*(-22 + 24*z1[6] + 4*z1[6]^2 - 16*z1[6]^3 + 6*z1[6]^4 + 
          z1[5]*(1 - 9*z1[6]^2 + 14*z1[6]^3 - 6*z1[6]^4)))), 
  y[554] -> z1[2]^6*z1[3]^3*(z1[4] - (-1 + z1[6])*
       (7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2 + 
        z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) - 
    z1[2]^3*(z1[4]*(1 + z1[4] - z1[6])^3 + 
      z1[3]*(6*z1[4]^4 - 3*z1[4]*(-4 + z1[6])*(-1 + z1[6])^2 - 
        (-1 + z1[6])^3 - 3*z1[4]^3*(-7 + 6*z1[6]) + 
        9*z1[4]^2*(3 - 5*z1[6] + 2*z1[6]^2)) + 
      z1[3]^2*(9*z1[4]^4 + z1[4]^3*(39 - 27*z1[6]) + 
        3*z1[4]^2*(22 - 30*z1[6] + 9*z1[6]^2) + 
        z1[4]*(44 - 84*z1[6] + 45*z1[6]^2 - 5*z1[6]^3) + 
        (-1 + z1[6])^2*(9 - 6*z1[6] - (-4 + z1[5])*z1[6]^2 + 
          (-1 + z1[5])*z1[6]^3)) + z1[3]^3*(4*z1[4]^4 + 
        z1[4]^3*(22 - 12*z1[6]) + z1[4]^2*(47 - 54*z1[6] + 12*z1[6]^2) + 
        z1[4]*(43 - 72*z1[6] + 33*z1[6]^2 - 3*z1[6]^3) - 
        (-1 + z1[6])*(14 - (17 + z1[5])*z1[6] - 3*(1 - 4*z1[5] + z1[5]^2)*
           z1[6]^2 + (23 - 32*z1[5] + 10*z1[5]^2)*z1[6]^3 + 
          (-18 + 29*z1[5] - 11*z1[5]^2)*z1[6]^4 + 4*(-1 + z1[5])^2*
           z1[6]^5))) + (1 + z1[3])*((1 + z1[3])^2*z1[4]^6 - 
      (1 + z1[3])*z1[4]^5*(-4 + 3*z1[3]*(-2 + z1[6]) + 3*z1[6]) + 
      z1[4]^4*(6 - 10*z1[6] + 3*z1[6]^2 + z1[3]^2*(15 - 16*z1[6] + 
          3*z1[6]^2) + z1[3]*(20 - 26*z1[6] + 6*z1[6]^2)) - 
      z1[4]^3*(-4 + 12*z1[6] - 8*z1[6]^2 + z1[6]^3 + 
        z1[3]^2*(-20 + 35*z1[6] - 14*z1[6]^2 + z1[6]^3) + 
        2*z1[3]*(-10 + 22*z1[6] - 11*z1[6]^2 + z1[6]^3)) + 
      z1[3]*(-1 + z1[6])*z1[6]^4*(-2*(-1 + z1[6])*z1[6] + 
        z1[3]*(1 + (-9 + 5*z1[5])*z1[6] - 5*(-3 + 2*z1[5])*z1[6]^2 + 
          5*(-1 + z1[5])*z1[6]^3)) + z1[4]^2*(1 - 6*z1[6] + 7*z1[6]^2 - 
        2*z1[6]^3 + z1[3]^2*(14 - 39*z1[6] + 26*z1[6]^2 - 7*z1[6]^4 + 
          3*z1[6]^5) + z1[3]*(9 - 35*z1[6] + 30*z1[6]^2 - 2*z1[6]^3 - 
          7*z1[6]^4 + 3*z1[6]^5)) - z1[4]*z1[6]*((-1 + z1[6])^2 + 
        z1[3]*(9 - 15*z1[6] + 6*z1[6]^2 + 2*z1[6]^3 - 3*z1[6]^4 + z1[6]^5) + 
        z1[3]^2*(14 - 19*z1[6] + 5*z1[6]^2 + (13 - 5*z1[5])*z1[6]^3 + 
          (-29 + 15*z1[5])*z1[6]^4 + (22 - 15*z1[5])*z1[6]^5 + 
          5*(-1 + z1[5])*z1[6]^6))) + 
    z1[2]^2*(z1[4]*(1 + z1[4])*(1 + z1[4] - z1[6])^3 + 
      z1[3]*(3*z1[4]^5 - 9*z1[4]^4*(-2 + z1[6]) - (-1 + z1[6])^3 + 
        3*z1[4]*(-1 + z1[6])^2*(5 - 3*z1[6] + z1[6]^2) + 
        z1[4]^3*(39 - 45*z1[6] + 9*z1[6]^2) + 
        z1[4]^2*(38 - 69*z1[6] + 33*z1[6]^2 - 2*z1[6]^3)) + 
      z1[3]^2*(3*z1[4]^5 - 9*z1[4]^4*(-3 + z1[6]) + 
        z1[4]^3*(75 - 72*z1[6] + 9*z1[6]^2) - z1[4]^2*(-94 + 147*z1[6] - 
          57*z1[6]^2 + z1[6]^3) + z1[4]*(52 - 115*z1[6] + 87*z1[6]^2 - 
          28*z1[6]^3 + 4*z1[6]^4) + (-1 + z1[6])^2*(9 - 6*z1[6] - 
          (-4 + z1[5])*z1[6]^3 + (-1 + z1[5])*z1[6]^4)) + 
      z1[3]^3*(z1[4]^5 + z1[4]^4*(13 - 3*z1[6]) + 
        z1[4]^3*(43 - 36*z1[6] + 3*z1[6]^2) + 5*z1[4]^2*
         (13 - 18*z1[6] + 6*z1[6]^2) + z1[4]*(48 - 91*z1[6] + 57*z1[6]^2 - 
          14*z1[6]^3 + z1[6]^4) - (-1 + z1[6])*(14 - 19*z1[6] - 
          (-8 + z1[5])*z1[6]^2 + (-13 + 16*z1[5] - 4*z1[5]^2)*z1[6]^3 + 
          (31 - 42*z1[5] + 13*z1[5]^2)*z1[6]^4 + 
          (-23 + 37*z1[5] - 14*z1[5]^2)*z1[6]^5 + 5*(-1 + z1[5])^2*
           z1[6]^6))) + z1[2]^5*z1[3]^2*(-3*z1[4]^2 + 9*z1[4]*(-1 + z1[6]) - 
      (7 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2 + 
      z1[3]*(-4*z1[4]^2 + z1[4]*(-13 + 12*z1[6]) + (-1 + z1[6])*
         (8 + z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[5]*(2 - 11*z1[6] + 13*z1[6]^2 - 
            4*z1[6]^3)))) + z1[2]^4*z1[3]*(3*z1[4]^3 - 
      9*z1[4]^2*(-1 + z1[6]) + 9*z1[4]*(-1 + z1[6])^2 - (-1 + z1[6])^3 + 
      z1[3]*(9*z1[4]^3 + z1[4]^2*(30 - 27*z1[6]) + (-1 + z1[6])^2*
         (7 + z1[5]*(-1 + z1[6])*z1[6] - z1[6]^2) + 
        3*z1[4]*(11 - 19*z1[6] + 8*z1[6]^2)) + 
      z1[3]^2*(6*z1[4]^3 + z1[4]^2*(23 - 18*z1[6]) + 
        z1[4]*(31 - 45*z1[6] + 15*z1[6]^2) - (-1 + z1[6])*
         (13 - 18*z1[6] + 18*z1[6]^2 - 13*z1[6]^3 + 3*z1[6]^4 + 
          z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) + 
          z1[5]*(-1 + 8*z1[6] - 22*z1[6]^2 + 21*z1[6]^3 - 6*z1[6]^4)))) + 
    z1[2]*((1 + z1[3])^2*z1[4]^5*(-2 + z1[3]*(-6 + z1[5])) - 
      (1 + z1[3])*z1[4]^4*(7 + z1[3]*(32 + 2*z1[5]*(-2 + z1[6]) - 23*z1[6]) + 
        z1[3]^2*(30 + 2*z1[5]*(-3 + z1[6]) - 17*z1[6]) - 6*z1[6]) + 
      z1[3]*z1[6]*((-1 + z1[6])^2 + z1[3]*(-1 + z1[6])*(-9 + 6*z1[6] - 
          (1 + z1[5])*z1[6]^3 + z1[6]^4 + (-1 + z1[5])*z1[6]^5) + 
        z1[3]^2*(14 - 19*z1[6] + (4 + z1[5])*z1[6]^2 + 
          (23 - 20*z1[5] + 5*z1[5]^2)*z1[6]^3 + (-54 + 55*z1[5] - 15*z1[5]^2)*
           z1[6]^4 + (44 - 52*z1[5] + 15*z1[5]^2)*z1[6]^5 + 
          (-11 + 16*z1[5] - 5*z1[5]^2)*z1[6]^6)) + 
      z1[4]^3*(-9 + 15*z1[6] - 6*z1[6]^2 + z1[3]^3*(-64 + 68*z1[6] - 
          16*z1[6]^2 + z1[5]*(15 - 10*z1[6] + z1[6]^2)) + 
        2*z1[3]^2*(-56 + 69*z1[6] - 19*z1[6]^2 + 
          z1[5]*(10 - 8*z1[6] + z1[6]^2)) + z1[3]*(-59 + 85*z1[6] - 
          28*z1[6]^2 + z1[5]*(6 - 6*z1[6] + z1[6]^2))) + 
      z1[4]^2*((-1 + z1[6])^2*(-5 + 2*z1[6]) + 
        z1[3]^3*(-74 + 114*z1[6] - 51*z1[6]^2 + 10*z1[6]^3 - 2*z1[6]^4 + 
          4*z1[5]*(5 - 5*z1[6] + z1[6]^2)) + z1[3]*(-42 + 89*z1[6] - 
          58*z1[6]^2 + 14*z1[6]^3 - 2*z1[6]^4 + 2*z1[5]*(2 - 3*z1[6] + 
            z1[6]^2)) + z1[3]^2*(-103 + 186*z1[6] - 100*z1[6]^2 + 
          22*z1[6]^3 - 4*z1[6]^4 + z1[5]*(20 - 24*z1[6] + 6*z1[6]^2))) + 
      z1[4]*((-1 + z1[6])^3 + z1[3]*(-1 + z1[6])*(12 + z1[5]*(-1 + z1[6]) - 
          23*z1[6] + 9*z1[6]^2 + 3*z1[6]^3 - 3*z1[6]^4) + 
        z1[3]^3*(-42 + 91*z1[6] - 58*z1[6]^2 + 8*z1[6]^3 - z1[6]^4 + 
          8*z1[6]^5 - 4*z1[6]^6 + z1[5]*(14 - 19*z1[6] + 6*z1[6]^2 + 
            5*z1[6]^4 - 9*z1[6]^5 + 4*z1[6]^6)) + 
        z1[3]^2*(-41 + 107*z1[6] - 83*z1[6]^2 + 13*z1[6]^3 + 5*z1[6]^4 + 
          5*z1[6]^5 - 4*z1[6]^6 + z1[5]*(9 - 15*z1[6] + 6*z1[6]^2 + 
            5*z1[6]^4 - 9*z1[6]^5 + 4*z1[6]^6))))}}


==> anc/analytic/FiniteRemainder_5pt_1L_nf0_Qu_mppm.m <==
{{{f[1] + 2*eps*f[1] + 4*eps^2*f[1], f[4] + eps*f[5] + 2*eps^2*f[5], 
   -1/2*f[23] + f[79]/2 + eps*(-1/2*f[4] + f[82]/2 + f[84] + f[87]/2) + 
    eps^2*(-1/2*f[5] + f[83]/2 + f[85] + f[88]/2), 
   eps*(f[23]/6 - f[79]/6) + eps^2*(f[4]/6 - f[82]/6 - f[84]/3 - f[87]/6), 
   eps^2*(-1/24*f[23] + f[79]/24), eps*f[14] + 2*eps^2*f[14] + (10*f[32])/3 + 
    (10*f[79])/3, -f[32] - f[79] + eps*(-f[77] - f[80] + f[84]) + 
    eps^2*(-1/2*f[14] - f[78] - f[81] + f[85]), 
   eps^2*(f[77]/3 + f[80]/3 - f[84]/3), 0, f[20] + eps*f[21] + 2*eps^2*f[21], 
   f[23] + eps*(-1/2*f[20] + f[80] - f[84] - f[87]) + 
    eps^2*(-1/2*f[21] + f[81] - f[85] - f[88]), 
   -1/3*(eps*f[23]) + eps^2*(f[20]/6 - f[80]/3 + f[84]/3 + f[87]/3), 
   (eps^2*f[23])/12, f[29] + eps*f[30] + 2*eps^2*f[30], 
   f[32] + eps*(-1/2*f[29] + f[77] - f[82] - f[84]) + 
    eps^2*(-1/2*f[30] + f[78] - f[83] - f[85]), 
   -1/3*(eps*f[32]) + eps^2*(f[29]/6 - f[77]/3 + f[82]/3 + f[84]/3), 
   (eps^2*f[32])/12, -f[4] - f[20] - f[29] + f[32]/3 + eps*f[39] + 
    2*eps^2*f[39] - f[47] + f[79]/3, f[23]/2 - f[32] - f[79]/2 + 
    eps*(f[4]/2 + f[20]/2 + f[29]/2 + (3*f[32])/2 + f[47]/2 - f[77] + 
      (3*f[79])/2 + f[82]/2 - f[87]/2) + 
    eps^2*(-1/2*f[39] - f[78] + f[83]/2 - f[88]/2), 
   eps*(-1/6*f[23] - f[79]/6) + eps^2*(-1/6*f[4] - f[20]/6 - f[29]/6 - 
      f[32]/2 - f[47]/6 + f[77]/3 - f[79]/2 - f[82]/6 + f[87]/6), 
   eps^2*(f[23]/24 + f[79]/24), 
   eps^2*(-2*f[1] - 2*f[5] - 2*f[14] - 2*f[21] - 2*f[30] - 2*f[39]) + 
    eps*(-f[1] - f[5] - f[14] - f[21] - f[30] - f[39]) + f[47], 
   -1/2*f[23] - f[79]/2 + eps*(-1/2*f[47] - f[80] - f[82]/2 + f[87]/2) + 
    eps^2*(f[1]/2 + f[5]/2 + f[14]/2 + f[21]/2 + f[30]/2 + f[39]/2 - f[81] - 
      f[83]/2 + f[88]/2), eps*(f[23]/6 + f[79]/6) + 
    eps^2*(f[47]/6 + f[80]/3 + f[82]/6 - f[87]/6), 
   eps^2*(-1/24*f[23] - f[79]/24), -1/12*f[23] + f[32]/6 + f[79]/4 + 
    eps*(-1/4*f[32] + f[77]/6 - f[79]/4 + f[80]/6 + f[82]/12 + f[87]/12) + 
    eps^2*(-1/12*f[1] + f[78]/6 + f[81]/6 + f[83]/12 + f[88]/12), 
   eps*(-1/12*f[23] + f[79]/12) + eps^2*(-1/12*f[4] + f[82]/12 + f[84]/6 + 
      f[87]/12), eps^2*(f[23]/24 - f[79]/24), 
   eps^2*(-1/6*f[77] - f[80]/6 + f[84]/6), 0, 
   (eps*f[23])/6 + eps^2*(-1/12*f[20] + f[80]/6 - f[84]/6 - f[87]/6), 
   -1/12*(eps^2*f[23]), (eps*f[32])/6 + 
    eps^2*(-1/12*f[29] + f[77]/6 - f[82]/6 - f[84]/6), -1/12*(eps^2*f[32]), 
   eps*(f[23]/12 + f[79]/12) + eps^2*(f[4]/12 + f[20]/12 + f[29]/12 + 
      f[32]/4 + f[47]/12 - f[77]/6 + f[79]/4 + f[82]/12 - f[87]/12), 
   eps^2*(-1/24*f[23] - f[79]/24), eps*(-1/12*f[23] - f[79]/12) + 
    eps^2*(-1/12*f[47] - f[80]/6 - f[82]/12 + f[87]/12), 
   eps^2*(f[23]/24 + f[79]/24), eps^2*((-47*f[23])/1440 - (47*f[32])/720 - 
     (47*f[79])/1440), f[32] + eps*f[77] + eps^2*f[78], 
   f[79] + eps*f[80] + eps^2*f[81], eps*f[82] + eps^2*f[83], 
   eps*f[84] + eps^2*f[85], -f[23] + f[79] + eps*f[87] + eps^2*f[88], 
   f[89] + eps^2*f[91] + eps*(-f[206] - f[324] - f[436]), eps^2*f[82], 
   eps*(-f[23] + f[79]) + eps^2*f[87], 
   eps*f[89] + eps^2*(-f[206] - f[324] - f[436]), 
   eps*((-7*f[23])/3 - (14*f[32])/3 - (7*f[79])/3) + 
    eps^2*(-7*f[32] + (14*f[77])/3 - 7*f[79] + (14*f[80])/3 + (7*f[82])/3 + 
      (7*f[87])/3), eps^2*((-7*f[23])/3 + (7*f[79])/3), 0, 
   (14*eps^2*f[23])/3, (14*eps^2*f[32])/3, eps^2*((7*f[23])/3 + (7*f[79])/3), 
   eps^2*((-7*f[23])/3 - (7*f[79])/3), eps*f[104] + eps^2*f[105], 
   eps*f[32] + eps^2*f[77], eps*f[79] + eps^2*f[80], eps^2*f[84], 
   eps^2*f[104], eps^2*f[32], eps^2*f[79], 0, 0, eps^2*(-f[23] + f[79]), 
   eps^2*f[89]}, {f[116] + 2*eps*f[116] + 4*eps^2*f[116], 
   f[20] + f[47] + f[128]/10 - f[144] - f[153] + f[253] + f[280] + f[367] + 
    eps^2*(-2*f[1] - 2*f[5] - 2*f[14] - 2*f[30] - 2*f[39] - 2*f[116] - 
      2*f[129] - 2*f[145] - 2*f[154] + 2*f[254] + 2*f[281] - 2*f[352] - 
      2*f[356] - 2*f[377] - 2*f[386]) + 
    eps*(-f[1] - f[5] - f[14] - f[30] - f[39] - f[116] - f[129] - f[145] - 
      f[154] + f[254] + f[281] - f[352] - f[356] - f[377] - f[386]) + f[394], 
   f[23]/2 + (3*f[128])/20 - f[147]/2 + f[256]/2 + f[370]/2 + 
    eps^2*(f[1]/2 + f[5]/2 + f[14]/2 + f[30]/2 + f[39]/2 - f[85] - f[88]/2 + 
      f[116]/2 + f[129]/2 + f[145]/2 + f[154]/2 + f[199]/2 - f[254]/2 - 
      f[281]/2 - f[319] - f[322]/2 + f[352]/2 + f[356]/2 + f[377]/2 + 
      f[386]/2 - 2*f[430] - f[433]) + eps*(-1/2*f[20] - f[47]/2 - f[87]/2 - 
      f[128]/20 + f[144]/2 + f[153]/2 + f[198]/2 + f[200] - f[253]/2 - 
      f[280]/2 - f[321]/2 - f[367]/2 - f[394]/2 - f[433]/2), 
   eps*(-1/6*f[23] - f[128]/20 + f[147]/6 - f[256]/6 - f[370]/6) + 
    eps^2*(f[20]/6 + f[47]/6 + f[87]/6 + f[128]/60 - f[144]/6 - f[153]/6 - 
      f[198]/6 - f[200]/3 + f[253]/6 + f[280]/6 + f[321]/6 + f[367]/6 + 
      f[394]/6 + f[433]/6), eps^2*(f[23]/24 + f[128]/80 - f[147]/24 + 
     f[256]/24 + f[370]/24), f[128] + eps*f[129] + 2*eps^2*f[129], 
   (-3*f[128])/10 + eps^2*(f[81] - f[85] - f[129]/2 - f[193] + f[314] - 
      f[319] - f[365] - 2*f[423]) + eps*(f[80] - f[192] + f[200] + f[313] - 
      f[364] - f[423] + f[430]), eps^2*(-1/3*f[80] + f[192]/3 - f[200]/3 - 
     f[313]/3 + f[364]/3 + f[423]/3 - f[430]/3), 0, 
   -f[20] - f[253] - f[367] + eps^2*(-2*f[21] - 2*f[254] - 2*f[368]) + 
    eps*(-f[21] - f[254] - f[368]), -f[23] - f[256] - f[370] + 
    eps*(f[20]/2 - f[80] + f[87] - f[200] + f[253]/2 - f[313] + f[321] + 
      f[364] + f[367]/2 + f[423] - f[430] + f[433]) + 
    eps^2*(f[21]/2 - f[81] + f[85] + f[88] + f[254]/2 - f[314] + f[319] + 
      f[322] + f[365] + f[368]/2 + 2*f[423] + 2*f[433]), 
   eps*(f[23]/3 + f[256]/3 + f[370]/3) + 
    eps^2*(-1/6*f[20] + f[80]/3 - f[87]/3 + f[200]/3 - f[253]/6 + f[313]/3 - 
      f[321]/3 - f[364]/3 - f[367]/6 - f[423]/3 + f[430]/3 - f[433]/3), 
   eps^2*(-1/12*f[23] - f[256]/12 - f[370]/12), f[144] + eps*f[145] + 
    2*eps^2*f[145], f[147] + eps*(-1/2*f[144] + f[192] - f[198] - f[200]) + 
    eps^2*(f[85] - f[145]/2 + f[193] - f[199] + f[319] + 2*f[430]), 
   -1/3*(eps*f[147]) + eps^2*(f[144]/6 - f[192]/3 + f[198]/3 + f[200]/3), 
   (eps^2*f[147])/12, f[153] + eps*f[154] + 2*eps^2*f[154], 
   -1/2*f[23] - (3*f[128])/20 - f[147]/2 - f[256]/2 - f[370]/2 + 
    eps*(f[87]/2 + f[128]/2 - f[153]/2 - f[192] + f[198]/2 + f[321]/2 + 
      f[433]/2) + eps^2*(f[88]/2 - f[154]/2 - f[193] + f[199]/2 + f[322]/2 + 
      f[433]), eps*(f[23]/6 - f[128]/20 + f[147]/6 + f[256]/6 + f[370]/6) + 
    eps^2*(-1/6*f[87] - f[128]/6 + f[153]/6 + f[192]/3 - f[198]/6 - 
      f[321]/6 - f[433]/6), eps^2*(-1/24*f[23] + f[128]/80 - f[147]/24 - 
     f[256]/24 - f[370]/24), -f[47] - f[280] + 
    eps*(f[1] + f[5] + f[14] + f[21] + f[30] + f[39] - f[281] + f[352] + 
      f[356] + f[368] + f[377] + f[386]) + 
    eps^2*(2*f[1] + 2*f[5] + 2*f[14] + 2*f[21] + 2*f[30] + 2*f[39] - 
      2*f[281] + 2*f[352] + 2*f[356] + 2*f[368] + 2*f[377] + 2*f[386]) - 
    f[394], f[23]/2 - (3*f[128])/20 + f[147]/2 + f[256]/2 + f[370]/2 + 
    eps^2*(-1/2*f[1] - f[5]/2 - f[14]/2 - f[21]/2 - f[30]/2 - f[39]/2 + 
      f[81] - f[88]/2 - f[199]/2 + f[281]/2 + f[314] - f[322]/2 - f[352]/2 - 
      f[356]/2 - f[365] - f[368]/2 - f[377]/2 - f[386]/2 - 2*f[423] + 
      2*f[430] - f[433]) + eps*(f[47]/2 + f[80] - f[87]/2 - f[198]/2 + 
      f[280]/2 + f[313] - f[321]/2 - f[364] + f[394]/2 - f[423] + f[430] - 
      f[433]/2), eps*(-1/6*f[23] + f[128]/20 - f[147]/6 - f[256]/6 - 
      f[370]/6) + eps^2*(-1/6*f[47] - f[80]/3 + f[87]/6 + f[198]/6 - 
      f[280]/6 - f[313]/3 + f[321]/6 + f[364]/3 - f[394]/6 + f[423]/3 - 
      f[430]/3 + f[433]/6), eps^2*(f[23]/24 - f[128]/80 + f[147]/24 + 
     f[256]/24 + f[370]/24), f[23]/12 + (3*f[128])/40 - f[147]/12 + 
    f[256]/12 + f[370]/12 + eps^2*(-1/6*f[81] - f[88]/12 - f[116]/12 + 
      f[193]/6 + f[199]/12 - f[314]/6 - f[322]/12 + f[365]/6 + f[423]/3 - 
      f[430]/3 - f[433]/6) + eps*(-1/6*f[80] - f[87]/12 - (3*f[128])/40 + 
      f[192]/6 + f[198]/12 - f[313]/6 - f[321]/12 + f[364]/6 + f[423]/6 - 
      f[430]/6 - f[433]/12), eps*(f[23]/12 + f[128]/40 - f[147]/12 + 
      f[256]/12 + f[370]/12) + eps^2*(-1/12*f[20] - f[47]/12 - f[87]/12 - 
      f[128]/120 + f[144]/12 + f[153]/12 + f[198]/12 + f[200]/6 - f[253]/12 - 
      f[280]/12 - f[321]/12 - f[367]/12 - f[394]/12 - f[433]/12), 
   eps^2*(-1/24*f[23] - f[128]/80 + f[147]/24 - f[256]/24 - f[370]/24), 
   eps^2*(f[80]/6 - f[192]/6 + f[200]/6 + f[313]/6 - f[364]/6 - f[423]/6 + 
     f[430]/6), 0, eps*(-1/6*f[23] - f[256]/6 - f[370]/6) + 
    eps^2*(f[20]/12 - f[80]/6 + f[87]/6 - f[200]/6 + f[253]/12 - f[313]/6 + 
      f[321]/6 + f[364]/6 + f[367]/12 + f[423]/6 - f[430]/6 + f[433]/6), 
   eps^2*(f[23]/12 + f[256]/12 + f[370]/12), (eps*f[147])/6 + 
    eps^2*(-1/12*f[144] + f[192]/6 - f[198]/6 - f[200]/6), 
   -1/12*(eps^2*f[147]), eps*(-1/12*f[23] + f[128]/40 - f[147]/12 - 
      f[256]/12 - f[370]/12) + eps^2*(f[87]/12 + f[128]/12 - f[153]/12 - 
      f[192]/6 + f[198]/12 + f[321]/12 + f[433]/12), 
   eps^2*(f[23]/24 - f[128]/80 + f[147]/24 + f[256]/24 + f[370]/24), 
   eps*(f[23]/12 - f[128]/40 + f[147]/12 + f[256]/12 + f[370]/12) + 
    eps^2*(f[47]/12 + f[80]/6 - f[87]/12 - f[198]/12 + f[280]/12 + f[313]/6 - 
      f[321]/12 - f[364]/6 + f[394]/12 - f[423]/6 + f[430]/6 - f[433]/12), 
   eps^2*(-1/24*f[23] + f[128]/80 - f[147]/24 - f[256]/24 - f[370]/24), 
   eps^2*((47*f[23])/1440 - (47*f[128])/4800 - (47*f[147])/1440 + 
     (47*f[256])/1440 + (47*f[370])/1440), f[191] + eps*f[192] + 
    eps^2*f[193], (3*f[128])/10 - f[191] + 
    eps^2*(-f[81] - f[314] + f[365] + 2*f[423] - 2*f[430]) + 
    eps*(-f[80] - f[313] + f[364] + f[423] - f[430]), 
   -f[147] + f[191] + eps*f[198] + eps^2*f[199], 
   eps*f[200] + eps^2*(-f[85] - f[319] - 2*f[430]), 
   f[23] + (3*f[128])/10 - f[191] + f[256] + f[370] + 
    eps^2*(-f[88] - f[322] - 2*f[433]) + eps*(-f[87] - f[321] - f[433]), 
   f[205] + eps*f[206] + eps^2*(-f[91] - f[325] - f[437]), 
   eps*(-f[147] + f[191]) + eps^2*f[198], 
   eps*(f[23] + (3*f[128])/10 - f[191] + f[256] + f[370]) + 
    eps^2*(-f[87] - f[321] - f[433]), eps*f[205] + eps^2*f[206], 
   eps*((7*f[23])/3 - (7*f[128])/10 - (7*f[147])/3 + (7*f[256])/3 + 
      (7*f[370])/3) + eps^2*((-14*f[80])/3 - (7*f[87])/3 - (21*f[128])/10 + 
      (14*f[192])/3 + (7*f[198])/3 - (14*f[313])/3 - (7*f[321])/3 + 
      (14*f[364])/3 + (14*f[423])/3 - (14*f[430])/3 - (7*f[433])/3), 
   eps^2*((7*f[23])/3 + (7*f[128])/10 - (7*f[147])/3 + (7*f[256])/3 + 
     (7*f[370])/3), 0, eps^2*((-14*f[23])/3 - (14*f[256])/3 - (14*f[370])/3), 
   (14*eps^2*f[147])/3, eps^2*((-7*f[23])/3 + (7*f[128])/10 - (7*f[147])/3 - 
     (7*f[256])/3 - (7*f[370])/3), eps^2*((7*f[23])/3 - (7*f[128])/10 + 
     (7*f[147])/3 + (7*f[256])/3 + (7*f[370])/3), 
   eps*f[221] + eps^2*(-f[105] - f[340]), eps*f[191] + eps^2*f[192], 
   eps*((3*f[128])/10 - f[191]) + eps^2*(-f[80] - f[313] + f[364] + f[423] - 
      f[430]), eps^2*f[200], eps^2*f[221], eps^2*f[191], 
   eps^2*((3*f[128])/10 - f[191]), eps^2*(-f[147] + f[191]), 0, 
   eps^2*(f[23] + (3*f[128])/10 - f[191] + f[256] + f[370]), eps^2*f[205]}, 
  {f[234] + 2*eps*f[234] + 4*eps^2*f[234], -f[4] - f[20] - f[47] - 
    f[128]/10 + f[153] - f[253] - f[262] - f[280] + f[385] + 
    eps*(f[1] + f[14] + f[30] + f[39] + f[116] + f[129] + f[145] + f[154] - 
      f[254] - f[281] + f[352] + f[377] + f[386]) + 
    eps^2*(2*f[1] + 2*f[14] + 2*f[30] + 2*f[39] + 2*f[116] + 2*f[129] + 
      2*f[145] + 2*f[154] - 2*f[254] - 2*f[281] + 2*f[352] + 2*f[377] + 
      2*f[386]), -1/2*f[79] - (3*f[128])/20 + f[147]/2 - f[256]/2 + 
    f[379]/2 + eps^2*(-1/2*f[1] - f[14]/2 - f[30]/2 - f[39]/2 - f[116]/2 - 
      f[129]/2 - f[145]/2 - f[154]/2 + f[254]/2 + f[281]/2 + f[317]/2 + 
      f[319] + f[322]/2 - f[352]/2 - f[377]/2 - f[386]/2) + 
    eps*(f[4]/2 + f[20]/2 + f[47]/2 - f[84] + f[128]/20 - f[153]/2 - f[200] + 
      f[253]/2 + f[262]/2 + f[280]/2 + f[316]/2 + f[321]/2 - f[385]/2 - 
      f[430]), eps*(f[79]/6 + f[128]/20 - f[147]/6 + f[256]/6 - f[379]/6) + 
    eps^2*(-1/6*f[4] - f[20]/6 - f[47]/6 + f[84]/3 - f[128]/60 + f[153]/6 + 
      f[200]/3 - f[253]/6 - f[262]/6 - f[280]/6 - f[316]/6 - f[321]/6 + 
      f[385]/6 + f[430]/3), eps^2*(-1/24*f[79] - f[128]/80 + f[147]/24 - 
     f[256]/24 + f[379]/24), (-10*f[79])/3 - f[128] - eps*f[129] - 
    2*eps^2*f[129], f[79] + (3*f[128])/10 + 
    eps^2*(f[129]/2 - f[311] - f[314] + f[319]) + 
    eps*(-f[84] - f[200] - f[310] - f[313] - f[430]), 
   eps^2*(f[84]/3 + f[200]/3 + f[310]/3 + f[313]/3 + f[430]/3), 0, 
   f[253] + eps*f[254] + 2*eps^2*f[254], 
   f[256] + eps^2*(-1/2*f[254] + f[314] - f[319] - f[322]) + 
    eps*(f[84] + f[200] - f[253]/2 + f[313] - f[321] + f[430]), 
   -1/3*(eps*f[256]) + eps^2*(-1/3*f[84] - f[200]/3 + f[253]/6 - f[313]/3 + 
      f[321]/3 - f[430]/3), (eps^2*f[256])/12, f[262] + eps*f[263] + 
    2*eps^2*f[263], -f[147] + eps^2*(-1/2*f[263] + f[311] - f[317] - 
      f[319]) - f[379] + eps*(f[84] + f[200] - f[262]/2 + f[310] - f[316] + 
      f[430]), eps*(f[147]/3 + f[379]/3) + 
    eps^2*(-1/3*f[84] - f[200]/3 + f[262]/6 - f[310]/3 + f[316]/3 - 
      f[430]/3), eps^2*(-1/12*f[147] - f[379]/12), 
   f[4] + f[20] + f[47] - f[79]/3 - f[153] - f[385] + 
    eps^2*(-2*f[1] - 2*f[14] - 2*f[30] - 2*f[39] - 2*f[116] - 2*f[145] - 
      2*f[154] - 2*f[234] - 2*f[263] - 2*f[352] - 2*f[377] - 2*f[386]) + 
    eps*(-f[1] - f[14] - f[30] - f[39] - f[116] - f[145] - f[154] - f[234] - 
      f[263] - f[352] - f[377] - f[386]), f[79]/2 + (3*f[128])/20 + 
    f[147]/2 + f[256]/2 + f[379]/2 + eps*(-1/2*f[4] - f[20]/2 - f[47]/2 - 
      (3*f[79])/2 - f[128]/2 + f[153]/2 - f[310] + f[316]/2 - f[321]/2 + 
      f[385]/2) + eps^2*(f[1]/2 + f[14]/2 + f[30]/2 + f[39]/2 + f[116]/2 + 
      f[145]/2 + f[154]/2 + f[234]/2 + f[263]/2 - f[311] + f[317]/2 - 
      f[322]/2 + f[352]/2 + f[377]/2 + f[386]/2), 
   eps*(f[79]/6 + f[128]/20 - f[147]/6 - f[256]/6 - f[379]/6) + 
    eps^2*(f[4]/6 + f[20]/6 + f[47]/6 + f[79]/2 + f[128]/6 - f[153]/6 + 
      f[310]/3 - f[316]/6 + f[321]/6 - f[385]/6), 
   eps^2*(-1/24*f[79] - f[128]/80 + f[147]/24 + f[256]/24 + f[379]/24), 
   f[280] + eps*f[281] + 2*eps^2*f[281], f[79]/2 + (3*f[128])/20 - f[147]/2 - 
    f[256]/2 + eps*(-1/2*f[280] - f[313] - f[316]/2 + f[321]/2) + 
    eps^2*(-1/2*f[281] - f[314] - f[317]/2 + f[322]/2) - f[379]/2, 
   eps^2*(f[280]/6 + f[313]/3 + f[316]/6 - f[321]/6) + 
    eps*(-1/6*f[79] - f[128]/20 + f[147]/6 + f[256]/6 + f[379]/6), 
   eps^2*(f[79]/24 + f[128]/80 - f[147]/24 - f[256]/24 - f[379]/24), 
   -1/4*f[79] - (3*f[128])/40 + f[147]/12 - f[256]/12 + 
    eps*(f[79]/4 + (3*f[128])/40 + f[310]/6 + f[313]/6 + f[316]/12 + 
      f[321]/12) + eps^2*(-1/12*f[234] + f[311]/6 + f[314]/6 + f[317]/12 + 
      f[322]/12) + f[379]/12, eps*(-1/12*f[79] - f[128]/40 + f[147]/12 - 
      f[256]/12 + f[379]/12) + eps^2*(f[4]/12 + f[20]/12 + f[47]/12 - 
      f[84]/6 + f[128]/120 - f[153]/12 - f[200]/6 + f[253]/12 + f[262]/12 + 
      f[280]/12 + f[316]/12 + f[321]/12 - f[385]/12 - f[430]/6), 
   eps^2*(f[79]/24 + f[128]/80 - f[147]/24 + f[256]/24 - f[379]/24), 
   eps^2*(-1/6*f[84] - f[200]/6 - f[310]/6 - f[313]/6 - f[430]/6), 0, 
   (eps*f[256])/6 + eps^2*(f[84]/6 + f[200]/6 - f[253]/12 + f[313]/6 - 
      f[321]/6 + f[430]/6), -1/12*(eps^2*f[256]), 
   eps*(-1/6*f[147] - f[379]/6) + eps^2*(f[84]/6 + f[200]/6 - f[262]/12 + 
      f[310]/6 - f[316]/6 + f[430]/6), eps^2*(f[147]/12 + f[379]/12), 
   eps*(-1/12*f[79] - f[128]/40 + f[147]/12 + f[256]/12 + f[379]/12) + 
    eps^2*(-1/12*f[4] - f[20]/12 - f[47]/12 - f[79]/4 - f[128]/12 + 
      f[153]/12 - f[310]/6 + f[316]/12 - f[321]/12 + f[385]/12), 
   eps^2*(f[79]/24 + f[128]/80 - f[147]/24 - f[256]/24 - f[379]/24), 
   eps^2*(-1/12*f[280] - f[313]/6 - f[316]/12 + f[321]/12) + 
    eps*(f[79]/12 + f[128]/40 - f[147]/12 - f[256]/12 - f[379]/12), 
   eps^2*(-1/24*f[79] - f[128]/80 + f[147]/24 + f[256]/24 + f[379]/24), 
   eps^2*((47*f[79])/1440 + (47*f[128])/4800 + (47*f[147])/1440 - 
     (47*f[256])/1440 + (47*f[379])/1440), -f[191] + eps*f[310] + 
    eps^2*f[311], -f[79] - (3*f[128])/10 + f[191] + eps*f[313] + 
    eps^2*f[314], f[147] - f[191] + eps*f[316] + eps^2*f[317] + f[379], 
   eps^2*f[319] + eps*(-f[84] - f[200] - f[430]), 
   -f[79] - (3*f[128])/10 + f[191] - f[256] + eps*f[321] + eps^2*f[322], 
   -f[89] - f[205] + eps*f[324] + eps^2*f[325] - f[435], 
   eps^2*f[316] + eps*(f[147] - f[191] + f[379]), 
   eps*(-f[79] - (3*f[128])/10 + f[191] - f[256]) + eps^2*f[321], 
   eps^2*f[324] + eps*(-f[89] - f[205] - f[435]), 
   eps^2*(7*f[79] + (21*f[128])/10 + (14*f[310])/3 + (14*f[313])/3 + 
      (7*f[316])/3 + (7*f[321])/3) + eps*((7*f[79])/3 + (7*f[128])/10 + 
      (7*f[147])/3 - (7*f[256])/3 + (7*f[379])/3), 
   eps^2*((-7*f[79])/3 - (7*f[128])/10 + (7*f[147])/3 - (7*f[256])/3 + 
     (7*f[379])/3), 0, (14*eps^2*f[256])/3, 
   eps^2*((-14*f[147])/3 - (14*f[379])/3), 
   eps^2*((-7*f[79])/3 - (7*f[128])/10 + (7*f[147])/3 + (7*f[256])/3 + 
     (7*f[379])/3), eps^2*((7*f[79])/3 + (7*f[128])/10 - (7*f[147])/3 - 
     (7*f[256])/3 - (7*f[379])/3), eps^2*f[340] + 
    eps*(-f[104] - f[221] - f[451]), -(eps*f[191]) + eps^2*f[310], 
   eps*(-f[79] - (3*f[128])/10 + f[191]) + eps^2*f[313], 
   eps^2*(-f[84] - f[200] - f[430]), eps^2*(-f[104] - f[221] - f[451]), 
   -(eps^2*f[191]), eps^2*(-f[79] - (3*f[128])/10 + f[191]), 
   eps^2*(f[147] - f[191] + f[379]), 0, 
   eps^2*(-f[79] - (3*f[128])/10 + f[191] - f[256]), 
   eps^2*(-f[89] - f[205] - f[435])}, 
  {f[352] + 2*eps*f[352] + 4*eps^2*f[352], f[144] + f[262] + eps*f[356] + 
    2*eps^2*f[356] - f[367] - f[385] - f[394], -1/2*f[370] - f[379]/2 + 
    eps*(-1/2*f[82] - f[144]/2 - f[198]/2 - f[262]/2 - f[316]/2 + f[367]/2 + 
      f[385]/2 + f[394]/2 + f[430] + f[433]/2) + 
    eps^2*(-1/2*f[83] - f[199]/2 - f[317]/2 - f[356]/2 + 2*f[430] + f[433]), 
   eps*(f[370]/6 + f[379]/6) + eps^2*(f[82]/6 + f[144]/6 + f[198]/6 + 
      f[262]/6 + f[316]/6 - f[367]/6 - f[385]/6 - f[394]/6 - f[430]/3 - 
      f[433]/6), eps^2*(-1/24*f[370] - f[379]/24), 0, 
   eps*f[364] + eps^2*f[365], -1/3*(eps^2*f[364]), 0, 
   f[367] + eps*f[368] + 2*eps^2*f[368], 
   f[370] + eps^2*(-f[365] - f[368]/2 - 2*f[423] - 2*f[433]) + 
    eps*(-f[364] - f[367]/2 - f[423] - f[433]), 
   -1/3*(eps*f[370]) + eps^2*(f[364]/3 + f[367]/6 + f[423]/3 + f[433]/3), 
   (eps^2*f[370])/12, -f[144] - f[262] + eps*f[377] + 2*eps^2*f[377], 
   f[379] + eps^2*(f[83] + f[199] + f[317] - f[377]/2 + 2*f[423] - 
      2*f[430]) + eps*(f[82] + f[144]/2 + f[198] + f[262]/2 + f[316] + 
      f[423] - f[430]), -1/3*(eps*f[379]) + 
    eps^2*(-1/3*f[82] - f[144]/6 - f[198]/3 - f[262]/6 - f[316]/3 - 
      f[423]/3 + f[430]/3), (eps^2*f[379])/12, f[385] + eps*f[386] + 
    2*eps^2*f[386], f[370]/2 - f[379]/2 + 
    eps^2*(-1/2*f[83] - f[199]/2 - f[317]/2 - f[386]/2 - 2*f[423] - f[433]) + 
    eps*(-1/2*f[82] - f[198]/2 - f[316]/2 - f[385]/2 - f[423] - f[433]/2), 
   eps*(-1/6*f[370] + f[379]/6) + eps^2*(f[82]/6 + f[198]/6 + f[316]/6 + 
      f[385]/6 + f[423]/3 + f[433]/6), eps^2*(f[370]/24 - f[379]/24), 
   eps^2*(-2*f[352] - 2*f[356] - 2*f[368] - 2*f[377] - 2*f[386]) + 
    eps*(-f[352] - f[356] - f[368] - f[377] - f[386]) + f[394], 
   -1/2*f[370] + f[379]/2 + eps*(f[82]/2 + f[198]/2 + f[316]/2 + f[364] - 
      f[394]/2 + f[423] - f[430] + f[433]/2) + 
    eps^2*(f[83]/2 + f[199]/2 + f[317]/2 + f[352]/2 + f[356]/2 + f[365] + 
      f[368]/2 + f[377]/2 + f[386]/2 + 2*f[423] - 2*f[430] + f[433]), 
   eps*(f[370]/6 - f[379]/6) + eps^2*(-1/6*f[82] - f[198]/6 - f[316]/6 - 
      f[364]/3 + f[394]/6 - f[423]/3 + f[430]/3 - f[433]/6), 
   eps^2*(-1/24*f[370] + f[379]/24), -1/12*f[370] - f[379]/12 + 
    eps*(-1/12*f[82] - f[198]/12 - f[316]/12 - f[364]/6 + f[430]/6 + 
      f[433]/12) + eps^2*(-1/12*f[83] - f[199]/12 - f[317]/12 - f[352]/12 - 
      f[365]/6 + f[430]/3 + f[433]/6), eps*(-1/12*f[370] - f[379]/12) + 
    eps^2*(-1/12*f[82] - f[144]/12 - f[198]/12 - f[262]/12 - f[316]/12 + 
      f[367]/12 + f[385]/12 + f[394]/12 + f[430]/6 + f[433]/12), 
   eps^2*(f[370]/24 + f[379]/24), (eps^2*f[364])/6, 0, 
   (eps*f[370])/6 + eps^2*(-1/6*f[364] - f[367]/12 - f[423]/6 - f[433]/6), 
   -1/12*(eps^2*f[370]), (eps*f[379])/6 + 
    eps^2*(f[82]/6 + f[144]/12 + f[198]/6 + f[262]/12 + f[316]/6 + f[423]/6 - 
      f[430]/6), -1/12*(eps^2*f[379]), eps*(f[370]/12 - f[379]/12) + 
    eps^2*(-1/12*f[82] - f[198]/12 - f[316]/12 - f[385]/12 - f[423]/6 - 
      f[433]/12), eps^2*(-1/24*f[370] + f[379]/24), 
   eps*(-1/12*f[370] + f[379]/12) + eps^2*(f[82]/12 + f[198]/12 + f[316]/12 + 
      f[364]/6 - f[394]/12 + f[423]/6 - f[430]/6 + f[433]/12), 
   eps^2*(f[370]/24 - f[379]/24), eps^2*((-47*f[370])/1440 - 
     (47*f[379])/1440), eps*f[423] + 2*eps^2*f[423], 
   eps*(-f[364] - f[423] + f[430]) + eps^2*(-f[365] - 2*f[423] + 2*f[430]), 
   eps*(-f[82] - f[198] - f[316]) + eps^2*(-f[83] - f[199] - f[317]) - 
    f[379], eps*f[430] + 2*eps^2*f[430], -f[370] + eps*f[433] + 
    2*eps^2*f[433], f[435] + eps*f[436] + eps^2*f[437], 
   eps^2*(-f[82] - f[198] - f[316]) - eps*f[379], 
   -(eps*f[370]) + eps^2*f[433], eps*f[435] + eps^2*f[436], 
   eps*((-7*f[370])/3 - (7*f[379])/3) + eps^2*((-7*f[82])/3 - (7*f[198])/3 - 
      (7*f[316])/3 - (14*f[364])/3 + (14*f[430])/3 + (7*f[433])/3), 
   eps^2*((-7*f[370])/3 - (7*f[379])/3), 0, (14*eps^2*f[370])/3, 
   (14*eps^2*f[379])/3, eps^2*((7*f[370])/3 - (7*f[379])/3), 
   eps^2*((-7*f[370])/3 + (7*f[379])/3), eps*f[451], eps^2*f[423], 
   eps^2*(-f[364] - f[423] + f[430]), eps^2*f[430], eps^2*f[451], 0, 0, 
   -(eps^2*f[379]), 0, -(eps^2*f[370]), eps^2*f[435]}}, 
 {f[1] -> y[1]/4 + y[2]/(4*y[3]) + y[5]/(4*y[3]*y[4]) + y[8]/(4*y[6]*y[7]) + 
    y[9]/(4*y[6]*y[10]) + y[11]/(4*y[10]) - (y[12]*y[13])/
     (4*y[6]*y[7]*y[10]) + y[13]^2/(4*y[10]*y[14]) + 
    (y[12]*y[13]^2)/(4*y[7]*y[10]*y[14]) + y[15]/(4*y[14]) + 
    1/(4*y[4]*y[6]*y[16]) + y[13]/(4*y[4]*y[6]*y[7]*y[16]) + 
    y[17]/(4*y[16]) - (y[13]*y[18])/(4*y[6]*y[7]*y[16]) + 
    y[19]/(4*y[4]*y[16]) - (2*y[20]*y[21])/y[22] + 
    (2*y[21]^3)/(y[6]*y[7]*y[22]) + (2*y[21]*y[23])/(y[6]*y[22]) + 
    y[24]/(4*y[6]*y[16]) + (7*y[20]*y[21])/(4*y[25]) - 
    (7*y[21]^3)/(4*y[6]*y[7]*y[25]) - (7*y[21]*y[23])/(4*y[6]*y[25]) - 
    (y[13]*y[26])/(4*y[4]*y[7]*y[27]) - (y[12]^3*y[13]*y[26])/
     (4*y[7]*y[10]*y[27]) + (y[13]*y[28])/(4*y[4]*y[6]*y[7]*y[27]) + 
    (y[12]^2*y[13]*y[29])/(4*y[6]*y[7]*y[10]*y[27]) - 
    (y[13]^2*y[26]*y[30])/(4*y[7]*y[27]) - (y[6]*y[12]*y[31])/
     (4*y[10]*y[20]*y[27]) + y[32]/(4*y[4]*y[6]*y[27]) + 
    y[34]/(4*y[3]*y[4]*y[33]) + y[35]/(4*y[7]*y[14]) + 
    (y[6]*y[36])/(4*y[20]*y[27]) + y[37]/(4*y[3]*y[33]) + 
    (y[13]^2*y[38])/(4*y[6]*y[7]*y[27]) + y[39]/(4*y[4]*y[27]) + 
    y[40]/(4*y[6]*y[27]) + y[41]/(4*y[6]*y[10]*y[27]) + 
    y[42]/(4*y[10]*y[27]) + y[43]/(4*y[27]), 
  f[4] -> 1/(2*y[6]^2*y[21]) - 1/(2*y[6]*y[21]) + 3/(4*y[4]*y[6]*y[21]) + 
    3/(4*y[10]*y[21]) - 1/(2*y[6]^2*y[10]*y[21]) + 1/(2*y[6]*y[10]*y[21]) + 
    (3*y[20]*y[21])/(4*y[22]) - (3*y[21]^3)/(4*y[6]*y[7]*y[22]) - 
    (3*y[21]*y[23])/(4*y[6]*y[22]) - y[13]/(4*y[4]*y[6]*y[7]*y[25]) + 
    (y[13]*y[18])/(4*y[6]*y[7]*y[25]) - (y[20]*y[21])/(4*y[25]) - 
    1/(y[6]^2*y[21]*y[27]) + 5/(2*y[6]*y[21]*y[27]) + 
    y[4]/(2*y[6]^2*y[10]*y[21]*y[27]) + (y[12]*y[13]*y[29])/
     (4*y[7]*y[10]*y[14]^2) + y[33]/(4*y[4]*y[6]*y[25]) - 
    y[44]/(2*y[4]*y[6]^2) + y[45]/(2*y[6]^2) + y[46]/4 + y[47]/(4*y[6]) + 
    (y[48]*y[49])/(4*y[14]*y[21]) + (y[6]*y[50])/(4*y[14]*y[21]) + 
    y[51]/(4*y[21]) - (y[52]*y[53])/(4*y[10]) - 
    (y[12]*y[54])/(2*y[6]^2*y[7]*y[10]) - (y[26]*y[55])/(2*y[6]^2*y[7]) + 
    (y[21]*y[56])/(4*y[6]*y[25]) - (y[21]*y[57]*y[59])/(4*y[25]*y[58]) - 
    (y[21]*y[60])/(4*y[4]*y[25]*y[58]) + y[61]/(4*y[7]*y[14]^2) + 
    (3*y[62])/(2*y[10]*y[21]*y[27]^2) - (3*y[20]^3*y[63]*y[64])/
     (2*y[6]*y[10]*y[27]^2) - (3*y[6]^2*y[12]^2*y[29]*y[65])/
     (y[10]*y[20]*y[27]^2) + y[66]/(y[4]*y[6]^2*y[27]) + 
    (y[67]*y[68])/(2*y[6]^2*y[27]) + y[69]/(2*y[4]*y[6]^2*y[21]*y[27]) + 
    y[70]/(4*y[6]*y[10]*y[21]*y[27]) + y[71]/(y[10]*y[21]*y[27]) + 
    (y[26]*y[72])/(2*y[6]^2*y[10]*y[27]) + (y[6]*y[12]*y[73])/
     (4*y[10]*y[20]*y[27]) + y[74]/(4*y[4]*y[6]*y[21]*y[27]) + 
    y[75]/(2*y[6]^2*y[10]) + y[76]/(4*y[6]*y[10]) + y[77]/(4*y[10]*y[14]^2) + 
    y[78]/(4*y[6]*y[7]) + y[79]/(4*y[14]) + y[80]/(4*y[14]^2) + 
    y[81]/(4*y[7]*y[14]) - (3*y[13]^3*y[82])/(2*y[4]*y[21]*y[27]^2) + 
    y[83]/(4*y[10]*y[14]) + y[84]/(4*y[4]*y[27]) + 
    y[85]/(4*y[6]*y[7]*y[10]) - (y[13]*y[85])/(4*y[7]*y[10]*y[14]) + 
    y[86]/(4*y[4]*y[21]*y[27]) + (y[6]*y[87])/(4*y[20]*y[27]) + 
    (3*y[6]^2*y[65]*y[88])/(y[20]*y[27]^2) + 
    (3*y[89])/(2*y[4]*y[6]*y[27]^2) + y[90]/(4*y[4]*y[6]*y[27]) + 
    y[91]/(4*y[6]*y[27]) + y[92]/(4*y[6]*y[10]*y[27]) + 
    y[93]/(4*y[4]*y[27]*y[58]) + y[94]/(4*y[21]*y[27]) + 
    (3*y[95])/(2*y[21]*y[27]^2) - (3*y[96])/(2*y[6]*y[27]^2) + 
    y[97]/(4*y[27]) + y[98]/(4*y[10]*y[27]) + y[99]/(4*y[27]*y[58]) - 
    (3*y[100])/(2*y[10]*y[27]^2) + y[101]/(y[4]*y[27]^2) + 
    (3*y[102])/(2*y[27]^2), f[5] -> 3/(4*y[6]^2*y[21]) - 3/(2*y[10]*y[21]) - 
    3/(4*y[6]^2*y[10]*y[21]) + 1/(4*y[6]*y[10]*y[21]) + 
    y[6]/(2*y[10]*y[14]^2*y[21]) - 1/(4*y[10]*y[14]*y[21]) + 
    (2*y[20]*y[21])/y[22] - (2*y[21]^3)/(y[6]*y[7]*y[22]) - 
    (2*y[21]*y[23])/(y[6]*y[22]) - (3*y[13])/(4*y[4]*y[6]*y[7]*y[25]) - 
    (3*y[26])/(4*y[6]^2) - 3/(2*y[6]^2*y[21]*y[27]) + 
    (3*y[4])/(4*y[6]^2*y[10]*y[21]*y[27]) - 
    (3*y[12])/(4*y[4]*y[6]^2*y[21]*y[27]) + (y[13]*y[26])/
     (4*y[4]*y[7]*y[27]) + (y[12]^3*y[13]*y[26])/(4*y[7]*y[10]*y[27]) + 
    (y[12]*y[13]*y[29])/(2*y[7]*y[10]*y[14]^2) - (y[12]^2*y[13]*y[29])/
     (4*y[6]*y[7]*y[10]*y[27]) + (y[13]^2*y[26]*y[30])/(4*y[7]*y[27]) + 
    (3*y[33])/(4*y[4]*y[6]*y[25]) - (3*y[44])/(4*y[4]*y[6]^2) + 
    y[48]/(2*y[14]^2*y[21]) - (3*y[12]*y[54])/(4*y[6]^2*y[7]*y[10]) - 
    (3*y[26]*y[55])/(4*y[6]^2*y[7]) - (3*y[21]*y[60])/(4*y[4]*y[25]*y[58]) - 
    (3*y[21]*y[57]*y[60])/(4*y[25]*y[58]) + y[61]/(2*y[7]*y[14]^2) + 
    (2*y[62])/(y[10]*y[21]*y[27]^2) - (2*y[20]^3*y[63]*y[64])/
     (y[6]*y[10]*y[27]^2) - (4*y[6]^2*y[12]^2*y[29]*y[65])/
     (y[10]*y[20]*y[27]^2) + (3*y[67]*y[68])/(4*y[6]^2*y[27]) + 
    (3*y[26]*y[72])/(4*y[6]^2*y[10]*y[27]) + (3*y[75])/(4*y[6]^2*y[10]) + 
    y[77]/(2*y[10]*y[14]^2) + y[80]/(2*y[14]^2) + (4*y[6]^2*y[65]*y[88])/
     (y[20]*y[27]^2) + (2*y[89])/(y[4]*y[6]*y[27]^2) + 
    (3*y[93])/(4*y[4]*y[27]*y[58]) + (2*y[95])/(y[21]*y[27]^2) + 
    (2*y[102])/y[27]^2 + y[103]/(4*y[6]*y[10]*y[21]*y[27]) + 
    y[105]/(y[10]*y[21]*y[27]) + (y[13]*y[106])/(2*y[4]*y[21]*y[26]) + 
    y[107]/4 + y[108] - (3*y[110])/(4*y[4]*y[6]^2*y[27]) + 
    (y[21]^2*y[26]*y[111])/(4*y[7]*y[25]) + y[112]/(4*y[6]) + y[113]/2 - 
    y[114]/(2*y[10]*y[21]*y[26]) + y[115]/(4*y[6]*y[7]*y[14]) + 
    y[116]/(4*y[6]*y[21]) - y[13]/(2*y[4]*y[26]*y[117]) + 
    y[13]^2/(2*y[4]*y[21]^2*y[26]*y[117]) + (y[12]*y[13])/
     (2*y[4]*y[21]*y[26]*y[117]) - (2*y[6])/(y[10]*y[21]*y[27]*y[117]) - 
    (2*y[12]*y[13]^3)/(y[4]*y[21]*y[27]*y[117]) - 
    y[65]/(2*y[10]*y[20]*y[26]*y[117]) + 
    y[104]/(2*y[10]*y[21]*y[26]*y[117]) + y[118]/(y[4]*y[6]*y[21]*y[27]) + 
    y[119]/(2*y[21]^2*y[26]*y[117]) - (y[65]*y[119])/(2*y[21]*y[26]*y[117]) + 
    (y[109]*y[119])/(2*y[10]*y[27]*y[117]) + (y[13]*y[120])/
     (4*y[4]*y[6]*y[7]*y[27]) + y[121]/(4*y[10]) + 
    (y[21]*y[122])/(4*y[6]*y[25]) + y[123]/(4*y[25]) + 
    y[124]/(4*y[14]*y[25]) + y[125]/(4*y[6]*y[7]*y[25]) + 
    (2*y[13]^3*y[126])/(y[4]*y[21]*y[27]^2) + y[127]/(4*y[4]*y[6]*y[27]) + 
    y[128]/(4*y[10]*y[14]) + y[129]/(2*y[20]*y[26]*y[117]) + 
    (y[13]^2*y[130])/(2*y[4]*y[27]*y[117]) + y[131]/(4*y[14]) + 
    (y[13]^2*y[132])/(4*y[6]*y[7]*y[27]) + y[133]/(4*y[6]*y[10]) + 
    y[134]/(4*y[6]*y[7]) + y[135]/(4*y[7]*y[14]) + 
    (y[13]*y[136])/(4*y[7]*y[10]*y[14]) + y[137]/(4*y[6]*y[21]*y[27]) + 
    y[138]/(4*y[6]*y[7]*y[10]) + y[139]/(4*y[4]*y[21]*y[27]) + 
    (2*y[140])/(y[21]*y[27]*y[117]) + y[141]/(2*y[20]*y[27]*y[117]) + 
    y[142]/(2*y[10]*y[20]*y[27]*y[117]) + y[143]/(4*y[6]*y[27]) + 
    y[144]/(4*y[7]*y[14]*y[25]) + y[145]/(4*y[6]*y[10]*y[27]) + 
    y[146]/(4*y[4]*y[27]) + y[147]/(4*y[10]*y[20]*y[27]) + 
    y[148]/(4*y[21]*y[27]) + y[149]/(y[6]*y[27]^2) + y[150]/(4*y[20]*y[27]) + 
    y[151]/(4*y[27]) + y[152]/(4*y[10]*y[27]) + y[153]/(y[10]*y[27]^2) + 
    y[154]/(y[27]*y[58]) + y[155]/(y[4]*y[27]^2), 
  f[14] -> -1/4*(y[10]*y[156])/(y[3]*y[4]) + (y[13]*y[157])/(4*y[3]*y[158]) + 
    y[159]/(4*y[3]), f[20] -> y[13]/(4*y[4]*y[6]*y[7]*y[16]) - 
    (y[13]*y[18])/(4*y[6]*y[7]*y[16]) - 1/(2*y[6]^2*y[21]) + 
    1/(2*y[6]*y[21]) - 3/(4*y[4]*y[6]*y[21]) + 
    y[12]^3/(4*y[4]*y[16]^2*y[21]) + 1/(4*y[4]*y[6]*y[16]*y[21]) + 
    y[20]/(2*y[6]^2*y[10]*y[21]) - (3*y[20]*y[21])/(4*y[22]) + 
    (3*y[21]^3)/(4*y[6]*y[7]*y[22]) + (3*y[21]*y[23])/(4*y[6]*y[22]) + 
    y[26]/(2*y[6]^2) - (y[12]*y[13]*y[29])/(4*y[7]*y[10]*y[14]^2) + 
    y[44]/(2*y[4]*y[6]^2) - y[46]/4 + y[46]/(4*y[4]*y[6]*y[16]) + 
    (y[6]*y[49])/(4*y[14]*y[21]) + (y[48]*y[50])/(4*y[14]*y[21]) + 
    (y[52]*y[53])/(4*y[10]) + (y[12]*y[54])/(2*y[6]^2*y[7]*y[10]) + 
    (y[26]*y[55])/(2*y[6]^2*y[7]) + y[57]/(4*y[10]*y[21]) + 
    (y[13]*y[85])/(4*y[7]*y[10]*y[14]) + y[160]/(4*y[21]) + y[161]/(4*y[6]) + 
    y[162]/(4*y[6]*y[10]*y[21]) + y[163]/(4*y[4]*y[16]^2) + 
    (y[12]^3*y[164])/(4*y[16]^2*y[21]) + y[165]/(4*y[6]*y[16]*y[21]) + 
    y[166]/(4*y[4]*y[16]) + y[167]/(4*y[6]*y[16]) + 
    y[168]/(4*y[4]*y[16]*y[21]) + (y[67]*y[169])/(4*y[16]*y[21]) + 
    y[170]/(2*y[6]^2*y[10]) + y[171]/(4*y[6]*y[10]) + 
    y[172]/(4*y[10]*y[14]^2) + y[173]/(4*y[10]*y[14]) + 
    y[174]/(4*y[6]*y[7]) + y[175]/(4*y[14]^2) + y[176]/(4*y[14]) + 
    y[177]/(4*y[7]*y[14]) + y[178]/(4*y[16]) + y[179]/(4*y[7]*y[14]^2) + 
    y[180]/(4*y[6]*y[7]*y[10]) + y[181]/(4*y[16]^2), 
  f[21] -> y[11]/y[10] + y[13]/(2*y[4]*y[6]*y[7]*y[16]) - 
    (y[13]*y[18])/(2*y[6]*y[7]*y[16]) - 3/(4*y[6]^2*y[21]) + 
    y[4]/(4*y[6]*y[21]) - y[13]/(2*y[4]*y[21]) + y[6]/(2*y[14]^2*y[21]) - 
    1/(4*y[14]*y[21]) + y[12]^3/(2*y[4]*y[16]^2*y[21]) + 
    (3*y[20])/(4*y[6]^2*y[10]*y[21]) - (7*y[20]*y[21])/(4*y[22]) + 
    (7*y[21]^3)/(4*y[6]*y[7]*y[22]) + (7*y[21]*y[23])/(4*y[6]*y[22]) - 
    (y[21]*y[23])/(4*y[6]*y[25]) + (3*y[26])/(4*y[6]^2) - 
    (y[12]*y[13]*y[29])/(2*y[7]*y[10]*y[14]^2) + (3*y[44])/(4*y[4]*y[6]^2) + 
    y[48]/(2*y[10]*y[14]^2*y[21]) + y[52]/(4*y[4]*y[6]*y[16]) + 
    (3*y[12]*y[54])/(4*y[6]^2*y[7]*y[10]) + (3*y[26]*y[55])/(4*y[6]^2*y[7]) - 
    (y[13]*y[57])/(2*y[21]) - (y[21]^2*y[26]*y[111])/(4*y[7]*y[25]) + 
    y[162]/(4*y[6]*y[10]*y[21]) + y[163]/(2*y[4]*y[16]^2) + 
    (y[12]^3*y[164])/(2*y[16]^2*y[21]) + y[165]/(4*y[6]*y[16]*y[21]) + 
    y[172]/(2*y[10]*y[14]^2) + y[175]/(2*y[14]^2) + y[179]/(2*y[7]*y[14]^2) + 
    y[181]/(2*y[16]^2) + y[182]/2 + y[183]/y[6] + 
    y[184]/(4*y[6]*y[7]*y[14]) + y[185]/(4*y[6]*y[7]) + 
    y[186]/(4*y[4]*y[16]*y[21]) - (y[67]*y[186])/(4*y[16]*y[21]) + 
    y[187]/(4*y[4]*y[16]) + y[188]/(4*y[6]*y[16]) + y[189]/(4*y[25]) + 
    y[190]/(4*y[14]*y[25]) + y[191]/(4*y[6]*y[7]*y[25]) + 
    y[192]/(4*y[10]*y[14]) + y[193]/(4*y[6]*y[10]) + y[194]/(4*y[14]) + 
    y[195]/(y[6]^2*y[10]) + y[196]/(4*y[21]) + y[197]/(4*y[6]*y[7]*y[10]) + 
    (y[13]*y[198])/(4*y[7]*y[10]*y[14]) + y[199]/(4*y[7]*y[14]) + 
    y[200]/(4*y[16]) + y[201]/(4*y[7]*y[14]*y[25]), 
  f[23] -> 1/(2*y[4]*y[6]^2*y[21]) - 1/(2*y[4]*y[6]^2*y[10]*y[21]) + 
    (y[20]*y[21])/(4*y[22]) - y[21]^3/(4*y[6]*y[7]*y[22]) - 
    (y[21]*y[23])/(4*y[6]*y[22]) + y[26]/(4*y[4]*y[6]^2*y[7]*y[10]) + 
    y[45]/(4*y[4]*y[6]^2*y[10]) - y[46]/(4*y[6]^2) + 
    y[46]/(4*y[4]*y[6]*y[10]) + y[57]/(2*y[6]^2*y[21]) + 
    (y[46]*y[57])/(4*y[6]*y[10]) + y[110]/(4*y[6]^3) + 
    y[160]/(2*y[6]^2*y[10]*y[21]) - y[202]/(4*y[4]*y[6]) + 
    (y[57]*y[203])/(4*y[6]*y[10]*y[21]) + (y[160]*y[203])/(4*y[6]*y[21]) + 
    y[204]/(4*y[6]) + y[205]/(4*y[4]*y[6]^3*y[7]*y[10]) + 
    y[206]/(4*y[6]^3*y[10]) + y[207]/(4*y[6]^2*y[10]) + 
    y[208]/(y[6]^2*y[7]) + y[209]/(4*y[6]^3*y[7]) + 
    y[210]/(4*y[6]^2*y[7]*y[10]) + y[211]/(4*y[6]^3*y[7]*y[10]), 
  f[29] -> (y[13]*y[37])/(4*y[3]*y[33]^2) - (y[13]*y[129])/
     (4*y[3]*y[4]*y[33]^2) + y[212]/(4*y[3]*y[4]) + y[213]/(4*y[3]) + 
    y[214]/(4*y[3]*y[4]*y[33]) + y[215]/(4*y[3]*y[33]), 
  f[30] -> (y[13]*y[37])/(2*y[3]*y[33]^2) - 
    y[13]/(2*y[4]*y[26]*y[33]*y[65]) - y[106]/(2*y[10]*y[26]) + 
    y[116]/(2*y[4]*y[26]*y[33]) - (y[13]*y[129])/(2*y[3]*y[4]*y[33]^2) - 
    (y[13]*y[157])/(4*y[3]*y[158]) + y[216]/(2*y[26]) + 
    y[217]/(4*y[3]*y[4]) + y[218]/(4*y[3]) + (y[13]*y[219])/
     (2*y[10]*y[20]*y[26]) + y[220]/(4*y[3]*y[4]*y[33]) + 
    y[221]/(4*y[3]*y[33]), f[32] -> y[222]/(4*y[3]), 
  f[39] -> 3/(4*y[6]^2) + (3*y[12]^2)/(4*y[6]^2*y[7]*y[10]) - 
    y[20]/(4*y[6]*y[10]) + (3*y[13])/(4*y[4]*y[6]*y[7]*y[25]) - 
    (y[20]*y[21])/y[25] - (3*y[13]*y[26])/(4*y[4]*y[7]*y[27]) + 
    (y[12]^3*y[13]*y[26])/(y[7]*y[10]*y[27]) + 
    (3*y[28])/(4*y[4]*y[6]^2*y[7]*y[27]) - (3*y[12]^3*y[29])/
     (4*y[6]^2*y[7]*y[10]*y[27]) - (3*y[33])/(4*y[4]*y[6]*y[25]) - 
    (y[13]*y[37])/(2*y[3]*y[33]^2) + (3*y[55])/(4*y[6]^2*y[7]) + 
    (3*y[56])/(4*y[6]^2*y[10]) + (3*y[21]*y[60])/(4*y[4]*y[25]*y[58]) + 
    (3*y[21]*y[57]*y[60])/(4*y[25]*y[58]) + (2*y[4]*y[20]^3*y[64])/
     (y[6]*y[10]*y[27]^2) + y[13]/(2*y[4]*y[26]*y[33]*y[65]) + 
    y[69]/(2*y[10]*y[20]*y[26]*y[65]) - (3*y[93])/(4*y[4]*y[27]*y[58]) + 
    (3*y[110])/(4*y[4]*y[6]^2*y[27]) + y[10]/(2*y[4]*y[26]*y[117]) - 
    (2*y[13])/(y[27]*y[117]) + y[119]/(2*y[4]*y[26]*y[33]) + 
    (y[13]*y[129])/(2*y[3]*y[4]*y[33]^2) + y[223]/2 - y[224]/(2*y[26]) - 
    (y[13]*y[225])/(2*y[26]) + y[226]/(2*y[10]) + 
    y[227]/(2*y[20]*y[26]*y[117]) + (y[21]*y[228])/(4*y[6]*y[25]) + 
    y[229]/(4*y[6]*y[7]*y[25]) + (2*y[6]^2*y[12]^2*y[230])/
     (y[10]*y[20]*y[27]^2) - (2*y[10]*y[231])/(y[4]*y[6]*y[27]^2) + 
    y[232]/(y[6]^2*y[10]*y[27]) + (y[13]*y[233])/(2*y[10]*y[27]*y[117]) + 
    (y[13]*y[234])/(2*y[10]*y[20]*y[27]*y[117]) + 
    y[235]/(2*y[10]*y[20]*y[27]) + (y[12]^2*y[236])/
     (4*y[6]*y[7]*y[10]*y[27]) + y[237]/(4*y[3]) + y[238]/(4*y[3]*y[4]) + 
    (2*y[239])/(y[6]*y[27]^2) + (y[13]*y[26]*y[240])/(4*y[7]*y[27]) + 
    y[241]/(4*y[4]*y[27]) + y[242]/(4*y[4]*y[6]*y[27]) + 
    y[243]/(4*y[6]*y[27]) - (y[13]*y[244])/(2*y[20]*y[27]*y[117]) - 
    (3*y[13]*y[245])/(4*y[6]^2*y[7]*y[27]) - (y[13]*y[246])/
     (4*y[6]*y[7]*y[27]) + y[247]/(y[4]*y[6]*y[7]*y[27]) + 
    (3*y[248])/(4*y[6]^2*y[27]) + y[249]/(4*y[6]*y[10]*y[27]) + 
    y[250]/(4*y[3]*y[4]*y[33]) + y[251]/(4*y[3]*y[33]) + 
    (2*y[6]^2*y[252])/(y[20]*y[27]^2) + (y[13]*y[253])/
     (2*y[4]*y[27]*y[117]) + y[254]/(2*y[20]*y[27]) + 
    (2*y[10]*y[255])/(y[4]*y[27]^2) + y[256]/(4*y[10]*y[27]) + 
    y[257]/(4*y[27]) + (3*y[258])/(4*y[27]*y[58]) + y[259]/(y[10]*y[27]^2) + 
    (2*y[260])/y[27]^2, f[47] -> -1/2*1/y[6]^2 - 
    y[12]^2/(2*y[6]^2*y[7]*y[10]) - y[13]/(4*y[4]*y[6]*y[7]*y[16]) + 
    (y[13]*y[18])/(4*y[6]*y[7]*y[16]) - y[12]^3/(4*y[4]*y[16]^2*y[21]) - 
    1/(4*y[4]*y[6]*y[16]*y[21]) + (3*y[20]*y[21])/(4*y[22]) - 
    (3*y[21]^3)/(4*y[6]*y[7]*y[22]) - (3*y[21]*y[23])/(4*y[6]*y[22]) + 
    1/(y[6]^2*y[21]*y[27]) - 5/(2*y[6]*y[21]*y[27]) + 
    y[12]/(2*y[4]*y[6]^2*y[21]*y[27]) + (y[13]*y[26])/(4*y[4]*y[7]*y[27]) - 
    (y[12]^3*y[13]*y[26])/(4*y[7]*y[10]*y[27]) + 
    (y[12]^3*y[29])/(2*y[6]^2*y[7]*y[10]*y[27]) - y[46]/(4*y[4]*y[6]*y[16]) + 
    (3*y[57])/(4*y[6]*y[10]*y[21]) + (3*y[20]^4*y[26]*y[64])/
     (2*y[6]*y[10]*y[27]^2) + y[67]/(4*y[6]*y[16]*y[21]) + 
    (3*y[13]^3*y[82])/(2*y[4]*y[21]*y[27]^2) + 
    y[120]/(2*y[4]*y[6]^2*y[7]*y[27]) + y[160]/(2*y[6]^2*y[10]*y[21]) - 
    (y[12]^3*y[164])/(4*y[16]^2*y[21]) + y[169]/(4*y[4]*y[16]*y[21]) - 
    (y[67]*y[169])/(4*y[16]*y[21]) - (3*y[26]*y[231])/(2*y[4]*y[6]*y[27]^2) + 
    (y[13]*y[245])/(2*y[6]^2*y[7]*y[27]) + y[261]/(2*y[6]^2*y[7]) + 
    y[262]/(4*y[10]*y[21]) + y[263]/(2*y[6]^2*y[10]) + y[264]/(4*y[21]) + 
    y[265]/(4*y[4]*y[16]^2) + y[266]/(4*y[4]*y[16]) + y[267]/(4*y[16]) + 
    (3*y[268])/(2*y[10]*y[21]*y[27]^2) + (3*y[6]^2*y[12]^2*y[269])/
     (2*y[10]*y[20]*y[27]^2) + y[270]/(4*y[4]*y[6]*y[21]*y[27]) + 
    y[271]/(2*y[6]^2*y[10]*y[21]*y[27]) + y[272]/(4*y[6]*y[10]*y[21]*y[27]) + 
    y[273]/(y[10]*y[21]*y[27]) - (y[6]*y[12]*y[274])/(4*y[10]*y[20]*y[27]) - 
    (y[13]*y[26]*y[275])/(4*y[7]*y[27]) + y[276]/(4*y[4]*y[6]*y[7]*y[27]) + 
    (y[12]^2*y[277])/(4*y[6]*y[7]*y[10]*y[27]) + y[278]/(4*y[4]*y[6]*y[27]) + 
    y[279]/(2*y[6]^2*y[27]) + (3*y[26]*y[280])/(2*y[6]*y[27]^2) + 
    y[281]/(4*y[6]*y[16]) + (y[13]*y[282])/(4*y[6]*y[7]*y[27]) + 
    y[283]/(4*y[6]*y[27]) + y[284]/(4*y[4]*y[27]) + 
    y[285]/(4*y[4]*y[21]*y[27]) + y[286]/(2*y[6]^2*y[10]*y[27]) + 
    y[287]/(4*y[16]^2) + y[288]/(4*y[6]*y[10]*y[27]) + 
    y[289]/(4*y[21]*y[27]) + (3*y[290])/(2*y[21]*y[27]^2) + 
    y[291]/(4*y[20]*y[27]) + y[292]/(4*y[27]) + y[293]/(4*y[10]*y[27]) + 
    (3*y[6]^2*y[294])/(2*y[20]*y[27]^2) + (3*y[295])/(2*y[4]*y[27]^2) + 
    (3*y[296])/(2*y[10]*y[27]^2) - (3*y[297])/(2*y[27]^2), 
  f[77] -> -1/8*(y[10]*y[156]*y[298])/(y[3]*y[4]) + 
    (y[21]*y[222]*y[299])/(4*y[300]) + y[301]/(8*y[3]), 
  f[78] -> y[302]/(4*y[4]) - (y[10]*y[156]*y[303])/(8*y[3]*y[4]) + 
    y[304]/(8*y[3]) + y[305]/(4*y[300]), 
  f[79] -> -1/4*(y[20]*y[21])/y[22] + y[21]^3/(4*y[6]*y[7]*y[22]) + 
    (y[21]*y[23])/(4*y[6]*y[22]) + (y[20]*y[21])/(4*y[25]) - 
    y[21]^3/(4*y[6]*y[7]*y[25]) - (y[21]*y[23])/(4*y[6]*y[25]), 
  f[80] -> (-3*y[21]^4*y[26])/(8*y[3]*y[7]) - (3*y[21]^2*y[23]*y[26])/
     (8*y[3]) + (3*y[21]^3*y[231])/(8*y[7]*y[22]) + 
    (3*y[21]*y[23]*y[231])/(8*y[22]) - (y[20]*y[222]*y[299])/(4*y[300]), 
  f[81] -> -1/4*1/y[4] - y[13]/(4*y[4]*y[21]) - (y[12]*y[13])/(4*y[21]) - 
    (7*y[21]^4*y[26])/(8*y[3]*y[7]) + (7*y[21]^3*y[231])/(8*y[7]*y[22]) + 
    (7*y[21]*y[23]*y[231])/(8*y[22]) + (y[13]^3*y[20]*y[65])/
     (4*y[21]*y[300]) + y[306]/(4*y[3]*y[4]) + y[307]/(8*y[3]) + 
    y[308]/(4*y[300]), f[82] -> -(1/(y[4]*y[10]*y[21]^2*y[26]^2)) + 
    3/(4*y[10]*y[21]*y[26]) - 3/(4*y[4]*y[10]*y[21]*y[26]) + 
    y[51]/(4*y[4]*y[10]*y[26]^2) + y[116]/(2*y[20]*y[21]*y[26]^2*y[65]) - 
    (3*y[219])/(2*y[4]*y[10]*y[21]*y[26]^2) - 
    (y[13]*y[219])/(4*y[10]*y[20]*y[26]) + (y[13]*y[20]*y[222])/(4*y[300]) + 
    y[309]/(4*y[21]*y[26]) + y[310]/(2*y[26]) - y[311]/(4*y[21]*y[26]) - 
    y[312]/(2*y[21]*y[26]) + (y[116]*y[313])/(4*y[26]) + 
    y[314]/(4*y[4]*y[10]*y[26]) + y[315]/(y[4]*y[10]*y[26]^2*y[65]) + 
    (y[119]*y[316])/(2*y[26]^2*y[65]) + (y[119]*y[317])/(4*y[26]^2) + 
    y[318]/(2*y[4]*y[21]*y[26]^2*y[65]) + y[319]/(4*y[4]*y[21]*y[26]^2) + 
    y[320]/(4*y[4]*y[21]^2*y[26]^2), 
  f[83] -> -1/4*(y[12]*y[13])/y[21] - 1/(y[4]*y[10]*y[21]^2*y[26]^2) + 
    1/(y[10]*y[21]*y[26]) + y[51]/(4*y[4]*y[10]*y[26]^2) - 
    1/(2*y[4]*y[10]*y[21]^2*y[26]^2*y[65]) + 
    y[116]/(2*y[20]*y[21]*y[26]^2*y[65]) - 
    (3*y[219])/(2*y[4]*y[10]*y[21]*y[26]^2) - 
    (y[13]*y[219])/(2*y[10]*y[20]*y[26]) - y[65]/(4*y[4]*y[21]*y[300]) + 
    (y[13]^5*y[65])/(4*y[21]*y[299]*y[300]) + (y[116]*y[313])/(4*y[26]) + 
    y[315]/(y[4]*y[10]*y[26]^2*y[65]) + (y[119]*y[316])/(2*y[26]^2*y[65]) + 
    y[318]/(2*y[4]*y[21]*y[26]^2*y[65]) + y[319]/(4*y[4]*y[21]*y[26]^2) + 
    y[320]/(4*y[4]*y[21]^2*y[26]^2) - (3*y[321])/(4*y[21]*y[26]) - 
    y[322]/(4*y[21]*y[26]) + y[323]/(2*y[10]*y[21]*y[26]^2) + 
    y[324]/(4*y[4]*y[21]*y[26]) + y[325]/(4*y[21]*y[26]*y[65]*y[299]) + 
    y[326]/(4*y[21]^2*y[26]) + (y[13]^2*y[327])/(4*y[299]*y[300]) + 
    y[328]/(4*y[21]^2*y[26]*y[299]) + (y[318]*y[329])/(4*y[4]*y[26]) + 
    (y[314]*y[330])/(4*y[26]) + (3*y[331])/(4*y[26]) - 
    (y[65]*y[332])/(4*y[21]*y[300]) + y[333]/(4*y[4]*y[300]) + 
    (y[119]*y[334])/(4*y[26]) + y[335]/(4*y[21]) + y[336]/(4*y[300]), 
  f[84] -> 1/4 + y[337]/(4*y[300]), 
  f[85] -> 3/4 + 1/(4*y[4]*y[21]) + y[13]/(4*y[21]) + y[45]/(4*y[4]) - 
    y[65]/(4*y[4]*y[21]*y[300]) + y[338]/(4*y[4]*y[300]) + 
    y[339]/(4*y[21]*y[300]) + y[340]/(4*y[300]), 
  f[87] -> 1/(4*y[4]*y[21]) - 3/(8*y[4]*y[6]*y[21]) - 
    1/(4*y[4]*y[10]*y[21]) - 1/(8*y[4]*y[6]^3*y[10]*y[21]) + 
    3/(8*y[4]*y[6]*y[10]*y[21]) - y[13]/(8*y[4]*y[6]*y[7]*y[25]) - 
    (y[10]*y[21])/(8*y[4]*y[25]) + (3*y[21]*y[26]^2)/(8*y[7]*y[25]) + 
    y[33]/(8*y[4]*y[6]*y[25]) + y[44]/(8*y[4]*y[6]^3) + y[45]/(4*y[4]) + 
    y[52]/(8*y[6]^2) + y[57]/(4*y[21]) + y[57]/(8*y[6]^3*y[21]) + 
    (3*y[57])/(8*y[6]*y[10]*y[21]) + y[110]/(8*y[4]*y[6]^3*y[7]*y[10]) + 
    y[160]/(4*y[10]*y[21]) + y[160]/(8*y[6]^3*y[10]*y[21]) + 
    y[205]/(8*y[6]^3) + y[205]/(4*y[6]) + (3*y[21]*y[26])/
     (8*y[6]*y[7]*y[341]) - (3*y[342])/(8*y[6]*y[341]) + 
    (3*y[343])/(8*y[341]) + y[344]/4 + y[345]/(8*y[4]*y[6]) + 
    (y[45]*y[346])/(8*y[4]*y[6]^2*y[10]) + y[347]/(8*y[6]^2*y[10]) + 
    (y[57]*y[348])/(8*y[6]*y[21]) + (y[13]*y[349])/(8*y[6]^2*y[21]) + 
    (y[13]*y[20])/(8*y[21]*y[350]) - (y[13]^2*y[20])/(4*y[6]*y[21]*y[350]) + 
    (y[13]^3*y[20])/(8*y[6]^2*y[21]*y[350]) - (3*y[10]*y[20]^2*y[21])/
     (8*y[341]*y[350]) + (y[20]*y[351])/(4*y[6]*y[300]) + y[352]/(4*y[10]) + 
    y[353]/(4*y[4]*y[10]) + y[354]/(8*y[4]*y[6]*y[10]) + 
    y[355]/(8*y[6]^3*y[10]) + y[356]/(8*y[6]^3*y[7]) + 
    y[357]/(8*y[6]^2*y[7]) + y[358]/(8*y[6]*y[25]) + 
    y[359]/(8*y[6]*y[7]*y[25]) + y[360]/(8*y[6]*y[10]) + y[361]/(8*y[25]) + 
    (y[20]*y[362])/(8*y[6]^2*y[350]) + y[363]/(8*y[350]) + 
    y[364]/(8*y[6]^3*y[7]*y[10]) + y[365]/(8*y[6]^2*y[7]*y[10]) + 
    (3*y[366])/(8*y[25]*y[341]) + y[367]/(8*y[6]*y[350]) + y[368]/(4*y[300]), 
  f[88] -> 3/(8*y[4]*y[6]) - 1/(2*y[4]*y[6]^2*y[21]) - 
    1/(4*y[4]*y[10]*y[21]) - 3/(8*y[4]*y[6]^3*y[10]*y[21]) + 
    1/(2*y[4]*y[6]^2*y[10]*y[21]) - (3*y[13])/(8*y[4]*y[6]*y[7]*y[25]) - 
    (3*y[10]*y[21])/(8*y[4]*y[25]) + y[26]/(8*y[4]*y[6]^2*y[10]) - 
    (3*y[26])/(8*y[4]*y[6]^2*y[7]*y[10]) + (7*y[21]*y[26]^2)/(8*y[7]*y[25]) + 
    (3*y[33])/(8*y[4]*y[6]*y[25]) + (3*y[44])/(8*y[4]*y[6]^3) + 
    (3*y[57])/(8*y[6]^3*y[21]) - (3*y[57])/(8*y[6]^3*y[10]*y[21]) + 
    y[57]/(2*y[6]^2*y[10]*y[21]) + y[57]/(8*y[6]*y[10]*y[21]) - 
    (3*y[110])/(8*y[6]^3) + (3*y[110])/(8*y[4]*y[6]^3*y[7]*y[10]) + 
    y[160]/(4*y[10]*y[21]) + 1/(4*y[4]*y[6]*y[21]*y[300]) + 
    y[104]/(4*y[4]*y[21]*y[300]) + (7*y[21]*y[26])/(8*y[6]*y[7]*y[341]) - 
    (7*y[342])/(8*y[6]*y[341]) + (7*y[343])/(8*y[341]) + 
    (y[13]*y[20])/(8*y[21]*y[350]) - (y[13]^2*y[20])/(4*y[6]*y[21]*y[350]) + 
    (y[13]^3*y[20])/(8*y[6]^2*y[21]*y[350]) - (7*y[10]*y[20]^2*y[21])/
     (8*y[341]*y[350]) + y[353]/(4*y[4]*y[10]) + 
    (3*y[355])/(8*y[6]^3*y[10]) + (3*y[356])/(8*y[6]^3*y[7]) + 
    (y[20]*y[362])/(8*y[6]^2*y[350]) + (3*y[364])/(8*y[6]^3*y[7]*y[10]) + 
    (7*y[366])/(8*y[25]*y[341]) + y[369]/(4*y[6]) + y[370]/4 + 
    y[371]/(8*y[6]^2) + y[372]/(8*y[4]*y[6]*y[21]) + y[373]/(4*y[10]) + 
    y[374]/(4*y[4]*y[6]*y[300]) + y[375]/(8*y[6]*y[10]) + 
    y[376]/(8*y[6]*y[21]) + y[377]/(4*y[21]) + y[378]/(8*y[6]^2*y[21]) + 
    y[379]/(8*y[6]^2*y[7]) + y[380]/(8*y[4]*y[6]*y[10]) + 
    y[381]/(8*y[6]^2*y[10]) + y[382]/(8*y[6]*y[25]) + 
    y[383]/(8*y[6]*y[7]*y[25]) + y[384]/(8*y[25]) + y[385]/(8*y[350]) + 
    y[386]/(4*y[4]*y[300]) + y[387]/(8*y[6]^2*y[7]*y[10]) + 
    y[388]/(4*y[6]*y[21]*y[300]) + (y[104]*y[388])/(4*y[21]*y[300]) + 
    y[389]/(4*y[6]*y[300]) + y[390]/(8*y[6]*y[350]) + y[391]/(4*y[300]), 
  f[89] -> -3/(4*y[4]*y[6]*y[21]) - 1/(y[4]*y[6]^2*y[10]*y[21]) + 
    3/(4*y[4]*y[6]*y[10]*y[21]) + y[12]/(4*y[4]^2*y[6]^2*y[21]) - 
    y[13]/(4*y[4]^2*y[6]^3*y[21]) + (y[10]*y[21])/(4*y[4]*y[25]) - 
    (3*y[26]^2)/(4*y[4]*y[6]^3*y[10]) - 
    (3*y[6])/(2*y[4]*y[10]*y[21]*y[27]^2) - (3*y[12]*y[26]^2)/
     (2*y[4]*y[6]*y[10]*y[27]^2) - (y[12]*y[26]^2)/(2*y[4]^2*y[6]^2*y[10]*
      y[27]) + y[45]/(2*y[4]^2*y[6]^2*y[7]) - y[46]/(4*y[4]^2*y[6]) - 
    (y[26]*y[46])/(2*y[4]^2*y[6]^2*y[10]) + (3*y[26]*y[46])/
     (2*y[4]*y[6]^2*y[10]) + y[46]^2/(4*y[4]^2*y[6]*y[10]) - 
    (3*y[46]^2)/(4*y[4]*y[6]*y[10]) + y[57]/(4*y[6]^3*y[10]*y[21]) + 
    y[65]/(2*y[4]^2*y[10]*y[21]*y[27]) + y[66]/(y[4]*y[6]^2) + 
    (2*y[68])/(y[4]*y[6]^2*y[27]) + (3*y[89])/(2*y[4]^2*y[6]*y[27]^2) + 
    y[110]/(4*y[4]^2*y[6]^2) + (y[46]*y[110])/(4*y[6]) + 
    y[263]/(4*y[6]^3*y[21]) + y[392]/(4*y[6]*y[21]) + y[393]/(4*y[4]*y[6]) + 
    y[394]/(4*y[4]*y[6]^2*y[7]) + y[395]/(4*y[6]^2) + y[396]/(4*y[4]*y[6]) + 
    (y[68]*y[397])/(4*y[6]^3) + y[398]/(4*y[6]^2*y[10]*y[21]) + 
    y[399]/(4*y[6]*y[10]*y[21]) + (y[26]^2*y[400])/(4*y[4]^2*y[6]*y[10]) + 
    y[401]/(4*y[4]*y[6]*y[7]*y[10]) + y[402]/(4*y[4]^2*y[6]^2*y[7]*y[10]) + 
    y[403]/(y[4]*y[6]^3*y[7]*y[10]) + y[404]/(4*y[4]*y[6]^2*y[7]*y[10]) + 
    y[405]/(4*y[6]^3*y[10]) + y[406]/(4*y[4]^2*y[6]^3*y[7]) + 
    y[407]/(y[4]*y[6]^2*y[21]) + y[408]/(4*y[6]^2*y[21]) + 
    y[409]/(2*y[4]*y[6]^3*y[7]) + y[410]/(4*y[4]*y[6]^3*y[21]) - 
    (y[21]*y[411])/(4*y[6]*y[25]) + y[412]/(4*y[6]*y[7]*y[25]) + 
    (y[21]*y[413])/(4*y[25]) + (3*y[414])/(2*y[10]*y[21]*y[27]^2) + 
    (3*y[415])/(2*y[6]*y[10]*y[27]^2) + y[416]/(2*y[4]^2*y[6]^2*y[27]) - 
    (y[68]*y[417])/(2*y[6]^2*y[27]) + y[418]/(2*y[4]*y[10]*y[21]*y[27]) + 
    y[419]/(y[10]*y[21]*y[27]) + y[420]/(y[4]*y[10]*y[27]) + 
    (y[26]*y[421])/(2*y[4]*y[6]^2*y[10]*y[27]) + 
    (y[26]*y[422])/(2*y[4]^2*y[6]*y[10]*y[27]) + 
    y[423]/(2*y[4]^2*y[21]*y[27]) + y[424]/(4*y[6]*y[10]) + 
    y[425]/(y[4]^2*y[10]*y[27]) - (3*y[426])/(2*y[4]*y[10]*y[27]^2) + 
    y[427]/(4*y[6]*y[7]) + y[428]/(4*y[6]^3*y[7]) + y[429]/(4*y[6]^2*y[10]) + 
    y[430]/(2*y[6]*y[10]*y[27]) + y[431]/(2*y[4]*y[6]*y[10]*y[27]) + 
    y[432]/(4*y[6]^2*y[7]) - (y[26]*y[433])/(2*y[6]^2*y[10]*y[27]) - 
    (3*y[13]^3*y[434])/(2*y[4]^2*y[21]*y[27]^2) - y[435]/(4*y[4]*y[6]) + 
    y[436]/(2*y[4]*y[21]*y[27]) + (y[26]*y[437])/(4*y[6]*y[7]*y[10]) + 
    y[438]/(4*y[6]^3*y[7]*y[10]) + y[439]/(y[21]*y[27]) + 
    y[440]/(4*y[6]^2*y[7]*y[10]) + (3*y[441])/(2*y[4]*y[21]*y[27]^2) + 
    y[442]/(2*y[4]^2*y[27]) + y[443]/(2*y[4]^2*y[6]*y[27]) + 
    y[444]/(2*y[4]*y[6]*y[27]) + y[445]/(2*y[6]*y[27]) - 
    (3*y[446])/(2*y[4]*y[6]*y[27]^2) + y[447]/(2*y[4]*y[27]) + 
    y[448]/(2*y[27]) + y[449]/(y[21]*y[27]^2) + (3*y[450])/(2*y[6]*y[27]^2) + 
    y[451]/(2*y[10]*y[27]) + (3*y[452])/(2*y[4]*y[27]^2) - 
    (3*y[453])/(2*y[10]*y[27]^2) + y[454]/(y[4]^2*y[27]^2) + 
    (3*y[455])/(2*y[27]^2), f[91] -> -1/8*1/(y[4]^2*y[6]*y[21]) + 
    3/(8*y[4]*y[6]^3*y[10]*y[21]) - (3*y[13])/(8*y[4]^2*y[6]^3*y[21]) + 
    (3*y[10]^2*y[21])/(8*y[4]^2*y[25]) + 13/(4*y[4]*y[10]*y[21]*y[26]) - 
    (9*y[26]^2)/(8*y[4]*y[6]^3*y[10]) - (3*y[33])/(8*y[4]^2*y[6]*y[25]) - 
    y[46]/(2*y[4]^2) + y[51]/(4*y[4]^2*y[10]*y[26]^2) - 
    (3*y[56])/(8*y[6]^3*y[21]) + (3*y[57])/(8*y[6]^3*y[10]*y[21]) + 
    1/(y[4]*y[10]*y[21]^2*y[26]^2*y[65]) - 
    9/(4*y[4]^2*y[10]*y[21]*y[26]^2*y[65]) + 
    7/(4*y[4]*y[10]*y[21]*y[26]*y[65]) + y[69]/(4*y[4]^2*y[21]) - 
    (3*y[110])/(4*y[4]^2*y[6]^2*y[7]) + y[116]/(2*y[4]*y[21]^3*y[26]^2) - 
    (3*y[219])/(y[4]*y[21]*y[26]*y[299]) + (y[51]*y[219])/
     (2*y[4]*y[26]*y[299]) - (y[13]*y[26]*y[54])/(4*y[4]^2*y[6]*y[300]) + 
    y[6]/(4*y[4]*y[21]*y[299]*y[300]) + y[314]/(8*y[4]*y[6]^2*y[21]) + 
    y[314]/(4*y[4]^2*y[10]*y[26]^2*y[65]^2) + y[318]/(8*y[4]*y[6]*y[21]) + 
    (3*y[318])/(4*y[4]*y[10]*y[26]*y[65]) + y[319]/(8*y[4]^2*y[6]^2*y[21]) + 
    y[319]/(4*y[4]^2*y[21]*y[26]^2) + (y[219]*y[319])/
     (2*y[21]*y[26]*y[299]) + y[320]/(4*y[4]^2*y[21]^2*y[26]^2) + 
    y[325]/(4*y[4]*y[21]^3*y[26]^2*y[65]) - 1/(8*y[4]*y[6]*y[21]*y[350]) + 
    (y[26]*y[54])/(8*y[4]*y[6]^2*y[350]) + y[392]/(8*y[6]*y[10]*y[21]) + 
    (3*y[68]*y[397])/(8*y[6]^3) + y[399]/(4*y[10]*y[21]) + 
    (y[119]*y[399])/(8*y[6]*y[21]) + (3*y[26]^2*y[400])/
     (8*y[4]^2*y[6]*y[10]) + (3*y[406])/(8*y[4]^2*y[6]^3*y[7]) + 
    (3*y[409])/(4*y[4]*y[6]^3*y[7]) + (3*y[410])/(8*y[4]*y[6]^3*y[21]) + 
    (3*y[428])/(8*y[6]^3*y[7]) + (3*y[438])/(8*y[6]^3*y[7]*y[10]) + 
    y[456]/(4*y[4]*y[6]^2*y[7]) + y[457]/(8*y[6]^2) + y[458]/(4*y[4]) + 
    y[459]/(8*y[6]) + y[460]/(y[4]*y[6]^2) + y[461]/4 + 
    y[462]/(8*y[4]^2*y[6]^2) - y[463]/(2*y[21]*y[26]) + 
    (3*y[464])/(2*y[4]*y[21]*y[26]) + (7*y[21]*y[465])/(8*y[7]*y[341]) + 
    y[466]/(8*y[4]*y[6]*y[7]) + y[467]/(4*y[4]*y[21]^2*y[26]) + 
    (y[315]*y[468])/(y[4]*y[26]) + (y[468]*y[469])/(4*y[4]*y[26]*y[65]) + 
    y[470]/(y[4]*y[21]*y[26]*y[65]) + y[471]/(2*y[4]*y[21]*y[26]) + 
    y[472]/(8*y[6]^2*y[10]*y[21]) - (3*y[473])/(8*y[4]*y[6]*y[10]*y[21]) + 
    y[474]/(2*y[4]*y[10]) - (3*y[475])/(2*y[10]*y[21]*y[26]) + 
    (5*y[476])/(4*y[4]*y[10]*y[21]*y[26]) - y[477]/(4*y[10]*y[21]*y[26]) - 
    y[478]/(y[4]^2*y[10]*y[21]*y[26]) - (3*y[479])/(4*y[10]*y[26]) + 
    y[480]/(4*y[4]*y[6]*y[7]*y[10]) - (3*y[481])/(8*y[4]^2*y[6]^2*y[7]*
      y[10]) + y[482]/(y[4]*y[6]^2*y[7]*y[10]) - 
    (3*y[483])/(8*y[4]*y[6]^3*y[7]*y[10]) + y[484]/(4*y[10]) + 
    (3*y[485])/(8*y[6]^3*y[10]) + y[486]/(8*y[6]*y[10]) + 
    y[487]/(4*y[4]^2*y[10]*y[26]^2*y[65]) + (y[26]*y[488])/
     (4*y[4]^2*y[6]^2*y[10]) + y[489]/(y[4]*y[10]*y[26]) + 
    (y[119]*y[490])/(4*y[21]^3*y[26]^2) + 
    y[491]/(4*y[4]^2*y[21]*y[26]*y[65]) + (7*y[4]*y[492])/(8*y[21]*y[341]) - 
    (7*y[20]*y[492])/(8*y[6]*y[21]*y[341]) + (y[26]*y[493])/
     (4*y[4]^2*y[10]) + y[494]/(4*y[4]^2*y[21]*y[26]^2*y[65]) + 
    y[495]/(8*y[4]^2*y[6]) + y[496]/(8*y[4]*y[21]) + 
    y[497]/(8*y[6]^2*y[10]) + y[498]/(8*y[6]^2*y[350]) + 
    (y[46]*y[499])/(8*y[4]*y[350]) + y[500]/(8*y[4]*y[6]*y[25]) + 
    y[501]/(y[4]*y[6]*y[7]*y[25]) - (y[6]*y[13]^3*y[502])/(4*y[299]*y[300]) + 
    y[503]/(4*y[4]*y[21]^2*y[26]*y[65]) + y[504]/(4*y[21]^2*y[26]) + 
    y[505]/(4*y[4]^2*y[21]*y[300]) + y[506]/(y[4]*y[21]*y[300]) + 
    (y[6]*y[508])/(4*y[4]*y[299]*y[300]) + (y[507]*y[508])/
     (4*y[4]^2*y[21]^2*y[26]^2*y[65]) + 
    y[509]/(4*y[4]^2*y[21]^2*y[26]*y[65]) + 
    y[510]/(4*y[4]^2*y[21]^2*y[26]^2*y[65]) + (y[219]*y[511])/
     (4*y[21]^2*y[26]*y[299]) - (y[6]*y[512])/(4*y[21]*y[299]*y[300]) + 
    y[513]/(4*y[4]*y[10]) + y[514]/(8*y[6]^2*y[21]) + 
    (y[318]*y[515])/(4*y[4]^2*y[26]) - (5*y[516])/(4*y[4]*y[21]^2*y[26]) + 
    y[517]/(8*y[6]^2*y[7]) - (7*y[21]*y[518])/(8*y[6]*y[7]*y[341]) + 
    y[519]/(8*y[4]*y[6]*y[350]) + y[520]/(8*y[4]^2*y[6]*y[10]) + 
    y[521]/(4*y[21]) - (7*y[522])/(8*y[341]) + (7*y[523])/(8*y[6]*y[341]) - 
    (y[26]*y[524])/(8*y[4]*y[6]^2*y[10]) + y[525]/(8*y[6]*y[7]) + 
    y[526]/(8*y[21]*y[350]) + y[527]/(8*y[4]*y[6]*y[10]) + 
    y[528]/(8*y[4]*y[6]) + y[529]/(8*y[4]*y[21]) + 
    (3*y[13]*y[530])/(8*y[4]^2*y[6]*y[7]) + y[531]/(8*y[6]*y[21]*y[350]) + 
    y[532]/(8*y[6]^2*y[7]*y[10]) - (y[26]*y[533])/(4*y[4]*y[6]*y[300]) + 
    y[534]/(8*y[6]*y[7]*y[10]) + y[535]/(8*y[6]*y[25]) + y[536]/(8*y[25]) + 
    (3*y[537])/(4*y[21]*y[26]) - (7*y[538])/(8*y[341]*y[350]) + 
    (7*y[539])/(8*y[7]*y[25]) + y[540]/(8*y[6]*y[7]*y[25]) + 
    y[541]/(8*y[4]*y[25]) + y[542]/(8*y[350]) + y[543]/(8*y[6]*y[350]) + 
    y[544]/(4*y[21]*y[300]) + y[545]/(4*y[4]^2*y[300]) + y[546]/(4*y[21]) + 
    y[547]/(4*y[4]*y[300]) + y[548]/(4*y[6]*y[300]) + 
    (7*y[549])/(8*y[25]*y[341]) + y[550]/(4*y[300]), 
  f[104] -> (8*y[6])/y[20] + (8*y[6]^3*y[13]^3*y[21])/(y[20]*y[300]^2) - 
    (8*y[4]*y[7]*y[10]*y[299]*y[551]^4)/y[300]^3 + 
    (8*y[6]^2*y[13]*y[552])/(y[20]*y[300]) - (8*y[6]*y[553])/y[300] + 
    (8*y[554])/y[300]^2, f[105] -> (-8*y[12]^2*y[13]^6*y[20]*y[65]^4)/
     (y[21]*y[300]^3) + (8*y[12]*y[13]*y[65]*y[555])/y[21] + 
    (8*y[12]*y[13]*y[65]*y[556]*y[557])/y[300] + 
    (8*y[12]*y[13]^4*y[65]^3*y[558])/(y[21]*y[300]^2) + 
    (8*y[12]*y[13]^2*y[65]^2*y[559])/(y[21]*y[300]) + (8*y[560])/y[300]^2 - 
    (8*y[561])/y[300]^3, f[116] -> 1/(4*y[6]) + 
    (y[12]*y[13])/(4*y[6]*y[7]*y[10]) - 1/(4*y[14]) + y[8]/(4*y[7]*y[14]) - 
    y[13]/(4*y[10]*y[14]) - (y[12]*y[13])/(4*y[7]*y[10]*y[14]) - 
    1/(2*y[4]*y[6]*y[16]) - y[20]/(4*y[10]) - (7*y[21])/(4*y[3]) - 
    (2*y[18])/(y[6]*y[7]*y[22]) + (2*y[21])/y[22] + 
    (7*y[18])/(4*y[6]*y[7]*y[25]) + (y[13]*y[26])/(4*y[4]*y[7]*y[27]) + 
    (y[12]^3*y[13]*y[26])/(4*y[7]*y[10]*y[27]) - (y[12]^2*y[13]*y[29])/
     (4*y[6]*y[7]*y[10]*y[27]) + (y[13]^2*y[26]*y[30])/(4*y[7]*y[27]) + 
    (y[6]*y[12]*y[31])/(4*y[10]*y[20]*y[27]) + 
    y[116]/(4*y[4]*y[6]*y[7]*y[16]) + (y[13]*y[120])/
     (4*y[4]*y[6]*y[7]*y[27]) + (y[13]^2*y[132])/(4*y[6]*y[7]*y[27]) + 
    (2*y[346])/(y[4]*y[6]*y[22]) - (7*y[346])/(4*y[4]*y[6]*y[25]) + 
    y[562]/(4*y[6]*y[10]) + y[563]/(4*y[6]*y[7]) + y[564]/(4*y[4]*y[16]) + 
    y[565]/(4*y[16]) - (2*y[21]*y[566])/y[22] + 
    (y[6]*y[12]^2)/(4*y[10]*y[20]*y[568]) - (y[6]*y[567])/(4*y[20]*y[568]) + 
    y[569]/(4*y[4]*y[6]*y[27]) + y[570]/(4*y[6]*y[7]*y[16]) + 
    (y[12]*y[571])/(4*y[10]*y[568]) + y[572]/(4*y[6]*y[16]) + 
    y[573]/(4*y[568]) + y[574]/(4*y[4]*y[27]) + (7*y[21]*y[575])/4 + 
    y[576]/(4*y[6]*y[10]*y[27]) + y[577]/(4*y[20]*y[27]) + 
    y[578]/(4*y[6]*y[27]) + y[579]/(4*y[10]*y[27]) + y[580]/(4*y[27]), 
  f[128] -> (-5*y[18])/(6*y[6]*y[7]*y[22]) + (5*y[18])/(6*y[6]*y[7]*y[25]) + 
    (5*y[346])/(6*y[4]*y[6]*y[22]) - (5*y[346])/(6*y[4]*y[6]*y[25]) - 
    (5*y[21]*y[581])/6 + (5*y[21]*y[582])/6, 
  f[129] -> y[33]/(4*y[3]) + y[13]/(4*y[3]*y[158]) - 
    y[13]/(4*y[3]*y[4]*y[158]) + y[583]/(4*y[3]*y[4]), 
  f[144] -> y[21]/(4*y[3]) - y[21]/(4*y[3]*y[4]) - 1/(2*y[20]*y[26]*y[65]) + 
    (y[6]*y[12]^3*y[13])/(4*y[10]*y[20]*y[568]^2) + 
    y[12]^2/(2*y[10]*y[20]*y[568]) + y[69]/(2*y[10]*y[568]) + 
    (3*y[21]*y[158])/(4*y[4]*y[568]) + (y[12]^2*y[13]*y[571])/
     (4*y[10]*y[568]^2) + y[584]/(2*y[26]*y[65]) + 
    (y[6]*y[13]*y[585])/(4*y[20]*y[568]^2) + y[586]/(4*y[568]) + 
    y[587]/(2*y[20]*y[568]) + (y[13]*y[588])/(4*y[568]^2), 
  f[145] -> -1/4*y[13]/(y[3]*y[158]) + y[13]/(4*y[3]*y[4]*y[158]) + 
    (y[6]*y[12]^3*y[13])/(2*y[10]*y[20]*y[568]^2) - 
    (y[12]^2*y[104])/(2*y[10]*y[20]*y[568]) + (7*y[21]*y[158])/
     (4*y[4]*y[568]) + (y[104]*y[567])/(2*y[20]*y[568]) + 
    (y[12]^2*y[13]*y[571])/(2*y[10]*y[568]^2) + (y[6]*y[13]*y[585])/
     (2*y[20]*y[568]^2) + (y[13]*y[588])/(2*y[568]^2) - y[589]/(2*y[26]) + 
    y[590]/(2*y[26]) + y[591]/(4*y[3]*y[4]) + y[592]/(4*y[3]) + 
    y[593]/(4*y[568]) - (y[12]*y[594])/(2*y[10]*y[568]), 
  f[147] -> -1/4*y[21]/y[3] + y[21]/(4*y[3]*y[4]) + 
    1/(2*y[4]*y[10]*y[21]*y[26]^2*y[65]) - (y[106]*y[219])/
     (4*y[10]*y[20]*y[26]^2*y[65]) + (y[119]*y[219])/
     (4*y[20]*y[21]*y[26]^2*y[65]) + y[595]/(4*y[4]*y[26]*y[65]) + 
    (y[116]*y[596])/(4*y[4]*y[21]*y[26]^2*y[65]), 
  f[153] -> -1/2*y[12]^2/(y[6]^2*y[7]*y[10]) + y[20]/(2*y[6]*y[10]) - 
    y[21]/(3*y[3]) + y[21]/(3*y[3]*y[4]) - (5*y[18])/(6*y[6]*y[7]*y[22]) + 
    (5*y[21])/(6*y[22]) + (y[12]^3*y[29])/(2*y[6]^2*y[7]*y[10]*y[27]) - 
    (y[21]*y[57]*y[59])/(4*y[25]*y[58]) - (y[21]*y[60])/
     (4*y[4]*y[25]*y[58]) - (3*y[4]*y[20]^3*y[64])/(2*y[6]*y[10]*y[27]^2) + 
    y[66]/(y[4]*y[6]^2*y[27]) + y[93]/(4*y[4]*y[27]*y[58]) + 
    y[99]/(4*y[27]*y[58]) - y[21]/(2*y[20]*y[26]*y[117]) + 
    y[21]/(2*y[4]*y[26]*y[65]*y[117]) + (y[12]*y[109])/
     (2*y[10]*y[27]*y[117]) + y[120]/(2*y[4]*y[6]^2*y[7]*y[27]) + 
    y[158]/(2*y[4]*y[26]*y[117]) + (y[26]*y[186])/(4*y[4]*y[7]*y[27]) + 
    (y[12]^3*y[26]*y[186])/(4*y[7]*y[10]*y[27]) + (y[13]*y[26]*y[30]*y[186])/
     (4*y[7]*y[27]) + (3*y[10]*y[231])/(2*y[4]*y[6]*y[27]^2) - 
    (y[12]*y[234])/(2*y[10]*y[20]*y[27]*y[117]) + 
    (y[13]*y[245])/(2*y[6]^2*y[7]*y[27]) + y[261]/(2*y[6]^2*y[7]) + 
    y[263]/(2*y[6]^2*y[10]) + (5*y[346])/(6*y[4]*y[6]*y[22]) - 
    (5*y[21]*y[566])/(6*y[22]) + y[597]/2 + 
    y[598]/(2*y[20]*y[26]*y[65]*y[117]) + y[599]/(12*y[4]*y[6]*y[25]) + 
    y[600]/(y[4]*y[6]*y[7]*y[25]) + (y[21]*y[601])/(12*y[6]*y[25]) + 
    (3*y[6]^2*y[12]^2*y[602])/(2*y[10]*y[20]*y[27]^2) + 
    y[603]/(4*y[4]*y[27]) + y[604]/(2*y[6]^2*y[10]*y[27]) + 
    (y[12]*y[605])/(4*y[10]*y[20]*y[27]) + y[606]/(y[27]*y[117]) + 
    y[607]/(4*y[4]*y[6]*y[7]*y[27]) + y[608]/(4*y[4]*y[6]*y[27]) - 
    (3*y[609])/(2*y[6]*y[27]^2) + y[610]/(12*y[6]*y[7]*y[25]) + 
    (y[12]^2*y[611])/(4*y[6]*y[7]*y[10]*y[27]) + y[612]/(4*y[6]*y[27]) + 
    y[613]/(y[6]^2*y[27]) - (y[13]*y[614])/(4*y[6]*y[7]*y[27]) + 
    y[615]/(2*y[20]*y[27]*y[117]) + (3*y[6]^2*y[616])/(2*y[20]*y[27]^2) + 
    y[617]/(2*y[4]*y[27]*y[117]) + y[618]/(4*y[20]*y[27]) + 
    y[619]/(4*y[10]*y[27]) + (3*y[10]*y[620])/(2*y[4]*y[27]^2) + 
    y[621]/(4*y[6]*y[10]*y[27]) + y[622]/(4*y[27]) + 
    (3*y[623])/(2*y[10]*y[27]^2) + y[624]/y[27]^2, 
  f[154] -> -3/(4*y[6]^2) - (3*y[12]^2)/(4*y[6]^2*y[7]*y[10]) - 
    y[12]^2/(2*y[6]*y[7]*y[10]) + y[20]/(2*y[10]) + y[21]/y[3] - 
    y[21]/(y[3]*y[4]) - (3*y[28])/(4*y[4]*y[6]^2*y[7]*y[27]) + 
    (3*y[12]^3*y[29])/(4*y[6]^2*y[7]*y[10]*y[27]) - 
    (3*y[55])/(4*y[6]^2*y[7]) - (3*y[56])/(4*y[6]^2*y[10]) - 
    (3*y[21]*y[60])/(4*y[4]*y[25]*y[58]) - (3*y[21]*y[57]*y[60])/
     (4*y[25]*y[58]) - (2*y[4]*y[20]^3*y[64])/(y[6]*y[10]*y[27]^2) + 
    (3*y[93])/(4*y[4]*y[27]*y[58]) - (3*y[110])/(4*y[4]*y[6]^2*y[27]) + 
    y[21]/(2*y[4]*y[26]*y[65]*y[117]) + (y[13]*y[106])/
     (2*y[4]*y[26]*y[117]) + y[116]/(2*y[20]*y[26]*y[117]) - 
    (y[12]^3*y[26]*y[119])/(2*y[7]*y[10]*y[27]) + y[154]/(y[27]*y[58]) + 
    (2*y[10]*y[231])/(y[4]*y[6]*y[27]^2) + (3*y[13]*y[245])/
     (4*y[6]^2*y[7]*y[27]) + y[261]/(2*y[6]*y[7]) + 
    (y[109]*y[410])/(2*y[10]*y[27]*y[117]) - (y[234]*y[410])/
     (2*y[10]*y[20]*y[27]*y[117]) + y[598]/(2*y[20]*y[26]*y[65]*y[117]) + 
    (2*y[6]^2*y[12]^2*y[602])/(y[10]*y[20]*y[27]^2) + 
    (3*y[604])/(4*y[6]^2*y[10]*y[27]) + (2*y[6]^2*y[616])/(y[20]*y[27]^2) + 
    (2*y[10]*y[620])/(y[4]*y[27]^2) + (2*y[623])/(y[10]*y[27]^2) + y[625]/2 + 
    y[626]/(2*y[26]) + y[627]/(4*y[6]*y[10]) + y[628]/(4*y[4]*y[6]*y[25]) - 
    (y[21]*y[629])/(4*y[6]*y[25]) + y[630]/(y[4]*y[6]*y[7]*y[25]) + 
    (y[26]*y[631])/(4*y[4]*y[7]*y[27]) + y[632]/(y[27]*y[117]) + 
    (y[12]^2*y[633])/(4*y[6]*y[7]*y[10]*y[27]) + 
    y[634]/(4*y[4]*y[6]*y[7]*y[27]) + y[635]/(4*y[4]*y[27]) - 
    (y[13]*y[26]*y[636])/(4*y[7]*y[27]) + y[637]/(4*y[6]*y[7]*y[25]) + 
    (2*y[638])/(y[6]*y[27]^2) + y[639]/(2*y[10]*y[20]*y[27]) + 
    y[640]/(2*y[20]*y[27]*y[117]) - (y[13]*y[641])/(4*y[6]*y[7]*y[27]) + 
    y[642]/(y[6]^2*y[27]) + y[643]/(4*y[6]*y[10]*y[27]) + 
    y[644]/(2*y[4]*y[27]*y[117]) + y[645]/(4*y[6]*y[27]) + 
    y[646]/(4*y[4]*y[6]*y[27]) + y[647]/(2*y[20]*y[27]) + 
    y[648]/(4*y[10]*y[27]) + y[649]/(4*y[27]) + y[650]/y[27]^2, 
  f[191] -> -1/4*y[21]/y[3] + y[21]/(4*y[3]*y[4]) + 
    (y[21]*y[158])/(4*y[651]) - (y[21]*y[158])/(4*y[4]*y[651]), 
  f[192] -> (y[21]*y[33])/(4*y[3]) + (y[21]*y[583])/(4*y[3]*y[4]) + 
    (y[20]*y[21]*y[583])/(4*y[300]), 
  f[193] -> 1/(4*y[4]) + (y[21]*y[33])/(2*y[3]) + 
    (y[21]*y[583])/(2*y[3]*y[4]) + y[652]/(4*y[300]), 
  f[198] -> -1/2*1/(y[4]*y[21]*y[26]) + 
    (3*y[106])/(4*y[4]*y[10]*y[21]*y[26]^2) + 
    y[116]/(2*y[4]*y[21]^2*y[26]^2) - (y[13]*y[33]^3)/(4*y[299]*y[300]) + 
    y[325]/(4*y[21]*y[26]*y[65]*y[299]) - y[653]/(4*y[26]) + 
    (y[116]*y[654])/(4*y[4]*y[21]*y[26]^2) + 
    y[655]/(2*y[4]*y[10]*y[21]*y[26]) + (y[119]*y[656])/(4*y[21]*y[26]^2) + 
    (y[13]*y[583]*y[657])/(4*y[300]) + (y[13]*y[658])/(4*y[26]*y[65]) + 
    y[659]/(4*y[26]), f[199] -> (y[12]*y[13])/(4*y[21]) + 
    1/(2*y[4]*y[10]*y[21]*y[26]) + (3*y[106])/(4*y[4]*y[10]*y[21]*y[26]^2) + 
    y[116]/(2*y[4]*y[21]^2*y[26]^2) - 1/(2*y[4]*y[21]*y[26]*y[299]) + 
    y[65]/(4*y[4]*y[21]*y[300]) - (y[13]^5*y[65])/(4*y[21]*y[299]*y[300]) + 
    (y[106]*y[314])/(4*y[4]*y[21]*y[26]) + 
    y[325]/(4*y[21]*y[26]*y[65]*y[299]) + (y[65]*y[332])/(4*y[21]*y[300]) + 
    (y[116]*y[660])/(4*y[21]*y[26]^2) + (y[119]*y[661])/(4*y[21]*y[26]^2) + 
    y[662]/(4*y[4]*y[300]) + y[663]/(4*y[21]^2*y[26]*y[299]) + 
    (y[13]*y[664])/(4*y[299]*y[300]) + (y[665]*y[666])/(4*y[21]*y[26]) + 
    (y[13]*y[667])/(4*y[26]) + y[668]/(4*y[26]) + y[669]/4 + 
    y[670]/(4*y[300]), f[200] -> -1/4 + 1/(4*y[4]) + 
    (y[33]*y[158])/(4*y[4]*y[300]) + 1/(8*y[671]) + 
    y[158]/(8*y[4]^2*y[671]) + y[586]/(8*y[4]*y[671]) + 
    (y[33]*y[672])/(4*y[300]), f[205] -> 3/(4*y[4]*y[6]*y[21]) + 
    1/(y[4]*y[6]^2*y[10]*y[21]) + y[21]/(4*y[6]*y[25]) + 
    y[26]/(4*y[4]^2*y[6]) - y[26]^2/(4*y[4]^2*y[6]^3*y[10]) + 
    (3*y[26]^2)/(4*y[4]*y[6]^3*y[10]) + 
    (3*y[6])/(2*y[4]*y[10]*y[21]*y[27]^2) + (3*y[12]*y[26]^2)/
     (2*y[4]*y[6]*y[10]*y[27]^2) + (y[12]*y[26]^2)/(2*y[4]^2*y[6]^2*y[10]*
      y[27]) - (y[26]*y[46])/(4*y[4]^2*y[6]*y[10]) + 
    (3*y[26]*y[46])/(4*y[4]*y[6]*y[10]) + y[56]/(4*y[6]^3*y[21]) - 
    y[65]/(2*y[4]^2*y[10]*y[21]*y[27]) + y[68]/(2*y[4]^2*y[6]^2*y[7]*y[10]) + 
    y[68]/(2*y[4]^2*y[6]^2*y[27]) - (2*y[68])/(y[4]*y[6]^2*y[27]) - 
    (3*y[89])/(2*y[4]^2*y[6]*y[27]^2) + y[110]/(2*y[4]*y[6]^2) + 
    y[116]/(4*y[4]*y[21]^2*y[26]^2*y[65]) + y[10]/(2*y[4]^2*y[26]*y[117]) + 
    y[12]/(2*y[4]*y[21]*y[26]*y[117]) - y[13]/(2*y[4]^2*y[21]*y[26]*y[117]) + 
    (2*y[13])/(y[27]*y[117]) - (y[12]*y[13]*y[26])/
     (2*y[4]*y[10]*y[27]*y[117]) + (y[106]*y[119])/(4*y[4]^2*y[21]*y[26]^2*
      y[65]) + y[160]/(4*y[6]^3*y[10]*y[21]) + y[186]/(2*y[4]*y[6]^2*y[21]) + 
    y[205]/(4*y[4]^2*y[6]^2) + (y[13]*y[253])/(2*y[4]^2*y[27]*y[117]) + 
    y[345]/(4*y[4]^2*y[6]^2*y[7]) + y[392]/(4*y[6]*y[10]*y[21]) + 
    y[399]/(4*y[6]*y[21]) - (3*y[414])/(2*y[10]*y[21]*y[27]^2) - 
    (3*y[415])/(2*y[6]*y[10]*y[27]^2) + (y[68]*y[417])/(2*y[6]^2*y[27]) - 
    (y[26]*y[421])/(2*y[4]*y[6]^2*y[10]*y[27]) - 
    (y[26]*y[422])/(2*y[4]^2*y[6]*y[10]*y[27]) + 
    (y[26]*y[433])/(2*y[6]^2*y[10]*y[27]) + (3*y[13]^3*y[434])/
     (2*y[4]^2*y[21]*y[27]^2) - (3*y[441])/(2*y[4]*y[21]*y[27]^2) + 
    (3*y[446])/(2*y[4]*y[6]*y[27]^2) - (3*y[450])/(2*y[6]*y[27]^2) - 
    (3*y[452])/(2*y[4]*y[27]^2) + (3*y[453])/(2*y[10]*y[27]^2) - 
    (3*y[455])/(2*y[27]^2) + y[508]/(4*y[4]^2*y[21]^2*y[26]^2*y[65]^2) + 
    (y[21]*y[33])/(2*y[4]*y[25]*y[671]) - y[13]/(4*y[4]*y[26]*y[65]*y[671]) + 
    y[158]/(4*y[4]^2*y[26]*y[671]) + (y[21]*y[490]*y[583])/(4*y[25]*y[671]) + 
    y[586]/(4*y[4]*y[26]*y[671]) + y[673]/(4*y[4]*y[6]) + 
    y[674]/(y[4]*y[6]^2*y[7]) + y[675]/(4*y[6]) + y[676]/(4*y[6]^2) + 
    y[677]/2 + (y[416]*y[678])/4 - y[679]/(4*y[4]) - y[680]/(2*y[21]*y[26]) + 
    y[681]/(4*y[4]*y[6]^3*y[21]) + (y[69]*y[682])/(4*y[4]^2*y[21]) + 
    y[683]/(4*y[6]^2*y[21]) + y[684]/(4*y[6]^2*y[10]*y[21]) + 
    y[685]/(y[4]*y[6]^2*y[7]*y[10]) + y[686]/(y[4]*y[6]*y[7]*y[10]) + 
    y[687]/(y[4]*y[6]^3*y[7]*y[10]) + y[688]/(4*y[4]^2*y[6]^2*y[10]) - 
    (3*y[688])/(4*y[4]*y[6]^2*y[10]) + y[689]/(4*y[6]^3*y[10]) + 
    y[690]/(2*y[4]*y[6]^3*y[7]) + (y[26]*y[691])/(4*y[6]^2*y[7]) + 
    (y[13]*y[692])/(4*y[4]^2) + y[693]/(4*y[4]^2*y[6]^3*y[7]) + 
    y[694]/(4*y[6]^2*y[10]) + y[695]/(4*y[6]*y[7]*y[25]) + 
    (y[26]*y[696])/(4*y[6]*y[10]) + y[697]/(2*y[4]*y[10]*y[21]*y[27]) + 
    y[698]/(y[10]*y[21]*y[27]) + y[699]/(2*y[4]*y[6]*y[10]*y[27]) + 
    y[700]/(y[10]*y[27]*y[117]) + y[701]/(2*y[4]^2*y[21]*y[27]) + 
    y[702]/(y[4]^2*y[10]*y[27]) + y[703]/(y[4]*y[10]*y[27]^2) + 
    y[704]/(4*y[6]^3*y[7]) + y[705]/(4*y[6]*y[7]) + 
    y[706]/(y[4]*y[10]*y[27]) + y[707]/(2*y[6]*y[10]*y[27]) - 
    (3*y[708])/(4*y[4]*y[6]) - y[709]/y[4] - (y[26]*y[710])/
     (4*y[6]*y[7]*y[10]) + y[711]/(4*y[6]^3*y[7]*y[10]) + 
    y[712]/(4*y[6]^2*y[7]*y[10]) + y[713]/(y[4]*y[27]*y[117]) + 
    y[714]/(2*y[4]*y[21]*y[27]) + y[715]/(2*y[4]^2*y[27]) + 
    y[716]/(2*y[4]^2*y[6]*y[27]) + y[717]/(2*y[6]*y[27]) + 
    y[718]/(2*y[4]*y[6]*y[27]) + y[719]/4 + y[720]/(y[21]*y[27]) + 
    y[721]/(y[21]*y[27]^2) + y[722]/(2*y[4]*y[27]) + y[723]/(2*y[27]) + 
    y[724]/(2*y[10]*y[27]) + (3*y[725])/(2*y[4]^2*y[27]^2), 
  f[206] -> -5/(8*y[4]*y[21]) + 3/(8*y[6]^2*y[10]*y[21]) + 
    3/(8*y[4]^2*y[6]^2*y[10]*y[21]) - 9/(8*y[4]^2*y[6]*y[10]*y[21]) + 
    15/(8*y[4]*y[6]*y[10]*y[21]) + y[13]/(8*y[4]^2*y[6]^3*y[21]) - 
    (3*y[10]^2*y[21])/(8*y[4]^2*y[25]) + (3*y[26])/(4*y[4]*y[7]) - 
    y[26]^2/(8*y[4]^2*y[6]^3*y[10]) - y[26]^2/(4*y[4]^2*y[7]*y[10]) + 
    y[26]^2/(y[4]*y[7]*y[10]) - (y[12]*y[26]^2)/(y[4]*y[6]*y[10]*y[27]^2) + 
    y[12]/(4*y[4]^3*y[6]*y[21]*y[27]) + (y[12]^4*y[26])/
     (4*y[7]*y[10]*y[27]) - (y[13]*y[26])/(4*y[4]^2*y[7]*y[27]) + 
    (y[13]*y[28])/(4*y[4]^2*y[6]*y[7]*y[27]) - 
    (y[12]^3*y[29])/(4*y[6]*y[7]*y[10]*y[27]) + y[45]/(4*y[4]^2*y[7]) + 
    (3*y[46])/(8*y[6]^2) + y[48]/(y[4]*y[10]*y[21]*y[27]^2) + 
    y[48]/(4*y[4]^3*y[10]*y[21]*y[27]) + y[51]/(4*y[4]^2*y[21]*y[26]) + 
    y[56]/(8*y[6]^3*y[21]) + y[68]/(y[4]*y[6]^2*y[27]) + 
    y[89]/(y[4]^2*y[6]*y[27]^2) + (y[46]*y[110])/(8*y[4]*y[6]^2) - 
    y[110]^2/(4*y[4]^3*y[6]*y[27]) + y[116]/(2*y[4]^2*y[21]^2*y[26]^2) - 
    y[13]^2/(2*y[4]^2*y[21]^2*y[26]*y[117]) - 
    (3*y[13])/(2*y[4]*y[21]*y[26]*y[117]) - (2*y[13])/(y[27]*y[117]) - 
    2/(y[10]*y[21]*y[27]*y[117]) + (4*y[13]^3)/(y[4]*y[21]*y[27]*y[117]) + 
    (2*y[12]*y[13]^3)/(y[4]^2*y[21]*y[27]*y[117]) - 
    (y[13]*y[26])/(2*y[4]*y[10]*y[27]*y[117]) + 
    y[119]/(4*y[4]*y[21]^2*y[26]*y[65]) + y[160]/(8*y[6]^3*y[10]*y[21]) - 
    (3*y[186])/(8*y[4]*y[6]^2*y[21]) - (y[13]*y[186])/
     (2*y[4]^2*y[21]*y[26]*y[117]) + y[205]/(8*y[4]^2*y[6]^2) + 
    (y[12]*y[26])/(4*y[4]^2*y[6]*y[300]) + y[13]/(4*y[4]*y[299]*y[300]) + 
    y[319]/(4*y[4]*y[21]^2*y[26]) + y[325]/(4*y[4]^2*y[21]^3*y[26]^2*y[65]) + 
    y[348]/(8*y[4]^2*y[6]^2*y[21]) + 1/(8*y[4]*y[6]*y[21]*y[350]) - 
    (y[26]*y[54])/(8*y[4]*y[6]^2*y[350]) + y[414]/(y[10]*y[21]*y[27]^2) + 
    y[415]/(y[6]*y[10]*y[27]^2) + (y[397]*y[416])/(8*y[6]^3) - 
    (y[68]*y[417])/(4*y[6]^2*y[27]) + (y[26]*y[421])/
     (4*y[4]*y[6]^2*y[10]*y[27]) - (y[26]*y[433])/(4*y[6]^2*y[10]*y[27]) - 
    (y[13]^3*y[434])/(y[4]^2*y[21]*y[27]^2) + y[441]/(y[4]*y[21]*y[27]^2) + 
    y[450]/(y[6]*y[27]^2) + y[452]/(y[4]*y[27]^2) + y[455]/y[27]^2 - 
    (3*y[21]*y[465])/(8*y[7]*y[341]) + y[483]/(8*y[4]*y[6]^3*y[7]*y[10]) - 
    (3*y[4]*y[492])/(8*y[21]*y[341]) + (3*y[20]*y[492])/
     (8*y[6]*y[21]*y[341]) - (y[46]*y[499])/(8*y[4]*y[350]) + 
    (2*y[508])/(y[21]*y[27]*y[117]) + (3*y[21]*y[518])/(8*y[6]*y[7]*y[341]) + 
    (3*y[522])/(8*y[341]) - (3*y[523])/(8*y[6]*y[341]) + 
    (3*y[538])/(8*y[341]*y[350]) - (3*y[539])/(8*y[7]*y[25]) - 
    (3*y[549])/(8*y[25]*y[341]) - (y[12]*y[26]^2*y[566])/
     (4*y[4]^2*y[6]*y[10]*y[27]) + y[630]/(y[4]^2*y[6]*y[21]*y[27]) - 
    (y[21]*y[33]^2)/(2*y[4]*y[25]*y[671]) + 
    y[119]^2/(4*y[4]^2*y[26]*y[65]*y[671]) + 
    y[13]^2/(4*y[26]*y[299]*y[671]) + (y[13]*y[119])/
     (2*y[26]*y[65]*y[299]*y[671]) + (y[21]*y[33]^2*y[490])/
     (4*y[25]*y[671]) + y[681]/(8*y[4]*y[6]^3*y[21]) + 
    y[689]/(8*y[6]^3*y[10]) + y[690]/(4*y[4]*y[6]^3*y[7]) + 
    y[693]/(8*y[4]^2*y[6]^3*y[7]) + y[704]/(8*y[6]^3*y[7]) + 
    y[711]/(8*y[6]^3*y[7]*y[10]) + y[726]/y[6] + y[727]/(4*y[4]) + 
    (3*y[728])/(4*y[4]*y[21]*y[26]) + y[729]/4 + y[730]/(y[4]*y[26]) - 
    y[731]/(2*y[21]*y[26]) + y[732]/(8*y[4]*y[6]) + y[733]/(8*y[6]*y[21]) + 
    y[734]/(8*y[4]^2*y[6]*y[7]) + y[735]/(8*y[4]^2*y[6]*y[21]) + 
    y[736]/(4*y[4]*y[6]^2*y[7]) + (y[314]*y[737])/(4*y[4]*y[21]*y[26]) + 
    (y[116]*y[738])/(4*y[21]*y[26]) + y[739]/(y[10]*y[21]) + 
    y[740]/(y[6]*y[10]*y[21]) + (y[45]*y[741])/(8*y[4]*y[6]^2*y[10]) + 
    (3*y[26]^2*y[742])/(8*y[4]*y[6]*y[10]) + (y[46]*y[743])/
     (8*y[4]^2*y[6]*y[10]) + y[744]/(8*y[4]*y[6]*y[10]) + 
    y[745]/(4*y[4]*y[6]*y[7]*y[10]) + y[746]/(4*y[4]^2*y[10]) + 
    y[747]/(4*y[4]*y[10]) - (y[26]*y[748])/(4*y[7]) + 
    y[749]/(8*y[6]^2*y[7]) + y[750]/(y[4]*y[6]*y[21]) + 
    (y[119]*y[751])/(2*y[21]^2*y[26]) + y[752]/(y[4]^2*y[26]*y[117]) + 
    y[753]/(4*y[4]^2*y[6]^2*y[7]) + y[754]/(8*y[4]^2*y[6]) + 
    y[755]/(4*y[21]) + y[756]/(8*y[4]*y[6]*y[7]) + y[757]/(8*y[6]*y[10]) + 
    y[758]/(8*y[6]^2*y[21]) + y[759]/(8*y[4]*y[6]*y[350]) + 
    y[760]/(8*y[4]^2*y[6]*y[7]*y[25]) + y[761]/(8*y[4]^2*y[6]*y[25]) + 
    y[762]/(8*y[4]*y[6]*y[25]) + y[763]/(8*y[4]*y[6]*y[7]*y[25]) + 
    (y[583]^3*y[764])/(4*y[300]*y[671]) + 
    y[765]/(4*y[4]*y[26]*y[65]*y[671]) + (y[766]*y[767])/
     (4*y[4]*y[26]*y[65]^2) + y[768]/(4*y[4]^2*y[21]^2*y[26]^2*y[65]) - 
    (y[26]^2*y[769])/(4*y[7]*y[10]) + y[770]/(2*y[4]*y[21]^2*y[26]*y[117]) + 
    (y[508]*y[771])/(4*y[4]*y[26]*y[65]) + (y[772]*y[773])/
     (4*y[26]*y[65]*y[299]) + y[774]/(y[4]^3*y[27]) + 
    y[775]/(4*y[4]^2*y[6]*y[27]) + y[776]/(4*y[4]*y[10]*y[21]*y[27]) + 
    y[777]/(y[4]^2*y[10]*y[21]*y[27]) + y[778]/(y[10]*y[21]*y[27]) + 
    y[779]/(y[4]*y[10]*y[27]) + y[780]/(y[10]*y[27]*y[117]) + 
    (y[12]*y[781])/(4*y[4]^2*y[6]*y[10]*y[27]) + (y[13]^2*y[26]*y[782])/
     (4*y[7]*y[27]) + y[783]/(4*y[4]*y[6]*y[27]) + 
    y[784]/(4*y[4]*y[6]*y[21]*y[27]) + (y[26]*y[785])/(4*y[4]*y[7]*y[27]) + 
    y[786]/(4*y[4]*y[6]*y[7]*y[27]) + y[787]/(4*y[4]*y[300]*y[671]) + 
    y[788]/(4*y[6]*y[21]*y[27]) + y[789]/(y[4]*y[10]*y[27]^2) + 
    y[789]/(4*y[4]^3*y[10]*y[27]) - y[790]/(y[4]*y[26]) + 
    (y[13]^2*y[791])/(4*y[6]*y[7]*y[27]) + y[792]/(8*y[21]*y[350]) + 
    y[793]/(4*y[10]) + y[794]/(8*y[6]^2*y[10]) + y[795]/(8*y[6]*y[7]) + 
    y[796]/(4*y[4]^2*y[10]*y[27]) + y[797]/(y[4]*y[6]*y[10]*y[27]) - 
    y[798]/(8*y[4]*y[21]) - (y[13]*y[799])/(4*y[671]) + 
    y[800]/(8*y[6]^2*y[350]) - (y[13]*y[801])/(2*y[4]^2*y[27]*y[117]) + 
    y[802]/(4*y[4]*y[21]*y[27]) + y[803]/(y[4]^2*y[21]*y[27]) + 
    y[804]/(y[4]*y[27]*y[117]) + y[805]/(8*y[6]*y[7]*y[10]) - 
    (y[26]*y[806])/(4*y[4]*y[6]*y[300]) + y[807]/(8*y[6]*y[21]*y[350]) + 
    (y[416]*y[808])/4 + y[809]/(2*y[4]) + y[810]/(4*y[4]^2*y[300]) + 
    y[811]/(8*y[6]^2*y[7]*y[10]) - (y[13]*y[812])/(4*y[299]*y[300]) + 
    (y[13]*y[813])/(4*y[299]*y[300]*y[671]) + (3*y[814])/(8*y[4]*y[25]) - 
    (3*y[815])/(8*y[25]) + y[816]/(8*y[6]*y[25]) - (3*y[817])/(4*y[4]) + 
    y[818]/(4*y[300]) + y[819]/(4*y[6]*y[27]) + y[820]/(y[4]*y[6]*y[27]^2) + 
    y[821]/(8*y[6]*y[7]*y[25]) + y[822]/(8*y[350]) + 
    y[823]/(4*y[6]*y[10]*y[27]) + y[824]/(4*y[6]*y[300]) + 
    y[825]/(4*y[4]*y[300]) + y[826]/(4*y[4]^2*y[27]) + 
    y[827]/(4*y[21]*y[27]) + y[828]/(y[21]*y[27]^2) + 
    y[829]/(4*y[10]*y[27]) + y[830]/4 + y[831]/(4*y[27]) + 
    y[832]/(4*y[4]*y[27]) + y[833]/(8*y[6]*y[350]) + 
    y[834]/(y[4]^2*y[27]^2) + y[835]/(y[10]*y[27]^2), 
  f[221] -> (8*y[4]*y[7]*y[20]*y[60]*y[222]^3)/y[300]^3 + 
    (8*y[12]^2*y[13]^3)/(y[7]*y[10]*y[300]) - (8*y[12]^2*y[13]^3)/
     (y[7]*y[10]*y[651]) - (8*y[4]^2*y[222]^2*y[836])/y[300]^2 + 
    (8*y[12]*y[13]^2*y[837])/(y[10]*y[651]) - (8*y[12]*y[13]*y[838])/
     (y[10]*y[300]) + (8*y[839])/y[300] + (8*y[840])/(y[7]*y[300]) - 
    (8*y[840])/(y[7]*y[651]) + y[841]/y[651], 
  f[234] -> y[12]/(4*y[10]) + y[8]/(4*y[14]) - 
    (y[12]*y[13])/(4*y[10]*y[14]) - (y[12]^2*y[13])/(4*y[7]*y[10]*y[14]) + 
    (2*y[21])/(y[4]*y[22]) - y[13]/(4*y[3]*y[33]) + 
    y[13]/(4*y[3]*y[4]*y[33]) + (2*y[21]*y[57])/y[22] - 
    (y[10]*y[21])/(4*y[4]*y[25]*y[58]) - y[21]/(4*y[20]^2*y[26]*y[117]) - 
    1/(y[27]*y[117]) + (y[158]*y[219])/(4*y[20]*y[26]*y[117]) - 
    (y[12]*y[234])/(4*y[10]*y[20]^2*y[27]*y[117]) + 
    (y[219]*y[302])/(4*y[4]*y[26]*y[117]) - (2*y[346])/(y[4]*y[6]*y[22]) + 
    (2*y[346])/(y[4]*y[6]*y[25]) - (2*y[21]*y[411])/(y[6]*y[22]) + 
    (2*y[21]*y[411])/(y[6]*y[25]) - (y[6]*y[12]^3)/(4*y[10]*y[20]^2*y[568]) + 
    (y[12]*y[65])/(4*y[568]) + (y[12]^2*y[65])/(4*y[10]*y[568]) + 
    y[598]/(4*y[20]^2*y[26]*y[65]*y[117]) + y[615]/(4*y[20]^2*y[27]*y[117]) + 
    y[842]/(4*y[3]*y[4]) + y[843]/(4*y[3]) + y[844]/4 - 
    (y[845]*y[846])/(4*y[10]*y[20]*y[26]*y[65]) - 
    (2*y[847])/(y[6]*y[7]*y[22]) + (2*y[847])/(y[6]*y[7]*y[25]) - 
    (y[21]*y[848])/(4*y[25]) - (y[6]*y[849])/(4*y[20]^2*y[568]) - 
    (y[12]^2*y[850])/(4*y[10]*y[20]*y[568]) - 
    (y[55]*y[850])/(4*y[20]*y[568]) + y[851]/(4*y[7]*y[14]) + 
    y[852]/(y[10]*y[27]*y[117]) + y[853]/(y[10]*y[20]*y[27]*y[117]) - 
    (y[12]*y[854])/(4*y[10]*y[20]^2*y[27]) + (y[10]*y[21]*y[855])/
     (4*y[25]*y[58]) + y[856]/(4*y[4]*y[27]) + y[857]/(4*y[4]*y[27]*y[58]) + 
    y[858]/(4*y[20]*y[27]*y[117]) + y[859]/(4*y[4]*y[27]*y[117]) + 
    y[860]/(4*y[20]^2*y[27]) + y[861]/(4*y[10]*y[27]) + 
    y[862]/(4*y[10]*y[20]*y[27]) + y[863]/(4*y[27]) + 
    y[864]/(4*y[20]*y[27]) + y[865]/(4*y[27]*y[58]), 
  f[253] -> 1/(2*y[6]) + y[12]/(2*y[6]*y[10]) + y[12]^2/(2*y[6]*y[7]*y[10]) - 
    y[21]/(4*y[4]*y[16]) + (3*y[21])/(4*y[4]*y[22]) + 
    (y[12]^2*y[29])/(4*y[7]*y[10]*y[14]^2) + y[46]/4 + y[54]/(4*y[10]) + 
    y[55]/(2*y[6]*y[7]) - (y[21]*y[57])/(4*y[16]) + 
    (3*y[21]*y[57])/(4*y[22]) + y[346]/(4*y[4]*y[6]*y[16]) - 
    (3*y[346])/(4*y[4]*y[6]*y[22]) + (y[21]*y[411])/(4*y[6]*y[16]) - 
    (3*y[21]*y[411])/(4*y[6]*y[22]) - (y[12]^2*y[493])/(4*y[7]*y[10]*y[14]) + 
    y[847]/(4*y[6]*y[7]*y[16]) - (3*y[847])/(4*y[6]*y[7]*y[22]) + 
    (y[29]*y[866])/(4*y[10]*y[14]^2) + y[867]/(4*y[7]*y[14]^2) + 
    y[868]/(4*y[14]) + y[869]/(4*y[10]*y[14]) + y[870]/(4*y[14]^2) + 
    y[871]/(4*y[7]*y[14]), f[254] -> (-3*y[21])/(4*y[4]*y[16]) + 
    (7*y[21])/(4*y[4]*y[22]) + y[13]/(4*y[4]*y[7]*y[25]) + 
    (y[12]^2*y[29])/(2*y[7]*y[10]*y[14]^2) + y[52]/(2*y[6]) + 
    (y[52]*y[55])/(2*y[6]*y[7]) - (3*y[21]*y[57])/(4*y[16]) + 
    (7*y[21]*y[57])/(4*y[22]) - (7*y[346])/(4*y[4]*y[6]*y[22]) + 
    (3*y[21]*y[411])/(4*y[6]*y[16]) - (7*y[21]*y[411])/(4*y[6]*y[22]) + 
    y[583]/(4*y[4]*y[25]) + (3*y[847])/(4*y[6]*y[7]*y[16]) - 
    (7*y[847])/(4*y[6]*y[7]*y[22]) + (y[29]*y[866])/(2*y[10]*y[14]^2) + 
    y[867]/(2*y[7]*y[14]^2) + y[870]/(2*y[14]^2) + y[872]/2 + 
    y[873]/(2*y[6]*y[10]) + (y[12]*y[873])/(2*y[6]*y[7]*y[10]) - 
    (y[12]*y[13]*y[873])/(2*y[7]*y[10]*y[14]) + 
    (y[26]*y[874])/(4*y[7]*y[25]) + y[875]/(4*y[25]) + y[876]/(4*y[14]) + 
    y[877]/(2*y[10]*y[14]) + y[878]/(4*y[14]*y[25]) + (3*y[879])/(4*y[4]) + 
    y[880]/(4*y[7]*y[14]) + y[881]/(4*y[7]*y[14]*y[25]), 
  f[256] -> -1/4*y[21]/(y[4]*y[22]) + y[30]/(4*y[6]^2*y[7]) - 
    (y[21]*y[57])/(4*y[22]) + y[69]/(4*y[6]*y[10]) + 
    y[169]/(4*y[6]^2*y[7]*y[10]) + (y[21]*y[411])/(4*y[6]*y[22]) + 
    (y[12]*y[566])/(4*y[6]*y[10]) + y[847]/(4*y[6]*y[7]*y[22]) - 
    y[882]/(4*y[6]) + y[883]/(4*y[6]), 
  f[262] -> 1/(2*y[20]*y[21]*y[26]^2*y[65]) - 3/(4*y[4]*y[26]*y[65]) - 
    1/(4*y[20]^2*y[26]*y[65]) + 3/(4*y[20]*y[26]*y[65]) + 
    y[12]/(4*y[10]*y[20]*y[26]*y[65]) + y[13]/(4*y[4]*y[26]*y[33]^2*y[65]) + 
    y[119]/(4*y[3]) + y[119]/(2*y[4]*y[26]^2*y[33]*y[65]) - 
    (y[13]*y[219])/(2*y[20]*y[26]^2*y[33]*y[65]) - 
    (y[6]*y[12]^4*y[13])/(4*y[10]*y[20]^2*y[568]^2) + 
    (y[12]^3*y[13]*y[65])/(4*y[10]*y[568]^2) + (y[12]*y[13]*y[55]*y[65])/
     (4*y[568]^2) - y[12]^2/(4*y[10]*y[568]) - 
    y[12]^3/(4*y[10]*y[20]^2*y[568]) + (y[12]^2*y[13])/
     (4*y[10]*y[20]*y[568]) - (3*y[21]*y[158])/(4*y[4]*y[568]) - 
    (y[12]^3*y[13]*y[850])/(4*y[10]*y[20]*y[568]^2) - 
    (y[13]*y[849]*y[850])/(4*y[20]*y[568]^2) - y[884]/(2*y[26]^2*y[65]) + 
    (y[116]*y[885])/(4*y[4]) + (y[13]*y[886])/(2*y[26]^2*y[65]) - 
    (y[13]^2*y[887])/(4*y[3]*y[33]) + (y[13]^2*y[888])/(4*y[3]*y[33]) - 
    (y[6]*y[13]*y[889])/(4*y[20]^2*y[568]^2) + y[890]/(4*y[20]^2*y[568]) + 
    y[891]/(4*y[20]*y[568]) + (y[69]*y[892])/4, 
  f[263] -> y[12]/(2*y[10]*y[20]^2*y[26]) - y[13]^2/(2*y[3]*y[33]^2) + 
    y[13]^2/(2*y[3]*y[4]*y[33]^2) + y[51]/(4*y[3]*y[4]) + 
    3/(4*y[20]*y[21]*y[26]^2*y[65]) - 5/(4*y[4]*y[26]*y[65]) + 
    1/(4*y[20]^2*y[26]*y[65]) + y[12]/(4*y[10]*y[20]^2*y[26]*y[65]) + 
    5/(4*y[20]*y[26]*y[65]) + (3*y[12])/(4*y[10]*y[20]*y[26]*y[65]) + 
    y[13]/(2*y[4]*y[26]*y[33]^2*y[65]) + y[119]/(2*y[4]*y[26]*y[33]) + 
    (3*y[119])/(4*y[4]*y[26]^2*y[33]*y[65]) + y[13]/(4*y[3]*y[158]) - 
    y[13]/(4*y[3]*y[4]*y[158]) - (y[13]*y[219])/(2*y[20]*y[26]*y[33]) - 
    (3*y[13]*y[219])/(4*y[20]*y[26]^2*y[33]*y[65]) + y[319]/(4*y[3]) - 
    y[372]/(2*y[20]*y[26]) - (y[6]*y[12]^4*y[13])/
     (2*y[10]*y[20]^2*y[568]^2) + (y[12]^3*y[13]*y[65])/(2*y[10]*y[568]^2) + 
    (y[12]*y[13]*y[55]*y[65])/(2*y[568]^2) - (7*y[21]*y[158])/
     (4*y[4]*y[568]) - (y[12]^3*y[13]*y[850])/(2*y[10]*y[20]*y[568]^2) - 
    (y[13]*y[849]*y[850])/(2*y[20]*y[568]^2) + (3*y[13]*y[886])/
     (4*y[26]^2*y[65]) - (y[6]*y[13]*y[889])/(2*y[20]^2*y[568]^2) + 
    y[893]/(2*y[26]) - (3*y[894])/(4*y[26]*y[65]) + 
    (y[13]*y[895])/(4*y[3]*y[33]) - (y[13]*y[895])/(4*y[3]*y[4]*y[33]) + 
    (y[12]^3*y[896])/(4*y[10]*y[20]^2*y[568]) + 
    (y[849]*y[896])/(4*y[20]^2*y[568]) - (y[12]*y[897])/(4*y[568]) - 
    (y[12]^2*y[897])/(4*y[10]*y[568]) + (y[12]^2*y[898])/
     (4*y[10]*y[20]*y[568]) + y[899]/(4*y[20]*y[568]), 
  f[280] -> (-3*y[21])/(4*y[4]*y[22]) + (y[12]^4*y[26])/
     (2*y[7]*y[10]*y[27]) + y[28]/(2*y[4]*y[6]*y[7]*y[27]) - 
    (y[12]^3*y[29])/(2*y[6]*y[7]*y[10]*y[27]) + y[45]/(2*y[4]*y[7]*y[27]) + 
    (y[21]*y[57])/(4*y[16]) - (3*y[21]*y[57])/(4*y[22]) + 
    y[6]/(2*y[10]*y[21]*y[26]*y[117]^3) + (y[12]*y[13]^2)/
     (2*y[4]*y[21]*y[26]*y[117]^3) - 3/(4*y[10]*y[20]^2*y[26]*y[117]^2) + 
    y[6]/(4*y[10]*y[21]*y[26]*y[117]^2) - 
    (3*y[18])/(4*y[20]^2*y[26]*y[65]*y[117]^2) - 
    y[13]/(2*y[4]*y[21]^2*y[26]^2*y[117]) + y[15]/(4*y[20]^2*y[26]*y[117]) + 
    5/(4*y[10]*y[20]^2*y[26]*y[65]*y[117]) + y[65]/(y[21]*y[26]^2*y[117]) + 
    y[69]/(y[4]*y[21]*y[26]^2*y[117]) + y[69]/(4*y[4]*y[21]*y[26]*y[117]) - 
    (3*y[21]*y[158])/(4*y[4]*y[26]*y[65]*y[117]^2) + 
    y[158]/(2*y[4]*y[26]^2*y[65]*y[117]) + (6*y[13]*y[227])/
     (y[27]^2*y[117]) + (y[13]*y[234])/(2*y[10]*y[20]^2*y[27]*y[117]^3) - 
    (3*y[13]*y[234])/(2*y[10]*y[20]^2*y[27]^2*y[117]) - 
    (y[13]*y[245])/(2*y[6]*y[7]*y[27]) + 
    y[302]/(2*y[20]*y[26]^2*y[65]*y[117]) + y[323]/(4*y[10]*y[26]*y[117]) - 
    (y[21]*y[411])/(4*y[6]*y[16]) + (3*y[21]*y[411])/(4*y[6]*y[22]) + 
    y[412]/(4*y[6]*y[7]*y[16]) + y[586]/(4*y[20]^2*y[26]*y[65]*y[117]) + 
    y[812]/(2*y[20]^2*y[26]*y[117]^3) + (3*y[847])/(4*y[6]*y[7]*y[22]) - 
    y[900]/(y[20]*y[26]^2) + y[901]/y[26]^2 + y[902]/(2*y[26]) - 
    y[903]/(2*y[26]) + y[904]/(y[10]*y[20]*y[26]*y[117]^3) + 
    (3*y[905])/(4*y[20]*y[26]*y[65]*y[117]^2) + 
    y[906]/(4*y[10]*y[20]*y[26]*y[117]^2) + 
    y[907]/(2*y[20]^2*y[26]^2*y[65]*y[117]) + 
    y[908]/(4*y[20]*y[26]*y[65]*y[117]) + 
    y[909]/(y[10]*y[20]*y[26]^2*y[117]) + 
    y[910]/(y[10]*y[21]*y[26]^2*y[117]) + y[911]/(4*y[4]*y[26]*y[117]) + 
    y[912]/(y[20]^2*y[26]^2*y[117]) + y[913]/(y[4]*y[26]^2*y[117]) + 
    y[914]/(4*y[20]*y[26]*y[117]) + y[915]/(2*y[20]*y[26]^2*y[117]) + 
    (y[13]*y[916])/(4*y[4]*y[21]*y[26]*y[117]^2) - 
    (3*y[917])/(4*y[20]^2*y[26]*y[117]^2) + y[918]/(y[27]*y[117]^2) + 
    y[919]/(2*y[4]*y[6]*y[27]) + (2*y[13]*y[920])/(y[27]*y[117]^3) + 
    y[921]/(y[27]*y[117]) + (y[13]*y[26]*y[922])/(2*y[7]*y[27]) + 
    y[923]/(4*y[10]*y[20]^2*y[27]*y[117]^2) + 
    y[924]/(4*y[21]*y[26]*y[117]^2) + y[925]/(y[10]*y[27]*y[117]^3) + 
    y[926]/(y[10]*y[27]^2*y[117]) + y[927]/(y[10]*y[27]*y[117]) + 
    y[928]/(4*y[10]*y[20]*y[27]) + y[929]/(2*y[6]*y[10]*y[27]) + 
    y[930]/(2*y[6]*y[27]) + y[931]/(4*y[4]*y[26]*y[117]^2) + 
    y[932]/(4*y[20]*y[26]*y[117]^2) + y[933]/(y[10]*y[27]*y[117]^2) + 
    (y[21]*y[934])/(4*y[4]) + y[935]/4 + (3*y[936])/4 + 
    y[937]/(4*y[4]*y[27]) + y[938]/(2*y[4]*y[26]*y[117]^3) + 
    y[939]/(2*y[21]*y[26]*y[117]^3) + y[940]/(4*y[10]*y[20]*y[27]*y[117]) + 
    y[941]/(2*y[20]*y[26]*y[117]^3) + y[942]/(4*y[10]*y[20]*y[27]*y[117]^2) + 
    y[943]/(4*y[10]*y[20]^2*y[27]*y[117]) + y[944]/(4*y[20]*y[27]*y[117]) - 
    (y[13]*y[945])/(2*y[20]^2*y[27]*y[117]^3) + 
    (3*y[13]*y[945])/(2*y[20]^2*y[27]^2*y[117]) + 
    y[946]/(4*y[20]^2*y[27]*y[117]^2) + y[947]/(4*y[20]*y[27]*y[117]^2) + 
    (3*y[948])/(2*y[10]*y[20]*y[27]^2*y[117]) + 
    y[949]/(2*y[10]*y[20]*y[27]*y[117]^3) + y[950]/(4*y[10]*y[20]^2*y[27]) + 
    y[951]/(y[20]^2*y[27]*y[117]) + y[952]/(4*y[4]*y[27]*y[117]) + 
    y[953]/(4*y[20]^2*y[27]) + (3*y[954])/(2*y[10]*y[20]^2*y[27]^2) + 
    y[955]/(4*y[10]*y[27]) + (3*y[956])/(2*y[4]*y[27]^2) + 
    (3*y[957])/(2*y[20]^2*y[27]^2) + y[958]/(2*y[20]*y[27]*y[117]^3) - 
    (3*y[958])/(2*y[20]*y[27]^2*y[117]) + 
    (3*y[959])/(2*y[10]*y[20]*y[27]^2) - (y[13]*y[960])/
     (2*y[4]*y[27]*y[117]^3) + (3*y[13]*y[960])/(2*y[4]*y[27]^2*y[117]) + 
    y[961]/(4*y[20]*y[27]) + y[962]/(4*y[27]) + 
    y[963]/(4*y[4]*y[27]*y[117]^2) - (3*y[964])/(2*y[20]*y[27]^2) + 
    (3*y[965])/(2*y[10]*y[27]^2) + (3*y[966])/(2*y[27]^2), 
  f[281] -> -1/2*y[12]^2/(y[6]*y[7]*y[10]) + y[20]/(2*y[10]) + 
    (3*y[21])/(4*y[4]*y[16]) - (7*y[21])/(4*y[4]*y[22]) + 
    (y[12]^4*y[26])/(2*y[7]*y[10]*y[27]) + y[28]/(2*y[4]*y[6]*y[7]*y[27]) - 
    (y[12]^3*y[29])/(2*y[6]*y[7]*y[10]*y[27]) + y[45]/(2*y[4]*y[7]*y[27]) + 
    (3*y[21]*y[57])/(4*y[16]) - (7*y[21]*y[57])/(4*y[22]) + 
    1/(4*y[10]*y[20]^2*y[26]*y[65]) + y[6]/(y[10]*y[21]*y[26]*y[117]^3) + 
    (y[12]*y[13]^2)/(y[4]*y[21]*y[26]*y[117]^3) - 
    7/(4*y[10]*y[20]^2*y[26]*y[117]^2) - (8*y[13])/(y[27]*y[117]^2) - 
    (3*y[13])/(4*y[4]*y[21]^2*y[26]^2*y[117]) - 
    (3*y[12])/(2*y[4]*y[21]*y[26]^2*y[117]) - 
    5/(4*y[10]*y[20]^2*y[26]*y[117]) + (3*y[65])/(2*y[21]*y[26]^2*y[117]) - 
    (y[21]*y[158])/(y[4]*y[26]*y[65]*y[117]^2) + 
    (3*y[158])/(4*y[4]*y[26]^2*y[65]*y[117]) - 
    (3*y[158])/(4*y[20]*y[26]^2*y[65]*y[117]) + 
    (8*y[13]*y[227])/(y[27]^2*y[117]) + (y[13]*y[234])/
     (y[10]*y[20]^2*y[27]*y[117]^3) - (y[13]*y[245])/(2*y[6]*y[7]*y[27]) + 
    y[261]/(2*y[6]*y[7]) + y[263]/(2*y[6]*y[10]) + 
    (7*y[346])/(4*y[4]*y[6]*y[22]) - (3*y[21]*y[411])/(4*y[6]*y[16]) + 
    (7*y[21]*y[411])/(4*y[6]*y[22]) + y[812]/(y[20]^2*y[26]*y[117]^3) - 
    (3*y[847])/(4*y[6]*y[7]*y[16]) + (7*y[847])/(4*y[6]*y[7]*y[22]) - 
    (3*y[896])/(4*y[10]*y[21]*y[26]^2*y[117]) + 
    (3*y[897])/(4*y[10]*y[20]*y[26]^2*y[117]) + 
    y[897]/(4*y[10]*y[21]*y[26]*y[117]) - (3*y[900])/(2*y[20]*y[26]^2) + 
    (3*y[901])/(2*y[26]^2) + y[905]/(y[20]*y[26]*y[65]*y[117]^2) + 
    y[906]/(y[10]*y[20]*y[26]*y[117]^3) + 
    (3*y[907])/(4*y[20]^2*y[26]^2*y[65]*y[117]) + 
    (4*y[13]*y[920])/(y[27]*y[117]^3) + (y[13]*y[26]*y[922])/(2*y[7]*y[27]) + 
    y[938]/(y[4]*y[26]*y[117]^3) + y[939]/(y[21]*y[26]*y[117]^3) + 
    y[941]/(y[20]*y[26]*y[117]^3) + (2*y[13]*y[945])/
     (y[20]^2*y[27]^2*y[117]) + y[949]/(y[10]*y[20]*y[27]*y[117]^3) + 
    (2*y[954])/(y[10]*y[20]^2*y[27]^2) + (2*y[956])/(y[4]*y[27]^2) + 
    (2*y[957])/(y[20]^2*y[27]^2) + y[958]/(y[20]*y[27]*y[117]^3) + 
    (2*y[959])/(y[10]*y[20]*y[27]^2) + (2*y[13]*y[960])/
     (y[4]*y[27]^2*y[117]) + (2*y[965])/(y[10]*y[27]^2) + y[967]/2 + 
    y[968]/(2*y[26]) - y[969]/(y[20]*y[26]) - y[970]/(4*y[26]) + 
    (5*y[971])/(4*y[26]*y[65]) + (3*y[972])/(4*y[26]^2) + 
    y[973]/(y[20]^2*y[26]*y[65]*y[117]^2) + y[974]/(y[26]*y[117]^2) + 
    y[975]/(4*y[10]*y[20]*y[26]*y[117]^2) + 
    y[976]/(y[10]*y[21]*y[26]*y[117]^2) + 
    y[977]/(4*y[20]^2*y[26]*y[65]*y[117]) + 
    y[978]/(y[20]*y[26]*y[65]*y[117]) + y[979]/(4*y[4]*y[26]*y[65]*y[117]) + 
    y[980]/(4*y[4]*y[26]*y[117]) + y[981]/(4*y[20]*y[26]*y[117]) + 
    y[982]/(4*y[10]*y[20]*y[26]*y[117]) + 
    (3*y[983])/(4*y[4]*y[26]^2*y[117]) - 
    (3*y[984])/(4*y[20]*y[26]^2*y[117]) + y[985]/(4*y[21]*y[26]*y[117]) - 
    (3*y[986])/(4*y[20]^2*y[26]^2*y[117]) + y[987]/(4*y[20]^2*y[26]*y[117]) + 
    (y[13]*y[988])/(4*y[4]*y[21]*y[26]*y[117]^2) + 
    (2*y[13]*y[989])/(y[10]*y[20]^2*y[27]^2*y[117]) + 
    y[990]/(2*y[4]*y[6]*y[27]) + y[991]/(2*y[6]*y[10]*y[27]) + 
    y[992]/(4*y[10]*y[20]^2*y[27]*y[117]) + y[993]/(y[21]*y[26]*y[117]^2) + 
    y[994]/(4*y[20]*y[26]*y[117]^2) + y[995]/(y[10]*y[27]*y[117]^3) + 
    y[996]/(y[10]*y[27]^2*y[117]) + y[997]/(2*y[6]*y[27]) + 
    y[998]/(y[10]*y[27]*y[117]) + y[999]/(y[10]*y[27]*y[117]^2) + 
    y[1000]/(4*y[4]*y[26]*y[117]^2) + (y[13]*y[1001])/
     (4*y[10]*y[20]^2*y[27]*y[117]^2) - (3*y[1002])/4 + 
    y[1003]/(y[27]*y[117]) + y[1004]/(4*y[20]^2*y[26]*y[117]^2) + 
    y[1005]/(4*y[10]*y[20]*y[27]*y[117]) + 
    y[1006]/(4*y[10]*y[20]*y[27]*y[117]^2) + (y[13]*y[1007])/
     (y[20]^2*y[27]*y[117]^3) + y[1008]/(y[10]*y[20]*y[27]^2*y[117]) + 
    y[1009]/(4*y[10]*y[20]^2*y[27]) + y[1010]/(4*y[4]*y[27]) + 
    y[1011]/(4*y[10]*y[20]*y[27]) + y[1012]/(4*y[10]*y[27]) - 
    (y[13]*y[1013])/(4*y[4]*y[27]*y[117]^2) + y[1014]/(4*y[4]*y[27]*y[117]) - 
    (y[13]*y[1015])/(4*y[20]^2*y[27]*y[117]^2) + 
    y[1016]/(y[20]^2*y[27]*y[117]) + y[1017]/(4*y[20]*y[27]*y[117]^2) + 
    y[1018]/(y[20]*y[27]*y[117]) + y[1019]/(y[20]*y[27]^2*y[117]) + 
    (y[13]*y[1020])/(y[4]*y[27]*y[117]^3) + y[1021]/(4*y[20]*y[27]) + 
    y[1022]/(4*y[27]) + y[1023]/(4*y[20]^2*y[27]) + 
    (2*y[1024])/(y[20]*y[27]^2) + y[1025]/y[27]^2, 
  f[310] -> (y[21]*y[564])/(4*y[3]*y[4]) + (y[21]*y[1026])/(4*y[3]) + 
    (y[21]*y[1027])/(4*y[300]), f[311] -> y[21]/(4*y[4]) + 
    (y[21]*y[564])/(2*y[3]*y[4]) + (y[21]*y[1026])/(2*y[3]) - 
    (y[21]*y[1028])/(4*y[300]), f[313] -> (-3*y[26])/(8*y[3]*y[4]*y[7]) + 
    (3*y[28])/(8*y[4]*y[7]*y[22]) - (3*y[21]*y[231]*y[411])/(8*y[22]) + 
    (3*y[26]*y[1029])/(8*y[3]*y[7]) + y[1030]/(8*y[3]) + 
    y[1031]/(8*y[3]*y[4]) - (3*y[1032])/(8*y[4]*y[22]) + 
    (y[20]*y[1033])/(4*y[300]) - (3*y[1034])/(8*y[7]*y[22]), 
  f[314] -> 1/(4*y[4]) - (7*y[26])/(8*y[3]*y[4]*y[7]) + 
    (7*y[28])/(8*y[4]*y[7]*y[22]) - (7*y[21]*y[231]*y[411])/(8*y[22]) + 
    (7*y[26]*y[1029])/(8*y[3]*y[7]) - (7*y[1032])/(8*y[4]*y[22]) - 
    (7*y[1034])/(8*y[7]*y[22]) + y[1035]/(8*y[3]) + y[1036]/(8*y[3]*y[4]) + 
    y[1037]/(4*y[300]), f[316] -> -3/(4*y[10]*y[20]*y[21]*y[26]^3*y[65]^2) + 
    y[13]/(2*y[10]*y[20]^2*y[26]^2*y[65]) + 
    5/(8*y[4]*y[10]*y[21]*y[26]^2*y[65]) + 
    y[13]^2/(8*y[21]^2*y[26]^2*y[65]*y[299]) - y[13]/(2*y[26]*y[65]*y[299]) + 
    y[13]^2/(4*y[21]*y[26]*y[65]*y[299]) - (y[13]*y[219])/
     (8*y[20]*y[26]^2*y[65]*y[299]) + (y[13]*y[219])/
     (8*y[21]*y[26]^2*y[65]*y[299]) + y[469]/(8*y[4]*y[21]^2*y[26]^3*y[65]) + 
    y[494]/(8*y[20]*y[21]*y[26]^2*y[65]) - y[584]/(2*y[21]*y[26]^2) - 
    y[655]/(8*y[10]*y[20]*y[21]*y[26]^2*y[65]^2) + 
    y[895]/(8*y[20]*y[21]*y[26]^2*y[65]^2) - y[1038]/(4*y[26]) + y[1039]/4 + 
    y[1040]/(2*y[21]*y[26]^2) + y[1041]/(8*y[4]*y[21]*y[26]^2*y[65]) + 
    (y[507]*y[1042])/(8*y[4]*y[21]*y[26]^2*y[65]) + 
    (y[51]*y[1043])/(8*y[26]^3*y[65]) + (y[314]*y[1044])/(4*y[26]^2) + 
    (y[116]*y[1045])/(4*y[21]*y[26]^3*y[65]^2) + 
    (y[116]*y[1046])/(8*y[26]^2*y[65]) - 
    (5*y[1047])/(8*y[10]*y[20]*y[21]*y[26]^2*y[65]) + 
    y[1048]/(8*y[10]*y[21]*y[26]^2*y[65]) + 
    (3*y[1049])/(4*y[4]*y[10]*y[21]*y[26]^2) + 
    y[1050]/(8*y[10]*y[20]*y[26]^2*y[65]) + (y[119]*y[1051])/
     (8*y[26]^2*y[65]) + (y[119]*y[1052])/4 + (y[318]*y[1053])/(4*y[26]^2) + 
    (y[319]*y[1054])/(8*y[26]^3*y[65]) + 
    y[1055]/(8*y[4]*y[10]*y[26]^2*y[65]) + (y[13]*y[33]*y[1056])/
     (4*y[299]*y[300]) + (y[13]*y[1057])/(4*y[300]) - 
    (y[13]*y[1058])/(4*y[26]) + (y[13]*y[1059])/(4*y[26]), 
  f[317] -> 1/(2*y[20]*y[21]*y[26]^2) - 
    9/(4*y[10]*y[20]*y[21]*y[26]^3*y[65]^2) + 
    y[51]/(8*y[10]*y[20]*y[26]^2*y[65]^2) + 
    3/(2*y[4]*y[10]*y[21]^2*y[26]^3*y[65]) - 
    15/(8*y[10]*y[20]*y[21]*y[26]^3*y[65]) + 
    y[13]/(2*y[10]*y[20]^2*y[26]^2*y[65]) + 
    9/(8*y[4]*y[10]*y[21]*y[26]^2*y[65]) - 
    7/(8*y[10]*y[20]*y[21]*y[26]^2*y[65]) - 
    y[13]/(2*y[4]*y[21]*y[26]*y[65]) + y[119]/(4*y[4]*y[10]*y[26]) - 
    (y[13]*y[219])/(4*y[10]*y[20]*y[26]) - 
    (3*y[219])/(4*y[10]*y[20]*y[21]^2*y[26]^3*y[65]) + 
    (9*y[219])/(4*y[4]*y[10]*y[21]*y[26]^3*y[65]) + 
    y[13]^2/(8*y[21]^2*y[26]^2*y[65]*y[299]) - y[13]/(y[26]*y[65]*y[299]) + 
    y[13]^2/(2*y[21]*y[26]*y[65]*y[299]) + y[116]/(4*y[4]*y[26]*y[299]) - 
    (3*y[13]*y[219])/(4*y[20]*y[26]*y[299]) - 
    (y[13]*y[219])/(8*y[20]*y[26]^2*y[65]*y[299]) + 
    (y[13]*y[219])/(8*y[21]*y[26]^2*y[65]*y[299]) + 
    (y[13]*y[156])/(4*y[4]*y[300]) + y[314]/(4*y[10]*y[20]*y[26]^2) + 
    y[318]/(4*y[4]*y[10]*y[26]^2) + (3*y[318])/(8*y[4]*y[10]*y[26]^2*y[65]) + 
    y[319]/(8*y[4]*y[10]*y[26]^2*y[65]^2) - 
    (3*y[320])/(8*y[4]*y[21]^2*y[26]^3*y[65]) - 
    (3*y[655])/(8*y[10]*y[20]*y[21]*y[26]^2*y[65]^2) - 
    (3*y[318]*y[1043])/(4*y[26]^3*y[65]^2) - (3*y[319]*y[1043])/
     (8*y[26]^3*y[65]) - (3*y[119]*y[1045])/(4*y[21]*y[26]^3*y[65]^2) + 
    (3*y[1048])/(8*y[10]*y[21]*y[26]^2*y[65]) + (3*y[318]*y[1054])/
     (4*y[26]^3*y[65]^2) + (3*y[319]*y[1054])/(8*y[26]^3*y[65]) - 
    y[1060]/(2*y[21]*y[26]) + y[1061]/(8*y[4]*y[21]*y[26]^2*y[65]) + 
    (y[507]*y[1062])/(8*y[4]*y[21]*y[26]^2*y[65]) + 
    (3*y[1063])/(4*y[10]*y[21]*y[26]^2) + 
    y[1064]/(4*y[4]*y[10]*y[21]*y[26]) + 
    y[1065]/(8*y[10]*y[20]*y[26]^2*y[65]) + (3*y[119]*y[1066])/
     (8*y[26]^3*y[65]) - (3*y[119]*y[1067])/(8*y[26]^3*y[65]) + 
    (3*y[119]*y[1068])/(4*y[20]*y[26]^3*y[65]) + 
    y[1069]/(y[21]*y[26]*y[299]) + y[1070]/(8*y[20]*y[21]*y[26]^2*y[65]^2) + 
    y[1071]/(8*y[20]*y[21]*y[26]^2*y[65]) - y[1072]/(4*y[4]*y[21]*y[26]) + 
    (y[13]*y[1073])/(4*y[26]) + (y[13]*y[1074])/(4*y[300]) + 
    (y[13]*y[33]*y[1075])/(4*y[299]*y[300]), 
  f[319] -> -1/8*1/y[671] + y[298]/(8*y[4]*y[671]) + 
    y[302]/(8*y[4]^2*y[671]) + y[1076]/(4*y[4]) + y[1077]/(4*y[4]*y[300]) + 
    y[1078]/(4*y[300]), f[321] -> -1/4*1/(y[4]*y[6]*y[7]) + 
    (y[10]*y[21])/(4*y[25]) - (y[10]*y[21])/(4*y[4]*y[25]) + 
    y[21]^2/(4*y[6]*y[25]) + y[26]/(4*y[4]) + 
    y[26]/(4*y[4]*y[6]^2*y[7]*y[10]) + y[29]/(4*y[4]*y[10]) + 
    y[46]/(4*y[4]*y[6]^2*y[10]) + y[110]/(2*y[6]) + y[132]/(4*y[6]^2*y[7]) + 
    (y[26]*y[169])/(4*y[6]*y[7]*y[10]) + y[210]/(4*y[6]^2*y[7]*y[10]) + 
    y[69]/(4*y[4]*y[6]*y[300]) + (y[12]*y[158])/(4*y[4]*y[300]) + 
    y[353]/(4*y[4]*y[6]*y[10]) + (y[369]*y[473])/4 + 
    y[598]/(4*y[4]*y[6]*y[25]) + y[847]/(4*y[6]*y[7]*y[25]) + 
    (y[45]*y[1079])/(4*y[6]) + y[1080]/(4*y[6]*y[10]) + 
    y[1081]/(4*y[6]*y[300]) + y[1082]/(4*y[6]^2*y[10]) + y[1083]/(4*y[10]) + 
    y[1084]/(4*y[6]*y[7]) + y[1085]/(4*y[4]*y[6]*y[7]) + y[1086]/(4*y[300]), 
  f[322] -> 1/(2*y[4]*y[6]) + 1/(4*y[4]*y[6]^2*y[7]) - 1/(4*y[4]*y[6]*y[7]) + 
    1/(2*y[4]*y[6]*y[7]*y[25]) + (y[10]*y[21])/(2*y[25]) - 
    (y[10]*y[21])/(2*y[4]*y[25]) + y[21]^2/(2*y[6]*y[25]) + 
    y[29]/(4*y[4]*y[10]) + y[29]/(2*y[6]*y[10]) + 
    y[45]/(4*y[4]*y[6]*y[7]*y[10]) - y[46]/(4*y[6]^2) + 
    y[46]/(4*y[4]*y[6]^2*y[7]*y[10]) + y[52]/(4*y[4]*y[6]^2*y[10]) - 
    (y[13]*y[52])/(4*y[4]*y[6]*y[10]) + (y[26]*y[169])/(4*y[6]*y[7]*y[10]) + 
    y[598]/(2*y[4]*y[6]*y[25]) + y[847]/(2*y[6]*y[7]*y[25]) + 
    y[1083]/(4*y[10]) + y[1084]/(4*y[6]*y[7]) + y[1087]/4 + 
    y[1088]/(4*y[6]) + y[1089]/(4*y[6]^2*y[10]) + 
    y[1089]/(4*y[4]*y[6]*y[300]) + y[1090]/(4*y[4]*y[300]) + 
    y[1091]/(y[6]^2*y[7]) + y[1092]/(4*y[6]*y[300]) + 
    y[1093]/(y[6]^2*y[7]*y[10]) + y[1094]/(4*y[300]), 
  f[324] -> 5/(4*y[4]*y[6]*y[7]*y[25]) + (y[10]*y[21])/(4*y[25]) + 
    (y[10]^2*y[21])/(4*y[4]^2*y[25]) + y[21]^2/(4*y[6]*y[25]) - 
    (3*y[26])/(4*y[4]*y[7]) - y[26]^2/(y[4]*y[7]*y[10]) - 
    y[26]^2/(2*y[4]^2*y[6]*y[7]*y[10]) + y[29]/(4*y[6]^2*y[10]) + y[45]/4 + 
    9/(8*y[4]^2*y[10]*y[21]*y[26]^3*y[65]^2) + 
    (5*y[13])/(8*y[4]*y[10]*y[26]^2*y[65]) + 
    3/(2*y[4]^2*y[10]*y[21]*y[26]^2*y[65]) + 
    y[51]/(8*y[4]^2*y[21]*y[26]^3*y[65]) + y[68]/(2*y[4]*y[6]^2) + 
    y[116]/(2*y[4]^2*y[21]^2*y[26]^2*y[65]) - (2*y[13])/(y[27]*y[117]^2) + 
    (y[12]*y[13]*y[26])/(4*y[4]*y[6]*y[27]*y[117]^2) - 
    (y[12]*y[13]*y[26])/(4*y[6]*y[10]*y[27]*y[117]^2) - 
    3/(4*y[4]*y[21]*y[26]^2*y[117]) - (4*y[13]^2)/(y[27]^2*y[117]) - 
    (y[12]*y[26])/(4*y[4]*y[6]^2*y[27]*y[117]) + 
    (3*y[119])/(8*y[4]^2*y[10]*y[26]*y[65]) - 
    (y[13]*y[186])/(4*y[4]^2*y[21]*y[26]*y[117]^2) + 
    (y[26]^2*y[203])/(4*y[4]^2*y[7]*y[10]) + 
    y[227]/(4*y[20]*y[26]^2*y[117]) + y[231]/(2*y[4]^2*y[6]*y[27]) + 
    (y[13]^2*y[233])/(y[10]*y[27]^2*y[117]) + (y[13]^2*y[234])/
     (y[10]*y[20]*y[27]^2*y[117]) - (y[13]*y[186]*y[234])/
     (4*y[10]*y[20]*y[27]*y[117]^2) + (y[12]^2*y[26])/
     (4*y[4]^2*y[6]*y[300]) + (y[12]*y[13])/(4*y[4]*y[299]*y[300]) + 
    y[302]/(4*y[4]^2*y[26]*y[65]*y[117]) + y[318]/(4*y[4]^2*y[10]*y[26]^2) + 
    y[318]/(2*y[4]^2*y[10]*y[26]^2*y[65]) + 
    y[319]/(8*y[4]^2*y[10]*y[26]^3*y[65]) + (y[46]*y[344])/(4*y[4]) + 
    y[416]/(4*y[4]^2*y[6]^2) + y[469]/(4*y[4]^2*y[21]*y[26]^2*y[65]) + 
    y[487]/(8*y[4]^2*y[21]*y[26]^3*y[65]^2) + 
    y[494]/(8*y[4]^2*y[10]*y[26]^3*y[65]^2) + 
    y[598]/(4*y[4]*y[26]*y[65]*y[117]) + y[13]/(2*y[26]*y[671]) - 
    y[119]^2/(4*y[4]^2*y[26]*y[65]*y[671]) - 
    (3*y[13])/(4*y[4]*y[26]*y[299]*y[671]) - 
    y[13]^2/(2*y[26]*y[299]*y[671]) + 1/(y[4]*y[26]*y[65]*y[299]*y[671]) - 
    (y[12]*y[13])/(4*y[4]*y[299]*y[300]*y[671]) - 
    (3*y[508])/(4*y[26]*y[65]*y[299]*y[671]) + 
    y[681]/(4*y[4]^2*y[21]*y[26]^2*y[117]) + y[683]/(4*y[6]*y[10]) + 
    (y[26]*y[748])/(4*y[7]) + y[761]/(4*y[4]^2*y[26]^2*y[117]) - 
    (y[13]^2*y[766])/(4*y[4]^2*y[26]*y[65]^2) + 
    (y[325]*y[766])/(4*y[26]*y[65]^2*y[299]) + 
    (y[508]*y[766])/(4*y[4]*y[26]*y[65]^2) + (y[26]^2*y[769])/
     (4*y[7]*y[10]) + y[920]/(4*y[4]*y[26]^2*y[117]) + 
    y[978]/(y[4]*y[6]*y[25]) + y[1042]/(8*y[10]*y[20]*y[26]^2*y[65]^2) + 
    y[1082]/(4*y[4]*y[6]*y[10]*y[27]) + (y[26]*y[1095])/4 + 
    y[1096]/(4*y[4]^2) + y[1097]/2 - y[1098]/(2*y[26]) - 
    (3*y[1099])/(8*y[21]*y[26]^2*y[65]) + (3*y[1100])/(4*y[4]*y[26]) + 
    (y[469]*y[1101])/(8*y[26]^3*y[65]) - 
    y[1102]/(8*y[10]*y[21]*y[26]^2*y[65]) + 
    y[1103]/(2*y[4]*y[6]^2*y[7]*y[10]) + y[1104]/(y[4]*y[6]*y[7]*y[10]) - 
    (y[26]*y[1105])/(4*y[4]^2*y[6]^2*y[10]) + y[1106]/(4*y[4]^2*y[6]*y[10]) + 
    y[1107]/(8*y[10]*y[20]*y[26]^2*y[65]) + 
    y[1108]/(4*y[10]*y[20]*y[26]*y[65]) + 
    y[1109]/(4*y[4]*y[21]*y[26]*y[117]^2) + (y[1110]*y[1111])/
     (4*y[4]*y[21]*y[26]*y[117]) + y[1112]/(4*y[4]^2*y[26]*y[117]) + 
    y[1113]/(y[4]*y[26]*y[117]) + y[1114]/(4*y[4]^2*y[6]^2*y[7]) + 
    y[1115]/(8*y[4]^2*y[21]*y[26]*y[65]) + 
    y[1116]/(4*y[10]*y[20]*y[26]*y[117]) + (y[186]*y[1117])/(4*y[10]*y[26]) + 
    (y[12]*y[1118])/(4*y[26]) + (y[119]*y[1119])/(8*y[26]^2*y[65]) + 
    (y[119]*y[1120])/(2*y[4]*y[26]) + (y[119]*y[1121])/
     (4*y[4]*y[26]*y[299]) + y[1122]/(4*y[4]^2*y[6]*y[7]) + 
    (y[26]*y[1123])/(4*y[6]^2*y[7]) - (y[26]*y[1124])/(4*y[4]^2*y[10]) + 
    (y[320]*y[1125])/(8*y[26]^2*y[65]^2) + y[1126]/(4*y[4]*y[6]^2*y[7]) + 
    y[1127]/(8*y[4]*y[10]*y[26]^2*y[65]^2) + y[1128]/(4*y[20]*y[26]*y[117]) + 
    y[1129]/(8*y[4]*y[21]*y[26]*y[65]) + y[1130]/(4*y[6]*y[7]*y[25]) + 
    (y[12]*y[26]*y[1131])/(2*y[4]*y[6]*y[300]) + (y[33]^2*y[1026]*y[1132])/
     (4*y[300]*y[671]) + y[1133]/(4*y[10]) + (y[21]*y[1134])/
     (2*y[4]*y[25]*y[671]) - (y[21]*y[490]*y[1134])/(4*y[25]*y[671]) + 
    y[1135]/(8*y[4]^2*y[21]^2*y[26]^2*y[65]^2) + 
    y[1136]/(8*y[21]*y[26]*y[65]*y[299]) + 
    y[1137]/(8*y[4]^2*y[21]^2*y[26]^3*y[65]^2) - 
    (y[21]*y[1138])/(4*y[4]*y[25]) + (y[508]*y[1139])/
     (8*y[21]^2*y[26]^2*y[65]^2) + y[1140]/(4*y[4]*y[26]*y[65]*y[671]) + 
    y[1141]/(2*y[4]*y[6]*y[27]) + y[1142]/(2*y[6]*y[10]*y[27]) + 
    (y[12]*y[26]*y[1143])/(4*y[6]^2*y[10]*y[27]) + y[1144]/(y[27]*y[117]) + 
    y[1145]/(4*y[10]*y[20]*y[27]*y[117]) + y[1146]/(4*y[4]*y[300]*y[671]) + 
    y[1147]/(4*y[4]*y[6]*y[7]) + y[1148]/(4*y[4]^2*y[6]) + 
    (y[13]*y[1149])/(4*y[10]*y[27]*y[117]^2) + 
    (5*y[1150])/(8*y[4]*y[21]*y[26]*y[65]) + (y[325]*y[1151])/
     (8*y[21]^2*y[26]^2*y[65]) + (y[318]*y[1152])/(8*y[26]^2*y[65]) + 
    (y[116]*y[1153])/(4*y[26]) + (3*y[1154])/(8*y[4]*y[21]*y[26]*y[65]) + 
    y[1155]/(4*y[6]*y[7]) + y[1156]/(2*y[6]*y[27]) + y[1157]/(4*y[4]*y[10]) + 
    y[1158]/(4*y[4]*y[6]^2*y[10]) + y[1159]/(4*y[4]*y[6]*y[10]) + 
    y[1160]/(4*y[4]^2*y[26]*y[117]^2) + y[1161]/(4*y[20]*y[26]*y[117]^2) + 
    y[1162]/(4*y[4]*y[26]*y[117]^2) + y[1163]/(4*y[4]*y[6]) + 
    (y[907]*y[1164])/4 + y[1165]/(4*y[10]*y[20]*y[27]) + 
    y[1166]/(4*y[4]^2*y[300]) + y[1167]/(2*y[6]*y[7]*y[10]) + 
    y[1168]/(4*y[6]^2*y[7]*y[10]) + y[1169]/(4*y[10]*y[27]*y[117]) + 
    (y[13]*y[1170])/4 + (y[13]*y[1171])/(4*y[299]*y[300]) + 
    (y[13]^2*y[1172])/(y[20]*y[27]^2*y[117]) + 
    (y[13]*y[1173])/(4*y[4]*y[27]*y[117]^2) - (y[13]*y[1174])/
     (4*y[20]*y[27]*y[117]^2) + y[1175]/(4*y[20]*y[27]*y[117]) + 
    y[1176]/(4*y[4]*y[27]*y[117]) - (y[13]*y[1177])/
     (4*y[299]*y[300]*y[671]) + (y[13]*y[1178])/(4*y[4]^2*y[27]*y[117]^2) + 
    (y[13]^2*y[1179])/(y[4]^2*y[27]^2*y[117]) + 
    y[1180]/(4*y[4]^2*y[27]*y[117]) + (y[116]*y[1181])/(8*y[26]*y[65]) + 
    (y[314]*y[1182])/(8*y[26]^2*y[65]) + 
    y[1183]/(8*y[4]*y[21]*y[26]^2*y[65]) + y[1184]/(4*y[6]*y[300]) + 
    y[1185]/(4*y[4]^2*y[27]) + y[1186]/(4*y[4]*y[27]) + 
    (y[13]^2*y[1187])/(y[4]*y[27]^2*y[117]) - (y[13]*y[1188])/4 + 
    y[1189]/(y[4]^2*y[27]^2) + y[1190]/(y[10]*y[20]*y[27]^2) + 
    y[1191]/(4*y[20]*y[27]) + y[1192]/(4*y[4]*y[300]) + y[1193]/(4*y[26]) + 
    y[1194]/4 + y[1195]/(4*y[10]*y[27]) + y[1196]/(4*y[27]) + 
    y[1197]/(4*y[300]) + y[1198]/(y[4]*y[27]^2) + y[1199]/(y[10]*y[27]^2) + 
    y[1200]/(y[20]*y[27]^2) + y[1201]/y[27]^2, 
  f[325] -> 5/(2*y[4]*y[6]*y[7]*y[25]) + (y[10]*y[21])/(2*y[25]) + 
    (y[10]^2*y[21])/(2*y[4]^2*y[25]) + y[21]^2/(2*y[6]*y[25]) + 
    y[13]/(4*y[4]*y[10]*y[26]^2) - y[13]/(4*y[10]*y[20]*y[26]^2) + 
    3/(4*y[4]^2*y[10]*y[21]*y[26]^2) + y[26]/(4*y[4]^2*y[7]) - 
    (3*y[26])/(4*y[4]*y[7]) + y[26]^2/(4*y[4]^2*y[7]*y[10]) + 
    y[46]/(4*y[6]^2) + (y[26]*y[46])/(4*y[4]^2*y[6]^2*y[7]*y[10]) + 
    y[52]/(2*y[4]^2) + y[54]/(4*y[10]) + 
    15/(8*y[4]^2*y[10]*y[21]^2*y[26]^3*y[65]^2) + 
    27/(8*y[4]^2*y[10]*y[21]*y[26]^3*y[65]^2) - 
    3/(2*y[10]*y[20]*y[21]*y[26]^3*y[65]^2) + 
    5/(4*y[4]^2*y[10]*y[21]*y[26]^2*y[65]^2) - 
    1/(8*y[4]*y[10]*y[21]*y[26]^2*y[65]^2) + 
    9/(4*y[4]^2*y[10]*y[21]*y[26]^3*y[65]) + 
    (7*y[13])/(8*y[4]*y[10]*y[26]^2*y[65]) + 
    1/(y[4]^2*y[10]*y[21]^2*y[26]^2*y[65]) + 
    11/(4*y[4]^2*y[10]*y[21]*y[26]^2*y[65]) - 1/(y[4]^2*y[26]*y[65]) + 
    y[12]/(4*y[4]*y[10]*y[26]*y[65]) + 5/(8*y[4]^2*y[10]*y[21]*y[26]*y[65]) - 
    (y[46]*y[110])/(4*y[4]^2*y[6]^2) + (y[46]*y[110])/(2*y[4]*y[6]^2) + 
    y[119]/(2*y[4]^2*y[10]*y[26]) + (y[116]*y[219])/
     (8*y[20]*y[21]*y[26]^2*y[65]) + (3*y[13])/(4*y[299]) + 
    17/(8*y[4]*y[21]*y[26]*y[65]*y[299]) + y[116]/(4*y[4]^2*y[26]*y[299]) + 
    (y[219]*y[314])/(8*y[21]*y[26]^2*y[65]*y[299]) + 
    y[315]/(y[4]^2*y[21]^2*y[26]^2*y[65]) + y[318]/(4*y[4]^2*y[10]*y[26]^2) + 
    (y[219]*y[318])/(8*y[4]*y[26]^2*y[65]*y[299]) + 
    (3*y[319])/(8*y[4]^2*y[10]*y[26]^3*y[65]) - 
    (3*y[319])/(8*y[4]^2*y[21]*y[26]^3*y[65]) + 
    y[319]/(8*y[4]*y[26]*y[65]*y[299]) + 
    y[320]/(8*y[4]*y[21]*y[26]^2*y[65]^2) + y[321]/(4*y[4]*y[21]^2*y[26]^2) + 
    (y[219]*y[325])/(8*y[21]^2*y[26]^2*y[65]*y[299]) + 
    y[348]/(4*y[4]*y[10]*y[26]) + (3*y[494])/(8*y[4]^2*y[10]*y[26]^3*
      y[65]^2) - (3*y[494])/(8*y[4]^2*y[21]*y[26]^3*y[65]^2) + 
    y[508]/(8*y[4]*y[21]^2*y[26]^2*y[65]^2) + (3*y[219]*y[508])/
     (8*y[20]*y[21]^2*y[26]^3*y[65]^2) - 
    (3*y[510])/(8*y[4]^2*y[21]^2*y[26]^3*y[65]^2) + y[13]/(y[26]*y[671]) - 
    y[119]^2/(2*y[4]^2*y[26]*y[65]*y[671]) + 
    y[13]/(2*y[4]^2*y[26]*y[299]*y[671]) - 
    (3*y[13])/(2*y[4]*y[26]*y[299]*y[671]) - y[13]^2/(y[26]*y[299]*y[671]) + 
    2/(y[4]*y[26]*y[65]*y[299]*y[671]) - (y[12]*y[13])/
     (2*y[4]*y[299]*y[300]*y[671]) - (3*y[508])/(2*y[26]*y[65]*y[299]*
      y[671]) + y[673]^2/(2*y[4]*y[6]*y[7]*y[10]) + 
    (y[219]*y[760])/(4*y[10]*y[20]*y[26]) - (y[13]^2*y[766])/
     (2*y[4]^2*y[26]*y[65]^2) + (y[325]*y[766])/(2*y[26]*y[65]^2*y[299]) + 
    (y[508]*y[766])/(2*y[4]*y[26]*y[65]^2) + y[873]/(4*y[6]^2*y[10]) + 
    (y[12]*y[26]*y[873])/(4*y[4]^2*y[6]*y[300]) + 
    y[907]/(2*y[4]^2*y[6]*y[25]) + (3*y[320]*y[1054])/(8*y[26]^3*y[65]^2) + 
    y[1071]/(8*y[4]^2*y[10]*y[26]^2*y[65]^2) + y[1082]/(2*y[6]*y[10]) - 
    (3*y[320]*y[1101])/(8*y[26]^3*y[65]) + y[1103]/(2*y[4]*y[7]*y[10]) + 
    y[1103]/(4*y[4]^2*y[6]*y[7]*y[10]) + 
    y[1107]/(8*y[10]*y[20]*y[26]^2*y[65]^2) + 
    (9*y[1110])/(8*y[4]*y[10]*y[21]*y[26]^3*y[65]^3) - 
    (y[26]*y[1124])/(4*y[4]^2*y[10]) + y[1130]/(2*y[6]*y[7]*y[25]) + 
    (y[33]^2*y[1026]*y[1132])/(2*y[300]*y[671]) + 
    (y[21]*y[1134])/(y[4]*y[25]*y[671]) - (y[21]*y[490]*y[1134])/
     (2*y[25]*y[671]) - (y[21]*y[1138])/(2*y[4]*y[25]) + 
    y[1140]/(2*y[4]*y[26]*y[65]*y[671]) + y[1146]/(2*y[4]*y[300]*y[671]) - 
    (y[13]*y[1177])/(2*y[299]*y[300]*y[671]) + y[1202]/(4*y[6]) + y[1203]/4 + 
    y[1204]/(4*y[4]) + y[1205]/(4*y[4]^2*y[6]) + 
    y[1206]/(8*y[4]^2*y[21]*y[26]*y[65]) + 
    y[1207]/(4*y[4]^2*y[21]*y[26]^2*y[65]) + y[1208]/(4*y[4]*y[6]*y[7]) - 
    (3*y[1209])/(8*y[10]*y[21]*y[26]^3*y[65]) - 
    (9*y[1210])/(8*y[10]*y[21]*y[26]^2*y[65]) - 
    (3*y[1211])/(4*y[4]*y[10]*y[21]*y[26]) + 
    y[1212]/(4*y[4]*y[6]^2*y[7]*y[10]) + (y[46]*y[1213])/
     (4*y[4]^2*y[6]*y[10]) + y[1214]/(8*y[10]*y[20]*y[26]^2*y[65]) + 
    y[1215]/(4*y[4]^2*y[6]^2*y[7]) + y[1216]/(4*y[4]*y[6]*y[10]) - 
    (3*y[119]*y[1217])/(8*y[26]^3*y[65]) + (3*y[119]*y[1218])/
     (8*y[26]^3*y[65]) - (3*y[318]*y[1219])/(8*y[26]^3*y[65]^3) + 
    (3*y[318]*y[1220])/(8*y[26]^3*y[65]^3) + y[1221]/(y[21]*y[26]*y[299]) + 
    y[1222]/(y[4]*y[26]*y[299]) + y[1223]/(2*y[4]*y[6]^2*y[7]) + 
    y[1224]/(4*y[4]^2*y[6]*y[7]) - (y[26]*y[1225])/(4*y[4]^2*y[6]^2*y[10]) + 
    y[1226]/(8*y[4]^2*y[21]*y[26]^2*y[65]^2) + 
    y[1227]/(4*y[4]*y[21]^2*y[26]^2*y[65]) + 
    y[1227]/(8*y[4]^2*y[10]*y[26]*y[65]) + 
    (5*y[1227])/(8*y[4]*y[21]*y[26]*y[65]) + 
    y[1228]/(4*y[4]^2*y[10]*y[26]^2*y[65]) + 
    y[1229]/(8*y[4]*y[10]*y[26]^2*y[65]^2) + y[1230]/(y[4]*y[6]*y[25]) - 
    (y[13]*y[1231])/(4*y[4]*y[299]*y[300]) + 
    y[1232]/(8*y[4]^2*y[21]^2*y[26]^2*y[65]^2) + 
    y[1233]/(8*y[21]*y[26]*y[65]*y[299]) - (3*y[508]*y[1234])/
     (8*y[4]*y[21]^2*y[26]^3*y[65]^2) + (y[119]*y[1235])/
     (4*y[4]*y[26]*y[65]) + (3*y[1236])/(8*y[4]*y[21]*y[26]^2*y[65]) + 
    (y[219]*y[1237])/(8*y[21]*y[26]^2*y[65]) + y[1238]/(2*y[4]*y[26]) + 
    (y[26]*y[1239])/(4*y[7]) + y[1240]/(4*y[6]*y[7]) + 
    y[1241]/(4*y[6]^2*y[7]) + y[1242]/(4*y[4]*y[10]) + 
    y[1243]/(4*y[4]*y[6]^2*y[10]) + y[1244]/(4*y[4]*y[6]) + 
    (y[26]*y[1245])/(4*y[4]*y[6]*y[300]) + y[1246]/(4*y[6]*y[7]*y[10]) + 
    y[1247]/(4*y[7]*y[10]) + y[1248]/(4*y[6]^2*y[7]*y[10]) + 
    (y[13]*y[1249])/(4*y[299]*y[300]) + (3*y[1250])/(2*y[4]*y[26]) - 
    y[1251]/(4*y[4]*y[21]*y[26]) + y[1252]/(4*y[4]^2*y[300]) + y[1253]/2 + 
    y[1254]/(4*y[6]*y[300]) + y[1255]/(4*y[4]*y[300]) + y[1256]/(4*y[300]), 
  f[340] -> (-8*y[7]*y[10]^2*y[20]*y[551]^4)/y[300]^3 - 
    (8*y[10]*y[20]*y[158]*y[1257]^3)/y[300]^2, 
  f[352] -> -1/4*y[21]/(y[4]*y[16]) + y[13]/(4*y[3]*y[33]) - 
    y[13]/(4*y[3]*y[4]*y[33]) - (y[21]*y[57])/(4*y[16]) + 
    (y[10]*y[21])/(4*y[4]*y[25]*y[58]) + y[21]/(4*y[20]^2*y[26]*y[117]) + 
    1/(y[27]*y[117]) + (y[158]*y[219])/(4*y[4]*y[26]*y[117]) + 
    (y[12]*y[234])/(4*y[10]*y[20]^2*y[27]*y[117]) + 
    (y[219]*y[302])/(4*y[20]*y[26]*y[117]) + (y[21]*y[411])/(4*y[6]*y[16]) - 
    (y[21]*y[411])/(4*y[6]*y[25]) + y[412]/(4*y[6]*y[7]*y[25]) + 
    (y[6]*y[12]^3)/(4*y[10]*y[20]^2*y[568]) + y[847]/(4*y[6]*y[7]*y[16]) + 
    (y[6]*y[849])/(4*y[20]^2*y[568]) + 
    y[907]/(4*y[20]^2*y[26]*y[65]*y[117]) + (y[21]*y[1258])/(4*y[25]) + 
    y[1259]/(4*y[568]) + (y[12]*y[1260])/(4*y[10]*y[568]) + 
    (y[12]^2*y[1261])/(4*y[10]*y[20]*y[568]) + (y[10]*y[21]*y[1262])/
     (4*y[25]*y[58]) + y[1263]/(y[10]*y[27]*y[117]) + 
    y[1264]/(y[10]*y[20]*y[27]*y[117]) + y[1265]/4 + y[1266]/(4*y[4]*y[27]) - 
    y[1267]/(4*y[4]) + y[1268]/(4*y[4]*y[27]*y[58]) + 
    y[1269]/(4*y[20]*y[568]) + y[1270]/(4*y[20]*y[27]*y[117]) + 
    y[1271]/(4*y[4]*y[27]*y[117]) + y[1272]/(4*y[20]^2*y[27]*y[117]) + 
    (y[12]*y[1273])/(4*y[10]*y[27]) + y[1274]/(4*y[20]^2*y[27]) + 
    y[1275]/(4*y[10]*y[20]^2*y[27]) + y[1276]/(4*y[10]*y[20]*y[27]) + 
    y[1277]/(4*y[27]) + y[1278]/(4*y[20]*y[27]) + y[1279]/(4*y[27]*y[58]), 
  f[356] -> -1 + y[11]/y[10] - y[20]/(y[6]*y[10]) + y[21]/(y[4]*y[6]*y[25]) - 
    3/(2*y[20]*y[21]*y[26]^2) + (y[21]*y[57])/(y[6]*y[25]) + 
    (y[10]*y[21]^2)/(2*y[4]*y[25]*y[58]^2) + (y[11]*y[20]*y[64])/
     (y[6]*y[10]*y[27]) + 1/(y[10]*y[26]*y[117]^3) - 
    y[13]/(y[10]*y[20]^2*y[26]*y[117]^3) + 
    y[6]/(y[10]*y[21]*y[26]*y[117]^3) + (y[12]*y[13]^2)/
     (y[4]*y[21]*y[26]*y[117]^3) - (4*y[13]^2)/(y[27]*y[117]^3) - 
    (2*y[13])/(y[27]*y[117]^2) + (3*y[6])/(2*y[10]*y[20]*y[26]^2*y[117]) - 
    (3*y[13])/(4*y[4]*y[21]^2*y[26]^2*y[117]) - 1/(4*y[10]*y[26]*y[117]) + 
    (8*y[13]^2)/(y[27]^2*y[117]) + (3*y[65])/(2*y[21]*y[26]^2*y[117]) - 
    (3*y[65])/(2*y[10]*y[21]*y[26]^2*y[117]) + 
    y[119]/(2*y[4]*y[21]*y[26]*y[117]) - 
    (3*y[158])/(4*y[4]*y[26]*y[65]*y[117]) + 
    (3*y[158])/(4*y[20]*y[26]*y[65]*y[117]) - (y[158]*y[231])/
     (y[4]*y[6]*y[27]) + (y[13]^2*y[234])/(y[10]*y[20]^2*y[27]*y[117]^3) - 
    (y[6]*y[12]^4*y[13])/(2*y[10]*y[20]^2*y[568]^2) + 
    (y[12]^3*y[65])/(4*y[10]*y[20]^2*y[568]) + 
    (3*y[761])/(4*y[4]*y[26]^2*y[117]) - y[845]/(2*y[10]*y[20]*y[26]) + 
    (y[65]*y[849])/(4*y[20]^2*y[568]) - (y[6]*y[13]*y[889])/
     (2*y[20]^2*y[568]^2) + y[896]/(4*y[10]*y[21]*y[26]*y[117]) - 
    (3*y[907])/(4*y[20]^2*y[26]*y[65]*y[117]) + 
    (3*y[920])/(4*y[20]^2*y[26]^2*y[117]) + y[939]/(y[21]*y[26]*y[117]^3) + 
    y[976]/(y[10]*y[21]*y[26]*y[117]^2) + (y[13]*y[988])/
     (4*y[4]*y[21]*y[26]*y[117]^2) + (2*y[13]^2*y[989])/
     (y[10]*y[20]^2*y[27]^2*y[117]) + y[993]/(y[21]*y[26]*y[117]^2) + 
    (y[13]^2*y[1172])/(y[20]^2*y[27]*y[117]^3) + (2*y[13]^2*y[1179])/
     (y[4]*y[27]^2*y[117]) - (y[12]^3*y[13]*y[1261])/
     (2*y[10]*y[20]*y[568]^2) + y[1280]/(2*y[26]) + (3*y[1281])/(4*y[26]^2) - 
    (3*y[1282])/(4*y[26]) + (3*y[1283])/(2*y[10]*y[26]) + 
    y[1284]/(y[10]*y[20]*y[26]*y[117]^3) + 
    y[1285]/(4*y[10]*y[20]^2*y[26]*y[117]^2) + 
    y[1286]/(4*y[10]*y[20]*y[26]*y[117]^2) + y[1287]/(4*y[20]*y[26]*y[117]) + 
    y[1288]/(y[4]*y[21]*y[26]^2*y[117]) + 
    y[1289]/(4*y[10]*y[20]^2*y[26]*y[117]) - 
    (3*y[1290])/(4*y[20]*y[26]^2*y[117]) + y[1291]/(4*y[21]*y[26]*y[117]) + 
    y[1292]/(4*y[10]*y[20]*y[26]*y[117]) + y[1293]/(2*y[4]*y[26]*y[117]) + 
    y[1294]/(4*y[20]^2*y[26]*y[117]) - (y[21]*y[1295])/(4*y[25]) + 
    (y[12]^2*y[13]*y[1296])/(2*y[10]*y[568]^2) + 
    (y[12]*y[1297])/(4*y[10]*y[568]) + (y[12]^2*y[1298])/
     (4*y[10]*y[20]*y[568]) - (y[10]*y[21]*y[1299])/(4*y[4]*y[25]*y[58]) + 
    (y[13]*y[1300])/(y[4]*y[26]*y[117]^3) + 
    y[1301]/(4*y[20]^2*y[26]*y[117]^2) + y[1302]/(y[27]*y[117]) + 
    (y[13]*y[1303])/(4*y[10]*y[20]^2*y[27]*y[117]^2) + 
    y[1304]/(4*y[10]*y[20]^2*y[27]*y[117]) + y[1305]/(4*y[568]) + 
    (y[13]*y[1306])/(y[20]^2*y[26]*y[117]^3) + 
    y[1307]/(4*y[4]*y[26]*y[117]^2) + y[1308]/(4*y[20]*y[26]*y[117]^2) + 
    (y[10]*y[21]*y[1309])/(4*y[25]*y[58]) + y[1310]/(y[6]*y[27]) - 
    (y[13]*y[1311])/(4*y[20]^2*y[27]*y[117]^2) + 
    y[1312]/(y[10]*y[27]*y[117]) + y[1313]/(2*y[4]*y[27]*y[58]^2) + 
    y[1314]/(y[20]*y[568]) + y[1315]/(y[20]*y[26]*y[117]^3) + 
    y[1316]/(y[10]*y[27]*y[117]^3) + y[1317]/(y[10]*y[27]^2*y[117]) + 
    y[1318]/(y[10]*y[27]*y[117]^2) + (y[10]*y[21]^2*y[1319])/
     (2*y[25]*y[58]^2) + (2*y[13]^2*y[1320])/(y[20]^2*y[27]^2*y[117]) + 
    y[1321]/(4*y[20]*y[27]*y[117]) + y[1322]/(4*y[20]^2*y[27]*y[117]) + 
    y[1323]/(4*y[10]*y[20]*y[27]*y[117]) + 
    y[1324]/(y[10]*y[20]*y[27]*y[117]^3) + 
    y[1325]/(4*y[10]*y[20]*y[27]*y[117]^2) + (y[13]^2*y[1326])/
     (y[4]*y[27]*y[117]^3) + y[1327]/(4*y[4]*y[27]) + 
    (y[13]*y[1328])/(2*y[568]^2) + y[1329]/(4*y[4]*y[27]*y[58]) + 
    y[1330]/(4*y[10]*y[20]^2*y[27]) + y[1331]/(4*y[4]*y[27]*y[117]) - 
    (y[13]*y[1332])/(4*y[4]*y[27]*y[117]^2) - (y[13]*y[1333])/
     (2*y[20]*y[568]^2) + (2*y[1334])/(y[10]*y[20]*y[27]^2*y[117]) + 
    y[1335]/(y[20]*y[27]^2*y[117]) + y[1336]/(y[20]*y[27]*y[117]^3) + 
    y[1337]/(4*y[20]*y[27]*y[117]^2) + (2*y[1338])/(y[10]*y[20]^2*y[27]^2) + 
    y[1339]/(4*y[10]*y[20]*y[27]) + (2*y[1340])/(y[10]*y[20]*y[27]^2) + 
    y[1341]/(4*y[20]*y[27]) + y[1342]/(4*y[27]) + y[1343]/(4*y[20]^2*y[27]) + 
    y[1344]/(4*y[27]*y[58]) + y[1345]/(4*y[10]*y[27]) + 
    (2*y[1346])/(y[4]*y[27]^2) + y[1347]/(2*y[27]*y[58]^2) + 
    (2*y[1348])/(y[10]*y[27]^2) + (2*y[1349])/(y[20]^2*y[27]^2) + 
    (2*y[1350])/(y[20]*y[27]^2) + y[1351]/y[27]^2, 
  f[364] -> -1/8*(y[10]*y[156])/(y[3]^2*y[4]) + (y[158]*y[672])/(4*y[3]) + 
    (y[10]*y[1352])/(8*y[3]^2) + y[1353]/(4*y[300]) + 
    (y[158]^2*y[1354])/(4*y[4]), 
  f[365] -> -1/8*(y[10]*y[156])/(y[3]^2*y[4]) + (y[10]*y[1352])/(8*y[3]^2) + 
    y[1353]/(2*y[300]) + (y[158]^2*y[1354])/(2*y[4]) + y[1355]/(4*y[3]), 
  f[367] -> y[20]/(2*y[6]*y[10]) + (y[10]*y[156])/(4*y[4]*y[16]^2) + 
    y[165]/(2*y[6]*y[16]) + y[226]/(2*y[10]) + y[302]/(2*y[4]*y[16]) + 
    (y[10]*y[1356])/(4*y[16]^2) + y[1357]/(2*y[16]) + y[1358]/2, 
  f[368] -> 1 + 3/(4*y[4]*y[6]*y[16]) - 1/(4*y[4]*y[6]*y[7]*y[16]) + 
    y[20]/(y[6]*y[10]) - (y[20]*y[21])/(4*y[25]) + 
    (y[10]*y[156])/(2*y[4]*y[16]^2) + (y[65]*y[158])/(4*y[3]*y[4]) + 
    y[226]/y[10] + y[346]/(4*y[4]*y[6]*y[25]) + 
    (y[21]*y[411])/(4*y[6]*y[25]) + y[412]/(4*y[6]*y[7]*y[16]) + 
    (y[65]*y[672])/(4*y[3]) + y[847]/(4*y[6]*y[7]*y[25]) + 
    (y[10]*y[1356])/(2*y[16]^2) - (y[158]*y[1359])/(4*y[4]*y[16]) + 
    y[1360]/(4*y[6]*y[16]) + y[1361]/(4*y[16]), 
  f[370] -> -1/4*1/(y[4]*y[6]) - y[13]/(4*y[4]*y[6]*y[10]) + 
    y[57]/(4*y[6]^2*y[10]) + y[349]/(4*y[6]*y[10]) + y[1362]/(4*y[6]), 
  f[377] -> 1/(2*y[10]*y[26]) + y[13]^2/(2*y[3]*y[33]^2) - 
    y[13]^2/(2*y[3]*y[4]*y[33]^2) - 1/(4*y[20]^2*y[26]*y[65]) - 
    y[13]/(2*y[4]*y[26]*y[33]^2*y[65]) + y[69]/(2*y[10]*y[20]^2*y[26]) + 
    y[69]/(4*y[10]*y[20]^2*y[26]*y[65]) - 
    (3*y[119])/(4*y[4]*y[26]^2*y[33]*y[65]) + 
    (y[13]*y[219])/(2*y[20]*y[26]*y[33]) + (3*y[13]*y[219])/
     (4*y[20]*y[26]^2*y[33]*y[65]) + y[320]/(4*y[4]*y[26]*y[33]*y[65]) + 
    y[407]/(y[10]*y[20]*y[26]) + (y[6]*y[12]^4*y[13])/
     (2*y[10]*y[20]^2*y[568]^2) - (3*y[13]*y[886])/(4*y[26]^2*y[65]) + 
    (y[6]*y[13]*y[889])/(2*y[20]^2*y[568]^2) - 
    (y[13]*y[895])/(4*y[3]*y[33]) + (y[13]*y[895])/(4*y[3]*y[4]*y[33]) - 
    (y[12]^3*y[896])/(4*y[10]*y[20]^2*y[568]) - 
    (y[849]*y[896])/(4*y[20]^2*y[568]) - (3*y[1064])/(4*y[20]*y[26]*y[65]) + 
    y[1107]/(4*y[10]*y[20]*y[26]*y[65]) + (y[12]^2*y[13]*y[1260])/
     (2*y[10]*y[568]^2) + (y[12]^3*y[13]*y[1261])/(2*y[10]*y[20]*y[568]^2) - 
    (y[13]*y[1328])/(2*y[568]^2) + (y[13]*y[1333])/(2*y[20]*y[568]^2) - 
    y[1363]/(2*y[26]) + (3*y[1364])/(4*y[26]*y[65]) + y[1365]/(4*y[3]) + 
    y[1366]/(4*y[3]*y[4]) + (y[12]*y[1367])/(4*y[10]*y[568]) + 
    y[1368]/(4*y[568]) - (y[12]^2*y[1369])/(4*y[10]*y[20]*y[568]) + 
    y[1370]/(4*y[20]*y[568]), 
  f[379] -> -1/4*1/(y[10]*y[20]*y[21]*y[26]^3*y[65]^3) - 
    3/(2*y[10]*y[20]*y[21]*y[26]^3*y[65]^2) + 
    1/(y[4]*y[10]*y[21]^2*y[26]^3*y[65]) - 
    5/(4*y[10]*y[20]*y[21]*y[26]^3*y[65]) - 
    y[219]/(2*y[10]*y[20]*y[21]^2*y[26]^3*y[65]) + 
    (3*y[219])/(2*y[4]*y[10]*y[21]*y[26]^3*y[65]) + 
    y[469]/(4*y[4]*y[21]^2*y[26]^3*y[65]) + (y[51]*y[1043])/
     (4*y[26]^3*y[65]) + (y[315]*y[1043])/(y[26]^3*y[65]^2) + 
    y[1045]/(2*y[10]*y[21]*y[26]^3*y[65]^2) + (y[116]*y[1045])/
     (2*y[21]*y[26]^3*y[65]^2) + (y[318]*y[1054])/(2*y[26]^3*y[65]^2) + 
    (y[319]*y[1054])/(4*y[26]^3*y[65]) + (y[119]*y[1066])/(4*y[26]^3*y[65]) + 
    (y[116]*y[1067])/(4*y[26]^3*y[65]) + (y[119]*y[1068])/
     (2*y[20]*y[26]^3*y[65]) + y[1371]/(4*y[10]*y[21]*y[26]^3*y[65]), 
  f[385] -> y[15]/(4*y[3]) - y[21]/(2*y[4]*y[6]*y[25]) - 
    (y[21]*y[57])/(2*y[6]*y[25]) - (y[10]*y[21]^2)/(4*y[4]*y[25]*y[58]^2) + 
    (y[12]*y[20]*y[64])/(2*y[6]*y[10]*y[27]) + 1/(4*y[20]*y[26]*y[65]) + 
    y[13]/(4*y[4]*y[26]*y[33]^2*y[65]) + y[116]/(4*y[4]*y[26]*y[33]*y[65]) - 
    3/(4*y[10]*y[26]*y[117]^2) + (5*y[12])/(4*y[10]*y[20]^2*y[26]*y[117]^2) - 
    (3*y[18])/(4*y[20]^2*y[26]*y[65]*y[117]^2) + 
    y[21]/(2*y[20]^2*y[26]^2*y[117]) + 1/(y[20]^2*y[26]*y[117]) + 
    y[12]/(y[10]*y[20]^2*y[26]*y[117]) - 1/(y[10]*y[20]*y[26]*y[117]) + 
    2/(y[27]*y[117]) + 7/(4*y[10]*y[20]^2*y[26]*y[65]*y[117]) + 
    5/(4*y[10]*y[20]*y[26]*y[65]*y[117]) + 
    y[118]/(y[10]*y[20]*y[26]*y[117]^2) + 
    y[119]/(4*y[10]*y[20]*y[26]*y[65]) + 
    y[119]/(2*y[4]*y[26]^2*y[33]*y[65]) + (y[10]*y[21]*y[158])/
     (2*y[4]*y[25]*y[58]) - (y[59]*y[158])/(2*y[4]*y[26]*y[117]^3) - 
    (3*y[21]*y[158])/(4*y[4]*y[26]*y[65]*y[117]^2) + 
    y[158]/(2*y[4]*y[26]^2*y[65]*y[117]) + 
    y[186]/(2*y[10]*y[20]*y[26]*y[117]^3) - (y[13]*y[219])/
     (2*y[20]*y[26]^2*y[33]*y[65]) + (y[21]*y[231])/(2*y[4]*y[6]*y[27]) - 
    (y[12]*y[13]*y[234])/(2*y[10]*y[20]^2*y[27]*y[117]^3) + 
    (3*y[12]*y[13]*y[234])/(2*y[10]*y[20]^2*y[27]^2*y[117]) + 
    y[298]/(2*y[4]*y[26]^2*y[117]) + y[298]/(4*y[4]*y[26]*y[65]*y[117]) + 
    y[302]/(2*y[20]*y[26]^2*y[65]*y[117]) + 
    y[586]/(4*y[20]*y[26]*y[65]*y[117]) + 
    (3*y[845])/(4*y[10]*y[20]*y[26]*y[65]*y[117]^2) - 
    (y[13]^2*y[887])/(4*y[3]*y[33]) + (y[13]^2*y[888])/(4*y[3]*y[33]) - 
    y[893]/(4*y[26]*y[65]) + (3*y[905])/(4*y[20]*y[26]*y[65]*y[117]^2) + 
    (2*y[13]*y[907])/(y[27]*y[117]^3) - (6*y[13]*y[907])/(y[27]^2*y[117]) + 
    y[907]/(2*y[20]^2*y[26]^2*y[65]*y[117]) + y[918]/(y[27]*y[117]^2) + 
    (y[21]*y[1258])/(2*y[25]) - y[1372]/(2*y[26]) + y[1373]/(2*y[26]) + 
    y[1374]/(4*y[3]*y[4]) + y[1375]/(4*y[10]*y[20]^2*y[26]*y[65]) + 
    y[1376]/(y[20]*y[26]^2*y[117]) + y[1377]/(4*y[20]^2*y[26]*y[65]*y[117]) + 
    (y[12]*y[1378])/(2*y[10]*y[20]^2*y[26]) + (y[13]*y[1379])/
     (2*y[26]^2*y[65]) - (y[158]*y[1380])/(4*y[4]*y[26]*y[117]^2) + 
    y[1381]/(4*y[20]*y[26]*y[117]^2) + (y[13]*y[1382])/
     (2*y[10]*y[27]*y[117]^3) - (3*y[13]*y[1382])/(2*y[10]*y[27]^2*y[117]) + 
    y[1383]/(y[10]*y[27]*y[117]) + y[1384]/(2*y[4]*y[27]) + 
    y[1385]/(4*y[10]*y[27]*y[117]^2) + (y[13]*y[1386])/
     (2*y[10]*y[20]*y[27]*y[117]^3) + (3*y[13]*y[1387])/
     (2*y[10]*y[20]*y[27]^2*y[117]) - (y[12]*y[1388])/
     (4*y[10]*y[20]^2*y[27]*y[117]^2) + 
    y[1389]/(4*y[10]*y[20]*y[27]*y[117]) + 
    y[1390]/(4*y[10]*y[20]*y[27]*y[117]^2) + 
    y[1391]/(4*y[20]^2*y[26]*y[117]^2) + y[1392]/(2*y[6]*y[27]) - 
    (y[10]*y[21]*y[1393])/(4*y[25]*y[58]) - (3*y[12]*y[1394])/
     (2*y[10]*y[20]^2*y[27]^2) + y[1395]/(4*y[4]*y[27]*y[58]^2) + 
    y[1396]/(2*y[20]*y[26]*y[117]^3) + y[1397]/(2*y[20]^2*y[26]*y[117]^3) - 
    (y[12]*y[1398])/(4*y[10]*y[20]^2*y[27]*y[117]) + 
    (y[10]*y[21]^2*y[1399])/(4*y[25]*y[58]^2) + 
    (y[13]*y[1400])/(2*y[4]*y[27]*y[117]^3) - (3*y[13]*y[1400])/
     (2*y[4]*y[27]^2*y[117]) + y[1401]/(4*y[4]*y[27]*y[117]) + 
    y[1402]/(4*y[20]*y[27]*y[117]) + y[1403]/(4*y[4]*y[27]*y[117]^2) + 
    (y[13]*y[1404])/(2*y[20]*y[27]*y[117]^3) + (3*y[13]*y[1405])/
     (2*y[20]*y[27]^2*y[117]) + (y[13]*y[1406])/(2*y[20]^2*y[27]*y[117]^3) - 
    (3*y[13]*y[1406])/(2*y[20]^2*y[27]^2*y[117]) + 
    y[1407]/(4*y[20]*y[27]*y[117]^2) + y[1408]/(4*y[20]^2*y[27]*y[117]^2) + 
    (y[12]*y[1409])/(4*y[10]*y[20]^2*y[27]) + y[1410]/(4*y[20]^2*y[27]) + 
    y[1411]/(4*y[4]*y[27]*y[58]) + y[1412]/(4*y[27]) + 
    (3*y[1413])/(2*y[4]*y[27]^2) + y[1414]/(4*y[10]*y[27]) + 
    y[1415]/(4*y[10]*y[20]*y[27]) + y[1416]/(4*y[20]*y[27]) + 
    y[1417]/(4*y[20]^2*y[27]*y[117]) - (3*y[1418])/(2*y[10]*y[20]*y[27]^2) + 
    (y[21]*y[1419])/(4*y[27]*y[58]) + (3*y[1420])/(2*y[20]^2*y[27]^2) + 
    (3*y[12]*y[1421])/(2*y[10]*y[27]^2) + (3*y[1422])/(2*y[20]*y[27]^2) + 
    y[1423]/(4*y[27]*y[58]^2) + (3*y[1424])/(2*y[27]^2), 
  f[386] -> y[15]/(2*y[3]) - y[21]/(y[4]*y[6]*y[25]) + 
    y[12]/(2*y[10]*y[20]^2*y[26]) - (y[21]*y[57])/(y[6]*y[25]) - 
    (y[10]*y[21]^2)/(2*y[4]*y[25]*y[58]^2) + (y[12]*y[20]*y[64])/
     (y[6]*y[10]*y[27]) + (3*y[12])/(4*y[10]*y[20]^2*y[26]^2*y[65]^2) + 
    (5*y[12])/(4*y[10]*y[20]*y[26]*y[65]) + 
    y[13]/(2*y[4]*y[26]*y[33]^2*y[65]) + y[116]/(2*y[4]*y[26]*y[33]*y[65]) - 
    1/(y[10]*y[26]*y[117]^3) + y[12]/(y[10]*y[20]^2*y[26]*y[117]^3) - 
    3/(2*y[10]*y[26]*y[117]^2) + (9*y[12])/(4*y[10]*y[20]^2*y[26]*y[117]^2) - 
    (6*y[13])/(y[27]*y[117]^2) + (3*y[21])/(4*y[20]^2*y[26]^2*y[117]) - 
    1/(4*y[26]*y[117]) + (3*y[12])/(2*y[10]*y[20]^2*y[26]*y[117]) + 
    7/(4*y[10]*y[20]^2*y[26]*y[65]*y[117]) - 
    (3*y[21])/(4*y[20]*y[26]*y[65]*y[117]) + 
    (3*y[119])/(4*y[4]*y[26]^2*y[33]*y[65]) + (y[10]*y[21]*y[158])/
     (y[4]*y[25]*y[58]) - (y[59]*y[158])/(y[4]*y[26]*y[117]^3) - 
    (y[21]*y[158])/(y[4]*y[26]*y[65]*y[117]^2) + 
    (3*y[158])/(4*y[4]*y[26]^2*y[65]*y[117]) - 
    (3*y[158])/(4*y[20]*y[26]^2*y[65]*y[117]) + 
    y[186]/(2*y[10]*y[20]*y[26]) + y[186]/(y[10]*y[20]*y[26]*y[117]^3) - 
    (y[13]*y[219])/(2*y[20]*y[26]*y[33]) - (3*y[13]*y[219])/
     (4*y[20]*y[26]^2*y[33]*y[65]) + (y[21]*y[231])/(y[4]*y[6]*y[27]) - 
    (y[12]*y[13]*y[234])/(y[10]*y[20]^2*y[27]*y[117]^3) + 
    (2*y[12]*y[13]*y[234])/(y[10]*y[20]^2*y[27]^2*y[117]) + 
    (3*y[298])/(4*y[4]*y[26]^2*y[117]) - 
    (3*y[298])/(4*y[20]*y[26]^2*y[117]) + y[298]/(4*y[20]*y[26]*y[117]) + 
    y[318]/(4*y[10]*y[20]^2*y[26]*y[65]) + 
    (3*y[784])/(4*y[10]*y[20]*y[26]*y[117]^2) - 
    (y[13]^2*y[887])/(2*y[3]*y[33]) + (y[13]^2*y[888])/(2*y[3]*y[33]) + 
    y[905]/(y[20]*y[26]*y[65]*y[117]^2) + (4*y[13]*y[907])/(y[27]*y[117]^3) - 
    (8*y[13]*y[907])/(y[27]^2*y[117]) + 
    (3*y[907])/(4*y[20]^2*y[26]^2*y[65]*y[117]) + 
    y[973]/(y[20]^2*y[26]*y[65]*y[117]^2) + (y[21]*y[1258])/y[25] + 
    y[1363]/(2*y[26]) + y[1374]/(2*y[3]*y[4]) + (3*y[13]*y[1379])/
     (4*y[26]^2*y[65]) + (y[13]*y[1382])/(y[10]*y[27]*y[117]^3) + 
    (y[13]*y[1386])/(y[10]*y[20]*y[27]*y[117]^3) + 
    (2*y[13]*y[1387])/(y[10]*y[20]*y[27]^2*y[117]) + y[1392]/(y[6]*y[27]) - 
    (y[10]*y[21]*y[1393])/(2*y[25]*y[58]) + y[1395]/(2*y[4]*y[27]*y[58]^2) + 
    y[1396]/(y[20]*y[26]*y[117]^3) + y[1397]/(y[20]^2*y[26]*y[117]^3) + 
    (y[10]*y[21]^2*y[1399])/(2*y[25]*y[58]^2) + 
    (y[13]*y[1400])/(y[4]*y[27]*y[117]^3) + (2*y[13]*y[1405])/
     (y[20]*y[27]^2*y[117]) + (y[13]*y[1406])/(y[20]^2*y[27]*y[117]^3) + 
    y[1411]/(2*y[4]*y[27]*y[58]) + (2*y[1413])/(y[4]*y[27]^2) + 
    (y[21]*y[1419])/(2*y[27]*y[58]) + (2*y[1420])/(y[20]^2*y[27]^2) + 
    (2*y[12]*y[1421])/(y[10]*y[27]^2) + y[1423]/(2*y[27]*y[58]^2) + 
    (2*y[1424])/y[27]^2 - y[1425]/(2*y[26]) - (3*y[1426])/(4*y[26]^2) + 
    y[1427]/(4*y[26]) + (3*y[1428])/(4*y[26]) + 
    (y[158]*y[1429])/(4*y[4]*y[26]*y[117]^2) + 
    y[1430]/(4*y[20]^2*y[26]*y[65]*y[117]) + 
    y[1431]/(y[4]*y[26]*y[65]*y[117]) - (3*y[1432])/
     (4*y[20]^2*y[26]*y[117]) + y[1433]/(y[26]*y[117]) + 
    y[1434]/(4*y[10]*y[20]*y[26]*y[117]) + (2*y[13]*y[1435])/
     (y[10]*y[27]^2*y[117]) + y[1436]/(4*y[4]*y[27]) - 
    (y[13]*y[1437])/(4*y[10]*y[20]*y[27]*y[117]^2) - 
    (y[12]*y[1438])/(4*y[10]*y[20]^2*y[27]*y[117]) + 
    y[1439]/(4*y[10]*y[27]*y[117]) + y[1440]/(4*y[10]*y[20]*y[27]*y[117]) + 
    (y[13]*y[1441])/(y[20]*y[27]*y[117]^3) + 
    y[1442]/(4*y[20]^2*y[26]*y[117]^2) + (3*y[13]*y[1443])/
     (4*y[10]*y[27]*y[117]^2) + y[1444]/(4*y[20]*y[26]*y[117]^2) - 
    (y[12]*y[1445])/(4*y[10]*y[20]^2*y[27]) - (y[12]*y[13]*y[1446])/
     (4*y[10]*y[20]^2*y[27]*y[117]^2) + y[1447]/(y[27]*y[117]) + 
    (2*y[12]*y[1448])/(y[10]*y[20]^2*y[27]^2) + (2*y[13]*y[1449])/
     (y[4]*y[27]^2*y[117]) + y[1450]/(4*y[4]*y[27]*y[117]) + 
    y[1451]/(y[20]*y[27]*y[117]) - (y[13]*y[1452])/(4*y[20]*y[27]*y[117]^2) + 
    (y[13]*y[1453])/(4*y[4]*y[27]*y[117]^2) + (2*y[13]*y[1454])/
     (y[20]^2*y[27]^2*y[117]) + y[1455]/(y[20]^2*y[27]*y[117]) + 
    y[1456]/(4*y[27]) + y[1457]/(4*y[10]*y[20]*y[27]) + 
    (y[13]*y[1458])/(4*y[20]^2*y[27]*y[117]^2) + 
    (2*y[1459])/(y[10]*y[20]*y[27]^2) + y[1460]/(y[20]^2*y[27]) + 
    y[1461]/(4*y[10]*y[27]) + y[1462]/(4*y[20]*y[27]) + 
    (2*y[1463])/(y[20]*y[27]^2), 
  f[394] -> -1/2*(y[20]^2*y[64])/(y[6]*y[10]*y[27]) + y[67]/(2*y[6]*y[16]) - 
    (y[12]*y[13]^2)/(2*y[4]*y[21]*y[26]*y[117]^3) + 
    y[48]/(2*y[10]*y[21]*y[26]*y[117]^3) + 
    3/(4*y[10]*y[20]^2*y[26]*y[117]^2) + 
    y[48]/(4*y[10]*y[21]*y[26]*y[117]^2) + 
    (3*y[18])/(4*y[20]^2*y[26]*y[65]*y[117]^2) + 
    y[13]/(2*y[4]*y[21]^2*y[26]^2*y[117]) + 
    y[12]/(y[4]*y[21]*y[26]^2*y[117]) - 1/(4*y[10]*y[20]*y[26]*y[117]) - 
    2/(y[27]*y[117]) - 5/(4*y[10]*y[20]^2*y[26]*y[65]*y[117]) + 
    y[21]/(4*y[4]*y[26]*y[65]*y[117]) - y[21]/(4*y[20]*y[26]*y[65]*y[117]) - 
    y[65]/(y[21]*y[26]^2*y[117]) + y[116]/(4*y[4]*y[21]*y[26]*y[117]) - 
    (y[10]*y[156])/(4*y[4]*y[16]^2) + (3*y[21]*y[158])/
     (4*y[4]*y[26]*y[65]*y[117]^2) + (2*y[13]*y[227])/(y[27]*y[117]^3) + 
    y[231]/(2*y[4]*y[6]*y[27]) - (y[13]*y[234])/(2*y[10]*y[20]^2*y[27]*
      y[117]^3) + (3*y[13]*y[234])/(2*y[10]*y[20]^2*y[27]^2*y[117]) + 
    y[298]/(4*y[20]^2*y[26]*y[65]*y[117]) + 
    y[302]/(2*y[4]*y[26]^2*y[65]*y[117]) + 
    y[598]/(2*y[20]^2*y[26]^2*y[65]*y[117]) + y[900]/(y[20]*y[26]^2) - 
    y[901]/y[26]^2 - (3*y[905])/(4*y[20]*y[26]*y[65]*y[117]^2) + 
    (3*y[917])/(4*y[20]^2*y[26]*y[117]^2) + (6*y[13]*y[920])/
     (y[27]^2*y[117]) + (y[13]*y[945])/(2*y[20]^2*y[27]*y[117]^3) - 
    (3*y[13]*y[945])/(2*y[20]^2*y[27]^2*y[117]) + 
    y[948]/(2*y[10]*y[20]*y[27]*y[117]^3) + 
    (3*y[949])/(2*y[10]*y[20]*y[27]^2*y[117]) + 
    (3*y[958])/(2*y[20]*y[27]^2*y[117]) - 
    (3*y[959])/(2*y[10]*y[20]*y[27]^2) + (y[13]*y[960])/
     (2*y[4]*y[27]*y[117]^3) - (3*y[13]*y[960])/(2*y[4]*y[27]^2*y[117]) - 
    (3*y[966])/(2*y[27]^2) + y[986]/(2*y[20]^2*y[26]^2*y[117]) + 
    y[1293]/(4*y[20]*y[26]*y[117]) - (y[10]*y[1356])/(4*y[16]^2) + 
    y[1374]/(4*y[20]^2*y[26]*y[117]) + y[1464]/(2*y[26]) + 
    y[1465]/(2*y[10]*y[20]*y[26]*y[117]^3) + 
    y[1465]/(4*y[10]*y[20]*y[26]*y[117]^2) + y[1466]/(4*y[4]*y[26]*y[117]) + 
    y[1467]/(y[10]*y[20]*y[26]^2*y[117]) + 
    y[1468]/(y[10]*y[21]*y[26]^2*y[117]) + y[1469]/(4*y[10]*y[26]*y[117]) - 
    (3*y[1470])/(4*y[10]*y[20]*y[26]*y[65]*y[117]) + 
    y[1471]/(y[20]*y[26]^2*y[117]) + y[1472]/(2*y[4]*y[26]^2*y[117]) + 
    y[1473]/(2*y[16]) + y[1474]/(4*y[4]*y[21]*y[26]*y[117]^2) + 
    y[1475]/(y[27]*y[117]^2) + y[1476]/(4*y[10]*y[20]^2*y[27]*y[117]^2) + 
    y[1477]/(4*y[21]*y[26]*y[117]^2) + y[1478]/(y[10]*y[27]^2*y[117]) + 
    y[1479]/(y[10]*y[27]*y[117]^3) + y[1480]/(4*y[4]*y[27]) + 
    y[1481]/(y[10]*y[27]*y[117]) + y[1482]/(2*y[6]*y[27]) + 
    y[1483]/(4*y[20]*y[26]*y[117]^2) + y[1484]/(4*y[4]*y[26]*y[117]^2) + 
    y[1485]/(y[10]*y[27]*y[117]^2) + y[1486]/(4*y[10]*y[20]*y[27]) + 
    (y[158]*y[1487])/2 + y[1488]/2 + y[1489]/(4*y[10]*y[20]^2*y[27]*y[117]) + 
    y[1490]/(2*y[20]*y[26]*y[117]^3) + y[1491]/(2*y[21]*y[26]*y[117]^3) + 
    y[1492]/(4*y[10]*y[20]*y[27]*y[117]) + y[1493]/(2*y[4]*y[26]*y[117]^3) + 
    y[1494]/(2*y[20]^2*y[26]*y[117]^3) + 
    y[1495]/(4*y[10]*y[20]*y[27]*y[117]^2) + y[1496]/(4*y[20]*y[27]*y[117]) + 
    y[1497]/(4*y[20]^2*y[27]*y[117]^2) + y[1498]/(4*y[20]*y[27]*y[117]^2) + 
    y[1499]/(4*y[10]*y[20]^2*y[27]) + y[1500]/(4*y[27]) + 
    y[1501]/(4*y[20]^2*y[27]*y[117]) + y[1502]/(4*y[20]^2*y[27]) + 
    (3*y[1503])/(2*y[10]*y[20]^2*y[27]^2) + y[1504]/(4*y[4]*y[27]*y[117]) + 
    y[1505]/(2*y[20]*y[27]*y[117]^3) + y[1506]/(4*y[20]*y[27]) + 
    y[1507]/(4*y[10]*y[27]) + y[1508]/(4*y[4]*y[27]*y[117]^2) + 
    y[1509]/(y[4]*y[27]^2) + (3*y[1510])/(2*y[10]*y[27]^2) + 
    y[1511]/(y[20]*y[27]^2) + y[1512]/(y[20]^2*y[27]^2), 
  f[423] -> (y[21]*y[158])/(4*y[3]) - (y[21]*y[158])/(4*y[3]*y[4]) - 
    (y[7]*y[21]*y[157])/(4*y[300]), 
  f[430] -> y[158]^2/(4*y[4]*y[300]) + y[1513]/(4*y[300]), 
  f[433] -> 1/4 + y[21]/(4*y[4]*y[6]*y[25]) - (y[20]*y[21])/(4*y[25]) + 
    (y[21]*y[57])/(4*y[6]*y[25]) + y[160]/(4*y[6]^2*y[10]) + 
    y[226]/(4*y[10]) - (y[13]*y[158])/(4*y[4]*y[300]) - y[1362]/(4*y[6]) + 
    y[1514]/(4*y[6]*y[10]) + y[1515]/(4*y[6]*y[300]) + y[1516]/(4*y[300]) + 
    (y[13]*y[1517])/(4*y[4]*y[6]), 
  f[435] -> (y[12]*y[26])/(4*y[4]^2*y[6]^2*y[10]) + y[46]/(2*y[4]*y[6]) + 
    3/(4*y[10]*y[20]*y[21]*y[26]^3*y[65]^3) - 
    5/(4*y[4]^2*y[10]*y[21]^2*y[26]^3*y[65]^2) - 
    9/(4*y[4]^2*y[10]*y[21]*y[26]^3*y[65]^2) + 
    y[12]/(4*y[10]*y[20]*y[26]^2*y[65]^2) + 
    y[51]/(4*y[4]^2*y[10]*y[26]^3*y[65]) + y[66]/(y[4]*y[6]^2) + 
    y[13]/(2*y[10]*y[20]*y[26]*y[117]^3) + 
    y[13]^2/(y[4]*y[21]*y[26]*y[117]^3) + (y[12]*y[13]^2)/
     (2*y[4]^2*y[21]*y[26]*y[117]^3) + (2*y[13]^2)/(y[27]*y[117]^3) + 
    (y[13]^2*y[109])/(2*y[10]*y[27]*y[117]^3) + 
    y[13]^2/(2*y[4]^2*y[21]*y[26]*y[117]^2) + (y[12]*y[13]*y[26])/
     (2*y[4]*y[6]*y[27]*y[117]^2) - (y[12]*y[13]*y[26])/
     (2*y[6]*y[10]*y[27]*y[117]^2) + y[116]/(2*y[4]*y[10]*y[26]*y[117]^2) - 
    (6*y[13]^2)/(y[27]^2*y[117]) - (y[12]*y[26])/(2*y[4]*y[6]^2*y[27]*
      y[117]) + y[227]/(2*y[20]*y[26]^2*y[117]) - 
    (y[158]*y[231])/(2*y[4]^2*y[6]*y[27]) + (3*y[13]^2*y[233])/
     (2*y[10]*y[27]^2*y[117]) - (y[13]^2*y[234])/(2*y[10]*y[20]*y[27]*
      y[117]^3) + (3*y[13]^2*y[234])/(2*y[10]*y[20]*y[27]^2*y[117]) + 
    y[302]/(2*y[4]^2*y[26]*y[65]*y[117]) + 
    y[319]/(4*y[4]^2*y[21]*y[26]^3*y[65]) + (y[219]*y[325])/
     (4*y[20]*y[21]^2*y[26]^3*y[65]^2) + 
    y[487]/(4*y[4]^2*y[10]*y[26]^3*y[65]^2) - (y[46]*y[490])/(4*y[6]) + 
    (y[110]*y[490])/(4*y[6]^2) + y[494]/(4*y[4]^2*y[21]*y[26]^3*y[65]^2) + 
    y[510]/(4*y[4]^2*y[21]^2*y[26]^3*y[65]^2) + 
    y[598]/(2*y[4]*y[26]*y[65]*y[117]) - 
    y[737]/(y[4]*y[10]*y[21]*y[26]^3*y[65]) + 
    y[761]/(2*y[4]^2*y[26]^2*y[117]) + y[907]/(2*y[20]*y[26]*y[65]*y[117]) + 
    y[920]/(2*y[4]*y[26]^2*y[117]) + (y[469]*y[1054])/(4*y[26]^3*y[65]^2) + 
    y[1082]/(4*y[4]^2*y[6]*y[10]) + y[1082]/(2*y[4]*y[6]*y[10]*y[27]) + 
    (y[320]*y[1101])/(4*y[26]^3*y[65]) + (y[12]*y[26]*y[1143])/
     (2*y[6]^2*y[10]*y[27]) + (y[119]*y[1143])/(2*y[21]*y[26]*y[117]^2) - 
    (y[13]^2*y[1179])/(2*y[4]^2*y[27]*y[117]^3) + 
    (3*y[13]^2*y[1179])/(2*y[4]^2*y[27]^2*y[117]) - 
    (y[13]^2*y[1187])/(2*y[4]*y[27]*y[117]^3) + (3*y[13]^2*y[1187])/
     (2*y[4]*y[27]^2*y[117]) + (3*y[1190])/(2*y[10]*y[20]*y[27]^2) + 
    (3*y[1198])/(2*y[4]*y[27]^2) + (3*y[1199])/(2*y[10]*y[27]^2) + 
    (y[318]*y[1219])/(4*y[26]^3*y[65]^3) + (y[508]*y[1234])/
     (4*y[4]*y[21]^2*y[26]^3*y[65]^2) + (y[13]*y[1300])/
     (2*y[4]^2*y[26]*y[117]^3) - (y[13]*y[1306])/(2*y[20]*y[26]*y[117]^3) + 
    (y[13]^2*y[1320])/(2*y[20]*y[27]*y[117]^3) - (3*y[13]^2*y[1320])/
     (2*y[20]*y[27]^2*y[117]) + y[1518]/(2*y[26]) - 
    y[1519]/(4*y[21]*y[26]^2*y[65]) - (3*y[1520])/(2*y[4]*y[21]*y[26]^2) - 
    y[1521]/(2*y[26]) + (y[314]*y[1522])/(4*y[26]^2*y[65]) + 
    (y[116]*y[1523])/(4*y[26]^2*y[65]) + (y[69]*y[1524])/
     (4*y[4]*y[26]^2*y[65]) - (3*y[1525])/(4*y[4]*y[10]*y[21]*y[26]^2*
      y[65]) + y[1526]/(4*y[10]*y[21]*y[26]^2*y[65]) + 
    y[1527]/(y[10]*y[21]*y[26]^2) + y[1528]/(y[4]*y[6]*y[10]) + 
    y[1529]/(y[4]^2*y[21]*y[26]^2*y[117]) + y[1530]/(4*y[6]^2*y[10]) + 
    y[1531]/(y[4]^2*y[21]*y[26]^2*y[65]) + (y[12]*y[1532])/(2*y[26]*y[117]) + 
    y[1533]/(y[10]*y[20]*y[26]*y[117]^2) - (y[13]*y[1534])/
     (2*y[4]*y[26]*y[117]) + (y[119]*y[1535])/(4*y[26]^2*y[65]) + 
    y[1536]/(4*y[4]*y[6]^2*y[10]) + y[1537]/(4*y[6]*y[10]) + 
    y[1538]/(2*y[20]*y[26]*y[117]^2) + y[1539]/(2*y[4]^2*y[26]*y[117]^2) + 
    y[1540]/(2*y[4]*y[26]*y[117]^2) - (y[13]^2*y[1541])/
     (2*y[10]*y[20]*y[27]*y[117]^2) + y[1542]/(2*y[6]*y[10]*y[27]) + 
    y[1543]/(2*y[20]*y[27]) + (y[13]*y[1544])/(2*y[10]*y[27]*y[117]^2) + 
    (y[13]^2*y[1545])/(2*y[10]*y[20]*y[27]*y[117]) + 
    (y[13]*y[1546])/(2*y[4]*y[26]*y[117]^3) + (y[13]^2*y[1547])/
     (2*y[20]*y[27]*y[117]) + (y[13]^2*y[1548])/(2*y[4]^2*y[27]*y[117]) + 
    y[1549]/(y[4]*y[6]*y[27]) - (y[13]^2*y[1550])/(2*y[4]^2*y[27]*y[117]^2) + 
    y[1551]/(2*y[4]^2*y[27]) + y[1552]/(2*y[6]*y[10]*y[27]*y[117]) + 
    y[1553]/(2*y[4]*y[6]*y[27]*y[117]) + y[1554]/(y[4]*y[27]) + 
    y[1555]/(2*y[10]*y[27]*y[117]) + y[1556]/(2*y[10]*y[20]*y[27]) + 
    (y[13]^2*y[1557])/(2*y[20]*y[27]*y[117]^2) + 
    y[1558]/(2*y[4]*y[27]*y[117]) + (y[13]*y[1559])/(2*y[4]*y[27]*y[117]^2) + 
    y[1560]/(2*y[6]*y[27]) + y[1561]/(2*y[27]) + y[1562]/(2*y[10]*y[27]) + 
    (3*y[1563])/(2*y[4]^2*y[27]^2) - (3*y[1564])/(2*y[20]*y[27]^2) + 
    y[1565]/y[27]^2, f[436] -> -1/4*y[21]/(y[4]^2*y[6]*y[25]) + 
    (3*y[21])/(4*y[4]*y[6]*y[25]) - (y[10]*y[21])/(4*y[4]*y[25]) + 
    (y[12]*y[26])/(4*y[4]^2*y[6]^2*y[10]) + y[52]/4 - 
    9/(8*y[4]^2*y[10]*y[21]*y[26]^3*y[65]^2) + 
    y[51]/(8*y[4]^2*y[10]*y[26]^3*y[65]) + y[66]/(y[4]*y[6]^2) + 
    y[69]/(8*y[4]^2*y[21]*y[26]*y[65]) + (2*y[13])/(y[27]*y[117]^2) - 
    (y[12]*y[13]^2*y[26])/(4*y[4]*y[10]*y[27]*y[117]^2) + 
    (4*y[13]^2)/(y[27]^2*y[117]) - (y[13]*y[29])/(4*y[4]*y[10]*y[27]*
      y[117]) + y[69]/(4*y[4]*y[21]^2*y[26]^2*y[117]) + 
    (y[13]^2*y[109])/(y[10]*y[27]^2*y[117]) - 
    (3*y[119])/(4*y[4]*y[10]*y[26]) + y[158]/(4*y[4]^2*y[26]*y[65]*y[117]) + 
    (y[13]*y[186])/(4*y[4]^2*y[21]*y[26]*y[117]^2) + 
    y[227]/(4*y[4]*y[26]^2*y[117]) + (y[13]*y[186]*y[234])/
     (4*y[10]*y[20]*y[27]*y[117]^2) + y[298]/(4*y[4]^2*y[26]*y[117]) + 
    y[12]/(8*y[21]*y[26]*y[65]*y[299]) - (y[12]*y[13]*y[26])/
     (4*y[4]^2*y[6]*y[300]) - y[13]^2/(4*y[4]*y[299]*y[300]) + 
    y[348]/(4*y[10]*y[20]*y[26]*y[65]) + (y[21]*y[399])/(4*y[6]*y[25]) + 
    y[410]/(4*y[4]^2*y[21]*y[26]^2*y[117]) + 
    y[487]/(8*y[4]^2*y[10]*y[26]^3*y[65]^2) + (y[110]*y[490])/(4*y[6]^2) + 
    y[494]/(8*y[4]^2*y[21]*y[26]^3*y[65]^2) + 
    y[510]/(8*y[4]^2*y[21]^2*y[26]^3*y[65]^2) + 
    y[598]/(4*y[20]*y[26]*y[65]*y[117]) + y[599]/(4*y[20]*y[26]*y[117]) - 
    (y[21]*y[33]*y[158])/(2*y[4]*y[25]*y[671]) + 
    (3*y[13])/(4*y[4]*y[26]*y[299]*y[671]) - 
    1/(y[4]*y[26]*y[65]*y[299]*y[671]) + (y[21]*y[33]*y[158]*y[490])/
     (4*y[25]*y[671]) + y[760]/(4*y[10]*y[20]*y[26]*y[117]^2) - 
    (y[33]^2*y[158]*y[764])/(4*y[300]*y[671]) + 
    (y[318]*y[766])/(4*y[4]*y[26]*y[65]^2) + 
    y[770]/(8*y[4]^2*y[21]^2*y[26]^2*y[65]^2) + 
    y[907]/(4*y[4]*y[26]*y[65]*y[117]) + 
    y[916]/(4*y[4]*y[21]*y[26]*y[117]^2) + y[920]/(4*y[20]*y[26]^2*y[117]) + 
    (y[13]^2*y[989])/(y[10]*y[20]*y[27]^2*y[117]) + 
    y[1042]/(8*y[4]*y[10]*y[26]^2*y[65]^2) + (y[469]*y[1054])/
     (8*y[26]^3*y[65]^2) + y[1082]/(4*y[4]^2*y[6]*y[10]) + 
    (y[320]*y[1101])/(8*y[26]^3*y[65]) + y[1108]/(4*y[21]*y[26]*y[117]) + 
    y[1111]/(8*y[4]^2*y[21]*y[26]^2*y[65]^2) + (y[116]*y[1119])/
     (8*y[26]^2*y[65]) + y[1127]/(8*y[10]*y[20]*y[26]^2*y[65]^2) + 
    (y[325]*y[1139])/(8*y[21]^2*y[26]^2*y[65]^2) + 
    (y[508]*y[1151])/(8*y[21]^2*y[26]^2*y[65]) + 
    (y[314]*y[1152])/(8*y[26]^2*y[65]) + (y[119]*y[1153])/(4*y[26]) + 
    (y[13]*y[1174])/(4*y[20]*y[27]*y[117]^2) - 
    (y[13]*y[1178])/(4*y[4]^2*y[27]*y[117]^2) + 
    (y[318]*y[1182])/(8*y[26]^2*y[65]) + 
    y[1229]/(8*y[10]*y[20]*y[26]^2*y[65]) + (y[13]^2*y[1320])/
     (y[20]*y[27]^2*y[117]) + (y[13]^2*y[1326])/(y[4]^2*y[27]^2*y[117]) + 
    y[1530]/(4*y[6]^2*y[10]) + y[1531]/(y[10]*y[20]*y[26]*y[117]) + 
    y[1536]/(4*y[4]*y[6]^2*y[10]) + y[1566]/(4*y[6]) - 
    (3*y[1567])/(4*y[4]*y[26]) - y[1568]/(2*y[26]) + y[1569]/(2*y[26]) - 
    (5*y[1570])/(8*y[4]*y[10]*y[21]*y[26]^2*y[65]) + 
    y[1571]/(8*y[10]*y[26]*y[65]) + y[1572]/(4*y[10]) + 
    y[1573]/(4*y[6]*y[10]) + y[1574]/(8*y[4]*y[10]*y[26]^2*y[65]) + 
    y[1575]/(4*y[4]*y[10]*y[26]*y[65]) + y[1576]/(4*y[4]^2*y[6]) + 
    y[1577]/(4*y[4]*y[6]*y[10]) + y[1578]/(y[4]*y[21]*y[26]*y[117]) + 
    (y[13]*y[1579])/(4*y[26]) + (y[119]*y[1580])/(8*y[26]*y[65]) + 
    (y[319]*y[1581])/(8*y[4]*y[21]*y[26]*y[65]) + 
    y[1582]/(4*y[4]^2*y[26]^2*y[117]) + y[1583]/(8*y[4]*y[26]*y[65]*y[299]) + 
    y[1584]/(y[4]*y[26]*y[117]) + (y[21]*y[1585])/(4*y[25]) - 
    (y[21]*y[1586])/(4*y[4]*y[300]*y[671]) + y[1587]/(4*y[4]*y[10]) + 
    y[1588]/(4*y[4]^2*y[26]*y[117]^2) + 
    y[1589]/(4*y[26]*y[65]*y[299]*y[671]) + (y[13]*y[1590])/
     (4*y[10]*y[27]*y[117]^2) + (y[233]*y[1591])/(4*y[10]*y[27]*y[117]) + 
    y[1592]/(y[27]*y[117]) - (y[158]*y[1593])/(4*y[4]^2*y[300]) + 
    y[1594]/(4*y[10]*y[20]*y[27]*y[117]) + (y[116]*y[1595])/(4*y[4]*y[26]) + 
    (3*y[1596])/(8*y[21]*y[26]*y[65]) - (3*y[1597])/
     (8*y[4]*y[21]*y[26]^2*y[65]) + (y[314]*y[1598])/(4*y[26]) - 
    (y[13]*y[1599])/4 + y[1600]/(4*y[4]*y[6]) + 
    y[1601]/(4*y[4]*y[26]*y[117]^2) + y[1602]/(4*y[20]*y[26]*y[117]^2) + 
    (y[13]*y[1603])/(4*y[299]*y[300]) + (y[13]^2*y[1604])/(4*y[299]*y[671]) + 
    y[1605]/(4*y[4]*y[27]) + y[1606]/(4*y[4]^2*y[27]) + 
    y[1607]/(4*y[10]*y[20]*y[27]) - (y[13]*y[1608])/
     (4*y[299]*y[300]*y[671]) - (y[26]*y[1609])/(4*y[4]*y[6]*y[300]) + 
    y[1610]/(4*y[20]*y[27]*y[117]) + y[1611]/(4*y[4]^2*y[27]*y[117]) - 
    y[1612]/(8*y[4]*y[21]*y[26]^2*y[65]) + (3*y[1613])/(4*y[4]*y[26]) + 
    y[1614]/(4*y[27]) + (y[13]^2*y[1615])/(y[4]*y[27]^2*y[117]) - 
    (y[13]*y[1616])/(4*y[4]*y[27]*y[117]^2) + y[1617]/(4*y[4]*y[300]) + 
    y[1618]/(4*y[10]*y[27]) + y[1619]/(4*y[4]*y[27]*y[117]) + 
    y[1620]/(y[4]^2*y[27]^2) + y[1621]/(y[10]*y[20]*y[27]^2) + 
    y[1622]/(4*y[20]*y[27]) + y[1623]/(4*y[26]) + y[1624]/4 + 
    y[1625]/(4*y[6]*y[300]) + y[1626]/(4*y[300]) + y[1627]/(y[4]*y[27]^2) + 
    y[1628]/(y[10]*y[27]^2) + y[1629]/(y[20]*y[27]^2) + y[1630]/y[27]^2, 
  f[437] -> -1/2*y[21]/(y[4]^2*y[6]*y[25]) + (3*y[21])/(2*y[4]*y[6]*y[25]) - 
    (y[10]*y[21])/(2*y[4]*y[25]) + y[13]/(4*y[10]*y[20]*y[26]^2) + 
    5/(4*y[10]*y[21]*y[26]) + (y[12]*y[26])/(2*y[4]^2*y[6]^2*y[10]) + 
    y[47]/2 + 9/(8*y[10]*y[20]*y[21]*y[26]^3*y[65]^3) - 
    15/(8*y[4]^2*y[10]*y[21]^2*y[26]^3*y[65]^2) - 
    27/(8*y[4]^2*y[10]*y[21]*y[26]^3*y[65]^2) - 
    9/(4*y[4]^2*y[10]*y[21]*y[26]^3*y[65]) + 
    y[116]/(8*y[4]^2*y[21]*y[26]*y[65]) + y[205]/(y[4]*y[6]^2) - 
    y[219]/(y[4]*y[10]*y[21]*y[26]) + (y[116]*y[219])/(y[4]*y[10]*y[26]) + 
    (y[186]*y[219])/(4*y[10]*y[20]*y[26]) - (3*y[13])/(4*y[299]) + 
    7/(8*y[4]*y[21]*y[26]*y[65]*y[299]) - (y[12]*y[13]*y[26])/
     (2*y[4]^2*y[6]*y[300]) - y[13]^2/(2*y[4]*y[299]*y[300]) + 
    (y[219]*y[314])/(8*y[4]*y[26]^2*y[65]*y[299]) + 
    (y[219]*y[318])/(8*y[21]*y[26]^2*y[65]*y[299]) - 
    (3*y[319])/(8*y[4]^2*y[10]*y[26]^3*y[65]) + 
    (3*y[319])/(8*y[4]^2*y[21]*y[26]^3*y[65]) + 
    y[325]/(8*y[4]*y[21]^2*y[26]^2*y[65]^2) + y[348]/(4*y[21]*y[26]) + 
    (y[21]*y[399])/(2*y[6]*y[25]) + y[469]/(8*y[4]*y[21]*y[26]^2*y[65]^2) + 
    (y[110]*y[490])/(2*y[6]^2) + (3*y[491])/(8*y[4]*y[26]*y[65]*y[299]) - 
    (3*y[494])/(8*y[4]^2*y[10]*y[26]^3*y[65]^2) + 
    (3*y[494])/(8*y[4]^2*y[21]*y[26]^3*y[65]^2) - 
    (3*y[219]*y[508])/(8*y[20]*y[21]^2*y[26]^3*y[65]^2) + 
    (y[219]*y[508])/(8*y[21]^2*y[26]^2*y[65]*y[299]) + 
    (3*y[510])/(8*y[4]^2*y[21]^2*y[26]^3*y[65]^2) - 
    (y[21]*y[33]*y[158])/(y[4]*y[25]*y[671]) + 
    (3*y[13])/(2*y[4]*y[26]*y[299]*y[671]) - 
    2/(y[4]*y[26]*y[65]*y[299]*y[671]) + (y[21]*y[33]*y[158]*y[490])/
     (2*y[25]*y[671]) + y[760]/(4*y[4]^2*y[21]*y[26]^2*y[65]) - 
    (y[33]^2*y[158]*y[764])/(2*y[300]*y[671]) + 
    (y[318]*y[766])/(2*y[4]*y[26]*y[65]^2) + 
    y[770]/(8*y[4]^2*y[21]^2*y[26]^2*y[65]^2) - (3*y[320]*y[1054])/
     (8*y[26]^3*y[65]^2) + y[1082]/(2*y[4]^2*y[6]*y[10]) + 
    (3*y[320]*y[1101])/(8*y[26]^3*y[65]) + 
    y[1107]/(8*y[4]*y[10]*y[26]^2*y[65]^2) - 
    (9*y[1110])/(8*y[4]*y[10]*y[21]*y[26]^3*y[65]^3) + 
    y[1111]/(8*y[4]^2*y[10]*y[26]^2*y[65]^2) - 
    (3*y[1121])/(4*y[4]*y[10]*y[21]*y[26]^2) + (y[314]*y[1121])/
     (4*y[4]*y[10]*y[26]^2) + (3*y[119]*y[1217])/(8*y[26]^3*y[65]) - 
    (3*y[119]*y[1218])/(8*y[26]^3*y[65]) + (3*y[318]*y[1219])/
     (8*y[26]^3*y[65]^3) - (3*y[318]*y[1220])/(8*y[26]^3*y[65]^3) + 
    y[1228]/(8*y[4]*y[21]*y[26]*y[65]) + 
    y[1229]/(8*y[10]*y[20]*y[26]^2*y[65]^2) + (3*y[508]*y[1234])/
     (8*y[4]*y[21]^2*y[26]^3*y[65]^2) + y[1530]/(2*y[6]^2*y[10]) + 
    y[1576]/(2*y[4]^2*y[6]) + (y[21]*y[1585])/(2*y[25]) - 
    (y[21]*y[1586])/(2*y[4]*y[300]*y[671]) + 
    y[1589]/(2*y[26]*y[65]*y[299]*y[671]) - (y[158]*y[1593])/
     (2*y[4]^2*y[300]) + (y[116]*y[1595])/(2*y[4]*y[26]) + 
    y[1600]/(2*y[4]*y[6]) + (y[13]*y[1603])/(2*y[299]*y[300]) + 
    (y[13]^2*y[1604])/(2*y[299]*y[671]) - (y[13]*y[1608])/
     (2*y[299]*y[300]*y[671]) - (y[26]*y[1609])/(2*y[4]*y[6]*y[300]) + 
    y[1617]/(2*y[4]*y[300]) + y[1625]/(2*y[6]*y[300]) + y[1626]/(2*y[300]) + 
    y[1631]/y[6] - y[1632]/(4*y[21]^2*y[26]^2) + y[1633]/(4*y[21]*y[26]^2) - 
    (3*y[1634])/(2*y[4]*y[26]) + y[1635]/(8*y[4]^2*y[21]*y[26]^2*y[65]^2) + 
    (y[69]*y[1636])/(4*y[4]*y[21]*y[26]^2*y[65]) + 
    (3*y[1637])/(8*y[10]*y[21]*y[26]^2*y[65]) + (3*y[1638])/(4*y[10]*y[26]) + 
    y[1639]/(8*y[4]*y[10]*y[21]*y[26]*y[65]) + y[1640]/(2*y[10]) + 
    y[1641]/(y[6]*y[10]) + y[1642]/(8*y[4]*y[10]*y[26]^2*y[65]) + 
    y[1643]/(4*y[4]*y[10]) + y[1644]/(y[4]*y[6]*y[10]) + 
    (y[119]*y[1645])/(8*y[26]*y[65]) + (y[315]*y[1646])/
     (y[26]*y[65]*y[299]) + y[1647]/(8*y[10]*y[20]*y[26]^2*y[65]) + 
    y[1648]/(y[4]*y[6]^2*y[10]) + y[1649]/(8*y[21]*y[26]*y[65]*y[299]) + 
    y[1650]/(4*y[21]*y[26]*y[299]) - (y[13]*y[1651])/(2*y[26]*y[671]) - 
    (3*y[1652])/(8*y[4]*y[21]*y[26]^2*y[65]) - 
    y[1653]/(8*y[21]*y[26]^2*y[65]) + (3*y[1654])/(2*y[26]*y[65]^2) - 
    y[1655]/(2*y[4]) + y[1656]/(2*y[26]), 
  f[451] -> (-8*y[6])/y[20] + (8*y[4]*y[7]^2*y[10]*y[157]*y[222]^3)/
     y[300]^3 - (8*y[6]^3*y[13]^3*y[21])/(y[20]*y[300]^2) - 
    (8*y[6]^2*y[13]*y[552])/(y[20]*y[300]) + (8*y[6]*y[553])/y[300] - 
    (8*y[1657])/y[300]^2}, {y[1] -> -1 - (1 + z3[3])^(-1), 
  y[2] -> 1 + z3[3]*(2 + 7*z3[2] - 7*z3[4]) - 7*z3[4], 
  y[3] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5], y[4] -> 1 + z3[2], 
  y[5] -> -1 - z3[4] - z3[3]*(2 + z3[4]), y[6] -> 1 + z3[3], 
  y[7] -> z3[2] - z3[4], y[8] -> -z3[4] - z3[6], y[9] -> -z3[2] - z3[6], 
  y[10] -> 1 + z3[4] - z3[6], y[11] -> 1 + z3[2] - z3[6], 
  y[12] -> -1 + z3[6], y[13] -> z3[6], y[14] -> 1 + z3[3] + z3[2]*z3[3], 
  y[15] -> 1 + z3[4] + z3[6], y[16] -> z3[2] + z3[2]*z3[3] - z3[4] + 
    z3[2]*z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
    z3[2]*z3[6], y[17] -> 1 + z3[4] + z3[2]*(-1 + z3[6]) - z3[6], 
  y[18] -> 1 - z3[4] + z3[4]^2, y[19] -> -1 - z3[4] + z3[6], y[20] -> z3[2], 
  y[21] -> z3[4], y[22] -> -z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6], y[23] -> z3[2] + z3[4], 
  y[24] -> -1 + z3[2] + z3[6] - z3[2]*z3[6] - z3[4]*z3[6], 
  y[25] -> -2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[26] -> -1 + z3[5], 
  y[27] -> z3[2]^2*z3[3]^2 + 4*z3[2]*z3[3]*z3[4] - 4*z3[3]*z3[4]^2 - 
    4*z3[2]*z3[3]*z3[4]*z3[5] - 2*z3[2]*z3[3]^2*z3[4]*z3[5] + 
    4*z3[3]*z3[4]^2*z3[5] + z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]*z3[3]*z3[6] + 
    4*z3[3]*z3[4]*z3[6] - 2*z3[3]*z3[4]*z3[5]*z3[6] + z3[6]^2, 
  y[28] -> -1 + z3[5] - z3[6], y[29] -> 1 + z3[5]*(-1 + z3[6]), 
  y[30] -> -2 + z3[4] + z3[6], y[31] -> -2 + z3[3]*z3[5]*(-1 + z3[6]) + 
    z3[6], y[32] -> 1 - z3[4]*(-2 + z3[5]) + (-3 + z3[5])*z3[6], 
  y[33] -> z3[4] - z3[6], y[34] -> -z3[6] - z3[3]*(1 + z3[6]), 
  y[35] -> z3[4]^2 + z3[6]^2 + z3[4]*(1 + z3[6]), 
  y[36] -> 2 + 2*z3[4]^2 + z3[3]*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) - 
    z3[6] - z3[4]*(2 + z3[6]), y[37] -> z3[6] + z3[3]*(1 - z3[2] + z3[6]), 
  y[38] -> 2 - z3[4] + z3[5]*(-2 + z3[4] + z3[6]), 
  y[39] -> -1 - 2*z3[4]^2 - z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) + 
    3*z3[6] - z3[5]*z3[6] - z3[6]^2 + z3[4]*(-4 + z3[5] + 3*z3[6]), 
  y[40] -> -1 + z3[2]^2*(-3 + z3[5]) + z3[4]*(-2 + z3[5]) + 3*z3[6] - 
    z3[5]*z3[6] - z3[6]^2 + z3[5]*z3[6]^2 + 
    z3[2]*(1 - z3[4]*(-2 + z3[5]) + (-3 + z3[5])*z3[6]), 
  y[41] -> 2*z3[2]^2 + z3[2]^3 + z3[2]*z3[6] + (-1 + z3[6])*z3[6] + 
    z3[5]*(-1 + z3[6])*(z3[2]^2 + z3[2]*z3[6] + (-1 + z3[6])*z3[6]), 
  y[42] -> z3[2]^3*(-1 + z3[3] - z3[3]^2) + 
    z3[2]^2*(-2 + 2*z3[3] + z3[3]^2*(-3 + z3[6])) + z3[3]^2*(-1 + z3[6]) + 
    (-2 + z3[6])*(-1 + z3[6])^2 + z3[3]*(-5 + 6*z3[6] - 2*z3[6]^2) - 
    z3[5]*(-1 + z3[6])*(-(z3[2]^2*(-1 + z3[3] + z3[3]^2)) + 
      2*z3[3]*(-1 + z3[6]) + (-1 + z3[6])*z3[6] + 
      z3[2]*(z3[3]^2*(-3 + z3[6]) + z3[3]*(-2 + z3[6]) + z3[6]) + 
      z3[3]^2*(-3 + 2*z3[6])) + z3[2]*(-z3[6] + z3[3]^2*(-3 + 2*z3[6]) - 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[43] -> 3 + z3[2]^2*(3 - 3*z3[3] + 2*z3[3]^2) - z3[3]^2*(-1 + z3[4]) + 
    2*z3[4] - 5*z3[6] + 2*z3[6]^2 + z3[2]*(-1 - z3[3]^2*(-3 + z3[4]) - 
      2*z3[4] + z3[3]*(1 + 4*z3[4] - 3*z3[6]) + 3*z3[6]) + 
    z3[3]*(6 - 2*z3[4]^2 - 2*z3[6] + z3[4]*(-4 + 3*z3[6])) + 
    z3[5]*(z3[2]^2*(-1 + z3[3] + z3[3]^2) - z3[4] + 
      z3[3]^2*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) + z3[6] - z3[6]^2 + 
      z3[3]*(2 + 2*z3[4]^2 - 2*z3[6] - z3[4]*(1 + z3[6])) - 
      z3[2]*(-z3[4] + z3[6] + z3[3]^2*(-3 + 2*z3[4] + z3[6]) + 
        z3[3]*(-2 + 3*z3[4] + z3[6]))), 
  y[44] -> (z3[2] - z3[4])^(-1) + z3[4]^(-1), y[45] -> 1 - z3[5], 
  y[46] -> z3[5], y[47] -> 2 + z3[5], y[48] -> -1 - z3[3], 
  y[49] -> (1 + z3[3] + z3[2]*z3[3])^(-1) + (1 + z3[4] - z3[6])^(-1), 
  y[50] -> 1 + 1/((1 + z3[3] + z3[2]*z3[3])*(1 + z3[4] - z3[6])), 
  y[51] -> -3 - z3[6], y[52] -> 1 + z3[5], y[53] -> z3[2] - z3[6], 
  y[54] -> 2 + z3[5]*(-1 + z3[6]) - z3[6], y[55] -> -1 + z3[4] + z3[6], 
  y[56] -> -1 + z3[2] + z3[6], y[57] -> -1 + z3[2], 
  y[58] -> z3[2]^2*z3[3] - 2*z3[2]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
    z3[3]*z3[4]^2 + z3[2]*z3[6] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[59] -> z3[4]^2 + z3[4]*(1 - 2*z3[6]) + 
    (-1 + z3[6])*z3[6], y[60] -> z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
    (-1 + z3[6])*z3[6], y[61] -> z3[4]^2*(-1 + z3[5]) + z3[6] + 
    z3[4]*z3[5]*z3[6] + z3[5]*(-1 + z3[6])*z3[6], 
  y[62] -> -5 + (-2 + 7*z3[2])*z3[3] + 4*z3[2]*z3[3]^2, 
  y[63] -> 1 + z3[2]*z3[5], y[64] -> 2 + z3[2] + z3[5]*(-1 + z3[6]) - z3[6], 
  y[65] -> z3[3], y[66] -> 1 - z3[5]/2, y[67] -> 1 - z3[2] + z3[2]^2, 
  y[68] -> 2 - 3*z3[5] + z3[5]^2, y[69] -> 1 - z3[6], y[70] -> -3 - 7*z3[2], 
  y[71] -> 7 + 3*z3[3] + (z3[2]*(5 + 22*z3[3] + z3[3]^2))/4, 
  y[72] -> 3 + z3[2]^3 - z3[2]*(-1 + z3[5])*(-1 + z3[6]) + 
    z3[2]^2*(-1 + z3[5])*(-1 + z3[6]) + z3[5]*(-1 + z3[6]) - z3[6], 
  y[73] -> 2 + z3[3] + 2*z3[3]*z3[5]*(-1 + z3[6]) - 3*z3[6], 
  y[74] -> -7 + 3*z3[6], y[75] -> -2 + z3[2] + z3[6] - 
    z3[5]*(-1 + z3[2] + z3[6]), y[76] -> 1 + z3[2] + z3[6] + 
    z3[5]*(-2 + 3*z3[2] + z3[6]), 
  y[77] -> 1 + z3[3] + z3[6] + z3[5]*z3[6]*(z3[3] + z3[6]), 
  y[78] -> 2 + 2*z3[4] + z3[6] + z3[5]*(-2 + z3[4] + z3[6]), 
  y[79] -> -2 + z3[3] - 2*z3[4] - z3[6] - z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[80] -> -1 - z3[3] - z3[4] + z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[81] -> -(z3[4]^2*(2 + z3[5])) - z3[6]*(1 + z3[5]*(-2 + z3[6]) + z3[6]) - 
    z3[4]*(4 + z3[5]*(-1 + z3[6]) + z3[6]), 
  y[82] -> z3[6]*(-3 + 2*z3[6]) + z3[3]*(-5 + 4*z3[6]), 
  y[83] -> -1 - z3[6] - (1 + z3[5])*z3[6]^2 - z3[3]*(1 + z3[5]*z3[6]), 
  y[84] -> -1 - 2*z3[4]^2 - 4*z3[5] + 5*z3[6] - 3*z3[6]^2 + 
    z3[4]*(-3 - 3*z3[5] + z3[5]^2 + 5*z3[6]) - 
    z3[3]*(6 + z3[4]^2*(1 + 2*z3[5]) + z3[4]*(5 + z3[5]^2 + 
        z3[5]*(3 - 2*z3[6]) - 2*z3[6]) - z3[5]*(-3 + z3[6]) - 6*z3[6] + 
      z3[6]^2), y[85] -> -2 + z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[86] -> 5 - z3[6] - 19*z3[6]^2 + 12*z3[6]^3 - 
    z3[3]*(3 - 3*z3[6] + z3[6]^2), 
  y[87] -> 2 + 2*z3[4]^2 - 2*z3[3]*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) + 
    z3[4]*(-2 + z3[6]) - 3*z3[6] + z3[3]*(1 + z3[4]^2 - z3[4]*(1 + z3[6])), 
  y[88] -> 1 - z3[4] + z3[4]^4 - z3[6] - z3[4]^3*(1 + 2*z3[6]) + 
    z3[4]^2*(1 + z3[6] + z3[6]^2) - z3[5]*(z3[4]^2 + z3[4]^4 + 
      z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - z3[4]^3*(1 + z3[6])), 
  y[89] -> z3[4]^2*(-2 + z3[5]) + (z3[5] - z3[6])*(-1 + z3[6]) + 
    z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6])), 
  y[90] -> -8 - z3[4]^2*(-2 + z3[5]) - z3[5]*(-5 + z3[6]) + 2*z3[6] + 
    z3[6]^2 - z3[4]*(4 + z3[5]^2 + 3*z3[6] - z3[5]*(4 + z3[6])), 
  y[91] -> -12 + z3[4]^2*(-2 + z3[5]) + 15*z3[5] - 7*z3[5]^2 + 
    z3[2]^2*(-2 + 9*z3[5] - 6*z3[5]^2) - 2*z3[6] + z3[5]*z3[6] - z3[6]^2 + 
    z3[4]*(4 + z3[5]^2 + 3*z3[6] - z3[5]*(4 + z3[6])) - 
    z3[2]*(-14 - 7*z3[5]^2 + z3[4]*(6 - 5*z3[5] + z3[5]^2) - 3*z3[6] + 
      z3[5]*(16 + z3[6])), y[92] -> 17 - z3[2]^3*(-3 + z3[5]) + 
    10*z3[5]*(-2 + z3[6]) - 7*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
    z3[2]*(-9 + z3[5]*(15 - 11*z3[6]) + 7*z3[5]^2*(-1 + z3[6]) + 4*z3[6]) + 
    z3[2]^2*(-3 - 6*z3[5]^2*(-1 + z3[6]) + z3[6] + z3[5]*(-8 + 5*z3[6])), 
  y[93] -> z3[4]^4*(-2 + z3[5]) + z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
     (1 + z3[6]) - (-1 + z3[5])*z3[6]*(1 + z3[6]) + 
    z3[4]^3*(-5 + z3[5] + 5*z3[6] - 2*z3[5]*z3[6]) + 
    z3[4]*(-2 + 2*z3[6] - 4*z3[6]^2 + z3[6]^3 + 2*z3[5]*(1 + z3[6])) + 
    z3[4]^2*(-3 + 9*z3[6] - 4*z3[6]^2 + z3[5]*(-1 - z3[6] + z3[6]^2)), 
  y[94] -> -33 - 27*z3[6] - 9*z3[6]^2 + z3[6]^3 - z3[2]*z3[3]^2*(1 + z3[6]) - 
    z3[3]*(9 + 15*z3[6] + 11*z3[6]^2 + z3[2]*(25 + 19*z3[6] + 3*z3[6]^2)), 
  y[95] -> 5 + 5*z3[6] + 5*z3[6]^2 + 5*z3[6]^3 + 2*z3[6]^4 - 
    4*z3[2]*z3[3]^2*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[3]*(2 + 2*z3[6] + 2*z3[6]^2 - 3*z3[6]^3 + 6*z3[6]^4 - 
      z3[2]*(7 + 7*z3[6] + 7*z3[6]^2 + 2*z3[6]^3)), 
  y[96] -> z3[4]^2*(-2 + z3[5]) + z3[2]^4*(-1 - 3*z3[5] + z3[5]^2) + 
    (z3[5] - z3[6])*(-1 + z3[6]) - z3[2]^3*(z3[4]*(-3 - z3[5] + z3[5]^2) + 
      z3[5]*(-2 + z3[6]) + 2*(1 + z3[6])) + 
    z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6])) + 
    z3[2]^2*(z3[4]^2*(-2 + z3[5]) + (z3[5] - z3[6])*(-1 + z3[6]) + 
      z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6]))) + 
    z3[2]*(-(z3[4]^2*(-2 + z3[5])) - (z3[5] - z3[6])*(-1 + z3[6]) + 
      z3[4]*(1 - z3[5]^2 - 3*z3[6] + z3[5]*(2 + z3[6]))), 
  y[97] -> 34 - 18*z3[4] + 12*z3[4]^2 - 9*z3[5] + 4*z3[4]*z3[5] - 
    z3[4]^2*z3[5] + 5*z3[5]^2 - z3[4]*z3[5]^2 + 
    z3[2]^2*(58 + z3[3]^2*(1 - 6*z3[5]) - 3*z3[5] + 4*z3[5]^2 - 
      z3[3]*(-100 + z3[5] + 2*z3[5]^2)) - 9*z3[6] - 12*z3[4]*z3[6] - 
    z3[5]*z3[6] + z3[4]*z3[5]*z3[6] + 3*z3[6]^2 + 
    z3[3]^2*(3 + z3[4]^2*(1 - 2*z3[5]) - 2*z3[5]^2 + 2*z3[6] + 
      z3[5]*(-7 + 4*z3[6]) + z3[4]*(-3 + 7*z3[5] - z3[6] + 
        z3[5]^2*(2 + z3[6]))) + z3[2]*(38 + 10*z3[5] - 5*z3[5]^2 + 
      z3[4]*(-42 - 5*z3[5] + z3[5]^2) + 15*z3[6] + z3[5]*z3[6] + 
      z3[3]^2*(3 - 13*z3[5] - z3[5]^2 + z3[4]*(-2 + 5*z3[5] + z3[5]^2) + 
        2*z3[6]) + z3[3]*(85 + 3*z3[5]^2 - z3[4]*(61 - 5*z3[5] + z3[5]^2) + 
        32*z3[6] - 2*z3[5]*(10 + z3[6]))) + 
    z3[3]*(40 + 12*z3[4]^2 - 3*z3[5]^2 - 4*z3[6] + 5*z3[6]^2 - 
      z3[5]*(11 + 2*z3[6]^2) + z3[4]*(-29 + z3[5]^2 - 14*z3[6] + 
        z3[5]*(17 + 2*z3[6]))), y[98] -> -34 + 12*z3[5] - 5*z3[5]^2 + 
    z3[2]^3*(-25 - z3[5] + z3[3]^2*(1 + z3[5]) + z3[3]*(-37 + 3*z3[5])) + 
    23*z3[6] - 6*z3[5]*z3[6] + 5*z3[5]^2*z3[6] - 5*z3[6]^2 + 
    z3[3]^2*(-3 - 2*z3[5]^2*(-1 + z3[6]) + z3[6] + 
      z3[5]*(7 - 11*z3[6] + 4*z3[6]^2)) + 
    z3[3]*(-34 - 3*z3[5]^2*(-1 + z3[6]) + 32*z3[6] - 6*z3[6]^2 + 
      z3[5]*(14 - 15*z3[6] + 5*z3[6]^2)) - 
    z3[2]^2*(55 + z3[5]*(-4 + z3[6]) - 4*z3[5]^2*(-1 + z3[6]) - 15*z3[6] + 
      z3[3]*(-19*(-5 + z3[6]) + 2*z3[5]^2*(-1 + z3[6]) + z3[5]*(2 + z3[6])) + 
      z3[3]^2*(-1 + z3[6] + z3[5]*(-7 + 3*z3[6]))) - 
    z3[2]*(47 + z3[5]*(11 - 7*z3[6]) + 5*z3[5]^2*(-1 + z3[6]) - 34*z3[6] + 
      2*z3[6]^2 + z3[3]^2*(2 + z3[5]^2*(-1 + z3[6]) + z3[6] + 
        z3[5]*(-13 + 10*z3[6] - 2*z3[6]^2)) + 
      z3[3]*(-3*z3[5]^2*(-1 + z3[6]) + z3[5]*(-23 + 10*z3[6] - 3*z3[6]^2) + 
        3*(29 - 15*z3[6] + z3[6]^2))), 
  y[99] -> 2*z3[4]^4 + (-1 + z3[5])*z3[6]*(1 + z3[6]) - 
    z3[4]^3*(-6 + 4*z3[2] + 2*z3[5] + 5*z3[6]) + 
    z3[4]^2*(2 - 11*z3[6] + 4*z3[6]^2 + z3[5]*(2 + 3*z3[6]) + 
      z3[2]*(-4 + 8*z3[6])) - z3[4]*(-2 + (1 - 4*z3[2])*z3[6] + 
      (-5 + 4*z3[2])*z3[6]^2 + z3[6]^3 + z3[5]*(2 + 3*z3[6] + z3[6]^2)) - 
    z3[3]*(-(z3[4]^4*z3[5]) + z3[4]*(-1 + z3[5])*(1 + z3[6])^2 + 
      z3[4]^3*(-1 + z3[5] + 2*z3[5]*z3[6]) - (-1 + z3[5])*(-1 + z3[6]^2) - 
      z3[4]^2*(-1 - 2*z3[6] + z3[5]*(1 + z3[6])^2) + 
      z3[2]*(z3[4]^3 - (-1 + z3[5])*(1 + z3[6]) - 
        z3[4]^2*(-1 + z3[5] + 2*z3[6]) + z3[4]*(-1 + z3[5] - z3[6] + 
          z3[5]*z3[6] + z3[6]^2))), 
  y[100] -> 5 + z3[2]^5*(z3[3]^3*(-6 + z3[5]) - z3[5] + z3[3]*z3[5] - 
      z3[3]^2*(4 + z3[5])) + 5*z3[6] - 3*z3[6]^2 + 3*z3[6]^3 + 
    z3[3]^3*(-1 + z3[6])*(2*z3[5]^2 + 6*(-2 + z3[6]) + 
      3*z3[5]*(5 - 7*z3[6] + 2*z3[6]^2)) + 
    z3[3]*(38 - 29*z3[6] + 12*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-36 + 51*z3[6] - 34*z3[6]^2 + 9*z3[6]^3)) + 
    z3[3]^2*(36 + 5*z3[5]^2*(-1 + z3[6]) - 49*z3[6] + 21*z3[6]^2 + 
      z3[5]*(-39 + 81*z3[6] - 61*z3[6]^2 + 15*z3[6]^3)) + 
    z3[2]^4*(-1 + z3[5]*(-2 + z3[6]) - z3[5]^2*(-1 + z3[6]) + 
      z3[3]^3*(3*(-5 + z3[6]) - 3*z3[5]^2*(-1 + z3[6]) + 
        z3[5]*(-13 + 12*z3[6])) + z3[3]*(17 + z3[5]^2*(-1 + z3[6]) - 
        8*z3[6] + z3[5]*(-14 + 15*z3[6])) + 
      z3[3]^2*(13 - z3[5]^2*(-1 + z3[6]) - 9*z3[6] + 
        z3[5]*(-34 + 33*z3[6]))) + z3[2]^3*(-2 + z3[5] + z3[6] - 
      z3[5]*z3[6] - 4*z3[6]^2 + z3[3]^2*(77 - 61*z3[6] + 6*z3[6]^2 + 
        z3[5]*(-111 + 143*z3[6] - 31*z3[6]^2)) + 
      z3[3]*(58 - 49*z3[6] + z3[5]*(-57 + 77*z3[6] - 20*z3[6]^2)) + 
      z3[3]^3*(3*(-1 + z3[6]) - 7*z3[5]^2*(-1 + z3[6]) - 
        9*z3[5]*(6 - 6*z3[6] + z3[6]^2))) + 
    z3[2]^2*(z3[6]^2*(-10 + 3*z3[6]) + z3[3]^3*(23 - 3*z3[5]^2*(-1 + z3[6]) - 
        13*z3[6] + 2*z3[6]^2 + z3[5]*(-76 + 96*z3[6] - 33*z3[6]^2 + 
          2*z3[6]^3)) + z3[3]*(76 - 94*z3[6] + 8*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(-76 + 132*z3[6] - 61*z3[6]^2 + 5*z3[6]^3)) + 
      z3[3]^2*(127 - 128*z3[6] + 25*z3[6]^2 + z3[5]*(-163 + 244*z3[6] - 
          99*z3[6]^2 + 7*z3[6]^3))) + z3[2]*(3*z3[6]^2*(-3 + 2*z3[6]) + 
      z3[3]^3*(3*z3[5]^2*(-1 + z3[6]) + 3*(9 - 9*z3[6] + 2*z3[6]^2) + 
        z3[5]*(-49 + 84*z3[6] - 45*z3[6]^2 + 6*z3[6]^3)) + 
      z3[3]*(63 - 78*z3[6] + 18*z3[6]^2 + 6*z3[6]^3 + 
        z3[5]*(-70 + 107*z3[6] - 69*z3[6]^2 + 12*z3[6]^3)) + 
      z3[3]^2*(9*(11 - 13*z3[6] + 4*z3[6]^2) + 
        z3[5]*(-128 + 203*z3[6] - 117*z3[6]^2 + 18*z3[6]^3))), 
  y[101] -> 
   (3*z3[5]*(-1 - z3[4] + z3[3]*(1 + 2*z3[4]^3 + z3[4]*(5 - 3*z3[6]) - 
         2*z3[4]^2*(-3 + z3[6])) + z3[3]^2*(3 + 5*z3[4] + 2*z3[4]^2)*
        (1 + z3[4] - z3[6]))*(1 + z3[4] - z3[6]))/2 - 
    (3*(-2*z3[4]^2 + (-1 + z3[6])*(2*z3[5] + (-1 + z3[6])*z3[6]) + 
       z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6] - z3[6]^2) + 
       z3[3]*(2*z3[4]^4 + z3[4]^3*(8 - 6*z3[6]) + 
         z3[4]^2*(12 - 17*z3[6] + 6*z3[6]^2) + z3[6]*(-3 + 15*z3[6] - 
           21*z3[6]^2 + 8*z3[6]^3) - 2*z3[5]*(-1 + z3[6] + 6*z3[6]^2 - 
           7*z3[6]^3 + 2*z3[6]^4) - z3[4]*(-5 + z3[5]^2 + 16*z3[6] - 
           22*z3[6]^2 + 10*z3[6]^3 - 4*z3[5]*(-1 + z3[6])^2*(1 + 2*z3[6]))) + 
       z3[3]^2*(2*z3[4]^4 + z3[4]^3*(8 - 6*z3[6]) + 
         z3[4]^2*(11 - 20*z3[6] + 6*z3[6]^2) + 
         z3[4]*(5 - 22*z3[6] + 16*z3[6]^2 - 2*z3[6]^3 + 
           z3[5]^2*(-1 + z3[6])^2*(1 + 2*z3[6])) + (-1 + z3[6])*
          (1 + 9*z3[6] - 4*z3[6]^2 + z3[5]*(-2 - 2*z3[6] + 4*z3[6]^2)))))/2, 
  y[102] -> -z3[4] - 2*z3[4]^2 - z3[5] - 2*z3[4]*z3[5] + z3[4]^2*z3[5] + 
    z3[4]*z3[5]^2 + z3[2]^4*(-1 - 3*z3[5] + z3[5]^2 + 
      z3[3]^2*(13 - 35*z3[5] + z3[5]^2) - z3[3]*(-17 + 13*z3[5] + z3[5]^2) + 
      z3[3]^3*(-16 - 12*z3[5] + 3*z3[5]^2)) + z3[6] + 3*z3[4]*z3[6] + 
    z3[5]*z3[6] - z3[4]*z3[5]*z3[6] - 5*z3[6]^2 + 2*z3[4]*z3[6]^2 - 
    2*z3[4]^2*z3[6]^2 + z3[6]^3 + 2*z3[4]*z3[6]^3 + 
    z3[2]^3*(-2 + 3*z3[4] + 2*z3[5] + z3[4]*z3[5] - z3[4]*z3[5]^2 + 
      z3[3]^3*(7*z3[5]^2 + z3[4]*(4 + 46*z3[5] - 6*z3[5]^2) + 
        6*z3[5]*(-9 + z3[6]) - 2*z3[6]) - 2*z3[6] - z3[5]*z3[6] + 
      z3[3]*(58 + z3[4]*(-59 + 55*z3[5] + z3[5]^2) + 10*z3[6] + 
        z3[5]*(-58 + 21*z3[6])) + z3[3]^2*
       (78 - z3[4]*(81 - 117*z3[5] + z3[5]^2) + 17*z3[6] + 
        z3[5]*(-110 + 31*z3[6]))) - 
    z3[3]^3*(2*z3[5]^2 + z3[4]^4*(-2 + 4*z3[5]) + 6*(-2 + z3[6]) + 
      3*z3[5]*(5 - 7*z3[6] + 2*z3[6]^2) + 
      z3[4]^3*(4*(3 + z3[6]) - 3*z3[5]*(5 + 2*z3[6])) + 
      z3[4]*(3*z3[5]*(-5 + 2*z3[6]) - 2*z3[5]^2*(1 + z3[6] + z3[6]^2) + 
        6*(2 + z3[6] + z3[6]^2)) + z3[4]^2*(-2*(6 + 9*z3[6] + z3[6]^2) + 
        z3[5]*(15 + 9*z3[6] + 2*z3[6]^2))) + 
    z3[3]^2*(35 - 5*z3[5]^2 - 2*z3[4]^4*(-5 + 6*z3[5]) - 21*z3[6] + 
      21*z3[6]^2 + 4*z3[6]^3 - 4*z3[5]*(10 - 12*z3[6] + 7*z3[6]^2) + 
      2*z3[4]^3*(-10*(1 + z3[6]) + z3[5]*(11 + 9*z3[6])) + 
      z3[4]^2*(39 + 15*z3[6] + 10*z3[6]^2 - 2*z3[5]*(23 + z3[6] + 
          3*z3[6]^2)) + z3[4]*(-31 - 37*z3[6] + z3[6]^2 + 
        z3[5]^2*(6 + 5*z3[6] + 2*z3[6]^2) + z3[5]*(28 + 9*z3[6] + 
          3*z3[6]^2))) + z3[3]*(36 - 8*z3[4]^4*(-1 + z3[5]) + 2*z3[6] + 
      32*z3[6]^2 - z3[6]^3 + z3[5]*(-35 + 14*z3[6] - 31*z3[6]^2 + 
        4*z3[6]^3) + 4*z3[4]^3*(-2 - 4*z3[6] + z3[5]*(2 + 3*z3[6])) + 
      z3[4]^2*(28 + 6*z3[6]^2 + z3[5]*(-27 + 4*z3[6] - 4*z3[6]^2)) + 
      z3[4]*(-31 - z3[5]^2 - 37*z3[6] + 4*z3[6]^2 + 2*z3[6]^3 + 
        z3[5]*(34 + 19*z3[6] + 5*z3[6]^2))) - 
    z3[2]^2*(z3[4] + 2*z3[4]^2 + z3[5] + 2*z3[4]*z3[5] - z3[4]^2*z3[5] - 
      z3[4]*z3[5]^2 - z3[6] - 3*z3[4]*z3[6] - z3[5]*z3[6] + 
      z3[4]*z3[5]*z3[6] + 11*z3[6]^2 + 
      z3[3]^2*(-131 + z3[4]^2*(-106 + 135*z3[5]) + 5*z3[6] - 9*z3[6]^2 + 
        z3[5]*(164 - 87*z3[6] + 6*z3[6]^2) - 
        z3[4]*(z3[5]^2 - 23*(5 + 4*z3[6]) + 7*z3[5]*(20 + 7*z3[6]))) + 
      z3[3]^3*(-25 - 3*z3[5]^2 + z3[4]^2*(-9 + 44*z3[5]) - 14*z3[6] - 
        2*z3[6]^2 + 4*z3[5]*(19 - 5*z3[6] + z3[6]^2) + 
        z3[4]*(25 + 9*z3[6] + 3*z3[5]^2*(1 + z3[6]) - 
          2*z3[5]*(35 + 11*z3[6]))) + z3[3]*(-76 + z3[4]^2*(-74 + 73*z3[5]) + 
        21*z3[6] + 10*z3[6]^2 + 5*z3[5]*(15 - 11*z3[6] + z3[6]^2) + 
        z3[4]*(71 + z3[5]^2 + 59*z3[6] - z3[5]*(74 + 21*z3[6])))) + 
    z3[2]*(-(z3[4]^2*(-2 + z3[5])) + z3[5] - z3[6] - z3[5]*z3[6] - 
      7*z3[6]^2 - 3*z3[6]^3 + z3[4]*(1 - z3[5]^2 - 3*z3[6] + 8*z3[6]^2 + 
        z3[5]*(2 + z3[6])) + z3[3]^2*(104 + z3[4]^3*(-52 + 64*z3[5]) - 
        6*z3[6] + 9*z3[6]^2 + z3[5]*(-127 + 69*z3[6] - 33*z3[6]^2) + 
        z3[4]^2*(72 + 77*z3[6] - z3[5]*(83 + 62*z3[6])) - 
        z3[4]*(100 + z3[5]^2 + 39*z3[6] + 25*z3[6]^2 + 
          z3[5]*(-121 + 5*z3[6] - 11*z3[6]^2))) + 
      z3[3]^3*(27 - 3*z3[5]^2 + z3[4]^3*(-8 + 21*z3[5]) + 6*z3[6]^2 + 
        z3[5]*(-49 + 35*z3[6] - 10*z3[6]^2) - 3*z3[4]^2*
         (-9 - 4*z3[6] + z3[5]*(15 + 7*z3[6])) + 
        z3[4]*(-27 - 27*z3[6] - 4*z3[6]^2 + 3*z3[5]^2*(1 + z3[6]) + 
          z3[5]*(45 + 6*z3[6] + 4*z3[6]^2))) + 
      z3[3]*(70 + 40*z3[4]^3*(-1 + z3[5]) - 8*z3[6] - 8*z3[6]^2 - 5*z3[6]^3 + 
        z3[5]*(-71 + 38*z3[6] - 20*z3[6]^2) + 
        z3[4]^2*(38 + 56*z3[6] - 3*z3[5]*(13 + 12*z3[6])) + 
        z3[4]*(-55 + z3[5]^2 - 3*z3[6] - 6*z3[6]^2 + 
          z3[5]*(52 - 15*z3[6] + 5*z3[6]^2)))), y[103] -> -2 - 7*z3[2], 
  y[104] -> -1 + z3[3], y[105] -> 19/2 + 2*z3[3] + 
    z3[2]*(1 + (3*z3[3])/2 - z3[3]^2), y[106] -> 1 + z3[4]^(-1), 
  y[107] -> 1 + 1/((1 + z3[3] + z3[2]*z3[3])*z3[4]), y[108] -> z3[4]^(-1), 
  y[109] -> -4 + z3[3]*(-1 + z3[5]), y[110] -> -2 + z3[5], 
  y[111] -> -1 + z3[4] + z3[5], y[112] -> 5 + 2*z3[5], 
  y[113] -> (1 + z3[2])^(-1) + (1 + (1 + z3[3])^(-1))/((1 + z3[2])*z3[4]) + 
    (z3[4]^(-2) + 1/(z3[2]*(1 + z3[4] - z3[6])))/(-1 + z3[5]), 
  y[114] -> 1 + (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/z3[4], 
  y[115] -> -2 - z3[5]^2 - z3[5]*(-3 + z3[6]), y[116] -> -1 - z3[6], 
  y[117] -> z3[2]*z3[3] - z3[3]*z3[4] - z3[6], y[118] -> -2 + (3*z3[6])/4, 
  y[119] -> 1 + z3[6], y[120] -> 1 - z3[5] + z3[6], 
  y[121] -> -3 - z3[2] + 3*z3[6], y[122] -> -3 + 4*z3[2] + z3[4] + 3*z3[6], 
  y[123] -> z3[4]*(-4*z3[2] + (-1 + z3[5])^2) + z3[4]^2*(-1 + z3[5]) + 
    z3[5]*z3[6], y[124] -> 
   -(z3[4]*(1 + z3[3]*(-1 + z3[5]) + z3[5]^2 + z3[5]*(-2 + z3[6]))) - 
    (z3[3] + z3[5])*z3[6], y[125] -> 
   z3[4]^3 + z3[4]*(-4 + z3[5]^3 + z3[5]^2*(-5 + z3[6]) - 
      2*z3[5]*(-4 + z3[6]) - 3*z3[6]) + 3*z3[4]^2*z3[6] + 
    (5 + z3[5]^2 + z3[5]*(-3 + z3[6]))*z3[6], 
  y[126] -> z3[3]*(5 - 4*z3[6]) + (3 - 2*z3[6])*z3[6], 
  y[127] -> -4 - 3*z3[4]^2*(-2 + z3[5]) - z3[4]*(-3 + z3[5])*
     (1 + z3[5] - 3*z3[6]) + z3[5]*(5 - 2*z3[6]) - z3[6] + 3*z3[6]^2, 
  y[128] -> -1 + (-2 + z3[5])*z3[6] - (3 + 2*z3[5])*z3[6]^2, 
  y[129] -> z3[6] + z3[3]*(1 + z3[6]), 
  y[130] -> -4 - 4*z3[4] + 7*z3[6] + z3[5]*z3[6] + 
    z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[131] -> -2*z3[4]*(3 + z3[5]) - 2*z3[5]*(1 + z3[6]) - 3*(2 + z3[6]), 
  y[132] -> -2 + z3[4] - z3[5]*(-2 + z3[4] + z3[6]), 
  y[133] -> 2 + 3*z3[2]*(1 + z3[5]) + 3*z3[6] + z3[5]*(-3 + 2*z3[6]), 
  y[134] -> z3[4]*(5 + 2*z3[5]) + 3*(1 + z3[6]) + z3[5]*(-3 + 2*z3[6]), 
  y[135] -> 1 - 2*z3[4]^2*(3 + z3[5]) - 2*z3[6] - 3*z3[6]^2 - 
    z3[4]*(8 + (3 + 2*z3[5])*z3[6]) + z3[5]*(-1 + 3*z3[6] - 2*z3[6]^2), 
  y[136] -> 3 + z3[6] - 3*z3[6]^2 + z3[5]*(-3 + 5*z3[6] - 2*z3[6]^2), 
  y[137] -> 10 - z3[6] + z3[6]^3 + z3[2]*(-1 + z3[6]^2), 
  y[138] -> -3 - z3[6] + 3*z3[6]^2 + z3[5]*(3 - 5*z3[6] + 2*z3[6]^2), 
  y[139] -> 5 - 17*z3[6]^2 + 8*z3[6]^3 + z3[3]*(-2 - 3*z3[6] + 4*z3[6]^2), 
  y[140] -> 1 + z3[6] + z3[6]^2 + z3[3]*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[141] -> -(z3[6]^2*(4 - 4*z3[4] + (7 + z3[5])*z3[6])) - 
    z3[3]*(3 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[142] -> z3[3]*(3 + z3[5]) - z3[6]*(3 - z3[6] + z3[5]*(1 + z3[6])), 
  y[143] -> -16 + 3*z3[4]^2*(-2 + z3[5]) + 15*z3[5] - 8*z3[5]^2 + 
    z3[2]^2*(1 + 7*z3[5] - 7*z3[5]^2) + z3[6] + 2*z3[5]*z3[6] - 6*z3[6]^2 + 
    z3[5]*z3[6]^2 + z3[2]*(9*z3[5]^2 + z3[4]*(-7 + 9*z3[5] - 2*z3[5]^2) - 
      2*z3[5]*(11 + z3[6]) + 2*(13 + z3[6])) + 
    z3[4]*(-3 + 13*z3[6] + z3[5]^2*(1 + z3[6]) - z3[5]*(2 + 7*z3[6])), 
  y[144] -> -((2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*z3[6]) - 
    z3[4]*(-4 + z3[5]^3 + z3[6] + z3[5]^2*(-5 + 2*z3[6]) + 
      z3[5]*(8 - 4*z3[6] + z3[6]^2)), 
  y[145] -> 18 - z3[2]^3*(-3 + z3[5]) - 8*z3[5]^2*(-1 + z3[6]) - z3[6] - 
    z3[6]^2 - z3[5]*(20 - 9*z3[6] - 2*z3[6]^2 + z3[6]^3) + 
    z3[2]^2*(3*(-3 + z3[6]) - 7*z3[5]^2*(-1 + z3[6]) + 
      z3[5]*(-8 + 3*z3[6])) + z3[2]*(-17 + 9*z3[5]^2*(-1 + z3[6]) + 5*z3[6] - 
      z3[5]*(-23 + 14*z3[6] + z3[6]^2)), 
  y[146] -> -7 - 2*z3[4]^2 - 5*z3[5] + 6*z3[6] - z3[5]*z3[6] + 7*z3[6]^2 + 
    2*z3[5]*z3[6]^2 + z3[4]*(-10 + z3[5] + z3[5]^2 + z3[6]) + 
    z3[3]*(-2 + z3[4]^2*(2 - 5*z3[5]) - 5*z3[6] + 2*z3[6]^2 - 
      z3[4]*(-1 + z3[5]^2 + z3[5]*(8 - 3*z3[6]) + 4*z3[6]) + 
      z3[5]*(-5 + z3[6] + 2*z3[6]^2)), 
  y[147] -> -8 + z3[3]^2*(-2 + z3[5]*(-3 + z3[6]))*(-1 + z3[6]) + 7*z3[6] - 
    3*z3[6]^2 - 2*z3[5]*(1 + z3[6]) + z3[3]*((11 - 5*z3[6])*z3[6] + 
      z3[5]*(3 - 4*z3[6] + 3*z3[6]^2)), 
  y[148] -> -43 - 38*z3[6] - 21*z3[6]^2 - z3[3]*(6 + 5*z3[6] + 12*z3[6]^2) + 
    z3[2]*(1 - z3[6]^2 + 4*z3[3]^2*(1 + z3[6]) - 
      z3[3]*(8 + 9*z3[6] + 4*z3[6]^2)), 
  y[149] -> z3[2]^4*(2 + 6*z3[5] - 2*z3[5]^2) + 
    2*z3[2]^3*(z3[4]*(-3 - z3[5] + z3[5]^2) + z3[5]*(-2 + z3[6]) + 
      2*(1 + z3[6])) - 2*(z3[4]^2*(-2 + z3[5]) + (z3[5] - z3[6])*
       (-1 + z3[6]) + z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6]))) + 
    2*z3[2]*(z3[4]^2*(-2 + z3[5]) + (z3[5] - z3[6])*(-1 + z3[6]) + 
      z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6]))) - 
    2*z3[2]^2*(z3[4]^2*(-2 + z3[5]) + (z3[5] - z3[6])*(-1 + z3[6]) + 
      z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6]))), 
  y[150] -> 2 + 2*z3[4]^2 - 11*z3[6] + z3[3]*(-11 + 11*z3[4] - 6*z3[6])*
     z3[6] - 14*z3[6]^2 + z3[4]*(-2 + 9*z3[6]) - 
    2*z3[3]^2*(1 + z3[4]^2 - z3[4]*(1 + z3[6])) + 
    (1 + z3[3])*z3[5]*(-2*z3[6]^2 + z3[3]*(-3 - 3*z3[4]^2 + z3[6] + 
        z3[4]*(3 + 2*z3[6]))), y[151] -> 44 - 19*z3[4] + 16*z3[4]^2 - 
    6*z3[5] + 2*z3[4]*z3[5] - 3*z3[4]^2*z3[5] + 5*z3[5]^2 - z3[4]*z3[5]^2 + 
    z3[2]^2*(73 + 2*z3[5] + 4*z3[5]^2 + z3[3]^2*(-6 + 5*z3[5] - 2*z3[5]^2) + 
      z3[3]*(129 + z3[5] - z3[5]^2)) - 16*z3[6] - 20*z3[4]*z3[6] - 
    2*z3[5]*z3[6] + 7*z3[4]*z3[5]*z3[6] - z3[4]*z3[5]^2*z3[6] + 10*z3[6]^2 - 
    z3[5]*z3[6]^2 + z3[3]^2*(-13 + z3[4]^2*(-2 + z3[5]) - 5*z3[5] + 
      6*z3[5]^2 - 6*z3[6] + z3[4]*(13 - 6*z3[5]^2 + z3[5]*(5 - 2*z3[6]) + 
        2*z3[6])) + z3[2]*(44 - 57*z3[4] + 13*z3[5] - 9*z3[4]*z3[5] - 
      6*z3[5]^2 + 2*z3[4]*z3[5]^2 + 22*z3[6] + 2*z3[5]*z3[6] + 
      z3[3]*(67 + 3*z3[5]^2 - z3[4]*(70 + 3*z3[5] + 2*z3[5]^2) + 
        z3[5]*(22 - 3*z3[6]) + 37*z3[6]) + 
      z3[3]^2*(-25 + z3[4]*(7 - 6*z3[5] + 2*z3[5]^2) - 2*z3[6] + 
        3*z3[5]*(5 + z3[6]))) + z3[3]*(1 - 2*z3[5]^2 + 
      2*z3[4]^2*(5 + 3*z3[5]) - 48*z3[6] + 4*z3[6]^2 + 
      8*z3[5]*(3 + 2*z3[6]) + z3[4]*(-9*z3[6] + z3[5]^2*(1 + z3[6]) - 
        z3[5]*(11 + 5*z3[6]))), y[152] -> -36 + 8*z3[5] - 5*z3[5]^2 + 
    z3[2]^3*(z3[3]^2 - 2*(16 + z3[5]) + z3[3]*(-51 + 5*z3[5])) + 36*z3[6] - 
    3*z3[5]*z3[6] + 5*z3[5]^2*z3[6] - 5*z3[6]^2 - 2*z3[5]*z3[6]^2 - z3[6]^3 + 
    z3[5]*z3[6]^3 + z3[3]^2*(13 + 6*z3[5]^2*(-1 + z3[6]) - 7*z3[6] + 
      z3[5]*(5 - 5*z3[6] + 2*z3[6]^2)) + 
    z3[3]*(-7 - 2*z3[5]^2*(-1 + z3[6]) + 44*z3[6] - 10*z3[6]^2 + 
      z3[5]*(-19 + 2*z3[6] + 5*z3[6]^2)) + 
    z3[2]^2*(-68 + z3[3]^2*(11 + 3*z3[5]*(-3 + z3[6]) - 
        2*z3[5]^2*(-1 + z3[6]) - 3*z3[6]) + 4*z3[5]^2*(-1 + z3[6]) + 
      18*z3[6] + z3[5]*(2 + 3*z3[6]) + z3[3]*(-123 - z3[5]^2*(-1 + z3[6]) + 
        23*z3[6] + z3[5]*(-8 + 3*z3[6]))) + 
    z3[2]*(-58 - 6*z3[5]^2*(-1 + z3[6]) + 46*z3[6] - 5*z3[6]^2 + 
      z3[5]*(-17 + 8*z3[6] + z3[6]^2) + z3[3]^2*(21 - 8*z3[6] + 
        z3[5]*(-15 + 2*z3[6] + z3[6]^2)) + 
      z3[3]*(-87 + 3*z3[5]^2*(-1 + z3[6]) + 56*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-23 + z3[6] + 2*z3[6]^2))), 
  y[153] -> 2*z3[2]^5*(-(z3[3]^3*(-6 + z3[5])) + z3[5] - z3[3]*z3[5] + 
      z3[3]^2*(4 + z3[5])) + 2*z3[2]^4*
     (1 + z3[3]^3*(z3[5]*(13 - 12*z3[6]) - 3*(-5 + z3[6]) + 
        3*z3[5]^2*(-1 + z3[6])) - z3[5]*(-2 + z3[6]) + z3[5]^2*(-1 + z3[6]) + 
      z3[3]*(-17 + z3[5]*(14 - 15*z3[6]) - z3[5]^2*(-1 + z3[6]) + 8*z3[6]) + 
      z3[3]^2*(-13 + z3[5]*(34 - 33*z3[6]) + z3[5]^2*(-1 + z3[6]) + 
        9*z3[6])) + 2*z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6] + 4*z3[6]^2 + 
      z3[3]^3*(3 + 7*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
        9*z3[5]*(6 - 6*z3[6] + z3[6]^2)) + 
      z3[3]*(-58 + 49*z3[6] + z3[5]*(57 - 77*z3[6] + 20*z3[6]^2)) + 
      z3[3]^2*(-77 + 61*z3[6] - 6*z3[6]^2 + z3[5]*(111 - 143*z3[6] + 
          31*z3[6]^2))) + 2*z3[2]^2*((10 - 3*z3[6])*z3[6]^2 + 
      z3[3]^2*(-127 + 128*z3[6] - 25*z3[6]^2 + 
        z3[5]*(163 - 244*z3[6] + 99*z3[6]^2 - 7*z3[6]^3)) + 
      z3[3]^3*(-23 + 3*z3[5]^2*(-1 + z3[6]) + 13*z3[6] - 2*z3[6]^2 + 
        z3[5]*(76 - 96*z3[6] + 33*z3[6]^2 - 2*z3[6]^3)) - 
      z3[3]*(76 - 94*z3[6] + 8*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(-76 + 132*z3[6] - 61*z3[6]^2 + 5*z3[6]^3))) - 
    2*(5 + 5*z3[6] - 3*z3[6]^2 + 3*z3[6]^3 + z3[3]^3*(-1 + z3[6])*
       (2*z3[5]^2 + 6*(-2 + z3[6]) + 3*z3[5]*(5 - 7*z3[6] + 2*z3[6]^2)) + 
      z3[3]*(38 - 29*z3[6] + 12*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(-36 + 51*z3[6] - 34*z3[6]^2 + 9*z3[6]^3)) + 
      z3[3]^2*(36 + 5*z3[5]^2*(-1 + z3[6]) - 49*z3[6] + 21*z3[6]^2 + 
        z3[5]*(-39 + 81*z3[6] - 61*z3[6]^2 + 15*z3[6]^3))) - 
    2*z3[2]*(3*z3[6]^2*(-3 + 2*z3[6]) + z3[3]^3*(3*z3[5]^2*(-1 + z3[6]) + 
        3*(9 - 9*z3[6] + 2*z3[6]^2) + z3[5]*(-49 + 84*z3[6] - 45*z3[6]^2 + 
          6*z3[6]^3)) + z3[3]*(63 - 78*z3[6] + 18*z3[6]^2 + 6*z3[6]^3 + 
        z3[5]*(-70 + 107*z3[6] - 69*z3[6]^2 + 12*z3[6]^3)) + 
      z3[3]^2*(9*(11 - 13*z3[6] + 4*z3[6]^2) + 
        z3[5]*(-128 + 203*z3[6] - 117*z3[6]^2 + 18*z3[6]^3))), 
  y[154] -> (3*z3[5]*(-2*z3[4]^3 + z3[6]*(1 + z3[6]) + 
       z3[4]^2*(2 + 3*z3[6]) - z3[4]*(2 + 3*z3[6] + z3[6]^2) + 
       z3[3]*(-1 + z3[4]^4 + z3[6]^2 - z3[4]*(1 + z3[6])^2 + 
         z3[4]^2*(1 + z3[6])^2 - z3[4]^3*(1 + 2*z3[6]) + 
         z3[2]*(1 + z3[4]^2 + z3[6] - z3[4]*(1 + z3[6])))))/4 - 
    (3*(-2*z3[4]^4 + z3[6]*(1 + z3[6]) + z3[4]^3*(-6 + 4*z3[2] + 5*z3[6]) + 
       z3[4]^2*(-2 + z3[2]*(4 - 8*z3[6]) + 11*z3[6] - 4*z3[6]^2) + 
       z3[4]*(-2 + z3[6] - 4*z3[2]*z3[6] + (-5 + 4*z3[2])*z3[6]^2 + 
         z3[6]^3) + z3[3]*(-1 - z3[4]^3 + z3[6]^2 - z3[4]*(1 + z3[6])^2 + 
         z3[4]^2*(1 + 2*z3[6]) + z3[2]*(1 + z3[4]^3 + z3[4]^2*(1 - 2*z3[6]) + 
           z3[6] + z3[4]*(-1 - z3[6] + z3[6]^2)))))/4, 
  y[155] -> 2*z3[5]*(-1 - z3[4] + z3[3]*(1 + 2*z3[4]^3 + 
        z3[4]*(5 - 3*z3[6]) - 2*z3[4]^2*(-3 + z3[6])) + 
      z3[3]^2*(3 + 5*z3[4] + 2*z3[4]^2)*(1 + z3[4] - z3[6]))*
     (1 + z3[4] - z3[6]) - 2*(-2*z3[4]^2 + (-1 + z3[6])*
       (2*z3[5] + (-1 + z3[6])*z3[6]) + z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 
        3*z3[6] - z3[6]^2) + z3[3]*(2*z3[4]^4 + z3[4]^3*(8 - 6*z3[6]) + 
        z3[4]^2*(12 - 17*z3[6] + 6*z3[6]^2) + 
        z3[6]*(-3 + 15*z3[6] - 21*z3[6]^2 + 8*z3[6]^3) - 
        2*z3[5]*(-1 + z3[6] + 6*z3[6]^2 - 7*z3[6]^3 + 2*z3[6]^4) - 
        z3[4]*(-5 + z3[5]^2 + 16*z3[6] - 22*z3[6]^2 + 10*z3[6]^3 - 
          4*z3[5]*(-1 + z3[6])^2*(1 + 2*z3[6]))) + 
      z3[3]^2*(2*z3[4]^4 + z3[4]^3*(8 - 6*z3[6]) + 
        z3[4]^2*(11 - 20*z3[6] + 6*z3[6]^2) + 
        z3[4]*(5 - 22*z3[6] + 16*z3[6]^2 - 2*z3[6]^3 + z3[5]^2*(-1 + z3[6])^2*
           (1 + 2*z3[6])) + (-1 + z3[6])*(1 + 9*z3[6] - 4*z3[6]^2 + 
          z3[5]*(-2 - 2*z3[6] + 4*z3[6]^2)))), 
  y[156] -> z3[4] + z3[3]*(1 + z3[4]), y[157] -> 1 + (1 + z3[2])*z3[3], 
  y[158] -> 1 + z3[4], y[159] -> z3[4] - z3[6] - 
    z3[3]*(-1 + z3[2] - 2*z3[4] + 2*z3[6]), y[160] -> 1 - z3[2], 
  y[161] -> -2 - z3[5], y[162] -> 1 - 3*z3[2], 
  y[163] -> z3[4]^2 + z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) - 2*z3[4]*(-1 + z3[6]) - 
    (-1 + z3[6])^2, y[164] -> -1 + z3[2] - z3[2]^2 + z3[2]^3, 
  y[165] -> -1 + z3[2] - z3[2]^2, y[166] -> -3 - 2*z3[4] - z3[5] + 2*z3[6], 
  y[167] -> -(z3[2]^2*(-3 + z3[5])) - z3[5] + z3[2]*(z3[5] - z3[6]) + z3[6] - 
    z3[4]*z3[6], y[168] -> -3 + 3*z3[6] - z3[6]^2, 
  y[169] -> 3 - 3*z3[6] + z3[6]^2, 
  y[170] -> 2 - z3[2] - z3[6] + z3[5]*(-1 + z3[2] + z3[6]), 
  y[171] -> -1 + z3[2] - z3[6] - z3[5]*(-2 + 3*z3[2] + z3[6]), 
  y[172] -> -1 - z3[3] - z3[6] - z3[5]*z3[6]*(z3[3] + z3[6]), 
  y[173] -> 1 + z3[3] + z3[6] + z3[6]^2 + z3[5]*z3[6]*(z3[3] + z3[6]), 
  y[174] -> -2 - 2*z3[4] - z3[6] - z3[5]*(-2 + z3[4] + z3[6]), 
  y[175] -> 1 + z3[3] + z3[4] - z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[176] -> 2 - z3[3] + 2*z3[4] + z3[6] + z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[177] -> z3[4]^2*(2 + z3[5]) + z3[6]*(1 + z3[5]*(-2 + z3[6]) + z3[6]) + 
    z3[4]*(4 + z3[5]*(-1 + z3[6]) + z3[6]), 
  y[178] -> 3 + 2*z3[4] + z3[2]^2*(-2 + z3[5]) + z3[5] - 2*z3[6] + 
    z3[2]*(-3 + z3[4] - z3[5] + 2*z3[6]), 
  y[179] -> z3[4]^2 - z3[6] - z3[5]*(z3[4]^2 + z3[4]*z3[6] + 
      (-1 + z3[6])*z3[6]), y[180] -> 2 - z3[6]^2 - 
    z3[5]*(2 - 3*z3[6] + z3[6]^2), y[181] -> 1 - 2*z3[4] - z3[4]^2 - 
    z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - (3 + z3[5]*(-1 + z3[6]) - z3[6])*
       (-1 + z3[6])) + z3[2]*(z3[4]^2 + 
      z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - (3 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) - 2*z3[4]*(-1 + z3[6]) - (-1 + z3[6])^2) - 2*z3[6] + 
    2*z3[4]*z3[6] + z3[6]^2 - z3[2]^3*(-1 + z3[6])*
     (-1 + z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6]) + 
    z3[2]^2*(z3[3]*(z3[4]*(-2 + z3[6]) + (3 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) + (-1 + z3[6])*(-1 + z3[4] + z3[6])), 
  y[182] -> -1 - (1 + z3[2])^(-1) - 1/((1 + z3[2])*(1 + z3[3])*z3[4]), 
  y[183] -> -1 - z3[5]/2, y[184] -> 2 + z3[5]^2 + z3[5]*(-3 + z3[6]), 
  y[185] -> -3 - 2*z3[4]*(2 + z3[5]) + z3[5]*(3 - 2*z3[6]) - 2*z3[6], 
  y[186] -> -2 + z3[6], y[187] -> -2 - 5*z3[4] - z3[5] - 
    2*z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6], 
  y[188] -> -1 - z3[2]^2*(-5 + z3[5]) - z3[5] + z3[2]*(1 + z3[5] - 2*z3[6]) + 
    2*z3[6] - 2*z3[4]*z3[6], y[189] -> z3[4]*(z3[2] - (-1 + z3[5])^2) - 
    z3[4]^2*(-1 + z3[5]) - z3[5]*z3[6], 
  y[190] -> z3[4]*(1 + z3[3]*(-1 + z3[5]) + z3[5]^2 + z3[5]*(-2 + z3[6])) + 
    (z3[3] + z3[5])*z3[6], y[191] -> 
   -z3[4]^3 - z3[4]*(-2 + z3[5])*(2 + z3[5]^2 + z3[5]*(-3 + z3[6])) - 
    (2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*z3[6], 
  y[192] -> 1 - (-2 + z3[5])*z3[6] + 2*(1 + z3[5])*z3[6]^2, 
  y[193] -> -(z3[2]*(1 + 3*z3[5])) + z3[5]*(3 - 2*z3[6]) - 2*(1 + z3[6]), 
  y[194] -> 5 + z3[4]*(5 + 2*z3[5]) + 2*z3[6] + 2*z3[5]*(1 + z3[6]), 
  y[195] -> (-3*(-2 + z3[2] + z3[6]))/4 + (3*z3[5]*(-1 + z3[2] + z3[6]))/4, 
  y[196] -> 1/((1 + z3[3] + z3[2]*z3[3])*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[2])*(1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - 
       z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
       z3[2]*z3[6])), y[197] -> 3 - 2*z3[6]^2 + 
    z3[5]*(-3 + 5*z3[6] - 2*z3[6]^2), 
  y[198] -> -3 + 2*z3[6]^2 + z3[5]*(3 - 5*z3[6] + 2*z3[6]^2), 
  y[199] -> -1 + z3[4]^2*(5 + 2*z3[5]) + 2*z3[6] + 2*z3[6]^2 + 
    z3[4]*(7 + 2*(1 + z3[5])*z3[6]) + z3[5]*(1 - 3*z3[6] + 2*z3[6]^2), 
  y[200] -> 2 + 5*z3[4] + z3[5] + 2*z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - 
      z3[6]) - z3[6] + z3[2]^2*(-6 + z3[5] + 2*z3[3]*(-1 + z3[5])*
       (-1 + z3[6]) + 2*z3[6]) + z3[2]*(-2 + 3*z3[4] - z3[5] + z3[6] + 
      2*z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6])), 
  y[201] -> (2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*z3[6] + 
    z3[4]*(-4 + z3[5]^3 + z3[6] + z3[5]^2*(-5 + 2*z3[6]) + 
      z3[5]*(8 - 4*z3[6] + z3[6]^2)), 
  y[202] -> 1 + ((z3[2] - z3[4])^(-1) + z3[4]^(-1))/(1 + z3[3])^2 + 
    z3[4]^(-1), y[203] -> 1 + (1 + z3[3])^(-2), 
  y[204] -> 1 + (1 + (1 + z3[3])^(-2))/((1 + z3[2])*z3[4]*
      (1 + z3[4] - z3[6])), y[205] -> 2 - z3[5], 
  y[206] -> 3 - z3[2] - z3[6] + z3[5]*(-2 + z3[2] + z3[6]), 
  y[207] -> -2 + z3[2] - z3[5]*(-3 + 2*z3[2] + z3[6]), 
  y[208] -> -1/4 - (z3[5]*(-2 + z3[4] + z3[6]))/4, 
  y[209] -> 4 - 2*z3[4] - z3[6] + z3[5]*(-2 + z3[4] + z3[6]), 
  y[210] -> 2 - z3[6] - z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[211] -> -5 + 4*z3[6] - z3[6]^2 + z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[212] -> 1 + z3[4] + z3[3]*(2 + z3[4] - z3[6]) - z3[6], 
  y[213] -> -1 - z3[6] - z3[3]*(2 + z3[6]), 
  y[214] -> -z3[6]^2 - z3[3]*(-1 + z3[6] + z3[6]^2), 
  y[215] -> -z3[6]^2 + z3[3]*(-1 + z3[6] - z3[6]^2 + z3[2]*(1 + z3[6])), 
  y[216] -> 1/((1 + z3[2])*z3[4]) + (z3[4] - z3[6])^(-1), 
  y[217] -> 3 + z3[3]*(6 - z3[4]*(-3 + z3[6]) - 4*z3[6]) - 
    z3[4]*(-3 + z3[6]) - 3*z3[6], y[218] -> -3 - 6*z3[3] - z3[6], 
  y[219] -> 1 + z3[3]^(-1), y[220] -> z3[6] - 3*z3[6]^2 + 
    z3[3]*(3 - 2*z3[6] - 3*z3[6]^2), 
  y[221] -> -(z3[6]*(1 + 2*z3[6])) + z3[3]*(-3 + 2*z3[6] - 2*z3[6]^2 + 
      z3[2]*(3 + 2*z3[6])), y[222] -> z3[2]*z3[3] - (1 + z3[3])*z3[4], 
  y[223] -> 1 + 1/((1 + z3[2])*z3[3]*(-1 + z3[5])) + 
    (1 + (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/z3[4])/
     ((-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[224] -> 1/(z3[2]*z3[3]) + 1/((1 + z3[2])*z3[4]) + (z3[4] - z3[6])^(-1) + 
    1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    1/(z3[2]*(1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[225] -> 1/(z3[2]*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[2])*z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[226] -> -1 - z3[2] + z3[6], y[227] -> 1 - z3[4] + z3[6], 
  y[228] -> 3 + 4*z3[2] + 7*z3[4] - 3*z3[6], 
  y[229] -> 7*z3[4]^3 - 3*z3[6] + 3*z3[4]*z3[6] - 3*z3[4]^2*z3[6], 
  y[230] -> z3[3]*z3[5]*(-1 + z3[6]) - z3[6], 
  y[231] -> -1 + z3[4]*(-2 + z3[5]) + z3[6], 
  y[232] -> (-3*(z3[2]^2 + z3[2]^3 + z3[2]*(-1 + z3[6]) + (-1 + z3[6])^2))/
     4 - (3*z3[5]*(z3[2]^2 + z3[2]*(-1 + z3[6]) + (-1 + z3[6])^2)*
      (-1 + z3[6]))/4, y[233] -> 4 + z3[3] - z3[3]*z3[5], 
  y[234] -> 4 + (-1 + z3[5])*z3[6], 
  y[235] -> 7 - z3[3]*(7 + z3[5] - 4*z3[6])*(-1 + z3[6]) + 
    z3[3]^2*z3[5]*(-1 + z3[6])^2 + (-7 + z3[5])*z3[6] + 3*z3[6]^2, 
  y[236] -> -3 + 2*z3[6] - 3*z3[6]^2 - z3[5]*(-1 + z3[6])*(3 + z3[6]), 
  y[237] -> 2*(1 + 3*z3[4] + z3[6]) + z3[3]*(3 - 6*z3[2] + 5*z3[4] + 
      2*z3[6]), y[238] -> -2 - z3[4] + z3[4]^2 + 3*z3[6] + 
    z3[3]*(-3 + z3[4]^2 + 3*z3[6]), 
  y[239] -> z3[2]^4*(-4 + z3[5]) + (1 + z3[4] - z3[6])*
     (-1 + z3[4]*(-2 + z3[5]) + z3[6]) - z3[2]*(1 + z3[4] - z3[6])*
     (-1 + z3[4]*(-2 + z3[5]) + z3[6]) + z3[2]^2*(1 + z3[4] - z3[6])*
     (-1 + z3[4]*(-2 + z3[5]) + z3[6]) - 
    z3[2]^3*(1 - z3[5] + z3[4]*(-5 + 2*z3[5]) + 3*z3[6]), 
  y[240] -> 7 + 7*z3[4]^2 - 8*z3[6] + 4*z3[6]^2 + z3[4]*(-7 + 4*z3[6]), 
  y[241] -> 2 - 2*z3[4]^2 + 3*z3[5] + 2*z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) - 12*z3[6] + 2*z3[5]*z3[6] + 6*z3[6]^2 + 
    2*z3[5]*z3[6]^2 - 2*z3[4]*(-1 + z3[5] + 2*z3[6] + z3[5]*z3[6]), 
  y[242] -> 1 + 3*z3[4]^2*(-2 + z3[5]) + 3*z3[5]*(-1 + z3[6]) - 4*z3[6] - 
    3*z3[6]^2 - z3[4]*(1 + z3[5] - 9*z3[6] + 3*z3[5]*z3[6]), 
  y[243] -> -1 + 3*z3[2]^2*(-2 + z3[5]) - 3*z3[4]^2*(-2 + z3[5]) + 3*z3[5] + 
    3*z3[6] - 2*z3[5]*z3[6] - 3*z3[6]^2 - z3[5]*z3[6]^2 + 
    z3[4]*(1 + z3[5] - 5*z3[6] - z3[5]*z3[6]) - 
    z3[2]*(5 + z3[4]*(-5 + 4*z3[5]) + (3 + z3[5])*z3[6]), 
  y[244] -> 4 + 4*z3[4]^2 + (3 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 - 
    z3[4]*(4 + (7 + z3[5])*z3[6]), y[245] -> -3 + z3[4]^2*(-1 + z3[5]) + 
    z3[4]*(2 + z3[5]*(-2 + z3[6])) + z3[6] + z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[246] -> 2 + 4*z3[4]^2*(-1 + z3[5]) - 8*z3[6] + 3*z3[6]^2 + 
    z3[4]*(1 + z3[5]*(-1 + z3[6]) + 6*z3[6]) + z3[5]*(-2 + z3[6] + z3[6]^2), 
  y[247] -> (3*z3[5]*(-1 + z3[6]))/4 - (3*(-1 + z3[6] + z3[6]^2))/4, 
  y[248] -> 2 + 2*z3[2]^2 + z3[2]*(-2 + z3[6]) + (-2 + z3[4])*z3[6] - 
    z3[5]*(1 + z3[2]^2 + z3[2]*(-1 + z3[6]) + (-2 + z3[4])*z3[6] + z3[6]^2), 
  y[249] -> 3 - z3[2]^3 + z3[2]^2*(8 - 7*z3[6]) - 5*z3[6] + 5*z3[6]^2 - 
    3*z3[6]^3 - z3[5]*(-1 + z3[6])*(-3 - 3*z3[2]^2 + 2*z3[6] + z3[2]*z3[6] + 
      z3[6]^2) - z3[2]*(-3 + z3[6] + 3*z3[6]^2), 
  y[250] -> 3*z3[6]^2 + z3[3]*(-2 + 3*z3[6] + 3*z3[6]^2), 
  y[251] -> 2*z3[6]^2 + z3[3]*(2 - 3*z3[6] + 2*z3[6]^2 - 
      2*z3[2]*(1 + z3[6])), 
  y[252] -> -((-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6])) + 
    z3[3]*z3[5]*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
      z3[4]^3*(1 + z3[6])), 
  y[253] -> 4*z3[4]^2 + z3[3]*(-1 + z3[5])*(1 + z3[6]) - 
    z3[4]*(-4 + (7 + z3[5])*z3[6]) + 
    z3[6]*(-5 + 3*z3[6] + z3[5]*(1 + z3[6])), 
  y[254] -> -7 - 7*z3[4]^2 - z3[5]*z3[6] - 3*z3[6]^2 - z3[5]*z3[6]^2 + 
    z3[3]^2*z3[5]*(-1 + z3[4] - z3[4]^2 + z3[6]) + 
    z3[4]*(7 + (7 + z3[5])*z3[6]) + z3[3]*(-7 - z3[5] - z3[4]^2*(7 + z3[5]) + 
      4*z3[6] + z3[4]*(7 + z3[5] + 3*z3[6] + z3[5]*z3[6])), 
  y[255] -> -1 - z3[3]^2*(1 + z3[4])*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) + 
    z3[6] + z3[4]^2*z3[6] + z3[4]*(-2 + z3[5] - z3[6]^2) - 
    z3[3]*(-1 + z3[4]^3*z3[5] + z3[6] + z3[6]^2 - 
      z3[4]^2*(1 + z3[5]*(-2 + z3[6]) + z3[6]) + 
      z3[4]*(-2 + z3[5] - z3[6] + z3[6]^2)), 
  y[256] -> 28 + z3[2]^3*(4 + 9*z3[3] + 2*z3[3]^2) + 
    z3[2]^2*(11 + z3[3]*(34 - 15*z3[6]) - 2*z3[3]^2*(-3 + z3[6]) - 9*z3[6]) - 
    2*z3[3]^2*(-1 + z3[6]) - 37*z3[6] + 21*z3[6]^2 - 4*z3[6]^3 + 
    2*z3[3]*(25 - 29*z3[6] + 8*z3[6]^2) + z3[5]*(-1 + z3[6])*
     (-(z3[2]^2*z3[3]*(3 + 2*z3[3])) + z3[3]*(-1 + z3[6]) + 
      4*(-1 + z3[6])*z3[6] + z3[3]^2*(-6 + 4*z3[6]) + 
      z3[2]*(-3 + 2*z3[3]^2*(-3 + z3[6]) + z3[3]*(-2 + z3[6]) + 4*z3[6])) + 
    z3[2]*(18 + z3[3]^2*(6 - 4*z3[6]) - 20*z3[6] + 3*z3[6]^2 + 
      z3[3]*(61 - 51*z3[6] + 8*z3[6]^2)), 
  y[257] -> -33 - 2*z3[2]^2*(8 + 13*z3[3] + 2*z3[3]^2) + 
    2*z3[3]^2*(-1 + z3[4]) + 29*z3[4] - 8*z3[4]^2 + 19*z3[6] - 
    9*z3[4]*z3[6] - 4*z3[6]^2 + 2*z3[3]*(-26 - 5*z3[4]^2 + 5*z3[6] + 
      z3[4]*(24 + z3[6])) + z3[2]*(-13 + 2*z3[3]^2*(-3 + z3[4]) + 19*z3[4] + 
      z3[3]*(-59 + 30*z3[4] + 6*z3[6])) - 
    z3[5]*(z3[2]^2*z3[3]*(3 + 2*z3[3]) + z3[4] - 3*z3[4]^2 + 
      2*z3[3]^2*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) + 
      z3[3]*(1 + z3[4] + 4*z3[4]^2 - z3[6]) + 4*z3[6] - 4*z3[4]*z3[6] - 
      4*z3[6]^2 - z3[2]*(-3 + 4*z3[4] + 4*z3[6] + 
        2*z3[3]^2*(-3 + 2*z3[4] + z3[6]) + z3[3]*(-2 + 4*z3[4] + z3[6]))), 
  y[258] -> -2*z3[4]^4 - (-1 + z3[5])*z3[6]*(1 + z3[6]) + 
    z3[4]^3*(-6 + 4*z3[2] + 2*z3[5] + 5*z3[6]) - 
    z3[4]^2*(2 - 11*z3[6] + 4*z3[6]^2 + z3[5]*(2 + 3*z3[6]) + 
      z3[2]*(-4 + 8*z3[6])) + z3[4]*(-2 + (1 - 4*z3[2])*z3[6] + 
      (-5 + 4*z3[2])*z3[6]^2 + z3[6]^3 + z3[5]*(2 + 3*z3[6] + z3[6]^2)) + 
    z3[3]*(-(z3[4]^4*z3[5]) + z3[4]*(-1 + z3[5])*(1 + z3[6])^2 + 
      z3[4]^3*(-1 + z3[5] + 2*z3[5]*z3[6]) - (-1 + z3[5])*(-1 + z3[6]^2) - 
      z3[4]^2*(-1 - 2*z3[6] + z3[5]*(1 + z3[6])^2) + 
      z3[2]*(z3[4]^3 - (-1 + z3[5])*(1 + z3[6]) - 
        z3[4]^2*(-1 + z3[5] + 2*z3[6]) + z3[4]*(-1 + z3[5] - z3[6] + 
          z3[5]*z3[6] + z3[6]^2))), 
  y[259] -> 2*z3[5]*(-1 + z3[6])*(z3[2]^4*(-1 + z3[3] + 7*z3[3]^2 + 
        z3[3]^3) + z3[3]*(1 + z3[3])*(-1 + z3[6])*(-7 + 6*z3[6] + 
        z3[3]*(-5 + 3*z3[6])) + z3[2]^3*(-1 + z3[3]*(9 - 8*z3[6]) + 
        z3[3]^3*(5 - 2*z3[6]) - 3*z3[3]^2*(-9 + 4*z3[6])) + 
      z3[2]^2*z3[3]*(z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + 
        4*(5 - 6*z3[6] + z3[6]^2) + z3[3]*(41 - 37*z3[6] + 5*z3[6]^2)) + 
      z3[2]*z3[3]*(9*(2 - 3*z3[6] + z3[6]^2) + 
        z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) + 
        z3[3]*(31 - 42*z3[6] + 12*z3[6]^2))) - 
    2*(z3[2]^5*(1 - z3[3] + z3[3]^2 + z3[3]^3) + 
      z3[2]^4*(3 + z3[3]^3*(5 - 2*z3[6]) + z3[3]*(-3 + z3[6]) + 
        z3[3]^2*(-3 + z3[6]) - z3[6]) + 
      z3[2]^3*(2 - z3[6] + z3[3]^2*(-19 + 16*z3[6] - 3*z3[6]^2) + 
        z3[3]*(-10 + 13*z3[6] - 2*z3[6]^2) + z3[3]^3*(10 - 8*z3[6] + 
          z3[6]^2)) + (1 + z3[3])*(-1 + z3[6])*(z3[3]^2*(-1 + z3[6]) - 
        z3[6] + z3[3]*(5 - 10*z3[6] + 3*z3[6]^2)) + 
      z3[2]^2*(-2*(-1 + z3[6])*z3[6]^2 + z3[3]^3*(10 - 12*z3[6] + 
          3*z3[6]^2) + z3[3]^2*(-29 + 40*z3[6] - 14*z3[6]^2 + z3[6]^3) - 
        z3[3]*(20 - 34*z3[6] + 10*z3[6]^2 + z3[6]^3)) + 
      z3[2]*(-3*(-1 + z3[6])*z3[6]^2 + z3[3]*(-17 + 36*z3[6] - 18*z3[6]^2) + 
        z3[3]^3*(5 - 8*z3[6] + 3*z3[6]^2) + z3[3]^2*(-18 + 37*z3[6] - 
          21*z3[6]^2 + 3*z3[6]^3))), 
  y[260] -> 1 + z3[2]^4*(4 - 4*z3[3] - 2*z3[3]^2 + 4*z3[3]^3) + 3*z3[4] + 
    2*z3[4]^2 - z3[6] - 4*z3[4]*z3[6] + z3[6]^2 + z3[4]^2*z3[6]^2 - 
    z3[4]*z3[6]^3 - z3[3]^3*(-1 + z3[4])*(1 + z3[4]^2 - z3[6] - 
      z3[4]*z3[6]) + z3[2]^3*(1 + z3[3]^3*(10 - 6*z3[4]) - 5*z3[4] + 
      z3[3]^2*(-20 + 16*z3[4] - z3[6]) + 3*z3[6] + 
      z3[3]*(-9 + 13*z3[4] + z3[6])) - z3[3]^2*(3 + 4*z3[4]^4 - 7*z3[6] + 
      2*z3[6]^2 - z3[4]^3*(5 + 7*z3[6]) + z3[4]*(-7 + 9*z3[6] + z3[6]^2) + 
      z3[4]^2*(1 + z3[6] + 3*z3[6]^2)) - 
    z3[3]*(6 + 4*z3[4]^4 - 13*z3[6] + 3*z3[6]^2 + z3[6]^3 - 
      z3[4]^3*(4 + 7*z3[6]) + 2*z3[4]^2*(4 + z3[6]^2) + 
      z3[4]*(-2 + 4*z3[6] + z3[6]^3)) + 
    z3[2]^2*(1 + 2*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) - 2*z3[6] + 3*z3[6]^2 + 
      z3[3]^2*(-28 - 26*z3[4]^2 + 9*z3[6] - 3*z3[6]^2 + 
        16*z3[4]*(2 + z3[6])) + 2*z3[3]^3*(5 + 2*z3[4]^2 - z3[6] - 
        z3[4]*(5 + z3[6])) + z3[3]*(-21 - 22*z3[4]^2 + 16*z3[6] + 3*z3[6]^2 + 
        z3[4]*(17 + 9*z3[6]))) + z3[2]*(-1 - 2*z3[4]^2 + 2*z3[6] + 
      2*z3[6]^2 - 3*z3[4]*(1 - z3[6] + z3[6]^2) - 
      z3[3]^3*(-5 + z3[4]^3 + 3*z3[6] - z3[4]^2*(5 + z3[6]) + 
        z3[4]*(5 + 2*z3[6])) + z3[3]*(-16 + 16*z3[4]^3 + 17*z3[6] + z3[6]^2 + 
        z3[6]^3 - z3[4]^2*(14 + 17*z3[6]) - z3[4]*(-20 + 4*z3[6] + 
          z3[6]^2)) + z3[3]^2*(-19 + 17*z3[4]^3 + 21*z3[6] - 3*z3[6]^2 - 
        z3[4]^2*(21 + 20*z3[6]) + z3[4]*(15 + 3*z3[6] + 5*z3[6]^2))) + 
    z3[5]*(z3[2]^4*(-1 + z3[3] + 7*z3[3]^2 + z3[3]^3) + 
      z3[4]*(-1 - z3[4] + z3[6]) + z3[3]^3*(5 + z3[4]^4 - 8*z3[6] + 
        3*z3[6]^2 - z3[4]^3*(5 + z3[6]) + z3[4]^2*(5 + 2*z3[6]) + 
        z3[4]*(-5 + 3*z3[6])) - z3[2]^3*(1 - 2*z3[4] + 
        z3[3]^3*(-5 + 4*z3[4] + 2*z3[6]) + z3[3]*(-9 + 10*z3[4] + 8*z3[6]) + 
        z3[3]^2*(-27 + 26*z3[4] + 12*z3[6])) + 
      z3[3]*(7 + 4*z3[4]^4 - 13*z3[6] + 6*z3[6]^2 + z3[4]*(-6 + 5*z3[6]) - 
        z3[4]^3*(4 + 5*z3[6]) + z3[4]^2*(10 - 2*z3[6] + z3[6]^2)) + 
      z3[3]^2*(5*z3[4]^4 - 3*z3[4]^3*(3 + 2*z3[6]) + 
        z3[4]^2*(15 - z3[6] + z3[6]^2) + z3[4]*(-11 + 7*z3[6] + z3[6]^2) + 
        3*(4 - 7*z3[6] + 3*z3[6]^2)) + z3[2]^2*(z3[4]*(-1 - z3[4] + z3[6]) + 
        z3[3]^3*(10 - 10*z3[4] + 6*z3[4]^2 - 8*z3[6] + z3[6]^2) + 
        z3[3]^2*(41 + 36*z3[4]^2 - 37*z3[6] + 5*z3[6]^2 - 
          z3[4]*(40 + 3*z3[6])) + z3[3]*(21*z3[4]^2 + z3[4]*(-19 + 3*z3[6]) + 
          4*(5 - 6*z3[6] + z3[6]^2))) + z3[2]*(z3[4]*(1 + z3[4] - z3[6]) + 
        z3[3]^3*(10 - 4*z3[4]^3 + 2*z3[4]*(-5 + z3[6]) - 12*z3[6] + 
          3*z3[6]^2 + 2*z3[4]^2*(5 + z3[6])) + 
        z3[3]^2*(31 - 22*z3[4]^3 - 42*z3[6] + 12*z3[6]^2 + 
          14*z3[4]^2*(2 + z3[6]) - z3[4]*(32 - 13*z3[6] + z3[6]^2)) + 
        z3[3]*(-16*z3[4]^3 + 3*z3[4]^2*(5 + 3*z3[6]) + 
          z3[4]*(-19 + 10*z3[6]) + 9*(2 - 3*z3[6] + z3[6]^2)))), 
  y[261] -> 1 - z3[4] - z3[6], y[262] -> -2 - z3[2], 
  y[263] -> 1 - z3[2] - z3[6], y[264] -> 2 + z3[2] + z3[6], 
  y[265] -> -z3[4]^2 - z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 2*z3[4]*(-1 + z3[6]) + 
    (-1 + z3[6])^2, y[266] -> 3 + 2*z3[4] + z3[5] - 2*z3[6], 
  y[267] -> -3 - 2*z3[4] - z3[2]^2*(-2 + z3[5]) - z3[5] + 
    z3[2]*(3 - z3[4] + z3[5] - 2*z3[6]) + 2*z3[6], 
  y[268] -> 5 + (2 - 7*z3[2])*z3[3] - 4*z3[2]*z3[3]^2, 
  y[269] -> z3[3]*(2 + z3[5]*(-1 + z3[6])) + z3[6], y[270] -> 7 - 3*z3[6], 
  y[271] -> -1 - z3[2], y[272] -> 3 + 7*z3[2], 
  y[273] -> -7 - 3*z3[3] - (z3[2]*(5 + 22*z3[3] + z3[3]^2))/4, 
  y[274] -> -3 + z3[3] + 2*z3[3]*z3[5]*(-1 + z3[6]) + 2*z3[6], 
  y[275] -> 2 + 2*z3[4]^2 + z3[4]*(-2 + z3[6]) - 2*z3[6] + z3[6]^2, 
  y[276] -> -2 - z3[5]*(-2 + z3[6]) + 2*z3[6] + z3[6]^2, 
  y[277] -> 2 - z3[5]*(-2 + z3[6])*(-1 + z3[6]) - 4*z3[6] + 3*z3[6]^2, 
  y[278] -> -((3 + 2*z3[4])*z3[5]) + z3[4]*z3[5]^2 + 2*(3 + z3[6]), 
  y[279] -> -4 - z3[2]^2*(-2 + z3[5])^2 + 4*z3[5] - z3[5]^2 + 
    z3[2]*(4 - 4*z3[5] + z3[5]^2 - z3[6]) + 2*z3[6] - z3[4]*z3[6] + 
    z3[5]*z3[6]*(-2 + z3[2] + z3[4] + z3[6]), 
  y[280] -> -1 + z3[2]^4*(-3 + z3[5]) + z3[4]*(-2 + z3[5]) + z3[6] - 
    z3[2]*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
    z3[2]^2*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) - 
    z3[2]^3*(-1 + z3[4]*(-2 + z3[5]) + z3[6]), 
  y[281] -> z3[2]^2*(-3 + z3[5]) + z3[5] + (-1 + z3[4])*z3[6] + 
    z3[2]*(-z3[5] + z3[6]), y[282] -> 4 - 8*z3[6] + 3*z3[6]^2 - 
    z3[5]*(-2 + z3[6])*(-2 + z3[4] + z3[6]) + z3[4]*(-2 + 4*z3[6]), 
  y[283] -> 14 - (-7 + z3[4])*z3[5]^2 + z3[2]^2*(10 - 13*z3[5] + 6*z3[5]^2) + 
    z3[2]*((17 - 2*z3[4])*z3[5] + (-7 + z3[4])*z3[5]^2 + 2*(-7 + z3[6])) - 
    4*z3[6] + 4*z3[6]^2 + z3[5]*(-17 + 2*z3[4] + 2*z3[6] - z3[6]^2), 
  y[284] -> 5*z3[4]^2 + 3*z3[5] - 5*z3[6] + 3*z3[6]^2 - 
    z3[4]*(-6 - 2*z3[5] + z3[5]^2 + 8*z3[6]) + 
    z3[3]*(6 + z3[4]^2*(1 + 2*z3[5]) + z3[4]*(5 + z3[5]^2 + 
        z3[5]*(3 - 2*z3[6]) - 2*z3[6]) - z3[5]*(-3 + z3[6]) - 6*z3[6] + 
      z3[6]^2), y[285] -> -5 + z3[6] + 19*z3[6]^2 - 12*z3[6]^3 + 
    z3[3]*(3 - 3*z3[6] + z3[6]^2), y[286] -> 4 - z3[2]^3*(-2 + z3[5]) + 
    z3[2]^2*(2 + 3*z3[5]*(-1 + z3[6]) - z3[5]^2*(-1 + z3[6]) - z3[6]) - 
    z3[5]^2*(-1 + z3[6]) + z3[2]*(2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*
     (-1 + z3[6]) - 3*z3[6] + z3[6]^2 + 
    z3[5]*(-5 + 5*z3[6] - 3*z3[6]^2 + z3[6]^3), 
  y[287] -> -1 + 2*z3[4] + z3[4]^2 + z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
    z3[2]*(-z3[4]^2 - z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
        (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
      2*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 2*z3[6] - 2*z3[4]*z3[6] - 
    z3[6]^2 + z3[2]^3*(-1 + z3[6])*
     (-1 + z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6]) - 
    z3[2]^2*(z3[3]*(z3[4]*(-2 + z3[6]) + (3 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) + (-1 + z3[6])*(-1 + z3[4] + z3[6])), 
  y[288] -> -19 + z3[2]^3*(-3 + z3[5]) + 
    z3[2]^2*(z3[5]*(12 - 9*z3[6]) + 5*(-1 + z3[6]) + 
      6*z3[5]^2*(-1 + z3[6])) + 7*z3[5]^2*(-1 + z3[6]) + 9*z3[6] - 
    7*z3[6]^2 + 3*z3[6]^3 - z3[5]*(-22 + 15*z3[6] - 4*z3[6]^2 + z3[6]^3) + 
    z3[2]*(9 - 7*z3[5]^2*(-1 + z3[6]) - 7*z3[6] + 3*z3[6]^2 - 
      z3[5]*(16 - 13*z3[6] + z3[6]^2)), 
  y[289] -> 33 + 27*z3[6] + 9*z3[6]^2 - z3[6]^3 + z3[2]*z3[3]^2*(1 + z3[6]) + 
    z3[3]*(9 + 15*z3[6] + 11*z3[6]^2 + z3[2]*(25 + 19*z3[6] + 3*z3[6]^2)), 
  y[290] -> -5 - 5*z3[6] - 5*z3[6]^2 - 5*z3[6]^3 - 2*z3[6]^4 + 
    4*z3[2]*z3[3]^2*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[3]*(-2 - 2*z3[6] - 2*z3[6]^2 + 3*z3[6]^3 - 6*z3[6]^4 + 
      z3[2]*(7 + 7*z3[6] + 7*z3[6]^2 + 2*z3[6]^3)), 
  y[291] -> 2*z3[3]*(1 + z3[3])*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) + 
    (-1 - z3[3])*(-3 - 3*z3[4]^2 + 2*z3[6] + z3[4]*(3 + z3[6]) + 
      z3[3]*(1 + z3[4]^2 - z3[4]*(1 + z3[6]))), 
  y[292] -> -16 - 2*z3[4] - 6*z3[4]^2 + 9*z3[5] - 2*z3[4]*z3[5] - 5*z3[5]^2 + 
    z3[4]*z3[5]^2 + z3[2]^2*(-50 + 5*z3[5] - 4*z3[5]^2 + 
      z3[3]^2*(-1 + 6*z3[5]) + z3[3]*(-76 + z3[5] + 2*z3[5]^2)) - z3[6] + 
    13*z3[4]*z3[6] + 2*z3[5]*z3[6] - 2*z3[4]*z3[5]*z3[6] - 2*z3[6]^2 - 
    z3[5]*z3[6]^2 + z3[3]^2*(-3 + 2*z3[5]^2 + z3[4]^2*(-1 + 2*z3[5]) + 
      z3[5]*(7 - 4*z3[6]) - 2*z3[6] + z3[4]*(3 - 7*z3[5] + z3[6] - 
        z3[5]^2*(2 + z3[6]))) - z3[2]*(24 + 9*z3[5] - 5*z3[5]^2 + 
      z3[4]*(-30 - 2*z3[5] + z3[5]^2) + 18*z3[6] + 2*z3[5]*z3[6] + 
      z3[3]^2*(3 - 13*z3[5] - z3[5]^2 + z3[4]*(-2 + 5*z3[5] + z3[5]^2) + 
        2*z3[6]) + z3[3]*(47 + 3*z3[5]^2 - z3[4]*(35 - 4*z3[5] + z3[5]^2) + 
        33*z3[6] - z3[5]*(19 + 3*z3[6]))) + 
    z3[3]*(-17 - 3*z3[4]^2 + 3*z3[5]^2 - 6*z3[6] - 5*z3[6]^2 + 
      z3[5]*(10 + z3[6] + 2*z3[6]^2) - z3[4]*(z3[5]^2 + 2*z3[5]*(8 + z3[6]) - 
        2*(3 + 5*z3[6]))), y[293] -> 18 - 12*z3[5] + 5*z3[5]^2 + 
    z3[2]^3*(23 + z3[3]*(29 - 3*z3[5]) + z3[5] - z3[3]^2*(1 + z3[5])) + 
    3*z3[6] + 5*z3[5]*z3[6] - 5*z3[5]^2*z3[6] - 6*z3[6]^2 + 2*z3[5]*z3[6]^2 + 
    z3[6]^3 - z3[5]*z3[6]^3 + z3[3]^2*(3 + 2*z3[5]^2*(-1 + z3[6]) - z3[6] + 
      z3[5]*(-7 + 11*z3[6] - 4*z3[6]^2)) + 
    z3[3]*(11 + 3*z3[5]^2*(-1 + z3[6]) + z3[6] - 4*z3[6]^2 + 
      z3[5]*(-13 + 13*z3[6] - 4*z3[6]^2)) + 
    z3[2]^2*(49 + 3*z3[5]*(-2 + z3[6]) - 4*z3[5]^2*(-1 + z3[6]) - 9*z3[6] + 
      z3[3]*(67 + 2*z3[5]^2*(-1 + z3[6]) - 7*z3[6] + z3[5]*(2 + z3[6])) + 
      z3[3]^2*(-1 + z3[6] + z3[5]*(-7 + 3*z3[6]))) + 
    z3[2]*(31 + 5*z3[5]^2*(-1 + z3[6]) - 15*z3[6] - z3[6]^2 - 
      z3[5]*(-10 + 5*z3[6] + z3[6]^2) + z3[3]^2*(2 + z3[5]^2*(-1 + z3[6]) + 
        z3[6] + z3[5]*(-13 + 10*z3[6] - 2*z3[6]^2)) - 
      z3[3]*(-49 + 3*z3[5]^2*(-1 + z3[6]) + 10*z3[6] + 2*z3[6]^2 + 
        2*z3[5]*(11 - 4*z3[6] + z3[6]^2))), 
  y[294] -> (-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6]) + 
    z3[3]*(z3[4]^4*(-2 + z3[5]) + z3[4]*(2 + z3[5]*(-1 + z3[6])) + 
      (2 + z3[5]*(-1 + z3[6]))*(-1 + z3[6]) - 
      z3[4]^3*(-2 - 4*z3[6] + z3[5]*(1 + z3[6])) + 
      z3[4]^2*(z3[5] - 2*(1 + z3[6] + z3[6]^2))), 
  y[295] -> -(z3[5]*(-1 + z3[3]*(1 + z3[4]^3 + z3[4]*(4 - 3*z3[6]) - 
         z3[4]^2*(-4 + z3[6])) + z3[3]^2*(3 + 4*z3[4] + z3[4]^2)*
        (1 + z3[4] - z3[6]))*(1 + z3[4] - z3[6])) - z3[4]^3*z3[6] + 
    z3[4]^2*z3[6]*(-1 + 2*z3[6]) + (-1 + z3[6])*(-1 + 2*z3[5] + z3[6]^2) + 
    z3[4]*(2 - 4*z3[5] + z3[5]^2 - z3[6]^3) + 
    z3[3]*(-1 + 2*z3[4]^4 - 7*z3[4]^3*(-1 + z3[6]) - z3[6] + 15*z3[6]^2 - 
      22*z3[6]^3 + 8*z3[6]^4 + z3[4]^2*(9 - 18*z3[6] + 8*z3[6]^2) - 
      2*z3[5]*(-1 + z3[6] + 6*z3[6]^2 - 7*z3[6]^3 + 2*z3[6]^4) - 
      z3[4]*(-2 + z3[5]^2 + 14*z3[6] - 25*z3[6]^2 + 11*z3[6]^3 - 
        4*z3[5]*(-1 + z3[6])^2*(1 + 2*z3[6]))) + 
    z3[3]^2*(2*z3[4]^4 + z3[4]^3*(9 - 6*z3[6]) + 
      2*z3[4]^2*(7 - 11*z3[6] + 3*z3[6]^2) + 
      z3[4]*(8 - 26*z3[6] + 17*z3[6]^2 - 2*z3[6]^3 + z3[5]^2*(-1 + z3[6])^2*
         (1 + 2*z3[6])) + 2*(-1 + z3[6])*((5 - 2*z3[6])*z3[6] + 
        z3[5]*(-1 - z3[6] + 2*z3[6]^2))), 
  y[296] -> 5 + z3[2]^5*(1 + z3[3]^3*(-5 + z3[5]) + z3[3]*(-1 + z3[5]) - 
      z3[5] - z3[3]^2*(3 + z3[5])) + 6*z3[6] - 4*z3[6]^2 + 3*z3[6]^3 + 
    z3[3]^3*(-1 + z3[6])*(-13 + 2*z3[5]^2 + 7*z3[6] + 
      z3[5]*(10 - 13*z3[6] + 3*z3[6]^2)) + 
    z3[3]*(33 - 13*z3[6] - 2*z3[6]^2 + 6*z3[6]^3 + 
      z3[5]*(-29 + 31*z3[6] - 15*z3[6]^2 + 3*z3[6]^3)) + 
    z3[3]^2*(32 + 5*z3[5]^2*(-1 + z3[6]) - 36*z3[6] + 9*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-27 + 48*z3[6] - 31*z3[6]^2 + 6*z3[6]^3)) + 
    z3[2]^4*(-((-1 + z3[5])*(2 + z3[5]*(-1 + z3[6]) - z3[6])) + 
      z3[3]^3*(-10 - 3*z3[5]^2*(-1 + z3[6]) + z3[6] + 
        z3[5]*(-12 + 11*z3[6])) + z3[3]*(-7*(-2 + z3[6]) + 
        z3[5]^2*(-1 + z3[6]) + z3[5]*(-13 + 14*z3[6])) + 
      z3[3]^2*(10 - z3[5]^2*(-1 + z3[6]) - 8*z3[6] + 
        z3[5]*(-27 + 26*z3[6]))) - 
    z3[2]^3*(4*z3[6]^2 + 2*z3[3]*(-24 + 18*z3[6] + z3[6]^2 + 
        6*z3[5]*(4 - 5*z3[6] + z3[6]^2)) + 
      z3[3]^3*(-7 + 7*z3[5]^2*(-1 + z3[6]) + 5*z3[6] - z3[6]^2 + 
        z3[5]*(49 - 47*z3[6] + 7*z3[6]^2)) + 
      z3[3]^2*(-58 + 45*z3[6] - 3*z3[6]^2 + z3[5]*(84 - 104*z3[6] + 
          19*z3[6]^2))) + z3[2]^2*((-8 + z3[6])*z3[6]^2 + 
      z3[3]^3*(33 - 3*z3[5]^2*(-1 + z3[6]) - 25*z3[6] + 5*z3[6]^2 + 
        z3[5]*(-66 + 78*z3[6] - 24*z3[6]^2 + z3[6]^3)) + 
      z3[3]*(z3[5]*(-56 + 88*z3[6] - 33*z3[6]^2 + z3[6]^3) + 
        2*(28 - 30*z3[6] - z3[6]^2 + z3[6]^3)) + 
      z3[3]^2*(98 - 88*z3[6] + 11*z3[6]^2 + z3[6]^3 + 
        z3[5]*(-122 + 166*z3[6] - 57*z3[6]^2 + 2*z3[6]^3))) + 
    z3[2]*(3*(-2 + z3[6])*z3[6]^2 + z3[3]*(46 - 42*z3[6] + 6*z3[6]^3 + 
        z3[5]*(-52 + 62*z3[6] - 33*z3[6]^2 + 3*z3[6]^3)) + 
      z3[3]^3*(32 + 3*z3[5]^2*(-1 + z3[6]) - 35*z3[6] + 9*z3[6]^2 + 
        z3[5]*(-39 + 62*z3[6] - 30*z3[6]^2 + 3*z3[6]^3)) + 
      z3[3]^2*(81 - 80*z3[6] + 15*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(-97 + 130*z3[6] - 63*z3[6]^2 + 6*z3[6]^3))), 
  y[297] -> 1 + 2*z3[4] - z3[5] - 3*z3[4]*z3[5] + z3[4]*z3[5]^2 + 
    z3[2]^4*(3 - 4*z3[5] + z3[5]^2 + z3[3]^2*(11 - 28*z3[5] + z3[5]^2) - 
      z3[3]*(-13 + 12*z3[5] + z3[5]^2) + z3[3]^3*(-12 - 11*z3[5] + 
        3*z3[5]^2)) - z3[4]*z3[6] + z3[5]*z3[6] - 4*z3[6]^2 + 
    2*z3[4]*z3[6]^2 - z3[4]^2*z3[6]^2 + z3[6]^3 + z3[4]*z3[6]^3 + 
    z3[2]^3*(-((-1 + z3[5])*(-1 + z3[4]*(-2 + z3[5]) + z3[6])) + 
      z3[3]^3*(7*z3[5]^2 + z3[4]*(-2 + 42*z3[5] - 6*z3[5]^2) - 
        2*(-5 + z3[6]) + z3[5]*(-49 + 4*z3[6])) + 
      z3[3]*(49 + z3[4]*(-46 + 45*z3[5] + z3[5]^2) + 11*z3[6] + 
        z3[5]*(-49 + 13*z3[6])) + z3[3]^2*
       (58 - z3[4]*(65 - 91*z3[5] + z3[5]^2) + 16*z3[6] + 
        z3[5]*(-83 + 19*z3[6]))) - z3[3]^3*(-13 + 2*z3[5]^2 + 
      z3[4]^4*(-2 + 3*z3[5]) + 7*z3[6] + z3[5]*(10 - 13*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(13 + 4*z3[6] - 5*z3[5]*(2 + z3[6])) + 
      z3[4]*(13 + 6*z3[6] + 6*z3[6]^2 + z3[5]*(-10 + 3*z3[6]) - 
        2*z3[5]^2*(1 + z3[6] + z3[6]^2)) + 
      z3[4]^2*(-13 - 19*z3[6] - 2*z3[6]^2 + z3[5]*(10 + 7*z3[6] + 
          2*z3[6]^2))) + z3[3]^2*(32 + z3[4]^4*(6 - 7*z3[5]) - 5*z3[5]^2 - 
      14*z3[6] + 19*z3[6]^2 + 4*z3[6]^3 + 
      z3[5]*(-28 + 27*z3[6] - 19*z3[6]^2) + 
      z3[4]^3*(-15 - 13*z3[6] + z3[5]*(13 + 12*z3[6])) + 
      z3[4]*(-24 - 46*z3[6] + z3[5]^2*(6 + 5*z3[6] + 2*z3[6]^2) + 
        z3[5]*(17 + 16*z3[6] + 4*z3[6]^2)) + 
      z3[4]^2*(38 + 14*z3[6] + 7*z3[6]^2 - z3[5]*(31 + 3*z3[6] + 
          5*z3[6]^2))) + z3[3]*(30 - 4*z3[4]^4*(-1 + z3[5]) + 15*z3[6] + 
      29*z3[6]^2 - 2*z3[6]^3 + z3[5]*(-28 + z3[6] - 25*z3[6]^2 + 4*z3[6]^3) + 
      z3[4]^3*(-4 - 9*z3[6] + z3[5]*(4 + 7*z3[6])) + 
      z3[4]^2*(z3[5]*(-17 + 2*z3[6] - 3*z3[6]^2) + 4*(5 + z3[6]^2)) + 
      z3[4]*(-29 - z3[5]^2 - 41*z3[6] + 4*z3[6]^2 + z3[6]^3 + 
        z3[5]*(28 + 24*z3[6] + 5*z3[6]^2))) - 
    z3[2]^2*(-1 - 2*z3[4] + z3[5] + 3*z3[4]*z3[5] - z3[4]*z3[5]^2 + z3[6] - 
      z3[5]*z3[6] + 8*z3[6]^2 + z3[3]^3*(-35 - 3*z3[5]^2 + 
        z3[4]^2*(-13 + 38*z3[5]) - 12*z3[6] - 2*z3[6]^2 + 
        3*z3[5]*(22 - 4*z3[6] + z3[6]^2) + z3[4]*(35 + 11*z3[6] + 
          3*z3[5]^2*(1 + z3[6]) - 2*z3[5]*(30 + 11*z3[6]))) + 
      z3[3]^2*(-103 + z3[4]^2*(-80 + 99*z3[5]) - 4*z3[6] - 6*z3[6]^2 + 
        z3[5]*(123 - 50*z3[6] + z3[6]^2) - z3[4]*(-83 + z3[5]^2 - 76*z3[6] + 
          2*z3[5]*(50 + 23*z3[6]))) + z3[3]*(-55 + 52*z3[4]^2*(-1 + z3[5]) + 
        5*z3[6] + 7*z3[6]^2 + z3[5]*(55 - 31*z3[6] + z3[6]^2) + 
        z3[4]*(54 + z3[5]^2 + 50*z3[6] - z3[5]*(55 + 24*z3[6])))) + 
    z3[2]*(-1 - 2*z3[4] + z3[5] + 3*z3[4]*z3[5] - z3[4]*z3[5]^2 + z3[6] - 
      z3[5]*z3[6] - 5*z3[6]^2 + 5*z3[4]*z3[6]^2 - 3*z3[6]^3 + 
      z3[3]^3*(32 - 3*z3[5]^2 + z3[4]^3*(-9 + 17*z3[5]) - 3*z3[6] + 
        6*z3[6]^2 + z3[5]*(-39 + 23*z3[6] - 7*z3[6]^2) + 
        z3[4]^2*(32 + 13*z3[6] - z3[5]*(35 + 19*z3[6])) + 
        z3[4]*(-32 - 29*z3[6] - 4*z3[6]^2 + 3*z3[5]^2*(1 + z3[6]) + 
          z3[5]*(35 + 8*z3[6] + 4*z3[6]^2))) + 
      z3[3]*(54 + 24*z3[4]^3*(-1 + z3[5]) + 9*z3[6] - 7*z3[6]^2 - 4*z3[6]^3 + 
        z3[5]*(-53 + 11*z3[6] - 11*z3[6]^2) - 3*z3[4]^2*
         (-8 - 13*z3[6] + z3[5]*(8 + 9*z3[6])) + 
        z3[4]*(z3[5]^2 - 7*(5 + z3[6] + z3[6]^2) + 
          z3[5]*(33 - 5*z3[6] + 5*z3[6]^2))) + 
      z3[3]^2*(85 + 7*z3[4]^3*(-5 + 6*z3[5]) + 15*z3[6] + 6*z3[6]^2 - 
        3*z3[5]*(32 - 9*z3[6] + 7*z3[6]^2) + z3[4]^2*(51 + 57*z3[6] - 
          z3[5]*(55 + 48*z3[6])) - z3[4]*(85 + z3[5]^2 + 36*z3[6] + 
          20*z3[6]^2 - z3[5]*(89 + 8*z3[6] + 10*z3[6]^2)))), 
  y[298] -> 2 + z3[4], y[299] -> z3[2] - z3[4] + z3[6], 
  y[300] -> z3[2]^2*z3[3] - z3[2]*z3[4] - 3*z3[2]*z3[3]*z3[4] - 
    z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
    z3[2]^2*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[301] -> 2*z3[4]*(1 + 2*z3[4] - z3[6]) + 
    z3[3]*(2 + 5*z3[4]^2 + z3[4]*(5 - 3*z3[6]) - 2*z3[6] + 
      z3[2]*(-2 - 4*z3[4] + 2*z3[6])), y[302] -> -1 - z3[4], 
  y[303] -> 4 + z3[4], y[304] -> 4*z3[4]*(1 + 2*z3[4] - z3[6]) + 
    z3[3]*(4 + 9*z3[4]^2 + z3[4]*(9 - 5*z3[6]) - 4*z3[6] + 
      z3[2]*(-4 - 8*z3[4] + 4*z3[6])), 
  y[305] -> (1 + z3[3])*z3[4]*(1 + 3*z3[4])*(z3[4] - z3[6]) + 
    z3[2]^2*z3[3]*(1 + 3*z3[4] - z3[6]) + 
    z3[2]*(z3[4]^2*(-3 + z3[3]*(-7 + z3[5])) + z3[3]*z3[6] + 
      z3[4]*(-1 + z3[6] + z3[3]*(-3 + z3[5] + 4*z3[6]))), 
  y[306] -> -z3[4] + z3[3]*(-2 - z3[4] + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[307] -> z3[4]*(2 - 7*z3[2]*z3[4]*(-1 + z3[5]) - 7*z3[4]^2*(-1 + z3[5])) + 
    2*z3[3]*(2 + z3[4] - z3[5] + z3[2]^2*(-1 + z3[5])*(-1 + z3[6]) - z3[6] + 
      z3[5]*z3[6] + z3[2]*(-2 + z3[5] + z3[6] - z3[5]*z3[6])), 
  y[308] -> z3[2]^3*z3[3]*(-4 + z3[5] + z3[6] - z3[5]*z3[6]) + 
    (1 + z3[3])*(z3[4]^2 + z3[4]*(-1 + z3[6])*z3[6] - z3[6]^3) + 
    z3[2]^2*(3*z3[4] + z3[3]*(1 + 6*z3[4] - (1 + z3[5])*z3[6] + 
        (-1 + z3[5])*z3[6]^2)) + z3[2]*(-3*(1 + z3[3])*z3[4]^2 + 
      z3[3]*z3[6]*(1 + (-2 + z3[5])*z3[6]) + 
      z3[4]*(-1 + 2*z3[6] + z3[3]*(-3 + z3[5] + 2*z3[6]))), 
  y[309] -> (z3[3]^(-1) + z3[4]^(-1))/(1 + z3[2]) + 
    (z3[4]^(-1) + (1 + (1 + z3[3]^(-2))/z3[2])/(-1 + z3[5]) + 
      1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[310] -> 1/((1 + z3[2])*z3[4]) + (1 + 1/(z3[4]^2*(-1 + z3[5])) + 
      1/(z3[2]*z3[3]*z3[4]*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[311] -> (1 + (-1 + z3[5])^(-1) + 1/((1 + z3[2])*(1 + z3[4] - z3[6])))/
     z3[4] + (1 + 1/(z3[3]*(-1 + z3[5])))/((1 + z3[2])*z3[3]*
      (1 + z3[4] - z3[6])) + 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])*
      (1 + z3[4] - z3[6])), 
  y[312] -> 1 + 1/((1 + z3[2])*z3[3]*z3[4]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[313] -> 1/(z3[4]^3*(-1 + z3[5])) + (1 + z3[3]^(-2))/
     (z3[2]*z3[4]*(-1 + z3[5])) + (1 + 1/(z3[3]*(-1 + z3[5])))/
     ((1 + z3[2])*z3[3]*(1 + z3[4] - z3[6])), y[314] -> -2 - z3[6], 
  y[315] -> -1 - z3[6]/2, y[316] -> 1/((1 + z3[2])*z3[4]^2) + 
    1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[317] -> (z3[3]^(-2) + z3[4]^(-2))/((1 + z3[2])*z3[4]) + 
    (1 + z3[3]^(-2))/(z3[2]*(1 + z3[4] - z3[6])), y[318] -> 2 + z3[6], 
  y[319] -> 3 + z3[6], y[320] -> 3 + 2*z3[6], 
  y[321] -> 1 + 1/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[322] -> 1/(z3[4]*(-1 + z3[5])) + (z3[3]^(-1) + z3[4]^(-1) + 
      1/(z3[3]^2*(-1 + z3[5])) + 1/(z3[4]^2*(-1 + z3[5])))/
     ((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[323] -> 1/(z3[2]*z3[3]) + z3[4]^(-1), y[324] -> 4 + z3[6], 
  y[325] -> -1 - z3[6] - z3[6]^2, y[326] -> -1 + z3[6]^2, 
  y[327] -> z3[4]^2 + (-2 + z3[3])*z3[4]*z3[6] + (1 - 2*z3[3])*z3[6]^2, 
  y[328] -> -1 - z3[6] - z3[6]^2 - z3[6]^3, 
  y[329] -> z3[4]^(-2) + 1/(z3[3]*z3[4]) + (z3[2] - z3[4] + z3[6])^(-1), 
  y[330] -> 1/((1 + z3[2])*(1 + z3[4] - z3[6])) + 
    1/(z3[4]*(z3[2] - z3[4] + z3[6])), 
  y[331] -> (1 + z3[4] - z3[6])^(-1) + 
    1/((1 + z3[2])*z3[4]*(z3[2] - z3[4] + z3[6])), 
  y[332] -> -1 + z3[6]^4 + z3[2]*(1 + z3[6] + z3[6]^2 - 2*z3[6]^3), 
  y[333] -> -1 - z3[4]*(1 + z3[6]) - z3[3]*(2 + z3[6] + z3[4]*(1 + z3[6])), 
  y[334] -> (1 + z3[3]^(-2))/(z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (1/(z3[4]^3*(-1 + z3[5])) + 1/(z3[3]^2*z3[4]*(-1 + z3[5])) + 
      1/(z3[3]*(z3[2] - z3[4] + z3[6])))/(1 + z3[2]), 
  y[335] -> (z3[4]^(-1) + (1 + (1 + z3[3]^(-2))/z3[2])/(-1 + z3[5]) + 
      1/(z3[4]^2*(-1 + z3[5])))/((-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (1 + 1/(z3[3]*(-1 + z3[5])*(z3[2] - z3[4] + z3[6])) + 
      1/(z3[4]*(-1 + z3[5])*(z3[2] - z3[4] + z3[6])))/(1 + z3[2]), 
  y[336] -> 1 + z3[6] - 3*z3[2]*z3[4]*z3[6] + (1 + 2*z3[4])*z3[6]^2 - 
    2*z3[6]^3 + z3[3]*(2 + 2*z3[6] + z3[2]^2*(4 + z3[5]*(-1 + z3[6]) - z3[6])*
       z3[6] + (1 + z3[4])*z3[6]^2 + z3[2]*(1 + z3[6] - 3*z3[4]*z3[6] - 
        3*z3[6]^2 + z3[5]*(-1 - z3[6] + z3[6]^2))), 
  y[337] -> -(z3[2]^2*z3[3]) - (1 + z3[3])*z3[4]*(z3[4] - z3[6]) + 
    z3[2]*(z3[4] - z3[3]*z3[4]*(-3 + z3[5]) - z3[3]*z3[4]^2*(-1 + z3[5]) - 
      z3[3]*z3[6]), y[338] -> -1 + z3[4]^2*(-1 + z3[5]) + 
    z3[4]*(-2 + z3[5] - z3[5]*z3[6]) - z3[3]*(2 + z3[4] + z3[5]*z3[6] + 
      z3[4]*z3[5]*z3[6]), y[339] -> 
   z3[3] - z3[2]*z3[3]*(1 + z3[6] + z3[6]^2), 
  y[340] -> 1 - 3*z3[4]^2 + z3[6] + z3[6]^2 + 
    z3[4]*(1 + 3*z3[2] - z3[5] + 3*z3[6]) + 
    z3[3]*(2 + z3[4]^2*(-4 + z3[5]) + z3[6] + 3*z3[4]*z3[6] + z3[5]*z3[6] + 
      z3[6]^2 + z3[2]^2*(-4 + z3[5] + z3[6] - z3[5]*z3[6]) - 
      z3[2]*(-1 + 3*z3[4]^2*(-1 + z3[5]) + z3[5] - 
        z3[4]*(12 - 7*z3[5] + z3[5]^2) + 2*z3[6] + z3[5]*z3[6])), 
  y[341] -> z3[2] + z3[2]*z3[3] + z3[2]^2*z3[3] - z3[4] - z3[2]*z3[4] - 
    z3[3]*z3[4] - z3[2]*z3[3]*z3[4], y[342] -> 1 + z3[2] - z3[5], 
  y[343] -> 1 + z3[2] - z3[4] - z3[5], y[344] -> -4 + z3[5], 
  y[345] -> -3 + 2*z3[5], y[346] -> 1 + (z3[2] - z3[4])^(-1), 
  y[347] -> 2*z3[2] + (1 + z3[5])*(-1 + z3[6]), y[348] -> -3 + z3[6], 
  y[349] -> -z3[2] + z3[6], y[350] -> z3[2] + z3[2]*z3[3] + z3[2]^2*z3[3] - 
    z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] - z3[2]^2*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]^2*z3[3]*z3[4]*z3[5] - z3[2]*z3[6], 
  y[351] -> -z3[2]^2 + z3[4]*(-2 + z3[5]) + z3[2]*(1 + z3[4] - z3[6]) + 
    z3[6], y[352] -> 3 - z3[2]*(-2 + z3[5]) + (-2 + z3[5])*z3[6], 
  y[353] -> -1 - z3[5]*z3[6], y[354] -> 2 + z3[5] - 2*z3[6] + 2*z3[5]*z3[6], 
  y[355] -> -3 + z3[2] + z3[6] - z3[5]*(-2 + z3[2] + z3[6]), 
  y[356] -> -4 + 2*z3[4] + z3[6] - z3[5]*(-2 + z3[4] + z3[6]), 
  y[357] -> z3[4] + z3[6] + z3[5]*(-2 + z3[4] + z3[6]), 
  y[358] -> -3*z3[4]^2 + 3*z3[6] + z3[4]*(-7 - 2*z3[2] + 3*z3[5] + z3[6]), 
  y[359] -> -3*z3[4]^3 + z3[4]^2*z3[6] + (4 - 3*z3[5])*z3[6] - 
    z3[4]*(6 - 9*z3[5] + 3*z3[5]^2 + z3[6]), 
  y[360] -> z3[2]*(-7 + 3*z3[5]) + 2*(-1 + z3[6]) - z3[5]*(1 + 2*z3[6]), 
  y[361] -> -2*z3[4]^2 - 3*z3[6] + z3[4]*(4 + 2*z3[2] - 3*z3[5] + 2*z3[6]), 
  y[362] -> z3[2]*(2 + z3[5]*(-1 + z3[6]) - z3[6])*z3[6] + 
    (-2 + z3[5])*z3[6]^2 + z3[2]^2*(-2 + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[363] -> -z3[4] + z3[2]^2*(3 + 4*z3[4] - 3*z3[6]) - z3[6] + 
    z3[2]*(1 + z3[4]*(-1 + z3[5]) + (-1 + z3[5])*z3[6]) + 
    z3[2]^3*(-2 + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[364] -> 5 - 4*z3[6] + z3[6]^2 - z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[365] -> -1 - z3[6] + z3[6]^2 + z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[366] -> z3[4]^2*(-2 + z3[2] + z3[5]) + (-1 + z3[5] + z3[2]*z3[3]*z3[5])*
     z3[6] - z3[4]*(z3[3]*(1 + z3[5]^2 + z3[5]*(-2 + z3[6])) + 
      z3[2]*(-1 + z3[6]) + (-1 + z3[5])*(1 + z3[6])), 
  y[367] -> 2*z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6]^2 + 
    z3[2]^2*(-3 - 4*z3[4] + (1 + z3[5])*z3[6] - (-1 + z3[5])*z3[6]^2) - 
    z3[2]*(z3[4]*(-2 + z3[5]) + z3[6]*(-2*z3[6] + z3[5]*(1 + z3[6]))), 
  y[368] -> -(z3[2]^3*(-1 + z3[3])) + z3[3]*z3[4]*(z3[4] - z3[6]) + 
    z3[2]^2*(-1 - z3[4] + z3[3]*(1 + 2*z3[4] - z3[6]) + z3[6]) + 
    z3[2]*(z3[3]*z3[4]^2*(-2 + z3[5]) + (-1 + z3[3])*z3[6] + 
      z3[4]*(2 - z3[5] + z3[3]*(-3 + z3[5] + z3[6]))), y[369] -> 3 - z3[5], 
  y[370] -> -8 + z3[5], y[371] -> 1 + 3*z3[5], 
  y[372] -> 1 + (1 + z3[4] - z3[6])^(-1), 
  y[373] -> 4 - z3[2]*(-3 + z3[5]) + (-3 + z3[5])*z3[6], 
  y[374] -> 1 + (-1 + z3[5])*z3[6], 
  y[375] -> -2 + z3[2]*(-9 + z3[5]) + z3[5] + 2*z3[6] - 2*z3[5]*z3[6], 
  y[376] -> 1 + z3[6] + 2*z3[6]^2 - z3[2]*(1 + z3[6]), 
  y[377] -> -1 - z3[6] - z3[6]^2 + z3[2]*(1 + z3[6]), 
  y[378] -> 4 + z3[6]^2 - z3[2]*(4 + z3[6]), 
  y[379] -> 2 + z3[4] + z3[6] + 3*z3[5]*(-2 + z3[4] + z3[6]), 
  y[380] -> 2 - 2*z3[6] + z3[5]*(-1 + 2*z3[6]), 
  y[381] -> 3 + z3[6] + z3[5]*(-7 + 4*z3[2] + 3*z3[6]), 
  y[382] -> -7*z3[4]^2 + 7*z3[6] + z3[4]*(-17 - 4*z3[2] + 7*z3[5] + 3*z3[6]), 
  y[383] -> -7*z3[4]^3 + 3*z3[4]^2*z3[6] + (10 - 7*z3[5])*z3[6] - 
    z3[4]*(14 - 21*z3[5] + 7*z3[5]^2 + 3*z3[6]), 
  y[384] -> -4*z3[4]^2 - 7*z3[6] + z3[4]*(10 + 4*z3[2] - 7*z3[5] + 4*z3[6]), 
  y[385] -> -z3[4] + z3[2]^2*(7 + 8*z3[4] - 7*z3[6]) - z3[6] + 
    z3[2]*(1 + z3[4]*(-1 + z3[5]) + (-1 + z3[5])*z3[6]) + 
    z3[2]^3*(-2 + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[386] -> -1 + (1 + z3[4] - z3[5])*z3[6] + 
    z3[3]*(2 + z3[4] + z3[5]*z3[6] + z3[4]*z3[5]*z3[6]), 
  y[387] -> -5 + z3[6] + z3[6]^2 + 3*z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[388] -> -1 + z3[2]*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[389] -> -1 + z3[6] - z3[5]*z3[6] + 
    z3[2]^3*(-4 + z3[5] + z3[6] - z3[5]*z3[6]) + 
    z3[2]^2*(5 + 3*z3[4] - 2*z3[6] - z3[6]^2 + z3[5]*(-1 + z3[6]^2)) + 
    z3[2]*(-1 - z3[4]*(10 - 7*z3[5] + z3[5]^2) + 2*z3[6] - 2*z3[6]^2 + 
      z3[5]*(1 + z3[6] + z3[6]^2)), 
  y[390] -> 2*z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6]^2 + 
    z3[2]^2*(-7 - 8*z3[4] + (5 + z3[5])*z3[6] - (-1 + z3[5])*z3[6]^2) - 
    z3[2]*(z3[4]*(-2 + z3[5]) + z3[6]*(-2*z3[6] + z3[5]*(1 + z3[6]))), 
  y[391] -> 1 - z3[2]^3*(-1 + z3[3])*(4 + z3[5]*(-1 + z3[6]) - z3[6]) - 
    z3[6] - z3[4]*z3[6] + z3[5]*z3[6] - 
    z3[3]*(2 + z3[4]^2*(-5 + z3[5]) + (1 + z3[5])*z3[6] - 
      z3[4]*(-4 + z3[6])*z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[2]^2*(-5 - 3*z3[4] + z3[5] + 2*z3[6] + z3[6]^2 - z3[5]*z3[6]^2 + 
      z3[3]*(5 + 6*z3[4] - 2*z3[6] - z3[6]^2 + z3[5]*(-1 + z3[6]^2))) + 
    z3[2]*(1 - z3[5] + z3[4]*(10 - 7*z3[5] + z3[5]^2) - 2*z3[6] - 
      z3[5]*z3[6] + 2*z3[6]^2 - z3[5]*z3[6]^2 + 
      z3[3]*(-1 + 3*z3[4]^2*(-2 + z3[5]) - z3[4]*(15 - 8*z3[5] + z3[5]^2 - 
          2*z3[6]) + 3*z3[6] - 2*z3[6]^2 + z3[5]*(1 + z3[6] + z3[6]^2))), 
  y[392] -> 2 - z3[2], y[393] -> 1 + 2*z3[5], y[394] -> -5 + 6*z3[5], 
  y[395] -> -4 + 5*z3[5] - 2*z3[5]^2, 
  y[396] -> (z3[2] - z3[4])^(-1) + 
    ((1 + z3[2])^(-1) + 1/((1 + z3[3])^2*(1 + z3[4] - z3[6])) + 
      1/((1 + z3[2])*(1 + z3[3])*(1 + z3[4] - z3[6])))/z3[4], 
  y[397] -> 1 + 1/((1 + z3[2])^2*(z3[2] - z3[4])*(1 + z3[4] - z3[6])), 
  y[398] -> 3 - 2*z3[2], y[399] -> -2 + z3[2], 
  y[400] -> (1 + z3[3])^(-2) + (z3[2] - z3[4])^(-1), 
  y[401] -> -3 + 7*z3[5] - 4*z3[5]^2, y[402] -> -3 + 5*z3[5] - 2*z3[5]^2, 
  y[403] -> -5/4 + (5*z3[5])/2 - z3[5]^2, y[404] -> 9 - 17*z3[5] + 8*z3[5]^2, 
  y[405] -> 1 + z3[2]*(-1 + z3[5]) - z3[5]*(-1 + z3[6]) + 
    z3[5]^2*(-1 + z3[6]), y[406] -> -3 + 2*z3[5] - z3[6], 
  y[407] -> 1 - z3[6]/2, y[408] -> -3 + 2*z3[2] + z3[6], 
  y[409] -> 4 - 3*z3[5] + z3[6], y[410] -> -1 + 2*z3[6], 
  y[411] -> -1 + z3[2] + z3[4], y[412] -> 1 - z3[4] + z3[4]^2 - z3[4]^3, 
  y[413] -> -1 + z3[2] - z3[4] + z3[6], y[414] -> 4 + z3[3] - 6*z3[2]*z3[3], 
  y[415] -> z3[2]^5*z3[5] + z3[2]^4*(1 - z3[5]*(-1 + z3[6]) + 
      z3[5]^2*(-1 + z3[6])) + (-1 + z3[5])^2*(-1 + z3[6]) - 
    z3[2]*(-1 + z3[5])^2*(-1 + z3[6]) + z3[2]^2*(-1 + z3[5])^2*(-1 + z3[6]) - 
    z3[2]^3*(-1 + z3[5])^2*(-1 + z3[6]), y[416] -> -2 + 3*z3[5] - z3[5]^2, 
  y[417] -> 3 - 2*z3[2] + z3[2]^2, y[418] -> 3 - 5*z3[3], 
  y[419] -> -6 + (2 - 3*z3[2])*z3[3], 
  y[420] -> -2 + z3[5]*(7 - 4*z3[3] - 3*z3[6]) - 
    ((-7 + 3*z3[3])*z3[5]^2*(-1 + z3[6]))/2, 
  y[421] -> 3 + 4*z3[5]*(-1 + z3[6]) - 4*z3[6], 
  y[422] -> 3 + 3*z3[5]*(-1 + z3[6]) - z3[6], 
  y[423] -> -z3[3] + 3*(-2 + z3[6])*z3[6]^2, 
  y[424] -> -1 + z3[5]^2*(-1 + z3[6]) - z3[5]*(-4 + z3[2] + z3[6]), 
  y[425] -> 1 + ((-2 + z3[3])*z3[5]^2*(-1 + z3[6]))/2 + 
    z3[5]*(-2 + z3[3] + z3[6]), 
  y[426] -> 2 + (-1 + z3[3])*z3[5]^2*(-1 + z3[6]) + 
    2*z3[5]*(-1 + z3[3] + z3[6]), 
  y[427] -> -2 + z3[4] - z3[5]*(-4 + z3[4] + z3[6]) + 
    z3[5]^2*(-3 + z3[4] + z3[6]), y[428] -> -6 + 2*z3[4] - z3[6] + 
    z3[5]^2*(-3 + z3[4] + z3[6]) - z3[5]*(-9 + 3*z3[4] + z3[6]), 
  y[429] -> 4 - z3[2] - 2*z3[5]^2*(-1 + z3[6]) - z3[6] + 
    z3[5]*(-5 + 2*z3[6]), y[430] -> -2*z3[2]^3 + 
    z3[2]^2*(2 + z3[5]*(3 - 2*z3[6]) + 2*z3[5]^2*(-1 + z3[6])) + 
    2*(-2 + z3[6]) + 8*z3[5]^2*(-1 + z3[6]) - 
    z3[2]*(-1 + z3[5]*(9 - 6*z3[6]) + 5*z3[5]^2*(-1 + z3[6]) + z3[6]) - 
    5*z3[5]*(-3 + 2*z3[6]), y[431] -> 7 - 11*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
    7*z3[5]*(-3 + 2*z3[6]), y[432] -> 7 - 2*z3[4] - z3[6] - 
    2*z3[5]^2*(-3 + z3[4] + z3[6]) + z3[5]*(-13 + 4*z3[4] + 2*z3[6]), 
  y[433] -> 2 + z3[2]^3 + z3[2]^2*(z3[5]*(-1 + z3[6]) - z3[6]) + 
    3*z3[5]*(-1 + z3[6]) - 3*z3[6] + z3[2]*(-1 - 2*z3[5]*(-1 + z3[6]) + 
      2*z3[6]), y[434] -> (-2 + z3[6])*z3[6] + z3[3]*(-4 + 3*z3[6]), 
  y[435] -> 1/((1 + z3[2])*z3[4]*(1 + z3[4] - z3[6])) + 
    (1 + (z3[2] - z3[4])^(-1))/(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
      z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6]), 
  y[436] -> -3 - 3*z3[6] + 9*z3[6]^2 + 6*z3[6]^3 + 
    z3[3]*(5 + 2*z3[6] - 2*z3[6]^2), 
  y[437] -> -3 + z3[6] + z3[5]*(6 - 4*z3[6] + z3[6]^2), 
  y[438] -> 4 - z3[6] - z3[5]*(12 - 6*z3[6] + z3[6]^2) + 
    z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[439] -> z3[3]*(-2 - z3[6] + z3[6]^2) + 3*(2 + 2*z3[6] + z3[6]^2) + 
    (z3[2]*z3[3]*(6 + 5*z3[6] + z3[6]^2))/2, 
  y[440] -> -10 + 5*z3[6] - z3[6]^2 - 2*z3[5]^2*(6 - 4*z3[6] + z3[6]^2) + 
    z3[5]*(21 - 11*z3[6] + 2*z3[6]^2), 
  y[441] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 - 3*z3[6]^4 - 2*z3[6]^5 + 
    z3[3]*(1 + z3[6] + z3[6]^2 - 11*z3[6]^3 + z3[6]^4), 
  y[442] -> 8 + z3[4]^2*z3[5] + (-2 + z3[3])*z3[5]^2 - 11*z3[6] + 
    z3[5]*(3 - 2*z3[3] + z3[6]) + z3[4]*(8 - (-1 + z3[3])*z3[5]^2 - 
      z3[5]*(2 + z3[6])), y[443] -> 6 - z3[4]^2*(-2 + z3[5]) + 3*z3[5]^2 + 
    z3[6]^2 - z3[5]*(6 + z3[6]) + z3[4]*(-z3[5]^2 - 3*z3[6] + 
      z3[5]*(2 + z3[6])), y[444] -> -21 + 2*z3[4]^2*(-2 + z3[5]) - 
    11*z3[5]^2 - 2*z3[6]^2 + 3*z3[5]*(7 + z3[6]) + 
    z3[4]*(3*z3[5]^2 + 6*z3[6] - 2*z3[5]*(3 + z3[6])), 
  y[445] -> 15 - z3[4]^2*(-2 + z3[5]) - 15*z3[5] + 8*z3[5]^2 + 
    z3[2]^2*(3 - 3*z3[5] + 2*z3[5]^2) - 2*z3[5]*z3[6] + z3[6]^2 + 
    z3[4]*(-2*z3[5]^2 - 3*z3[6] + z3[5]*(4 + z3[6])) + 
    z3[2]*(-9 + (-5 + z3[4])*z3[5]^2 + z3[5]*(9 - 2*z3[4] + z3[6])), 
  y[446] -> 1 + 4*z3[4]^2*(-2 + z3[5]) + z3[5]^2 + 6*z3[6] - 4*z3[6]^2 + 
    z3[5]*(-9 + 5*z3[6]) + z3[4]*(-7 + 5*z3[5]^2 + 12*z3[6] - 
      z3[5]*(9 + 4*z3[6])), y[447] -> -65 - 9*z3[5] + 7*z3[5]^2 - 
    2*z3[4]^2*(1 + z3[5]) + 48*z3[6] - 3*z3[5]*z3[6] - z3[6]^2 + 
    z3[4]*(-40 - 3*z3[5]^2 + 3*z3[6] + 2*z3[5]*(3 + z3[6])) + 
    z3[3]*(-3 + z3[4]^2*(-2 + z3[5]) - 3*z3[5]^2 - 2*z3[5]*(-5 + z3[6]) + 
      7*z3[6] - 2*z3[6]^2 + z3[4]*(-5 + 3*z3[5]^2 - z3[5]*(-3 + z3[6]) + 
        4*z3[6])), y[448] -> 59 + 30*z3[4] + 4*z3[4]^2 + 6*z3[5] - 
    4*z3[4]*z3[5] + z3[4]^2*z3[5] - 5*z3[5]^2 + 2*z3[4]*z3[5]^2 - 
    z3[2]^2*(-77 + z3[5]^2 + z3[3]*(-30 + 13*z3[5])) - 36*z3[6] - 
    6*z3[4]*z3[6] + 2*z3[5]*z3[6] - z3[4]*z3[5]*z3[6] + z3[6]^2 + 
    z3[3]*(7 - 2*z3[4]^2*(-3 + z3[5]) + 2*z3[5]^2 + 
      z3[4]*(1 - 2*z3[5]^2 + z3[5]*(-2 + z3[6]) - 8*z3[6]) + 
      3*z3[5]*(-3 + z3[6]) - 7*z3[6] + 2*z3[6]^2) + 
    z3[2]*(-37 - 3*z3[5] + 3*z3[5]^2 - z3[4]*(36 - 2*z3[5] + z3[5]^2) + 
      33*z3[6] - z3[5]*z3[6] + z3[3]*(15 - z3[5]^2 + 
        z3[4]*(-23 + 9*z3[5] + z3[5]^2) + 18*z3[6] - z3[5]*z3[6])), 
  y[449] -> -3*(2 + 2*z3[6] + 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4) + 
    (3*z3[3]*(-1 - z3[6] - z3[6]^2 + 7*z3[6]^3 + 2*z3[6]^4 + 
       2*z3[2]*(3 + 3*z3[6] + 3*z3[6]^2 + z3[6]^3)))/2, 
  y[450] -> 1 + 3*z3[4]^2*(-2 + z3[5]) - 8*z3[5] + z3[5]^2 + 
    z3[2]^4*(-1 - 3*z3[5] + z3[5]^2) + 5*z3[6] + 4*z3[5]*z3[6] - 3*z3[6]^2 - 
    z3[2]^3*(1 + z3[5]^2 + z3[4]*(-3 - z3[5] + z3[5]^2) + 
      z3[5]*(-5 + z3[6]) + 2*z3[6]) + z3[4]*(-6 + 4*z3[5]^2 + 9*z3[6] - 
      z3[5]*(7 + 3*z3[6])) + z3[2]^2*(1 + z3[4]^2*(-2 + z3[5]) + z3[5]^2 + 
      2*z3[5]*(-3 + z3[6]) + 3*z3[6] - z3[6]^2 + 
      z3[4]*(-4 + 2*z3[5]^2 + 3*z3[6] - z3[5]*(3 + z3[6]))) - 
    z3[2]*(1 + 2*z3[4]^2*(-2 + z3[5]) + z3[5]^2 + 4*z3[6] - 2*z3[6]^2 + 
      z3[5]*(-7 + 3*z3[6]) + z3[4]*(-5 + 3*z3[5]^2 + 6*z3[6] - 
        z3[5]*(5 + 2*z3[6]))), y[451] -> -10*z3[5] + 5*z3[5]^2 + 
    z3[2]^3*(-23 + z3[5] + z3[3]*(-6 + 4*z3[5])) + z3[6] + 4*z3[5]*z3[6] - 
    5*z3[5]^2*z3[6] + z3[6]^2 + z3[2]^2*(-35 - 2*z3[5] - 
      z3[5]^2*(-1 + z3[6]) + 4*z3[6] + z3[3]*(-20 + z3[5]*(11 - 5*z3[6]) + 
        3*z3[6])) + z3[3]*(4*(-1 + z3[6]) + 2*z3[5]^2*(-1 + z3[6]) + 
      z3[5]*(7 - 2*z3[6] + z3[6]^2)) + z3[2]*(-12 - 2*z3[5]*(-3 + z3[6]) + 
      3*z3[5]^2*(-1 + z3[6]) + 5*z3[6] + z3[6]^2 + 
      z3[3]*(-18 - z3[5]^2*(-1 + z3[6]) + 7*z3[6] + 
        z3[5]*(2 - 7*z3[6] + z3[6]^2))), 
  y[452] -> 1 - 9*z3[5] + z3[5]^2 + 6*z3[6] + 5*z3[5]*z3[6] + 22*z3[6]^2 - 
    17*z3[6]^3 + 2*z3[6]^4 + 2*z3[4]^2*(-4 + 2*z3[5] + z3[6]^2) + 
    z3[4]*(-7 + 5*z3[5]^2 + 12*z3[6] + 14*z3[6]^2 - 4*z3[6]^3 - 
      z3[5]*(9 + 4*z3[6])) + z3[3]*(-1 + 8*z3[4]^4*(-1 + z3[5]) - z3[5]^2 + 
      54*z3[6] - 7*z3[6]^2 - 14*z3[6]^3 - 6*z3[6]^4 + 
      z3[4]^3*(-62 + z3[5]*(62 - 18*z3[6]) + 22*z3[6]) + 
      z3[5]*(9 - 3*z3[6] - 27*z3[6]^2 + 5*z3[6]^3 + 4*z3[6]^4) + 
      2*z3[4]^2*(-79 + 68*z3[6] - 9*z3[6]^2 + 
        z3[5]*(81 - 54*z3[6] + 6*z3[6]^2)) + 
      z3[4]*(-117 - 5*z3[5]^2 + 194*z3[6] - 59*z3[6]^2 + 10*z3[6]^3 + 
        z3[5]*(133 - 122*z3[6] + 25*z3[6]^2 - 10*z3[6]^3))) + 
    z3[3]^2*(z3[4]^4*(-4 + 6*z3[5]) + z3[4]^3*(-13 + z3[5]*(33 - 14*z3[6]) + 
        12*z3[6]) - (-1 + z3[6])*(35 - 6*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-7 + 2*z3[6] + 5*z3[6]^2)) + 
      z3[4]^2*(-3 + 31*z3[6] - 12*z3[6]^2 + z3[5]*(63 - 61*z3[6] + 
          10*z3[6]^2)) + z3[4]*(29 + 2*z3[6] - 23*z3[6]^2 + 4*z3[6]^3 - 
        2*z3[5]^2*(-1 + z3[6])^2*(5 + z3[6]) + 
        z3[5]*(51 - 80*z3[6] + 31*z3[6]^2 - 2*z3[6]^3))), 
  y[453] -> -5 + 2*z3[5] - z3[5]^2 + z3[2]^5*(z3[3]^2*(-8 + z3[5]) + 
      z3[3]^3*(-2 + z3[5]) + z3[5] - z3[3]*z3[5]) - 
    z3[3]^3*z3[5]*(-1 + z3[6])^2 - 3*z3[6] - 2*z3[5]*z3[6] + z3[5]^2*z3[6] - 
    z3[6]^2 + z3[6]^3 + z3[3]^2*(-1 + z3[6])*(-2 - 3*z3[5]^2 + 3*z3[6] + 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)) + z3[3]*(-10 - z3[5]^2*(-1 + z3[6]) - 
      5*z3[6] + 2*z3[6]^2 + z3[6]^3 + z3[5]*(8 - z3[6] - 4*z3[6]^2 + 
        z3[6]^3)) + z3[2]^4*(1 + z3[3]*(31 + 33*z3[5]*(-1 + z3[6]) - 
        z3[5]^2*(-1 + z3[6]) - 16*z3[6]) - z3[5]*(-1 + z3[6]) + 
      z3[5]^2*(-1 + z3[6]) - z3[3]^2*(2 + z3[5]*(31 - 27*z3[6]) + 
        7*z3[5]^2*(-1 + z3[6]) + 3*z3[6]) + 
      z3[3]^3*(-7 - z3[5]^2*(-1 + z3[6]) + z3[6] + z3[5]*(1 + 2*z3[6]))) - 
    z3[2]^3*(-1 - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      8*z3[6]^2 + z3[3]^3*(9 + 3*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
        z3[5]*(4 - 8*z3[6] + z3[6]^2)) + z3[3]*(-75 - z3[5]^2*(-1 + z3[6]) + 
        57*z3[6] + 2*z3[5]*(37 - 47*z3[6] + 9*z3[6]^2)) + 
      z3[3]^2*(-29 + 9*z3[5]^2*(-1 + z3[6]) + 23*z3[6] - 2*z3[6]^2 + 
        z3[5]*(72 - 82*z3[6] + 13*z3[6]^2))) + 
    z3[2]^2*(-1 - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] - 
      11*z3[6]^2 + z3[6]^3 + z3[3]^3*(-5 - 3*z3[5]^2*(-1 + z3[6]) + 3*z3[6] + 
        z3[5]*(-8 + 12*z3[6] - 3*z3[6]^2)) + 
      z3[3]*(61 - z3[5]^2*(-1 + z3[6]) - 65*z3[6] + 2*z3[6]^2 + z3[6]^3 + 
        z3[5]*(-62 + 96*z3[6] - 34*z3[6]^2 + z3[6]^3)) + 
      z3[3]^2*(34 - 42*z3[6] + 7*z3[6]^2 + z3[5]*(-50 + 90*z3[6] - 
          31*z3[6]^2 + z3[6]^3))) + z3[2]*(1 + 2*z3[5]*(-1 + z3[6]) - 
      z3[5]^2*(-1 + z3[6]) - z3[6] - 4*z3[6]^2 + 2*z3[6]^3 - 
      z3[3]^3*(-1 + z3[6])*(-1 + z3[5]^2 + z3[5]*(-5 + 3*z3[6])) + 
      z3[3]*(7 + z3[5]^2*(-1 + z3[6]) - 29*z3[6] + 4*z3[6]^2 + 2*z3[6]^3 + 
        2*z3[5]*z3[6]*(17 - 10*z3[6] + z3[6]^2)) + 
      z3[3]^2*(13 - z3[5]^2*(-1 + z3[6]) - 27*z3[6] + 8*z3[6]^2 + 
        z3[5]*(-13 + 42*z3[6] - 23*z3[6]^2 + 2*z3[6]^3))), 
  y[454] -> (-3*z3[5]*(1 + z3[4] - z3[6])*(1 + z3[4] + 
       z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
       z3[3]*(7 + 2*z3[4]^3 + z3[4]^2*(10 - 3*z3[6]) - 8*z3[6] + z3[6]^2 + 
         z3[4]*(15 - 10*z3[6] + z3[6]^2))))/2 - 
    (3*(-2*z3[5] + z3[3]^2*(z3[4]^3 + z3[4]^2*(4 - 3*z3[6]) + 
         z3[4]*(3*(-2 + z3[6]) + z3[5]^2*(-1 + z3[6])^2)*(-1 + z3[6]) + 
         (4 + 2*z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2) + z3[6] + 
       2*z3[5]*z3[6] + 3*z3[6]^2 - 4*z3[6]^3 + z3[6]^4 + 
       z3[4]^2*(-2 + z3[6]^2) + z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6] + 
         3*z3[6]^2 - 2*z3[6]^3) - z3[3]*(2*z3[4]^4 + z3[4]^3*(12 - 5*z3[6]) + 
         3*z3[4]^2*(8 - 9*z3[6] + z3[6]^2) - z3[6]*(7 + 3*z3[6] - 
           15*z3[6]^2 + 5*z3[6]^3) + z3[4]*(15 + z3[5]^2 - 
           4*z3[5]*(-1 + z3[6])^3 - 31*z3[6] + 5*z3[6]^2 + 5*z3[6]^3) + 
         2*z3[5]*(3 - 7*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + z3[6]^4))))/2, 
  y[455] -> -1 + 6*z3[4] + 6*z3[4]^2 + 8*z3[5] + 7*z3[4]*z3[5] - 
    3*z3[4]^2*z3[5] - z3[5]^2 - 4*z3[4]*z3[5]^2 + 
    z3[2]^4*(1 + 3*z3[5] - z3[5]^2 + z3[3]*(31 - 35*z3[5] + z3[5]^2) + 
      z3[3]^3*(-10 + z3[5] + z3[5]^2) + z3[3]^2*(-17 - 29*z3[5] + 
        7*z3[5]^2)) - 5*z3[6] - 9*z3[4]*z3[6] - 4*z3[5]*z3[6] + 
    3*z3[4]*z3[5]*z3[6] - 20*z3[6]^2 - 10*z3[4]*z3[6]^2 - 2*z3[4]^2*z3[6]^2 + 
    13*z3[6]^3 + 3*z3[4]*z3[6]^3 - z3[6]^4 - 
    z3[3]^3*z3[5]*(1 - z3[4] + z3[4]^4 - z3[6] - z3[4]^3*(1 + 2*z3[6]) + 
      z3[4]^2*(1 + z3[6] + z3[6]^2)) + z3[2]^3*(1 - 5*z3[5] + z3[5]^2 + 
      z3[4]*(-3 - z3[5] + z3[5]^2) - z3[3]*(-75 + z3[5]^2 + 
        z3[4]*(133 - 137*z3[5] + z3[5]^2) + z3[5]*(71 - 19*z3[6]) - 
        46*z3[6]) + 2*z3[6] + z3[5]*z3[6] + 
      z3[3]^3*(3*z3[5]^2 + z3[4]*(10 + 10*z3[5] - 3*z3[5]^2) + 
        4*z3[5]*(-1 + z3[6]) - 2*(5 + 4*z3[6])) + 
      z3[3]^2*(47 + 9*z3[5]^2 + z3[4]*(-35 + 119*z3[5] - 15*z3[5]^2) + 
        5*z3[6] + z3[5]*(-75 + 7*z3[6]))) + 
    z3[3]*(-9 - 8*z3[4]^4*(-1 + z3[5]) + z3[5]^2 + 
      4*z3[4]^3*(12 + 4*z3[5]*(-3 + z3[6]) - 5*z3[6]) - 62*z3[6] - 
      3*z3[6]^2 - 13*z3[6]^3 - z3[6]^4 + z3[5]*(2 + 11*z3[6] + 23*z3[6]^2 + 
        10*z3[6]^3) + z3[4]^2*(z3[5]*(-139 + 84*z3[6] - 9*z3[6]^2) + 
        2*(68 - 54*z3[6] + 7*z3[6]^2)) + z3[4]*(112 + 4*z3[5]^2 - 150*z3[6] + 
        68*z3[6]^2 - z3[6]^3 + z3[5]*(-125 + 88*z3[6] - 37*z3[6]^2 + 
          z3[6]^3))) + z3[3]^2*(-29 + z3[4]^4*(6 - 8*z3[5]) + 3*z3[5]^2 + 
      29*z3[6] + 5*z3[6]^2 - 6*z3[6]^3 + z3[5]*(3 - 2*z3[6] - 7*z3[6]^2 + 
        6*z3[6]^3) + z3[4]^3*(12 - 15*z3[6] + 2*z3[5]*(-13 + 8*z3[6])) + 
      z3[4]^2*(9 - 33*z3[6] + 12*z3[6]^2 + z3[5]*(-60 + 50*z3[6] - 
          9*z3[6]^2)) + z3[4]*(-25 + z3[5]^2*(6 - 18*z3[6]) - 10*z3[6] + 
        27*z3[6]^2 - 3*z3[6]^3 + z3[5]*(-44 + 70*z3[6] - 25*z3[6]^2 + 
          z3[6]^3))) + z3[2]^2*(-1 - z3[4]^2*(-2 + z3[5]) + 6*z3[5] - 
      z3[5]^2 - 3*z3[6] - 2*z3[5]*z3[6] - 25*z3[6]^2 + 
      z3[4]*(4 - 2*z3[5]^2 - 3*z3[6] + z3[5]*(3 + z3[6])) + 
      z3[3]^3*(-5 + 3*z3[5]^2 - 5*z3[4]^2*(1 + 2*z3[5]) - 2*z3[6] - 
        2*z3[6]^2 + z3[5]*(-8 + 4*z3[6] + z3[6]^2) + 
        z3[4]*(5 + 7*z3[6] - 3*z3[5]^2*(1 + z3[6]) + 
          2*z3[5]*(5 + 4*z3[6]))) + z3[3]^2*(8 + z3[4]^2*(62 - 113*z3[5]) + 
        2*z3[6] + 11*z3[6]^2 + z3[5]*(-46 + 40*z3[6] - 3*z3[6]^2) + 
        z3[4]*(-46 + z3[5]^2*(7 - 9*z3[6]) - 68*z3[6] + 
          z3[5]*(17 + 81*z3[6]))) + z3[3]*(61 + z3[4]^2*(150 - 151*z3[5]) + 
        z3[5]^2 - 37*z3[6] + 12*z3[6]^2 + 2*z3[5]*(-33 + 18*z3[6] + 
          z3[6]^2) + z3[4]*(8 + 2*z3[5]^2 - 165*z3[6] + 
          z3[5]*(-15 + 91*z3[6])))) + z3[2]*(1 + 2*z3[4]^2*(-2 + z3[5]) - 
      7*z3[5] + z3[5]^2 + 4*z3[6] + 3*z3[5]*z3[6] + 12*z3[6]^2 - 11*z3[6]^3 + 
      z3[4]*(-5 + 3*z3[5]^2 + 6*z3[6] + 12*z3[6]^2 - z3[5]*(5 + 2*z3[6])) + 
      z3[3]^3*(-1 + z3[5]^2 + z3[4]^3*(1 + 5*z3[5]) + z3[5]*(-5 + 3*z3[6]) - 
        z3[4]^2*(1 + 2*z3[6] + z3[5]*(5 + 7*z3[6])) + 
        z3[4]*(1 + z3[6] + z3[6]^2 - z3[5]^2*(1 + z3[6] + z3[6]^2) + 
          z3[5]*(5 + 2*z3[6] + 2*z3[6]^2))) + 
      z3[3]^2*(40 + z3[5]^2 + 16*z3[4]^3*(-2 + 3*z3[5]) - 37*z3[6] - 
        17*z3[6]^2 + z3[6]^3 + z3[4]^2*(6 + z3[5]*(28 - 68*z3[6]) + 
          61*z3[6]) + z3[5]*(-18 + 32*z3[6] + 15*z3[6]^2 + z3[6]^3) + 
        z3[4]*(4 + 17*z3[6] - 30*z3[6]^2 - z3[5]^2*(9 - 11*z3[6] + z3[6]^2) + 
          z3[5]*(62 - 64*z3[6] + 19*z3[6]^2))) + 
      z3[3]*(1 + 56*z3[4]^3*(-1 + z3[5]) - z3[5]^2 + 14*z3[6] - 35*z3[6]^2 - 
        4*z3[6]^3 + z3[4]^2*(-92 + z3[5]*(94 - 80*z3[6]) + 108*z3[6]) + 
        z3[5]*(5 + 31*z3[6] + 3*z3[6]^2 + z3[6]^3) + 
        z3[4]*(-101 - 3*z3[5]^2 + 128*z3[6] - 47*z3[6]^2 + 
          z3[5]*(111 - 84*z3[6] + 23*z3[6]^2)))), y[456] -> -13 + 9*z3[5], 
  y[457] -> z3[5] - 4*z3[5]^2, y[458] -> -4 + 11*z3[5] - z3[5]^2, 
  y[459] -> -28 + 18*z3[5] - z3[5]^2, 
  y[460] -> -1 + (7*z3[5])/4 - (5*z3[5]^2)/8, 
  y[461] -> 2 - 5*z3[5] + z3[5]^2, y[462] -> 2 - 5*z3[5] + 2*z3[5]^2, 
  y[463] -> (1 + z3[3]^(-1))/((1 + z3[2])*(-1 + z3[5])) + 
    ((1 + z3[2])^(-2) + (-1 + z3[5])^(-1))/(z3[4]*(1 + z3[4] - z3[6])), 
  y[464] -> (1 + z3[2])^(-1) + (1 + z3[4]^(-1))/
     ((-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[465] -> -1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]), 
  y[466] -> -1 - 6*z3[6], y[467] -> -9 - 2*z3[6], 
  y[468] -> 1/(z3[4]^2*(-1 + z3[5])) + 1/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[469] -> -3 - 2*z3[6], y[470] -> -3 - (5*z3[6])/4, y[471] -> -7 - z3[6], 
  y[472] -> 1 - 4*z3[2], y[473] -> 1 + 1/((1 + z3[2])*(1 + z3[3])), 
  y[474] -> z3[4]^(-1) + (1 + z3[3]^(-1))/(-1 + z3[5])^2 + 
    1/(z3[4]^3*(-1 + z3[5])^2), 
  y[475] -> 1 + (1 + (-1 + z3[5])^(-1))/(1 + z3[2])^2, 
  y[476] -> z3[4]^(-1) + 1/(z3[3]*(-1 + z3[5])), 
  y[477] -> 1/((1 + z3[2])^2*z3[3]*z3[4]) + 
    (1 + (1 + (1 + z3[3]^(-1))/(1 + z3[2])^2)/z3[4]^2 + 
      1/((1 + z3[2])^2*z3[3]^2*z3[4]))/(-1 + z3[5]), 
  y[478] -> z3[3]^(-1) + 1/(z3[4]*(-1 + z3[5])), 
  y[479] -> 1 + z3[4]^(-2) + 1/((1 + z3[2])^2*z3[3]^2*z3[4]*(-1 + z3[5])), 
  y[480] -> -1 + 7*z3[5] - 6*z3[5]^2, y[481] -> 3 - 5*z3[5] + 2*z3[5]^2, 
  y[482] -> 7/4 - (11*z3[5])/2 + 3*z3[5]^2, 
  y[483] -> 5 - 10*z3[5] + 4*z3[5]^2, 
  y[484] -> -3*(3 + z3[2]) + z3[5]*(4 + z3[2] - 3*z3[6]) + 
    z3[5]^2*(-1 + z3[6]), y[485] -> 1 - z3[2] + z3[5]*(1 + z3[2] - z3[6]) + 
    z3[5]^2*(-1 + z3[6]), y[486] -> 11 + 9*z3[2] - 
    z3[5]*(13 + z3[2] - 14*z3[6]) - z3[5]^2*(-1 + z3[6]) - 5*z3[6], 
  y[487] -> -5 - 2*z3[6], y[488] -> 2 + z3[5]*(-4 + z3[6]) - z3[6], 
  y[489] -> 2 + (3*z3[6])/4, y[490] -> 1 + (1 + z3[2])^(-2), 
  y[491] -> 5 + z3[6], y[492] -> 1 - 2*z3[5] + z3[5]^2 + z3[6], 
  y[493] -> 1 + z3[5]*(-1 + z3[6]) + z3[6], y[494] -> 5 + 2*z3[6], 
  y[495] -> -4 + z3[4]*(5 - 8*z3[5] + 2*z3[5]^2) + z3[5]*(5 - 4*z3[6]) + 
    2*z3[5]^2*(-2 + z3[6]) + 3*z3[6], y[496] -> -13 + 4*z3[6], 
  y[497] -> -8 + z3[5]*(2 - 4*z3[2] - 5*z3[6]) - 4*z3[5]^2*(-1 + z3[6]) + 
    5*z3[6], y[498] -> 
   -(z3[2]*(-2 + z3[5])*(-1 + z3[5] + z3[4]*(7 - 5*z3[5] + z3[5]^2) - 
       3*z3[6])) - z3[2]^2*(5 + z3[4] + 2*z3[5]*(-1 + z3[6]) - 3*z3[6]) + 
    z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6]) - 
    (-1 + z3[5])*(2 + z3[5]*(-1 + z3[6]) - z3[6]), 
  y[499] -> 2 + z3[5]*(-1 + z3[6]), y[500] -> -7 + 9*z3[4] - 9*z3[6], 
  y[501] -> -7/8 - (3*z3[6])/2, y[502] -> -1 + z3[4] - 2*z3[6], 
  y[503] -> -5 - 4*z3[6] - 2*z3[6]^2, y[504] -> 3 - z3[6]^2, 
  y[505] -> -3*z3[3] - z3[6]^2, y[506] -> 1/4 + 4*z3[3] + z3[6]/4 + z3[6]^2, 
  y[507] -> z3[3]^(-1) + z3[4]^(-1), y[508] -> 1 + z3[6] + z3[6]^2, 
  y[509] -> 2 + 2*z3[6] + z3[6]^2, y[510] -> 4 + 3*z3[6] + z3[6]^2, 
  y[511] -> 4 + 3*z3[6] + 2*z3[6]^2 + z3[6]^3, 
  y[512] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 + z3[6]^5, 
  y[513] -> 3*z3[5]*(-2 + z3[6]) - 2*z3[5]^2*(-1 + z3[6]) + 3*(2 + z3[6]), 
  y[514] -> -1 + z3[2]*(4 + z3[6]), 
  y[515] -> 1/(z3[3]^2*z3[4]*(-1 + z3[5])) + (1 + z3[3]^(-1))/
     (z3[2] - z3[4] + z3[6]), 
  y[516] -> 1/((1 + z3[2])*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (1 + z3[3]^(-1))/(z3[2] - z3[4] + z3[6]), 
  y[517] -> 7 + z3[4] + z3[5]*(-25 + 5*z3[4] - z3[6]) + 3*z3[6] - 
    6*z3[5]^2*(-3 + z3[4] + z3[6]), 
  y[518] -> -11 + 3*z3[5]^3 + z3[5]*(23 - 2*z3[6]) - 3*z3[6] + 
    z3[5]^2*(-15 + 2*z3[6]), y[519] -> 2 - 2*z3[5]^2*(-1 + z3[6]) + 
    z3[5]*(-5 + 2*z3[6]), y[520] -> 4 + z3[5]^2*(7 - 4*z3[6]) + 
    2*z3[5]*(-5 + 2*z3[6]), y[521] -> -(z3[2]*(1 + z3[6])) + 
    z3[6]*(-3 + 2*z3[6]), y[522] -> 12 - 4*z3[4] + 4*z3[4]^2 - 25*z3[5] + 
    8*z3[4]*z3[5] - z3[4]^2*z3[5] + 16*z3[5]^2 - 2*z3[4]*z3[5]^2 - 
    3*z3[5]^3 + z3[3]*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6])) + 
    4*z3[6] - 3*z3[4]*z3[6] + 2*z3[5]*z3[6] - 2*z3[5]^2*z3[6] + 
    z3[2]*(4 + z3[4]*(-4 + z3[5]) - 8*z3[5] + 2*z3[5]^2 + 3*z3[6]), 
  y[523] -> 11 - 3*z3[5]^3 + z3[5]^2*(15 - 2*z3[6]) + 3*z3[6] + 
    z3[5]*(-23 + 2*z3[6]) + z3[2]*(4 + z3[4]*(-4 + z3[5]) - 8*z3[5] + 
      2*z3[5]^2 + 3*z3[6]), y[524] -> 5 - 4*z3[6] + z3[5]*(-22 + 4*z3[6]), 
  y[525] -> 4*(1 + z3[6]) + 3*z3[5]^2*(-3 + z3[4] + z3[6]) + 
    z3[5]*(-2 + 4*z3[4] + 4*z3[6]), y[526] -> -8 + 14*z3[5] - 7*z3[5]^2 - 
    7*z3[6] - z3[2]*(6 + z3[3] - 14*z3[5] + 7*z3[5]^2 + 5*z3[6]), 
  y[527] -> 6*(-2 + z3[6]) - 7*z3[5]*(-3 + 2*z3[6]) + 
    z3[5]^2*(-17 + 8*z3[6]), 
  y[528] -> 24 + z3[4]*(-23 + 41*z3[5] - 18*z3[5]^2 + 2*z3[5]^3) + 
    z3[5]^2*(22 - 24*z3[6]) - 18*z3[6] + z3[5]^3*(-2 + 4*z3[6]) + 
    z3[5]*(-37 + 36*z3[6]), 
  y[529] -> 1/((1 + z3[2])*(1 + z3[3])*(1 + z3[4] - z3[6])) + 
    (z3[2] + z3[2]*z3[3] + z3[2]^2*z3[3] - z3[4] - z3[3]*z3[4] - 
      2*z3[2]*z3[3]*z3[4] - z3[2]^2*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]^2*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1), 
  y[530] -> 1 + (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
      z3[3]*z3[4]*z3[6])^(-1), y[531] -> 1 + 7*(-1 + z3[5])^2*z3[6] + 
    7*z3[6]^2 + z3[2]*(6 - 14*z3[5] + 7*z3[5]^2 + 6*z3[6] - z3[6]^2), 
  y[532] -> 2 - 10*z3[6] + 3*z3[6]^2 - 6*z3[5]^2*(6 - 4*z3[6] + z3[6]^2) - 
    z3[5]*(-42 + 12*z3[6] + z3[6]^2), 
  y[533] -> 4 - 19*z3[6] + 9*z3[6]^2 + z3[5]*(-5 + 17*z3[6] - 11*z3[6]^2) + 
    z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2), 
  y[534] -> -4 + 2*z3[6] + z3[6]^2 + 3*z3[5]^2*(6 - 4*z3[6] + z3[6]^2) + 
    z3[5]*(-6 - 6*z3[6] + 4*z3[6]^2), 
  y[535] -> -7*z3[4]^2*(7 - 5*z3[5] + z3[5]^2) - 
    7*z3[6]*(4 - 7*z3[5] + 2*z3[5]^2 + 2*z3[6]) + 
    z3[4]*(57 - 4*z3[2] + 77*z3[5]^2 - 14*z3[5]^3 + 52*z3[6] - 
      21*z3[5]*(6 + z3[6])), y[536] -> z3[4]^2*(34 - 35*z3[5] + 7*z3[5]^2) + 
    7*z3[6]*(4 - 7*z3[5] + 2*z3[5]^2 + 2*z3[6]) + 
    z3[4]*(-64 + 4*z3[2] - 77*z3[5]^2 + 14*z3[5]^3 - 41*z3[6] + 
      21*z3[5]*(6 + z3[6])), 
  y[537] -> 1 + (z3[4]^(-1) + (1 + z3[3]^(-1))/(z3[2] - z3[4] + z3[6]))/
     (1 + z3[2])^2, y[538] -> z3[4]^3*(2 - z3[2] + z3[2]^2 - z3[5]) - 
    z3[6]*(1 - 2*z3[5] + z3[5]^2 + z3[2]*z3[3]*(1 - z3[5] + z3[5]^2) + 
      z3[6]) + z3[4]^2*(-z3[5]^2 + 2*z3[2]*(-1 + z3[6]) - 
      2*z3[2]^2*(-1 + z3[6]) - 3*z3[6] + z3[5]*(2 + z3[6])) + 
    z3[4]*(z3[3]*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6])) - 
      z3[2]*(-1 + z3[6])^2 + z3[2]^2*(-1 + z3[6])^2 + 
      (1 + z3[6])*(1 - 2*z3[5] + z3[5]^2 + z3[6])), 
  y[539] -> -((-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))*z3[6]) + 
    z3[4]*(-3*z3[5]^4 + z3[3]*(-1 + z3[5])*(-1 + 3*z3[5] + z3[5]^3 + 
        z3[5]^2*(-3 + z3[6])) + z3[5]^3*(19 - 2*z3[6]) - 3*(4 + z3[6]) + 
      z3[5]*(37 + z3[6]) + z3[5]^2*(-41 + 5*z3[6])), 
  y[540] -> 7 - 7*z3[4]^3 + (-68 + 161*z3[5] - 105*z3[5]^2 + 21*z3[5]^3)*
     z3[6] + 7*(-3 - 2*z3[5] + 2*z3[5]^2)*z3[6]^2 + z3[4]^2*(7 + 3*z3[6]) + 
    z3[4]*(147 + 21*z3[5]^4 + 7*z3[5]*(-57 + z3[6]) + 36*z3[6] + 
      7*z3[5]^3*(-21 + 2*z3[6]) - 7*z3[5]^2*(-53 + 6*z3[6])), 
  y[541] -> z3[4]^3*(-17 + 7*z3[5]) - 7*z3[3]*(1 - z3[5] + z3[5]^2)*z3[6] - 
    z3[4]*(2 + 7*z3[3]*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6])) + 
      (-5 - 7*z3[5] + 7*z3[5]^2)*z3[6] + 10*z3[6]^2) + 
    z3[4]^2*(7*z3[5]^2 - 7*z3[5]*(1 + z3[6]) + 3*(-4 + 9*z3[6])), 
  y[542] -> 21 + z3[3] + 12*z3[4] + 28*z3[4]^2 - 51*z3[5] + 16*z3[4]*z3[5] - 
    7*z3[4]^2*z3[5] - 8*z3[3]*z3[4]*(-1 + z3[5])*z3[5] + 36*z3[5]^2 - 
    6*z3[4]*z3[5]^2 - 7*z3[5]^3 + z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + 
    13*z3[6] - 21*z3[4]*z3[6] - 8*z3[5]^2*z3[6] + 
    z3[2]^2*(-7 - 8*z3[4] + 7*z3[6]) + z3[2]*(-14 - 20*z3[5] + 19*z3[5]^2 - 
      7*z3[5]^3 + 7*z3[4]^2*(4 - 5*z3[5] + z3[5]^2) + 
      z3[3]*(-1 + z3[5])*(-1 - 8*(-1 + z3[4])*z3[5] + 8*z3[4]*z3[5]^2) + 
      26*z3[6] - 5*z3[5]*z3[6] - z3[4]*(8 - 2*z3[5]^2 + 2*z3[5]^3 + 
        z3[5]*(13 - 21*z3[6]) + 21*z3[6])), 
  y[543] -> -16 + 7*z3[4]^2*(-2 + z3[5]) + 40*z3[5] - 30*z3[5]^2 + 
    7*z3[5]^3 + z3[2]^2*(9*z3[4] + 2*(6 + z3[5]*(-1 + z3[6]) - 5*z3[6])) - 
    14*z3[6] + 12*z3[5]*z3[6] + 2*z3[5]^2*z3[6] - 7*z3[6]^2 + 
    2*z3[2]^3*(-2 + z3[5] + z3[6] - z3[5]*z3[6]) + 
    z3[4]*(-7 + 6*z3[5]^2 + 21*z3[6] - z3[5]*(9 + 7*z3[6])) + 
    z3[2]*(4 - 18*z3[5]^2 + 7*z3[5]^3 - 7*z3[4]^2*(5 - 5*z3[5] + z3[5]^2) - 
      7*z3[6]^2 + z3[5]*(17 + 2*z3[6]) + z3[4]*(-27 - 9*z3[5]^2 + 3*z3[5]^3 + 
        z3[5]*(30 - 21*z3[6]) + 35*z3[6])), 
  y[544] -> -((-2 + z3[2] - z3[6])*(-1 + z3[6])*z3[6]^2) + 
    z3[3]*(-12 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 + 
      z3[2]*(9 + 5*z3[6] + z3[6]^2 - 3*z3[6]^3)), 
  y[545] -> -3 - z3[4]^3*(-2 + z3[5])^2 + 
    z3[4]^2*(-2*z3[5]*(-3 + z3[6]) + 4*(-2 + z3[6])) + 3*z3[5]*z3[6] - 
    z3[5]^2*z3[6] - z3[6]^2 - 2*z3[5]*z3[6]^2 + z3[5]^2*z3[6]^2 + 
    z3[4]*(-7 + z3[5]^2*(-1 + z3[6])^2 + 3*z3[6] - 2*z3[5]*(-1 + z3[6]^2)) - 
    z3[3]*(5 + z3[5]^2*(-1 + z3[6]) + z3[6] + z3[5]*(2 + z3[6]) + 
      z3[4]*(2 + z3[5]^2*(-1 + z3[6]) + z3[6] + z3[5]*(2 + z3[6]))), 
  y[546] -> 1/((1 + z3[2])*(1 + z3[3])^2*(1 + z3[4] - z3[6])) + 
    ((1 + 1/((1 + z3[2])*z3[3]*z3[4]*(1 + z3[4] - z3[6])))/(-1 + z3[5]) + 
      (1/(z3[3]*(1 + z3[4] - z3[6])) + (1 + z3[3]^(-1))/
         ((1 + z3[2])*(z3[2] - z3[4] + z3[6])))/(1 + z3[2]))/
     (z3[4]*(-1 + z3[5])), y[547] -> 
   8 - z3[4]^3*(-5 + z3[5])*(-2 + z3[5])^2 + 9*z3[5] - 6*z3[5]^2 + z3[5]^3 + 
    12*z3[6] - 36*z3[5]*z3[6] + 20*z3[5]^2*z3[6] - 3*z3[5]^3*z3[6] - 
    z3[6]^2 + 20*z3[5]*z3[6]^2 - 13*z3[5]^2*z3[6]^2 + 2*z3[5]^3*z3[6]^2 - 
    z3[4]^2*(z3[5]^2*(1 - 3*z3[6]) - 6*z3[5]*(-4 + z3[6]) + 16*(-2 + z3[6]) + 
      z3[5]^3*z3[6]) + z3[4]*(21 - 12*z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
      4*z3[6]^2 + z3[5]^3*(1 - 3*z3[6] + 2*z3[6]^2) + 
      2*z3[5]*(1 - 12*z3[6] + 9*z3[6]^2)) + 
    z3[3]*(21 + 2*z3[6] + z3[5]*(10 + 3*z3[6]) + z3[5]^2*(-7 + 6*z3[6]) + 
      z3[4]*(-z3[5]^3 + 2*(3 + z3[6]) + 2*z3[5]*(6 + z3[6]) + 
        z3[5]^2*(-8 + 5*z3[6]))), 
  y[548] -> z3[2]^3*(4 + z3[5]*(-1 + z3[6]) - z3[6]) + 
    z3[2]^2*(-14 - 6*z3[4] - 3*z3[5]*(-1 + z3[6]) + 9*z3[6]) + 
    (-1 + z3[5])*(4 - 17*z3[6] + 8*z3[6]^2 + 
      z3[5]*(-5 + 16*z3[6] - 10*z3[6]^2) + 
      z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2)) + 
    z3[2]*(4 + z3[4]^2*(-4 + z3[5])*(-2 + z3[5])^3 + z3[5]^2*(6 - 12*z3[6]) - 
      25*z3[6] + 3*z3[6]^2 + z3[5]^3*(-1 + 2*z3[6]) + 
      3*z3[5]*(-3 + 8*z3[6]) + z3[4]*(-2 + z3[5])*
       (-10 + z3[5]^2*(6 - 10*z3[6]) + 4*z3[6] + z3[5]^3*(-1 + 2*z3[6]) + 
        2*z3[5]*(-3 + 5*z3[6]))), 
  y[549] -> z3[4]^3*(-6 + z3[2] + 5*z3[5] - z3[5]^2) + 
    z3[6]*(10 - 2*z3[5]^3 + z3[3]*(-1 + 3*z3[5] + z3[5]^3 + 
        z3[2]*(6 - 2*z3[5]^3 - z3[5]^2*(-10 + z3[6]) + 
          2*z3[5]*(-6 + z3[6])) + z3[5]^2*(-3 + z3[6])) + 
      z3[2]*z3[3]^2*z3[5]*(2 + z3[5]^2 + z3[5]*(-2 + z3[6])) - 
      z3[5]^2*(-12 + z3[6]) + 2*z3[5]*(-10 + z3[6]) + 3*z3[6]) + 
    z3[4]^2*(8 + 11*z3[5]^2 - 2*z3[5]^3 - 2*z3[2]*(-1 + z3[6]) + 7*z3[6] - 
      3*z3[5]*(6 + z3[6])) + z3[4]*(-10 + 20*z3[5] - 12*z3[5]^2 + 2*z3[5]^3 + 
      z3[2]*(-1 + z3[6])^2 - 12*z3[6] + 16*z3[5]*z3[6] - 10*z3[5]^2*z3[6] + 
      2*z3[5]^3*z3[6] - 2*z3[6]^2 - 2*z3[5]*z3[6]^2 + z3[5]^2*z3[6]^2 + 
      z3[3]*(11 + 2*z3[5]^4 + z3[5]^2*(35 - 11*z3[6]) - 2*z3[6] + 
        z3[5]^3*(-15 + 2*z3[6]) + z3[5]*(-33 + 8*z3[6] - 2*z3[6]^2)) - 
      z3[3]^2*(1 + z3[5]^4 + 2*z3[5]*(-2 + z3[6]) + 2*z3[5]^3*(-2 + z3[6]) + 
        z3[5]^2*(6 - 3*z3[6] + z3[6]^2))), 
  y[550] -> -5 - 8*z3[4] - 8*z3[4]^2 - 9*z3[5] - 4*z3[4]*z3[5] + 
    24*z3[4]^2*z3[5] + 6*z3[5]^2 + 11*z3[4]*z3[5]^2 - 9*z3[4]^2*z3[5]^2 - 
    z3[5]^3 - z3[4]*z3[5]^3 + z3[4]^2*z3[5]^3 + z3[2]^3*(-1 + z3[3])*
     (4 + z3[5]*(-1 + z3[6]) - z3[6]) - 18*z3[6] - 14*z3[4]*z3[6] + 
    33*z3[5]*z3[6] + 18*z3[4]*z3[5]*z3[6] - 19*z3[5]^2*z3[6] - 
    12*z3[4]*z3[5]^2*z3[6] + 3*z3[5]^3*z3[6] + 2*z3[4]*z3[5]^3*z3[6] - 
    2*z3[4]*z3[6]^2 - 18*z3[5]*z3[6]^2 + 12*z3[5]^2*z3[6]^2 - 
    2*z3[5]^3*z3[6]^2 + z3[6]^3 - z3[3]*(16 + z3[4]^2*(-6 + 4*z3[5]^2) + 
      7*z3[6] + 2*z3[6]^2 - z3[6]^3 + 2*z3[5]*(4 + z3[6]) + 
      z3[5]^2*(-6 + 5*z3[6]) + z3[4]*(-2 - 7*z3[5]^2 - z3[5]^3 + 5*z3[6] + 
        2*z3[6]^2 + z3[5]*(10 + z3[6]))) + 
    z3[2]*(-4 - z3[4]^2*(-4 + z3[5])*(-2 + z3[5])^3 + 9*z3[5] - 6*z3[5]^2 + 
      z3[5]^3 + 23*z3[6] - 24*z3[5]*z3[6] + 12*z3[5]^2*z3[6] - 
      2*z3[5]^3*z3[6] + 2*z3[6]^2 + z3[4]*(z3[5]^4*(1 - 2*z3[6]) + 
        8*(-4 + z3[6]) - 6*z3[5]^2*(-3 + 5*z3[6]) + 
        2*z3[5]^3*(-4 + 7*z3[6]) + 2*z3[5]*(-1 + 8*z3[6])) + 
      z3[3]*(-7 - 5*z3[5]^2 + 3*z3[4]^2*z3[5]^2 + 3*z3[6] + 5*z3[6]^2 + 
        z3[4]*(-19 + 14*z3[5] + 6*z3[5]^2 - 5*z3[5]^3 + z3[6]) + 
        z3[5]*(12 + 3*z3[6] - 2*z3[6]^2))) + 
    z3[2]^2*(14 + 6*z3[4] - 3*z3[5] - 9*z3[6] + 3*z3[5]*z3[6] - 
      z3[3]*(-3 + 6*z3[4] + 4*z3[6] - 2*z3[6]^2 + 
        z3[5]*(1 - 3*z3[6] + 2*z3[6]^2))), 
  y[551] -> -(z3[2]*z3[3]) + z3[4] + z3[3]*z3[4], y[552] -> 2*z3[4] + z3[6], 
  y[553] -> z3[4]*(-1 + z3[3]*(-3 + z3[5])) + 
    z3[2]*z3[3]*(1 + z3[4]*(-1 + z3[5])) + z3[3]*z3[6], 
  y[554] -> z3[2]^5*z3[3]^3*(2 + z3[4] - z3[6]) - 
    z3[2]^4*z3[3]^2*(3*z3[4]*(2 + z3[4] - z3[6]) + 
      z3[3]*(-3 + 4*z3[4]^2 + z3[4]*(7 - 4*z3[6]) + z3[6])) + 
    z3[2]^3*z3[3]*(z3[3]^2*(1 + 6*z3[4]^3 + z3[4]^2*(8 - 6*z3[6]) + 
        4*z3[4]*(-3 + z3[6])) + 3*z3[4]^2*(2 + z3[4] - z3[6]) + 
      3*z3[3]*z3[4]*(-3 + 3*z3[4]^2 + z3[4]*(5 - 3*z3[6]) + z3[6])) - 
    z3[2]^2*z3[4]*(2*z3[3]^3*(2 + 2*z3[4]^3 + z3[4]^2*(1 - 2*z3[6]) + 
        3*z3[4]*(-3 + z3[6])) + 3*z3[3]^2*(1 + 3*z3[4]^3 + 
        3*z3[4]*(-3 + z3[6]) - 3*z3[4]^2*(-1 + z3[6])) + 
      z3[4]^2*(2 + z3[4] - z3[6]) + 3*z3[3]*z3[4]*(-3 + 2*z3[4]^2 + 
        z3[4]*(3 - 2*z3[6]) + z3[6])) + (1 + z3[3])^2*
     (z3[4]*(z3[4]^4 - z3[4]^3*(-3 + z3[6]) + z3[4]*z3[6] + z3[6]^2) + 
      z3[3]*(z3[4]^5 - z3[4]^3*(1 + z3[5]) - z3[4]^4*(-3 + z3[6]) - 
        z3[4]^2*(-2 + z3[5])*z3[6] - z3[4]*(-2 + z3[5])*z3[6]^2 - z3[6]^3)) + 
    z3[2]*(1 + z3[3])*(z3[4]^3*(-3 + z3[4] + z3[4]^2 + z3[6] - z3[4]*z3[6]) + 
      z3[3]*(2*z3[4]^5 - z3[4]^3*(14 + z3[5] - 5*z3[6]) - z3[6]^2 - 
        z3[4]^4*(1 + 2*z3[6]) - z3[4]*z3[6]*(1 + (-1 + z3[5])*z3[6]) + 
        z3[4]^2*(2 + z3[6] - z3[5]*z3[6])) + 
      z3[3]^2*(z3[4]^5 - z3[4]^3*(11 + z3[5] - 4*z3[6]) - z3[6]^2 - 
        z3[4]^4*(2 + z3[6]) - z3[4]*z3[6]*(1 + (-1 + z3[5])*z3[6]) + 
        z3[4]^2*(5 + z3[6] - z3[5]*z3[6]))), y[555] -> -1 - z3[2] + 3*z3[6], 
  y[556] -> z3[2]*(-1 + z3[3]*(-3 + z3[5])) + z3[2]^2*z3[3]*(-1 + z3[5]) + 
    (1 + z3[3])*(z3[4] - z3[6]), y[557] -> 1 + z3[2] - 3*z3[6], 
  y[558] -> z3[2]*(4 - 5*z3[6]) + (-1 + z3[6])*z3[6], 
  y[559] -> z3[2]*(3 - 6*z3[6]) + z3[6]*(-3 + 4*z3[6]), 
  y[560] -> -(z3[2]^4*z3[3]^2*(2 + 3*z3[4]^2 + 
       z3[3]*(4*z3[4]^2 - 4*z3[4]*(-2 + z3[6]) + 
         (-1 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) - 
       3*z3[4]*(-2 + z3[6]) - 2*z3[6])) + z3[2]^5*z3[3]^3*
     (3 + z3[4] + z3[5]*(-1 + z3[6]) - 2*z3[6]) - 
    z3[3]^2*(1 + z3[3])*(z3[4] - z3[6])*(-1 + z3[6])*z3[6]^3 + 
    z3[2]^3*z3[3]*((3 + 9*z3[3] + 6*z3[3]^2)*z3[4]^3 - 
      3*(1 + 3*z3[3] + 2*z3[3]^2)*z3[4]^2*(-2 + z3[6]) - 
      (3 + 8*z3[3] + 5*z3[3]^2)*z3[4]*(-1 + z3[6]) + 
      z3[3]^2*(2 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])*z3[6]) - 
    z3[2]^2*((1 + z3[3])^2*(1 + 4*z3[3])*z3[4]^4 - 
      (1 + z3[3])^2*(1 + 4*z3[3])*z3[4]^3*(-2 + z3[6]) - 
      (1 + z3[3])^2*(1 + 4*z3[3])*z3[4]^2*(-1 + z3[6]) + 
      z3[3]^2*(1 + z3[3])*z3[4]*(-1 + z3[6])*z3[6] + 
      z3[3]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])*z3[6]^2) + 
    z3[3]^2*(z3[2] - z3[2]*z3[3]*(-3 + z3[5]) - z3[2]^2*z3[3]*(-1 + z3[5]) - 
      (1 + z3[3])*(z3[4] - z3[6]))*(-1 + z3[6])^2*
     (-z3[2]^3 + 2*z3[2]^2*z3[6] - 3*z3[2]*z3[6]^2 + 4*z3[6]^3) + 
    z3[2]*((1 + z3[3])^3*z3[4]^5 - (1 + z3[3])^3*z3[4]^4*(-2 + z3[6]) - 
      (1 + z3[3])^3*z3[4]^3*(-1 + z3[6]) + z3[3]^2*(1 + z3[3])*z3[4]*
       (-1 + z3[6])*z3[6]^2 - z3[3]^3*(-2 + z3[5])*(-1 + z3[6])*z3[6]^3), 
  y[561] -> z3[2]^7*z3[3]^4*(z3[4] - (3 + z3[5]*(-1 + z3[6]) - z3[6])*
       (-1 + z3[6])) - z3[2]^6*z3[3]^3*(4*z3[4]^2 + 
      z3[3]*(6*z3[4]^2 - 12*z3[4]*(-1 + z3[6]) - 
        (-3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2) - 
      8*z3[4]*(-1 + z3[6]) + 3*(-1 + z3[6])^2) + z3[3]^3*(1 + z3[3])*
     (z3[4] - z3[6])*(-1 + z3[6])^2*z3[6]^5 + z3[2]^5*z3[3]^2*
     ((6 + 20*z3[3] + 15*z3[3]^2)*z3[4]^3 - 2*(6 + 20*z3[3] + 15*z3[3]^2)*
       z3[4]^2*(-1 + z3[6]) + (6 + 19*z3[3] + 14*z3[3]^2)*z3[4]*
       (-1 + z3[6])^2 - z3[3]^2*(2 + z3[5]*(-1 + z3[6]) - z3[6])*
       (-1 + z3[6])^2*z3[6]) - z3[2]^4*z3[3]*
     (4*(1 + 6*z3[3] + 10*z3[3]^2 + 5*z3[3]^3)*z3[4]^4 - 
      8*(1 + 6*z3[3] + 10*z3[3]^2 + 5*z3[3]^3)*z3[4]^3*(-1 + z3[6]) + 
      4*(1 + 6*z3[3] + 10*z3[3]^2 + 5*z3[3]^3)*z3[4]^2*(-1 + z3[6])^2 - 
      z3[3]^2*(1 + z3[3])*z3[4]*(-1 + z3[6])^2*z3[6] - 
      z3[3]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2*z3[6]^2) + 
    z3[2]^3*((1 + z3[3])^2*(1 + 10*z3[3] + 15*z3[3]^2)*z3[4]^5 - 
      2*(1 + z3[3])^2*(1 + 10*z3[3] + 15*z3[3]^2)*z3[4]^4*(-1 + z3[6]) + 
      (1 + z3[3])^2*(1 + 10*z3[3] + 15*z3[3]^2)*z3[4]^3*(-1 + z3[6])^2 - 
      z3[3]^3*(1 + z3[3])*z3[4]*(-1 + z3[6])^2*z3[6]^2 - 
      z3[3]^4*(2 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2*z3[6]^3) - 
    z3[2]^2*(2*(1 + z3[3])^3*(1 + 3*z3[3])*z3[4]^6 - 
      4*(1 + z3[3])^3*(1 + 3*z3[3])*z3[4]^5*(-1 + z3[6]) + 
      2*(1 + z3[3])^3*(1 + 3*z3[3])*z3[4]^4*(-1 + z3[6])^2 - 
      z3[3]^3*(1 + z3[3])*z3[4]*(-1 + z3[6])^2*z3[6]^3 - 
      z3[3]^4*(2 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2*z3[6]^4) + 
    z3[2]*((1 + z3[3])^4*z3[4]^7 - 2*(1 + z3[3])^4*z3[4]^6*(-1 + z3[6]) + 
      (1 + z3[3])^4*z3[4]^5*(-1 + z3[6])^2 - z3[3]^3*(1 + z3[3])*z3[4]*
       (-1 + z3[6])^2*z3[6]^4 + z3[3]^4*(-2 + z3[5])*(-1 + z3[6])^2*z3[6]^5), 
  y[562] -> z3[2] + z3[6], y[563] -> z3[4] + z3[6], 
  y[564] -> 1 + 2*z3[4] - z3[6], 
  y[565] -> -1 - 2*z3[4] + z3[2]*(1 + z3[4] - z3[6]) + z3[6], 
  y[566] -> (1 + z3[2])^(-1) + (1 + z3[3])^(-1), 
  y[567] -> 1 - z3[4] + z3[4]^2 - z3[6], 
  y[568] -> -(z3[2]*z3[3]*z3[4]) + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] - 
    z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[569] -> -1 + z3[4]*(-2 + z3[5]) - 
    (-3 + z3[5])*z3[6], y[570] -> 1 - z3[4]^3 + z3[6] - z3[4]*(1 + z3[6]) + 
    z3[4]^2*(1 + z3[6]), y[571] -> -1 + z3[6] + z3[3]*(-2 - z3[2] + z3[6]), 
  y[572] -> 1 - z3[4]^2 - z3[6] + z3[4]*(1 + z3[6]) + 
    z3[2]*(-1 - z3[4] + z3[6]), y[573] -> -1 + z3[4] + z3[6] + 
    z3[3]*(-2 - z3[2] + 2*z3[4] + z3[6]), 
  y[574] -> 1 + 2*z3[4]^2 + z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) - 
    3*z3[6] + z3[5]*z3[6] + z3[6]^2 - z3[4]*(-4 + z3[5] + 3*z3[6]), 
  y[575] -> 1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])) + 
    1/((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), y[576] -> -2*z3[2]^2 - z3[2]^3 + z3[6] - 
    z3[2]*z3[6] - z3[6]^2 - z3[5]*(-1 + z3[6])*(z3[2]^2 + z3[2]*z3[6] + 
      (-1 + z3[6])*z3[6]), y[577] -> 
   -(z3[3]*(1 + z3[3])*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6])) + 
    (-1 - z3[3])*(2 + 2*z3[4]^2 - z3[6] - z3[4]*(2 + z3[6])), 
  y[578] -> 1 + 3*z3[2]^2 + 2*z3[4] - 3*z3[6] + z3[6]^2 + 
    z3[2]*(-1 - 2*z3[4] + 3*z3[6]) - 
    z3[5]*(z3[2]^2 + z3[4] + (-1 + z3[6])*z3[6] + z3[2]*(-z3[4] + z3[6])), 
  y[579] -> z3[2]^3*(1 - z3[3] + z3[3]^2) + 
    z3[2]^2*(2 - 2*z3[3] - z3[3]^2*(-3 + z3[6])) - z3[3]^2*(-1 + z3[6]) - 
    (-2 + z3[6])*(-1 + z3[6])^2 + z3[3]*(5 - 6*z3[6] + 2*z3[6]^2) + 
    z3[5]*(-1 + z3[6])*(-(z3[2]^2*(-1 + z3[3] + z3[3]^2)) + 
      2*z3[3]*(-1 + z3[6]) + (-1 + z3[6])*z3[6] + 
      z3[2]*(z3[3]^2*(-3 + z3[6]) + z3[3]*(-2 + z3[6]) + z3[6]) + 
      z3[3]^2*(-3 + 2*z3[6])) + z3[2]*(z3[3]^2*(3 - 2*z3[6]) + z3[6] + 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[580] -> -3 + z3[2]^2*(-3 + 3*z3[3] - 2*z3[3]^2) + z3[3]^2*(-1 + z3[4]) - 
    2*z3[4] + z3[3]*(2*z3[4]^2 + z3[4]*(4 - 3*z3[6]) + 2*(-3 + z3[6])) + 
    5*z3[6] - 2*z3[6]^2 + z3[2]*(1 + z3[3]^2*(-3 + z3[4]) + 2*z3[4] - 
      3*z3[6] + z3[3]*(-1 - 4*z3[4] + 3*z3[6])) + 
    z3[5]*(-(z3[2]^2*(-1 + z3[3] + z3[3]^2)) + z3[4] - 
      z3[3]^2*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) - z3[6] + z3[6]^2 + 
      z3[3]*(-2 + z3[4] - 2*z3[4]^2 + 2*z3[6] + z3[4]*z3[6]) + 
      z3[2]*(-z3[4] + z3[6] + z3[3]^2*(-3 + 2*z3[4] + z3[6]) + 
        z3[3]*(-2 + 3*z3[4] + z3[6]))), 
  y[581] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + ((1 + z3[2])^(-1) + (1 + z3[3])^(-1))/
     (-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6]), y[582] -> 
   1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])) + (-z3[4] - z3[3]*z3[4] - 
      2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6])^
     (-1) + 1/((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), y[583] -> -z3[4] + z3[6], 
  y[584] -> (1 + z3[2])^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[585] -> z3[4]^2 - z3[4]^3 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[586] -> -2 - z3[4], y[587] -> -1 + z3[4] - z3[4]^2 + z3[6], 
  y[588] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
    z3[3]*(2 + 2*z3[4]^2 + z3[4]*(-2 + z3[6]) - 3*z3[6] + z3[6]^2 - 
      z3[2]*(-1 + z3[4] + z3[6])), y[589] -> (1 + z3[4]^(-1))/(1 + z3[2]) + 
    (z3[3]^(-1) + (1 + z3[4] - z3[6])^(-1))/z3[2], 
  y[590] -> 1/((1 + z3[2])*z3[3]) + (1 + 1/(z3[3]*(1 + z3[4] - z3[6])))/
     z3[2] + 1/(z3[4]*(1 + z3[4] - z3[6])), y[591] -> -3*z3[4] - z3[6], 
  y[592] -> 3*z3[4] + z3[6], 
  y[593] -> -5*z3[4] + 2*z3[3]*(2 + z3[2] - 2*z3[4] - z3[6]) - 2*(1 + z3[6]), 
  y[594] -> 1 + z3[6] + z3[3]*(-2 - z3[2] + z3[6]), 
  y[595] -> 1 + (1 + z3[3]^(-1) + z3[4]^(-2) + 1/(z3[3]*z3[4]))/
     ((-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[596] -> 1 + z3[3]^(-1) + z3[4]^(-1), 
  y[597] -> -(1 + z3[3])^(-2) - (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^
       (-1))/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[598] -> 1 - z3[4], y[599] -> -4 + 3*z3[4] - 3*z3[6], 
  y[600] -> -1/3 - z3[6]/4, y[601] -> 1 - 3*z3[4] + 3*z3[6], 
  y[602] -> -(z3[3]*z3[5]*(-1 + z3[6])) + z3[6], 
  y[603] -> -1 + 7*z3[4]^2 + z3[4]*(9 - 7*z3[6]) + 
    (-1 + z3[4])*z3[5]*(1 + 2*z3[4] - 2*z3[6]) - 2*z3[6], 
  y[604] -> z3[2]^2 + z3[2]^3 + z3[2]*(-1 + z3[6]) + 
    z3[5]*(z3[2]^2 + z3[2]*(-1 + z3[6]) + (-1 + z3[6])^2)*(-1 + z3[6]) + 
    (-1 + z3[6])^2, y[605] -> -7 - 2*z3[5] + z3[3]*(-1 + 2*z3[5])*
     (-1 + z3[6]) + z3[6], y[606] -> -2 + 2*z3[4] - 
    (z3[3]*(-1 + z3[5])*z3[6])/2, y[607] -> -4 - z3[5]*(-4 + z3[6]) + 
    z3[6]^2, y[608] -> -4 - z3[4]^2*(-2 + z3[5]) - z3[5]*(-4 + z3[6]) + 
    2*z3[6] + z3[4]*(-3 + z3[5])*z3[6] + z3[6]^2, 
  y[609] -> z3[2]^4*(-4 + z3[5]) + z3[2]^3*(-1 + z3[4]*(5 - 2*z3[5]) + 
      z3[5] - 3*z3[6]) + (1 + z3[4] - z3[6])*(-1 + z3[4]*(-2 + z3[5]) + 
      z3[6]) - z3[2]*(1 + z3[4] - z3[6])*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
    z3[2]^2*(1 + z3[4] - z3[6])*(-1 + z3[4]*(-2 + z3[5]) + z3[6]), 
  y[610] -> 4 - 3*z3[4]^3 + 3*z3[6] - z3[4]*(4 + 3*z3[6]) + 
    z3[4]^2*(4 + 3*z3[6]), y[611] -> 4 - 6*z3[6] + 3*z3[6]^2 + 
    z3[5]*(-4 + 7*z3[6] - 3*z3[6]^2), 
  y[612] -> 4 + 6*z3[2]^2 - 2*z3[4]^2 - 8*z3[6] + 5*z3[4]*z3[6] + 3*z3[6]^2 + 
    z3[2]*(-2 - 2*z3[4] + 5*z3[6]) + z3[5]*(-4 - 4*z3[2]^2 + z3[4]^2 + 
      z3[2]*(3 + z3[4] - 3*z3[6]) + 7*z3[6] - 3*z3[4]*z3[6] - 3*z3[6]^2), 
  y[613] -> -1 + z3[2] - z3[2]^2 + z3[6] - (z3[2]*z3[6])/2 - 
    (z3[4]*z3[6])/2 + (z3[5]*(1 + z3[2]^2 + z3[2]*(-1 + z3[6]) + 
       (-2 + z3[4])*z3[6] + z3[6]^2))/2, 
  y[614] -> 2*z3[4]^2*(-1 + z3[5]) + z3[4]*(6 + 3*z3[5]*(-2 + z3[6]) - 
      4*z3[6]) + (-1 + z3[5])*(10 - 10*z3[6] + 3*z3[6]^2), 
  y[615] -> -4 + 4*z3[4]^3 + z3[6] - z3[5]*z3[6] - 
    z3[4]^2*(4 + (7 + z3[5])*z3[6]) + z3[4]*(4 + (3 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2), 
  y[616] -> (-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6]) - 
    z3[3]*z3[5]*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
      z3[4]^3*(1 + z3[6])), y[617] -> -4*z3[4]^3 + 
    z3[3]*(-1 + z3[5])*(1 + z3[6]) + (-1 + z3[5])*z3[6]*(1 + z3[6]) + 
    z3[4]^2*(-4 + (7 + z3[5])*z3[6]) - z3[4]*z3[6]*
     (-5 + 3*z3[6] + z3[5]*(1 + z3[6])), 
  y[618] -> -7 - 2*z3[5] - z3[4]^2*(7 + 2*z3[5]) - 
    z3[3]*(-1 + 2*z3[5])*(1 - z3[4] + z3[4]^2 - z3[6]) + z3[6] + 
    z3[4]*(7 + 6*z3[6] + 2*z3[5]*(1 + z3[6])), 
  y[619] -> -2*z3[2]^3*(1 + 4*z3[3]) + z3[5]*(-1 + z3[6])*
     (2*z3[2]^2 - z3[2]*(-1 + z3[3])*(-1 + z3[6]) + 
      (-1 + z3[6])*(-2 + z3[3] + z3[6])) - 
    (-1 + z3[6])*(2 - 2*z3[6] + z3[6]^2 + z3[3]*(-9 + 2*z3[6])) + 
    2*z3[2]^2*(4*(-1 + z3[6]) + z3[3]*(-13 + 5*z3[6])) - 
    z3[2]*(z3[3]*(26 - 19*z3[6] + z3[6]^2) + 3*(6 - 7*z3[6] + z3[6]^2)), 
  y[620] -> 1 + z3[3]^2*(1 + z3[4])*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) - 
    z3[6] - z3[4]^2*z3[6] + z3[4]*(2 - z3[5] + z3[6]^2) + 
    z3[3]*(-1 + z3[4]^3*z3[5] + z3[6] + z3[6]^2 - 
      z3[4]^2*(1 + z3[5]*(-2 + z3[6]) + z3[6]) + 
      z3[4]*(-2 + z3[5] - z3[6] + z3[6]^2)), 
  y[621] -> -(z3[2]*(2 + 3*z3[5]*(-1 + z3[6]) - 3*z3[6])*(-1 + z3[6])) + 
    z3[2]^2*(-6 - 4*z3[5]*(-1 + z3[6]) + 4*z3[6]) - 
    (-1 + z3[6])*(-4 + 6*z3[6] - 3*z3[6]^2 + 
      z3[5]*(4 - 7*z3[6] + 3*z3[6]^2)), 
  y[622] -> 2*z3[2]^2*(5 + 11*z3[3]) - 8*z3[4] + 6*z3[4]^2 + 2*z3[6] - 
    3*z3[4]*z3[6] - z3[6]^2 + z3[2]*(16 - 16*z3[4] - 3*z3[6] + 
      z3[3]*(26 - 20*z3[4] + 3*z3[6])) + 
    z3[3]*(9 + 5*z3[4]^2 - 2*z3[6] - z3[4]*(9 + 4*z3[6])) + 
    z3[5]*(2 + 2*z3[2]^2 - z3[4]^2 - 3*z3[6] + z3[4]*z3[6] + z3[6]^2 + 
      z3[3]*(-1 + z3[4] + 2*z3[4]^2 + z3[6]) - 
      z3[2]*(1 + z3[4] - z3[6] + z3[3]*(-1 + z3[4] + z3[6]))), 
  y[623] -> z3[2]^5*(1 - z3[3] + z3[3]^2 + z3[3]^3) + 
    z3[2]^4*(3 + z3[3]^3*(5 - 2*z3[6]) + z3[3]*(-3 + z3[6]) + 
      z3[3]^2*(-3 + z3[6]) - z3[6]) + 
    z3[2]^3*(2 - z3[6] + z3[3]^2*(-19 + 16*z3[6] - 3*z3[6]^2) + 
      z3[3]*(-10 + 13*z3[6] - 2*z3[6]^2) + 
      z3[3]^3*(10 - 8*z3[6] + z3[6]^2)) + (1 + z3[3])*(-1 + z3[6])*
     (z3[3]^2*(-1 + z3[6]) - z3[6] + z3[3]*(5 - 10*z3[6] + 3*z3[6]^2)) + 
    z3[2]^2*(-2*(-1 + z3[6])*z3[6]^2 + z3[3]^3*(10 - 12*z3[6] + 3*z3[6]^2) + 
      z3[3]^2*(-29 + 40*z3[6] - 14*z3[6]^2 + z3[6]^3) - 
      z3[3]*(20 - 34*z3[6] + 10*z3[6]^2 + z3[6]^3)) + 
    z3[2]*(-3*(-1 + z3[6])*z3[6]^2 + z3[3]*(-17 + 36*z3[6] - 18*z3[6]^2) + 
      z3[3]^3*(5 - 8*z3[6] + 3*z3[6]^2) + z3[3]^2*(-18 + 37*z3[6] - 
        21*z3[6]^2 + 3*z3[6]^3)) - z3[5]*(-1 + z3[6])*
     (z3[2]^4*(-1 + z3[3] + 7*z3[3]^2 + z3[3]^3) + z3[3]*(1 + z3[3])*
       (-1 + z3[6])*(-7 + 6*z3[6] + z3[3]*(-5 + 3*z3[6])) + 
      z3[2]^3*(-1 + z3[3]*(9 - 8*z3[6]) + z3[3]^3*(5 - 2*z3[6]) - 
        3*z3[3]^2*(-9 + 4*z3[6])) + z3[2]^2*z3[3]*
       (z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + 4*(5 - 6*z3[6] + z3[6]^2) + 
        z3[3]*(41 - 37*z3[6] + 5*z3[6]^2)) + z3[2]*z3[3]*
       (9*(2 - 3*z3[6] + z3[6]^2) + z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) + 
        z3[3]*(31 - 42*z3[6] + 12*z3[6]^2))), 
  y[624] -> (-3*z3[5]*(z3[2]^4*(-1 + z3[3] + 7*z3[3]^2 + z3[3]^3) + 
       z3[4]*(-1 - z3[4] + z3[6]) + z3[3]^3*(5 + z3[4]^4 - 8*z3[6] + 
         3*z3[6]^2 - z3[4]^3*(5 + z3[6]) + z3[4]^2*(5 + 2*z3[6]) + 
         z3[4]*(-5 + 3*z3[6])) - z3[2]^3*(1 - 2*z3[4] + 
         z3[3]^3*(-5 + 4*z3[4] + 2*z3[6]) + z3[3]*(-9 + 10*z3[4] + 8*z3[6]) + 
         z3[3]^2*(-27 + 26*z3[4] + 12*z3[6])) + 
       z3[3]*(7 + 4*z3[4]^4 - 13*z3[6] + 6*z3[6]^2 + z3[4]*(-6 + 5*z3[6]) - 
         z3[4]^3*(4 + 5*z3[6]) + z3[4]^2*(10 - 2*z3[6] + z3[6]^2)) + 
       z3[3]^2*(5*z3[4]^4 - 3*z3[4]^3*(3 + 2*z3[6]) + 
         z3[4]^2*(15 - z3[6] + z3[6]^2) + z3[4]*(-11 + 7*z3[6] + z3[6]^2) + 
         3*(4 - 7*z3[6] + 3*z3[6]^2)) + z3[2]^2*(z3[4]*(-1 - z3[4] + z3[6]) + 
         z3[3]^3*(10 - 10*z3[4] + 6*z3[4]^2 - 8*z3[6] + z3[6]^2) + 
         z3[3]^2*(41 + 36*z3[4]^2 - 37*z3[6] + 5*z3[6]^2 - 
           z3[4]*(40 + 3*z3[6])) + z3[3]*(21*z3[4]^2 + 
           z3[4]*(-19 + 3*z3[6]) + 4*(5 - 6*z3[6] + z3[6]^2))) + 
       z3[2]*(z3[4]*(1 + z3[4] - z3[6]) + z3[3]^3*(10 - 4*z3[4]^3 + 
           2*z3[4]*(-5 + z3[6]) - 12*z3[6] + 3*z3[6]^2 + 
           2*z3[4]^2*(5 + z3[6])) + z3[3]^2*(31 - 22*z3[4]^3 - 42*z3[6] + 
           12*z3[6]^2 + 14*z3[4]^2*(2 + z3[6]) - z3[4]*(32 - 13*z3[6] + 
             z3[6]^2)) + z3[3]*(-16*z3[4]^3 + 3*z3[4]^2*(5 + 3*z3[6]) + 
           z3[4]*(-19 + 10*z3[6]) + 9*(2 - 3*z3[6] + z3[6]^2)))))/2 - 
    (3*(1 + z3[2]^4*(4 - 4*z3[3] - 2*z3[3]^2 + 4*z3[3]^3) + 3*z3[4] + 
       2*z3[4]^2 - z3[6] - 4*z3[4]*z3[6] + z3[6]^2 + z3[4]^2*z3[6]^2 - 
       z3[4]*z3[6]^3 - z3[3]^3*(-1 + z3[4])*(1 + z3[4]^2 - z3[6] - 
         z3[4]*z3[6]) + z3[2]^3*(1 + z3[3]^3*(10 - 6*z3[4]) - 5*z3[4] + 
         z3[3]^2*(-20 + 16*z3[4] - z3[6]) + 3*z3[6] + 
         z3[3]*(-9 + 13*z3[4] + z3[6])) - z3[3]^2*(3 + 4*z3[4]^4 - 7*z3[6] + 
         2*z3[6]^2 - z3[4]^3*(5 + 7*z3[6]) + z3[4]*(-7 + 9*z3[6] + z3[6]^2) + 
         z3[4]^2*(1 + z3[6] + 3*z3[6]^2)) - z3[3]*(6 + 4*z3[4]^4 - 13*z3[6] + 
         3*z3[6]^2 + z3[6]^3 - z3[4]^3*(4 + 7*z3[6]) + 
         2*z3[4]^2*(4 + z3[6]^2) + z3[4]*(-2 + 4*z3[6] + z3[6]^3)) + 
       z3[2]^2*(1 + 2*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) - 2*z3[6] + 3*z3[6]^2 + 
         z3[3]^2*(-28 - 26*z3[4]^2 + 9*z3[6] - 3*z3[6]^2 + 
           16*z3[4]*(2 + z3[6])) + 2*z3[3]^3*(5 + 2*z3[4]^2 - z3[6] - 
           z3[4]*(5 + z3[6])) + z3[3]*(-21 - 22*z3[4]^2 + 16*z3[6] + 
           3*z3[6]^2 + z3[4]*(17 + 9*z3[6]))) + 
       z3[2]*(-1 - 2*z3[4]^2 + 2*z3[6] + 2*z3[6]^2 - 
         3*z3[4]*(1 - z3[6] + z3[6]^2) - z3[3]^3*(-5 + z3[4]^3 + 3*z3[6] - 
           z3[4]^2*(5 + z3[6]) + z3[4]*(5 + 2*z3[6])) + 
         z3[3]*(-16 + 16*z3[4]^3 + 17*z3[6] + z3[6]^2 + z3[6]^3 - 
           z3[4]^2*(14 + 17*z3[6]) - z3[4]*(-20 + 4*z3[6] + z3[6]^2)) + 
         z3[3]^2*(-19 + 17*z3[4]^3 + 21*z3[6] - 3*z3[6]^2 - 
           z3[4]^2*(21 + 20*z3[6]) + z3[4]*(15 + 3*z3[6] + 5*z3[6]^2)))))/2, 
  y[625] -> -(1 + z3[3])^(-1) - 
    ((1 + (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
         (z3[3]*(1 + z3[4] - z3[6])))/z3[2] + 
      (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
       (z3[4]*(1 + z3[4] - z3[6])))/(-1 + z3[5]), 
  y[626] -> (1 + z3[4]^(-1))/(1 + z3[2]) + 
    (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
     (z3[2]*(1 + z3[4] - z3[6])) + 
    1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[627] -> 2 + z3[2] - 2*z3[6], y[628] -> 4 + 3*z3[4] - 3*z3[6], 
  y[629] -> 7 + 3*z3[4] - 3*z3[6], y[630] -> 1 - (3*z3[6])/4, 
  y[631] -> -2 + 3*z3[6], y[632] -> -2 + 2*z3[4] + 
    ((4 + z3[3] - z3[3]*z3[5])*z3[6])/2, 
  y[633] -> 5 - z3[5]*(-5 + z3[6])*(-1 + z3[6]) - 4*z3[6] + 3*z3[6]^2, 
  y[634] -> -5 + z3[5]*(5 - 3*z3[6]) + z3[6] + 3*z3[6]^2, 
  y[635] -> -2 - 3*z3[5] + 2*z3[4]*(2 + z3[5]) + 2*z3[4]^2*(3 + z3[5]) - 
    2*z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) + 10*z3[6] - 6*z3[6]^2 - 
    2*z3[5]*z3[6]^2, y[636] -> 1 + 5*z3[4]^2 - 2*z3[6] + 2*z3[6]^2 + 
    z3[4]*(-3 + 2*z3[6]), y[637] -> -4 - 3*z3[4]^3 + z3[4]*(4 - 3*z3[6]) + 
    3*z3[6] + z3[4]^2*(-4 + 3*z3[6]), 
  y[638] -> -(z3[2]^4*(-4 + z3[5])) - (1 + z3[4] - z3[6])*
     (-1 + z3[4]*(-2 + z3[5]) + z3[6]) + z3[2]*(1 + z3[4] - z3[6])*
     (-1 + z3[4]*(-2 + z3[5]) + z3[6]) - z3[2]^2*(1 + z3[4] - z3[6])*
     (-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
    z3[2]^3*(1 - z3[5] + z3[4]*(-5 + 2*z3[5]) + 3*z3[6]), 
  y[639] -> -1 + z3[5] - z3[3]^2*z3[5]*(-1 + z3[6])^2 - 2*z3[6] - 
    2*z3[5]*z3[6] + z3[3]*(-1 + z3[6])*(5 + (-2 + z3[5])*z3[6]), 
  y[640] -> -4 + 4*z3[4]^3 - (-5 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
    (3 + z3[5])*z3[6]^3 - z3[4]^2*(4 + (3 + z3[5])*z3[6]) + 
    z3[4]*(4 + (-1 + z3[5])*z3[6] - 4*z3[6]^2), 
  y[641] -> -8 - 2*z3[4]^2*(-1 + z3[5]) + 
    z3[4]*(3 + z3[5]*(-3 + z3[6]) - 6*z3[6]) + 10*z3[6] - 3*z3[6]^2 + 
    z3[5]*(8 - 7*z3[6] + z3[6]^2), 
  y[642] -> (-3*(2 + 2*z3[2]^2 + z3[2]*(-2 + z3[6]) + (-2 + z3[4])*z3[6]))/
     4 + (3*z3[5]*(1 + z3[2]^2 + z3[2]*(-1 + z3[6]) + (-2 + z3[4])*z3[6] + 
       z3[6]^2))/4, y[643] -> -5 + z3[2]^3 + 9*z3[6] - 7*z3[6]^2 + 
    3*z3[6]^3 + z3[2]^2*(-6 + 5*z3[6]) - z3[5]*(-1 + z3[6])*
     (5 + 3*z3[2]^2 + z3[2]*(-2 + z3[6]) - 6*z3[6] + z3[6]^2) + 
    z3[2]*(-1 - z3[6] + 3*z3[6]^2), 
  y[644] -> -4*z3[4]^3 + z3[4]*z3[6]*(1 - z3[5] + 4*z3[6]) + 
    z3[4]^2*(-4 + (3 + z3[5])*z3[6]) - z3[3]*(-1 + z3[5])*(-1 + z3[6]^2) - 
    (-1 + z3[6])*z3[6]*(-1 + 3*z3[6] + z3[5]*(1 + z3[6])), 
  y[645] -> 3 + 4*z3[2]^2 - 6*z3[4]^2 - 5*z3[6] + 3*z3[6]^2 + 
    z3[2]*(3 - z3[4] + 3*z3[6]) + z3[4]*(-5 + 7*z3[6]) - 
    z3[5]*(5 + 3*z3[2]^2 - 3*z3[4]^2 + z3[4]*(-1 + z3[6]) - 6*z3[6] + 
      z3[6]^2 + z3[2]*(-2 - 2*z3[4] + z3[6])), 
  y[646] -> -3 - 3*z3[4]^2*(-2 + z3[5]) + z3[5]*(5 - 3*z3[6]) + 2*z3[6] + 
    3*z3[6]^2 + z3[4]*(5 - 9*z3[6] + z3[5]*(-1 + 3*z3[6])), 
  y[647] -> 1 + z3[4]^2 + 3*z3[6] + 3*z3[6]^2 - z3[4]*(1 + 4*z3[6]) + 
    z3[5]*(-1 + z3[4] - z3[4]^2 + z3[3]^2*(1 - z3[4] + z3[4]^2 - z3[6]) + 
      z3[6] - z3[3]*(-1 + z3[4])*z3[6] + z3[6]^2) + 
    z3[3]*(5 + 5*z3[4]^2 - 2*z3[6] - z3[4]*(5 + 3*z3[6])), 
  y[648] -> -10 - z3[2]^3*(4 + 9*z3[3] + 2*z3[3]^2) + 
    2*z3[3]^2*(-1 + z3[6]) + 7*z3[6] - 7*z3[6]^2 + 2*z3[6]^3 + 
    z3[5]*(-1 + z3[6])*(2 + z3[3] + z3[2]^2*z3[3]*(3 + 2*z3[3]) + 
      z3[3]^2*(6 - 4*z3[6]) + z3[2]*(1 + z3[3]*(4 - 3*z3[6]) - 
        2*z3[3]^2*(-3 + z3[6]) - 2*z3[6]) - z3[3]*z3[6] - 2*z3[6]^2) - 
    4*z3[3]*(9 - 9*z3[6] + 2*z3[6]^2) + 
    z3[2]^2*(-13 + 2*z3[3]^2*(-3 + z3[6]) + 11*z3[6] + 
      z3[3]*(-32 + 13*z3[6])) + z3[2]*(-20 + 22*z3[6] - 3*z3[6]^2 + 
      z3[3]^2*(-6 + 4*z3[6]) + z3[3]*(-49 + 35*z3[6] - 4*z3[6]^2)), 
  y[649] -> 15 + 2*z3[2]^2*(9 + 12*z3[3] + 2*z3[3]^2) - 
    2*z3[3]^2*(-1 + z3[4]) - 17*z3[4] + 8*z3[4]^2 + 
    z3[2]*(15 - 2*z3[3]^2*(-3 + z3[4]) - 23*z3[4] + 
      z3[3]*(47 - 24*z3[4] - 2*z3[6])) - 7*z3[6] + 5*z3[4]*z3[6] + 
    2*z3[6]^2 + z3[3]*(38 + 6*z3[4]^2 - 2*z3[6] - 2*z3[4]*(17 + z3[6])) + 
    z3[5]*(2 + z3[2]^2*z3[3]*(3 + 2*z3[3]) - z3[4] - 3*z3[4]^2 + 
      2*z3[3]^2*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) + 
      z3[3]*(1 + z3[4] + 6*z3[4]^2 - z3[6]) - 2*z3[4]*z3[6] - 2*z3[6]^2 - 
      z3[2]*(-1 + 2*z3[4] + 2*z3[6] + 2*z3[3]^2*(-3 + 2*z3[4] + z3[6]) + 
        z3[3]*(-4 + 6*z3[4] + 3*z3[6]))), 
  y[650] -> -2*z3[5]*(z3[2]^4*(-1 + z3[3] + 7*z3[3]^2 + z3[3]^3) + 
      z3[4]*(-1 - z3[4] + z3[6]) + z3[3]^3*(5 + z3[4]^4 - 8*z3[6] + 
        3*z3[6]^2 - z3[4]^3*(5 + z3[6]) + z3[4]^2*(5 + 2*z3[6]) + 
        z3[4]*(-5 + 3*z3[6])) - z3[2]^3*(1 - 2*z3[4] + 
        z3[3]^3*(-5 + 4*z3[4] + 2*z3[6]) + z3[3]*(-9 + 10*z3[4] + 8*z3[6]) + 
        z3[3]^2*(-27 + 26*z3[4] + 12*z3[6])) + 
      z3[3]*(7 + 4*z3[4]^4 - 13*z3[6] + 6*z3[6]^2 + z3[4]*(-6 + 5*z3[6]) - 
        z3[4]^3*(4 + 5*z3[6]) + z3[4]^2*(10 - 2*z3[6] + z3[6]^2)) + 
      z3[3]^2*(5*z3[4]^4 - 3*z3[4]^3*(3 + 2*z3[6]) + 
        z3[4]^2*(15 - z3[6] + z3[6]^2) + z3[4]*(-11 + 7*z3[6] + z3[6]^2) + 
        3*(4 - 7*z3[6] + 3*z3[6]^2)) + z3[2]^2*(z3[4]*(-1 - z3[4] + z3[6]) + 
        z3[3]^3*(10 - 10*z3[4] + 6*z3[4]^2 - 8*z3[6] + z3[6]^2) + 
        z3[3]^2*(41 + 36*z3[4]^2 - 37*z3[6] + 5*z3[6]^2 - 
          z3[4]*(40 + 3*z3[6])) + z3[3]*(21*z3[4]^2 + z3[4]*(-19 + 3*z3[6]) + 
          4*(5 - 6*z3[6] + z3[6]^2))) + z3[2]*(z3[4]*(1 + z3[4] - z3[6]) + 
        z3[3]^3*(10 - 4*z3[4]^3 + 2*z3[4]*(-5 + z3[6]) - 12*z3[6] + 
          3*z3[6]^2 + 2*z3[4]^2*(5 + z3[6])) + 
        z3[3]^2*(31 - 22*z3[4]^3 - 42*z3[6] + 12*z3[6]^2 + 
          14*z3[4]^2*(2 + z3[6]) - z3[4]*(32 - 13*z3[6] + z3[6]^2)) + 
        z3[3]*(-16*z3[4]^3 + 3*z3[4]^2*(5 + 3*z3[6]) + 
          z3[4]*(-19 + 10*z3[6]) + 9*(2 - 3*z3[6] + z3[6]^2)))) - 
    2*(1 + z3[2]^4*(4 - 4*z3[3] - 2*z3[3]^2 + 4*z3[3]^3) + 3*z3[4] + 
      2*z3[4]^2 - z3[6] - 4*z3[4]*z3[6] + z3[6]^2 + z3[4]^2*z3[6]^2 - 
      z3[4]*z3[6]^3 - z3[3]^3*(-1 + z3[4])*(1 + z3[4]^2 - z3[6] - 
        z3[4]*z3[6]) + z3[2]^3*(1 + z3[3]^3*(10 - 6*z3[4]) - 5*z3[4] + 
        z3[3]^2*(-20 + 16*z3[4] - z3[6]) + 3*z3[6] + 
        z3[3]*(-9 + 13*z3[4] + z3[6])) - z3[3]^2*(3 + 4*z3[4]^4 - 7*z3[6] + 
        2*z3[6]^2 - z3[4]^3*(5 + 7*z3[6]) + z3[4]*(-7 + 9*z3[6] + z3[6]^2) + 
        z3[4]^2*(1 + z3[6] + 3*z3[6]^2)) - z3[3]*(6 + 4*z3[4]^4 - 13*z3[6] + 
        3*z3[6]^2 + z3[6]^3 - z3[4]^3*(4 + 7*z3[6]) + 
        2*z3[4]^2*(4 + z3[6]^2) + z3[4]*(-2 + 4*z3[6] + z3[6]^3)) + 
      z3[2]^2*(1 + 2*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) - 2*z3[6] + 3*z3[6]^2 + 
        z3[3]^2*(-28 - 26*z3[4]^2 + 9*z3[6] - 3*z3[6]^2 + 
          16*z3[4]*(2 + z3[6])) + 2*z3[3]^3*(5 + 2*z3[4]^2 - z3[6] - 
          z3[4]*(5 + z3[6])) + z3[3]*(-21 - 22*z3[4]^2 + 16*z3[6] + 
          3*z3[6]^2 + z3[4]*(17 + 9*z3[6]))) + 
      z3[2]*(-1 - 2*z3[4]^2 + 2*z3[6] + 2*z3[6]^2 - 
        3*z3[4]*(1 - z3[6] + z3[6]^2) - z3[3]^3*(-5 + z3[4]^3 + 3*z3[6] - 
          z3[4]^2*(5 + z3[6]) + z3[4]*(5 + 2*z3[6])) + 
        z3[3]*(-16 + 16*z3[4]^3 + 17*z3[6] + z3[6]^2 + z3[6]^3 - 
          z3[4]^2*(14 + 17*z3[6]) - z3[4]*(-20 + 4*z3[6] + z3[6]^2)) + 
        z3[3]^2*(-19 + 17*z3[4]^3 + 21*z3[6] - 3*z3[6]^2 - 
          z3[4]^2*(21 + 20*z3[6]) + z3[4]*(15 + 3*z3[6] + 5*z3[6]^2)))), 
  y[651] -> -(z3[2]*z3[3]*z3[4]) - z3[2]*z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - 
    z3[4]*z3[6] - z3[3]*z3[4]*z3[6], 
  y[652] -> -((1 + z3[3])*z3[4]*(z3[4] - z3[6])) - 
    z3[2]^2*z3[3]*(1 + z3[4] - z3[6]) + 
    z3[2]*((-1 + z3[3])*z3[4]^2 - z3[3]*z3[6] + 
      z3[4]*(1 + z3[6] - z3[3]*(-3 + z3[5] + z3[6]))), 
  y[653] -> (1 + z3[3]^(-1) + z3[4]^(-2))/(1 + z3[2]) + 
    ((1 + z3[4]^(-1))*(z3[4]^(-1) + (1 + z3[3]^(-1))/(z3[2]*(-1 + z3[5])) + 
       1/(z3[4]^2*(-1 + z3[5]))))/(1 + z3[4] - z3[6]), 
  y[654] -> 1 + z3[3]^(-1) + z3[4]^(-2) + 1/(z3[3]*z3[4]), 
  y[655] -> 1 + 1/(z3[3]*(-1 + z3[5])), 
  y[656] -> (1 + z3[3]^(-1))/z3[2] + z3[4]^(-2), 
  y[657] -> z3[2] + z3[4] - z3[6], y[658] -> 1/((1 + z3[2])*z3[4]) + 
    (z3[2] - z3[4] + z3[6])^(-1), 
  y[659] -> (1/(z3[3]*z3[4]) + (1 + z3[3]^(-1))*(1 + (-1 + z3[5])^(-1)) + 
      (1 + 1/(z3[3]*(-1 + z3[5])))/z3[4]^2 + 1/(z3[4]^3*(-1 + z3[5])))/
     ((1 + z3[2])*(1 + z3[4] - z3[6])) + (1 + z3[4]^(-1))*
     (z3[4]^(-1) + 1/((1 + z3[2])*z3[3]*(z3[2] - z3[4] + z3[6]))), 
  y[660] -> 1/(z3[2]*z3[3]^2) + (1 + z3[4]^(-2))/(1 + z3[2]), 
  y[661] -> z3[2]^(-1) + 1/((1 + z3[2])*z3[3]^2) + z3[4]^(-2), 
  y[662] -> 1 + z3[4] + z3[3]*(2 + z3[4]), 
  y[663] -> 1 + z3[6] + z3[6]^2 + z3[6]^3, 
  y[664] -> -z3[4]^3 + (3 + z3[3])*z3[4]^2*z3[6] - 
    3*(1 + z3[3])*z3[4]*z3[6]^2 + (1 + 3*z3[3])*z3[6]^3, 
  y[665] -> 1 - z3[6]^2, y[666] -> z3[4]^(-1) + (z3[2] - z3[4] + z3[6])^(-1), 
  y[667] -> (1 + 1/((1 + z3[2])*z3[3]))/z3[4] + 
    1/(z3[3]*(z3[2] - z3[4] + z3[6])), 
  y[668] -> ((1 + z3[3]^(-1) + z3[4]^(-2) + 1/(z3[3]*z3[4]) + 
        (-1 + z3[5])^(-1) + 1/(z3[4]^3*(-1 + z3[5])))/(1 + z3[2]) + 
      (1 + z3[4]^(-1))/(z3[2]*z3[3]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]) + 
    (1 + z3[4]^(-1))/((1 + z3[2])*z3[3]*(z3[2] - z3[4] + z3[6])), 
  y[669] -> -(((1 + z3[4]^(-1))*(z3[4]^(-1) + 1/(z3[2]*(-1 + z3[5])) + 
        1/(z3[4]^2*(-1 + z3[5]))))/((-1 + z3[5])*(1 + z3[4] - z3[6]))) - 
    ((1 + 1/(z3[3]^2*(-1 + z3[5])^2*(1 + z3[4] - z3[6])))/z3[4] + 
      1/(z3[4]^2*(-1 + z3[5])*(z3[2] - z3[4] + z3[6])) + 
      (1/(z3[3]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])) + (z3[2] - z3[4] + z3[6])^
         (-1))/(-1 + z3[5]))/(1 + z3[2]), 
  y[670] -> -1 - (1 + (-1 + z3[2])*z3[4] + z3[4]^2)*z3[6] + 
    (-1 + 2*z3[2] + z3[4])*z3[6]^2 - z3[3]*(2 + z3[6] - z3[4]*z3[6] + 
      z3[2]^2*(2 + z3[5]*(-1 + z3[6]) - z3[6])*z3[6] + z3[6]^2 + z3[6]^3 + 
      z3[2]*(1 + 2*z3[6] - 4*z3[6]^2 + z3[5]*(-1 - z3[6] + z3[6]^2))), 
  y[671] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4], y[672] -> -1 + z3[2] - z3[4], 
  y[673] -> 1 - 2*z3[5], y[674] -> 2 - (3*z3[5])/2, 
  y[675] -> -1 + 3*z3[5] - z3[5]^2, y[676] -> 5 - 6*z3[5] + 2*z3[5]^2, 
  y[677] -> 1/((1 + z3[2])*(1 + z3[3])*(z3[2] - z3[4])) + 
    (1/((1 + z3[2])^2*z3[3]) + (1/(z3[3]*z3[4]) + (1 + z3[4]^(-1))/
         (z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))/((1 + z3[2])*
        (1 + z3[4] - z3[6])) + 1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (-1 + z3[5]), y[678] -> 
   (1 + 1/((1 + z3[2])^2*(z3[2] - z3[4])*(1 + z3[4] - z3[6])))/
     (1 + z3[3])^3 + 1/((1 + z3[2])^2*(1 + z3[3])*(z3[2] - z3[4])*
      (1 + z3[4] - z3[6])), 
  y[679] -> ((z3[2] - z3[4])^(-1) + z3[4]^(-1))/((1 + z3[2])*(1 + z3[3])) + 
    1/((1 + z3[3])^3*z3[4]*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[2])*(1 + z3[3])^2*z3[4]*(1 + z3[4] - z3[6])) + 
    (1 + z3[4]^(-1) + (1 + z3[3]^(-1))/(-1 + z3[5]) + 
      (1 + z3[3]^(-1))/(z3[4]^2*(-1 + z3[5])))/((1 + z3[2])*z3[3]*
      (-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[680] -> 1/((1 + z3[2])*z3[3]) + 
    ((1 + z3[3]^(-1))/((1 + z3[2])^2*z3[3]*(-1 + z3[5])) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/(1 + z3[4] - z3[6]), 
  y[681] -> 1 - 2*z3[6], y[682] -> (1 + z3[3])^(-2) + 1/(z3[3]*(-1 + z3[5])), 
  y[683] -> 3 - 2*z3[2] - z3[6], y[684] -> -3 + 2*z3[2], 
  y[685] -> -3 + (21*z3[5])/4 - 2*z3[5]^2, 
  y[686] -> 7/4 - (11*z3[5])/4 + z3[5]^2, 
  y[687] -> 5/4 - (5*z3[5])/2 + z3[5]^2, y[688] -> 1 - 3*z3[5] + 2*z3[5]^2, 
  y[689] -> -1 - z3[2]*(-1 + z3[5]) + z3[5]*(-1 + z3[6]) - 
    z3[5]^2*(-1 + z3[6]), y[690] -> -4 + 3*z3[5] - z3[6], 
  y[691] -> 10 + z3[4]*(-3 + 2*z3[5]) + 2*z3[5]*(-3 + z3[6]) - z3[6], 
  y[692] -> 1/((1 + z3[3])^3*z3[4]) + 
    1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(-1 + z3[5])), 
  y[693] -> 3 - 2*z3[5] + z3[6], y[694] -> -3 - 3*z3[5]*(-2 + z3[6]) + 
    2*z3[5]^2*(-1 + z3[6]) + z3[6], y[695] -> 3 - 2*z3[4] + z3[4]^2, 
  y[696] -> -4 + z3[2] + z3[5] + z3[6] - z3[5]*z3[6], y[697] -> -3 + 5*z3[3], 
  y[698] -> 6 + (-2 + 3*z3[2])*z3[3], 
  y[699] -> z3[5]*(22 - 15*z3[6]) + 4*(-2 + z3[6]) + 11*z3[5]^2*(-1 + z3[6]), 
  y[700] -> (z3[3]*(-1 + z3[5])*(-1 + z3[6]))/2 - 2*z3[6], 
  y[701] -> z3[3] - 3*(-2 + z3[6])*z3[6]^2, 
  y[702] -> -1 - ((-2 + z3[3])*z3[5]^2*(-1 + z3[6]))/2 - 
    z3[5]*(-2 + z3[3] + z3[6]), 
  y[703] -> 3 + (3*(-1 + z3[3])*z3[5]^2*(-1 + z3[6]))/2 + 
    3*z3[5]*(-1 + z3[3] + z3[6]), y[704] -> 6 - 2*z3[4] + z3[6] - 
    z3[5]^2*(-3 + z3[4] + z3[6]) + z3[5]*(-9 + 3*z3[4] + z3[6]), 
  y[705] -> 3 - z3[4] - z3[6] - z3[5]^2*(-3 + z3[4] + z3[6]) + 
    z3[5]*(-7 + 2*z3[4] + 2*z3[6]), 
  y[706] -> 2 + ((-7 + 3*z3[3])*z3[5]^2*(-1 + z3[6]))/2 + 
    z3[5]*(-7 + 4*z3[3] + 3*z3[6]), 
  y[707] -> 5 + 3*z3[2]^3 + z3[2]*(z3[5]*(10 - 7*z3[6]) + 2*(-1 + z3[6]) + 
      5*z3[5]^2*(-1 + z3[6])) - 8*z3[5]^2*(-1 + z3[6]) - 3*z3[6] - 
    z3[2]^2*(1 + z3[5]*(4 - 3*z3[6]) + 2*z3[5]^2*(-1 + z3[6]) + z3[6]) + 
    z3[5]*(-16 + 11*z3[6]), y[708] -> 1/(z3[4]*(1 + z3[4] - z3[6])) + 
    (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
      z3[3]*z3[4]*z3[6])^(-1), 
  y[709] -> 1/((-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    1/((1 + z3[3])*(z3[2] - z3[4])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
       z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
       z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[710] -> -9 + 5*z3[6] - z3[6]^2 + z3[5]*(6 - 4*z3[6] + z3[6]^2), 
  y[711] -> -4 + z3[6] + z3[5]*(12 - 6*z3[6] + z3[6]^2) - 
    z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[712] -> 13 - 6*z3[6] + z3[6]^2 - 3*z3[5]*(9 - 5*z3[6] + z3[6]^2) + 
    2*z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[713] -> 4*z3[6]*(-z3[4] + z3[6]) - 
    (z3[3]*(-1 + z3[5])*(-1 + z3[6] + z3[6]^2))/2, 
  y[714] -> 3 + 3*z3[6] - 9*z3[6]^2 - 6*z3[6]^3 + 
    z3[3]*(-5 - 2*z3[6] + 2*z3[6]^2), 
  y[715] -> -7 - z3[4]^2*(-2 + z3[5]) - (-2 + z3[3])*z3[5]^2 + 6*z3[6] + 
    2*z3[6]^2 + z3[5]*(-3 + 2*z3[3] + z3[6]^2) + 
    z3[4]*(z3[5] + (-1 + z3[3])*z3[5]^2 - 4*(1 + z3[6])), 
  y[716] -> -7 + z3[4]^2*(-2 + z3[5]) - 3*z3[5]^2 + z3[6] - z3[6]^2 + 
    z3[5]*(6 + z3[6]) + z3[4]*(-2 + z3[5]^2 + 3*z3[6] - z3[5]*(1 + z3[6])), 
  y[717] -> -20 + z3[4]^2*(-2 + z3[5]) + 16*z3[5] - 8*z3[5]^2 - 
    2*z3[2]^2*(3 - 2*z3[5] + z3[5]^2) + 2*z3[6] + 2*z3[5]*z3[6] - z3[6]^2 + 
    z3[4]*(-4 + 2*z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6])) - 
    z3[2]*(-13 - 5*z3[5]^2 + z3[4]*(-2 - z3[5] + z3[5]^2) + z3[6] + 
      z3[5]*(10 + z3[6])), y[718] -> 27 - 2*z3[4]^2*(-2 + z3[5]) + 
    11*z3[5]^2 - 3*z3[6] + 2*z3[6]^2 - z3[5]*(22 + 3*z3[6]) + 
    z3[4]*(6 - 3*z3[5]^2 - 6*z3[6] + z3[5]*(3 + 2*z3[6])), 
  y[719] -> ((z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1) + 
      1/((1 + z3[2])^2*z3[3]^2*z3[4]*(-1 + z3[5])) + 
      (1 + z3[4]^(-1))/((1 + z3[2])*z3[3]*z3[4]*(-1 + z3[5])*
        (1 + z3[4] - z3[6])))/(-1 + z3[5]) + 
    (1/(z3[4]*(1 + z3[4] - z3[6])) + (1 + (z3[2] - z3[4])^(-1))/
       (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
        z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
        z3[3]*z3[4]*z3[6]))/((1 + z3[2])^2*(1 + z3[3])), 
  y[720] -> -3*(2 + 2*z3[6] + z3[6]^2) - 
    (z3[3]*(2*(-2 - z3[6] + z3[6]^2) + z3[2]*(6 + 5*z3[6] + z3[6]^2)))/2, 
  y[721] -> 3*(2 + 2*z3[6] + 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4) - 
    (3*z3[3]*(-1 - z3[6] - z3[6]^2 + 7*z3[6]^3 + 2*z3[6]^4 + 
       2*z3[2]*(3 + 3*z3[6] + 3*z3[6]^2 + z3[6]^3)))/2, 
  y[722] -> 59 + 10*z3[5] - 7*z3[5]^2 + 2*z3[4]^2*(1 + z3[5]) - 39*z3[6] + 
    3*z3[5]*z3[6] + 3*z3[6]^2 + z3[4]*(3*z3[5]^2 - 5*(-6 + z3[6]) - 
      z3[5]*(3 + 2*z3[6])) + z3[3]*(5 + 3*z3[5]^2 + z3[4]^2*(2 + z3[5]) + 
      2*z3[5]*(-5 + z3[6]) - 9*z3[6] + 2*z3[6]^2 - 
      z3[4]*(-7 + 3*z3[5]^2 + 4*z3[6] + z3[5]*(1 + z3[6]))), 
  y[723] -> -52 - 26*z3[4] - 4*z3[4]^2 - 7*z3[5] + 2*z3[4]*z3[5] - 
    z3[4]^2*z3[5] + 5*z3[5]^2 - 2*z3[4]*z3[5]^2 + 
    z3[2]^2*(-74 - z3[5] + z3[5]^2 + z3[3]*(-29 + 10*z3[5])) + 36*z3[6] + 
    6*z3[4]*z3[6] - 2*z3[5]*z3[6] + z3[4]*z3[5]*z3[6] - 2*z3[6]^2 - 
    z3[3]*(7 + 4*z3[4]^2 + 2*z3[5]^2 + z3[4]*(5 - 2*z3[5]^2 - 6*z3[6]) - 
      9*z3[6] + 2*z3[6]^2 + z3[5]*(-9 + 2*z3[6])) + 
    z3[2]*(33 + 4*z3[5] - 3*z3[5]^2 + z3[4]*(34 - z3[5] + z3[5]^2) - 
      32*z3[6] + z3[5]*z3[6] + z3[3]*(-7 + z3[5]^2 - 
        z3[4]*(-19 + 4*z3[5] + z3[5]^2) - 17*z3[6] + z3[5]*(-3 + 2*z3[6]))), 
  y[724] -> -3 + 11*z3[5] - 5*z3[5]^2 - 
    z3[2]^3*(-22 + z3[5] + z3[3]*(-7 + 4*z3[5])) + 
    z3[2]^2*(34 + z3[3]*(17 + 2*z3[5]*(-4 + z3[6]) - 2*z3[6]) - 
      z3[5]*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6]) - 3*z3[6]) + 
    z3[3]*(2 + z3[5]*(-7 + z3[6]) - 2*z3[5]^2*(-1 + z3[6]) - 2*z3[6]) - 
    3*z3[6] - 5*z3[5]*z3[6] + 5*z3[5]^2*z3[6] + 
    z3[2]*(13 - 3*z3[5]^2*(-1 + z3[6]) - 6*z3[6] + z3[5]*(-7 + 3*z3[6]) + 
      z3[3]*(-4*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[5]*(1 + 3*z3[6]))), 
  y[725] -> -2*z3[5] + z3[3]^2*(z3[4]^3 + z3[4]^2*(4 - 3*z3[6]) + 
      z3[4]*(3*(-2 + z3[6]) + z3[5]^2*(-1 + z3[6])^2)*(-1 + z3[6]) + 
      (4 + 2*z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2) + z3[6] + 
    2*z3[5]*z3[6] + 3*z3[6]^2 - 4*z3[6]^3 + z3[6]^4 + 
    z3[4]^2*(-2 + z3[6]^2) + z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6] + 
      3*z3[6]^2 - 2*z3[6]^3) - z3[3]*(2*z3[4]^4 + z3[4]^3*(12 - 5*z3[6]) + 
      3*z3[4]^2*(8 - 9*z3[6] + z3[6]^2) - z3[6]*(7 + 3*z3[6] - 15*z3[6]^2 + 
        5*z3[6]^3) + z3[4]*(15 + z3[5]^2 - 4*z3[5]*(-1 + z3[6])^3 - 
        31*z3[6] + 5*z3[6]^2 + 5*z3[6]^3) + 
      2*z3[5]*(3 - 7*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + z3[6]^4)) + 
    z3[5]*(1 + z3[4] - z3[6])*(1 + z3[4] + z3[3]^2*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[3]*(7 + 2*z3[4]^3 + 
        z3[4]^2*(10 - 3*z3[6]) - 8*z3[6] + z3[6]^2 + 
        z3[4]*(15 - 10*z3[6] + z3[6]^2))), 
  y[726] -> 1 - (3*z3[5])/2 + (3*z3[5]^2)/8, 
  y[727] -> 1 - 2*z3[5] + 2*z3[5]^2, 
  y[728] -> 1 + ((1 + z3[3]^(-1))*(1 + z3[4]^(-1)))/
     ((1 + z3[2])*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[729] -> -((1 + 1/(z3[3]*z3[4]*(-1 + z3[5])^2) + (-1 + z3[5])^(-1))/
      (1 + z3[2])^2) - (1 + z3[4]^(-1))/(z3[4]*(-1 + z3[5])) - 
    (1 + ((1 + z3[4]^(-2))*(1 + 1/(z3[4]*(-1 + z3[5]))))/z3[3])/
     ((1 + z3[2])*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[730] -> 1/((1 + z3[2])*z3[4]*(1 + z3[4] - z3[6])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[731] -> ((z3[3]^(-1) + (1 + z3[4]^(-2) + 1/(z3[3]*z3[4]))/(-1 + z3[5]))/
       (1 + z3[2]) + 1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[4] - z3[6]) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[732] -> z3[4]*(5 - 7*z3[5] + 2*z3[5]^2) + z3[5]*(19 - 4*z3[6]) + 
    2*(-10 + z3[6]) + 2*z3[5]^2*(-3 + z3[6]), 
  y[733] -> 8 + z3[2]*(-3 + z3[6]) - 4*z3[6], 
  y[734] -> -4 + 6*z3[5] - 3*z3[6], y[735] -> 5 - 2*z3[6], 
  y[736] -> 1 + 3*z3[5] - 2*z3[6], 
  y[737] -> z3[3]^(-1) + 1/((1 + z3[2])*z3[4]), 
  y[738] -> (1/(z3[3]*z3[4]) + (1 + z3[4]^(-2))/(-1 + z3[5]))/(1 + z3[2])^2 + 
    1/(z3[4]^2*(-1 + z3[5])), y[739] -> -1 - z3[2]/4, 
  y[740] -> -1 + (3*z3[2])/8, y[741] -> 1 + 1/((1 + z3[2])*(z3[2] - z3[4])), 
  y[742] -> (1 + z3[3])^(-2) + 1/((1 + z3[2])*(z3[2] - z3[4])), 
  y[743] -> -2 + 3*z3[5], y[744] -> -2 + 9*z3[5] - 9*z3[5]^2, 
  y[745] -> -9 + 13*z3[5] - 6*z3[5]^2, y[746] -> 1 - z3[5]^2, 
  y[747] -> -1 - z3[5] + 3*z3[5]^2, 
  y[748] -> 5 + z3[4]*(-2 + z3[5]) + z3[5]*(-3 + z3[6]) - z3[6], 
  y[749] -> 9 + 5*z3[4]*(-1 + z3[5]) + 3*z3[5]*(-3 + z3[6]) - z3[6], 
  y[750] -> -7/4 + (5*z3[6])/8, 
  y[751] -> (1 + z3[4]^(-1))/((1 + z3[2])*(-1 + z3[5])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[752] -> -1/2 - z3[4]/2 + z3[6], y[753] -> -1 - z3[5] + z3[6], 
  y[754] -> 4 - z3[5] + z3[4]*(-3 + 2*z3[5]) + z3[6], 
  y[755] -> 4 + z3[2] + 2*z3[6], y[756] -> 11 - 18*z3[5] + 6*z3[6], 
  y[757] -> -17 + z3[2]*(5 - 3*z3[5]) + z3[5]*(15 - 8*z3[6]) + 
    3*z3[5]^2*(-1 + z3[6]) + 7*z3[6], y[758] -> -3 - (-2 + z3[2])*z3[6], 
  y[759] -> -2 + z3[5]*(5 - 2*z3[6]) + 2*z3[5]^2*(-1 + z3[6]), 
  y[760] -> 2 - z3[6], y[761] -> 2 + z3[4] - z3[6], 
  y[762] -> -5 - 3*z3[4] + 3*z3[6], y[763] -> -7 + 4*z3[6], 
  y[764] -> -1 + z3[2] - z3[6], y[765] -> -3 - 4*z3[6] - z3[6]^2, 
  y[766] -> z3[4]^(-1) + (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1), 
  y[767] -> -3 - 2*z3[6] - z3[6]^2, y[768] -> -2 - z3[6] - z3[6]^2, 
  y[769] -> 6 - 4*z3[6] + z3[6]^2, y[770] -> -1 - z3[6] + z3[6]^2, 
  y[771] -> 1/((1 + z3[2])*z3[3]*z3[4]) + 
    1/((1 + z3[2])*z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])) + 
    1/(z3[4]^3*(-1 + z3[5])), y[772] -> (1 + z3[3]^(-1))/z3[4] + 
    1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])), 
  y[773] -> 3 + 2*z3[6] + z3[6]^2, 
  y[774] -> 1 - z3[5] - ((-1 + z3[3])*z3[5]^2)/4, 
  y[775] -> 18 - 20*z3[5] + 7*z3[5]^2 - z3[4]*(2 - 2*z3[5] + z3[5]^2), 
  y[776] -> -5 - 23*z3[3], y[777] -> 1 + (7*z3[3])/4, 
  y[778] -> -4 + (17/4 - 7*z3[2])*z3[3], 
  y[779] -> -7/2 + z3[5]*(6 - (17*z3[3])/2 - 6*z3[6]) - 
    (-4 + 3*z3[3])*z3[5]^2*(-1 + z3[6]), 
  y[780] -> -2 + (z3[3]*(-1 + z3[5]))/2, y[781] -> 5 - 12*z3[5] + 7*z3[5]^2, 
  y[782] -> -3 + z3[4] + z3[6], y[783] -> -39 + 47*z3[5] - 20*z3[5]^2 + 
    z3[4]*(4 - 5*z3[5] + 3*z3[5]^2) + z3[6], y[784] -> -5 + 2*z3[6], 
  y[785] -> -1 + 4*z3[6], y[786] -> -1 + z3[5] + 3*z3[6] - 4*z3[5]*z3[6] + 
    3*z3[6]^2, y[787] -> -z3[4]^3 + 2*z3[4]^2*z3[6] - 
    z3[4]*(-1 + z3[6])*z3[6] - z3[6]*(1 + z3[6]), 
  y[788] -> 2 + z3[6]^2 + z3[6]^3 + z3[2]*z3[6]*(1 + z3[6]), 
  y[789] -> -2 - (-1 + z3[3])*z3[5]^2*(-1 + z3[6]) - 
    2*z3[5]*(-1 + z3[3] + z3[6]), 
  y[790] -> (1 + 1/(z3[4]*(-1 + z3[5])))/(z3[4]*(1 + z3[4] - z3[6])) + 
    ((1 + z3[3]^(-1))/z3[4] + 1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])))/
     (z3[3]*(z3[2] - z3[4] + z3[6])), 
  y[791] -> -3 + z3[4] - z3[5]*(-3 + z3[4] + z3[6]), 
  y[792] -> 4 - 6*z3[5] + 3*z3[5]^2 + 3*z3[6] + 
    z3[2]*(2 + z3[3] - 6*z3[5] + 3*z3[5]^2 + z3[6]), 
  y[793] -> 3 + z3[2]*(-1 + z3[5]) - z3[5]^2*(-1 + z3[6]) - z3[6] + 
    z3[5]*(-5 + 2*z3[6]), y[794] -> 8 + 2*z3[2]*(-1 + z3[5]) - 3*z3[6] + 
    z3[5]*(-4 + 3*z3[6]), y[795] -> -26 + 10*z3[4] + 4*z3[6] + 
    3*z3[5]^2*(-3 + z3[4] + z3[6]) - 2*z3[5]*(-17 + 7*z3[4] + 4*z3[6]), 
  y[796] -> 8 + (-6 + 5*z3[3])*z3[5]^2*(-1 + z3[6]) + 
    2*z3[5]*(-5 + 6*z3[3] + 5*z3[6]), 
  y[797] -> 5/2 - 5*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + z3[5]*(-33/4 + 8*z3[6]), 
  y[798] -> 1/((1 + z3[3])^3*(1 + z3[4] - z3[6])) + 
    (z3[2] + z3[2]*z3[3] + z3[2]^2*z3[3] - z3[4] - z3[3]*z3[4] - 
      2*z3[2]*z3[3]*z3[4] - z3[2]^2*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]^2*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1), 
  y[799] -> (-1 + z3[5])^(-1) + 1/((1 + z3[2])*(z3[2] - z3[4] + z3[6])*
      (z3[2]^2*z3[3] - z3[2]*z3[4] - 3*z3[2]*z3[3]*z3[4] - 
       z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]^2*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[800] -> z3[2]*(-2 + z3[5])*(-1 + z3[5] + z3[4]*(7 - 5*z3[5] + z3[5]^2) - 
      3*z3[6]) + z3[2]^2*(5 + z3[4] + 2*z3[5]*(-1 + z3[6]) - 3*z3[6]) + 
    (-1 + z3[5])*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + 
    z3[2]^3*(-2 + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[801] -> 4*z3[4]^2 + z3[3]*(-1 + z3[5])*(1 + z3[6])^2 + 
    z3[6]*(-9 + z3[5] + 10*z3[6] + 2*z3[5]*z3[6]) - 
    z3[4]*(-4 + (11 + z3[5])*z3[6]), 
  y[802] -> 10 + 3*z3[6] + 33*z3[6]^2 + 8*z3[6]^3 + 
    z3[3]*(18 - 3*z3[6] - 10*z3[6]^2), 
  y[803] -> -2 - z3[6]/4 - 4*z3[6]^2 + 3*z3[6]^3 + 
    z3[3]*(-3/4 + z3[6] - z3[6]^2/2), 
  y[804] -> 4*(z3[4] - 2*z3[6])*z3[6] + (z3[3]*(-1 + z3[5])*(-1 + z3[6]^2))/
     2, y[805] -> 34 - 26*z3[6] + 7*z3[6]^2 + 
    z3[5]*(-42 + 30*z3[6] - 8*z3[6]^2) + 3*z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[806] -> -8 + 8*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[807] -> -1 - 3*(-1 + z3[5])^2*z3[6] - 3*z3[6]^2 + 
    z3[2]*(-2 + 6*z3[5] - 3*z3[5]^2 - 2*z3[6] + z3[6]^2), 
  y[808] -> 1 + 1/((1 + z3[2])^2*(1 + z3[3])^2*(z3[2]^2*z3[3]^2 + 
       4*z3[2]*z3[3]*z3[4] - 4*z3[3]*z3[4]^2 - 4*z3[2]*z3[3]*z3[4]*z3[5] - 
       2*z3[2]*z3[3]^2*z3[4]*z3[5] + 4*z3[3]*z3[4]^2*z3[5] + 
       z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]*z3[3]*z3[6] + 4*z3[3]*z3[4]*z3[6] - 
       2*z3[3]*z3[4]*z3[5]*z3[6] + z3[6]^2)), 
  y[809] -> 1/((1 + z3[3])^2*(z3[2] - z3[4])*(1 + z3[4] - z3[6])) + 
    (1/((1 + z3[2])*(-1 + z3[5])) + 
      (1 + (1/((1 + z3[2])*z3[3]) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
         (-1 + z3[5]))/z3[4] + ((1 + z3[2])^(-1) + 
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/(z3[4]^2*(-1 + z3[5])))/
     (1 + z3[4] - z3[6]) + 1/((1 + z3[2])^2*z3[4]*(z3[2]^2*z3[3]^2 + 
       4*z3[2]*z3[3]*z3[4] - 4*z3[3]*z3[4]^2 - 4*z3[2]*z3[3]*z3[4]*z3[5] - 
       2*z3[2]*z3[3]^2*z3[4]*z3[5] + 4*z3[3]*z3[4]^2*z3[5] + 
       z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]*z3[3]*z3[6] + 4*z3[3]*z3[4]*z3[6] - 
       2*z3[3]*z3[4]*z3[5]*z3[6] + z3[6]^2)), 
  y[810] -> -1 - z3[4]^3*(-3 + z3[5]) + z3[5] - 3*z3[6] - z3[5]*z3[6] + 
    2*z3[6]^2 + z3[4]^2*(6 + (-5 + z3[5])*z3[6]) + 
    z3[4]*(3 + z3[5] - 7*z3[6] - z3[5]*z3[6] + 2*z3[6]^2), 
  y[811] -> -14 + 12*z3[6] - 3*z3[6]^2 + z3[5]*(6 - 8*z3[6] + 3*z3[6]^2), 
  y[812] -> 1 - z3[4]^3 + z3[6] + z3[6]^2 + z3[6]^3 + z3[4]^2*(1 + 3*z3[6]) - 
    z3[4]*(1 + 2*z3[6] + 3*z3[6]^2), 
  y[813] -> 1 + z3[4]^4 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 - 
    z3[4]^3*(1 + 4*z3[6]) + z3[4]^2*(1 + 3*z3[6] + 6*z3[6]^2) - 
    z3[4]*(1 + 2*z3[6] + 3*z3[6]^2 + 4*z3[6]^3), 
  y[814] -> -(z3[4]^3*(-3 + z3[5])) + z3[3]*(1 - z3[5] + z3[5]^2)*z3[6] + 
    z3[4]*(2 + z3[3]*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6])) + 
      (-3 - z3[5] + z3[5]^2)*z3[6] + 2*z3[6]^2) + 
    z3[4]^2*(4 - z3[5]^2 - 5*z3[6] + z3[5]*(1 + z3[6])), 
  y[815] -> z3[4]^2*(6 - 5*z3[5] + z3[5]^2) + 
    z3[6]*(4 - 7*z3[5] + 2*z3[5]^2 + 2*z3[6]) + 
    z3[4]*(-8 - 11*z3[5]^2 + 2*z3[5]^3 - 7*z3[6] + 3*z3[5]*(6 + z3[6])), 
  y[816] -> z3[4]^2*(19 - 15*z3[5] + 3*z3[5]^2) + 
    3*z3[6]*(4 - 7*z3[5] + 2*z3[5]^2 + 2*z3[6]) + 
    z3[4]*(-21 - 33*z3[5]^2 + 6*z3[5]^3 - 22*z3[6] + 9*z3[5]*(6 + z3[6])), 
  y[817] -> 1/((1 + z3[3])^2*z3[4]*(1 + z3[4] - z3[6])) + 
    (1/(z3[4]^2*(1 + z3[4] - z3[6])) + 1/(z3[3]*(z3[2] - z3[4] + z3[6])))/
     (-1 + z3[5]), y[818] -> -7 + 9*z3[5] - 2*z3[5]^2 - z3[6] - 
    10*z3[5]*z3[6] + 3*z3[5]^2*z3[6] + 3*z3[6]^2 + 2*z3[5]*z3[6]^2 - 
    z3[5]^2*z3[6]^2 + z3[6]^3 + z3[2]^2*(-z3[4] + z3[6]) + 
    z3[4]^2*(12 - 5*z3[5] + z3[5]^2 + z3[6]) + 
    z3[4]*(2 - 2*z3[5]*(-4 + z3[6]) + z3[5]^2*(-2 + z3[6]) - 11*z3[6] - 
      2*z3[6]^2) - z3[2]*(-6 + z3[4]^2*(-7 + 12*z3[5] - 6*z3[5]^2 + 
        z3[5]^3) - 2*z3[5]*(-4 + z3[6]) + z3[5]^2*(-2 + z3[6]) - 3*z3[6] + 
      z3[6]^2 + z3[4]*(14 - 19*z3[5] + z3[5]^2*(11 - 3*z3[6]) + 
        z3[5]^3*(-2 + z3[6]) + z3[6])), 
  y[819] -> 25 - 31*z3[5] + 14*z3[5]^2 + 
    z3[2]^2*(15 - 14*z3[5] + 5*z3[5]^2) - 5*z3[6] + 2*z3[5]*z3[6] - 
    3*z3[6]^2 + z3[5]*z3[6]^2 + z3[2]*(-19 + 21*z3[5] - 9*z3[5]^2 + 
      z3[4]*(-4 + 3*z3[5]) + z3[6]) + z3[4]*(2 + z3[5]^2*(-1 + z3[6]) + 
      4*z3[6] - z3[5]*(1 + 4*z3[6])), 
  y[820] -> -1 - 4*z3[4]^2*(-2 + z3[5]) - z3[5]^2 + z3[5]*(9 - 5*z3[6]) - 
    6*z3[6] + 4*z3[6]^2 + z3[4]*(7 - 5*z3[5]^2 - 12*z3[6] + 
      z3[5]*(9 + 4*z3[6])), y[821] -> 5 + z3[4]^3 - z3[4]^2*(-1 + z3[6]) + 
    (30 - 69*z3[5] + 45*z3[5]^2 - 9*z3[5]^3)*z3[6] + 
    (9 + 6*z3[5] - 6*z3[5]^2)*z3[6]^2 - 
    z3[4]*(69 + 9*z3[5]^4 + 3*z3[5]*(-57 + z3[6]) + 16*z3[6] + 
      z3[5]^3*(-63 + 6*z3[6]) - 3*z3[5]^2*(-53 + 6*z3[6])), 
  y[822] -> -9 - 8*z3[4] - 12*z3[4]^2 + 23*z3[5] - 4*z3[4]*z3[5] + 
    3*z3[4]^2*z3[5] - 16*z3[5]^2 + 2*z3[4]*z3[5]^2 + 3*z3[5]^3 + 
    z3[3]*(-1 + 4*z3[4]*(-1 + z3[5])*z3[5]) + 
    z3[2]^2*(3 + 4*z3[4] - 3*z3[6]) - 5*z3[6] + 9*z3[4]*z3[6] + 
    4*z3[5]^2*z3[6] + z3[2]^3*(-2 + z3[5] + z3[6] - z3[5]*z3[6]) + 
    z3[2]*(10 + 4*z3[5] - 7*z3[5]^2 + 3*z3[5]^3 - 
      3*z3[4]^2*(4 - 5*z3[5] + z3[5]^2) - z3[3]*(-1 + z3[5])*
       (-1 - 4*(-1 + z3[4])*z3[5] + 4*z3[4]*z3[5]^2) - 10*z3[6] + 
      z3[5]*z3[6] + z3[4]*(-6*z3[5]^2 + 2*z3[5]^3 + z3[5]*(13 - 9*z3[6]) + 
        9*z3[6])), y[823] -> -7 + z3[2]^3*(-6 + z3[5]) + 
    z3[2]^2*(z3[5]*(11 - 10*z3[6]) + 4*(-1 + z3[6]) + 
      5*z3[5]^2*(-1 + z3[6])) + 14*z3[5]^2*(-1 + z3[6]) + 10*z3[6] - 
    z3[6]^2 - z3[5]*(-24 + 25*z3[6] - 3*z3[6]^2 + z3[6]^3) - 
    z3[2]*(-4 + 9*z3[5]^2*(-1 + z3[6]) + 6*z3[6] + 
      z3[5]*(16 - 16*z3[6] + z3[6]^2)), 
  y[824] -> z3[2]^2*(z3[4] - z3[6]) + z3[2]*(-6 + z3[4]^2*(-2 + z3[5])^3 + 
      z3[4]*(-2 + z3[5])*(-5 - z3[5]*(-7 + z3[6]) + z3[5]^2*(-2 + z3[6]) - 
        2*z3[6]) - 2*z3[5]*(-4 + z3[6]) + z3[5]^2*(-2 + z3[6]) + z3[6] - 
      z3[6]^2) + (-1 + z3[5])*(-7 + 7*z3[6] - z3[6]^2 + 
      z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[825] -> 8 - z3[4]^3*(7 - 5*z3[5] + z3[5]^2) + 5*z3[6] - 4*z3[6]^2 + 
    z3[5]*(-10 + 11*z3[6] - 2*z3[6]^2) + z3[5]^2*(2 - 3*z3[6] + z3[6]^2) + 
    z3[4]^2*(-13 + z3[5]^2 + 9*z3[6] - z3[5]*(2 + 3*z3[6])) + 
    z3[4]*(-5 + 12*z3[6] - 2*z3[6]^2 + z3[5]*(-9 + 10*z3[6] - 2*z3[6]^2) + 
      z3[5]^2*(2 - 3*z3[6] + z3[6]^2)), 
  y[826] -> -2*z3[4]^2 + 17*z3[5] - 6*z3[5]^2 - 2*z3[6] - 2*z3[5]*z3[6] - 
    14*z3[6]^2 - 4*z3[5]*z3[6]^2 + 
    z3[4]*(8 + z3[5]^2 + 2*z3[5]*(-1 + z3[6]) + 10*z3[6]) - 
    z3[3]*(4 + 2*z3[4]^2*z3[5] - 5*z3[5]^2 + 
      z3[4]*(2 + z3[5]^2 - 4*z3[5]*(-1 + z3[6])) - 4*z3[6] + 
      2*z3[5]*(2 - 2*z3[6] + z3[6]^2)), 
  y[827] -> 14 - (-16 + z3[2])*z3[6] - (-1 + z3[2])*z3[6]^2 - 2*z3[6]^3 + 
    z3[3]*(-15 - z3[6] + 12*z3[6]^2 + z3[2]*(28 + 21*z3[6] + 2*z3[6]^2)), 
  y[828] -> -2*(2 + 2*z3[6] + 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4) + 
    z3[3]*(-1 - z3[6] - z3[6]^2 + 7*z3[6]^3 + 2*z3[6]^4 + 
      2*z3[2]*(3 + 3*z3[6] + 3*z3[6]^2 + z3[6]^3)), 
  y[829] -> 7 - 19*z3[5] + 11*z3[5]^2 + 
    z3[2]^3*(-27 - 2*z3[3]^2*(-1 + z3[5]) + z3[3]*(-12 + 7*z3[5])) + 
    2*z3[3]^2*(-1 + z3[5])*z3[5]*(-1 + z3[6]) + 5*z3[6] + 19*z3[5]*z3[6] - 
    11*z3[5]^2*z3[6] + 3*z3[6]^2 - 3*z3[5]*z3[6]^2 - z3[6]^3 + 
    z3[5]*z3[6]^3 + 2*z3[3]*(5 + 4*z3[5]^2*(-1 + z3[6]) + 2*z3[6] + 
      z3[5]*(9 + 2*z3[6])) + z3[2]^2*(-40 + 2*z3[3]^2*(-1 + z3[5])*
       (-2 + z3[5]*(-1 + z3[6])) + z3[3]*(z3[5]*(13 - 6*z3[6]) + 
        4*(-6 + z3[6]) + 3*z3[5]^2*(-1 + z3[6])) - 4*z3[5]^2*(-1 + z3[6]) + 
      z3[6] + 2*z3[5]*(-5 + 4*z3[6])) + 
    z3[2]*(-19 + 2*z3[3]^2*(-1 + z3[5])*(-1 + 2*z3[5]*(-1 + z3[6])) + 
      7*z3[5]^2*(-1 + z3[6]) + 12*z3[6] - z3[6]^2 + 
      z3[5]*(13 - 12*z3[6] + z3[6]^2) - z3[3]*(2 + 5*z3[5]^2*(-1 + z3[6]) - 
        8*z3[6] + 2*z3[5]*(16 + z3[6]))), 
  y[830] -> 1/((1 + z3[2])^3*(1 + z3[3])*z3[4]*(1 + z3[4] - z3[6])) + 
    ((1 + 1/(z3[3]*z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + 
      ((1 + z3[4]^(-1))*(1 + 1/(z3[4]*(-1 + z3[5]))))/
       (z3[4]*(1 + z3[4] - z3[6])) + 
      (((1 + z3[4]^(-2))/z3[3] + ((1 + z3[3]^(-1))*(1 + z3[4]^(-3)))/
           (-1 + z3[5]))/(1 + z3[4] - z3[6]) + 
        (1 + (1 + z3[3]^(-1))/z3[4] + 1/(z3[3]*(z3[2]*z3[3] - z3[4] - 
             z3[3]*z3[4])))/(z3[3]*(z3[2] - z3[4] + z3[6])))/(1 + z3[2])^2)/
     (-1 + z3[5]), y[831] -> 67 + 38*z3[4] + 8*z3[4]^2 + 22*z3[5] + 
    z3[4]*z3[5] - 11*z3[5]^2 + z3[4]*z3[5]^2 + 
    z3[2]^2*(91 + 11*z3[5] - 4*z3[5]^2 + 2*z3[3]^2*(-3 + z3[5] + z3[5]^2) + 
      z3[3]*(43 - 20*z3[5] + 3*z3[5]^2)) - 49*z3[6] - 16*z3[4]*z3[6] - 
    2*z3[5]*z3[6] + 4*z3[4]*z3[5]*z3[6] - z3[4]*z3[5]^2*z3[6] + 7*z3[6]^2 - 
    z3[5]*z3[6]^2 - 2*z3[3]^2*z3[5]*(1 + z3[4]^2 - z3[5] + 
      z3[4]*(-1 + z3[5])*(1 + z3[6])) + 
    z3[2]*(-41 - 44*z3[4] - 15*z3[5] - 3*z3[4]*z3[5] + 7*z3[5]^2 + 43*z3[6] + 
      z3[3]*(-21 - 5*z3[5]^2 + z3[4]*(-30 + 13*z3[5]) + 20*z3[6] + 
        z3[5]*(37 + z3[6])) - 2*z3[3]^2*(z3[4]*(-1 - 3*z3[5] + 2*z3[5]^2) - 
        (-1 + z3[5])*(1 + 2*z3[5] + z3[6]))) - 
    z3[3]*(3 - 8*z3[5]^2 + 2*z3[4]^2*(-5 + 3*z3[5]) + 56*z3[6] + 2*z3[6]^2 + 
      z3[5]*(21 - 21*z3[6] - 4*z3[6]^2) + 
      z3[4]*(8*(-5 + z3[6]) - z3[5]^2*(-1 + z3[6]) + z3[5]*(31 + 2*z3[6]))), 
  y[832] -> -73 - 8*z3[4]^2 - 35*z3[5] + 16*z3[5]^2 + 41*z3[6] - 10*z3[6]^2 + 
    z3[4]*(-48 + 5*z3[5] - 3*z3[5]^2 + 18*z3[6]) + 
    z3[3]*(-3 + 6*z3[4]^2*(-2 + z3[5]) - 12*z3[5]^2 + z3[5]*(31 - 23*z3[6]) + 
      38*z3[6] - 12*z3[6]^2 + z3[4]*(3*z3[5]^2 + z3[5]*(29 - 6*z3[6]) + 
        4*(-7 + 6*z3[6]))), y[833] -> 8 - 3*z3[4]^2*(-2 + z3[5]) - 20*z3[5] + 
    14*z3[5]^2 - 3*z3[5]^3 + 2*z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + 
    6*z3[6] - 4*z3[5]*z3[6] - 2*z3[5]^2*z3[6] + 3*z3[6]^2 + 
    z3[2]^2*(-8 - 5*z3[4] - 2*z3[5]*(-1 + z3[6]) + 6*z3[6]) + 
    z3[4]*(7 + z3[5] - 2*z3[5]^2 - 9*z3[6] + 3*z3[5]*z3[6]) + 
    z3[2]*(-8 + 6*z3[5]^2 - 3*z3[5]^3 + 3*z3[4]^2*(5 - 5*z3[5] + z3[5]^2) - 
      4*z3[6] + 3*z3[6]^2 + z3[5]*(-1 + 2*z3[6]) + 
      z3[4]*(23 + 13*z3[5]^2 - 3*z3[5]^3 - 15*z3[6] + 
        z3[5]*(-30 + 9*z3[6]))), 
  y[834] -> 2*z3[5] - z3[3]^2*(z3[4]^3 + z3[4]^2*(4 - 3*z3[6]) + 
      z3[4]*(3*(-2 + z3[6]) + z3[5]^2*(-1 + z3[6])^2)*(-1 + z3[6]) + 
      (4 + 2*z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2) - z3[6] - 
    2*z3[5]*z3[6] - 3*z3[6]^2 + 4*z3[6]^3 - z3[6]^4 - 
    z3[4]^2*(-2 + z3[6]^2) - z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6] + 
      3*z3[6]^2 - 2*z3[6]^3) + z3[3]*(2*z3[4]^4 + z3[4]^3*(12 - 5*z3[6]) + 
      3*z3[4]^2*(8 - 9*z3[6] + z3[6]^2) - z3[6]*(7 + 3*z3[6] - 15*z3[6]^2 + 
        5*z3[6]^3) + z3[4]*(15 + z3[5]^2 - 4*z3[5]*(-1 + z3[6])^3 - 
        31*z3[6] + 5*z3[6]^2 + 5*z3[6]^3) + 
      2*z3[5]*(3 - 7*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + z3[6]^4)) - 
    z3[5]*(1 + z3[4] - z3[6])*(1 + z3[4] + z3[3]^2*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[3]*(7 + 2*z3[4]^3 + 
        z3[4]^2*(10 - 3*z3[6]) - 8*z3[6] + z3[6]^2 + 
        z3[4]*(15 - 10*z3[6] + z3[6]^2))), 
  y[835] -> 5 - 2*z3[5] + z3[5]^2 - z3[2]^5*(z3[3]^2*(-8 + z3[5]) + 
      z3[3]^3*(-2 + z3[5]) + z3[5] - z3[3]*z3[5]) + 
    z3[3]^3*z3[5]*(-1 + z3[6])^2 + 3*z3[6] + 2*z3[5]*z3[6] - z3[5]^2*z3[6] + 
    z3[6]^2 - z3[6]^3 + z3[3]^2*(-1 + z3[6])*(2 + 3*z3[5]^2 - 3*z3[6] - 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)) + z3[3]*(10 + z3[5]^2*(-1 + z3[6]) + 
      5*z3[6] - 2*z3[6]^2 - z3[6]^3 + z3[5]*(-8 + z3[6] + 4*z3[6]^2 - 
        z3[6]^3)) + z3[2]^4*(-1 + z3[5]*(-1 + z3[6]) - z3[5]^2*(-1 + z3[6]) + 
      z3[3]^2*(2 + z3[5]*(31 - 27*z3[6]) + 7*z3[5]^2*(-1 + z3[6]) + 
        3*z3[6]) + z3[3]*(-31 - 33*z3[5]*(-1 + z3[6]) + 
        z3[5]^2*(-1 + z3[6]) + 16*z3[6]) + 
      z3[3]^3*(7 + z3[5]^2*(-1 + z3[6]) - z3[6] - z3[5]*(1 + 2*z3[6]))) + 
    z3[2]^3*(-1 - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      8*z3[6]^2 + z3[3]^3*(9 + 3*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
        z3[5]*(4 - 8*z3[6] + z3[6]^2)) + z3[3]*(-75 - z3[5]^2*(-1 + z3[6]) + 
        57*z3[6] + 2*z3[5]*(37 - 47*z3[6] + 9*z3[6]^2)) + 
      z3[3]^2*(-29 + 9*z3[5]^2*(-1 + z3[6]) + 23*z3[6] - 2*z3[6]^2 + 
        z3[5]*(72 - 82*z3[6] + 13*z3[6]^2))) + 
    z3[2]*(-1 - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      4*z3[6]^2 - 2*z3[6]^3 + z3[3]^3*(-1 + z3[6])*(-1 + z3[5]^2 + 
        z3[5]*(-5 + 3*z3[6])) - z3[3]*(7 + z3[5]^2*(-1 + z3[6]) - 29*z3[6] + 
        4*z3[6]^2 + 2*z3[6]^3 + 2*z3[5]*z3[6]*(17 - 10*z3[6] + z3[6]^2)) + 
      z3[3]^2*(-13 + z3[5]^2*(-1 + z3[6]) + 27*z3[6] - 8*z3[6]^2 + 
        z3[5]*(13 - 42*z3[6] + 23*z3[6]^2 - 2*z3[6]^3))) + 
    z3[2]^2*(1 + 2*z3[5]*(-1 + z3[6]) - z3[5]^2*(-1 + z3[6]) - z3[6] + 
      11*z3[6]^2 - z3[6]^3 + z3[3]^3*(5 + 3*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
        z3[5]*(8 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(-61 + z3[5]^2*(-1 + z3[6]) + 65*z3[6] - 2*z3[6]^2 - z3[6]^3 - 
        z3[5]*(-62 + 96*z3[6] - 34*z3[6]^2 + z3[6]^3)) - 
      z3[3]^2*(34 - 42*z3[6] + 7*z3[6]^2 + z3[5]*(-50 + 90*z3[6] - 
          31*z3[6]^2 + z3[6]^3))), 
  y[836] -> z3[2]*z3[3]*(1 + z3[4] - z3[6]) - 
    z3[4]*(z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6]), 
  y[837] -> 1 + (1 + z3[2])*z3[3] - z3[6], 
  y[838] -> 1 + z3[3] + z3[2]^2*z3[3] + z3[2]*(1 + 2*z3[3] - z3[6]) - 
    z3[6]^2, y[839] -> z3[4]^3 + z3[4]*z3[6]*(1 + z3[2] + z3[6]) + 
    (-1 + z3[6])*z3[6]*(1 + z3[2] + z3[6]) + z3[4]^2*(2 + z3[2] + z3[6]) - 
    (1 + z3[2])^2*z3[3]*(z3[4] + z3[6]), 
  y[840] -> z3[4]^4 + z3[4]*z3[6]^3 + (-1 + z3[6])*z3[6]^3 + 
    z3[4]^3*(2 + z3[6]) + z3[4]^2*(1 + z3[6] + z3[6]^2), 
  y[841] -> 8*(1 + z3[2])*z3[3]*(z3[4]^2 + z3[6]^2 + z3[4]*(1 + z3[6])) - 
    8*(z3[4]^3 + z3[4]*z3[6]^2 + (-1 + z3[6])*z3[6]^2 + z3[4]^2*(1 + z3[6])), 
  y[842] -> 1 - 7*z3[4], y[843] -> -1 + 7*z3[4], 
  y[844] -> 1 + 1/((1 + z3[2])*z3[3]*(-1 + z3[5])*(z3[4] - z3[6])), 
  y[845] -> 1 + z3[2]^(-1), 
  y[846] -> 1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[847] -> -1 + z3[4] - z3[4]^2 + z3[4]^3, 
  y[848] -> 1 + 8*z3[2] + z3[4] - z3[6], 
  y[849] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[850] -> -1 + z3[3]*(-2 + z3[6]) + z3[6], 
  y[851] -> -z3[4]^2 + z3[6] - z3[4]*z3[6] - z3[6]^2, 
  y[852] -> 1 + ((-4 + z3[3]*(-1 + z3[5]))*z3[6])/4, 
  y[853] -> 2 - 2*z3[6] - ((-1 + z3[5])*z3[6]^2)/4, 
  y[854] -> 8 + z3[5] + z3[3]^2*z3[5]*(-1 + z3[6])^2 - 6*z3[6] + z3[6]^2 + 
    z3[3]*(-1 + z3[6])*(-4 + z3[5]*(-2 + z3[6]) + z3[6]), 
  y[855] -> 1 + (1 + z3[3])*z3[4]^2 - (1 + z3[3])*z3[4]*z3[6] + 
    z3[2]*(-1 - (1 + z3[3])*z3[4] + z3[6] + z3[3]*z3[6]), 
  y[856] -> -((1 + 2*z3[4])*(1 + z3[4] - z3[6])) - 
    z3[5]*(-1 + z3[4] + z3[4]^2 + z3[6] - z3[4]*z3[6]), 
  y[857] -> z3[4]^3*(-2 + z3[5]) - z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) + 
    (-1 + z3[5])*z3[6] + z3[4]^2*(-5 + z3[5] + 3*z3[6] - z3[5]*z3[6]) - 
    z3[4]*(2 + 2*z3[5] - 4*z3[6] + z3[6]^2), 
  y[858] -> -8 - 4*z3[4]^3 + (-1 + z3[5])*z3[6]^2 + 
    z3[4]^2*(-8 + (7 + z3[5])*z3[6]) + 
    z3[4]*(8 + 8*z3[6] - (3 + z3[5])*z3[6]^2), 
  y[859] -> 4*z3[4]^3 - (-1 + z3[5])*z3[6]*(z3[3] + z3[6]) - 
    z3[4]^2*(-8 + (7 + z3[5])*z3[6]) + 
    z3[4]*(4 - 8*z3[6] + (3 + z3[5])*z3[6]^2), 
  y[860] -> -8 - z3[5] - z3[4]^2*(8 + z3[5]) - 
    z3[3]^2*z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 6*z3[6] - 
    z3[6]^2 + z3[4]*(8 + z3[5] + 2*z3[6] + z3[5]*z3[6]) - 
    z3[3]*(2*z3[4]^2*(2 + z3[5]) + z3[4]*(-4 + z3[5]*(-2 + z3[6]) + z3[6]) + 
      (-1 + z3[6])*(-4 + z3[5]*(-2 + z3[6]) + z3[6])), 
  y[861] -> z3[3]*z3[5]*(1 + z3[3]*(3 + z3[2] - z3[6]) - z3[6])*
     (-1 + z3[6])^2 + (1 - z3[6])*
     (8 + z3[3]^2*(3 + z3[2]^2 - z3[2]*(-3 + z3[6]) - 2*z3[6]) - 5*z3[6] + 
      z3[6]^2 + z3[3]*(15 + z3[2]*(5 - 2*z3[6]) - 9*z3[6] + z3[6]^2)), 
  y[862] -> 17 - (27 + z3[5])*z3[6] + 13*z3[6]^2 - 2*z3[6]^3 - 
    z3[3]^2*(-1 + z3[6])^2*(-1 + z3[5]*(-3 + 2*z3[6])) - 
    z3[3]*(-1 + z3[6])*(2*(7 - 6*z3[6] + z3[6]^2) + 
      z3[5]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[863] -> -8 - 2*z3[4]^2 + 5*z3[6] - z3[6]^2 + z3[4]*(-4 + 3*z3[6]) + 
    z3[3]*(-15 + 6*z3[4] + z3[4]^2 - z3[2]*(5 + z3[4] - 2*z3[6]) + 9*z3[6] - 
      z3[6]^2) + z3[3]^2*(-3 - z3[2]^2 + 2*z3[4] + 2*z3[6] + 
      z3[2]*(-3 + z3[4] + z3[6])) - z3[3]*z3[5]*
     (z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
      z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2 - 
        z3[2]*(-1 + z3[4] + z3[6]))), 
  y[864] -> -17 + 2*z3[4]^2 + z3[4]*(17 - 5*z3[6]) + 10*z3[6] - 2*z3[6]^2 + 
    z3[3]^2*(-1 + z3[4] + z3[6]) - 2*z3[3]*(7 + z3[4]^2 + 
      z3[4]*(-7 + z3[6]) - 6*z3[6] + z3[6]^2) + 
    z3[5]*(z3[4]^2 + z3[6] - z3[4]*z3[6] - z3[3]*(3 + z3[4]^2 - 5*z3[6] + 
        2*z3[6]^2 + z3[4]*(-3 + 2*z3[6])) - 
      z3[3]^2*(3 + 2*z3[4]^2 - 5*z3[6] + 2*z3[6]^2 + z3[4]*(-3 + 2*z3[6]))), 
  y[865] -> 2*z3[4]^4 + z3[4]^3*(4 - 4*z3[2] - 5*z3[6]) + z3[6] - 
    z3[3]^2*(z3[2] - z3[4])*z3[4]*(z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
      (-1 + z3[6])*z3[6]) + z3[4]*(2 - 4*z3[2]*(-1 + z3[6])^2 - 5*z3[6] + 
      z3[6]^2) + z3[5]*(z3[3]^2*(z3[2] - z3[4])*z3[4]^2*(1 + z3[4] - z3[6]) - 
      (-1 + z3[4])*(2*z3[4] - z3[6]) + z3[3]*(-1 + z3[4])*
       (-1 + z3[2] - 2*z3[4] - z3[4]^3 + z3[4]^2*(-1 + z3[6]) + z3[6])) + 
    z3[4]^2*(8*z3[2]*(-1 + z3[6]) + 3*(2 - 2*z3[6] + z3[6]^2)) + 
    z3[3]*(-1 + 3*z3[4]^4 + z3[4]^3*(3 - 7*z3[6]) + z3[4]^2*(1 - 2*z3[6])^2 + 
      z3[6] - z3[4]*(1 + z3[6]) - z3[2]*(-1 + 3*z3[4]^3 + 
        z3[4]^2*(4 - 7*z3[6]) + z3[4]*(1 - 5*z3[6] + 4*z3[6]^2))), 
  y[866] -> z3[3] + z3[6], y[867] -> -1 + z3[4] - z3[4]^2 + 
    z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + z3[6], 
  y[868] -> -(z3[3]*(1 + z3[5])) - z3[4]*(2 + z3[5]) - 
    (1 + z3[5])*(1 + z3[6]), y[869] -> -1 - z3[3] - z3[6]^2 - 
    z3[5]*(-1 + z3[6])*(1 + z3[3] + z3[6]), 
  y[870] -> -z3[3] - z3[4] + z3[5]*(z3[3] + z3[4] + z3[6]), 
  y[871] -> -(z3[4]^2*(2 + z3[5])) - z3[4]*(1 + z3[5]*(-1 + z3[6]) + z3[6]) - 
    (-1 + z3[6])*(1 + z3[5]*(-1 + z3[6]) + z3[6]), 
  y[872] -> 1 + 1/((1 + z3[2])*(1 + z3[3])*(z3[2] - z3[4])), 
  y[873] -> z3[5]*(-1 + z3[6]) + z3[6], 
  y[874] -> -4 + z3[4]^3 + z3[4]^2*(-2 + z3[5]) - z3[5]^2 + 
    z3[4]*(4 + z3[5]^2 + z3[5]*(-4 + z3[6])) - z3[5]*(-4 + z3[6]), 
  y[875] -> z3[4]^2*(-1 + z3[5]) + z3[4]*(3 - 3*z3[5] + z3[5]^2) + 
    (-1 + z3[5])*z3[6], y[876] -> -2 - 5*z3[3] - 3*z3[5] - 
    z3[4]*(5 + 2*z3[5]) - 2*z3[6] - 2*z3[5]*z3[6], 
  y[877] -> -1 + z3[5] - z3[6]^2 - z3[5]*z3[6]^2, 
  y[878] -> -(z3[4]*(2 + z3[5]^2 + z3[5]*(-3 + z3[6]))) + z3[6] - 
    z3[5]*z3[6] + z3[3]*(2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*
     (-2 - z3[4] + z3[5] + z3[6]), 
  y[879] -> 1 + (1 + (z3[2] - z3[4])^(-1))/((1 + z3[3])*
      (z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[880] -> -z3[5]^2 - z3[4]^2*(5 + 2*z3[5]) - 
    z3[4]*(-1 + z3[5] + 2*z3[6] + 2*z3[5]*z3[6]) + 
    z3[5]*(3 + z3[6] - 2*z3[6]^2) - 2*(1 + z3[6]^2), 
  y[881] -> -4 + 8*z3[5] - 5*z3[5]^2 + z3[5]^3 + 
    z3[3]*(-4 + z3[5]^3 - z3[5]*(-8 + z3[6]) + z3[5]^2*(-5 + z3[6]) - 
      z3[6]) - z3[6] - z3[5]*z3[6] + z3[5]^2*z3[6] - 
    z3[4]*(-4 + z3[5]^3 + z3[6] + z3[5]^2*(-5 + 2*z3[6]) + 
      z3[5]*(8 - 4*z3[6] + z3[6]^2)), 
  y[882] -> 1 + (1 + (z3[2] - z3[4])^(-1))/((1 + z3[2])*(1 + z3[3])*
      (1 + z3[4] - z3[6])), y[883] -> (1 + z3[2])^(-1) + (1 + z3[3])^(-1) + 
    (1 + (z3[2] - z3[4])^(-1))/((1 + z3[2])*(-z3[4] - z3[3]*z3[4] - 
       2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6])), 
  y[884] -> 1/((1 + z3[2])*z3[4]) + (1 + z3[4]^(-1))/
     (z3[2]*(1 + z3[4] - z3[6])), 
  y[885] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 1/(z3[3]*(-1 + z3[5])*(z3[4] - z3[6])), 
  y[886] -> 1/((1 + z3[2])*z3[3]*(z3[4] - z3[6])) + 
    (1 + z3[3]^(-1))/(z3[2]^2*(1 + z3[4] - z3[6])), 
  y[887] -> (1 + z3[2])^(-1) + (z3[4] - z3[6])^(-1), 
  y[888] -> 1 + 1/((1 + z3[2])*(z3[4] - z3[6])), 
  y[889] -> z3[4]^3 + z3[4]^2*(-1 + z3[6]) + z3[4]*(-1 + z3[6])^2 + 
    (-1 + z3[6])^3, y[890] -> z3[4] - z3[4]^2 - (-1 + z3[6])^2 - z3[4]*z3[6], 
  y[891] -> 3*z3[4]^2 + z3[4]*z3[6] + (-1 + z3[6])*z3[6], 
  y[892] -> 1/(z3[2]^2*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (-(z3[2]*z3[3]*z3[4]) + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] - 
      z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
      z3[3]*z3[4]*z3[6])^(-1), y[893] -> z3[2]^(-2) + (1 + z3[2])^(-1), 
  y[894] -> (1/(z3[4]*(-1 + z3[5])) + (z3[4] - z3[6])^(-1))/(1 + z3[2]) + 
    (1 + z3[4]^(-1))/(z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[895] -> 1 + 2*z3[6], y[896] -> 1 + 2*z3[3], y[897] -> 3 + 2*z3[3], 
  y[898] -> -4 + 2*z3[3]*(-2 + z3[6]) + 5*z3[6], 
  y[899] -> 4 + 7*z3[4]^2 - 9*z3[6] + 5*z3[6]^2 + 
    2*z3[3]*(-2 + z3[6])*(-1 + z3[4] + z3[6]) + z3[4]*(-4 + 5*z3[6]), 
  y[900] -> z3[3]^(-1) + (1 + z3[3]^(-1))/z3[4], 
  y[901] -> (z3[2]^(-2) + (1 + z3[4]^(-1))/(1 + z3[2]))/z3[3] + 
    (1 + z3[3]^(-1))/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[902] -> ((1 + z3[2])^(-1) + 1/(z3[2]^2*z3[3]*(-1 + z3[5])) + 
      1/((1 + z3[2])*z3[3]*(-1 + z3[5])))/z3[3] + 
    ((z3[3]^(-1) + (1 + z3[3]^(-1))/((-1 + z3[5])*(z3[2]*z3[3] - 
           z3[3]*z3[4] - z3[6])))/z3[2]^2 + 
      1/(z3[2]*z3[3]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
      1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[4] - z3[6]) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3), 
  y[903] -> ((1 + 1/(z3[3]*(-1 + z3[5])))/z3[3] + 
      ((1 + z3[3]^(-1))/(z3[3]*(-1 + z3[5])) + 
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3))/
       (z3[2]*(1 + z3[4] - z3[6])))/z3[2] + 
    1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[904] -> -1 - z3[3]/2, y[905] -> -1 + z3[4] + z3[4]^2, 
  y[906] -> -2 - z3[3], y[907] -> -1 + z3[4], y[908] -> 2 - z3[4], 
  y[909] -> 3/2 + z3[3], y[910] -> -1/2 - z3[3], 
  y[911] -> 6 + 5*z3[4] - z3[6], y[912] -> -1/2 + z3[4] - z3[6]/2, 
  y[913] -> 2 + z3[4] - z3[6]/2, y[914] -> -5*z3[4] + z3[6], 
  y[915] -> -4 - 2*z3[3] - 2*z3[4] + z3[6], y[916] -> -1 + 3*z3[6], 
  y[917] -> -1 + z3[4]^2 - z3[6] + z3[4]*z3[6] - z3[6]^2, 
  y[918] -> 1 - z3[4] - 3*z3[6], y[919] -> -1 - z3[4]*(-2 + z3[5]) + z3[5] - 
    z3[6], y[920] -> -1 + z3[4] - z3[6], 
  y[921] -> 2*z3[4] - ((4 + z3[3]*(-1 + z3[5]))*z3[6])/2, 
  y[922] -> 3 + z3[4]^2 + z3[4]*(-2 + z3[6]) - 3*z3[6] + z3[6]^2, 
  y[923] -> -4 + (27 + z3[5])*z3[6] + 6*(-1 + z3[5])*z3[6]^2, 
  y[924] -> -1 - z3[3]*(1 + z3[6]), 
  y[925] -> 2*z3[6] - (z3[3]*(-1 + z3[5])*(1 + z3[6]))/2, 
  y[926] -> -6*z3[6] + (3*z3[3]*(-1 + z3[5])*(1 + z3[6]))/2, 
  y[927] -> 2*z3[6] - (z3[3]*(-1 + z3[5])*(3 + z3[6]))/2, 
  y[928] -> -7 + z3[3]*(7 + z3[5]*(-2 + z3[6]) - 7*z3[6])*(-1 + z3[6]) + 
    z3[3]^2*(5 + z3[5]*(-1 + z3[6]) - 3*z3[6])*(-1 + z3[6]) + 13*z3[6] - 
    4*z3[6]^2 + 2*z3[5]*(3 + z3[6]), 
  y[929] -> -(z3[5]*(-1 + z3[6])^2*(-1 + z3[2] + z3[6])) - 
    (-1 + z3[6])*(-1 + z3[2] + z3[2]^2 + z3[6]), 
  y[930] -> 1 - z3[2]^2 + z3[2]*(-1 + 2*z3[4]) + z3[4]*(-2 + z3[6]) - z3[6] - 
    z3[5]*(-1 + z3[2] + z3[6])*(-1 + z3[4] + z3[6]), 
  y[931] -> -2 - 3*z3[4]^2 - 4*z3[6] + 3*z3[6]^2 - z3[4]*(5 + 3*z3[6]), 
  y[932] -> 1 + 3*z3[4]^2 + 4*z3[6] - 3*z3[6]^2 + z3[3]*(1 + z3[6]) + 
    z3[4]*(5 + 3*z3[6]), y[933] -> -1 + 4*z3[6] - 
    (z3[3]*(-1 + z3[5])*(5 + 4*z3[6]))/4, 
  y[934] -> 1/(z3[3]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    (z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - 
      z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1), 
  y[935] -> -((1 + z3[2]^(-1))/(z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
       (z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))) - (1 + (z3[2] - z3[4])^(-1))/
     ((1 + z3[2])*(1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - 
       z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
       z3[2]*z3[6])), y[936] -> 
   (1 + z3[2]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2) + (1 + (z3[2] - z3[4])^(-1))/
     ((1 + z3[2])*(1 + z3[3])*(-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6])), 
  y[937] -> 4 + z3[4]^2*(9 + 4*z3[5]) + z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) + 2*(-4 + z3[5])*z3[6] - 2*(-1 + z3[5])*z3[6]^2 + 
    z3[4]*(17 - (11 + 2*z3[5])*z3[6]), 
  y[938] -> -z3[4]^3 + z3[4]^2*(-2 + 3*z3[6]) + 
    z3[4]*(-1 + 5*z3[6] - 3*z3[6]^2) + z3[6]*(2 - 4*z3[6] + z3[6]^2), 
  y[939] -> -1 - z3[6] - z3[3]*(1 + z3[6] + z3[6]^2), 
  y[940] -> -15 + 4*z3[3] + 30*z3[6] - 2*z3[6]^2 + 
    z3[5]*(5 - 4*z3[3] + 10*z3[6] + 2*z3[6]^2), 
  y[941] -> 2 + z3[4]^3 + z3[4]^2*(2 - 3*z3[6]) + 3*z3[6] + 4*z3[6]^2 - 
    z3[6]^3 + z3[3]*(1 + z3[6] + z3[6]^2) + z3[4]*(-2 - 5*z3[6] + 3*z3[6]^2), 
  y[942] -> -10 + 5*z3[3] + 37*z3[6] - 4*z3[6]^2 + 
    z3[5]*(2 - 5*z3[3] + 7*z3[6] + 4*z3[6]^2), 
  y[943] -> -9 + 30*z3[6] - 6*z3[6]^2 + z3[5]*(-1 + 4*z3[6] + 6*z3[6]^2), 
  y[944] -> 10 + z3[4]^3*(17 + z3[5]) - 29*z3[6] - z3[5]*z3[6] - 36*z3[6]^2 + 
    6*z3[5]*z3[6]^2 + 9*z3[6]^3 + 7*z3[5]*z3[6]^3 - 
    z3[4]^2*(-10 + (19 + z3[5])*z3[6]) + 4*z3[3]*(-1 + z3[5])*
     (1 + z3[6] + z3[6]^2) + z3[4]*(-10 + (19 + z3[5])*z3[6] - 
      7*(1 + z3[5])*z3[6]^2), y[945] -> 4 + 4*z3[4]^4 + (3 + z3[5])*z3[6] + 
    (3 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3 + (3 + z3[5])*z3[6]^4 - 
    z3[4]^3*(4 + (15 + z3[5])*z3[6]) + z3[4]^2*(4 + (11 + z3[5])*z3[6] + 
      3*(7 + z3[5])*z3[6]^2) - z3[4]*(4 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2 + (13 + 3*z3[5])*z3[6]^3), 
  y[946] -> 4 + 4*z3[4]^4 - (23 + z3[5])*z3[6] - (17 + 7*z3[5])*z3[6]^2 - 
    (17 + 7*z3[5])*z3[6]^3 - (17 + 7*z3[5])*z3[6]^4 + 
    z3[4]^3*(-4 + (11 + z3[5])*z3[6]) - 
    z3[4]^2*(-4 + (15 + z3[5])*z3[6] + (51 + 9*z3[5])*z3[6]^2) + 
    z3[4]*(-4 + (19 + z3[5])*z3[6] + 4*(9 + 2*z3[5])*z3[6]^2 + 
      (53 + 15*z3[5])*z3[6]^3), y[947] -> 8 - 4*z3[4]^4 - 36*z3[6] - 
    39*z3[6]^2 + 3*z3[5]*z3[6]^2 - 46*z3[6]^3 + 10*z3[5]*z3[6]^3 + 
    17*z3[6]^4 + 7*z3[5]*z3[6]^4 - z3[4]^3*(8 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(8 - 20*z3[6] + (51 + 9*z3[5])*z3[6]^2) + 
    5*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) - 
    z3[4]*(8 - 28*z3[6] + (-67 + 3*z3[5])*z3[6]^2 + (53 + 15*z3[5])*z3[6]^3), 
  y[948] -> z3[3]*(-1 + z3[5]) - z3[6]*(7 - z3[6] + z3[5]*(1 + z3[6])), 
  y[949] -> -(z3[3]*(-1 + z3[5])) + z3[6]*(7 - z3[6] + z3[5]*(1 + z3[6])), 
  y[950] -> -7 - z3[3]^2*(-1 + z3[6])^2 + 14*z3[6] - 3*z3[6]^2 + 
    z3[5]*(-2 + 6*z3[6]) - z3[3]*(-1 + z3[6])*(-3 + 2*z3[6] + 
      z3[5]*(-1 + 2*z3[6])), 
  y[951] -> -1/4*(z3[5]*(-1 + z3[4]^3 + z3[4]^2*(-1 + z3[6]) + 3*z3[6] + 
       9*z3[6]^2 + 9*z3[6]^3 + z3[4]*(1 - 2*z3[6] - 11*z3[6]^2))) - 
    (3*(-3 + 3*z3[4]^3 + z3[4]^2*(-3 + z3[6]) + 7*z3[6] + 5*z3[6]^2 + 
       5*z3[6]^3 + z3[4]*(3 - 4*z3[6] - 9*z3[6]^2)))/4, 
  y[952] -> -(z3[4]^3*(17 + z3[5])) + z3[4]^2*(-26 + (19 + z3[5])*z3[6]) - 
    2*z3[3]*(-1 + z3[5])*(-1 - z3[6] + z3[6]^2) + 
    z3[4]*(-8 - (-13 + z3[5])*z3[6] + 7*(1 + z3[5])*z3[6]^2) + 
    z3[6]*(-1 + 18*z3[6] - 9*z3[6]^2 + z3[5]*(1 - 4*z3[6] - 7*z3[6]^2)), 
  y[953] -> 7 - 7*z3[4] + 7*z3[4]^2 + z3[3]^2*(1 - z3[4] + z3[4]^2 - z3[6]) - 
    7*z3[6] - 4*z3[6]^2 + z3[3]*(3 + 3*z3[4]^2 - 2*z3[6] - 
      z3[4]*(3 + z3[6])) + 
    z3[5]*(z3[3]*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6]) + 
      2*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6] - 2*z3[6]^2)), 
  y[954] -> -2 - (6 + z3[5])*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + z3[6]^4 + 
    z3[3]^3*(-1 + z3[6])^3*(2 + z3[5]*z3[6]) + z3[3]^2*(-1 + z3[6])^2*
     (-6 + (2 - 3*z3[5])*z3[6] + (1 + 2*z3[5])*z3[6]^2) + 
    z3[3]*(-1 + z3[6])*(6 - 5*z3[6]^2 + 2*z3[6]^3 + 
      z3[5]*z3[6]*(3 - 3*z3[6] + z3[6]^2)), 
  y[955] -> -12*z3[2]^3*z3[3] + z3[3]*(-10 + 23*z3[6] - 8*z3[6]^2) + 
    z3[3]^2*(-9 + 11*z3[6] - 3*z3[6]^2) + z3[6]*(5 + z3[6] - 2*z3[6]^2) + 
    z3[2]^2*(z3[3]^2*(-2 + z3[6]) + 14*(-1 + z3[6]) + 
      2*z3[3]*(-17 + 8*z3[6])) + z3[5]*(-1 + z3[6])*
     (-(z3[2]^2*z3[3]^2) + 2*z3[3]*(-1 + z3[6]) + 2*(-1 + z3[6])^2 + 
      z3[3]^2*(-3 + 2*z3[6]) + z3[2]*(z3[3] + z3[3]^2*(-3 + z3[6]) + 
        2*(-1 + z3[6]) - z3[3]*z3[6])) - 
    z3[2]*(26 - 32*z3[6] + 6*z3[6]^2 + z3[3]^2*(7 - 6*z3[6] + z3[6]^2) + 
      z3[3]*(28 - 30*z3[6] + 3*z3[6]^2)), 
  y[956] -> 2*z3[4]^4 + z3[3]^2*(1 + z3[4])*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6])^2 - z3[4]^3*(-4 + (11 + z3[5])*z3[6]) - 
    z3[4]*z3[6]*(7 + (-24 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) + 
    z3[4]^2*(2 - 19*z3[6] + (19 + 3*z3[5])*z3[6]^2) + 
    z3[6]^2*(3 - 10*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6])^2) + 
    z3[3]*(1 + z3[4] - z3[6])*(z3[4]^3*(2 + z3[5]) + z3[6]*(-3 + 4*z3[6]) + 
      z3[4]^2*(5 + z3[5] - 5*z3[6] - 2*z3[5]*z3[6]) + 
      z3[4]*(3 - 10*z3[6] + (3 + z3[5])*z3[6]^2)), 
  y[957] -> 2 + 2*z3[4]^4 + 8*z3[6] + z3[5]*z3[6] - z3[6]^2 + z3[5]*z3[6]^2 + 
    4*z3[6]^3 + z3[5]*z3[6]^3 + 3*z3[6]^4 + z3[5]*z3[6]^4 - 
    z3[4]^3*(2 + (14 + z3[5])*z3[6]) + z3[4]^2*(2 + (12 + z3[5])*z3[6] + 
      3*(7 + z3[5])*z3[6]^2) - z3[4]*(2 + (10 + z3[5])*z3[6] + 
      (9 + 2*z3[5])*z3[6]^2 + (13 + 3*z3[5])*z3[6]^3) + 
    z3[3]^3*(2*z3[4]^4 + z3[4]^2*(2 + z3[5]*z3[6]) + 
      z3[4]*(-1 + z3[6])*(2 + z3[5]*z3[6]) + (-1 + z3[6])^2*
       (2 + z3[5]*z3[6]) - z3[4]^3*(2 + (2 + z3[5])*z3[6])) + 
    z3[3]^2*(6*z3[4]^4 - z3[4]^3*(6 + (10 + 3*z3[5])*z3[6]) + 
      z3[4]^2*(6 + (4 + 3*z3[5])*z3[6] + (3 + z3[5])*z3[6]^2) + 
      z3[4]*(-6 + (2 - 3*z3[5])*z3[6] + (1 + 2*z3[5])*z3[6]^2) + 
      (-1 + z3[6])*(-6 + (2 - 3*z3[5])*z3[6] + (1 + 2*z3[5])*z3[6]^2)) + 
    z3[3]*(6 + 6*z3[4]^4 - 5*z3[6]^2 + 2*z3[6]^3 - 
      3*z3[4]^3*(2 + (6 + z3[5])*z3[6]) + z3[5]*z3[6]*
       (3 - 3*z3[6] + z3[6]^2) + z3[4]^2*(6 + 3*(4 + z3[5])*z3[6] + 
        (13 + 3*z3[5])*z3[6]^2) - z3[4]*(6 + 3*(2 + z3[5])*z3[6] + z3[6]^2 + 
        (3 + z3[5])*z3[6]^3)), 
  y[958] -> z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4) + 
    z3[6]*(-8 + 4*z3[4]^4 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + 
      2*(-5 + z3[5])*z3[6]^3 + (3 + z3[5])*z3[6]^4 - 
      z3[4]^3*(-8 + (15 + z3[5])*z3[6]) + 
      z3[4]^2*(-8 - 24*z3[6] + 3*(7 + z3[5])*z3[6]^2) + 
      z3[4]*(8 + 16*z3[6] - (-25 + z3[5])*z3[6]^2 - (13 + 3*z3[5])*z3[6]^3)), 
  y[959] -> -3 - 12*z3[6] + 17*z3[6]^2 - 11*z3[6]^3 + 3*z3[6]^4 - 
    z3[5]*(1 + z3[6]) + z3[3]^3*(-1 + z3[6])^2*(7*(-2 + z3[6]) + 
      z3[5]*(4 - 9*z3[6] + 3*z3[6]^2)) + z3[3]^2*(-1 + z3[6])*
     (32 - 33*z3[6] + 5*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-8 + 26*z3[6] - 23*z3[6]^2 + 6*z3[6]^3)) + 
    z3[3]*(-22 + 21*z3[6] + 7*z3[6]^2 - 16*z3[6]^3 + 6*z3[6]^4 + 
      z3[5]*(4 - 17*z3[6] + 24*z3[6]^2 - 14*z3[6]^3 + 3*z3[6]^4)), 
  y[960] -> 4*z3[4]^4 - z3[4]^3*(-8 + (15 + z3[5])*z3[6]) + 
    z3[4]^2*(4 - 24*z3[6] + 3*(7 + z3[5])*z3[6]^2) - 
    z3[4]*z3[6]*(8 + (-25 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) + 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + z3[6])^2 + 
      z3[6]*(3 - 10*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6])^2)), 
  y[961] -> 3 - 2*z3[5] - 4*z3[4]^2*(5 + z3[5]) + 
    z3[3]^2*(5 + z3[4]*(-5 + z3[5]) - 2*z3[4]^2*(-1 + z3[5]) + 
      z3[5]*(-1 + z3[6]) - 3*z3[6]) - 14*z3[6] - 2*z3[6]^2 + 
    2*z3[5]*z3[6]^2 + z3[4]*(-3 + 20*z3[6] + 2*z3[5]*(1 + z3[6])) + 
    z3[3]*(7 - 5*z3[4]^2*(1 + z3[5]) + z3[5]*(-2 + z3[6]) - 7*z3[6] + 
      z3[4]*(7*(-1 + z3[6]) + z3[5]*(2 + z3[6]))), 
  y[962] -> -4 + 14*z3[2]^2*(1 + 2*z3[3]) + 3*z3[4] + 6*z3[4]^2 + 
    z3[3]*(9 + 3*z3[4]^2 + z3[4]*(5 - 3*z3[6]) - 15*z3[6]) + 
    z3[3]^2*(9 - 5*z3[4] + z3[4]^2 - 3*z3[6]) - z3[6] - 7*z3[4]*z3[6] - 
    2*z3[6]^2 - z3[2]*(-26 + 22*z3[4] + z3[3]*(-23 + 18*z3[4]) + 6*z3[6] + 
      z3[3]^2*(-5 + z3[4] + z3[6])) + z3[5]*(-(z3[2]^2*z3[3]^2) + 
      2*z3[3]*(-1 + z3[4] + z3[6]) + 2*(-1 + z3[6])*(-1 + z3[4] + z3[6]) + 
      z3[3]^2*(-3 + 4*z3[4] - 2*z3[4]^2 + 2*z3[6]) + 
      z3[2]*(2*(-1 + z3[4] + z3[6]) - z3[3]*(-1 + z3[4] + z3[6]) + 
        z3[3]^2*(-3 + 3*z3[4] + z3[6]))), 
  y[963] -> 4*z3[4]^4 + z3[4]^3*(8 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(4 + 20*z3[6] - 3*(17 + 3*z3[5])*z3[6]^2) + 
    z3[4]*z3[6]*(8 + (-67 + 3*z3[5])*z3[6] + (53 + 15*z3[5])*z3[6]^2) - 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + 6*z3[6] + 5*z3[6]^2) + 
      z3[6]*(9 - 46*z3[6] + 17*z3[6]^2 + z3[5]*(3 + 10*z3[6] + 7*z3[6]^2))), 
  y[964] -> -4 + 2*z3[4]^4 - 17*z3[6] - z3[6]^2 + z3[5]*z3[6]^2 - 
    13*z3[6]^3 + 2*z3[5]*z3[6]^3 + 3*z3[6]^4 + z3[5]*z3[6]^4 - 
    z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 - 25*z3[6] + 3*(7 + z3[5])*z3[6]^2) + 
    z3[4]*(4 + 21*z3[6] - (-22 + z3[5])*z3[6]^2 - (13 + 3*z3[5])*z3[6]^3) + 
    z3[3]^3*(z3[4]^4*(-4 + 3*z3[5]) + z3[4]^3*(14 + 4*z3[6] - 
        z3[5]*(4 + z3[6])) - z3[4]^2*(7*(2 + z3[6]) + z3[5]*(-4 + 5*z3[6])) + 
      z3[4]*(-7*(-2 + z3[6]) + z3[5]*(-4 + 9*z3[6] - 3*z3[6]^2)) - 
      (-1 + z3[6])*(7*(-2 + z3[6]) + z3[5]*(4 - 9*z3[6] + 3*z3[6]^2))) + 
    z3[3]^2*(-32 + 6*z3[4]^4*(-1 + z3[5]) + 33*z3[6] - 5*z3[6]^2 - 
      3*z3[6]^3 + z3[5]*(8 - 26*z3[6] + 23*z3[6]^2 - 6*z3[6]^3) + 
      z3[4]^3*(32 + 5*z3[6] - z3[5]*(8 + 3*z3[6])) + 
      z3[4]^2*(-32 - 31*z3[6] + 3*z3[6]^2 + z3[5]*(8 - 10*z3[6] + z3[6]^2)) - 
      z3[4]*(-32 + z3[6] - 4*z3[6]^2 + z3[5]*(8 - 18*z3[6] + 5*z3[6]^2))) + 
    z3[3]*(-22 + 3*z3[4]^4*z3[5] - z3[6] + 6*z3[6]^2 - 10*z3[6]^3 + 
      z3[5]*(4 - 13*z3[6] + 11*z3[6]^2 - 3*z3[6]^3) - 
      z3[4]^3*(-22 + 6*z3[6] + z3[5]*(4 + 3*z3[6])) + 
      z3[4]^2*(-22 - 45*z3[6] + 13*z3[6]^2 + 
        z3[5]*(4 - 5*z3[6] + 3*z3[6]^2)) + 
      z3[4]*(22 + 23*z3[6] + 17*z3[6]^2 - 3*z3[6]^3 - 
        z3[5]*(4 - 9*z3[6] + 2*z3[6]^2 + z3[6]^3))), 
  y[965] -> -2 - 6*z3[6] + 2*(5 + 2*z3[2] + z3[2]^2)*z3[6]^2 - 
    (9 + 5*z3[2] + 2*z3[2]^2)*z3[6]^3 + (3 + z3[2])*z3[6]^4 + 
    z3[3]^3*(-38 + 2*z3[2]^5 - 3*z3[2]^4*(-2 + z3[6]) + 77*z3[6] - 
      48*z3[6]^2 + 9*z3[6]^3 - z3[2]^3*(2 + z3[6]) + 
      z3[2]^2*(-30 + 32*z3[6] - 10*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-50 + 78*z3[6] - 36*z3[6]^2 + 5*z3[6]^3)) - 
    z3[3]*(34 - 45*z3[6] + 13*z3[6]^2 + 12*z3[6]^3 - 6*z3[6]^4 + 
      2*z3[2]^3*(4 - 6*z3[6] + z3[6]^2) + 
      z3[2]^2*(24 - 44*z3[6] + 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(34 - 62*z3[6] + 29*z3[6]^2 + 4*z3[6]^3 - 2*z3[6]^4)) + 
    z3[3]^2*(-70 + 2*z3[2]^4*(-3 + z3[6]) + 128*z3[6] - 71*z3[6]^2 + 
      6*z3[6]^3 + 3*z3[6]^4 + z3[2]^3*(-28 + 27*z3[6] - 5*z3[6]^2) + 
      2*z3[2]^2*(-31 + 44*z3[6] - 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-84 + 140*z3[6] - 69*z3[6]^2 + 6*z3[6]^3 + z3[6]^4)) - 
    z3[3]*z3[5]*(-1 + z3[6])*(16 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 34*z3[6] + 
      21*z3[6]^2 - 3*z3[6]^3 + z3[3]*(36 - 76*z3[6] + 45*z3[6]^2 - 
        6*z3[6]^3) + z3[3]^2*(20 - 42*z3[6] + 24*z3[6]^2 - 3*z3[6]^3) + 
      z3[2]^3*(8 + z3[3]^2*(20 - 9*z3[6]) - 8*z3[6] - 
        4*z3[3]*(-9 + 5*z3[6])) + z3[2]^2*(8*(3 - 4*z3[6] + z3[6]^2) + 
        z3[3]^2*(40 - 37*z3[6] + 6*z3[6]^2) + 
        z3[3]*(68 - 73*z3[6] + 14*z3[6]^2)) - 
      z3[2]*(-28 + 48*z3[6] - 21*z3[6]^2 + z3[6]^3 + 
        z3[3]^2*(-40 + 58*z3[6] - 20*z3[6]^2 + z3[6]^3) + 
        z3[3]*(-68 + 106*z3[6] - 41*z3[6]^2 + 2*z3[6]^3))), 
  y[966] -> 2 + 8*z3[6] - 6*z3[6]^2 - 4*z3[2]*z3[6]^2 - 2*z3[2]^2*z3[6]^2 - 
    z3[4]^2*z3[6]^2 + 3*z3[6]^3 + z3[2]*z3[6]^3 + 
    z3[4]*(-2 - 3*z3[6] + (4 + 3*z3[2])*z3[6]^2) + 
    z3[3]*(34 - 4*z3[4]^4*(-1 + z3[5]) - 16*z3[5] + 
      z3[2]^3*(8 + 8*z3[4]*(-1 + z3[5]) + 8*z3[5]*(-1 + z3[6]) - 4*z3[6]) - 
      8*z3[6] + 34*z3[5]*z3[6] - 5*z3[6]^2 - 21*z3[5]*z3[6]^2 + 6*z3[6]^3 + 
      3*z3[5]*z3[6]^3 + z3[4]^3*(-12 - 5*z3[6] + 3*z3[5]*(4 + z3[6])) + 
      z3[4]^2*(26 + 2*z3[6] - z3[6]^2 + z3[5]*(-17 + 4*z3[6])) - 
      z3[2]^2*(-24 + 20*z3[4]^2*(-1 + z3[5]) + 20*z3[6] + 3*z3[6]^2 + 
        2*z3[4]*(12 + 4*z3[5]*(-3 + z3[6]) + z3[6]) + 
        8*z3[5]*(3 - 4*z3[6] + z3[6]^2)) + 
      z3[4]*(-37 - 7*z3[6] + 12*z3[6]^2 + z3[5]*(16 - 18*z3[6] + 
          3*z3[6]^2)) + z3[2]*(34 + 16*z3[4]^3*(-1 + z3[5]) - 31*z3[6] - 
        3*z3[6]^2 + 2*z3[6]^3 + z3[5]*(-28 + 48*z3[6] - 21*z3[6]^2 + 
          z3[6]^3) + z3[4]^2*(26 + 11*z3[6] - z3[5]*(26 + 3*z3[6])) + 
        z3[4]*(-31 + 7*z3[6] + 5*z3[6]^2 + z3[5]*(28 - 20*z3[6] + 
            z3[6]^2)))) + z3[3]^3*(38 + z3[4]^4*(2 - 3*z3[5]) - 20*z3[5] - 
      z3[2]^4*(5 + 4*z3[5]) - 39*z3[6] + 42*z3[5]*z3[6] + 9*z3[6]^2 - 
      24*z3[5]*z3[6]^2 + 3*z3[5]*z3[6]^3 + 
      z3[4]^2*(38 + z3[5]*(-20 + z3[6]) + 11*z3[6]) + 
      z3[4]^3*(-19 - 2*z3[6] + z3[5]*(17 + 2*z3[6])) + 
      z3[2]^3*(1 + z3[4]*(1 + 15*z3[5]) + z3[5]*(-20 + 9*z3[6])) + 
      z3[4]*(-38 + z3[6] + z3[5]*(20 - 22*z3[6] + 3*z3[6]^2)) + 
      z3[2]^2*(30 + z3[4]^2*(7 - 21*z3[5]) - 6*z3[6] + z3[6]^2 + 
        z3[5]*(-40 + 37*z3[6] - 6*z3[6]^2) - 
        z3[4]*(23 + z3[6] + z3[5]*(-39 + 4*z3[6]))) + 
      z3[2]*(50 + z3[4]^3*(-7 + 13*z3[5]) - 28*z3[6] + 5*z3[6]^2 + 
        z3[5]*(-40 + 58*z3[6] - 20*z3[6]^2 + z3[6]^3) + 
        z3[4]^2*(33 + 4*z3[6] - z3[5]*(37 + 3*z3[6])) + 
        z3[4]*(-5*(10 + z3[6]) + z3[5]*(40 - 18*z3[6] + z3[6]^2)))) + 
    z3[3]^2*(69 + z3[2]^4*(6 - 8*z3[5]) + z3[4]^4*(6 - 7*z3[5]) - 36*z3[5] - 
      56*z3[6] + 76*z3[5]*z3[6] + 12*z3[6]^2 - 45*z3[5]*z3[6]^2 + 3*z3[6]^3 + 
      6*z3[5]*z3[6]^3 + z3[2]^3*(28 + z3[4]*(-25 + 32*z3[5]) - z3[6] + 
        4*z3[5]*(-9 + 5*z3[6])) + z3[4]^3*(-29 - 7*z3[6] + 
        z3[5]*(28 + 5*z3[6])) + z3[4]^2*(67 + 10*z3[6] + 
        z3[5]*(-39 + 6*z3[6])) + z3[4]*(-73 - 8*z3[6] + 9*z3[6]^2 + 
        z3[5]*(35 - 38*z3[6] + 6*z3[6]^2)) - 
      z3[2]^2*(-61 + z3[4]^2*(-38 + 47*z3[5]) + 31*z3[6] - 2*z3[6]^2 + 
        z3[5]*(68 - 73*z3[6] + 14*z3[6]^2) + z3[4]*(55 + 12*z3[6] + 
          2*z3[5]*(-33 + 5*z3[6]))) + z3[2]*(85 + 5*z3[4]^3*(-5 + 6*z3[5]) - 
        58*z3[6] + 4*z3[6]^2 + z3[6]^3 + z3[5]*(-68 + 106*z3[6] - 
          41*z3[6]^2 + 2*z3[6]^3) + z3[4]^2*(56 + 18*z3[6] - 
          z3[5]*(61 + 7*z3[6])) + z3[4]*(-81 + 7*z3[6] + z3[6]^2 + 
          z3[5]*(69 - 40*z3[6] + 2*z3[6]^2)))), 
  y[967] -> -(1 + z3[3])^(-1) - (1 + 1/(z3[2]*(1 + z3[4] - z3[6])))/
     (z3[2]*(-1 + z3[5])), y[968] -> z3[2]^(-2) + (1 + z3[2])^(-1) + 
    (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/((1 + z3[2])*z3[4]), 
  y[969] -> z3[3]^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^3), 
  y[970] -> 1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[971] -> (1 + z3[2])^(-1) + 1/(z3[2]^2*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[972] -> (z3[2]^(-2) + (1 + z3[2])^(-1))/z3[3]^2 + 
    ((1 + z3[3]^(-1))/z3[2]^2 + 1/(z3[2]*z3[3]) + z3[4]^(-2))/
     ((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[973] -> -1 + z3[4] - z3[4]^2, 
  y[974] -> (1 + z3[2]^(-1))/(z3[2]*z3[3]*(1 + z3[4] - z3[6])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), y[975] -> -7 - 3*z3[3], 
  y[976] -> 1 + (3*z3[3])/4, y[977] -> -1 - 3*z3[4], 
  y[978] -> 1 - (3*z3[4])/4, y[979] -> 2 + 3*z3[4], y[980] -> 9 + 7*z3[4], 
  y[981] -> 7 + 2*z3[3] - 6*z3[4] - z3[6], y[982] -> -5 - 2*z3[3], 
  y[983] -> 4 + 2*z3[4] - z3[6], y[984] -> 4 + 2*z3[3] + 2*z3[4] - z3[6], 
  y[985] -> -5 - 2*z3[3] + z3[6], y[986] -> 1 - 2*z3[4] + z3[6], 
  y[987] -> 5 - 4*z3[4] + 5*z3[6], y[988] -> -4 + 7*z3[6], 
  y[989] -> -4 + z3[6] - z3[5]*z3[6], 
  y[990] -> -2*z3[4]*(-2 + z3[5]) + z3[5] - 2*z3[6], 
  y[991] -> z3[2]^3 + z3[2]^2*(3 + z3[5]*(-1 + z3[6]) - 2*z3[6]) - 
    z3[2]*(1 + z3[5]*(-1 + z3[6]))*(-1 + z3[6]) - (1 + z3[5]*(-1 + z3[6]))*
     (-1 + z3[6])^2, y[992] -> 8 + (46 + 13*z3[5])*z3[6] + 
    10*(-1 + z3[5])*z3[6]^2, y[993] -> -1 - (3*z3[3]*(1 + z3[6]))/4, 
  y[994] -> 7 + z3[4] + z3[4]^2 + 14*z3[6] + 10*z3[4]*z3[6] - 7*z3[6]^2 + 
    3*z3[3]*(1 + z3[6]), y[995] -> 4*z3[6] - z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[996] -> -8*z3[6] + 2*z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[997] -> z3[2]^2*(-4 + z3[5]) - z3[5]*(-1 + z3[6])^2 + 
    z3[4]*(-4 - z3[5]*(-2 + z3[6]) + z3[6]) - 
    z3[2]*(2*z3[4]*(-2 + z3[5]) + z3[5]*(-1 + z3[6]) + z3[6]), 
  y[998] -> 4 + 3*z3[6] - (z3[3]*(-1 + z3[5])*(14 + 3*z3[6]))/4, 
  y[999] -> 8*z3[6] - (z3[3]*(-1 + z3[5])*(11 + 8*z3[6]))/4, 
  y[1000] -> -z3[4]^2 + 7*(-2 + z3[6])*z3[6] - z3[4]*(1 + 10*z3[6]), 
  y[1001] -> 48 - 11*z3[6] + z3[5]*(4 + 11*z3[6]), 
  y[1002] -> ((z3[3]^(-1) + (1 + z3[3]^(-1))/(z3[2]*(1 + z3[4] - z3[6])))/
       (z3[2]*z3[3]) + 1/(z3[4]^2*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (-1 + z3[5])^2 + (1 + (z3[2] - z3[4])^(-1))/((1 + z3[2])*(1 + z3[3])*
      (z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[1003] -> -4 + (-5 + (3*z3[3])/2)*z3[6] + 
    (z3[3]*z3[5]*(-6 + z3[4] - z3[6])*z3[6])/4 + ((4 + z3[3])*z3[6]^2)/4 + 
    z3[4]*(6 - ((4 + z3[3])*z3[6])/4), 
  y[1004] -> -z3[4]^2 - z3[4]*(3 + 10*z3[6]) + 7*(1 + z3[6] + z3[6]^2), 
  y[1005] -> 13 - 12*z3[3]*(-1 + z3[5]) + 46*z3[6] - 3*z3[6]^2 + 
    z3[5]*(11 + 22*z3[6] + 3*z3[6]^2), 
  y[1006] -> -4 - 11*z3[3]*(-1 + z3[5]) + 69*z3[6] - 8*z3[6]^2 + 
    z3[5]*(4 + 15*z3[6] + 8*z3[6]^2), 
  y[1007] -> -4 - 4*z3[4]^4 - (3 + z3[5])*z3[6] - (3 + z3[5])*z3[6]^2 - 
    (3 + z3[5])*z3[6]^3 - (3 + z3[5])*z3[6]^4 + 
    z3[4]^3*(4 + (15 + z3[5])*z3[6]) - z3[4]^2*(4 + (11 + z3[5])*z3[6] + 
      3*(7 + z3[5])*z3[6]^2) + z3[4]*(4 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2 + (13 + 3*z3[5])*z3[6]^3), 
  y[1008] -> 2*z3[3]*(-1 + z3[5]) - 2*z3[6]*(7 - z3[6] + z3[5]*(1 + z3[6])), 
  y[1009] -> 18 + 2*z3[3]^2*(1 + z3[5])*(-1 + z3[6])^2 + z3[6]^2 + 
    2*z3[5]*(1 + 5*z3[6]) - z3[3]*(-1 + z3[6])*(-6*(-2 + z3[6]) + 
      z3[5]*(4 + z3[6])), y[1010] -> 6 + 4*z3[4]^2*(2 + z3[5]) - 
    (-3 + z3[5])*z3[6] - (4 + 7*z3[5])*z3[6]^2 + 
    z3[4]*(-4*(-4 + z3[6]) + z3[5]*(2 + 3*z3[6])), 
  y[1011] -> 34 - 2*z3[3]^2*(6 + z3[5] - 3*z3[6])*(-1 + z3[6]) - 18*z3[6] + 
    7*z3[6]^2 + z3[5]*(14 + 3*z3[6]) + z3[3]*(42 - 43*z3[6] + 12*z3[6]^2 + 
      z3[5]*(4 - 5*z3[6] + z3[6]^2)), 
  y[1012] -> -2*z3[2]^3*(1 + 7*z3[3] + z3[3]^2) + 
    z3[3]^2*(22 - 24*z3[6] + 6*z3[6]^2) + z3[3]*(34 - 23*z3[6] + 6*z3[6]^2) - 
    2*(-8 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3) + 2*z3[5]*(-1 + z3[6])*
     (z3[2]^2*(-1 + z3[3] + 2*z3[3]^2) - (1 + 3*z3[3] + 3*z3[3]^2 - z3[6])*
       (-1 + z3[6]) + z3[2]*(-1 + z3[3]^2*(5 - 2*z3[6]) - 
        4*z3[3]*(-1 + z3[6]) + z3[6])) + 
    z3[2]^2*(-22 + 20*z3[6] + z3[3]*(-42 + 20*z3[6])) + 
    2*z3[2]*(-17 + 21*z3[6] - 4*z3[6]^2 + z3[3]*(-12 + 11*z3[6]) + 
      z3[3]^2*(7 - 5*z3[6] + z3[6]^2)), 
  y[1013] -> -4*z3[4]^3*(12 + z3[5]) + 
    z3[4]^2*(-84 + (133 + 23*z3[5])*z3[6]) + z3[3]*(-1 + z3[5])*
     (3 + 14*z3[6] + 11*z3[6]^2) - z3[4]*(32 + 7*(-25 + z3[5])*z3[6] + 
      2*(61 + 17*z3[5])*z3[6]^2) + z3[6]*(25 - 106*z3[6] + 37*z3[6]^2 + 
      z3[5]*(7 + 22*z3[6] + 15*z3[6]^2)), 
  y[1014] -> -16*z3[4]^3 - z3[4]^2*(24 + (8 + 7*z3[5])*z3[6]) - 
    z3[3]*(-1 + z3[5])*(-2 + z3[6] + 7*z3[6]^2) + 
    z3[4]*(-8 + (-29 + z3[5])*z3[6] + (53 + 25*z3[5])*z3[6]^2) - 
    z3[6]*(7 - 67*z3[6] + 29*z3[6]^2 + z3[5]*(1 + 15*z3[6] + 18*z3[6]^2)), 
  y[1015] -> 48 - 4*z3[4]^3*(12 + z3[5]) + 37*z3[6] + 37*z3[6]^2 + 
    37*z3[6]^3 + z3[5]*(4 + 15*z3[6] + 15*z3[6]^2 + 15*z3[6]^3) + 
    z3[4]^2*(48 + 133*z3[6] + z3[5]*(4 + 23*z3[6])) - 
    z3[4]*(48 + 85*z3[6] + 122*z3[6]^2 + z3[5]*(4 + 19*z3[6] + 34*z3[6]^2)), 
  y[1016] -> -1/4*(z3[5]*z3[6]*(13 + 13*z3[4]^2 + 23*z3[6] + 23*z3[6]^2 - 
       z3[4]*(13 + 36*z3[6]))) + (-4 + 4*z3[4]^3 - 27*z3[6] - 22*z3[6]^2 - 
      22*z3[6]^3 - z3[4]^2*(4 + 35*z3[6]) + 
      z3[4]*(4 + 31*z3[6] + 53*z3[6]^2))/2, 
  y[1017] -> 11*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[6]*(-84 - 4*z3[4]^3*(12 + z3[5]) + 7*(-13 + z3[5])*z3[6] + 
      2*(-53 + 11*z3[5])*z3[6]^2 + (37 + 15*z3[5])*z3[6]^3 + 
      z3[4]^2*(-84 + (133 + 23*z3[5])*z3[6]) + 
      z3[4]*(84 - 7*(-25 + z3[5])*z3[6] - 2*(61 + 17*z3[5])*z3[6]^2)), 
  y[1018] -> 3*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2) + 
    (-24 + 16*z3[4]^3 + (-93 + z3[5])*z3[6] + (-113 + 21*z3[5])*z3[6]^2 + 
      (32 + 19*z3[5])*z3[6]^3 + z3[4]^2*(-24 + (12 + 7*z3[5])*z3[6]) - 
      z3[4]*(-24 + (-117 + z3[5])*z3[6] + (60 + 26*z3[5])*z3[6]^2))/4, 
  y[1019] -> -2*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + 
      z3[6]^4) + 2*z3[6]*(8 - 4*z3[4]^4 + 8*z3[6] - (-9 + z3[5])*z3[6]^2 - 
      2*(-5 + z3[5])*z3[6]^3 - (3 + z3[5])*z3[6]^4 + 
      z3[4]^3*(-8 + (15 + z3[5])*z3[6]) + 
      z3[4]^2*(8 + 24*z3[6] - 3*(7 + z3[5])*z3[6]^2) + 
      z3[4]*(-8 - 16*z3[6] + (-25 + z3[5])*z3[6]^2 + (13 + 3*z3[5])*
         z3[6]^3)), y[1020] -> -4*z3[4]^4 + 
    z3[4]^3*(-8 + (15 + z3[5])*z3[6]) - 
    z3[4]^2*(4 - 24*z3[6] + 3*(7 + z3[5])*z3[6]^2) + 
    z3[4]*z3[6]*(8 + (-25 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) - 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + z3[6])^2 + 
      z3[6]*(3 - 10*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6])^2)), 
  y[1021] -> -46 - 2*z3[5] - 4*z3[4]^2*(8 + z3[5]) - 
    2*z3[3]^2*(6 + z3[5] + z3[4]^2*(2 + z3[5]) - z3[4]*(6 + z3[5]) - 
      3*z3[6]) - 40*z3[6] + 7*z3[5]*z3[6] + 7*z3[6]^2 + 8*z3[5]*z3[6]^2 + 
    2*z3[4]*(23 + z3[5] + 5*z3[6] - 2*z3[5]*z3[6]) + 
    z3[3]*(-42 - 2*z3[4]^2*(10 + 3*z3[5]) + z3[5]*(-4 + z3[6]) + z3[6] + 
      z3[4]*(-(z3[5]*(-4 + z3[6])) + 6*(7 + z3[6]))), 
  y[1022] -> 2*z3[2]^2*(12 - z3[5] + z3[3]*(16 + z3[5]) + 
      z3[3]^2*(-1 + 2*z3[5])) - 2*z3[3]^2*(11 + z3[4]^2 + 
      2*z3[4]*(-4 + z3[5]) + 3*z3[5]*(-1 + z3[6]) - 3*z3[6]) + 
    z3[3]*(-34 + z3[4]^2*(-2 + 4*z3[5]) + z3[4]*(36 - 4*z3[5] - 6*z3[6]) - 
      6*z3[5]*(-1 + z3[6]) + z3[6]) + 
    2*(-11 + 4*z3[4]^2 + z3[4]*(8 + z3[5]*(-2 + z3[6]) - 6*z3[6]) + 
      z3[5]*(-1 + z3[6])^2 + 3*z3[6] - z3[6]^2) - 
    2*z3[2]*(-16 + 16*z3[4] + z3[5] - 2*z3[4]*z3[5] + 
      z3[3]*(-8 + z3[4]*(6 + 5*z3[5]) + 4*z3[5]*(-1 + z3[6]) - 3*z3[6]) + 
      3*z3[6] - z3[5]*z3[6] + z3[3]^2*(7 + z3[4]*(-3 + 2*z3[5]) - z3[6] + 
        z3[5]*(-5 + 2*z3[6]))), y[1023] -> -18 - 2*z3[5] - 
    2*z3[4]^2*(9 + z3[5]) - 2*z3[3]^2*(1 + z3[5])*(1 - z3[4] + z3[4]^2 - 
      z3[6]) - 18*z3[6] - 12*z3[5]*z3[6] - 19*z3[6]^2 - 12*z3[5]*z3[6]^2 + 
    2*z3[4]*(9 + z3[5] + 18*z3[6] + 7*z3[5]*z3[6]) + 
    z3[3]*(-4*z3[4]^2*(3 + z3[5]) + 6*(-2 + z3[6]) - z3[5]*(4 + z3[6]) + 
      z3[4]*(6*(2 + z3[6]) + z3[5]*(4 + 5*z3[6]))), 
  y[1024] -> 4 - 2*z3[4]^4 + 17*z3[6] + z3[6]^2 - z3[5]*z3[6]^2 + 
    13*z3[6]^3 - 2*z3[5]*z3[6]^3 - 3*z3[6]^4 - z3[5]*z3[6]^4 + 
    z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(4 + 25*z3[6] - 3*(7 + z3[5])*z3[6]^2) + 
    z3[4]*(-4 - 21*z3[6] + (-22 + z3[5])*z3[6]^2 + (13 + 3*z3[5])*z3[6]^3) + 
    z3[3]^3*(z3[4]^4*(4 - 3*z3[5]) + z3[4]^3*(z3[5]*(4 + z3[6]) - 
        2*(7 + 2*z3[6])) + z3[4]^2*(7*(2 + z3[6]) + z3[5]*(-4 + 5*z3[6])) + 
      z3[4]*(7*(-2 + z3[6]) + z3[5]*(4 - 9*z3[6] + 3*z3[6]^2)) + 
      (-1 + z3[6])*(7*(-2 + z3[6]) + z3[5]*(4 - 9*z3[6] + 3*z3[6]^2))) + 
    z3[3]^2*(32 - 6*z3[4]^4*(-1 + z3[5]) - 33*z3[6] + 5*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-8 + 26*z3[6] - 23*z3[6]^2 + 6*z3[6]^3) + 
      z3[4]^3*(-32 - 5*z3[6] + z3[5]*(8 + 3*z3[6])) + 
      z3[4]^2*(32 + 31*z3[6] - 3*z3[6]^2 - z3[5]*(8 - 10*z3[6] + z3[6]^2)) + 
      z3[4]*(-32 + z3[6] - 4*z3[6]^2 + z3[5]*(8 - 18*z3[6] + 5*z3[6]^2))) + 
    z3[3]*(22 - 3*z3[4]^4*z3[5] + z3[6] - 6*z3[6]^2 + 10*z3[6]^3 + 
      z3[5]*(-4 + 13*z3[6] - 11*z3[6]^2 + 3*z3[6]^3) + 
      z3[4]^3*(-22 + 6*z3[6] + z3[5]*(4 + 3*z3[6])) + 
      z3[4]^2*(22 + 45*z3[6] - 13*z3[6]^2 + z3[5]*(-4 + 5*z3[6] - 
          3*z3[6]^2)) + z3[4]*(-22 - 23*z3[6] - 17*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(4 - 9*z3[6] + 2*z3[6]^2 + z3[6]^3))), 
  y[1025] -> -2*(-2 - 8*z3[6] + 6*z3[6]^2 + 4*z3[2]*z3[6]^2 + 
      2*z3[2]^2*z3[6]^2 + z3[4]^2*z3[6]^2 - 3*z3[6]^3 - z3[2]*z3[6]^3 + 
      z3[4]*(2 + 3*z3[6] - (4 + 3*z3[2])*z3[6]^2) + 
      z3[3]^3*(-38 + 5*z3[2]^4 - 2*z3[4]^4 - z3[2]^3*(1 + z3[4]) - 
        z3[4]*(-38 + z3[6]) + 39*z3[6] - 9*z3[6]^2 + z3[4]^3*(19 + 2*z3[6]) - 
        z3[4]^2*(38 + 11*z3[6]) + z3[2]^2*(-30 - 7*z3[4]^2 + 6*z3[6] - 
          z3[6]^2 + z3[4]*(23 + z3[6])) + z3[2]*(-50 + 7*z3[4]^3 + 28*z3[6] - 
          5*z3[6]^2 + 5*z3[4]*(10 + z3[6]) - z3[4]^2*(33 + 4*z3[6]))) + 
      z3[3]*(-34 - 4*z3[4]^4 + 8*z3[6] + 5*z3[6]^2 - 6*z3[6]^3 + 
        4*z3[2]^3*(-2 + 2*z3[4] + z3[6]) + z3[4]^3*(12 + 5*z3[6]) + 
        z3[4]*(37 + 7*z3[6] - 12*z3[6]^2) + z3[4]^2*(-26 - 2*z3[6] + 
          z3[6]^2) + z3[2]^2*(-24 - 20*z3[4]^2 + 20*z3[6] + 3*z3[6]^2 + 
          2*z3[4]*(12 + z3[6])) + z3[2]*(-34 + 16*z3[4]^3 + 31*z3[6] + 
          3*z3[6]^2 - 2*z3[6]^3 - z3[4]^2*(26 + 11*z3[6]) + 
          z3[4]*(31 - 7*z3[6] - 5*z3[6]^2))) - 
      z3[3]^2*(69 + 6*z3[2]^4 + 6*z3[4]^4 - 56*z3[6] + 12*z3[6]^2 + 
        3*z3[6]^3 - z3[2]^3*(-28 + 25*z3[4] + z3[6]) - 
        z3[4]^3*(29 + 7*z3[6]) + z3[4]^2*(67 + 10*z3[6]) + 
        z3[4]*(-73 - 8*z3[6] + 9*z3[6]^2) + z3[2]^2*(61 + 38*z3[4]^2 - 
          31*z3[6] + 2*z3[6]^2 - z3[4]*(55 + 12*z3[6])) + 
        z3[2]*(85 - 25*z3[4]^3 - 58*z3[6] + 4*z3[6]^2 + z3[6]^3 + 
          2*z3[4]^2*(28 + 9*z3[6]) + z3[4]*(-81 + 7*z3[6] + z3[6]^2)))) - 
    2*z3[3]*z3[5]*(16 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 16*z3[4] + 17*z3[4]^2 - 
      12*z3[4]^3 + 4*z3[4]^4 - 34*z3[6] + 18*z3[4]*z3[6] - 4*z3[4]^2*z3[6] - 
      3*z3[4]^3*z3[6] + 21*z3[6]^2 - 3*z3[4]*z3[6]^2 - 3*z3[6]^3 - 
      z3[2]^3*(8*(-1 + z3[4] + z3[6]) + 4*z3[3]*(-9 + 8*z3[4] + 5*z3[6]) + 
        z3[3]^2*(-20 + 15*z3[4] + 9*z3[6])) + 
      z3[3]*(36 + 7*z3[4]^4 + z3[4]^2*(39 - 6*z3[6]) - 76*z3[6] + 
        45*z3[6]^2 - 6*z3[6]^3 - z3[4]^3*(28 + 5*z3[6]) + 
        z3[4]*(-35 + 38*z3[6] - 6*z3[6]^2)) + 
      z3[3]^2*(20 + 3*z3[4]^4 - z3[4]^2*(-20 + z3[6]) - 42*z3[6] + 
        24*z3[6]^2 - 3*z3[6]^3 - z3[4]^3*(17 + 2*z3[6]) + 
        z3[4]*(-20 + 22*z3[6] - 3*z3[6]^2)) + 
      z3[2]^2*(20*z3[4]^2 + 8*z3[4]*(-3 + z3[6]) + 
        8*(3 - 4*z3[6] + z3[6]^2) + z3[3]^2*(40 + 21*z3[4]^2 - 37*z3[6] + 
          6*z3[6]^2 + z3[4]*(-39 + 4*z3[6])) + 
        z3[3]*(68 + 47*z3[4]^2 - 73*z3[6] + 14*z3[6]^2 + 
          2*z3[4]*(-33 + 5*z3[6]))) - z3[2]*(-28 + 16*z3[4]^3 + 48*z3[6] - 
        21*z3[6]^2 + z3[6]^3 - z3[4]^2*(26 + 3*z3[6]) + 
        z3[4]*(28 - 20*z3[6] + z3[6]^2) + z3[3]^2*(-40 + 13*z3[4]^3 + 
          58*z3[6] - 20*z3[6]^2 + z3[6]^3 - z3[4]^2*(37 + 3*z3[6]) + 
          z3[4]*(40 - 18*z3[6] + z3[6]^2)) + z3[3]*(-68 + 30*z3[4]^3 + 
          106*z3[6] - 41*z3[6]^2 + 2*z3[6]^3 - z3[4]^2*(61 + 7*z3[6]) + 
          z3[4]*(69 - 40*z3[6] + 2*z3[6]^2)))), 
  y[1026] -> -1 - 2*z3[4] + z3[6], 
  y[1027] -> -((1 + z3[3])*z3[4]*(1 + z3[4] - z3[6])) + 
    z3[2]*(1 + 2*z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6]), 
  y[1028] -> (1 + z3[3])*z3[4]*(2 + 3*z3[4] - 3*z3[6]) + 
    z3[2]*(-2 - 4*z3[4] + 2*z3[6] + z3[3]*(-2 + z3[4]*(-4 + z3[5]) + 
        3*z3[6])), y[1029] -> 1 - z3[4] + z3[4]^2 - z3[4]^3 + z3[4]^4, 
  y[1030] -> -4*z3[4] - 3*z3[4]^2*(-1 + z3[5]) + 3*z3[4]^3*(-1 + z3[5]) + 
    z3[2]*(2 + 4*z3[4] + 3*z3[4]^2*(-1 + z3[5]) - 2*z3[6]) + 2*(-1 + z3[6]), 
  y[1031] -> 5 + z3[4] - 3*z3[5] + 3*z3[4]*z3[5] - 2*z3[6], 
  y[1032] -> 1 + z3[4]*(-2 + z3[5]) - z3[5] + z3[6], 
  y[1033] -> (1 + z3[3])*z3[4]*(1 + z3[4] - z3[6]) - 
    z3[2]*(1 + 2*z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6]), 
  y[1034] -> -1 + z3[4]^4*(-2 + z3[5]) + z3[5] + 
    z3[4]^2*(-1 + z3[5] - z3[6]) - z3[6] + z3[4]*(1 - z3[5] + z3[6]) + 
    z3[4]^3*(1 - z3[5] + z3[6]), 
  y[1035] -> -8*z3[4] - 7*z3[4]^2*(-1 + z3[5]) + 7*z3[4]^3*(-1 + z3[5]) + 
    z3[2]*(4 + 8*z3[4] + 7*z3[4]^2*(-1 + z3[5]) - 4*z3[6]) + 4*(-1 + z3[6]), 
  y[1036] -> 11 + z3[4] - 7*z3[5] + 7*z3[4]*z3[5] - 4*z3[6], 
  y[1037] -> -(z3[2]^2*(2 + 4*z3[4] + 3*z3[3]*(1 + z3[4] - z3[6]) - 
       2*z3[6])) - (1 + z3[3])*z3[4]*(z3[4] - z3[6]) + 
    z3[2]*(3*(1 + z3[3])*z3[4]^2 - z3[3]*z3[6] - 
      z3[4]*(3*(-1 + z3[6]) + z3[3]*(-5 + z3[5] + 3*z3[6]))), 
  y[1038] -> 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])) + 
    ((1 + z3[3]^(-1))*(1 + 1/(z3[3]*z3[4]^2*(-1 + z3[5])^2*
         (1 + z3[4] - z3[6]))))/z3[2], 
  y[1039] -> (1 + z3[3]^(-1) + (1 + (1 + 1/(z3[3]^2*(-1 + z3[5])))/
         (z3[4]*(-1 + z3[5])))/(z3[4]*(1 + z3[4] - z3[6])))/
     ((1 + z3[2])*(-1 + z3[5])) + 1/(z3[2]^2*z3[3]^2*z3[4]*(-1 + z3[5])^3*
      (1 + z3[4] - z3[6])), y[1040] -> z3[2]^(-1) + 
    1/((1 + z3[2])*z3[3]*z3[4]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[1041] -> -4 - 3*z3[6], y[1042] -> -1 - 3*z3[6], 
  y[1043] -> 1/((1 + z3[2])*z3[4]) + 1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[1044] -> 1/((1 + z3[2])*z3[3]^2*z3[4]*(-1 + z3[5])) + 
    (1 + 1/(z3[3]^2*(-1 + z3[5])))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[1045] -> z3[2]^(-2) + 1/((1 + z3[2])*z3[4]), 
  y[1046] -> (1 + z3[3]^(-2))/(z3[2]^2*z3[4]*(-1 + z3[5])) + 
    (z3[3]^(-2) + z3[4]^(-2))/((1 + z3[2])*z3[4]*(-1 + z3[5])) + 
    (1 + 1/(z3[3]*(-1 + z3[5])))/(z3[2]*z3[3]*(1 + z3[4] - z3[6])), 
  y[1047] -> 1 + (-1 + z3[5])^(-1), 
  y[1048] -> (z3[3]^(-1) + z3[4]^(-1) + 1/(z3[3]^2*(-1 + z3[5])) + 
      1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + (1 + z3[3]^(-2))/
     (z3[2]^2*(-1 + z3[5])), y[1049] -> 
   1 + (1 + z3[3]^(-1))/(z3[3]*(-1 + z3[5])), y[1050] -> -5 - 3*z3[6], 
  y[1051] -> 1/(z3[2]*z3[3]^2*z3[4]*(-1 + z3[5])) + 
    ((1 + 1/(z3[3]*(-1 + z3[5])))/((1 + z3[2])*z3[3]) + 
      (1 + z3[3]^(-2))/(z3[2]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[1052] -> (1 + z3[3]^(-1))/(z3[2]*z3[3]*z3[4]^2*(-1 + z3[5])^3) + 
    ((1 + z3[2])^(-1) + 1/(z3[2]^2*z3[3]^2*(-1 + z3[5])^2))/
     ((-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[1053] -> 1/(z3[2]*z3[3]^2*z3[4]*(-1 + z3[5])) + 
    (1 + 1/(z3[3]^2*(-1 + z3[5])))/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[1054] -> 1/(z3[2]*z3[4]) + 1/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[1055] -> 4 + 3*z3[6], y[1056] -> z3[4]^2 - (2 + z3[3])*z3[4]*z3[6] + 
    (1 + z3[3])*(-1 + z3[6])*z3[6], 
  y[1057] -> z3[4]^2 + z3[2]*(1 + 2*z3[4] + z3[3]*(1 + z3[4] - z3[6]) - 
      z3[6]) - (2 + z3[3])*z3[4]*z3[6] + (1 + z3[3])*(-1 + z3[6])*z3[6], 
  y[1058] -> 1/((1 + z3[2])*z3[3]*z3[4]) + (1 + z3[3]^(-1))/
     (z3[2]*(1 + z3[4] - z3[6])) + (1 + z3[3]^(-1))/
     (z3[2]*(z3[2] - z3[4] + z3[6])), 
  y[1059] -> (1/((1 + z3[2])*z3[3]) + (1 + z3[3]^(-2))/
       (z3[2]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]) + 
    (1/((1 + z3[2])*z3[3]) + z3[4]^(-1))/(z3[2] - z3[4] + z3[6]), 
  y[1060] -> (1 + (-1 + z3[5])^(-1))/(1 + z3[2]) + 
    1/(z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])), y[1061] -> -6 - 5*z3[6], 
  y[1062] -> -3 - 5*z3[6], y[1063] -> (1 + z3[2])^(-1) + 
    1/(z3[2]^2*z3[3]^2*(-1 + z3[5])) + 
    1/((1 + z3[2])*z3[3]^2*z3[4]*(-1 + z3[5])), 
  y[1064] -> 1 + 1/(z3[4]*(-1 + z3[5])), y[1065] -> -7 - 3*z3[6], 
  y[1066] -> 1/(z3[2]*z3[3]^2*z3[4]) + 
    ((1 + z3[3]^(-2))/z3[2]^2 + 1/((1 + z3[2])*z3[3]^2))/(1 + z3[4] - z3[6]), 
  y[1067] -> (1 + z3[3]^(-2))/(z3[2]^2*z3[4]) + (z3[3]^(-2) + z3[4]^(-2))/
     ((1 + z3[2])*z3[4]) + 1/(z3[2]*z3[3]^2*(1 + z3[4] - z3[6])), 
  y[1068] -> (1 + z3[3]^(-1))/z3[4]^2 + 1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])), 
  y[1069] -> 1/4 + z3[6], y[1070] -> 3 + 4*z3[6], y[1071] -> 7 + 4*z3[6], 
  y[1072] -> 1/(z3[4]*(-1 + z3[5])) + (z3[2] - z3[4] + z3[6])^(-1), 
  y[1073] -> (1/((1 + z3[2])*z3[3]) + (1 + z3[3]^(-2))/
       (z3[2]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]) + 
    1/((1 + z3[2])*z3[3]*(z3[2] - z3[4] + z3[6])), 
  y[1074] -> -z3[4] + z3[4]^2 + z3[2]*(2 + 4*z3[4] + 
      3*z3[3]*(1 + z3[4] - z3[6]) - 2*z3[6]) - 2*z3[6] - 3*z3[4]*z3[6] + 
    2*z3[6]^2 - z3[3]*(1 + z3[4] - z3[6])*(1 + 3*z3[6]), 
  y[1075] -> z3[4]^2 - 3*(1 + z3[3])*z3[4]*z3[6] + 
    z3[6]*(2*(-1 + z3[6]) + z3[3]*(-2 + 3*z3[6])), y[1076] -> -3 + z3[5], 
  y[1077] -> -(z3[4]^2*(3 + z3[5])) + z3[3]*(1 + z3[4])*
     (1 + z3[5]*(-1 + z3[6])) + 2*(-1 + z3[6]) + 
    z3[4]*(-5 + z3[5]*(-1 + z3[6]) + 2*z3[6]), 
  y[1078] -> 2 + 5*z3[4] + 4*z3[4]^2 + z3[4]*z3[5] - 2*z3[6] - 
    5*z3[4]*z3[6] + z3[3]*(-1 - z3[4]^2*(-1 + z3[5]) + z3[5] + 
      z3[4]*(-1 + z3[5] - 3*z3[6]) - z3[5]*z3[6]) + 
    z3[2]*(-2 - 4*z3[4] + 2*z3[6] + z3[3]*(1 + 3*z3[4]^2*(-1 + z3[5]) - 
        z3[5] - z3[4]*(4 - 5*z3[5] + z3[5]^2) + 3*z3[6])), 
  y[1079] -> (1 + z3[3])^(-1) + 1/((1 + z3[2])*(z3[2] - z3[4])*
      (1 + z3[4] - z3[6])), y[1080] -> 3 + 2*z3[5]*(-1 + z3[6]) - z3[6], 
  y[1081] -> -1 + z3[2] + z3[2]^2*z3[4] + z3[2]*z3[4]*(-2 + z3[5]) + z3[6], 
  y[1082] -> -1 + z3[5] - z3[5]*z3[6], 
  y[1083] -> -2 + z3[5] + z3[6] - z3[5]*z3[6], 
  y[1084] -> 3 - 2*z3[4] - z3[6] + z3[5]*(-2 + z3[4] + z3[6]), 
  y[1085] -> (1 + z3[3])^(-1) + (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
      z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[1086] -> 1 - z3[4]^2 - z3[2]^2*(z3[4] + z3[3]*(1 + z3[4] - z3[6])) - 
    z3[6] + z3[4]*(1 + z3[6] + z3[3]*z3[6]) - 
    z3[2]*(1 + z3[3]*z3[4]^2*(-2 + z3[5]) + z3[3]*z3[6] + 
      z3[4]*(-2 + z3[5] + z3[3]*(-2 + z3[5] + z3[6]))), y[1087] -> 5 - z3[5], 
  y[1088] -> -5 + 2*z3[5], y[1089] -> z3[5] - z3[6] - z3[5]*z3[6], 
  y[1090] -> -z3[5] - z3[3]*(1 + z3[4])*(1 + z3[5]*(-1 + z3[6])) + 
    z3[4]*(-1 + z3[6]) + z3[6] + z3[5]*z3[6], 
  y[1091] -> -1/4*z3[6] - (z3[5]*(-2 + z3[4] + z3[6]))/4, 
  y[1092] -> z3[2]*(z3[5] + z3[4]*(2 - 3*z3[5] + z3[5]^2) - 2*z3[6]) + 
    z3[5]*(-1 + z3[6]) + z3[6] + z3[2]^2*(-1 + z3[4] + z3[6]), 
  y[1093] -> -1/4*(-1 + z3[6])^2 - (z3[5]*(3 - 3*z3[6] + z3[6]^2))/4, 
  y[1094] -> z3[4] - z3[4]^2 + z3[5] - z3[6] + 2*z3[4]*z3[6] - z3[5]*z3[6] - 
    z3[2]^2*(-1 + z3[4] + 3*z3[3]*(1 + z3[4] - z3[6]) + z3[6]) + 
    z3[3]*(1 + z3[4]^2*(-2 + z3[5]) + z3[5]*(-1 + z3[6]) + 
      z3[4]*(1 - z3[5] + 4*z3[6])) - 
    z3[2]*(z3[5] + z3[4]*(2 - 3*z3[5] + z3[5]^2) - 2*z3[6] + 
      z3[3]*(1 + 3*z3[4]^2*(-2 + z3[5]) - z3[5] - 
        z3[4]*(9 - 6*z3[5] + z3[5]^2 - 3*z3[6]) + 4*z3[6])), 
  y[1095] -> (1 + z3[3])^(-2) + 1/((1 + z3[2])^2*(z3[2] - z3[4])), 
  y[1096] -> 1 + z3[5] - z3[5]^2, 
  y[1097] -> (1 + z3[3])^(-1) + (1/((1 + z3[2])*z3[3]) + 
      ((1 + 1/(z3[3]^2*(-1 + z3[5])) + (1 + (-1 + z3[5])^(-1))/
           (z3[3]*z3[4]*(-1 + z3[5])))/(1 + z3[2])^2 + 
        (1/(z3[3]^2*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
         ((1 + z3[2])*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^
         (-2))/(z3[4]*(1 + z3[4] - z3[6])))/(-1 + z3[5]), 
  y[1098] -> 1/(z3[2]*z3[3]) + (z3[3]^(-1) + 1/(z3[4]*(-1 + z3[5])))/
     (1 + z3[2])^2 + (1/(z3[2]*z3[3]^2*(-1 + z3[5])^2*(1 + z3[4] - z3[6])) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-2))/z3[4], 
  y[1099] -> 1/((1 + z3[2])^2*z3[3]) + ((1 + z3[4]^(-1))/(1 + z3[2]) + 
      1/(z3[2]*z3[3]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[1100] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1) + 
    ((1 + 1/(z3[3]*(-1 + z3[5])))/((1 + z3[2])*z3[4]*(-1 + z3[5])) + 
      (1 + z3[4]^(-1))/(z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))/
     (1 + z3[4] - z3[6]), y[1101] -> 1/((1 + z3[2])^2*z3[4]^2) + 
    1/((1 + z3[2])*z3[3]*z3[4]) + 1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])), 
  y[1102] -> (1 + z3[3]^(-1) + (1 + (1 + z3[3]^(-1))/(z3[3]*z3[4]))/
       (-1 + z3[5]))/z3[2] + 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])), 
  y[1103] -> -1 + 3*z3[5] - 2*z3[5]^2, 
  y[1104] -> 2 - (7*z3[5])/2 + 2*z3[5]^2, y[1105] -> 1 + z3[5]*(-2 + z3[6]), 
  y[1106] -> -1 - z3[5]*(-5 + z3[6]) + 2*z3[5]^2*(-2 + z3[6]), 
  y[1107] -> 1 - 5*z3[6], y[1108] -> 3 - z3[6], y[1109] -> 1 - 3*z3[6], 
  y[1110] -> 1 + (1 + z3[2])^(-1), y[1111] -> -1 - 2*z3[6], 
  y[1112] -> z3[4] - 2*z3[6], y[1113] -> (3*z3[4])/4 - z3[6], 
  y[1114] -> -2 + 2*z3[5] - z3[6], y[1115] -> -7 + z3[6], 
  y[1116] -> -4 + z3[6], y[1117] -> 1/((1 + z3[2])*z3[3]) + 
    1/(z3[2]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2), 
  y[1118] -> 1/((1 + z3[2])*(1 + z3[4] - z3[6])) + 
    (1 + 1/((1 + z3[2])*z3[4]*(-1 + z3[5])))/
     (z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1119] -> (1 + z3[3]^(-1) + (-1 + z3[5])^(-1))/(z3[2]*z3[4]) + 
    (z3[4]^(-3) + (1 + z3[4] - z3[6])^(-1))/((1 + z3[2])*(-1 + z3[5])), 
  y[1120] -> 1/(z3[3]*z3[4]^2*(-1 + z3[5])) + 
    1/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[1121] -> 1 + 1/((1 + z3[2])*z3[3]), y[1122] -> 2 - 3*z3[5] + z3[6], 
  y[1123] -> 3 + z3[4]*(-1 + z3[5]) + z3[5]*(-3 + z3[6]) + z3[6], 
  y[1124] -> z3[5]*(-2 + z3[6]) + z3[6], 
  y[1125] -> 1/(z3[2]*z3[4]*(-1 + z3[5])) + 
    ((1 + z3[2])^(-1) + (-1 + z3[5])^(-1))/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[1126] -> 5 - 6*z3[5] + 2*z3[6], y[1127] -> 1 + 3*z3[6], 
  y[1128] -> 4 - 3*z3[4] + 3*z3[6], y[1129] -> 11 + 5*z3[6], 
  y[1130] -> -4 + 3*z3[4] - 2*z3[4]^2 + z3[4]^3, 
  y[1131] -> 4 + z3[5]*(-1 + z3[6]) - 3*z3[6], y[1132] -> 1 - z3[2] + z3[6], 
  y[1133] -> -4 - 2*z3[2] + z3[5] + z3[6] - z3[5]*z3[6], 
  y[1134] -> z3[4] + 2*z3[4]^2 - 3*z3[4]*z3[6] + (-1 + z3[6])*z3[6], 
  y[1135] -> -1 - z3[6] - 3*z3[6]^2, y[1136] -> -5 - 5*z3[6] - 2*z3[6]^2, 
  y[1137] -> -4 - 3*z3[6] - z3[6]^2, 
  y[1138] -> 2 + z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 3*z3[6] + z3[6]^2, 
  y[1139] -> (1 + z3[2])^(-1) + (1 + z3[3]^(-1))/(z3[2]*(-1 + z3[5])), 
  y[1140] -> 4 + 5*z3[6] + z3[6]^2, y[1141] -> 6 - 3*z3[4]*(-2 + z3[5]) - 
    z3[5] - 3*z3[6], y[1142] -> z3[2]^3 + (-1 + z3[5])*(-1 + z3[6]) - 
    z3[2]*(-1 + z3[5])*(-1 + z3[6]) + z3[2]^2*(-1 + z3[5])*(-1 + z3[6]), 
  y[1143] -> (1 + z3[2])^(-1) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[1144] -> -1 - 2*z3[6] + ((4 + z3[3] - z3[3]*z3[5])*z3[6]^2)/4, 
  y[1145] -> 4 + (17 + 3*z3[5])*z3[6] + (-8 + 3*z3[5])*z3[6]^2 - 
    (-1 + z3[5])*z3[6]^3, y[1146] -> 2*z3[4]^3 + z3[4]^2*(1 - 3*z3[6]) + 
    z3[4]*(-3 + z3[6])*z3[6] + z3[6]*(1 + z3[6]), 
  y[1147] -> 9*z3[5] - 2*(3 + z3[6]), 
  y[1148] -> 3 + z3[4]*(5 - 2*z3[5]) + 2*z3[5]^2 - z3[5]*(3 + z3[6]), 
  y[1149] -> 9 + z3[3] - z3[6] + z3[5]*(-1 - z3[3] + z3[6]), 
  y[1150] -> 1/((1 + z3[2])*z3[3]*z3[4]*(-1 + z3[5])^2*(1 + z3[4] - z3[6])) + 
    (z3[2] - z3[4] + z3[6])^(-1), 
  y[1151] -> (1 + z3[3]^(-1))/((1 + z3[2])*z3[3]*(-1 + z3[5])) + 
    (z3[3]^(-1) + z3[4]^(-1))/((1 + z3[2])^2*z3[3]*(-1 + z3[5])) + 
    (1 + z3[3]^(-1))/(z3[2] - z3[4] + z3[6]), 
  y[1152] -> 1/(z3[2]*z3[3]^2*z3[4]*(-1 + z3[5])) + 
    (1 + (1 + z3[2])^(-1))/((1 + z3[2])*z3[3]^2*(-1 + z3[5])*
      (1 + z3[4] - z3[6])) + (1 + z3[3]^(-1))/
     ((1 + z3[2])*(z3[2] - z3[4] + z3[6])), 
  y[1153] -> 1/((1 + z3[2])*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2) + 
    1/(z3[4]*(z3[2] - z3[4] + z3[6])), 
  y[1154] -> ((1 + z3[2])^(-1) + 1/(z3[3]^2*(-1 + z3[5])^2) + 
      1/((1 + z3[2])*z3[3]^2*(-1 + z3[5])^2))/(1 + z3[4] - z3[6]) + 
    (1 + z3[3]^(-1))/((-1 + z3[5])*(z3[2] - z3[4] + z3[6])), 
  y[1155] -> 10 - 4*z3[4] + z3[5]*(5*z3[4] + 2*(-7 + z3[6])) - z3[6] - 
    2*z3[5]^2*(-3 + z3[4] + z3[6]), y[1156] -> -5 + z3[2]^2*(-3 + z3[5]) + 
    2*z3[4]*(-2 + z3[5]) + z3[5] + 2*z3[6] - 
    z3[2]*(-4 + z3[4]*(-2 + z3[5]) + z3[5] + z3[6]), 
  y[1157] -> -1 - z3[5]*(-7 + z3[6]) + z3[5]^2*(-5 + 2*z3[6]), 
  y[1158] -> -2 - 2*z3[5]*(-3 + z3[6]) + z3[5]^2*(-5 + 2*z3[6]), 
  y[1159] -> 4 + z3[5]^2*(10 - 4*z3[6]) - z3[6] + z3[5]*(-13 + 3*z3[6]), 
  y[1160] -> -2 - 2*z3[4]^2 + 5*z3[6] - z3[6]^2 + z3[4]*(-4 + 3*z3[6]), 
  y[1161] -> 2 + 2*z3[4]^2 + z3[6] + z3[6]^2 - z3[4]*(2 + 3*z3[6]), 
  y[1162] -> 4 - 2*z3[4]^2 - z3[6] - z3[6]^2 + z3[4]*(2 + 3*z3[6]), 
  y[1163] -> -(z3[4]*(-3 + z3[5])^2) - 4*(1 + z3[6]) - 
    2*z3[5]^2*(1 + z3[6]) + z3[5]*(1 + 7*z3[6]), 
  y[1164] -> 1/(z3[2]*z3[3]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - 
       z3[6])) + 1/((1 + z3[2])^2*(1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + 
       z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[1165] -> 8 + 2*z3[3]^2*z3[5]*(-1 + z3[6])^2 + 9*z3[6] - 6*z3[6]^2 - 
    z3[3]*(-1 + z3[6])*(4 + 3*z3[5] + 4*z3[6]) + 
    z3[5]*(1 + 4*z3[6] - z3[6]^2), y[1166] -> 2*z3[4]^3*(-3 + z3[5]) - 
    (-1 + z3[6])*(-3 + z3[5]*(-1 + z3[6]) + z3[6]) + 
    z3[4]^2*(-15 + z3[5] + 7*z3[6] - z3[5]*z3[6]) - 
    z3[4]*(13 + z3[5]*(-1 + z3[6])^2 - 10*z3[6] + z3[6]^2), 
  y[1167] -> -6 + 4*z3[6] - z3[6]^2 + z3[5]*(9 - 5*z3[6] + z3[6]^2) - 
    z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[1168] -> 1 + 2*z3[5]*(-3 + z3[6]) + z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[1169] -> 3 + z3[5] + 10*z3[6] - z3[5]*z3[6] - 4*z3[6]^2 + 
    z3[3]*(-1 + z3[5])*(-3 - 2*z3[6] + z3[6]^2), 
  y[1170] -> 1/((1 + z3[2])*(-1 + z3[5])^2*(1 + z3[4] - z3[6])) + 
    (1 + 1/((1 + z3[2])^2*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(-1 + z3[5])))/
     (z3[2] - z3[4] + z3[6]) + 1/((1 + z3[2])*(1 + z3[3])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])*(z3[2]^2*z3[3]^2 + 
       4*z3[2]*z3[3]*z3[4] - 4*z3[3]*z3[4]^2 - 4*z3[2]*z3[3]*z3[4]*z3[5] - 
       2*z3[2]*z3[3]^2*z3[4]*z3[5] + 4*z3[3]*z3[4]^2*z3[5] + 
       z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]*z3[3]*z3[6] + 4*z3[3]*z3[4]*z3[6] - 
       2*z3[3]*z3[4]*z3[5]*z3[6] + z3[6]^2)), 
  y[1171] -> 1 - 2*z3[4]^3 + (2 + z3[3])*z3[6]^3 + 
    z3[4]^2*(1 + (6 + z3[3])*z3[6]) - 
    z3[4]*(1 + z3[6] + 2*(3 + z3[3])*z3[6]^2), 
  y[1172] -> -4 + 4*z3[4]^3 - (3 + z3[5])*z3[6] - (3 + z3[5])*z3[6]^2 - 
    (3 + z3[5])*z3[6]^3 - z3[4]^2*(4 + (11 + z3[5])*z3[6]) + 
    z3[4]*(4 + (7 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2), 
  y[1173] -> -1 - 8*z3[4]^3 + z3[3]*(-1 + z3[5]) + z3[5] - 17*z3[6] + 
    z3[5]*z3[6] + 3*z3[6]^2 + z3[5]*z3[6]^2 + 3*z3[6]^3 + z3[5]*z3[6]^3 + 
    2*z3[4]^2*(4 + (9 + z3[5])*z3[6]) - 
    z3[4]*(-16 + 2*(5 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2), 
  y[1174] -> 8 - 8*z3[4]^3 + 2*(1 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
    (3 + z3[5])*z3[6]^3 + 2*z3[4]^2*(4 + (9 + z3[5])*z3[6]) - 
    z3[4]*(8 + 2*(5 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2), 
  y[1175] -> -4 + 4*z3[4]^3 - 3*(7 + z3[5])*z3[6] - (13 + 6*z3[5])*z3[6]^2 - 
    (14 + 5*z3[5])*z3[6]^3 - z3[4]^2*(4 + (29 + 3*z3[5])*z3[6]) + 
    z3[4]*(4 + (25 + 3*z3[5])*z3[6] + (38 + 9*z3[5])*z3[6]^2), 
  y[1176] -> 1 - 4*z3[4]^3 - z3[5] - 13*z3[6] + 4*z3[5]*z3[6] + z3[6]^2 + 
    6*z3[5]*z3[6]^2 + 17*z3[6]^3 + 6*z3[5]*z3[6]^3 + 
    z3[4]^2*(4 + (29 + 3*z3[5])*z3[6]) + z3[3]*(-1 + z3[5])*
     (3 + 2*z3[6] + 2*z3[6]^2) - z3[4]*(-8 + 3*(3 + z3[5])*z3[6] + 
      (42 + 9*z3[5])*z3[6]^2), y[1177] -> 1 + 2*z3[4]^4 + z3[6]^4 - 
    z3[4]^3*(1 + 7*z3[6]) + z3[4]^2*(1 + 2*z3[6] + 9*z3[6]^2) - 
    z3[4]*(1 + z3[6] + z3[6]^2 + 5*z3[6]^3), 
  y[1178] -> -8*z3[4]^3 + 2*z3[4]^2*(-8 + (9 + z3[5])*z3[6]) - 
    z3[4]*(8 - 28*z3[6] + (13 + 3*z3[5])*z3[6]^2) + 
    z3[6]*(8 + (-13 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(1 + z3[6])), 
  y[1179] -> -4*z3[4]^3 + z3[4]^2*(-8 + (11 + z3[5])*z3[6]) - 
    2*z3[4]*(2 - 8*z3[6] + (5 + z3[5])*z3[6]^2) + 
    z3[6]*(4 + (-9 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(1 + z3[6])), 
  y[1180] -> -4*z3[4]^3 + z3[4]^2*(-8 + 3*(7 + z3[5])*z3[6]) - 
    z3[4]*(4 - 28*z3[6] + 7*(4 + z3[5])*z3[6]^2) + 
    z3[6]*(4 + 4*(-6 + z3[5])*z3[6] + (11 + 4*z3[5])*z3[6]^2 + 
      3*z3[3]*(-1 + z3[5])*(1 + z3[6])), 
  y[1181] -> 1/(z3[2]*(-1 + z3[5])^2*(1 + z3[4] - z3[6])) + 
    (1/((1 + z3[2])*z3[4]^3*(-1 + z3[5])^2) + 1/(z3[4]*(-1 + z3[5])^2) + 
      (z3[2] - z3[4] + z3[6])^(-1))/(1 + z3[2]), 
  y[1182] -> 1/(z3[2]*z3[3]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (1/((1 + z3[2])^2*z3[3]^2*(-1 + z3[5])) + 
      1/((1 + z3[2])*z3[3]^2*(-1 + z3[5])) + (1 + z3[3]^(-1))/
       (z3[2] - z3[4] + z3[6]))/z3[4], 
  y[1183] -> (1 + (1 + z3[4] - z3[6])^(-1))/z3[3] + 
    (1 + z3[3]^(-1))/((1 + z3[2])*z3[4]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    ((1 + (1 + (1 + (1 + z3[2])^(-1))/z3[3])/(z3[3]*(1 + z3[4] - z3[6])))/
       (-1 + z3[5]) + 1/((1 + z3[2])*z3[3]*(1 + z3[4] - z3[6])) + 
      (1 + z3[3]^(-1))/(z3[2] - z3[4] + z3[6]))/z3[4], 
  y[1184] -> -(z3[2]^2*z3[4]) - (-1 + z3[5])*(7 + 2*z3[5]*(-1 + z3[6]) - 
      5*z3[6])*(-1 + z3[6]) + z3[2]*(-(z3[4]^2*(-2 + z3[5])^3) - 
      (-1 + z3[5])*(6 + 2*z3[5]*(-1 + z3[6]) - 5*z3[6]) - 
      z3[4]*(-2 + z3[5])*(-5 + z3[5]*(7 - 5*z3[6]) + 2*z3[5]^2*(-1 + z3[6]) + 
        2*z3[6])), y[1185] -> 4 + z3[4]^2*(6 + z3[5]) + 
    (-16 + 3*z3[5])*z3[6] + 3*(2 + z3[5])*z3[6]^2 - 
    z3[4]*(-13 + 12*z3[6] + z3[5]*(2 + 4*z3[6])), 
  y[1186] -> -29 + 3*z3[5] + z3[4]^2*(4 + z3[5]) + 
    8*z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) + 16*z3[6] + 
    5*z3[5]*z3[6] + 18*z3[6]^2 + 5*z3[5]*z3[6]^2 - 
    z3[4]*(32 + 22*z3[6] + z3[5]*(-5 + 6*z3[6])), 
  y[1187] -> -4*z3[4]^3 + z3[3]*(-1 + z3[5]) + 
    z3[4]^2*(4 + (11 + z3[5])*z3[6]) - z3[4]*(-8 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2) + z3[6]*(3*(-3 + z3[6] + z3[6]^2) + 
      z3[5]*(1 + z3[6] + z3[6]^2)), 
  y[1188] -> 1/((1 + z3[2])^2*z3[4]^2*(-1 + z3[5])^2*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    ((1 + (-1 + z3[5])^(-1))/(z3[2]*(-1 + z3[5])) + 
      1/((1 + z3[3])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])*
        (z3[2]^2*z3[3]^2 + 4*z3[2]*z3[3]*z3[4] - 4*z3[3]*z3[4]^2 - 
         4*z3[2]*z3[3]*z3[4]*z3[5] - 2*z3[2]*z3[3]^2*z3[4]*z3[5] + 
         4*z3[3]*z3[4]^2*z3[5] + z3[3]^2*z3[4]^2*z3[5]^2 - 
         2*z3[2]*z3[3]*z3[6] + 4*z3[3]*z3[4]*z3[6] - 2*z3[3]*z3[4]*z3[5]*
          z3[6] + z3[6]^2)))/(1 + z3[4] - z3[6]), 
  y[1189] -> z3[3]*(3 + 2*z3[4])*(z3[4] - z3[6])*(1 + z3[4] - z3[6])^2 + 
    z3[5]*(-(z3[3]*z3[4]*(1 + z3[4] - z3[6])^2*(2 + z3[4] + z3[6])) + 
      z3[6]^2*(z3[4]^2 + z3[6] - 2*z3[4]*z3[6] + z3[6]^2)) + 
    z3[6]*(-3*z3[4]^3 + z3[4]^2*(-6 + 9*z3[6]) + 
      z3[4]*(-3 + 13*z3[6] - 9*z3[6]^2) + z3[6]*(3 - 8*z3[6] + 3*z3[6]^2)), 
  y[1190] -> -(z3[3]^3*z3[5]*(-1 + z3[6])^3) + 
    z3[6]*(3 + (2 + z3[5])*z3[6] - 3*z3[6]^2 + z3[6]^3) + 
    z3[3]^2*(-1 + z3[6])^2*(3*z3[6] + z3[5]*(2 - 2*z3[6] + z3[6]^2)) + 
    z3[3]*(-1 + z3[6])*(z3[6]*(-6 + 2*z3[6] + z3[6]^2) + 
      z3[5]*(-1 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[1191] -> -8 - 8*z3[4]^2 - 17*z3[6] - 11*z3[6]^2 + z3[4]*(8 + 25*z3[6]) - 
    4*z3[3]*(1 + z3[4]^2 + z3[6] - z3[4]*(1 + 2*z3[6])) - 
    z3[5]*(1 + z3[4]^2 + 2*z3[3]^2*(1 - z3[4] + z3[4]^2 - z3[6]) + 5*z3[6] + 
      4*z3[6]^2 - z3[4]*(1 + 6*z3[6]) + 3*z3[3]*(1 + z3[4]^2 - 
        z3[4]*(1 + z3[6]))), y[1192] -> 4 + 10*z3[5] - 2*z3[5]^2 + 
    z3[4]^3*(10 - 6*z3[5] + z3[5]^2) - 5*z3[6] - 18*z3[5]*z3[6] + 
    4*z3[5]^2*z3[6] - 2*z3[6]^2 + 8*z3[5]*z3[6]^2 - 2*z3[5]^2*z3[6]^2 + 
    z3[4]^2*(29 + z3[5] - 7*z3[6] - z3[5]*z3[6] + z3[5]^2*z3[6]) - 
    z3[4]*(-29 + 14*z3[6] + 3*z3[6]^2 + z3[5]*(-10 + 17*z3[6] - 7*z3[6]^2) + 
      z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2)) - 
    z3[3]*(2 + z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      z3[4]*(1 + z3[5]^2*(-2 + z3[6]) + z3[6] + z3[5]*(1 + z3[6]))), 
  y[1193] -> (1 + 1/(z3[3]*(-1 + z3[5])) + 
      1/(z3[4]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])))/(1 + z3[2])^2 + 
    (1/(z3[4]^2*(-1 + z3[5])) + 1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])))/
     (z3[2]*z3[3] - z3[3]*z3[4] - z3[6]) + 
    ((1 + 1/((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
       (z3[4]^2*(-1 + z3[5])) + 1/((-1 + z3[5])*(1 + z3[4] - z3[6])*
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
      (1 + (1 + z3[3]^(-2))/(z3[2] - z3[4] + z3[6]))/z3[4] + 
      ((-1 + z3[5])^(-1) + 1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*
          (z3[2] - z3[4] + z3[6])))/z3[3])/(1 + z3[2]), 
  y[1194] -> -(1/((1 + z3[2])^2*(1 + z3[3])*(z3[2] - z3[4])*
       (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
        z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
        z3[3]*z3[4]*z3[6]))) - (1/(z3[2]*z3[3]*(-1 + z3[5])) + 
      ((1 + z3[3]^(-1) + 1/(z3[3]*z3[4]*(-1 + z3[5])^2) + 
          (1 + z3[4]^(-1))/(-1 + z3[5]) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^
           (-2))/((1 + z3[2])*z3[4]) + (1 + 1/(z3[2]*(-1 + z3[5])) + 
          1/(z3[4]^2*(-1 + z3[5])))/(z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))/
       (1 + z3[4] - z3[6]) + (z3[4]^(-1) + (z3[2]*z3[3] - z3[4] - 
          z3[3]*z3[4])^(-1) + 1/(z3[4]^2*(-1 + z3[5])) + 
        1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(z3[2] - z3[4] + 
           z3[6])))/(1 + z3[2])^2)/(-1 + z3[5]), 
  y[1195] -> -6 + 2*z3[2]^3*(-9 - z3[3] + z3[3]^2) - 
    2*z3[2]^2*(17 + z3[3]*(17 - 7*z3[6]) + z3[3]^2*(-3 + z3[6]) - 11*z3[6]) - 
    2*z3[3]^2*(-1 + z3[6]) + 13*z3[6] - 6*z3[6]^2 + 
    z3[3]*(-5 + 24*z3[6] - 8*z3[6]^2) + z3[2]*(-22 + z3[3]^2*(6 - 4*z3[6]) + 
      26*z3[6] + z3[3]*(-41 + 38*z3[6] - 4*z3[6]^2)) - 
    z3[5]*(-1 + z3[6])*(2 + 2*z3[2]^2*(1 + 9*z3[3] + z3[3]^2) + 
      z3[3]*(7 - 10*z3[6]) + z3[3]^2*(6 - 4*z3[6]) - 
      2*z3[2]*(1 + z3[3]^2*(-3 + z3[6]) + z3[3]*(-11 + 5*z3[6]))), 
  y[1196] -> 28 + 16*z3[4] + 8*z3[4]^2 - 2*z3[5] - 4*z3[4]*z3[5] - 
    2*z3[2]^2*(-23 + z3[5] + z3[3]^2*(2 + z3[5]) + z3[3]*(-13 + 9*z3[5])) - 
    15*z3[6] - 4*z3[4]*z3[6] - 2*z3[6]^2 + 
    z3[3]^2*(-2 - 2*z3[4]^2*z3[5] + z3[4]*(2 + 6*z3[5]) + 
      z3[5]*(-6 + 4*z3[6])) - z3[3]*(3 + 2*z3[4]^2*(-7 + 5*z3[5]) + 
      z3[5]*(7 - 10*z3[6]) + 11*z3[6] + z3[4]*(13 + z3[5] + 10*z3[6] - 
        2*z3[5]*z3[6])) + z3[2]*(2*z3[3]^2*(-3 + z3[4]*(1 + 2*z3[5]) + 
        z3[5]*(-3 + z3[6])) + 2*(2 + z3[4]*(-18 + z3[5]) + z3[5] + z3[6]) + 
      z3[3]*(49 + z3[4]*(-38 + 28*z3[5]) + 4*z3[6] + 
        2*z3[5]*(-11 + 5*z3[6]))), y[1197] -> -1 - 16*z3[4] - 20*z3[4]^2 - 
    9*z3[5] - 9*z3[4]*z3[5] + 6*z3[4]^2*z3[5] + 2*z3[5]^2 + z3[4]*z3[5]^2 - 
    z3[4]^2*z3[5]^2 + z3[2]^2*(z3[4] + z3[3]*(1 + z3[4] - z3[6])) + 
    11*z3[4]*z3[6] - 2*z3[4]^2*z3[6] + 16*z3[5]*z3[6] + 7*z3[4]*z3[5]*z3[6] - 
    4*z3[5]^2*z3[6] - 2*z3[4]*z3[5]^2*z3[6] + 3*z3[6]^2 + 4*z3[4]*z3[6]^2 - 
    7*z3[5]*z3[6]^2 + 2*z3[5]^2*z3[6]^2 - 2*z3[6]^3 + 
    z3[3]*(2 + z3[4]^2*(-1 + z3[5] + z3[5]^2) + z3[5]*(-1 + z3[6]) + 
      z3[5]^2*(-1 + z3[6]) + z3[6] - z3[6]^3 + 
      z3[4]*(z3[5] - 2*z3[5]^2 + (1 + z3[6])^2)) + 
    z3[2]*(-2 + 8*z3[5] - 2*z3[5]^2 + z3[4]^2*(-6 + 12*z3[5] - 6*z3[5]^2 + 
        z3[5]^3) - z3[6] - 7*z3[5]*z3[6] + 2*z3[5]^2*z3[6] + 2*z3[6]^2 + 
      z3[3]*(-2 + z3[5] + z3[5]^2 - z3[4]^2*z3[5]^2 + 
        z3[4]*(2 - 5*z3[5] + z3[5]^3) - 2*z3[6] + z3[6]^2) + 
      z3[4]*(19 + z3[5]^2*(11 - 9*z3[6]) + 2*z3[5]^3*(-1 + z3[6]) - 9*z3[6] + 
        z3[5]*(-19 + 12*z3[6]))), 
  y[1198] -> 3*z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
    z3[6]*(-3*z3[4]^3 + 3*z3[4]^2*(1 + 4*z3[6]) + z3[4]*(6 - 12*z3[6]^2) + 
      z3[6]*(-4 + 3*z3[6]^2)) - z3[3]*(4*z3[4]^4 + z3[4]^3*(26 - 3*z3[6]) + 
      z3[4]^2*(43 - 34*z3[6] - 6*z3[6]^2) + 
      3*z3[6]*(-5 + 4*z3[6] + z3[6]^2) + z3[4]*(21 - 49*z3[6] + 5*z3[6]^2 + 
        5*z3[6]^3)) + z3[5]*(3*z3[3]^2*z3[4]*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[6]^2*(1 + z3[4]^2 + z3[6] + z3[6]^2 - 
        z3[4]*(1 + 2*z3[6])) + z3[3]*z3[4]*(18 + 5*z3[4]^3 + 
        z3[4]^2*(25 - 8*z3[6]) - 19*z3[6] + 2*z3[6]^2 - z3[6]^3 + 
        z3[4]*(38 - 24*z3[6] + 4*z3[6]^2))), 
  y[1199] -> (1 + z3[2])^3*z3[3]^3*(1 + z3[2] - z3[6])^2 + 
    z3[6]*(3 + (4 + 6*z3[2] + 8*z3[2]^2 + 4*z3[2]^3)*z3[6] - 
      (5 + 7*z3[2] + 5*z3[2]^2)*z3[6]^2 + (2 + z3[2])*z3[6]^3) + 
    z3[3]^2*(-6 + 4*z3[2]^5 + z3[2]^4*(4 - 3*z3[6]) + 27*z3[6] - 29*z3[6]^2 + 
      8*z3[6]^3 - 3*z3[2]^3*(6 - 5*z3[6] + z3[6]^2) + 
      z3[2]^2*(-38 + 60*z3[6] - 23*z3[6]^2 + 2*z3[6]^3) + 
      z3[2]*(-26 + 66*z3[6] - 43*z3[6]^2 + 7*z3[6]^3)) + 
    z3[3]*(-7 + 8*z3[2]^4*(-2 + z3[6]) + 32*z3[6] - 25*z3[6]^2 + 2*z3[6]^3 + 
      2*z3[6]^4 + z3[2]^2*(-56 + 92*z3[6] - 33*z3[6]^2) + 
      z3[2]^3*(-48 + 52*z3[6] - 9*z3[6]^2) + 
      z3[2]*(-31 + 74*z3[6] - 41*z3[6]^2 + z3[6]^3 + z3[6]^4)) - 
    z3[3]*z3[5]*(-1 + z3[6])*(z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 
      z3[2]^3*(48 + z3[3]^2*(5 - 2*z3[6]) - 22*z3[3]*(-2 + z3[6]) - 
        28*z3[6]) - (-1 + z3[6])^2*(-9 + 2*z3[6]) + 
      z3[3]^2*(5 - 8*z3[6] + 3*z3[6]^2) + z3[3]*(14 - 28*z3[6] + 17*z3[6]^2 - 
        2*z3[6]^3) + z3[2]^2*(56 - 64*z3[6] + 13*z3[6]^2 + 
        z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + z3[3]*(62 - 64*z3[6] + 
          11*z3[6]^2)) + z3[2]*(32 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
        z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) - 
        z3[3]*(-42 + 66*z3[6] - 25*z3[6]^2 + z3[6]^3))), 
  y[1200] -> -(z3[3]^3*z3[5]*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + 
       (-1 + z3[6])^2 - z3[4]^3*(1 + z3[6]))) - 
    z3[6]*(3 - 3*z3[4]^3 + (5 + z3[5])*z3[6] + (2 + z3[5])*z3[6]^2 + 
      (3 + z3[5])*z3[6]^3 + z3[4]^2*(3 + (11 + z3[5])*z3[6]) - 
      z3[4]*(3 + (8 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2)) + 
    z3[3]^2*(3*(-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6]) + 
      z3[5]*(-2 - 2*z3[4]^4 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3 + 
        2*z3[4]^3*(1 + z3[6]) - z3[4]^2*(2 + z3[6]^2) + 
        z3[4]*(2 - 2*z3[6] + z3[6]^2))) + 
    z3[3]*(z3[6]*(-6 + 6*z3[4]^3 + 2*z3[6] + z3[6]^2 - 
        2*z3[4]^2*(3 + 5*z3[6]) + z3[4]*(6 + 4*z3[6] + 3*z3[6]^2)) + 
      z3[5]*(-1 - z3[4]^4 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3 + 
        z3[4]^3*(1 + z3[6]) - z3[4]^2*(1 + 2*z3[6]^2) + 
        z3[4]*(1 - z3[6] + 2*z3[6]^2 + z3[6]^3))), 
  y[1201] -> -((1 + z3[2])*z3[3]^3*(1 + 2*z3[2] - z3[4])*
      (1 + 2*z3[2]^2 - 2*z3[2]*(-1 + z3[4]) + z3[4]^2 - z3[6] - 
       z3[4]*z3[6])) + z3[6]*(-3 - (7 + 10*z3[2]^2 + z3[2]*(3 - 8*z3[4]) + 
        2*z3[4] + 2*z3[4]^2)*z3[6] + (4 + z3[4])*z3[6]^2) + 
    z3[3]^2*(3 - 6*z3[2]^4 + 6*z3[4]^4 - 3*z3[2]^3*(-7 + 4*z3[4]) - 
      15*z3[6] + 5*z3[6]^2 - 9*z3[4]^3*(1 + z3[6]) + 
      3*z3[4]^2*(-1 - z3[6] + z3[6]^2) + z3[4]*(-15 + 27*z3[6] + 4*z3[6]^2) + 
      z3[2]^2*(35 + 32*z3[4]^2 - 16*z3[6] + 4*z3[6]^2 - 
        z3[4]*(47 + 16*z3[6])) + z3[2]*(29 - 24*z3[4]^3 - 46*z3[6] + 
        6*z3[6]^2 + z3[4]^2*(35 + 24*z3[6]) + 
        z3[4]*(-17 + 2*z3[6] - 5*z3[6]^2))) + 
    z3[3]*(7 + 16*z3[2]^4 + 8*z3[4]^4 - 8*z3[2]^3*(-6 + 7*z3[4]) - 
      12*z3[4]^3*(-1 + z3[6]) - 37*z3[6] + 6*z3[6]^2 + 4*z3[6]^3 + 
      2*z3[4]^2*(21 - 14*z3[6] + z3[6]^2) + 
      z3[4]*(11 - 17*z3[6] + 10*z3[6]^2 + z3[6]^3) + 
      z3[2]^2*(56 + 72*z3[4]^2 - 42*z3[6] - 4*z3[4]*(11 + 9*z3[6])) - 
      z3[2]*(-31 + 40*z3[4]^3 + 34*z3[6] + 2*z3[6]^2 - 
        4*z3[4]^2*(1 + 10*z3[6]) + z3[4]*(46 - 33*z3[6] + z3[6]^2))) - 
    z3[3]*z3[5]*(9 + z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 7*z3[4] + 
      42*z3[4]^2 + 12*z3[4]^3 + 8*z3[4]^4 - 20*z3[6] - 5*z3[4]*z3[6] - 
      22*z3[4]^2*z3[6] - 8*z3[4]^3*z3[6] + 13*z3[6]^2 + z3[4]^2*z3[6]^2 - 
      2*z3[6]^3 - z3[2]^3*(-48 + 56*z3[4] + 28*z3[6] + 
        22*z3[3]*(-2 + 2*z3[4] + z3[6]) + z3[3]^2*(-5 + 4*z3[4] + 2*z3[6])) + 
      z3[3]^2*(5 + z3[4]^4 - 8*z3[6] + 3*z3[6]^2 - z3[4]^3*(5 + z3[6]) + 
        z3[4]^2*(5 + 2*z3[6]) + z3[4]*(-5 + 3*z3[6])) + 
      z3[3]*(14 + 8*z3[4]^4 - 28*z3[6] + 17*z3[6]^2 - 2*z3[6]^3 + 
        z3[4]*(-11 + 8*z3[6]) - z3[4]^3*(5 + 8*z3[6]) + 
        z3[4]^2*(23 - 12*z3[6] + z3[6]^2)) + 
      z3[2]^2*(56 - 44*z3[4] + 72*z3[4]^2 - 64*z3[6] + 13*z3[6]^2 + 
        z3[3]^2*(10 - 10*z3[4] + 6*z3[4]^2 - 8*z3[6] + z3[6]^2) + 
        z3[3]*(62 - 59*z3[4] + 60*z3[4]^2 - 64*z3[6] + 11*z3[6]^2)) + 
      z3[2]*(32 - 40*z3[4]^3 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
        4*z3[4]^2*(1 + 5*z3[6]) + z3[4]*(-46 + 35*z3[6] - 2*z3[6]^2) + 
        z3[3]^2*(10 - 4*z3[4]^3 + 2*z3[4]*(-5 + z3[6]) - 12*z3[6] + 
          3*z3[6]^2 + 2*z3[4]^2*(5 + z3[6])) - 
        z3[3]*(-42 + 36*z3[4]^3 + 66*z3[6] - 25*z3[6]^2 + z3[6]^3 - 
          3*z3[4]^2*(11 + 6*z3[6]) + z3[4]*(45 - 30*z3[6] + 2*z3[6]^2)))), 
  y[1202] -> 5 - 2*z3[5], y[1203] -> -5 + z3[5], 
  y[1204] -> 2 - 7*z3[5] - 3*z3[5]^2, 
  y[1205] -> 4 - 4*z3[5] - z3[4]*(-6 + z3[5]^2) - z3[5]^2*(-3 + z3[6]), 
  y[1206] -> -11 - 3*z3[6], y[1207] -> -7 - 2*z3[6], 
  y[1208] -> -7 + 9*z3[5] - 2*z3[6], 
  y[1209] -> (1 + (1 + z3[3]^(-1))/(z3[3]*z3[4]))/z3[2] + 
    1/((1 + z3[2])*z3[4]^2), y[1210] -> (1 + z3[4]^(-1))/(1 + z3[2]) + 
    1/(z3[2]*z3[3]^2*(-1 + z3[5])), 
  y[1211] -> 1 + (1 + 1/(z3[4]*(-1 + z3[5])^2))/z3[3], 
  y[1212] -> 1 + 2*z3[5] - 4*z3[5]^2, y[1213] -> 3 + 2*z3[5]*(-2 + z3[6]), 
  y[1214] -> 1 - 7*z3[6], y[1215] -> -1 + 2*z3[5] - z3[6], 
  y[1216] -> 3 + z3[5]^2*(10 - 4*z3[6]) + z3[5]*(-6 + z3[6]) - z3[6], 
  y[1217] -> (1 + 1/((1 + z3[2])*z3[4]^2))/((1 + z3[2])*z3[4]) + 
    1/(z3[2]*(1 + z3[4] - z3[6])), y[1218] -> 1/((1 + z3[2])*z3[4]^3) + 
    1/(z3[2]*z3[4]) + 1/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[1219] -> (1 + (1 + z3[2])^(-1))/((1 + z3[2])*z3[4]) + 
    1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[1220] -> 1/(z3[2]*z3[4]) + (1 + (1 + z3[2])^(-1))/
     ((1 + z3[2])*(1 + z3[4] - z3[6])), y[1221] -> -5/4 - z3[6], 
  y[1222] -> 5/4 + z3[6], y[1223] -> 1 - 3*z3[5] + z3[6], 
  y[1224] -> 3 - 3*z3[5] + z3[6], y[1225] -> -1 + z3[5]*(-2 + z3[6]) + z3[6], 
  y[1226] -> -7 + 2*z3[6], y[1227] -> 5 + 3*z3[6], y[1228] -> 7 + 3*z3[6], 
  y[1229] -> -1 + 5*z3[6], y[1230] -> 2 - (3*z3[4])/2, 
  y[1231] -> 2 + (-1 + z3[3])*z3[6], y[1232] -> -3 - 3*z3[6] - 5*z3[6]^2, 
  y[1233] -> -15 - 13*z3[6] - 4*z3[6]^2, 
  y[1234] -> 1 + z3[3]^(-1) + (z3[3]^(-1) + z3[4]^(-1))/(1 + z3[2]), 
  y[1235] -> 1/(z3[4]*(-1 + z3[5])) + 
    1/((1 + z3[2])*(z3[2] - z3[4] + z3[6])), 
  y[1236] -> 
   ((1 + (1 + (1 + (1 + z3[2])^(-1))/z3[3])/(z3[3]*(1 + z3[4] - z3[6])))/
       (-1 + z3[5]) + 1/((1 + z3[2])*z3[3]*(1 + z3[4] - z3[6])))/z3[4] + 
    (1 + z3[3]^(-1))/((1 + z3[2])*z3[4]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (1 + z3[3]^(-1))/(z3[2] - z3[4] + z3[6]), 
  y[1237] -> 1/(z3[2]*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[2])*z3[4]*(z3[2] - z3[4] + z3[6])), 
  y[1238] -> 1 + z3[3]^(-1) + (1 + 1/(z3[4]*(1 + z3[4] - z3[6])))/
     (1 + z3[2]) + (z3[4]^(-1) + (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1))/
     (z3[3]^2*(z3[2] - z3[4] + z3[6])), 
  y[1239] -> 1 + z3[6] + z3[5]*(-3 + z3[4] + z3[6]), 
  y[1240] -> 5 - 2*z3[4] + z3[5]*(-7 + 2*z3[4] - z3[6]) - 
    2*z3[5]^2*(-3 + z3[4] + z3[6]), 
  y[1241] -> -z3[6] + z3[5]*(3 - z3[4] + z3[6]) + 
    z3[5]^2*(-3 + z3[4] + z3[6]), y[1242] -> -3 - z3[5]*(-5 + z3[6]) + 
    z3[5]^2*(-5 + 2*z3[6]), y[1243] -> 2 + z3[5] - 2*z3[6] + 
    z3[5]^2*(-5 + 2*z3[6]), y[1244] -> 
   13*z3[5] - z3[4]*(6 + 4*z3[5] - 5*z3[5]^2 + z3[5]^3) + 
    6*z3[5]^2*(-2 + z3[6]) - 2*z3[5]^3*(-1 + z3[6]) - 2*(5 + 2*z3[6]), 
  y[1245] -> 2*z3[5]^2*(-1 + z3[6])^2 + (6 - 5*z3[6])*z3[6] + 
    z3[5]*(-8 + 13*z3[6] - 5*z3[6]^2), 
  y[1246] -> -2 + 2*z3[6] - z3[6]^2 - z3[5]*(-6 + z3[6]^2) - 
    2*z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[1247] -> 2*z3[5]*(-3 + z3[6]) - (-2 + z3[6])*z3[6] + 
    z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[1248] -> -2 + z3[6] + z3[5]*(-2 + z3[6])*z3[6] + 
    z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[1249] -> 2 - 4*z3[4]^3 + (1 + z3[3])*z3[6] + (1 + z3[3])*z3[6]^2 + 
    (5 + 3*z3[3])*z3[6]^3 + z3[4]^2*(2 + (13 + 3*z3[3])*z3[6]) - 
    z3[4]*(2 + (3 + z3[3])*z3[6] + 2*(7 + 3*z3[3])*z3[6]^2), 
  y[1250] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1) + 
    1/((1 + z3[2])*z3[3]*z3[4]^2*(-1 + z3[5])^2*(1 + z3[4] - z3[6])) + 
    (1 + 1/(z3[3]^2*(-1 + z3[5])^2*(1 + z3[4] - z3[6])) + 
      (z3[2] - z3[4] + z3[6])^(-1))/z3[4], 
  y[1251] -> (1 + z3[4]^(-1))/((-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (1 + 1/(z3[4]*(-1 + z3[5])) + (1 + z3[3]^(-1))/(z3[2] - z3[4] + z3[6]))/
     (1 + z3[2]), y[1252] -> -8 + z3[5] - z3[5]^2 + z3[4]^3*(-8 + z3[5]^2) - 
    z3[4]^2*(26 + z3[5]^2 - 10*z3[6]) + 11*z3[6] - z3[5]*z3[6] + 
    2*z3[5]^2*z3[6] - 2*z3[6]^2 - z3[5]^2*z3[6]^2 - 
    z3[4]*(2*(13 - 11*z3[6] + z3[6]^2) + z3[5]^2*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[3]*(2 + z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      z3[4]*(1 + z3[5]^2*(-2 + z3[6]) + z3[6] + z3[5]*(1 + z3[6]))), 
  y[1253] -> -(1/((1 + z3[2])^2*(1 + z3[3])*(z3[2] - z3[4])*
       (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
        z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
        z3[3]*z3[4]*z3[6]))) - ((1 + z3[3]^(-1))/z3[2] + 
      ((z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1) + 1/(z3[4]*(-1 + z3[5])) + 
        1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(z3[2] - z3[4] + 
           z3[6])))/(1 + z3[2])^2)/(-1 + z3[5]), 
  y[1254] -> -(z3[2]^2*(-1 + z3[4] + z3[6])) - 
    (-1 + z3[5])*(2*z3[5]^2*(-1 + z3[6])^2 + (5 - 4*z3[6])*z3[6] + 
      z3[5]*(-7 + 11*z3[6] - 4*z3[6]^2)) - 
    z3[2]*(-6*z3[5] + z3[4]^2*(-2 + z3[5])^3*z3[5] + z3[5]^2*(8 - 6*z3[6]) + 
      2*z3[5]^3*(-1 + z3[6]) + z3[6]*(3 + z3[6]) + z3[4]*(-2 + z3[5])*
       (-1 + z3[5]^2*(7 - 4*z3[6]) + 2*z3[5]^3*(-1 + z3[6]) + 4*z3[6] - 
        z3[5]*(5 + 2*z3[6]))), y[1255] -> 24 - 8*z3[5] + 10*z3[5]^2 - 
    2*z3[5]^3 + z3[4]^3*(8 + 4*z3[5] - 5*z3[5]^2 + z3[5]^3) + 
    z3[4]^2*(50 + z3[5]*(2 - 4*z3[6]) - z3[5]^2*(-7 + z3[6]) + 
      z3[5]^3*(-1 + z3[6]) - 6*z3[6]) - 32*z3[6] + 7*z3[5]*z3[6] - 
    17*z3[5]^2*z3[6] + 4*z3[5]^3*z3[6] + 7*z3[5]^2*z3[6]^2 - 
    2*z3[5]^3*z3[6]^2 + z3[4]*(2*z3[5]*(-1 + z3[6]) - 
      2*z3[5]^3*(-1 + z3[6])^2 - 2*(-33 + 22*z3[6] + z3[6]^2) + 
      z3[5]^2*(15 - 20*z3[6] + 6*z3[6]^2)) + 
    z3[3]*(z3[5]^2*(7 - 6*z3[6]) + z3[5]*(6 - 5*z3[6]) - 4*(3 + z3[6]) + 
      z3[4]*(-5 + z3[5]^3 + z3[5]^2*(12 - 5*z3[6]) - 4*z3[6] - 
        z3[5]*(7 + 4*z3[6]))), y[1256] -> -16 - 40*z3[4] - 28*z3[4]^2 + 
    7*z3[5] + 2*z3[4]*z3[5] - 4*z3[4]^2*z3[5] - 9*z3[5]^2 - 
    13*z3[4]*z3[5]^2 + 5*z3[4]^2*z3[5]^2 + 2*z3[5]^3 + 2*z3[4]*z3[5]^3 - 
    z3[4]^2*z3[5]^3 + 19*z3[6] + 28*z3[4]*z3[6] - 4*z3[4]^2*z3[6] - 
    6*z3[5]*z3[6] + 15*z3[5]^2*z3[6] + 6*z3[4]*z3[5]^2*z3[6] - 
    4*z3[5]^3*z3[6] - 2*z3[4]*z3[5]^3*z3[6] + z3[6]^2 + 9*z3[4]*z3[6]^2 - 
    6*z3[5]^2*z3[6]^2 + 2*z3[5]^3*z3[6]^2 - 5*z3[6]^3 + 
    z3[2]^2*(-1 + z3[4] + 3*z3[3]*(1 + z3[4] - z3[6]) + z3[6]) + 
    z3[3]*(10 + z3[4]^2*(-3 + 3*z3[5] + 4*z3[5]^2) + 3*z3[6] - z3[6]^2 - 
      3*z3[6]^3 + z3[5]*(-5 + 4*z3[6]) + z3[5]^2*(-6 + 5*z3[6]) + 
      z3[4]*(4 + 6*z3[5] - 10*z3[5]^2 - z3[5]^3 + 6*z3[6] + 3*z3[6]^2)) + 
    z3[2]*(8 - 6*z3[5] + 8*z3[5]^2 - 2*z3[5]^3 + 
      z3[4]^2*(4 - 8*z3[5] + 12*z3[5]^2 - 6*z3[5]^3 + z3[5]^4) - 9*z3[6] - 
      6*z3[5]^2*z3[6] + 2*z3[5]^3*z3[6] + 5*z3[6]^2 + 
      z3[3]*(-8 + 4*z3[5] + 5*z3[5]^2 - 3*z3[4]^2*z3[5]^2 + 
        z3[4]*(6 - 17*z3[5] - z3[5]^2 + 5*z3[5]^3) - 5*z3[6] + 3*z3[6]^2) + 
      z3[4]*(20 + z3[5]^3*(11 - 8*z3[6]) + 2*z3[5]^4*(-1 + z3[6]) - 
        18*z3[6] + z3[5]^2*(-19 + 6*z3[6]) + z3[5]*(9 + 8*z3[6]))), 
  y[1257] -> -(z3[2]*z3[3]) + (1 + z3[3])*z3[4], 
  y[1258] -> 1 + z3[2] + z3[4] - z3[6], 
  y[1259] -> 1 - z3[4] + z3[3]*(3 + z3[2] - 2*z3[4] - 2*z3[6]) - z3[6], 
  y[1260] -> 1 + z3[3]*(3 + z3[2] - 2*z3[6]) - z3[6], 
  y[1261] -> -2 + z3[3]*(-3 + z3[6]) + z3[6], 
  y[1262] -> -1 + z3[2] + z3[2]*(1 + z3[3])*z3[4] - (1 + z3[3])*z3[4]^2 - 
    z3[2]*(1 + z3[3])*z3[6] + (1 + z3[3])*z3[4]*z3[6], 
  y[1263] -> -1 + z3[6] - (z3[3]*(-1 + z3[5])*z3[6])/4, 
  y[1264] -> -2 + 2*z3[6] + ((-1 + z3[5])*z3[6]^2)/4, 
  y[1265] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    ((1 + z3[2]^(-1))*(1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1)))/
     (z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (1 + (z3[2] - z3[4])^(-1))/((1 + z3[2])*(1 + z3[3])*
      (z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[1266] -> (1 + 2*z3[4])*(1 + z3[4] - z3[6]) + 
    z3[5]*(-1 + z3[4] + z3[4]^2 + z3[6] - z3[4]*z3[6]), 
  y[1267] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    1/(z3[3]*(-1 + z3[5])*(z3[4] - z3[6])) + (1 + (z3[2] - z3[4])^(-1))/
     ((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), y[1268] -> -(z3[4]^3*(-2 + z3[5])) + 
    z3[4]^2*(5 + z3[5]*(-1 + z3[6]) - 3*z3[6]) + 
    z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) - (-1 + z3[5])*z3[6] + 
    z3[4]*(2 + 2*z3[5] - 4*z3[6] + z3[6]^2), 
  y[1269] -> 2 + z3[4]^2 + z3[4]*(-2 + z3[6]) - 3*z3[6] + z3[6]^2 + 
    z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2), 
  y[1270] -> 8 + 4*z3[4]^3 - (-1 + z3[5])*z3[6]^2 - 
    z3[4]^2*(-8 + (7 + z3[5])*z3[6]) + 
    z3[4]*(-8 - 8*z3[6] + (3 + z3[5])*z3[6]^2), 
  y[1271] -> -4*z3[4]^3 + (-1 + z3[5])*z3[6]*(z3[3] + z3[6]) + 
    z3[4]^2*(-8 + (7 + z3[5])*z3[6]) - 
    z3[4]*(4 - 8*z3[6] + (3 + z3[5])*z3[6]^2), 
  y[1272] -> 4 - 4*z3[4]^3 + (-1 + z3[5])*z3[6] + 
    z3[4]^2*(4 + (7 + z3[5])*z3[6]) - z3[4]*(4 + (3 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2), y[1273] -> 
   8 + z3[3]^2*(3 + z3[2]^2 - z3[2]*(-3 + z3[6]) - 2*z3[6]) - 5*z3[6] + 
    z3[6]^2 + z3[3]*(15 + z3[2]*(5 - 2*z3[6]) - 9*z3[6] + z3[6]^2) + 
    z3[3]*z3[5]*(-1 + z3[6])*(-1 + z3[6] + z3[3]*(-3 - z3[2] + z3[6])), 
  y[1274] -> 8 + z3[5] + z3[4]^2*(8 + z3[5]) + 
    z3[3]^2*z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) - 6*z3[6] + 
    z3[6]^2 - z3[4]*(8 + z3[5] + 2*z3[6] + z3[5]*z3[6]) + 
    z3[3]*(2*z3[4]^2*(2 + z3[5]) + z3[4]*(-4 + z3[5]*(-2 + z3[6]) + z3[6]) + 
      (-1 + z3[6])*(-4 + z3[5]*(-2 + z3[6]) + z3[6])), 
  y[1275] -> (-2 + z3[3]*(-1 + z3[6]) + z3[6])*(4 - 5*z3[6] + z3[6]^2) + 
    z3[5]*(-1 + z3[6])*(1 + z3[3]^2*(-1 + z3[6])^2 + 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[1276] -> -17 + (27 + z3[5])*z3[6] - 13*z3[6]^2 + 2*z3[6]^3 + 
    z3[3]^2*(-1 + z3[6])^2*(-1 + z3[5]*(-3 + 2*z3[6])) + 
    z3[3]*(-1 + z3[6])*(2*(7 - 6*z3[6] + z3[6]^2) + 
      z3[5]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[1277] -> 8 + 2*z3[4]^2 + z3[4]*(4 - 3*z3[6]) - 5*z3[6] + z3[6]^2 + 
    z3[3]*(15 - 6*z3[4] - z3[4]^2 + z3[2]*(5 + z3[4] - 2*z3[6]) - 9*z3[6] + 
      z3[6]^2) + z3[3]^2*(3 + z3[2]^2 - 2*z3[4] - 2*z3[6] - 
      z3[2]*(-3 + z3[4] + z3[6])) + z3[3]*z3[5]*
     (z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
      z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2 - 
        z3[2]*(-1 + z3[4] + z3[6]))), 
  y[1278] -> 17 - 2*z3[4]^2 - 10*z3[6] + 2*z3[6]^2 - 
    z3[3]^2*(-1 + z3[4] + z3[6]) + z3[4]*(-17 + 5*z3[6]) + 
    2*z3[3]*(7 + z3[4]^2 + z3[4]*(-7 + z3[6]) - 6*z3[6] + z3[6]^2) + 
    z3[5]*(-z3[4]^2 - z3[6] + z3[4]*z3[6] + 
      z3[3]*(3 + z3[4]^2 - 5*z3[6] + 2*z3[6]^2 + z3[4]*(-3 + 2*z3[6])) + 
      z3[3]^2*(3 + 2*z3[4]^2 - 5*z3[6] + 2*z3[6]^2 + z3[4]*(-3 + 2*z3[6]))), 
  y[1279] -> -2*z3[4]^4 + (-1 + z3[5])*z3[6] - z3[3]^2*(z3[2] - z3[4])*z3[4]*
     (1 + z3[4] - z3[6])*(z3[4]*(-1 + z3[5]) + z3[6]) + 
    z3[4]^3*(-4 + 4*z3[2] + 5*z3[6]) + 
    z3[4]^2*(-6 + 2*z3[5] - 8*z3[2]*(-1 + z3[6]) + 6*z3[6] - 3*z3[6]^2) + 
    z3[4]*(-2 + 4*z3[2]*(-1 + z3[6])^2 + 5*z3[6] - z3[6]^2 - 
      z3[5]*(2 + z3[6])) + z3[3]*(z3[4]^4*(-3 + z3[5]) + 
      (-1 + z3[5])*(-1 + z3[6]) - z3[4]*(-1 + z3[5])*(1 + z3[6]) - 
      z3[4]^3*(3 + (-7 + z3[5])*z3[6]) + z3[4]^2*(-(1 - 2*z3[6])^2 + 
        z3[5]*(1 + z3[6])) + z3[2]*(-1 + 3*z3[4]^3 + z3[5] + 
        z3[4]^2*(4 - 7*z3[6]) - z3[4]*(-1 + z3[5] + 5*z3[6] - 4*z3[6]^2))), 
  y[1280] -> z3[2]^(-2) + 1/(z3[4]*(1 + z3[4] - z3[6])), 
  y[1281] -> (z3[2]^(-2) + (1 + z3[4]^(-1))/(1 + z3[2]))/z3[3] + 
    (1/(z3[2]*z3[3]*z3[4]) + 1/(z3[2]^2*(z3[2]*z3[3] - z3[3]*z3[4] - 
         z3[6])) + 1/(z3[4]^2*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[4] - z3[6]), y[1282] -> 1/(z3[2]*z3[3]*z3[4]*(-1 + z3[5])) + 
    ((-1 + z3[5])^(-1) + 
      ((1 + (-1 + z3[5])^(-1) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
         z3[2] + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
       (1 + z3[4] - z3[6]))/(z3[2]*z3[3]) + 
    1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1283] -> 1/(z3[2]*z3[4]*(-1 + z3[5])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-2), y[1284] -> -z3[3] - z3[6], 
  y[1285] -> 2 - 9*z3[6], y[1286] -> 8 - 3*z3[3] - 6*z3[6], 
  y[1287] -> 4 + 2*z3[3] - 2*z3[4] - 3*z3[6], y[1288] -> 3/4 - (3*z3[6])/2, 
  y[1289] -> 1 - 6*z3[6], y[1290] -> 2 + 2*z3[3] + z3[4] - z3[6], 
  y[1291] -> -3 - 2*z3[3] + z3[6], y[1292] -> 2 - 2*z3[3] + z3[6], 
  y[1293] -> 2 + z3[4] + z3[6], y[1294] -> -1 - 2*z3[4] + 5*z3[6], 
  y[1295] -> 5 + 4*z3[2] + 5*z3[4] - 5*z3[6], 
  y[1296] -> -1 - z3[3]*(3 + z3[2] - 2*z3[6]) + z3[6], 
  y[1297] -> z3[3]*(3 + z3[2] - 2*z3[6]) - 4*z3[6], 
  y[1298] -> z3[3]*(-3 + z3[6]) + 4*z3[6], y[1299] -> 5 + 4*z3[4], 
  y[1300] -> 1 + z3[4]^2 - 2*z3[4]*(-1 + z3[6]) - 3*z3[6] + z3[6]^2, 
  y[1301] -> -2 - 2*z3[4]^2 + z3[4]*(2 - 5*z3[6]) + 7*z3[6] + 7*z3[6]^2, 
  y[1302] -> -1 - 4*z3[6] - ((-4 + z3[3]*(-1 + z3[5]))*z3[6]^2)/4, 
  y[1303] -> 8 + (38 + 6*z3[5])*z3[6] + 9*(-1 + z3[5])*z3[6]^2, 
  y[1304] -> 4 + 3*(7 + z3[5])*z3[6] + (25 + 14*z3[5])*z3[6]^2 + 
    6*(-1 + z3[5])*z3[6]^3, y[1305] -> 
   z3[3]*(3 + z3[2] - 2*z3[4] - 2*z3[6]) - 4*(z3[4] + z3[6]), 
  y[1306] -> 1 + z3[4]^2 + z3[6] + z3[6]^2 - z3[4]*(1 + 2*z3[6]), 
  y[1307] -> -2 - 2*z3[4]^2 - 9*z3[6] + 7*z3[6]^2 - z3[4]*(4 + 5*z3[6]), 
  y[1308] -> -4 + 2*z3[4]^2 + 9*z3[6] - 7*z3[6]^2 + 3*z3[3]*(1 + z3[6]) + 
    z3[4]*(4 + 5*z3[6]), y[1309] -> 5 + (3 + 5*z3[3])*z3[4]^2 + 
    z3[2]*(-5 - (11 + 5*z3[3])*z3[4] + 5*(1 + z3[3])*z3[6]) + 
    z3[4]*(4 - (3 + 5*z3[3])*z3[6]), 
  y[1310] -> z3[2]^2*(-4 + z3[5]) + (1 + z3[4])*(-1 + z3[4]*(-2 + z3[5]) + 
      z3[6]) + z3[2]*(-1 + z3[4]*(5 - 2*z3[5]) + z3[5] - z3[5]*z3[6]), 
  y[1311] -> 8 - 8*z3[4]^3 + (46 + 6*z3[5])*z3[6] + (37 + 15*z3[5])*z3[6]^2 + 
    (37 + 15*z3[5])*z3[6]^3 - z3[4]*(2 + 7*z3[6])*
     (4 + (13 + 3*z3[5])*z3[6]) + z3[4]^2*(8 + (62 + 6*z3[5])*z3[6]), 
  y[1312] -> 1 + 5*z3[6] - z3[6]^2 + 
    (z3[3]*(-1 + z3[5])*(-12 - 11*z3[6] + z3[6]^2))/4, 
  y[1313] -> -(z3[4]^4*(-2 + z3[5])) - 2*z3[4]*(-1 + z3[5]) + 
    z3[4]^3*(5 + z3[5]*(-1 + z3[6]) - 3*z3[6]) - 
    z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) + (-1 + z3[5])*z3[6] + 
    z3[4]^2*(3 + z3[5] - 4*z3[6] + z3[6]^2), 
  y[1314] -> z3[4]^2 + z3[4]*z3[6] + (-1 + z3[6])*z3[6] + 
    (z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2))/4, 
  y[1315] -> -(z3[6]*(-2 + z3[4]^2 - 2*z3[4]*(-1 + z3[6]) - 3*z3[6] + 
       z3[6]^2)) + z3[3]*(1 + z3[6] + z3[6]^2), 
  y[1316] -> 4*z3[6]^2 - z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2), 
  y[1317] -> -8*z3[6]^2 + 2*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2), 
  y[1318] -> 2*z3[6]*(1 + 3*z3[6]) - 
    (z3[3]*(-1 + z3[5])*(11 + 11*z3[6] + 6*z3[6]^2))/4, 
  y[1319] -> -1 + (1 + z3[3])*z3[4]^3 - 2*(1 + z3[3])*z3[4]^2*z3[6] + 
    (1 + z3[3])*z3[4]*z3[6]^2 + z3[2]^2*(-1 - z3[4] + z3[6]) - 
    z3[2]*(-1 + (1 + z3[3])*z3[4]^2 - 2*(1 + z3[3])*z3[4]*z3[6] + 
      (1 + z3[3])*z3[6]^2), y[1320] -> 4 - 4*z3[4]^3 + (3 + z3[5])*z3[6] + 
    (3 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3 + 
    z3[4]^2*(4 + (11 + z3[5])*z3[6]) - z3[4]*(4 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2), y[1321] -> -8 - 4*z3[4]^3 - 52*z3[6] - 
    90*z3[6]^2 + 6*z3[5]*z3[6]^2 + 38*z3[6]^3 + 21*z3[5]*z3[6]^3 + 
    z3[4]^2*(-8 + (17 + 3*z3[5])*z3[6]) + 12*z3[3]*(-1 + z3[5])*
     (1 + z3[6] + z3[6]^2) + z3[4]*(8 + 60*z3[6] - (59 + 16*z3[5])*z3[6]^2), 
  y[1322] -> -4 + 4*z3[4]^3 - (25 + 3*z3[5])*z3[6] - 
    (50 + 17*z3[5])*z3[6]^2 - (44 + 23*z3[5])*z3[6]^3 - 
    z3[4]^2*(4 + 3*(11 + z3[5])*z3[6]) + 
    z3[4]*(4 + (29 + 3*z3[5])*z3[6] + (79 + 20*z3[5])*z3[6]^2), 
  y[1323] -> -3 - 12*z3[3]*(-1 + z3[5]) + 21*z3[6] + 15*z3[6]^2 + z3[6]^3 + 
    z3[5]*(11 + 23*z3[6] + 17*z3[6]^2 - z3[6]^3), 
  y[1324] -> z3[3] - z3[6]*(1 - 7*z3[6] + z3[6]^2) + 
    z3[5]*(-z3[3] + z3[6] + z3[6]^2 + z3[6]^3), 
  y[1325] -> -4 - 11*z3[3]*(-1 + z3[5]) + z3[6] + 53*z3[6]^2 - 6*z3[6]^3 + 
    z3[5]*(4 + 15*z3[6] + 15*z3[6]^2 + 6*z3[6]^3), 
  y[1326] -> 4*z3[4]^3 - z3[4]^2*(-8 + (11 + z3[5])*z3[6]) + 
    2*z3[4]*(2 - 8*z3[6] + (5 + z3[5])*z3[6]^2) - 
    z3[6]*(4 + (-9 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(1 + z3[6])), 
  y[1327] -> 3 + z3[5] - z3[4]^2*z3[5] - 2*z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) + 13*z3[6] - z3[5]*z3[6] - 10*z3[6]^2 - 
    9*z3[5]*z3[6]^2 + z3[4]*(-1 + 10*z3[6] + 3*z3[5]*(1 + z3[6])), 
  y[1328] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
    z3[3]*(3 + 2*z3[4]^2 - 5*z3[6] + 2*z3[6]^2 - z3[2]*(-1 + z3[4] + z3[6]) + 
      z3[4]*(-3 + 2*z3[6])), y[1329] -> 4*z3[4]^4*(-2 + z3[5]) - 
    z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) + (-1 + z3[5])*(2 + z3[6]) + 
    z3[4]^2*(-35 + z3[5]*(3 - 5*z3[6]) + 29*z3[6] - 4*z3[6]^2) - 
    z3[4]*(16 + 4*z3[5] - 20*z3[6] + 5*z3[6]^2) + 
    z3[4]^3*(z3[5]*(9 - 4*z3[6]) + 4*(-7 + 3*z3[6])), 
  y[1330] -> 10 + 10*z3[6] - 3*z3[6]^2 + 2*z3[6]^3 + 
    z3[5]*(1 + 5*z3[6] + 6*z3[6]^2) + z3[3]^2*(-1 + z3[6])^2*
     (2 + z3[5]*(1 + z3[6])) - z3[3]*(-1 + z3[6])*(8 + z3[6] - 3*z3[6]^2 + 
      z3[5]*(2 + 3*z3[6])), y[1331] -> 
   4*z3[4]^3 + z3[4]^2*(8 - (17 + 3*z3[5])*z3[6]) + 
    z3[4]*(4 - 28*z3[6] + (55 + 16*z3[5])*z3[6]^2) - 
    z3[6]*(8 + 6*(-11 + z3[5])*z3[6] + 5*(7 + 4*z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(1 + 9*z3[6])), 
  y[1332] -> -8*z3[4]^3 + 2*z3[4]^2*(-8 + (31 + 3*z3[5])*z3[6]) - 
    z3[4]*(8 - 100*z3[6] + 7*(13 + 3*z3[5])*z3[6]^2) + 
    z3[6]*(32 + (-93 + 9*z3[5])*z3[6] + (37 + 15*z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(5 + 11*z3[6])), 
  y[1333] -> z3[4]^3 + z3[4]^2*(-2 + z3[6]) + (-2 + z3[6])*(-1 + z3[6])^2 + 
    z3[4]*(2 - 3*z3[6] + z3[6]^2) + z3[3]*(z3[4]^3 + z3[4]^2*(-3 + z3[6]) + 
      (-3 + z3[6])*(-1 + z3[6])^2 + z3[4]*(3 - 4*z3[6] + z3[6]^2)), 
  y[1334] -> z3[3]*(-1 + z3[5]) + z3[6]*(1 - 7*z3[6] + z3[6]^2 - 
      z3[5]*(1 + z3[6] + z3[6]^2)), 
  y[1335] -> -2*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + 
      z3[6]^4) - 2*z3[6]^2*(-8 - 4*z3[4]^3 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + 
      (3 + z3[5])*z3[6]^3 + z3[4]^2*(-8 + (11 + z3[5])*z3[6]) - 
      2*z3[4]*(-4 - 8*z3[6] + (5 + z3[5])*z3[6]^2)), 
  y[1336] -> z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4) + 
    z3[6]^2*(-8 - 4*z3[4]^3 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + 
      (3 + z3[5])*z3[6]^3 + z3[4]^2*(-8 + (11 + z3[5])*z3[6]) - 
      2*z3[4]*(-4 - 8*z3[6] + (5 + z3[5])*z3[6]^2)), 
  y[1337] -> 11*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[6]*(-16 - 8*z3[4]^3 - 84*z3[6] + (-93 + 9*z3[5])*z3[6]^2 + 
      (37 + 15*z3[5])*z3[6]^3 + 2*z3[4]^2*(-8 + (31 + 3*z3[5])*z3[6]) + 
      z3[4]*(16 + 100*z3[6] - 7*(13 + 3*z3[5])*z3[6]^2)), 
  y[1338] -> -(z3[6]*(3 + (2 + z3[5])*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
    z3[3]^3*(-1 + z3[6])^3*(2 + z3[5]*(-1 + 2*z3[6])) + 
    z3[3]^2*(-1 + z3[6])^2*(-4 + z3[6] + z3[5]*(2 - 6*z3[6] + 3*z3[6]^2)) + 
    z3[3]*(-1 + z3[6])*(2 + 2*z3[6] - z3[6]^3 + 
      z3[5]*(-1 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[1339] -> 1 + 25*z3[6] - 25*z3[6]^2 + 9*z3[6]^3 + 
    z3[5]*(12 + 11*z3[6] - z3[6]^2) + z3[3]^2*(-1 + z3[6])*
     (-11 + 5*z3[6] + z3[5]*(3 - 7*z3[6] + 2*z3[6]^2)) + 
    z3[3]*(20 - 2*z3[6] - 13*z3[6]^2 + 6*z3[6]^3 + 
      z3[5]*(-3 + 12*z3[6] - 14*z3[6]^2 + 5*z3[6]^3)), 
  y[1340] -> 1 - 5*z3[6] - 3*z3[6]^2 + 2*z3[6]^3 - 
    z3[5]*(1 + z3[6] + z3[6]^2) + z3[3]^3*(-1 + z3[6])^2*
     (-13 + 6*z3[6] + z3[5]*(9 - 17*z3[6] + 6*z3[6]^2)) + 
    z3[3]^2*(-1 + z3[6])*(24 - 27*z3[6] + 10*z3[6]^2 + 
      z3[5]*(-17 + 49*z3[6] - 43*z3[6]^2 + 12*z3[6]^3)) + 
    z3[3]*(-11 + 13*z3[6] - 12*z3[6]^2 + 6*z3[6]^3 + 
      z3[5]*(8 - 31*z3[6] + 43*z3[6]^2 - 26*z3[6]^3 + 6*z3[6]^4)), 
  y[1341] -> -13 + z3[4]^2*(8 + z3[5]) - 50*z3[6] + z3[5]*z3[6] + 
    22*z3[6]^2 + 10*z3[5]*z3[6]^2 + z3[4]*(13 + z3[6] - 3*z3[5]*z3[6]) + 
    z3[3]^2*(-11 + 2*z3[4]^2*(-2 + z3[5]) + 5*z3[6] + 
      z3[5]*(3 - 7*z3[6] + 2*z3[6]^2) + z3[4]*(11 + z3[5]*(-3 + 2*z3[6]))) + 
    z3[3]*(-20 + 3*z3[4]^2*z3[5] - 18*z3[6] + 6*z3[6]^2 + 
      z3[5]*(3 - 9*z3[6] + 5*z3[6]^2) + 
      z3[4]*(20 + 6*z3[6] + z3[5]*(-3 + 2*z3[6]))), 
  y[1342] -> 18 - 48*z3[4] + 4*z3[4]^2 - 4*z3[4]*z3[5] - 4*z3[4]^2*z3[5] + 
    z3[2]^2*(-4*(-8 + z3[5]) + 4*z3[3]*(8 + z3[5]) + z3[3]^2*(3 + 6*z3[5])) - 
    35*z3[6] + 15*z3[4]*z3[6] + 7*z3[6]^2 + 
    z3[2]*(4*(11 + z3[4]*(-13 + 2*z3[5]) + z3[5]*(-1 + z3[6]) - 4*z3[6]) + 
      z3[3]^2*(-5 + z3[4]*(3 - 9*z3[5]) + z3[5]*(17 - 7*z3[6]) + z3[6]) - 
      z3[3]*(-39 + 9*z3[4]*(3 + 2*z3[5]) + 14*z3[5]*(-1 + z3[6]) + 
        6*z3[6])) + z3[3]^2*(-17 + z3[4]^2*(-2 + 3*z3[5]) + 
      z3[4]*(12 + z3[5]*(-13 + z3[6])) + 4*z3[6] + 
      z3[5]*(15 - 14*z3[6] + z3[6]^2)) + 
    z3[3]*(7 + z3[4]^2*(1 + 15*z3[5]) - 15*z3[6] + 3*z3[6]^2 + 
      5*z3[5]*(3 - 4*z3[6] + z3[6]^2) + z3[4]*(4*(-3 + z3[6]) + 
        z3[5]*(-11 + 5*z3[6]))), 
  y[1343] -> -10 - z3[5] - z3[4]^2*(10 + z3[5]) - 20*z3[6] - 6*z3[5]*z3[6] - 
    17*z3[6]^2 - 12*z3[5]*z3[6]^2 + z3[4]*(10 + z3[5] + 30*z3[6] + 
      7*z3[5]*z3[6]) + z3[3]^2*(-(z3[4]^2*(2 + z3[5])) + 
      z3[4]*(2 + z3[5]*(1 + z3[6])) + (-1 + z3[6])*(2 + z3[5]*(1 + z3[6]))) - 
    z3[3]*(8 + 2*z3[4]^2*(4 + z3[5]) + z3[6] - 3*z3[6]^2 + 
      z3[5]*(2 + 3*z3[6]) - z3[4]*(8 + 9*z3[6] + z3[5]*(2 + 5*z3[6]))), 
  y[1344] -> 14*z3[4]^4 - (-1 + z3[5])*z3[6] + 5*z3[3]^2*(z3[2] - z3[4])*
     z3[4]*(1 + z3[4] - z3[6])*(z3[4]*(-1 + z3[5]) + z3[6]) - 
    z3[4]^3*(-36 + 44*z3[2] + 8*z3[5] + 25*z3[6]) + 
    z3[4]*(18 - 20*z3[2]*(-1 + z3[6])^2 - 21*z3[6] + 5*z3[6]^2 + 
      z3[5]*(2 + z3[6])) + z3[4]^2*(34 + 64*z3[2]*(-1 + z3[6]) - 38*z3[6] + 
      11*z3[6]^2 + z3[5]*(-2 + 4*z3[6])) + 
    z3[3]*(z3[4]^4*(15 + z3[5]) - (-1 + z3[5])*(-1 + z3[6]) + 
      z3[4]*(-1 + z3[5])*(1 + z3[6]) - z3[4]^2*(-1 + 22*z3[6] - 18*z3[6]^2 + 
        z3[5]*(1 + z3[6])) - z3[4]^3*(-19 + 33*z3[6] + z3[5]*(2 + z3[6])) - 
      z3[2]*(-1 + 23*z3[4]^3 + z3[5] + z3[4]^2*(28 - 4*z3[5] - 43*z3[6]) - 
        z3[4]*(-1 + z3[5] + 25*z3[6] - 20*z3[6]^2))), 
  y[1345] -> -22 - 4*z3[2]^3*(1 + 3*z3[3] + z3[3]^2) + 61*z3[6] - 
    42*z3[6]^2 + 7*z3[6]^3 + z3[3]^2*(17 - 17*z3[6] + 4*z3[6]^2) + 
    z3[3]*(-5 + 30*z3[6] - 19*z3[6]^2 + 3*z3[6]^3) + 
    z3[2]^2*(z3[3]^2*(-7 + 3*z3[6]) + 4*z3[3]*(-11 + 6*z3[6]) + 
      4*(-7 + 6*z3[6])) + z3[2]*(-48 + 68*z3[6] - 20*z3[6]^2 + 
      z3[3]*(-49 + 49*z3[6] - 10*z3[6]^2) + 
      z3[3]^2*(5 - 2*z3[6] + z3[6]^2)) + z3[5]*(-1 + z3[6])*
     (z3[2]^2*(-4 + 4*z3[3] + 6*z3[3]^2) + z3[2]*(z3[3]^2*(17 - 7*z3[6]) + 
        4*(-1 + z3[6]) - 14*z3[3]*(-1 + z3[6])) + 
      z3[3]*(z3[3]*(15 - 14*z3[6] + z3[6]^2) + 5*(3 - 4*z3[6] + z3[6]^2))), 
  y[1346] -> z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
    z3[6]*(-3*z3[4]^3 + 2*z3[4]^2*(-3 + 5*z3[6]) + 
      z3[4]*(-3 + 15*z3[6] - 10*z3[6]^2) + z3[6]*(4 - 9*z3[6] + 3*z3[6]^2)) + 
    z3[3]*(z3[4]^3*(1 - 3*z3[6]) + z3[6]*(-3 + 7*z3[6] - 4*z3[6]^2) + 
      z3[4]^2*(2 - 11*z3[6] + 6*z3[6]^2) + z3[4]*(1 - 11*z3[6] + 14*z3[6]^2 - 
        3*z3[6]^3)) + z3[5]*(z3[3]^2*z3[4]*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[6]^2*(z3[4]^2 + z3[6] - 2*z3[4]*z3[6] + 
        z3[6]^2) + z3[3]*z3[4]*(z3[4]^3 - 2*z3[4]^2*(-1 + z3[6]) - 
        (-1 + z3[6])*z3[6]^2 + z3[4]*(1 - 2*z3[6] + 2*z3[6]^2))), 
  y[1347] -> 3*z3[4]^6 - z3[3]^2*(z3[2] - z3[4])*z3[4]^2*(z3[4] - z3[6])^2*
     (1 + z3[4] - z3[6]) + z3[6] - z3[4]*(2 + z3[6]) - 
    2*z3[4]^5*(-2 + 2*z3[2] + 5*z3[6]) - 
    z3[4]^4*(1 + 4*z3[2]^2 + z3[2]*(4 - 12*z3[6]) + 9*z3[6] - 11*z3[6]^2) - 
    z3[4]^2*(2 + 4*z3[2]^2*(-1 + z3[6])^2 - 5*z3[6] + z3[6]^2 - 
      4*z3[2]*(-1 + z3[6])^2*(1 + z3[6])) + 
    z3[4]^3*(-6 + 8*z3[2]^2*(-1 + z3[6]) + 2*z3[6] + 5*z3[6]^2 - 4*z3[6]^3 + 
      z3[2]*(4 + 8*z3[6] - 12*z3[6]^2)) + 
    z3[5]*((1 - z3[4] + z3[4]^2)*(2*z3[4] - z3[6]) + 
      z3[3]^2*(z3[2] - z3[4])*z3[4]^3*(z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
        (-1 + z3[6])*z3[6]) + z3[3]*(1 - z3[4]^6 + 
        z3[2]*(-1 + z3[4] - z3[4]^2 + z3[4]^5 - 2*z3[4]^4*(-1 + z3[6]) + 
          z3[4]^3*(-1 + z3[6])^2) - z3[6] + z3[4]*(1 + z3[6]) - 
        z3[4]^2*(1 + z3[6]) + z3[4]^3*(1 + z3[6]) + z3[4]^5*(-1 + 2*z3[6]) + 
        z3[4]^4*(-1 + z3[6] - z3[6]^2))) + 
    z3[3]*(-1 + 4*z3[4]^6 + z3[4]^5*(5 - 13*z3[6]) + z3[6] - 
      z3[4]*(1 + z3[6]) + z3[4]^2*(1 + z3[6]) + 
      z3[4]^4*(1 - 11*z3[6] + 14*z3[6]^2) - 
      z3[4]^3*(1 + z3[6] - 6*z3[6]^2 + 5*z3[6]^3) - 
      z3[2]*(-1 + z3[4] + 5*z3[4]^5 + z3[4]^4*(7 - 15*z3[6]) + 
        z3[4]^3*(1 - 13*z3[6] + 15*z3[6]^2) + z3[4]^2*(-1 + 6*z3[6]^2 - 
          5*z3[6]^3))), y[1348] -> 
   z3[6]*(-3 + (2 + 5*z3[2] + 2*z3[2]^2)*z3[6] - (6 + 7*z3[2] + 2*z3[2]^2)*
       z3[6]^2 + (3 + 2*z3[2])*z3[6]^3) + 
    z3[3]^3*(-33 + 2*z3[2]^5 + z3[2]^4*(7 - 4*z3[6]) + 64*z3[6] - 
      37*z3[6]^2 + 6*z3[6]^3 - z3[2]^2*(20 - 14*z3[6] + z3[6]^2) + 
      z3[2]^3*(3 - 8*z3[6] + 2*z3[6]^2) + 
      z3[2]*(-40 + 56*z3[6] - 21*z3[6]^2 + 2*z3[6]^3)) + 
    z3[3]^2*(-61 + 2*z3[2]^4*(-3 + z3[6]) + 123*z3[6] - 87*z3[6]^2 + 
      21*z3[6]^3 + z3[2]^3*(-31 + 31*z3[6] - 6*z3[6]^2) + 
      z3[2]^2*(-69 + 104*z3[6] - 43*z3[6]^2 + 4*z3[6]^3) + 
      z3[2]*(-85 + 156*z3[6] - 93*z3[6]^2 + 16*z3[6]^3)) + 
    z3[3]*(-28 + 56*z3[6] - 48*z3[6]^2 + 9*z3[6]^3 + 3*z3[6]^4 + 
      z3[2]^2*(-28 + 54*z3[6] - 23*z3[6]^2) - 
      2*z3[2]^3*(4 - 6*z3[6] + z3[6]^2) + 
      z3[2]*(-39 + 85*z3[6] - 55*z3[6]^2 + 4*z3[6]^3 + 2*z3[6]^4)) - 
    z3[3]*z3[5]*(-1 + z3[6])*(25 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 58*z3[6] + 
      42*z3[6]^2 - 9*z3[6]^3 + z3[3]*(55 - 122*z3[6] + 81*z3[6]^2 - 
        15*z3[6]^3) + z3[3]^2*(30 - 64*z3[6] + 39*z3[6]^2 - 6*z3[6]^3) + 
      z3[2]^3*(8 + z3[3]^2*(21 - 10*z3[6]) - 8*z3[6] - 
        8*z3[3]*(-5 + 3*z3[6])) + z3[2]^2*(4*(7 - 10*z3[6] + 3*z3[6]^2) + 
        z3[3]^2*(45 - 44*z3[6] + 8*z3[6]^2) + 
        z3[3]*(83 - 96*z3[6] + 22*z3[6]^2)) + 
      z3[2]*(38 - 71*z3[6] + 37*z3[6]^2 - 4*z3[6]^3 + 
        z3[3]*(91 - 153*z3[6] + 69*z3[6]^2 - 6*z3[6]^3) + 
        z3[3]^2*(50 - 76*z3[6] + 29*z3[6]^2 - 2*z3[6]^3))), 
  y[1349] -> z3[6]*(3 - 3*z3[4]^3 + (5 + z3[5])*z3[6] + (2 + z3[5])*z3[6]^2 + 
      (3 + z3[5])*z3[6]^3 + z3[4]^2*(3 + (11 + z3[5])*z3[6]) - 
      z3[4]*(3 + (8 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2)) - 
    z3[3]^3*(z3[4]^4*(-2 + z3[5]) + z3[4]^2*(-2 + z3[5] - 2*z3[5]*z3[6]) + 
      z3[4]^3*(z3[5]*(-1 + z3[6]) + 2*(1 + z3[6])) - 
      z3[4]*(-1 + z3[6])*(2 + z3[5]*(-1 + 2*z3[6])) - 
      (-1 + z3[6])^2*(2 + z3[5]*(-1 + 2*z3[6]))) + 
    z3[3]^2*(-2*z3[4]^4*(-2 + z3[5]) - z3[4]^3*(4 + 2*z3[5]*(-1 + z3[6]) + 
        7*z3[6]) + z3[4]^2*(4 + 3*z3[6] + 3*z3[6]^2 + 
        z3[5]*(-2 + 4*z3[6] + z3[6]^2)) + 
      z3[4]*(-4 + z3[6] + z3[5]*(2 - 6*z3[6] + 3*z3[6]^2)) + 
      (-1 + z3[6])*(-4 + z3[6] + z3[5]*(2 - 6*z3[6] + 3*z3[6]^2))) - 
    z3[3]*(-2 + z3[4]^4*(-2 + z3[5]) - 2*z3[6] + z3[6]^3 + 
      z3[4]^3*(2 + z3[5]*(-1 + z3[6]) + 8*z3[6]) - 
      z3[5]*(-1 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3) - 
      z3[4]^2*(2 + 6*z3[6] + 10*z3[6]^2 + z3[5]*(-1 + 2*z3[6] + 2*z3[6]^2)) + 
      z3[4]*(2 + 4*z3[6] + 4*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(-1 + 3*z3[6] + z3[6]^3))), 
  y[1350] -> -(z3[6]*(-6 - 3*z3[4]^3 - 10*z3[6] + (-9 + z3[5])*z3[6]^2 + 
       (3 + z3[5])*z3[6]^3 + z3[4]^2*(-6 + (11 + z3[5])*z3[6]) - 
       2*z3[4]*(-3 - 8*z3[6] + (5 + z3[5])*z3[6]^2))) + 
    z3[3]^3*(z3[4]^4*(4 - 5*z3[5]) + z3[4]^3*(-13 - 4*z3[6] + 
        z3[5]*(9 + z3[6])) + z3[4]^2*(13 + 7*z3[6] + z3[5]*(-9 + 8*z3[6])) + 
      z3[4]*(-13 + 6*z3[6] + z3[5]*(9 - 17*z3[6] + 6*z3[6]^2)) + 
      (-1 + z3[6])*(-13 + 6*z3[6] + z3[5]*(9 - 17*z3[6] + 6*z3[6]^2))) + 
    z3[3]^2*(24 + z3[4]^4*(8 - 10*z3[5]) - 27*z3[6] + 10*z3[6]^2 + 
      z3[5]*(-17 + 49*z3[6] - 43*z3[6]^2 + 12*z3[6]^3) + 
      z3[4]^3*(-24 - 5*z3[6] + z3[5]*(17 + 2*z3[6])) + 
      z3[4]^2*(-(z3[5]*(17 - 15*z3[6] + z3[6]^2)) - 
        3*(-8 - 7*z3[6] + z3[6]^2)) + z3[4]*(-24 + 3*z3[6] - 7*z3[6]^2 + 
        z3[5]*(17 - 32*z3[6] + 11*z3[6]^2))) + 
    z3[3]*(11 + z3[4]^4*(4 - 5*z3[5]) - 2*z3[6] + 10*z3[6]^2 + 4*z3[6]^3 + 
      z3[5]*(-8 + 23*z3[6] - 20*z3[6]^2 + 6*z3[6]^3) + 
      z3[4]^3*(-11 + 2*z3[6] + z3[5]*(8 + z3[6])) + 
      z3[4]^2*(11 + 20*z3[6] - 10*z3[6]^2 + z3[5]*(-8 + 7*z3[6] - 
          2*z3[6]^2)) + z3[4]*(-11 - 9*z3[6] - 19*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(8 - 15*z3[6] + 5*z3[6]^2 + z3[6]^3))), 
  y[1351] -> -2*z3[3]*z3[5]*(25 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 25*z3[4] + 
      26*z3[4]^2 - 20*z3[4]^3 + 8*z3[4]^4 - 58*z3[6] + 33*z3[4]*z3[6] - 
      10*z3[4]^2*z3[6] - 4*z3[4]^3*z3[6] + 42*z3[6]^2 - 9*z3[4]*z3[6]^2 - 
      9*z3[6]^3 - z3[2]^3*(8*(-1 + z3[4] + z3[6]) + 
        4*z3[3]*(-10 + 9*z3[4] + 6*z3[6]) + z3[3]^2*(-21 + 16*z3[4] + 
          10*z3[6])) + z3[3]*(55 + 12*z3[4]^4 + z3[4]^2*(58 - 16*z3[6]) - 
        122*z3[6] + 81*z3[6]^2 - 15*z3[6]^3 - z3[4]^3*(43 + 6*z3[6]) + 
        z3[4]*(-54 + 65*z3[6] - 15*z3[6]^2)) + 
      z3[3]^2*(30 + 4*z3[4]^4 + z3[4]^2*(30 - 4*z3[6]) - 64*z3[6] + 
        39*z3[6]^2 - 6*z3[6]^3 - 2*z3[4]^3*(12 + z3[6]) + 
        z3[4]*(-30 + 34*z3[6] - 6*z3[6]^2)) + 
      z3[2]^2*(z3[3]*(83 + 60*z3[4]^2 - 96*z3[6] + 22*z3[6]^2 + 
          9*z3[4]*(-9 + 2*z3[6])) + 4*(7 + 6*z3[4]^2 - 10*z3[6] + 3*z3[6]^2 + 
          z3[4]*(-7 + 3*z3[6])) + z3[3]^2*(45 + 24*z3[4]^2 - 44*z3[6] + 
          8*z3[6]^2 + z3[4]*(-44 + 6*z3[6]))) + 
      z3[2]*(38 + 36*z3[4]^2 - 24*z3[4]^3 - 71*z3[6] + 37*z3[6]^2 - 
        4*z3[6]^3 + z3[4]*(-38 + 33*z3[6] - 4*z3[6]^2) + 
        z3[3]*(91 - 44*z3[4]^3 - 153*z3[6] + 69*z3[6]^2 - 6*z3[6]^3 + 
          z3[4]^2*(83 + 4*z3[6]) + z3[4]*(-92 + 64*z3[6] - 6*z3[6]^2)) + 
        z3[3]^2*(50 - 16*z3[4]^3 - 76*z3[6] + 29*z3[6]^2 - 2*z3[6]^3 + 
          2*z3[4]^2*(23 + z3[6]) - 2*z3[4]*(25 - 13*z3[6] + z3[6]^2)))) - 
    2*(z3[6]*(-3 + (3 + 2*z3[2]^2 + z3[2]*(5 - 4*z3[4]) - 4*z3[4] + 
          2*z3[4]^2)*z3[6] - (3 + 2*z3[2])*z3[6]^2) + 
      z3[3]^3*(-33 + 6*z3[2]^4 - 2*z3[4]^4 + 31*z3[6] - 6*z3[6]^2 - 
        11*z3[4]^2*(3 + z3[6]) - 2*z3[2]^3*(-2 + 2*z3[4] + z3[6]) + 
        z3[4]^3*(17 + 2*z3[6]) + z3[4]*(33 + 2*z3[6]) - 
        2*z3[2]^2*(10 + 2*z3[4]^2 + z3[6] - z3[4]*(7 + z3[6])) + 
        2*z3[2]*(-20 + 3*z3[4]^3 + 8*z3[6] - z3[6]^2 + 4*z3[4]*(5 + z3[6]) - 
          z3[4]^2*(13 + 2*z3[6]))) + z3[3]*(-28 - 8*z3[4]^4 + 25*z3[6] - 
        13*z3[6]^2 - 3*z3[6]^3 + 4*z3[2]^3*(-2 + 2*z3[4] + z3[6]) + 
        4*z3[4]^3*(5 + 2*z3[6]) + z3[4]*(29 - 11*z3[6] - 8*z3[6]^2) + 
        2*z3[4]^2*(-13 + z3[6]^2) + z3[2]^2*(-28 + 28*z3[4] - 24*z3[4]^2 + 
          26*z3[6] + 2*z3[6]^2) + z3[2]*(-39 + 24*z3[4]^3 + 49*z3[6] - 
          5*z3[6]^2 - 2*z3[6]^3 - 12*z3[4]^2*(3 + z3[6]) + 
          z3[4]*(38 - 15*z3[6] - 6*z3[6]^2))) - 
      z3[3]^2*(6*z3[2]^4 + 10*z3[4]^4 + z3[2]^3*(31 - 28*z3[4] - 2*z3[6]) + 
        z3[4]^2*(58 + 8*z3[6]) - z3[4]^3*(37 + 10*z3[6]) + 
        12*(5 - 5*z3[6] + 2*z3[6]^2) + z3[4]*(-64 + 5*z3[6] + 6*z3[6]^2) + 
        z3[2]*(86 - 36*z3[4]^3 - 73*z3[6] + 13*z3[6]^2 + 
          2*z3[4]*(-41 + 7*z3[6]) + z3[4]^2*(69 + 22*z3[6])) + 
        z3[2]^2*(48*z3[4]^2 - z3[4]*(65 + 12*z3[6]) + 
          4*(17 - 10*z3[6] + z3[6]^2)))), 
  y[1352] -> z3[4] - z3[2]*z3[4] + z3[3]*(1 + z3[2]^2 + z3[4] - 
      z3[2]*(1 + z3[4])), y[1353] -> -(z3[2]^3*z3[3]) - (1 + z3[4])^2 + 
    z3[2]^2*(-1 + 2*z3[3]*z3[4]) + z3[2]*(1 + 2*z3[4] - z3[3]*z3[4]^2), 
  y[1354] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + (z3[2]^2*z3[3] - z3[2]*z3[4] - 
      3*z3[2]*z3[3]*z3[4] - z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]^2*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[1355] -> -(z3[2]^2*z3[3]) - 2*(1 + z3[4])^2 + 
    z3[2]*(2 + (3 + z3[3])*z3[4]), y[1356] -> (-1 + z3[2] - z3[2]^2)*z3[4] + 
    z3[3]*(-1 + z3[2]^3 - z3[4] + z3[2]*(1 + z3[4]) - z3[2]^2*(1 + z3[4])), 
  y[1357] -> 1 + z3[2]^2 + z3[4] - z3[2]*(1 + z3[4]), 
  y[1358] -> 1 + 1/((1 + z3[2])*(1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] + 
       z3[2]*z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), y[1359] -> 4 + z3[3], 
  y[1360] -> -4 - 4*z3[2]^2 - z3[2]*(-4 + z3[4]) + z3[4] - z3[4]^2, 
  y[1361] -> 2*z3[2]^2*(2 + z3[3]) + (4 + z3[3])*(1 + z3[4]) - 
    z3[2]*(4 + z3[3] + 5*z3[4] + 2*z3[3]*z3[4]), 
  y[1362] -> 1 + 1/((1 + z3[2])*(1 + z3[3])*(1 + z3[4] - z3[6])), 
  y[1363] -> z3[2]^(-2) + (z3[4] - z3[6])^(-1), 
  y[1364] -> (1 + 1/(z3[4]*(-1 + z3[5])))/(1 + z3[2]) + 
    (1 + z3[4]^(-1))/(z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[1365] -> -3 - 3*z3[4] - 2*z3[6], y[1366] -> 3 + 3*z3[4] + 2*z3[6], 
  y[1367] -> -1 - 2*z3[3]*(3 + z3[2] - 2*z3[6]) + 5*z3[6], 
  y[1368] -> -1 + 5*z3[4] - 2*z3[3]*(3 + z3[2] - 2*z3[4] - 2*z3[6]) + 
    5*z3[6], y[1369] -> -2 + 2*z3[3]*(-3 + z3[6]) + 5*z3[6], 
  y[1370] -> -2 - 5*z3[4]^2 + z3[4]*(2 - 5*z3[6]) + 7*z3[6] - 5*z3[6]^2 - 
    2*z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2), 
  y[1371] -> (1 + z3[3]^(-2))/z3[2]^2 + (z3[3]^(-2) + z3[4]^(-2))/
     (1 + z3[2]), y[1372] -> (1 + z3[3]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])) + 
    (1/(z3[2]*z3[3]*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^
       (-3) + 1/(z3[4]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[4] - z3[6]), y[1373] -> 1/(z3[2]^2*z3[3]^2*(-1 + z3[5])) + 
    1/(z3[2]^2*z3[3]*(-1 + z3[5])) + (z3[3]^(-2) + z3[3]^(-1) + 
      1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     ((1 + z3[2])*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3) + 
    (1 + (1 + z3[2]^(-1))/z3[3])/(z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), y[1374] -> -1 - z3[4] - z3[6], 
  y[1375] -> 5 - z3[6], y[1376] -> -1 - z3[4]/2, y[1377] -> -4 + z3[4], 
  y[1378] -> 1/(z3[3]^2*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^
     (-3), y[1379] -> 1/((1 + z3[2])*z3[3]*(z3[4] - z3[6])) + 
    1/(z3[2]^2*(1 + z3[4] - z3[6])), y[1380] -> z3[4] + 2*z3[6], 
  y[1381] -> 5 + z3[4] + z3[4]^2 + 2*z3[6] + 2*z3[4]*z3[6], 
  y[1382] -> 4 + (-4 + z3[3]*(-1 + z3[5]))*z3[6], 
  y[1383] -> -2 + ((4 + z3[3]*(-1 + z3[5]))*z3[6])/2, 
  y[1384] -> z3[4] + z3[4]^2*z3[5] + z3[6] - z3[5]*z3[6] + z3[4]*z3[5]*z3[6], 
  y[1385] -> -4 + (16 + z3[3]*(-1 + z3[5]))*z3[6] + 
    3*(-4 + z3[3]*(-1 + z3[5]))*z3[6]^2, 
  y[1386] -> 8 - 8*z3[6] - (-1 + z3[5])*z3[6]^2, 
  y[1387] -> -8 + 8*z3[6] + (-1 + z3[5])*z3[6]^2, 
  y[1388] -> -4 + (23 + z3[5])*z3[6] + 5*(-1 + z3[5])*z3[6]^2, 
  y[1389] -> -18 - (-41 + z3[5])*z3[6] - (17 + 5*z3[5])*z3[6]^2, 
  y[1390] -> -8 + 44*z3[6] - 3*(11 + z3[5])*z3[6]^2 - 3*(-1 + z3[5])*z3[6]^3, 
  y[1391] -> 5 - z3[4]^2 - 2*z3[4]*(1 + z3[6]), 
  y[1392] -> z3[2]^2 + z3[2]*(2 + z3[4]*(-3 + z3[5]) + z3[5]*(-1 + z3[6]) - 
      z3[6]) - z3[4]*(-1 + z3[4]*(-2 + z3[5]) + z3[6]), 
  y[1393] -> 2 + (1 + 2*z3[3])*z3[4]^2 - z3[4]*(-2 + z3[6] + 2*z3[3]*z3[6]) + 
    z3[2]*(-2 - (5 + 2*z3[3])*z3[4] + 2*(1 + z3[3])*z3[6]), 
  y[1394] -> -2 + z3[3]^2*(-2 + z3[5]*(-2 + z3[6]) - z3[6])*(-1 + z3[6])^2 + 
    z3[3]^3*z3[5]*(-1 + z3[6])^3 - (5 + z3[5])*z3[6] + 6*z3[6]^2 - 
    2*z3[6]^3 + z3[3]*(-1 + z3[6])*(4 + z3[5] + 2*z3[6] - 3*z3[6]^2), 
  y[1395] -> z3[4]^4*(-2 + z3[5]) + 2*z3[4]*(-1 + z3[5]) + 
    z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) - (-1 + z3[5])*z3[6] + 
    z3[4]^3*(-5 + z3[5] + 3*z3[6] - z3[5]*z3[6]) - 
    z3[4]^2*(3 + z3[5] - 4*z3[6] + z3[6]^2), 
  y[1396] -> 2 + z3[4]^3 - 2*z3[4]^2*(-1 + z3[6]) + z3[6] + z3[6]^2 + 
    z3[4]*(-2 - 3*z3[6] + z3[6]^2), 
  y[1397] -> 1 - z3[4]^3 + z3[4]^2*(1 + 2*z3[6]) - 
    z3[4]*(1 + z3[6] + z3[6]^2), y[1398] -> -9 + 21*z3[6] - 4*z3[6]^2 + 
    z3[5]*(-1 + 3*z3[6] + 4*z3[6]^2), 
  y[1399] -> 1 - (1 + z3[3])*z3[4]^3 + z3[2]^2*(1 + z3[4] - z3[6]) + 
    2*(1 + z3[3])*z3[4]^2*z3[6] - (1 + z3[3])*z3[4]*z3[6]^2 + 
    z3[2]*(-1 + (1 + z3[3])*z3[4]^2 - 2*(1 + z3[3])*z3[4]*z3[6] + 
      (1 + z3[3])*z3[6]^2), y[1400] -> -4*z3[4]^4 - 
    (-1 + z3[5])*z3[6]*(1 + z3[6])*(z3[3] + z3[6]) + 
    z3[4]^3*(-8 + (11 + z3[5])*z3[6]) + z3[4]*z3[6]*
     (4 + (-9 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2) - 
    2*z3[4]^2*(2 - 8*z3[6] + (5 + z3[5])*z3[6]^2), 
  y[1401] -> -(z3[4]^3*(9 + z3[5])) - (-1 + z3[5])*z3[6]*
     (1 + 2*z3[3] + 6*z3[6]) - z3[4]^2*(18 + (3 + z3[5])*z3[6]) + 
    z3[4]*(-8 + (-5 + z3[5])*z3[6] + (8 + 6*z3[5])*z3[6]^2), 
  y[1402] -> 18 + z3[4]^3*(9 + z3[5]) + (-23 + z3[5])*z3[6] + 
    6*(-1 + z3[5])*z3[6]^2 + z3[4]^2*(18 + (3 + z3[5])*z3[6]) - 
    z3[4]*(18 + (-5 + z3[5])*z3[6] + (8 + 6*z3[5])*z3[6]^2), 
  y[1403] -> 4*z3[4]^4 + z3[4]^3*(8 + (11 + z3[5])*z3[6]) - 
    (-1 + z3[5])*z3[6]*(z3[3] + 3*z3[6] + 4*z3[3]*z3[6] + 6*z3[6]^2) + 
    z3[4]*z3[6]*(8 + (-31 + 3*z3[5])*z3[6] + 2*(7 + 3*z3[5])*z3[6]^2) + 
    z3[4]^2*(4 + 20*z3[6] - (29 + 7*z3[5])*z3[6]^2), 
  y[1404] -> -8 + 4*z3[4]^4 + (-1 + z3[5])*z3[6]^2 + (-1 + z3[5])*z3[6]^3 - 
    z3[4]^3*(-8 + (11 + z3[5])*z3[6]) + 
    2*z3[4]^2*(-4 - 8*z3[6] + (5 + z3[5])*z3[6]^2) - 
    z3[4]*(-8 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3), 
  y[1405] -> 8 - 4*z3[4]^4 - (-1 + z3[5])*z3[6]^2 - (-1 + z3[5])*z3[6]^3 + 
    z3[4]^3*(-8 + (11 + z3[5])*z3[6]) - 
    2*z3[4]^2*(-4 - 8*z3[6] + (5 + z3[5])*z3[6]^2) + 
    z3[4]*(-8 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3), 
  y[1406] -> -4 - 4*z3[4]^4 + z3[6] - z3[5]*z3[6] + 
    z3[4]^3*(4 + (11 + z3[5])*z3[6]) - z3[4]^2*(4 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2) + z3[4]*(4 + (3 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3), 
  y[1407] -> 8 - 4*z3[4]^4 - 36*z3[6] + 3*(-1 + z3[5])*z3[6]^2 + 
    6*(-1 + z3[5])*z3[6]^3 - z3[4]^3*(8 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(8 - 20*z3[6] + (29 + 7*z3[5])*z3[6]^2) - 
    z3[4]*(8 - 28*z3[6] + (-31 + 3*z3[5])*z3[6]^2 + 2*(7 + 3*z3[5])*z3[6]^3), 
  y[1408] -> 4 + 4*z3[4]^4 - (23 + z3[5])*z3[6] - 5*(-1 + z3[5])*z3[6]^2 + 
    z3[4]^3*(-4 + (11 + z3[5])*z3[6]) - 
    z3[4]^2*(-4 + (15 + z3[5])*z3[6] + (29 + 7*z3[5])*z3[6]^2) + 
    z3[4]*(-4 + (19 + z3[5])*z3[6] + 2*(7 + 3*z3[5])*z3[6]^2 + 
      2*(7 + 3*z3[5])*z3[6]^3), 
  y[1409] -> z3[5]*(2 + z3[3]*(-1 + z3[6])^2 - 4*z3[6]) - 
    (-1 + z3[6])*(6 + z3[3]*(1 + z3[6])), 
  y[1410] -> z3[5]*(z3[3]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
      2*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6])) + 
    6*(1 - z3[4] + z3[4]^2 - z3[6]) + z3[3]*(1 + z3[4]^2 - z3[6]^2 - 
      z3[4]*(1 + z3[6])), y[1411] -> 1 - 2*z3[4]^4*(-2 + z3[5]) - z3[5] + 
    z3[4]^3*(13 + 2*z3[5]*(-2 + z3[6]) - 6*z3[6]) + 
    z3[4]*(7 + z3[5] - 8*z3[6] + 2*z3[6]^2) + 
    z3[4]^2*(15 - 13*z3[6] + 2*z3[6]^2 + z3[5]*(-1 + 2*z3[6])), 
  y[1412] -> -3 - 2*z3[2]^2*(1 + 2*z3[3]) + 25*z3[4] - z3[4]^2 + 14*z3[6] - 
    9*z3[4]*z3[6] - 3*z3[6]^2 + 2*z3[2]*(-5 + 6*z3[4] + 4*z3[6]) + 
    z3[2]*z3[3]*(-7 + 11*z3[4] + 5*z3[6]) + 
    2*z3[5]*(z3[4]^2 - z3[3]*(2*z3[4]^2 + z3[4]*(-1 + z3[6]) + 
        (-1 + z3[6])^2) + z3[2]*(-1 + z3[3])*(-1 + z3[4] + z3[6])) - 
    z3[3]*(2 + 3*z3[4]^2 - 7*z3[6] + z3[6]^2 + z3[4]*(-10 + 3*z3[6])), 
  y[1413] -> 2*z3[4]^4 + (-1 + z3[5])*z3[6]^2*(1 + z3[6]) - 
    z3[4]^3*(-4 + (8 + z3[5])*z3[6]) - z3[4]*z3[6]*(4 + (-9 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2) + z3[4]^2*(2 - 13*z3[6] + (9 + 2*z3[5])*z3[6]^2) + 
    z3[3]*z3[4]*(1 + z3[4] - z3[6])*(2 + 2*z3[4]^2 - 3*z3[6] - 
      z3[4]*(-4 + (2 + z3[5])*z3[6])), 
  y[1414] -> 2*z3[5]*(-1 + z3[6])^2*(z3[2]*(-1 + z3[3]) + z3[3] - 
      z3[3]*z3[6]) + (1 - z3[6])*(3 + z3[2]^2*(2 + 4*z3[3]) + 
      z3[2]*(10 + z3[3]*(7 - 5*z3[6]) - 8*z3[6]) - 14*z3[6] + 3*z3[6]^2 + 
      z3[3]*(2 - 7*z3[6] + z3[6]^2)), 
  y[1415] -> -11 + (13 - 2*z3[5])*z3[6] + 3*z3[6]^2 - 3*z3[6]^3 - 
    z3[3]*(-1 + z3[6])*(z3[5]*(-1 + z3[6]^2) + 2*(-1 - z3[6] + z3[6]^2)), 
  y[1416] -> 11 - z3[4]^2*(9 + 2*z3[5]) - 2*z3[6] + 2*z3[5]*z3[6] - 
    3*z3[6]^2 - z3[4]*(11 + (3 + 2*z3[5])*z3[6]) - 
    z3[3]*(z3[4]^2*(4 + z3[5]) + z3[4]*(2 + z3[5])*(1 + z3[6]) + 
      z3[5]*(-1 + z3[6]^2) + 2*(-1 - z3[6] + z3[6]^2)), 
  y[1417] -> 9 - z3[4]^3*(9 + z3[5]) - 21*z3[6] + 4*z3[6]^2 + 
    z3[4]^2*(9 + z3[5] - 3*z3[6] - z3[5]*z3[6]) + 
    z3[5]*(1 - 3*z3[6] - 4*z3[6]^2) + z3[4]*(-9 + 12*z3[6] + 8*z3[6]^2 + 
      z3[5]*(-1 + 2*z3[6] + 6*z3[6]^2)), 
  y[1418] -> 4 + 7*z3[6] - (20 + z3[5])*z3[6]^2 + 13*z3[6]^3 - 3*z3[6]^4 + 
    z3[3]^3*(-1 + z3[6])^3*(-1 + z3[5]*(-5 + 3*z3[6])) + 
    z3[3]^2*(-1 + z3[6])^2*(8 + 2*z3[6] - 3*z3[6]^2 + 
      z3[5]*(9 - 14*z3[6] + 6*z3[6]^2)) + z3[3]*(-1 + z3[6])*
     (-11 - 3*z3[6] + 16*z3[6]^2 - 6*z3[6]^3 + 
      z3[5]*(-4 + 10*z3[6] - 9*z3[6]^2 + 3*z3[6]^3)), 
  y[1419] -> z3[4]^3*(-6 + 2*z3[3]^2*(-1 + z3[5]) - z3[3]*(6 + z3[5])) - 
    2*(-2 + z3[6])^2 - z3[4]*(14 - (16 + 9*z3[3] + 2*z3[3]^2 - 2*z3[5])*
       z3[6] + (4 + 7*z3[3] + 2*z3[3]^2)*z3[6]^2) + 
    z3[4]^2*(z3[3]^2*(-2 - 2*z3[5]*(-1 + z3[6]) + 4*z3[6]) + 
      2*(-8 + 2*z3[5] + 5*z3[6]) + z3[3]*(-8 + 13*z3[6] + 
        z3[5]*(1 + z3[6]))) - 
    2*z3[2]*(-4 + z3[4]^2*(-10 - 5*z3[3] + z3[3]^2*(-1 + z3[5])) + 
      (8 + 5*z3[3] + z3[3]^2)*z3[6] - (2 + z3[3])^2*z3[6]^2 + 
      z3[4]*(14*(-1 + z3[6]) + z3[3]*(-6 + z3[5] + 9*z3[6]) + 
        z3[3]^2*(-1 + z3[5] + 2*z3[6] - z3[5]*z3[6]))), 
  y[1420] -> 2 + 2*z3[4]^4 + z3[3]^3*z3[5]*(-z3[4]^3 + z3[4]^4 - 
      z3[4]^2*(-1 + z3[6]) - z3[4]*(-1 + z3[6])^2 - (-1 + z3[6])^3) + 
    5*z3[6] + z3[5]*z3[6] - 6*z3[6]^2 + 2*z3[6]^3 + 
    z3[4]^2*(1 + 2*z3[6])*(2 + (5 + z3[5])*z3[6]) - 
    z3[4]^3*(2 + (11 + z3[5])*z3[6]) - z3[4]*(2 + (7 + z3[5])*z3[6] + 
      (1 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3) + 
    z3[3]^2*(2*z3[4]^4*(1 + z3[5]) - z3[4]*(-2 + z3[5]*(-2 + z3[6]) - z3[6])*
       (-1 + z3[6]) - (-2 + z3[5]*(-2 + z3[6]) - z3[6])*(-1 + z3[6])^2 + 
      z3[4]^2*(2 - z3[5]*(-2 + z3[6]) + z3[6]) - 
      z3[4]^3*(2 + 3*z3[6] + z3[5]*(2 + z3[6]))) + 
    z3[3]*(z3[4]^4*(4 + z3[5]) - z3[4]^3*(4 + z3[5] + 10*z3[6] + 
        2*z3[5]*z3[6]) - z3[4]*(4 + z3[5] + 2*z3[6] - 3*z3[6]^2) - 
      (-1 + z3[6])*(4 + z3[5] + 2*z3[6] - 3*z3[6]^2) + 
      z3[4]^2*(4 + 6*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6] + z3[6]^2))), 
  y[1421] -> 2 + 5*z3[6] + (-3 + z3[2])*z3[6]^2 - z3[2]*z3[6]^3 + 
    z3[3]*(6 + 17*z3[6] - 18*z3[6]^2 + 3*z3[6]^3 + 
      z3[2]*(-5 + 18*z3[6] - 8*z3[6]^2) - z3[2]^2*(4 - 6*z3[6] + z3[6]^2)) + 
    z3[3]^3*(5 + z3[2]^4 + z3[2]^3*(5 - 2*z3[6]) - 8*z3[6] + 3*z3[6]^2 + 
      z3[2]^2*(10 - 8*z3[6] + z3[6]^2) + z3[2]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
    z3[3]^2*(9 + z3[2]^3*(-3 + z3[6]) + 4*z3[6] - 12*z3[6]^2 + 3*z3[6]^3 + 
      z3[2]^2*(-7 + 9*z3[6] - 2*z3[6]^2) + z3[2]*(-1 + 15*z3[6] - 9*z3[6]^2 + 
        z3[6]^3)) - z3[3]*z3[5]*(-1 + z3[6])*(z3[2]^3*z3[3]*(4 + z3[3]) + 
      z3[2]^2*(4 + z3[3]*(15 - 8*z3[6]) + z3[3]^2*(5 - 2*z3[6]) - 4*z3[6]) + 
      (1 + z3[3])*(9 - 15*z3[6] + 6*z3[6]^2 + 
        z3[3]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[2]*(10 - 13*z3[6] + 3*z3[6]^2 + z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + 
        z3[3]*(23 - 24*z3[6] + 4*z3[6]^2))), 
  y[1422] -> 4 - 2*z3[4]^4 + 11*z3[6] - 9*z3[6]^2 - z3[5]*z3[6]^2 + 
    4*z3[6]^3 - z3[5]*z3[6]^3 + z3[4]^3*(-4 + (8 + z3[5])*z3[6]) + 
    z3[4]^2*(4 + 19*z3[6] - 2*(5 + z3[5])*z3[6]^2) + 
    z3[4]*(-4 - 15*z3[6] + (-6 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3) + 
    z3[3]^3*(2*z3[4]^4*z3[5] - z3[4]^3*(1 + 5*z3[5]) + 
      z3[4]^2*(1 + z3[5]*(5 - 3*z3[6])) - z3[4]*(-1 + z3[6])*
       (-1 + z3[5]*(-5 + 3*z3[6])) - (-1 + z3[6])^2*
       (-1 + z3[5]*(-5 + 3*z3[6]))) + z3[3]*(11 + 2*z3[4]^4*(-2 + z3[5]) + 
      3*z3[6] - 16*z3[6]^2 + 6*z3[6]^3 + 
      z3[4]^3*(-11 + 2*z3[5]*(-2 + z3[6]) + 4*z3[6]) + 
      z3[5]*(4 - 10*z3[6] + 9*z3[6]^2 - 3*z3[6]^3) + 
      z3[4]^2*(11 + 25*z3[6] - 3*z3[6]^2 - z3[5]*(-4 + 2*z3[6] + z3[6]^2)) - 
      z3[4]*(11 + 14*z3[6] - 2*z3[6]^2 + z3[5]*(4 - 6*z3[6] + 3*z3[6]^2))) + 
    z3[3]^2*(z3[4]^4*(-2 + 4*z3[5]) + z3[4]^3*(-8 + z3[5]*(-9 + z3[6])) + 
      z3[4]^2*(8 + z3[5]*(9 - 5*z3[6]) + 10*z3[6]) - 
      z3[4]*(8 + 2*z3[6] - 3*z3[6]^2 + z3[5]*(9 - 14*z3[6] + 6*z3[6]^2)) - 
      (-1 + z3[6])*(8 + 2*z3[6] - 3*z3[6]^2 + 
        z3[5]*(9 - 14*z3[6] + 6*z3[6]^2))), 
  y[1423] -> -3*z3[4]^6 + z3[3]^2*(z3[2] - z3[4])*z3[4]^2*(z3[4] - z3[6])^2*
     (1 + z3[4] - z3[6]) - z3[6] + z3[4]*(2 + z3[6]) + 
    2*z3[4]^5*(-2 + 2*z3[2] + 5*z3[6]) + 
    z3[4]^4*(1 + 4*z3[2]^2 + z3[2]*(4 - 12*z3[6]) + 9*z3[6] - 11*z3[6]^2) + 
    z3[4]^2*(2 + 4*z3[2]^2*(-1 + z3[6])^2 - 5*z3[6] + z3[6]^2 - 
      4*z3[2]*(-1 + z3[6])^2*(1 + z3[6])) + 
    z3[4]^3*(6 - 8*z3[2]^2*(-1 + z3[6]) - 2*z3[6] - 5*z3[6]^2 + 4*z3[6]^3 + 
      4*z3[2]*(-1 - 2*z3[6] + 3*z3[6]^2)) + 
    z3[5]*(-((1 - z3[4] + z3[4]^2)*(2*z3[4] - z3[6])) - 
      z3[3]^2*(z3[2] - z3[4])*z3[4]^3*(z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
        (-1 + z3[6])*z3[6]) + z3[3]*(-1 + z3[4]^6 - 
        z3[2]*(-1 + z3[4] - z3[4]^2 + z3[4]^5 - 2*z3[4]^4*(-1 + z3[6]) + 
          z3[4]^3*(-1 + z3[6])^2) + z3[4]^5*(1 - 2*z3[6]) + z3[6] - 
        z3[4]*(1 + z3[6]) + z3[4]^2*(1 + z3[6]) - z3[4]^3*(1 + z3[6]) + 
        z3[4]^4*(1 - z3[6] + z3[6]^2))) + 
    z3[3]*(1 - 4*z3[4]^6 - z3[6] + z3[4]*(1 + z3[6]) - z3[4]^2*(1 + z3[6]) + 
      z3[4]^5*(-5 + 13*z3[6]) + z3[4]^4*(-1 + 11*z3[6] - 14*z3[6]^2) + 
      z3[4]^3*(1 + z3[6] - 6*z3[6]^2 + 5*z3[6]^3) + 
      z3[2]*(-1 + z3[4] + 5*z3[4]^5 + z3[4]^4*(7 - 15*z3[6]) + 
        z3[4]^3*(1 - 13*z3[6] + 15*z3[6]^2) + z3[4]^2*(-1 + 6*z3[6]^2 - 
          5*z3[6]^3))), y[1424] -> 2 + 5*z3[6] - 3*z3[6]^2 + z3[2]*z3[6]^2 + 
    z3[4]^2*z3[6]^2 - z3[2]*z3[6]^3 - z3[4]*(2 + 3*z3[6] + z3[2]*z3[6]^2) + 
    z3[3]^3*(5 + z3[2]^4 + 5*z3[4]^2 - 2*z3[4]^3 + 
      z3[2]^3*(5 - 3*z3[4] - 2*z3[6]) - 8*z3[6] + 3*z3[6]^2 + 
      z3[4]*(-5 + 3*z3[6]) + z3[2]^2*(10 + 3*z3[4]^2 + z3[4]*(-9 + z3[6]) - 
        8*z3[6] + z3[6]^2) + z3[2]*(10 + 7*z3[4]^2 - z3[4]^3 - 12*z3[6] + 
        3*z3[6]^2 + z3[4]*(-10 + 3*z3[6]))) + 
    z3[3]^2*(9 - 4*z3[4]^4 + 4*z3[6] - 12*z3[6]^2 + 3*z3[6]^3 + 
      z3[2]^3*(-3 + 3*z3[4] + z3[6]) + z3[4]^2*(9 + 2*z3[6]) + 
      z3[4]^3*(8 + 3*z3[6]) + z3[2]^2*(-7 + 10*z3[4] - 10*z3[4]^2 + 9*z3[6] - 
        2*z3[6]^2) + z3[4]*(-9 - 13*z3[6] + 3*z3[6]^2) + 
      z3[2]*(-1 + 11*z3[4]^3 + 15*z3[6] - 9*z3[6]^2 + z3[6]^3 - 
        z3[4]^2*(13 + 4*z3[6]) + z3[4]*(1 - 7*z3[6] + z3[6]^2))) - 
    z3[3]*(-6 + 4*z3[4]^4 - 17*z3[6] + 18*z3[6]^2 - 3*z3[6]^3 - 
      z3[4]^2*z3[6]*(2 + z3[6]) - z3[4]^3*(8 + 3*z3[6]) + 
      z3[4]*(8 + 18*z3[6] - 4*z3[6]^2) + z3[2]^2*(4 + 4*z3[4]^2 + 
        2*z3[4]*(-2 + z3[6]) - 6*z3[6] + z3[6]^2) + 
      z3[2]*(5 - 8*z3[4]^3 - 18*z3[6] + 8*z3[6]^2 + z3[4]^2*(10 + z3[6]) + 
        z3[4]*(-7 + 8*z3[6] + z3[6]^2))) - 
    z3[3]*z3[5]*(-9 + 9*z3[4] - 9*z3[4]^2 + 8*z3[4]^3 - 4*z3[4]^4 + 
      24*z3[6] - 15*z3[4]*z3[6] + 6*z3[4]^2*z3[6] + z3[4]^3*z3[6] - 
      21*z3[6]^2 + 6*z3[4]*z3[6]^2 + 6*z3[6]^3 + z3[2]^3*z3[3]*(4 + z3[3])*
       (-1 + z3[4] + z3[6]) + z3[3]^2*(-10 + 7*z3[4]^3 - z3[4]^4 + 22*z3[6] - 
        15*z3[6]^2 + 3*z3[6]^3 + z3[4]^2*(-10 + 3*z3[6]) + 
        z3[4]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(-19 - 5*z3[4]^4 + 46*z3[6] - 36*z3[6]^2 + 9*z3[6]^3 + 
        z3[4]^3*(15 + z3[6]) + z3[4]^2*(-19 + 10*z3[6]) + 
        z3[4]*(19 - 27*z3[6] + 9*z3[6]^2)) - 
      z3[2]^2*(4*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
        z3[3]^2*(5 + 3*z3[4]^2 - 7*z3[6] + 2*z3[6]^2 + 
          z3[4]*(-5 + 2*z3[6])) + z3[3]*(15 + 13*z3[4]^2 - 23*z3[6] + 
          8*z3[6]^2 + z3[4]*(-15 + 8*z3[6]))) + 
      z3[2]*(8*z3[4]^3 + z3[4]^2*(-10 + 3*z3[6]) + (-1 + z3[6])^2*
         (-10 + 3*z3[6]) + z3[4]*(10 - 13*z3[6] + 3*z3[6]^2) + 
        z3[3]^2*(-10 + 3*z3[4]^3 + z3[4]^2*(-9 + z3[6]) + 18*z3[6] - 
          9*z3[6]^2 + z3[6]^3 + z3[4]*(10 - 8*z3[6] + z3[6]^2)) + 
        z3[3]*(-23 + 14*z3[4]^3 + 47*z3[6] - 28*z3[6]^2 + 4*z3[6]^3 + 
          z3[4]^2*(-22 + 3*z3[6]) + z3[4]*(23 - 24*z3[6] + 4*z3[6]^2)))), 
  y[1425] -> 1/((1 + z3[2])*z3[3]) + (1 + z3[4] - z3[6])^(-1), 
  y[1426] -> (1 + z3[3]^(-1))/(z3[2]*z3[3]) + 
    (1/(z3[2]*z3[3]) + 1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[4] - z3[6]), y[1427] -> 1/(z3[2]^2*z3[3]) + 
    1/((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1428] -> (1 + (1 + z3[3]^(-1))/(z3[2]*(-1 + z3[5])))/(z3[2]*z3[3]) + 
    (z3[3]^(-2) + z3[3]^(-1) + 1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     ((1 + z3[2])*(-1 + z3[5])) + (1 + (1 + z3[2]^(-1))/z3[3])/
     (z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - 
       z3[6])), y[1429] -> 2 + z3[4] - 5*z3[6], y[1430] -> -3 - z3[4], 
  y[1431] -> 1 + (3*z3[4])/4, y[1432] -> -2 + z3[4], 
  y[1433] -> 1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-2) + (1 + z3[2]^(-1))/
     (z3[2]*z3[3]*(1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1434] -> -5 - z3[6], y[1435] -> -4 + (4 + z3[3] - z3[3]*z3[5])*z3[6], 
  y[1436] -> 2*z3[4]^2*(-1 + z3[5]) - 5*(-1 + z3[5])*z3[6] + 
    z3[4]*(2 + 5*z3[5])*z3[6], y[1437] -> -68 + (61 + 7*z3[5])*z3[6] + 
    6*(-1 + z3[5])*z3[6]^2, y[1438] -> 8 + (28 + 11*z3[5])*z3[6] + 
    6*(-1 + z3[5])*z3[6]^2, y[1439] -> 
   8 + 3*(-4 + 3*z3[3]*(-1 + z3[5]))*z3[6] + (4 + z3[3] - z3[3]*z3[5])*
     z3[6]^2, y[1440] -> 16 + (19 - 3*z3[5])*z3[6] - 
    (17 + 15*z3[5])*z3[6]^2 + (-1 + z3[5])*z3[6]^3, 
  y[1441] -> 4*(-2 + 2*z3[4] - 2*z3[4]^2 + 2*z3[4]^3 + z3[4]^4) - 
    z3[4]*(-8 + 16*z3[4] + z3[4]^2*(11 + z3[5]))*z3[6] + 
    (-1 - z3[4]*(-9 + z3[5]) + z3[5] + 2*z3[4]^2*(5 + z3[5]))*z3[6]^2 + 
    (-1 + z3[5] - z3[4]*(3 + z3[5]))*z3[6]^3, 
  y[1442] -> 9 + z3[4]^2 - 5*z3[4]*(1 + z3[6]), 
  y[1443] -> 8 - 8*z3[6] + z3[3]*(-1 + z3[5])*(1 + 2*z3[6]), 
  y[1444] -> 11 - z3[4]^2 + 5*z3[6] + z3[4]*(-3 + 5*z3[6]), 
  y[1445] -> 16 + z3[3]*(z3[5]*(-4 + z3[6]) + 4*(-2 + z3[6]))*(-1 + z3[6]) + 
    2*z3[3]^2*z3[5]*(-1 + z3[6])^2 - 8*z3[6] + 3*z3[6]^2 + 
    z3[5]*(2 + 6*z3[6]), y[1446] -> 40 - 9*z3[6] + z3[5]*(4 + 9*z3[6]), 
  y[1447] -> -2 + (1 + z3[3] - z3[3]*z3[5])*z3[6] + 
    (z3[4]*(16 + (-4 + z3[3]*(-1 + z3[5]))*z3[6]))/4, 
  y[1448] -> 2 - z3[3]^2*(-2 + z3[5]*(-2 + z3[6]) - z3[6])*(-1 + z3[6])^2 - 
    z3[3]^3*z3[5]*(-1 + z3[6])^3 + (5 + z3[5])*z3[6] - 6*z3[6]^2 + 
    2*z3[6]^3 - z3[3]*(-1 + z3[6])*(4 + z3[5] + 2*z3[6] - 3*z3[6]^2), 
  y[1449] -> 4*z3[4]^4 + (-1 + z3[5])*z3[6]*(1 + z3[6])*(z3[3] + z3[6]) - 
    z3[4]^3*(-8 + (11 + z3[5])*z3[6]) - z3[4]*z3[6]*
     (4 + (-9 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2) + 
    2*z3[4]^2*(2 - 8*z3[6] + (5 + z3[5])*z3[6]^2), 
  y[1450] -> -8*z3[4]^3 - (-1 + z3[5])*z3[6]*(3 + 5*z3[3] + 14*z3[6]) - 
    z3[4]^2*(16 + (20 + 7*z3[5])*z3[6]) + 
    z3[4]*(-8 + 3*(-9 + z3[5])*z3[6] + 7*(3 + 2*z3[5])*z3[6]^2), 
  y[1451] -> -4 + 2*z3[4]^3 + ((-35 + 3*z3[5])*z3[6])/4 + 
    (9*(-1 + z3[5])*z3[6]^2)/2 + z3[4]^2*(-4 + (6 + (7*z3[5])/4)*z3[6]) - 
    (z3[4]*(-16 + 3*(-17 + z3[5])*z3[6] + 3*(8 + 5*z3[5])*z3[6]^2))/4, 
  y[1452] -> 68 + 4*z3[4]^3*(10 + z3[5]) - 7*(-1 + z3[5])*z3[6] - 
    13*(-1 + z3[5])*z3[6]^2 + z3[4]^2*(68 - (71 + 17*z3[5])*z3[6]) + 
    z3[4]*(-68 + (-75 + 7*z3[5])*z3[6] + (31 + 13*z3[5])*z3[6]^2), 
  y[1453] -> 4*z3[4]^3*(10 + z3[5]) - 3*z3[3]*(-1 + z3[5])*(1 + 3*z3[6]) - 
    (-1 + z3[5])*z3[6]*(7 + 13*z3[6]) + 
    z3[4]^2*(68 - (71 + 17*z3[5])*z3[6]) + 
    z3[4]*(24 + (-75 + 7*z3[5])*z3[6] + (31 + 13*z3[5])*z3[6]^2), 
  y[1454] -> 4 + 4*z3[4]^4 + (-1 + z3[5])*z3[6] - 
    z3[4]^3*(4 + (11 + z3[5])*z3[6]) + z3[4]^2*(4 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2) - z3[4]*(4 + (3 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3), 
  y[1455] -> -2 + 2*z3[4]^3 - 7*z3[6] + (3*z3[6]^2)/2 - 
    z3[4]^2*(2 + 11*z3[6]) + z3[4]*(2 + 9*z3[6] + (15*z3[6]^2)/2) + 
    (z3[5]*z3[6]*(-11 - 11*z3[4]^2 - 6*z3[6] + z3[4]*(11 + 17*z3[6])))/4, 
  y[1456] -> -2*z3[2]^2*(2 + 2*z3[3] + z3[3]^2) + 
    z3[3]^2*(-6 + 4*z3[4] + 4*z3[6]) - 
    z3[3]*(30 + 2*z3[4]^2 + 8*z3[4]*(-4 + z3[6]) - 27*z3[6] + 4*z3[6]^2) + 
    2*z3[2]*(-8 + 10*z3[4] + 6*z3[6] + z3[3]^2*(-3 + z3[4] + z3[6]) + 
      z3[3]*(-7 + 8*z3[4] + 5*z3[6])) + 
    2*z3[5]*(2*z3[4]^2 - z3[3]*(5*z3[4]^2 + 3*z3[4]*(-1 + z3[6]) + 
        3*(-1 + z3[6])^2) + z3[2]*(-2 + 2*z3[3] + z3[3]^2)*
       (-1 + z3[4] + z3[6]) - z3[3]^2*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 
        4*z3[6] + z3[6]^2)) + 2*(z3[4]^2 + z3[4]*(26 - 10*z3[6]) - 
      2*(6 - 9*z3[6] + 2*z3[6]^2)), y[1457] -> 34 - (58 + 9*z3[5])*z3[6] + 
    (43 + z3[5])*z3[6]^2 - 11*z3[6]^3 - 2*z3[3]^2*(-1 + z3[6])^2*
     (-1 + z3[5]*(-3 + 2*z3[6])) - z3[3]*(-1 + z3[6])*
     (28 - 29*z3[6] + 8*z3[6]^2 + z3[5]*(6 - 13*z3[6] + 7*z3[6]^2)), 
  y[1458] -> -40 + 4*z3[4]^3*(10 + z3[5]) + 9*z3[6] - z3[5]*(4 + 9*z3[6]) - 
    z3[4]^2*(40 + 71*z3[6] + z3[5]*(4 + 17*z3[6])) + 
    z3[4]*(40 + 31*z3[6] + 31*z3[6]^2 + z3[5]*(4 + 13*z3[6] + 13*z3[6]^2)), 
  y[1459] -> -4 - 7*z3[6] + (20 + z3[5])*z3[6]^2 - 13*z3[6]^3 + 3*z3[6]^4 - 
    z3[3]^3*(-1 + z3[6])^3*(-1 + z3[5]*(-5 + 3*z3[6])) - 
    z3[3]^2*(-1 + z3[6])^2*(8 + 2*z3[6] - 3*z3[6]^2 + 
      z3[5]*(9 - 14*z3[6] + 6*z3[6]^2)) - z3[3]*(-1 + z3[6])*
     (-11 - 3*z3[6] + 16*z3[6]^2 - 6*z3[6]^3 + 
      z3[5]*(-4 + 10*z3[6] - 9*z3[6]^2 + 3*z3[6]^3)), 
  y[1460] -> -4 - 4*z3[4]^2 + 2*z3[6] - (3*z3[6]^2)/4 + 2*z3[4]*(2 + z3[6]) - 
    z3[3]*(2 + 2*z3[4]^2 + z3[4]*(-2 + z3[6]) - 3*z3[6] + z3[6]^2) - 
    (z3[5]*(2*z3[3]^2*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
       z3[3]*(4 + 4*z3[4]^2 + z3[4]*(-4 + z3[6]) - 5*z3[6] + z3[6]^2) + 
       2*(1 + z3[4]^2 + 3*z3[6] - z3[4]*(1 + 4*z3[6]))))/4, 
  y[1461] -> 2*z3[5]*(z3[2]*(-2 + 2*z3[3] + z3[3]^2) + 
      z3[3]*(3 - z3[3]*(-3 + z3[6]) - 3*z3[6]))*(-1 + z3[6])^2 + 
    (1 - z3[6])*(2*z3[2]^2*(2 + 2*z3[3] + z3[3]^2) + z3[3]^2*(6 - 4*z3[6]) + 
      4*(6 - 9*z3[6] + 2*z3[6]^2) + z3[3]*(30 - 27*z3[6] + 4*z3[6]^2) - 
      2*z3[2]*(-8 + z3[3]^2*(-3 + z3[6]) + 6*z3[6] + z3[3]*(-7 + 5*z3[6]))), 
  y[1462] -> -34 - 2*z3[4]^2*(11 + z3[5]) + 24*z3[6] + 9*z3[5]*z3[6] - 
    11*z3[6]^2 - 2*z3[4]*(-17 + (8 + 3*z3[5])*z3[6]) - 
    2*z3[3]^2*(2*z3[4]^2*z3[5] + z3[4]*(-1 + z3[5]*(-3 + 2*z3[6])) + 
      (-1 + z3[6])*(-1 + z3[5]*(-3 + 2*z3[6]))) - 
    z3[3]*(28 + 2*z3[4]^2*(7 + 3*z3[5]) - 29*z3[6] + 8*z3[6]^2 + 
      z3[5]*(6 - 13*z3[6] + 7*z3[6]^2) + 
      z3[4]*(-28 + 8*z3[6] + z3[5]*(-6 + 7*z3[6]))), 
  y[1463] -> 4 - 2*z3[4]^4 + 11*z3[6] - 9*z3[6]^2 - z3[5]*z3[6]^2 + 
    4*z3[6]^3 - z3[5]*z3[6]^3 + z3[4]^3*(-4 + (8 + z3[5])*z3[6]) - 
    z3[4]^2*(-4 - 19*z3[6] + 2*(5 + z3[5])*z3[6]^2) + 
    z3[4]*(-4 - 15*z3[6] + (-6 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3) + 
    z3[3]^3*(2*z3[4]^4*z3[5] - z3[4]^3*(1 + 5*z3[5]) + 
      z3[4]^2*(1 + z3[5]*(5 - 3*z3[6])) - z3[4]*(-1 + z3[6])*
       (-1 + z3[5]*(-5 + 3*z3[6])) - (-1 + z3[6])^2*
       (-1 + z3[5]*(-5 + 3*z3[6]))) + z3[3]*(11 + 2*z3[4]^4*(-2 + z3[5]) + 
      3*z3[6] - 16*z3[6]^2 + 6*z3[6]^3 + 
      z3[4]^3*(-11 + 2*z3[5]*(-2 + z3[6]) + 4*z3[6]) + 
      z3[5]*(4 - 10*z3[6] + 9*z3[6]^2 - 3*z3[6]^3) + 
      z3[4]^2*(11 + 25*z3[6] - 3*z3[6]^2 - z3[5]*(-4 + 2*z3[6] + z3[6]^2)) - 
      z3[4]*(11 + 14*z3[6] - 2*z3[6]^2 + z3[5]*(4 - 6*z3[6] + 3*z3[6]^2))) + 
    z3[3]^2*(z3[4]^4*(-2 + 4*z3[5]) + z3[4]^3*(-8 + z3[5]*(-9 + z3[6])) + 
      z3[4]^2*(8 + z3[5]*(9 - 5*z3[6]) + 10*z3[6]) - 
      z3[4]*(8 + 2*z3[6] - 3*z3[6]^2 + z3[5]*(9 - 14*z3[6] + 6*z3[6]^2)) - 
      (-1 + z3[6])*(8 + 2*z3[6] - 3*z3[6]^2 + 
        z3[5]*(9 - 14*z3[6] + 6*z3[6]^2))), 
  y[1464] -> (1/(z3[3]^2*(-1 + z3[5])) + 
      ((1 + z3[3]^(-1))/(z3[3]*(-1 + z3[5])) + 
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3))/
       (z3[2]*(1 + z3[4] - z3[6])))/z3[2] + 
    1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1465] -> 2 + z3[3], y[1466] -> -2 - z3[4] - z3[6], 
  y[1467] -> -3/2 - z3[3], y[1468] -> 1/2 + z3[3], 
  y[1469] -> z3[2]^(-2) + z3[4]^(-1), 
  y[1470] -> 1 + (1 + z3[2]^(-1))/(z3[2]*z3[3] - z3[3]*z3[4] - z3[6]), 
  y[1471] -> 2 + z3[3] + z3[4] - z3[6]/2, y[1472] -> -4 - 2*z3[4] + z3[6], 
  y[1473] -> -1 - z3[2]^2 - z3[4] + z3[2]*(1 + z3[4]), 
  y[1474] -> z3[6] - 3*z3[6]^2, y[1475] -> -1 + z3[4] + 3*z3[6], 
  y[1476] -> 4 - (27 + z3[5])*z3[6] - 6*(-1 + z3[5])*z3[6]^2, 
  y[1477] -> 1 + z3[3]*(1 + z3[6]), 
  y[1478] -> 6*z3[6] - (3*z3[3]*(-1 + z3[5])*(1 + z3[6]))/2, 
  y[1479] -> -2*z3[6] + (z3[3]*(-1 + z3[5])*(1 + z3[6]))/2, 
  y[1480] -> -2 - z3[4]^2*(1 + 2*z3[5]) + z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) - 6*z3[6] + 2*z3[5]*z3[6] + 4*z3[6]^2 + 
    4*z3[5]*z3[6]^2 - z3[4]*(3 + 2*z3[5])*(1 + z3[6]), 
  y[1481] -> 2 - 2*z3[6] + (z3[3]*(-1 + z3[5])*(2 + z3[6]))/2, 
  y[1482] -> 1 - z3[2]^2*(-3 + z3[5]) - z3[4]*(-2 + z3[5]) - z3[6] + 
    z3[2]*(-1 + z3[4]*(-2 + z3[5]) + z3[6]), 
  y[1483] -> -1 - 3*z3[4]^2 - 4*z3[6] + 3*z3[6]^2 - z3[3]*(1 + z3[6]) - 
    z3[4]*(5 + 3*z3[6]), y[1484] -> 2 + 3*z3[4]^2 + 4*z3[6] - 3*z3[6]^2 + 
    z3[4]*(5 + 3*z3[6]), y[1485] -> 1 - 4*z3[6] + 
    (z3[3]*(-1 + z3[5])*(5 + 4*z3[6]))/4, 
  y[1486] -> 23 - 25*z3[6] + 6*z3[6]^2 - 2*z3[5]*(2 + z3[6]) + 
    z3[3]^2*(-1 + z3[6])*(-5 + z3[5]*(-1 + z3[6]) + 3*z3[6]) + 
    z3[3]*(-1 + z3[6])*(-15 + z3[5]*(-2 + z3[6]) + 9*z3[6]), 
  y[1487] -> 1/(z3[2]*z3[3]*(-1 + z3[5])^2*(z3[2]*z3[3] - z3[3]*z3[4] - 
       z3[6])) + 1/((1 + z3[2])*(z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - 
       z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
       z3[2]*z3[6])), y[1488] -> 
   -(((z3[2]^(-2) + (1 + z3[2])^(-1))/(z3[3]^2*(-1 + z3[5])) + 
       ((z3[3]^(-1) + (1 + z3[3]^(-1))/((-1 + z3[5])*(z3[2]*z3[3] - 
              z3[3]*z3[4] - z3[6])))/z3[2]^2 + 1/(z3[2]*z3[3]*(-1 + z3[5])*
           (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
         1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
        (1 + z3[4] - z3[6]) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3))/
      (-1 + z3[5])) - 1/((1 + z3[2])*(1 + z3[3])*(z3[2] + z3[2]*z3[3] - 
       z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[1489] -> 9 - 30*z3[6] + 6*z3[6]^2 + z3[5]*(1 - 4*z3[6] - 6*z3[6]^2), 
  y[1490] -> -2 - z3[4]^3 - 3*z3[6] - 4*z3[6]^2 + z3[6]^3 + 
    z3[4]^2*(-2 + 3*z3[6]) + z3[4]*(2 + 5*z3[6] - 3*z3[6]^2) - 
    z3[3]*(1 + z3[6] + z3[6]^2), 
  y[1491] -> 1 + z3[6] + z3[3]*(1 + z3[6] + z3[6]^2), 
  y[1492] -> 23 + 4*z3[3]*(-1 + z3[5]) - 32*z3[6] + 2*z3[6]^2 - 
    z3[5]*(5 + 8*z3[6] + 2*z3[6]^2), 
  y[1493] -> z3[4]^3 + z3[4]^2*(2 - 3*z3[6]) - 
    z3[6]*(2 - 4*z3[6] + z3[6]^2) + z3[4]*(1 - 5*z3[6] + 3*z3[6]^2), 
  y[1494] -> -1 + z3[4]^3 - z3[6] - z3[6]^2 - z3[6]^3 - 
    z3[4]^2*(1 + 3*z3[6]) + z3[4]*(1 + 2*z3[6] + 3*z3[6]^2), 
  y[1495] -> 10 + 5*z3[3]*(-1 + z3[5]) - 37*z3[6] + 4*z3[6]^2 - 
    z3[5]*(2 + 7*z3[6] + 4*z3[6]^2), 
  y[1496] -> -18 - z3[4]^3*(9 + z3[5]) + 23*z3[6] - z3[5]*z3[6] + 
    30*z3[6]^2 - 8*z3[5]*z3[6]^2 - 15*z3[6]^3 - 9*z3[5]*z3[6]^3 - 
    z3[4]^2*(18 + (3 + z3[5])*z3[6]) - 4*z3[3]*(-1 + z3[5])*
     (1 + z3[6] + z3[6]^2) + z3[4]*(18 + (-5 + z3[5])*z3[6] + 
      (27 + 11*z3[5])*z3[6]^2), y[1497] -> -4 - 4*z3[4]^4 + 
    (23 + z3[5])*z3[6] + (17 + 7*z3[5])*z3[6]^2 + (17 + 7*z3[5])*z3[6]^3 + 
    (17 + 7*z3[5])*z3[6]^4 - z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 + (15 + z3[5])*z3[6] + (51 + 9*z3[5])*z3[6]^2) - 
    z3[4]*(-4 + (19 + z3[5])*z3[6] + 4*(9 + 2*z3[5])*z3[6]^2 + 
      (53 + 15*z3[5])*z3[6]^3), y[1498] -> -8 + 4*z3[4]^4 + 36*z3[6] + 
    39*z3[6]^2 - 3*z3[5]*z3[6]^2 + 46*z3[6]^3 - 10*z3[5]*z3[6]^3 - 
    17*z3[6]^4 - 7*z3[5]*z3[6]^4 + z3[4]^3*(8 + (11 + z3[5])*z3[6]) - 
    z3[4]^2*(8 - 20*z3[6] + (51 + 9*z3[5])*z3[6]^2) - 
    5*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[4]*(8 - 28*z3[6] + (-67 + 3*z3[5])*z3[6]^2 + (53 + 15*z3[5])*z3[6]^3), 
  y[1499] -> 7 + z3[5]*(2 - 6*z3[6]) + z3[3]^2*(-1 + z3[6])^2 - 14*z3[6] + 
    3*z3[6]^2 + z3[3]*(-1 + z3[6])*(-3 + 2*z3[6] + z3[5]*(-1 + 2*z3[6])), 
  y[1500] -> -20 + 5*z3[4] - 6*z3[4]^2 + 2*z3[4]*z3[5] - 
    z3[2]^2*(-2*(-9 + z3[5]) + z3[3]^2*(4 + z3[5]) + 2*z3[3]*(12 + z3[5])) + 
    11*z3[6] + 3*z3[4]*z3[6] + z3[3]*(-35 - z3[4]^2*(3 + 2*z3[5]) + 
      2*z3[5]*(-1 + z3[6]) + 13*z3[6] + z3[4]*(17 + z3[6])) + 
    z3[3]^2*(-11 - z3[4]^2 + z3[4]*(7 + 2*z3[5]) + 3*z3[6] + 
      z3[5]*(-3 + 2*z3[6])) + z3[2]*(-22 + 22*z3[4] - 2*z3[4]*z3[5] + 
      4*z3[6] + z3[3]^2*(-11 + z3[4]*(3 + z3[5]) + z3[5]*(-3 + z3[6]) + 
        z3[6]) + z3[3]*(-37 + z3[4]*(16 + 5*z3[5]) + 3*z3[5]*(-1 + z3[6]) + 
        4*z3[6])), y[1501] -> z3[5]*(-1 + z3[4]^3 + z3[4]^2*(-1 + z3[6]) + 
      3*z3[6] + 9*z3[6]^2 + 9*z3[6]^3 + z3[4]*(1 - 2*z3[6] - 11*z3[6]^2)) + 
    3*(-3 + 3*z3[4]^3 + z3[4]^2*(-3 + z3[6]) + 7*z3[6] + 5*z3[6]^2 + 
      5*z3[6]^3 + z3[4]*(3 - 4*z3[6] - 9*z3[6]^2)), 
  y[1502] -> -7 + 7*z3[4] - 7*z3[4]^2 + 7*z3[6] + 4*z3[6]^2 + 
    z3[3]^2*(-1 + z3[4] - z3[4]^2 + z3[6]) + 
    z3[3]*(-3 - 3*z3[4]^2 + 2*z3[6] + z3[4]*(3 + z3[6])) - 
    z3[5]*(z3[3]*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6]) + 
      2*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6] - 2*z3[6]^2)), 
  y[1503] -> 2 + (6 + z3[5])*z3[6] - 9*z3[6]^2 + 5*z3[6]^3 - z3[6]^4 - 
    z3[3]^3*(-1 + z3[6])^3*(2 + z3[5]*z3[6]) - z3[3]^2*(-1 + z3[6])^2*
     (-6 + (2 - 3*z3[5])*z3[6] + (1 + 2*z3[5])*z3[6]^2) - 
    z3[3]*(-1 + z3[6])*(6 - 5*z3[6]^2 + 2*z3[6]^3 + 
      z3[5]*z3[6]*(3 - 3*z3[6] + z3[6]^2)), 
  y[1504] -> z3[4]^3*(9 + z3[5]) + z3[4]^2*(18 + (3 + z3[5])*z3[6]) - 
    z3[4]*(-8 + (-5 + z3[5])*z3[6] + (27 + 11*z3[5])*z3[6]^2) + 
    z3[6]*(-1 - 30*z3[6] + 15*z3[6]^2 + 2*z3[3]*(-1 + z3[5])*(1 + 2*z3[6]) + 
      z3[5]*(1 + 8*z3[6] + 9*z3[6]^2)), 
  y[1505] -> -(z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + 
       z3[6]^4)) + z3[6]*(8 - 4*z3[4]^4 + 8*z3[6] - (-9 + z3[5])*z3[6]^2 - 
      2*(-5 + z3[5])*z3[6]^3 - (3 + z3[5])*z3[6]^4 + 
      z3[4]^3*(-8 + (15 + z3[5])*z3[6]) + 
      z3[4]^2*(8 + 24*z3[6] - 3*(7 + z3[5])*z3[6]^2) + 
      z3[4]*(-8 - 16*z3[6] + (-25 + z3[5])*z3[6]^2 + (13 + 3*z3[5])*
         z3[6]^3)), y[1506] -> -19 + 2*z3[4]^2*(2 + z3[5]) + 10*z3[6] - 
    2*z3[5]*z3[6] - 4*z3[6]^2 - 4*z3[5]*z3[6]^2 + 
    z3[3]^2*(-5 - 2*z3[4]^2 + z3[4]*(5 + z3[5]) + z3[5]*(-1 + z3[6]) + 
      3*z3[6]) + z3[4]*(19 + 2*z3[5]*z3[6]) + 
    z3[3]*(-15 + z3[4]^2*(-3 + z3[5]) + z3[5]*(-2 + z3[6]) + 9*z3[6] + 
      z3[4]*(15 - z3[6] + z3[5]*(2 + z3[6]))), 
  y[1507] -> 22 + 2*z3[2]^3*(1 + 5*z3[3] + z3[3]^2) + 
    z3[2]^2*(16 + z3[3]^2*(8 - 3*z3[6]) - 16*z3[3]*(-2 + z3[6]) - 14*z3[6]) - 
    27*z3[6] + 9*z3[6]^2 + z3[3]^2*(11 - 13*z3[6] + 3*z3[6]^2) + 
    z3[3]*(34 - 43*z3[6] + 12*z3[6]^2) + 
    z3[2]*(z3[3]^2*(13 - 10*z3[6] + z3[6]^2) + 6*(4 - 5*z3[6] + z3[6]^2) + 
      z3[3]*(44 - 40*z3[6] + 5*z3[6]^2)) + z3[5]*(-1 + z3[6])*
     (-(z3[2]^2*(-2 + 2*z3[3] + z3[3]^2)) + z3[2]*z3[3]*
       (z3[3]*(-3 + z3[6]) + 3*(-1 + z3[6])) + 
      z3[3]*(2*(-1 + z3[6]) + z3[3]*(-3 + 2*z3[6]))), 
  y[1508] -> -4*z3[4]^4 - z3[4]^3*(8 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 - 20*z3[6] + (51 + 9*z3[5])*z3[6]^2) - 
    z3[4]*z3[6]*(8 + (-67 + 3*z3[5])*z3[6] + (53 + 15*z3[5])*z3[6]^2) + 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + 6*z3[6] + 5*z3[6]^2) + 
      z3[6]*(9 - 46*z3[6] + 17*z3[6]^2 + z3[5]*(3 + 10*z3[6] + 7*z3[6]^2))), 
  y[1509] -> (-3*z3[5]*(z3[3]^2*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
       z3[6]*(-z3[4]^3 + 3*z3[4]^2*z3[6] + z3[6]*(1 + z3[6])^2 - 
         z3[4]*z3[6]*(1 + 3*z3[6])) + z3[3]*z3[4]*
        (z3[4]^3 + z3[4]^2*(2 - 3*z3[6]) - (-1 + z3[6])*z3[6]^2 + 
         z3[4]*(1 - 3*z3[6] + 3*z3[6]^2))))/2 - 
    (3*(2*z3[4]^4 + z3[4]^3*(4 - 11*z3[6]) + z3[3]^2*(1 + z3[4])*
        (1 + z3[4] - z3[6])^2 + z3[4]*z3[6]*(-7 + 24*z3[6] - 13*z3[6]^2) + 
       z3[6]^2*(3 - 10*z3[6] + 3*z3[6]^2) + 
       z3[4]^2*(2 - 19*z3[6] + 19*z3[6]^2) + 
       z3[3]*(2*z3[4]^4 - 7*z3[4]^3*(-1 + z3[6]) + 
         z3[6]*(-3 + 7*z3[6] - 4*z3[6]^2) + 4*z3[4]^2*(2 - 5*z3[6] + 
           2*z3[6]^2) + z3[4]*(3 - 16*z3[6] + 17*z3[6]^2 - 3*z3[6]^3))))/2, 
  y[1510] -> 2 + 6*z3[6] - 2*(5 + 2*z3[2] + z3[2]^2)*z3[6]^2 + 
    (9 + 5*z3[2] + 2*z3[2]^2)*z3[6]^3 - (3 + z3[2])*z3[6]^4 - 
    z3[3]^3*(-38 + 2*z3[2]^5 - 3*z3[2]^4*(-2 + z3[6]) + 77*z3[6] - 
      48*z3[6]^2 + 9*z3[6]^3 - z3[2]^3*(2 + z3[6]) + 
      z3[2]^2*(-30 + 32*z3[6] - 10*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-50 + 78*z3[6] - 36*z3[6]^2 + 5*z3[6]^3)) + 
    z3[3]*(34 - 45*z3[6] + 13*z3[6]^2 + 12*z3[6]^3 - 6*z3[6]^4 + 
      2*z3[2]^3*(4 - 6*z3[6] + z3[6]^2) + 
      z3[2]^2*(24 - 44*z3[6] + 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(34 - 62*z3[6] + 29*z3[6]^2 + 4*z3[6]^3 - 2*z3[6]^4)) - 
    z3[3]^2*(-70 + 2*z3[2]^4*(-3 + z3[6]) + 128*z3[6] - 71*z3[6]^2 + 
      6*z3[6]^3 + 3*z3[6]^4 + z3[2]^3*(-28 + 27*z3[6] - 5*z3[6]^2) + 
      2*z3[2]^2*(-31 + 44*z3[6] - 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-84 + 140*z3[6] - 69*z3[6]^2 + 6*z3[6]^3 + z3[6]^4)) + 
    z3[3]*z3[5]*(-1 + z3[6])*(16 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 34*z3[6] + 
      21*z3[6]^2 - 3*z3[6]^3 + z3[3]*(36 - 76*z3[6] + 45*z3[6]^2 - 
        6*z3[6]^3) + z3[3]^2*(20 - 42*z3[6] + 24*z3[6]^2 - 3*z3[6]^3) + 
      z3[2]^3*(8 + z3[3]^2*(20 - 9*z3[6]) - 8*z3[6] - 
        4*z3[3]*(-9 + 5*z3[6])) + z3[2]^2*(8*(3 - 4*z3[6] + z3[6]^2) + 
        z3[3]^2*(40 - 37*z3[6] + 6*z3[6]^2) + 
        z3[3]*(68 - 73*z3[6] + 14*z3[6]^2)) - 
      z3[2]*(-28 + 48*z3[6] - 21*z3[6]^2 + z3[6]^3 + 
        z3[3]^2*(-40 + 58*z3[6] - 20*z3[6]^2 + z3[6]^3) + 
        z3[3]*(-68 + 106*z3[6] - 41*z3[6]^2 + 2*z3[6]^3))), 
  y[1511] -> 
   (3*z3[5]*(z3[6]*(-z3[4]^3 + 3*z3[4]^2*z3[6] + z3[6]*(1 + z3[6])^2 - 
         z3[4]*z3[6]*(1 + 3*z3[6])) + z3[3]^3*(4 + 3*z3[4]^4 + 
         z3[4]^2*(4 - 5*z3[6]) - 13*z3[6] + 12*z3[6]^2 - 3*z3[6]^3 - 
         z3[4]^3*(4 + z3[6]) + z3[4]*(-4 + 9*z3[6] - 3*z3[6]^2)) + 
       z3[3]^2*(8 + 6*z3[4]^4 - 26*z3[6] + 23*z3[6]^2 - 6*z3[6]^3 - 
         z3[4]^3*(8 + 3*z3[6]) + z3[4]*(-8 + 18*z3[6] - 5*z3[6]^2) + 
         z3[4]^2*(8 - 10*z3[6] + z3[6]^2)) + 
       z3[3]*(4 + 3*z3[4]^4 - 13*z3[6] + 11*z3[6]^2 - 3*z3[6]^3 - 
         z3[4]^3*(4 + 3*z3[6]) + z3[4]^2*(4 - 5*z3[6] + 3*z3[6]^2) - 
         z3[4]*(4 - 9*z3[6] + 2*z3[6]^2 + z3[6]^3))))/2 - 
    (3*(4 - 2*z3[4]^4 + 17*z3[6] + z3[6]^2 + 13*z3[6]^3 - 3*z3[6]^4 + 
       z3[4]^3*(-4 + 11*z3[6]) + z3[4]^2*(4 + 25*z3[6] - 21*z3[6]^2) + 
       z3[4]*(-4 - 21*z3[6] - 22*z3[6]^2 + 13*z3[6]^3) + 
       z3[3]^2*(32 + 6*z3[4]^4 - 33*z3[6] + 5*z3[6]^2 + 3*z3[6]^3 - 
         z3[4]^3*(32 + 5*z3[6]) + z3[4]*(-32 + z3[6] - 4*z3[6]^2) + 
         z3[4]^2*(32 + 31*z3[6] - 3*z3[6]^2)) + 
       z3[3]^3*(4*z3[4]^4 + 7*z3[4]*(-2 + z3[6]) + 7*z3[4]^2*(2 + z3[6]) - 
         2*z3[4]^3*(7 + 2*z3[6]) + 7*(2 - 3*z3[6] + z3[6]^2)) + 
       z3[3]*(22 + z3[6] - 6*z3[6]^2 + 10*z3[6]^3 + z3[4]^3*(-22 + 6*z3[6]) + 
         z3[4]^2*(22 + 45*z3[6] - 13*z3[6]^2) + 
         z3[4]*(-22 - 23*z3[6] - 17*z3[6]^2 + 3*z3[6]^3))))/2, 
  y[1512] -> (-3*z3[5]*z3[6]*(1 - z3[4]^3 + z3[3]^3*(z3[4]^2 - z3[4]^3 + 
         z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + z3[6] + z3[6]^2 + z3[6]^3 + 
       z3[4]^2*(1 + 3*z3[6]) - z3[3]*(-1 + z3[4])*(3 + 3*z3[4]^2 - 3*z3[6] - 
         3*z3[4]*z3[6] + z3[6]^2) - z3[4]*(1 + 2*z3[6] + 3*z3[6]^2) + 
       z3[3]^2*(3 - 3*z3[4]^3 - 5*z3[6] + 2*z3[6]^2 + z3[4]^2*(3 + z3[6]) + 
         z3[4]*(-3 + 2*z3[6]))))/2 - 
    (3*(2 + 2*z3[4]^4 + 8*z3[6] - z3[6]^2 + 4*z3[6]^3 + 3*z3[6]^4 - 
       2*z3[4]^3*(1 + 7*z3[6]) + z3[4]^2*(2 + 12*z3[6] + 21*z3[6]^2) - 
       z3[4]*(2 + 10*z3[6] + 9*z3[6]^2 + 13*z3[6]^3) + 
       2*z3[3]^3*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
         z3[4]^3*(1 + z3[6])) + z3[3]^2*(6 + 6*z3[4]^4 - 8*z3[6] + z3[6]^2 + 
         z3[6]^3 - 2*z3[4]^3*(3 + 5*z3[6]) + z3[4]*(-6 + 2*z3[6] + z3[6]^2) + 
         z3[4]^2*(6 + 4*z3[6] + 3*z3[6]^2)) + 
       z3[3]*(6 + 6*z3[4]^4 - 5*z3[6]^2 + 2*z3[6]^3 - 
         6*z3[4]^3*(1 + 3*z3[6]) + z3[4]^2*(6 + 12*z3[6] + 13*z3[6]^2) - 
         z3[4]*(6 + 6*z3[6] + z3[6]^2 + 3*z3[6]^3))))/2, 
  y[1513] -> -1 + z3[2] + z3[2]^2*z3[3] - 2*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
    z3[3]*z3[4]^2, y[1514] -> 2*z3[2] - z3[6], 
  y[1515] -> z3[2]^3 - z3[2]^2*(1 + z3[4]) - z3[2]*z3[4]*(-2 + z3[5]) - 
    z3[6], y[1516] -> z3[2]^3*(-1 + z3[3]) - z3[3]*z3[4]^2 + 
    z3[2]^2*(1 + z3[4] - z3[3]*z3[4]) + z3[2]*z3[4]*(-2 + z3[3] + z3[5]) + 
    z3[6], y[1517] -> (1 + z3[4] - z3[6])^(-1) + 
    (z3[2]^2*z3[3] - z3[2]*z3[4] - 3*z3[2]*z3[3]*z3[4] - 
      z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]^2*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[1518] -> ((1 + (1 + z3[2])^(-1))/((1 + z3[2])*z3[3]) + 
      ((1 + (-1 + z3[5])^(-1))/(z3[3]*z3[4]^2) + (1 + z3[4]^(-2))/
         (z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))/((1 + z3[2])*
        (1 + z3[4] - z3[6])) + 1/(z3[4]^2*(z3[2]*z3[3] - z3[3]*z3[4] - 
         z3[6])))/(-1 + z3[5]) + (1/(z3[3]*(1 + z3[4] - z3[6])) + 
      (1 + 1/(z3[3]*(1 + z3[4] - z3[6])))/(z3[2]*z3[3] - z3[3]*z3[4] - 
        z3[6]))/z3[2], y[1519] -> 1/((1 + z3[2])*z3[4]*(-1 + z3[5])) + 
    ((1 + z3[3]^(-1))/z3[2] + 
      ((z3[3]^(-1) + (1 + 1/(z3[3]^2*(-1 + z3[5])))/z3[4] + 
          (1 + z3[3]^(-1))/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + 
        (1 + z3[3]^(-1))/(z3[3]*z3[4]*(-1 + z3[5])))/(1 + z3[2]))/
     (1 + z3[4] - z3[6]), y[1520] -> 
   1/((1 + z3[2])*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[1521] -> 1/(z3[2]*z3[3]*(-1 + z3[5])) + 
    ((1/(z3[4]^2*(-1 + z3[5])) + (1 + z3[4] - z3[6])^(-1))/z3[3] + 
      1/(z3[4]*(1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/(1 + z3[2]) + 
    (1/(z3[2]*(-1 + z3[5])) + 1/(z3[4]^2*(-1 + z3[5])) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-2) + 
      1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/((1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1522] -> 1/(z3[2]*z3[3]^2*z3[4]*(-1 + z3[5])) + 
    ((1 + z3[2])^(-1) + 1/(z3[3]^2*(-1 + z3[5])) + 
      1/((1 + z3[2])*z3[3]^2*(-1 + z3[5])))/((1 + z3[2])*
      (1 + z3[4] - z3[6])), y[1523] -> 
   ((1 + z3[3]^(-1) + 1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + 
      1/(z3[2]*(-1 + z3[5])))/z3[4] + (1 + 1/((1 + z3[2])*z3[3]) + 
      (-1 + z3[5])^(-1))/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[1524] -> (z3[3]^(-1) + z3[4]^(-1))/((1 + z3[2])*z3[4]) + 
    1/(z3[3]*(1 + z3[4] - z3[6])), 
  y[1525] -> (1 + z3[2])^(-1) + 1/(z3[3]^2*(-1 + z3[5])) + 
    1/((1 + z3[2])*z3[3]^2*(-1 + z3[5])), 
  y[1526] -> (1 + z3[3]^(-1) + 1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + 
    (1 + (1 + z3[3]^(-1))/(z3[3]*z3[4]))/(z3[2]*(-1 + z3[5])), 
  y[1527] -> 1/(z3[2]*z3[3]^2*(-1 + z3[5])) + 
    1/((1 + z3[2])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1528] -> 3/4 + (z3[5]*(-1 + z3[6]))/2, y[1529] -> 1/2 - z3[6], 
  y[1530] -> z3[2] + z3[5]*(-1 + z3[6]) - z3[6], y[1531] -> 1 - z3[6]/4, 
  y[1532] -> 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])) + 
    1/(z3[2]*(1 + z3[4] - z3[6])), y[1533] -> -1/2 + z3[6], 
  y[1534] -> 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])) + (1 + z3[4] - z3[6])^(-1), 
  y[1535] -> ((1 + z3[3]^(-1))/z3[2] + (1 + 1/((1 + z3[2])*z3[4]^2))/
       ((1 + z3[2])*(-1 + z3[5])))/z3[4] + (1 + (-1 + z3[5])^(-1))/
     (z3[2]*(1 + z3[4] - z3[6])), y[1536] -> -1 - 2*z3[5]*(-1 + z3[6]) + 
    2*z3[6], y[1537] -> -2 + z3[2] + z3[5] - z3[5]*z3[6], 
  y[1538] -> 1 - z3[4] + z3[4]^2 - z3[6] - z3[6]^2, 
  y[1539] -> -1 - 2*z3[4] - z3[4]^2 + z3[6]^2, 
  y[1540] -> 2 + z3[4] - z3[4]^2 + z3[6] + z3[6]^2, 
  y[1541] -> 9 + z3[5] - 2*z3[6] + 2*z3[5]*z3[6], 
  y[1542] -> -z3[2]^3 - z3[2]^2*(-2 + z3[5])*(-1 + z3[6]) - 
    (-1 + z3[5])*(-1 + z3[6])*z3[6] + z3[2]*(-1 + z3[5])*(-1 + z3[6])*z3[6], 
  y[1543] -> (1 + z3[3])*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6]) + 
    z3[5]*z3[6]^2, y[1544] -> 1 + z3[5]*(-1 + z3[6]) - 5*z3[6] + 
    z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[1545] -> -5 + z3[6] - z3[5]*(2 + z3[6]), 
  y[1546] -> -2 + z3[4]^2 + z3[6] + z3[6]^2 - z3[4]*(1 + 2*z3[6]), 
  y[1547] -> 5 - 5*z3[4] + 4*z3[6] + z3[5]*(2 - 2*z3[4] + 3*z3[6]), 
  y[1548] -> 7 + z3[3] + 5*z3[4] - 4*z3[6] - 
    z3[5]*(1 + z3[3] - 2*z3[4] + 3*z3[6]), 
  y[1549] -> z3[4]^2*(-2 + z3[5]) + z3[4]*(-11/2 + 2*z3[5] + z3[6]) + 
    (-5 + (2 + z3[5])*z3[6])/2, y[1550] -> 4 + z3[4]^2*(9 + z3[5]) - 
    16*z3[6] + 2*z3[5]*z3[6] + 7*z3[6]^2 + 3*z3[5]*z3[6]^2 + 
    z3[3]*(-1 + z3[5])*(1 + 2*z3[6]) - 2*z3[4]*(-7 + 2*(4 + z3[5])*z3[6]), 
  y[1551] -> 1 + z3[4] + z3[5]*(z3[4] + z3[4]^2 - z3[6]^2), 
  y[1552] -> -2 + z3[6]^2 - z3[5]*(-2 + z3[6] + z3[6]^2), 
  y[1553] -> 2 - z3[6]^2 + z3[5]*(-2 + z3[6] + z3[6]^2), 
  y[1554] -> -4 - 3*z3[4] + (3*z3[6])/2 - 
    (z3[5]*(4*z3[4] + 2*z3[4]^2 + z3[6] + z3[6]^2))/2, 
  y[1555] -> 1 + z3[6] - z3[3]*z3[6] - z3[6]^2 + 
    z3[5]*(-1 + z3[3]*z3[6] + z3[6]^2), 
  y[1556] -> -(z3[5]*z3[6]^2) - (1 + z3[3])*(1 - 3*z3[6] + 2*z3[6]^2), 
  y[1557] -> 9 + z3[4]^2*(9 + z3[5]) + 7*z3[6] + 7*z3[6]^2 - 
    z3[4]*(9 + z3[5] + 16*z3[6] + 4*z3[5]*z3[6]) + 
    z3[5]*(1 + 3*z3[6] + 3*z3[6]^2), 
  y[1558] -> -1 + (-1 + z3[3])*z3[6] + (-4 + 5*z3[4])*z3[6]^2 - 4*z3[6]^3 - 
    z3[5]*(-1 + z3[3]*z3[6] + (3 - 2*z3[4])*z3[6]^2 + 3*z3[6]^3), 
  y[1559] -> -1 + (10 + 9*z3[4] - 9*z3[4]^2)*z3[6] + 
    (-7 + 16*z3[4])*z3[6]^2 - 7*z3[6]^3 + z3[3]*(1 + z3[6]) - 
    z3[5]*(-1 + (2 - z3[4] + z3[4]^2)*z3[6] + (3 - 4*z3[4])*z3[6]^2 + 
      3*z3[6]^3 + z3[3]*(1 + z3[6])), 
  y[1560] -> 4 + 4*z3[2]^2 + 2*z3[4]^2 - z3[2]*(3 + 5*z3[4]) - 
    z3[4]*(-8 + z3[6]) - z3[6] - z3[5]*(z3[2]^2 + 3*z3[4] + z3[4]^2 + z3[6] - 
      z3[2]*(2*z3[4] + z3[6])), y[1561] -> 14 + 2*z3[2]^2*(13 + 6*z3[3]) - 
    2*z3[4] + 4*z3[4]^2 + z3[2]*(12 - 19*z3[4] - 3*z3[3]*(-5 + 4*z3[4])) - 
    8*z3[6] - 2*z3[4]*z3[6] + z3[5]*(z3[2]^2 + 3*z3[4] + z3[4]^2 + z3[6] - 
      z3[2]*(2*z3[4] + z3[6])) + z3[3]*(7 + 4*z3[4]^2 - 5*z3[6] - 
      z3[4]*(7 + 2*z3[6])), y[1562] -> -7 - z3[2]^3*(11 + 4*z3[3]) + 
    13*z3[6] - 5*z3[6]^2 + z3[5]*(-1 + z3[6])*(z3[2]^2 + z3[6] - 
      z3[2]*z3[6]) + z3[3]*(-7 + 12*z3[6] - 4*z3[6]^2) + 
    z3[2]^2*(-22 + 13*z3[6] + z3[3]*(-13 + 6*z3[6])) - 
    z3[2]*(18 - 20*z3[6] + 3*z3[6]^2 + z3[3]*(15 - 15*z3[6] + 2*z3[6]^2)), 
  y[1563] -> z3[3]*(3 + 2*z3[4])*(z3[4] - z3[6])*(1 + z3[4] - z3[6])^2 - 
    z3[3]*z3[4]*z3[5]*(1 + z3[4] - z3[6])^2*(2 + z3[4] + z3[6]) + 
    z3[5]*z3[6]^2*(z3[4]^2 + z3[6] - 2*z3[4]*z3[6] + z3[6]^2) + 
    z3[6]*(-3*z3[4]^3 + z3[4]^2*(-6 + 9*z3[6]) + 
      z3[4]*(-3 + 13*z3[6] - 9*z3[6]^2) + z3[6]*(3 - 8*z3[6] + 3*z3[6]^2)), 
  y[1564] -> z3[3]^3*z3[5]*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2 - z3[4]^3*(1 + z3[6])) + 
    z3[6]*(3 - 3*z3[4]^3 + (5 + z3[5])*z3[6] + (2 + z3[5])*z3[6]^2 + 
      (3 + z3[5])*z3[6]^3 + z3[4]^2*(3 + (11 + z3[5])*z3[6]) - 
      z3[4]*(3 + (8 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2)) + 
    z3[3]^2*(-3*(-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6]) + 
      z3[5]*(2 + 2*z3[4]^4 - 4*z3[6] + 3*z3[6]^2 - z3[6]^3 - 
        2*z3[4]^3*(1 + z3[6]) + z3[4]^2*(2 + z3[6]^2) - 
        z3[4]*(2 - 2*z3[6] + z3[6]^2))) + 
    z3[3]*(-(z3[6]*(-6 + 6*z3[4]^3 + 2*z3[6] + z3[6]^2 - 
         2*z3[4]^2*(3 + 5*z3[6]) + z3[4]*(6 + 4*z3[6] + 3*z3[6]^2))) + 
      z3[5]*(1 + z3[4]^4 - 2*z3[6] + 3*z3[6]^2 - z3[6]^3 - 
        z3[4]^3*(1 + z3[6]) + z3[4]^2*(1 + 2*z3[6]^2) - 
        z3[4]*(1 - z3[6] + 2*z3[6]^2 + z3[6]^3))), 
  y[1565] -> (-3*z3[3]*z3[5]*(9 + z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 
       7*z3[4] + 42*z3[4]^2 + 12*z3[4]^3 + 8*z3[4]^4 - 20*z3[6] - 
       5*z3[4]*z3[6] - 22*z3[4]^2*z3[6] - 8*z3[4]^3*z3[6] + 13*z3[6]^2 + 
       z3[4]^2*z3[6]^2 - 2*z3[6]^3 - z3[2]^3*(-48 + 56*z3[4] + 28*z3[6] + 
         22*z3[3]*(-2 + 2*z3[4] + z3[6]) + z3[3]^2*(-5 + 4*z3[4] + 
           2*z3[6])) + z3[3]^2*(5 + z3[4]^4 - 8*z3[6] + 3*z3[6]^2 - 
         z3[4]^3*(5 + z3[6]) + z3[4]^2*(5 + 2*z3[6]) + 
         z3[4]*(-5 + 3*z3[6])) + z3[3]*(14 + 8*z3[4]^4 - 28*z3[6] + 
         17*z3[6]^2 - 2*z3[6]^3 + z3[4]*(-11 + 8*z3[6]) - 
         z3[4]^3*(5 + 8*z3[6]) + z3[4]^2*(23 - 12*z3[6] + z3[6]^2)) + 
       z3[2]^2*(56 - 44*z3[4] + 72*z3[4]^2 - 64*z3[6] + 13*z3[6]^2 + 
         z3[3]^2*(10 - 10*z3[4] + 6*z3[4]^2 - 8*z3[6] + z3[6]^2) + 
         z3[3]*(62 - 59*z3[4] + 60*z3[4]^2 - 64*z3[6] + 11*z3[6]^2)) + 
       z3[2]*(32 - 40*z3[4]^3 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
         4*z3[4]^2*(1 + 5*z3[6]) + z3[4]*(-46 + 35*z3[6] - 2*z3[6]^2) + 
         z3[3]^2*(10 - 4*z3[4]^3 + 2*z3[4]*(-5 + z3[6]) - 12*z3[6] + 
           3*z3[6]^2 + 2*z3[4]^2*(5 + z3[6])) - 
         z3[3]*(-42 + 36*z3[4]^3 + 66*z3[6] - 25*z3[6]^2 + z3[6]^3 - 
           3*z3[4]^2*(11 + 6*z3[6]) + z3[4]*(45 - 30*z3[6] + 2*z3[6]^2)))))/
     2 - (3*((1 + z3[2])*z3[3]^3*(1 + 2*z3[2] - z3[4])*
        (1 + 2*z3[2]^2 - 2*z3[2]*(-1 + z3[4]) + z3[4]^2 - z3[6] - 
         z3[4]*z3[6]) + z3[6]*(3 + (7 + 10*z3[2]^2 + z3[2]*(3 - 8*z3[4]) + 
           2*z3[4] + 2*z3[4]^2)*z3[6] - (4 + z3[4])*z3[6]^2) - 
       z3[3]*(7 + 16*z3[2]^4 + 8*z3[4]^4 - 8*z3[2]^3*(-6 + 7*z3[4]) - 
         12*z3[4]^3*(-1 + z3[6]) - 37*z3[6] + 6*z3[6]^2 + 4*z3[6]^3 + 
         2*z3[4]^2*(21 - 14*z3[6] + z3[6]^2) + z3[4]*(11 - 17*z3[6] + 
           10*z3[6]^2 + z3[6]^3) + z3[2]^2*(56 + 72*z3[4]^2 - 42*z3[6] - 
           4*z3[4]*(11 + 9*z3[6])) - z3[2]*(-31 + 40*z3[4]^3 + 34*z3[6] + 
           2*z3[6]^2 - 4*z3[4]^2*(1 + 10*z3[6]) + z3[4]*(46 - 33*z3[6] + 
             z3[6]^2))) + z3[3]^2*(-3 + 6*z3[2]^4 - 6*z3[4]^4 + 
         3*z3[2]^3*(-7 + 4*z3[4]) + 15*z3[6] - 5*z3[6]^2 + 
         9*z3[4]^3*(1 + z3[6]) + z3[4]*(15 - 27*z3[6] - 4*z3[6]^2) + 
         z3[4]^2*(3 + 3*z3[6] - 3*z3[6]^2) + z3[2]^2*(-35 - 32*z3[4]^2 + 
           16*z3[6] - 4*z3[6]^2 + z3[4]*(47 + 16*z3[6])) + 
         z3[2]*(-29 + 24*z3[4]^3 + 46*z3[6] - 6*z3[6]^2 - 
           z3[4]^2*(35 + 24*z3[6]) + z3[4]*(17 - 2*z3[6] + 5*z3[6]^2)))))/2, 
  y[1566] -> 3 - 2*z3[5], y[1567] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^
     (-1) + (1 + z3[3]^(-1) + 1/((1 + z3[2])*z3[3]*(-1 + z3[5])^2) + 
      (-1 + z3[5])^(-1))/(z3[4]*(1 + z3[4] - z3[6])), 
  y[1568] -> 1/((1 + z3[2])*z3[3]) + 
    ((z3[3]^(-1) + 1/((1 + z3[2])*z3[4]))/((1 + z3[2])*z3[3]*
        (-1 + z3[5])^2) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-2) + 
      (1 + 1/((1 + z3[2])*(-1 + z3[5])))/(z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))/
     (z3[4]*(1 + z3[4] - z3[6])), 
  y[1569] -> 1/(z3[2]*z3[3]) + 1/((1 + z3[2])^2*z3[3]) + 
    (1 + z3[3]^(-1))/((1 + z3[2])*z3[4]*(-1 + z3[5])) + 
    (1 + z3[4] - z3[6])^(-1) + (1 + 1/(z3[2]*z3[3]^2*(-1 + z3[5])^2))/
     (z3[4]*(1 + z3[4] - z3[6])) + 
    1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2), 
  y[1570] -> 1 + 1/((1 + z3[2])*z3[3]*z3[4]*(-1 + z3[5])), 
  y[1571] -> (z3[4]^(-1) + 1/(z3[3]*(-1 + z3[5])) + 
      1/(z3[3]*z3[4]^2*(-1 + z3[5])))/(1 + z3[2])^2 + 
    1/((1 + z3[2])*z3[4]^3*(-1 + z3[5])^2) + 
    (1 + z3[3]^(-1) + (1 + (1 + z3[3]^(-1))/(z3[3]*z3[4]))/(-1 + z3[5]))/
     (z3[2]*z3[4]*(-1 + z3[5])), y[1572] -> 5 + 3*z3[2] + z3[5]*(-1 + z3[6]), 
  y[1573] -> -2*z3[2] - (-1 + 2*z3[5])*(-1 + z3[6]), y[1574] -> -4 - 5*z3[6], 
  y[1575] -> -2 - 3*z3[6], y[1576] -> -1 + z3[4]*(-3 + z3[5]) + 
    z3[5]*(-1 + z3[6]) - z3[6], y[1577] -> 2 + 3*z3[5]*(-1 + z3[6]) - z3[6], 
  y[1578] -> -1/4 + z3[6], y[1579] -> 
   (1 + (-1 + z3[5])^(-1))/(z3[2]*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[2])^2*z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - 
       z3[6])), y[1580] -> (1 + 1/((1 + z3[2])*z3[4]^2))/
     ((1 + z3[2])*z3[4]*(-1 + z3[5])^2) + 
    ((1 + z3[2])^(-2) + 1/(z3[2]*(-1 + z3[5])^2))/(1 + z3[4] - z3[6]), 
  y[1581] -> 1 + 1/((1 + z3[2])*(-1 + z3[5])^2), 
  y[1582] -> -2 - z3[4] + z3[6], y[1583] -> 7 + z3[6], 
  y[1584] -> -1 - (3*z3[4])/4 + z3[6], y[1585] -> 1 - z3[2] + z3[4] - z3[6], 
  y[1586] -> z3[4] + z3[4]^2 - 2*z3[6] - z3[4]*z3[6], 
  y[1587] -> -1 + z3[5] - 2*z3[6] - z3[5]*z3[6], 
  y[1588] -> 2 + 2*z3[4]^2 + z3[4]*(4 - 3*z3[6]) - 5*z3[6] + z3[6]^2, 
  y[1589] -> 3 + z3[6] + z3[6]^2, y[1590] -> -8 + z3[3]*(-1 + z3[5]), 
  y[1591] -> -1 - 4*z3[6] + z3[6]^2, 
  y[1592] -> 1 + 4*z3[6] + ((-4 + z3[3]*(-1 + z3[5]))*z3[6]^2)/4, 
  y[1593] -> -4 + z3[4]^2*(-3 + z3[5]) + 2*z3[4]*(-3 + z3[6]) + 
    (1 + z3[5])*z3[6] - (-1 + z3[5])*z3[6]^2, 
  y[1594] -> -4 - (17 + 3*z3[5])*z3[6] + (8 - 3*z3[5])*z3[6]^2 + 
    (-1 + z3[5])*z3[6]^3, y[1595] -> 
   1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])) + 
    (z3[4]^(-1) + (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1))/
     ((1 + z3[2])*z3[3]^2) + (z3[2] - z3[4] + z3[6])^(-1), 
  y[1596] -> 1/(z3[2]*z3[3]^2*(-1 + z3[5])^2*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[2])*(z3[2] - z3[4] + z3[6])), 
  y[1597] -> (1 + (1 + z3[2])^(-1))/(z3[3]^2*(-1 + z3[5])*
      (1 + z3[4] - z3[6])) + (1 + z3[3]^(-1))/(z3[2] - z3[4] + z3[6]), 
  y[1598] -> 1/((1 + z3[2])*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    ((1 + z3[2])^(-2) + (z3[4]^(-1) + (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^
         (-1))/z3[3])/(z3[3]*(z3[2] - z3[4] + z3[6])), 
  y[1599] -> 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(-1 + z3[5])) + 
    (1 + 1/((1 + z3[2])^2*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(-1 + z3[5])))/
     (z3[2] - z3[4] + z3[6]), y[1600] -> z3[4]*(7 - 5*z3[5] + z3[5]^2) + 
    z3[5]*(5 - 7*z3[6]) + 5*z3[6] + z3[5]^2*(-1 + 2*z3[6]), 
  y[1601] -> -4 + 2*z3[4]^2 + z3[6] + z3[6]^2 - z3[4]*(2 + 3*z3[6]), 
  y[1602] -> -2 - 2*z3[4]^2 - z3[6] - z3[6]^2 + z3[4]*(2 + 3*z3[6]), 
  y[1603] -> z3[4]^3 + z3[6] - (3 + z3[3])*z3[4]^2*z3[6] + z3[6]^2 - 
    (1 + z3[3])*z3[6]^3 + z3[4]*z3[6]*(-1 + (3 + 2*z3[3])*z3[6]), 
  y[1604] -> (-1 + z3[5])^(-1) + 
    1/((1 + z3[2])*(z3[2]^2*z3[3] - z3[2]*z3[4] - 3*z3[2]*z3[3]*z3[4] - 
       z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]^2*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[1605] -> 17 - z3[5] - z3[4]^2*(4 + z3[5]) - 4*z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) + 2*z3[6] - 5*z3[5]*z3[6] - 14*z3[6]^2 - 
    5*z3[5]*z3[6]^2 + z3[4]*(12 + z3[5] + 18*z3[6] + 6*z3[5]*z3[6]), 
  y[1606] -> -2 - z3[4]^2*(2 + z3[5]) - (-6 + z3[5])*z3[6] - 
    (2 + z3[5])*z3[6]^2 + z3[4]*(-5 + 2*(2 + z3[5])*z3[6]), 
  y[1607] -> -8 - 2*z3[3]^2*z3[5]*(-1 + z3[6])^2 - 9*z3[6] + 6*z3[6]^2 + 
    z3[3]*(-1 + z3[6])*(4 + 3*z3[5] + 4*z3[6]) + 
    z3[5]*(-1 - 4*z3[6] + z3[6]^2), y[1608] -> -z3[4]^4 + 3*z3[4]^3*z3[6] + 
    z3[4]^2*(z3[6] - 3*z3[6]^2) + z3[4]*z3[6]*(-1 - 2*z3[6] + z3[6]^2) + 
    z3[6]*(1 + z3[6] + z3[6]^2), y[1609] -> -1 + 8*z3[6] - 6*z3[6]^2 + 
    z3[5]*(1 - 3*z3[6] + 2*z3[6]^2), 
  y[1610] -> 4 - 4*z3[4]^3 + 3*(7 + z3[5])*z3[6] + (13 + 6*z3[5])*z3[6]^2 + 
    (14 + 5*z3[5])*z3[6]^3 + z3[4]^2*(4 + (29 + 3*z3[5])*z3[6]) - 
    z3[4]*(4 + (25 + 3*z3[5])*z3[6] + (38 + 9*z3[5])*z3[6]^2), 
  y[1611] -> 4*z3[4]^3 + z3[4]^2*(8 - (13 + 3*z3[5])*z3[6]) + 
    z3[4]*(4 - 20*z3[6] + (14 + 5*z3[5])*z3[6]^2) - 
    z3[6]*(4 + 2*(-7 + z3[5])*z3[6] + (5 + 2*z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(1 + z3[6])), 
  y[1612] -> z3[3]^(-1) + 
    (z3[3]^(-1) + (1 + (1 + (1 + (1 + z3[2])^(-1))/z3[3])/
         (z3[3]*(-1 + z3[5])))/z3[4] + (1 + z3[3]^(-1))/
       ((1 + z3[2])*z3[4]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]) + 
    ((-1 + z3[5])^(-1) + (1 + z3[3]^(-1))/(z3[2] - z3[4] + z3[6]))/z3[4], 
  y[1613] -> 1/(z3[3]^2*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*
      (z3[2] - z3[4] + z3[6])) + 
    (1/((-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
      1/(z3[3]^2*(z3[2] - z3[4] + z3[6])))/z3[4], 
  y[1614] -> -14 - 8*z3[4] - 8*z3[4]^2 + 
    2*z3[2]^2*(-20 + 6*z3[3]*(-2 + z3[5]) + z3[3]^2*(2 + z3[5])) + 
    2*z3[3]^2*(1 + z3[4]^2*z3[5] - z3[4]*(1 + 3*z3[5]) + 
      z3[5]*(3 - 2*z3[6])) + 15*z3[6] + 4*z3[4]*z3[6] - 
    z3[2]*(12 - 32*z3[4] + 2*z3[3]^2*(-3 + z3[4]*(1 + 2*z3[5]) + 
        z3[5]*(-3 + z3[6])) + z3[3]*(33 + 6*z3[4]*(-5 + 3*z3[5]) + 
        8*z3[5]*(-2 + z3[6]) + 2*z3[6])) + 
    z3[3]*(3 + 2*z3[4]^2*(-5 + 3*z3[5]) + z3[5]*(7 - 8*z3[6]) + 15*z3[6] + 
      z3[4]*(5 - 3*z3[5] + 6*z3[6])), 
  y[1615] -> 4*z3[4]^3 - z3[3]*(-1 + z3[5]) - 
    z3[4]^2*(4 + (11 + z3[5])*z3[6]) + z3[4]*(-8 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2) - z3[6]*(3*(-3 + z3[6] + z3[6]^2) + 
      z3[5]*(1 + z3[6] + z3[6]^2)), 
  y[1616] -> -8*z3[4]^3 + z3[3]*(-1 + z3[5]) + 
    2*z3[4]^2*(4 + (9 + z3[5])*z3[6]) - 
    z3[4]*(-16 + 2*(5 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) + 
    z3[6]*(3*(-6 + z3[6] + z3[6]^2) + z3[5]*(2 + z3[6] + z3[6]^2)), 
  y[1617] -> -11 - 2*z3[5] + z3[5]^2 - z3[4]^3*(7 - 5*z3[5] + z3[5]^2) - 
    2*z3[6] + 11*z3[5]*z3[6] - 3*z3[5]^2*z3[6] + 6*z3[6]^2 - 
    8*z3[5]*z3[6]^2 + 2*z3[5]^2*z3[6]^2 + z3[3]*(1 + z3[4])*
     (1 + z3[5]*(-1 + z3[6]) + z3[6]) + 
    z3[4]^2*(2*(-10 + z3[6]) - z3[5]^2*z3[6] + z3[5]*(3 + 2*z3[6])) + 
    z3[4]*(-24 + 2*z3[6] + 5*z3[6]^2 + z3[5]*(-3 + 11*z3[6] - 7*z3[6]^2) + 
      z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2)), 
  y[1618] -> -2*z3[2]^3*(-8 - 2*z3[3] + z3[3]^2) + 
    2*z3[2]^2*(16 + z3[3]*(14 - 6*z3[6]) + z3[3]^2*(-3 + z3[6]) - 10*z3[6]) + 
    2*z3[3]^2*(-1 + z3[6]) + z3[3]*z3[5]*(7 + 2*z3[2]^2*(6 + z3[3]) - 
      2*z3[2]*(z3[3]*(-3 + z3[6]) + 4*(-2 + z3[6])) + z3[3]*(6 - 4*z3[6]) - 
      8*z3[6])*(-1 + z3[6]) + z3[6]*(-17 + 8*z3[6]) + 
    z3[3]*(1 - 20*z3[6] + 8*z3[6]^2) + z3[2]*(z3[3]^2*(-6 + 4*z3[6]) + 
      2*(12 - 14*z3[6] + z3[6]^2) + z3[3]*(29 - 32*z3[6] + 4*z3[6]^2)), 
  y[1619] -> 4*z3[4]^3 - z3[3]*(-1 + z3[5])*(1 + 2*z3[6])^2 - 
    z3[4]^2*(4 + (29 + 3*z3[5])*z3[6]) + 
    z3[4]*(-8 + (-7 + 3*z3[5])*z3[6] + (42 + 9*z3[5])*z3[6]^2) - 
    z3[6]*(-11 - 15*z3[6] + 17*z3[6]^2 + z3[5]*(3 + 6*z3[6] + 6*z3[6]^2)), 
  y[1620] -> -(z3[3]*(3 + 2*z3[4])*(z3[4] - z3[6])*(1 + z3[4] - z3[6])^2) + 
    z3[5]*(z3[3]*z3[4]*(1 + z3[4] - z3[6])^2*(2 + z3[4] + z3[6]) - 
      z3[6]^2*(z3[4]^2 + z3[6] - 2*z3[4]*z3[6] + z3[6]^2)) + 
    z3[6]*(3*z3[4]^3 + z3[4]^2*(6 - 9*z3[6]) + 
      z3[6]*(-3 + 8*z3[6] - 3*z3[6]^2) + z3[4]*(3 - 13*z3[6] + 9*z3[6]^2)), 
  y[1621] -> z3[3]^3*z3[5]*(-1 + z3[6])^3 - 
    z3[6]*(3 + (2 + z3[5])*z3[6] - 3*z3[6]^2 + z3[6]^3) - 
    z3[3]^2*(-1 + z3[6])^2*(3*z3[6] + z3[5]*(2 - 2*z3[6] + z3[6]^2)) - 
    z3[3]*(-1 + z3[6])*(z3[6]*(-6 + 2*z3[6] + z3[6]^2) + 
      z3[5]*(-1 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[1622] -> 8 + z3[5] + z3[4]^2*(8 + z3[5]) + 
    2*z3[3]^2*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) + 17*z3[6] + 
    5*z3[5]*z3[6] + 11*z3[6]^2 + 4*z3[5]*z3[6]^2 - 
    z3[4]*(8 + z3[5] + 25*z3[6] + 6*z3[5]*z3[6]) + 
    z3[3]*(4 + 3*z3[5] + z3[4]^2*(4 + 3*z3[5]) + 4*z3[6] - 
      z3[4]*(4 + 8*z3[6] + 3*z3[5]*(1 + z3[6]))), 
  y[1623] -> 1/(z3[2]*z3[3]*(-1 + z3[5])) + 
    (1 + (1 + 1/(z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])))/
       (z3[4]*(-1 + z3[5])) + 1/((1 + z3[4] - z3[6])*
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2))/((1 + z3[2])*z3[4]) + 
    (1/(z3[4]*(-1 + z3[5])) + (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
       (z3[4]^2*(-1 + z3[5])) + (1 + 1/(z3[2]*(-1 + z3[5])))/
       (z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))/(1 + z3[4] - z3[6]) + 
    ((1/(z3[3]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/z3[4] + 
      (1 + 1/(z3[3]*(z3[2] - z3[4] + z3[6])))/(z3[2]*z3[3] - z3[4] - 
        z3[3]*z3[4]))/(1 + z3[2])^2, 
  y[1624] -> -((z3[4]^(-1) + (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
        (z3[4]^2*(-1 + z3[5])) + 1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])*
         (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/(-1 + z3[5])) - 
    ((1 + z3[4]^(-1))/(-1 + z3[5]) + ((1 + z3[3]^(-1))/z3[4] + 
        1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])))/
       (z3[2] - z3[4] + z3[6]))/((1 + z3[2])^2*z3[3]*(-1 + z3[5])) - 
    (1 + (z3[3]^(-1) + ((1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
           z3[4]^2 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
         (1 + z3[4] - z3[6]))/(-1 + z3[5])^2 + 
      (1 + (1 + z3[4]^(-1))/((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - 
           z3[6])) + 1/(z3[4]*(z3[2] - z3[4] + z3[6])))/(-1 + z3[5]))/
     (1 + z3[2]), y[1625] -> -z3[2]^3 + z3[2]^2*(3 + 2*z3[4] - z3[6]) + 
    (-1 + z3[5])*(-1 + 7*z3[6] - 5*z3[6]^2 + 
      z3[5]*(1 - 3*z3[6] + 2*z3[6]^2)) + 
    z3[2]*(-1 + z3[4]^2*(-2 + z3[5])^3 + z3[5]*(2 - 7*z3[6]) + 8*z3[6] + 
      z3[5]^2*(-1 + 2*z3[6]) + z3[4]*(-2 + z3[5])*(z3[5]*(2 - 5*z3[6]) + 
        2*(1 + z3[6]) + z3[5]^2*(-1 + 2*z3[6]))), 
  y[1626] -> 7 - z3[2]^3*(-1 + z3[3]) + 14*z3[4] + 8*z3[4]^2 + 2*z3[5] + 
    3*z3[4]*z3[5] - 5*z3[4]^2*z3[5] - z3[5]^2 - z3[4]*z3[5]^2 + 
    z3[4]^2*z3[5]^2 + 3*z3[6] + 4*z3[4]*z3[6] + z3[4]^2*z3[6] - 
    10*z3[5]*z3[6] - 7*z3[4]*z3[5]*z3[6] + 3*z3[5]^2*z3[6] + 
    2*z3[4]*z3[5]^2*z3[6] - 6*z3[6]^2 - 2*z3[4]*z3[6]^2 + 7*z3[5]*z3[6]^2 - 
    2*z3[5]^2*z3[6]^2 + z3[6]^3 + z3[2]^2*(-3 - 2*z3[4] + z3[6] + 
      z3[3]*(-2 + z3[4] + z3[6])) - z3[3]*(1 + z3[4]^2*(1 + z3[5]) + 
      z3[5]*(-1 + z3[6]) + z3[6] - z3[6]^3 + z3[4]*(1 - z3[5] + z3[6]^2)) + 
    z3[2]*(-3 - 2*z3[5] + z3[5]^2 - z3[4]^2*(-7 + 12*z3[5] - 6*z3[5]^2 + 
        z3[5]^3) - 6*z3[6] + 7*z3[5]*z3[6] - 2*z3[5]^2*z3[6] - z3[6]^2 - 
      z3[3]*(-1 + z3[5] + z3[4]*(-4 - z3[5] + z3[5]^2) + z3[6]^2) + 
      z3[4]*(3 + z3[5]*(2 - 12*z3[6]) + z3[5]^3*(1 - 2*z3[6]) + 6*z3[6] + 
        z3[5]^2*(-4 + 9*z3[6]))), 
  y[1627] -> -3*z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
    z3[6]*(3*z3[4]^3 + 4*z3[6] - 3*z3[6]^3 - 3*z3[4]^2*(1 + 4*z3[6]) + 
      6*z3[4]*(-1 + 2*z3[6]^2)) + z3[3]*(4*z3[4]^4 + z3[4]^3*(26 - 3*z3[6]) + 
      z3[4]^2*(43 - 34*z3[6] - 6*z3[6]^2) + 
      3*z3[6]*(-5 + 4*z3[6] + z3[6]^2) + z3[4]*(21 - 49*z3[6] + 5*z3[6]^2 + 
        5*z3[6]^3)) - z3[5]*(3*z3[3]^2*z3[4]*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[6]^2*(1 + z3[4]^2 + z3[6] + z3[6]^2 - 
        z3[4]*(1 + 2*z3[6])) + z3[3]*z3[4]*(18 + 5*z3[4]^3 + 
        z3[4]^2*(25 - 8*z3[6]) - 19*z3[6] + 2*z3[6]^2 - z3[6]^3 + 
        z3[4]*(38 - 24*z3[6] + 4*z3[6]^2))), 
  y[1628] -> -((1 + z3[2])^3*z3[3]^3*(1 + z3[2] - z3[6])^2) - 
    z3[6]*(3 + (4 + 6*z3[2] + 8*z3[2]^2 + 4*z3[2]^3)*z3[6] - 
      (5 + 7*z3[2] + 5*z3[2]^2)*z3[6]^2 + (2 + z3[2])*z3[6]^3) + 
    z3[3]^2*(6 - 4*z3[2]^5 - 27*z3[6] + 29*z3[6]^2 - 8*z3[6]^3 + 
      z3[2]^4*(-4 + 3*z3[6]) + 3*z3[2]^3*(6 - 5*z3[6] + z3[6]^2) + 
      z3[2]*(26 - 66*z3[6] + 43*z3[6]^2 - 7*z3[6]^3) + 
      z3[2]^2*(38 - 60*z3[6] + 23*z3[6]^2 - 2*z3[6]^3)) - 
    z3[3]*(-7 + 8*z3[2]^4*(-2 + z3[6]) + 32*z3[6] - 25*z3[6]^2 + 2*z3[6]^3 + 
      2*z3[6]^4 + z3[2]^2*(-56 + 92*z3[6] - 33*z3[6]^2) + 
      z3[2]^3*(-48 + 52*z3[6] - 9*z3[6]^2) + 
      z3[2]*(-31 + 74*z3[6] - 41*z3[6]^2 + z3[6]^3 + z3[6]^4)) + 
    z3[3]*z3[5]*(-1 + z3[6])*(z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 
      z3[2]^3*(48 + z3[3]^2*(5 - 2*z3[6]) - 22*z3[3]*(-2 + z3[6]) - 
        28*z3[6]) - (-1 + z3[6])^2*(-9 + 2*z3[6]) + 
      z3[3]^2*(5 - 8*z3[6] + 3*z3[6]^2) + z3[3]*(14 - 28*z3[6] + 17*z3[6]^2 - 
        2*z3[6]^3) + z3[2]^2*(56 - 64*z3[6] + 13*z3[6]^2 + 
        z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + z3[3]*(62 - 64*z3[6] + 
          11*z3[6]^2)) + z3[2]*(32 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
        z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) - 
        z3[3]*(-42 + 66*z3[6] - 25*z3[6]^2 + z3[6]^3))), 
  y[1629] -> z3[6]*(3 - 3*z3[4]^3 + 5*z3[6] + 2*z3[6]^2 + 3*z3[6]^3 + 
      z3[4]^2*(3 + 11*z3[6]) - 3*z3[3]^2*(-1 + z3[4])*(1 + z3[4]^2 - z3[6] - 
        z3[4]*z3[6]) - z3[4]*(3 + 8*z3[6] + 10*z3[6]^2) - 
      z3[3]*(-6 + 6*z3[4]^3 + 2*z3[6] + z3[6]^2 - 2*z3[4]^2*(3 + 5*z3[6]) + 
        z3[4]*(6 + 4*z3[6] + 3*z3[6]^2))) + 
    z3[5]*(z3[3]^3*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
        z3[4]^3*(1 + z3[6])) + z3[6]^2*(1 + z3[4]^2 + z3[6] + z3[6]^2 - 
        z3[4]*(1 + 2*z3[6])) + z3[3]^2*(2 + 2*z3[4]^4 - 4*z3[6] + 3*z3[6]^2 - 
        z3[6]^3 - 2*z3[4]^3*(1 + z3[6]) + z3[4]^2*(2 + z3[6]^2) - 
        z3[4]*(2 - 2*z3[6] + z3[6]^2)) + z3[3]*(1 + z3[4]^4 - 2*z3[6] + 
        3*z3[6]^2 - z3[6]^3 - z3[4]^3*(1 + z3[6]) + z3[4]^2*(1 + 2*z3[6]^2) - 
        z3[4]*(1 - z3[6] + 2*z3[6]^2 + z3[6]^3))), 
  y[1630] -> (1 + z3[2])*z3[3]^3*(1 + 2*z3[2] - z3[4])*
     (1 + 2*z3[2]^2 - 2*z3[2]*(-1 + z3[4]) + z3[4]^2 - z3[6] - z3[4]*z3[6]) + 
    z3[6]*(3 + (7 + 10*z3[2]^2 + z3[2]*(3 - 8*z3[4]) + 2*z3[4] + 2*z3[4]^2)*
       z3[6] - (4 + z3[4])*z3[6]^2) - z3[3]*(7 + 16*z3[2]^4 + 8*z3[4]^4 - 
      8*z3[2]^3*(-6 + 7*z3[4]) - 12*z3[4]^3*(-1 + z3[6]) - 37*z3[6] + 
      6*z3[6]^2 + 4*z3[6]^3 + 2*z3[4]^2*(21 - 14*z3[6] + z3[6]^2) + 
      z3[4]*(11 - 17*z3[6] + 10*z3[6]^2 + z3[6]^3) + 
      z3[2]^2*(56 + 72*z3[4]^2 - 42*z3[6] - 4*z3[4]*(11 + 9*z3[6])) - 
      z3[2]*(-31 + 40*z3[4]^3 + 34*z3[6] + 2*z3[6]^2 - 
        4*z3[4]^2*(1 + 10*z3[6]) + z3[4]*(46 - 33*z3[6] + z3[6]^2))) + 
    z3[3]^2*(-3 + 6*z3[2]^4 - 6*z3[4]^4 + 3*z3[2]^3*(-7 + 4*z3[4]) + 
      15*z3[6] - 5*z3[6]^2 + 9*z3[4]^3*(1 + z3[6]) + 
      z3[4]*(15 - 27*z3[6] - 4*z3[6]^2) + z3[4]^2*(3 + 3*z3[6] - 3*z3[6]^2) + 
      z3[2]^2*(-35 - 32*z3[4]^2 + 16*z3[6] - 4*z3[6]^2 + 
        z3[4]*(47 + 16*z3[6])) + z3[2]*(-29 + 24*z3[4]^3 + 46*z3[6] - 
        6*z3[6]^2 - z3[4]^2*(35 + 24*z3[6]) + 
        z3[4]*(17 - 2*z3[6] + 5*z3[6]^2))) + 
    z3[3]*z3[5]*(9 + z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 7*z3[4] + 
      42*z3[4]^2 + 12*z3[4]^3 + 8*z3[4]^4 - 20*z3[6] - 5*z3[4]*z3[6] - 
      22*z3[4]^2*z3[6] - 8*z3[4]^3*z3[6] + 13*z3[6]^2 + z3[4]^2*z3[6]^2 - 
      2*z3[6]^3 - z3[2]^3*(-48 + 56*z3[4] + 28*z3[6] + 
        22*z3[3]*(-2 + 2*z3[4] + z3[6]) + z3[3]^2*(-5 + 4*z3[4] + 2*z3[6])) + 
      z3[3]^2*(5 + z3[4]^4 - 8*z3[6] + 3*z3[6]^2 - z3[4]^3*(5 + z3[6]) + 
        z3[4]^2*(5 + 2*z3[6]) + z3[4]*(-5 + 3*z3[6])) + 
      z3[3]*(14 + 8*z3[4]^4 - 28*z3[6] + 17*z3[6]^2 - 2*z3[6]^3 + 
        z3[4]*(-11 + 8*z3[6]) - z3[4]^3*(5 + 8*z3[6]) + 
        z3[4]^2*(23 - 12*z3[6] + z3[6]^2)) + 
      z3[2]^2*(56 - 44*z3[4] + 72*z3[4]^2 - 64*z3[6] + 13*z3[6]^2 + 
        z3[3]^2*(10 - 10*z3[4] + 6*z3[4]^2 - 8*z3[6] + z3[6]^2) + 
        z3[3]*(62 - 59*z3[4] + 60*z3[4]^2 - 64*z3[6] + 11*z3[6]^2)) + 
      z3[2]*(32 - 40*z3[4]^3 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
        4*z3[4]^2*(1 + 5*z3[6]) + z3[4]*(-46 + 35*z3[6] - 2*z3[6]^2) + 
        z3[3]^2*(10 - 4*z3[4]^3 + 2*z3[4]*(-5 + z3[6]) - 12*z3[6] + 
          3*z3[6]^2 + 2*z3[4]^2*(5 + z3[6])) - 
        z3[3]*(-42 + 36*z3[4]^3 + 66*z3[6] - 25*z3[6]^2 + z3[6]^3 - 
          3*z3[4]^2*(11 + 6*z3[6]) + z3[4]*(45 - 30*z3[6] + 2*z3[6]^2)))), 
  y[1631] -> 3/2 - z3[5], y[1632] -> 1 + (1 + 1/((1 + z3[2])*z3[3]))/
     ((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[1633] -> 1/((1 + z3[2])*z3[4]) + (1 + z3[4]^(-1))/(1 + z3[4] - z3[6]), 
  y[1634] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1) + 
    (z3[3]^(-1) + 1/((1 + z3[2])*z3[4]))/(z3[3]*z3[4]*(-1 + z3[5])^2*
      (1 + z3[4] - z3[6])), y[1635] -> 1 - 4*z3[6], 
  y[1636] -> 1 + 1/((1 + z3[2])*z3[4]), 
  y[1637] -> (1 + 1/(z3[4]*(-1 + z3[5])))/((1 + z3[2])*z3[4]) + 
    (1 + (1 + z3[3]^(-1))/(z3[3]*z3[4]))/(z3[2]*(-1 + z3[5])), 
  y[1638] -> 1 + 1/((1 + z3[2])*z3[3]*z3[4]^2*(-1 + z3[5])^2), 
  y[1639] -> (1 + z3[2])^(-1) + 1/(z3[3]*(-1 + z3[5])) + 
    1/((1 + z3[2])*z3[3]*z3[4]*(-1 + z3[5])), 
  y[1640] -> 4 + z3[2] + z3[5]*(-1 + z3[6]), 
  y[1641] -> -z3[2] - ((-1 + 2*z3[5])*(-1 + z3[6]))/2, 
  y[1642] -> -4 - 7*z3[6], y[1643] -> -2 - 2*z3[5]*(-1 + z3[6]) - 3*z3[6], 
  y[1644] -> 1 + (3*z3[5]*(-1 + z3[6]))/2 - z3[6]/2, 
  y[1645] -> (1 + z3[3]^(-1))/(z3[2]*z3[4]*(-1 + z3[5])) + 
    1/((1 + z3[2])^2*(1 + z3[4] - z3[6])), 
  y[1646] -> (1 + z3[2])^(-2) + 
    (z3[4]^(-1) + (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1))/z3[3], 
  y[1647] -> -1 + 7*z3[6], y[1648] -> -1/2 + z3[5] + z3[6] - z3[5]*z3[6], 
  y[1649] -> -3 + z3[6] - 2*z3[6]^2, y[1650] -> 2 + 2*z3[6] - z3[6]^2, 
  y[1651] -> 1 + 1/((1 + z3[2])^2*(z3[2] - z3[4] + z3[6])), 
  y[1652] -> (1 + (1 + (1 + (1 + z3[2])^(-1))/z3[3])/
       (z3[3]*(1 + z3[4] - z3[6])))/(z3[4]*(-1 + z3[5])) + 
    (1 + z3[3]^(-1))/((1 + z3[2])*z3[4]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (1 + z3[3]^(-1))/(z3[2] - z3[4] + z3[6]), 
  y[1653] -> ((1 + z3[2])^(-1) + (1 + z3[3]^(-1))/z3[2])/
     (1 + z3[4] - z3[6]) + (1 + z3[3]^(-1))/((1 + z3[2])*z3[4]*
      (z3[2] - z3[4] + z3[6])), 
  y[1654] -> 1/(z3[2]*z3[4]*(-1 + z3[5])^2*(1 + z3[4] - z3[6])) + 
    (z3[4]^(-1) + (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1))/
     ((1 + z3[2])*(z3[2] - z3[4] + z3[6])), 
  y[1655] -> 1 + 1/(z3[3]*z3[4]^2*(-1 + z3[5])^2) + 
    (1 + 1/(z3[4]*(z3[2] - z3[4] + z3[6])) + 
      (z3[4]^(-1) + (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1))/
       ((1 + z3[2])*z3[3]^2*(z3[2] - z3[4] + z3[6])) + 
      (1 + 1/((1 + z3[2])*z3[4]*(z3[2] - z3[4] + z3[6])))/z3[3])/
     (-1 + z3[5]), y[1656] -> (1 + z3[3]^(-1))/z3[2] + 
    (1/(z3[4]*(-1 + z3[5])) + (z3[3]^(-1) + (z3[2]*z3[3] - z3[4] - 
          z3[3]*z3[4])^(-1) + 1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*
          (z3[2] - z3[4] + z3[6])))/(1 + z3[2]))/(1 + z3[2]), 
  y[1657] -> z3[2]^5*z3[3]^3 + z3[2]^4*z3[3]^2*(z3[3]*(2 - 4*z3[4]) - 
      3*z3[4]) - z3[2]^2*z3[4]*(6*z3[3]*(-1 + z3[4])*z3[4] + z3[4]^2 + 
      4*z3[3]^3*(1 - 3*z3[4] + z3[4]^2) + 
      3*z3[3]^2*(1 - 6*z3[4] + 3*z3[4]^2)) + 
    z3[2]^3*z3[3]*(3*z3[4]^2 + 3*z3[3]*z3[4]*(-2 + 3*z3[4]) + 
      z3[3]^2*(1 - 8*z3[4] + 6*z3[4]^2)) + (1 + z3[3])^2*
     (z3[4]*(2*z3[4]^3 + z3[4]*z3[6] + z3[6]^2) + 
      z3[3]*(2*z3[4]^4 - z3[4]^3*(1 + z3[5]) - z3[4]^2*(-2 + z3[5])*z3[6] - 
        z3[4]*(-2 + z3[5])*z3[6]^2 - z3[6]^3)) + 
    z3[2]*(1 + z3[3])*((-2 + z3[4])*z3[4]^3 + 
      z3[3]*(2*z3[4]^4 - z3[4]^3*(9 + z3[5]) - z3[6]^2 - 
        z3[4]*z3[6]*(1 + (-1 + z3[5])*z3[6]) + 
        z3[4]^2*(2 + z3[6] - z3[5]*z3[6])) + 
      z3[3]^2*(z3[4]^4 - z3[4]^3*(7 + z3[5]) - z3[6]^2 - 
        z3[4]*z3[6]*(1 + (-1 + z3[5])*z3[6]) + 
        z3[4]^2*(5 + z3[6] - z3[5]*z3[6])))}}


==> anc/analytic/FiniteRemainder_5pt_1L_nf0_Qu_pppm.m <==
{{{f[1] + 2*eps*f[1] + 4*eps^2*f[1], eps*f[5] + 2*eps^2*f[5] - (3*f[13])/10 + 
    3*f[19], (3*f[13])/10 - 3*f[19] + eps*((3*f[13])/20 - (3*f[19])/2 + 
      f[79]/2 + f[82] + f[84]/2) + eps^2*(-1/2*f[5] + f[80]/2 + f[83] + 
      f[85]/2), eps*(-1/10*f[13] + f[19]) + 
    eps^2*(-1/20*f[13] + f[19]/2 - f[79]/6 - f[82]/3 - f[84]/6), 
   eps^2*(f[13]/40 - f[19]/4), f[13] + eps*f[14] + 2*eps^2*f[14], 
   (-3*f[13])/10 - 3*f[19] + eps*(-f[74] - f[77] + f[82]) + 
    eps^2*(-1/2*f[14] - f[75] - f[78] + f[83]), 
   eps*f[19] + eps^2*(f[74]/3 + f[77]/3 - f[82]/3), -1/4*(eps^2*f[19]), 
   eps*f[22] + 2*eps^2*f[22], 3*f[19] + eps*(f[77] - f[82] - f[84]) + 
    eps^2*(-1/2*f[22] + f[78] - f[83] - f[85]), 
   -(eps*f[19]) + eps^2*(-1/3*f[77] + f[82]/3 + f[84]/3), (eps^2*f[19])/4, 
   f[30] + eps*f[31] + 2*eps^2*f[31], 
   3*f[19] + eps*(-1/2*f[30] + f[74] - f[79] - f[82]) + 
    eps^2*(-1/2*f[31] + f[75] - f[80] - f[83]), 
   -(eps*f[19]) + eps^2*(f[30]/6 - f[74]/3 + f[79]/3 + f[82]/3), 
   (eps^2*f[19])/4, (2*f[13])/5 - 3*f[19] - f[30] + eps*f[40] + 
    2*eps^2*f[40], (-3*f[13])/10 + eps*((3*f[13])/10 + (3*f[19])/2 + 
      f[30]/2 - f[74] + f[79]/2 - f[84]/2) + 
    eps^2*(-1/2*f[40] - f[75] + f[80]/2 - f[85]/2), 
   eps^2*(-1/10*f[13] - f[19]/2 - f[30]/6 + f[74]/3 - f[79]/6 + f[84]/6), 0, 
   eps^2*(-2*f[1] - 2*f[5] - 2*f[14] - 2*f[22] - 2*f[31] - 2*f[40]) + 
    eps*(-f[1] - f[5] - f[14] - f[22] - f[31] - f[40]), 
   (-3*f[13])/10 + eps*(-f[77] - f[79]/2 + f[84]/2) + 
    eps^2*(f[1]/2 + f[5]/2 + f[14]/2 + f[22]/2 + f[31]/2 + f[40]/2 - f[78] - 
      f[80]/2 + f[85]/2), (eps*f[13])/10 + 
    eps^2*(f[77]/3 + f[79]/6 - f[84]/6), -1/40*(eps^2*f[13]), 
   f[13]/10 + eps*((-3*f[13])/40 + f[74]/6 + f[77]/6 + f[79]/12 + f[84]/12) + 
    eps^2*(-1/12*f[1] + f[75]/6 + f[78]/6 + f[80]/12 + f[85]/12), 
   eps*(f[13]/20 - f[19]/2) + eps^2*(f[13]/40 - f[19]/4 + f[79]/12 + 
      f[82]/6 + f[84]/12), eps^2*(-1/40*f[13] + f[19]/4), 
   -1/2*(eps*f[19]) + eps^2*(-1/6*f[74] - f[77]/6 + f[82]/6), 
   (eps^2*f[19])/4, (eps*f[19])/2 + eps^2*(f[77]/6 - f[82]/6 - f[84]/6), 
   -1/4*(eps^2*f[19]), (eps*f[19])/2 + eps^2*(-1/12*f[30] + f[74]/6 - 
      f[79]/6 - f[82]/6), -1/4*(eps^2*f[19]), 
   eps^2*(f[13]/20 + f[19]/4 + f[30]/12 - f[74]/6 + f[79]/12 - f[84]/12), 0, 
   -1/20*(eps*f[13]) + eps^2*(-1/6*f[77] - f[79]/12 + f[84]/12), 
   (eps^2*f[13])/40, 0, (3*f[13])/10 + eps*f[74] + eps^2*f[75], 
   (3*f[13])/10 + eps*f[77] + eps^2*f[78], eps*f[79] + eps^2*f[80], 
   (3*f[13])/10 - 3*f[19] + eps*f[82] + eps^2*f[83], eps*f[84] + eps^2*f[85], 
   eps*f[86] + eps^2*f[87], eps^2*f[79], eps^2*f[84], eps^2*f[86], 
   eps^2*((-21*f[13])/10 + (14*f[74])/3 + (14*f[77])/3 + (7*f[79])/3 + 
     (7*f[84])/3), eps^2*((7*f[13])/5 - 14*f[19]), -14*eps^2*f[19], 
   14*eps^2*f[19], 14*eps^2*f[19], 0, (-7*eps^2*f[13])/5, 
   eps*f[97] + eps^2*f[98], (3*eps*f[13])/10 + eps^2*f[74], 
   (3*eps*f[13])/10 + eps^2*f[77], eps*((3*f[13])/10 - 3*f[19]) + 
    eps^2*f[82], eps^2*f[97], (3*eps^2*f[13])/10, (3*eps^2*f[13])/10, 0, 
   eps^2*((3*f[13])/10 - 3*f[19]), 0, 0}, 
  {f[109] + 2*eps*f[109] + 4*eps^2*f[109], 
   f[112] + eps*((-3*f[13])/10 + 6*f[19] + f[22] - f[109] - (3*f[121])/10 - 
      f[122] - f[139] - f[148] - f[154] + f[240] + (720*f[291])/47) + 
    eps^2*((-3*f[13])/5 + 12*f[19] + 2*f[22] - 2*f[109] - (3*f[121])/5 - 
      2*f[122] - 2*f[139] - 2*f[148] - 2*f[154] + 2*f[240] + 
      (1440*f[291])/47), -3*f[19] + (3*f[121])/10 - 3*f[127] - 
    (720*f[291])/47 + eps^2*((3*f[13])/20 - 3*f[19] - f[22]/2 - f[83] - 
      f[85]/2 + f[109]/2 + (3*f[121])/20 + f[122]/2 + f[139]/2 + f[148]/2 + 
      f[154]/2 + f[189]/2 - f[240]/2 - (360*f[291])/47 - f[302] - f[304]/2 - 
      2*f[377] - f[379]) + eps*(-1/2*f[84] - f[112]/2 + f[188]/2 + f[191] - 
      f[303]/2 - f[379]/2), 
   eps*(f[19] - f[121]/10 + f[127] + (240*f[291])/47) + 
    eps^2*(f[84]/6 + f[112]/6 - f[188]/6 - f[191]/3 + f[303]/6 + f[379]/6), 
   eps^2*(-1/4*f[19] + f[121]/40 - f[127]/4 - (60*f[291])/47), 
   f[121] + eps*f[122] + 2*eps^2*f[122], (-3*f[121])/10 - 3*f[127] + 
    eps*(f[77] - f[183] + f[191] + f[296] + f[373]) + 
    eps^2*(f[78] - f[83] - f[122]/2 - f[184] + f[297] - f[302] + f[374] - 
      2*f[377]), eps*f[127] + eps^2*(-1/3*f[77] + f[183]/3 - f[191]/3 - 
      f[296]/3 - f[373]/3), -1/4*(eps^2*f[127]), 
   eps^2*((3*f[13])/5 - 12*f[19] - 2*f[22] + (3*f[121])/5 - 2*f[240] - 
      (1440*f[291])/47) + eps*((3*f[13])/10 - 6*f[19] - f[22] + 
      (3*f[121])/10 - f[240] - (720*f[291])/47), 
   3*f[127] + eps*(-f[77] + f[84] - f[191] - f[296] + f[303] - f[373] + 
      f[379]) + eps^2*((-3*f[13])/20 + 3*f[19] + f[22]/2 - f[78] + f[83] + 
      f[85] - (3*f[121])/20 + f[240]/2 + (360*f[291])/47 - f[297] + f[302] + 
      f[304] - f[374] + 2*f[377] + 2*f[379]), 
   -(eps*f[127]) + eps^2*(f[77]/3 - f[84]/3 + f[191]/3 + f[296]/3 - 
      f[303]/3 + f[373]/3 - f[379]/3), (eps^2*f[127])/4, 
   -f[112] + f[121]/10 + eps*f[139] + 2*eps^2*f[139] - f[147], 
   3*f[19] + 3*f[127] + eps*(f[112]/2 - f[121]/20 + f[147]/2 + f[183] - 
      f[188] - f[191]) + (720*f[291])/47 + 
    eps^2*(f[83] - f[139]/2 + f[184] - f[189] + f[302] + 2*f[377]), 
   eps^2*(-1/6*f[112] + f[121]/60 - f[147]/6 - f[183]/3 + f[188]/3 + 
      f[191]/3) + eps*(-f[19] - f[127] - (240*f[291])/47), 
   eps^2*(f[19]/4 + f[127]/4 + (60*f[291])/47), f[147] + eps*f[148] + 
    2*eps^2*f[148], (-3*f[121])/10 + eps*(f[84]/2 + f[121]/2 - f[147]/2 - 
      f[183] + f[188]/2 + f[303]/2 + f[379]/2) + 
    eps^2*(f[85]/2 - f[148]/2 - f[184] + f[189]/2 + f[304]/2 + f[379]), 
   eps^2*(-1/6*f[84] - f[121]/6 + f[147]/6 + f[183]/3 - f[188]/6 - f[303]/6 - 
     f[379]/6), 0, eps*f[154] + 2*eps^2*f[154], 3*f[19] - (3*f[121])/10 + 
    (720*f[291])/47 + eps^2*(f[78] - f[85]/2 - f[154]/2 - f[189]/2 + f[297] - 
      f[304]/2 + f[374] - f[379]) + eps*(f[77] - f[84]/2 - f[188]/2 + 
      f[296] - f[303]/2 + f[373] - f[379]/2), 
   eps*(-f[19] + f[121]/10 - (240*f[291])/47) + 
    eps^2*(-1/3*f[77] + f[84]/6 + f[188]/6 - f[296]/3 + f[303]/6 - f[373]/3 + 
      f[379]/6), eps^2*(f[19]/4 - f[121]/40 + (60*f[291])/47), 
   -1/2*f[19] + f[121]/10 - (120*f[291])/47 + 
    eps^2*(-1/6*f[78] - f[85]/12 - f[109]/12 + f[184]/6 + f[189]/12 - 
      f[297]/6 - f[304]/12 - f[374]/6 - f[379]/6) + 
    eps*(-1/6*f[77] - f[84]/12 - (3*f[121])/40 + f[183]/6 + f[188]/12 - 
      f[296]/6 - f[303]/12 - f[373]/6 - f[379]/12), 
   eps*(-1/2*f[19] + f[121]/20 - f[127]/2 - (120*f[291])/47) + 
    eps^2*(-1/12*f[84] - f[112]/12 + f[188]/12 + f[191]/6 - f[303]/12 - 
      f[379]/12), eps^2*(f[19]/4 - f[121]/40 + f[127]/4 + (60*f[291])/47), 
   -1/2*(eps*f[127]) + eps^2*(f[77]/6 - f[183]/6 + f[191]/6 + f[296]/6 + 
      f[373]/6), (eps^2*f[127])/4, (eps*f[127])/2 + 
    eps^2*(-1/6*f[77] + f[84]/6 - f[191]/6 - f[296]/6 + f[303]/6 - f[373]/6 + 
      f[379]/6), -1/4*(eps^2*f[127]), 
   eps^2*(f[112]/12 - f[121]/120 + f[147]/12 + f[183]/6 - f[188]/6 - 
      f[191]/6) + eps*(f[19]/2 + f[127]/2 + (120*f[291])/47), 
   eps^2*(-1/4*f[19] - f[127]/4 - (60*f[291])/47), 
   eps^2*(f[84]/12 + f[121]/12 - f[147]/12 - f[183]/6 + f[188]/12 + 
     f[303]/12 + f[379]/12), 0, eps*(f[19]/2 - f[121]/20 + (120*f[291])/47) + 
    eps^2*(f[77]/6 - f[84]/12 - f[188]/12 + f[296]/6 - f[303]/12 + f[373]/6 - 
      f[379]/12), eps^2*(-1/4*f[19] + f[121]/40 - (60*f[291])/47), 
   eps^2*((-47*f[19])/240 - f[291]), (3*f[121])/10 + eps*f[183] + 
    eps^2*f[184], -3*f[19] + (3*f[121])/10 - (720*f[291])/47 + 
    eps*(-f[77] - f[296] - f[373]) + eps^2*(-f[78] - f[297] - f[374]), 
   eps*f[188] + eps^2*f[189], -3*f[19] + (3*f[121])/10 - 3*f[127] + 
    eps*f[191] - (720*f[291])/47 + eps^2*(-f[83] - f[302] - 2*f[377]), 
   eps^2*(-f[85] - f[304] - 2*f[379]) + eps*(-f[84] - f[303] - f[379]), 
   eps*(-f[86] - f[305] - f[381]) + eps^2*(-f[87] - f[306] - f[382]), 
   eps^2*f[188], eps^2*(-f[84] - f[303] - f[379]), 
   eps^2*(-f[86] - f[305] - f[381]), eps*(-14*f[19] - (3360*f[291])/47) + 
    eps^2*((-14*f[77])/3 - (7*f[84])/3 - (21*f[121])/10 + (14*f[183])/3 + 
      (7*f[188])/3 - (14*f[296])/3 - (7*f[303])/3 - (14*f[373])/3 - 
      (7*f[379])/3), eps^2*(-14*f[19] + (7*f[121])/5 - 14*f[127] - 
     (3360*f[291])/47), -14*eps^2*f[127], 14*eps^2*f[127], 
   eps^2*(14*f[19] + 14*f[127] + (3360*f[291])/47), 0, 
   eps^2*(14*f[19] - (7*f[121])/5 + (3360*f[291])/47), 
   eps*f[207] + eps^2*(-f[98] - f[318]), (3*eps*f[121])/10 + eps^2*f[183], 
   eps*(-3*f[19] + (3*f[121])/10 - (720*f[291])/47) + 
    eps^2*(-f[77] - f[296] - f[373]), eps^2*f[191] + 
    eps*(-3*f[19] + (3*f[121])/10 - 3*f[127] - (720*f[291])/47), 
   eps^2*f[207], (3*eps^2*f[121])/10, 
   eps^2*(-3*f[19] + (3*f[121])/10 - (720*f[291])/47), 0, 
   eps^2*(-3*f[19] + (3*f[121])/10 - 3*f[127] - (720*f[291])/47), 0, 0}, 
  {-f[1] - (6*f[13])/5 - f[14] + 12*f[19] - f[31] - f[40] - f[109] - 
    2*f[121] - f[122] + 2*f[147] - f[148] - f[232] + 
    eps^2*(-4*f[1] - (24*f[13])/5 - 4*f[14] + 48*f[19] - 4*f[31] - 4*f[40] - 
      4*f[109] - 8*f[121] - 4*f[122] + 8*f[147] - 4*f[148] - 4*f[232] - 
      4*f[329]) + eps*(-2*f[1] - (12*f[13])/5 - 2*f[14] + 24*f[19] - 
      2*f[31] - 2*f[40] - 2*f[109] - 4*f[121] - 2*f[122] + 4*f[147] - 
      2*f[148] - 2*f[232] - 2*f[329]) - f[329], (3*f[13])/10 - 3*f[19] - 
    f[112] - f[332] + eps*(-f[5] - f[22] + f[109] + f[122] + f[139] + 
      f[148] + f[154] - f[240] + f[329] + f[347] + f[353] + f[358]) + 
    eps^2*(-2*f[5] - 2*f[22] + 2*f[109] + 2*f[122] + 2*f[139] + 2*f[148] + 
      2*f[154] - 2*f[240] + 2*f[329] + 2*f[347] + 2*f[353] + 2*f[358]), 
   (-3*f[13])/10 + 6*f[19] - (3*f[121])/10 + 3*f[127] + (720*f[291])/47 + 
    eps^2*(f[5]/2 + f[22]/2 - f[109]/2 - f[122]/2 - f[139]/2 - f[148]/2 - 
      f[154]/2 + f[240]/2 + f[299]/2 + f[302] + f[304]/2 - f[329]/2 - 
      f[347]/2 - f[353]/2 - f[358]/2) + 
    eps*((-3*f[13])/20 + (3*f[19])/2 - f[82] + f[112]/2 - f[191] + f[298]/2 + 
      f[303]/2 + f[332]/2 - f[377]), 
   eps*(f[13]/10 - 2*f[19] + f[121]/10 - f[127] - (240*f[291])/47) + 
    eps^2*(f[13]/20 - f[19]/2 + f[82]/3 - f[112]/6 + f[191]/3 - f[298]/6 - 
      f[303]/6 - f[332]/6 + f[377]/3), 
   eps^2*(-1/40*f[13] + f[19]/2 - f[121]/40 + f[127]/4 + (60*f[291])/47), 
   -f[13] + 10*f[19] - f[121] + eps*f[232] + 2*eps^2*f[232], 
   (3*f[13])/10 + (3*f[121])/10 + 3*f[127] + 
    eps^2*(-1/2*f[232] - f[294] - f[297] + f[302]) + 
    eps*(-f[82] - f[191] - f[293] - f[296] - f[377]), 
   eps*(-f[19] - f[127]) + eps^2*(f[82]/3 + f[191]/3 + f[293]/3 + f[296]/3 + 
      f[377]/3), eps^2*(f[19]/4 + f[127]/4), eps*f[240] + 2*eps^2*f[240], 
   -3*f[19] - 3*f[127] + eps^2*(-1/2*f[240] + f[297] - f[302] - f[304]) + 
    eps*(f[82] + f[191] + f[296] - f[303] + f[377]), 
   eps*(f[19] + f[127]) + eps^2*(-1/3*f[82] - f[191]/3 - f[296]/3 + 
      f[303]/3 - f[377]/3), eps^2*(-1/4*f[19] - f[127]/4), 
   (-2*f[13])/5 + 4*f[19] + f[112] - f[121]/10 - f[257] + f[332] + 
    eps^2*((-8*f[13])/5 + 16*f[19] - 2*f[139] - 4*f[147] - 4*f[257] - 
      2*f[347] - 4*f[352]) + eps*((-4*f[13])/5 + 8*f[19] - f[139] - 
      2*f[147] - 2*f[257] - f[347] - 2*f[352]), -3*f[19] - 3*f[127] - 
    (720*f[291])/47 + eps^2*((2*f[13])/5 - 4*f[19] + f[139]/2 + f[147] + 
      f[257] + f[294] - f[299] - f[302] + f[347]/2 + f[352]) + 
    eps*(f[13]/5 - 2*f[19] + f[82] - f[112]/2 + f[121]/20 + f[191] + 
      f[257]/2 + f[293] - f[298] - f[332]/2 + f[377]), 
   eps*(f[19] + f[127] + (240*f[291])/47) + 
    eps^2*(-1/15*f[13] + (2*f[19])/3 - f[82]/3 + f[112]/6 - f[121]/60 - 
      f[191]/3 - f[257]/6 - f[293]/3 + f[298]/3 + f[332]/6 - f[377]/3), 
   eps^2*(-1/4*f[19] - f[127]/4 - (60*f[291])/47), 
   f[257] + eps^2*(4*f[13] - 40*f[19] + 4*f[121] + 4*f[257] + 4*f[352] - 
      2*f[353]) + eps*(2*f[13] - 20*f[19] + 2*f[121] + 2*f[257] + 2*f[352] - 
      f[353]), (3*f[13])/10 - 3*f[19] + (3*f[121])/10 + 
    eps*(-1/2*f[13] + 5*f[19] - f[121]/2 - f[257]/2 - f[293] + f[298]/2 - 
      f[303]/2) + eps^2*(-f[13] + 10*f[19] - f[121] - f[257] - f[294] + 
      f[299]/2 - f[304]/2 - f[352] + f[353]/2), 
   eps^2*(f[13]/6 - (5*f[19])/3 + f[121]/6 + f[257]/6 + f[293]/3 - f[298]/6 + 
     f[303]/6), 0, eps^2*(2*f[1] + 2*f[5] + 2*f[14] + 2*f[22] + 2*f[31] + 
      2*f[40] - 2*f[154] - 2*f[358]) + eps*(f[1] + f[5] + f[14] + f[22] + 
      f[31] + f[40] - f[154] - f[358]), (3*f[13])/10 - 3*f[19] + 
    (3*f[121])/10 - (720*f[291])/47 + eps*(-f[296] - f[298]/2 + f[303]/2) + 
    eps^2*(-1/2*f[1] - f[5]/2 - f[14]/2 - f[22]/2 - f[31]/2 - f[40]/2 + 
      f[154]/2 - f[297] - f[299]/2 + f[304]/2 + f[358]/2), 
   eps*(-1/10*f[13] + f[19] - f[121]/10 + (240*f[291])/47) + 
    eps^2*(f[296]/3 + f[298]/6 - f[303]/6), 
   eps^2*(f[13]/40 - f[19]/4 + f[121]/40 - (60*f[291])/47), 
   -1/10*f[13] + f[19] - f[121]/10 + (120*f[291])/47 + 
    eps*((3*f[13])/40 - (3*f[19])/4 + (3*f[121])/40 + f[293]/6 + f[296]/6 + 
      f[298]/12 + f[303]/12) + eps^2*(f[1]/12 + f[13]/10 + f[14]/12 - f[19] + 
      f[31]/12 + f[40]/12 + f[109]/12 + f[121]/6 + f[122]/12 - f[147]/6 + 
      f[148]/12 + f[232]/12 + f[294]/6 + f[297]/6 + f[299]/12 + f[304]/12 + 
      f[329]/12), eps*(-1/20*f[13] + f[19] - f[121]/20 + f[127]/2 + 
      (120*f[291])/47) + eps^2*(-1/40*f[13] + f[19]/4 - f[82]/6 + f[112]/12 - 
      f[191]/6 + f[298]/12 + f[303]/12 + f[332]/12 - f[377]/6), 
   eps^2*(f[13]/40 - f[19]/2 + f[121]/40 - f[127]/4 - (60*f[291])/47), 
   eps*(f[19]/2 + f[127]/2) + eps^2*(-1/6*f[82] - f[191]/6 - f[293]/6 - 
      f[296]/6 - f[377]/6), eps^2*(-1/4*f[19] - f[127]/4), 
   eps*(-1/2*f[19] - f[127]/2) + eps^2*(f[82]/6 + f[191]/6 + f[296]/6 - 
      f[303]/6 + f[377]/6), eps^2*(f[19]/4 + f[127]/4), 
   eps*(-1/2*f[19] - f[127]/2 - (120*f[291])/47) + 
    eps^2*(f[13]/30 - f[19]/3 + f[82]/6 - f[112]/12 + f[121]/120 + f[191]/6 + 
      f[257]/12 + f[293]/6 - f[298]/6 - f[332]/12 + f[377]/6), 
   eps^2*(f[19]/4 + f[127]/4 + (60*f[291])/47), 
   eps^2*(-1/12*f[13] + (5*f[19])/6 - f[121]/12 - f[257]/12 - f[293]/6 + 
     f[298]/12 - f[303]/12), 0, 
   eps*(f[13]/20 - f[19]/2 + f[121]/20 - (120*f[291])/47) + 
    eps^2*(-1/6*f[296] - f[298]/12 + f[303]/12), 
   eps^2*(-1/40*f[13] + f[19]/4 - f[121]/40 + (60*f[291])/47), eps^2*f[291], 
   (-3*f[13])/10 + 3*f[19] - (3*f[121])/10 + eps*f[293] + eps^2*f[294], 
   (-3*f[13])/10 + 3*f[19] - (3*f[121])/10 + (720*f[291])/47 + eps*f[296] + 
    eps^2*f[297], eps*f[298] + eps^2*f[299], (-3*f[13])/10 + 6*f[19] - 
    (3*f[121])/10 + 3*f[127] + (720*f[291])/47 + eps^2*f[302] + 
    eps*(-f[82] - f[191] - f[377]), eps*f[303] + eps^2*f[304], 
   eps*f[305] + eps^2*f[306], eps^2*f[298], eps^2*f[303], eps^2*f[305], 
   (3360*eps*f[291])/47 + eps^2*((21*f[13])/10 - 21*f[19] + (21*f[121])/10 + 
      (14*f[293])/3 + (14*f[296])/3 + (7*f[298])/3 + (7*f[303])/3), 
   eps^2*((-7*f[13])/5 + 28*f[19] - (7*f[121])/5 + 14*f[127] + 
     (3360*f[291])/47), eps^2*(14*f[19] + 14*f[127]), 
   eps^2*(-14*f[19] - 14*f[127]), eps^2*(-14*f[19] - 14*f[127] - 
     (3360*f[291])/47), 0, eps^2*((7*f[13])/5 - 14*f[19] + (7*f[121])/5 - 
     (3360*f[291])/47), eps*f[317] + eps^2*f[318], 
   eps*((-3*f[13])/10 + 3*f[19] - (3*f[121])/10) + eps^2*f[293], 
   eps*((-3*f[13])/10 + 3*f[19] - (3*f[121])/10 + (720*f[291])/47) + 
    eps^2*f[296], eps*((-3*f[13])/10 + 6*f[19] - (3*f[121])/10 + 3*f[127] + 
      (720*f[291])/47) + eps^2*(-f[82] - f[191] - f[377]), eps^2*f[317], 
   eps^2*((-3*f[13])/10 + 3*f[19] - (3*f[121])/10), 
   eps^2*((-3*f[13])/10 + 3*f[19] - (3*f[121])/10 + (720*f[291])/47), 0, 
   eps^2*((-3*f[13])/10 + 6*f[19] - (3*f[121])/10 + 3*f[127] + 
     (720*f[291])/47), 0, 0}, {f[329] + 2*eps*f[329] + 4*eps^2*f[329], 
   f[332] + eps^2*((3*f[13])/5 - 12*f[19] + (3*f[121])/5 - (1440*f[291])/47 - 
      2*f[329] - 2*f[347] - 2*f[353] - 2*f[358]) + 
    eps*((3*f[13])/10 - 6*f[19] + (3*f[121])/10 - (720*f[291])/47 - f[329] - 
      f[347] - f[353] - f[358]), 
   eps*(-1/2*f[79] - f[188]/2 - f[298]/2 - f[332]/2 + f[377] + f[379]/2) + 
    eps^2*((-3*f[13])/20 + 3*f[19] - f[80]/2 - (3*f[121])/20 - f[189]/2 + 
      (360*f[291])/47 - f[299]/2 + f[329]/2 + f[347]/2 + f[353]/2 + 
      f[358]/2 + 2*f[377] + f[379]), eps^2*(f[79]/6 + f[188]/6 + f[298]/6 + 
     f[332]/6 - f[377]/3 - f[379]/6), 0, 0, eps*(-f[371] - f[373] + f[377]) + 
    eps^2*(-2*f[371] - f[374] + 2*f[377]), 
   eps^2*(f[371]/3 + f[373]/3 - f[377]/3), 0, 
   eps*((-3*f[13])/10 + 6*f[19] - (3*f[121])/10 + (720*f[291])/47) + 
    eps^2*((-3*f[13])/5 + 12*f[19] - (3*f[121])/5 + (1440*f[291])/47), 
   eps^2*((3*f[13])/20 - 3*f[19] + (3*f[121])/20 - (360*f[291])/47 + f[374] - 
      2*f[377] - 2*f[379]) + eps*(f[373] - f[377] - f[379]), 
   eps^2*(-1/3*f[373] + f[377]/3 + f[379]/3), 0, 
   -f[332] + eps*f[347] + 2*eps^2*f[347] - f[352], 
   eps^2*(f[80] + f[189] + f[299] - f[347]/2 + 2*f[371] - 2*f[377]) + 
    eps*(f[79] + f[188] + f[298] + f[332]/2 + f[352]/2 + f[371] - f[377]), 
   eps^2*(-1/3*f[79] - f[188]/3 - f[298]/3 - f[332]/6 - f[352]/6 - f[371]/3 + 
     f[377]/3), 0, f[352] + eps*f[353] + 2*eps^2*f[353], 
   eps^2*(-1/2*f[80] - f[189]/2 - f[299]/2 - f[353]/2 - 2*f[371] - f[379]) + 
    eps*(-1/2*f[79] - f[188]/2 - f[298]/2 - f[352]/2 - f[371] - f[379]/2), 
   eps^2*(f[79]/6 + f[188]/6 + f[298]/6 + f[352]/6 + f[371]/3 + f[379]/6), 0, 
   eps*f[358] + 2*eps^2*f[358], 
   eps*(f[79]/2 + f[188]/2 + f[298]/2 - f[373] + f[379]/2) + 
    eps^2*(f[80]/2 + f[189]/2 + f[299]/2 - f[358]/2 - f[374] + f[379]), 
   eps^2*(-1/6*f[79] - f[188]/6 - f[298]/6 + f[373]/3 - f[379]/6), 0, 
   eps*(-1/12*f[79] - f[188]/12 - f[298]/12 + f[371]/6 + f[373]/6 + 
      f[379]/12) + eps^2*(-1/12*f[80] - f[189]/12 - f[299]/12 - f[329]/12 + 
      f[371]/3 + f[374]/6 + f[379]/6), 
   eps^2*(-1/12*f[79] - f[188]/12 - f[298]/12 - f[332]/12 + f[377]/6 + 
     f[379]/12), 0, eps^2*(-1/6*f[371] - f[373]/6 + f[377]/6), 0, 
   eps^2*(f[373]/6 - f[377]/6 - f[379]/6), 0, 
   eps^2*(f[79]/6 + f[188]/6 + f[298]/6 + f[332]/12 + f[352]/12 + f[371]/6 - 
     f[377]/6), 0, eps^2*(-1/12*f[79] - f[188]/12 - f[298]/12 - f[352]/12 - 
     f[371]/6 - f[379]/12), 0, eps^2*(f[79]/12 + f[188]/12 + f[298]/12 - 
     f[373]/6 + f[379]/12), 0, 0, eps*f[371] + 2*eps^2*f[371], 
   eps*f[373] + eps^2*f[374], eps*(-f[79] - f[188] - f[298]) + 
    eps^2*(-f[80] - f[189] - f[299]), eps*f[377] + 2*eps^2*f[377], 
   eps*f[379] + 2*eps^2*f[379], eps*f[381] + eps^2*f[382], 
   eps^2*(-f[79] - f[188] - f[298]), eps^2*f[379], eps^2*f[381], 
   eps^2*((-7*f[79])/3 - (7*f[188])/3 - (7*f[298])/3 + (14*f[371])/3 + 
     (14*f[373])/3 + (7*f[379])/3), 0, 0, 0, 0, 0, 0, 
   eps*(-f[97] - f[207] - f[317]), eps^2*f[371], eps^2*f[373], eps^2*f[377], 
   eps^2*(-f[97] - f[207] - f[317]), 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[1]/4 + (2*y[1])/y[2]^2 + y[3]/(4*y[2]) + y[4]/(2*y[2]*y[5]^2) + 
    (2*y[1]*y[6])/(y[2]^2*y[5]) - (2*y[1]*y[7])/(y[2]^2*y[5]^2) - 
    (y[1]^2*y[7]^2)/(4*y[2]^2*y[5]^2*y[8]) + (y[1]^2*y[9])/(4*y[2]^2*y[8]) + 
    y[11]^2/(4*y[10]*y[12]) + (y[1]^2*y[13])/(4*y[2]^2*y[5]*y[8]) - 
    (y[1]*y[14])/(4*y[8]) + y[15]/(4*y[5]) + (y[1]*y[16])/(4*y[2]*y[8]) - 
    (y[1]*y[7]*y[17])/(4*y[2]*y[5]^2*y[8]) + y[18]/(4*y[2]*y[5]) + 
    y[19]/(4*y[5]*y[8]) + (y[1]*y[20])/(2*y[2]*y[5]*y[8]) + 
    y[21]/(4*y[5]^2) + y[22]/(4*y[5]^2*y[8]), 
  f[5] -> -1/4 - (y[1]*y[6])/(y[2]^2*y[5]) + (y[1]*y[7])/(y[2]^2*y[5]^2) + 
    1/(4*y[1]*y[5]^2*y[11]) - 3/(4*y[1]*y[5]*y[11]) + y[23]/y[2] + 
    y[24]/y[2]^2 - y[25] + 1/(2*y[5]*y[11]*y[26]) - y[27]/(4*y[11]*y[26]) + 
    y[28]/(4*y[11]) - (y[25]*y[29])/(4*y[5]^2*y[11]) - 
    (y[30]*y[31])/(4*y[5]^2*y[26]) + y[32]/(y[5]*y[11]) - 
    (y[30]*y[33])/(4*y[5]*y[26]) + (y[34]*y[35])/(4*y[1]*y[5]) + 
    y[36]/(y[2]*y[5]) + y[37]/(4*y[1]*y[11]) + y[38]/(4*y[2]*y[5]^2) + 
    y[34]/(4*y[1]*y[5]*y[11]*y[40]) - (y[25]*y[39])/(4*y[5]^2*y[11]*y[40]) + 
    y[41]/(4*y[5]*y[11]*y[40]) + (y[2]^2*y[42]*y[43])/(4*y[1]*y[5]^2*y[40]) - 
    (y[34]*y[44])/(4*y[1]*y[5]^2) + y[45]/(4*y[5]) + 
    y[46]/(4*y[1]*y[5]*y[40]) + (y[1]*y[7]*y[47])/(4*y[2]^2*y[5]^2*y[40]) + 
    (y[33]*y[48])/(4*y[1]*y[40]) + y[49]/(4*y[1]*y[11]*y[40]) + 
    y[50]/(4*y[2]^2*y[40]) + y[51]/(4*y[2]*y[40]) + y[52]/(4*y[5]^2) + 
    y[53]/(4*y[11]*y[40]) + (y[1]*y[54])/(4*y[2]*y[5]^2*y[40]) - 
    (y[1]*y[55])/(4*y[2]*y[5]*y[40]) - (y[1]*y[56])/(4*y[2]^2*y[5]*y[40]) + 
    y[57]/(4*y[40]) + y[58]/(4*y[5]*y[40]) + y[59]/(4*y[5]^2*y[40]), 
  f[13] -> (5*y[1])/(6*y[2]^2) + (5*y[1]*y[6])/(6*y[2]^2*y[5]) - 
    (5*y[1]*y[7])/(6*y[2]^2*y[5]^2) + (5*y[25])/(6*y[2]) + 
    (5*y[25]*y[33])/(6*y[5]) + y[60]/(6*y[2]*y[5]^2) + 
    (5*y[25]*y[61])/(6*y[5]^2) + (5*y[62])/(6*y[2]*y[5]), 
  f[14] -> y[1]/(4*y[2]) + (y[1]*y[6])/(4*y[2]*y[5]) - 
    (y[1]*y[7])/(4*y[2]*y[5]^2) - 1/(4*y[10]) - 
    (y[1]*y[11]^2)/(4*y[10]*y[12]) + (y[25]*y[61]^2)/(4*y[5]^2) + 
    (y[25]*y[63])/4 + y[64]/(4*y[5]*y[10]) + (y[25]*y[61]*y[65])/(4*y[5]) + 
    (y[7]*y[67])/(4*y[5]^2*y[66]) + y[68]/(4*y[66]) + y[69]/(4*y[5]*y[66]), 
  f[19] -> -1/12*(y[1]*y[6])/(y[2]*y[5]) + (y[1]*y[7])/(12*y[2]*y[5]^2) + 
    y[24]/(12*y[2]) - y[25]/12 + y[70]/(12*y[5]) + y[71]/(12*y[5]^2), 
  f[22] -> -1/4*1/y[2] + y[7]/(4*y[2]*y[5]^2) - y[2]/(2*y[5]*y[11]) - 
    1/(2*y[5]*y[11]*y[26]) + (y[2]*y[27])/(4*y[11]) + y[27]/(4*y[11]*y[26]) + 
    (y[30]*y[31])/(4*y[5]^2*y[26]) + (y[30]*y[33])/(4*y[5]*y[26]) + 
    y[34]/(2*y[1]*y[5]*y[11]) + (y[27]*y[72])/(4*y[1]*y[11]) - 
    (y[34]*y[73])/(4*y[1]*y[5]) + y[74]/(4*y[5]) + y[75]/(4*y[2]*y[5]) - 
    (y[34]*y[76]*y[77])/(4*y[1]*y[5]^2) + y[78]/(4*y[5]^2), 
  f[30] -> (-3*y[1])/(4*y[2]) - (y[1]*y[6])/(2*y[2]^2*y[5]) + 
    (y[1]*y[7])/(2*y[2]^2*y[5]^2) + (y[1]^2*y[7]^3)/
     (4*y[2]^2*y[5]^2*y[8]^2) + (y[1]*y[7]^2*y[17])/(4*y[2]*y[5]^2*y[8]^2) + 
    y[24]/4 + y[24]/(2*y[2]^2) + y[79]/(4*y[2]*y[5]) + 
    (y[7]^2*y[80])/(2*y[2]^2*y[5]^2*y[8]) - (y[9]*y[80])/(2*y[2]^2*y[8]) - 
    (y[13]*y[80])/(2*y[2]^2*y[5]*y[8]) - (y[1]^2*y[7]^2*y[81])/
     (4*y[2]^2*y[5]*y[8]^2) - (y[1]^2*y[82])/(4*y[2]^2*y[8]^2) + 
    y[83]/(2*y[8]) + y[84]/(2*y[2]*y[8]) + y[85]/(4*y[5]) + 
    (y[7]*y[86])/(2*y[2]*y[5]^2*y[8]) + y[87]/(4*y[2]*y[5]^2) + 
    y[88]/(2*y[2]*y[5]*y[8]) - (y[1]*y[7]*y[89])/(4*y[2]*y[5]*y[8]^2) + 
    y[90]/(4*y[5]^2) + y[91]/(4*y[8]^2) + y[92]/(2*y[5]*y[8]) - 
    (y[1]*y[93])/(4*y[2]*y[8]^2) + (y[7]*y[94])/(4*y[5]^2*y[8]^2) + 
    y[95]/(2*y[5]^2*y[8]) + y[96]/(4*y[5]*y[8]^2), 
  f[31] -> (-3*y[1])/(2*y[2]) - (y[1]*y[6])/(y[2]^2*y[5]) + 
    (y[1]*y[7])/(y[2]^2*y[5]^2) + (y[1]^2*y[7]^3)/(2*y[2]^2*y[5]^2*y[8]^2) + 
    (y[1]*y[7]^2*y[17])/(2*y[2]*y[5]^2*y[8]^2) + y[24]/y[2]^2 - 
    (y[1]^2*y[7]^2*y[81])/(2*y[2]^2*y[5]*y[8]^2) - 
    (y[1]^2*y[82])/(2*y[2]^2*y[8]^2) - (y[1]*y[7]*y[89])/
     (2*y[2]*y[5]*y[8]^2) + y[91]/(2*y[8]^2) - (y[1]*y[93])/(2*y[2]*y[8]^2) + 
    (y[7]*y[94])/(2*y[5]^2*y[8]^2) + y[96]/(2*y[5]*y[8]^2) + y[97]/4 + 
    y[98]/(4*y[2]*y[5]) + y[99]/(4*y[5]) + (y[7]^2*y[100])/
     (4*y[2]^2*y[5]^2*y[8]) - (y[9]*y[100])/(4*y[2]^2*y[8]) - 
    (y[13]*y[100])/(4*y[2]^2*y[5]*y[8]) + y[101]/(4*y[8]) + 
    y[102]/(4*y[2]*y[8]) + (y[7]*y[103])/(4*y[2]*y[5]^2*y[8]) + 
    y[104]/(4*y[2]*y[5]^2) + y[105]/(4*y[5]*y[66]) + 
    y[106]/(4*y[2]*y[5]*y[8]) + y[107]/(4*y[66]) + y[108]/(4*y[5]^2*y[66]) + 
    y[109]/(4*y[5]^2) + y[110]/(4*y[5]*y[8]) + y[111]/(4*y[5]^2*y[8]), 
  f[40] -> 1/2 - (y[1]^2*y[7]^3)/(2*y[2]^2*y[5]^2*y[8]^2) - 
    (y[1]*y[7]^2*y[17])/(2*y[2]*y[5]^2*y[8]^2) - 
    (y[33]*y[34])/(4*y[1]*y[5]) - (y[2]^2*y[33]*y[34])/(4*y[1]*y[5]*y[40]) - 
    (y[2]^2*y[34]*y[43])/(4*y[1]*y[5]^2*y[40]) - 
    (y[7]^2*y[80])/(y[2]^2*y[5]^2*y[8]) + (y[9]*y[80])/(y[2]^2*y[8]) + 
    (y[13]*y[80])/(y[2]^2*y[5]*y[8]) + (y[1]^2*y[7]^2*y[81])/
     (2*y[2]^2*y[5]*y[8]^2) + (y[1]^2*y[82])/(2*y[2]^2*y[8]^2) + 
    (y[64]*y[86])/(y[2]*y[5]^2*y[8]) + (y[1]*y[7]*y[89])/
     (2*y[2]*y[5]*y[8]^2) + (y[1]*y[93])/(2*y[2]*y[8]^2) - 
    (y[7]*y[94])/(2*y[5]^2*y[8]^2) + y[112] + y[113]/y[2] - 
    (y[7]*y[114])/(2*y[2]*y[5]^2) + (y[34]*y[115])/(4*y[1]*y[5]^2) + 
    (y[1]*y[7]^2*y[116])/(4*y[2]^2*y[5]^2*y[40]) + y[117]/(4*y[5]) + 
    y[118]/(4*y[5]^2) + y[119]/(4*y[8]) + y[120]/(y[2]*y[5]) + 
    y[121]/(4*y[2]*y[8]) + y[122]/(4*y[5]*y[8]) + y[123]/(4*y[2]*y[5]*y[8]) + 
    y[124]/(2*y[8]^2) + y[125]/(y[5]^2*y[8]) - (y[1]*y[7]*y[126])/
     (4*y[2]^2*y[5]*y[40]) - (y[1]*y[127])/(4*y[2]^2*y[40]) + 
    (y[1]*y[7]*y[128])/(4*y[2]*y[5]^2*y[40]) - (y[1]*y[129])/(4*y[2]*y[40]) + 
    y[130]/(2*y[5]*y[8]^2) - (y[1]*y[131])/(4*y[2]*y[5]*y[40]) + 
    y[132]/(4*y[40]) + y[133]/(4*y[5]^2*y[40]) + y[134]/(4*y[5]*y[40]), 
  f[74] -> y[1]/(4*y[2]) + (y[1]*y[6])/(4*y[2]*y[5]) - 
    (y[1]*y[7])/(4*y[2]*y[5]^2) - (3*y[30])/(8*y[34]) + 
    (y[25]*y[61]^2)/(4*y[5]^2) + (y[25]*y[63])/4 + 
    (y[25]*y[61]*y[65])/(4*y[5]) + y[135]/(8*y[5]*y[34]) - 
    (y[9]*y[76])/(8*y[34]*y[136]) + (y[1]*y[7]^3*y[25]*y[76]^2)/
     (4*y[5]^2*y[136]) + (y[25]*y[76]*y[137])/(8*y[5]*y[136]) + 
    (y[76]*y[138])/(8*y[5]*y[34]*y[136]) + (y[76]*y[140])/(4*y[139]) + 
    (y[76]*y[141])/(4*y[34]*y[139]) + (y[25]*y[76]*y[142])/(8*y[136]), 
  f[75] -> y[1]/(4*y[2]) + (y[1]*y[6])/(4*y[2]*y[5]) - 
    (y[1]*y[7])/(4*y[2]*y[5]^2) + (y[25]*y[30]*y[33])/4 - 
    (7*y[30])/(8*y[34]) + (y[25]*y[61]^2)/(4*y[5]^2) + 
    (y[25]*y[61]*y[76])/(2*y[5]) - (y[9]*y[76])/(8*y[34]*y[136]) + 
    (y[1]*y[7]^3*y[25]*y[76]^2)/(4*y[5]^2*y[136]) + 
    (y[25]*y[76]*y[137])/(8*y[5]*y[136]) + (y[76]*y[138])/
     (8*y[5]*y[34]*y[136]) + (y[25]*y[76]*y[142])/(8*y[136]) + 
    y[143]/(8*y[5]*y[34]) + y[144]/(4*y[139]) + y[145]/(4*y[34]*y[139]), 
  f[77] -> y[1]/(8*y[2]) + (y[1]*y[6])/(8*y[2]*y[5]) - 
    (y[1]*y[7])/(8*y[2]*y[5]^2) + (y[1]*y[11]^2*y[25])/(8*y[10]*y[12]) + 
    (y[25]*y[33])/(4*y[5]) + (y[25]*y[61])/(4*y[5]^2) - 
    (y[7]*y[25]*y[76])/(4*y[5]*y[34]) + y[146]/(8*y[10]) + 
    (y[7]*y[147])/(8*y[5]^2*y[10]) + y[148]/(8*y[5]*y[10]) + 
    (y[7]*y[25]*y[76]*y[149])/(4*y[34]*y[139]) - (y[25]*y[76]*y[150])/
     (4*y[139]), f[78] -> (y[1]*y[11]^2*y[25])/(8*y[10]*y[12]) - 
    (y[2]*y[25]^2)/(4*y[5]^2*y[11]) + y[25]^2/(4*y[5]*y[11]*y[34]) - 
    y[25]^3/(4*y[11]*y[34]*y[139]) + y[146]/(8*y[10]) + 
    (y[7]*y[147])/(8*y[5]^2*y[10]) + y[148]/(8*y[5]*y[10]) + 
    y[151]/(8*y[2]) + (y[6]*y[151])/(8*y[2]*y[5]) - 
    (y[7]*y[151])/(8*y[2]*y[5]^2) - (y[25]*y[33]*y[152])/4 + 
    (y[25]^2*y[153])/(4*y[5]*y[11]) + (y[25]^2*y[154])/(4*y[11]) + 
    (y[25]*y[155])/(4*y[5]*y[34]) - (y[25]*y[156])/(4*y[34]*y[139]) - 
    (y[25]^3*y[157])/(4*y[11]*y[139]) - (y[25]*y[158])/(4*y[5]) - 
    (y[25]*y[159])/(4*y[5]^2) + (y[25]*y[160])/(4*y[139]), 
  f[79] -> y[25]/(4*y[5]*y[11]*y[76]) + (y[25]*y[76])/(4*y[2]*y[5]) + 
    y[152]/(4*y[2]*y[5]^2*y[76]) + (y[1]*y[161])/(4*y[2]^2) + 
    (y[1]*y[6]*y[161])/(4*y[2]^2*y[5]) - (y[1]*y[7]*y[161])/
     (4*y[2]^2*y[5]^2) + y[162]/(4*y[2]*y[5]*y[76]) - 
    (y[25]*y[163])/(4*y[5]) - (y[25]*y[149]*y[165])/(4*y[34]*y[139]) + 
    (y[25]*y[164]*y[165])/(4*y[5]) + (y[25]*y[166])/(4*y[139]), 
  f[80] -> -1/2*y[25]^2/(y[5]*y[11]*y[34]) + (y[2]*y[25]^2)/
     (4*y[5]^2*y[11]^2*y[76]) + y[25]^3/(2*y[11]*y[34]*y[139]) - 
    (y[25]*y[152])/(4*y[11]*y[76]) + (y[25]^2*y[153])/(4*y[5]^2*y[11]) + 
    (y[1]*y[25]*y[161])/(4*y[2]) + (y[161]*y[167])/(4*y[2]^2) + 
    (y[6]*y[161]*y[167])/(4*y[2]^2*y[5]) - (y[7]*y[161]*y[167])/
     (4*y[2]^2*y[5]^2) + (y[25]*y[168])/4 + (y[25]^2*y[169])/
     (4*y[11]^2*y[76]) + y[170]/(4*y[2]*y[5]^2*y[76]) - 
    (y[25]*y[171])/(4*y[5]^2*y[11]*y[76]) + (y[25]*y[172])/(4*y[5]^2) + 
    (y[25]*y[165]*y[173])/(2*y[2]*y[5]^2) - (y[25]^2*y[174])/(4*y[5]*y[11]) + 
    (y[25]^2*y[175])/(4*y[5]*y[11]^2*y[76]) + 
    (y[25]*y[176])/(4*y[5]*y[11]*y[76]) + y[177]/(4*y[2]*y[5]*y[76]) - 
    y[25]^2/(4*y[5]*y[11]^2*y[76]*y[178]) - (y[25]*y[179])/
     (4*y[5]*y[11]*y[76]*y[178]) - (3*y[25]^2*y[180]^2)/(4*y[11]*y[178]) - 
    (y[25]^3*y[180]^5)/(4*y[11]*y[139]*y[178]) - (y[25]*y[181])/(4*y[178]) + 
    (y[25]^2*y[182])/(4*y[11]^2*y[76]*y[178]) + (y[25]^2*y[180]^2*y[183])/
     (4*y[139]*y[178]) + (y[25]^2*y[184])/(4*y[11]) - 
    (y[25]*y[185])/(4*y[5]*y[76]*y[178]) + (y[25]*y[185])/
     (4*y[11]*y[76]*y[178]) + (y[25]*y[186])/(4*y[2]*y[5]) + 
    (y[25]*y[187])/(4*y[5]) - (y[25]*y[188])/(4*y[5]*y[34]) + 
    (y[25]^3*y[189])/(4*y[11]*y[139]) + (y[25]*y[190])/(4*y[34]*y[139]) + 
    (y[25]*y[191])/(4*y[139]), 
  f[82] -> y[1]/(4*y[2]) + (y[1]*y[6])/(4*y[2]*y[5]) - 
    (y[1]*y[7])/(4*y[2]*y[5]^2) - (y[25]*y[192])/4 + y[193]/(4*y[5]^2) + 
    y[194]/(4*y[5]) - (y[25]*y[195])/(4*y[139]), 
  f[83] -> -1/4*(y[2]*y[25]^2*y[34])/(y[5]^2*y[11]) + y[167]/(4*y[2]) + 
    (y[6]*y[167])/(4*y[2]*y[5]) - (y[7]*y[167])/(4*y[2]*y[5]^2) + 
    (y[2]*y[25]^3*y[180]^3)/(4*y[11]*y[139]) - (y[25]*y[196])/4 + 
    (y[2]*y[25]^2*y[197])/(4*y[5]*y[11]) - (y[25]^2*y[198])/(4*y[11]) + 
    y[199]/(4*y[5]^2) + y[200]/(4*y[5]) + (y[25]*y[201])/(4*y[139]), 
  f[84] -> y[6]/(8*y[2]*y[5]) - y[2]/(4*y[1]*y[5]^2*y[11]) - 
    (3*y[2])/(8*y[5]*y[11]) + (y[2]*y[37])/(8*y[11]) + 
    y[64]/(8*y[2]*y[5]^2) - (y[7]*y[76])/(4*y[5]*y[34]) - 
    (y[2]*y[76]*y[77])/(4*y[1]*y[5]^2) + (y[7]*y[76])/(4*y[1]*y[34]*y[139]) + 
    y[192]/8 + y[202]/(8*y[1]) + (y[2]*y[203])/(8*y[5]^2*y[11]) + 
    (y[2]*y[76]*y[77]*y[203])/(8*y[5]^2) + y[204]/(8*y[1]^2*y[5]*y[11]) + 
    y[205]/(8*y[1]*y[5]*y[11]) + y[206]/(8*y[1]^2*y[5]*y[34]) + 
    (y[76]*y[207])/(8*y[1]^2*y[5]) + (y[76]*y[208])/(8*y[5]) - 
    (y[76]*y[209])/(8*y[1]*y[5]) + y[30]/(8*y[1]*y[34]*y[210]) - 
    (y[2]*y[182])/(8*y[11]*y[210]) + y[206]/(8*y[1]^2*y[34]*y[210]) + 
    (y[7]*y[76]*y[211])/(4*y[34]*y[139]) + y[212]/(8*y[1]*y[11]) + 
    y[213]/(8*y[1]^2*y[11]) + y[214]/(4*y[1]*y[139]) + 
    y[215]/(8*y[1]*y[5]*y[34]) - y[216]/(8*y[1]^2*y[11]*y[34]) + 
    y[217]/(8*y[1]^2*y[11]*y[210]) + y[218]/(8*y[1]*y[11]*y[210]) + 
    y[219]/(4*y[139]) + y[220]/8 + y[221]/(8*y[210]) + 
    y[222]/(8*y[1]^2*y[210]) + y[223]/(8*y[1]*y[210]), 
  f[85] -> y[2]/(8*y[1]^2*y[5]^2*y[11]) - y[2]/(2*y[1]*y[5]^2*y[11]) + 
    3/(8*y[1]*y[5]*y[11]*y[34]) + (y[2]*y[76]*y[77])/(8*y[1]^2*y[5]^2) + 
    1/(4*y[1]*y[11]*y[34]*y[139]) - (3*y[192])/(8*y[1]) + 
    y[204]/(8*y[1]^2*y[5]*y[11]) + y[206]/(8*y[1]^2*y[5]*y[34]) + 
    (y[76]*y[207])/(8*y[1]^2*y[5]) + 1/(8*y[1]*y[11]*y[34]*y[210]) + 
    y[30]/(8*y[1]*y[34]*y[210]) - (y[2]*y[182])/(8*y[11]*y[210]) + 
    y[206]/(8*y[1]^2*y[34]*y[210]) + y[213]/(8*y[1]^2*y[11]) + 
    (3*y[215])/(8*y[1]*y[5]*y[34]) - y[216]/(8*y[1]^2*y[11]*y[34]) + 
    y[217]/(8*y[1]^2*y[11]*y[210]) + y[218]/(8*y[1]*y[11]*y[210]) + 
    y[221]/(8*y[210]) + y[222]/(8*y[1]^2*y[210]) + y[223]/(8*y[1]*y[210]) + 
    y[224]/(8*y[2]) + (y[6]*y[224])/(8*y[2]*y[5]) - 
    (y[7]*y[224])/(8*y[2]*y[5]^2) - (y[192]*y[225])/8 + 
    (y[2]*y[226])/(8*y[5]^2*y[11]) + y[227]/(8*y[5]^2) + 
    y[228]/(4*y[5]*y[11]*y[34]) + (3*y[229])/(8*y[1]*y[5]*y[11]) + 
    y[230]/(8*y[5]*y[11]) + y[231]/(4*y[11]*y[34]*y[139]) + 
    y[232]/(4*y[1]*y[5]^2) + y[233]/(8*y[5]) + y[234]/(4*y[1]*y[34]*y[139]) + 
    y[235]/(8*y[1]*y[5]) + y[236]/(4*y[5]*y[34]) + y[237]/(8*y[1]*y[11]) + 
    y[238]/(8*y[11]) + y[239]/(4*y[1]*y[11]*y[139]) + 
    (y[231]*y[239])/(4*y[11]*y[139]) + y[240]/(4*y[34]*y[139]) + 
    y[241]/(4*y[1]*y[139]) + y[242]/(4*y[139]), 
  f[86] -> (y[2]*y[34])/(8*y[1]^2*y[5]^2*y[11]) - 
    (3*y[2]*y[34])/(8*y[1]^2*y[5]*y[11]) + (y[2]*y[34]*y[37])/
     (8*y[1]^2*y[11]) + (y[2]^3*y[42]*y[43])/(4*y[1]*y[5]^2*y[40]) + 
    y[72]/(4*y[1]*y[5]*y[11]*y[40]) + y[25]/(4*y[11]*y[76]) - 
    (y[61]*y[76])/(8*y[1]^2*y[5]*y[34]) + (y[7]^2*y[76]^2)/
     (4*y[1]*y[34]*y[139]) - (y[1]^2*y[7]^2*y[25]*y[165])/
     (2*y[2]^2*y[5]^2*y[40]) - (y[30]*y[31])/(8*y[34]*y[210]) - 
    (y[61]*y[76])/(8*y[1]^2*y[34]*y[210]) - y[216]/(8*y[11]*y[34]) + 
    y[216]/(8*y[1]*y[11]*y[34]) + y[239]/(8*y[1]*y[11]*y[210]) + 
    y[243]/(8*y[1]^2) - (y[25]*y[244])/(4*y[5]*y[76]) + 
    (y[25]*y[244]*y[245])/(4*y[76]) - (y[2]*y[246])/(8*y[1]*y[5]^2*y[11]) + 
    y[247]/(8*y[5]^2*y[11]) + y[248]/(4*y[5]^2*y[11]*y[76]) + 
    y[249]/(8*y[5]*y[11]) + y[250]^2/(8*y[1]*y[5]*y[11]) + 
    (y[25]*y[251])/(4*y[5]*y[11]*y[76]) + y[252]/(4*y[2]*y[5]^2*y[76]) + 
    (y[1]*y[7]*y[253])/(4*y[2]^2*y[5]^2*y[76]) + y[254]/(4*y[2]*y[5]*y[76]) + 
    (y[1]*y[7]*y[255])/(4*y[2]^2*y[5]^2) + y[256]/(8*y[1]*y[34]*y[210]) + 
    (y[25]*y[257])/(4*y[5]^2*y[11]*y[40]) + y[258]/(4*y[5]*y[11]*y[40]) + 
    y[259]/(8*y[1]*y[11]) + y[260]/(8*y[11]) - 
    (y[1]*y[261])/(4*y[2]^2*y[76]) + y[262]/(4*y[1]*y[5]*y[40]) + 
    y[263]/(8*y[1]) + (y[76]*y[264])/(8*y[1]^2*y[5]) + 
    y[265]/(8*y[1]*y[5]*y[34]) + (y[2]*y[76]*y[266])/(8*y[1]^2*y[5]^2) - 
    (y[1]*y[267])/(4*y[2]^2*y[5]*y[76]) - (y[1]^2*y[25]*y[268])/
     (2*y[2]^2*y[40]) + (y[1]^2*y[7]*y[25]*y[269])/(2*y[2]^2*y[5]*y[40]) + 
    y[270]/(8*y[5]*y[34]) + (y[2]*y[271])/(8*y[1]*y[5]^2) + 
    y[272]/(4*y[34]*y[139]) + y[273]/(4*y[1]*y[11]*y[40]) + 
    (y[33]*y[274])/(4*y[1]*y[40]) + y[275]/(8*y[2]) + y[276]/(4*y[2]^2) + 
    y[277]/8 + y[278]/(8*y[1]^2*y[210]) + y[279]/(8*y[1]*y[5]) + 
    y[280]/(4*y[2]^2*y[5]) + y[281]/(8*y[2]*y[5]^2) + 
    y[282]/(8*y[11]*y[210]) + y[283]/(8*y[2]*y[5]) + 
    (y[1]*y[284])/(4*y[2]*y[5]*y[40]) - (y[1]*y[7]*y[285])/
     (4*y[2]*y[5]^2*y[40]) + y[286]/(4*y[11]*y[40]) + 
    y[287]/(8*y[1]*y[210]) + y[288]/(4*y[1]*y[139]) + y[289]/(8*y[5]) - 
    (y[1]*y[290])/(4*y[2]*y[40]) + y[291]/(8*y[210]) + y[292]/(8*y[5]^2) + 
    y[293]/(4*y[5]*y[40]) + y[294]/(4*y[5]^2*y[40]) + y[295]/(4*y[139]) + 
    y[296]/(4*y[40]), f[87] -> (y[2]*y[34])/(8*y[1]^2*y[5]^2*y[11]) - 
    (3*y[2]*y[34])/(8*y[1]^2*y[5]*y[11]) + (y[2]*y[34]*y[37])/
     (8*y[1]^2*y[11]) - (y[61]*y[76])/(8*y[1]^2*y[5]*y[34]) + 
    (y[1]*y[25]^2)/(4*y[5]*y[11]^2*y[76]*y[178]) - 
    (y[25]^3*y[179])/(4*y[11]*y[34]*y[139]) + (y[1]*y[25]^3*y[180]^6)/
     (4*y[11]*y[139]*y[178]) - 1/(8*y[11]*y[34]*y[210]) - 
    (y[30]*y[31])/(8*y[34]*y[210]) - (y[61]*y[76])/(8*y[1]^2*y[34]*y[210]) + 
    y[216]/(8*y[1]*y[11]*y[34]) + y[239]/(8*y[1]*y[11]*y[210]) + 
    y[243]/(8*y[1]^2) + (y[25]^2*y[244])/(4*y[76]) + 
    (y[7]*y[167]*y[253])/(4*y[2]^2*y[5]^2*y[76]) + 
    (y[7]*y[167]*y[255])/(4*y[2]^2*y[5]^2) + y[256]/(8*y[1]*y[34]*y[210]) - 
    (y[167]*y[261])/(4*y[2]^2*y[76]) + (y[76]*y[264])/(8*y[1]^2*y[5]) + 
    (y[2]*y[76]*y[266])/(8*y[1]^2*y[5]^2) - (y[167]*y[267])/
     (4*y[2]^2*y[5]*y[76]) + y[278]/(8*y[1]^2*y[210]) + 
    y[282]/(8*y[11]*y[210]) + y[287]/(8*y[1]*y[210]) + y[291]/(8*y[210]) - 
    (y[2]*y[297])/(8*y[1]*y[5]^2*y[11]) + y[298]/(8*y[5]^2*y[11]) + 
    (y[25]*y[299])/(4*y[5]^2*y[76]) + (y[2]*y[25]^2*y[300])/
     (4*y[5]^2*y[11]^2*y[76]) + (y[25]*y[301])/(4*y[5]^2*y[11]*y[76]) + 
    y[302]/(8*y[1]*y[5]*y[11]) + y[303]/(8*y[5]*y[11]*y[34]) + 
    y[304]/(8*y[5]*y[11]) - (y[25]*y[305])/(4*y[5]*y[76]) - 
    (y[25]^2*y[306])/(4*y[5]*y[11]^2*y[76]) + 
    (y[25]*y[307])/(4*y[5]*y[11]*y[76]) + (y[25]*y[308])/
     (4*y[5]*y[11]*y[76]*y[178]) + (y[25]^2*y[180]^3*y[309])/
     (4*y[11]*y[178]) + (y[1]*y[25]^2*y[180]^3*y[310])/(4*y[139]*y[178]) - 
    (y[1]*y[25]^2*y[311])/(4*y[11]^2*y[76]*y[178]) + y[312]/(8*y[1]*y[11]) - 
    (y[167]*y[313])/(4*y[2]^2) - (y[25]*y[314])/(4*y[2]*y[76]) + 
    (y[25]*y[315])/(4*y[11]*y[76]) + y[316]/(4*y[2]*y[5]^2*y[76]) + 
    y[317]/(8*y[1]) + y[318]/(8*y[2]) + y[319]/(4*y[2]*y[5]*y[76]) - 
    (y[167]*y[320])/(4*y[2]^2*y[5]) + (y[1]*y[25]*y[321])/
     (4*y[5]*y[76]*y[178]) - (y[1]*y[25]*y[321])/(4*y[11]*y[76]*y[178]) + 
    (y[76]*y[322])/(4*y[1]*y[34]*y[139]) + y[323]/(8*y[1]*y[5]*y[34]) + 
    (y[25]*y[324])/(4*y[178]) + (y[25]^2*y[325])/(4*y[11]^2*y[76]) + 
    y[326]/(8*y[2]*y[5]^2) + y[327]/8 + y[328]/(8*y[1]*y[5]) + 
    y[329]/(8*y[11]) + y[330]/(8*y[5]*y[34]) + y[331]/(8*y[2]*y[5]) + 
    y[332]/(8*y[1]*y[5]^2) - (y[25]^3*y[333])/(4*y[11]*y[139]) + 
    y[334]/(4*y[1]*y[139]) + y[335]/(8*y[5]) + y[336]/(4*y[34]*y[139]) + 
    y[337]/(8*y[5]^2) + y[338]/(4*y[139]), 
  f[97] -> 8/(y[5]^2*y[34]) + (16*y[25])/y[139] + (24*y[25])/(y[5]*y[139]) + 
    (8*y[149])/(y[34]^2*y[139]) - (8*y[339])/y[5] - 
    (8*y[25]*y[149]*y[340])/(y[34]*y[139]^2) - (8*y[341])/(y[34]*y[139]) + 
    y[342]/(y[5]*y[34]*y[139]) - (8*y[25]*y[343])/y[139]^2 + 
    (8*y[25]*y[344])/y[139]^3, f[98] -> (-8*y[25])/(y[5]^2*y[11]) + 
    (8*y[25])/(y[5]^2*y[11]*y[34]) - (48*y[25])/(y[5]*y[11]*y[34]) - 
    (8*y[25]*y[37])/y[11] - (8*y[25]*y[76])/y[5]^2 + 
    (16*y[25]^3)/(y[11]*y[34]*y[139]^2) - (24*y[25]^2)/
     (y[11]*y[34]^2*y[139]) + (72*y[25]^2)/(y[11]*y[34]*y[139]) - 
    (8*y[179])/(y[5]*y[34]) + (8*y[2]*y[25]^4*y[180]^6)/(y[11]*y[139]^3) + 
    y[345]/(y[5]^2*y[34]) + y[346]/(y[5]*y[34]^2) + 
    (24*y[25]*y[347])/(y[5]*y[11]) - (8*y[348])/(y[34]^2*y[139]) + 
    (8*y[349])/(y[34]*y[139]) + (16*y[25]*y[350])/(y[34]*y[139]^2) + 
    (8*y[25]^2*y[351])/(y[11]*y[139]) + (8*y[25]^3*y[352])/(y[11]*y[139]^2) + 
    (8*y[25]*y[353])/y[139] + (8*y[25]*y[354])/y[139]^2 + 
    (8*y[25]^2*y[355])/y[139]^3, f[109] -> -1/4*y[11]^2/y[12] + 
    y[6]/(4*y[2]^2*y[5]*y[25]) - y[25]/(4*y[2]^2) + 
    y[64]/(4*y[2]^2*y[5]^2*y[25]) + y[356]/(4*y[2]*y[25]) + y[357]/4 + 
    y[358]/(4*y[2]) + y[359]/(4*y[2]*y[5]*y[25]) + 
    (y[7]*y[360])/(4*y[2]^2*y[5]^2) - (y[11]^2*y[361])/(4*y[10]*y[12]) + 
    y[165]^2/(4*y[5]^2*y[25]*y[363]) + y[362]/(4*y[25]*y[363]) + 
    y[364]/(4*y[2]*y[5]^2*y[25]) + y[365]/(4*y[2]^2*y[5]) + 
    y[366]/(y[2]*y[5]) + y[367]/(4*y[5]*y[25]*y[363]) + y[368]/(4*y[5]^2) + 
    y[369]/(4*y[5]) + y[370]/(4*y[2]*y[5]^2), 
  f[112] -> -1/2*(y[1]*y[76])/y[2] + y[76]/(4*y[2]^2*y[25]) + 
    y[76]/(4*y[2]*y[25]) - (y[25]*y[76])/(4*y[2]^2) + 
    y[165]/(2*y[2]^2*y[5]*y[25]) - (y[11]*y[30]*y[180]^2)/(2*y[2]*y[363]) - 
    (y[11]*y[30]^2*y[180]^2)/(2*y[2]*y[25]*y[363]) + y[371]/4 - 
    (y[7]*y[372])/(4*y[2]^2*y[5]^2) + (y[7]*y[373])/(4*y[2]^2*y[5]^2*y[25]) + 
    (y[7]^2*y[374])/(4*y[5]^2*y[25]*y[363]^2) + 
    (y[7]^2*y[375])/(2*y[5]*y[363]) + y[376]/(4*y[5]^2) + y[377]/(4*y[5]) + 
    y[378]/(4*y[2]^2*y[5]) + y[379]/(4*y[2]*y[5]^2) + y[380]/(4*y[2]*y[5]) + 
    (y[30]*y[381])/(2*y[2]*y[5]*y[25]) + y[382]/(4*y[5]^2*y[25]*y[363]) + 
    y[383]/(4*y[2]*y[5]^2*y[25]) + y[384]/(4*y[25]*y[363]) + 
    (y[7]*y[385])/(4*y[5]*y[25]*y[363]^2) + y[386]/(4*y[5]*y[25]*y[363]) + 
    y[387]/(2*y[363]) + y[388]/(4*y[25]*y[363]^2), 
  f[121] -> (5*y[1]*y[180])/(6*y[2]^2*y[5]) + (5*y[1]*y[7]*y[180])/
     (6*y[2]^2*y[5]^2) - (5*y[146]*y[356])/6 + (5*y[389])/(6*y[2]*y[5]) - 
    (5*y[390])/(6*y[5]) + (5*y[391])/(6*y[5]^2) + y[392]/(6*y[2]*y[5]^2), 
  f[122] -> y[1]/(4*y[2]) + (y[1]*y[7])/(2*y[2]*y[5]) + 
    (y[1]*y[7]^2)/(4*y[2]*y[5]^2) + (y[1]*y[11]^2)/(4*y[12]) - 
    (y[7]*y[25]*y[61]^2)/(4*y[5]^2) + (y[7]*y[180])/(4*y[5]*y[10]) + 
    (y[1]*y[11]^2*y[361])/(4*y[10]*y[12]) + y[393]/4 + y[394]/(4*y[10]) + 
    (y[7]^2*y[395])/(4*y[5]^2*y[66]) + y[396]/(4*y[66]) + y[397]/(4*y[5]) + 
    y[398]/(4*y[5]*y[66]), f[127] -> (y[25]*y[34]*y[76])/12 - 
    (y[1]*y[180])/(12*y[2]*y[5]) - (y[1]*y[7]*y[180])/(12*y[2]*y[5]^2) + 
    (y[180]*y[399])/(12*y[5]^2) + y[400]/(12*y[5]), 
  f[139] -> (y[7]^2*y[67])/(4*y[5]^2*y[66]) + (5*y[11]*y[30]*y[180]^2)/
     (4*y[2]*y[363]) - (5*y[7]^2*y[375])/(4*y[5]*y[363]) + 
    (y[64]*y[385])/(2*y[5]*y[25]*y[363]^2) - (5*y[387])/(4*y[363]) + 
    y[401]/(4*y[2]^2*y[25]) + y[401]/(4*y[2]*y[25]) + y[402]/(4*y[2]^2) + 
    y[403]/(4*y[2]) + y[404]/(y[2]^2*y[5]) + 
    (y[7]*y[405])/(4*y[2]^2*y[5]^2) - (y[7]*y[406])/(4*y[2]^2*y[5]^2*y[25]) + 
    (y[7]^2*y[407])/(2*y[5]^2*y[25]*y[363]^2) + (y[11]*y[30]*y[180]^2*y[408])/
     (4*y[2]*y[25]*y[363]) + y[409]/(y[2]^2*y[5]*y[25]) + 
    y[410]/(4*y[5]^2*y[25]*y[363]) + y[411]/(4*y[2]*y[5]^2*y[25]) + 
    y[412]/(4*y[2]*y[5]*y[25]) + y[413]/(4*y[25]*y[363]) + 
    y[414]/(4*y[5]*y[25]*y[363]) + y[415]/4 + y[416]/(4*y[66]) + 
    (y[7]*y[417])/(4*y[5]*y[66]) + y[418]/(4*y[2]*y[5]) + 
    y[419]/(2*y[25]*y[363]^2) + y[420]/(4*y[5]^2) + y[421]/y[5] + 
    y[422]/(4*y[2]*y[5]^2), f[147] -> y[24]/(2*y[2]^2) + y[423]/(3*y[2]) + 
    y[424]/6 - (y[1]*y[425])/(6*y[2]^2*y[5]) + 
    (y[1]*y[426])/(6*y[2]^2*y[5]^2) + y[427]/(y[2]*y[5]) + 
    y[428]/(6*y[5]^2) + y[429]/(6*y[5]) + y[430]/(6*y[2]*y[5]^2), 
  f[148] -> -1/4 - (2*y[1]*y[7])/(y[2]^2*y[5]) - 
    (y[1]*y[7]^2)/(y[2]^2*y[5]^2) + y[24]/y[2]^2 + 
    (y[33]*y[34])/(4*y[1]*y[5]) + (y[2]^2*y[33]*y[34])/(4*y[1]*y[5]*y[40]) + 
    (y[2]^2*y[34]*y[43])/(4*y[1]*y[5]^2*y[40]) + y[25]*y[76] - 
    (y[34]*y[115])/(4*y[1]*y[5]^2) - (y[1]*y[7]^2*y[116])/
     (4*y[2]^2*y[5]^2*y[40]) + (y[1]*y[7]*y[126])/(4*y[2]^2*y[5]*y[40]) - 
    (y[1]*y[7]*y[128])/(4*y[2]*y[5]^2*y[40]) + (y[1]*y[129])/(4*y[2]*y[40]) + 
    (y[1]*y[131])/(4*y[2]*y[5]*y[40]) + y[431]/y[2] + y[432]/(y[2]*y[5]) + 
    y[433]/y[5] + y[434]/(4*y[5]^2) + y[435]/(y[2]*y[5]^2) + 
    y[436]/(4*y[2]^2*y[40]) + y[437]/(4*y[40]) + y[438]/(4*y[5]*y[40]) + 
    y[439]/(4*y[5]^2*y[40]), f[154] -> y[1]/(4*y[2]^2) + 
    (y[1]*y[6])/(4*y[2]^2*y[5]) - (y[1]*y[7])/(4*y[2]^2*y[5]^2) - 
    y[2]/(4*y[1]*y[5]^2*y[11]) - (y[11]^2*y[25])/(4*y[12]) + 
    y[34]/(4*y[1]*y[5]*y[11]*y[40]) - (y[25]*y[39])/(4*y[5]^2*y[11]*y[40]) + 
    y[41]/(4*y[5]*y[11]*y[40]) + (y[33]*y[48])/(4*y[1]*y[40]) + 
    y[49]/(4*y[1]*y[11]*y[40]) + y[53]/(4*y[11]*y[40]) - 
    (y[2]*y[34]*y[76])/(4*y[1]*y[5]^2) + (y[2]^3*y[43]*y[76])/
     (4*y[1]*y[5]^2*y[40]) + y[153]/(4*y[1]*y[5]*y[11]) + 
    y[154]/(4*y[1]*y[11]) + y[173]/(4*y[2]) - (y[7]*y[180])/(4*y[5]*y[10]) - 
    (y[11]^2*y[25]*y[361])/(4*y[10]*y[12]) + y[440]/(4*y[11]) + 
    y[441]/(4*y[10]) + y[442]/(4*y[5]^2*y[11]) + y[443]/(y[5]*y[11]) + 
    y[444]/(4*y[5]) + y[445]/(4*y[2]*y[5]^2) + 
    (y[76]*y[446])/(4*y[1]*y[5]*y[40]) + (y[1]^2*y[7]*y[447])/
     (4*y[2]^2*y[5]^2*y[40]) + (y[1]^2*y[448])/(4*y[2]^2*y[40]) + 
    y[449]/(4*y[2]*y[5]) + y[450]/(4*y[2]*y[40]) + y[451]/(4*y[5]^2) + 
    (y[1]^2*y[452])/(4*y[2]^2*y[5]*y[40]) - (y[1]*y[453])/
     (4*y[2]*y[5]*y[40]) + (y[1]*y[454])/(4*y[2]*y[5]^2*y[40]) + 
    y[455]/(4*y[40]) + y[456]/(4*y[5]*y[40]) + y[457]/(4*y[5]^2*y[40]), 
  f[183] -> -1/4*y[25] - (y[7]*y[25])/(4*y[5]) + 
    (y[7]*y[458])/(4*y[5]*y[34]) - (y[7]*y[149]*y[458])/(4*y[34]*y[139]) + 
    y[459]/(4*y[139]), f[184] -> y[1]/(4*y[2]) + (y[1]*y[6])/(4*y[2]*y[5]) - 
    (y[1]*y[7])/(4*y[2]*y[5]^2) + (y[25]*y[61]^2)/(4*y[5]^2) + 
    (3*y[1]*y[7]^2*y[25]*y[76]^2)/(4*y[5]*y[136]) + 
    (y[1]*y[7]^3*y[25]*y[76]^2)/(4*y[5]^2*y[136]) + (y[25]*y[460])/4 + 
    (y[25]*y[461])/(2*y[5]) + (y[458]*y[462])/(4*y[5]*y[34]) - 
    (y[149]*y[458]*y[462])/(4*y[34]*y[139]) + (y[1]*y[25]*y[76]^2*y[463])/
     (4*y[136]) + y[464]/(4*y[139]), 
  f[188] -> (y[1]^2*y[7])/(2*y[2]^2*y[5]*y[76]) + 
    (y[1]^2*y[7]^2)/(4*y[2]^2*y[5]^2*y[76]) - 
    (y[2]*y[25]^2)/(4*y[5]^2*y[11]*y[76]) - (y[1]^2*y[180]^2)/
     (4*y[2]*y[76]*y[178]) + (y[25]*y[244])/(4*y[5]^2*y[76]) - 
    (y[25]*y[244])/(4*y[5]*y[76]) + (y[1]^2*y[356])/(4*y[2]*y[76]) + 
    (y[1]*y[465])/(4*y[2]^2) + (y[1]*y[465])/(4*y[2]) + 
    (y[1]*y[7]*y[465])/(2*y[2]^2*y[5]) + (y[1]*y[7]^2*y[465])/
     (4*y[2]^2*y[5]^2) + (y[25]*y[466])/4 + (y[25]^2*y[467])/
     (4*y[5]*y[11]*y[76]) - (y[7]*y[468])/(4*y[2]*y[5]^2*y[76]) - 
    (y[7]*y[25]*y[469])/(4*y[2]*y[5]^2) - (y[180]^2*y[470])/(4*y[2]*y[178]) - 
    (y[25]^2*y[471])/(4*y[11]*y[76]*y[178]) + (y[25]*y[472])/(4*y[5]^2) - 
    (y[25]*y[180]*y[473]*y[474]^2)/(4*y[139]*y[178]) + y[475]/(4*y[178]) + 
    (y[25]^2*y[476])/(4*y[11]*y[76]) + (y[477]*y[478])/(4*y[5]*y[34]) - 
    (y[149]*y[477]*y[478])/(4*y[34]*y[139]) + (y[25]*y[479])/(4*y[5]) - 
    (y[1]*y[480])/(4*y[2]*y[5]*y[76]) + y[481]/(4*y[5]*y[76]*y[178]) + 
    y[482]/(4*y[2]*y[5]) + y[483]/(4*y[139]), 
  f[189] -> y[25]^2/(2*y[5]*y[11]*y[34]) - (y[2]*y[25]^2)/
     (4*y[5]^2*y[11]^2*y[76]) - y[25]^3/(2*y[11]*y[34]*y[139]) + 
    (y[25]^2*y[153])/(4*y[5]*y[11]^2*y[76]) + (y[25]^2*y[154])/
     (4*y[11]^2*y[76]) + (y[25]^2*y[174])/(4*y[5]*y[11]) + 
    (y[25]^2*y[175])/(4*y[5]^2*y[11]) + 
    y[25]^2/(4*y[5]*y[11]^2*y[76]*y[178]) + (3*y[25]^2*y[180]^2)/
     (4*y[11]*y[178]) - (y[1]^2*y[180]^2)/(2*y[2]*y[76]*y[178]) + 
    (y[25]^3*y[180]^5)/(4*y[11]*y[139]*y[178]) - 
    (y[25]^2*y[182])/(4*y[11]^2*y[76]*y[178]) - 
    (y[25]^3*y[189])/(4*y[11]*y[139]) - (y[25]*y[244])/(2*y[5]*y[76]) + 
    (y[1]^2*y[356])/(4*y[2]*y[76]) - (y[462]*y[468])/(4*y[2]*y[5]^2*y[76]) - 
    (y[180]^2*y[470])/(2*y[2]*y[178]) + y[484]/(y[11]*y[76]) + 
    (y[1]*y[485])/(4*y[2]^2) + (y[1]*y[485])/(4*y[2]) + (y[25]^2*y[486])/4 + 
    y[487]/(y[5]^2*y[76]) + (y[25]*y[488])/(4*y[5]^2*y[11]*y[76]) - 
    (y[25]*y[489])/(4*y[5]^2) + (y[25]*y[490])/(2*y[5]*y[11]*y[76]) + 
    (y[25]*y[491])/(4*y[5]*y[11]*y[76]*y[178]) + 
    (y[1]^2*y[492])/(4*y[2]^2*y[5]*y[76]) + y[493]/(4*y[178]) + 
    (y[1]^2*y[494])/(4*y[2]^2*y[5]^2*y[76]) - (y[25]*y[180]*y[495])/
     (4*y[139]*y[178]) + (y[25]^2*y[496])/(4*y[11]) + 
    (y[1]*y[7]*y[497])/(4*y[2]^2*y[5]^2) + (y[25]*y[498])/(2*y[2]*y[5]^2) + 
    y[499]/(y[2]^2*y[5]) - (y[25]*y[500])/(4*y[11]*y[76]*y[178]) - 
    (y[25]*y[501])/(4*y[5]) - (y[1]*y[502])/(4*y[2]*y[5]*y[76]) + 
    y[503]/(4*y[5]*y[76]*y[178]) + y[504]/(4*y[5]*y[34]) + 
    y[505]/(4*y[2]*y[5]) + y[506]/(4*y[34]*y[139]) + y[507]/(4*y[139]), 
  f[191] -> -1/8*(y[1]^2*y[7]^2)/(y[2]^2*y[5]^2) + (y[1]^2*y[9])/(8*y[2]^2) + 
    (y[1]^2*y[13])/(8*y[2]^2*y[5]) - (y[1]*y[508])/(8*y[2]) + 
    (y[1]*y[7]*y[25]*y[509])/(4*y[2]*y[5]^2) - (y[25]*y[510])/(4*y[139]) + 
    (y[1]*y[511])/(8*y[2]*y[5]) + y[512]/8 + y[513]/(8*y[5]^2) + 
    y[514]/(8*y[5]), f[207] -> (8*y[25])/y[5]^2 + (8*y[180])/(y[2]*y[5]^2) + 
    (8*y[180])/(y[2]*y[5]) - (8*y[1]*y[11]*y[180])/(y[2]*y[139]) + 
    y[342]/(y[5]*y[34]^2) + y[515]/(y[5]^2*y[34]) - (8*y[516])/(y[5]*y[34]) + 
    (8*y[149]*y[458]*y[517])/(y[34]*y[139]^2) + (8*y[149]*y[518])/
     (y[34]^2*y[139]) + (8*y[519])/y[139] - (8*y[520])/(y[5]*y[139]) + 
    (8*y[521])/(y[34]*y[139]) + (8*y[522])/y[139]^2 + 
    (8*y[25]*y[523])/y[139]^3, f[232] -> -1/2*(y[1]*y[7])/(y[2]*y[5]) - 
    (y[1]*y[7]^2)/(4*y[2]*y[5]^2) - y[7]^2/(4*y[5]*y[10]) - 
    (y[1]*y[11]^2)/(4*y[12]) - (y[1]*y[11]^3)/(4*y[10]*y[12]) + 
    y[24]/(4*y[2]) + (y[7]*y[25]*y[61]^2)/(4*y[5]^2) + 
    (y[7]^2*y[67])/(4*y[5]^2*y[66]) + y[416]/(4*y[66]) + 
    (y[7]*y[417])/(4*y[5]*y[66]) + (y[25]*y[76]*y[524])/4 + 
    y[525]/(4*y[10]) + (y[25]*y[526])/(4*y[5]), 
  f[240] -> y[1]/(4*y[2]^2) + (y[1]*y[7])/(2*y[2]^2*y[5]) + 
    (y[1]*y[7]^2)/(4*y[2]^2*y[5]^2) + y[76]^2/(4*y[26]) + 
    (y[76]*y[165])/(2*y[5]*y[26]) + y[165]^2/(4*y[5]^2*y[26]) + y[527]/y[2] + 
    y[528]/4 - (y[7]*y[529])/(4*y[2]*y[5]^2) + y[530]/(4*y[2]*y[5]) + 
    y[531]/(4*y[5]) + y[532]/(4*y[5]^2), 
  f[257] -> y[1]/(6*y[2]^2) + (y[1]*y[7])/(3*y[2]^2*y[5]) + 
    (y[1]*y[7]^2)/(6*y[2]^2*y[5]^2) + (y[1]^2*y[7]^3)/(y[2]^3*y[5]*y[8]^2) + 
    (y[1]^2*y[7]^4)/(4*y[2]^3*y[5]^2*y[8]^2) + (3*y[1]^2*y[7]^2)/
     (2*y[2]^3*y[5]*y[8]) + (y[1]^2*y[7]^3)/(2*y[2]^3*y[5]^2*y[8]) + 
    (y[1]*y[7]^3*y[17])/(4*y[2]^2*y[5]^2*y[8]^2) + 
    (y[1]*y[7]^2*y[17])/(2*y[2]^2*y[5]^2*y[8]) + 
    (y[1]^2*y[463])/(2*y[2]^3*y[8]) + y[533]/y[2] + y[534]/12 + 
    (y[1]^2*y[535])/(4*y[2]^3*y[8]^2) + (y[7]*y[536])/(12*y[5]^2) + 
    (3*y[1]*y[7]^2*y[537])/(2*y[2]^2*y[5]*y[8]^2) + y[538]/(6*y[5]) + 
    y[539]/(2*y[8]) + (y[7]*y[540])/(12*y[2]*y[5]^2) + y[541]/(6*y[2]*y[5]) + 
    (y[1]*y[542])/(2*y[2]^2*y[8]) + (y[1]*y[7]*y[543])/(2*y[2]^2*y[5]*y[8]) + 
    y[544]/(2*y[2]*y[8]) + (y[7]^2*y[545])/(4*y[5]^2*y[8]^2) + 
    (y[7]*y[545])/(2*y[5]^2*y[8]) + (y[7]*y[546])/(2*y[5]*y[8]^2) + 
    (y[7]^2*y[547])/(4*y[2]*y[5]^2*y[8]^2) + 
    (y[7]*y[547])/(2*y[2]*y[5]^2*y[8]) + (y[7]*y[548])/(2*y[2]*y[5]*y[8]^2) + 
    y[549]/(2*y[2]*y[5]*y[8]) + y[550]/(4*y[2]*y[8]^2) + 
    (y[1]*y[551])/(4*y[2]^2*y[8]^2) + y[552]/(y[5]*y[8]) + y[553]/(4*y[8]^2), 
  f[291] -> -47/2880 - (47*y[7])/(2880*y[5]), 
  f[293] -> (y[1]*y[7]^2)/(4*y[2]*y[5]) + y[24]/(4*y[2]) - 
    (y[9]*y[25]*y[76])/(4*y[136]) - (y[9]*y[76])/(4*y[34]*y[136]) + 
    (y[76]*y[138])/(4*y[5]*y[34]*y[136]) - (y[1]^2*y[11]*y[180]^2)/
     (4*y[2]*y[139]) - (y[25]*y[76]*y[554])/(4*y[5]*y[136]) + 
    y[555]/(4*y[5]*y[34]) + y[556]/(4*y[139]) + y[557]/(4*y[34]*y[139]), 
  f[294] -> (y[1]*y[7]^2)/(2*y[2]*y[5]) + y[24]/(2*y[2]) - 
    (3*y[9]*y[25]*y[76])/(4*y[136]) - (3*y[9]*y[76])/(4*y[34]*y[136]) + 
    (3*y[76]*y[138])/(4*y[5]*y[34]*y[136]) - (y[1]^2*y[11]*y[180]^2)/
     (2*y[2]*y[139]) - (3*y[25]*y[76]*y[554])/(4*y[5]*y[136]) + 
    y[558]/(4*y[5]*y[34]) + y[559]/(4*y[139]) + y[560]/(4*y[34]*y[139]), 
  f[296] -> y[1]^2/(4*y[2]^2) + (y[1]^2*y[7])/(2*y[2]^2*y[5]) + 
    (y[1]^2*y[7]^2)/(4*y[2]^2*y[5]^2) + (y[1]*y[11]^2*y[25])/(8*y[12]) + 
    (y[1]*y[11]^3*y[25])/(8*y[10]*y[12]) + (y[7]^2*y[147])/(8*y[5]^2*y[10]) + 
    (y[1]^3*y[11]*y[180]^2)/(4*y[2]*y[139]) - (y[1]*y[466])/(4*y[2]) + 
    (y[25]*y[561])/8 + (y[25]*y[562])/(8*y[5]) + (y[25]*y[61]*y[563])/
     (8*y[5]^2) - (y[1]*y[7]*y[564])/(4*y[2]*y[5]^2) + 
    (y[7]*y[565])/(8*y[5]*y[10]) + y[566]/(4*y[5]*y[34]) - 
    (y[149]*y[566])/(4*y[34]*y[139]) - (y[1]*y[567])/(4*y[2]*y[5]) + 
    y[568]/(8*y[10]) + y[569]/(4*y[139]), 
  f[297] -> y[1]^2/(2*y[2]^2) + (y[1]^2*y[7])/(y[2]^2*y[5]) + 
    (y[1]^2*y[7]^2)/(2*y[2]^2*y[5]^2) + (y[1]*y[11]^2*y[25])/(8*y[12]) + 
    (y[1]*y[11]^3*y[25])/(8*y[10]*y[12]) + (y[7]^2*y[147])/(8*y[5]^2*y[10]) + 
    (y[1]^3*y[11]*y[180]^2)/(2*y[2]*y[139]) - (y[1]*y[466])/(2*y[2]) - 
    (y[1]*y[7]*y[564])/(2*y[2]*y[5]^2) + (y[7]*y[565])/(8*y[5]*y[10]) - 
    (y[1]*y[567])/(2*y[2]*y[5]) + y[568]/(8*y[10]) + (y[25]*y[570])/8 + 
    (y[25]*y[571])/(8*y[5]) + (y[25]*y[61]*y[572])/(8*y[5]^2) + 
    y[573]/(4*y[5]*y[34]) - (y[149]*y[574])/(4*y[34]*y[139]) + 
    y[575]/(4*y[139]), f[298] -> -1/4*(y[25]^2*y[35]) + 
    (y[2]*y[25]^2)/(8*y[5]^2*y[11]^2*y[76]^2) + y[1]^2/(4*y[2]^3*y[76]) + 
    (y[1]^2*y[7])/(2*y[2]^3*y[5]*y[76]) + (y[1]^2*y[7]^2)/
     (4*y[2]^3*y[5]^2*y[76]) - (y[1]*y[25])/(8*y[76]) + 
    (y[25]*y[152])/(4*y[5]*y[11]*y[76]^2) + (y[25]^2*y[153])/
     (4*y[5]^2*y[11]*y[76]) - (y[7]^2*y[25]^2*y[30]^2)/(8*y[5]*y[178]) - 
    (y[25]*y[179])/(4*y[5]*y[11]*y[76]*y[178]) + 
    (y[25]*y[180])/(4*y[76]*y[178]) - (y[1]^3*y[11]*y[180]^2)/
     (4*y[2]*y[139]) - (y[25]*y[180]^2)/(8*y[76]*y[178]^2) - 
    (y[1]*y[25]*y[180]^2)/(8*y[2]*y[76]*y[178]^2) - 
    (y[7]*y[25]^2*y[180]^2)/(8*y[11]*y[76]*y[178]^2) - 
    (y[1]^2*y[180]^2)/(4*y[2]^2*y[76]*y[178]) - 
    (y[25]*y[244])/(2*y[5]^2*y[76]) + (y[25]*y[244])/
     (8*y[11]*y[76]^2*y[178]) - (y[25]^2*y[467])/(8*y[5]*y[11]^2*y[76]^2) + 
    (y[25]^2*y[471])/(8*y[11]^2*y[76]^2*y[178]) - 
    (y[25]^2*y[476])/(8*y[11]^2*y[76]^2) + y[487]/(y[5]*y[76]) + 
    (y[1]*y[576])/(8*y[2]) + (y[1]^2*y[577])/(8*y[2]^2) + 
    y[578]/(8*y[2]*y[76]) + y[579]/(4*y[2]^2*y[76]) - 
    (y[1]*y[580])/(8*y[2]^2) + (y[25]^2*y[581])/(8*y[11]*y[76]) + 
    y[582]/(8*y[2]*y[5]^2*y[76]^2) + (y[25]^2*y[583])/(4*y[5]*y[11]*y[76]) - 
    (y[7]*y[584])/(4*y[2]^2*y[5]^2*y[76]^2) + (y[1]^2*y[7]*y[585])/
     (4*y[2]^3*y[5]) + (y[1]^2*y[7]^2*y[585])/(8*y[2]^3*y[5]^2) - 
    (y[1]^2*y[180]^2*y[585])/(8*y[2]^2*y[178]) - (y[25]*y[180]^2*y[586])/
     (8*y[2]*y[178]^2) - (y[1]*y[7]*y[587])/(4*y[2]^2*y[5]^2*y[76]) - 
    (y[1]*y[588])/(4*y[2]^2*y[5]*y[76]) + (y[149]*y[589])/(4*y[34]*y[139]) + 
    (y[1]*y[180]*y[590])/(8*y[2]*y[76]^2*y[178]) + 
    (y[1]*y[7]*y[591])/(8*y[2]*y[5]*y[76]^2) - (y[25]*y[152]*y[592])/
     (4*y[5]*y[11]*y[76]^2) - (y[1]*y[7]*y[593])/(4*y[2]^2*y[5]^2) + 
    (y[1]*y[180]*y[594])/(4*y[2]*y[76]*y[178]) + 
    y[595]/(4*y[2]*y[5]^2*y[76]) - (y[1]*y[596])/(8*y[2]^2*y[5]*y[76]^2) + 
    y[597]/(8*y[5]*y[76]^2*y[178]) - (y[1]*y[598])/(8*y[2]^2*y[5]) + 
    (y[25]*y[599])/(8*y[11]*y[76]*y[178]) + y[600]/(8*y[5]*y[34]) + 
    y[601]/(4*y[2]*y[5]*y[76]) + y[602]/(4*y[5]*y[76]*y[178]) - 
    (y[25]*y[180]*y[603])/(4*y[139]*y[178]) + (y[25]*y[604])/(8*y[5]^2) + 
    y[605]/(8*y[178]) + (y[180]*y[606])/(8*y[2]*y[178]) - 
    (y[25]*y[607])/(8*y[178]^2) + (y[25]*y[608])/(8*y[5]) + 
    y[609]/(8*y[34]*y[178]) + y[610]/(8*y[2]*y[5]) + 
    (y[25]*y[611])/(8*y[2]*y[5]^2) + y[612]/(4*y[139]), 
  f[299] -> (3*y[1]^2)/(8*y[2]^3) + (3*y[1]^2*y[7])/(4*y[2]^3*y[5]) + 
    (3*y[1]^2*y[7]^2)/(8*y[2]^3*y[5]^2) + (y[1]^2*y[7])/
     (4*y[2]^3*y[5]*y[76]^2) + (y[1]^2*y[7]^2)/(8*y[2]^3*y[5]^2*y[76]^2) + 
    (y[2]*y[25]^2)/(8*y[5]^2*y[11]^2*y[76]^2) + y[1]^2/(2*y[2]^3*y[76]) - 
    (3*y[1])/(4*y[2]^2*y[76]) + (y[1]^2*y[7])/(y[2]^3*y[5]*y[76]) + 
    (y[1]^2*y[7]^2)/(2*y[2]^3*y[5]^2*y[76]) - (y[1]*y[25])/(8*y[76]) + 
    (y[25]*y[152])/(4*y[5]*y[11]*y[76]^2) - (y[25]*y[176])/(4*y[5]^2*y[76]) + 
    (y[25]*y[176])/(4*y[5]*y[76]) - (y[7]^2*y[25]^2*y[30]^2)/
     (8*y[5]*y[178]) + (y[25]*y[180])/(4*y[76]*y[178]) - 
    (y[1]^3*y[11]*y[180]^2)/(2*y[2]*y[139]) - (y[25]*y[180]^2)/
     (8*y[76]*y[178]^2) - (y[1]*y[25]*y[180]^2)/(8*y[2]*y[76]*y[178]^2) - 
    (y[7]*y[25]^2*y[180]^2)/(8*y[11]*y[76]*y[178]^2) - 
    (y[1]^2*y[180]^2)/(8*y[2]^2*y[76]^2*y[178]) - 
    (y[1]^2*y[180]^2)/(2*y[2]^2*y[76]*y[178]) + 
    (y[25]*y[244])/(8*y[11]*y[76]^2*y[178]) - 
    (y[25]*y[309])/(4*y[5]*y[11]*y[76]*y[178]) + 
    (y[1]^2*y[356])/(8*y[2]^2*y[76]^2) - (y[25]^2*y[467])/
     (8*y[5]*y[11]^2*y[76]^2) + (y[25]^2*y[467])/(2*y[5]^2*y[11]*y[76]) + 
    (y[25]^2*y[471])/(8*y[11]^2*y[76]^2*y[178]) - 
    (y[25]^2*y[476])/(8*y[11]^2*y[76]^2) + (y[1]*y[576])/(8*y[2]) + 
    y[578]/(8*y[2]*y[76]) + y[582]/(8*y[2]*y[5]^2*y[76]^2) - 
    (y[7]*y[584])/(4*y[2]^2*y[5]^2*y[76]^2) - (y[25]*y[180]^2*y[586])/
     (8*y[2]*y[178]^2) + (y[1]*y[180]*y[590])/(8*y[2]*y[76]^2*y[178]) + 
    (y[1]*y[7]*y[591])/(8*y[2]*y[5]*y[76]^2) - (y[25]*y[152]*y[592])/
     (4*y[5]*y[11]*y[76]^2) - (y[1]*y[596])/(8*y[2]^2*y[5]*y[76]^2) + 
    y[597]/(8*y[5]*y[76]^2*y[178]) - (y[25]*y[607])/(8*y[178]^2) + 
    y[609]/(8*y[34]*y[178]) - (y[1]*y[613])/(8*y[2]^2) - (y[25]^2*y[614])/4 + 
    (y[25]*y[615])/(8*y[11]*y[76]) + (y[25]*y[616])/(4*y[5]*y[11]*y[76]) - 
    (y[1]*y[180]^2*y[617])/(8*y[2]^2*y[178]) - (y[1]*y[7]*y[618])/
     (4*y[2]^2*y[5]^2*y[76]) - (y[25]*y[180]*y[619])/(4*y[139]*y[178]) - 
    (y[1]*y[7]*y[620])/(4*y[2]^2*y[5]^2) + (y[1]*y[180]*y[621])/
     (4*y[2]*y[76]*y[178]) + y[622]/(4*y[2]*y[5]^2*y[76]) - 
    (y[1]*y[623])/(2*y[2]^2*y[5]*y[76]) + y[624]/(4*y[5]*y[76]*y[178]) + 
    (y[25]*y[625])/(8*y[11]*y[76]*y[178]) + y[626]/(8*y[5]*y[34]) + 
    y[627]/(4*y[2]*y[5]*y[76]) + (y[180]*y[628])/(8*y[2]*y[178]) + 
    (y[25]*y[629])/(8*y[5]^2) + (y[25]*y[630])/(8*y[5]) + y[631]/(8*y[178]) + 
    (y[25]*y[632])/(8*y[2]*y[5]^2) - (y[1]*y[633])/(8*y[2]^2*y[5]) + 
    (y[149]*y[634])/(4*y[34]*y[139]) + y[635]/(8*y[2]*y[5]) + 
    y[636]/(4*y[139]), f[302] -> (5*y[1]^2*y[7]^2)/(8*y[2]^2*y[5]^2) + 
    (y[1]^2*y[11]*y[25]*y[180]^2)/(2*y[2]*y[139]) + (y[1]*y[637])/(8*y[2]) - 
    (y[1]^2*y[638])/(8*y[2]^2) - (y[1]^2*y[639])/(8*y[2]^2*y[5]) + 
    (y[1]*y[7]*y[640])/(4*y[2]*y[5]^2) + y[641]/(8*y[2]*y[5]) + y[642]/8 + 
    (y[25]*y[643])/(4*y[139]) + y[644]/(8*y[5]^2) + y[645]/(8*y[5]), 
  f[303] -> y[1]/(4*y[2]^2) + (y[1]*y[7])/(2*y[2]^2*y[5]) + 
    (y[1]*y[7]^2)/(4*y[2]^2*y[5]^2) + (y[1]^2*y[11]*y[180]^2)/
     (4*y[2]*y[139]) - (y[7]*y[564])/(4*y[2]*y[5]^2) + y[646]/y[2] + 
    y[647]/4 + y[648]/(4*y[1]) + (y[180]*y[649])/(4*y[5]*y[34]) + 
    y[650]/(y[1]*y[5]) + y[651]/(4*y[1]*y[139]) + (y[61]*y[652])/(4*y[5]^2) + 
    y[653]/(4*y[5]) + (y[64]*y[654])/(4*y[1]*y[34]) + 
    y[655]/(4*y[1]*y[5]^2) + y[656]/(4*y[2]*y[5]) + y[657]/(4*y[34]*y[139]) + 
    y[658]/(4*y[139]), f[304] -> y[1]/(2*y[2]^2) + 
    (y[1]*y[7])/(y[2]^2*y[5]) + (y[1]*y[7]^2)/(2*y[2]^2*y[5]^2) + 
    (y[1]^2*y[11]*y[180]^2)/(2*y[2]*y[139]) + y[364]/(4*y[1]*y[5]*y[34]) + 
    y[364]/(4*y[1]*y[34]*y[139]) - (y[7]*y[564])/(2*y[2]*y[5]^2) + 
    (y[61]*y[652])/(2*y[5]^2) + y[655]/(2*y[1]*y[5]^2) + 
    y[656]/(2*y[2]*y[5]) + y[659]/y[2] + y[660]/4 + y[661]/(4*y[1]) + 
    y[662]/(y[1]*y[5]) + y[663]/(4*y[1]*y[139]) + y[664]/y[5] + 
    y[665]/(4*y[5]*y[34]) + y[666]/(4*y[139]) + y[667]/(4*y[34]*y[139]), 
  f[305] -> -1/4*(y[7]^2*y[76])/(y[1]*y[5]*y[34]) - 
    (y[7]^2*y[76])/(4*y[1]*y[34]*y[139]) - (y[1]*y[25]^2*y[169])/
     (8*y[11]^2*y[76]^2) + (y[7]^3*y[25]^3*y[30]^3)/(8*y[5]*y[178]) + 
    (y[1]*y[25]^2)/(8*y[5]*y[11]^2*y[76]^2*y[178]) + 
    (y[1]*y[25]*y[180]^3)/(8*y[76]*y[178]^2) + (y[1]^2*y[25]*y[180]^3)/
     (8*y[2]*y[76]*y[178]^2) + (y[1]*y[7]*y[25]^2*y[180]^3)/
     (8*y[11]*y[76]*y[178]^2) + (y[1]^3*y[180]^3)/(8*y[2]^2*y[76]^2*y[178]) - 
    (y[1]*y[25]^2*y[182])/(8*y[11]^2*y[76]^2*y[178]) - 
    (y[25]*y[180]^2*y[244])/(8*y[76]*y[178]) + (y[1]^2*y[180]^3*y[244])/
     (8*y[2]^2*y[76]*y[178]) - (y[1]^2*y[7]^2*y[253])/
     (8*y[2]^3*y[5]^2*y[76]^2) + (y[2]*y[25]^2*y[300])/
     (8*y[5]^2*y[11]^2*y[76]^2) - (y[1]*y[25]*y[500])/
     (8*y[11]*y[76]^2*y[178]) - (y[1]^2*y[180]^2*y[590])/
     (8*y[2]*y[76]^2*y[178]) + (y[1]*y[25]*y[180]^2*y[603])/
     (4*y[139]*y[178]) + (y[43]*y[655])/(4*y[1]*y[5]^2) + 
    (y[25]*y[584]*y[668])/(4*y[76]^2) + (y[25]*y[669])/(8*y[5]^2*y[76]^2) - 
    (y[25]*y[669])/(8*y[5]*y[76]^2) + (y[25]*y[670])/
     (8*y[5]^2*y[11]*y[76]^2) + (y[25]*y[671])/(8*y[5]^2*y[11]*y[76]) - 
    (y[25]*y[672])/(4*y[5]^2*y[76]) - (y[25]^2*y[673])/
     (8*y[5]*y[11]^2*y[76]^2) + (y[25]*y[674])/(8*y[5]*y[11]*y[76]^2) + 
    (y[25]*y[675])/(8*y[5]*y[11]*y[76]) + (y[25]*y[676])/(4*y[5]*y[76]) - 
    (y[1]*y[25])/(4*y[5]^2*y[11]*y[76]*y[677]) + (y[25]*y[37]*y[76])/
     (4*y[5]^2*y[40]*y[677]) + (y[25]*y[173])/(4*y[2]*y[5]^2*y[76]*y[677]) + 
    y[180]/(4*y[2]^3*y[5]^2*y[76]*y[677]) - 
    (3*y[180])/(4*y[2]^3*y[5]*y[76]*y[677]) - (y[25]*y[76]*y[180]^2)/
     (4*y[40]*y[677]) - (y[25]*y[224])/(4*y[2]*y[5]*y[76]*y[677]) + 
    (y[25]*y[678])/(4*y[5]*y[11]*y[76]*y[677]) + 
    y[679]/(4*y[2]^2*y[5]^2*y[76]*y[677]) - 
    (3*y[679])/(4*y[2]^2*y[5]*y[76]*y[677]) - 
    (y[25]*y[680])/(4*y[11]*y[76]*y[677]) + (y[180]*y[681])/
     (4*y[2]^3*y[76]*y[677]) + (y[25]*y[180]^3*y[682])/(8*y[2]*y[178]^2) + 
    (y[25]*y[683])/(8*y[5]*y[11]*y[76]^2*y[178]) + 
    (y[25]*y[684])/(8*y[5]*y[11]*y[76]*y[178]) + (y[1]^2*y[180]^3*y[685])/
     (8*y[2]^2*y[178]) - (y[1]^2*y[7]^2*y[686])/(8*y[2]^3*y[5]^2) - 
    (y[1]^2*y[7]*y[687])/(8*y[2]^3*y[5]*y[76]^2) - 
    (y[1]^2*y[7]*y[688])/(8*y[2]^3*y[5]) + y[689]/(4*y[1]*y[139]) + 
    (y[1]^2*y[11]*y[25]*y[180]^3*y[690])/(4*y[2]*y[139]) - 
    (y[25]*y[76]*y[691])/(4*y[5]*y[40]*y[677]) - 
    (y[180]^2*y[692])/(4*y[2]^3*y[5]^2*y[40]*y[677]) + 
    (y[180]^2*y[693])/(4*y[2]^3*y[5]*y[40]*y[677]) + 
    y[694]/(4*y[2]*y[76]*y[677]) + y[695]/(4*y[2]^2*y[76]*y[677]) - 
    (y[5]*y[180]^2*y[696])/(4*y[40]*y[178]) - (y[1]^2*y[697])/
     (8*y[2]^3*y[76]^2) + y[698]/(8*y[2]^3*y[76]) - 
    (y[1]^2*y[699])/(8*y[2]^3) + y[700]/(8*y[2]*y[5]^2*y[76]^2) - 
    (y[1]*y[701])/(8*y[2]^2*y[76]^2) + (y[25]*y[702])/(8*y[76]) + 
    (y[1]*y[7]*y[703])/(8*y[2]^2*y[5]^2*y[76]^2) + y[704]/(8*y[2]^2*y[76]) - 
    (y[1]*y[180]^2*y[705])/(8*y[2]*y[76]*y[178]) + y[706]/(4*y[1]) + 
    y[707]/(8*y[2]*y[76]) - (y[180]^2*y[708])/(4*y[2]^3*y[40]*y[677]) + 
    y[709]/(8*y[2]^3*y[5]*y[76]) + y[710]/(8*y[2]*y[5]^2*y[76]) + 
    y[711]/(4*y[1]*y[5]) + y[712]/(8*y[2]^3*y[5]^2*y[76]) + 
    y[713]/(4*y[2]*y[40]*y[677]) + (y[1]*y[714])/(8*y[5]*y[76]^2*y[178]) + 
    (y[1]*y[715])/(8*y[2]^2*y[5]*y[76]^2) + y[716]/(8*y[2]*y[5]*y[76]^2) - 
    (y[25]*y[717])/(8*y[11]*y[76]*y[178]) + y[718]/(4*y[2]^2*y[5]^2*y[76]) + 
    y[719]/(8*y[2]^2*y[5]*y[76]) + y[720]/(8*y[2]*y[5]*y[76]) + 
    y[721]/(8*y[5]*y[76]*y[178]) + y[722]/(4*y[2]*y[5]^2*y[40]*y[677]) + 
    (y[25]*y[723])/(8*y[11]*y[76]) + y[724]/(8*y[2]) + 
    y[725]/(4*y[2]*y[5]*y[40]*y[677]) - (y[180]^2*y[726])/(8*y[2]*y[178]) + 
    (y[1]*y[727])/(8*y[2]^2) + y[728]/8 + y[729]/(4*y[2]^2*y[40]*y[677]) + 
    y[730]/(4*y[2]^2*y[5]^2*y[40]*y[677]) + (y[1]*y[7]*y[731])/
     (8*y[2]^2*y[5]^2) + y[732]/(4*y[2]^2*y[5]*y[40]*y[677]) + 
    y[733]/(8*y[5]*y[34]) + y[734]/(8*y[2]*y[5]^2) + 
    y[735]/(4*y[2]^3*y[5]^2*y[40]) + (y[1]*y[736])/(8*y[2]^2*y[5]) + 
    y[737]/(8*y[34]*y[178]) + y[738]/(8*y[2]*y[5]) + 
    y[739]/(4*y[2]^2*y[5]*y[40]) + y[740]/(4*y[2]^3*y[5]*y[40]) + 
    y[741]/(4*y[2]*y[5]*y[40]) + y[742]/(4*y[2]^2*y[5]^2*y[40]) + 
    y[743]/(4*y[2]*y[5]^2*y[40]) + y[744]/(8*y[178]) + 
    (y[25]*y[745])/(8*y[178]^2) + y[746]/(8*y[5]) + y[747]/(4*y[2]^3*y[40]) + 
    y[748]/(8*y[5]^2) - (y[1]*y[749])/(4*y[2]*y[40]) + 
    y[750]/(4*y[2]^2*y[40]) + y[751]/(4*y[34]*y[139]) + 
    y[752]/(4*y[5]^2*y[40]) + y[753]/(4*y[5]*y[40]) + y[754]/(4*y[40]) + 
    y[755]/(4*y[139]), f[306] -> 
   -1/8*(y[1]*y[25]^2*y[169])/(y[11]^2*y[76]^2) + (y[7]^3*y[25]^3*y[30]^3)/
     (8*y[5]*y[178]) + (y[1]*y[25]^2)/(8*y[5]*y[11]^2*y[76]^2*y[178]) + 
    (y[1]*y[25]*y[180]^3)/(8*y[76]*y[178]^2) + (y[1]^2*y[25]*y[180]^3)/
     (8*y[2]*y[76]*y[178]^2) + (y[1]*y[7]*y[25]^2*y[180]^3)/
     (8*y[11]*y[76]*y[178]^2) + (y[1]^3*y[180]^3)/(8*y[2]^2*y[76]^2*y[178]) - 
    (y[1]*y[25]^2*y[182])/(8*y[11]^2*y[76]^2*y[178]) - 
    (y[25]*y[180]^2*y[244])/(8*y[76]*y[178]) - (y[1]^2*y[7]^2*y[253])/
     (8*y[2]^3*y[5]^2*y[76]^2) + (y[2]*y[25]^2*y[300])/
     (8*y[5]^2*y[11]^2*y[76]^2) - (y[1]*y[25]*y[500])/
     (8*y[11]*y[76]^2*y[178]) - (y[1]^2*y[180]^2*y[590])/
     (8*y[2]*y[76]^2*y[178]) + (y[1]*y[25]*y[180]^2*y[619])/
     (4*y[139]*y[178]) + (y[43]*y[655])/(2*y[1]*y[5]^2) + 
    (y[25]*y[584]*y[668])/(4*y[76]^2) + (y[25]*y[669])/(8*y[5]^2*y[76]^2) - 
    (y[25]*y[669])/(8*y[5]*y[76]^2) + (y[25]*y[670])/
     (8*y[5]^2*y[11]*y[76]^2) - (y[25]^2*y[673])/(8*y[5]*y[11]^2*y[76]^2) + 
    (y[25]*y[674])/(8*y[5]*y[11]*y[76]^2) + (y[25]*y[180]^3*y[682])/
     (8*y[2]*y[178]^2) + (y[25]*y[683])/(8*y[5]*y[11]*y[76]^2*y[178]) - 
    (y[1]^2*y[7]*y[687])/(8*y[2]^3*y[5]*y[76]^2) + 
    (y[1]^2*y[11]*y[25]*y[180]^3*y[690])/(2*y[2]*y[139]) - 
    (y[1]^2*y[697])/(8*y[2]^3*y[76]^2) + y[700]/(8*y[2]*y[5]^2*y[76]^2) - 
    (y[1]*y[701])/(8*y[2]^2*y[76]^2) + (y[25]*y[702])/(8*y[76]) + 
    (y[1]*y[7]*y[703])/(8*y[2]^2*y[5]^2*y[76]^2) + 
    (y[1]*y[714])/(8*y[5]*y[76]^2*y[178]) + (y[1]*y[715])/
     (8*y[2]^2*y[5]*y[76]^2) + y[716]/(8*y[2]*y[5]*y[76]^2) + 
    y[737]/(8*y[34]*y[178]) + (y[25]*y[745])/(8*y[178]^2) + 
    (y[25]^2*y[756])/(8*y[5]^2*y[11]*y[76]) - 
    (y[25]*y[757])/(4*y[5]^2*y[76]) - (y[25]*y[758])/(8*y[5]*y[11]*y[76]) + 
    (y[25]*y[759])/(4*y[5]*y[76]) - (y[1]^2*y[7]^2*y[760])/
     (8*y[2]^3*y[5]^2) + (y[25]*y[761])/(8*y[5]*y[11]*y[76]*y[178]) + 
    (y[1]^2*y[180]^3*y[762])/(8*y[2]^2*y[76]*y[178]) + 
    (y[1]*y[180]^3*y[763])/(8*y[2]^2*y[178]) - (y[7]*y[76]*y[764])/
     (4*y[1]*y[5]*y[34]) - (y[7]*y[76]*y[764])/(4*y[1]*y[34]*y[139]) - 
    (y[1]^2*y[7]^2*y[765])/(8*y[2]^3*y[5]^2*y[76]) - 
    (3*y[1]^2*y[7]*y[766])/(8*y[2]^3*y[5]) - (y[1]^2*y[7]*y[767])/
     (8*y[2]^3*y[5]*y[76]) - (y[1]^2*y[768])/(8*y[2]^3) - 
    (y[1]^2*y[769])/(8*y[2]^3*y[76]) - (y[1]*y[770])/(8*y[2]^2*y[76]) - 
    (y[1]*y[180]^2*y[771])/(8*y[2]*y[76]*y[178]) + y[772]/(8*y[2]*y[76]) + 
    y[773]/(4*y[1]) + (y[1]*y[7]*y[774])/(4*y[2]^2*y[5]^2*y[76]) + 
    y[775]/(8*y[2]*y[5]^2*y[76]) + y[776]/(4*y[1]*y[5]) - 
    (y[25]*y[777])/(8*y[11]*y[76]*y[178]) + y[778]/(8*y[2]*y[5]*y[76]) + 
    (y[1]*y[779])/(8*y[2]^2*y[5]*y[76]) + y[780]/(8*y[5]*y[76]*y[178]) + 
    (y[25]*y[781])/(8*y[11]*y[76]) + y[782]/(8*y[2]) - 
    (y[180]^2*y[783])/(8*y[2]*y[178]) + (y[1]*y[784])/(8*y[2]^2) + y[785]/8 + 
    y[786]/(4*y[1]*y[139]) + (y[1]*y[7]*y[787])/(8*y[2]^2*y[5]^2) + 
    y[788]/(8*y[2]*y[5]^2) + y[789]/(8*y[5]*y[34]) + 
    (y[1]*y[790])/(8*y[2]^2*y[5]) + y[791]/(8*y[2]*y[5]) + 
    y[792]/(8*y[178]) + y[793]/(8*y[5]) + y[794]/(8*y[5]^2) + 
    y[795]/(4*y[34]*y[139]) + y[796]/(4*y[139]), 
  f[317] -> (-8*y[7]*y[173])/(y[2]*y[5]^2) + (8*y[11]*y[80]*y[180])/
     (y[2]*y[139]) - (8*y[173]*y[180])/(y[2]*y[5]) - 
    (8*y[7]*y[518])/(y[5]*y[34]*y[139]) + (8*y[649])/(y[5]^2*y[34]) + 
    y[797]/(y[5]*y[34]^2) - (8*y[149]*y[798])/(y[34]^2*y[139]) + 
    (8*y[149]*y[799])/(y[34]*y[139]^2) + (8*y[800])/(y[5]*y[34]) - 
    (8*y[7]*y[801])/(y[5]*y[139]) + y[802]/y[139] - 
    (8*y[803])/(y[34]*y[139]) + y[804]/y[139]^2 + (8*y[25]*y[805])/y[139]^3, 
  f[318] -> 8/(y[5]*y[34]^2) - 8/(y[5]*y[34]) - (8*y[149])/(y[34]^2*y[139]) + 
    (8*y[149]*y[458])/(y[34]*y[139]^2) + y[806]/y[139] + 
    (8*y[807])/(y[34]*y[139]) + y[808]/y[139]^2 - (8*y[25]*y[809])/y[139]^3, 
  f[329] -> (-3*y[1]^2*y[7]^2)/(4*y[2]^3*y[5]*y[8]) - 
    (y[1]^2*y[7]^3)/(4*y[2]^3*y[5]^2*y[8]) - (y[1]*y[7]^2*y[17])/
     (4*y[2]^2*y[5]^2*y[8]) + y[24]/(2*y[2]) + 1/(4*y[2]^2*y[5]*y[25]) + 
    y[7]/(4*y[2]^2*y[5]^2*y[25]) - y[165]^2/(4*y[5]^2*y[25]*y[363]) - 
    (y[11]*y[30]*y[180])/(4*y[2]*y[25]*y[363]) - 
    (y[1]^2*y[463])/(4*y[2]^3*y[8]) - (y[7]*y[545])/(4*y[5]^2*y[8]) - 
    (y[7]*y[547])/(4*y[2]*y[5]^2*y[8]) + y[764]/(4*y[2]*y[5]^2*y[25]) + 
    (y[24]*y[810])/4 + y[811]/(4*y[2]*y[5]) + y[812]/(4*y[5]) + 
    y[813]/(4*y[2]^2*y[5]) + (y[7]*y[814])/(4*y[5]^2) - 
    (y[7]*y[815])/(4*y[2]^2*y[5]^2) + y[816]/(4*y[2]*y[5]*y[25]) - 
    (y[7]*y[817])/(4*y[2]*y[5]^2) + y[818]/(4*y[25]*y[363]) - 
    (3*y[1]*y[819])/(4*y[2]*y[8]) - (y[1]*y[820])/(4*y[8]) - 
    (y[1]*y[821])/(4*y[2]^2*y[8]) - (y[1]*y[7]*y[822])/(4*y[2]^2*y[5]*y[8]) + 
    y[823]/(4*y[5]*y[25]*y[363]) + y[824]/(4*y[2]*y[5]*y[8]) + 
    y[825]/(4*y[5]*y[8]), f[332] -> y[7]/(2*y[2]^3*y[5]*y[25]) + 
    y[7]^2/(4*y[2]^3*y[5]^2*y[25]) + y[25]/4 + y[173]/(4*y[2]^3) + 
    (y[7]*y[173])/(2*y[2]^3*y[5]) + (y[7]^2*y[173])/(4*y[2]^3*y[5]^2) + 
    y[244]/(4*y[2]) + y[356]/(4*y[2]^2*y[25]) - (y[11]*y[30]^2*y[180]^3)/
     (4*y[2]*y[25]*y[363]^2) + (y[7]^2*y[407])/(4*y[5]^2*y[25]*y[363]^2) + 
    y[826]/y[2]^2 + y[827]/(4*y[5]) + y[828]/(4*y[2]*y[5]^2*y[25]) + 
    (y[7]*y[829])/(4*y[2]*y[5]^2) + y[830]/(4*y[2]^2*y[5]*y[25]) + 
    (y[30]*y[180]*y[831])/(4*y[2]*y[25]*y[363]) + 
    y[832]/(4*y[2]*y[5]*y[25]) + y[833]/(4*y[2]^2*y[5]^2*y[25]) + 
    (y[30]*y[834])/(4*y[25]*y[363]) + (y[7]*y[835])/(4*y[5]^2) + 
    y[836]/(y[2]*y[5]) + (y[7]*y[837])/(4*y[2]^2*y[5]^2) + 
    y[838]/(4*y[2]^2*y[5]) + y[839]/(4*y[5]^2*y[25]*y[363]) + 
    y[840]/(4*y[5]*y[25]*y[363]) - (y[7]*y[841])/(4*y[5]*y[25]*y[363]^2) + 
    y[842]/(4*y[25]*y[363]^2), 
  f[347] -> (2*y[1]^2*y[7]^3)/(y[2]^3*y[5]*y[8]^2) + 
    (y[1]^2*y[7]^4)/(2*y[2]^3*y[5]^2*y[8]^2) + (y[1]*y[7]^3*y[17])/
     (2*y[2]^2*y[5]^2*y[8]^2) - (3*y[7])/(2*y[2]^3*y[5]*y[25]) - 
    (3*y[7]^2)/(4*y[2]^3*y[5]^2*y[25]) + (y[1]*y[7])/(2*y[2]^3*y[5]*y[76]) + 
    (y[1]*y[7]^2)/(4*y[2]^3*y[5]^2*y[76]) + y[25]/(4*y[5]^2*y[76]) + 
    y[162]/(4*y[2]*y[5]*y[76]) - (3*y[173])/(4*y[2]^3) - 
    (3*y[7]*y[173])/(2*y[2]^3*y[5]) - (3*y[7]^2*y[173])/(4*y[2]^3*y[5]^2) + 
    (y[25]*y[30]*y[180]^2)/(4*y[2]^2*y[178]) - (3*y[356])/(4*y[2]^2*y[25]) + 
    (y[1]*y[356])/(4*y[2]^2*y[76]) + (y[11]*y[30]^2*y[180]^3)/
     (2*y[2]*y[25]*y[363]^2) + (y[11]*y[30]*y[180]^2)/
     (4*y[2]^2*y[25]*y[363]) + (y[7]^2*y[374])/(2*y[5]^2*y[25]*y[363]^2) + 
    (y[1]^2*y[535])/(2*y[2]^3*y[8]^2) + (3*y[1]*y[7]^2*y[537])/
     (y[2]^2*y[5]*y[8]^2) + (y[7]^2*y[545])/(2*y[5]^2*y[8]^2) + 
    (y[7]*y[546])/(y[5]*y[8]^2) + (y[7]^2*y[547])/(2*y[2]*y[5]^2*y[8]^2) + 
    (y[7]*y[548])/(y[2]*y[5]*y[8]^2) + y[550]/(2*y[2]*y[8]^2) + 
    (y[1]*y[551])/(2*y[2]^2*y[8]^2) + y[553]/(2*y[8]^2) + y[690]/4 + 
    (y[7]*y[841])/(2*y[5]*y[25]*y[363]^2) + y[843]/y[2]^2 + 
    y[844]/(4*y[2]*y[5]^2*y[76]) + (y[7]*y[845])/(4*y[2]^2*y[5]^2) + 
    (3*y[7]^2*y[846])/(4*y[2]^3*y[5]*y[8]) + (y[7]^3*y[846])/
     (4*y[2]^3*y[5]^2*y[8]) + (y[463]*y[846])/(4*y[2]^3*y[8]) + 
    (y[7]*y[847])/(4*y[2]^2*y[5]^2*y[76]) + y[848]/(y[2]*y[5]^2) + 
    y[849]/(4*y[2]^2*y[5]*y[76]) + y[850]/(4*y[2]*y[5]^2*y[25]) - 
    (y[7]*y[851])/(4*y[2]^2*y[5]^2*y[25]) + y[852]/(4*y[5]^2*y[25]*y[363]) + 
    y[853]/(4*y[2]^2*y[5]*y[25]) + (y[25]*y[180]*y[854])/(4*y[2]*y[178]) + 
    (y[25]*y[855])/(4*y[178]) + (y[7]*y[856])/(4*y[5]^2) + 
    (y[857]*y[858])/(4*y[8]) + (3*y[762]*y[859])/(4*y[2]*y[8]) + 
    (y[7]^2*y[762]*y[860])/(4*y[2]^2*y[5]^2*y[8]) + y[861]/y[5] + 
    (y[762]*y[862])/(4*y[2]^2*y[8]) + (y[7]*y[762]*y[863])/
     (4*y[2]^2*y[5]*y[8]) - (y[180]*y[864])/(4*y[2]*y[25]*y[363]) + 
    y[865]/(4*y[2]*y[5]*y[25]) + (y[7]*y[762]*y[866])/(4*y[2]*y[5]^2*y[8]) + 
    y[867]/(4*y[25]*y[363]) + (y[762]*y[868])/(4*y[2]*y[5]*y[8]) + 
    y[869]/(4*y[5]*y[25]*y[363]) + (y[7]*y[762]*y[870])/(4*y[5]^2*y[8]) + 
    y[871]/(2*y[25]*y[363]^2) + y[872]/(y[2]^2*y[5]) + 
    (y[762]*y[873])/(4*y[5]*y[8]) + y[874]/(y[2]*y[5]), 
  f[352] -> -((y[1]*y[7])/(y[2]^2*y[5])) - (y[1]*y[7]^2)/(2*y[2]^2*y[5]^2) - 
    (y[1]^2*y[7]^3)/(y[2]^3*y[5]*y[8]^2) - (y[1]^2*y[7]^4)/
     (4*y[2]^3*y[5]^2*y[8]^2) - (3*y[1]^2*y[7]^2)/(2*y[2]^3*y[5]*y[8]) - 
    (y[1]^2*y[7]^3)/(2*y[2]^3*y[5]^2*y[8]) - (y[1]*y[7]^3*y[17])/
     (4*y[2]^2*y[5]^2*y[8]^2) + y[24]/(2*y[2]^2) + y[162]/4 - 
    (y[1]^2*y[463])/(2*y[2]^3*y[8]) - (y[1]^2*y[535])/(4*y[2]^3*y[8]^2) - 
    (3*y[1]*y[7]^2*y[537])/(2*y[2]^2*y[5]*y[8]^2) - 
    (y[7]^2*y[545])/(4*y[5]^2*y[8]^2) - (y[7]*y[546])/(2*y[5]*y[8]^2) - 
    (y[7]^2*y[547])/(4*y[2]*y[5]^2*y[8]^2) - 
    (y[7]*y[548])/(2*y[2]*y[5]*y[8]^2) - (y[1]*y[551])/(4*y[2]^2*y[8]^2) + 
    (y[1]*y[858])/(2*y[8]) - (3*y[1]*y[859])/(2*y[2]*y[8]) - 
    (y[1]*y[7]^2*y[860])/(2*y[2]^2*y[5]^2*y[8]) - 
    (y[1]*y[862])/(2*y[2]^2*y[8]) - (y[1]*y[7]*y[863])/(2*y[2]^2*y[5]*y[8]) - 
    (y[1]*y[7]*y[866])/(2*y[2]*y[5]^2*y[8]) - (y[1]*y[7]*y[870])/
     (2*y[5]^2*y[8]) - (y[1]*y[873])/(2*y[5]*y[8]) + y[875]/y[2] + 
    y[876]/(2*y[2]*y[5]) + y[877]/(2*y[5]) + (y[7]*y[878])/(4*y[5]^2) - 
    (y[7]*y[879])/(4*y[2]*y[5]^2) + y[880]/(2*y[2]*y[5]*y[8]) + 
    y[881]/(4*y[2]*y[8]^2) + y[882]/(4*y[8]^2), 
  f[353] -> -1/4 - (2*y[1]*y[7])/(y[2]^2*y[5]) - 
    (y[1]*y[7]^2)/(y[2]^2*y[5]^2) - (2*y[1]^2*y[7]^3)/(y[2]^3*y[5]*y[8]^2) - 
    (y[1]^2*y[7]^4)/(2*y[2]^3*y[5]^2*y[8]^2) - (y[1]*y[7]^3*y[17])/
     (2*y[2]^2*y[5]^2*y[8]^2) + y[24]/y[2]^2 - y[25] - 
    1/(4*y[2]*y[5]*y[76]) + y[6]/(4*y[2]^3*y[5]*y[76]) + 
    y[180]/(4*y[2]*y[178]) - (y[146]*y[180]^3)/(4*y[2]*y[40]*y[178]) + 
    y[361]/(4*y[178]) - (y[1]^2*y[535])/(2*y[2]^3*y[8]^2) - 
    (3*y[1]*y[7]^2*y[537])/(y[2]^2*y[5]*y[8]^2) - 
    (y[7]^2*y[545])/(2*y[5]^2*y[8]^2) + (y[64]*y[546])/(y[5]*y[8]^2) - 
    (y[7]^2*y[547])/(2*y[2]*y[5]^2*y[8]^2) + (y[64]*y[548])/
     (y[2]*y[5]*y[8]^2) - (y[1]*y[551])/(2*y[2]^2*y[8]^2) - 
    1/(2*y[2]*y[5]*y[76]*y[677]) - (y[25]*y[76]*y[180])/(4*y[40]*y[677]) - 
    (y[25]*y[76]*y[471])/(4*y[5]^2*y[40]*y[677]) + 
    (y[25]*y[76]*y[471])/(2*y[5]*y[40]*y[677]) + (y[7]*y[180]*y[692])/
     (4*y[2]^3*y[5]^2*y[40]*y[677]) + y[830]/(4*y[2]^3*y[5]*y[76]*y[677]) + 
    y[881]/(2*y[2]*y[8]^2) + y[882]/(2*y[8]^2) + y[883]/y[2] + 
    y[884]/(4*y[2]*y[76]) + (y[64]*y[885])/(4*y[2]^3*y[5]^2*y[76]) + 
    (y[75]*y[885])/(4*y[2]^2*y[5]^2*y[76]) + y[886]/(y[2]*y[5]) + 
    y[887]/(4*y[2]^3*y[76]*y[677]) + y[888]/(4*y[2]^2*y[76]*y[677]) + 
    y[889]/y[5] + y[890]/(4*y[2]^2*y[5]*y[76]) + (y[7]*y[891])/(4*y[5]^2) - 
    (3*y[7]^2*y[892])/(4*y[2]^3*y[5]*y[8]) - (y[7]^3*y[892])/
     (4*y[2]^3*y[5]^2*y[8]) - (y[463]*y[892])/(4*y[2]^3*y[8]) + 
    y[893]/(4*y[2]^2*y[5]*y[76]*y[677]) + (y[180]*y[894])/
     (4*y[2]^2*y[5]*y[40]*y[677]) + (y[180]*y[895])/
     (4*y[2]^3*y[5]*y[40]*y[677]) + (y[180]*y[896])/
     (4*y[2]^2*y[5]^2*y[40]*y[677]) + (y[180]*y[897])/
     (4*y[2]^2*y[40]*y[677]) - (y[7]*y[898])/(4*y[2]*y[5]^2) + 
    y[899]/(4*y[8]) + y[900]/(4*y[2]^2*y[8]) - (3*y[901])/(4*y[2]*y[8]) - 
    (y[7]^2*y[902])/(4*y[2]^2*y[5]^2*y[8]) - 
    (y[7]*y[903])/(4*y[2]^2*y[5]*y[8]) + y[904]/(4*y[2]*y[40]*y[677]) + 
    (y[180]*y[905])/(4*y[2]^3*y[40]*y[677]) + 
    (y[7]*y[906])/(4*y[2]^3*y[5]^2*y[40]) - (y[7]*y[907])/(4*y[5]^2*y[8]) + 
    y[908]/(4*y[2]*y[5]*y[8]) - (y[7]*y[909])/(4*y[2]*y[5]^2*y[8]) + 
    y[910]/(4*y[2]^3*y[5]*y[40]) + y[911]/(4*y[2]*y[5]*y[40]*y[677]) + 
    y[912]/(4*y[2]*y[5]^2*y[40]*y[677]) - (y[180]*y[913])/(4*y[40]*y[178]) + 
    y[914]/(4*y[2]^3*y[40]) + (y[7]*y[915])/(4*y[5]^2*y[40]) + 
    y[916]/(4*y[5]*y[8]) + y[917]/(4*y[5]*y[40]) + 
    y[918]/(4*y[2]*y[5]^2*y[40]) + y[919]/(4*y[2]^2*y[5]^2*y[40]) + 
    y[920]/(4*y[2]^2*y[5]*y[40]) + y[921]/(4*y[2]*y[5]*y[40]) + 
    y[922]/(4*y[2]^2*y[40]) + y[923]/(4*y[2]*y[40]) + 
    (y[25]*y[924])/(4*y[40]), f[358] -> y[1]/(4*y[2]^2*y[5]) + 
    (y[1]*y[7])/(4*y[2]^2*y[5]^2) - y[25]/(4*y[5]*y[11]*y[76]) + 
    y[152]/(4*y[2]*y[5]*y[76]) + y[162]/(4*y[2]*y[5]^2*y[76]) - 
    (y[25]*y[30]*y[180])/(4*y[2]*y[178]) - 1/(4*y[2]^3*y[5]^2*y[76]*y[677]) - 
    y[1]^2/(4*y[2]*y[5]^2*y[76]*y[677]) + 3/(4*y[2]^3*y[5]*y[76]*y[677]) + 
    y[24]/(4*y[2]*y[76]*y[677]) + (y[1]*y[25])/(4*y[5]^2*y[11]*y[76]*
      y[677]) - (y[25]*y[76])/(4*y[5]^2*y[40]*y[677]) + 
    (3*y[25]*y[76])/(4*y[5]*y[40]*y[677]) + 
    y[80]/(4*y[2]*y[5]*y[76]*y[677]) - (y[25]*y[173])/
     (4*y[5]*y[11]*y[76]*y[677]) + (y[25]*y[76]*y[180])/(4*y[40]*y[677]) + 
    y[224]/(4*y[2]^2*y[5]*y[76]*y[677]) + (y[180]*y[692])/
     (4*y[2]^3*y[5]^2*y[40]*y[677]) - (y[180]*y[693])/
     (4*y[2]^3*y[5]*y[40]*y[677]) + (y[5]*y[180]*y[696])/(4*y[40]*y[178]) + 
    (y[180]*y[708])/(4*y[2]^3*y[40]*y[677]) + 
    y[815]/(4*y[2]^3*y[5]^2*y[76]) + (y[1]*y[890])/(4*y[2]^2*y[5]^2*y[76]) + 
    y[925]/4 + (y[25]*y[926])/(4*y[11]*y[76]) + 
    (y[927]*y[928])/(4*y[2]^2*y[76]) + y[929]/(4*y[2]^3*y[76]*y[677]) + 
    y[930]/(4*y[2]^2*y[76]*y[677]) + y[931]/(4*y[2]^2*y[5]*y[76]) + 
    y[932]/(4*y[2]^3*y[5]*y[76]) + y[933]/(4*y[178]) + 
    y[934]/(4*y[2]*y[5]*y[40]*y[677]) + y[935]/(4*y[2]*y[5]^2*y[40]*y[677]) + 
    y[936]/(4*y[5]) + y[937]/(4*y[5]^2) + y[938]/(4*y[2]*y[5]) + 
    y[939]/(4*y[2]*y[5]^2) + y[940]/(4*y[2]^3*y[5]^2*y[40]) + 
    y[941]/(4*y[2]*y[40]*y[677]) + y[942]/(4*y[2]^2*y[5]^2*y[40]*y[677]) + 
    y[943]/(y[2]^2*y[5]*y[40]*y[677]) + y[944]/(4*y[2]^2*y[40]*y[677]) + 
    y[945]/(4*y[2]^3*y[5]*y[40]) + y[946]/(4*y[2]*y[5]^2*y[40]) + 
    y[947]/(4*y[2]^2*y[5]^2*y[40]) + y[948]/(4*y[2]^2*y[5]*y[40]) + 
    y[949]/(4*y[2]*y[5]*y[40]) + y[950]/(4*y[2]^3*y[40]) + 
    y[951]/(4*y[2]*y[40]) + y[952]/(4*y[2]^2*y[40]) + y[953]/(4*y[40]) + 
    y[954]/(4*y[5]^2*y[40]) + y[955]/(4*y[5]*y[40]), 
  f[371] -> y[1]/(4*y[2]) - (y[1]*y[7]^2)/(4*y[2]*y[5]) + 
    (y[7]*y[61])/(4*y[5]^2) + (3*y[1]*y[7]^2*y[76])/(4*y[5]*y[136]) + 
    (y[1]*y[7]^3*y[76])/(4*y[5]^2*y[136]) + (y[7]*y[180])/(4*y[5]*y[34]) - 
    (y[7]*y[149]*y[180])/(4*y[34]*y[139]) + (y[1]^2*y[11]*y[180]^2)/
     (4*y[2]*y[139]) + (y[1]*y[76]*y[463])/(4*y[136]) + y[956]/4 + 
    y[957]/(4*y[5]) - (y[25]*y[958])/(4*y[139]), 
  f[373] -> (-3*y[1]^2)/(8*y[2]^2) + (y[1]^2*y[7]^2)/(8*y[2]^2*y[5]^3) - 
    (y[1]^3*y[11]*y[180]^2)/(4*y[2]*y[139]) - (y[180]*y[477])/
     (4*y[5]*y[34]) + (y[149]*y[180]*y[477])/(4*y[34]*y[139]) + 
    (y[1]*y[959])/(8*y[2]) + (y[25]*y[960])/8 + (y[25]*y[61]*y[961])/
     (8*y[5]^3) - (y[1]^2*y[962])/(8*y[2]^2*y[5]) - 
    (y[1]^2*y[963])/(8*y[2]^2*y[5]^2) + (y[1]*y[7]*y[964])/(8*y[2]*y[5]^3) + 
    (y[25]*y[965])/(8*y[5]) + (y[1]*y[966])/(8*y[2]*y[5]) + 
    (y[25]*y[967])/(8*y[5]^2) + (y[1]*y[968])/(8*y[2]*y[5]^2) + 
    (y[25]*y[969])/(4*y[139]), f[374] -> (-5*y[1]^2)/(8*y[2]^2) + 
    (y[1]^2*y[7]^2)/(8*y[2]^2*y[5]^3) - (y[1]^3*y[11]*y[180]^2)/
     (2*y[2]*y[139]) - (y[180]*y[477])/(2*y[5]*y[34]) + 
    (y[149]*y[180]*y[477])/(2*y[34]*y[139]) + (y[25]*y[61]*y[961])/
     (8*y[5]^3) + (y[1]*y[7]*y[964])/(8*y[2]*y[5]^3) + 
    (y[25]*y[969])/(2*y[139]) + (y[1]*y[970])/(8*y[2]) + (y[25]*y[971])/8 - 
    (y[1]^2*y[972])/(8*y[2]^2*y[5]) - (y[1]^2*y[973])/(8*y[2]^2*y[5]^2) + 
    (y[25]*y[974])/(8*y[5]) + (y[1]*y[975])/(8*y[2]*y[5]) + 
    (y[25]*y[976])/(8*y[5]^2) + (y[1]*y[977])/(8*y[2]*y[5]^2), 
  f[377] -> -1/4*y[1]^2/y[2]^2 - (y[1]^2*y[7])/(2*y[2]^2*y[5]) - 
    (y[1]^2*y[7]^2)/(4*y[2]^2*y[5]^2) - (y[1]^2*y[11]*y[25]*y[180]^2)/
     (4*y[2]*y[139]) + (y[1]*y[978])/(4*y[2]) + (y[1]*y[7]*y[979])/
     (4*y[2]*y[5]^2) + (y[25]*y[980])/4 + (y[1]*y[981])/(4*y[2]*y[5]) + 
    y[982]/(4*y[5]) + y[983]/(4*y[5]^2) + (y[25]*y[984])/(4*y[139]), 
  f[379] -> -1/2*(y[1]*y[7])/(y[2]^2*y[5]) - 
    (y[1]*y[7]^2)/(4*y[2]^2*y[5]^2) + y[24]/(4*y[2]^2) - 
    y[180]^2/(4*y[5]*y[34]) - (y[1]^2*y[11]*y[180]^2)/(4*y[2]*y[139]) + 
    y[192]/(4*y[1]) + (y[180]*y[654])/(4*y[1]*y[34]) + y[978]/(4*y[2]) + 
    y[985]/4 + y[986]/(y[1]*y[5]) + (y[7]*y[987])/(4*y[2]*y[5]^2) + 
    y[988]/(4*y[1]*y[139]) + (y[989]*y[990])/(4*y[1]*y[5]^2) + 
    (y[180]*y[991])/(4*y[34]*y[139]) + y[992]/(4*y[2]*y[5]) + 
    y[993]/(4*y[5]^2) + y[994]/(4*y[5]) + y[995]/(4*y[139]), 
  f[381] -> (y[1]*y[25]^2*y[169])/(8*y[11]^2*y[76]^2) - 
    (y[1]*y[25]^2)/(8*y[5]*y[11]^2*y[76]^2*y[178]) + 
    (y[7]*y[76]*y[180])/(4*y[1]*y[5]*y[34]) + (y[7]*y[76]*y[180])/
     (4*y[1]*y[34]*y[139]) - (y[1]*y[25]*y[180]^3)/(8*y[76]*y[178]^2) - 
    (y[1]^2*y[25]*y[180]^3)/(8*y[2]*y[76]*y[178]^2) - 
    (y[1]*y[7]*y[25]^2*y[180]^3)/(8*y[11]*y[76]*y[178]^2) - 
    (y[1]^3*y[180]^3)/(8*y[2]^2*y[76]^2*y[178]) + 
    (y[1]*y[25]^2*y[182])/(8*y[11]^2*y[76]^2*y[178]) + 
    (y[25]*y[180]^2*y[244])/(8*y[76]*y[178]) - (y[1]^2*y[180]^3*y[244])/
     (8*y[2]^2*y[76]*y[178]) + (y[1]^2*y[7]^2*y[253])/
     (8*y[2]^3*y[5]^2*y[76]^2) - (y[2]*y[25]^2*y[300])/
     (8*y[5]^2*y[11]^2*y[76]^2) + (y[1]*y[25]*y[500])/
     (8*y[11]*y[76]^2*y[178]) + (y[1]^2*y[180]^2*y[590])/
     (8*y[2]*y[76]^2*y[178]) - (y[25]*y[584]*y[668])/(4*y[76]^2) - 
    (y[25]*y[669])/(8*y[5]^2*y[76]^2) + (y[25]*y[669])/(8*y[5]*y[76]^2) + 
    (y[25]^2*y[673])/(8*y[5]*y[11]^2*y[76]^2) + 
    (y[1]*y[25])/(4*y[5]^2*y[11]*y[76]*y[677]) - (y[25]*y[37]*y[76])/
     (4*y[5]^2*y[40]*y[677]) - (y[25]*y[173])/(4*y[2]*y[5]^2*y[76]*y[677]) - 
    y[180]/(4*y[2]^3*y[5]^2*y[76]*y[677]) + 
    (3*y[180])/(4*y[2]^3*y[5]*y[76]*y[677]) + (y[25]*y[76]*y[180]^2)/
     (4*y[40]*y[677]) + (y[25]*y[224])/(4*y[2]*y[5]*y[76]*y[677]) - 
    (y[25]*y[678])/(4*y[5]*y[11]*y[76]*y[677]) + 
    (3*y[679])/(4*y[2]^2*y[5]*y[76]*y[677]) + 
    (y[25]*y[680])/(4*y[11]*y[76]*y[677]) - (y[25]*y[180]^3*y[682])/
     (8*y[2]*y[178]^2) - (y[25]*y[683])/(8*y[5]*y[11]*y[76]^2*y[178]) - 
    (y[1]^2*y[180]^3*y[685])/(8*y[2]^2*y[178]) + (y[1]^2*y[7]^2*y[686])/
     (8*y[2]^3*y[5]^2) + (y[1]^2*y[7]*y[687])/(8*y[2]^3*y[5]*y[76]^2) + 
    (y[1]^2*y[7]*y[688])/(8*y[2]^3*y[5]) - 
    (y[1]^2*y[11]*y[25]*y[180]^3*y[690])/(4*y[2]*y[139]) + 
    (y[25]*y[76]*y[691])/(4*y[5]*y[40]*y[677]) + 
    (y[180]^2*y[692])/(4*y[2]^3*y[5]^2*y[40]*y[677]) - 
    (y[180]^2*y[693])/(4*y[2]^3*y[5]*y[40]*y[677]) + 
    (y[5]*y[180]^2*y[696])/(4*y[40]*y[178]) + (y[1]^2*y[697])/
     (8*y[2]^3*y[76]^2) + (y[1]^2*y[699])/(8*y[2]^3) + 
    (y[1]*y[701])/(8*y[2]^2*y[76]^2) - (y[1]*y[7]*y[703])/
     (8*y[2]^2*y[5]^2*y[76]^2) + (y[180]^2*y[708])/(4*y[2]^3*y[40]*y[677]) - 
    (y[1]*y[714])/(8*y[5]*y[76]^2*y[178]) - (y[1]*y[715])/
     (8*y[2]^2*y[5]*y[76]^2) - (y[25]*y[745])/(8*y[178]^2) + 
    (y[1]*y[749])/(4*y[2]*y[40]) + (y[180]*y[929])/(4*y[2]^3*y[76]*y[677]) - 
    (y[43]*y[61]*y[989])/(4*y[1]*y[5]^2) + (y[25]*y[996])/
     (8*y[5]^2*y[11]*y[76]^2) + (y[2]*y[25]^2*y[997])/
     (8*y[5]^2*y[11]*y[76]) + (y[25]*y[998])/(4*y[5]^2*y[76]) + 
    (y[25]*y[999])/(8*y[5]*y[11]*y[76]^2) + (y[25]^2*y[1000])/
     (8*y[5]*y[11]*y[76]) + y[1001]/(4*y[2]^2*y[5]^2*y[76]*y[677]) + 
    (y[25]*y[1002])/(8*y[76]) - (y[25]*y[1003])/(8*y[5]*y[11]*y[76]*y[178]) + 
    y[1004]/(4*y[2]*y[76]*y[677]) + y[1005]/(4*y[2]^2*y[76]*y[677]) + 
    y[1006]/(4*y[1]) - (y[7]^2*y[25]^2*y[30]^2*y[1007])/(8*y[5]*y[178]) + 
    y[1008]/(8*y[2]^2*y[76]) - (y[1]*y[1009])/(8*y[2]*y[76]) + 
    y[1010]/(8*y[2]*y[5]^2*y[76]^2) + (y[1]*y[180]^2*y[1011])/
     (8*y[2]*y[76]*y[178]) + (y[25]*y[1012])/(4*y[5]*y[76]) + 
    y[1013]/(8*y[2]^3*y[76]) - (y[1]*y[25]*y[180]^3*y[1014])/
     (4*y[139]*y[178]) - (y[25]^2*y[1015])/(8*y[11]*y[76]) - 
    (y[1]*y[7]*y[1016])/(8*y[2]^2*y[5]^2) + y[1017]/(8*y[2]*y[5]^2*y[76]) + 
    y[1018]/(8*y[2]^3*y[5]*y[76]) + y[1019]/(8*y[2]^2*y[5]*y[76]) + 
    y[1020]/(4*y[2]^2*y[5]^2*y[40]*y[677]) + y[1021]/(4*y[2]*y[40]*y[677]) + 
    y[1022]/(4*y[2]^2*y[5]^2*y[76]) + y[1023]/(8*y[2]*y[5]*y[76]^2) + 
    (y[25]*y[1024])/(8*y[11]*y[76]*y[178]) + 
    y[1025]/(8*y[2]^3*y[5]^2*y[76]) + y[1026]/(8*y[5]*y[76]*y[178]) + 
    y[1027]/(8*y[2]*y[5]*y[76]) + y[1028]/(4*y[2]*y[5]^2*y[40]*y[677]) + 
    (y[180]^2*y[1029])/(8*y[2]*y[178]) - (y[1]*y[1030])/(8*y[2]^2) + 
    y[1031]/(4*y[2]*y[5]*y[40]*y[677]) + y[1032]/(8*y[2]) + y[1033]/8 + 
    y[1034]/(4*y[2]^2*y[40]*y[677]) + (y[180]*y[1035])/(4*y[34]*y[139]) + 
    y[1036]/(4*y[1]*y[5]) + y[1037]/(4*y[2]^2*y[5]*y[40]*y[677]) + 
    y[1038]/(8*y[5]^2) + y[1039]/(8*y[2]*y[5]^2) + 
    y[1040]/(4*y[2]^3*y[5]^2*y[40]) + y[1041]/(8*y[34]*y[178]) + 
    y[1042]/(8*y[5]*y[34]) + y[1043]/(8*y[2]^2*y[5]) + 
    y[1044]/(8*y[2]*y[5]) + y[1045]/(4*y[2]*y[5]^2*y[40]) + 
    y[1046]/(4*y[2]^3*y[5]*y[40]) + y[1047]/(4*y[2]^2*y[5]^2*y[40]) + 
    y[1048]/(4*y[2]^2*y[5]*y[40]) + y[1049]/(4*y[2]*y[5]*y[40]) + 
    y[1050]/(4*y[1]*y[139]) + y[1051]/(8*y[178]) + y[1052]/(8*y[5]) + 
    y[1053]/(4*y[2]^3*y[40]) + y[1054]/(4*y[2]^2*y[40]) + 
    y[1055]/(4*y[5]*y[40]) + y[1056]/(4*y[5]^2*y[40]) + y[1057]/(4*y[40]) + 
    y[1058]/(4*y[139]), f[382] -> (y[1]*y[25]^2*y[169])/(8*y[11]^2*y[76]^2) - 
    (y[1]*y[25]^2)/(8*y[5]*y[11]^2*y[76]^2*y[178]) + 
    (y[7]*y[76]*y[180])/(2*y[1]*y[5]*y[34]) + (y[7]*y[76]*y[180])/
     (2*y[1]*y[34]*y[139]) - (y[1]*y[25]*y[180]^3)/(8*y[76]*y[178]^2) - 
    (y[1]^2*y[25]*y[180]^3)/(8*y[2]*y[76]*y[178]^2) - 
    (y[1]*y[7]*y[25]^2*y[180]^3)/(8*y[11]*y[76]*y[178]^2) - 
    (y[1]^3*y[180]^3)/(8*y[2]^2*y[76]^2*y[178]) + 
    (y[1]*y[25]^2*y[182])/(8*y[11]^2*y[76]^2*y[178]) + 
    (y[25]*y[180]^2*y[244])/(8*y[76]*y[178]) + (y[1]^2*y[7]^2*y[253])/
     (8*y[2]^3*y[5]^2*y[76]^2) - (y[2]*y[25]^2*y[300])/
     (8*y[5]^2*y[11]^2*y[76]^2) + (y[1]*y[25]*y[500])/
     (8*y[11]*y[76]^2*y[178]) + (y[1]^2*y[180]^2*y[590])/
     (8*y[2]*y[76]^2*y[178]) - (y[25]*y[584]*y[668])/(4*y[76]^2) - 
    (y[25]*y[669])/(8*y[5]^2*y[76]^2) + (y[25]*y[669])/(8*y[5]*y[76]^2) + 
    (y[25]^2*y[673])/(8*y[5]*y[11]^2*y[76]^2) - (y[25]*y[180]^3*y[682])/
     (8*y[2]*y[178]^2) - (y[25]*y[683])/(8*y[5]*y[11]*y[76]^2*y[178]) + 
    (y[1]^2*y[7]*y[687])/(8*y[2]^3*y[5]*y[76]^2) - 
    (y[1]^2*y[11]*y[25]*y[180]^3*y[690])/(2*y[2]*y[139]) + 
    (y[1]^2*y[697])/(8*y[2]^3*y[76]^2) + (y[1]*y[701])/(8*y[2]^2*y[76]^2) - 
    (y[1]*y[7]*y[703])/(8*y[2]^2*y[5]^2*y[76]^2) - 
    (y[1]*y[714])/(8*y[5]*y[76]^2*y[178]) - (y[1]*y[715])/
     (8*y[2]^2*y[5]*y[76]^2) - (y[25]*y[745])/(8*y[178]^2) + 
    (y[1]^2*y[7]^2*y[760])/(8*y[2]^3*y[5]^2) - (y[1]^2*y[180]^3*y[762])/
     (8*y[2]^2*y[76]*y[178]) - (y[1]*y[180]^3*y[763])/(8*y[2]^2*y[178]) + 
    (y[1]^2*y[7]^2*y[765])/(8*y[2]^3*y[5]^2*y[76]) + 
    (3*y[1]^2*y[7]*y[766])/(8*y[2]^3*y[5]) + (y[1]^2*y[7]*y[767])/
     (8*y[2]^3*y[5]*y[76]) + (y[1]^2*y[768])/(8*y[2]^3) + 
    (y[1]^2*y[769])/(8*y[2]^3*y[76]) - (y[43]*y[61]*y[989])/(2*y[1]*y[5]^2) + 
    (y[25]*y[996])/(8*y[5]^2*y[11]*y[76]^2) + 
    (y[25]*y[999])/(8*y[5]*y[11]*y[76]^2) + y[1006]/(2*y[1]) - 
    (y[7]^2*y[25]^2*y[30]^2*y[1007])/(8*y[5]*y[178]) + 
    y[1010]/(8*y[2]*y[5]^2*y[76]^2) - (y[1]*y[25]*y[180]^3*y[1014])/
     (2*y[139]*y[178]) + y[1023]/(8*y[2]*y[5]*y[76]^2) + 
    (y[180]*y[1035])/(2*y[34]*y[139]) + y[1036]/(2*y[1]*y[5]) + 
    y[1041]/(8*y[34]*y[178]) + y[1050]/(2*y[1]*y[139]) + y[1058]/(2*y[139]) + 
    (y[25]*y[1059])/(8*y[5]^2*y[11]*y[76]) + (y[25]*y[1060])/
     (8*y[5]*y[11]*y[76]) + (y[25]*y[1061])/(8*y[76]) - 
    (y[25]*y[1062])/(8*y[5]*y[11]*y[76]*y[178]) + 
    (y[25]*y[1063])/(4*y[5]*y[76]) - (y[25]*y[1064])/(4*y[5]^2*y[76]) + 
    y[1065]/(8*y[2]*y[76]) + (y[1]*y[180]^2*y[1066])/(8*y[2]*y[76]*y[178]) + 
    (y[1]*y[1067])/(8*y[2]^2*y[76]) - (y[1]*y[7]*y[1068])/
     (4*y[2]^2*y[5]^2*y[76]) - (y[1]*y[7]*y[1069])/(8*y[2]^2*y[5]^2) - 
    (y[25]*y[1070])/(8*y[11]*y[76]) + y[1071]/(8*y[2]*y[5]^2*y[76]) + 
    (y[25]*y[1072])/(8*y[11]*y[76]*y[178]) - (y[1]*y[1073])/
     (8*y[2]^2*y[5]*y[76]) + y[1074]/(8*y[2]*y[5]*y[76]) + 
    y[1075]/(8*y[5]*y[76]*y[178]) + (y[180]^2*y[1076])/(8*y[2]*y[178]) + 
    (y[1]*y[1077])/(8*y[2]^2) + y[1078]/8 + y[1079]/(8*y[2]) + 
    y[1080]/(8*y[2]*y[5]^2) + y[1081]/(8*y[2]*y[5]) + 
    y[1082]/(8*y[5]*y[34]) + y[1083]/(8*y[2]^2*y[5]) + y[1084]/(8*y[5]^2) + 
    y[1085]/(8*y[5]) + y[1086]/(8*y[178])}, 
 {y[1] -> 1 + z2[3], y[2] -> z2[2], y[3] -> 2 + 9*z2[3], 
  y[4] -> 5 + z2[3]*(13 + 4*z2[5]*(-1 + z2[6]) - 9*z2[6]) - 5*z2[6], 
  y[5] -> 1 + z2[4] - z2[6], y[6] -> -2 + z2[6], y[7] -> -1 + z2[6], 
  y[8] -> z2[2]*z2[3] - z2[4] - z2[3]*z2[4]*z2[5], 
  y[9] -> -2 + z2[4] + z2[6], y[10] -> z2[2] - z2[4], y[11] -> z2[4], 
  y[12] -> -z2[4] - z2[3]*z2[4] - 2*z2[2]*z2[3]*z2[4] + 
    z2[2]*z2[3]*z2[4]*z2[5] + z2[2]*z2[3]*z2[6], 
  y[13] -> 3 - 4*z2[6] + z2[6]^2, y[14] -> 4 + z2[2]*(1 + 3*z2[3]) - z2[4] - 
    z2[6] - z2[3]*(-8 + z2[4] + z2[6]), 
  y[15] -> -4 + z2[2]*(-1 + z2[3]*(-3 + z2[5])) + z2[6] + 
    z2[3]*(-22 + 9*z2[5] + z2[6]), y[16] -> -5 + 2*z2[4] + 2*z2[6] + 
    z2[3]*(-7 + 2*z2[4] + 2*z2[6]), 
  y[17] -> 3*(-1 + z2[6]) + z2[3]*(-5 + 3*z2[6]), 
  y[18] -> 2*(-6 + z2[6]) + z2[3]*(-35 + 8*z2[5] + 9*z2[6]), 
  y[19] -> 7 + z2[2]^2*z2[3]*(2 + 3*z2[3]) - 8*z2[6] + z2[6]^2 - 
    2*z2[2]*(-1 + 2*z2[3]^2*(-3 + z2[6]) + 3*z2[3]*(-2 + z2[6]) + z2[6]) + 
    z2[3]^2*(18 - 12*z2[6] + z2[6]^2) + 2*z2[3]*(12 - 10*z2[6] + z2[6]^2), 
  y[20] -> 4 - 5*z2[6] + z2[6]^2 + z2[3]*(6 - 6*z2[6] + z2[6]^2), 
  y[21] -> 3 + z2[2]^2*z2[3] + z2[3]*(22 - 12*z2[6]) + 
    (9 + z2[2])*z2[3]*z2[5]*(-1 + z2[6]) - 3*z2[6] - 
    z2[2]*(-1 + z2[6] + z2[3]*(-5 + 2*z2[6])), 
  y[22] -> -(z2[2]^3*z2[3]^2) - 3*(-1 + z2[6])^2 + 
    z2[3]^2*(-10 + 12*z2[6] - 3*z2[6]^2) - 6*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
    z2[2]^2*z2[3]*(2*(-1 + z2[6]) + z2[3]*(-5 + 2*z2[6])) - 
    z2[2]*((-1 + z2[6])^2 + z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      2*z2[3]*(4 - 5*z2[6] + z2[6]^2)), y[23] -> -5/4 - 2*z2[3], 
  y[24] -> -1 - z2[3], y[25] -> z2[3], y[26] -> 1 + z2[3] + z2[2]*z2[3], 
  y[27] -> 1 + (1 + z2[4] - z2[6])^(-2), 
  y[28] -> -1 - (2 + z2[2])*z2[3] - z2[6], y[29] -> 2 + z2[2], 
  y[30] -> z2[5], y[31] -> 2 + z2[5]*(-1 + z2[6]), 
  y[32] -> 1/4 + ((2 + z2[2])*z2[3])/2, y[33] -> -2 + z2[5], 
  y[34] -> 1 + z2[2], y[35] -> 1 - 3*z2[5] + z2[5]^2, 
  y[36] -> 4 + z2[3]*(13/2 - z2[5] - 2*z2[6]) - (5*z2[6])/4, 
  y[37] -> 2 + z2[6], y[38] -> 
   -11 - 2*z2[3]*(9 + 2*z2[5]*(-1 + z2[6]) - 6*z2[6]) + 9*z2[6], 
  y[39] -> -2 + z2[3] + 4*z2[2]*z2[3] + z2[2]*z2[3]^2, 
  y[40] -> z2[2]^2*z2[3]^2 + 4*z2[2]*z2[3]*z2[4] - 4*z2[3]*z2[4]^2 - 
    4*z2[2]*z2[3]*z2[4]*z2[5] - 2*z2[2]*z2[3]^2*z2[4]*z2[5] + 
    4*z2[3]*z2[4]^2*z2[5] + z2[3]^2*z2[4]^2*z2[5]^2 - 2*z2[2]*z2[3]*z2[6] + 
    4*z2[3]*z2[4]*z2[6] - 2*z2[3]*z2[4]*z2[5]*z2[6] + z2[6]^2, 
  y[41] -> -1 - 8*z2[3] + 3*z2[3]^2 + z2[2]*(-1 + z2[3] + 12*z2[3]^2 + 
      2*z2[3]^3), y[42] -> 1 + z2[2]*z2[5], 
  y[43] -> 2 + z2[2] + z2[5]*(-1 + z2[6]) - z2[6], 
  y[44] -> 1 - z2[5]^2*(-1 + z2[6]) + z2[5]*(-3 + z2[2] + z2[6]), 
  y[45] -> 13 + z2[5] + z2[2]*(5 + z2[3]*(10 - 4*z2[5]) + 3*z2[5] - 
      z2[5]^2) - z2[6] - 4*z2[3]*(-7 + 2*z2[5] + z2[6]), 
  y[46] -> z2[2]^3*(-1 - z2[5] + z2[5]^2) + 
    (-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - z2[6]) - 
    z2[2]*(-1 + z2[5])^2*(-1 + z2[6]) + 
    z2[2]^2*(-3 + z2[5]*(3 - 2*z2[6]) + z2[5]^2*(-1 + z2[6]) + z2[6]), 
  y[47] -> z2[3]*z2[5]*(2 + z2[3] - z2[6])*(-1 + z2[6]) - z2[6]^2 - 
    z2[3]*(-2 + 3*z2[6]), y[48] -> (1 - z2[2] + z2[2]^2)*z2[5] + 
    z2[4]*(-2 + z2[5])*(-1 + z2[2] - z2[6]) - 2*(1 + z2[6] + z2[6]^2), 
  y[49] -> -1 - z2[6] - z2[6]^2 - z2[6]^3 - z2[2]*(1 + z2[6] + z2[6]^2), 
  y[50] -> -(z2[3]^2*(6 + 2*z2[4]^2 + z2[4]*(-4 + z2[6]) - 6*z2[6])) + 
    z2[6]^2 + z2[3]*(1 + z2[3])*z2[5]*(6 + 2*z2[4]^2 + 
      z2[3]*(3 - 2*z2[4] + z2[4]^2 - 2*z2[6]) + z2[4]*(-4 + z2[6]) - 
      6*z2[6] + z2[6]^2) + z2[3]*(-6 - 2*z2[4]^2 - z2[4]*(-4 + z2[6]) + 
      6*z2[6] + z2[6]^2), 
  y[51] -> (-1 - z2[3])*(z2[3]^2*(-2 + z2[4]) + 
      z2[3]*(46 - 26*z2[4] + 6*z2[4]^2 - 19*z2[6]) - 2*z2[6]^2) + 
    z2[3]*(1 + z2[3])*z2[5]*(46 + 6*z2[4]^2 + 
      2*z2[3]*(7 - 4*z2[4] + z2[4]^2 - 3*z2[6]) + 2*z2[4]*(-13 + z2[6]) - 
      29*z2[6] + 2*z2[6]^2), 
  y[52] -> -17 - z2[5] + z2[2]^2*(-8 + z2[3]*(-2 + z2[5]) + z2[5]) + 
    6*z2[6] + z2[5]*z2[6] + z2[3]*(-26 + z2[5]*(9 - 8*z2[6]) + 12*z2[6]) + 
    z2[2]*(-18 + z2[5]*(-2 + z2[6]) - z2[5]^2*(-1 + z2[6]) + z2[6] + 
      z2[3]*(-14 + z2[5]*(6 - 4*z2[6]) + 4*z2[6])), 
  y[53] -> 1 + z2[6] + z2[6]^2 + z2[6]^3 - z2[3]^2*(2 + z2[6]) + 
    2*z2[3]*(3 + 2*z2[6] + z2[6]^2) - z2[2]*(-1 + z2[3]^3 - z2[6] - z2[6]^2 + 
      4*z2[3]^2*(2 + z2[6]) + z2[3]*(1 + z2[6] + z2[6]^2)), 
  y[54] -> (5 - 3*z2[6])*z2[6]^2 + z2[3]^2*(-1 + z2[6])*
     (-1 + z2[5]*(-6 + 4*z2[6])) + z2[3]*(-20 + 33*z2[6] - 11*z2[6]^2 + 
      z2[5]*(20 - 41*z2[6] + 24*z2[6]^2 - 3*z2[6]^3)), 
  y[55] -> (7 - 2*z2[6])*z2[6]^2 + z2[3]^2*(3 - 2*z2[6] + 
      z2[5]*(20 - 24*z2[6] + 6*z2[6]^2)) + 
    z2[3]*(-66 + 78*z2[6] - 17*z2[6]^2 - 2*z2[5]*(-33 + 48*z2[6] - 
        17*z2[6]^2 + z2[6]^3)), y[56] -> -((-2 + z2[6])*z2[6]^2) + 
    2*z2[3]^2*z2[5]*(2 - 3*z2[6] + z2[6]^2) - 
    z2[3]*(8 - 15*z2[6] + 6*z2[6]^2 + z2[5]*(-8 + 15*z2[6] - 8*z2[6]^2 + 
        z2[6]^3)), y[57] -> -4 + 4*z2[5] - 2*z2[2]*z2[5] + 2*z2[2]^2*z2[5] - 
    z2[5]^2 + z2[2]*z2[5]^2 - z2[2]^2*z2[5]^2 - z2[4]*(-2 + z2[5])^2*
     (-1 + z2[2] - z2[6]) - 4*z2[6] + 2*z2[5]*z2[6] - 3*z2[6]^2 + 
    2*z2[5]*z2[6]^2 + z2[3]^3*(8 + 25*z2[5] + z2[4]^2*z2[5] - 6*z2[5]^2 + 
      z2[2]^2*(4 + 4*z2[5] - 2*z2[5]^2) + 2*z2[4]*(-1 - 5*z2[5] + z2[5]^2) + 
      z2[2]*(10 - 6*z2[5]^2 + z2[4]*(-1 - 4*z2[5] + z2[5]^2) - 
        2*z2[5]*(-8 + z2[6])) - 6*z2[5]*z2[6]) + 
    z2[3]*(-124 + 4*z2[4]^2*(-1 + z2[5]) + 124*z2[5] + z2[5]^2 + 
      z2[2]^2*(-56 + 54*z2[5] + z2[5]^2) + 
      z2[2]*(-z2[5]^2 + z2[4]*(32 - 32*z2[5] + z2[5]^2) + 
        z2[5]*(146 - 20*z2[6]) + 6*(-24 + z2[6])) + 23*z2[6] - 
      45*z2[5]*z2[6] + 5*z2[6]^2 - z2[5]*z2[6]^2 - 
      z2[4]*(-46 + z2[5]*(46 - 5*z2[6]) + 3*z2[6] + z2[5]^2*(1 + z2[6]))) + 
    z2[3]^2*(-82 + 124*z2[5] - 2*z2[5]^2 + z2[4]^2*(-4 + 5*z2[5]) + 
      z2[2]^2*(-23 + 50*z2[5] - 5*z2[5]^2) + 24*z2[6] - 50*z2[5]*z2[6] + 
      z2[5]*z2[6]^2 + z2[4]*(34 + z2[5]*(-49 + z2[6]) + z2[6] + 
        z2[5]^2*(1 + z2[6])) - z2[2]*(71 + 4*z2[5]^2 + 
        z2[4]*(-17 + 25*z2[5] + z2[5]^2) - 7*z2[6] + 
        z2[5]*(-123 + 23*z2[6]))), y[58] -> 3 - 4*z2[5] + z2[5]^2 + 
    z2[2]^3*(1 + z2[5] - z2[5]^2 + z2[3]^3*(-5 + z2[5]^2) + 
      z2[3]*(31 - 33*z2[5] + z2[5]^2) + z2[3]^2*(3 - 31*z2[5] + 7*z2[5]^2)) - 
    z2[6] + 2*z2[5]*z2[6] - z2[5]^2*z2[6] - 11*z2[6]^2 + z2[6]^3 - 
    2*z2[3]^3*(7 - 3*z2[6] + z2[5]^2*(-5 + 3*z2[6]) + 
      z2[5]*(20 - 18*z2[6] + 3*z2[6]^2)) + 
    z2[3]^2*(132 + z2[5]^2*(3 - 2*z2[6]) - 127*z2[6] + 16*z2[6]^2 + 
      z2[5]*(-199 + 231*z2[6] - 50*z2[6]^2 + z2[6]^3)) + 
    z2[3]*(196 + z2[5]^2*(-1 + z2[6]) - 165*z2[6] + 8*z2[6]^2 + z2[6]^3 + 
      z2[5]*(-202 + 221*z2[6] - 47*z2[6]^2 + z2[6]^3)) + 
    z2[2]^2*(3 - 2*z2[3]^3*(9 + z2[5]*(4 - 3*z2[6]) + z2[5]^2*(-3 + z2[6]) - 
        z2[6]) - z2[5]^2*(-1 + z2[6]) - z2[6] + z2[5]*(-3 + 2*z2[6]) + 
      z2[3]^2*(56 + z2[5]^2*(21 - 5*z2[6]) - 20*z2[6] + 
        z2[5]*(-153 + 62*z2[6])) + z2[3]*(161 + z2[5]^2*(-1 + z2[6]) - 
        47*z2[6] + z2[5]*(-161 + 74*z2[6]))) + 
    z2[2]*(-1 - 2*z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6]) + z2[6] - 
      6*z2[6]^2 + z2[3]*(281 - z2[5]^2*(-1 + z2[6]) - 147*z2[6] + 2*z2[6]^2 + 
        z2[5]*(-282 + 220*z2[6] - 21*z2[6]^2)) + 
      z2[3]^2*(138 + z2[5]^2*(13 - 4*z2[6]) - 86*z2[6] + 5*z2[6]^2 + 
        z2[5]*(-245 + 198*z2[6] - 20*z2[6]^2)) - 
      2*z2[3]^3*(-3*(-4 + z2[6]) + 3*z2[5]^2*(-2 + z2[6]) + 
        z2[5]*(14 - 12*z2[6] + z2[6]^2))), 
  y[59] -> -(z2[2]^4*(z2[3]^2*(-8 + z2[5]) + z2[3]^3*(-2 + z2[5]) + z2[5] - 
       z2[3]*z2[5])) - 3*(-5 + z2[6])*z2[6]^2 + 
    z2[3]^3*(6 + 4*z2[5]^2*(-1 + z2[6]) - 4*z2[6] + 
      z2[5]*(15 - 20*z2[6] + 6*z2[6]^2)) + 
    z2[3]^2*(-49 + z2[5]^2*(-1 + z2[6]) + 69*z2[6] - 15*z2[6]^2 - 
      3*z2[5]*(-25 + 44*z2[6] - 18*z2[6]^2 + z2[6]^3)) - 
    z2[3]*(76 - 94*z2[6] + 6*z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(-78 + 130*z2[6] - 54*z2[6]^2 + 3*z2[6]^3)) + 
    z2[2]^3*(-1 + z2[5]*(-2 + z2[6]) - z2[5]^2*(-1 + z2[6]) + 
      z2[3]^2*(10 + z2[5]*(30 - 27*z2[6]) + 7*z2[5]^2*(-1 + z2[6]) + 
        3*z2[6]) + z2[3]*(-31 + z2[5]*(34 - 33*z2[6]) + 
        z2[5]^2*(-1 + z2[6]) + 16*z2[6]) + 
      z2[3]^3*(9 + z2[5]^2*(-1 + z2[6]) - z2[6] - 2*z2[5]*(1 + z2[6]))) + 
    z2[2]^2*(-2 + z2[5] + z2[6] - z2[5]*z2[6] + 8*z2[6]^2 + 
      z2[3]^3*(-4*(-4 + z2[6]) + 4*z2[5]^2*(-1 + z2[6]) + 
        z2[5]*(3 - 10*z2[6] + z2[6]^2)) + 
      z2[3]^2*(-27 + 16*z2[5]^2*(-1 + z2[6]) + 26*z2[6] - 2*z2[6]^2 + 
        z2[5]*(103 - 109*z2[6] + 13*z2[6]^2)) + 
      z2[3]*(-106 + 73*z2[6] + z2[5]*(107 - 127*z2[6] + 18*z2[6]^2))) + 
    z2[2]*(-((-19 + z2[6])*z2[6]^2) + 2*z2[3]^3*(7 + 3*z2[5]^2*(-1 + z2[6]) - 
        3*z2[6] + 2*z2[5]*(3 - 5*z2[6] + z2[6]^2)) - 
      z2[3]*(136 - 122*z2[6] + 2*z2[6]^2 + z2[6]^3 + 
        z2[5]*(-136 + 190*z2[6] - 52*z2[6]^2 + z2[6]^3)) + 
      z2[3]^2*(-63 + 9*z2[5]^2*(-1 + z2[6]) + 65*z2[6] - 9*z2[6]^2 - 
        z2[5]*(-122 + 172*z2[6] - 44*z2[6]^2 + z2[6]^3))), 
  y[60] -> 5 + 5*z2[3]*(3 + z2[5]*(-1 + z2[6]) - 2*z2[6]) - 5*z2[6], 
  y[61] -> 2 + z2[5]*(-1 + z2[6]) - z2[6], 
  y[62] -> -1 + z2[3]*(-4 + z2[5] + z2[6]), y[63] -> 2 - 3*z2[5] + z2[5]^2, 
  y[64] -> 1 - z2[6], y[65] -> -3 + 2*z2[5], 
  y[66] -> z2[2]*z2[3] + z2[2]^2*z2[3] - z2[4] - z2[3]*z2[4] - 
    z2[2]*z2[3]*z2[4], y[67] -> (1 + z2[3])*(1 + z2[3]*(-1 + z2[6]))*
     (-1 + z2[6]) - 2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-1 + z2[6]) + 
      (1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6]) + z2[3]*(1 + (1 + z2[2])*z2[3])*
     z2[5]^2*(-1 + z2[6])^2 + z2[2]*z2[3]*(-3 + z2[3]*(-1 + z2[6])^2 + 
      2*z2[6]), y[68] -> 1 + (1 + z2[2])*z2[3]^2*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(-1 + 2*z2[2] + z2[4] + 2*z2[6]) - 
    2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-2 + z2[4] + 2*z2[6]) + 
      (1 + z2[3])*(-2 + z2[4] + 2*z2[6])), 
  y[69] -> 2*(-1 + z2[6]) - 2*z2[3]*z2[5]*(z2[2]*(2 + 3*z2[3]*(-1 + z2[6])) + 
      3*(1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6]) + 3*(1 + z2[2])*z2[3]^2*
     (-1 + z2[6])^2 + 3*z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*
     (-1 + z2[6])^2 + z2[3]*(1 - 4*z2[6] + 3*z2[6]^2 + z2[2]*(-5 + 4*z2[6])), 
  y[70] -> 1 - z2[3]*(-4 + z2[2]*(-2 + z2[5]) + z2[5] + z2[6]), 
  y[71] -> -1 - (1 + z2[2])*z2[3]*z2[5]*(-1 + z2[6]) + z2[6] + 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + 2*z2[6]), y[72] -> -1 - z2[2], 
  y[73] -> 3 - 4*z2[5] + z2[5]^2, 
  y[74] -> 4 - 2*z2[5] + z2[2]*(3 - 4*z2[5] + z2[5]^2), y[75] -> 2 - z2[6], 
  y[76] -> -1 + z2[5], y[77] -> 3 + z2[5]*(-1 + z2[6]) - z2[6], 
  y[78] -> z2[2]*(-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    2*(-2 + z2[5] + z2[6] - z2[5]*z2[6]), 
  y[79] -> 10 + z2[3]*(12 - 2*z2[5] - 3*z2[6]) - 3*z2[6], 
  y[80] -> 2 + 3*z2[3] + z2[3]^2, y[81] -> -4 + z2[6], 
  y[82] -> 3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2, 
  y[83] -> 7 + z2[2]*(2 + 5*z2[3] + 3*z2[3]^2) - z2[4] - z2[6] - 
    2*z2[3]*(-8 + z2[4] + z2[6]) - z2[3]^2*(-8 + z2[4] + z2[6]), 
  y[84] -> z2[3]*(17 - 5*z2[4] - 5*z2[6]) + z2[3]^2*(7 - 2*z2[4] - 2*z2[6]) - 
    3*(-3 + z2[4] + z2[6]), y[85] -> 9 + z2[2]*(3 - z2[3]*(-4 + z2[5])) - 
    z2[6] - z2[3]*(-12 + 3*z2[5] + z2[6]), 
  y[86] -> 6*(-1 + z2[6]) + z2[3]^2*(-5 + 3*z2[6]) + 3*z2[3]*(-4 + 3*z2[6]), 
  y[87] -> 7*(-1 + z2[6]) + z2[3]*(-9 - 2*z2[5]*(-1 + z2[6]) + 7*z2[6]), 
  y[88] -> z2[3]*(-29 + 31*z2[6] - 5*z2[6]^2) - 3*(5 - 6*z2[6] + z2[6]^2) - 
    2*z2[3]^2*(6 - 6*z2[6] + z2[6]^2), 
  y[89] -> 11 - 13*z2[6] + 2*z2[6]^2 + z2[3]*(17 - 15*z2[6] + 2*z2[6]^2), 
  y[90] -> -8 - 13*z2[3] - 2*z2[2]^2*z2[3] - (3 + z2[2])*z2[3]*z2[5]*
     (-1 + z2[6]) + 8*z2[6] + 8*z2[3]*z2[6] + 
    z2[2]*(3*(-1 + z2[6]) + z2[3]*(-8 + 3*z2[6])), 
  y[91] -> -7 - z2[2]^2*z2[3]*(2 + 3*z2[3]) + 4*z2[4] - z2[4]^2 + 8*z2[6] - 
    z2[4]*z2[6] - z2[6]^2 - z2[3]^2*(18 + z2[4]^2 + z2[4]*(-8 + z2[6]) - 
      12*z2[6] + z2[6]^2) - 2*z2[3]*(12 + z2[4]^2 + z2[4]*(-6 + z2[6]) - 
      10*z2[6] + z2[6]^2) + z2[2]*(-2 + z2[4] + 2*z2[6] + 
      2*z2[3]*(-6 + 2*z2[4] + 3*z2[6]) + z2[3]^2*(-12 + 3*z2[4] + 4*z2[6])), 
  y[92] -> -13 - 3*z2[2]^2*z2[3]*(1 + z2[3]) + 14*z2[6] - z2[6]^2 + 
    z2[3]*(-34 + 27*z2[6] - 2*z2[6]^2) - z2[3]^2*(18 - 12*z2[6] + z2[6]^2) + 
    z2[2]*(4*z2[3]^2*(-3 + z2[6]) + 4*(-1 + z2[6]) + z2[3]*(-17 + 8*z2[6])), 
  y[93] -> 2*z2[4]^2 + z2[4]*(-5 + 2*z2[6]) + 2*(4 - 5*z2[6] + z2[6]^2) + 
    z2[3]*(2*z2[4]^2 + z2[4]*(-7 + 2*z2[6]) + 2*(6 - 6*z2[6] + z2[6]^2)), 
  y[94] -> z2[2]^3*z2[3]^2 + z2[2]^2*z2[3]*(2 + z2[3]*(5 - 2*z2[6]) - 
      2*z2[6]) + 3*(-1 + z2[6])^2 + 6*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
    z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) + 
    z2[2]*((-1 + z2[6])^2 + z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      2*z2[3]*(4 - 5*z2[6] + z2[6]^2)), 
  y[95] -> z2[2]^3*z2[3]^2 + z2[2]^2*z2[3]*(3 + z2[3]*(5 - 2*z2[6]) - 
      3*z2[6]) + 6*(-1 + z2[6])^2 + 9*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
    z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) + 
    z2[2]*(2*(-1 + z2[6])^2 + z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      3*z2[3]*(4 - 5*z2[6] + z2[6]^2)), 
  y[96] -> z2[2]^3*z2[3]^2 + z2[2]^2*z2[3]*(4 + z2[3]*(8 - 5*z2[6]) - 
      4*z2[6]) - (-10 + z2[6])*(-1 + z2[6])^2 - 
    z2[3]^2*(-28 + 42*z2[6] - 16*z2[6]^2 + z2[6]^3) - 
    2*z2[3]*(-18 + 31*z2[6] - 14*z2[6]^2 + z2[6]^3) + 
    z2[2]*(3*(-1 + z2[6])^2 + 4*z2[3]*(5 - 7*z2[6] + 2*z2[6]^2) + 
      z2[3]^2*(22 - 24*z2[6] + 5*z2[6]^2)), 
  y[97] -> -2 - z2[3]*(3 - 3*z2[5] + z2[5]^2), 
  y[98] -> 21 + z2[3]*(25 - 4*z2[5] - 6*z2[6]) - 6*z2[6], 
  y[99] -> 19 + 7*z2[2]*(1 + z2[3]) - z2[3]*z2[5]*(12 + z2[2] - 5*z2[6]) - 
    4*z2[3]*(-7 + z2[6]) - 2*z2[3]*z2[5]^2*(-1 + z2[6]) - 2*z2[6], 
  y[100] -> 9 + 14*z2[3] + 5*z2[3]^2, 
  y[101] -> 31 + z2[2]*(9 + 23*z2[3] + 15*z2[3]^2) - 4*z2[4] + 
    z2[3]*(74 - 9*z2[4] - 9*z2[6]) - 4*z2[6] - 
    5*z2[3]^2*(-8 + z2[4] + z2[6]), 
  y[102] -> 40 - 13*z2[4] + z2[3]*(79 - 23*z2[4] - 23*z2[6]) - 13*z2[6] - 
    5*z2[3]^2*(-7 + 2*z2[4] + 2*z2[6]), 
  y[103] -> 27*(-1 + z2[6]) + 5*z2[3]^2*(-5 + 3*z2[6]) + 
    14*z2[3]*(-4 + 3*z2[6]), y[104] -> 15*(-1 + z2[6]) + 
    z2[3]*(-19 - 4*z2[5]*(-1 + z2[6]) + 15*z2[6]), 
  y[105] -> 2 + 2*z2[3]*z2[5]*(z2[2]*(2 + 3*z2[3]*(-1 + z2[6])) + 
      3*(1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6]) - 3*(1 + z2[2])*z2[3]^2*
     (-1 + z2[6])^2 - 3*z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*
     (-1 + z2[6])^2 - 2*z2[6] + z2[3]*(-1 + z2[2]*(5 - 4*z2[6]) + 4*z2[6] - 
      3*z2[6]^2), y[106] -> -67 + 80*z2[6] - 13*z2[6]^2 + 
    z2[3]*(-135 + 144*z2[6] - 23*z2[6]^2) - 
    10*z2[3]^2*(6 - 6*z2[6] + z2[6]^2), 
  y[107] -> -1 - (1 + z2[2])*z2[3]^2*(-2 + z2[4] + 2*z2[6]) - 
    z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-2 + z2[4] + 2*z2[6]) - 
    z2[3]*(-1 + 2*z2[2] + z2[4] + 2*z2[6]) + 
    2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-2 + z2[4] + 2*z2[6]) + 
      (1 + z2[3])*(-2 + z2[4] + 2*z2[6])), 
  y[108] -> 2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-1 + z2[6]) + 
      (1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6])^2 - 
    z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6])^3 + 
    (1 - z2[6])*((1 + z2[3])*(1 + z2[3]*(-1 + z2[6]))*(-1 + z2[6]) + 
      z2[2]*z2[3]*(-3 + z2[3]*(-1 + z2[6])^2 + 2*z2[6])), 
  y[109] -> -5*z2[2]^2*z2[3] + 17*(-1 + z2[6]) - 
    z2[3]*z2[5]*(9 + z2[2] - 2*z2[6])*(-1 + z2[6]) - 
    z2[3]*z2[5]^2*(-1 + z2[6])^2 - z2[3]*(30 - 20*z2[6] + z2[6]^2) + 
    z2[2]*(7*(-1 + z2[6]) + z2[3]*(-17 + 6*z2[6])), 
  y[110] -> -58 - z2[2]^2*z2[3]*(14 + 15*z2[3]) + 62*z2[6] - 4*z2[6]^2 + 
    z2[3]*(-158 + 125*z2[6] - 9*z2[6]^2) - 
    5*z2[3]^2*(18 - 12*z2[6] + z2[6]^2) + 
    z2[2]*(20*z2[3]^2*(-3 + z2[6]) + 18*(-1 + z2[6]) + 
      z2[3]*(-79 + 37*z2[6])), y[111] -> 5*z2[2]^3*z2[3]^2 + 
    27*(-1 + z2[6])^2 + 42*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
    5*z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) + z2[2]^2*z2[3]*
     (-14*(-1 + z2[6]) - 5*z2[3]*(-5 + 2*z2[6])) + 
    z2[2]*(9*(-1 + z2[6])^2 + 5*z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      14*z2[3]*(4 - 5*z2[6] + z2[6]^2)), y[112] -> z2[3], 
  y[113] -> 9/4 + z2[3], y[114] -> 7 + 4*z2[3], 
  y[115] -> -2 + z2[2] + z2[5] + z2[6] - z2[5]*z2[6], 
  y[116] -> z2[3]*(2 + z2[5]*(-1 + z2[6])) + z2[6], 
  y[117] -> -26 + z2[5] + z2[2]*(-10 + 4*z2[3]*(-3 + z2[5]) + z2[5]) + 
    2*z2[6] + 4*z2[3]*(-6 + z2[5] + z2[6]), 
  y[118] -> 26 + z2[2]^2*(3 + 4*z2[3]) + 
    z2[2]*(15 + z2[3]*(20 - 8*z2[6]) - 8*z2[6]) + (1 + z2[2])*(1 + 4*z2[3])*
     z2[5]*(-1 + z2[6]) - 22*z2[6] - 8*z2[3]*(-3 + 2*z2[6]), 
  y[119] -> -(z2[2]*(8 + 19*z2[3] + 12*z2[3]^2)) + 3*(-9 + z2[4] + z2[6]) + 
    4*z2[3]^2*(-8 + z2[4] + z2[6]) + z2[3]*(-62 + 7*z2[4] + 7*z2[6]), 
  y[120] -> z2[3]*(-3 + z2[6]) + (-23 + 9*z2[6])/4, 
  y[121] -> -35 + 11*z2[4] + 11*z2[6] + 4*z2[3]^2*(-7 + 2*z2[4] + 2*z2[6]) + 
    z2[3]*(-67 + 19*z2[4] + 19*z2[6]), 
  y[122] -> 12*z2[2]^2*z2[3]*(1 + z2[3]) + 
    z2[2]*(z2[3]*(67 - 31*z2[6]) - 16*z2[3]^2*(-3 + z2[6]) - 
      16*(-1 + z2[6])) + 3*(17 - 18*z2[6] + z2[6]^2) + 
    4*z2[3]^2*(18 - 12*z2[6] + z2[6]^2) + 
    z2[3]*(134 - 105*z2[6] + 7*z2[6]^2), 
  y[123] -> 59 - 70*z2[6] + 11*z2[6]^2 + 8*z2[3]^2*(6 - 6*z2[6] + z2[6]^2) + 
    z2[3]*(115 - 122*z2[6] + 19*z2[6]^2), 
  y[124] -> 7 + z2[2]^2*z2[3]*(2 + 3*z2[3]) - 4*z2[4] + z2[4]^2 - 8*z2[6] + 
    z2[4]*z2[6] + z2[6]^2 + z2[3]^2*(18 + z2[4]^2 + z2[4]*(-8 + z2[6]) - 
      12*z2[6] + z2[6]^2) + 2*z2[3]*(12 + z2[4]^2 + z2[4]*(-6 + z2[6]) - 
      10*z2[6] + z2[6]^2) - z2[2]*(-2 + z2[4] + 2*z2[6] + 
      2*z2[3]*(-6 + 2*z2[4] + 3*z2[6]) + z2[3]^2*(-12 + 3*z2[4] + 4*z2[6])), 
  y[125] -> -(z2[2]^3*z2[3]^2) - 6*(-1 + z2[6])^2 + 
    z2[3]^2*(-10 + 12*z2[6] - 3*z2[6]^2) - 9*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
    z2[2]^2*z2[3]*(3*(-1 + z2[6]) + z2[3]*(-5 + 2*z2[6])) - 
    z2[2]*(2*(-1 + z2[6])^2 + z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      3*z2[3]*(4 - 5*z2[6] + z2[6]^2)), 
  y[126] -> (-3 + z2[6])*z2[6] + z2[3]*(4*(-2 + z2[6]) + 
      z2[5]*(4 - 5*z2[6] + z2[6]^2)), 
  y[127] -> z2[6]*(-2 + z2[4] + z2[6]) + 
    z2[3]*(-6 + z2[4]^2*(-2 + z2[5]) + z2[4]*(4 + z2[5]*(-2 + z2[6])) + 
      4*z2[6] + z2[5]*(3 - 4*z2[6] + z2[6]^2)), 
  y[128] -> z2[6]*(-1 + 3*z2[6]) + z2[3]*(-11 + 7*z2[6] + 
      3*z2[5]*(3 - 4*z2[6] + z2[6]^2)), 
  y[129] -> z2[6]*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(-26 + z2[4]^2*(-4 + 3*z2[5]) + z2[4]*(15 + 2*z2[5]*(-6 + z2[6])) + 
      11*z2[6] + z2[5]*(21 - 17*z2[6] + 2*z2[6]^2)), 
  y[130] -> -(z2[2]^3*z2[3]^2) + (-10 + z2[6])*(-1 + z2[6])^2 + 
    z2[3]^2*(-28 + 42*z2[6] - 16*z2[6]^2 + z2[6]^3) + 
    2*z2[3]*(-18 + 31*z2[6] - 14*z2[6]^2 + z2[6]^3) + 
    z2[2]^2*z2[3]*(4*(-1 + z2[6]) + z2[3]*(-8 + 5*z2[6])) - 
    z2[2]*(3*(-1 + z2[6])^2 + 4*z2[3]*(5 - 7*z2[6] + 2*z2[6]^2) + 
      z2[3]^2*(22 - 24*z2[6] + 5*z2[6]^2)), 
  y[131] -> z2[6]*(3 - 7*z2[6] + 2*z2[6]^2) + 
    z2[3]*(37 - 44*z2[6] + 11*z2[6]^2 + 2*z2[5]*(-15 + 25*z2[6] - 
        11*z2[6]^2 + z2[6]^3)), 
  y[132] -> -z2[6]^2 + z2[3]*(56 + 24*z2[2]^2 - 23*z2[4] + 2*z2[4]^2 - 
      13*z2[6] - z2[6]^2 - 6*z2[2]*(-10 + 2*z2[4] + z2[6])) + 
    z2[3]^2*(38 + 3*z2[2]^2 - 17*z2[4] + 2*z2[4]^2 - 10*z2[6] - 
      3*z2[2]*(-7 + 2*z2[4] + z2[6])) - z2[3]*z2[5]*
     (54 + 12*z2[2]^2*(2 + z2[3]) - 22*z2[4] + 2*z2[4]^2 - 25*z2[6] + 
      z2[4]*z2[6] + z2[6]^2 + z2[3]*(45 + 2*z2[4]^2 + z2[4]*(-19 + z2[6]) - 
        22*z2[6] + z2[6]^2) - 3*z2[2]*(4*(-5 + z2[4] + z2[6]) + 
        z2[3]*(-13 + 3*z2[4] + 3*z2[6]))), 
  y[133] -> -(z2[2]^4*(-1 + z2[3] + 3*z2[3]^2)) + 3*(-2 + z2[6])*z2[6]^2 + 
    z2[3]^2*(21 - 28*z2[6] + 9*z2[6]^2) + 
    z2[3]*(33 - 46*z2[6] + 9*z2[6]^2 + 3*z2[6]^3) + 
    z2[2]^3*(3 + z2[3]*(13 - 7*z2[6]) - z2[6] + z2[3]^2*(-9 + 2*z2[6])) + 
    z2[2]^2*(2 - z2[6] - 4*z2[6]^2 + z2[3]^2*(-4 + z2[6]^2) + 
      z2[3]*(46 - 35*z2[6] + 3*z2[6]^2)) + 
    z2[2]*((-8 + z2[6])*z2[6]^2 + z2[3]^2*(14 - 16*z2[6] + 5*z2[6]^2) + 
      z2[3]*(56 - 60*z2[6] + 9*z2[6]^2 + z2[6]^3)) + 
    z2[5]*(-1 + z2[6])*(z2[2]^3*(1 + 15*z2[3] + 5*z2[3]^2) + 
      z2[2]^2*(1 + z2[3]*(47 - 12*z2[6]) + z2[3]^2*(21 - 6*z2[6])) + 
      z2[2]*z2[3]*(56 - 32*z2[6] + z2[6]^2 + z2[3]*(34 - 20*z2[6] + 
          z2[6]^2)) + z2[3]*(32 - 30*z2[6] + 3*z2[6]^2 + 
        z2[3]*(26 - 24*z2[6] + 3*z2[6]^2))), 
  y[134] -> z2[2]^3*(-2 + z2[5] + z2[3]^2*(4 + 5*z2[5]) + 
      z2[3]*(-14 + 15*z2[5])) - (-5 + z2[6])*z2[6]^2 + 
    z2[2]^2*(-2 + z2[5] + z2[3]^2*(-1 + z2[5]*(33 - 18*z2[6]) + 3*z2[6]) + 
      z2[3]*(-70 + z2[5]*(71 - 36*z2[6]) + 24*z2[6])) - 
    z2[3]*(89 - 82*z2[6] + 8*z2[6]^2 + z2[6]^3 + 
      z2[5]*(-86 + 109*z2[6] - 29*z2[6]^2 + z2[6]^3)) - 
    z2[3]^2*(59 - 55*z2[6] + 10*z2[6]^2 + 
      z2[5]*(-71 + 91*z2[6] - 26*z2[6]^2 + z2[6]^3)) + 
    z2[2]*(2*z2[6]^2 + z2[3]^2*(-35 + 26*z2[6] - 3*z2[6]^2 + 
        z2[5]*(73 - 68*z2[6] + 10*z2[6]^2)) + 
      z2[3]*(-116 + 74*z2[6] - 4*z2[6]^2 + z2[5]*(116 - 104*z2[6] + 
          13*z2[6]^2))), y[135] -> 1 - z2[5]*(-2 + z2[6]) - 2*z2[6], 
  y[136] -> z2[2]*z2[3] - z2[4] - z2[3]*z2[4], 
  y[137] -> -9 + 6*z2[3]*(-1 + z2[5])*(-1 + z2[6])^2 + 
    6*z2[5]*(-1 + z2[6])^2 + 15*z2[6] - 7*z2[6]^2, 
  y[138] -> -2 + z2[3] + 3*z2[6] - z2[6]^2, 
  y[139] -> z2[2]^2*z2[3] - z2[2]*z2[4] - 3*z2[2]*z2[3]*z2[4] - 
    z2[2]^2*z2[3]*z2[4] + z2[4]^2 + z2[3]*z2[4]^2 + z2[2]*z2[3]*z2[4]*z2[5] + 
    z2[2]^2*z2[3]*z2[4]*z2[5] + z2[2]*z2[3]*z2[6] - z2[4]*z2[6] - 
    z2[3]*z2[4]*z2[6], y[140] -> 
   -z2[4] + z2[3]*(-1 + z2[2] - 2*z2[4] + z2[4]^2 + 
      z2[2]*z2[4]*(-1 + z2[5]) + z2[6]), 
  y[141] -> z2[4]*(1 + z2[4] - z2[6]) - 
    z2[3]*(-1 + z2[4]*(-2 + z2[6]) + z2[6]), 
  y[142] -> 6 - 4*z2[5] + z2[4]*(-3 + 2*z2[5]) - 5*z2[6] + 4*z2[5]*z2[6] + 
    2*z2[3]*(-1 + z2[5])*(-2 + z2[4] + 2*z2[6]), 
  y[143] -> 5 - 2*z2[3] - 6*z2[6] - z2[5]*(-2 + 2*z2[3]*(-1 + z2[6]) + 
      z2[6]), y[144] -> -3*z2[4]*(-1 + z2[5]) + 
    z2[3]*(2*z2[4]^2*(-1 + z2[5]) + 3*z2[2]*(1 + z2[4]*(-1 + z2[5]))*
       (-1 + z2[5]) + 3*(-1 + z2[5])*(-1 + z2[6]) - 
      z2[4]*(-5 + 5*z2[5] + z2[6])) + z2[3]^2*(-1 - z2[4]^2*(-1 + z2[5]) + 
      z2[5] + z2[4]*(-1 + z2[5] - z2[6]) - z2[5]*z2[6] + 
      z2[2]*(1 + z2[4]^2*(-1 + z2[5]) - z2[5] - 
        z2[4]*(2 - 3*z2[5] + z2[5]^2) + z2[6])), 
  y[145] -> z2[3]^2*(1 + z2[4])*(1 + z2[5]*(-1 + z2[6])) + 
    3*z2[4]*(-1 + z2[5])*(1 + z2[4] - z2[6]) + 
    z2[3]*(-3*(-1 + z2[5])*(-1 + z2[6]) + z2[4]*(-5 + z2[5]*(5 - 2*z2[6]) + 
        3*z2[6])), y[146] -> 1 + z2[3]*z2[5], 
  y[147] -> -1 + z2[3]*(-1 + z2[5])*(-1 + z2[6]), 
  y[148] -> -2 + z2[3]*(-1 + 2*z2[5])*(-1 + z2[6]) + z2[6], 
  y[149] -> z2[4] + z2[3]*(1 + z2[4]), 
  y[150] -> (-1 + z2[4])*z2[4] + z2[3]*(-1 + z2[2] - z2[4] + z2[4]^2 + 
      z2[2]*z2[4]*(-2 + z2[5]) + z2[6]), y[151] -> 5 + 7*z2[3] + 2*z2[3]^2, 
  y[152] -> 1 + 2*z2[3], y[153] -> -1 + 2*z2[2], y[154] -> 1 - z2[2] + z2[6], 
  y[155] -> -2 + z2[3] + 3*z2[6] + z2[5]*(2 + (-2 + z2[3])*z2[6]), 
  y[156] -> -(z2[3]*(1 + z2[4]*(1 + z2[5]*(-2 + z2[6]) - 3*z2[6]) + 
       2*z2[5]*(-1 + z2[6]) - 3*z2[6])) + 
    z2[4]*(-2 - 2*z2[5]*(-1 + z2[6]) + 3*z2[6]) + 
    z2[3]^2*(2 + z2[4] + z2[5]*z2[6] + z2[4]*z2[5]*z2[6]), 
  y[157] -> -1 + z2[2]*(1 + z2[6] + z2[6]^2), 
  y[158] -> 10 + z2[5]*(-5 + z2[6]) - z2[6] + 
    z2[3]*(7 + z2[2]*(3 - 4*z2[5] + z2[5]^2) - 2*z2[6] + 
      z2[5]*(-3 + 2*z2[6])), y[159] -> 4*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) + 
    z2[3]*(z2[2]*(-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - z2[6]) + 
      2*(-2 + z2[5] + z2[6] - z2[5]*z2[6])), 
  y[160] -> z2[4]*(-2 - 2*z2[4]*(-1 + z2[5]) + 2*z2[5] + z2[6]) + 
    z2[3]*(-1 + 2*z2[5] - z2[4]^2*z2[5] + 4*z2[6] - 2*z2[5]*z2[6] + z2[6]^2 + 
      2*z2[4]*(-1 + z2[5] + z2[6]) - z2[2]*(-2 + z2[4]^2*(-1 + z2[5]) + 
        2*z2[5] + z2[4]*(2 - 5*z2[5] + 2*z2[5]^2) + z2[6])) + 
    z2[3]^2*(2 + z2[4]^2*(-2 + z2[5]) + z2[6] + z2[4]*z2[6] + z2[5]*z2[6] + 
      z2[6]^2 + z2[2]^2*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) + 
      z2[2]*(1 - z2[4]^2*(-1 + z2[5]) + z2[4]*(6 - 5*z2[5] + z2[5]^2) - 
        z2[5]*(1 + z2[6]))), y[161] -> 1 + (-1 + z2[5])^(-1), 
  y[162] -> -1 - 2*z2[3], y[163] -> 1 + (1 + z2[4] - z2[6])^(-1) + 
    1/(z2[4]*(-1 + z2[5])*(1 + z2[4] - z2[6])), 
  y[164] -> (1 + z2[2])^(-1) + 1/(z2[2]*(1 + z2[4] - z2[6])), 
  y[165] -> 1 + z2[5]*(-1 + z2[6]), 
  y[166] -> z2[4]*(1 - z2[2] + (-1 + z2[4])*z2[5]) + 
    z2[3]*(1 + z2[2]^2 + z2[4] - z2[5] - z2[4]*z2[5] + z2[4]^2*z2[5] + 
      z2[2]*(-1 + z2[5] + z2[4]*(-1 - 2*z2[5] + z2[5]^2)) + z2[5]*z2[6]), 
  y[167] -> 3 + 4*z2[3] + z2[3]^2, 
  y[168] -> 1 - z2[3]*(2 - 4*z2[5] + z2[5]^2), y[169] -> -1 + z2[2] - z2[6], 
  y[170] -> 3 + 8*z2[3] + 3*z2[3]^2, y[171] -> 4 + 3*z2[3], 
  y[172] -> -4 + z2[3]*(-2 + z2[2]*(-1 + z2[5]) + z2[5]*(-3 + z2[6]) - 
      z2[5]^2*(-1 + z2[6])), y[173] -> 2 + z2[3], y[174] -> -3 + z2[2], 
  y[175] -> 1 - 2*z2[2], y[176] -> 5 + 6*z2[3], 
  y[177] -> -3 + z2[3]*(-9 + z2[6]) + z2[3]^2*(-4 + z2[6]), 
  y[178] -> z2[2] - z2[4] + z2[6], y[179] -> 1 + 3*z2[3], y[180] -> z2[6], 
  y[181] -> z2[4]*(1 + z2[3]*(-1 + z2[5]))*(-1 + z2[5]) + 
    (2 + 3*z2[3]*(-1 + z2[5]))*z2[6], y[182] -> 1 + z2[6] + z2[6]^2, 
  y[183] -> -z2[4]^2 - (-2 + z2[3])*z2[4]*z2[6] + (-1 + 2*z2[3])*z2[6]^2, 
  y[184] -> -2 + z2[6] + 2*z2[6]^2 - z2[2]*(1 + z2[6]), 
  y[185] -> 1 + z2[6] + z2[3]*(2 + z2[6]), 
  y[186] -> -5 + 4*z2[5] + z2[6] + z2[3]*(-3 + 2*z2[5] + z2[6]), 
  y[187] -> -2 + z2[3]*(1 + z2[2]*(-1 + z2[5]) + z2[5] + z2[5]*z2[6] - 
      z2[5]^2*z2[6]), y[188] -> -2 - 2*z2[5]*(-1 + z2[6]) + z2[6] + 
    z2[3]*(2 + (1 + z2[5])*z2[6]), 
  y[189] -> -2 + z2[6]^4 + z2[2]*(2 + 2*z2[6] + 2*z2[6]^2 - 3*z2[6]^3), 
  y[190] -> z2[4]*(-2 - 2*z2[5]*(-1 + z2[6]) + z2[6]) + 
    z2[3]*(z2[5]*(2 - z2[4]*(-2 + z2[6]) - 2*z2[6]) + z2[6] + 
      2*z2[4]*z2[6]) + z2[3]^2*(4 + (1 + z2[5])*z2[6] + 
      z2[4]*(2 + (1 + z2[5])*z2[6])), 
  y[191] -> z2[4]*(2 + 2*(-1 + z2[4])*z2[5] - z2[6]) + 
    z2[2]^3*z2[3]^2*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - 
    z2[3]^2*(4 + z2[4]^2*(-1 + z2[5]) + (3 + z2[5])*z2[6] + 2*z2[6]^2 + 
      2*z2[4]*z2[6]^2 - z2[6]^3) + z2[3]*(z2[4]^2*(1 + z2[5]) + 
      2*z2[5]*(-1 + z2[6]) + z2[6]*(-3 - 2*z2[6] + 3*z2[6]^2) - 
      z2[4]*(-2 + 2*z2[5] + z2[6] + 3*z2[6]^2)) + 
    z2[2]*(-2*z2[4] + z2[3]*(-2 + 2*z2[5] + z2[4]^2*z2[5] + z2[6] + 
        z2[4]*(-3 - 3*z2[5] + 2*z2[5]^2 + z2[6])) + 
      z2[3]^2*(-2 + z2[4]^2*z2[5] - 2*z2[6] + 5*z2[6]^2 + 
        z2[4]*(-3 + 4*z2[5] - z2[5]^2 + z2[6]) + 
        z2[5]*(2 + 2*z2[6] - 2*z2[6]^2))) - z2[2]^2*z2[3]*
     (-2 + z2[4] + z2[3]*(-1 + 2*z2[4] + 4*z2[6] - 2*z2[6]^2 + 
        z2[5]*(1 - 3*z2[6] + 2*z2[6]^2))), y[192] -> -3 + z2[5], 
  y[193] -> 1 + z2[3]*(3 - z2[2]*(-2 + z2[6]) - 2*z2[6]) + 
    (1 + z2[2])*z2[3]*z2[5]*(-1 + z2[6]) - z2[6], 
  y[194] -> -1 + z2[3]*(-5 + z2[2]*(-2 + z2[5]) - z2[5]*(-2 + z2[6]) + 
      2*z2[6]), y[195] -> z2[2]^2*z2[3] + (1 + z2[3])*z2[4]*(z2[4] - z2[6]) + 
    z2[2]*(z2[4]*(-1 + z2[3]*(-3 + z2[5])) + z2[3]*z2[4]^2*(-1 + z2[5]) + 
      z2[3]*z2[6]), y[196] -> 3*(-3 + z2[5]) + 
    z2[3]*(-1 + z2[4] + 2*z2[2]*(-2 + z2[5]) + z2[5]), y[197] -> 1 + 2*z2[2], 
  y[198] -> z2[2]^2 - z2[2]*z2[6] + z2[6]^2, 
  y[199] -> 3 + z2[3]^2*(5 + z2[2]*(7 - 3*z2[6]) - z2[2]^2*(-3 + z2[6]) - 
      3*z2[6]) - z2[2]*(1 + z2[2])*z2[3]^2*z2[5]^2*(-1 + z2[6]) - 3*z2[6] - 
    4*z2[3]*(-3 + z2[2]*(-2 + z2[6]) + 2*z2[6]) + 2*(1 + z2[2])*z2[3]*z2[5]*
     (2*(-1 + z2[6]) + z2[3]*(-1 + z2[2]*(-2 + z2[6]) + z2[6])), 
  y[200] -> -3 + z2[3]*(-19 + 4*z2[2]*(-2 + z2[5]) + z2[5]*(7 - 3*z2[6]) + 
      7*z2[6]) - z2[3]^2*(8 + z2[2]^2*(3 - 4*z2[5] + z2[5]^2) + 
      z2[5]*(-3 + z2[6]) - 3*z2[6] + z2[2]*(z2[5]^2 - 2*(-5 + z2[6]) + 
        z2[5]*(-7 + 2*z2[6]))), 
  y[201] -> z2[2]^3*z2[3]^2*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) + 
    (1 + z2[3])*(z2[4] - z2[6])*(2*(-1 + z2[3])*z2[4] + z2[3]*z2[4]^2 + 
      z2[3]*z2[6]^2) + z2[2]^2*z2[3]*(-2 + z2[4] + 
      z2[3]*(2 + 3*z2[4] + z2[5]*(-1 + z2[6])*z2[6] - z2[6]^2)) + 
    z2[2]*(z2[3]*z2[4]^2*(z2[3]*(-4 + z2[5]) - 2*z2[5]) + 
      z2[4]*(2 + z2[3]*(4 - 2*z2[5] + z2[6]) + 2*z2[3]^2*
         (-3 + z2[5] + z2[6])) + z2[3]*z2[6]*
       (-2 + z2[3]*(2 + (-2 + z2[5])*z2[6]))), y[202] -> 3 - z2[5], 
  y[203] -> 1 + (1 + z2[3])^(-2), y[204] -> 1 - 3*z2[2], 
  y[205] -> -1 + 6*z2[2], y[206] -> 1 - z2[5], 
  y[207] -> 1 + z2[2]*(-4 + z2[5]), 
  y[208] -> -1 + z2[2]*(-4 + z2[5]) + z2[6], 
  y[209] -> 2*z2[2]*(-4 + z2[5]) + z2[6], 
  y[210] -> z2[2] + z2[2]*z2[3] + z2[2]^2*z2[3] - z2[4] - z2[3]*z2[4] - 
    2*z2[2]*z2[3]*z2[4] - z2[2]^2*z2[3]*z2[4] + z2[2]*z2[3]*z2[4]*z2[5] + 
    z2[2]^2*z2[3]*z2[4]*z2[5] - z2[2]*z2[6], 
  y[211] -> -1 + z2[3]*(1 + z2[4]), 
  y[212] -> 1 + z2[6] + z2[6]^2 - 2*z2[2]*(2 + z2[6]), 
  y[213] -> -1 - z2[6] - z2[6]^2 + z2[2]*(2 + z2[6]), 
  y[214] -> z2[2]^2 - (-1 + z2[5])*(-1 + z2[6]) + 
    z2[2]*(1 - z2[4]*(-2 + z2[5])^2 - z2[5] + z2[6]), 
  y[215] -> 2 - 2*z2[6] + z2[5]*(-1 + 2*z2[6]), 
  y[216] -> (1 + z2[4] - z2[6])^(-1) + (z2[2] + z2[2]*z2[3] + z2[2]^2*z2[3] - 
      z2[4] - z2[3]*z2[4] - 2*z2[2]*z2[3]*z2[4] - z2[2]^2*z2[3]*z2[4] + 
      z2[2]*z2[3]*z2[4]*z2[5] + z2[2]^2*z2[3]*z2[4]*z2[5] - z2[2]*z2[6])^
     (-1), y[217] -> 1 - z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3), 
  y[218] -> -1 + z2[2]*(2 + 2*z2[6] + 2*z2[6]^2 + z2[6]^3), 
  y[219] -> z2[2]^2*(-1 + z2[3]) + z2[3]*(-(z2[4]^2*(-2 + z2[5])) + 
      z2[4]*(-1 + z2[5] - z2[6]) - (-1 + z2[5])*(-1 + z2[6])) + 
    (-1 + z2[5])*(-1 + z2[6]) + z2[2]*(-1 + z2[4]*(-2 + z2[5])^2 + z2[5] - 
      z2[6] + z2[3]*(1 - z2[5] - z2[4]*(5 - 4*z2[5] + z2[5]^2) + z2[6])), 
  y[220] -> z2[2]^(-1) + ((1 + z2[4] - z2[6])^(-1) + 
      (z2[2] + z2[2]*z2[3] + z2[2]^2*z2[3] - z2[4] - z2[3]*z2[4] - 
        2*z2[2]*z2[3]*z2[4] - z2[2]^2*z2[3]*z2[4] + z2[2]*z2[3]*z2[4]*z2[5] + 
        z2[2]^2*z2[3]*z2[4]*z2[5] - z2[2]*z2[6])^(-1))/
     ((1 + z2[2])*(1 + z2[3])*z2[4]), 
  y[221] -> 1 + z2[4] - z2[2]^3*(-2 + z2[3])*(2 + z2[5]*(-1 + z2[6]) - 
      z2[6]) + z2[6] + z2[6]^2 + 
    z2[2]^2*(-z2[4] + z2[6]*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) + 
      z2[3]*(-2 + z2[4] + z2[5] + z2[6] - z2[5]*z2[6])) + 
    z2[2]*(z2[4]*(2 + z2[3] - z2[5]) + 2*z2[6]^2 - 
      z2[5]*(1 + z2[6] + z2[6]^2)), 
  y[222] -> -1 + z2[5] + z2[2]^3*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[2]^2*(-2 + z2[5] - z2[6] + z2[6]^2 - z2[5]*z2[6]^2) - 
    z2[2]*(-3 - 2*z2[6] - 2*z2[6]^2 + z2[5]*(2 + z2[6] + z2[6]^2)), 
  y[223] -> -1 - z2[5] - z2[6] - z2[6]^2 + 
    3*z2[2]^3*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) + 
    z2[2]^2*(z2[4] + (2 + z2[5]*(-1 + z2[6]) - z2[6])*(1 + 2*z2[6])) + 
    z2[2]*(-3 + z2[4]*(-2 + z2[5]) - 2*z2[6] - 4*z2[6]^2 + 
      z2[5]*(3 + 2*z2[6] + 2*z2[6]^2)), y[224] -> 5 + 2*z2[3], 
  y[225] -> -3 + 4*z2[3], y[226] -> 3 - 2*z2[3], 
  y[227] -> 2*(1 + 2*z2[3])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - 
    z2[2]*(-3 + 2*z2[3])*(-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - z2[6]), 
  y[228] -> -1 + z2[3], y[229] -> -1 + 4*z2[2], 
  y[230] -> 2 - 2*z2[3] + z2[2]*(-9 + 6*z2[3]), 
  y[231] -> -1 + z2[3] - z2[3]^2, 
  y[232] -> -2 + z2[5] - 2*z2[2]*(-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - 
      z2[6]) + z2[6] - z2[5]*z2[6], 
  y[233] -> -3 + z2[5] - z2[2]*(-3 + 2*z2[3])*(4 - 5*z2[5] + z2[5]^2) + 
    z2[3]*(z2[5]*(6 - 4*z2[6]) + 4*(-4 + z2[6])) - 3*z2[6] + 3*z2[5]*z2[6], 
  y[234] -> 3 - 3*z2[6] + z2[5]*(-2 + 3*z2[6]), 
  y[235] -> 4 - 4*z2[2]*(4 - 5*z2[5] + z2[5]^2) + 3*z2[6] - 
    z2[5]*(2 + 3*z2[6]), y[236] -> -3 + z2[3] + 3*z2[6] + 
    z2[5]*(2 + (-3 + z2[3])*z2[6]), 
  y[237] -> -4*z2[2]*(2 + z2[6]) + 3*(1 + z2[6] + z2[6]^2), 
  y[238] -> -(z2[2]*(-3 + 2*z2[3])*(2 + z2[6])) + 
    2*(-1 + z2[3])*(1 + z2[6] + z2[6]^2), 
  y[239] -> -1 + z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3), 
  y[240] -> z2[5]*(2 - 3*z2[6]) + 3*(-1 + z2[6]) - 
    z2[3]^2*(2 + z2[4] + z2[5]*z2[6] + z2[4]*z2[5]*z2[6]) + 
    z2[3]*(3 + z2[4]*(2 + 2*z2[5]*(-1 + z2[6]) - 3*z2[6]) - 3*z2[6] + 
      z2[5]*(-2 + 3*z2[6])), y[241] -> -3 + 2*z2[5] + 3*z2[6] - 
    3*z2[5]*z2[6] + z2[2]^3*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) + 
    z2[2]^2*(5 + z2[4] - z2[6]^2 + z2[5]*(-1 + z2[6]^2)) + 
    z2[2]*(1 + z2[4]*(-14 + 13*z2[5] - 3*z2[5]^2) + 2*z2[6] - 2*z2[6]^2 + 
      z2[5]*(-1 + z2[6] + z2[6]^2)), 
  y[242] -> 3 - 2*z2[5] + z2[2]^3*(1 - z2[3] + z2[3]^2)*
     (2 + z2[5]*(-1 + z2[6]) - z2[6]) - 3*z2[6] + 3*z2[5]*z2[6] + 
    z2[3]^2*(2 + z2[4]^2*(-3 + z2[5]) + (1 + z2[5])*z2[6] - 
      z2[4]*(-2 + z2[6])*z2[6] + z2[6]^2 + z2[6]^3) - 
    z2[3]*(3 + 2*z2[4]^2*(-2 + z2[5]) - 3*z2[6] + 
      z2[4]*(2 - 2*z2[5] + z2[6]) + z2[5]*(-2 + 3*z2[6])) + 
    z2[2]^2*(-5 - z2[4] + z2[5] + z2[6]^2 - z2[5]*z2[6]^2 + 
      z2[3]^2*(-3 - 2*z2[4] + z2[5] + z2[6]^2 - z2[5]*z2[6]^2) + 
      z2[3]*(5 + z2[4] - z2[6]^2 + z2[5]*(-1 + z2[6]^2))) + 
    z2[2]*(-1 + 14*z2[4] + z2[5] - 13*z2[4]*z2[5] + 3*z2[4]*z2[5]^2 - 
      2*z2[6] - z2[5]*z2[6] + 2*z2[6]^2 - z2[5]*z2[6]^2 + 
      z2[3]*(1 + z2[4]*(-16 + 13*z2[5] - 3*z2[5]^2) + 2*z2[6] - 2*z2[6]^2 + 
        z2[5]*(-1 + z2[6] + z2[6]^2)) - z2[3]^2*(-1 - z2[4]*(-3 + z2[5])^2 + 
        z2[4]^2*(-2 + z2[5]) + z2[6] - 2*z2[6]^2 + 
        z2[5]*(1 + z2[6] + z2[6]^2))), 
  y[243] -> 11 - 6*z2[5] + z2[5]^2 + z2[2]*(-15 + 17*z2[5] - 7*z2[5]^2 + 
      z2[5]^3), y[244] -> 2 + 3*z2[3], 
  y[245] -> z2[2]^(-1) + (1 + z2[4] - z2[6])^(-2), y[246] -> 2 + 3*z2[2], 
  y[247] -> z2[2] - z2[2]^2*(-2 + z2[3]) + 6*z2[3], 
  y[248] -> z2[3] - z2[2]*z2[3]^2, 
  y[249] -> -1 - 3*z2[2] + 3*z2[2]^2*(-2 + z2[3]) - 18*z2[3], 
  y[250] -> 1 + 3*z2[2], y[251] -> -2 + z2[2]*z2[3], 
  y[252] -> z2[3]*(2 - 4*z2[6]) - 3*z2[3]^2*(-1 + z2[6]) - z2[6], 
  y[253] -> z2[3]*(-1 + z2[6]) + z2[6], 
  y[254] -> 3*z2[3]^2*(-2 + z2[6]) + 4*z2[3]*(-1 + z2[6]) + z2[6], 
  y[255] -> -2 + z2[3]*(1 + z2[5])*(-1 + z2[6]) + z2[6], 
  y[256] -> -2 + z2[5]*(5 - 2*z2[6]) + 2*z2[5]^2*(-1 + z2[6]), 
  y[257] -> -3 + z2[2]*z2[3]*(5 + 2*z2[3]), 
  y[258] -> 1 + 15*z2[3] - z2[2]*(-1 + z2[3] + 20*z2[3]^2 + 6*z2[3]^3), 
  y[259] -> -1 - z2[6] - z2[6]^2 - 2*z2[2]*(2 + z2[6]) - 
    3*z2[2]^2*(2 + z2[6]), y[260] -> 1 + z2[6] + z2[6]^2 + 
    z2[2]*(2 + z2[6]) - z2[2]^2*(-2 + z2[3])*(2 + z2[6]) + 
    6*z2[3]*(2 + z2[6]), y[261] -> z2[6] + z2[3]*(-2 + z2[4] + z2[6]), 
  y[262] -> z2[2]^4*(-1 - z2[5] + z2[5]^2) - 
    (-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[2]*(-1 + z2[5])^2*(-1 + z2[6]) - z2[2]^2*(-1 + z2[5])^2*(-1 + z2[6]) + 
    z2[2]^3*(-3 + z2[5]*(3 - 2*z2[6]) + z2[5]^2*(-1 + z2[6]) + z2[6]), 
  y[263] -> -24 + 40*z2[2] - 7*z2[4] - 3*z2[2]*z2[5]^3 + 
    z2[5]^2*(-1 + 19*z2[2] - z2[4] - z2[6]) + 2*z2[6] + 
    z2[5]*(9 - 44*z2[2] + 5*z2[4] + 2*z2[6]), 
  y[264] -> 2 + z2[2]^2*(-4 + z2[5]) + z2[5]*(-1 + z2[6]) - z2[6] + 
    z2[2]*(-16 + z2[5]*(11 - 8*z2[6]) + 2*z2[5]^2*(-1 + z2[6]) + 6*z2[6]), 
  y[265] -> 2*(-2 + z2[6])*z2[6] + 2*z2[5]^2*(-1 + z2[6])*z2[6] + 
    z2[5]*(1 + 6*z2[6] - 4*z2[6]^2), 
  y[266] -> 7 + z2[2]*(3 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[5]^2*(-1 + z2[6])^2 - 5*z2[6] + z2[6]^2 + 
    z2[5]*(-5 + 7*z2[6] - 2*z2[6]^2), 
  y[267] -> (-2 + z2[6])*z2[6] + z2[3]*(3 - 4*z2[6] + z2[6]^2), 
  y[268] -> 4 + z2[4]^3*(-1 + z2[5]) + z2[4]*(-3 + z2[5]*(3 - 2*z2[6])) - 
    3*z2[6] + z2[4]^2*(2 - 2*z2[5] + z2[6]) - 
    2*z2[5]*(2 - 3*z2[6] + z2[6]^2), 
  y[269] -> -5 + 3*z2[6] + z2[5]*(5 - 7*z2[6] + 2*z2[6]^2), 
  y[270] -> -2*z2[3]^2*(1 + z2[5]*(-1 + z2[6]))^2 + 
    2*z2[3]*(1 - 2*z2[5]*(-1 + z2[6])^2 + z2[5]^2*(-1 + z2[6])^2 - 2*z2[6]) - 
    2*(-1 + z2[6])^2 + z2[5]^2*(-1 + 3*z2[6] - 2*z2[6]^2) + 
    z2[5]*(2 - 8*z2[6] + 4*z2[6]^2), 
  y[271] -> z2[2]*(7 - 3*z2[6]) + 2*(-3 + z2[6])^2 - 
    z2[5]^2*(16 + z2[2] - 8*z2[6])*(-1 + z2[6]) - 3*z2[5]^3*(-1 + z2[6])^2 - 
    z2[5]*(30 + 2*z2[2]^2 - 4*z2[2]*(-2 + z2[6]) - 30*z2[6] + 7*z2[6]^2), 
  y[272] -> z2[3]^3*(1 + z2[4])*(1 + z2[5]*(-1 + z2[6]))^2 - 
    (-1 + z2[5])^2*(-1 + z2[6])^2 - z2[3]^2*(1 + z2[5]*(-1 + z2[6]))*
     (1 + z2[5]*(-1 + z2[6]) - 2*(1 + z2[4])*z2[6]) + 
    z2[3]*(1 - 2*z2[5]*(-1 + z2[6])^2 + z2[5]^2*(-1 + z2[6])^2 - 2*z2[6] + 
      (1 + z2[4])*z2[6]^2), y[273] -> 1 + z2[6] + z2[6]^2 + z2[6]^3 + 
    z2[6]^4 + z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3), 
  y[274] -> (-1 + z2[2] - z2[2]^2 + z2[2]^3)*z2[5] + 
    2*(1 + z2[6] + z2[6]^2 + z2[6]^3) + z2[4]*(-2 + z2[5])*
     (1 + z2[2]^2 + z2[6] + z2[6]^2 - z2[2]*(1 + z2[6])), 
  y[275] -> -8 + 2*z2[4] + z2[3]^2*(6 + 2*z2[5] - 2*z2[5]^2) - z2[6] - 
    z2[3]*(z2[4]*(-4 + z2[5]) + z2[5]*(2 + z2[6])), 
  y[276] -> -(z2[3]*(1 + z2[3])*z2[5]*(-2 + z2[4] + z2[6])) + 
    (-1 - z2[3])*(-4 + 2*z2[4] + z2[6] + z2[3]*(-2 + z2[4] + z2[6])), 
  y[277] -> -15 - 4*z2[3]^2 - z2[2]*(41 + 10*z2[3]) + 9*z2[4] - 
    z2[2]*(-2 + z2[3])*z2[5]^3 - 2*z2[6] + z2[3]*(-40 - z2[4] + z2[6]) + 
    z2[5]^2*(z2[2]*(-12 + 5*z2[3]) + z2[4] + z2[6] - 
      z2[3]*(-1 + z2[4] + z2[6])) + z2[5]*(-3 + z2[2]*(27 - 6*z2[3]) + 
      4*z2[3]^2 - 5*z2[4] - 2*z2[6] + z2[3]*(5 + 3*z2[4] + z2[6])), 
  y[278] -> -(z2[2]^3*(5 + z2[4] + 2*z2[5]*(-1 + z2[6]) - 3*z2[6])) + 
    3*z2[2]^2*(3 + z2[4] + z2[5]*(-1 + z2[6]) - 2*z2[6]) + 
    z2[2]^4*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    (-1 + z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[2]*(2 + z2[5]^2 + z2[4]*(-22 + 23*z2[5] - 8*z2[5]^2 + z2[5]^3) + 
      10*z2[6] - z2[5]*(3 + 4*z2[6])), 
  y[279] -> -(z2[2]^2*(10 - 9*z2[5] + z2[5]^2)) + 
    z2[2]*(-43 + z2[5]*(71 - 36*z2[6]) - 6*z2[5]^3*(-1 + z2[6]) + 15*z2[6] + 
      z2[5]^2*(-35 + 27*z2[6])) - (-1 + z2[5])*(4 - z2[6]^2 + 
      z2[5]*(-1 + z2[6]^2)), 
  y[280] -> -(z2[3]*(1 + z2[3])*z2[5]*(3 - 4*z2[6] + z2[6]^2)) + 
    (-1 - z2[3])*(6 - 6*z2[6] + z2[6]^2 + z2[3]*(3 - 4*z2[6] + z2[6]^2)), 
  y[281] -> -6 - 2*z2[3]^2*(3 + z2[5] + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6]) + 
    5*z2[6] + z2[6]^2 - z2[3]*(2*(-2 + z2[6]) + 
      z2[5]*(3 - 4*z2[6] + z2[6]^2)), 
  y[282] -> 1 - z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3 - 
      z2[3]*(1 + z2[6] + z2[6]^2)), 
  y[283] -> 14 + z2[3]^2*(6*(-2 + z2[6]) + 2*z2[5]*(-2 + z2[6]) - 
      4*z2[5]^2*(-1 + z2[6])) - 6*z2[6] - z2[6]^2 - 
    z2[3]*(2*(2 + z2[6]) + z2[5]*(-5 + 2*z2[6] + z2[6]^2)), 
  y[284] -> z2[6]^2*(-11 + 6*z2[6]) + z2[3]^2*(60 - 74*z2[6] + 20*z2[6]^2) + 
    z2[3]*(102 - 154*z2[6] + 53*z2[6]^2) + z2[3]*z2[5]*(-1 + z2[6])*
     (2*(51 - 49*z2[6] + 9*z2[6]^2) + z2[3]*(81 - 71*z2[6] + 12*z2[6]^2)), 
  y[285] -> 5*z2[6]^2 + z2[3]^2*(-14 + 8*z2[6] + 
      z2[5]*(19 - 27*z2[6] + 8*z2[6]^2)) + 
    z2[3]*(-24 + 23*z2[6] + z2[5]*(24 - 37*z2[6] + 13*z2[6]^2)), 
  y[286] -> -1 - z2[6] - z2[6]^2 - z2[6]^3 - z2[6]^4 - 
    3*z2[3]*(4 + 3*z2[6] + 2*z2[6]^2 + z2[6]^3) + 
    z2[2]*(-1 - z2[6] - z2[6]^2 - z2[6]^3 + 2*z2[3]^3*(2 + z2[6]) + 
      5*z2[3]^2*(3 + 2*z2[6] + z2[6]^2) + z2[3]*(1 + z2[6] + z2[6]^2 + 
        z2[6]^3)), y[287] -> 2 - 5*z2[5] + 2*z2[5]^2 + 
    z2[4]*(11 - 6*z2[5] + z2[5]^2) + 
    z2[2]^3*(12 + 5*z2[4] + 4*z2[5]*(-1 + z2[6]) - 8*z2[6]) + 2*z2[5]*z2[6] - 
    2*z2[5]^2*z2[6] + 4*z2[2]^4*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) - 
    z2[2]^2*(17 + z2[4]^2 - 2*z2[4]*(-5 + z2[6]) - 15*z2[6] + 2*z2[6]^2 - 
      z2[5]*(5 - 6*z2[6] + z2[6]^2)) + 
    z2[2]*(-3*z2[5]^2 + z2[4]^2*(6 - 5*z2[5] + z2[5]^2) - 3*(5 + 6*z2[6]) + 
      z2[5]*(12 + 8*z2[6] + z2[6]^2) + z2[4]*(47 + 20*z2[5]^2 - 3*z2[5]^3 - 
        7*z2[6] + z2[5]*(-52 + 3*z2[6]))), 
  y[288] -> z2[2]^3 - (-1 + z2[5])^2*(-1 + z2[6])^2 + 
    z2[2]^2*(-3 - 2*z2[4] + 2*z2[6]) + z2[2]*(1 - z2[4]^2*(-2 + z2[5])^3 + 
      2*z2[5]*(-1 + z2[6]) - z2[5]^2*(-1 + z2[6]) - 4*z2[6] + z2[6]^2 + 
      z2[4]*(4 + 2*z2[5] - z2[5]^3*(-1 + z2[6]) - 4*z2[6] + 
        z2[5]^2*(-4 + 3*z2[6]))), 
  y[289] -> 76 - 2*z2[3]^2 + z2[2]^2*(52 + 38*z2[3]) + 
    z2[3]*(86 - 27*z2[6]) + z2[2]*(129 - 2*z2[3]^2 + z2[3]*(97 - 9*z2[6]) - 
      21*z2[6]) - 2*z2[2]*(-2 + z2[3])*z2[5]^3*(-1 + z2[6]) - 25*z2[6] + 
    z2[6]^2 + z2[5]*(2 - z2[2]^2*(4 + 9*z2[3]) + 22*z2[2]*(-2 + z2[6]) + 
      2*z2[6] + 4*z2[3]^2*z2[6] - 2*z2[6]^2 - z2[2]*z2[3]*(3 + 4*z2[6]) + 
      z2[3]*(-9 + 4*z2[6] + z2[6]^2)) + 
    z2[5]^2*(z2[2]^2*z2[3] - (z2[3]*(-1 + z2[6]) - z2[6])*(-1 + z2[6]) + 
      z2[2]*(22 - 17*z2[6] + z2[3]*(-9 + 7*z2[6]))), 
  y[290] -> (-6 + z2[4])*z2[6]^2 + z2[3]*(78 + 6*z2[4]^3*(-1 + z2[5]) - 
      53*z2[6] + z2[5]*(-78 + 85*z2[6] - 18*z2[6]^2) + 
      z2[4]*(-54 - 18*z2[5]*(-3 + z2[6]) + z2[6]^2) + 
      z2[4]^2*(5*(6 + z2[6]) - z2[5]*(30 + z2[6]))) + 
    z2[3]^2*(46 + z2[4]^3*(-4 + 5*z2[5]) - 20*z2[6] + 
      z2[5]*(-62 + 63*z2[6] - 12*z2[6]^2) + 
      z2[4]^2*(18 + 4*z2[6] - z2[5]*(24 + z2[6])) - 
      z2[4]*(32 + 6*z2[6] + z2[5]*(-43 + 12*z2[6]))), 
  y[291] -> -11*z2[4] + 2*z2[5] + 6*z2[4]*z2[5] - z2[5]^2 - z2[4]*z2[5]^2 + 
    z2[3]^2*z2[4]*(1 + z2[4] - z2[6]) + z2[2]^4*(3 - 2*z2[3] + z2[3]^2)*
     (2 + z2[5]*(-1 + z2[6]) - z2[6]) - z2[4]*z2[6] + z2[5]^2*z2[6] - 
    z2[3]*(1 + z2[4]^2*(-4 + z2[5]) - z2[4]*(6 - 3*z2[5] + z2[5]^2 - 
        4*z2[6]) + z2[6] + z2[6]^2) - z2[2]^3*(7 + 4*z2[4] - 2*z2[5] - 
      5*z2[6] + 2*z2[5]*z2[6] + z2[3]^2*(-3 + 2*z2[4] - 
        2*z2[5]*(-1 + z2[6]) + z2[6]) + z2[3]*(-2 - 3*z2[4] + 2*z2[6])) + 
    z2[2]^2*(8 + 7*z2[4] + z2[4]^2 - 2*z2[5] - 9*z2[6] - 2*z2[4]*z2[6] + 
      3*z2[5]*z2[6] + 2*z2[6]^2 - z2[5]*z2[6]^2 - 
      z2[3]*(-1 + z2[4]^2 + z2[5] - 2*z2[4]*(-2 + z2[6]) - 3*z2[6] + 
        2*z2[6]^2 - z2[5]*z2[6]^2) + z2[3]^2*(z2[4]^2 + z2[5]*(-1 + z2[6]) + 
        z2[6] - z2[4]*(3 + z2[6]))) + z2[2]*(13 - 9*z2[5] + 2*z2[5]^2 - 
      z2[4]^2*(6 - 5*z2[5] + z2[5]^2) + 8*z2[6] - 4*z2[5]*z2[6] - 
      z2[5]*z2[6]^2 + z2[4]*(-25 - 12*z2[5]^2 + 2*z2[5]^3 + 
        z2[5]*(29 - 3*z2[6]) + 7*z2[6]) + z2[3]^2*(-1 + 2*z2[4]^2 + z2[6] - 
        2*z2[4]*z2[6]) + z2[3]*(-7 - z2[5]^2 + 
        z2[4]^2*(4 - 3*z2[5] + z2[5]^2) + 4*z2[6] - 2*z2[6]^2 - 
        z2[4]*(-4*z2[5]^2 + z2[5]^3 - 2*z2[5]*(-3 + z2[6]) + 4*z2[6]) + 
        z2[5]*(4 + z2[6] + z2[6]^2))), 
  y[292] -> -50 + 4*z2[3]^2 - 20*z2[2]^3*(2 + z2[3]) - 
    z2[2]*(-2 + z2[3])*z2[5]^3*(-1 + z2[6])^2 + 30*z2[6] + 
    z2[3]*(-51 + 29*z2[6]) + z2[2]*z2[5]^2*(-1 + z2[6])*
     (-5*(-2 + z2[6]) + z2[3]*(-4 + z2[2] + 2*z2[6])) + 
    3*z2[2]^2*(-38 + 4*z2[6] + z2[3]*(-25 + 3*z2[6])) - 
    z2[2]*(121 + 2*z2[3]^2 - 37*z2[6] + z2[6]^2 - 4*z2[3]*(-25 + 7*z2[6])) + 
    z2[5]*(z2[2]^3*(2 + 6*z2[3]) + 4*(-1 + z2[3])*z2[3]*(-1 + z2[6]) - 
      2*z2[2]^2*(-2 + z2[6] + z2[3]*(-10 + 3*z2[6])) + 
      z2[2]*(-(z2[3]*(-14 + 8*z2[6] + z2[6]^2)) + 
        2*(9 - 9*z2[6] + 2*z2[6]^2))), 
  y[293] -> -3 + 4*z2[5] - z2[5]^2 + z2[2]^4*(1 + z2[5] - z2[5]^2 + 
      z2[3]*(79 - 81*z2[5] + z2[5]^2) + z2[3]^3*(-21 - 13*z2[5] + 
        5*z2[5]^2) + z2[3]^2*(18 - 95*z2[5] + 15*z2[5]^2)) + z2[6] - 
    2*z2[5]*z2[6] + z2[5]^2*z2[6] - 39*z2[6]^2 + 12*z2[6]^3 + 
    z2[3]^3*(134 - 121*z2[6] + 24*z2[6]^2 + 3*z2[5]^2*(-4 + 3*z2[6]) + 
      z2[5]*(-255 + 368*z2[6] - 141*z2[6]^2 + 12*z2[6]^3)) + 
    z2[3]*(444 - z2[5]^2*(-1 + z2[6]) - 491*z2[6] + 78*z2[6]^2 + 12*z2[6]^3 + 
      z2[5]*(-432 + 658*z2[6] - 268*z2[6]^2 + 24*z2[6]^3)) + 
    z2[3]^2*(610 + z2[5]^2*(-1 + z2[6]) - 621*z2[6] + 141*z2[6]^2 + 
      z2[5]*(-731 + 1042*z2[6] - 409*z2[6]^2 + 36*z2[6]^3)) + 
    z2[2]^3*(3 - z2[5]^2*(-1 + z2[6]) - z2[6] + z2[5]*(-3 + 2*z2[6]) + 
      z2[3]^3*(-49 - 9*z2[5]^2*(-3 + z2[6]) + 5*z2[6] + 
        z2[5]*(-123 + 56*z2[6])) + z2[3]*(469 + z2[5]^2*(-1 + z2[6]) - 
        145*z2[6] + z2[5]*(-469 + 230*z2[6])) + 
      z2[3]^2*(264 + z2[5]^2*(49 - 13*z2[6]) - 95*z2[6] + 
        z2[5]*(-559 + 254*z2[6]))) + z2[2]^2*(-1 - 2*z2[5]*(-1 + z2[6]) + 
      z2[5]^2*(-1 + z2[6]) + z2[6] - 23*z2[6]^2 + 
      z2[3]^2*(768 + z2[5]^2*(42 - 17*z2[6]) - 451*z2[6] + 31*z2[6]^2 + 
        z2[5]*(-1194 + 966*z2[6] - 119*z2[6]^2)) + 
      z2[3]*(957 - z2[5]^2*(-1 + z2[6]) - 539*z2[6] + 12*z2[6]^2 + 
        z2[5]*(-958 + 798*z2[6] - 96*z2[6]^2)) + 
      z2[3]^3*(9 + z2[5]^2*(43 - 21*z2[6]) - 11*z2[6] + 2*z2[6]^2 + 
        z2[5]*(-342 + 248*z2[6] - 29*z2[6]^2))) + 
    z2[2]*(1 + 2*z2[5]*(-1 + z2[6]) - z2[5]^2*(-1 + z2[6]) - z2[6] - 
      51*z2[6]^2 + 6*z2[6]^3 + z2[3]^3*(121 + z2[5]^2*(17 - 9*z2[6]) - 
        79*z2[6] + 12*z2[6]^2 + z2[5]*(-428 + 432*z2[6] - 105*z2[6]^2 + 
          4*z2[6]^3)) + z2[3]*(899 + z2[5]^2*(-1 + z2[6]) - 753*z2[6] + 
        54*z2[6]^2 + 6*z2[6]^3 + 2*z2[5]*(-449 + 521*z2[6] - 133*z2[6]^2 + 
          5*z2[6]^3)) + z2[3]^2*(970 + z2[5]^2*(12 - 7*z2[6]) - 781*z2[6] + 
        111*z2[6]^2 + z2[5]*(-1298 + 1438*z2[6] - 365*z2[6]^2 + 
          14*z2[6]^3))), y[294] -> 
   -(z2[2]^5*(z2[3]^2*(-20 + z2[5]) + z2[5] - z2[3]*z2[5] + 
       z2[3]^3*(-10 + 3*z2[5]))) + 5*(5 - 3*z2[6])*z2[6]^2 + 
    z2[2]^4*(-1 + z2[3]^3*(39 + z2[5]*(8 - 16*z2[6]) + 
        5*z2[5]^2*(-1 + z2[6]) - 5*z2[6]) + z2[5]*(-2 + z2[6]) - 
      z2[5]^2*(-1 + z2[6]) + z2[3]^2*(14 + z2[5]*(94 - 87*z2[6]) + 
        15*z2[5]^2*(-1 + z2[6]) + 15*z2[6]) + 
      z2[3]*(-79 + z2[5]*(82 - 81*z2[6]) + z2[5]^2*(-1 + z2[6]) + 
        40*z2[6])) + z2[3]^2*(-171 + 236*z2[6] - 79*z2[6]^2 + 
      z2[5]*(206 - 401*z2[6] + 240*z2[6]^2 - 39*z2[6]^3)) + 
    z2[3]^3*(-37 - 3*z2[5]^2*(-1 + z2[6]) + 43*z2[6] - 12*z2[6]^2 - 
      4*z2[5]*(-18 + 35*z2[6] - 20*z2[6]^2 + 3*z2[6]^3)) - 
    z2[3]*(125 - 190*z2[6] + 42*z2[6]^2 + 15*z2[6]^3 + 
      z2[5]*(-122 + 255*z2[6] - 160*z2[6]^2 + 27*z2[6]^3)) + 
    z2[2]^3*(-2 + z2[5] + z2[6] - z2[5]*z2[6] + 20*z2[6]^2 + 
      z2[3]^3*(50 + 18*z2[5]^2*(-1 + z2[6]) - 14*z2[6] + 
        z2[5]*(73 - 86*z2[6] + 11*z2[6]^2)) + 
      z2[3]*(-298 + 209*z2[6] + z2[5]*(299 - 359*z2[6] + 56*z2[6]^2)) + 
      z2[3]^2*(-139 + 36*z2[5]^2*(-1 + z2[6]) + 122*z2[6] - 10*z2[6]^2 + 
        z2[5]*(359 - 401*z2[6] + 57*z2[6]^2))) + 
    z2[2]^2*(-5*(-11 + z2[6])*z2[6]^2 + 
      z2[3]^2*(-335 + 25*z2[5]^2*(-1 + z2[6]) + 321*z2[6] - 49*z2[6]^2 + 
        z2[5]*(550 - 756*z2[6] + 220*z2[6]^2 - 9*z2[6]^3)) + 
      2*z2[3]^3*(4 + 11*z2[5]^2*(-1 + z2[6]) - z2[6] - z2[6]^2 - 
        z2[5]*(-77 + 95*z2[6] - 25*z2[6]^2 + z2[6]^3)) - 
      z2[3]*(440 - 410*z2[6] + 12*z2[6]^2 + 5*z2[6]^3 + 
        z2[5]*(-440 + 630*z2[6] - 190*z2[6]^2 + 7*z2[6]^3))) + 
    z2[2]*(5*(11 - 3*z2[6])*z2[6]^2 + 
      z2[3]^2*(-335 + 5*z2[5]^2*(-1 + z2[6]) + 389*z2[6] - 91*z2[6]^2 + 
        z2[5]*(455 - 744*z2[6] + 330*z2[6]^2 - 31*z2[6]^3)) + 
      z2[3]^3*(-38 + 8*z2[5]^2*(-1 + z2[6]) + 32*z2[6] - 8*z2[6]^2 + 
        z2[5]*(151 - 220*z2[6] + 90*z2[6]^2 - 8*z2[6]^3)) - 
      z2[3]*(320 - 390*z2[6] + 38*z2[6]^2 + 15*z2[6]^3 + 
        z2[5]*(-320 + 550*z2[6] - 250*z2[6]^2 + 23*z2[6]^3))), 
  y[295] -> z2[2]^3*(-1 + z2[3] - z2[3]^2 + z2[3]^3) + 
    (-1 + z2[5])^2*(-1 + z2[6])^2 - z2[3]*(1 - 2*z2[5]*(-1 + z2[6])^2 + 
      z2[5]^2*(-1 + z2[6])^2 - 2*z2[6] + (1 + z2[4])*z2[6]^2) + 
    z2[2]^2*(3 + z2[3]^3*(1 - 3*z2[4]) + 2*z2[4] + 
      z2[3]^2*(3 + 2*z2[4] - 2*z2[6]) - 2*z2[6] + 
      z2[3]*(-3 - 2*z2[4] + 2*z2[6])) - 
    z2[3]^3*(z2[4]^3*z2[5]^2 - z2[4]^2*(2 - 2*z2[5] + z2[5]^2) + 
      (1 + z2[5]*(-1 + z2[6]))^2 + z2[4]*(1 - 2*z2[5] - 
        z2[5]^2*(-1 + z2[6]) + 2*z2[6])) + 
    z2[3]^2*(1 - 4*z2[4]^3*(-1 + z2[5]) - 2*z2[5]*(-1 + z2[6])^2 + 
      z2[5]^2*(-1 + z2[6])^2 - 2*z2[6] + 2*z2[4]*(-3 + z2[5])*z2[6] + 
      2*z2[4]^2*(2 + (-2 + z2[5])*z2[6])) + 
    z2[2]*(-1 + z2[4]^2*(-2 + z2[5])^3 + 2*z2[5] - z2[5]^2 + 
      z2[4]*(-2 + z2[5])*(2 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]) - 
        2*z2[6]) + 4*z2[6] - 2*z2[5]*z2[6] + z2[5]^2*z2[6] - z2[6]^2 + 
      z2[3]^3*(1 - 2*z2[5] + z2[4]^2*z2[5]*(2 + 2*z2[5] - z2[5]^2) + 
        z2[4]*(-5 + 6*z2[5] + z2[5]^2*(-4 + z2[6]) - z2[5]^3*(-1 + z2[6])) - 
        z2[5]^2*(-1 + z2[6]) + 2*z2[6]) + 
      z2[3]^2*(-1 + z2[4]^2*(-12 + 16*z2[5] - 6*z2[5]^2 + z2[5]^3) - 
        2*z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6]) + 4*z2[6] + 
        z2[4]*(-8 - 2*z2[5] + z2[5]^2*(4 - 3*z2[6]) + z2[5]^3*(-1 + z2[6]) + 
          6*z2[6])) + z2[3]*(1 - z2[4]^2*(-2 + z2[5])^3 + 
        2*z2[5]*(-1 + z2[6]) - z2[5]^2*(-1 + z2[6]) - 4*z2[6] + z2[6]^2 + 
        z2[4]*(4 + 2*z2[5] - z2[5]^3*(-1 + z2[6]) - 4*z2[6] + 
          z2[5]^2*(-4 + 3*z2[6])))), 
  y[296] -> 4 - 4*z2[5] + 2*z2[2]*z2[5] - 2*z2[2]^2*z2[5] + 2*z2[2]^3*z2[5] + 
    z2[5]^2 - z2[2]*z2[5]^2 + z2[2]^2*z2[5]^2 - z2[2]^3*z2[5]^2 + 4*z2[6] - 
    2*z2[5]*z2[6] + 18*z2[6]^2 + 8*z2[2]*z2[6]^2 - 2*z2[5]*z2[6]^2 + 
    4*z2[6]^3 - 2*z2[5]*z2[6]^3 - z2[4]*(4 + z2[2]^2*(-2 + z2[5])^2 + 
      4*z2[6] + 5*z2[6]^2 - z2[2]*(-2 + z2[5])^2*(1 + z2[6]) - 
      4*z2[5]*(1 + z2[6] + z2[6]^2) + z2[5]^2*(1 + z2[6] + z2[6]^2)) + 
    z2[3]^3*(-97 + z2[4]^3*(2 - 3*z2[5]) + 183*z2[5] + 9*z2[5]^2 + 
      z2[2]^3*(6 + 48*z2[5] - 9*z2[5]^2) + 18*z2[6] - 117*z2[5]*z2[6] + 
      12*z2[5]*z2[6]^2 + z2[4]^2*(-23 - 2*z2[6] + z2[5]*(39 + z2[6])) + 
      z2[2]^2*(-21*z2[5]^2 + z2[4]*(11 - 46*z2[5] + 3*z2[5]^2) - 
        2*(10 + z2[6]) - 4*z2[5]*(-47 + 6*z2[6])) + 
      z2[4]*(60 + 11*z2[6] - 3*z2[5]^2*(2 + z2[6]) + 
        z2[5]*(-111 + 10*z2[6])) + z2[2]*(-85 - 9*z2[5]^2 + 
        z2[4]^2*(-9 + 19*z2[5]) + 2*z2[6] + z2[5]*(277 - 86*z2[6] + 
          4*z2[6]^2) + z2[4]*(2*z2[5]*(-60 + z2[6]) - z2[5]^2*(-1 + z2[6]) + 
          5*(9 + z2[6])))) + z2[3]*(-310 - 4*z2[4]^3*(-1 + z2[5]) + 
      310*z2[5] - z2[5]^2 + z2[2]^3*(-172 + 170*z2[5] + z2[5]^2) + 
      119*z2[6] - 215*z2[5]*z2[6] + 12*z2[6]^2 + 26*z2[5]*z2[6]^2 - 
      4*z2[6]^3 + 2*z2[5]*z2[6]^3 + z2[2]^2*(-516 - z2[5]^2 + 
        z2[4]*(128 - 128*z2[5] + z2[5]^2) + z2[5]*(518 - 90*z2[6]) + 
        28*z2[6]) + z2[4]^2*(-62 - 3*z2[6] + z2[5]*(62 + z2[6])) + 
      z2[4]*(z2[5]^2*(1 + z2[6] + z2[6]^2) + 2*(94 + 7*z2[6] + z2[6]^2) - 
        2*z2[5]*(94 - 9*z2[6] + 2*z2[6]^2)) + 
      z2[2]*(36*z2[4]^2*(-1 + z2[5]) + z2[5]^2 + 
        2*z2[5]*(289 - 117*z2[6] + 5*z2[6]^2) + 
        2*(-290 + 52*z2[6] + 5*z2[6]^2) - z2[4]*(-256 - 6*z2[6] + 
          z2[5]^2*(1 + z2[6]) - 4*z2[5]*(-64 + 3*z2[6])))) + 
    z2[3]^2*(-439 + z2[4]^3*(6 - 7*z2[5]) + 525*z2[5] + z2[5]^2 + 
      z2[2]^3*(-112 + 200*z2[5] - 13*z2[5]^2) + 117*z2[6] - 322*z2[5]*z2[6] - 
      10*z2[6]^2 + 42*z2[5]*z2[6]^2 + z2[4]^2*(-5*(17 + z2[6]) + 
        z2[5]*(101 + 2*z2[6])) + z2[2]^2*(-434 + z2[4]*(115 - 156*z2[5]) - 
        17*z2[5]^2 + 24*z2[6] - 28*z2[5]*(-23 + 4*z2[6])) - 
      z2[4]*(-268 + z2[5]*(319 - 20*z2[6]) - 33*z2[6] + z2[6]^2 + 
        z2[5]^2*(1 + z2[6] + z2[6]^2)) + z2[2]*(-645 - 7*z2[5]^2 + 
        5*z2[4]^2*(-9 + 11*z2[5]) + 88*z2[6] - 2*z2[6]^2 + 
        3*z2[5]*(281 - 102*z2[6] + 6*z2[6]^2) + 
        z2[4]*(293 + 19*z2[6] + z2[5]^2*(2 + z2[6]) + 
          z2[5]*(-374 + 6*z2[6])))), y[297] -> 6 + 5*z2[2], 
  y[298] -> -2*z2[3]^2 + z2[2]^2*(4 - 3*z2[3] + 2*z2[3]^2 + 4*z2[3]^3) - 
    z2[2]*(-5 + 4*z2[3] + 4*z2[3]^2 + 4*z2[3]^3), 
  y[299] -> 7 + 15*z2[3] + 6*z2[3]^2, y[300] -> -1 + z2[2]*z2[3], 
  y[301] -> 4 + (3 - 5*z2[2])*z2[3] - 4*z2[2]*z2[3]^2, 
  y[302] -> -1 + 18*z2[2] + 15*z2[2]^2, y[303] -> -1 + 2*z2[3]^2 + 6*z2[3]^3, 
  y[304] -> 1 + 2*z2[3]^2 - 6*z2[3]^3 - 
    z2[2]^2*(12 - 9*z2[3] + 6*z2[3]^2 + 2*z2[3]^3) + 
    z2[2]*(-15 + 12*z2[3] + 4*z2[3]^2 + 10*z2[3]^3), 
  y[305] -> 8 + 21*z2[3] + 12*z2[3]^2, 
  y[306] -> 1 + z2[3] + 2*z2[2]^2*z2[3] - z2[2]*(3 + z2[3]), 
  y[307] -> -9 + (-11 + 7*z2[2])*z2[3] + (-4 + 8*z2[2])*z2[3]^2, 
  y[308] -> 1 + 5*z2[3] + 4*z2[3]^2, y[309] -> 3 + 4*z2[3], 
  y[310] -> z2[4]^2 + (-2 + z2[3])*z2[4]*z2[6] + (1 - 2*z2[3])*z2[6]^2, 
  y[311] -> 1 + z2[6] + z2[6]^2 + z2[6]^3, 
  y[312] -> 1 + z2[6] + z2[6]^2 - 6*z2[2]*(2 + z2[6]) - 
    5*z2[2]^2*(2 + z2[6]), y[313] -> -4 + 2*z2[4] + z2[6] + 
    z2[3]*(1 + z2[5])*(-2 + z2[4] + z2[6]), 
  y[314] -> -6 + z2[6] + z2[3]^2*(-5 + z2[4] + z2[6]) + 
    z2[3]*(-13 + z2[4] + 2*z2[6]), 
  y[315] -> 5 + z2[6] + z2[3]^2*(3 - 3*z2[2] + 2*z2[6]) + 
    z2[3]*(7 - z2[2] + 3*z2[6]), y[316] -> z2[3]*(6 - 14*z2[6]) - 
    4*z2[3]^3*(-1 + z2[6]) - 3*z2[6] - 3*z2[3]^2*(-4 + 5*z2[6]), 
  y[317] -> -68 + 76*z2[2] - 21*z2[4] - 5*z2[2]*z2[5]^3 + 
    3*z2[5]^2*(-1 + 11*z2[2] - z2[4] - z2[6]) + 6*z2[6] + 
    z2[5]*(27 - 80*z2[2] + 15*z2[4] + 6*z2[6]), 
  y[318] -> 12 - 5*z2[6] - 2*z2[3]^3*(1 + z2[5])*(-5 + z2[4] + 2*z2[5] + 
      z2[6]) - 2*z2[3]^2*(-21 + z2[4] - 3*z2[5] + 2*z2[4]*z2[5] + 4*z2[5]^2 + 
      2*z2[6] + 2*z2[5]*z2[6]) - z2[3]*(-44 + 6*z2[5] + 
      z2[4]*(-6 + 5*z2[5]) + 4*z2[6] + 5*z2[5]*z2[6]), 
  y[319] -> -(z2[3]^3*(-3 + z2[6])^2) + 3*z2[6] + 
    z2[3]^2*(-25 + 18*z2[6] - 2*z2[6]^2) - z2[3]*(12 - 15*z2[6] + z2[6]^2), 
  y[320] -> 6 - 6*z2[6] + z2[6]^2 + z2[3]*(1 + z2[5])*
     (3 - 4*z2[6] + z2[6]^2), y[321] -> 1 + z2[6] + z2[6]^2 + 
    z2[3]*(3 + 2*z2[6] + z2[6]^2), y[322] -> -2 + 6*z2[6] - 3*z2[6]^2 + 
    z2[5]*(2 - 5*z2[6] + 3*z2[6]^2), 
  y[323] -> 2 - 12*z2[6] + 6*z2[6]^2 + z2[5]*(-3 + 20*z2[6] - 12*z2[6]^2) + 
    z2[5]^2*(2 - 8*z2[6] + 6*z2[6]^2), 
  y[324] -> z2[6]*(z2[4]*(-1 + z2[5]) + 2*z2[6]) + 
    z2[3]^2*(-1 + z2[5])*(z2[4]^2*(-1 + z2[5])^2 + 4*z2[4]*(-1 + z2[5])*
       z2[6] + 6*z2[6]^2) + z2[3]*(z2[4]^2*(-1 + z2[5])^2 + 
      z2[4]*(-2 + z2[5] + z2[5]^2)*z2[6] + 3*z2[5]*z2[6]^2), 
  y[325] -> z2[2]^2*z2[3] + (1 + z2[3])*(1 + z2[6] + z2[6]^2) - 
    z2[2]*(2 + z2[6] + z2[3]*(1 + z2[6])), 
  y[326] -> 12 + z2[3]^2*(40 - 36*z2[6]) - 8*z2[3]^3*(-1 + z2[6]) - 
    4*z2[3]^2*(2 + z2[3])*z2[5]^2*(-1 + z2[6])^2 - 17*z2[6] + 5*z2[6]^2 + 
    2*z2[3]*(25 - 22*z2[6] + z2[6]^2) - z2[3]*z2[5]*(-1 + z2[6])*
     (-11 + 4*z2[3]^2 + 3*z2[6] + 2*z2[3]*(1 + z2[6])), 
  y[327] -> 57 - z2[2]*(61 - 46*z2[3] + 40*z2[3]^2 + 6*z2[3]^3) + 21*z2[4] + 
    2*z2[3]^2*(7 + 18*z2[4] - 7*z2[6]) - 6*z2[6] + 
    z2[3]*(-48 - 17*z2[4] + z2[6]) + 2*z2[3]^3*(9 + 2*z2[4] + 2*z2[6]) + 
    z2[5]^3*(z2[2]*(4 - 3*z2[3] + 2*z2[3]^2) + 2*z2[3]^3*(z2[4] + z2[6])) - 
    z2[5]^2*(-2 + z2[2]*(26 - 19*z2[3] + 14*z2[3]^2 + 4*z2[3]^3) - 3*z2[4] + 
      z2[3]^2*(6 - 4*z2[4] - 6*z2[6]) - 3*z2[6] + 
      2*z2[3]^3*(1 + 5*z2[4] + z2[6]) + z2[3]*(1 + 3*z2[4] + 3*z2[6])) + 
    z2[5]*(z2[2]*(63 - 46*z2[3] + 38*z2[3]^2 + 14*z2[3]^3) + 
      4*z2[3]^3*(2*z2[4] - 3*z2[6]) - 3*(7 + 5*z2[4] + 2*z2[6]) - 
      4*z2[3]^2*(-5 + 6*z2[4] + 3*z2[6]) + z2[3]*(15 + 13*z2[4] + 7*z2[6])), 
  y[328] -> 26 - 5*z2[2]^2*(4 - 5*z2[5] + z2[5]^2) - 8*z2[6] - 3*z2[6]^2 + 
    z2[5]^2*(5 - 2*z2[6] - 3*z2[6]^2) + z2[5]*(-25 + 10*z2[6] + 6*z2[6]^2) + 
    z2[2]*(-75 + z2[5]*(131 - 66*z2[6]) - 10*z2[5]^3*(-1 + z2[6]) + 
      29*z2[6] + z2[5]^2*(-63 + 47*z2[6])), 
  y[329] -> -1 - z2[6] - z2[6]^2 - 2*z2[3]^2*z2[6]*(-1 + 2*z2[6] + z2[6]^2) - 
    2*z2[3]^3*(-3 - 3*z2[6] + z2[6]^2 + 3*z2[6]^3) + 
    z2[2]^2*(-2*z2[3]^3*(1 + z2[6]) + 4*(2 + z2[6]) - 3*z2[3]*(2 + z2[6]) + 
      2*z2[3]^2*(2 + z2[6])) + z2[2]*(4*z2[3]^2*z2[6] + 5*(2 + z2[6]) - 
      4*z2[3]*(2 + z2[6]) + 2*z2[3]^3*(-3 + z2[6] + 2*z2[6]^2)), 
  y[330] -> -4 + 12*z2[6] - 6*z2[6]^2 + z2[5]^2*(-3 + 9*z2[6] - 6*z2[6]^2) + 
    2*z2[5]*(3 - 11*z2[6] + 6*z2[6]^2) + 
    2*z2[3]^3*(3 + (2 + 2*z2[5] - z2[5]^2)*z2[6] + (1 + z2[5] + z2[5]^2)*
       z2[6]^2) + z2[3]^2*(-2 + 6*z2[6] + 4*z2[6]^2 + 
      2*z2[5]*(4 - 7*z2[6] + 2*z2[6]^2) - 
      2*z2[5]^2*(2 - 5*z2[6] + 3*z2[6]^2)) + 
    2*z2[3]*(2 - 6*z2[6] + z2[6]^2 + z2[5]*(-4 + 11*z2[6] - 6*z2[6]^2) + 
      z2[5]^2*(2 - 5*z2[6] + 3*z2[6]^2)), 
  y[331] -> -24 + 22*z2[6] - 5*z2[6]^2 - 
    2*z2[3]^3*((-3 + z2[6])^2 + 4*z2[5]^2*(-1 + z2[6]) + 
      z2[5]*(5 - 4*z2[6] + z2[6]^2)) - 
    2*z2[3]^2*(41 + 8*z2[5]^2*(-1 + z2[6]) - 21*z2[6] + 2*z2[6]^2 + 
      2*z2[5]*(2 - 2*z2[6] + z2[6]^2)) - 
    z2[3]*(94 - 42*z2[6] + 4*z2[6]^2 + z2[5]*(-17 + 4*z2[6] + 5*z2[6]^2)), 
  y[332] -> -2*(2 + z2[5]*(-1 + z2[6]) - z2[6])^2 - 
    5*z2[2]^2*(-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[2]*(30 - 5*z2[5]^3*(-1 + z2[6])^2 - 20*z2[6] + 4*z2[6]^2 + 
      z2[5]*(-58 + 54*z2[6] - 13*z2[6]^2) + 
      2*z2[5]^2*(15 - 22*z2[6] + 7*z2[6]^2)), 
  y[333] -> -1 + z2[6]^5 + z2[3]*(-3 + z2[6]^5) + 
    z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3 - 2*z2[6]^4 + 
      z2[3]*(3 + 3*z2[6] + 3*z2[6]^2 + 3*z2[6]^3 - 4*z2[6]^4)), 
  y[334] -> 2*z2[2]^3*(4 + z2[4] + z2[5]*(-1 + z2[6]) - 2*z2[6]) + 
    z2[2]^4*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) - 
    z2[2]^2*(18 + z2[4]^2 + z2[4]*(11 - 2*z2[6]) + 3*z2[5]*(-1 + z2[6]) - 
      14*z2[6] + z2[6]^2) - (-1 + z2[5])*(-2 + 6*z2[6] - 3*z2[6]^2 + 
      z2[5]*(2 - 5*z2[6] + 3*z2[6]^2)) + 
    z2[2]*(2 + z2[4]^2*(30 - 41*z2[5] + 19*z2[5]^2 - 3*z2[5]^3) + 
      z2[5]^2*(2 - 3*z2[6]) - 22*z2[6] + 5*z2[6]^2 + 2*z2[5]*(-2 + 5*z2[6]) + 
      z2[4]*(32 + z2[5]^3*(2 - 3*z2[6]) - 19*z2[6] + z2[5]*(-14 + 3*z2[6]) + 
        z2[5]^2*(-5 + 9*z2[6]))), 
  y[335] -> -24 - 22*z2[3]^3 - 2*z2[2]^2*(-8 + 6*z2[3] - 4*z2[3]^2 + 
      z2[3]^3) + 7*z2[6] + 3*z2[6]^2 - 16*z2[3]^2*(1 + z2[6]) + 
    z2[3]*(-6 + 3*z2[6] - 4*z2[6]^2) + 2*z2[5]^3*(-1 + z2[6])*
     (z2[2]*(4 - 3*z2[3] + 2*z2[3]^2) + z2[3]^3*(1 + z2[6])) + 
    z2[2]*(59 + 2*z2[3]^3 + z2[3]^2*(34 - 10*z2[6]) - 23*z2[6] + 
      z2[3]*(-43 + 17*z2[6])) + 
    z2[5]*(22 + z2[2]^2*(-20 + 15*z2[3] - 10*z2[3]^2 + 2*z2[3]^3) - 
      4*z2[3]^3*(-1 + z2[6]) - 8*z2[6] - 6*z2[6]^2 + 
      z2[3]^2*(-2 + 36*z2[6] - 6*z2[6]^2) + 
      z2[3]*(-1 - 2*z2[6] + 7*z2[6]^2) + z2[2]*(z2[3]*(77 - 38*z2[6]) + 
        52*(-2 + z2[6]) + 4*z2[3]^3*(1 + z2[6]) + 
        z2[3]^2*(-46 + 24*z2[6]))) + 
    z2[5]^2*(-4 + z2[2]^2*(4 - 3*z2[3] + 2*z2[3]^2) + z2[6] + 3*z2[6]^2 - 
      3*z2[3]*(-1 + z2[6]^2) - 2*z2[3]^3*(-4 + z2[6] + z2[6]^2) + 
      2*z2[3]^2*(3 - 7*z2[6] + 3*z2[6]^2) + 
      z2[2]*(50 + z2[3]^2*(22 - 18*z2[6]) - 37*z2[6] - 4*z2[3]^3*z2[6] + 
        z2[3]*(-37 + 27*z2[6]))), 
  y[336] -> -((-1 + z2[5])*(-2 + 6*z2[6] - 3*z2[6]^2 + 
       z2[5]*(2 - 5*z2[6] + 3*z2[6]^2))) + 
    z2[3]*(2 - 6*z2[6] + (3 + 2*z2[4])*z2[6]^2 + 
      z2[5]*(-4 + 11*z2[6] - 6*z2[6]^2) + 
      z2[5]^2*(2 - 5*z2[6] + 3*z2[6]^2)) + 
    z2[3]^2*(-3 + 6*z2[6] - z2[6]^2 + z2[5]^2*(-2 + 5*z2[6] - 3*z2[6]^2) + 
      z2[5]*(4 - 11*z2[6] + 6*z2[6]^2) + z2[4]*(-1 + (3 - 4*z2[5])*z2[6] + 
        (-3 + 4*z2[5])*z2[6]^2)) - 
    z2[3]^4*(6 + (2 + 2*z2[5] - z2[5]^2)*z2[6] + (1 + z2[5] + z2[5]^2)*
       z2[6]^2 + z2[4]*(3 + (2 + 2*z2[5] - z2[5]^2)*z2[6] + 
        (1 + z2[5] + z2[5]^2)*z2[6]^2)) + 
    z2[3]^3*(-3 - 3*z2[6] - 2*z2[6]^2 + z2[5]*(-4 + 7*z2[6] - 2*z2[6]^2) + 
      z2[5]^2*(2 - 5*z2[6] + 3*z2[6]^2) + 
      z2[4]*(-2 + 2*z2[5]^2*(-1 + z2[6])^2 - 5*z2[6] - 3*z2[6]^2 + 
        z2[5]*(-4 + 5*z2[6] - 3*z2[6]^2))), 
  y[337] -> 10*z2[3]^3 + z2[2]^2*(-2*z2[3]^3 + 4*(-3 + z2[6]) - 
      3*z2[3]*(-3 + z2[6]) + 2*z2[3]^2*(-3 + z2[6])) + 2*(-2 + z2[6])^2 + 
    (2*z2[3]^3 + z2[2]*(4 - 3*z2[3] + 2*z2[3]^2))*z2[5]^3*(-1 + z2[6])^2 + 
    2*z2[3]^2*(14 + z2[6]) + z2[3]*(19 - 7*z2[6] + 4*z2[6]^2) - 
    z2[5]^2*(-1 + z2[6])*(z2[2]^2*(-4 + 3*z2[3] - 2*z2[3]^2) + 
      z2[2]*(-24 + 4*z2[3]^3 + z2[3]*(18 - 8*z2[6]) + 
        4*z2[3]^2*(-2 + z2[6]) + 11*z2[6]) + 
      2*(1 + z2[3]^3*(-3 + z2[6]) + z2[3]*(-1 + z2[6]) - z2[6] + 
        z2[3]^2*z2[6])) + z2[2]*(-23 - 4*z2[3]^3 + 15*z2[6] - 3*z2[6]^2 + 
      z2[3]^2*(-20 + 6*z2[6]) + 2*z2[3]*(8 - 5*z2[6] + z2[6]^2)) + 
    z2[5]*(2*z2[2]^2*(8 + z2[3]^3 + 3*z2[3]*(-2 + z2[6]) - 
        2*z2[3]^2*(-2 + z2[6]) - 4*z2[6]) + 
      z2[2]*(46 + 4*z2[3]^3*(-3 + z2[6]) - 42*z2[6] + 10*z2[6]^2 + 
        z2[3]*(-34 + 30*z2[6] - 7*z2[6]^2) + 2*z2[3]^2*
         (6 - 7*z2[6] + z2[6]^2)) + 2*(z2[3]^3*(-3 + 4*z2[6]) - 
        z2[3]*(4 - 5*z2[6] + z2[6]^2) - 2*(2 - 3*z2[6] + z2[6]^2) + 
        z2[3]^2*(-12 + 9*z2[6] + z2[6]^2))), 
  y[338] -> 2 - 4*z2[5] + 2*z2[5]^2 + 
    z2[2]^3*(z2[3]^4*(-3*z2[4] - 2*(-1 + z2[5])*(-1 + z2[6])^2) - 
      2*(4 + z2[4] + z2[5]*(-1 + z2[6]) - 2*z2[6]) + 
      2*z2[3]*(4 + z2[4] + z2[5]*(-1 + z2[6]) - 2*z2[6]) - 
      2*z2[3]^2*(4 + z2[4] + z2[5]*(-1 + z2[6]) - 2*z2[6]) + 
      2*z2[3]^3*(4 + z2[4] + z2[5]*(-1 + z2[6]) - 2*z2[6])) + 
    z2[2]^4*(1 - z2[3] + z2[3]^2 - z2[3]^3 + z2[3]^4)*
     (2 + z2[5]*(-1 + z2[6]) - z2[6]) - 6*z2[6] + 11*z2[5]*z2[6] - 
    5*z2[5]^2*z2[6] + 3*z2[6]^2 - 6*z2[5]*z2[6]^2 + 3*z2[5]^2*z2[6]^2 - 
    z2[3]*(2 - 6*z2[6] + (3 + 2*z2[4])*z2[6]^2 + 
      z2[5]*(-4 + 11*z2[6] - 6*z2[6]^2) + 
      z2[5]^2*(2 - 5*z2[6] + 3*z2[6]^2)) + 
    z2[3]^2*(3 + z2[4]^3*(4 - 8*z2[5]) - 5*z2[6] + 2*z2[6]^2 + z2[6]^3 - 
      2*z2[6]^4 + 4*z2[4]^2*(1 + z2[5]*z2[6]) + 
      z2[5]*(-4 + 11*z2[6] - 6*z2[6]^2) + 2*z2[4]*z2[6]*
       (-4 + 2*z2[5] - z2[6] + z2[6]^2) + 
      z2[5]^2*(2 - 5*z2[6] + 3*z2[6]^2)) + 
    z2[3]^4*(6 + z2[4]^3*(-3 - z2[5] + z2[5]^2) + (5 + 2*z2[5] - z2[5]^2)*
       z2[6] + (4 + z2[5] + z2[5]^2)*z2[6]^2 + 3*z2[6]^3 - 2*z2[6]^4 + 
      z2[4]^2*(-6 + z2[5] + 4*z2[6] + 2*z2[5]*z2[6]) + 
      z2[4]*z2[6]*(5 + z2[5] - z2[5]^2 - 3*z2[6] + 3*z2[6]^2)) + 
    z2[3]^3*(3 - 2*z2[4]^3*(7 - 2*z2[5] + z2[5]^2) + 7*z2[6] + 6*z2[6]^2 + 
      4*z2[6]^3 - 4*z2[6]^4 + z2[4]^2*(-18 + 2*z2[5]^2 + 21*z2[6] - 
        z2[5]*z2[6]) + z2[5]^2*(-2 + 5*z2[6] - 3*z2[6]^2) + 
      z2[5]*(4 - 7*z2[6] + 2*z2[6]^2) + z2[4]*(-2 + z2[5]*(4 - 5*z2[6]) + 
        2*z2[5]^2*(-1 + z2[6]) + 19*z2[6] - 8*z2[6]^2 + 5*z2[6]^3)) - 
    z2[2]*(2 - 4*z2[5] + 2*z2[5]^2 + z2[4]^2*(30 - 41*z2[5] + 19*z2[5]^2 - 
        3*z2[5]^3) - 22*z2[6] + 10*z2[5]*z2[6] - 3*z2[5]^2*z2[6] + 
      5*z2[6]^2 + z2[4]*(32 + z2[5]^3*(2 - 3*z2[6]) - 19*z2[6] + 
        z2[5]*(-14 + 3*z2[6]) + z2[5]^2*(-5 + 9*z2[6])) + 
      z2[3]^4*(-3 + z2[4]^3*z2[5]^2 - z2[4]^2*(11 - 2*z2[5] - 4*z2[5]^2 + 
          z2[5]^3) + 2*z2[6] - z2[5]^2*z2[6] - 6*z2[6]^2 + 7*z2[6]^3 + 
        z2[5]*(3 + 4*z2[6] + 3*z2[6]^2 - 3*z2[6]^3) - 
        z2[4]*(18 + z2[5]^2 - 7*z2[6] + z2[5]^3*z2[6] - 2*z2[6]^2 - 
          3*z2[5]*(3 + z2[6]))) + 
      z2[3]*(-2 + z2[4]^2*(-30 + 41*z2[5] - 19*z2[5]^2 + 3*z2[5]^3) + 
        z2[5]*(4 - 10*z2[6]) + 22*z2[6] - 5*z2[6]^2 + 
        z2[5]^2*(-2 + 3*z2[6]) + z2[4]*(-32 + z2[5]^2*(5 - 9*z2[6]) + 
          z2[5]*(14 - 3*z2[6]) + 19*z2[6] + z2[5]^3*(-2 + 3*z2[6]))) + 
      z2[3]^3*(-3 + 4*z2[4]^3*(-1 + z2[5]) + z2[4]^2*(-11*z2[5]^2 + 
          3*z2[5]^3 + z2[5]*(25 - 2*z2[6]) + 4*(-11 + z2[6])) + 13*z2[6] - 
        6*z2[6]^2 + 3*z2[6]^3 + z2[5]^2*(-2 + 3*z2[6]) + 
        z2[5]*(5 - 5*z2[6] + z2[6]^2 - z2[6]^3) + 
        z2[4]*(-44 + z2[5]*(14 - 9*z2[6]) - 5*z2[5]^2*(-1 + z2[6]) + 
          39*z2[6] + 2*z2[6]^2 + z2[5]^3*(-2 + 3*z2[6]))) + 
      z2[3]^2*(2 + z2[4]^2*(34 - 49*z2[5] + 19*z2[5]^2 - 3*z2[5]^3) + 
        z2[5]^2*(2 - 3*z2[6]) - 22*z2[6] + 3*z2[6]^2 + 
        2*z2[5]*(-2 + 5*z2[6]) + z2[4]*(36 + z2[5]^3*(2 - 3*z2[6]) - 
          19*z2[6] + z2[6]^2 + z2[5]*(-14 + 3*z2[6]) + 
          z2[5]^2*(-5 + 9*z2[6])))) + z2[2]^2*(18 + 11*z2[4] + z2[4]^2 - 
      3*z2[5] - 14*z2[6] - 2*z2[4]*z2[6] + 3*z2[5]*z2[6] + z2[6]^2 - 
      z2[3]*(18 + z2[4]^2 + z2[4]*(11 - 2*z2[6]) + 3*z2[5]*(-1 + z2[6]) - 
        14*z2[6] + z2[6]^2) + z2[3]^2*(18 + z2[4]^2 + z2[4]*(11 - 2*z2[6]) + 
        3*z2[5]*(-1 + z2[6]) - 14*z2[6] + z2[6]^2) - 
      z2[3]^3*(z2[4]^2 + z2[4]*(21 - 4*z2[6]) - (-1 + z2[6])*
         (14 - z2[6]^2 + z2[5]*(-3 + z2[6]^2))) + 
      z2[3]^4*(-3*z2[4] + 3*z2[4]^2 + (-1 + z2[6])*(6 + 4*z2[6] - 3*z2[6]^2 + 
          z2[5]*(-1 - 2*z2[6] + 3*z2[6]^2)))), 
  y[339] -> (1 + z2[2])^(-2) + 1/(z2[2]*(1 + z2[4] - z2[6])), 
  y[340] -> 1 + z2[5]*(-1 + z2[6]) - 2*z2[6], 
  y[341] -> 2 + z2[3]*(2 + z2[5]), y[342] -> 16 - 8*(2 + 3*z2[3])*z2[6], 
  y[343] -> z2[4]*(1 + z2[4]^2 + z2[5] - 4*z2[6] + 
      z2[2]*(-4 + z2[4]*(-2 + z2[5]) + z2[6]) - z2[4]*(-7 + z2[5] + z2[6])) + 
    z2[3]*(2 + z2[4]^3 + z2[5] + z2[4]*(7 - 6*z2[6]) + 
      z2[2]^2*(4 + z2[4] - z2[6]) - z2[6] - z2[5]*z2[6] - 
      z2[4]^2*(-10 + 2*z2[5] + z2[6]) + z2[2]*(-1 + 2*z2[4]^2*(-2 + z2[5]) - 
        z2[5] - z2[4]*(16 - 7*z2[5] + z2[5]^2 - 2*z2[6]) + 4*z2[6])), 
  y[344] -> z2[2]^4*z2[3]^2*(1 + z2[4] - z2[6]) + 
    z2[2]^2*(z2[4]^2 + z2[3]^2*(3 + 6*z2[4]^2 + z2[4]*(8 - 3*z2[6]) - 
        2*z2[6]) + 2*z2[3]*z2[4]*(2 + 3*z2[4] - z2[6]))*(1 + z2[4] - z2[6]) - 
    z2[2]^3*z2[3]*(2*z2[4] + z2[3]*(2 + 4*z2[4] - z2[6]))*
     (1 + z2[4] - z2[6]) + (1 + z2[3])*z2[4]*(z2[4] - z2[6])*
     (z2[4]*(2 + z2[4])*(1 + z2[4] - z2[6]) + z2[3]*(1 + z2[4])*
       (3 + z2[4]^2 - 3*z2[6] - z2[4]*(-5 + z2[5] + z2[6]))) + 
    z2[2]*(-(z2[4]^2*(2 + 2*z2[4]^2 + z2[4]*(4 - 3*z2[6]) - 3*z2[6] + 
         z2[6]^2)) + z2[3]*z2[4]*(1 + z2[4] - z2[6])*
       (-3 + 2*z2[4]^2*(-4 + z2[5]) + 4*z2[6] + 
        z2[4]*(-13 + 3*z2[5] + 4*z2[6])) + z2[3]^2*(1 + z2[4])*
       (2*z2[4]^3*(-3 + z2[5]) - z2[4]^2*(17 + z2[5]^2 + 
          2*z2[5]*(-4 + z2[6]) - 9*z2[6]) - 3*(-1 + z2[6])*z2[6] + 
        z2[4]*(-9 + z2[5]*(3 - 4*z2[6]) + 16*z2[6] - 3*z2[6]^2))), 
  y[345] -> 8 + 8*z2[3]*z2[5], y[346] -> 8 + 24*z2[3], 
  y[347] -> 1 + (1 + z2[2])^(-2), y[348] -> z2[4] + 4*z2[3]*(1 + z2[4]) + 
    3*z2[3]^2*(2 + z2[4]), y[349] -> z2[4] + 2*z2[3]*(5 + 2*z2[4]) + 
    z2[3]^2*(3*z2[4] + 2*(6 + z2[5])), 
  y[350] -> z2[4]*z2[6] + z2[3]^2*(2 + z2[4] + z2[5]*z2[6] + 
      z2[4]*z2[5]*z2[6]) + z2[3]*(1 + z2[4] + z2[6] + 
      z2[4]*(1 + z2[5])*z2[6]), y[351] -> -8 - 2*z2[6] - 2*z2[6]^2 - 
    3*z2[6]^3 + z2[2]*(5 + 4*z2[6] + 3*z2[6]^2), 
  y[352] -> -2 - z2[6]^5 + 2*z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3 + 
      2*z2[6]^4), y[353] -> -8 + (-2 - z2[2] + z2[4])*z2[6] - z2[6]^2 + 
    z2[3]*(-18 + z2[4]*(-1 + z2[6]) - 2*z2[6] - z2[6]^2 + 
      z2[2]^2*(-1 + z2[5])*(2 + z2[6]) + 
      z2[2]*(-3*z2[6] + z2[5]*(2 + z2[6]))), 
  y[354] -> -2*z2[4]*(-z2[4]^2 + z2[2]*(1 + z2[4] - z2[6]) + 
      z2[4]*(-1 + z2[6]) + 2*z2[6]) - z2[3]*(-1 + z2[2]^3*z2[4] - 7*z2[4]^3 + 
      8*z2[6] + 2*z2[6]^2 + 2*z2[6]^3 + 3*z2[6]^4 + 
      z2[4]^2*(-21 + 2*z2[5] + 7*z2[6]) - 
      z2[2]^2*(3 + 2*z2[4]^2 - z2[4]*(-8 + z2[6]) - 4*z2[6] + z2[6]^2) - 
      z2[4]*(8 - 20*z2[6] + 2*z2[6]^2 + 3*z2[6]^3) + 
      z2[2]*(2 + z2[4]^3 - 7*z2[6] + z2[6]^3 - 
        z2[4]^2*(-19 + 4*z2[5] + z2[6]) + z2[4]*(23 - 4*z2[5] - 12*z2[6] + 
          2*z2[6]^2))) + z2[3]^2*(11 + 5*z2[4]^3 - z2[5] + 
      z2[4]^2*(23 - 3*z2[5] - 5*z2[6]) + z2[2]^4*(2 + z2[5]*(-1 + z2[6]) - 
        z2[6]) - 14*z2[6] - 2*z2[5]*z2[6] - 2*z2[6]^2 - 2*z2[6]^3 - 
      3*z2[6]^4 + z2[4]*(20 - 2*z2[5] - 19*z2[6] + 2*z2[6]^2 + 3*z2[6]^3) - 
      z2[2]^3*(9 + 3*z2[4] - 2*z2[6] - 2*z2[6]^2 + 
        z2[5]*(-3 + z2[6] + 2*z2[6]^2)) + z2[2]^2*(19 + 3*z2[4]^2 + 
        z2[4]*(17 - 2*z2[6]) - 10*z2[6] + 3*z2[6]^2 - 3*z2[6]^3 + 
        3*z2[5]*(-1 + z2[6]^3)) + z2[2]*(-13 - z2[4]^3 + 17*z2[6] - 
        4*z2[6]^2 - 7*z2[6]^3 + z2[4]^2*(-22 + 6*z2[5] + z2[6]) + 
        z2[4]*(-50 + 20*z2[5] - 2*z2[5]^2 + 13*z2[6] - 2*z2[6]^2) + 
        z2[5]*(3 + 2*z2[6] + 2*z2[6]^2 + 3*z2[6]^3))), 
  y[355] -> z2[2]^5*z2[3]^2*(z2[4] - (3 + z2[5]*(-1 + z2[6]) - z2[6])*
       (-1 + z2[6])) - (1 + z2[3])*(z2[4] - z2[6])*(2*(1 + z2[3])*z2[4]^4 + 
      z2[4]^2*(8 + z2[3]*(20 - 2*z2[5] - 9*z2[6]) - 6*z2[6]) - 
      z2[3]*z2[6]^5 - z2[4]^3*(-7 + 2*z2[6] + 
        z2[3]*(-11 + z2[5] + 2*z2[6])) - 
      z2[4]*(-3 + 4*z2[6] + z2[3]*(-15 + z2[5] + 12*z2[6]))) + 
    z2[2]*((1 + z2[3])^2*z2[4]^5 - (1 + z2[3])*z2[4]^4*
       (2*(-3 + z2[6]) + z2[3]*(-13 + 3*z2[5] + 2*z2[6])) + 
      z2[3]*z2[6]*(-3 + 4*z2[6] + z2[3]*(-15 + z2[5] + 12*z2[6] - 2*z2[6]^4 + 
          z2[5]*z2[6]^4)) + z2[4]^3*(12 - 10*z2[6] + z2[6]^2 + 
        z2[3]^2*(47 + z2[5]^2 - 21*z2[6] + z2[6]^2 + z2[5]*(-16 + 3*z2[6])) + 
        z2[3]*(51 - 31*z2[6] + 2*z2[6]^2 + z2[5]*(-10 + 3*z2[6]))) + 
      z2[4]*(3*(-1 + z2[6])^2 + z2[3]^2*(45 + z2[5]^2 - 67*z2[6] + 
          18*z2[6]^2 - z2[6]^4 + 3*z2[5]*(-6 + 5*z2[6])) + 
        z2[3]*(24 - 45*z2[6] + 18*z2[6]^2 - z2[6]^4 + 
          z2[5]*(-4 + 5*z2[6]))) + z2[4]^2*(2*(5 - 7*z2[6] + 2*z2[6]^2) + 
        z2[3]^2*(71 + 2*z2[5]^2 - 61*z2[6] + 8*z2[6]^2 + 
          3*z2[5]*(-9 + 4*z2[6])) + z2[3]*(57 - 65*z2[6] + 12*z2[6]^2 + 
          z2[5]*(-11 + 8*z2[6])))) - z2[2]^4*z2[3]*
     (2*z2[4]^2 - 4*z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2 + 
      z2[3]*(4*z2[4]^2 + z2[4]*(10 - 8*z2[6]) - (-1 + z2[6])*
         (7 - 2*z2[6] - z2[6]^2 + z2[5]*(-1 + z2[6]^2)))) + 
    z2[2]^3*(z2[4]*(1 + z2[4] - z2[6])^2 + 
      z2[3]*(6*z2[4]^3 + 2*(-1 + z2[6])^2 - 4*z2[4]^2*(-4 + 3*z2[6]) + 
        z2[4]*(13 - 18*z2[6] + 5*z2[6]^2)) + 
      z2[3]^2*(6*z2[4]^3 - 4*z2[4]^2*(-5 + 3*z2[6]) + 
        z2[4]*(24 - 26*z2[6] + 5*z2[6]^2) - (-1 + z2[6])*
         (11 - 5*z2[6] + z2[6]^2 - z2[6]^3 + z2[5]*(-1 + z2[6]^3)))) - 
    z2[2]^2*(2*z2[4]*(1 + z2[4])*(1 + z2[4] - z2[6])^2 + 
      z2[3]*(6*z2[4]^4 - 12*z2[4]^3*(-2 + z2[6]) + 3*(-1 + z2[6])^2 + 
        6*z2[4]^2*(6 - 6*z2[6] + z2[6]^2) - z2[4]*(-22 + 33*z2[6] - 
          12*z2[6]^2 + z2[6]^3)) + z2[3]^2*(4*z2[4]^4 + 
        z2[4]^3*(20 - 8*z2[6]) + 4*z2[4]^2*(10 - 8*z2[6] + z2[6]^2) - 
        z2[4]*(-38 + 45*z2[6] - 12*z2[6]^2 + z2[6]^3) - 
        (-1 + z2[6])*(15 - 8*z2[6] + z2[6]^2 + z2[6]^3 - z2[6]^4 + 
          z2[5]*(-1 + z2[6]^4)))), y[356] -> 1 + z2[2]^(-1), 
  y[357] -> -9 - z2[3]*(1 + 7*z2[5]), y[358] -> -9 - z2[3]*(2 + 7*z2[5]), 
  y[359] -> -1 - z2[5] + z2[6], y[360] -> z2[3] + 7*z2[6] + 7*z2[3]*z2[6], 
  y[361] -> 1 + z2[4], y[362] -> z2[4] - z2[4]*z2[5] + 
    z2[5]*(-1 + z2[5] - z2[6]), y[363] -> -2*z2[2]*z2[4] + z2[4]^2 + 
    z2[2]*z2[4]*z2[5] + z2[2]*z2[6] - z2[4]*z2[6], 
  y[364] -> z2[5] - z2[6] - z2[5]*z2[6], 
  y[365] -> 7*z2[6] + z2[3]*(2 + 6*z2[6]), 
  y[366] -> 4 - z2[6]/2 + (z2[3]*(13 + z2[5]*(6 - 14*z2[6]) + 12*z2[6]))/4, 
  y[367] -> -1 + 2*z2[5]^2*(-1 + z2[6]) - z2[6] - z2[5]*(-3 + z2[6]^2), 
  y[368] -> 7*(-1 + z2[6]) - z2[3]*z2[5]*(-1 + z2[6])*
     (9 + 8*z2[2] + 7*z2[6]) + z2[3]*(-26 + 8*z2[2]*(-2 + z2[6]) + 3*z2[6] + 
      7*z2[6]^2), y[369] -> 16 - 9*z2[6] + 
    z2[3]*(27 - 8*z2[2]*(-2 + z2[5]) + 6*z2[6] - 2*z2[5]*(1 + 7*z2[6])), 
  y[370] -> 7*(-1 + z2[6]^2) + z2[3]*(-11 - 11*z2[6] + 14*z2[6]^2 + 
      z2[5]*(1 + 6*z2[6] - 7*z2[6]^2)), y[371] -> 2 + z2[3] - z2[3]*z2[5], 
  y[372] -> z2[3] + z2[3]*z2[5]*(-1 + z2[6]) - z2[6], 
  y[373] -> 1 + z2[5]*(-1 + z2[6]) + z2[6], 
  y[374] -> z2[2] - z2[5]*(-2 + z2[6]) + 2*z2[5]^2*(-1 + z2[6]) + 
    z2[5]^3*(-1 + z2[6])^2 - z2[6] - z2[2]*z2[6], 
  y[375] -> 1 + z2[2] - z2[5] - z2[5]^2*(-1 + z2[6]), 
  y[376] -> z2[3]*(1 + z2[5]*(-1 + z2[6]))*(3 + z2[2] - z2[6]) + 
    (-1 + z2[6])*z2[6], y[377] -> -2 + 3*z2[6] + 
    z2[3]*(-4 + z2[2]*(-1 + z2[5]) - 2*z2[5]*(-2 + z2[6]) + z2[6]), 
  y[378] -> z2[6] + z2[3]*(-2 - 2*z2[5]*(-1 + z2[6]) + z2[6]), 
  y[379] -> 2*(-1 + z2[6])*z2[6] - z2[3]*(1 + z2[5]*(-1 + z2[6]))*
     (-3 + 2*z2[6]), y[380] -> z2[3]*(-5 + z2[5]*(5 - 4*z2[6]) + 2*z2[6]) + 
    2*(-1 + z2[5]*(-1 + z2[6])^2 + 2*z2[6]), 
  y[381] -> 1 + z2[6] + z2[5]*(-1 + z2[6]^2), 
  y[382] -> -3 + z2[5]^2*(-7 + z2[6])*(-1 + z2[6])^2 - 
    2*z2[5]^3*(-1 + z2[6])^3 + 2*z2[6] - z2[6]^2 + 
    z2[5]*(7 - 8*z2[6] + z2[6]^2), y[383] -> 1 + 2*z2[5]^2*(-1 + z2[6])^2 + 
    z2[6]^2 + z2[5]*(-3 + 2*z2[6] + z2[6]^2), 
  y[384] -> -2 - z2[4]*(1 - 3*z2[5] + z2[5]^2) + z2[6] + 
    z2[5]*(4 + 3*z2[6]) - 2*z2[5]^3*(-1 + z2[6]^2) + 
    z2[5]^2*(-6 - 2*z2[6] + 4*z2[6]^2), 
  y[385] -> 1 + z2[5]*(7 - 5*z2[6]) + 4*z2[5]^3*(-1 + z2[6])^2 - 5*z2[6] + 
    2*z2[6]^2 + z2[2]*(4 - 5*z2[6] + z2[6]^2) + 
    z2[5]^2*(-7 + 7*z2[6] + z2[6]^2 - z2[6]^3), 
  y[386] -> 5 - 2*z2[6] + z2[6]^2 + z2[5]*(-11 + 2*z2[6] + 3*z2[6]^2) - 
    2*z2[5]^3*(2 - 3*z2[6] + z2[6]^3) + z2[5]^2*(13 - 12*z2[6] - 3*z2[6]^2 + 
      2*z2[6]^3), y[387] -> -1 + z2[5] - z2[4]^2*z2[5] - z2[5]^2 + z2[6] - 
    z2[5]*z2[6] + 2*z2[5]^2*z2[6] + z2[5]*z2[6]^2 - z2[5]^2*z2[6]^2 + 
    z2[2]*(-1 + z2[4] + z2[6]) + z2[4]*(1 + z2[5]^2 - z2[5]*(1 + z2[6])), 
  y[388] -> 1 + 5*z2[5] - 5*z2[5]^2 + 3*z2[5]^3 + 
    z2[4]^3*(-1 + z2[5] - z2[5]^2) - 4*z2[6] - 4*z2[5]*z2[6] + 
    5*z2[5]^2*z2[6] - 6*z2[5]^3*z2[6] + 2*z2[6]^2 + z2[5]^2*z2[6]^2 + 
    3*z2[5]^3*z2[6]^2 - z2[5]^2*z2[6]^3 + 
    z2[2]*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) + 
    z2[4]^2*(1 + z2[5] + z2[5]^3 - z2[5]^2*(1 + z2[6])) + 
    z2[4]*(-1 - 3*z2[5] + 2*z2[5]^3*(-1 + z2[6]) + 2*z2[6] - 
      z2[5]^2*(-3 + z2[6]^2)), 
  y[389] -> 2 + z2[3]*(1 + z2[5] + 2*z2[6] - 2*z2[5]*z2[6]), 
  y[390] -> -2 + z2[6] + z2[3]*(-3 + z2[2]*(-2 + z2[5]) + 
      (-1 + 2*z2[5])*z2[6]), 
  y[391] -> -1 + z2[6] - z2[3]*z2[5]*(-1 + z2[6])*(1 + z2[2] + z2[6]) + 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + z2[6]^2), 
  y[392] -> -5 + 5*z2[6]^2 - 5*z2[3]*(1 - (-2 + z2[5])*z2[6] + 
      (-2 + z2[5])*z2[6]^2), 
  y[393] -> 1 - z2[3]*(-1 + z2[5])*(4 + z2[4]*(-1 + z2[5]) + 
      2*z2[5]*(-1 + z2[6]) - 2*z2[6]), y[394] -> z2[4] + z2[6], 
  y[395] -> -((1 + z2[3])*(1 + z2[3]*(-1 + z2[6]))*(-1 + z2[6])) + 
    2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-1 + z2[6]) + 
      (1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6]) - z2[3]*(1 + (1 + z2[2])*z2[3])*
     z2[5]^2*(-1 + z2[6])^2 - z2[2]*z2[3]*(-3 + z2[3]*(-1 + z2[6])^2 + 
      2*z2[6]), y[396] -> 2 - z2[4] - (1 + z2[2])*z2[3]^2*
     (z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) - 
    z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) - 2*z2[6] + 2*z2[3]*z2[5]*
     ((1 + z2[3])*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
      z2[2]*(-2 + z2[4] + z2[3]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
          3*(-1 + z2[6])^2) + 2*z2[6])) - 
    z2[3]*(1 + z2[4]^2 - 4*z2[6] + 3*z2[6]^2 + z2[4]*(-1 + 2*z2[6]) + 
      z2[2]*(-5 + 2*z2[4] + 4*z2[6])), 
  y[397] -> -1 + z2[6] + z2[3]*(-8 - 3*z2[5]^2*(-1 + z2[6])^2 + 10*z2[6] - 
      3*z2[6]^2 + 2*z2[5]*(5 - 8*z2[6] + 3*z2[6]^2)), 
  y[398] -> 2*z2[3]*z2[5]*(z2[2]*(3 + 4*z2[3]*(-1 + z2[6])) + 
      4*(1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6])^2 - 
    4*z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6])^3 + 
    (1 - z2[6])*(3*(-1 + z2[6]) + 4*(1 + z2[2])*z2[3]^2*(-1 + z2[6])^2 + 
      z2[3]*(1 - 5*z2[6] + 4*z2[6]^2 + z2[2]*(-8 + 6*z2[6]))), 
  y[399] -> 1 + (1 + z2[2])*z2[3]*z2[5]*(-1 + z2[6]) - z2[6] - 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + 2*z2[6]), 
  y[400] -> -z2[6] + (1 + z2[2])*z2[3]*z2[5]*(-1 + 2*z2[6]) + 
    z2[3]*(1 + z2[2] - 3*z2[6] - 2*z2[2]*z2[6]), y[401] -> 1 - 2*z2[5], 
  y[402] -> 2 + z2[3] + 2*z2[3]*z2[5], 
  y[403] -> 3 + 5*z2[5] + z2[3]*(2 + 7*z2[5]), 
  y[404] -> -1 + (z2[3]*(-1 + 2*z2[5]*(-1 + z2[6]) - z2[6]))/2 - z2[6], 
  y[405] -> -2 + z2[3]*(-1 + 2*z2[5]*(-1 + z2[6]) - 3*z2[6]) - 6*z2[6], 
  y[406] -> 1 + 2*z2[5]*(-1 + z2[6]) + 3*z2[6], 
  y[407] -> z2[5]*(-2 + z2[6]) + z2[2]*(-1 + z2[6]) - 
    2*z2[5]^2*(-1 + z2[6]) - z2[5]^3*(-1 + z2[6])^2 + z2[6], 
  y[408] -> 1 + 4*z2[5], y[409] -> -1/2 + z2[5] - z2[6]/2 - z2[5]*z2[6], 
  y[410] -> 5 + 12*z2[5]*(-1 + z2[6]) - z2[5]^2*(-13 + z2[6])*
     (-1 + z2[6])^2 + 4*z2[5]^3*(-1 + z2[6])^3 - 3*z2[6] + 2*z2[6]^2, 
  y[411] -> -2 - 4*z2[5]^2*(-1 + z2[6])^2 + z2[6] - 3*z2[6]^2 + 
    z2[5]*(5 - 2*z2[6] - 3*z2[6]^2), 
  y[412] -> 1 - 2*z2[6] - 4*z2[5]^2*(-1 + z2[6]^2) - 
    z2[5]*(3 + 4*z2[6] + z2[6]^2), 
  y[413] -> 4 + z2[4]*(1 - 5*z2[5] + 2*z2[5]^2) - 3*z2[6] + 
    z2[5]^2*(11 + 4*z2[6] - 7*z2[6]^2) + 4*z2[5]^3*(-1 + z2[6]^2) - 
    z2[5]*(7 + 4*z2[6] + 2*z2[6]^2), 
  y[414] -> -9 + 5*z2[6] - 3*z2[6]^2 + 4*z2[5]^3*(2 - 3*z2[6] + z2[6]^3) - 
    3*z2[5]^2*(8 - 7*z2[6] - 2*z2[6]^2 + z2[6]^3) - 
    z2[5]*(-19 + 3*z2[6] + 3*z2[6]^2 + z2[6]^3), 
  y[415] -> 2 + z2[3]*z2[5]^2*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(-1 + z2[2] + z2[4] + 2*z2[6]) - 
    z2[3]*z2[5]*(z2[2] + 2*(-5 + z2[4] + 2*z2[6])), 
  y[416] -> -2 + z2[4] + (1 + z2[2])*z2[3]^2*
     (z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
    z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) + 2*z2[6] - 2*z2[3]*z2[5]*
     ((1 + z2[3])*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
      z2[2]*(-2 + z2[4] + z2[3]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
          3*(-1 + z2[6])^2) + 2*z2[6])) + 
    z2[3]*(1 + z2[4]^2 - 4*z2[6] + 3*z2[6]^2 + z2[4]*(-1 + 2*z2[6]) + 
      z2[2]*(-5 + 2*z2[4] + 4*z2[6])), 
  y[417] -> 3*(-1 + z2[6]) - 2*z2[3]*z2[5]*
     (z2[2]*(3 + 4*z2[3]*(-1 + z2[6])) + 4*(1 + z2[3])*(-1 + z2[6]))*
     (-1 + z2[6]) + 4*(1 + z2[2])*z2[3]^2*(-1 + z2[6])^2 + 
    4*z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6])^2 + 
    z2[3]*(1 - 5*z2[6] + 4*z2[6]^2 + z2[2]*(-8 + 6*z2[6])), 
  y[418] -> -5*z2[5]*(-1 + z2[6])^2 - 2*(5 + 3*z2[6]) + 
    z2[3]*(-11 - 4*z2[6] + 2*z2[5]*(-5 + 7*z2[6])), 
  y[419] -> -1 - 5*z2[5] + 5*z2[5]^2 - 3*z2[5]^3 + 
    z2[4]^3*(1 - z2[5] + z2[5]^2) + 4*z2[6] + 4*z2[5]*z2[6] - 
    5*z2[5]^2*z2[6] + 6*z2[5]^3*z2[6] - 2*z2[6]^2 - z2[5]^2*z2[6]^2 - 
    3*z2[5]^3*z2[6]^2 + z2[5]^2*z2[6]^3 - 
    z2[2]*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) - 
    z2[4]^2*(1 + z2[5] + z2[5]^3 - z2[5]^2*(1 + z2[6])) + 
    z2[4]*(1 + 3*z2[5] - 2*z2[5]^3*(-1 + z2[6]) - 2*z2[6] + 
      z2[5]^2*(-3 + z2[6]^2)), y[420] -> z2[3]*z2[5]^2*(-1 + z2[6])^3 - 
    z2[3]*z2[5]*(z2[2] + 2*z2[6])*(5 - 6*z2[6] + z2[6]^2) - 
    2*(-3 + 2*z2[6] + z2[6]^2) + z2[3]*(17 - 4*z2[6] - 6*z2[6]^2 + z2[6]^3 + 
      z2[2]*(12 - 9*z2[6] + z2[6]^2)), 
  y[421] -> -2 + (z2[3]*(-16 + 3*z2[5]^2*(-1 + z2[6])^2 - 8*z2[6] + 
       3*z2[6]^2 + z2[2]*(-13 - 2*z2[5]*(-3 + z2[6]) + 2*z2[6]) - 
       2*z2[5]*(5 - 12*z2[6] + 3*z2[6]^2)))/4, 
  y[422] -> 7 + 2*z2[6] - 9*z2[6]^2 + z2[3]*(9 + z2[6] - 6*z2[6]^2 + 
      z2[5]*(3 - 10*z2[6] + 7*z2[6]^2)), y[423] -> -4 - z2[3]*(3 + z2[5]), 
  y[424] -> -5 - z2[3]*(3 + 2*z2[5]), y[425] -> -6 + z2[6], 
  y[426] -> -3 + z2[6] + 2*z2[6]^2, 
  y[427] -> 8/3 - z2[6] - (z2[3]*(-20 + z2[5] + 2*z2[6] + 4*z2[5]*z2[6]))/6, 
  y[428] -> 5*(-1 + z2[6]) - z2[3]*z2[5]*(-1 + z2[6])*
     (8 + 5*z2[2] + 2*z2[6]) + z2[3]*(-21 + 5*z2[2]*(-2 + z2[6]) + 9*z2[6] + 
      2*z2[6]^2), y[429] -> -5*(-2 + z2[6]) - 
    z2[3]*(-24 + 5*z2[2]*(-2 + z2[5]) + z2[6] + z2[5]*(6 + 4*z2[6])), 
  y[430] -> 2*(-4 + 3*z2[6] + z2[6]^2) + 
    z2[3]*(-14 + 5*z2[6] + 4*z2[6]^2 - z2[5]*(-3 + z2[6] + 2*z2[6]^2)), 
  y[431] -> -5/4 + z2[3]*(-2 + z2[5]), 
  y[432] -> (11 - 9*z2[6])/4 + z2[3]*(5 + 2*z2[5]*(-1 + z2[6]) - 4*z2[6]), 
  y[433] -> 7/4 + z2[2] + 3*z2[3] - 
    (z2[5]*(1 + z2[2] - 8*z2[3]*(-1 + z2[6])))/4 - z2[6]/4 - 2*z2[3]*z2[6], 
  y[434] -> -3*z2[2]^2 - 4*(-1 + z2[3]*(-1 + z2[6]))*(-2 + z2[6]) - 
    z2[5]*(1 + z2[2] - 4*z2[3]*(-1 + z2[6]))*(-1 + z2[6]) + 
    z2[2]*(-9 + 2*z2[6]), y[435] -> z2[3]*z2[5]*(-1 + z2[6])^2 - 
    ((1 + 2*z2[3])*(3 - 5*z2[6] + 2*z2[6]^2))/2, 
  y[436] -> -2*z2[3]^2*(3 - 2*z2[4] + z2[4]^2 - 2*z2[6]) + 
    z2[6]*(-2 + z2[4] + z2[6]) + z2[3]*(1 + z2[3])*z2[5]*
     (3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) + 
    z2[3]*(-6 - 2*z2[4]^2 + 2*z2[6] + z2[6]^2 + z2[4]*(4 + z2[6])), 
  y[437] -> z2[6]^2 + z2[3]*(-56 - 24*z2[2]^2 + 23*z2[4] - 2*z2[4]^2 + 
      13*z2[6] + z2[6]^2 + 6*z2[2]*(-10 + 2*z2[4] + z2[6])) + 
    z2[3]^2*(-38 - 3*z2[2]^2 + 17*z2[4] - 2*z2[4]^2 + 10*z2[6] + 
      3*z2[2]*(-7 + 2*z2[4] + z2[6])) + z2[3]*z2[5]*
     (54 + 12*z2[2]^2*(2 + z2[3]) - 22*z2[4] + 2*z2[4]^2 - 25*z2[6] + 
      z2[4]*z2[6] + z2[6]^2 + z2[3]*(45 + 2*z2[4]^2 + z2[4]*(-19 + z2[6]) - 
        22*z2[6] + z2[6]^2) - 3*z2[2]*(4*(-5 + z2[4] + z2[6]) + 
        z2[3]*(-13 + 3*z2[4] + 3*z2[6]))), 
  y[438] -> -(z2[2]^3*(-2 + z2[5] + z2[3]^2*(4 + 5*z2[5]) + 
       z2[3]*(-14 + 15*z2[5]))) + (-5 + z2[6])*z2[6]^2 + 
    z2[3]*(89 - 82*z2[6] + 8*z2[6]^2 + z2[6]^3 + 
      z2[5]*(-86 + 109*z2[6] - 29*z2[6]^2 + z2[6]^3)) + 
    z2[3]^2*(59 - 55*z2[6] + 10*z2[6]^2 + 
      z2[5]*(-71 + 91*z2[6] - 26*z2[6]^2 + z2[6]^3)) + 
    z2[2]^2*(2 - z2[5] + z2[3]^2*(1 - 3*z2[6] + 3*z2[5]*(-11 + 6*z2[6])) + 
      z2[3]*(70 - 24*z2[6] + z2[5]*(-71 + 36*z2[6]))) + 
    z2[2]*(-2*z2[6]^2 + z2[3]*(116 - 74*z2[6] + 4*z2[6]^2 + 
        z2[5]*(-116 + 104*z2[6] - 13*z2[6]^2)) + 
      z2[3]^2*(35 - 26*z2[6] + 3*z2[6]^2 + z2[5]*(-73 + 68*z2[6] - 
          10*z2[6]^2))), y[439] -> z2[2]^4*(-1 + z2[3] + 3*z2[3]^2) - 
    3*(-2 + z2[6])*z2[6]^2 + z2[3]^2*(-21 + 28*z2[6] - 9*z2[6]^2) - 
    z2[3]*(33 - 46*z2[6] + 9*z2[6]^2 + 3*z2[6]^3) + 
    z2[2]^3*(-3 + z2[3]^2*(9 - 2*z2[6]) + z2[6] + z2[3]*(-13 + 7*z2[6])) + 
    z2[2]^2*(-2 + z2[6] + 4*z2[6]^2 + z2[3]*(-46 + 35*z2[6] - 3*z2[6]^2) - 
      z2[3]^2*(-4 + z2[6]^2)) - z2[2]*((-8 + z2[6])*z2[6]^2 + 
      z2[3]^2*(14 - 16*z2[6] + 5*z2[6]^2) + 
      z2[3]*(56 - 60*z2[6] + 9*z2[6]^2 + z2[6]^3)) - 
    z2[5]*(-1 + z2[6])*(z2[2]^3*(1 + 15*z2[3] + 5*z2[3]^2) + 
      z2[2]^2*(1 + z2[3]*(47 - 12*z2[6]) + z2[3]^2*(21 - 6*z2[6])) + 
      z2[2]*z2[3]*(56 - 32*z2[6] + z2[6]^2 + z2[3]*(34 - 20*z2[6] + 
          z2[6]^2)) + z2[3]*(32 - 30*z2[6] + 3*z2[6]^2 + 
        z2[3]*(26 - 24*z2[6] + 3*z2[6]^2))), 
  y[440] -> -1 + z2[2] - 2*z2[3] - z2[2]*z2[3] - z2[6], 
  y[441] -> -z2[4] - z2[6], y[442] -> z2[2] - 2*z2[3] - z2[2]*z2[3], 
  y[443] -> 1/4 + (z2[2]*(-1 + z2[3]))/2 + z2[3], 
  y[444] -> 6 + 2*z2[2]*(2 + z2[3]) + z2[3]*(2 + z2[5]), 
  y[445] -> -1 + z2[3]*(1 + z2[5]*(-1 + z2[6]) - 2*z2[6]) - z2[6], 
  y[446] -> 3 + z2[2]^3*(-1 + z2[5]) - z2[2]*(-1 + z2[5])*(-1 + z2[6]) + 
    z2[2]^2*(-1 + z2[5])*(-1 + z2[6]) + z2[5]*(-1 + z2[6]) - z2[6], 
  y[447] -> z2[3]*z2[5]*(-1 + z2[6]) - z2[6], 
  y[448] -> z2[3]*z2[5]*(3 - 2*z2[4] + z2[4]^2 - 2*z2[6]) - 
    (-2 + z2[4])*z2[6], y[449] -> -1 + 2*z2[6] + z2[3]*(-2 + z2[5] + z2[6]), 
  y[450] -> z2[3]*(1 + z2[3])*z2[5]*(25 - 14*z2[4] + 3*z2[4]^2 + 
      2*z2[3]*(7 - 4*z2[4] + z2[4]^2 - 3*z2[6]) - 12*z2[6]) + 
    (-1 - z2[3])*(z2[3]^2*(-2 + z2[4]) + z2[3]*(20 - 11*z2[4] + 2*z2[4]^2 - 
        8*z2[6]) + (-2 + z2[4])*z2[6]), 
  y[451] -> -9 + z2[2]*(-12 + 2*z2[3]*(-3 + z2[5]) + z2[5]) + 
    z2[2]^2*(-5 + z2[3]*(-2 + z2[5]) + z2[5]) + 
    z2[3]*(-4 + (-1 + z2[5])*z2[6]), 
  y[452] -> z2[6]*(-3 + 2*z2[6]) - 2*z2[3]*z2[5]*(2 - 3*z2[6] + z2[6]^2), 
  y[453] -> 3*z2[6] + z2[3]^2*(3 - 2*z2[6] + 
      z2[5]*(20 - 24*z2[6] + 6*z2[6]^2)) + 
    z2[3]*(-29 + 34*z2[6] - 6*z2[6]^2 + 2*z2[5]*(18 - 23*z2[6] + 6*z2[6]^2)), 
  y[454] -> z2[6]*(1 + z2[6]) + z2[3]^2*(-1 + z2[6])*
     (-1 + z2[5]*(-6 + 4*z2[6])) + z2[3]*(-9 + 15*z2[6] - 4*z2[6]^2 + 
      z2[5]*(11 - 20*z2[6] + 9*z2[6]^2)), 
  y[455] -> z2[3]^3*(8 + 25*z2[5] + z2[4]^2*z2[5] - 6*z2[5]^2 + 
      z2[2]^2*(4 + 4*z2[5] - 2*z2[5]^2) + 2*z2[4]*(-1 - 5*z2[5] + z2[5]^2) + 
      z2[2]*(10 - 6*z2[5]^2 + z2[4]*(-1 - 4*z2[5] + z2[5]^2) - 
        2*z2[5]*(-8 + z2[6])) - 6*z2[5]*z2[6]) - 
    (-2 + z2[5])*((1 - z2[2] + z2[2]^2)*z2[5] + z2[4]*(-2 + z2[5])*
       (-1 + z2[2] - z2[6]) - 2*(1 + z2[6] + z2[6]^2)) + 
    z2[3]^2*(-44 + 79*z2[5] - 2*z2[5]^2 + z2[4]^2*(-2 + 3*z2[5]) + 
      z2[2]^2*(-20 + 38*z2[5] - 5*z2[5]^2) - 
      z2[2]*(50 + 4*z2[5]^2 + z2[4]*(-11 + 16*z2[5] + z2[5]^2) + 
        14*z2[5]*(-6 + z2[6]) - 4*z2[6]) + 14*z2[6] - 28*z2[5]*z2[6] + 
      z2[4]*(17 - 30*z2[5] + z2[6] + z2[5]^2*(1 + z2[6]))) + 
    z2[3]*(-68 + 2*z2[4]^2*(-1 + z2[5]) + 70*z2[5] + z2[5]^2 + 
      z2[2]^2*(-32 + 30*z2[5] + z2[5]^2) + 
      z2[2]*(-84 - z2[5]^2 + z2[4]*(20 - 20*z2[5] + z2[5]^2) + 
        z2[5]*(86 - 8*z2[6])) + 10*z2[6] - 20*z2[5]*z2[6] + 4*z2[6]^2 - 
      2*z2[5]*z2[6]^2 - z2[4]*(-23 - 4*z2[5]*(-6 + z2[6]) + 3*z2[6] + 
        z2[5]^2*(1 + z2[6]))), y[456] -> 3 - 4*z2[5] + z2[5]^2 + 
    z2[2]^3*(-(-1 + z2[5])^2 + z2[3]^3*(-5 + z2[5]^2) + 
      z2[3]*(17 - 18*z2[5] + z2[5]^2) + z2[3]^2*(7 - 26*z2[5] + 7*z2[5]^2)) - 
    z2[6] + 2*z2[5]*z2[6] - z2[5]^2*z2[6] - 6*z2[6]^2 - 
    2*z2[3]^3*(7 - 3*z2[6] + z2[5]^2*(-5 + 3*z2[6]) + 
      z2[5]*(20 - 18*z2[6] + 3*z2[6]^2)) + 
    z2[3]^2*(73 + z2[5]^2*(3 - 2*z2[6]) - 72*z2[6] + 6*z2[6]^2 - 
      4*z2[5]*(32 - 35*z2[6] + 6*z2[6]^2)) + 
    z2[3]*(107 + z2[5]^2*(-1 + z2[6]) - 83*z2[6] - 
      2*z2[5]*(58 - 56*z2[6] + 9*z2[6]^2)) + 
    z2[2]^2*(-2*z2[3]^3*(9 + z2[5]*(4 - 3*z2[6]) + z2[5]^2*(-3 + z2[6]) - 
        z2[6]) - (-1 + z2[5])^2*(-1 + z2[6]) + 
      z2[3]^2*(55 + z2[5]^2*(21 - 5*z2[6]) - 17*z2[6] + 
        4*z2[5]*(-30 + 11*z2[6])) + z2[3]*(91 + z2[5]^2*(-1 + z2[6]) - 
        23*z2[6] + z2[5]*(-90 + 38*z2[6]))) - 
    z2[2]*(1 + 2*z2[5]*(-1 + z2[6]) - z2[5]^2*(-1 + z2[6]) - z2[6] + 
      4*z2[6]^2 + 2*z2[3]^3*(-3*(-4 + z2[6]) + 3*z2[5]^2*(-2 + z2[6]) + 
        z2[5]*(14 - 12*z2[6] + z2[6]^2)) + 
      z2[3]*(-165 + z2[5]^2*(-1 + z2[6]) + 73*z2[6] + 2*z2[6]^2 + 
        2*z2[5]*(83 - 58*z2[6] + 4*z2[6]^2)) + 
      z2[3]^2*(-103 + 60*z2[6] - 2*z2[6]^2 + z2[5]^2*(-13 + 4*z2[6]) + 
        2*z2[5]*(86 - 65*z2[6] + 5*z2[6]^2))), 
  y[457] -> -(z2[2]^4*(-1 + z2[3]^2*(-5 + z2[5]) + z2[3]^3*(-2 + z2[5]) - 
       z2[3]*(-1 + z2[5]) + z2[5])) + 9*z2[6]^2 + 
    z2[3]^3*(6 + 4*z2[5]^2*(-1 + z2[6]) - 4*z2[6] + 
      z2[5]*(15 - 20*z2[6] + 6*z2[6]^2)) + 
    z2[3]*(-43 + 48*z2[6] + 3*z2[6]^2 + z2[5]*(46 - 68*z2[6] + 21*z2[6]^2)) + 
    z2[3]^2*(-28 + z2[5]^2*(-1 + z2[6]) + 41*z2[6] - 6*z2[6]^2 + 
      z2[5]*(49 - 82*z2[6] + 27*z2[6]^2)) + 
    z2[2]^3*(z2[3]*(z2[5]*(19 - 18*z2[6]) + 9*(-2 + z2[6]) + 
        z2[5]^2*(-1 + z2[6])) - (-1 + z2[5])*(2 + z2[5]*(-1 + z2[6]) - 
        z2[6]) + z2[3]^2*(1 + z2[5]*(25 - 22*z2[6]) + 
        7*z2[5]^2*(-1 + z2[6]) + 5*z2[6]) + 
      z2[3]^3*(9 + z2[5]^2*(-1 + z2[6]) - z2[6] - 2*z2[5]*(1 + z2[6]))) + 
    z2[2]^2*(4*z2[6]^2 + z2[3]^3*(-4*(-4 + z2[6]) + 4*z2[5]^2*(-1 + z2[6]) + 
        z2[5]*(3 - 10*z2[6] + z2[6]^2)) + z2[3]*(-60 + 38*z2[6] + 3*z2[6]^2 + 
        z2[5]*(60 - 68*z2[6] + 6*z2[6]^2)) + 
      z2[3]^2*(-31 + 16*z2[5]^2*(-1 + z2[6]) + 26*z2[6] - z2[6]^2 + 
        z2[5]*(82 - 82*z2[6] + 7*z2[6]^2))) + 
    z2[2]*(11*z2[6]^2 + 2*z2[3]^3*(7 + 3*z2[5]^2*(-1 + z2[6]) - 3*z2[6] + 
        2*z2[5]*(3 - 5*z2[6] + z2[6]^2)) + 
      z2[3]*(-80 + 62*z2[6] + 7*z2[6]^2 + z2[5]*(80 - 102*z2[6] + 
          19*z2[6]^2)) + z2[3]^2*(-49 + 9*z2[5]^2*(-1 + z2[6]) + 49*z2[6] - 
        4*z2[6]^2 + z2[5]*(88 - 118*z2[6] + 23*z2[6]^2))), 
  y[458] -> -1 + z2[3] + z2[3]*z2[5]*(-1 + z2[6]) + z2[6], 
  y[459] -> -(z2[4]*(-1 + z2[4] + z2[6])) + 
    z2[3]*(-(z2[4]^2*z2[5]) + (-1 + z2[6])^2 + z2[2]*(1 + z2[4]*(-1 + z2[5]))*
       (-1 + z2[4] + z2[6]) - z2[4]*(z2[5]*(-1 + z2[6]) + z2[6])) + 
    z2[3]^2*(-(z2[4]^2*(-1 + z2[5])) + 
      z2[2]*(1 + z2[4]^2*(-1 + z2[5])*z2[5] + z2[4]*(-1 + z2[5])*
         (2 + z2[5]*(-1 + z2[6])) + z2[5]*(-1 + z2[6])) + 
      (1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6]) + 
      z2[4]*(-1 + z2[5] - z2[5]*z2[6])), y[460] -> 2 - 4*z2[5] + z2[5]^2, 
  y[461] -> -3 + z2[5]*(4 - 3*z2[6]) + z2[5]^2*(-1 + z2[6]) + z2[6], 
  y[462] -> -1 + 2*z2[6], y[463] -> -2 + z2[4] + 2*z2[6], 
  y[464] -> -(z2[4]*(-1 + z2[4] + 2*z2[6])) + 
    z2[3]*(1 - z2[4]^2*z2[5] - 3*z2[6] + 2*z2[6]^2 + 
      z2[2]*(1 + z2[4]*(-1 + z2[5]))*(-1 + z2[4] + 2*z2[6]) + 
      z2[4]*(z2[5] - z2[6] - 2*z2[5]*z2[6])) + 
    z2[3]^2*(-(z2[4]^2*(-1 + z2[5])) + (1 + z2[5]*(-1 + z2[6]))*
       (-1 + 2*z2[6]) + z2[4]*(-1 + z2[5] + z2[6] - 2*z2[5]*z2[6]) + 
      z2[2]*(1 + z2[4]^2*(1 - 3*z2[5] + 2*z2[5]^2) - z2[6] + 
        z2[5]*(-1 + 2*z2[6]) + z2[4]*(-1 + z2[5])*
         (2 + z2[5]*(-1 + 2*z2[6])))), y[465] -> 1 + z2[3]*(1 + z2[5]), 
  y[466] -> 1 + z2[3]*(-3 + 2*z2[5]), y[467] -> -1 + z2[2], 
  y[468] -> 1 + 4*z2[3] + 3*z2[3]^2, 
  y[469] -> 3 + z2[3]*(3 + z2[5] + z2[5]^2*(-1 + z2[6])) + 
    z2[5]*(-1 + z2[6]), y[470] -> 1 + 2*z2[3]*(1 + z2[5]) + 
    z2[3]^2*(1 + z2[5] + z2[5]^2), y[471] -> 1 + z2[6], 
  y[472] -> -1 - z2[3]*(-2 + z2[2] - 2*z2[5]*(-1 + z2[6])) + z2[6], 
  y[473] -> z2[4] - z2[6], y[474] -> z2[4] + z2[3]*z2[6], 
  y[475] -> -(z2[4]*(1 + z2[3]*(-1 + z2[5]))^2) - 
    (1 + 2*z2[3]*(1 + z2[5]) + z2[3]^2*(-2 + z2[5] + z2[5]^2))*z2[6], 
  y[476] -> 1 + 1/((1 + z2[4] - z2[6])*(z2[2] - z2[4] + z2[6])), 
  y[477] -> -1 + (1 + z2[3])*z2[6], 
  y[478] -> -1 + z2[6] + z2[3]*(1 + z2[5]*(-1 + z2[6]) + z2[6]), 
  y[479] -> z2[6] - z2[3]*(2 + z2[2] - 2*z2[5]*z2[6]), 
  y[480] -> 2 - 2*z2[6] + z2[6]^2 + z2[3]*(4 - 2*z2[6] + z2[6]^2), 
  y[481] -> (-1 + z2[6])*z2[6] + 2*z2[3]*z2[6]^2 + 
    z2[3]^2*(1 + z2[6] + z2[6]^2), 
  y[482] -> -(-1 + z2[6])^2 + z2[3]*(-5 + 2*(2 + z2[5])*z2[6] - 
      2*(1 + z2[5])*z2[6]^2) - z2[3]^2*(4 - 2*z2[6] + z2[6]^2 + 
      z2[5]^2*(-1 + z2[6]^2) + z2[5]*(2 - 2*z2[6] + z2[6]^2)), 
  y[483] -> -(z2[4]*(-1 + z2[4] + z2[6])) + 
    z2[3]*((-1 + z2[6])^2 - z2[4]^2*(z2[5] + z2[6]) + 
      z2[2]*(-1 + z2[4]^2*z2[5] + z2[4]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
        z2[6]) + z2[4]*(z2[5] - 3*z2[6] - z2[5]*z2[6])) + 
    z2[3]^3*(z2[2]^3 + 2*z2[4]^2 - z2[4]*(1 + z2[5])*z2[6] - 
      z2[2]^2*(-2 + 2*z2[4] + z2[6]) + z2[6]*(1 + z2[5]*(-1 + z2[6]) + 
        z2[6] - z2[6]^2) + z2[2]*(z2[4]^2*z2[5]^2 + 
        z2[6]*(1 + z2[5] + z2[6]) + z2[4]*(-6 + 2*z2[5] + z2[5]^2*z2[6]))) + 
    z2[3]^2*(-2*z2[2]^2*z2[4] - z2[4]^2*(-3 + z2[5]) + 
      (-1 + z2[6])*(1 + z2[5]*(-1 + z2[6]) + 2*z2[6]) + 
      z2[4]*(-1 + z2[5] - 3*z2[6] - 2*z2[5]*z2[6] - 2*z2[6]^2) + 
      z2[2]*(1 + z2[4]^2*z2[5]*(1 + z2[5]) + z2[5]*(-1 + z2[6]) + 2*z2[6] + 
        z2[4]*(-4 + z2[5]^2*(-1 + z2[6]) + z2[5]*(3 + z2[6])))), 
  y[484] -> z2[3]/2 + z2[3]^2, y[485] -> 1 + z2[3] + 2*z2[3]*z2[5], 
  y[486] -> -4 + z2[5]^2, y[487] -> z2[3] + (3*z2[3]^2)/2, 
  y[488] -> 2 + (3 - 2*z2[2])*z2[3], 
  y[489] -> z2[3]*(z2[2]*(1 + z2[5]) - (3 + z2[5])*
       (2 + z2[5]*(-1 + z2[6]))) - 2*z2[6], 
  y[490] -> -2 + (-4 + z2[2])*z2[3], y[491] -> 2 + 5*z2[3], 
  y[492] -> -2 + 3*z2[6], y[493] -> -(z2[4]*(1 + z2[3]*(-1 + z2[5]))^2) + 
    (-2 - 4*z2[3]*z2[5] + z2[3]^2*(1 + z2[5] - 2*z2[5]^2))*z2[6], 
  y[494] -> 1 - 3*z2[6] + 2*z2[6]^2, 
  y[495] -> z2[4]^3 + 2*z2[3]*z2[4]^2*z2[6] + (-1 + z2[3]^2)*z2[4]*z2[6]^2 - 
    2*z2[3]*z2[6]^3, y[496] -> 2 - z2[6] - 2*z2[6]^2 + z2[2]*(1 + z2[6]), 
  y[497] -> -1 + 2*z2[6] + z2[3]*(-1 + 2*z2[5]*(-1 + z2[6]) + 2*z2[6]), 
  y[498] -> -(z2[3]*z2[5]^2*(-1 + z2[6])^2) - z2[5]*(-1 + z2[6])*
     (2*z2[3] + z2[6]) - (1 + z2[3])*(-2 + 3*z2[6]), 
  y[499] -> z2[3]*(1 + z2[3])*z2[5]*(-1 + z2[6]) + 
    ((1 + z2[3])^2*(-2 + 3*z2[6]))/4, 
  y[500] -> 2*(1 + z2[6]) + z2[3]*(4 + 3*z2[6]), 
  y[501] -> 1 - 2*z2[6] + z2[3]*(5 + z2[5] + z2[2]*(1 + z2[5]) - 
      3*z2[5]*z2[6] - z2[5]^2*z2[6]), 
  y[502] -> 2 - 3*z2[6] + 2*z2[6]^2 + z2[3]*(4 - 3*z2[6] + 2*z2[6]^2), 
  y[503] -> z2[6]*(-1 + 2*z2[6]) + 2*z2[3]*(1 + z2[6] + 2*z2[6]^2) + 
    z2[3]^2*(4 + 3*z2[6] + 2*z2[6]^2), 
  y[504] -> 1 - 3*z2[6] + 2*z2[6]^2 + z2[3]*(-1 + 2*z2[6])*
     (1 + z2[5]*(-1 + z2[6]) + 2*z2[6]) + 
    z2[3]^2*(2 - (-3 + z2[5])*z2[6] + 2*(1 + z2[5])*z2[6]^2), 
  y[505] -> -2*z2[3]^2*z2[5]^2*(-1 + z2[6]^2) - 
    2*z2[3]*z2[5]*(1 - 2*z2[6] + 2*z2[6]^2 + z2[3]*(3 - 2*z2[6] + z2[6]^2)) + 
    (-1 - z2[3])*(1 - 3*z2[6] + 2*z2[6]^2 + z2[3]*(5 - 3*z2[6] + 2*z2[6]^2)), 
  y[506] -> z2[4]*(-1 + 3*z2[6] - 2*z2[6]^2) - z2[3]*(-1 + 2*z2[6])*
     (-1 + z2[6] + z2[4]*(z2[5]*(-1 + z2[6]) + 3*z2[6])) - 
    z2[3]^2*(1 + 4*z2[6]^2 + z2[5]*(1 - 3*z2[6] + 2*z2[6]^2) + 
      z2[4]*(1 + z2[5]*(1 - 2*z2[6])^2 + 3*z2[6] + 6*z2[6]^2)) - 
    z2[3]^3*(4 - (-3 + z2[5])*z2[6] + 2*(1 + z2[5])*z2[6]^2 + 
      z2[4]*(2 - (-3 + z2[5])*z2[6] + 2*(1 + z2[5])*z2[6]^2)), 
  y[507] -> -(z2[4]*(-1 + z2[4] + 2*z2[6])) + 
    z2[3]*(1 - 3*z2[6] + 2*z2[6]^2 - z2[4]^2*(-1 + z2[5] + z2[6]) - 
      z2[4]*(z2[6]*(4 + z2[6]) + z2[5]*(-1 + 2*z2[6])) + 
      z2[2]*(-1 + z2[4]^2*z2[5] + 2*z2[6] + 
        z2[4]*(1 - z2[6] + z2[5]*(-1 + 2*z2[6])))) + 
    z2[3]^3*(4 + z2[4]^2*(3 + z2[5]) + 5*z2[6] - z2[5]*z2[6] + 4*z2[6]^2 + 
      2*z2[5]*z2[6]^2 - 3*z2[6]^3 + 2*z2[4]*z2[6]*(-1 - z2[5] + z2[6]) + 
      z2[2]^3*(z2[5] + z2[6] - z2[5]*z2[6]) + 
      z2[2]^2*(3 - 2*z2[4] + 2*z2[6] - 2*z2[6]^2 + 
        z2[5]*(1 - 3*z2[6] + 2*z2[6]^2)) + 
      z2[2]*(2 + z2[4]^2*z2[5]*(-1 + 2*z2[5]) + 4*z2[6] - 3*z2[6]^2 + 
        2*z2[5]*(-1 + z2[6]^2) + z2[4]*(-9 - z2[6] + 
          z2[5]^2*(1 + 2*z2[6])))) + z2[3]^2*(1 + 5*z2[4]^2 + z2[5] + 
      2*z2[6] - 3*z2[5]*z2[6] + 6*z2[6]^2 + 2*z2[5]*z2[6]^2 - 4*z2[6]^3 - 
      z2[2]^2*(-1 + 2*z2[4] + z2[6]) + z2[4]*(-1 + z2[5] - 4*z2[6] - 
        4*z2[5]*z2[6]) + z2[2]*(2*z2[4]^2*z2[5]^2 + (1 + z2[6])^2 + 
        z2[5]*(-1 + 2*z2[6]) + z2[4]*(-8 - z2[6] + z2[5]^2*(-1 + 2*z2[6]) + 
          z2[5]*(3 + 2*z2[6])))), 
  y[508] -> 1 - z2[4] + z2[3]*(9 + z2[4]*(-3 + z2[5]) + z2[5]*(-5 + z2[6]) - 
      3*z2[6]) - z2[6], y[509] -> 3 + 2*z2[5]*(-1 + z2[6]) - 2*z2[6], 
  y[510] -> z2[2]^3*z2[3]^2 + z2[2]^2*z2[3]*(z2[3] - 2*z2[4] - 
      3*z2[3]*z2[4]) - (1 + z2[3])*z2[4]*(z2[4]^2 + 
      z2[3]*(-z2[4] + z2[4]^2*z2[5] + z2[6])) + 
    z2[2]*(z2[4]^2 + z2[3]*z2[4]*(-1 + z2[4]*(3 + z2[5])) + 
      z2[3]^2*(z2[4]*(-3 + z2[5]) + z2[4]^2*(1 + 2*z2[5]) + z2[6])), 
  y[511] -> (-1 + z2[6])^2 + z2[3]*(15 - 16*z2[6] + 3*z2[6]^2 - 
      z2[5]*(9 - 10*z2[6] + z2[6]^2)), 
  y[512] -> 1 + (-5 + z2[2])*z2[3] - (3 + 4*z2[2] + z2[2]^2)*z2[3]^2*
     z2[5]^2 + z2[3]^2*(-2*z2[2]^2 + z2[2]*(-7 + z2[4] + z2[6]) + 
      3*(-4 + z2[4] + z2[6])) - z2[3]*z2[5]*(-5 + z2[4] + z2[6] + 
      z2[3]*(-15 - 3*z2[2]^2 + 4*z2[4] + 4*z2[6] + 
        z2[2]*(-13 + z2[4] + z2[6]))), 
  y[513] -> (-1 + z2[6])^2 - (3 + 4*z2[2] + z2[2]^2)*z2[3]^2*z2[5]^2*
     (-1 + z2[6])^2 - 2*z2[3]*(-1 + z2[6])*(-1 + z2[2] + z2[6]) - 
    z2[3]^2*(11 - 16*z2[6] + z2[2]^2*(-2 + z2[6])*z2[6] + 6*z2[6]^2 + 
      2*z2[2]*(3 - 5*z2[6] + 2*z2[6]^2)) + 2*z2[3]*z2[5]*(-1 + z2[6])*
     (2*(-1 + z2[6]) + z2[3]*(-7 + z2[2]^2*(-1 + z2[6]) + 5*z2[6] + 
        z2[2]*(-6 + 4*z2[6]))), 
  y[514] -> z2[3]*(z2[2]*(-3 + z2[6]) - (7 + z2[5]*(-9 + z2[6]))*
       (-1 + z2[6])) + 2*(-1 + z2[6]) + 
    z2[3]^2*(25 + z2[2]^2*(2 + 5*z2[5]*(-1 + z2[6]) - 
        2*z2[5]^2*(-1 + z2[6]) - 3*z2[6]) - 6*z2[5]^2*(-1 + z2[6]) - 
      23*z2[6] + 3*z2[6]^2 + z2[5]*(-29 + 29*z2[6] - 4*z2[6]^2) + 
      z2[2]*(15 - 8*z2[5]^2*(-1 + z2[6]) - 12*z2[6] + z2[6]^2 - 
        z2[5]*(25 - 22*z2[6] + z2[6]^2))), 
  y[515] -> 8 - 8*z2[3]*(1 + z2[5]*(-1 + z2[6])) - 8*z2[6], 
  y[516] -> z2[3]*(-2 + z2[5]) + z2[6], y[517] -> 1 - (1 + 2*z2[3])*z2[6], 
  y[518] -> -2 + (2 + 3*z2[3])*z2[6], 
  y[519] -> 2 + z2[3]*(2 + 2*z2[2] - z2[4]*z2[5] - 2*z2[6]) + 
    z2[3]^2*(5 + 3*z2[2] - 2*z2[4]*(-1 + z2[5]) - z2[5] - 3*z2[6] + 
      z2[5]*z2[6]), y[520] -> 2 + z2[3]^2*(2*z2[2]^2 + z2[2]*(3 - 4*z2[6]) - 
      (2 + z2[5]*(-1 + z2[6]) - 3*z2[6])*(-1 + z2[6])) - 2*z2[6] + 
    z2[3]*(3 - 2*z2[2]*(-2 + z2[6]) - 5*z2[6] + 2*z2[6]^2), 
  y[521] -> 1 + (-1 + z2[4])*z2[6] + z2[3]^2*(-1 + z2[4]*(-2 + z2[5]) - 
      (3 + 2*z2[5])*z2[6]) + z2[3]*(2 + z2[5] - 3*z2[6] - z2[5]*z2[6] + 
      z2[4]*(-2 + z2[5] + z2[6])), 
  y[522] -> z2[4]*(1 + (-1 + z2[2])*z2[4] - z2[6]) + 
    z2[3]*(z2[2]^2*(-2 + z2[4])*z2[4] + z2[4]^3*z2[5] - 
      z2[4]^2*(z2[5] - 2*z2[6]) + (-1 + z2[6])^2 + 
      z2[4]*(z2[5] - 3*z2[6] - z2[5]*z2[6]) - 
      z2[2]*(1 + z2[4]^3 - z2[4]^2*(-1 + z2[5]) - z2[6] + 
        z2[4]*(-2 + z2[5] + z2[6] - z2[5]*z2[6]))) + 
    z2[3]^2*(z2[2]^3*(1 - 2*z2[4]) + 2*z2[2]^2*z2[4]*(1 + 2*z2[4]) + 
      z2[4]^3*(-5 + 4*z2[5]) + (-1 + z2[6])*(1 + z2[5]*(-1 + z2[6]) + 
        2*z2[6]) + z2[4]^2*(-6 + 7*z2[6]) + 
      z2[4]*(-3 + z2[5] + 6*z2[6] - 3*z2[5]*z2[6]) - 
      z2[2]*(-1 + z2[5] + z2[4]^3*(1 + z2[5]) + 
        z2[4]^2*(1 + 4*z2[5] - z2[5]^2) - 2*z2[6] - z2[5]*z2[6] + 
        z2[4]*(-(z2[5]^2*(-1 + z2[6])) + 6*z2[6] - z2[5]*(3 + z2[6])))) + 
    z2[3]^3*(-2 + z2[2]^4 - z2[2]^3*(2 + 3*z2[4]) + z2[4]^3*(-5 + 3*z2[5]) + 
      z2[4]^2*(2*z2[5] + 5*(-2 + z2[6])) + 5*z2[6] - 2*z2[5]*z2[6] + 
      2*z2[5]*z2[6]^2 + z2[2]^2*(-2 + 4*z2[4] + 3*z2[4]^2 + 2*z2[6]) + 
      z2[4]*(-7 + z2[5] + 10*z2[6] - 2*z2[5]*z2[6]) + 
      z2[2]*(1 - z2[4]^3*z2[5] + z2[4]^2*(7 - 10*z2[5] + 2*z2[5]^2) + 
        2*(-3 + z2[5])*z2[6] + z2[4]*(9 - 6*z2[6] + 2*z2[5]^2*z2[6] - 
          z2[5]*(3 + 2*z2[6])))), 
  y[523] -> z2[2]^5*z2[3]^3*(1 + z2[4] - z2[6]) - 
    z2[2]^4*z2[3]^2*(3 + 4*z2[3])*z2[4]*(1 + z2[4] - z2[6]) + 
    z2[2]^3*z2[3]*(1 + z2[4] - z2[6])*(3*z2[4]^2 + 9*z2[3]*z2[4]^2 + 
      z2[3]^2*(-1 - z2[4] + 6*z2[4]^2 + z2[6])) - 
    (1 + z2[3])*z2[4]*(z2[4] + z2[3]*(1 + z2[4]))*(z2[4] - z2[6])*
     (z2[4]*z2[6] + z2[3]*(1 + z2[4])*(-2 + z2[4]*(-3 + z2[5]) + 3*z2[6])) - 
    z2[2]^2*(3*z2[3]^2*z2[4]*(3*z2[4]^3 + z2[4]^2*(2 - 3*z2[6]) + 
        2*z2[4]*(-1 + z2[6]) - (-1 + z2[6])^2) + 
      z2[4]^3*(1 + z2[4] - z2[6]) + 6*z2[3]*z2[4]^3*(1 + z2[4] - z2[6]) + 
      2*z2[3]^3*(2*z2[4]^4 - (-1 + z2[6])^2 - 2*z2[4]^3*z2[6] + 
        z2[4]^2*(-5 + 4*z2[6]) - 2*z2[4]*(2 - 3*z2[6] + z2[6]^2))) + 
    z2[2]*(z2[4]^4*(1 + z2[4] - z2[6]) + z2[3]*z2[4]^2*
       (-2 + z2[4]^3*(2 + z2[5]) + 4*z2[6] - 3*z2[6]^2 - 
        z2[4]^2*(1 + z2[5]*(-2 + z2[6]) + 2*z2[6]) + 
        z2[4]*(-5 + z2[5] + 7*z2[6] - 2*z2[5]*z2[6])) + 
      z2[3]^2*z2[4]*(-2 + z2[4]^4*(1 + 2*z2[5]) + 6*z2[6] - 6*z2[6]^2 - 
        z2[4]^3*(13 + z2[5]^2 + 2*z2[5]*(-5 + z2[6]) + z2[6]) + 
        z2[4]*(-14 + z2[5]*(3 - 6*z2[6]) + 28*z2[6] - 9*z2[6]^2) - 
        z2[4]^2*(26 + z2[5]^2 - 24*z2[6] + z2[5]*(-11 + 8*z2[6]))) + 
      z2[3]^3*(z2[4]^5*z2[5] - z2[4]^4*(11 + z2[5]^2 + z2[5]*(-8 + z2[6])) + 
        (2 - 3*z2[6])*z2[6] + z2[4]^3*(-27 - 2*z2[5]^2 + 
          z2[5]*(15 - 6*z2[6]) + 17*z2[6]) + 
        z2[4]*(-6 + z2[5]*(2 - 4*z2[6]) + 17*z2[6] - 8*z2[6]^2) - 
        z2[4]^2*(22 + z2[5]^2 - 31*z2[6] + 6*z2[6]^2 + 
          z2[5]*(-10 + 9*z2[6])))), 
  y[524] -> 4 + z2[4]*(-1 + z2[5]) + 2*z2[5]*(-1 + z2[6]) - 2*z2[6], 
  y[525] -> 1 - z2[4] - z2[6], y[526] -> 8 + 3*z2[5]^2*(-1 + z2[6])^2 - 
    10*z2[6] + 3*z2[6]^2 - 2*z2[5]*(5 - 8*z2[6] + 3*z2[6]^2), 
  y[527] -> 1/4 + z2[3] - (z2[3]*z2[5])/2, 
  y[528] -> -2 + 2*z2[5] - z2[5]^2 + z2[3]*(5 - 5*z2[5] + z2[5]^2 + 
      z2[2]*(2 - 3*z2[5] + z2[5]^2)), 
  y[529] -> 2 + z2[3]*(5 + 2*z2[5]*(-1 + z2[6]) - 3*z2[6]) - 2*z2[6], 
  y[530] -> 3*(-1 + z2[6]) + z2[3]*(-9 - 4*z2[5]*(-1 + z2[6]) + 7*z2[6]), 
  y[531] -> 2 + z2[5]*(z2[3]*(11 + z2[2]*(7 - 5*z2[6]) - 9*z2[6]) + 
      2*(-2 + z2[6])) + 2*(-1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6]) + 
    z2[3]*(-13 + 3*z2[2]*(-2 + z2[6]) + 8*z2[6]), 
  y[532] -> (-1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6])^2 - 
    2*z2[5]*(-1 + z2[6])*(1 + z2[3]*(-3 + z2[2]*(-2 + z2[6]) + 2*z2[6])) + 
    (-2 + z2[6])*(z2[6] + z2[3]*(-4 + z2[2]*(-2 + z2[6]) + 3*z2[6])), 
  y[533] -> 3/4 + (z2[3]*(1 + z2[5]))/3, y[534] -> 7 + z2[3]*(2 + 4*z2[5]), 
  y[535] -> z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2, 
  y[536] -> -3 - 2*z2[3]*(5 + 3*z2[2] - z2[6]) + 4*z2[3]*z2[5]*(-1 + z2[6]) + 
    3*z2[6], y[537] -> 2*(-1 + z2[6]) + z2[3]*(-3 + 2*z2[6]), 
  y[538] -> 5*(-1 + z2[6]) + z2[3]*(-6 - 3*z2[2] + 4*z2[5]*(-1 + z2[6]) + 
      2*z2[6]), y[539] -> -1 + z2[6] + z2[3]^2*(-8 - 2*z2[2] + z2[4] + 
      2*z2[6]) + z2[3]*(-7 - z2[2] + z2[4] + 3*z2[6]), 
  y[540] -> 5*(-1 + z2[6]) + z2[3]*(-6 + 4*z2[5]*(-1 + z2[6]) + 4*z2[6]), 
  y[541] -> 7*(-1 + z2[6]) + z2[3]*(-5 + 4*z2[5]*(-1 + z2[6]) + 4*z2[6]), 
  y[542] -> -5 + 2*z2[4] + 5*z2[6] + z2[3]*(-8 + 3*z2[4] + 6*z2[6]), 
  y[543] -> 8*(-1 + z2[6]) + z2[3]*(-13 + 9*z2[6]), 
  y[544] -> -4 + z2[4] + 4*z2[6] + 3*z2[3]^2*(-4 + z2[4] + 2*z2[6]) + 
    z2[3]*(-15 + 4*z2[4] + 10*z2[6]), 
  y[545] -> -2*z2[3]*(4 + z2[2] - z2[6])*(-1 + z2[6]) + (-1 + z2[6])^2 + 
    z2[3]^2*(10 + z2[2]^2 + z2[2]*(5 - 2*z2[6]) - 8*z2[6] + z2[6]^2), 
  y[546] -> -(z2[3]*(13 + 3*z2[2] - 4*z2[6])*(-1 + z2[6])) + 
    2*(-1 + z2[6])^2 + z2[3]^2*(14 + z2[2]^2 - 3*z2[2]*(-2 + z2[6]) - 
      13*z2[6] + 2*z2[6]^2), y[547] -> 3*(-1 + z2[6])^2 + 
    6*z2[3]*(2 - 3*z2[6] + z2[6]^2) + z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2), 
  y[548] -> 6*(-1 + z2[6])^2 + 3*z2[3]*(7 - 11*z2[6] + 4*z2[6]^2) + 
    z2[3]^2*(16 - 21*z2[6] + 6*z2[6]^2), 
  y[549] -> 7*(-1 + z2[6])^2 + z2[3]^2*(22 - 30*z2[6] + 9*z2[6]^2) + 
    z2[3]*(27 - 43*z2[6] + 16*z2[6]^2), 
  y[550] -> 3*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
    z2[3]^2*(22 + 3*z2[4]^2 + 6*z2[4]*(-2 + z2[6]) - 30*z2[6] + 9*z2[6]^2) + 
    6*z2[3]*(5 + z2[4]^2 - 8*z2[6] + 3*z2[6]^2 + z2[4]*(-3 + 2*z2[6])), 
  y[551] -> 3*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
    z2[3]*(13 + 3*z2[4]^2 - 22*z2[6] + 9*z2[6]^2 + z2[4]*(-8 + 6*z2[6])), 
  y[552] -> -1/2*(z2[3]*(15 + 3*z2[2] - 5*z2[6])*(-1 + z2[6])) + 
    (-1 + z2[6])^2 + (z2[3]^2*(z2[2]^2 + z2[2]*(7 - 4*z2[6]) + 
       3*(6 - 6*z2[6] + z2[6]^2)))/2, 
  y[553] -> z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2 + 
    z2[3]^2*(z2[2]^2 + z2[4]^2 + z2[2]*(7 - 2*z2[4] - 4*z2[6]) + 
      2*z2[4]*(-4 + z2[6]) + 3*(6 - 6*z2[6] + z2[6]^2)) + 
    2*z2[3]*(z2[4]^2 + z2[4]*(-5 + 2*z2[6]) - z2[2]*(-2 + z2[4] + 2*z2[6]) + 
      3*(3 - 4*z2[6] + z2[6]^2)), y[554] -> 3 - 3*z2[6] + z2[6]^2, 
  y[555] -> -3 + z2[3] + 4*z2[6] - z2[3]*z2[6] - 2*z2[6]^2 - 
    z2[5]*(-2 + z2[3]*(-1 + z2[6])^2 + z2[6]), 
  y[556] -> z2[4]*(-2 + z2[4] + z2[5] + z2[6]) - 
    z2[3]^2*(-1 - 2*z2[4]^2*(-1 + z2[5]) + z2[5] + z2[6] - 2*z2[5]*z2[6] - 
      z2[6]^2 + z2[5]*z2[6]^2 + z2[2]*(1 + z2[4]*(-1 + z2[5]))*(-1 + z2[5])*
       (-1 + z2[4] + z2[6]) - z2[4]*(-1 + z2[5])*(-1 + 2*z2[6])) - 
    z2[3]*(2 - z2[5] - z2[4]^2*z2[5] - 4*z2[6] + z2[5]*z2[6] + z2[6]^2 + 
      z2[2]*(1 + z2[4]*(-1 + z2[5]))*(-2 + z2[4] + z2[5] + z2[6]) + 
      z2[4]*(2 + z2[6] - z2[5]*(1 + 2*z2[6]))), 
  y[557] -> z2[3]^2*(1 + z2[4])*(1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6]) + 
    z2[4]*(z2[4] - z2[4]*z2[5] + (-1 + z2[6])*(-2 + z2[5] + 2*z2[6])) + 
    z2[3]*((-1 + z2[6])*(-2 + z2[5] + 2*z2[6]) + 
      z2[4]*(2 - 3*z2[6] + 2*z2[6]^2 + z2[5]*(-1 - z2[6] + z2[6]^2))), 
  y[558] -> -7 - 3*z2[5]*(-2 + z2[6]) - 2*z2[3]*(1 + z2[5]*(-1 + z2[6]))*
     (-1 + z2[6]) + 8*z2[6] - 4*z2[6]^2, 
  y[559] -> z2[4]*(-4 + z2[4] + 3*z2[5] + 2*z2[6]) - 
    2*z2[3]^2*(-1 - 2*z2[4]^2*(-1 + z2[5]) + z2[5] + z2[6] - 2*z2[5]*z2[6] - 
      z2[6]^2 + z2[5]*z2[6]^2 + z2[2]*(1 + z2[4]*(-1 + z2[5]))*(-1 + z2[5])*
       (-1 + z2[4] + z2[6]) - z2[4]*(-1 + z2[5])*(-1 + 2*z2[6])) + 
    z2[3]*(-4 + 3*z2[5] + z2[4]^2*z2[5] + 8*z2[6] - 3*z2[5]*z2[6] - 
      2*z2[6]^2 - z2[2]*(1 + z2[4]*(-1 + z2[5]))*(-4 + z2[4] + 3*z2[5] + 
        2*z2[6]) + z2[4]*(-5 - 2*z2[6] + 4*z2[5]*(1 + z2[6]))), 
  y[560] -> 2*z2[3]^2*(1 + z2[4])*(1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6]) + 
    z2[4]*(-3*z2[4]*(-1 + z2[5]) + (-1 + z2[6])*(-4 + 3*z2[5] + 4*z2[6])) + 
    z2[3]*((-1 + z2[6])*(-4 + 3*z2[5] + 4*z2[6]) + 
      z2[4]*(5 - 6*z2[6] + 4*z2[6]^2 + z2[5]*(-4 - z2[6] + 2*z2[6]^2))), 
  y[561] -> -5 + 3*z2[5] + 2*z2[3]*(2 - 3*z2[5] + z2[5]^2), 
  y[562] -> 11 + 2*z2[3]*(-3 + 2*z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    6*z2[5]*(-1 + z2[6]) - 8*z2[6], 
  y[563] -> 2*z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 3*(-1 + z2[6]), 
  y[564] -> -1 + 2*z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + z2[6], 
  y[565] -> -3 + z2[3]*(-2 + 3*z2[5])*(-1 + z2[6]) + z2[6], 
  y[566] -> 1 - (3 + z2[3]^2*(-1 + z2[5]) + z2[3]*(1 + z2[5]))*z2[6] + 
    (1 + z2[3])*(2 + z2[3]*z2[5])*z2[6]^2, 
  y[567] -> -2 + z2[6] + z2[6]^2 + z2[3]*(7 + 4*z2[5]*(-1 + z2[6]) - 
      6*z2[6] + z2[6]^2), y[568] -> -2 + z2[4] + z2[6] + 
    z2[3]*(1 - z2[6] + z2[5]*(-2 + z2[4] + 2*z2[6])), 
  y[569] -> -(z2[4]*(-1 + z2[4] + z2[6])) + 
    z2[3]*(1 + z2[4] - z2[4]^2*z2[5] - 3*z2[6] - 2*z2[4]*z2[5]*z2[6] + 
      z2[6]^2 + z2[2]*(1 + z2[4]*(-1 + z2[5]))*(-1 + z2[4] + z2[6])) + 
    z2[3]^3*(-1 + z2[5])*(-z2[4]^2 - 2*z2[4]*z2[6] + (-1 + z2[6])*z2[6] + 
      z2[2]*(1 + z2[4]*(-1 + z2[5]))*(z2[4] + z2[6])) + 
    z2[3]^2*(-2*z2[4]^2*(-1 + z2[5]) + z2[4]*(3 - 4*z2[5])*z2[6] + 
      (-1 + z2[5]*(-1 + z2[6]))*z2[6] + z2[2]*(z2[4]^2*(-1 + z2[5])*z2[5] + 
        z2[5]*z2[6] + z2[4]*(-1 + z2[5])*(1 + z2[5]*z2[6]))), 
  y[570] -> -5 + 3*z2[5] + 4*z2[3]*(2 - 3*z2[5] + z2[5]^2), 
  y[571] -> 15 + 4*z2[3]*(-3 + 2*z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    8*z2[5]*(-1 + z2[6]) - 12*z2[6], 
  y[572] -> 4*z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 5*(-1 + z2[6]), 
  y[573] -> 1 + z2[3] - 5*z2[6] - 2*z2[3]*z2[6] + 2*z2[3]^2*z2[6] + 
    4*z2[6]^2 + 4*z2[3]*z2[6]^2 + z2[3]*z2[5]*(-1 + z2[6])*
     (1 + 2*(1 + z2[3])*z2[6]), 
  y[574] -> 1 - 5*z2[6] + 2*z2[3]^2*(1 + z2[5]*(-1 + z2[6]))*z2[6] + 
    4*z2[6]^2 + z2[3]*(1 - 2*z2[6] + 4*z2[6]^2 + 
      z2[5]*(-1 - z2[6] + 2*z2[6]^2)), 
  y[575] -> -(z2[4]*(-1 + z2[4] + 2*z2[6])) + 2*z2[3]^3*(-1 + z2[5])*
     (-z2[4]^2 - 2*z2[4]*z2[6] + (-1 + z2[6])*z2[6] + 
      z2[2]*(1 + z2[4]*(-1 + z2[5]))*(z2[4] + z2[6])) + 
    z2[3]^2*(1 - 3*z2[4]^2*(-1 + z2[5]) - z2[5] - 2*z2[6] - z2[5]*z2[6] + 
      2*z2[5]*z2[6]^2 - z2[4]*(-1 + z2[5] - 7*z2[6] + 8*z2[5]*z2[6]) + 
      z2[2]*(-1 + z2[5] + z2[4]^2*(1 - 3*z2[5] + 2*z2[5]^2) - z2[6] + 
        2*z2[5]*z2[6] + z2[4]*(-1 + z2[5])*z2[5]*(1 + 2*z2[6]))) + 
    z2[3]*(1 - z2[4]^2*z2[5] - 5*z2[6] + 2*z2[6]^2 + 
      z2[2]*(1 + z2[4]*(-1 + z2[5]))*(-1 + z2[4] + 2*z2[6]) + 
      z2[4]*(2 + z2[6] - z2[5]*(1 + 4*z2[6]))), 
  y[576] -> -4 + z2[3]*(-5 + z2[5]), 
  y[577] -> (1 + (-1 + z2[5])^(-2))/z2[2] + (-1 + z2[5])^(-2), 
  y[578] -> -4 - 9*z2[3] - 5*z2[3]^2, y[579] -> -2 - 3*z2[3] - z2[3]^2, 
  y[580] -> 5 + z2[3]*(3 + 2*z2[5]), y[581] -> -3 + z2[2] - 2*z2[6], 
  y[582] -> 1 + 6*z2[3] + 6*z2[3]^2, y[583] -> 3 - 2*z2[2], 
  y[584] -> 1 + 3*z2[3] + 2*z2[3]^2, y[585] -> 1 + (-1 + z2[5])^(-2), 
  y[586] -> 1 + z2[5] + z2[3]*(1 + z2[5] + z2[5]^2), 
  y[587] -> -1 + z2[3] + 2*z2[6] + 2*z2[3]*z2[6], 
  y[588] -> -3 + (3 + 2*z2[3])*z2[6] + (1 + z2[3])*z2[6]^2, 
  y[589] -> 1 - (3 + z2[3]^2*(-1 + z2[5]) + z2[3]*(1 + z2[5]))*z2[6] + 
    (1 + z2[3])*(2 + z2[3]*(1 + z2[5]))*z2[6]^2, 
  y[590] -> z2[6] + z2[3]*(2 + z2[6]), 
  y[591] -> 1 + z2[6] + z2[3]*(3 + z2[6]), 
  y[592] -> (1 + z2[4] - z2[6])^(-1) + (z2[2] - z2[4] + z2[6])^(-1), 
  y[593] -> 2*(-1 + z2[6]) + z2[3]*(-1 + z2[5]*(-1 + z2[6]) + 2*z2[6]), 
  y[594] -> 3*z2[6] + z2[3]*(2 + 3*z2[6]), 
  y[595] -> 2*(-1 + z2[6]) + z2[3]^2*(-3 + 6*z2[6]) + z2[3]*(-6 + 8*z2[6]), 
  y[596] -> 3 - 2*z2[6] + z2[6]^2 + z2[3]*(5 - 2*z2[6] + z2[6]^2), 
  y[597] -> -z2[6]^2 - 2*z2[3]*(1 + z2[6] + z2[6]^2) - 
    z2[3]^2*(3 + 2*z2[6] + z2[6]^2), 
  y[598] -> -9 + 8*z2[6] + z2[6]^2 + z2[3]*(-5 + 4*z2[5]*(-1 + z2[6]) + 
      6*z2[6] + z2[6]^2), y[599] -> 2 + z2[3]*(6 + 2*z2[6] + 3*z2[6]^2), 
  y[600] -> -3 + 8*z2[6] - 5*z2[6]^2 - 2*z2[3]*z2[5]*(-1 + z2[6])*
     (-1 + z2[3] + 2*z2[6] + 2*z2[3]*z2[6]) + 
    z2[3]*(2 + 4*z2[6] - 10*z2[6]^2) - z2[3]^2*(1 + 4*z2[6] + 5*z2[6]^2), 
  y[601] -> 4 - 4*z2[6] + 3*z2[6]^2 + 3*z2[3]^2*(2 - z2[6] + z2[6]^2) + 
    z2[3]*(11 - 7*z2[6] + 6*z2[6]^2), 
  y[602] -> (2 - 3*z2[6])*z2[6] - 3*z2[3]^2*(1 + z2[6] + z2[6]^2) - 
    z2[3]*(1 + z2[6] + 6*z2[6]^2), 
  y[603] -> -z2[4]^3 - (-1 + z2[3])*z2[4]^2*z2[6] + 
    z2[3]*(1 + z2[3])*z2[6]^2 + z2[4]*z2[6]*(1 + z2[3]*(1 + z2[6])), 
  y[604] -> 6 - 2*z2[3]*z2[5]^2*(-1 + z2[6])^2 - 6*z2[6] + 
    2*z2[3]*z2[5]*(-1 + z2[6])*(-4 + z2[2] + z2[6]) - 
    z2[3]*(2 + 4*z2[6] + z2[2]*(-7 + 2*z2[6])), 
  y[605] -> -(z2[3]^2*(1 + z2[5] + z2[4]*(4 - 5*z2[5] + z2[5]^2) + 
       z2[5]^2*(-2 + z2[6]) - 7*z2[6])) + 2*(1 + z2[4] + z2[6]) + 
    z2[3]*(-3 + 2*z2[6] + z2[5]*(5 + 2*z2[4] + 2*z2[6])), 
  y[606] -> 2*z2[3]^2*z2[5]^2 + 2*z2[3]*(2 + z2[3])*z2[5]*(1 + z2[6]) + 
    (1 + z2[3])*(3*z2[6] + z2[3]*(2 + 3*z2[6])), 
  y[607] -> z2[4]^2*(1 + z2[3]*(-1 + z2[5]))*(-1 + z2[5]) + 
    z2[4]*(-1 + z2[5] + 2*z2[6] + z2[3]*(-1 + z2[5])*
       (-1 + z2[5] + 3*z2[6])) + 
    z2[6]*(1 + z2[5] + z2[3]*(-2 + z2[5] + z2[5]^2 + 3*z2[6])), 
  y[608] -> -6 + z2[3]*(3 + z2[2]*(-5 + 2*z2[5]) - 4*z2[5]^2*(-1 + z2[6]) + 
      2*z2[6] + 2*z2[5]*(-7 + 4*z2[6])), 
  y[609] -> -(-1 + z2[6])^2 - 2*z2[3]*(-1 + z2[6])*(1 + z2[5]*(-1 + z2[6]) + 
      2*z2[6]) - z2[3]^2*(1 + 2*z2[6] + 3*z2[6]^2 + 2*z2[5]*(-1 + z2[6]^2)), 
  y[610] -> 3 - 8*z2[6] + 5*z2[6]^2 + z2[3]^2*(13 + 2*z2[5]^2*(-1 + z2[6]) - 
      8*z2[6] + 5*z2[6]^2 + 2*z2[5]*(-2 + 2*z2[6] + z2[6]^2)) + 
    2*z2[3]*(9 - 8*z2[6] + 5*z2[6]^2 + z2[5]*(-5 + 3*z2[6] + 2*z2[6]^2)), 
  y[611] -> 2*(5 + 3*z2[5]*(-1 + z2[6]))*(-1 + z2[6]) + 
    z2[3]*(-9 + z2[5]^2*(-1 + z2[6])^2 + 10*z2[6] + 
      z2[5]*(2 - 6*z2[6] + 4*z2[6]^2)), 
  y[612] -> z2[4]*(-1 + z2[4] + z2[6]) + 
    z2[3]*(-1 + 3*z2[6] - z2[6]^2 + z2[4]^2*(z2[5] + z2[6]) - 
      z2[2]*(-1 + z2[4]^2*z2[5] + z2[4]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
        z2[6]) + z2[4]*(-1 + 2*(1 + z2[5])*z2[6])) - 
    z2[3]^3*(-(z2[4]^2*(-1 + z2[5])) - 2*z2[4]*z2[5]*z2[6] + 
      (-1 + z2[5])*(-1 + z2[6])*z2[6] + z2[2]*(z2[4]^2*(-1 + z2[5])*z2[5] + 
        (1 + z2[5])*z2[6] + z2[4]*(-1 + z2[5])*(2 + z2[5]*z2[6]))) + 
    z2[3]^2*(z2[2]^2*z2[4] + 2*z2[4]^2*(-1 + z2[5]) + 
      z2[4]*z2[6]*(1 + 4*z2[5] + z2[6]) + z2[6]*(1 + z2[5] - z2[5]*z2[6]) - 
      z2[2]*(z2[4]^2*z2[5]^2 + (2 + z2[5])*z2[6] + 
        z2[4]*(-2 + 2*z2[5] + z2[5]^2*z2[6]))), 
  y[613] -> 7 + z2[3] + 4*z2[3]*z2[5], y[614] -> -1 - 2*z2[5] + z2[5]^2, 
  y[615] -> -2 + z2[3]*(-3 + z2[2] - 2*z2[6]), 
  y[616] -> 1 - 2*(-2 + z2[2])*z2[3], y[617] -> 3 + z2[3]*(3 + 2*z2[5]), 
  y[618] -> -1 + 3*z2[6] + 2*z2[3]*(2 + z2[6]), 
  y[619] -> -z2[4]^3 - z2[3]*z2[4]^2*z2[6] + 
    z2[4]*z2[6]*(2 + 2*z2[3] + z2[6]) + z2[3]*z2[6]^2*(2 + 2*z2[3] + z2[6]), 
  y[620] -> 3*(-1 + z2[6]) + z2[3]*(1 + 3*z2[5]*(-1 + z2[6]) + 2*z2[6]), 
  y[621] -> 5*z2[6] + z2[3]*(3 + 4*z2[6]), 
  y[622] -> 3*(-1 + z2[6]) + 6*z2[3]^2*z2[6] + 2*z2[3]*(-3 + 5*z2[6]), 
  y[623] -> -2 + 2*z2[6] + z2[6]^2 + z2[3]*(2 + z2[6]^2), 
  y[624] -> (2 - 5*z2[6])*z2[6] - 4*z2[3]^2*(1 + z2[6] + z2[6]^2) - 
    3*z2[3]*(1 + z2[6] + 3*z2[6]^2), 
  y[625] -> 2*(3 + z2[6]) + z2[3]*(8 + 2*z2[6] + 3*z2[6]^2), 
  y[626] -> -3 + 12*z2[6] + 4*z2[3]*(1 - 4*z2[6])*z2[6] - 9*z2[6]^2 - 
    2*z2[3]*z2[5]*(-1 + z2[6])*(z2[3] + 3*z2[6] + 3*z2[3]*z2[6]) - 
    z2[3]^2*(1 + 6*z2[6] + 7*z2[6]^2), 
  y[627] -> 5*(1 - z2[6] + z2[6]^2) + z2[3]^2*(4 - 2*z2[6] + 4*z2[6]^2) + 
    z2[3]*(12 - 7*z2[6] + 9*z2[6]^2), 
  y[628] -> -2 + 5*z2[6] + 2*z2[3]*(1 + z2[5])*(1 + 4*z2[6]) + 
    z2[3]^2*(4 + 3*z2[6] + 2*z2[5]*z2[6] + 2*z2[5]^2*(1 + z2[6])), 
  y[629] -> 8 - 2*z2[3]*z2[5]^2*(-1 + z2[6])^2 - 8*z2[6] + 
    2*z2[3]*z2[5]*(-1 + z2[6])*(-5 + z2[2] + z2[6]) - 
    z2[3]*(2*(4 + z2[6]) + z2[2]*(-7 + 2*z2[6])), 
  y[630] -> -2*(2 + z2[6]) + z2[3]*(3 + z2[2]*(-5 + 2*z2[5]) - 
      4*z2[5]^2*(-1 + z2[6]) + 4*z2[6] + 2*z2[5]*(-7 + 3*z2[6])), 
  y[631] -> 2*(1 + z2[4] + 2*z2[6]) + 
    z2[3]^2*(-1 - z2[5] + z2[4]*(-2 + z2[5] + z2[5]^2) + 5*z2[6] + 
      z2[5]^2*(2 + z2[6])) + z2[3]*(-3 + z2[4]*(-2 + 4*z2[5]) + 
      z2[5]*(5 + 6*z2[6])), 
  y[632] -> 8*(2 + z2[5]*(-1 + z2[6]))*(-1 + z2[6]) + 
    z2[3]*(-11 + 3*z2[5]^2*(-1 + z2[6])^2 + 14*z2[6] + 
      2*z2[5]*(-2 + z2[6] + z2[6]^2)), 
  y[633] -> -13 + 10*z2[6] + 3*z2[6]^2 + 
    z2[3]*(1 + 2*z2[6] + 3*z2[6]^2 + 2*z2[5]*(-5 + 4*z2[6] + z2[6]^2)), 
  y[634] -> 1 - 5*z2[6] + 4*z2[6]^2 + 2*z2[3]^2*z2[6]*
     (1 + z2[5]*(-1 + z2[6]) + z2[6]) + 
    z2[3]*(1 - z2[6] + 6*z2[6]^2 + z2[5]*(-1 - z2[6] + 2*z2[6]^2)), 
  y[635] -> 3 - 12*z2[6] + 9*z2[6]^2 + z2[3]^2*(13 - 6*z2[6] + 7*z2[6]^2 + 
      2*z2[5]^2*(-2 + z2[6] + z2[6]^2) + 2*z2[5]*(1 + z2[6] + z2[6]^2)) + 
    2*z2[3]*(11 - 9*z2[6] + 8*z2[6]^2 + 2*z2[5]*(-3 + z2[6] + 2*z2[6]^2)), 
  y[636] -> z2[4]*(-1 + z2[4] + 2*z2[6]) - 
    2*z2[3]^3*(-(z2[4]^2*(-1 + z2[5])) - 2*z2[4]*z2[5]*z2[6] + 
      (-1 + z2[5])*(-1 + z2[6])*z2[6] + z2[2]*(z2[4]^2*(-1 + z2[5])*z2[5] + 
        (1 + z2[5])*z2[6] + z2[4]*(-1 + z2[5])*(2 + z2[5]*z2[6]))) + 
    z2[3]*(-1 + 5*z2[6] - 2*z2[6]^2 + z2[4]^2*(-1 + z2[5] + z2[6]) + 
      z2[4]*(-2 + z2[5] + 3*z2[6] + 4*z2[5]*z2[6] + z2[6]^2) - 
      z2[2]*(-1 + z2[4]^2*z2[5] + 2*z2[6] + 
        z2[4]*(1 - z2[6] + z2[5]*(-1 + 2*z2[6])))) + 
    z2[3]^2*(-1 + z2[5] + z2[4]^2*(-4 + 3*z2[5]) + z2[6] + z2[5]*z2[6] - 
      2*z2[5]*z2[6]^2 + z2[6]^3 + z2[2]^2*(-1 + z2[4] + z2[6]) + 
      z2[4]*(-1 + z2[5] + z2[6] + 8*z2[5]*z2[6] + z2[6]^2) - 
      z2[2]*(-1 + z2[5] + z2[4]^2*z2[5]*(-1 + 2*z2[5]) + 3*z2[6] + 
        2*z2[5]*z2[6] + z2[6]^2 + z2[4]*(-5 + 2*z2[5] + 
          z2[5]^2*(1 + 2*z2[6])))), 
  y[637] -> -1 - z2[4] + z2[3]*(25 + z2[4]*(-3 + z2[5]) + 
      z2[5]*(-11 + z2[6]) - 3*z2[6]) - z2[6], y[638] -> -6 + z2[4] + z2[6], 
  y[639] -> 11 - 12*z2[6] + z2[6]^2, 
  y[640] -> -1 + z2[6] + z2[3]*(-13 - 5*z2[5]*(-1 + z2[6]) + 8*z2[6]), 
  y[641] -> z2[3]*(1 + z2[3])*z2[5]*(21 - 22*z2[6] + z2[6]^2) + 
    (-1 - z2[3])*((-1 + z2[6])^2 + z2[3]*(51 - 48*z2[6] + 7*z2[6]^2)), 
  y[642] -> -1 + (5 + 6*z2[2] + z2[2]^2)*z2[3]^2*z2[5]^2 + 
    z2[3]*(3 - z2[2] + 2*z2[6]) + z2[3]^2*(34 + 2*z2[2]^2 - 7*z2[4] - 
      7*z2[6] - z2[2]*(-17 + z2[4] + z2[6])) + 
    z2[3]*z2[5]*(-5 + z2[4] + z2[6] + z2[3]*(-29 - 3*z2[2]^2 + 6*z2[4] + 
        6*z2[6] + z2[2]*(-21 + z2[4] + z2[6]))), 
  y[643] -> -(z2[2]^2*z2[3]*(-1 + z2[4] + z2[6])) - 
    (1 + z2[3])*(z2[4]^3*(1 + 2*z2[3]*(-1 + z2[5])) + 
      z2[4]*(1 + 2*z2[3]*(-1 + z2[5]))*z2[6] + 2*z2[3]*z2[6]^2 + 
      z2[4]^2*(-1 + 2*z2[3]*(-1 + z2[5]) + z2[6])) + 
    z2[2]*(z2[4]^2*(1 + 2*z2[3]^2*(-1 + z2[5]) + z2[3]*(-1 + 3*z2[5])) + 
      z2[3]*z2[6] + z2[4]*(-1 - 2*z2[3]^2*(-1 + z2[5])*(-1 + z2[6]) + z2[6] + 
        z2[3]*(-5 + z2[5]*(3 - 2*z2[6]) + 4*z2[6]))), 
  y[644] -> -2*z2[3]*(7 + z2[2]*(-2 + z2[6]) - 3*z2[6])*(-1 + z2[6]) - 
    3*(-1 + z2[6])^2 + (5 + 6*z2[2] + z2[2]^2)*z2[3]^2*z2[5]^2*
     (-1 + z2[6])^2 + z2[3]^2*(45 + z2[2]^2*(-2 + z2[6])^2 - 58*z2[6] + 
      18*z2[6]^2 + z2[2]*(28 - 30*z2[6] + 8*z2[6]^2)) - 
    2*z2[3]*z2[5]*(-1 + z2[6])*(z2[2]^2*z2[3]*(-2 + z2[6]) + 4*(-1 + z2[6]) + 
      z2[3]*(-16 + 11*z2[6]) + z2[2]*(1 - z2[6] + z2[3]*(-13 + 7*z2[6]))), 
  y[645] -> 4 - 4*z2[6] + z2[3]*(-19 + z2[2]*(-5 + 2*z2[5])*(-1 + z2[6]) + 
      13*z2[6] + 2*z2[6]^2 + z2[5]*(13 - 14*z2[6] + z2[6]^2)) + 
    z2[3]^2*(-79 + z2[2]^2*(-3 + 2*z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
      10*z2[5]^2*(-1 + z2[6]) + 63*z2[6] - 7*z2[6]^2 + 
      z2[5]*(61 - 57*z2[6] + 6*z2[6]^2) + 
      z2[2]*(-45 + 12*z2[5]^2*(-1 + z2[6]) + 26*z2[6] - z2[6]^2 + 
        z2[5]*(47 - 36*z2[6] + z2[6]^2))), 
  y[646] -> -1/4 + z2[3] - (z2[3]*z2[5])/2, 
  y[647] -> -7 + z2[3]*(-2 + z2[5])^2 + 5*z2[5] - z2[5]^2, 
  y[648] -> 7 - 5*z2[5] + z2[5]^2, 
  y[649] -> -2 + z2[3] + z2[3]*z2[5]*(-1 + z2[6]) + 2*z2[6], 
  y[650] -> -13/4 + z2[5]*(5/2 - 2*z2[6]) + (z2[5]^2*(-1 + z2[6]))/2 + 
    2*z2[6], y[651] -> -1 + z2[2] + z2[2]^2*z2[4] + 
    z2[2]*z2[4]*(-2 + z2[5]) + z2[6], 
  y[652] -> -3 + z2[5] + z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 2*z2[6] - 
    z2[5]*z2[6], y[653] -> 13 + 4*z2[3]*(-2 + z2[6]) + 
    2*(-1 + z2[3])*z2[5]^2*(-1 + z2[6]) - 8*z2[6] + 
    2*z2[5]*(-5 + z2[3]*(4 - 3*z2[6]) + 4*z2[6]), 
  y[654] -> (1 + z2[4] - z2[6])^(-1) + (z2[2]^2*z2[3] - z2[2]*z2[4] - 
      3*z2[2]*z2[3]*z2[4] - z2[2]^2*z2[3]*z2[4] + z2[4]^2 + z2[3]*z2[4]^2 + 
      z2[2]*z2[3]*z2[4]*z2[5] + z2[2]^2*z2[3]*z2[4]*z2[5] + 
      z2[2]*z2[3]*z2[6] - z2[4]*z2[6] - z2[3]*z2[4]*z2[6])^(-1), 
  y[655] -> 6 + z2[5]^2*(-1 + z2[6])^2 - 7*z2[6] + 2*z2[6]^2 + 
    z2[5]*(-5 + 8*z2[6] - 3*z2[6]^2), 
  y[656] -> 2 - z2[6] - z2[6]^2 - z2[3]*(8 + 4*z2[5]*(-1 + z2[6]) - 7*z2[6] + 
      z2[6]^2), y[657] -> -1 + (1 + 2*z2[3] + z2[3]^2*(-1 + z2[5]))*z2[6] - 
    z2[3]*(2 + z2[3]*z2[5])*z2[6]^2 - 
    z2[4]*(1 - (3 + z2[3]^2*(-1 + z2[5]) + z2[3]*(1 + z2[5]))*z2[6] + 
      (1 + z2[3])*(2 + z2[3]*z2[5])*z2[6]^2), 
  y[658] -> 1 + z2[4] + z2[2]^2*(-1 + z2[3])*z2[4] + 
    z2[4]^2*(-1 + z2[3] - z2[3]^2*(-1 + z2[5]) - z2[3]*z2[5]) - z2[6] - 
    2*z2[3]*z2[6] + z2[3]^2*z2[6] - z2[3]^2*z2[5]*z2[6] - 
    (1 + z2[3])*z2[4]*(1 + z2[3]*(-3 + 2*z2[5]))*z2[6] + z2[3]*z2[6]^2 - 
    z2[3]^2*z2[6]^2 + z2[3]^2*z2[5]*z2[6]^2 + 
    z2[2]*(-1 + z2[3]*z2[4]^2*(1 + z2[3]*(-1 + z2[5]))*(-2 + z2[5]) + 
      z2[3]*z2[6] + z2[3]^2*(-2 + z2[5])*z2[6] + 
      z2[4]*(2 - z2[3]*z2[6] + z2[3]^2*z2[6] + z2[3]^2*z2[5]^2*z2[6] + 
        z2[5]*(-1 + z2[3]*z2[6] - 2*z2[3]^2*z2[6]))), 
  y[659] -> -1/2 - z2[3]*(-2 + z2[5]), 
  y[660] -> -11 + 2*z2[3]*(-2 + z2[5])^2 + 9*z2[5] - 2*z2[5]^2, 
  y[661] -> 11 - 9*z2[5] + 2*z2[5]^2, 
  y[662] -> -6 + (z2[5]*(19 - 15*z2[6]))/4 + z2[5]^2*(-1 + z2[6]) + 
    (15*z2[6])/4, y[663] -> z2[2]*(z2[5] + z2[4]*(2 - 3*z2[5] + z2[5]^2) - 
      2*z2[6]) + z2[5]*(-1 + z2[6]) + z2[6] + z2[2]^2*(-1 + z2[4] + z2[6]), 
  y[664] -> 6 + z2[3]*(-2 + z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - 
    z2[5]^2*(-1 + z2[6]) - (15*z2[6])/4 + (z2[5]*(-19 + 15*z2[6]))/4, 
  y[665] -> 1 + 2*(-2 + z2[3])*z2[6] + 4*z2[6]^2 + 
    z2[5]*(-1 + z2[6])*(1 + 2*z2[3]*z2[6]), 
  y[666] -> z2[4] - z2[4]^2 + z2[5] - z2[6] - 2*z2[4]*z2[6] - z2[5]*z2[6] + 
    z2[2]^2*(-1 + z2[3])*(-1 + z2[4] + z2[6]) - 
    2*z2[3]^2*(z2[4]^2*(-1 + z2[5]) + z2[4]*(-3 + 2*z2[5])*z2[6] - 
      (-1 + z2[5])*(-1 + z2[6])*z2[6]) + 
    z2[2]*(-z2[5] - z2[4]*(2 - 3*z2[5] + z2[5]^2) + 
      z2[3]*(-1 + z2[4]^2*(-2 + z2[5]) + z2[5] + 
        z2[4]*(5 + z2[5]^2 + 2*z2[5]*(-2 + z2[6]) - 3*z2[6])) + 2*z2[6] + 
      2*z2[3]^2*(z2[4]^2*(2 - 3*z2[5] + z2[5]^2) + (-2 + z2[5])*z2[6] + 
        z2[4]*(-1 + z2[5])^2*z2[6])) + 
    z2[3]*(1 - z2[4]^2*z2[5] + z2[5]*(-1 + z2[6]) - 4*z2[6] + 2*z2[6]^2 - 
      z2[4]*(-1 + z2[5] - 6*z2[6] + 4*z2[5]*z2[6])), 
  y[667] -> -z2[5] + z2[6] + z2[5]*z2[6] - 2*z2[3]^2*(1 + z2[4])*
     (1 + z2[5]*(-1 + z2[6]))*z2[6] + z2[4]*(-1 + 5*z2[6] - 4*z2[6]^2) + 
    z2[3]*(-1 + z2[5] + 4*z2[6] - z2[5]*z2[6] - 4*z2[6]^2 + 
      z2[4]*(-1 + 2*z2[6] - 4*z2[6]^2 + z2[5]*(1 + z2[6] - 2*z2[6]^2))), 
  y[668] -> z2[2]^(-1) + z2[4]^(-1), y[669] -> 3 + 12*z2[3] + 10*z2[3]^2, 
  y[670] -> 2 + (4 - 3*z2[2])*z2[3] - 5*z2[2]*z2[3]^2, 
  y[671] -> -2 + 4*z2[2]^2*z2[3]^2 - 3*z2[2]*z2[3]*(2 + z2[3]), 
  y[672] -> 1 + z2[3]*(5 + 6*z2[2] - 18*z2[6]) + 
    2*z2[3]^2*(3 + 4*z2[2] - 6*z2[6]) - 6*z2[6], 
  y[673] -> 1 + z2[3] + z2[2]^2*z2[3] - z2[2]*(2 + z2[3]), 
  y[674] -> -4 + (-11 + 3*z2[2])*z2[3] + 5*(-1 + z2[2])*z2[3]^2, 
  y[675] -> 4 + 2*(-4 + 5*z2[2])*z2[3] + (-7 + 7*z2[2] - 4*z2[2]^2)*z2[3]^2, 
  y[676] -> 3 + z2[3]*(11 + 6*z2[2] - 18*z2[6]) + 
    2*z2[3]^2*(5 + 4*z2[2] - 6*z2[6]) - 6*z2[6], 
  y[677] -> z2[2]*z2[3] - z2[3]*z2[4] - z2[6], y[678] -> 3 + 2*z2[3], 
  y[679] -> z2[3] + z2[6], y[680] -> 2 + z2[3] + z2[6], 
  y[681] -> 2 - z2[4] + z2[6], 
  y[682] -> 1 + z2[5] + 2*z2[3]*(1 + z2[5] + z2[5]^2) + 
    z2[3]^2*(1 + z2[5] + z2[5]^2 + z2[5]^3), 
  y[683] -> 2 + 7*z2[3] + 5*z2[3]^2, y[684] -> 2 + 8*z2[3] + 7*z2[3]^2, 
  y[685] -> 1 + z2[3]*(2 + z2[5]), 
  y[686] -> -2 + z2[3]*(2 + z2[5])*(-1 + z2[6]) + z2[6], 
  y[687] -> 3*z2[3]*(-1 + z2[6]) + 2*z2[6], 
  y[688] -> -6 + 3*z2[3]*(2 + z2[5])*(-1 + z2[6]) + 4*z2[6], 
  y[689] -> z2[2]^3*z2[4] + z2[2]*(z2[4]^2*(6 - 5*z2[5] + z2[5]^2) + 
      z2[4]*(-2 + z2[5]*(3 - 2*z2[6]) + z2[5]^2*(-1 + z2[6]) - z2[6]) + 
      (-1 + z2[5])*(-1 + z2[6])) - z2[2]^2*z2[4]*(2 + z2[4] - z2[6]) + 
    (-1 + z2[5])*(-1 + z2[6])^2, y[690] -> 2 + z2[3]*(1 + z2[5]), 
  y[691] -> 7 + 3*z2[6], y[692] -> 4 + (-1 + z2[5])*z2[6], 
  y[693] -> 16 + 3*(-1 + z2[5])*z2[6], 
  y[694] -> z2[3]^2 + z2[6] + z2[3]*(2 + z2[6]), 
  y[695] -> z2[3]*(2 + z2[6]) + z2[6]*(3 - z2[4] + z2[6]), 
  y[696] -> z2[6] + z2[3]*(z2[4]*(-1 + z2[5]) + z2[6]), 
  y[697] -> z2[6] + z2[3]*(-2 + z2[4] + 2*z2[6]), 
  y[698] -> 4 - 2*z2[4] + z2[3]*(14 - 7*z2[4] - 12*z2[6]) - 
    8*z2[3]^2*(-2 + z2[4] + 2*z2[6]) - 3*z2[3]^3*(-2 + z2[4] + 2*z2[6]), 
  y[699] -> -4 + 2*z2[4] + 3*z2[6] + z2[3]*(2 + z2[5])*
     (-2 + z2[4] + 2*z2[6]), y[700] -> z2[3]*(3 - 9*z2[6]) - 
    10*z2[3]^3*(-1 + z2[6]) - z2[6] - 6*z2[3]^2*(-2 + 3*z2[6]), 
  y[701] -> z2[6] + z2[3]^2*(-6 + z2[4] + 2*z2[6]) + 
    z2[3]*(-4 + z2[4] + 3*z2[6]), 
  y[702] -> -4 + z2[6] + z2[3]^2*(-14 - 2*z2[2] + z2[4] + 2*z2[6]) + 
    z2[3]*(-17 - z2[2] + z2[4] + 3*z2[6]), 
  y[703] -> 5*z2[3]^2*(-1 + z2[6]) + 2*z2[6] + z2[3]*(-3 + 7*z2[6]), 
  y[704] -> 6 - 2*z2[4] + 6*z2[6] + z2[3]^3*(7 + z2[4] + 2*z2[6]) + 
    2*z2[3]^2*(8 + z2[4] + 3*z2[6]) + z2[3]*(15 - z2[4] + 8*z2[6]), 
  y[705] -> 6*z2[6] + z2[3]^2*(6 + 7*z2[6]) + z2[3]*(3 + 13*z2[6]), 
  y[706] -> 25 + 7*z2[2] - 15*z2[4] + z2[5]^2*(14 + z2[2] - 7*z2[4] - 
      11*z2[6]) - 9*z2[6] + z2[5]^3*(-2 + z2[4] + 2*z2[6]) + 
    z2[5]*(-33 - 5*z2[2] + 17*z2[4] + 19*z2[6]), 
  y[707] -> 2 + 4*z2[6] + z2[3]^3*(-11 + 5*z2[4] + 10*z2[6]) + 
    z2[3]*(-3 + 4*z2[4] + 17*z2[6]) + z2[3]^2*(-18 + 9*z2[4] + 23*z2[6]), 
  y[708] -> 12 + 4*z2[4]^2 + 2*(3 + z2[5])*z2[6] + (3 + z2[5])*z2[6]^2 - 
    z2[4]*(8 + (7 + z2[5])*z2[6]), y[709] -> -6 - 24*z2[3]^2*(-1 + z2[6])^2 - 
    9*z2[3]^3*(-1 + z2[6])^2 + 4*z2[6] - 4*z2[6]^2 + 
    z2[3]*(-21 + 38*z2[6] - 19*z2[6]^2), 
  y[710] -> -4*(-1 + z2[6])*z2[6] + z2[3]^2*(6 + 30*z2[6] - 36*z2[6]^2) + 
    z2[3]*(5 + 21*z2[6] - 24*z2[6]^2) + z2[3]^3*(2 + 14*z2[6] - 16*z2[6]^2), 
  y[711] -> -37 + z2[5]^2*(21 + 2*z2[2] - 15*z2[6])*(-1 + z2[6]) + 
    3*z2[5]^3*(-1 + z2[6])^2 + 42*z2[6] - 12*z2[6]^2 + 
    z2[2]*(-13 + 8*z2[6]) + z2[5]*(49 + z2[2]*(10 - 8*z2[6]) - 70*z2[6] + 
      24*z2[6]^2), y[712] -> -8*z2[3]^2*(-1 + z2[6])^3 - 
    3*z2[3]^3*(-1 + z2[6])^3 + z2[3]*(7 - 19*z2[6] + 19*z2[6]^2 - 
      7*z2[6]^3) - 2*(-1 + z2[6] - 2*z2[6]^2 + z2[6]^3), 
  y[713] -> z2[6]^2*(-8 + 4*z2[4] + (-5 + z2[5])*z2[6]) + 
    z2[3]*(-1 + z2[5])*(7 + 3*z2[6] + z2[6]^2 + z2[6]^3), 
  y[714] -> z2[6]^3 + 2*z2[3]*(1 + z2[6] + z2[6]^2 + z2[6]^3) + 
    z2[3]^2*(4 + 3*z2[6] + 2*z2[6]^2 + z2[6]^3), 
  y[715] -> z2[6]*(3 - 2*z2[6] + z2[6]^2) + 
    z2[3]^2*(-11 + 13*z2[6] - 3*z2[6]^2 + z2[6]^3) + 
    z2[3]*(-7 + 14*z2[6] - 5*z2[6]^2 + 2*z2[6]^3), 
  y[716] -> z2[6] - z2[6]^3 - z2[3]^3*(14 - 7*z2[6] + 2*z2[6]^2 + z2[6]^3) - 
    z2[3]*(5 - 7*z2[6] + 2*z2[6]^2 + 3*z2[6]^3) - 
    z2[3]^2*(18 - 13*z2[6] + 4*z2[6]^2 + 3*z2[6]^3), 
  y[717] -> 2*(1 + z2[6]) + z2[3]*(8 + 8*z2[6] + 2*z2[6]^2 + 3*z2[6]^3) + 
    z2[3]^2*(7 + 7*z2[6] + z2[6]^2 + 4*z2[6]^3), 
  y[718] -> 1 + z2[6] - 3*z2[6]^2 + 2*z2[6]^3 + 3*z2[3]^2*(-1 + z2[6])^2*
     (3 + 2*z2[6]) + 2*z2[3]^3*(2 - 3*z2[6] + z2[6]^3) + 
    z2[3]*(7 - 5*z2[6] - 6*z2[6]^2 + 6*z2[6]^3), 
  y[719] -> 3*z2[3]^3*(-5 + 3*z2[6] + z2[6]^2 + z2[6]^3) + 
    2*(-3 - 3*z2[6] + 3*z2[6]^2 + z2[6]^3) + 
    2*z2[3]^2*(-17 + 8*z2[6] + 5*z2[6]^2 + 4*z2[6]^3) + 
    z2[3]*(-29 + 3*z2[6] + 13*z2[6]^2 + 7*z2[6]^3), 
  y[720] -> -2*z2[6]*(4 - 4*z2[6] + 3*z2[6]^2) + 
    z2[3]^2*(12 - 62*z2[6] + 28*z2[6]^2 - 20*z2[6]^3) + 
    z2[3]^3*(9 - 29*z2[6] + 9*z2[6]^2 - 7*z2[6]^3) - 
    z2[3]*(2 + 43*z2[6] - 27*z2[6]^2 + 19*z2[6]^3), 
  y[721] -> 2*z2[6]^2*(-2 + 3*z2[6]) + 7*z2[3]^3*(1 + z2[6] + z2[6]^2 + 
      z2[6]^3) + 4*z2[3]^2*(2 + 2*z2[6] + 2*z2[6]^2 + 5*z2[6]^3) + 
    z2[3]*(2 + 2*z2[6] - 3*z2[6]^2 + 19*z2[6]^3), 
  y[722] -> 3*z2[3]*(-1 + z2[5]) - z2[6]*(-2 + 3*z2[6] + z2[5]*(2 + z2[6])), 
  y[723] -> -2 + z2[3]*(8 + 3*z2[6] + 2*z2[6]^2 - z2[2]*(4 + z2[6])) + 
    z2[3]^2*(7 + z2[2]^2 + 2*z2[6] + 3*z2[6]^2 - z2[2]*(3 + 2*z2[6])), 
  y[724] -> 2*(-18 + 5*z2[4] + 8*z2[6]) + 
    z2[3]^2*(-92 + z2[4]*(33 - 5*z2[5] + 3*z2[5]^2) + z2[5]*(8 - 3*z2[6]) + 
      47*z2[6] + 6*z2[5]^2*(1 + z2[6])) + 
    z2[3]^3*(2*z2[5]^3 + z2[4]*(5 + 5*z2[5] - z2[5]^2) - 
      2*z2[5]^2*(-2 + z2[6]) + 5*(-3 + 2*z2[6]) + 5*z2[5]*(-3 + 2*z2[6])) + 
    z2[3]*(-87 + 2*z2[4]*(9 + 4*z2[5]) + 31*z2[6] + 5*z2[5]*(1 + 3*z2[6])), 
  y[725] -> -13*z2[3]*(-1 + z2[5]) + 
    z2[6]*(-7 + 9*z2[6] + z2[5]*(7 + 3*z2[6])), 
  y[726] -> 3*z2[6] + z2[3]^3*(3*z2[5]^3 + 4*(1 + z2[6]) + 
      z2[5]^2*(3 + 2*z2[6]) + z2[5]*(2 + 3*z2[6])) + 
    z2[3]*(1 + 10*z2[6] + z2[5]*(3 + 7*z2[6])) + 
    z2[3]^2*(5 + 11*z2[6] + z2[5]^2*(9 + 4*z2[6]) + z2[5]*(3 + 8*z2[6])), 
  y[727] -> -20 + 10*z2[4] + 9*z2[6] + 
    z2[3]^2*(1 + z2[4]*(2 + 3*z2[5] + 2*z2[5]^2) + 4*z2[5]^2*(-1 + z2[6]) + 
      4*z2[6] + z2[5]*(-5 + 6*z2[6])) + 
    z2[3]*(-13 + z2[4]*(10 + 7*z2[5]) + 15*z2[6] + z2[5]*(-13 + 10*z2[6])), 
  y[728] -> -78 - z2[2]*(26 + 20*z2[3]^2 + 3*z2[3]^3) + 32*z2[4] + 22*z2[6] + 
    2*(-1 + z2[3] - z2[3]^2 + z2[3]^3)*z2[5]^3*(-2 + z2[4] + 2*z2[6]) - 
    2*z2[3]*(4 + 12*z2[4] + 7*z2[6]) + z2[3]^3*(-17 - 3*z2[4] + 9*z2[6]) + 
    z2[3]^2*(-96 + 19*z2[4] + 18*z2[6]) - 
    z2[5]^2*(28 + z2[2]*(2 - 2*z2[3] + 6*z2[3]^2 + 4*z2[3]^3) - 14*z2[4] - 
      22*z2[6] - 2*z2[3]^2*(-12 + 5*z2[4] + 8*z2[6]) + 
      z2[3]^3*(-16 + 7*z2[4] + 9*z2[6]) + 
      2*z2[3]*(-14 + 7*z2[4] + 11*z2[6])) + 
    z2[5]*(66 + z2[2]*(10 - 8*z2[3] + 22*z2[3]^2 + 11*z2[3]^3) - 34*z2[4] + 
      z2[3]^2*(82 - 24*z2[4] - 30*z2[6]) + z2[3]^3*(-3 + 5*z2[4] - 4*z2[6]) - 
      38*z2[6] + z2[3]*(-48 + 30*z2[4] + 34*z2[6])), 
  y[729] -> z2[3]*(-1 + z2[5])*(4 + 3*z2[6] + 2*z2[6]^2 + z2[6]^3) - 
    z2[6]^2*(20 + 4*z2[4]^2 + (11 + z2[5])*z2[6] + (3 + z2[5])*z2[6]^2 - 
      z2[4]*(12 + (7 + z2[5])*z2[6])), 
  y[730] -> z2[3]*(-1 + z2[5]) + z2[6]*(1 - 7*z2[6] + z2[6]^2 - 
      z2[5]*(1 + z2[6] + z2[6]^2)), y[731] -> 2*(5 - 6*z2[6] + z2[6]^2) + 
    z2[3]^2*(-1 + z2[6])*(3 + 2*z2[5]^2*(-1 + z2[6]) + 4*z2[6] + 
      z2[5]*(-2 + 4*z2[6])) + z2[3]*(3 - 13*z2[6] + 8*z2[6]^2 + 
      2*z2[5]*(3 - 5*z2[6] + 2*z2[6]^2)), 
  y[732] -> -5*z2[3]*(-1 + z2[5]) + z2[6]*(-4 + 25*z2[6] - 3*z2[6]^2 + 
      z2[5]*(4 + 3*z2[6] + 3*z2[6]^2)), 
  y[733] -> (-2 + z2[6])*(-1 + z2[6])^2 + 
    z2[3]^3*(1 + 4*z2[6] + 5*z2[6]^2 + 6*z2[6]^3) + 
    z2[3]*(3 - 2*z2[6] - 15*z2[6]^2 + 16*z2[6]^3) + 
    z2[3]^2*(-2 - 5*z2[6] + 4*z2[6]^2 + 17*z2[6]^3) + 
    z2[3]^2*z2[5]^2*(-1 + z2[6])^2*(-2 + 3*z2[6] + z2[3]*(3 + 4*z2[6])) + 
    z2[5]*(-1 + z2[6])*(2*(-1 + z2[6]) + 3*z2[3]*(-1 + z2[6])^2 + 
      z2[3]^3*(3 + 8*z2[6] + 5*z2[6]^2) + 
      2*z2[3]^2*(-2 - z2[6] + 7*z2[6]^2)), 
  y[734] -> 2*z2[3]*(-1 + z2[6])*(35 + 4*z2[5]*(-1 + z2[6]) - 25*z2[6] - 
      2*z2[6]^2) + 2*(-16 + 30*z2[6] - 15*z2[6]^2 + z2[6]^3) - 
    z2[3]^3*(-1 + z2[6])*(-8 + z2[5]^3*(-1 + z2[6])^2 + 16*z2[6] + 
      z2[5]*(-11 + 12*z2[6]) + z2[5]^2*(2 - 6*z2[6] + 4*z2[6]^2)) + 
    z2[3]^2*(-54 + 111*z2[6] - 56*z2[6]^2 - z2[5]^2*(-1 + z2[6])^2*
       (-4 + 3*z2[6]) + z2[5]*(2 - 14*z2[6] + 20*z2[6]^2 - 8*z2[6]^3)), 
  y[735] -> -(z2[6]*(3 + (2 + z2[5])*z2[6] - 3*z2[6]^2 + z2[6]^3)) + 
    z2[3]^3*(-1 + z2[6])^3*(2 + z2[5]*(-1 + 2*z2[6])) + 
    z2[3]^2*(-1 + z2[6])^2*(-4 + z2[6] + z2[5]*(2 - 6*z2[6] + 3*z2[6]^2)) + 
    z2[3]*(-1 + z2[6])*(2 + 2*z2[6] - z2[6]^3 + 
      z2[5]*(-1 + 4*z2[6] - 3*z2[6]^2 + z2[6]^3)), 
  y[736] -> 30 - 41*z2[6] + 10*z2[6]^2 + z2[6]^3 + 
    z2[3]^2*(-1 + z2[6])*(6*z2[5]^2*(-1 + z2[6]) + 
      2*(2 + 4*z2[6] + z2[6]^2) + z2[5]*(-7 + 10*z2[6] + z2[6]^2)) + 
    z2[3]*(16 - 41*z2[6] + 20*z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(19 - 33*z2[6] + 13*z2[6]^2 + z2[6]^3)), 
  y[737] -> (-1 + z2[6])^2*z2[6] + z2[3]*(1 + z2[5]*(-1 + z2[6]) + 2*z2[6])*
     (1 - 4*z2[6] + 3*z2[6]^2) + z2[3]^2*(-2 + 3*z2[6])*
     (1 + z2[5]^2*(-1 + z2[6])^2 + 2*z2[6] + 3*z2[6]^2 + 
      2*z2[5]*(-1 + z2[6]^2)) + z2[3]^3*(1 + 2*z2[6] + 3*z2[6]^2 + 
      4*z2[6]^3 + z2[5]^2*(-1 + z2[6])^2*(3 + 2*z2[6]) + 
      z2[5]*(-3 - z2[6] + z2[6]^2 + 3*z2[6]^3)), 
  y[738] -> 68 - 79*z2[6] + 20*z2[6]^2 - 3*z2[6]^3 + 
    z2[3]*(157 - 162*z2[6] + 37*z2[6]^2 - 14*z2[6]^3 + 
      z2[5]*(-13 + z2[6] + 19*z2[6]^2 - 7*z2[6]^3)) - 
    z2[3]^3*(-23 + 3*z2[5]^3*(-1 + z2[6])^2 + 36*z2[6] - 11*z2[6]^2 + 
      6*z2[6]^3 + 2*z2[5]^2*(3 - 7*z2[6] + 3*z2[6]^2 + z2[6]^3) + 
      z2[5]*(-26 + 35*z2[6] - 13*z2[6]^2 + 5*z2[6]^3)) - 
    z2[3]^2*(-146 + 187*z2[6] - 56*z2[6]^2 + 17*z2[6]^3 + 
      2*z2[5]^2*(5 - 7*z2[6] + 2*z2[6]^3) + 
      2*z2[5]*(5 - 13*z2[6] + 2*z2[6]^2 + 5*z2[6]^3)), 
  y[739] -> -4 + 18*z2[6] + 6*z2[6]^2 - 3*z2[6]^3 + z2[6]^4 + 
    z2[5]*(4 + 3*z2[6] + 3*z2[6]^2) - z2[3]^3*(-1 + z2[6])*
     (66 - 66*z2[6] + 14*z2[6]^2 + z2[5]*(-53 + 106*z2[6] - 55*z2[6]^2 + 
        6*z2[6]^3)) + z2[3]^2*(132 - 243*z2[6] + 144*z2[6]^2 - 26*z2[6]^3 + 
      z2[5]*(-106 + 318*z2[6] - 321*z2[6]^2 + 121*z2[6]^3 - 11*z2[6]^4)) + 
    z2[3]*(66 - 90*z2[6] + 60*z2[6]^2 - 14*z2[6]^3 + z2[6]^4 + 
      z2[5]*(-53 + 159*z2[6] - 159*z2[6]^2 + 59*z2[6]^3 - 5*z2[6]^4)), 
  y[740] -> z2[6]*(12 + 3*(2 + z2[5])*z2[6] - 6*z2[6]^2 + z2[6]^3) - 
    z2[3]^3*(-1 + z2[6])^2*(-10 + 4*z2[6] + 
      z2[5]*(5 - 10*z2[6] + 2*z2[6]^2)) - z2[3]^2*(-1 + z2[6])*
     (2*(10 - 8*z2[6] + z2[6]^2) + z2[5]*(-10 + 30*z2[6] - 21*z2[6]^2 + 
        3*z2[6]^3)) + z2[3]*(10 - 6*z2[6]^2 - 2*z2[6]^3 + z2[6]^4 - 
      z2[5]*(5 - 20*z2[6] + 21*z2[6]^2 - 8*z2[6]^3 + z2[6]^4)), 
  y[741] -> -7 + 6*z2[6] - 18*z2[6]^2 + 19*z2[6]^3 - z2[6]^4 + 
    z2[5]*(7 + 3*z2[6]) + z2[3]^2*(414 - 739*z2[6] + 411*z2[6]^2 - 
      64*z2[6]^3 + z2[5]*(-430 + 1054*z2[6] - 843*z2[6]^2 + 233*z2[6]^3 - 
        13*z2[6]^4)) + z2[3]^3*(169 - 276*z2[6] + 133*z2[6]^2 - 18*z2[6]^3 + 
      z2[5]*(-196 + 471*z2[6] - 367*z2[6]^2 + 99*z2[6]^3 - 6*z2[6]^4)) - 
    z2[3]*(-245 + 454*z2[6] - 261*z2[6]^2 + 28*z2[6]^3 + z2[6]^4 + 
      z2[5]*(234 - 583*z2[6] + 477*z2[6]^2 - 135*z2[6]^3 + 7*z2[6]^4)), 
  y[742] -> 1 - 5*z2[6] - 2*z2[6]^2 + z2[6]^4 - z2[5]*(1 + z2[6] + z2[6]^2) + 
    z2[3]^3*(-1 + z2[6])^2*(-15 + 8*z2[6] + 
      2*z2[5]*(6 - 11*z2[6] + 4*z2[6]^2)) + z2[3]^2*(-1 + z2[6])*
     (30 - 40*z2[6] + 17*z2[6]^2 + z2[5]*(-24 + 68*z2[6] - 60*z2[6]^2 + 
        17*z2[6]^3)) + z2[3]*(-15 + 26*z2[6] - 25*z2[6]^2 + 9*z2[6]^3 + 
      z2[6]^4 + z2[5]*(12 - 46*z2[6] + 64*z2[6]^2 - 39*z2[6]^3 + 9*z2[6]^4)), 
  y[743] -> 2 - 2*z2[6] + 10*z2[6]^2 - 20*z2[6]^3 + 9*z2[6]^4 - 
    z2[5]*(2 + z2[6]) + z2[3]*(-64 + 156*z2[6] - 130*z2[6]^2 + 21*z2[6]^3 + 
      9*z2[6]^4 + z2[5]*(-1 + z2[6])^2*(61 - 79*z2[6] + 21*z2[6]^2)) + 
    z2[3]^3*(-1 + z2[6])*(44 - 48*z2[6] + 12*z2[6]^2 + 
      z2[5]*(-51 + 110*z2[6] - 70*z2[6]^2 + 12*z2[6]^3)) + 
    z2[3]^2*(-108 + 251*z2[6] - 200*z2[6]^2 + 53*z2[6]^3 + 
      z2[5]*(112 - 362*z2[6] + 420*z2[6]^2 - 203*z2[6]^3 + 33*z2[6]^4)), 
  y[744] -> -4*z2[6]^2 + z2[3]^3*(-1 + z2[4]^2*(-5 + z2[5])*(-1 + z2[5])^2 + 
      3*z2[6] - 13*z2[6]^2 - z2[5]^2*(3 + z2[6]) + z2[5]*(3 + 2*z2[6]) + 
      z2[4]*(-1 + z2[5])*(2 + z2[5]^2*(-2 + z2[6]) - 14*z2[6] + 
        z2[5]*z2[6]) + z2[5]^3*(1 - 4*z2[6] + z2[6]^2)) - 
    z2[3]*(1 + 4*z2[4]^2*(-1 + z2[5]) + z2[6] + 2*z2[6]^2 + 
      z2[5]*(-1 + 7*z2[6] + 4*z2[6]^2) + 2*z2[4]*(-2 + 3*z2[6] + 
        z2[5]*(2 + z2[6]))) - 
    z2[3]^2*(-2 + z2[4]^2*(1 - 5*z2[5] + 4*z2[5]^2) - 7*z2[6] + 11*z2[6]^2 + 
      z2[5]^2*(-2 + 12*z2[6] + z2[6]^2) + z2[5]*(4 + z2[6] + 2*z2[6]^2) + 
      z2[4]*(4 + 11*z2[5]*(-1 + z2[6]) - 6*z2[6] + z2[5]^2*(7 + z2[6]))), 
  y[745] -> z2[6]*(z2[4]^2*(-1 + z2[5]) + (1 + z2[5])*z2[6] + 
      z2[4]*(-1 + z2[5] + 2*z2[6])) + z2[3]^2*(z2[4]^3*(-1 + z2[5])^3 + 
      z2[4]^2*(-1 + z2[5])^2*(-1 + z2[5] + 4*z2[6]) + 
      z2[6]^2*(-3 + z2[5] + z2[5]^2 + z2[5]^3 + 4*z2[6]) + 
      z2[4]*(-1 + z2[5])*z2[6]*(-3 + 2*z2[5] + z2[5]^2 + 6*z2[6])) + 
    z2[3]*(z2[4]^3*(-1 + z2[5])^2 + z2[6]^2*(-1 + 2*z2[5] + 2*z2[5]^2 + 
        3*z2[6]) + z2[4]^2*(-1 + z2[5])*(-1 + 2*z2[6] + z2[5]*(1 + z2[6])) + 
      z2[4]*z2[6]*(-1 + 2*z2[5]^2 + z2[5]*(-1 + 3*z2[6]))), 
  y[746] -> z2[2]^2*(24 + 22*z2[3] - 5*z2[3]^3) + 
    6*(-1 + z2[3] - z2[3]^2 + z2[3]^3)*z2[5]^3*(-1 + z2[6])^2 - 
    6*z2[3]^3*(-5 + 4*z2[6]) + 3*z2[3]^2*(58 - 43*z2[6] + 4*z2[6]^2) - 
    4*z2[3]*(-19 + 3*z2[6] + 4*z2[6]^2) + 2*(79 - 67*z2[6] + 13*z2[6]^2) + 
    z2[2]*(98 + z2[3]^2*(42 - 17*z2[6]) + z2[3]*(52 - 8*z2[6]) - 34*z2[6] + 
      z2[3]^3*(7 + 2*z2[6])) - z2[5]^2*(-1 + z2[6])*
     (42 + 4*z2[2]*(1 - z2[3] + 3*z2[3]^2 + 2*z2[3]^3) + 
      z2[3]^2*(38 - 22*z2[6]) - 30*z2[6] + 6*z2[3]*(-7 + 5*z2[6]) + 
      z2[3]^3*(-25 + 11*z2[6])) + 
    z2[5]*(-98 + 2*z2[2]^2*z2[3]*(-2 + z2[3]^2) + 140*z2[6] - 48*z2[6]^2 + 
      z2[3]^3*(3 + 9*z2[6] - 4*z2[6]^2) - 2*z2[3]^2*(71 - 83*z2[6] + 
        17*z2[6]^2) + z2[3]*(60 - 98*z2[6] + 42*z2[6]^2) + 
      z2[2]*(z2[3]*(8 - 10*z2[6]) + 16*z2[3]^2*(-3 + 2*z2[6]) + 
        4*(-5 + 4*z2[6]) + z2[3]^3*(-26 + 15*z2[6]))), 
  y[747] -> -(z2[6]*(9 + 3*z2[4]^2 + 2*(5 + z2[5])*z2[6] + 
       (2 + z2[5])*z2[6]^2 - z2[4]*(6 + (8 + z2[5])*z2[6]))) + 
    z2[3]*(-8 - z2[4]^3*(-2 + z2[5]) - 6*z2[6] + z2[6]^3 - 
      2*z2[4]^2*(2 + z2[5]*(-1 + z2[6]) + 3*z2[6]) - 
      z2[5]*(-4 + 12*z2[6] - 6*z2[6]^2 + z2[6]^3) + 
      z2[4]*(6 + 8*z2[6] + 4*z2[6]^2 + z2[5]*(-3 + 6*z2[6]))) - 
    z2[3]^2*(16 + 2*z2[4]^3*(-2 + z2[5]) - 15*z2[6] + 2*z2[6]^2 + 
      z2[4]^2*(8 + 4*z2[5]*(-1 + z2[6]) + 3*z2[6]) + 
      z2[5]*(-8 + 24*z2[6] - 18*z2[6]^2 + 3*z2[6]^3) + 
      z2[4]*(2*(-6 + z2[6]) + 3*z2[5]*(2 - 4*z2[6] + z2[6]^2))) - 
    z2[3]^3*(z2[4]^3*(-2 + z2[5]) + 2*z2[4]^2*(2 + z2[5]*(-1 + z2[6])) + 
      2*(-1 + z2[6])*(2*(-2 + z2[6]) + z2[5]*(2 - 4*z2[6] + z2[6]^2)) + 
      z2[4]*(-6 + 4*z2[6] + z2[5]*(3 - 6*z2[6] + 2*z2[6]^2))), 
  y[748] -> -8*z2[2]^3*(2 + z2[3]) + 2*(-1 + z2[3] - z2[3]^2 + z2[3]^3)*
     z2[5]^3*(-1 + z2[6])^3 + z2[3]^3*(-19 + 22*z2[6]) - 
    2*z2[3]^2*(41 - 47*z2[6] + 8*z2[6]^2) + 
    4*(-21 + 30*z2[6] - 11*z2[6]^2 + z2[6]^3) - 
    2*z2[3]*(36 - 40*z2[6] + 5*z2[6]^2 + z2[6]^3) - 
    z2[5]^2*(-1 + z2[6])^2*(14 + z2[2]*(2 - 2*z2[3] + 6*z2[3]^2 + 
        4*z2[3]^3) + z2[3]^2*(14 - 6*z2[6]) - 8*z2[6] + 
      z2[3]^3*(-9 + 2*z2[6]) + 2*z2[3]*(-7 + 4*z2[6])) + 
    z2[2]^2*(z2[3]^3*(7 - 2*z2[6]) + 8*(-7 + 3*z2[6]) + 
      2*z2[3]*(-21 + 8*z2[6])) - z2[2]*(92 - 84*z2[6] + 12*z2[6]^2 + 
      z2[3]^3*(6 + 4*z2[6]) + z2[3]*(68 - 50*z2[6] + 4*z2[6]^2) + 
      z2[3]^2*(24 - 13*z2[6] + 4*z2[6]^2)) + z2[5]*(-1 + z2[6])*
     (2*z2[2]^2*z2[3]*(-2 + z2[3]^2) + z2[2]*(-10 + 6*z2[6] - 2*z2[3]*z2[6] + 
        z2[3]^3*(-15 + 4*z2[6]) + 2*z2[3]^2*(-13 + 5*z2[6])) + 
      2*(-16 + 18*z2[6] + 4*z2[3]^3*z2[6] - 5*z2[6]^2 + 
        z2[3]^2*(-30 + 27*z2[6] - 2*z2[6]^2) + 
        z2[3]*(6 - 8*z2[6] + 4*z2[6]^2))), 
  y[749] -> z2[6]*(6 + z2[4]*(-3 + z2[6]) - (4 + z2[5])*z2[6] + z2[6]^2) + 
    z2[3]^2*(125 + z2[4]^3*(-6 + 7*z2[5]) - 103*z2[6] + 18*z2[6]^2 + 
      z2[5]*(-145 + 216*z2[6] - 81*z2[6]^2 + 6*z2[6]^3) + 
      z2[4]^2*(37 + z2[5]*(-43 + 6*z2[6])) + 
      z2[4]*(9*(-9 + 2*z2[6]) + z2[5]*(94 - 63*z2[6] + 6*z2[6]^2))) + 
    z2[3]*(181 + 8*z2[4]^3*(-1 + z2[5]) - 187*z2[6] + 46*z2[6]^2 + 
      z2[5]*(-173 + 270*z2[6] - 106*z2[6]^2 + 7*z2[6]^3) + 
      z2[4]^2*(53 - z2[6] + z2[5]*(-51 + 7*z2[6])) + 
      z2[4]*(39*(-3 + z2[6]) + z2[5]*(112 - 79*z2[6] + 7*z2[6]^2))), 
  y[750] -> -(z2[6]*(15 + 3*z2[4]^2 + (14 + z2[5])*z2[6] + 
       (2 + z2[5])*z2[6]^2 - z2[4]*(9 + (8 + z2[5])*z2[6]))) + 
    z2[3]*(-51 + z2[4]^3*(6 - 5*z2[5]) + 28*z2[6] - 18*z2[6]^2 + z2[6]^3 + 
      z2[5]*(41 - 84*z2[6] + 45*z2[6]^2 - 5*z2[6]^3) - 
      z2[4]^2*(21 + 6*z2[6] + z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(z2[5]*(-29 + 33*z2[6] - 4*z2[6]^2) + 4*(9 + z2[6] + z2[6]^2))) - 
    z2[3]^3*(51 + z2[4]^3*(-6 + 5*z2[5]) - 58*z2[6] + 14*z2[6]^2 + 
      z2[5]*(-41 + 84*z2[6] - 47*z2[6]^2 + 6*z2[6]^3) + 
      z2[4]^2*(21 + z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(-36 + 14*z2[6] + z2[5]*(29 - 33*z2[6] + 6*z2[6]^2))) - 
    z2[3]^2*(102 + 2*z2[4]^3*(-6 + 5*z2[5]) - 101*z2[6] + 26*z2[6]^2 + 
      z2[5]*(-82 + 168*z2[6] - 93*z2[6]^2 + 11*z2[6]^3) + 
      z2[4]^2*(3*(14 + z2[6]) + 2*z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(-72 + 19*z2[6] + z2[5]*(58 - 66*z2[6] + 11*z2[6]^2))), 
  y[751] -> (-1 + z2[5])*(-1 + z2[6])^2 - 
    z2[3]*(-1 + z2[5]*(-1 + z2[6])^2 + 2*(1 + z2[4])*z2[6] - 
      (1 + 6*z2[4])*z2[6]^2 + 5*z2[4]*z2[6]^3) - z2[3]^4*(1 + z2[4])*z2[6]*
     (1 + z2[5]^2*(-1 + z2[6])^2 + z2[6] + z2[6]^2 + 
      z2[5]*(-2 + z2[6] + z2[6]^2)) - z2[3]^3*z2[6]*
     (2*(1 + z2[5]*(-1 + z2[6]) + z2[6])*(-1 + 2*z2[6]) + 
      z2[4]*(-1 + z2[5]^2*(-1 + z2[6])^2 + 3*z2[6] + 5*z2[5]*(-1 + z2[6])*
         z2[6] + 5*z2[6]^2)) + z2[3]^2*(-1 + z2[5]*(-1 + z2[6])^2 + 
      5*z2[6]^2 - 5*z2[6]^3 + z2[4]*(-1 + 2*z2[6] + 3*z2[6]^2 - 9*z2[6]^3 + 
        z2[5]*(1 - 4*z2[6] + 7*z2[6]^2 - 4*z2[6]^3))), 
  y[752] -> z2[6]^2*(30 + 8*z2[2]^3 - 40*z2[6] + 11*z2[6]^2 - 
      4*z2[2]^2*(-7 + 3*z2[6]) + z2[2]*(40 - 35*z2[6] + 4*z2[6]^2)) + 
    z2[3]^3*(-61 + 4*z2[2]^5 + z2[2]^4*(21 - 8*z2[6]) + 100*z2[6] - 
      50*z2[6]^2 + 8*z2[6]^3 + 4*z2[2]^3*(10 - 8*z2[6] + z2[6]^2) + 
      z2[2]^2*(23 - 34*z2[6] + 9*z2[6]^2) + 
      2*z2[2]*(-15 + 15*z2[6] - 5*z2[6]^2 + z2[6]^3)) + 
    z2[3]^2*(-232 + 8*z2[2]^5 - 4*z2[2]^4*(-3 + z2[6]) + 490*z2[6] - 
      330*z2[6]^2 + 67*z2[6]^3 + z2[2]^3*(-60 + 55*z2[6] - 12*z2[6]^2) + 
      z2[2]^2*(-214 + 284*z2[6] - 101*z2[6]^2 + 8*z2[6]^3) + 
      z2[2]*(-300 + 525*z2[6] - 270*z2[6]^2 + 38*z2[6]^3)) + 
    z2[3]*(-171 + 16*z2[2]^4*(-2 + z2[6]) + 390*z2[6] - 250*z2[6]^2 + 
      19*z2[6]^3 + 11*z2[6]^4 + z2[2]^2*(-272 + 380*z2[6] - 113*z2[6]^2) - 
      4*z2[2]^3*(36 - 34*z2[6] + 5*z2[6]^2) + 
      z2[2]*(-280 + 520*z2[6] - 240*z2[6]^2 + 6*z2[6]^3 + 4*z2[6]^4)) - 
    z2[3]*z2[5]*(-1 + z2[6])*(170 + z2[2]^4*(32 + 32*z2[3] + 6*z2[3]^2) + 
      z2[2]^3*(144 + z2[3]*(164 - 68*z2[6]) + z2[3]^2*(37 - 14*z2[6]) - 
        64*z2[6]) - 310*z2[6] + 160*z2[6]^2 - 19*z2[6]^3 + 
      z2[3]*(280 - 490*z2[6] + 240*z2[6]^2 - 27*z2[6]^3) - 
      2*z2[3]^2*(-55 + 90*z2[6] - 40*z2[6]^2 + 4*z2[6]^3) + 
      2*z2[2]^2*(136 - 122*z2[6] + 19*z2[6]^2 + 
        z2[3]^2*(48 - 37*z2[6] + 5*z2[6]^2) + 
        z2[3]*(176 - 149*z2[6] + 22*z2[6]^2)) + 
      z2[2]*(280 - 380*z2[6] + 125*z2[6]^2 - 6*z2[6]^3 + 
        z2[3]*(410 - 530*z2[6] + 165*z2[6]^2 - 8*z2[6]^3) + 
        z2[3]^2*(135 - 160*z2[6] + 45*z2[6]^2 - 2*z2[6]^3))), 
  y[753] -> -(z2[6]^2*(42 + 12*z2[2]^2 - 9*z2[2]*(-4 + z2[6]) - 25*z2[6] + 
       z2[6]^2)) - z2[3]*(-557 + 32*z2[2]^4*(-1 + z2[5]) + 928*z2[6] - 
      391*z2[6]^2 + 22*z2[6]^3 + z2[6]^4 + 
      z2[5]*(554 - 1132*z2[6] + 703*z2[6]^2 - 127*z2[6]^3 + 3*z2[6]^4) - 
      8*z2[2]^3*(28 - 13*z2[6] + 2*z2[5]*(-14 + 9*z2[6])) + 
      z2[2]^2*(-576 + 504*z2[6] - 71*z2[6]^2 + 
        2*z2[5]*(288 - 328*z2[6] + 73*z2[6]^2)) + 
      z2[2]*(-752 + 964*z2[6] - 267*z2[6]^2 + 6*z2[6]^3 + 
        z2[5]*(752 - 1200*z2[6] + 510*z2[6]^2 - 43*z2[6]^3))) - 
    z2[3]^3*(-205 + z2[2]^4*(11 + 6*z2[5]) + 
      z2[2]^3*(39 + z2[5]*(58 - 35*z2[6]) - 12*z2[6]) + 264*z2[6] - 
      99*z2[6]^2 + 10*z2[6]^3 + z2[5]*(360 - 694*z2[6] + 405*z2[6]^2 - 
        71*z2[6]^3 + 2*z2[6]^4) + z2[2]^2*(20 - 12*z2[6] - z2[6]^2 + 
        z2[5]*(205 - 219*z2[6] + 46*z2[6]^2)) + 
      z2[2]*(-100 + 96*z2[6] - 29*z2[6]^2 + 2*z2[6]^3 + 
        z2[5]*(365 - 546*z2[6] + 218*z2[6]^2 - 19*z2[6]^3))) + 
    z2[3]^2*(762 + z2[2]^4*(4 - 32*z2[5]) - 1192*z2[6] + 533*z2[6]^2 - 
      58*z2[6]^3 + z2[5]*(-914 + 1826*z2[6] - 1109*z2[6]^2 + 199*z2[6]^3 - 
        5*z2[6]^4) + z2[2]^3*(124 - 61*z2[6] + 32*z2[5]*(-8 + 5*z2[6])) + 
      z2[2]^2*(486 - 421*z2[6] + 71*z2[6]^2 - 2*z2[5]*(374 - 416*z2[6] + 
          91*z2[6]^2)) + z2[2]*(826 - 1020*z2[6] + 319*z2[6]^2 - 18*z2[6]^3 + 
        z2[5]*(-1104 + 1722*z2[6] - 718*z2[6]^2 + 63*z2[6]^3))), 
  y[754] -> (14 + 6*z2[2] - z2[4] - 2*z2[6])*z2[6]^2 + 
    z2[3]*(-386 + 80*z2[2]^3*(-1 + z2[5]) - 4*z2[4]^3*(-1 + z2[5]) + 
      384*z2[5] + 323*z2[6] - 438*z2[5]*z2[6] - 33*z2[6]^2 + 
      105*z2[5]*z2[6]^2 - 2*z2[6]^3 - 3*z2[5]*z2[6]^3 + 
      z2[4]^2*(-64 + z2[5]*(64 - 3*z2[6]) + z2[6]) - 
      4*z2[2]^2*(76 + 18*z2[4]*(-1 + z2[5]) - 18*z2[6] + 
        z2[5]*(-76 + 27*z2[6])) + z2[4]*(215 - 50*z2[6] + 
        z2[5]*(-214 + 84*z2[6] - 4*z2[6]^2)) + 
      z2[2]*(-472 + 28*z2[4]^2*(-1 + z2[5]) + 248*z2[6] - 9*z2[6]^2 + 
        z2[5]*(472 - 348*z2[6] + 37*z2[6]^2) + 
        2*z2[4]*(100 - 9*z2[6] + 4*z2[5]*(-25 + 4*z2[6])))) + 
    z2[3]^3*(-144 + z2[4]^3*(2 - 3*z2[5]) + 250*z2[5] + 
      7*z2[2]^3*(1 + 3*z2[5]) + z2[4]^2*(-27 + z2[5]*(43 - 2*z2[6])) + 
      81*z2[6] - 264*z2[5]*z2[6] - 10*z2[6]^2 + 61*z2[5]*z2[6]^2 - 
      2*z2[5]*z2[6]^3 + z2[2]^2*(-1 + z2[4]*(5 - 27*z2[5]) + 
        z2[5]*(109 - 36*z2[6]) + z2[6]) + 
      z2[4]*(83 - 10*z2[6] + z2[5]*(-140 + 51*z2[6] - 2*z2[6]^2)) + 
      z2[2]*(-70 + z2[4]^2*(-7 + 15*z2[5]) + 25*z2[6] - 2*z2[6]^2 + 
        z2[5]*(230 - 156*z2[6] + 17*z2[6]^2) + 
        z2[4]*(37 - 2*z2[6] + 3*z2[5]*(-33 + 5*z2[6])))) + 
    z2[3]^2*(-530 + z2[4]^3*(6 - 7*z2[5]) + 634*z2[5] + 
      z2[2]^3*(-54 + 92*z2[5]) + 404*z2[6] - 702*z2[5]*z2[6] - 58*z2[6]^2 + 
      167*z2[5]*z2[6]^2 - 5*z2[5]*z2[6]^3 + 
      z2[4]^2*(-91 + z2[5]*(107 - 5*z2[6]) + z2[6]) + 
      z2[2]^2*(-270 + z2[4]*(71 - 96*z2[5]) + 64*z2[6] - 
        6*z2[5]*(-66 + 23*z2[6])) + z2[4]*(298 - 60*z2[6] + 
        z2[5]*(-354 + 135*z2[6] - 5*z2[6]^2)) + 
      z2[2]*(-526 + z2[4]^2*(-35 + 43*z2[5]) + 264*z2[6] - 18*z2[6]^2 + 
        z2[5]*(694 - 498*z2[6] + 55*z2[6]^2) + 
        z2[4]*(231 - 20*z2[6] + z2[5]*(-296 + 47*z2[6])))), 
  y[755] -> z2[2]^3*(-1 + z2[3] - z2[3]^2 + z2[3]^3)*z2[4] - 
    (-1 + z2[5])*(-1 + z2[6])^2 + z2[3]*(-1 + z2[5]*(-1 + z2[6])^2 + 
      (2 + 2*z2[4] - 2*z2[4]^2)*z2[6] - (1 + 3*z2[4] + z2[4]^2)*z2[6]^2) + 
    z2[2]^2*(z2[3]^4*(1 + z2[4] - z2[6]) + z2[4]*(2 + z2[4] - z2[6]) - 
      z2[3]*z2[4]*(2 + z2[4] - z2[6]) + z2[3]^2*z2[4]*(2 + z2[4] - z2[6]) - 
      z2[3]^3*z2[4]*(-2 + 2*z2[4] + z2[6])) + 
    z2[3]^4*(-(z2[4]^3*(-2 + z2[5])*z2[5]) + z2[4]*z2[5]*z2[6]*
       (-2 + z2[5] - 2*z2[5]*z2[6]) + z2[4]^2*(1 - 2*z2[5]^2*z2[6]) + 
      z2[6]*(1 + z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6])^2 + z2[6] - 
        z2[6]^2)) - z2[3]^3*(z2[4]^3*(-2 - 2*z2[5] + z2[5]^2) + 
      z2[4]^2*(-1 + (-5 + 7*z2[5] + 2*z2[5]^2)*z2[6]) + 
      z2[4]*z2[6]*(2 + z2[6] + 5*z2[5]*z2[6] + z2[6]^2 + 
        z2[5]^2*(-1 + 2*z2[6])) + z2[6]*(2 - 2*z2[6] + z2[6]^2 + 
        z2[5]*(-2 + 6*z2[6] - 3*z2[6]^2))) - 
    z2[3]^2*(-1 + z2[4]^3*(-5 + z2[5]) + z2[5]*(-1 + z2[6])^2 + 5*z2[6]^2 - 
      2*z2[6]^3 + z2[4]^2*(1 - z2[6] + z2[6]^2 + z2[5]*(-1 + 7*z2[6])) + 
      z2[4]*(-1 + z2[6] + 4*z2[6]^2 + z2[6]^3 + 
        z2[5]*(1 - 3*z2[6] + 5*z2[6]^2))) + 
    z2[2]*(-(z2[4]^2*(6 - 5*z2[5] + z2[5]^2)) + 
      z2[3]*(z2[4]^2*(6 - 5*z2[5] + z2[5]^2) + 
        z2[4]*(-2 + z2[5]*(3 - 2*z2[6]) + z2[5]^2*(-1 + z2[6]) - z2[6]) + 
        (-1 + z2[5])*(-1 + z2[6])) - (-1 + z2[5])*(-1 + z2[6]) + 
      z2[4]*(2 - z2[5]^2*(-1 + z2[6]) + z2[6] + z2[5]*(-3 + 2*z2[6])) + 
      z2[3]^4*(z2[4]^3*(-1 + z2[5])*z2[5]^2 + 
        z2[6]*(2*z2[5] + z2[5]^2*(-1 + z2[6]) + z2[6]) + 
        z2[4]^2*(-1 - 4*z2[5] - z2[5]^2*(-3 + z2[6]) + z2[5]^3*z2[6]) + 
        z2[4]*(-3 + z2[5] - z2[5]^2*(-4 + z2[6])*z2[6] + z2[5]^3*(-1 + z2[6])*
           z2[6])) + z2[3]^3*(z2[4]^3*(4 - 8*z2[5] + 5*z2[5]^2) + 
        z2[4]*(-1 + (-8 + 13*z2[5] - 2*z2[5]^2)*z2[6] + z2[5]*(-2 + 3*z2[5])*
           z2[6]^2) + z2[6]*(2 + 3*z2[6] + z2[5]*(-2 + 3*z2[6])) + 
        z2[4]^2*(-3 - 2*z2[5]*(3 + z2[6]) + z2[5]^2*(4 + 3*z2[6]))) + 
      z2[3]^2*(-1 + 4*z2[4]^3*(-1 + z2[5]) + z2[5] - z2[6] - z2[5]*z2[6] + 
        3*z2[6]^2 - z2[4]^2*(10 + z2[5]^2 - z2[5]*(5 + 2*z2[6])) + 
        z2[4]*(2 - z2[5]^2*(-1 + z2[6]) + 5*z2[6] - 2*z2[6]^2 + 
          3*z2[5]*(-1 + z2[6]^2)))), 
  y[756] -> 2 + 4*z2[2]^2*z2[3] - z2[2]*(6 + 5*z2[3]), 
  y[757] -> 1 + z2[3]*(5 + 7*z2[2] - 21*z2[6]) + 
    2*z2[3]^2*(1 + 4*z2[2] - 6*z2[6]) - 8*z2[6], 
  y[758] -> 2 - 4*(-4 + 3*z2[2])*z2[3] + (9 - 9*z2[2] + 4*z2[2]^2)*z2[3]^2, 
  y[759] -> 2 + z2[3]*(10 + 7*z2[2] - 21*z2[6]) + 
    2*z2[3]^2*(3 + 4*z2[2] - 6*z2[6]) - 8*z2[6], 
  y[760] -> 3*(-2 + z2[6]) + z2[3]*(4 + 3*z2[5])*(-1 + z2[6]), 
  y[761] -> 6 + 14*z2[3] + 9*z2[3]^2, y[762] -> 4 + 5*z2[3], 
  y[763] -> 3 + z2[3]*(7 + 5*z2[5]) + z2[3]^2*(4 + 3*z2[5] + 2*z2[5]^2), 
  y[764] -> z2[5]*(-1 + z2[6]) + z2[6], 
  y[765] -> -2 + 5*z2[3]*(-1 + z2[6]) + 4*z2[6], 
  y[766] -> -6 + z2[3]*(4 + 3*z2[5])*(-1 + z2[6]) + 4*z2[6], 
  y[767] -> -6 + 15*z2[3]*(-1 + z2[6]) + 10*z2[6], 
  y[768] -> -12 + 6*z2[4] + 9*z2[6] + z2[3]*(4 + 3*z2[5])*
     (-2 + z2[4] + 2*z2[6]), y[769] -> 5*z2[3]*(-2 + z2[4] + 2*z2[6]) + 
    2*(-2 + z2[4] + 3*z2[6]), y[770] -> 2*(-3 + z2[4] - 2*z2[6]) + 
    z2[3]^2*(-17 + z2[4] + 2*z2[6]) - z2[3]*(9 + 3*z2[4] + 4*z2[6]), 
  y[771] -> 10*z2[6] + z2[3]^2*(8 + 9*z2[6]) + z2[3]*(5 + 19*z2[6]), 
  y[772] -> 2 + 4*z2[6] + 5*z2[3]^3*(-1 + z2[4] + 2*z2[6]) + 
    z2[3]*(-7 + 4*z2[4] + 19*z2[6]) + z2[3]^2*(-20 + 9*z2[4] + 25*z2[6]), 
  y[773] -> 51 + 11*z2[2] - 23*z2[4] + z2[5]^2*(27 + 2*z2[2] - 13*z2[4] - 
      21*z2[6]) - 20*z2[6] + 2*z2[5]^3*(-2 + z2[4] + 2*z2[6]) + 
    z2[5]*(-63 - 9*z2[2] + 29*z2[4] + 36*z2[6]), 
  y[774] -> -2 + 3*z2[6]^2 + 2*z2[3]^2*(-4 + 3*z2[6] + z2[6]^2) + 
    z2[3]*(-6 + 4*z2[6] + 5*z2[6]^2), 
  y[775] -> 2 + 4*z2[6] - 6*z2[6]^2 + z2[3]*(5 + 23*z2[6] - 32*z2[6]^2) + 
    2*z2[3]^3*(7 + z2[6] - 8*z2[6]^2) - 6*z2[3]^2*(-2 - 4*z2[6] + 7*z2[6]^2), 
  y[776] -> -72 + z2[5]^2*(41 + 4*z2[2] - 29*z2[6])*(-1 + z2[6]) + 
    6*z2[5]^3*(-1 + z2[6])^2 + 81*z2[6] - 23*z2[6]^2 + 
    3*z2[2]*(-8 + 5*z2[6]) + z2[5]*(95 + z2[2]*(19 - 15*z2[6]) - 135*z2[6] + 
      46*z2[6]^2), y[777] -> 2*(3 + 3*z2[6] + z2[6]^2) + 
    z2[3]*(14 + 14*z2[6] + 4*z2[6]^2 + 3*z2[6]^3) + 
    z2[3]^2*(9 + 9*z2[6] + z2[6]^2 + 4*z2[6]^3), 
  y[778] -> z2[3]*(2 - 49*z2[6] + 31*z2[6]^2 - 29*z2[6]^3) + 
    z2[3]^2*(8 - 62*z2[6] + 28*z2[6]^2 - 28*z2[6]^3) - 
    2*(2 + 4*z2[6] - 5*z2[6]^2 + 5*z2[6]^3) - 
    z2[3]^3*(9 + 19*z2[6] - 7*z2[6]^2 + 9*z2[6]^3), 
  y[779] -> 2*(-5 + z2[6] + 3*z2[6]^2 + 2*z2[6]^3) + 
    z2[3]^2*(-33 + 31*z2[6] - 3*z2[6]^2 + 5*z2[6]^3) + 
    z2[3]*(-21 + 13*z2[6] + 5*z2[6]^2 + 9*z2[6]^3), 
  y[780] -> 2*z2[6]^2*(-2 + 5*z2[6]) + 9*z2[3]^3*(1 + z2[6] + z2[6]^2 + 
      z2[6]^3) + 14*z2[3]^2*(1 + z2[6] + z2[6]^2 + 2*z2[6]^3) + 
    z2[3]*(6 + 6*z2[6] + z2[6]^2 + 29*z2[6]^3), 
  y[781] -> 2*(1 + z2[6]) + z2[3]*(14 + 5*z2[6] + 2*z2[6]^2 - 
      z2[2]*(6 + z2[6])) + z2[3]^2*(9 + z2[2]^2 + 2*z2[6] + 3*z2[6]^2 - 
      z2[2]*(3 + 2*z2[6])), y[782] -> 4*(-5 + 2*z2[4] + 5*z2[6]) + 
    z2[3]^2*(-100 + z2[4]*(45 - 17*z2[5] + 7*z2[5]^2) + 
      z2[5]*(10 - 19*z2[6]) + 61*z2[6] + 2*z2[5]^2*(2 + 7*z2[6])) + 
    z2[3]*(-65 + 2*z2[4]*(4 + 7*z2[5]) + 27*z2[6] + 3*z2[5]*(-1 + 9*z2[6])) + 
    z2[3]^3*(-9 + 4*z2[5]^3 + z2[4]*(5 + 5*z2[5] - z2[5]^2) + 10*z2[6] - 
      2*z2[5]^2*(1 + z2[6]) + z2[5]*(-17 + 10*z2[6])), 
  y[783] -> -2 + 5*z2[6] + z2[3]^3*(6 + 4*z2[6] + z2[5]^2*(-1 + 2*z2[6]) + 
      z2[5]^3*(3 + 2*z2[6]) + z2[5]*(4 + 3*z2[6])) + 
    z2[3]^2*(9 + 13*z2[6] + 5*z2[5]^2*(1 + 2*z2[6]) + 
      z2[5]*(-1 + 10*z2[6])) + z2[3]*(1 + 14*z2[6] + z2[5]*(-1 + 13*z2[6])), 
  y[784] -> -20 + 14*z2[4] + 9*z2[6] + 
    z2[3]^2*(11 + z2[5]*(1 + z2[4] + 2*z2[6]) + 
      2*z2[5]^2*(-5 + 2*z2[4] + 4*z2[6])) + 
    z2[3]*(7 + z2[4]*(8 + 11*z2[5]) + 11*z2[6] + z2[5]*(-25 + 14*z2[6])), 
  y[785] -> -102 + z2[2]*(-22 + 22*z2[3] - 28*z2[3]^2 + z2[3]^3) + 46*z2[4] + 
    z2[3]*(76 - 42*z2[4] - 38*z2[6]) - z2[3]^3*(19 + z2[4] - 7*z2[6]) + 
    40*z2[6] + 2*(-2 + 2*z2[3] - 2*z2[3]^2 + z2[3]^3)*z2[5]^3*
     (-2 + z2[4] + 2*z2[6]) + z2[3]^2*(-124 + 37*z2[4] + 18*z2[6]) + 
    z2[5]*(126 + 3*z2[2]*(6 - 6*z2[3] + 10*z2[3]^2 + 3*z2[3]^3) - 58*z2[4] - 
      72*z2[6] - z2[3]^3*(3 + 5*z2[4] + 8*z2[6]) - 
      2*z2[3]^2*(-59 + 25*z2[4] + 23*z2[6]) + 
      2*z2[3]*(-55 + 27*z2[4] + 33*z2[6])) - 
    z2[5]^2*(54 + 4*z2[2]*(1 - z2[3] + 2*z2[3]^2 + z2[3]^3) - 26*z2[4] + 
      z2[3]^2*(44 - 22*z2[4] - 32*z2[6]) - 42*z2[6] + 
      z2[3]^3*(-16 + 3*z2[4] + 5*z2[6]) + z2[3]*(-54 + 26*z2[4] + 42*z2[6])), 
  y[786] -> z2[2]^3*(-1 + z2[4] + z2[6]) + (-1 + z2[5])*(-1 + z2[6])*
     (z2[5]*(-1 + z2[6]) + z2[6]) + z2[2]^2*(3 - z2[4]^2 - 4*z2[6] + 
      z2[6]^2) + z2[2]*(z2[5] + z2[4]^2*(-2 + 7*z2[5] - 5*z2[5]^2 + 
        z2[5]^3) + z2[5]^2*(-1 + z2[6]) + (2 - 3*z2[6])*z2[6] + 
      z2[4]*(-6 + z2[5] - z2[5]^2*(-3 + z2[6]) + z2[5]^3*(-1 + z2[6]) + 
        9*z2[6] - 7*z2[5]*z2[6])), y[787] -> 2*(3 - 4*z2[6] + z2[6]^2) + 
    z2[3]^2*(-1 + z2[6])*(11 + 6*z2[5]^2*(-1 + z2[6]) + 4*z2[6] + 
      z2[5]*(2 + 4*z2[6])) + z2[3]*(-15 - z2[6] + 10*z2[6]^2 + 
      2*z2[5]*(7 - 11*z2[6] + 4*z2[6]^2)), 
  y[788] -> 4*(-3 + z2[6])*(-1 + z2[6])^2 - 3*z2[3]^3*z2[5]^3*
     (-1 + z2[6])^3 - 8*z2[3]*(-1 + z2[6])^2*(5 + z2[6]) + 
    z2[3]^2*(-38 + 105*z2[6] - 64*z2[6]^2) + 
    z2[3]^3*(2 + 14*z2[6] - 16*z2[6]^2) - z2[3]^2*z2[5]^2*(-1 + z2[6])^2*
     (3*(-2 + z2[6]) + 2*z2[3]*(2 + z2[6])) - z2[3]*z2[5]*(-1 + z2[6])*
     (-4*(-1 + z2[6])*z2[6] + z2[3]^2*(-17 + 20*z2[6]) + 
      2*z2[3]*(-8 + 5*z2[6]^2)), y[789] -> z2[6]*(3 - 4*z2[6] + z2[6]^2) + 
    z2[3]^2*z2[6]*(-7 + 10*z2[6] + 25*z2[6]^2) + 
    z2[3]^3*(1 + 6*z2[6] + 7*z2[6]^2 + 8*z2[6]^3) + 
    z2[3]*(1 - 21*z2[6]^2 + 26*z2[6]^3) + z2[5]^2*(-1 + z2[6])^2*
     (2 - 2*z2[3] + 3*z2[3]^2*z2[6] + z2[3]^3*(3 + 6*z2[6])) + 
    z2[5]*(-1 + z2[6])*(2 + 2*z2[3]^2*z2[6]*(-2 + 11*z2[6]) + 
      z2[3]*(-1 - 4*z2[6] + 3*z2[6]^2) + z2[3]^3*(3 + 12*z2[6] + 7*z2[6]^2)), 
  y[790] -> 26 - 37*z2[6] + 8*z2[6]^2 + 3*z2[6]^3 + 
    z2[3]^2*(-1 + z2[6])*(22 + 4*z2[6] + 4*z2[6]^2 + 3*z2[5]*(1 + z2[6])^2 + 
      2*z2[5]^2*(-8 + 7*z2[6] + z2[6]^2)) + 
    z2[3]*(-22 - 5*z2[6] + 14*z2[6]^2 + 7*z2[6]^3 + 
      z2[5]*(39 - 61*z2[6] + 17*z2[6]^2 + 5*z2[6]^3)), 
  y[791] -> 32 - 55*z2[6] + 28*z2[6]^2 - 5*z2[6]^3 + 
    z2[3]*(105 - 110*z2[6] + 31*z2[6]^2 - 22*z2[6]^3 + 
      z2[5]*(3 - 31*z2[6] + 41*z2[6]^2 - 13*z2[6]^3)) + 
    z2[3]^2*(138 - 207*z2[6] + 68*z2[6]^2 - 25*z2[6]^3 + 
      z2[5]*(6 + 34*z2[6] - 20*z2[6]^2 - 14*z2[6]^3) - 
      2*z2[5]^2*(5 - 2*z2[6] - 8*z2[6]^2 + 5*z2[6]^3)) - 
    z2[3]^3*(-7 + 26*z2[6] - 9*z2[6]^2 + 8*z2[6]^3 + 
      z2[5]^3*(-1 + z2[6])^2*(7 + 2*z2[6]) + 
      2*z2[5]^2*(-3 + z2[6] + z2[6]^2 + z2[6]^3) + 
      z2[5]*(-34 + 41*z2[6] - 11*z2[6]^2 + 7*z2[6]^3)), 
  y[792] -> -2*z2[6]*(1 + z2[4] + 2*z2[6]) - 
    z2[3]*(1 + 4*z2[4]^2*(-1 + z2[5]) + z2[6] + 4*z2[6]^2 + 
      4*z2[4]*(-1 + z2[5] + 2*z2[5]*z2[6]) + 
      z2[5]*(-1 + 7*z2[6] + 10*z2[6]^2)) - 
    z2[3]^2*(-2 + z2[4]^2*(3 - 9*z2[5] + 6*z2[5]^2) - 7*z2[6] + 5*z2[6]^2 + 
      z2[5]*(4 + 3*z2[6] + 4*z2[6]^2) + z2[5]^2*(-2 + 10*z2[6] + 7*z2[6]^2) + 
      z2[4]*(-4 + 7*z2[5])*(-1 + z2[6] + z2[5]*(1 + z2[6]))) - 
    z2[3]^3*(1 + z2[4]^2*(-1 + z2[5])^2*(3 + z2[5]) - z2[5]^2*(-3 + z2[6]) - 
      5*z2[6] + 11*z2[6]^2 + z2[5]*(-3 + 2*z2[6]) + 
      z2[5]^3*(-1 + 4*z2[6] + z2[6]^2) + z2[4]*(-1 + z2[5])*
       (-2 + 10*z2[6] + z2[5]*z2[6] + z2[5]^2*(2 + z2[6]))), 
  y[793] -> -5*z2[2]^2*z2[3]^3 + 6*(-2 + 2*z2[3] - 2*z2[3]^2 + z2[3]^3)*
     z2[5]^3*(-1 + z2[6])^2 - 4*z2[3]^3*(-7 + 6*z2[6]) - 
    2*z2[3]*(43 - 58*z2[6] + 19*z2[6]^2) + 
    z2[3]^2*(218 - 177*z2[6] + 20*z2[6]^2) + 2*(72 - 81*z2[6] + 23*z2[6]^2) + 
    z2[2]*(48 + z2[3]^2*(60 - 27*z2[6]) - 30*z2[6] + z2[3]^3*(7 + 4*z2[6]) + 
      6*z2[3]*(-8 + 5*z2[6])) - z2[5]^2*(-1 + z2[6])*
     (82 + 8*z2[2]*(1 - z2[3] + 2*z2[3]^2 + z2[3]^3) + 
      z2[3]^2*(66 - 42*z2[6]) - 58*z2[6] + z2[3]^3*(-29 + 7*z2[6]) + 
      z2[3]*(-82 + 58*z2[6])) + z2[5]*(-190 + 2*z2[2]^2*z2[3]^3 + 270*z2[6] - 
      92*z2[6]^2 + z2[3]^3*(15 + 9*z2[6] - 8*z2[6]^2) - 
      2*z2[3]^2*(97 - 118*z2[6] + 26*z2[6]^2) + 
      2*z2[3]*(79 - 114*z2[6] + 41*z2[6]^2) + 
      z2[2]*(-38 + z2[3]*(38 - 30*z2[6]) + 13*z2[3]^3*(-2 + z2[6]) + 
        30*z2[6] + z2[3]^2*(-64 + 44*z2[6]))), 
  y[794] -> z2[2]^2*z2[3]^3*(7 - 2*z2[6]) + 
    2*(-2 + 2*z2[3] - 2*z2[3]^2 + z2[3]^3)*z2[5]^3*(-1 + z2[6])^3 + 
    4*(-2 + z2[6])^2*(-3 + 2*z2[6]) + z2[3]^3*(-19 + 26*z2[6]) - 
    2*z2[3]^2*(49 - 60*z2[6] + 11*z2[6]^2) - 
    4*z2[3]*(-4 + 9*z2[6] - 7*z2[6]^2 + z2[6]^3) - 
    z2[5]^2*(-1 + z2[6])^2*(28 + 4*z2[2]*(1 - z2[3] + 2*z2[3]^2 + z2[3]^3) + 
      z2[3]^2*(22 - 10*z2[6]) - 16*z2[6] + z2[3]^3*(-13 + 2*z2[6]) + 
      4*z2[3]*(-7 + 4*z2[6])) - z2[2]*(2*z2[3]^3*(6 + z2[6]) + 
      4*(6 - 7*z2[6] + 2*z2[6]^2) - 4*z2[3]*(6 - 7*z2[6] + 2*z2[6]^2) + 
      z2[3]^2*(30 - 19*z2[6] + 6*z2[6]^2)) + z2[5]*(-1 + z2[6])*
     (2*z2[2]^2*z2[3]^3 + z2[2]*(4*(-5 + 3*z2[6]) - 4*z2[3]*(-5 + 3*z2[6]) + 
        z2[3]^3*(-17 + 4*z2[6]) + 2*z2[3]^2*(-17 + 7*z2[6])) + 
      2*(-32 + 36*z2[6] - 10*z2[6]^2 + 2*z2[3]^3*(3 + z2[6]) + 
        z2[3]^2*(-38 + 36*z2[6] - 3*z2[6]^2) + 
        z2[3]*(24 - 26*z2[6] + 8*z2[6]^2))), 
  y[795] -> (-1 + z2[5])*(-1 + z2[6])*(z2[5]*(-1 + z2[6]) + z2[6]) - 
    2*z2[3]^4*(1 + z2[4])*z2[6]*(1 + z2[5]^2*(-1 + z2[6])^2 + z2[6] + 
      z2[6]^2 + z2[5]*(-2 + z2[6] + z2[6]^2)) - 
    z2[3]*(z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6])^2 + 
      z2[6]*(1 - z2[6] + z2[4]*(2 - 9*z2[6] + 10*z2[6]^2))) + 
    z2[3]^2*(z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6])^2 + 
      z2[6]*(-1 + 8*z2[6] - 10*z2[6]^2) + z2[4]*(-1 + 2*z2[6] + 3*z2[6]^2 - 
        18*z2[6]^3 + z2[5]*(1 - 4*z2[6] + 11*z2[6]^2 - 8*z2[6]^3))) - 
    z2[3]^3*(1 + z2[5]^2*(-1 + z2[6])^2 - 3*z2[6] + 5*z2[6]^2 + 8*z2[6]^3 + 
      z2[5]*(-2 + 5*z2[6] - 11*z2[6]^2 + 8*z2[6]^3) + 
      z2[4]*(1 - z2[6] + 7*z2[6]^2 + 10*z2[6]^3 + z2[5]^2*(-1 + z2[6])^2*
         (1 + 2*z2[6]) + z2[5]*(-2 + z2[6] - 9*z2[6]^2 + 10*z2[6]^3))), 
  y[796] -> z2[2]^3*(-1 + z2[3] - z2[3]^2 + z2[3]^3)*(-1 + z2[4] + z2[6]) - 
    (-1 + z2[5])*(-1 + z2[6])*(z2[5]*(-1 + z2[6]) + z2[6]) - 
    2*z2[3]^4*(z2[4]^3*(-2 + z2[5])*z2[5] + z2[4]^2*(-1 + 2*z2[5]^2*z2[6]) - 
      z2[6]*(1 + z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6])^2 + z2[6] - 
        z2[6]^2) + z2[4]*z2[5]*z2[6]*(2 + z2[5]*(-1 + 2*z2[6]))) + 
    z2[2]^2*(-3 + z2[4]^2 + 2*z2[3]^4*(1 + z2[4] - z2[6]) + 4*z2[6] - 
      z2[6]^2 + z2[3]^2*(-3 + z2[4]^2 + 4*z2[6] - z2[6]^2) + 
      z2[3]*(3 - z2[4]^2 - 4*z2[6] + z2[6]^2) - 
      z2[3]^3*(2*z2[4]^2 + (-1 + z2[6])^2 + z2[4]*(-5 + 3*z2[6]))) + 
    z2[3]*(z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6])^2 - 
      z2[6]*(-1 + z2[6] + z2[4]^2*(2 + z2[6]) + 
        z2[4]*(-2 + 5*z2[6] + z2[6]^2))) + 
    z2[3]^2*(z2[5] + z2[4]^3*(1 + 3*z2[5]) - z2[5]^2*(-1 + z2[6])^2 - 
      z2[5]*z2[6] + z2[4]^2*(-5 + z2[5] + 16*z2[6] - 16*z2[5]*z2[6] - 
        z2[6]^2) - z2[6]*(-1 + 8*z2[6] - 4*z2[6]^2 + z2[6]^3) - 
      z2[4]*(-1 - 3*z2[6] + 10*z2[6]^2 + 2*z2[6]^3 + 
        z2[5]*(1 - 3*z2[6] + 10*z2[6]^2))) - 
    z2[3]^3*(-1 + z2[4]^3*(-2 - 4*z2[5] + z2[5]^2) - z2[5]^2*(-1 + z2[6])^2 + 
      3*z2[6] - 5*z2[6]^2 + 2*z2[6]^3 + z2[6]^4 + 
      z2[5]*(2 - 5*z2[6] + 11*z2[6]^2 - 6*z2[6]^3) + 
      z2[4]^2*(-13*z2[6] + z2[5]^2*(1 + 4*z2[6]) + z2[5]*(-2 + 13*z2[6])) + 
      z2[4]*(-1 + z2[6] + 2*z2[6]^2 + z2[6]^3 + 
        z2[5]^2*(-1 - z2[6] + 4*z2[6]^2) + z2[5]*(2 + z2[6] + 10*z2[6]^2))) + 
    z2[2]*(-z2[5] + z2[5]^2 - z2[4]^2*(-2 + 7*z2[5] - 5*z2[5]^2 + z2[5]^3) - 
      2*z2[6] - z2[5]^2*z2[6] + 3*z2[6]^2 + 
      z2[4]*(6 + z2[5]^2*(-3 + z2[6]) - z2[5]^3*(-1 + z2[6]) - 9*z2[6] + 
        z2[5]*(-1 + 7*z2[6])) + 
      z2[3]*(z2[5] + z2[4]^2*(-2 + 7*z2[5] - 5*z2[5]^2 + z2[5]^3) + 
        z2[5]^2*(-1 + z2[6]) + (2 - 3*z2[6])*z2[6] + 
        z2[4]*(-6 + z2[5] - z2[5]^2*(-3 + z2[6]) + z2[5]^3*(-1 + z2[6]) + 
          9*z2[6] - 7*z2[5]*z2[6])) + 2*z2[3]^4*
       (z2[4]^3*(-1 + z2[5])*z2[5]^2 + z2[6]*(2*z2[5] + 
          z2[5]^2*(-1 + z2[6]) + z2[6]) + z2[4]^2*(-1 - 4*z2[5] - 
          z2[5]^2*(-3 + z2[6]) + z2[5]^3*z2[6]) + 
        z2[4]*(-3 + z2[5] - z2[5]^2*(-4 + z2[6])*z2[6] + z2[5]^3*(-1 + z2[6])*
           z2[6])) + z2[3]^3*(-1 + z2[4]^3*(8 - 16*z2[5] + 9*z2[5]^2) + 
        z2[5]^2*(-1 + z2[6]) + z2[6] + 6*z2[6]^2 + z2[6]^3 + 
        z2[5]*(2 - 3*z2[6] + 6*z2[6]^2) + z2[4]^2*z2[5]*
         (z2[5]^2 + 6*z2[5]*(1 + z2[6]) - 4*(4 + z2[6])) + 
        z2[4]*(3 + z2[5]^3*(-1 + z2[6]) - 22*z2[6] + 
          z2[5]*(-6 + 25*z2[6] - 4*z2[6]^2) + z2[5]^2*(4 - 4*z2[6] + 
            6*z2[6]^2))) + z2[3]^2*(4*z2[4]^3*(-1 + z2[5]) - z2[5] - 
        z2[5]^2*(-1 + z2[6]) - z2[4]^2*(-2 - 5*z2[5]^2 + z2[5]^3 + 
          z2[5]*(11 - 6*z2[6]) + 4*z2[6]) + z2[6]*(-4 + 8*z2[6] + z2[6]^2) + 
        z2[4]*(10 + z2[5]^2*(-3 + z2[6]) - z2[5]^3*(-1 + z2[6]) - 11*z2[6] - 
          3*z2[6]^2 + z2[5]*(-1 + 5*z2[6] + 6*z2[6]^2)))), 
  y[797] -> -8 + 8*(2 + 3*z2[3])*z2[6], y[798] -> -1 + (2 + 3*z2[3])*z2[6], 
  y[799] -> 1 - (3 + 2*z2[3]^2*(-1 + z2[5]) + z2[3]*(3 + z2[5]))*z2[6] + 
    (1 + 2*z2[3])*(2 + z2[3]*z2[5])*z2[6]^2, 
  y[800] -> 2*z2[6] + z2[3]*(-3 + z2[5] + z2[6]), 
  y[801] -> 1 + z2[3]*(-3 + z2[2] + z2[5] - z2[5]*z2[6]), 
  y[802] -> -8 + 8*z2[3]^2*(-4 + z2[2] + 2*z2[4]*(-2 + z2[5])) - 
    8*z2[3]*(-1 + z2[2] + z2[4] + z2[5] - z2[4]*z2[5] - z2[5]*z2[6]), 
  y[803] -> -1 + 2*z2[4]*z2[6] + z2[3]^2*(-2 - 2*(1 + z2[5])*z2[6] + 
      z2[4]*(-3 + z2[5] + z2[6])) + z2[3]*(-((1 + z2[5])*z2[6]) + 
      z2[4]*(-3 + z2[5] + 3*z2[6])), 
  y[804] -> -8*z2[4]*(1 + (-1 + z2[2])*z2[4] - 2*z2[6]) - 
    8*z2[3]*(1 + z2[2]^2*(-1 + z2[4])*z2[4] + z2[4]^3*(-1 + z2[5]) + 
      3*z2[4]^2*(-1 + z2[6]) - 3*z2[6] - z2[4]*(2 + z2[5])*z2[6] + 
      2*z2[6]^2 - z2[2]*(1 + z2[4]^3 - z2[4]^2*(-1 + z2[5]) - 2*z2[6] + 
        z2[4]*(-3 + z2[5] + 3*z2[6] - 2*z2[5]*z2[6]))) + 
    8*z2[3]^3*(2 + z2[4]^3*(7 - 3*z2[5]) + z2[4]^2*(10 - 2*z2[5] - 5*z2[6]) + 
      2*z2[2]^2*(1 + z2[4] - z2[6]) - 5*z2[6] + 2*z2[5]*z2[6] - 
      2*z2[5]*z2[6]^2 + z2[4]*(7 - 10*z2[6] + z2[5]*(-1 + 2*z2[6])) + 
      z2[2]*(-1 + z2[4]^3*(-1 + z2[5]) + z2[4]^2*(-13 + 10*z2[5] - 
          2*z2[5]^2) - 2*(-3 + z2[5])*z2[6] + 
        z2[4]*(-9 + 6*z2[6] - 2*z2[5]^2*z2[6] + z2[5]*(3 + 2*z2[6])))) + 
    8*z2[3]^2*(2 + z2[2]^3*z2[4] - 4*z2[4]^3*(-2 + z2[5]) + 
      z2[4]^2*(11 - 2*z2[5] - 8*z2[6]) + z2[5]*z2[6] - 4*z2[6]^2 - 
      z2[5]*z2[6]^2 - z2[2]^2*(-1 + z2[4] + 2*z2[4]^2 + z2[6]) + 
      z2[4]*(7 - 10*z2[6] + z2[5]*(-1 + 3*z2[6])) + 
      z2[2]*(-1 - z2[4]^2*(-2 + z2[5])^2 + z2[4]^3*z2[5] - z2[5]*z2[6] - 
        z2[4]*(7 - 10*z2[6] + z2[5]^2*z2[6] + z2[5]*(-2 + 3*z2[6])))), 
  y[805] -> z2[2]^4*z2[3]^2*z2[4]*(1 + z2[4] - z2[6]) + 
    z2[2]^3*z2[3]*(1 + z2[4] - z2[6])*(-2*z2[4]^2 + 
      z2[3]^2*(1 + z2[4] - z2[6]) - z2[3]*(-1 + 3*z2[4]^2 + z2[6])) + 
    (1 + z2[3])*z2[4]*(1 + z2[4])*(z2[4] - z2[6])*(z2[4]*(-1 + 2*z2[6]) + 
      z2[3]^2*(1 + z2[4])*(-2 + z2[4]*(-3 + z2[5]) + 3*z2[6]) + 
      z2[3]*(-2 + z2[4]^2*(-3 + z2[5]) + 3*z2[6] + 
        z2[4]*(-5 + z2[5] + 5*z2[6]))) + 
    z2[2]^2*(2*z2[3]*z2[4]*(2*z2[4]^3 + z2[4]*(-1 + z2[6]) - 
        2*z2[4]^2*(-1 + z2[6]) - (-1 + z2[6])^2) + 
      z2[4]^3*(1 + z2[4] - z2[6]) - 2*z2[3]^3*(1 + 2*z2[4])*
       (1 + z2[4] - z2[6])^2 + z2[3]^2*(3*z2[4]^4 - 2*(-1 + z2[6])^2 - 
        3*z2[4]^3*z2[6] + z2[4]^2*(-10 + 9*z2[6]) - 
        3*z2[4]*(3 - 5*z2[6] + 2*z2[6]^2))) + 
    z2[2]*(z2[4]^2*(z2[4] - z2[4]^3 + z2[4]^2*(-1 + z2[6]) + (-1 + z2[6])^2 - 
        z2[4]*z2[6]) + z2[3]*z2[4]*(2 - z2[4]^4*(1 + z2[5]) + 
        z2[4]^2*(-13 + 4*z2[5])*(-1 + z2[6]) - 5*z2[6] + 4*z2[6]^2 + 
        z2[4]^3*(3 + z2[5]*(-3 + z2[6]) + z2[6]) + 
        z2[4]*(11 - 19*z2[6] + 7*z2[6]^2 + z2[5]*(-2 + 3*z2[6]))) + 
      z2[3]^3*(-(z2[4]^5*(-1 + z2[5])) + z2[4]^4*(12 + z2[5]^2 + 
          z2[5]*(-8 + z2[6]) - z2[6]) + z2[6]*(-2 + 3*z2[6]) + 
        z2[4]^3*(27 + 2*z2[5]^2 - 17*z2[6] + 3*z2[5]*(-5 + 2*z2[6])) + 
        z2[4]*(6 - 17*z2[6] + 8*z2[6]^2 + z2[5]*(-2 + 4*z2[6])) + 
        z2[4]^2*(22 + z2[5]^2 - 31*z2[6] + 6*z2[6]^2 + 
          z2[5]*(-10 + 9*z2[6]))) + z2[3]^2*(z2[4]^5*(1 - 2*z2[5]) + 
        z2[6]*(-2 + 3*z2[6]) + z2[4]^4*(16 + z2[5]^2 - z2[6] + 
          z2[5]*(-11 + 2*z2[6])) + z2[4]*(8 - 21*z2[6] + 12*z2[6]^2 + 
          z2[5]*(-2 + 4*z2[6])) + z2[4]^3*(37 + 2*z2[5]^2 - 29*z2[6] + 
          2*z2[5]*(-9 + 5*z2[6])) + z2[4]^2*(30 + z2[5]^2 - 47*z2[6] + 
          12*z2[6]^2 + z2[5]*(-11 + 12*z2[6])))), 
  y[806] -> 8*z2[3]*(-5 + 2*z2[2] - 2*z2[4]) - 8*z2[4], 
  y[807] -> 1 + z2[4] + z2[3]*(2 + z2[4] + z2[5]), 
  y[808] -> 8*z2[4]*(1 + z2[4]^2 - z2[4]*(1 + z2[6])) + 
    8*z2[3]*(1 + 5*z2[4]^3 + z2[4]*(2 + z2[5] - 7*z2[6]) + 
      z2[2]^2*z2[4]*(1 + z2[4] - z2[6]) - z2[6] - 
      z2[4]^2*(-7 + z2[5] + 5*z2[6]) - z2[2]*(1 + z2[4]^3 + 
        z2[4]*(2 + z2[5] - 5*z2[6]) - z2[4]^2*(-8 + 2*z2[5] + z2[6]))) - 
    8*z2[3]^2*(-2 - 4*z2[4]^3 - z2[5] + z2[2]^3*(1 + z2[4] - z2[6]) - 
      2*z2[2]^2*(2 + z2[4])*(1 + z2[4] - z2[6]) + 4*z2[6] + z2[5]*z2[6] + 
      2*z2[4]^2*(-6 + z2[5] + 2*z2[6]) + 2*z2[4]*(-4 + 5*z2[6]) + 
      z2[2]*(1 + z2[4]^3 + z2[5] + z2[4]*(17 - 7*z2[5] + z2[5]^2 - 8*z2[6]) - 
        7*z2[6] - z2[4]^2*(-13 + 4*z2[5] + z2[6]))), 
  y[809] -> z2[2]^4*z2[3]^2*(1 + z2[4] - z2[6])^2 + 
    z2[2]^2*(z2[4]^2 + 4*z2[3]*z2[4]*(1 + z2[4]) + 3*z2[3]^2*(1 + z2[4])^2)*
     (1 + z2[4] - z2[6])^2 - z2[2]^3*z2[3]*(2*z2[4] + z2[3]*(2 + 3*z2[4]))*
     (1 + z2[4] - z2[6])^2 + (1 + z2[3])*z2[4]*(z2[4] - z2[6])*
     (z2[4]*(2 + 2*z2[4]^2 - 2*z2[4]*(-2 + z2[6]) - 3*z2[6]) + 
      z2[3]*(1 + z2[4])*(3 + 2*z2[4]^2 - 4*z2[6] - 
        z2[4]*(-6 + z2[5] + 2*z2[6]))) - 
    z2[2]*(z2[4]^2*(2 + z2[4])*(1 + z2[4] - z2[6])^2 + 
      z2[3]*z2[4]*(3 + 2*z2[4]^4 + z2[4]^3*(15 - 3*z2[5] - 4*z2[6]) - 
        8*z2[6] + 6*z2[6]^2 + z2[4]^2*(27 + 3*z2[5]*(-2 + z2[6]) - 23*z2[6] + 
          2*z2[6]^2) + z2[4]*(17 - 29*z2[6] + 8*z2[6]^2 + 
          z2[5]*(-3 + 4*z2[6]))) + z2[3]^2*(1 + z2[4])*
       (z2[4]^4 + z2[4]^3*(10 - 3*z2[5] - 2*z2[6]) + z2[6]*(-3 + 4*z2[6]) + 
        z2[4]^2*(20 + z2[5]^2 + 3*z2[5]*(-3 + z2[6]) - 15*z2[6] + z2[6]^2) + 
        z2[4]*(9 - 20*z2[6] + 5*z2[6]^2 + z2[5]*(-3 + 5*z2[6])))), 
  y[810] -> 1 + z2[2]^(-2), y[811] -> 6 + z2[3]*(5 - 4*z2[6]) - 4*z2[6], 
  y[812] -> 3 + z2[3]*(4 + z2[2] - 2*z2[6]) - 2*z2[6], 
  y[813] -> 3 - 2*z2[3]*(-1 + z2[6]) - 2*z2[6], 
  y[814] -> 2 + z2[3]*(3 + z2[2] - z2[6]) - z2[6], 
  y[815] -> -2 + z2[3]*(-1 + z2[6]) + z2[6], y[816] -> 1 + z2[5]*z2[6], 
  y[817] -> 2*(-2 + z2[6]) + z2[3]*(-3 + 2*z2[6]), 
  y[818] -> 1 - z2[5]^2*z2[6] + z2[5]*(-1 + 2*z2[6]), 
  y[819] -> -2 + z2[4] + 2*z2[6] + z2[3]*(-4 + z2[4] + 2*z2[6]), 
  y[820] -> -2 + z2[4] + 2*z2[6] + z2[3]*(-8 - 2*z2[2] + z2[4] + 2*z2[6]), 
  y[821] -> 3*(-2 + z2[4] + 2*z2[6]) + z2[3]*(-8 + 3*z2[4] + 6*z2[6]), 
  y[822] -> 9*(-1 + z2[6]) + z2[3]*(-13 + 9*z2[6]), 
  y[823] -> z2[6] - z2[5]^2*(-1 + z2[6]^2) + z2[5]*(-1 - 2*z2[6] + z2[6]^2), 
  y[824] -> -9*(-1 + z2[6])^2 + z2[3]^2*(-22 + 30*z2[6] - 9*z2[6]^2) - 
    6*z2[3]*(5 - 8*z2[6] + 3*z2[6]^2), 
  y[825] -> 2*z2[3]*(9 + 2*z2[2] - 3*z2[6])*(-1 + z2[6]) - 3*(-1 + z2[6])^2 - 
    z2[3]^2*(z2[2]^2 + z2[2]*(7 - 4*z2[6]) + 3*(6 - 6*z2[6] + z2[6]^2)), 
  y[826] -> 1 + (3*z2[3])/4, y[827] -> -2 - z2[3]*(5 + z2[2] - 2*z2[6]), 
  y[828] -> -2*z2[5]*(-1 + z2[6]) - z2[5]^2*(-1 + z2[6])^2 - z2[6], 
  y[829] -> 2*(-3 + z2[6]) + 3*z2[3]*(-2 + z2[6]), y[830] -> -3 + 2*z2[6], 
  y[831] -> 2*z2[4]*(1 + z2[5]*(-1 + z2[6])) - z2[5]*z2[6], 
  y[832] -> -1 - 2*z2[5]*z2[6] - 2*z2[5]^2*(-1 + z2[6])*z2[6], 
  y[833] -> 2 - 3*z2[6] + z2[6]^2, 
  y[834] -> 1 - 2*(2 - 3*z2[5] + z2[5]^2)*z2[6] + 
    2*(-2 + z2[5])*z2[5]*z2[6]^2, y[835] -> -2 + z2[3]*(-4 - z2[2] + z2[6]), 
  y[836] -> -2 + z2[6] + (3*z2[3]*(-3 + 2*z2[6]))/4, 
  y[837] -> -6 + 4*z2[6] + z2[3]*(-4 + 3*z2[6]), 
  y[838] -> -10 + 8*z2[6] + z2[3]*(-7 + 6*z2[6]), 
  y[839] -> 2 - z2[5]^2*(-4 + z2[6])*(-1 + z2[6])^2 + 
    z2[5]^3*(-1 + z2[6])^3 - 2*z2[6] + z2[6]^2 - 
    z2[5]*(4 - 5*z2[6] + z2[6]^2), 
  y[840] -> -2 + z2[6] + z2[5]^3*(-1 + z2[6])^2*(1 + 2*z2[6]) + 
    z2[5]*(3 + 2*z2[6] - 2*z2[6]^2) - 2*z2[5]^2*(2 - 3*z2[6]^2 + z2[6]^3), 
  y[841] -> 1 - 3*z2[2]*(-1 + z2[6]) - 4*z2[6] + z2[6]^2 + 
    z2[5]^3*(-1 + z2[6])^2*(3 + z2[6]) - z2[5]*(-5 + 2*z2[6] + z2[6]^2) - 
    z2[5]^2*(5 - 3*z2[6] - 3*z2[6]^2 + z2[6]^3), 
  y[842] -> -1 - 3*z2[5] + 3*z2[5]^2 - 2*z2[5]^3 + 
    z2[4]^2*(-1 + z2[5] - z2[5]^2) + 3*z2[6] + z2[5]*z2[6] - z2[5]^2*z2[6] + 
    3*z2[5]^3*z2[6] - z2[6]^2 + z2[5]*z2[6]^2 - 3*z2[5]^2*z2[6]^2 + 
    2*z2[5]^2*z2[6]^3 - z2[5]^3*z2[6]^3 + z2[2]*(-2 + z2[4] + 2*z2[6]) + 
    z2[4]*(1 + z2[5]^3 - z2[6] + z2[5]*(1 + z2[6]) - z2[5]^2*(1 + 2*z2[6])), 
  y[843] -> -2 - (5*z2[3])/4, y[844] -> 1 + z2[3]*(3 - 2*z2[6]) - z2[6], 
  y[845] -> 12 + z2[3]*(8 + z2[5]*(-1 + z2[6]) - 5*z2[6]) - 8*z2[6], 
  y[846] -> 4 + 9*z2[3] + 5*z2[3]^2, 
  y[847] -> -2 + z2[3]*(-3 + z2[6]) + z2[6], 
  y[848] -> -1 + (z2[3]*(2 + z2[5]*(-1 + z2[6]))*(-1 + z2[6]))/2 + z2[6], 
  y[849] -> -3 + 2*z2[3]*(-2 + z2[6]) + 2*z2[6], 
  y[850] -> -1 + 2*z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6])^2 + 2*z2[6], 
  y[851] -> -4 + z2[5]*(-1 + z2[6]) + 3*z2[6], 
  y[852] -> -2 - 3*z2[5]*(-1 + z2[6]) + z2[5]^2*(-4 + z2[6])*(-1 + z2[6])^2 - 
    z2[5]^3*(-1 + z2[6])^3 + 3*z2[6] - 2*z2[6]^2, 
  y[853] -> 7 + z2[5] - 6*z2[6] - z2[5]*z2[6]^2, 
  y[854] -> -1 + z2[5]*(2 + z2[6]), 
  y[855] -> -1 - z2[4] + z2[5]*(1 + z2[4] + z2[6]), 
  y[856] -> -(z2[2]*(4 + 3*z2[3])) + z2[3]*z2[5]*(-1 + z2[6]) + 
    2*(-3 + z2[3]*(-2 + z2[6]) + z2[6]), y[857] -> -4 - 5*z2[3], 
  y[858] -> 5 + z2[2] + 2*z2[2]*z2[3] - z2[4] - 2*z2[6] - 
    z2[3]*(-8 + z2[4] + 2*z2[6]), y[859] -> -3 + z2[4] + 2*z2[6] + 
    z2[3]*(-4 + z2[4] + 2*z2[6]), 
  y[860] -> -4 + 3*z2[6] + z2[3]*(-5 + 3*z2[6]), 
  y[861] -> -2 - (z2[2]*(4 + 3*z2[3]))/4 + z2[6] + 
    (z2[3]*(-5 + 2*z2[5]*(-1 + z2[6]) + 3*z2[6]))/4, 
  y[862] -> -7 + 3*z2[4] + 6*z2[6] + z2[3]*(-8 + 3*z2[4] + 6*z2[6]), 
  y[863] -> -11 + 9*z2[6] + z2[3]*(-13 + 9*z2[6]), 
  y[864] -> (1 - 2*z2[5])*z2[5]*z2[6] + 
    z2[4]*(1 + 2*z2[5]^2*(-1 + z2[6]) + z2[5]*z2[6]), 
  y[865] -> 1 + z2[6] + 2*z2[5]^2*(-1 + z2[6])*z2[6] + z2[5]*(1 + z2[6]^2), 
  y[866] -> 3*(2 - 3*z2[6] + z2[6]^2) + z2[3]*(10 - 12*z2[6] + 3*z2[6]^2), 
  y[867] -> 2*(-1 + z2[6]) - 2*z2[5]^3*(-1 + z2[6])*z2[6] + 
    z2[5]*(1 - z2[6] + 2*z2[6]^2) + z2[5]^2*(-1 - 4*z2[6] + 3*z2[6]^2), 
  y[868] -> 3*(5 - 8*z2[6] + 3*z2[6]^2) + z2[3]*(22 - 30*z2[6] + 9*z2[6]^2), 
  y[869] -> 4 - 5*z2[6] + z2[6]^2 - z2[5]^3*(-1 + z2[6])^2*(1 + 2*z2[6]) + 
    z2[5]^2*(5 - 3*z2[6] - 3*z2[6]^2 + z2[6]^3) + 
    z2[5]*(-4 + 3*z2[6] - 3*z2[6]^2 + z2[6]^3), 
  y[870] -> 4 + z2[2]^2*z2[3] - 5*z2[6] + z2[6]^2 + 
    z2[3]*(10 - 8*z2[6] + z2[6]^2) - 
    z2[2]*(-1 + z2[6] + z2[3]*(-5 + 2*z2[6])), 
  y[871] -> 1 + 3*z2[5] - 3*z2[5]^2 + 2*z2[5]^3 + 
    z2[4]^2*(1 - z2[5] + z2[5]^2) - 3*z2[6] - z2[5]*z2[6] + z2[5]^2*z2[6] - 
    3*z2[5]^3*z2[6] + z2[6]^2 - z2[5]*z2[6]^2 + 3*z2[5]^2*z2[6]^2 - 
    2*z2[5]^2*z2[6]^3 + z2[5]^3*z2[6]^3 - z2[2]*(-2 + z2[4] + 2*z2[6]) - 
    z2[4]*(1 + z2[5]^3 - z2[6] + z2[5]*(1 + z2[6]) - z2[5]^2*(1 + 2*z2[6])), 
  y[872] -> 5 - 4*z2[6] + (z2[3]*(13 - 10*z2[6] + z2[5]*(-1 + z2[6]^2)))/4, 
  y[873] -> z2[2]^2*z2[3] + z2[2]*(2 + z2[3]*(7 - 4*z2[6]) - 2*z2[6]) + 
    3*(3 - 4*z2[6] + z2[6]^2 + z2[3]*(6 - 6*z2[6] + z2[6]^2)), 
  y[874] -> 1 + (z2[3]*(5 - z2[6] + z2[5]*(-3 + 2*z2[6] + z2[6]^2)))/4, 
  y[875] -> -3/4 - z2[3], y[876] -> 4 + z2[3]*(5 - 4*z2[6]) - 3*z2[6], 
  y[877] -> 3 + z2[2]*(1 + z2[3]) - 2*z2[3]*(-2 + z2[6]) - z2[6], 
  y[878] -> 5 + 2*z2[2]*(1 + z2[3]) - 2*z2[3]*(-3 + z2[6]) - z2[6], 
  y[879] -> -5 + 3*z2[6] + z2[3]*(-6 + 4*z2[6]), 
  y[880] -> z2[3]*(-37 + 54*z2[6] - 18*z2[6]^2) + 
    z2[3]^2*(-22 + 30*z2[6] - 9*z2[6]^2) - 3*(5 - 8*z2[6] + 3*z2[6]^2), 
  y[881] -> -3*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) - 
    z2[3]^2*(22 + 3*z2[4]^2 + 6*z2[4]*(-2 + z2[6]) - 30*z2[6] + 9*z2[6]^2) - 
    6*z2[3]*(5 + z2[4]^2 - 8*z2[6] + 3*z2[6]^2 + z2[4]*(-3 + 2*z2[6])), 
  y[882] -> -z2[4]^2 - 2*z2[4]*(-1 + z2[6]) - 3*(-1 + z2[6])^2 - 
    z2[3]^2*(z2[2]^2 + z2[4]^2 + z2[2]*(7 - 2*z2[4] - 4*z2[6]) + 
      2*z2[4]*(-4 + z2[6]) + 3*(6 - 6*z2[6] + z2[6]^2)) + 
    2*z2[3]*(-z2[4]^2 + z2[4]*(5 - 2*z2[6]) + z2[2]*(-2 + z2[4] + 2*z2[6]) - 
      3*(3 - 4*z2[6] + z2[6]^2)), y[883] -> -3/2 - 2*z2[3], 
  y[884] -> z2[2]^(-2) + z2[2]^(-1) + 
    (1 + (z2[2]*z2[3] - z2[3]*z2[4] - z2[6])^(-1))/(1 + z2[4] - z2[6])^2 + 
    (z2[2]*z2[3] - z2[3]*z2[4] - z2[6])^(-1), 
  y[885] -> 1 + (z2[2]*z2[3] - z2[3]*z2[4] - z2[6])^(-1), 
  y[886] -> 4 + z2[3]*(5 - 4*z2[6]) - (11*z2[6])/4, y[887] -> 2 - z2[4], 
  y[888] -> 3 - z2[4], y[889] -> 7/2 + z2[2]*(3/2 + z2[3]) - 
    2*z2[3]*(-2 + z2[6]) - (3*z2[6])/4, y[890] -> -3 + z2[6], 
  y[891] -> 13 + z2[2]*(6 + 4*z2[3]) - 4*z2[3]*(-3 + z2[6]) - 2*z2[6], 
  y[892] -> 3 + 7*z2[3] + 4*z2[3]^2, y[893] -> -5 + 2*z2[6], 
  y[894] -> 28 + (-21 + z2[5])*z2[6] - 2*(-1 + z2[5])*z2[6]^2, 
  y[895] -> 16 + 3*(-5 + z2[5])*z2[6] - 2*(-1 + z2[5])*z2[6]^2, 
  y[896] -> -8 + 8*z2[6] + (-1 + z2[5])*z2[6]^2, 
  y[897] -> -20 - 4*z2[4]^2 + z2[6] + (-1 + z2[4])*z2[5]*z2[6] + 
    3*z2[4]*(4 + z2[6]), y[898] -> -11 + 6*z2[6] + 4*z2[3]*(-3 + 2*z2[6]), 
  y[899] -> z2[2]*(4 + 11*z2[3] + 8*z2[3]^2) + 
    z2[3]*(47 - 7*z2[4] - 14*z2[6]) - 4*z2[3]^2*(-8 + z2[4] + 2*z2[6]) - 
    3*(-6 + z2[4] + 2*z2[6]), y[900] -> 22 - 9*z2[4] + 
    z2[3]*(53 - 21*z2[4] - 42*z2[6]) - 18*z2[6] - 
    4*z2[3]^2*(-8 + 3*z2[4] + 6*z2[6]), 
  y[901] -> -10 + 3*z2[4] + 6*z2[6] + 4*z2[3]^2*(-4 + z2[4] + 2*z2[6]) + 
    z2[3]*(-25 + 7*z2[4] + 14*z2[6]), 
  y[902] -> -13 + 9*z2[6] + 4*z2[3]^2*(-5 + 3*z2[6]) + 
    z2[3]*(-32 + 21*z2[6]), y[903] -> -35 + 27*z2[6] + 
    4*z2[3]^2*(-13 + 9*z2[6]) + z2[3]*(-85 + 63*z2[6]), 
  y[904] -> -(z2[3]*(-1 + z2[5])*(2 + z2[6])) + 
    z2[6]*(-8 + 4*z2[4] + (-1 + z2[5])*z2[6]), 
  y[905] -> -4*z2[4]^2 + 2*(-6 + z2[6] - z2[5]*z2[6]) + 
    z2[4]*(8 + (3 + z2[5])*z2[6]), y[906] -> 2 + (4 + z2[5])*z2[6] - 
    4*z2[6]^2 + z2[6]^3 + z2[3]^2*(-1 + z2[6])^2*(2 + z2[5]*z2[6]) + 
    z2[3]*(2 + (1 + z2[5])*z2[6])*(2 - 3*z2[6] + z2[6]^2), 
  y[907] -> 4*z2[2]^2*z2[3]*(1 + z2[3]) + 
    z2[2]*(4 + z2[3]*(23 - 11*z2[6]) + z2[3]^2*(20 - 8*z2[6]) - 4*z2[6]) + 
    4*z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 3*(5 - 6*z2[6] + z2[6]^2) + 
    z2[3]*(52 - 47*z2[6] + 7*z2[6]^2), 
  y[908] -> -51 + 78*z2[6] - 27*z2[6]^2 + 
    z2[3]*(-133 + 192*z2[6] - 63*z2[6]^2) - 
    4*z2[3]^2*(22 - 30*z2[6] + 9*z2[6]^2), 
  y[909] -> 21 - 30*z2[6] + 9*z2[6]^2 + 
    4*z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) + 
    z2[3]*(58 - 75*z2[6] + 21*z2[6]^2), 
  y[910] -> 8 + 3*(2 + z2[5])*z2[6] - 2*(8 + z2[5])*z2[6]^2 + 5*z2[6]^3 + 
    z2[3]^2*(-1 + z2[6])^2*(8 + (-2 + 3*z2[5])*z2[6]) + 
    2*z2[3]*(-1 + z2[6])*(-8 + (4 - 3*z2[5])*z2[6] + (1 + 2*z2[5])*z2[6]^2), 
  y[911] -> 3*z2[3]*(-1 + z2[5]) - 2*z2[6]*(-7 + 3*z2[6] + 
      z2[5]*(1 + z2[6])), y[912] -> -(z2[3]*(-1 + z2[5])) + 
    z2[6]*(-5 + 3*z2[6] + z2[5]*(1 + z2[6])), 
  y[913] -> (1 + z2[4])*z2[6] + z2[3]*(z2[4]^2*(-1 + z2[5]) + z2[5]*z2[6] + 
      z2[4]*(-1 + z2[5] + z2[6])), y[914] -> -6 - 2*z2[4]^2 - 8*z2[6] + 
    4*z2[6]^2 + z2[4]*(4 + 6*z2[6]) - 
    2*z2[3]^2*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) + 
    z2[3]*(-12 + 8*z2[4] - 4*z2[4]^2 + 8*z2[6] + z2[6]^2) + 
    z2[5]*z2[6]*(-2 + z2[4] + z2[3]^2*(-2 + z2[4] + 2*z2[6]) + 
      z2[3]*(-4 + 2*z2[4] + 3*z2[6])), 
  y[915] -> z2[6]^2*(-4 - 2*z2[2] + z2[6]) + z2[3]*z2[5]*(-1 + z2[6])*
     (28 + 4*z2[2]^2*(2 + z2[3]) + z2[2]*(z2[3]*(16 - 5*z2[6]) - 
        8*(-3 + z2[6])) - 20*z2[6] + z2[6]^2 + 
      z2[3]*(24 - 16*z2[6] + z2[6]^2)) + 
    z2[3]*(32 - 4*z2[2]^2*(-2 + z2[6]) - 34*z2[6] + 5*z2[6]^2 + z2[6]^3 + 
      2*z2[2]*(12 - 10*z2[6] + z2[6]^2)) + 
    z2[3]^2*(24 - 2*z2[2]^3 + z2[2]^2*(-4 + z2[6]) - 22*z2[6] + 5*z2[6]^2 + 
      z2[2]*(6 - 4*z2[6] + z2[6]^2)), 
  y[916] -> -4*z2[2]^2*z2[3]*(1 + z2[3]) + 
    2*z2[2]*(4*(-1 + z2[6]) + 2*z2[3]^2*(-7 + 4*z2[6]) + 
      z2[3]*(-17 + 11*z2[6])) - 3*(11 - 14*z2[6] + 3*z2[6]^2 + 
      4*z2[3]^2*(6 - 6*z2[6] + z2[6]^2) + z2[3]*(33 - 36*z2[6] + 7*z2[6]^2)), 
  y[917] -> z2[6]^2*(-4 - 2*z2[2] + z2[6]) + 
    z2[3]^2*(66 - 2*z2[2]^3 + z2[2]^2*(-4 + z2[6]) - 89*z2[6] + 32*z2[6]^2 - 
      2*z2[6]^3 + 3*z2[2]*(6 - 7*z2[6] + 2*z2[6]^2)) + 
    z2[3]*z2[5]*(-1 + z2[6])*(76 + 8*z2[2]^2*(2 + z2[3]) + 
      z2[2]*(56 + z2[3]*(38 - 16*z2[6]) - 24*z2[6]) - 62*z2[6] + 4*z2[6]^2 + 
      z2[3]*(66 - 53*z2[6] + 5*z2[6]^2)) + 
    2*z2[3]*(43 + z2[2]^2*(8 - 6*z2[6]) - 60*z2[6] + 19*z2[6]^2 + 
      z2[2]*(28 - 32*z2[6] + 7*z2[6]^2)), 
  y[918] -> -3 - 3*z2[6] + 10*z2[6]^2 - 9*z2[6]^3 + 3*z2[6]^4 + 
    z2[5]*(1 + z2[6]) + z2[3]^2*(-1 + z2[6])*(26 - 32*z2[6] + 9*z2[6]^2 + 
      z2[5]*(-16 + 34*z2[6] - 21*z2[6]^2 + 3*z2[6]^3)) + 
    z2[3]*(-1 + z2[6])*(28 - 28*z2[6] + 3*z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(-16 + 34*z2[6] - 21*z2[6]^2 + 3*z2[6]^3)), 
  y[919] -> -4 - 5*z2[6] + (16 + z2[5])*z2[6]^2 - 11*z2[6]^3 + 3*z2[6]^4 + 
    z2[3]^2*(-1 + z2[6])^2*(-12 + 7*z2[6] + 
      z2[5]*(4 - 8*z2[6] + 3*z2[6]^2)) + z2[3]*(-1 + z2[6])*
     (16 - 14*z2[6] - z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(-4 + 12*z2[6] - 11*z2[6]^2 + 3*z2[6]^3)), 
  y[920] -> 14 + (14 + z2[5])*z2[6] - 2*(15 + z2[5])*z2[6]^2 + 11*z2[6]^3 + 
    z2[3]^2*(-1 + z2[6])*(-42 + 38*z2[6] - 6*z2[6]^2 + 
      z2[5]*(14 - 27*z2[6] + 11*z2[6]^2)) + 
    2*z2[3]*(28 - 39*z2[6] + 11*z2[6]^2 + 2*z2[6]^3 + 
      z2[5]*(-7 + 21*z2[6] - 20*z2[6]^2 + 6*z2[6]^3)), 
  y[921] -> 8 + 8*z2[6] - 16*z2[6]^2 + 7*z2[6]^3 - 2*z2[5]*(1 + z2[6]) + 
    2*z2[3]*(43 - 61*z2[6] + 20*z2[6]^2 + z2[6]^3 + 
      z2[5]*(-25 + 55*z2[6] - 36*z2[6]^2 + 6*z2[6]^3)) + 
    z2[3]^2*(80 - 129*z2[6] + 58*z2[6]^2 - 6*z2[6]^3 + 
      z2[5]*(-50 + 111*z2[6] - 74*z2[6]^2 + 13*z2[6]^3)), 
  y[922] -> -10 - 2*z2[4]^2 - 15*z2[6] - z2[5]*z2[6] + 8*z2[6]^2 + 
    z2[4]*(6 + (8 + z2[5])*z2[6]) + z2[3]*(-40 + 2*z2[4]^2*(-4 + z2[5]) + 
      z2[4]*(24 + 6*z2[5]*(-1 + z2[6]) - 2*z2[6]) + 24*z2[6] + z2[6]^2 + 
      z2[5]*(10 - 20*z2[6] + 9*z2[6]^2)) + 
    z2[3]^2*(-30 + 2*z2[4]^2*(-3 + z2[5]) + 31*z2[6] - 6*z2[6]^2 + 
      z2[5]*(10 - 19*z2[6] + 8*z2[6]^2) + 
      z2[4]*(-6*(-3 + z2[6]) + z2[5]*(-6 + 5*z2[6]))), 
  y[923] -> (-1 - z2[3])*(4 + 7*z2[6] - 5*z2[6]^2 - 2*z2[4]*(1 + z2[6]) + 
      z2[3]*(54 + 6*z2[4]^2 - 43*z2[6] + 6*z2[6]^2 + 
        z2[4]*(-28 + 6*z2[6]))) + (1 + z2[3])*z2[5]*
     (z2[6] + z2[3]*(34 + 4*z2[4]^2 - 43*z2[6] + 10*z2[6]^2 + 
        z2[4]*(-18 + 7*z2[6]))), y[924] -> -54 - 8*z2[2]^2 + 22*z2[4] - 
    2*z2[4]^2 + 32*z2[6] - z2[4]*z2[6] - z2[6]^2 - 
    z2[3]*(42 + 2*z2[4]^2 + 2*z2[4]*(-9 + z2[6]) - 25*z2[6] + 2*z2[6]^2) + 
    z2[2]*(4*(-8 + 2*z2[4] + 3*z2[6]) + z2[3]*(-12 + 4*z2[4] + 5*z2[6])) + 
    z2[5]*(48 + 4*z2[2]^2*(2 + z2[3]) - 20*z2[4] + 2*z2[4]^2 - 42*z2[6] + 
      2*z2[4]*z2[6] + 3*z2[6]^2 + z2[3]*(42 + 2*z2[4]^2 + 
        3*z2[4]*(-6 + z2[6]) - 37*z2[6] + 4*z2[6]^2) - 
      z2[2]*(8*(-4 + z2[4] + 2*z2[6]) + z2[3]*(-22 + 6*z2[4] + 11*z2[6]))), 
  y[925] -> -1 + z2[3] - z2[3]*z2[5], 
  y[926] -> (1 + z2[4] - z2[6])^(-2) + (z2[2]*z2[3] - z2[3]*z2[4] - z2[6])^
     (-1), y[927] -> -2 - z2[3], 
  y[928] -> 1 + z2[2]^(-1) + 1/((1 + z2[4] - z2[6])^2*
      (z2[2]*z2[3] - z2[3]*z2[4] - z2[6])), y[929] -> -2 + z2[4] - z2[6], 
  y[930] -> -3 - z2[3] + z2[4] - z2[6], 
  y[931] -> 5 - z2[3]*(-4 + z2[6]) - z2[6], 
  y[932] -> 4 - z2[3]*(-2 + z2[6]) - z2[6], 
  y[933] -> -(z2[3]*(1 + z2[4])*z2[5]) + (-1 + z2[3])*(1 + z2[4] - z2[6]), 
  y[934] -> 7*z2[3]*(-1 + z2[5]) - 3*(3 + z2[5])*z2[6], 
  y[935] -> -2*z2[3]*(-1 + z2[5]) + (3 + z2[5])*z2[6], 
  y[936] -> 6 + 7*z2[3] + z2[2]*(2 + 3*z2[3]) - 
    z2[3]*z2[5]*(1 + z2[2] + z2[6]), 
  y[937] -> -10 - z2[2]^2*(4 + z2[3]) - (2 + z2[2])*z2[3]*z2[5]*
     (-1 + z2[6]) + 7*z2[6] + 2*z2[3]*(-5 + 3*z2[6]) + 
    z2[2]*(-10 + 2*z2[3]*(-3 + z2[6]) + 3*z2[6]), 
  y[938] -> 5 + z2[3]*(5 - z2[5]*z2[6]), 
  y[939] -> 5*(-1 + z2[6]) + z2[3]*(-6 + z2[5] + 5*z2[6] - z2[5]*z2[6]), 
  y[940] -> 2 - z2[3]^2*(-2 + z2[5]*(-2 + z2[6]) - z2[6])*(-1 + z2[6])^2 - 
    z2[3]^3*z2[5]*(-1 + z2[6])^3 + (5 + z2[5])*z2[6] - 6*z2[6]^2 + 
    2*z2[6]^3 - z2[3]*(-1 + z2[6])*(4 + z2[5] + 2*z2[6] - 3*z2[6]^2), 
  y[941] -> z2[6]*(8 - 4*z2[4] - (-5 + z2[5])*z2[6]) - 
    z2[3]*(-1 + z2[5])*(3 + z2[6] + z2[6]^2), 
  y[942] -> -(z2[3]*(-1 + z2[5])) + z2[6]*(7 - z2[6] + z2[5]*(1 + z2[6])), 
  y[943] -> z2[3]*(-1 + z2[5]) - (z2[6]*(25 - 3*z2[6] + 3*z2[5]*(1 + z2[6])))/
     4, y[944] -> -(z2[3]*(-1 + z2[5])*(3 + 2*z2[6] + z2[6]^2)) + 
    z2[6]*(20 + 4*z2[4]^2 + (11 + z2[5])*z2[6] + (3 + z2[5])*z2[6]^2 - 
      z2[4]*(12 + (7 + z2[5])*z2[6])), 
  y[945] -> -8 + z2[3]^3*z2[5]*(-4 + z2[6])*(-1 + z2[6])^2 - 
    3*(5 + z2[5])*z2[6] + 12*z2[6]^2 - 2*z2[6]^3 + 
    z2[3]*(-16 + 6*z2[6] + 10*z2[6]^2 - 3*z2[6]^3 + z2[5]*(-4 + 3*z2[6])) + 
    z2[3]^2*(-1 + z2[6])*(8 - z2[6] - z2[6]^2 + 
      z2[5]*(8 - 7*z2[6] + z2[6]^2)), 
  y[946] -> 1 + z2[5] + 5*z2[6] - 3*z2[6]^3 + 
    z2[3]*(-10 + 50*z2[6] - 35*z2[6]^2 + 3*z2[6]^3 - 
      5*z2[5]*(-1 + z2[6])^2*(-5 + 3*z2[6])) - z2[3]^3*(-1 + z2[6])*
     (6 - 4*z2[6] + z2[5]*(15 - 20*z2[6] + 6*z2[6]^2)) + 
    z2[3]^2*(-6 + 35*z2[6] - 31*z2[6]^2 + 6*z2[6]^3 + 
      z2[5]*(40 - 100*z2[6] + 81*z2[6]^2 - 21*z2[6]^3)), 
  y[947] -> 3 + 10*z2[6] - 10*z2[6]^2 + 3*z2[6]^3 + z2[5]*(1 + z2[6]) - 
    z2[3]^3*(-1 + z2[6])^2*(-1 + z2[5]*(-6 + 4*z2[6])) - 
    z2[3]^2*(-1 + z2[6])*(6 + 5*z2[6] - 4*z2[6]^2 + 
      z2[5]*(12 - 20*z2[6] + 9*z2[6]^2)) + 
    z2[3]*(9 + 8*z2[6] - 20*z2[6]^2 + 7*z2[6]^3 + 
      z2[5]*(6 - 16*z2[6] + 15*z2[6]^2 - 5*z2[6]^3)), 
  y[948] -> -11 - 27*z2[6] + 20*z2[6]^2 - 4*z2[6]^3 - 3*z2[5]*(1 + z2[6]) + 
    z2[3]^3*(-1 + z2[6])*(3 - z2[6] + z2[5]*(21 - 20*z2[6] + 3*z2[6]^2)) + 
    z2[3]*(-31 - 18*z2[6] + 33*z2[6]^2 - 7*z2[6]^3 + 
      z2[5]*(-21 + 39*z2[6] - 21*z2[6]^2 + 2*z2[6]^3)) + 
    z2[3]^2*(-20 + 3*z2[6] + 13*z2[6]^2 - 3*z2[6]^3 + 
      z2[5]*(-42 + 81*z2[6] - 45*z2[6]^2 + 5*z2[6]^3)), 
  y[949] -> -3 - 3*z2[5] - 12*z2[6] + 4*z2[6]^2 - 2*z2[6]^3 + 
    z2[3]^3*(-15 + 16*z2[6] - 3*z2[6]^2 + 
      z2[5]*(-45 + 74*z2[6] - 33*z2[6]^2 + 3*z2[6]^3)) + 
    z2[3]*(29 - 100*z2[6] + 45*z2[6]^2 - 5*z2[6]^3 + 
      z2[5]*(-73 + 130*z2[6] - 61*z2[6]^2 + 4*z2[6]^3)) + 
    z2[3]^2*(20 - 71*z2[6] + 37*z2[6]^2 - 3*z2[6]^3 + 
      z2[5]*(-118 + 203*z2[6] - 93*z2[6]^2 + 7*z2[6]^3)), 
  y[950] -> 6 + 2*z2[4]^2 + 14*z2[6] + 2*z2[5]*z2[6] + z2[6]^2 + 
    z2[5]*z2[6]^2 - z2[4]*(4 + (9 + z2[5])*z2[6]) + 
    z2[3]^3*z2[5]*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) + 
    z2[3]^2*(6 + 2*z2[4]^2*(1 + z2[5]) + z2[4]*(-4 + z2[5]*(-4 + z2[6]) - 
        z2[6]) - 2*z2[6] - z2[6]^2 + z2[5]*(6 - 6*z2[6] + z2[6]^2)) + 
    z2[3]*(12 + 3*z2[5] + z2[4]^2*(4 + z2[5]) + 4*z2[6] - 3*z2[6]^2 - 
      z2[4]*(8 + 6*z2[6] + z2[5]*(2 + z2[6]))), 
  y[951] -> (-1 - z2[3])*(3*z2[3]^2*(-3 + z2[4] + z2[6]) + 
      2*(-2 - 5*z2[6] + z2[6]^2 + z2[4]*(1 + z2[6])) + 
      z2[3]*(23 + 2*z2[4]^2 - 31*z2[6] + 3*z2[6]^2 + 
        z2[4]*(-11 + 3*z2[6]))) + (1 + z2[3])*z2[5]*
     (-z2[6] + 3*z2[3]^2*(10 + z2[4]^2 + z2[4]*(-5 + z2[6]) - 8*z2[6] + 
        z2[6]^2) + z2[3]*(48 + 4*z2[4]^2 - 41*z2[6] + 4*z2[6]^2 + 
        z2[4]*(-23 + 4*z2[6]))), y[952] -> 10 + 2*z2[4]^2 + 24*z2[6] + 
    z2[5]*z2[6] - z2[6]^2 + z2[5]*z2[6]^2 - z2[4]*(6 + (11 + z2[5])*z2[6]) + 
    z2[3]*(22 + z2[4]^2*(4 + 3*z2[5]) + z2[4]*(-13 + z2[5]*(-9 + z2[6]) - 
        10*z2[6]) + 23*z2[6] - 7*z2[6]^2 + 
      z2[5]*(15 - 14*z2[6] + 2*z2[6]^2)) + 
    z2[3]^3*(2 + 3*z2[4]^2*z2[5] + z2[4]*(-1 + 3*z2[5]*(-3 + z2[6])) - 
      z2[6] + z2[5]*(15 - 16*z2[6] + 3*z2[6]^2)) + 
    z2[3]^2*(14 + z2[4]^2*(2 + 6*z2[5]) + 6*z2[6] - 3*z2[6]^2 + 
      z2[5]*(30 - 31*z2[6] + 5*z2[6]^2) + 
      z2[4]*(-8 - 3*z2[6] + z2[5]*(-18 + 5*z2[6]))), 
  y[953] -> z2[6]^2 - z2[3]^2*(62 + 15*z2[2]^2 + 2*z2[4]^2 + 
      z2[2]*(55 - 11*z2[4] - 10*z2[6]) + z2[4]*(-23 + z2[6]) - 30*z2[6] + 
      z2[6]^2) + z2[3]^3*(3*z2[2]^2 - z2[2]*(-11 + z2[4] + z2[6]) - 
      3*(-5 + z2[4] + z2[6])) + z2[3]*(-77 - 24*z2[2]^2 - 2*z2[4]^2 - 
      2*z2[4]*(-13 + z2[6]) + 32*z2[6] + 2*z2[2]*(-36 + 6*z2[4] + 5*z2[6])) + 
    z2[3]*z2[5]*(84 + 3*z2[2]^2*(8 + 8*z2[3] + z2[3]^2) - 28*z2[4] + 
      2*z2[4]^2 - 44*z2[6] + 3*z2[4]*z2[6] + 2*z2[6]^2 + 
      z2[3]^2*(30 + z2[4]^2 + z2[4]*(-11 + z2[6]) - 16*z2[6] + z2[6]^2) + 
      z2[3]*(114 + 3*z2[4]^2 + 3*z2[4]*(-13 + z2[6]) - 61*z2[6] + 
        3*z2[6]^2) - z2[2]*(4*(-18 + 3*z2[4] + 4*z2[6]) + 
        z2[3]^2*(-15 + 3*z2[4] + 4*z2[6]) + 3*z2[3]*(-28 + 5*z2[4] + 
          7*z2[6]))), y[954] -> 
   (10 + 4*z2[2]^2 + z2[2]*(10 - 3*z2[6]) - 7*z2[6])*z2[6]^2 + 
    z2[3]^3*(15 + z2[2]^4 - 2*z2[2]^3*(-3 + z2[6]) - 20*z2[6] + 6*z2[6]^2 + 
      z2[2]^2*(15 - 10*z2[6] + z2[6]^2) + 4*z2[2]*(5 - 5*z2[6] + z2[6]^2)) + 
    z2[3]^2*(-40 + 4*z2[2]^4 - z2[2]^3*(-6 + z2[6]) + 80*z2[6] - 39*z2[6]^2 + 
      4*z2[6]^3 + z2[2]^2*(-18 + 17*z2[6] - 4*z2[6]^2) + 
      z2[2]*(-50 + 65*z2[6] - 21*z2[6]^2 + z2[6]^3)) + 
    z2[3]*(-55 + 8*z2[2]^3*(-2 + z2[6]) + 100*z2[6] - 35*z2[6]^2 - 
      3*z2[6]^3 + z2[2]^2*(-56 + 48*z2[6] - 5*z2[6]^2) - 
      2*z2[2]*(40 - 50*z2[6] + 10*z2[6]^2 + z2[6]^3)) - 
    z2[3]*z2[5]*(-1 + z2[6])*(z2[2]^3*(16 + 12*z2[3] + z2[3]^2) - 
      2*z2[2]^2*(-28 + z2[3]^2*(-3 + z2[6]) + 10*z2[6] + 
        z2[3]*(-26 + 9*z2[6])) + (1 + z2[3])*(60 - 70*z2[6] + 15*z2[6]^2 + 
        4*z2[3]*(5 - 5*z2[6] + z2[6]^2)) + 
      z2[2]*(5*(16 - 12*z2[6] + z2[6]^2) + z2[3]^2*(15 - 10*z2[6] + 
          z2[6]^2) + z2[3]*(90 - 65*z2[6] + 6*z2[6]^2))), 
  y[955] -> -2*(3 + z2[2])*z2[6]^2 - z2[3]^3*(z2[2]^3*(3 + z2[5]) + 
      z2[2]^2*(15 + z2[5]*(9 - 5*z2[6]) - 4*z2[6]) + 
      3*(10 - 8*z2[6] + z2[6]^2) - z2[5]*(-50 + 66*z2[6] - 21*z2[6]^2 + 
        z2[6]^3) + z2[2]*(30 - 16*z2[6] + z2[6]^2 + 
        z2[5]*(30 - 29*z2[6] + 5*z2[6]^2))) - 
    z2[3]*(-132 + 16*z2[2]^3*(-1 + z2[5]) + 156*z2[6] - 31*z2[6]^2 + 
      z2[6]^3 + z2[2]^2*(-80 + z2[5]*(80 - 44*z2[6]) + 32*z2[6]) + 
      z2[5]*(144 - 198*z2[6] + 61*z2[6]^2 - 2*z2[6]^3) + 
      z2[2]*(-152 + 112*z2[6] - 9*z2[6]^2 + z2[5]*(152 - 148*z2[6] + 
          21*z2[6]^2))) - z2[3]^2*(-102 + 2*z2[2]^3*(-1 + 6*z2[5]) + 
      133*z2[6] - 35*z2[6]^2 + z2[6]^3 + 
      z2[2]^2*(-38 + z2[5]*(76 - 42*z2[6]) + 18*z2[6]) + 
      z2[5]*(194 - 265*z2[6] + 83*z2[6]^2 - 3*z2[6]^3) + 
      z2[2]*(-106 + 86*z2[6] - 11*z2[6]^2 + z2[5]*(174 - 170*z2[6] + 
          27*z2[6]^2))), y[956] -> -1 + z2[3] + z2[5], 
  y[957] -> 3 + z2[3]*(-1 + z2[6]) + 2*z2[5]*(-1 + z2[6]) - 2*z2[6], 
  y[958] -> (1 + (1 + z2[2])*z2[3])*z2[4]^2*(-1 + z2[5]) + 
    z2[4]*(-2 + z2[5] + z2[3]*(-2 + z2[2]*(-1 + z2[5]) + z2[5]))*z2[6] + 
    z2[6]*(1 + z2[2]*z2[3] + z2[3]*z2[6]), 
  y[959] -> -3 + z2[3]*(-8 + 3*z2[5]), 
  y[960] -> -3 + z2[5] + z2[3]*(-7 + 3*z2[5]), 
  y[961] -> 2 + z2[3]*(4 + z2[2]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
      z2[5]*(-1 + z2[6]) - 3*z2[6]) - 2*z2[6], y[962] -> -7 + 6*z2[6], 
  y[963] -> 5 - 8*z2[6] + 3*z2[6]^2, 
  y[964] -> -1 + z2[6] + z2[3]*(-5 - 2*z2[5]*(-1 + z2[6]) + 3*z2[6]), 
  y[965] -> 2*(7 + z2[5]*(-3 + z2[6]) - 2*z2[6]) + 
    z2[3]*(22 + z2[5]^2 + z2[2]*(6 - 5*z2[5] + z2[5]^2) - 10*z2[6] + 
      z2[5]*(-13 + 6*z2[6])), y[966] -> 7 - 6*z2[6] + 2*z2[6]^2 + 
    z2[3]*(23 - 16*z2[6] + 2*z2[6]^2 + z2[5]*(-8 + 6*z2[6])), 
  y[967] -> -15 + 12*z2[6] - z2[6]^2 + z2[5]*(7 - 8*z2[6] + z2[6]^2) + 
    z2[3]*(-25 + z2[2]*(-5 + 2*z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
      2*z2[5]^2*(-1 + z2[6]) + 21*z2[6] - 3*z2[6]^2 + 
      z2[5]*(16 - 17*z2[6] + 3*z2[6]^2)), 
  y[968] -> -5 + 6*z2[6] - z2[6]^2 + z2[3]*(-20 + 24*z2[6] - 6*z2[6]^2 + 
      z2[5]*(7 - 10*z2[6] + 3*z2[6]^2)), 
  y[969] -> z2[2]^2*z2[3]^2 + (1 + z2[3])*z2[4]^2*(-1 + (1 + z2[3])*z2[5]) + 
    (1 + z2[3])^2*z2[4]*(-2 + z2[5])*z2[6] + 
    z2[6]*(1 + z2[3]*z2[6] + z2[3]^2*z2[6]) + 
    z2[2]*z2[3]*(z2[4]^2*(-1 + z2[5]) + z2[4]*(z2[5]*(-1 + z2[6]) - z2[6]) + 
      z2[6] + z2[3]*(z2[4]^2*(-1 + z2[5]) + z2[6] + 
        z2[4]*(-2 + (-1 + z2[5])*z2[6]))), 
  y[970] -> -5 + z2[3]*(-14 + 5*z2[5]), 
  y[971] -> -5 + z2[5] + z2[3]*(-13 + 5*z2[5]), y[972] -> -11 + 10*z2[6], 
  y[973] -> 7 - 12*z2[6] + 5*z2[6]^2, 
  y[974] -> 22 + 2*z2[5]*(-4 + z2[6]) - 6*z2[6] + 
    z2[3]*(36 - 19*z2[5] + z2[5]^2 + z2[2]*(10 - 7*z2[5] + z2[5]^2) - 
      18*z2[6] + 10*z2[5]*z2[6]), y[975] -> 11 - 10*z2[6] + 4*z2[6]^2 + 
    z2[3]*(37 - 28*z2[6] + 4*z2[6]^2 + 2*z2[5]*(-6 + 5*z2[6])), 
  y[976] -> -21 + 16*z2[6] - z2[6]^2 + z2[5]*(9 - 10*z2[6] + z2[6]^2) + 
    z2[3]*(-35 + z2[2]*(-7 + 2*z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
      2*z2[5]^2*(-1 + z2[6]) + 31*z2[6] - 5*z2[6]^2 + 
      z2[5]*(20 - 23*z2[6] + 5*z2[6]^2)), 
  y[977] -> -7 + 8*z2[6] - z2[6]^2 + z2[3]*(-28 + 36*z2[6] - 10*z2[6]^2 + 
      z2[5]*(9 - 14*z2[6] + 5*z2[6]^2)), y[978] -> -1 + z2[3]*(-4 + z2[5]), 
  y[979] -> 2 + z2[3]*(5 + z2[5]*(-1 + z2[6]) - 3*z2[6]) - z2[6], 
  y[980] -> -4 + z2[5] + z2[3]*(-6 + z2[4] + z2[2]*(-3 + z2[5]) + 2*z2[5] + 
      z2[6]), y[981] -> 3 - 2*z2[6] + z2[3]*(9 + 2*z2[5]*(-1 + z2[6]) - 
      8*z2[6] + z2[6]^2), y[982] -> 
   1 + z2[3]*(11 - z2[2]*(-3 + z2[5]) - 6*z2[6] + z2[5]*(-3 + 2*z2[6])) + 
    z2[3]^2*(14 - z2[2]^2*(-2 + z2[5]) + z2[2]*(9 + 2*z2[5]*(-2 + z2[6]) - 
        4*z2[6]) - 10*z2[6] + z2[6]^2 + z2[5]*(-5 + 4*z2[6])), 
  y[983] -> -1 + z2[6] + z2[3]*(-8 + 9*z2[6] - 2*z2[6]^2 + 
      z2[2]*(-3 + 2*z2[6])) + z2[3]*z2[5]*(-1 + z2[6])*
     (-2 - z2[2]^2*z2[3] + z2[2]*(-1 + z2[3]*(-3 + z2[6])) + z2[6] + 
      z2[3]*(-3 + 2*z2[6])) + z2[3]^2*(-9 + z2[2]^2*(-2 + z2[6]) + 11*z2[6] - 
      3*z2[6]^2 - z2[2]*(7 - 6*z2[6] + z2[6]^2)), 
  y[984] -> z2[2]^3*z2[3]^2 + z2[2]^2*z2[3]*(1 + z2[3] - z2[4] - 
      3*z2[3]*z2[4]) - (1 + z2[3])*(z2[3]*z2[4]^3 - 
      z2[4]^2*(1 + z2[3]*z2[5]) + z2[4]*(1 - z2[3]*(-2 + z2[5]))*z2[6] - 
      z2[3]*z2[6]^2) + z2[2]*(z2[3]*z2[4]^2*(1 + z2[5] + z2[3]*(2 + z2[5])) + 
      z2[3]*(1 + z2[3])*z2[6] + (1 + z2[3])*z2[4]*
       (-1 + z2[3]*(-2 + (-1 + z2[5])*z2[6]))), 
  y[985] -> 3 + z2[3]*(-4 + z2[5]) - z2[5], 
  y[986] -> -1/4*(z2[2]*(-3 + z2[5])) + ((-2 + z2[5])*(-1 + z2[6]))/2, 
  y[987] -> 1 + z2[3]*(4 + z2[5]*(-1 + z2[6]) - 2*z2[6]), 
  y[988] -> z2[2]^3 - z2[2]^2*(1 + z2[4]) - z2[2]*z2[4]*(-2 + z2[5]) - z2[6], 
  y[989] -> 1 + z2[2] - z2[6], y[990] -> -2 + z2[5] + z2[6] - z2[5]*z2[6], 
  y[991] -> -1 + z2[3]*z2[6] + z2[4]*(-1 + (1 + z2[3])*z2[6]), 
  y[992] -> 2 - 2*z2[6] + z2[6]^2 + z2[3]*(8 + 2*z2[5]*(-1 + z2[6]) - 
      7*z2[6] + z2[6]^2), y[993] -> 2 + z2[2]*(-1 + z2[3])*(-2 + z2[6]) + 
    z2[5]*(1 + z2[2] - z2[2]*z2[3] + z2[3]*(-2 + z2[6]) - z2[6])*
     (-1 + z2[6]) - 3*z2[6] + z2[6]^2 - z2[3]*(5 - 5*z2[6] + z2[6]^2), 
  y[994] -> -(z2[2]*(-1 + z2[3])*(-3 + z2[5])) - 
    2*(-2 + z2[5])*(-1 + z2[6]) + z2[3]*(9 - 5*z2[6] + z2[5]*(-3 + 2*z2[6])), 
  y[995] -> z2[2]^3*(-1 + z2[3] - z2[3]^2) + 
    z2[2]^2*(1 + z2[4] + 2*z2[3]^2*z2[4] - z2[3]*(1 + z2[4])) + z2[6] + 
    z2[3]*z2[4]*(-2 + z2[5])*(z2[4] + z2[6]) + 
    z2[3]^2*(z2[4]^2*(-1 + z2[5]) + z2[4]*(-2 + z2[5])*z2[6] + z2[6]^2) + 
    z2[2]*(z2[3]^2*z2[4]^2*(-2 + z2[5]) + z2[3]^2*z2[6] + 
      z2[4]*(-2 - z2[3]*(-3 + z2[5]) + z2[5] + z2[3]^2*(-1 + z2[5])*z2[6])), 
  y[996] -> -2 + (-4 + 3*z2[2])*z2[3] + 5*z2[2]*z2[3]^2, 
  y[997] -> 6 + (3 - 2*z2[2])*z2[3], 
  y[998] -> -2 + z2[3]*(-4 + 3*z2[2] - 9*z2[6]) + 
    z2[3]^2*(4*z2[2] - 6*z2[6]) - 3*z2[6], 
  y[999] -> 4 + (11 - 3*z2[2])*z2[3] - 5*(-1 + z2[2])*z2[3]^2, 
  y[1000] -> 6 + 5*z2[3] + 2*z2[2]^2*z2[3] - z2[2]*(8 + 5*z2[3]), 
  y[1001] -> -z2[3] - z2[6], y[1002] -> 
   2 + z2[3]*(9 + z2[2] - z2[4] - 3*z2[6]) + 
    z2[3]^2*(8 + 2*z2[2] - z2[4] - 2*z2[6]) - z2[6], 
  y[1003] -> 2 + 6*z2[3] + 5*z2[3]^2, 
  y[1004] -> -z2[3]^2 - z2[6] - z2[3]*(2 + z2[6]), 
  y[1005] -> (-3 + z2[4] - z2[6])*z2[6] - z2[3]*(2 + z2[6]), 
  y[1006] -> -5 - 10*z2[2] + 7*z2[4] + z2[5]*(8 + 6*z2[2] - 5*z2[4] - 
      7*z2[6]) + 5*z2[6] + z2[5]^2*(-2 - z2[2] + z2[4] + 2*z2[6]), 
  y[1007] -> -2 + 3*z2[6] + z2[3]*(3 + z2[5]*(-1 + z2[6]) + 2*z2[6]), 
  y[1008] -> 2*(-3 + z2[4] - z2[6]) + z2[3]^3*(-11 + z2[4] + 2*z2[6]) + 
    z2[3]*(-23 + 5*z2[4] + 4*z2[6]) + z2[3]^2*(-28 + 4*z2[4] + 6*z2[6]), 
  y[1009] -> 2*(1 + z2[6]) + z2[3]^2*(-1 + 3*z2[4] + 6*z2[6]) + 
    z2[3]*(5 + 2*z2[4] + 7*z2[6]), y[1010] -> 10*z2[3]^3*(-1 + z2[6]) + 
    z2[6] + 6*z2[3]^2*(-2 + 3*z2[6]) + z2[3]*(-3 + 9*z2[6]), 
  y[1011] -> 4*z2[6] + z2[3]^2*(6 + 5*z2[6]) + z2[3]*(3 + 9*z2[6]), 
  y[1012] -> 1 + 3*z2[6] + z2[3]^2*(-2 - 4*z2[2] + 6*z2[6]) + 
    z2[3]*(1 - 3*z2[2] + 9*z2[6]), 
  y[1013] -> 2*(-2 + z2[4]) + 8*z2[3]^2*(-2 + z2[4] + 2*z2[6]) + 
    3*z2[3]^3*(-2 + z2[4] + 2*z2[6]) + z2[3]*(-14 + 7*z2[4] + 12*z2[6]), 
  y[1014] -> z2[3]*z2[4]^2 + z2[3]*z2[6]*(1 + z2[3] - z2[3]*z2[6]) + 
    z2[4]*(1 + z2[3] - z2[3]*z2[6] + z2[3]^2*z2[6]), 
  y[1015] -> 6 + z2[2]^2*z2[3] + z2[6] + 2*z2[6]^2 - 
    z2[2]*(2 + z2[3] + z2[6] + 2*z2[3]*z2[6]) + z2[3]*(5 + 3*z2[6]^2), 
  y[1016] -> 2 - 4*z2[6] + z2[3]^2*(-1 + z2[6])*(5 + 2*(1 + z2[5])*z2[6]) + 
    z2[3]*(-1 + 2*z2[5]*(-1 + z2[6]) - 5*z2[6] + 4*z2[6]^2), 
  y[1017] -> 2*z2[6]^2 + 6*z2[3]^2*(-4 + z2[6] + 3*z2[6]^2) + 
    2*z2[3]^3*(-5 + z2[6] + 4*z2[6]^2) + z2[3]*(-13 + 3*z2[6] + 12*z2[6]^2), 
  y[1018] -> 6 + 24*z2[3]^2*(-1 + z2[6])^2 + 9*z2[3]^3*(-1 + z2[6])^2 - 
    4*z2[6] + 4*z2[6]^2 + z2[3]*(21 - 38*z2[6] + 19*z2[6]^2), 
  y[1019] -> z2[3]^2*(52 - 52*z2[6] + 8*z2[6]^2 - 8*z2[6]^3) + 
    z2[3]*(41 - 35*z2[6] + 5*z2[6]^2 - 7*z2[6]^3) - 
    2*(-3 + z2[6] + z2[6]^3) - 3*z2[3]^3*(-7 + 7*z2[6] - z2[6]^2 + z2[6]^3), 
  y[1020] -> z2[3] - z2[6]*(1 - 7*z2[6] + z2[6]^2) + 
    z2[5]*(-z2[3] + z2[6] + z2[6]^2 + z2[6]^3), 
  y[1021] -> z2[6]^2*(8 - 4*z2[4] - (-5 + z2[5])*z2[6]) - 
    z2[3]*(-1 + z2[5])*(7 + 3*z2[6] + z2[6]^2 + z2[6]^3), 
  y[1022] -> -1 + z2[6] - z2[6]^3 - 3*z2[3]^2*(-1 + z2[6])^2*(4 + z2[6]) - 
    z2[3]^3*(-1 + z2[6])^2*(5 + z2[6]) - 
    z2[3]*(9 - 13*z2[6] + 3*z2[6]^2 + 3*z2[6]^3), 
  y[1023] -> z2[6]*(-1 + z2[6]^2) + z2[3]^3*(14 - 7*z2[6] + 2*z2[6]^2 + 
      z2[6]^3) + z2[3]*(5 - 7*z2[6] + 2*z2[6]^2 + 3*z2[6]^3) + 
    z2[3]^2*(18 - 13*z2[6] + 4*z2[6]^2 + 3*z2[6]^3), 
  y[1024] -> 2*(1 + z2[6]) + 3*z2[3]*(2 + 2*z2[6] + z2[6]^3) + 
    z2[3]^2*(5 + 5*z2[6] - z2[6]^2 + 4*z2[6]^3), 
  y[1025] -> 8*z2[3]^2*(-1 + z2[6])^3 + 3*z2[3]^3*(-1 + z2[6])^3 + 
    2*(-1 + z2[6] - 2*z2[6]^2 + z2[6]^3) + 
    z2[3]*(-7 + 19*z2[6] - 19*z2[6]^2 + 7*z2[6]^3), 
  y[1026] -> 2*(1 - 2*z2[6])*z2[6]^2 + z2[3]*(-2 - 2*z2[6] + z2[6]^2 - 
      13*z2[6]^3) - 5*z2[3]^3*(1 + z2[6] + z2[6]^2 + z2[6]^3) - 
    2*z2[3]^2*(3 + 3*z2[6] + 3*z2[6]^2 + 7*z2[6]^3), 
  y[1027] -> 2*z2[6]*(1 - 2*z2[6] + 2*z2[6]^2) + 
    z2[3]^3*(9 + 7*z2[6] - 3*z2[6]^2 + 5*z2[6]^3) + 
    2*z2[3]^2*(14 + 6*z2[6] - 6*z2[6]^2 + 7*z2[6]^3) + 
    z2[3]*(20 + 9*z2[6] - 13*z2[6]^2 + 13*z2[6]^3), 
  y[1028] -> -3*z2[3]*(-1 + z2[5]) + 
    z2[6]*(-2 + 3*z2[6] + z2[5]*(2 + z2[6])), 
  y[1029] -> z2[6] + z2[3]^3*(3*z2[5]^2 + z2[5]^3*(3 - 2*z2[6]) + 
      2*(2 + z2[6]) + z2[5]*(2 + z2[6])) + 
    z2[3]*(1 + 4*z2[6] + z2[5]*(3 + z2[6])) + 
    z2[3]^2*(z2[5]^2*(9 - 2*z2[6]) + 5*(1 + z2[6]) + z2[5]*(3 + 2*z2[6])), 
  y[1030] -> -4 + 2*z2[4] + z2[6] + z2[3]*(-5 - z2[4]*(-6 + z2[5]) + 
      z2[5]*(3 - 2*z2[6]) + 7*z2[6]) + 
    z2[3]^2*(5 + z2[5]*(-1 + z2[4] + 2*z2[6])), 
  y[1031] -> 13*z2[3]*(-1 + z2[5]) - 
    z2[6]*(-7 + 9*z2[6] + z2[5]*(7 + 3*z2[6])), 
  y[1032] -> z2[3]*(61 + 2*z2[4]*(-10 + z2[5]) + 3*z2[5]*(-5 + z2[6]) - 
      23*z2[6]) - 6*(-4 + z2[4] + z2[6]) + 
    z2[3]^3*(5 + 3*z2[4]*(-1 - z2[5] + z2[5]^2) + z2[5]*(5 - 6*z2[6]) - 
      6*z2[6] + z2[5]^2*(-8 + 6*z2[6])) + 
    z2[3]^2*(66 + z2[4]*(-29 + 9*z2[5] + z2[5]^2) + 2*z2[5]^2*(-2 + z2[6]) - 
      37*z2[6] + z2[5]*(-30 + 13*z2[6])), 
  y[1033] -> z2[2]*(2*(16 - 6*z2[5] + z2[5]^2) - 
      2*z2[3]*(3 - 5*z2[5] + z2[5]^2) + z2[3]^3*(11 - 17*z2[5] + 4*z2[5]^2) + 
      z2[3]^2*(32 - 26*z2[5] + 6*z2[5]^2)) + 
    2*z2[3]*(21 + z2[4]*(3 - 3*z2[5] + z2[5]^2) + z2[5]*(1 - 6*z2[6]) + 
      2*z2[5]^2*(-1 + z2[6]) + 5*z2[6]) - 
    2*(-19 + z2[4]*(8 - 5*z2[5] + z2[5]^2) + z2[5]*(8 - 7*z2[6]) + 
      2*z2[5]^2*(-1 + z2[6]) + 7*z2[6]) - 
    z2[3]^3*(-11 + z2[4]*(1 + 17*z2[5] - 13*z2[5]^2 + 2*z2[5]^3) + 
      z2[5]^2*(16 - 15*z2[6]) + z2[5]*(3 - 4*z2[6]) + 
      4*z2[5]^3*(-1 + z2[6]) + 17*z2[6]) + 
    z2[3]^2*(90 + z2[4]*(-33 + 14*z2[5]) + z2[5]^2*(10 - 4*z2[6]) - 
      24*z2[6] + z2[5]*(-74 + 30*z2[6])), 
  y[1034] -> -(z2[3]*(-1 + z2[5])*(4 + 3*z2[6] + 2*z2[6]^2 + z2[6]^3)) + 
    z2[6]^2*(20 + 4*z2[4]^2 + (11 + z2[5])*z2[6] + (3 + z2[5])*z2[6]^2 - 
      z2[4]*(12 + (7 + z2[5])*z2[6])), 
  y[1035] -> -1 + z2[5] + z2[6] - z2[5]*z2[6] + z2[3]^3*(1 + z2[4])*z2[6]*
     (1 + z2[5]*(-1 + z2[6]) + z2[6]) + z2[3]*(-1 + z2[6])*
     (-1 + z2[5] + 2*z2[4]*z2[6]) + 
    z2[3]^2*(-((-1 + z2[5] - 2*z2[6])*(-1 + z2[6])) + 
      z2[4]*(-1 + z2[5]*(-1 + z2[6])^2 + 3*z2[6]^2)), 
  y[1036] -> 12 + 3*z2[2]^2 + z2[2]*(14 - 9*z2[6]) - 
    z2[5]^2*(3 + 2*z2[2] - 3*z2[6])*(-1 + z2[6]) - 17*z2[6] + 6*z2[6]^2 - 
    z2[5]*(z2[2]^2 + z2[2]*(11 - 9*z2[6]) + 3*(4 - 7*z2[6] + 3*z2[6]^2)), 
  y[1037] -> 5*z2[3]*(-1 + z2[5]) - z2[6]*(-4 + 25*z2[6] - 3*z2[6]^2 + 
      z2[5]*(4 + 3*z2[6] + 3*z2[6]^2)), 
  y[1038] -> 68 + 8*z2[2]^3*(2 + z2[3]) + z2[3]^3*(7 - 10*z2[6]) - 
    2*z2[3]^3*z2[5]^3*(-1 + z2[6])^3 - 96*z2[6] + 32*z2[6]^2 - 2*z2[6]^3 + 
    4*z2[3]^2*(15 - 19*z2[6] + 4*z2[6]^2) + 
    2*z2[3]*(36 - 42*z2[6] + 6*z2[6]^2 + z2[6]^3) + 
    z2[2]^2*(60 + z2[3]*(38 - 14*z2[6]) - 2*z2[3]^2*(-2 + z2[6]) - 26*z2[6] + 
      z2[3]^3*(-5 + 2*z2[6])) + z2[5]^2*(-1 + z2[6])^2*
     (2 + z2[2]*(2 - 2*z2[3] + 6*z2[3]^2 + 4*z2[3]^3) + 
      z2[3]^2*(10 - 4*z2[6]) + 2*z2[3]*(-1 + z2[6]) - 2*z2[6] + 
      z2[3]^3*(-3 + 2*z2[6])) + z2[5]*(-1 + z2[6])*
     (2*z2[2]^2*(1 + z2[3] + z2[3]^2 - z2[3]^3) + z2[3]^3*(6 - 8*z2[6]) + 
      z2[2]*(10 + z2[3]^2*(26 - 10*z2[6]) + z2[3]^3*(9 - 4*z2[6]) - 6*z2[6] + 
        2*z2[3]*z2[6]) - 4*z2[3]*(-1 + z2[6]^2) + 4*(2 - 3*z2[6] + z2[6]^2) + 
      z2[3]^2*(48 - 46*z2[6] + 4*z2[6]^2)) + 
    z2[2]*(92 - 84*z2[6] + 4*z2[3]^3*z2[6] + 12*z2[6]^2 + 
      z2[3]*(68 - 50*z2[6] + 4*z2[6]^2) + 
      z2[3]^2*(30 - 19*z2[6] + 4*z2[6]^2)), 
  y[1039] -> -(z2[3]^3*z2[5]^3*(-1 + z2[6])^3) + 8*z2[3]^3*(-1 + z2[6])*
     z2[6] + z2[3]^2*z2[5]^2*(-1 + z2[6])^2*(2 + 4*z2[3]*(-1 + z2[6]) + 
      z2[6]) + 4*(6 - 11*z2[6] + 5*z2[6]^2) + 
    z2[3]^2*(32 - 71*z2[6] + 38*z2[6]^2) + 
    z2[3]*(42 - 80*z2[6] + 32*z2[6]^2 + 4*z2[6]^3) + 
    z2[3]*z2[5]*(-1 + z2[6])*(z2[3]^2*(-3 + 4*z2[6]) + 
      2*(4 - 6*z2[6] + z2[6]^2) + z2[3]*(20 - 26*z2[6] + 8*z2[6]^2)), 
  y[1040] -> z2[6]*(3 + (2 + z2[5])*z2[6] - 3*z2[6]^2 + z2[6]^3) - 
    z2[3]^3*(-1 + z2[6])^3*(2 + z2[5]*(-1 + 2*z2[6])) - 
    z2[3]^2*(-1 + z2[6])^2*(-4 + z2[6] + z2[5]*(2 - 6*z2[6] + 3*z2[6]^2)) - 
    z2[3]*(-1 + z2[6])*(2 + 2*z2[6] - z2[6]^3 + 
      z2[5]*(-1 + 4*z2[6] - 3*z2[6]^2 + z2[6]^3)), 
  y[1041] -> -((-1 + z2[6])^2*z2[6]) - z2[3]*(1 + z2[5]*(-1 + z2[6]) + 
      2*z2[6])*(1 - 4*z2[6] + 3*z2[6]^2) - z2[3]^2*(-2 + 3*z2[6])*
     (1 + 2*z2[6] + 3*z2[6]^2 + 2*z2[5]*(-1 + z2[6]^2)) - 
    z2[3]^3*(1 + 2*z2[6] + 3*z2[6]^2 + 4*z2[6]^3 + 
      z2[5]*(-3 - z2[6] + z2[6]^2 + 3*z2[6]^3)), 
  y[1042] -> -((-1 + z2[6])*z2[6]*(-3 + 2*z2[5] + z2[6])) - 
    z2[3]*(-1 + z2[6])*(-1 + 3*z2[6] + 10*z2[6]^2 + 
      z2[5]*(1 - 6*z2[6] + 3*z2[6]^2)) + 
    z2[3]^2*(2 + z2[6] - 2*z2[6]^2 - 11*z2[6]^3 + 
      z2[5]*(-4 + 6*z2[6] + 6*z2[6]^2 - 8*z2[6]^3)) - 
    z2[3]^3*(1 + 2*z2[6] + 3*z2[6]^2 + 4*z2[6]^3 + 
      z2[5]*(-3 - z2[6] + z2[6]^2 + 3*z2[6]^3)), 
  y[1043] -> -(z2[3]*(1 + z2[3])*z2[5]*(-1 + z2[6])*(5 - 2*z2[6] + z2[6]^2 + 
       z2[3]*(-1 + 4*z2[6] + z2[6]^2))) + (-1 - z2[3])*
     (6 - 9*z2[6] + z2[6]^3 + 2*z2[3]^2*(-5 + 4*z2[6] + z2[6]^3) + 
      z2[3]*(4 - 17*z2[6] + 8*z2[6]^2 + 3*z2[6]^3)), 
  y[1044] -> -48 + 49*z2[6] - 6*z2[6]^2 + z2[6]^3 - 
    z2[3]^3*(5 - 12*z2[5]^2*(-1 + z2[6])^2 - 14*z2[6] + 5*z2[6]^2 - 
      4*z2[6]^3 + z2[5]^3*(-1 + z2[6])^2*(1 + 2*z2[6]) + 
      z2[5]*(8 - 13*z2[6] + 7*z2[6]^2 - 3*z2[6]^3)) + 
    z2[3]*(-103 + 116*z2[6] - 23*z2[6]^2 + 8*z2[6]^3 + 
      z2[5]*(23 - 33*z2[6] + 7*z2[6]^2 + z2[6]^3)) + 
    z2[3]^2*(-98 + 133*z2[6] - 40*z2[6]^2 + 11*z2[6]^3 - 
      2*z2[5]^2*(-1 + 6*z2[6] - 6*z2[6]^2 + z2[6]^3) + 
      z2[5]*(50 - 72*z2[6] + 20*z2[6]^2 + 4*z2[6]^3)), 
  y[1045] -> -2 + 2*z2[6] - 10*z2[6]^2 + 20*z2[6]^3 - 9*z2[6]^4 + 
    z2[5]*(2 + z2[6]) - z2[3]*(-64 + 156*z2[6] - 130*z2[6]^2 + 21*z2[6]^3 + 
      9*z2[6]^4 + z2[5]*(-1 + z2[6])^2*(61 - 79*z2[6] + 21*z2[6]^2)) - 
    z2[3]^3*(-1 + z2[6])*(44 - 48*z2[6] + 12*z2[6]^2 + 
      z2[5]*(-51 + 110*z2[6] - 70*z2[6]^2 + 12*z2[6]^3)) + 
    z2[3]^2*(108 - 251*z2[6] + 200*z2[6]^2 - 53*z2[6]^3 + 
      z2[5]*(-112 + 362*z2[6] - 420*z2[6]^2 + 203*z2[6]^3 - 33*z2[6]^4)), 
  y[1046] -> -(z2[6]*(12 + 3*(2 + z2[5])*z2[6] - 6*z2[6]^2 + z2[6]^3)) + 
    z2[3]^3*(-1 + z2[6])^2*(-10 + 4*z2[6] + 
      z2[5]*(5 - 10*z2[6] + 2*z2[6]^2)) + z2[3]^2*(-1 + z2[6])*
     (2*(10 - 8*z2[6] + z2[6]^2) + z2[5]*(-10 + 30*z2[6] - 21*z2[6]^2 + 
        3*z2[6]^3)) + z2[3]*(-10 + 6*z2[6]^2 + 2*z2[6]^3 - z2[6]^4 + 
      z2[5]*(5 - 20*z2[6] + 21*z2[6]^2 - 8*z2[6]^3 + z2[6]^4)), 
  y[1047] -> -1 + 5*z2[6] + 2*z2[6]^2 - z2[6]^4 + 
    z2[5]*(1 + z2[6] + z2[6]^2) - z2[3]^3*(-1 + z2[6])^2*
     (-15 + 8*z2[6] + 2*z2[5]*(6 - 11*z2[6] + 4*z2[6]^2)) - 
    z2[3]^2*(-1 + z2[6])*(30 - 40*z2[6] + 17*z2[6]^2 + 
      z2[5]*(-24 + 68*z2[6] - 60*z2[6]^2 + 17*z2[6]^3)) - 
    z2[3]*(-15 + 26*z2[6] - 25*z2[6]^2 + 9*z2[6]^3 + z2[6]^4 + 
      z2[5]*(12 - 46*z2[6] + 64*z2[6]^2 - 39*z2[6]^3 + 9*z2[6]^4)), 
  y[1048] -> 4 - 18*z2[6] - 6*z2[6]^2 + 3*z2[6]^3 - z2[6]^4 - 
    z2[5]*(4 + 3*z2[6] + 3*z2[6]^2) + z2[3]^3*(-1 + z2[6])*
     (66 - 66*z2[6] + 14*z2[6]^2 + z2[5]*(-53 + 106*z2[6] - 55*z2[6]^2 + 
        6*z2[6]^3)) + z2[3]*(-66 + 90*z2[6] - 60*z2[6]^2 + 14*z2[6]^3 - 
      z2[6]^4 + z2[5]*(53 - 159*z2[6] + 159*z2[6]^2 - 59*z2[6]^3 + 
        5*z2[6]^4)) + z2[3]^2*(-132 + 243*z2[6] - 144*z2[6]^2 + 26*z2[6]^3 + 
      z2[5]*(106 - 318*z2[6] + 321*z2[6]^2 - 121*z2[6]^3 + 11*z2[6]^4)), 
  y[1049] -> 7 - 6*z2[6] + 18*z2[6]^2 - 19*z2[6]^3 + z2[6]^4 - 
    z2[5]*(7 + 3*z2[6]) + z2[3]^3*(-169 + 276*z2[6] - 133*z2[6]^2 + 
      18*z2[6]^3 + z2[5]*(196 - 471*z2[6] + 367*z2[6]^2 - 99*z2[6]^3 + 
        6*z2[6]^4)) + z2[3]*(-245 + 454*z2[6] - 261*z2[6]^2 + 28*z2[6]^3 + 
      z2[6]^4 + z2[5]*(234 - 583*z2[6] + 477*z2[6]^2 - 135*z2[6]^3 + 
        7*z2[6]^4)) + z2[3]^2*(-414 + 739*z2[6] - 411*z2[6]^2 + 64*z2[6]^3 + 
      z2[5]*(430 - 1054*z2[6] + 843*z2[6]^2 - 233*z2[6]^3 + 13*z2[6]^4)), 
  y[1050] -> z2[2]^4 + z2[2]^2*(3 + z2[4]^2 - z2[4]*(-4 + z2[6]) - 2*z2[6]) - 
    (-1 + z2[5])*(-1 + z2[6])*z2[6] + z2[2]^3*(-2 - 2*z2[4] + z2[6]) - 
    z2[2]*(z2[4]^2*(6 - 5*z2[5] + z2[5]^2) + (-4 + z2[5])*z2[6] + 
      z2[4]*(6 - z2[6] + z2[5]^2*z2[6] - z2[5]*(3 + 2*z2[6]))), 
  y[1051] -> 2*z2[6]*(-z2[4] + z2[6]) + 
    z2[3]^2*(-2 + 3*z2[4]^2*(-1 + z2[5]) + z2[4]*(4 + z2[5]^2*(7 - 5*z2[6]) + 
        11*z2[5]*(-1 + z2[6])) - 7*z2[6] + 11*z2[6]^2 + 
      z2[5]^2*(-2 + 12*z2[6] - 5*z2[6]^2) + z2[5]*(4 + z2[6] - 4*z2[6]^2)) + 
    z2[3]*(1 + 2*z2[4]^2*(-1 + z2[5]) + z2[6] - 4*z2[6]^2 + 
      z2[4]*(-4 - 4*z2[5]*(-1 + z2[6]) + 8*z2[6]) + 
      z2[5]*(-1 + 7*z2[6] - 2*z2[6]^2)) - 
    z2[3]^3*(-1 + z2[4]^2*(-1 + z2[5])^2*(-7 + 3*z2[5]) + 3*z2[6] - 
      19*z2[6]^2 + z2[5]^2*(-3 - z2[6] + 2*z2[6]^2) + 
      z2[5]*(3 + 2*z2[6] + 2*z2[6]^2) + z2[5]^3*(1 - 4*z2[6] + 3*z2[6]^2) + 
      z2[4]*(-1 + z2[5])*(2 - 20*z2[6] + 5*z2[5]*z2[6] + 
        z2[5]^2*(-2 + 3*z2[6]))), 
  y[1052] -> z2[2]^2*(-30 - 16*z2[3] - 6*z2[3]^2 + 7*z2[3]^3) + 
    12*z2[3]^3*(-1 + z2[6]) - 6*z2[3]^3*z2[5]^3*(-1 + z2[6])^2 - 
    3*z2[3]^2*(48 - 39*z2[6] + 4*z2[6]^2) + 
    2*z2[3]*(-52 + 21*z2[6] + 5*z2[6]^2) - 2*(54 - 42*z2[6] + 7*z2[6]^2) - 
    z2[2]*(100 + z2[3]^2*(54 - 23*z2[6]) + z2[3]*(50 - 6*z2[6]) - 36*z2[6] + 
      z2[3]^3*(1 + 2*z2[6])) + z2[5]^2*(-1 + z2[6])*
     (6 + 4*z2[2]*(1 - z2[3] + 3*z2[3]^2 + 2*z2[3]^3) + 
      z2[3]^2*(20 - 8*z2[6]) + 6*z2[3]*(-1 + z2[6]) - 6*z2[6] + 
      z2[3]^3*(-19 + 17*z2[6])) + 
    z2[5]*(2*z2[2]^2*(1 + z2[3] + z2[3]^2 - z2[3]^3) + 
      z2[3]*(2 + 14*z2[6] - 16*z2[6]^2) + 6*(4 - 7*z2[6] + 3*z2[6]^2) + 
      z2[3]^3*(9 - 15*z2[6] + 4*z2[6]^2) + 
      2*z2[3]^2*(61 - 75*z2[6] + 17*z2[6]^2) + 
      z2[2]*(22 + z2[3]^2*(52 - 36*z2[6]) + z2[3]^3*(26 - 21*z2[6]) - 
        18*z2[6] + 2*z2[3]*(-5 + 6*z2[6]))), 
  y[1053] -> z2[6]*(9 + 3*z2[4]^2 + 2*(5 + z2[5])*z2[6] + 
      (2 + z2[5])*z2[6]^2 - z2[4]*(6 + (8 + z2[5])*z2[6])) + 
    z2[3]*(8 + z2[4]^3*(-2 + z2[5]) + 6*z2[6] - z2[6]^3 + 
      2*z2[4]^2*(2 + z2[5]*(-1 + z2[6]) + 3*z2[6]) + 
      z2[5]*(-4 + 12*z2[6] - 6*z2[6]^2 + z2[6]^3) - 
      z2[4]*(6 + 8*z2[6] + 4*z2[6]^2 + z2[5]*(-3 + 6*z2[6]))) + 
    z2[3]^2*(16 + 2*z2[4]^3*(-2 + z2[5]) - 15*z2[6] + 2*z2[6]^2 + 
      z2[4]^2*(8 + 4*z2[5]*(-1 + z2[6]) + 3*z2[6]) + 
      z2[5]*(-8 + 24*z2[6] - 18*z2[6]^2 + 3*z2[6]^3) + 
      z2[4]*(2*(-6 + z2[6]) + 3*z2[5]*(2 - 4*z2[6] + z2[6]^2))) + 
    z2[3]^3*(z2[4]^3*(-2 + z2[5]) + 2*z2[4]^2*(2 + z2[5]*(-1 + z2[6])) + 
      2*(-1 + z2[6])*(2*(-2 + z2[6]) + z2[5]*(2 - 4*z2[6] + z2[6]^2)) + 
      z2[4]*(-6 + 4*z2[6] + z2[5]*(3 - 6*z2[6] + 2*z2[6]^2))), 
  y[1054] -> z2[6]*(15 + 3*z2[4]^2 + (14 + z2[5])*z2[6] + 
      (2 + z2[5])*z2[6]^2 - z2[4]*(9 + (8 + z2[5])*z2[6])) + 
    z2[3]*(51 + z2[4]^3*(-6 + 5*z2[5]) - 28*z2[6] + 18*z2[6]^2 - z2[6]^3 + 
      z2[5]*(-41 + 84*z2[6] - 45*z2[6]^2 + 5*z2[6]^3) + 
      z2[4]^2*(21 + 6*z2[6] + z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(-4*(9 + z2[6] + z2[6]^2) + z2[5]*(29 - 33*z2[6] + 4*z2[6]^2))) + 
    z2[3]^3*(51 + z2[4]^3*(-6 + 5*z2[5]) - 58*z2[6] + 14*z2[6]^2 + 
      z2[5]*(-41 + 84*z2[6] - 47*z2[6]^2 + 6*z2[6]^3) + 
      z2[4]^2*(21 + z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(-36 + 14*z2[6] + z2[5]*(29 - 33*z2[6] + 6*z2[6]^2))) + 
    z2[3]^2*(102 + 2*z2[4]^3*(-6 + 5*z2[5]) - 101*z2[6] + 26*z2[6]^2 + 
      z2[5]*(-82 + 168*z2[6] - 93*z2[6]^2 + 11*z2[6]^3) + 
      z2[4]^2*(3*(14 + z2[6]) + 2*z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(-72 + 19*z2[6] + z2[5]*(58 - 66*z2[6] + 11*z2[6]^2))), 
  y[1055] -> z2[6]^2*(42 + 12*z2[2]^2 - 9*z2[2]*(-4 + z2[6]) - 25*z2[6] + 
      z2[6]^2) + z2[3]^2*(-762 + 4*z2[2]^4*(-1 + 8*z2[5]) + 1192*z2[6] - 
      533*z2[6]^2 + 58*z2[6]^3 + z2[5]*(914 - 1826*z2[6] + 1109*z2[6]^2 - 
        199*z2[6]^3 + 5*z2[6]^4) + z2[2]^3*(-124 + 61*z2[6] - 
        32*z2[5]*(-8 + 5*z2[6])) + z2[2]^2*(-486 + 421*z2[6] - 71*z2[6]^2 + 
        2*z2[5]*(374 - 416*z2[6] + 91*z2[6]^2)) + 
      z2[2]*(-826 + 1020*z2[6] - 319*z2[6]^2 + 18*z2[6]^3 + 
        z2[5]*(1104 - 1722*z2[6] + 718*z2[6]^2 - 63*z2[6]^3))) + 
    z2[3]*(-557 + 32*z2[2]^4*(-1 + z2[5]) + 928*z2[6] - 391*z2[6]^2 + 
      22*z2[6]^3 + z2[6]^4 + z2[5]*(554 - 1132*z2[6] + 703*z2[6]^2 - 
        127*z2[6]^3 + 3*z2[6]^4) - 8*z2[2]^3*(28 - 13*z2[6] + 
        2*z2[5]*(-14 + 9*z2[6])) + z2[2]^2*(-576 + 504*z2[6] - 71*z2[6]^2 + 
        2*z2[5]*(288 - 328*z2[6] + 73*z2[6]^2)) + 
      z2[2]*(-752 + 964*z2[6] - 267*z2[6]^2 + 6*z2[6]^3 + 
        z2[5]*(752 - 1200*z2[6] + 510*z2[6]^2 - 43*z2[6]^3))) + 
    z2[3]^3*(-205 + z2[2]^4*(11 + 6*z2[5]) + 
      z2[2]^3*(39 + z2[5]*(58 - 35*z2[6]) - 12*z2[6]) + 264*z2[6] - 
      99*z2[6]^2 + 10*z2[6]^3 + z2[5]*(360 - 694*z2[6] + 405*z2[6]^2 - 
        71*z2[6]^3 + 2*z2[6]^4) + z2[2]^2*(20 - 12*z2[6] - z2[6]^2 + 
        z2[5]*(205 - 219*z2[6] + 46*z2[6]^2)) + 
      z2[2]*(-100 + 96*z2[6] - 29*z2[6]^2 + 2*z2[6]^3 + 
        z2[5]*(365 - 546*z2[6] + 218*z2[6]^2 - 19*z2[6]^3))), 
  y[1056] -> -(z2[6]^2*(30 + 8*z2[2]^3 - 40*z2[6] + 11*z2[6]^2 - 
       4*z2[2]^2*(-7 + 3*z2[6]) + z2[2]*(40 - 35*z2[6] + 4*z2[6]^2))) + 
    z2[3]^2*(232 - 8*z2[2]^5 + 4*z2[2]^4*(-3 + z2[6]) - 490*z2[6] + 
      330*z2[6]^2 - 67*z2[6]^3 + z2[2]^3*(60 - 55*z2[6] + 12*z2[6]^2) + 
      z2[2]*(300 - 525*z2[6] + 270*z2[6]^2 - 38*z2[6]^3) + 
      z2[2]^2*(214 - 284*z2[6] + 101*z2[6]^2 - 8*z2[6]^3)) - 
    z2[3]^3*(-61 + 4*z2[2]^5 + z2[2]^4*(21 - 8*z2[6]) + 100*z2[6] - 
      50*z2[6]^2 + 8*z2[6]^3 + 4*z2[2]^3*(10 - 8*z2[6] + z2[6]^2) + 
      z2[2]^2*(23 - 34*z2[6] + 9*z2[6]^2) + 
      2*z2[2]*(-15 + 15*z2[6] - 5*z2[6]^2 + z2[6]^3)) + 
    z2[3]*(171 - 16*z2[2]^4*(-2 + z2[6]) - 390*z2[6] + 250*z2[6]^2 - 
      19*z2[6]^3 - 11*z2[6]^4 + 4*z2[2]^3*(36 - 34*z2[6] + 5*z2[6]^2) + 
      z2[2]^2*(272 - 380*z2[6] + 113*z2[6]^2) + 
      z2[2]*(280 - 520*z2[6] + 240*z2[6]^2 - 6*z2[6]^3 - 4*z2[6]^4)) + 
    z2[3]*z2[5]*(-1 + z2[6])*(170 + z2[2]^4*(32 + 32*z2[3] + 6*z2[3]^2) + 
      z2[2]^3*(144 + z2[3]*(164 - 68*z2[6]) + z2[3]^2*(37 - 14*z2[6]) - 
        64*z2[6]) - 310*z2[6] + 160*z2[6]^2 - 19*z2[6]^3 + 
      z2[3]*(280 - 490*z2[6] + 240*z2[6]^2 - 27*z2[6]^3) - 
      2*z2[3]^2*(-55 + 90*z2[6] - 40*z2[6]^2 + 4*z2[6]^3) + 
      2*z2[2]^2*(136 - 122*z2[6] + 19*z2[6]^2 + 
        z2[3]^2*(48 - 37*z2[6] + 5*z2[6]^2) + 
        z2[3]*(176 - 149*z2[6] + 22*z2[6]^2)) + 
      z2[2]*(280 - 380*z2[6] + 125*z2[6]^2 - 6*z2[6]^3 + 
        z2[3]*(410 - 530*z2[6] + 165*z2[6]^2 - 8*z2[6]^3) + 
        z2[3]^2*(135 - 160*z2[6] + 45*z2[6]^2 - 2*z2[6]^3))), 
  y[1057] -> (-6*z2[2] + z2[4] + 2*(-7 + z2[6]))*z2[6]^2 + 
    z2[3]^3*(144 - 250*z2[5] + z2[4]^3*(-2 + 3*z2[5]) - 
      7*z2[2]^3*(1 + 3*z2[5]) - 81*z2[6] + 264*z2[5]*z2[6] + 10*z2[6]^2 - 
      61*z2[5]*z2[6]^2 + 2*z2[5]*z2[6]^3 + 
      z2[4]^2*(27 + z2[5]*(-43 + 2*z2[6])) + 
      z2[2]^2*(1 + z2[4]*(-5 + 27*z2[5]) - z2[6] + z2[5]*(-109 + 36*z2[6])) + 
      z2[2]*(70 + z2[4]^2*(7 - 15*z2[5]) - 25*z2[6] + 2*z2[6]^2 + 
        z2[4]*(-37 + z2[5]*(99 - 15*z2[6]) + 2*z2[6]) + 
        z2[5]*(-230 + 156*z2[6] - 17*z2[6]^2)) + 
      z2[4]*(-83 + 10*z2[6] + z2[5]*(140 - 51*z2[6] + 2*z2[6]^2))) + 
    z2[3]^2*(530 + z2[2]^3*(54 - 92*z2[5]) - 634*z2[5] + 
      z2[4]^3*(-6 + 7*z2[5]) - 404*z2[6] + 702*z2[5]*z2[6] + 58*z2[6]^2 - 
      167*z2[5]*z2[6]^2 + 5*z2[5]*z2[6]^3 + 
      z2[4]^2*(91 - z2[6] + z2[5]*(-107 + 5*z2[6])) + 
      z2[2]^2*(270 + z2[4]*(-71 + 96*z2[5]) - 64*z2[6] + 
        6*z2[5]*(-66 + 23*z2[6])) + z2[2]*(526 + z2[4]^2*(35 - 43*z2[5]) - 
        264*z2[6] + 18*z2[6]^2 + z2[4]*(-231 + z2[5]*(296 - 47*z2[6]) + 
          20*z2[6]) + z2[5]*(-694 + 498*z2[6] - 55*z2[6]^2)) + 
      z2[4]*(-298 + 60*z2[6] + z2[5]*(354 - 135*z2[6] + 5*z2[6]^2))) + 
    z2[3]*(386 - 80*z2[2]^3*(-1 + z2[5]) + 4*z2[4]^3*(-1 + z2[5]) - 
      384*z2[5] - 323*z2[6] + 438*z2[5]*z2[6] + 33*z2[6]^2 - 
      105*z2[5]*z2[6]^2 + 2*z2[6]^3 + 3*z2[5]*z2[6]^3 + 
      z2[4]^2*(64 - z2[6] + z2[5]*(-64 + 3*z2[6])) + 
      4*z2[2]^2*(76 + 18*z2[4]*(-1 + z2[5]) - 18*z2[6] + 
        z2[5]*(-76 + 27*z2[6])) + z2[4]*(-215 + 50*z2[6] + 
        z2[5]*(214 - 84*z2[6] + 4*z2[6]^2)) + 
      z2[2]*(472 - 28*z2[4]^2*(-1 + z2[5]) - 248*z2[6] + 9*z2[6]^2 + 
        z2[5]*(-472 + 348*z2[6] - 37*z2[6]^2) + 
        z2[4]*(-200 + 18*z2[6] - 8*z2[5]*(-25 + 4*z2[6])))), 
  y[1058] -> z2[2]^4*(-1 + z2[3] - z2[3]^2 + z2[3]^3 - z2[3]^4) + 
    (-1 + z2[5])*(-1 + z2[6])*z2[6] + z2[3]*z2[6]*(-1 + z2[5] + z2[6] + 
      z2[4]*z2[6] - z2[5]*z2[6]) + z2[2]^3*(2 + 2*z2[4] + 
      z2[3]^2*(2 + 2*z2[4] - z2[6]) - z2[6] + z2[3]*(-2 - 2*z2[4] + z2[6]) + 
      z2[3]^3*(-2 - 2*z2[4] + z2[6]) + z2[3]^4*(-3 + 3*z2[4] + z2[6])) + 
    z2[3]^4*(z2[4]^3*(3 + z2[5] + z2[5]^2) + (2 + z2[5] - z2[6])*z2[6]^3 + 
      z2[4]^2*(-1 + (-1 - z2[5] + z2[5]^2)*z2[6]) + 
      z2[4]*z2[6]*(1 + (-1 - z2[5] + z2[5]^2)*z2[6])) + 
    z2[3]^3*(z2[4]^3*(6 + 4*z2[5] + z2[5]^2) + 
      z2[4]^2*(-2 + (-7 + z2[5] + z2[5]^2)*z2[6]) + 
      z2[6]^2*(-1 + z2[5] + 4*z2[6] - z2[6]^2) + 
      z2[4]*z2[6]*(2 + (-3 + z2[5] + z2[5]^2)*z2[6] - z2[6]^2)) + 
    z2[3]^2*(4*z2[4]^3*z2[5] + 2*z2[4]^2*(-2 + (-2 + z2[5])*z2[6]) + 
      z2[6]*(1 + z2[5]*(-1 + z2[6]) + z2[6] + z2[6]^2) - 
      z2[4]*z2[6]*(-5 + z2[5] + z2[6] - 2*z2[5]*z2[6] + z2[6]^2)) - 
    z2[2]^2*(3 + z2[4]^2 - z2[3]*(3 + z2[4]^2 - z2[4]*(-4 + z2[6]) - 
        2*z2[6]) + z2[3]^2*(3 + z2[4]^2 - z2[4]*(-4 + z2[6]) - 2*z2[6]) - 
      z2[4]*(-4 + z2[6]) - 2*z2[6] + z2[3]^4*(1 + 3*z2[4]^2 - z2[6] + 
        z2[6]^2 + z2[4]*(-11 + 2*z2[6])) + z2[3]^3*(1 - z2[4]^2 + z2[6]^2 + 
        z2[4]*(-13 + 3*z2[6]))) + 
    z2[2]*(z2[3]^3*z2[4]^3*(-4 + 4*z2[5] + z2[3]*z2[5]^2) + 
      z2[4]^2*(6 - 5*z2[5] + z2[5]^2 + z2[3]^2*(6 - 9*z2[5] + z2[5]^2) - 
        z2[3]*(6 - 5*z2[5] + z2[5]^2) - z2[3]^3*(20 + z2[5] + z2[5]^2 - 
          2*z2[5]*z2[6]) + z2[3]^4*(-11 - 2*z2[5] + z2[5]^2*z2[6])) + 
      z2[6]*(-4 - z2[3]*(-4 + z2[5]) + z2[5] + z2[3]^2*(-4 + z2[5] - z2[6]) + 
        z2[3]^3*(-1 + z2[6]^2) + z2[3]^4*(-1 + z2[5]*z2[6] + z2[6]^2)) + 
      z2[4]*(6 - z2[6] + z2[5]^2*z2[6] - z2[5]*(3 + 2*z2[6]) + 
        z2[3]^4*(3 + z2[5]*(-1 + z2[6]) - z2[6] + z2[5]^2*z2[6]^2) + 
        z2[3]^2*(10 - 3*z2[6] + z2[5]^2*z2[6] + z2[6]^2 - 
          z2[5]*(3 + 2*z2[6])) + z2[3]*(-6 + z2[6] - z2[5]^2*z2[6] + 
          z2[5]*(3 + 2*z2[6])) + z2[3]^3*(4 + 5*z2[6] + 
          z2[5]*(-1 - 2*z2[6] + 2*z2[6]^2)))), 
  y[1059] -> -4 + (-2 + 6*z2[2])*z2[3] + 5*z2[2]*z2[3]^2, 
  y[1060] -> 8 + (10 - 6*z2[2])*z2[3] - 5*(-1 + z2[2])*z2[3]^2, 
  y[1061] -> 2 + z2[3]*(5 + z2[2] - z2[4] - 3*z2[6]) + 
    z2[3]^2*(2 + 2*z2[2] - z2[4] - 2*z2[6]) - z2[6], 
  y[1062] -> 4 + 8*z2[3] + 5*z2[3]^2, 
  y[1063] -> 10*z2[3]^2 + 2*(2 + z2[6]) + z2[3]*(11 - z2[2] + 3*z2[6]), 
  y[1064] -> 5 + 10*z2[3]^2 + 2*z2[6] + z2[3]*(13 - z2[2] + 3*z2[6]), 
  y[1065] -> -2*(1 + z2[6]) - z2[3]^3*(15 + z2[4] + 2*z2[6]) - 
    z2[3]*(11 + 2*z2[4] + 7*z2[6]) - z2[3]^2*(22 + 3*z2[4] + 7*z2[6]), 
  y[1066] -> 6*z2[6] + z2[3]^2*(8 + 5*z2[6]) + z2[3]*(5 + 11*z2[6]), 
  y[1067] -> 5*z2[3]^2*(-5 + z2[4] + 2*z2[6]) + 2*(-3 + z2[4] + 2*z2[6]) + 
    z2[3]*(-25 + 5*z2[4] + 12*z2[6]), 
  y[1068] -> -2 + 10*z2[3]^2*(-1 + z2[6]) + 4*z2[6] + z2[6]^2 + 
    z2[3]*(-10 + 12*z2[6] + z2[6]^2), 
  y[1069] -> z2[3]^2*(15 + 6*z2[5] + 2*z2[5]^2*(-1 + z2[6]))*(-1 + z2[6]) - 
    2*(5 - 4*z2[6] + z2[6]^2) + z2[3]*(-23 + 2*z2[5]*(-1 + z2[6]) + 
      15*z2[6] + 2*z2[6]^2), y[1070] -> 
   4 + z2[3]*(8 - (1 + z2[2])*z2[6] + 2*z2[6]^2) + 
    z2[3]^2*(5 + z2[2] + z2[2]^2 - 2*z2[6] - 2*z2[2]*z2[6] + 3*z2[6]^2), 
  y[1071] -> 30*z2[3]^3*(-1 + z2[6]) + 2*(-1 + 2*z2[6] + z2[6]^2) + 
    6*z2[3]^2*(-8 + 8*z2[6] + z2[6]^2) + z2[3]*(-21 + 25*z2[6] + 8*z2[6]^2), 
  y[1072] -> 4*(1 + z2[6]) + z2[3]*(8 + 8*z2[6] - 2*z2[6]^2 + 3*z2[6]^3) + 
    z2[3]^2*(5 + 5*z2[6] - 3*z2[6]^2 + 4*z2[6]^3), 
  y[1073] -> 5*z2[3]^2*(-9 + 11*z2[6] - 3*z2[6]^2 + z2[6]^3) + 
    2*(-5 + 9*z2[6] - 3*z2[6]^2 + 2*z2[6]^3) + 
    z2[3]*(-45 + 61*z2[6] - 19*z2[6]^2 + 9*z2[6]^3), 
  y[1074] -> 4 - 2*z2[6] - 4*z2[6]^2 + 6*z2[6]^3 + 
    5*z2[3]^3*(9 - 5*z2[6] + z2[6]^2 + z2[6]^3) + 
    2*z2[3]^2*(35 - 17*z2[6] + z2[6]^2 + 8*z2[6]^3) + 
    z2[3]*(32 - 13*z2[6] - 7*z2[6]^2 + 17*z2[6]^3), 
  y[1075] -> 2*(1 - 3*z2[6])*z2[6]^2 - 5*z2[3]^3*(1 + z2[6] + z2[6]^2 + 
      z2[6]^3) - 8*z2[3]^2*(1 + z2[6] + z2[6]^2 + 2*z2[6]^3) - 
    z2[3]*(4 + 4*z2[6] + z2[6]^2 + 17*z2[6]^3), 
  y[1076] -> -2 + z2[6] + z2[3]*(1 + z2[5]*(-1 + z2[6]) + 2*z2[6]) + 
    z2[3]^2*(9 + z2[5]^2*(5 - 2*z2[6]) + z2[6] - z2[5]*(1 + 2*z2[6])) - 
    z2[3]^3*(-6 + z2[5]*(-4 + z2[6]) + z2[5]^3*(-3 + 2*z2[6]) + 
      z2[5]^2*(1 + 2*z2[6])), y[1077] -> -12 + 2*z2[4] + 7*z2[6] + 
    z2[3]^2*(-19 + 2*z2[5]^2 + z2[4]*(4 + 3*z2[5]) + 8*z2[6] + 
      z2[5]*(-9 + 6*z2[6])) + z2[3]*(-23 + 5*z2[6] + 
      z2[5]*(-7 + 5*z2[4] + 10*z2[6])), 
  y[1078] -> z2[2]*(40 - 40*z2[3] + 54*z2[3]^2 + 15*z2[3]^3) + 
    z2[3]^2*(120 - 59*z2[4] - 36*z2[6]) + z2[3]^3*(7 - 7*z2[4] - 23*z2[6]) + 
    22*z2[3]*(z2[4] + z2[6]) - 2*z2[3]^3*z2[5]^3*(-2 + z2[4] + 2*z2[6]) - 
    4*(-5 + 7*z2[4] + 5*z2[6]) + 
    z2[5]^2*(4*z2[2]*(1 - z2[3] + 2*z2[3]^2 + z2[3]^3) - 
      4*(-2 + z2[4] + 2*z2[6]) + 4*z2[3]*(-2 + z2[4] + 2*z2[6]) - 
      2*z2[3]^2*(-8 + z2[4] + 4*z2[6]) + z2[3]^3*(-16 + 15*z2[4] + 
        17*z2[6])) - z2[5]*(z2[2]*(24 - 24*z2[3] + 38*z2[3]^2 + 21*z2[3]^3) + 
      z2[3]^3*(9 + 19*z2[4] - 8*z2[6]) + 4*z2[3]*(-5 + 4*z2[4] + 6*z2[6]) - 
      4*(-8 + 5*z2[4] + 7*z2[6]) - 2*z2[3]^2*(-53 + 13*z2[4] + 23*z2[6])), 
  y[1079] -> -2*(2*z2[4] + z2[6]) + 
    z2[3]^3*(-11 + z2[4]*(-1 - z2[5] + 5*z2[5]^2) - 2*z2[6] - 
      z2[5]*(3 + 2*z2[6]) + 2*z2[5]^2*(-3 + 5*z2[6])) + 
    z2[3]*(19 + 2*z2[4]*(-9 + 2*z2[5]) - 15*z2[6] + z2[5]*(-15 + 7*z2[6])) + 
    z2[3]^2*(50 + z2[4]*(-39 + 23*z2[5] + z2[5]^2) - 43*z2[6] + 
      2*z2[5]^2*z2[6] + z2[5]*(-52 + 37*z2[6])), 
  y[1080] -> 4*(-1 + z2[6]) + 18*z2[3]^3*(-1 + z2[6]) - 
    z2[3]^3*z2[5]^3*(-1 + z2[6])^3 + z2[3]^2*z2[5]^2*(-1 + z2[6])^2*
     (6 + (-1 + 2*z2[3])*z2[6]) + z2[3]^2*(-6 - 25*z2[6] + 28*z2[6]^2) + 
    4*z2[3]*(-4 + 2*z2[6] - z2[6]^2 + 2*z2[6]^3) + 
    z2[3]*z2[5]*(-1 + z2[6])*(-4*z2[6] + z2[3]^2*(-1 + 4*z2[6]) + 
      2*z2[3]*(10 - 14*z2[6] + 5*z2[6]^2)), 
  y[1081] -> 4 + z2[6] - 2*z2[6]^2 + z2[6]^3 + 
    z2[3]*(-3 + 28*z2[6] - 7*z2[6]^2 + 10*z2[6]^3 + 
      z2[5]*(15 - 29*z2[6] + 9*z2[6]^2 + z2[6]^3)) + 
    z2[3]^2*(-44 + 103*z2[6] - 38*z2[6]^2 + 13*z2[6]^3 - 
      2*z2[5]^2*(3 - 4*z2[6]^2 + z2[6]^3) + 
      2*z2[5]*(36 - 61*z2[6] + 25*z2[6]^2 + z2[6]^3)) + 
    z2[3]^3*(29 - 18*z2[6] + 3*z2[6]^2 + 4*z2[6]^3 - 
      z2[5]^3*(-1 + z2[6])^2*(1 + 2*z2[6]) - 
      2*z2[5]^2*(-3 + 9*z2[6] - 7*z2[6]^2 + z2[6]^3) + 
      z2[5]*(2 - 3*z2[6] + z2[6]^2 + 3*z2[6]^3)), 
  y[1082] -> -((-1 + z2[6])*z2[6]*(-5 + 4*z2[5] + z2[6])) - 
    z2[3]*(-1 + z2[6])*(-1 + 5*z2[6] + 14*z2[6]^2 + 
      z2[5]*(1 - 8*z2[6] + 3*z2[6]^2)) + 
    z2[3]^2*(2 + z2[6] - 4*z2[6]^2 - 13*z2[6]^3 + 
      z2[5]*(-4 + 6*z2[6] + 8*z2[6]^2 - 10*z2[6]^3)) - 
    z2[3]^3*(1 + 2*z2[6] + 3*z2[6]^2 + 4*z2[6]^3 + 
      z2[5]*(-3 - z2[6] + z2[6]^2 + 3*z2[6]^3)), 
  y[1083] -> -2*z2[3]^2*(1 + z2[3])*z2[5]^2*(-1 + z2[6])^2*(2 + z2[6]) - 
    z2[3]*(1 + z2[3])*z2[5]*(-1 + z2[6])*(9 - 10*z2[6] + 5*z2[6]^2 + 
      3*z2[3]*(5 - 2*z2[6] + z2[6]^2)) + (-1 - z2[3])*
     (-22 + 27*z2[6] - 12*z2[6]^2 + 3*z2[6]^3 + 
      2*z2[3]^2*(-17 + 21*z2[6] - 6*z2[6]^2 + 2*z2[6]^3) + 
      z2[3]*(-46 + 43*z2[6] - 10*z2[6]^2 + 7*z2[6]^3)), 
  y[1084] -> -4*(-2 + z2[6])^2*(-1 + z2[6]) - 2*z2[3]^3*z2[5]^3*
     (-1 + z2[6])^3 - z2[3]^3*(5 + 2*z2[6]) + 
    z2[3]^2*(54 - 84*z2[6] + 22*z2[6]^2) + 
    4*z2[3]*(-4 + 7*z2[6] - 6*z2[6]^2 + z2[6]^3) + 
    z2[2]^2*(8 + 4*z2[3]*(-2 + z2[6]) - 4*z2[3]^2*(-2 + z2[6]) - 4*z2[6] + 
      z2[3]^3*(-3 + 2*z2[6])) + z2[5]^2*(-1 + z2[6])^2*
     (4 + 4*z2[2]*(1 - z2[3] + 2*z2[3]^2 + z2[3]^3) + 
      z2[3]^2*(14 - 6*z2[6]) + 4*z2[3]*(-1 + z2[6]) - 4*z2[6] + 
      z2[3]^3*(-1 + 2*z2[6])) + z2[2]*(2*z2[3]^3*z2[6] + 
      4*(6 - 7*z2[6] + 2*z2[6]^2) - 4*z2[3]*(6 - 7*z2[6] + 2*z2[6]^2) + 
      z2[3]^2*(42 - 31*z2[6] + 6*z2[6]^2)) + z2[5]*(-1 + z2[6])*
     (-2*z2[2]^2*(-2 + 2*z2[3] - 2*z2[3]^2 + z2[3]^3) - 4*z2[3]^3*z2[6] + 
      8*(2 - 3*z2[6] + z2[6]^2) - 4*z2[3]*(4 - 5*z2[6] + 2*z2[6]^2) + 
      z2[3]^2*(52 - 56*z2[6] + 6*z2[6]^2) + 
      z2[2]*(20 + z2[3]^2*(34 - 14*z2[6]) + z2[3]^3*(5 - 4*z2[6]) - 
        12*z2[6] + 4*z2[3]*(-5 + 3*z2[6]))), 
  y[1085] -> -48 + 8*z2[3]^3 + 3*z2[2]^2*(-4 + 4*z2[3] - 4*z2[3]^2 + 
      3*z2[3]^3) - 6*z2[3]^3*z2[5]^3*(-1 + z2[6])^2 + 68*z2[6] - 24*z2[6]^2 + 
    z2[3]^2*(-164 + 153*z2[6] - 20*z2[6]^2) + 
    z2[3]*(28 - 58*z2[6] + 26*z2[6]^2) + z2[5]^2*(-1 + z2[6])*
     (8*z2[2]*(1 - z2[3] + 2*z2[3]^2 + z2[3]^3) + z2[3]^2*(30 - 14*z2[6]) - 
      12*(-1 + z2[6]) + 12*z2[3]*(-1 + z2[6]) + z2[3]^3*(-17 + 19*z2[6])) + 
    z2[2]*(-56 + z2[3]*(56 - 36*z2[6]) + z2[3]^3*(5 - 4*z2[6]) + 36*z2[6] + 
      z2[3]^2*(-82 + 39*z2[6])) + 
    z2[5]*(-2*z2[2]^2*(-2 + 2*z2[3] - 2*z2[3]^2 + z2[3]^3) + 
      12*(4 - 7*z2[6] + 3*z2[6]^2) + z2[3]^3*(9 - 21*z2[6] + 8*z2[6]^2) - 
      4*z2[3]*(9 - 16*z2[6] + 8*z2[6]^2) + 
      2*z2[3]^2*(79 - 104*z2[6] + 26*z2[6]^2) + 
      z2[2]*(44 + z2[3]^2*(72 - 52*z2[6]) + z2[3]^3*(26 - 25*z2[6]) - 
        36*z2[6] + 4*z2[3]*(-11 + 9*z2[6]))), 
  y[1086] -> 2*z2[6] + z2[3]*(1 + 2*z2[4]^2*(-1 + z2[5]) + z2[6] - 
      4*z2[6]^2 + z2[4]*(-4 - 2*z2[5]*(-2 + z2[6]) + 6*z2[6]) + 
      z2[5]*(-1 + 7*z2[6] - 2*z2[6]^2)) - 
    z2[3]^3*(-1 + z2[4]^2*(-1 + z2[5])^2*(-7 + 3*z2[5]) + 5*z2[6] - 
      23*z2[6]^2 + z2[5]^3*(1 - 4*z2[6] + 3*z2[6]^2) + 
      z2[5]*(3 - 2*z2[6] + 4*z2[6]^2) + z2[5]^2*(-3 + z2[6] + 4*z2[6]^2) + 
      z2[4]*(-1 + z2[5])*(2 - 22*z2[6] + 7*z2[5]*z2[6] + 
        z2[5]^2*(-2 + 3*z2[6]))) + z2[3]^2*(-2 + 3*z2[4]^2*(-1 + z2[5]) - 
      7*z2[6] + 11*z2[6]^2 + z2[5]*(4 + 3*z2[6] - 8*z2[6]^2) + 
      z2[5]^2*(-2 + 10*z2[6] - 5*z2[6]^2) + 
      z2[4]*(z2[5]^2*(7 - 5*z2[6]) + 2*(2 + z2[6]) + z2[5]*(-11 + 9*z2[6])))}}


==> anc/analytic/FiniteRemainder_5pt_1L_nf1_Qd_mppm.m <==
{{{0, 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[5], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[7], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> -1/12*(y[1]*y[3])/y[2] - (y[1]*y[4])/(12*y[2]*y[5]) + y[6]/12 + 
    y[8]/(12*y[7]) + y[10]/(6*y[9]) + y[10]/(12*y[1]*y[9]) + 
    y[3]/(12*y[1]*y[5]*y[11]) + 1/(6*y[9]*y[11]) + 1/(12*y[1]*y[9]*y[11]) + 
    y[12]/(12*y[11]) + (y[3]*y[13])/(12*y[5]*y[11]) + 
    (y[1]*y[4]*y[14])/(12*y[2]*y[5]*y[11]) - (y[1]*y[15])/(12*y[2]*y[11]) + 
    (y[16]*y[18])/(12*y[5]*y[17]) + y[19]/(12*y[5]) + y[20]/(12*y[1]*y[5]), 
  f[3] -> 1/(12*y[4]) + y[11]/(12*y[4]*y[7]) + y[21]/(12*y[2]*y[4]) + 
    y[22]/(12*y[2]) + y[23]/12 + y[24]/(12*y[9]) - y[24]/(12*y[4]*y[9]) + 
    y[25]/(12*y[7]), f[5] -> -1/12*1/y[4] + y[11]/(12*y[7]) + 
    y[25]/(12*y[4]*y[7]) + y[26]/12 + y[27]/(12*y[2]*y[4]) + 
    y[28]/(12*y[2]) + (y[16]*y[29])/(12*y[5]*y[17]) + 
    (y[24]*y[30])/(12*y[9]) + y[31]/(12*y[1]*y[5]) + y[32]/(12*y[5]), 
  f[7] -> (y[1]*y[3])/(12*y[2]) + y[3]/(12*y[1]*y[5]) + 
    (y[1]*y[4])/(12*y[2]*y[5]) + 1/(6*y[9]) - 1/(6*y[9]*y[11]) - 
    (y[3]*y[13])/(12*y[5]*y[11]) - (y[1]*y[4]*y[14])/(12*y[2]*y[5]*y[11]) + 
    (y[1]*y[15])/(12*y[2]*y[11]) + (y[3]*y[33])/(12*y[5]) + y[34]/12 + 
    y[35]/12 + y[36]/(12*y[11]) + y[37]/(12*y[1]*y[5]*y[11])}, 
 {y[1] -> z3[2], y[2] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4], 
  y[3] -> -1 + z3[5], y[4] -> 1 + z3[2], y[5] -> z3[2] - z3[4]*z3[5], 
  y[6] -> -1 - (1 + z3[2]^(-1))/(z3[3]*(z3[2] - z3[4]*z3[5])*
      (1 + z3[4] - z3[6])), y[7] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
    z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5], 
  y[8] -> -((1 + z3[3])*z3[4]) + z3[2]*z3[3]*(2 + z3[5]*(-1 + z3[6]) - 
      z3[6]), y[9] -> z3[4], y[10] -> -1 - z3[6], y[11] -> 1 + z3[4] - z3[6], 
  y[12] -> 1 + z3[2] - z3[2]*z3[5], y[13] -> 3 + 3*z3[2] + z3[2]^2, 
  y[14] -> 1 + z3[2] - z3[6], y[15] -> 2 + z3[2] + z3[5]*(-1 + z3[6]) - 
    z3[6], y[16] -> 1 + z3[2]^(-1), y[17] -> z3[3], 
  y[18] -> 1 - z3[4] + z3[6], y[19] -> 4 - z3[4] + z3[2]*(3 - 2*z3[5]) - 
    3*z3[5] + z3[6] - z3[5]*z3[6], 
  y[20] -> -z3[4] - (-1 + z3[5])*(1 + z3[6]), 
  y[21] -> -1 + z3[3]*(-1 + z3[5]), 
  y[22] -> 1 + z3[3]*(-1 + z3[4])*(-1 + z3[5]) + z3[4]*(-1 + z3[5]), 
  y[23] -> -2 + z3[5], y[24] -> z3[6], y[25] -> -1 - z3[4] + z3[6], 
  y[26] -> 2 - z3[5], y[27] -> 1 + z3[3] - z3[3]*z3[5], 
  y[28] -> -1 + z3[4] - z3[3]*(-1 + z3[4])*(-1 + z3[5]) - z3[4]*z3[5], 
  y[29] -> z3[4] - z3[6], y[30] -> z3[2]^(-1) + (1 + z3[2])^(-1), 
  y[31] -> z3[4] + (-1 + z3[5])*z3[6], 
  y[32] -> -2 + z3[4] + z3[2]*(-2 + z3[5]) + z3[5] - z3[6] + z3[5]*z3[6], 
  y[33] -> 2 + z3[2], y[34] -> 
   -((1 + z3[2]^(-1))/(z3[3]*(z3[2] - z3[4]*z3[5]))) - 
    1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[35] -> 1 + 1/(z3[2]*z3[4]) + (1 + z3[2]^(-1))/
     (z3[3]*(z3[2] - z3[4]*z3[5])*(1 + z3[4] - z3[6])), 
  y[36] -> -1 + z3[2]*(-1 + z3[5]), y[37] -> 1 - z3[5]}}


==> anc/analytic/FiniteRemainder_5pt_1L_nf1_Qd_pppm.m <==
{{{0, 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -f[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[3], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[1]/12 + (y[2]*y[3])/(12*y[4]) + (y[4]*y[5])/(12*y[2]), 
  f[3] -> y[3]/12 - (y[3]*y[6])/(12*y[4]) + (y[3]*y[6])/(12*y[4]*y[7]) + 
    y[8]/(12*y[7])}, {y[1] -> -1 - 2*z1[3], y[2] -> z1[2], y[3] -> z1[3], 
  y[4] -> z1[4], y[5] -> 1 + z1[3], y[6] -> -1 + z1[6], y[7] -> 1 + z1[2], 
  y[8] -> -1 - z1[4] + z1[6] + z1[3]*(-2 - z1[4] + z1[6])}}


==> anc/analytic/FiniteRemainder_5pt_1L_nf1_Qu_mppm.m <==
{{{0, 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[5], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[1]/(12*y[2]) + (y[3]*y[4])/(12*y[5]) - 
    y[4]^3/(12*y[5]*y[6]*y[7]) - (y[4]*y[8])/(12*y[5]*y[6]) - 
    (y[3]*y[4])/(12*y[9]) + y[4]^3/(12*y[6]*y[7]*y[9]) + 
    (y[4]*y[8])/(12*y[6]*y[9]), f[3] -> -1/12*y[11]/(y[5]*y[6]*y[10]) + 
    y[11]/(12*y[6]*y[9]*y[10]) + y[12]/(12*y[5]*y[6]*y[7]) + 
    y[13]/(12*y[6]*y[7]*y[9]) + (y[4]*y[14])/12 - (y[4]*y[15])/12, 
  f[5] -> (y[3]*y[4])/(12*y[9]) + y[4]/(12*y[2]*y[10]) + 
    y[11]/(12*y[5]*y[6]*y[10]) - y[11]/(12*y[6]*y[9]*y[10]) - 
    (y[4]*y[16])/(12*y[5]) + (y[4]*y[17])/(12*y[5]*y[6]) - 
    (y[4]*y[17])/(12*y[6]*y[9]) + y[18]/(12*y[5]*y[6]*y[7]) + 
    y[19]/(12*y[6]*y[7]*y[9]) - (y[4]*y[20])/12}, 
 {y[1] -> -(z3[2]*z3[3]) + (1 + z3[3])*z3[4], 
  y[2] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5], y[3] -> z3[2], y[4] -> z3[4], 
  y[5] -> -z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6], y[6] -> 1 + z3[3], 
  y[7] -> z3[2] - z3[4], y[8] -> z3[2] + z3[4], 
  y[9] -> -2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[10] -> 1 + z3[2], y[11] -> 1 + (z3[2] - z3[4])^(-1), 
  y[12] -> 1 - z3[4] + z3[4]^2, y[13] -> -1 + z3[4] - z3[4]^2, 
  y[14] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + ((1 + z3[2])^(-1) + (1 + z3[3])^(-1))/
     (-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6]), 
  y[15] -> 1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])) + 
    (-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6])^(-1) + 1/((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + 
       z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[16] -> -1 + z3[2], y[17] -> -1 + z3[2] + z3[4], 
  y[18] -> -1 + z3[4] - z3[4]^2 + z3[4]^3, 
  y[19] -> 1 - z3[4] + z3[4]^2 - z3[4]^3, 
  y[20] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    1/((1 + z3[2])*(-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6]))}}


==> anc/analytic/FiniteRemainder_5pt_1L_nf1_Qu_pppm.m <==
{{{0, 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[5], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[2]/(12*y[1]^2) - y[3]/(12*y[1]) - (y[3]*y[4])/(12*y[5]) - 
    (y[6]*y[7])/(12*y[1]^2*y[5]) + (y[6]*y[8])/(12*y[1]^2*y[5]^2) + 
    (y[3]*y[9])/(12*y[5]^2) + y[10]/(12*y[1]*y[5]) + y[11]/(12*y[1]*y[5]^2), 
  f[3] -> (y[12]*y[13])/12 - (y[6]*y[14])/(12*y[1]^2*y[5]) - 
    (y[6]*y[8]*y[14])/(12*y[1]^2*y[5]^2) + y[15]/(12*y[5]) + 
    y[16]/(12*y[5]^2) + y[17]/(12*y[1]*y[5]^2) + y[18]/(12*y[1]*y[5]), 
  f[5] -> -1/12*(y[3]*y[4])/y[1] + y[6]/(12*y[1]^2) + 
    (y[6]*y[8])/(6*y[1]^2*y[5]) + (y[6]*y[8]^2)/(12*y[1]^2*y[5]^2) + 
    y[19]/12 - (y[8]*y[20])/(12*y[1]*y[5]^2) - (y[3]*y[8]*y[21])/
     (12*y[5]^2) + y[22]/(12*y[5]) + y[23]/(12*y[1]*y[5])}, 
 {y[1] -> z2[2], y[2] -> -1 - z2[3], y[3] -> z2[3], y[4] -> -2 + z2[5], 
  y[5] -> 1 + z2[4] - z2[6], y[6] -> 1 + z2[3], y[7] -> -2 + z2[6], 
  y[8] -> -1 + z2[6], y[9] -> -2 + z2[5] + z2[6] - z2[5]*z2[6], 
  y[10] -> 1 - z2[3]*(-4 + z2[5] + z2[6]), 
  y[11] -> -1 + z2[6] + z2[3]*(-3 + z2[5] + 2*z2[6] - z2[5]*z2[6]), 
  y[12] -> 1 + z2[2]^(-1), y[13] -> 1 + z2[3]*z2[5], y[14] -> z2[6], 
  y[15] -> -2 + z2[6] + z2[3]*(-3 + z2[2]*(-2 + z2[5]) + 
      (-1 + 2*z2[5])*z2[6]), 
  y[16] -> 1 - z2[6] + z2[3]*z2[5]*(-1 + z2[6])*(1 + z2[2] + z2[6]) - 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + z2[6]^2), 
  y[17] -> 1 - z2[6]^2 + z2[3]*(1 - (-2 + z2[5])*z2[6] + 
      (-2 + z2[5])*z2[6]^2), 
  y[18] -> -2 + z2[3]*(-1 - 2*z2[6] + z2[5]*(-1 + 2*z2[6])), 
  y[19] -> -1 + z2[3] - z2[3]*z2[5], 
  y[20] -> 1 + z2[3]*(3 + z2[5]*(-1 + z2[6]) - 2*z2[6]) - z2[6], 
  y[21] -> 2 + z2[5]*(-1 + z2[6]) - z2[6], 
  y[22] -> 1 - z2[6] + z2[3]*(-3 - 2*z2[5]*(-1 + z2[6]) + 2*z2[6]), 
  y[23] -> -1 + z2[6] + z2[3]*(-5 - 2*z2[5]*(-1 + z2[6]) + 4*z2[6])}}


==> anc/analytic/FiniteRemainder_5pt_2L_nf1_Qd_mppm.m <==
{{{f[1], f[2], f[19]/2 + f[83]/2 + f[89] + f[90]/2, 
   (17*f[12])/9 + (8*f[16])/3 + f[25]/9 - f[38]/36 + (8*f[79])/9 - 
    (8*f[81])/3 + (4*f[204])/3 - f[304]/6 + (4*f[456])/3, 0, f[5], f[6], 
   -1/2*f[16] + (3*f[38])/8 - 9*f[79] + f[81]/2 - f[204]/2 + f[304]/16 - 
    f[456]/2, 0, -3*f[6] - 3*f[13] - f[21] - f[24] + (14*f[79])/3 - f[80] + 
    (14*f[81])/3 - f[83], 0, 0, -1/3*f[25] + f[38]/4 - (13*f[79])/3 - 
    (7*f[81])/3 - (4*f[204])/3 + f[304]/6 - (4*f[456])/3, 0, 0, f[10], 
   2*f[6] - f[19]/2 + f[56], f[12], 0, f[13], 0, 0, 0, 
   -2*f[6] + 2*f[13] + f[19]/2 - f[56] + f[80] - f[89] - f[90], 
   -2*f[12] - 4*f[16] + 4*f[81], 0, f[16], 0, 0, 
   2*f[12] + (28*f[16])/3 + f[25]/3 + f[38]/6 + (8*f[79])/3 - 8*f[81] + 
    (4*f[204])/3 - f[304]/6 + (4*f[456])/3, 0, 0, 0, f[18], f[19], 
   (3*f[25])/2 - f[38] + 6*f[79] - 2*f[204] + f[304]/4 - 2*f[456], 0, f[21], 
   f[38]/2 - 12*f[79], 0, -1/4*f[38] - 2*f[79], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[24], f[25], 0, -1/4*f[38] + 3*f[79] + f[204] - f[304]/8 + f[456], 0, 0, 
   0, 0, 0, 0, -f[25] + (11*f[38])/12 - (26*f[79])/3 + (8*f[204])/3 - 
    f[304]/3 + (8*f[456])/3, 0, 0, 0, 0, f[28], 3*f[6] - f[19]/2, 
   (-4*f[12])/3 - (5*f[16])/2 - f[25]/6 + (37*f[38])/24 - (13*f[79])/3 + 
    (5*f[81])/2 + (3*f[204])/2 - (3*f[304])/16 + (3*f[456])/2, 0, 
   -f[6] - f[13] - f[21] + (11*f[79])/3 + (11*f[81])/3, -1/4*f[38] + 6*f[79], 
   0, 7*f[79] - f[81], 0, 0, -2*f[6] + f[13] + f[19]/2 - f[56], 2*f[12], 0, 
   0, 0, -4*f[12] + 5*f[16] - 4*f[81], 0, 0, 0, f[21], f[38], 0, 
   f[38]/2 - 4*f[79], 0, 0, 0, 0, 0, -f[38] - 3*f[79] + f[204] - f[304]/8 + 
    f[456], 0, 0, 0, 0, -1/2*f[19] - f[24] + (41*f[79])/3 + (41*f[81])/3 - 
    f[83]/2 - f[89] - f[90]/2, (-5*f[12])/3 - 2*f[16] - f[25]/3 - f[38]/6 - 
    (2*f[79])/3 + 2*f[81] + 2*f[204] - f[304]/4 + 2*f[456], 0, 
   f[16]/2 - (3*f[38])/8 + 4*f[79] - f[81]/2 - f[204]/2 + f[304]/16 - 
    f[456]/2, 0, 0, -3*f[12], 0, 0, 0, f[38]/2, 0, 0, 0, 0, 
   (-14*f[12])/9 + (11*f[16])/6 - (5*f[25])/18 + (47*f[38])/72 - 
    (32*f[79])/9 - (11*f[81])/6 + (13*f[204])/6 - (13*f[304])/48 + 
    (13*f[456])/6, 0, 0, 0, 0, 0, f[47], f[19] - f[56], 
   f[25]/2 + 4*f[79] + 4*f[204] - f[304]/2 + 4*f[456], 0, 0, 
   f[38]/4 - 6*f[79], 0, 0, 0, 0, 0, -2*f[12], 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[19], f[25] + 4*f[79] + 4*f[204] - f[304]/2 + 4*f[456], 0, 
   -1/2*f[38] + 12*f[79], 0, 0, 0, 0, 0, 0, -f[25], 0, 0, 0, 0, f[56], 
   -2*f[12] + (3*f[38])/4 - 2*f[79], 0, f[38]/4 - 6*f[79], 0, 0, 2*f[12], 0, 
   0, 0, -f[38], 0, 0, 0, 0, 2*f[12] + f[38] - 2*f[79] + 2*f[204] - 
    f[304]/4 + 2*f[456], 0, 0, 0, 0, 0, -f[80] - f[83]/2 + f[90]/2, 
   (7*f[12])/3 + 2*f[16] + f[25]/6 + f[38]/3 + (4*f[79])/3 - 2*f[81] + 
    4*f[204] - f[304]/2 + 4*f[456], 0, -1/2*f[16] - f[38]/8 + 3*f[79] - 
    f[81]/2 + f[204]/2 - f[304]/16 + f[456]/2, 0, 0, f[12], 0, 0, 0, 
   -1/2*f[25] - 2*f[79] - 2*f[204] + f[304]/4 - 2*f[456], 0, 0, 0, 0, 
   (-4*f[12])/3 - (5*f[16])/2 - f[25]/6 + f[38]/24 - f[79]/3 + (3*f[81])/2 + 
    (5*f[204])/2 - (5*f[304])/16 + (5*f[456])/2, 0, 0, 0, 0, 0, 
   (4*f[12])/3 + (2*f[16])/3 - f[25]/3 + f[38]/4 - (8*f[79])/3 - 2*f[81] + 
    (4*f[204])/3 - f[304]/6 + (4*f[456])/3, 0, 0, 0, 0, 0, 0, 
   f[6]/6 - f[19]/72 + f[21]/9 + f[24]/6 + f[56]/12 + (41*f[79])/18 + 
    f[80]/6 + (41*f[81])/18 + f[83]/4 + f[89]/6 + f[90]/12, 
   -1/18*f[12] + (2*f[25])/9 - (25*f[38])/72 + (16*f[79])/9 - (4*f[204])/3 + 
    f[304]/6 - (4*f[456])/3, 0, -1/12*f[16] + f[25]/6 - f[38]/16 + 2*f[79] + 
    (5*f[81])/4 + (7*f[204])/12 - (7*f[304])/96 + (7*f[456])/12, 0, 0, 
   (-5*f[12])/6 - 2*f[16] - f[25]/6 - f[38]/12 - (4*f[79])/3 + (4*f[81])/3 - 
    (2*f[204])/3 + f[304]/12 - (2*f[456])/3, 0, 0, 0, 
   -1/4*f[38] - (4*f[204])/3 + f[304]/6 - (4*f[456])/3, 0, 0, 0, 0, 
   (11*f[12])/9 - f[16]/12 + (7*f[25])/36 - (31*f[38])/144 + (14*f[79])/9 + 
    (7*f[81])/12 - (17*f[204])/12 + (17*f[304])/96 - (17*f[456])/12, 0, 0, 0, 
   0, 0, (-2*f[12])/3 - f[16]/3 + f[25]/6 - (7*f[38])/24 + (4*f[79])/3 + 
    f[81] - 2*f[204] + f[304]/4 - 2*f[456], 0, 0, 0, 0, 0, 0, 0, 
   f[19]/2 + f[24] + f[83] + f[89], 0, 0, f[38]/4 - 5*f[79], 0, 0, 0, 0, 0, 
   0, f[38]/4 - 6*f[79], 0, 0, 0, 0, f[79], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[80], 0, 0, f[81], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[81], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[83], f[38]/2 + 4*f[204] - f[304]/2 + 
    4*f[456], 0, f[38]/4 - 6*f[79] - f[204] + f[304]/8 - f[456], 0, 0, 0, 0, 
   0, 0, f[38]/2 - 4*f[79], 0, 0, 0, 0, (3*f[38])/4 - 2*f[79] - f[204] + 
    f[304]/8 - f[456], 0, 0, 0, 0, 0, -1/2*f[38] - 4*f[204] + f[304]/2 - 
    4*f[456], 0, 0, 0, 0, 0, 0, 0, 0, 0, f[89], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[90], 
   2*f[12] + 4*f[16] - 4*f[81], 0, -f[16] + f[81], 0, 0, 2*f[12], 0, 0, 0, 0, 
   0, 0, -5*f[16] + 5*f[81], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[95], 0, 0, f[96], 0, 3*f[96], 0, 2*f[96], 0, 0, 0, -f[19], 
   -f[25] + (3*f[38])/2 - 8*f[79] + 4*f[204] - f[304]/2 + 4*f[456], 0, 
   -1/2*f[38] + 12*f[79], 0, 0, 0, 0, 0, 0, -2*f[25] + f[38] - 8*f[79], 0, 0, 
   0, 0, (-3*f[38])/2 + 4*f[79], 0, 0, 0, 0, 0, -f[25] + f[38]/2 - 8*f[79] - 
    4*f[204] + f[304]/2 - 4*f[456], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*f[6] - f[19]/2 + f[56], 0, 0, 0, 0, 0, 4*f[12], 0, 0, 0, 0, 0, 0, 0, 0, 
   4*f[12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[25] + f[38]/2 + 8*f[79] + 8*f[204] - f[304] + 8*f[456], 0, 0, 0, 0, 0, 
   0, -8*f[12] - 4*f[16] + 4*f[81], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (160*f[12])/3 + 76*f[16] - 23*f[25] + (110*f[38])/3 - 264*f[79] - 
    (256*f[81])/3 + 120*f[204] - 15*f[304] + 120*f[456], 0, 0, 0, 0, 0, 0, 
   f[111], 0, 0, 0, 0, -f[38] + 4*f[79], 0, 0, 0, 0, 0, 0, 
   -f[25] - f[38]/2 - 8*f[79] - 4*f[81] - 4*f[204] + f[304]/2 - 4*f[456], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-20*f[12])/3 - 8*f[16] - f[25]/3 + 
    (5*f[38])/6 - (8*f[79])/3 + 8*f[81] + 4*f[204] - f[304]/2 + 4*f[456], 0, 
   0, 0, 0, 0, 0, (-4*f[12])/3 - 4*f[16] - (2*f[25])/3 + (2*f[38])/3 - 
    (16*f[79])/3 + 4*f[81] + 4*f[204] - f[304]/2 + 4*f[456], 0, 0, 0, 0, 0, 
   0, -f[25] + f[38] - 8*f[79], 0, 0, 0, 0, 0, 0, 
   4*f[12] + 8*f[16] - 8*f[81], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -f[38] + 8*f[79], 0, 0, 0, 0, 0, -8*f[16] + 8*f[81], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 12*f[12] + 16*f[16] - 16*f[81], 0, 0, 0, 0, 0, 
   0, -f[25] + (5*f[38])/2 - 8*f[79] + 12*f[204] - (3*f[304])/2 + 12*f[456], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*f[38])/2 - 12*f[79], 0, 0, 0, 
   0, 0, f[38]/2 + 4*f[204] - f[304]/2 + 4*f[456], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8*f[79], 0, 0, 0, 
   -f[25] - f[38]/2 - 8*f[79] - 4*f[204] + f[304]/2 - 4*f[456], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, f[25] + f[38]/2 + 8*f[79] + 4*f[204] - f[304]/2 + 4*f[456], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[127], f[128], f[56] - f[83] + f[144]/2 - f[166] + f[181] - f[201] + 
    (41*f[204])/3 + (41*f[206])/3 + f[214] + f[307] - f[334] + f[433] - 
    f[460], (-17*f[141])/18 + f[178]/6 - (2*f[204])/9 + (10*f[206])/9 + 
    f[250]/18 + (2*f[276])/9 - (2*f[304])/9, 0, f[131], f[132], 
   (-3*f[178])/4 - (23*f[204])/2 + f[206]/2 - (3*f[250])/4 - f[276]/8 + 
    f[304]/8, 0, -3*f[139] - f[201] + (23*f[204])/3 - f[205] + 
    (23*f[206])/3 + f[214], 0, 0, (-5*f[178])/6 - 5*f[204] - (7*f[206])/3 - 
    f[250]/2, 0, 0, (-9*f[127])/19 - f[128] - f[131] - f[143] - f[153] - 
    f[172] - (1359*f[204])/38 - (1359*f[206])/38 - (9*f[257])/19 + 
    (3*f[270])/38 - (3*f[272])/19 + (9*f[307])/38, 
   2*f[132] - f[144]/2 + f[181], -1/2*f[141] + 2*f[206], 0, f[139], 0, 0, 0, 
   -f[56] + f[83] - 2*f[132] + 2*f[139] + f[144]/2 + 2*f[166] - 2*f[181] + 
    2*f[201] - (82*f[204])/3 + f[205] - (82*f[206])/3 - f[214] - f[307] + 
    f[334] - f[433] + f[460], f[141], 0, 0, 0, 0, 
   -f[141] - 4*f[206] - f[250]/3, 0, 0, 0, f[143], f[144], 
   (7*f[178])/2 + 16*f[204] + 2*f[250] - 2*f[276] + 2*f[304], 0, 
   -3*f[132] + f[144]/2 - 3*f[204] - 3*f[206], -f[178] - 16*f[204] - f[250], 
   0, f[178]/2 + f[250]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[56] + f[83] - f[144]/2 - f[181] + f[201] - f[214] - f[307] + f[334] - 
    f[433] + f[460], f[178] - f[276] + f[304], 0, 
   f[178]/2 + 4*f[204] + f[250]/2 + f[276]/4 - f[304]/4, 0, 0, 0, 0, 0, 0, 
   (-17*f[178])/6 - (56*f[204])/3 - (11*f[250])/6 + (5*f[276])/3 - 
    (5*f[304])/3, 0, 0, 0, 0, f[153], 3*f[132] - f[144]/2, 
   (2*f[141])/3 - (13*f[178])/4 - (109*f[204])/6 - f[206]/6 - 
    (37*f[250])/12 + (13*f[276])/24 - (13*f[304])/24, 0, 
   2*f[132] - f[139] - f[144]/2 + (20*f[204])/3 + (20*f[206])/3, 
   f[178]/2 + 8*f[204] + f[250]/2, 0, 7*f[204] - f[206], 0, 0, 
   -2*f[132] + f[139] + f[144]/2 - f[181], -f[141] + 4*f[206], 0, 0, 0, 
   2*f[141] - 12*f[206], 0, 0, 0, -3*f[132] + f[144]/2 - 3*f[204] - 3*f[206], 
   -2*f[178] - 8*f[204] - 2*f[250], 0, -f[178] - 8*f[204] - f[250], 0, 0, 0, 
   0, 0, 2*f[178] + 4*f[204] + 2*f[250] + f[276]/4 - f[304]/4, 0, 0, 0, 0, 
   f[166], (5*f[141])/6 - (4*f[204])/3 - (4*f[206])/3 + f[250]/3 + 
    (5*f[276])/6 - (5*f[304])/6, 0, (3*f[178])/4 + (15*f[204])/2 - f[206]/2 + 
    (3*f[250])/4 - f[276]/8 + f[304]/8, 0, 0, (3*f[141])/2 - 6*f[206], 0, 0, 
   0, -f[178] - 4*f[204] - f[250], 0, 0, 0, 0, 
   (7*f[141])/9 - (19*f[178])/12 - (197*f[204])/18 - (89*f[206])/18 - 
    (47*f[250])/36 + (59*f[276])/72 - (59*f[304])/72, 0, 0, 0, 0, 0, f[172], 
   f[144] - f[181], f[178]/2 + f[276]/2 - f[304]/2, 0, 0, 
   -1/2*f[178] - 8*f[204] - f[250]/2, 0, 0, 0, 0, 0, f[141] - 4*f[206], 0, 0, 
   0, 0, 0, 0, 0, 0, -f[144], f[178], 0, f[178] + 16*f[204] + f[250], 0, 0, 
   0, 0, 0, 0, -f[178] + f[276] - f[304], 0, 0, 0, 0, f[181], 
   f[141] - (3*f[178])/2 - 8*f[204] - 4*f[206] - (3*f[250])/2, 0, 
   -1/2*f[178] - 8*f[204] - f[250]/2, 0, 0, -f[141] + 4*f[206], 0, 0, 0, 
   2*f[178] + 8*f[204] + 2*f[250], 0, 0, 0, 0, -f[141] - 2*f[178] - 
    12*f[204] + 4*f[206] - 2*f[250] + f[276]/2 - f[304]/2, 0, 0, 0, 0, 0, 
   -f[166] - f[201] + (41*f[204])/3 - f[205] + (41*f[206])/3, 
   (-7*f[141])/6 - f[178]/2 - (16*f[204])/3 + (8*f[206])/3 - (2*f[250])/3 + 
    (5*f[276])/6 - (5*f[304])/6, 0, f[178]/4 + (7*f[204])/2 - f[206]/2 + 
    f[250]/4 + f[276]/8 - f[304]/8, 0, 0, -1/2*f[141] + 2*f[206], 0, 0, 0, 
   -1/2*f[178], 0, 0, 0, 0, (2*f[141])/3 - f[178]/4 - (19*f[204])/6 - 
    (7*f[206])/6 - f[250]/12 + (19*f[276])/24 - (19*f[304])/24, 0, 0, 0, 0, 
   0, (-2*f[141])/3 - (5*f[178])/6 - 6*f[204] + (2*f[206])/3 - f[250]/2 + 
    (2*f[276])/3 - (2*f[304])/3, 0, 0, 0, 0, 0, 0, 
   f[56]/6 - f[83]/6 - f[132]/6 - f[144]/24 - f[166]/6 + f[181]/4 + 
    (38*f[204])/9 + f[205]/6 + (38*f[206])/9 + f[307]/6 - f[334]/6 + 
    f[433]/6 - f[460]/6, f[141]/36 + (11*f[178])/12 + (53*f[204])/9 - 
    f[206]/9 + (25*f[250])/36 - (5*f[276])/9 + (5*f[304])/9, 0, 
   (7*f[178])/24 + (23*f[204])/12 + (5*f[206])/4 + f[250]/8 - f[276]/48 + 
    f[304]/48, 0, 0, (5*f[141])/12 - f[206]/3 + f[250]/6, 0, 0, 0, 
   f[178]/2 + (10*f[204])/3 + f[250]/2 - f[276]/3 + f[304]/3, 0, 0, 0, 0, 
   (-11*f[141])/18 + (5*f[178])/8 + (169*f[204])/36 + (109*f[206])/36 + 
    (31*f[250])/72 - (79*f[276])/144 + (79*f[304])/144, 0, 0, 0, 0, 0, 
   f[141]/3 + (3*f[178])/4 + (17*f[204])/3 - f[206]/3 + (7*f[250])/12 - 
    (2*f[276])/3 + (2*f[304])/3, 0, 0, 0, 0, 0, 0, 0, f[201], 0, 0, 
   -1/2*f[178] - 7*f[204] - f[250]/2, 0, 0, 0, 0, 0, 0, 
   -1/2*f[178] - 8*f[204] - f[250]/2, 0, 0, 0, 0, f[204], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[205], 0, 0, f[206], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, f[206], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[56] - f[83] + f[181] + f[307] - f[334] + f[433] - f[460], 
   -f[178] - 8*f[204] - f[250] + f[276] - f[304], 0, 
   -1/2*f[178] - 7*f[204] - f[250]/2 - f[276]/4 + f[304]/4, 0, 0, 0, 0, 0, 0, 
   -f[178] - 8*f[204] - f[250], 0, 0, 0, 0, (-3*f[178])/2 - 7*f[204] - 
    (3*f[250])/2 - f[276]/4 + f[304]/4, 0, 0, 0, 0, 0, 
   f[178] + 8*f[204] + f[250] - f[276] + f[304], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[214], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[56] - f[83] - 2*f[166] + f[181] - 2*f[201] + (82*f[204])/3 + 
    (82*f[206])/3 + f[307] - f[334] + f[433] - f[460], -f[141], 0, f[206], 0, 
   0, -f[141] + 4*f[206], 0, 0, 0, 0, 0, 0, 5*f[206], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[220], 0, 0, f[221], 0, 3*f[221], 0, 2*f[221], 0, 
   0, 0, -f[144], -4*f[178] - 24*f[204] - 3*f[250] + 2*f[276] - 2*f[304], 0, 
   f[178] + 16*f[204] + f[250], 0, 0, 0, 0, 0, 0, 
   -4*f[178] - 16*f[204] - 2*f[250] + 2*f[276] - 2*f[304], 0, 0, 0, 0, 
   3*f[178] + 16*f[204] + 3*f[250], 0, 0, 0, 0, 0, 
   -2*f[178] - 8*f[204] - f[250], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*f[132] - f[144]/2 + f[181], 0, 0, 0, 0, 0, -2*f[141] + 8*f[206], 0, 0, 
   0, 0, 0, 0, 0, 0, -2*f[141] + 8*f[206], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -4*f[204] - f[250] + f[276] - f[304], 0, 0, 0, 0, 0, 
   0, 4*f[141] - 12*f[206], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-80*f[141])/3 - (289*f[178])/3 - (2032*f[204])/3 + (64*f[206])/3 - 
    (220*f[250])/3 + 53*f[276] - 53*f[304], 0, 0, 0, 0, 0, 0, f[236], 0, 0, 
   0, 0, 2*f[178] + 12*f[204] + 2*f[250], 0, 0, 0, 0, 0, 0, 
   -4*f[206] + f[250], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (10*f[141])/3 - 2*f[178] - (40*f[204])/3 - (16*f[206])/3 - (5*f[250])/3 + 
    (4*f[276])/3 - (4*f[304])/3, 0, 0, 0, 0, 0, 0, 
   (2*f[141])/3 - 2*f[178] - (44*f[204])/3 + (4*f[206])/3 - (4*f[250])/3 + 
    (5*f[276])/3 - (5*f[304])/3, 0, 0, 0, 0, 0, 0, 
   -3*f[178] - 16*f[204] - 2*f[250] + f[276] - f[304], 0, 0, 0, 0, 0, 0, 
   -2*f[141], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*f[178] + 16*f[204] + 2*f[250], 0, 0, 0, 0, 0, 8*f[206], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -6*f[141] + 8*f[206], 0, 0, 0, 0, 0, 0, 
   -6*f[178] - 40*f[204] - 5*f[250] + 4*f[276] - 4*f[304], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -3*f[178] - 24*f[204] - 3*f[250], 0, 0, 0, 0, 0, 
   -f[178] - 8*f[204] - f[250] + f[276] - f[304], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8*f[204], 0, 0, 0, f[250], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -f[250], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[252], f[253], (-41*f[204])/3 - (41*f[206])/3 - (41*f[267])/3 + 
    f[270]/2 - f[292] - f[327] + f[334] + f[340], 
   (8*f[204])/3 + (8*f[206])/3 + (16*f[267])/3 - (2*f[276])/9 + 
    (49*f[289])/72 + (7*f[304])/24 - (17*f[308])/18, 0, f[256], f[257], 
   -1/2*f[204] - f[206]/2 - f[267] + f[276]/8 + (3*f[289])/8 + f[304], 0, 
   3*f[13] + 3*f[139] - (14*f[204])/3 - (14*f[206])/3 - 3*f[257] - 
    (14*f[267])/3 + f[270]/2 - f[272] - f[327] - f[331] + f[340] + 3*f[390], 
   0, 0, (7*f[204])/3 + (7*f[206])/3 + (7*f[267])/3 + f[289]/4 - f[304]/4, 0, 
   0, (1575*f[204])/38 + (1575*f[206])/38 - (9*f[252])/19 - f[253] - f[256] + 
    (1575*f[267])/38 - f[269] - f[279] - f[298], 
   2*f[257] - f[270]/2 + f[307], (3*f[289])/8 + f[304]/8 - f[308]/2, 0, 
   -f[13] - f[139] - f[390], 0, 0, 0, -2*f[13] - 2*f[139] + (82*f[204])/3 + 
    (82*f[206])/3 - 2*f[257] + (82*f[267])/3 + f[270]/2 + 2*f[292] - f[307] + 
    2*f[327] + f[331] - f[334] - f[340] - 2*f[390], 
   -4*f[204] - 4*f[206] - 8*f[267] - (3*f[289])/4 + f[304]/4 + f[308], 0, 
   f[267], 0, 0, 8*f[204] + 8*f[206] + (52*f[267])/3 + (11*f[289])/12 - 
    (7*f[304])/12 - f[308], 0, 0, 0, f[269], f[270], 
   2*f[276] - f[289] - (3*f[304])/2, 0, f[272], f[289]/2 + (3*f[304])/2, 0, 
   -1/4*f[289] + f[304]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[270] + f[327] - f[334] - f[340], f[276], 0, -1/4*f[276] - f[289]/4, 
   0, 0, 0, 0, 0, 0, (-5*f[276])/3 + (11*f[289])/12 + (25*f[304])/12, 0, 0, 
   0, 0, f[279], 3*f[257] - f[270]/2, (-5*f[204])/2 - (5*f[206])/2 - 
    5*f[267] - (13*f[276])/24 + (25*f[289])/24 + (5*f[304])/4 + (2*f[308])/3, 
   0, f[13] + f[139] - (11*f[204])/3 - (11*f[206])/3 - f[257] - 
    (11*f[267])/3 - f[272] + f[390], -1/4*f[289] - (3*f[304])/4, 0, 
   f[204] + f[206] + f[267] - f[304], 0, 0, -f[13] - f[139] - 2*f[257] + 
    f[270]/2 - f[307] - f[390], (3*f[289])/4 + f[304]/4 - f[308], 0, 0, 0, 
   4*f[204] + 4*f[206] + 9*f[267] - (3*f[289])/2 - f[304] + 2*f[308], 0, 0, 
   0, f[272], f[289], 0, f[289]/2 + f[304]/2, 0, 0, 0, 0, 0, 
   -1/4*f[276] - f[289] + (3*f[304])/4, 0, 0, 0, 0, f[292], 
   -2*f[204] - 2*f[206] - 4*f[267] - (5*f[276])/6 - (19*f[289])/24 + 
    (7*f[304])/8 + (5*f[308])/6, 0, f[204]/2 + f[206]/2 + f[267] + f[276]/8 - 
    (3*f[289])/8 - (3*f[304])/4, 0, 0, (-9*f[289])/8 - (3*f[304])/8 + 
    (3*f[308])/2, 0, 0, 0, f[289]/2, 0, 0, 0, 0, 
   (11*f[204])/6 + (11*f[206])/6 + (11*f[267])/3 - (59*f[276])/72 + 
    (5*f[289])/72 + (5*f[304])/6 + (7*f[308])/9, 0, 0, 0, 0, 0, f[298], 
   f[270] - f[307], -1/2*f[276] + f[304], 0, 0, f[289]/4 + (3*f[304])/4, 0, 
   0, 0, 0, 0, (-3*f[289])/4 - f[304]/4 + f[308], 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[270], f[304], 0, -1/2*f[289] - (3*f[304])/2, 0, 0, 0, 0, 0, 0, -f[276], 
   0, 0, 0, 0, f[307], f[308], 0, f[289]/4 + (3*f[304])/4, 0, 0, 
   (3*f[289])/4 + f[304]/4 - f[308], 0, 0, 0, -f[289], 0, 0, 0, 0, 
   -1/2*f[276] + (7*f[289])/4 + (5*f[304])/4 - f[308], 0, 0, 0, 0, 0, 
   (-41*f[204])/3 - (41*f[206])/3 - (41*f[267])/3 - f[292] - f[327] - f[331], 
   2*f[204] + 2*f[206] + 4*f[267] - (5*f[276])/6 + (29*f[289])/24 + 
    (11*f[304])/8 - (7*f[308])/6, 0, f[204]/2 + f[206]/2 - f[276]/8 - 
    f[289]/8 - f[304]/4, 0, 0, (3*f[289])/8 + f[304]/8 - f[308]/2, 0, 0, 0, 
   -1/2*f[304], 0, 0, 0, 0, (-3*f[204])/2 - (3*f[206])/2 - 4*f[267] - 
    (19*f[276])/24 - (11*f[289])/24 + f[304] + (2*f[308])/3, 0, 0, 0, 0, 0, 
   2*f[204] + 2*f[206] + (8*f[267])/3 - (2*f[276])/3 + (3*f[289])/4 + 
    (3*f[304])/4 - (2*f[308])/3, 0, 0, 0, 0, 0, 0, 
   (-41*f[204])/9 - (41*f[206])/9 + f[257]/6 - (41*f[267])/9 - 
    (7*f[270])/72 + f[272]/9 - f[292]/6 + f[307]/12 + f[331]/6 + f[334]/6, 
   (5*f[276])/9 - (53*f[289])/144 - (35*f[304])/48 + f[308]/36, 0, 
   (-5*f[204])/4 - (5*f[206])/4 - (4*f[267])/3 + f[276]/48 - f[289]/16 + 
    f[304]/8, 0, 0, (-4*f[204])/3 - (4*f[206])/3 - (10*f[267])/3 - 
    (19*f[289])/48 - f[304]/48 + (5*f[308])/12, 0, 0, 0, 
   f[276]/3 - f[289]/4 - f[304]/2, 0, 0, 0, 0, 
   (-7*f[204])/12 - (7*f[206])/12 - (2*f[267])/3 + (79*f[276])/144 + 
    (35*f[289])/144 - f[304]/2 - (11*f[308])/18, 0, 0, 0, 0, 0, 
   -f[204] - f[206] - (4*f[267])/3 + (2*f[276])/3 - (13*f[289])/24 - 
    (7*f[304])/8 + f[308]/3, 0, 0, 0, 0, 0, 0, 0, f[327], 0, 0, 
   f[289]/4 + (5*f[304])/8, 0, 0, 0, 0, 0, 0, f[289]/4 + (3*f[304])/4, 0, 0, 
   0, 0, -1/8*f[304], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[331], 0, 0, 
   -f[204] - f[206] - f[267] + f[304]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[204] - f[206] - f[267] + f[304]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, f[334], -f[276] + f[289]/2 + (3*f[304])/2, 0, 
   f[276]/4 + f[289]/4 + (3*f[304])/8, 0, 0, 0, 0, 0, 0, f[289]/2 + f[304]/2, 
   0, 0, 0, 0, f[276]/4 + (3*f[289])/4 - f[304]/8, 0, 0, 0, 0, 0, 
   f[276] - f[289]/2 - (3*f[304])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[340], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-82*f[204])/3 - (82*f[206])/3 - (82*f[267])/3 - 2*f[292] - 2*f[327] + 
    f[334], 4*f[204] + 4*f[206] + 8*f[267] + (3*f[289])/4 - f[304]/4 - 
    f[308], 0, -f[204] - f[206] - 2*f[267] + f[304]/8, 0, 0, 
   (3*f[289])/4 + f[304]/4 - f[308], 0, 0, 0, 0, 0, 0, 
   -5*f[204] - 5*f[206] - 10*f[267] + (5*f[304])/8, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[346], 0, 0, -f[221], 0, -3*f[221], 0, -2*f[221], 
   0, 0, 0, -f[270], -2*f[276] + (3*f[289])/2 + (5*f[304])/2, 0, 
   -1/2*f[289] - (3*f[304])/2, 0, 0, 0, 0, 0, 0, -2*f[276] + f[289] + f[304], 
   0, 0, 0, 0, (-3*f[289])/2 - f[304]/2, 0, 0, 0, 0, 0, f[289]/2 - f[304]/2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*f[257] - f[270]/2 + f[307], 0, 0, 0, 
   0, 0, (3*f[289])/2 + f[304]/2 - 2*f[308], 0, 0, 0, 0, 0, 0, 0, 0, 
   (3*f[289])/2 + f[304]/2 - 2*f[308], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -f[276] + f[289]/2 + 2*f[304], 0, 0, 0, 0, 0, 0, 
   -4*f[204] - 4*f[206] - 8*f[267] - 3*f[289] - f[304]/2 + 4*f[308], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (256*f[204])/3 + (256*f[206])/3 + 
    (484*f[267])/3 - 53*f[276] + (170*f[289])/3 + 74*f[304] - (80*f[308])/3, 
   0, 0, 0, 0, 0, 0, f[362], 0, 0, 0, 0, -f[289] - f[304]/2, 0, 0, 0, 0, 0, 
   0, 4*f[204] + 4*f[206] + 4*f[267] - f[289]/2 - f[304], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -8*f[204] - 8*f[206] - 16*f[267] - (4*f[276])/3 - 
    (5*f[289])/3 + 2*f[304] + (10*f[308])/3, 0, 0, 0, 0, 0, 0, 
   -4*f[204] - 4*f[206] - 8*f[267] - (5*f[276])/3 + f[289]/6 + (5*f[304])/2 + 
    (2*f[308])/3, 0, 0, 0, 0, 0, 0, -f[276] + f[289] + f[304], 0, 0, 0, 0, 0, 
   0, 8*f[204] + 8*f[206] + 16*f[267] + (3*f[289])/2 - f[304]/2 - 2*f[308], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[289] - f[304], 
   0, 0, 0, 0, 0, -8*f[204] - 8*f[206] - 16*f[267] + f[304], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 16*f[204] + 16*f[206] + 32*f[267] + (9*f[289])/2 - 
    f[304]/2 - 6*f[308], 0, 0, 0, 0, 0, 0, -4*f[276] + (5*f[289])/2 + 
    (11*f[304])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (3*f[289])/2 + (3*f[304])/2, 0, 0, 0, 0, 0, -f[276] + f[289]/2 + 
    (3*f[304])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[304], 0, 0, 0, -1/2*f[289] - f[304]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[289]/2 + f[304]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[378], -f[2] - f[128] - f[253], -1/2*f[19] + f[56]/2 + f[83]/2 - f[89] - 
    f[90]/2 - f[144]/2 + f[166] + f[181]/2 + f[201] - f[214] + 
    (41*f[267])/3 - f[270]/2 + f[292] + f[307]/2 + f[327] - f[340] + 
    f[433]/2 + f[460], (-17*f[12])/9 - (8*f[16])/3 + f[25]/18 + f[38]/36 + 
    (4*f[79])/9 + (8*f[81])/3 + (17*f[141])/18 - (22*f[204])/9 - 
    (34*f[206])/9 - f[250]/18 - (16*f[267])/3 - (49*f[289])/72 + 
    (7*f[304])/72 + (17*f[308])/18 + f[402]/6, 0, 
   (-9*f[1])/19 - f[5] - f[18] - f[28] - (1575*f[79])/38 - (9*f[127])/19 - 
    f[131] - f[143] - f[153] - (1575*f[204])/38 - (9*f[252])/19 - f[256] - 
    f[269] - f[279] + (1575*f[304])/304 - (9*f[378])/19 - f[395] - f[405] - 
    (1575*f[456])/38, -f[6] - f[132] - f[257], f[16]/2 - (3*f[25])/4 - 
    (3*f[38])/8 - 6*f[79] - f[81]/2 - (5*f[204])/2 + (3*f[250])/4 + f[267] - 
    (3*f[289])/8 - f[304]/16 - (3*f[402])/4 - (29*f[456])/2, 0, 
   3*f[6] - f[19]/2 + f[21] - (3*f[56])/2 + f[80] - (14*f[81])/3 - f[89] + 
    3*f[178] - (3*f[181])/2 + (77*f[204])/3 + f[205] - 3*f[206] - f[214] + 
    3*f[257] + (14*f[267])/3 - f[270]/2 + f[272] - (7*f[304])/12 - 
    (3*f[307])/2 + f[331] - f[340] - 3*f[390] + 3*f[402] - (3*f[433])/2 - 
    f[453] + (86*f[456])/3, 0, 0, -1/2*f[25] - f[38]/4 - 4*f[79] + 
    (7*f[81])/3 - (13*f[204])/3 + f[250]/2 - (7*f[267])/3 - f[289]/4 + 
    (7*f[304])/24 - (5*f[402])/6 - 7*f[456], 0, 0, 
   -f[10] + (9*f[127])/19 + f[128] + f[131] + f[143] + f[153] + f[172] - 
    (108*f[204])/19 - (108*f[206])/19 + (9*f[252])/19 + f[253] + f[256] + 
    (9*f[257])/19 - (1575*f[267])/38 + f[269] - (3*f[270])/38 + 
    (3*f[272])/19 + f[279] + f[298] - (9*f[307])/38, 
   -2*f[6] + f[19]/2 - f[56] - 2*f[132] + f[144]/2 - f[181] - 2*f[257] + 
    f[270]/2 - f[307], -f[12] + f[141]/2 - 2*f[206] - (3*f[289])/8 - 
    f[304]/8 + f[308]/2, 0, f[390], 0, 0, 0, 2*f[6] - f[19]/2 + 2*f[56] - 
    f[80] - f[83] + f[89] + f[90] + 2*f[132] - f[144]/2 - 2*f[166] + 
    2*f[181] - 2*f[201] - f[205] + f[214] + 2*f[257] - (82*f[267])/3 - 
    f[270]/2 - 2*f[292] + 2*f[307] - 2*f[327] - f[331] + f[340] + 2*f[390] + 
    f[433] - f[460], 2*f[12] + 4*f[16] - 4*f[81] - f[141] + 4*f[204] + 
    4*f[206] + 8*f[267] + (3*f[289])/4 - f[304]/4 - f[308], 0, 
   -f[16] - f[267], 0, 0, -2*f[12] - (28*f[16])/3 - f[25]/3 - f[38]/6 - 
    (8*f[79])/3 + 8*f[81] + f[141] - (28*f[204])/3 - 4*f[206] + f[250]/3 - 
    (52*f[267])/3 - (11*f[289])/12 + (3*f[304])/4 + f[308] - (4*f[456])/3, 0, 
   0, 0, f[395], -f[19] + 2*f[56] - f[144] + 2*f[181] - f[270] + 2*f[307] + 
    2*f[433], 2*f[25] + f[38] + 16*f[79] + 8*f[204] - 2*f[250] + f[289] + 
    (7*f[402])/2 + 24*f[456], 0, -f[21] + (5*f[56])/2 + 3*f[132] - f[144]/2 - 
    3*f[178] + (5*f[181])/2 - 21*f[204] + 3*f[206] - f[272] + (5*f[307])/2 - 
    3*f[402] + (5*f[433])/2 - 24*f[456], -f[25] - f[38]/2 - 8*f[79] - 
    4*f[204] + f[250] - f[289]/2 - f[402] - 20*f[456], 0, 
   f[25]/2 + f[38]/4 + 4*f[79] + 2*f[204] - f[250]/2 + f[289]/4 + f[402]/2 + 
    2*f[456], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[19]/2 - f[56] + f[89] + 
    f[144]/2 - f[181] + f[214] + f[270]/2 - f[307] + f[340] - f[433] + 
    f[453] - f[460], f[402], 0, f[25]/2 + f[38]/4 + 4*f[79] + 2*f[204] - 
    f[250]/2 + f[289]/4 + f[402]/2 + 6*f[456], 0, 0, 0, 0, 0, 0, 
   (-11*f[25])/6 - (11*f[38])/12 - (44*f[79])/3 - (22*f[204])/3 + 
    (11*f[250])/6 - (11*f[289])/12 - (17*f[402])/6 - 26*f[456], 0, 0, 0, 0, 
   f[405], -3*f[6] + f[19]/2 - f[56] - 3*f[132] + f[144]/2 - f[181] - 
    3*f[257] + f[270]/2 - f[307] - f[433], (4*f[12])/3 + (5*f[16])/2 - 
    (37*f[25])/12 - (37*f[38])/24 - (74*f[79])/3 - (5*f[81])/2 - 
    (2*f[141])/3 - (59*f[204])/6 + (8*f[206])/3 + (37*f[250])/12 + 5*f[267] - 
    (25*f[289])/24 - (7*f[304])/48 - (2*f[308])/3 - (13*f[402])/4 - 
    (61*f[456])/2, 0, f[6] + f[21] - (5*f[56])/2 - (11*f[81])/3 - 2*f[132] + 
    f[144]/2 + 3*f[178] - (5*f[181])/2 + (74*f[204])/3 - 3*f[206] + f[257] + 
    (11*f[267])/3 + f[272] - (11*f[304])/24 - (5*f[307])/2 - f[390] + 
    3*f[402] - (5*f[433])/2 + (83*f[456])/3, f[25]/2 + f[38]/4 + 4*f[79] + 
    2*f[204] - f[250]/2 + f[289]/4 + f[402]/2 + 10*f[456], 0, 
   f[81] - f[204] - f[267] + f[304]/8 + 7*f[456], 0, 0, 
   2*f[6] - f[19]/2 + f[56] + 2*f[132] - f[144]/2 + f[181] + 2*f[257] - 
    f[270]/2 + f[307] + f[390], -2*f[12] + f[141] - 4*f[206] - (3*f[289])/4 - 
    f[304]/4 + f[308], 0, 0, 0, 4*f[12] - 5*f[16] + 4*f[81] - 2*f[141] - 
    4*f[204] + 8*f[206] - 9*f[267] + (3*f[289])/2 + f[304] - 2*f[308], 0, 0, 
   0, -f[21] + (5*f[56])/2 + 3*f[132] - f[144]/2 - 3*f[178] + (5*f[181])/2 - 
    21*f[204] + 3*f[206] - f[272] + (5*f[307])/2 - 3*f[402] + (5*f[433])/2 - 
    24*f[456], -2*f[25] - f[38] - 16*f[79] - 8*f[204] + 2*f[250] - f[289] - 
    2*f[402] - 16*f[456], 0, -f[25] - f[38]/2 - 8*f[79] - 4*f[204] + f[250] - 
    f[289]/2 - f[402] - 12*f[456], 0, 0, 0, 0, 0, 
   2*f[25] + f[38] + 16*f[79] + 8*f[204] - 2*f[250] + f[289] + 2*f[402] + 
    12*f[456], 0, 0, 0, 0, f[56]/2 - (41*f[81])/3 - f[83]/2 + f[90]/2 - 
    f[166] + f[181]/2 - f[201] + (41*f[204])/3 - f[292] - (41*f[304])/24 + 
    f[307]/2 - f[327] + f[433]/2 - f[453] + (41*f[456])/3, 
   (5*f[12])/3 + 2*f[16] + f[25]/3 + f[38]/6 + (8*f[79])/3 - 2*f[81] - 
    (5*f[141])/6 + (10*f[204])/3 + (10*f[206])/3 - f[250]/3 + 4*f[267] + 
    (19*f[289])/24 - f[304]/24 - (5*f[308])/6, 0, 
   -1/2*f[16] + (3*f[25])/4 + (3*f[38])/8 + 6*f[79] + f[81]/2 + 
    (5*f[204])/2 - (3*f[250])/4 - f[267] + (3*f[289])/8 + f[304]/16 + 
    (3*f[402])/4 + (21*f[456])/2, 0, 0, 3*f[12] - (3*f[141])/2 + 6*f[206] + 
    (9*f[289])/8 + (3*f[304])/8 - (3*f[308])/2, 0, 0, 0, 
   -f[25] - f[38]/2 - 8*f[79] - 4*f[204] + f[250] - f[289]/2 - f[402] - 
    8*f[456], 0, 0, 0, 0, (14*f[12])/9 - (11*f[16])/6 - (47*f[25])/36 - 
    (47*f[38])/72 - (94*f[79])/9 + (11*f[81])/6 - (7*f[141])/9 - 
    (127*f[204])/18 + (28*f[206])/9 + (47*f[250])/36 - (11*f[267])/3 - 
    (5*f[289])/72 + (61*f[304])/144 - (7*f[308])/9 - (19*f[402])/12 - 
    (97*f[456])/6, 0, 0, 0, 0, 0, -f[47] - f[172] - f[298], 
   -f[19] + 2*f[56] - f[144] + 2*f[181] - f[270] + 2*f[307] + f[433], 
   f[402]/2, 0, 0, -1/2*f[25] - f[38]/4 - 4*f[79] - 2*f[204] + f[250]/2 - 
    f[289]/4 - f[402]/2 - 10*f[456], 0, 0, 0, 0, 0, 
   2*f[12] - f[141] + 4*f[206] + (3*f[289])/4 + f[304]/4 - f[308], 0, 0, 0, 
   0, 0, 0, 0, 0, f[19] - 2*f[56] + f[144] - 2*f[181] + f[270] - 2*f[307] - 
    2*f[433], f[402], 0, f[25] + f[38]/2 + 8*f[79] + 4*f[204] - f[250] + 
    f[289]/2 + f[402] + 20*f[456], 0, 0, 0, 0, 0, 0, -f[402], 0, 0, 0, 0, 
   f[433], 2*f[12] - (3*f[25])/2 - (3*f[38])/4 - 12*f[79] - f[141] - 
    6*f[204] + 4*f[206] + (3*f[250])/2 + f[304]/4 - f[308] - (3*f[402])/2 - 
    14*f[456], 0, -1/2*f[25] - f[38]/4 - 4*f[79] - 2*f[204] + f[250]/2 - 
    f[289]/4 - f[402]/2 - 10*f[456], 0, 0, -2*f[12] + f[141] - 4*f[206] - 
    (3*f[289])/4 - f[304]/4 + f[308], 0, 0, 0, 2*f[25] + f[38] + 16*f[79] + 
    8*f[204] - 2*f[250] + f[289] + 2*f[402] + 16*f[456], 0, 0, 0, 0, 
   -2*f[12] - 2*f[25] - f[38] - 16*f[79] + f[141] - 8*f[204] - 4*f[206] + 
    2*f[250] - (7*f[289])/4 - f[304]/4 + f[308] - 2*f[402] - 20*f[456], 0, 0, 
   0, 0, 0, -1/2*f[56] + f[80] + f[83]/2 - f[90]/2 + f[166] - f[181]/2 + 
    f[201] + f[205] + (41*f[267])/3 + f[292] - f[307]/2 + f[327] + f[331] - 
    f[433]/2, (-7*f[12])/3 - 2*f[16] - (2*f[25])/3 - f[38]/3 - (16*f[79])/3 + 
    2*f[81] + (7*f[141])/6 - (14*f[204])/3 - (14*f[206])/3 + (2*f[250])/3 - 
    4*f[267] - (29*f[289])/24 - f[304]/24 + (7*f[308])/6 - f[402]/2 - 
    8*f[456], 0, f[16]/2 + f[25]/4 + f[38]/8 + 2*f[79] + f[81]/2 + f[204]/2 - 
    f[250]/4 + f[289]/8 + f[304]/16 + f[402]/4 + (9*f[456])/2, 0, 0, 
   -f[12] + f[141]/2 - 2*f[206] - (3*f[289])/8 - f[304]/8 + f[308]/2, 0, 0, 
   0, -1/2*f[402], 0, 0, 0, 0, (4*f[12])/3 + (5*f[16])/2 - f[25]/12 - 
    f[38]/24 - (2*f[79])/3 - (3*f[81])/2 - (2*f[141])/3 + (7*f[204])/6 + 
    (8*f[206])/3 + f[250]/12 + 4*f[267] + (11*f[289])/24 - f[304]/48 - 
    (2*f[308])/3 - f[402]/4 - (7*f[456])/2, 0, 0, 0, 0, 0, 
   (-4*f[12])/3 - (2*f[16])/3 - f[25]/2 - f[38]/4 - 4*f[79] + 2*f[81] + 
    (2*f[141])/3 - 4*f[204] - (8*f[206])/3 + f[250]/2 - (8*f[267])/3 - 
    (3*f[289])/4 + f[304]/12 + (2*f[308])/3 - (5*f[402])/6 - 8*f[456], 0, 0, 
   0, 0, 0, 0, -1/6*f[6] + (7*f[19])/72 - f[21]/9 - f[80]/6 - (41*f[81])/18 + 
    f[83]/12 - f[90]/12 + f[132]/6 + f[144]/24 + f[166]/6 - f[178]/3 + 
    f[201]/6 - f[204]/18 - f[205]/6 + f[206]/3 - f[257]/6 + (41*f[267])/9 + 
    (7*f[270])/72 - f[272]/9 + f[292]/6 - (41*f[304])/144 + f[327]/6 - 
    f[331]/6 - f[402]/3 + f[433]/12 + f[453]/6 - (7*f[456])/18 + f[460]/6, 
   f[12]/18 + (25*f[25])/36 + (25*f[38])/72 + (50*f[79])/9 - f[141]/36 + 
    (25*f[204])/9 + f[206]/9 - (25*f[250])/36 + (53*f[289])/144 + 
    f[304]/144 - f[308]/36 + (11*f[402])/12 + (26*f[456])/3, 0, 
   f[16]/12 + f[25]/8 + f[38]/16 + f[79] - (5*f[81])/4 + (7*f[204])/4 - 
    f[250]/8 + (4*f[267])/3 + f[289]/16 - (5*f[304])/32 + (7*f[402])/24 + 
    (29*f[456])/12, 0, 0, (5*f[12])/6 + 2*f[16] + f[25]/6 + f[38]/12 + 
    (4*f[79])/3 - (4*f[81])/3 - (5*f[141])/12 + 2*f[204] + (5*f[206])/3 - 
    f[250]/6 + (10*f[267])/3 + (19*f[289])/48 - f[304]/16 - (5*f[308])/12 + 
    (2*f[456])/3, 0, 0, 0, f[25]/2 + f[38]/4 + 4*f[79] + 2*f[204] - 
    f[250]/2 + f[289]/4 + f[402]/2 + (16*f[456])/3, 0, 0, 0, 0, 
   (-11*f[12])/9 + f[16]/12 + (31*f[25])/72 + (31*f[38])/144 + (31*f[79])/9 - 
    (7*f[81])/12 + (11*f[141])/18 + (83*f[204])/36 - (22*f[206])/9 - 
    (31*f[250])/72 + (2*f[267])/3 - (35*f[289])/144 - (65*f[304])/288 + 
    (11*f[308])/18 + (5*f[402])/8 + (77*f[456])/12, 0, 0, 0, 0, 0, 
   (2*f[12])/3 + f[16]/3 + (7*f[25])/12 + (7*f[38])/24 + (14*f[79])/3 - 
    f[81] - f[141]/3 + (10*f[204])/3 + (4*f[206])/3 - (7*f[250])/12 + 
    (4*f[267])/3 + (13*f[289])/24 - f[304]/24 - f[308]/3 + (3*f[402])/4 + 
    8*f[456], 0, 0, 0, 0, 0, 0, 0, f[453], 0, 0, 
   -1/2*f[25] - f[38]/4 - 4*f[79] - 2*f[204] + f[250]/2 - f[289]/4 - 
    f[402]/2 - 9*f[456], 0, 0, 0, 0, 0, 0, -1/2*f[25] - f[38]/4 - 4*f[79] - 
    2*f[204] + f[250]/2 - f[289]/4 - f[402]/2 - 10*f[456], 0, 0, 0, 0, 
   f[456], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[80] - f[205] - f[331], 0, 0, -f[81] + f[204] + f[267] - f[304]/8, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -f[81] + f[204] + f[267] - f[304]/8, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[460], -f[25] - f[38]/2 - 8*f[79] - 
    4*f[204] + f[250] - f[289]/2 - f[402] - 12*f[456], 0, 
   -1/2*f[25] - f[38]/4 - 4*f[79] - 2*f[204] + f[250]/2 - f[289]/4 - 
    f[402]/2 - 9*f[456], 0, 0, 0, 0, 0, 0, -f[25] - f[38]/2 - 8*f[79] - 
    4*f[204] + f[250] - f[289]/2 - f[402] - 12*f[456], 0, 0, 0, 0, 
   (-3*f[25])/2 - (3*f[38])/4 - 12*f[79] - 6*f[204] + (3*f[250])/2 - 
    (3*f[289])/4 - (3*f[402])/2 - 13*f[456], 0, 0, 0, 0, 0, 
   f[25] + f[38]/2 + 8*f[79] + 4*f[204] - f[250] + f[289]/2 + f[402] + 
    12*f[456], 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[89] - f[214] - f[340], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[56] + f[83] - f[90] + 2*f[166] - f[181] + 2*f[201] + (82*f[267])/3 + 
    2*f[292] - f[307] + 2*f[327] - f[433] + f[460], 
   -2*f[12] - 4*f[16] + 4*f[81] + f[141] - 4*f[204] - 4*f[206] - 8*f[267] - 
    (3*f[289])/4 + f[304]/4 + f[308], 0, f[16] - f[81] + f[204] + 2*f[267] - 
    f[304]/8, 0, 0, -2*f[12] + f[141] - 4*f[206] - (3*f[289])/4 - f[304]/4 + 
    f[308], 0, 0, 0, 0, 0, 0, 5*f[16] - 5*f[81] + 5*f[204] + 10*f[267] - 
    (5*f[304])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[95] - f[220] - f[346], 0, 0, -f[96], 0, -3*f[96], 0, -2*f[96], 0, 0, 0, 
   f[19] - 2*f[56] + f[144] - 2*f[181] + f[270] - 2*f[307] - 2*f[433], 
   -3*f[25] - (3*f[38])/2 - 24*f[79] - 12*f[204] + 3*f[250] - (3*f[289])/2 - 
    4*f[402] - 36*f[456], 0, f[25] + f[38]/2 + 8*f[79] + 4*f[204] - f[250] + 
    f[289]/2 + f[402] + 20*f[456], 0, 0, 0, 0, 0, 0, 
   -2*f[25] - f[38] - 16*f[79] - 8*f[204] + 2*f[250] - f[289] - 4*f[402] - 
    24*f[456], 0, 0, 0, 0, 3*f[25] + (3*f[38])/2 + 24*f[79] + 12*f[204] - 
    3*f[250] + (3*f[289])/2 + 3*f[402] + 28*f[456], 0, 0, 0, 0, 0, 
   -f[25] - f[38]/2 - 8*f[79] - 4*f[204] + f[250] - f[289]/2 - 2*f[402] - 
    12*f[456], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*f[6] + f[19]/2 - f[56] - 2*f[132] + f[144]/2 - f[181] - 2*f[257] + 
    f[270]/2 - f[307], 0, 0, 0, 0, 0, -4*f[12] + 2*f[141] - 8*f[206] - 
    (3*f[289])/2 - f[304]/2 + 2*f[308], 0, 0, 0, 0, 0, 0, 0, 0, 
   -4*f[12] + 2*f[141] - 8*f[206] - (3*f[289])/2 - f[304]/2 + 2*f[308], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[25] - f[38]/2 - 8*f[79] - 4*f[204] + f[250] - f[289]/2 - 8*f[456], 0, 
   0, 0, 0, 0, 0, 8*f[12] + 4*f[16] - 4*f[81] - 4*f[141] + 4*f[204] + 
    16*f[206] + 8*f[267] + 3*f[289] + f[304]/2 - 4*f[308], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-160*f[12])/3 - 76*f[16] - (220*f[25])/3 - 
    (110*f[38])/3 - (1760*f[79])/3 + (256*f[81])/3 + (80*f[141])/3 - 
    (1136*f[204])/3 - (320*f[206])/3 + (220*f[250])/3 - (484*f[267])/3 - 
    (170*f[289])/3 + 4*f[304] + (80*f[308])/3 - (289*f[402])/3 - 
    (2912*f[456])/3, 0, 0, 0, 0, 0, 0, -f[111] - f[236] - f[362], 0, 0, 0, 0, 
   2*f[25] + f[38] + 16*f[79] + 8*f[204] - 2*f[250] + f[289] + 2*f[402] + 
    20*f[456], 0, 0, 0, 0, 0, 0, f[25] + f[38]/2 + 8*f[79] + 4*f[81] - 
    f[250] - 4*f[267] + f[289]/2 + f[304]/2 + 4*f[456], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (20*f[12])/3 + 8*f[16] - (5*f[25])/3 - (5*f[38])/6 - 
    (40*f[79])/3 - 8*f[81] - (10*f[141])/3 + (4*f[204])/3 + (40*f[206])/3 + 
    (5*f[250])/3 + 16*f[267] + (5*f[289])/3 - f[304]/6 - (10*f[308])/3 - 
    2*f[402] - 20*f[456], 0, 0, 0, 0, 0, 0, (4*f[12])/3 + 4*f[16] - 
    (4*f[25])/3 - (2*f[38])/3 - (32*f[79])/3 - 4*f[81] - (2*f[141])/3 - 
    (4*f[204])/3 + (8*f[206])/3 + (4*f[250])/3 + 8*f[267] - f[289]/6 - 
    f[304]/3 - (2*f[308])/3 - 2*f[402] - 20*f[456], 0, 0, 0, 0, 0, 0, 
   -2*f[25] - f[38] - 16*f[79] - 8*f[204] + 2*f[250] - f[289] - 3*f[402] - 
    24*f[456], 0, 0, 0, 0, 0, 0, -4*f[12] - 8*f[16] + 8*f[81] + 2*f[141] - 
    8*f[204] - 8*f[206] - 16*f[267] - (3*f[289])/2 + f[304]/2 + 2*f[308], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*f[25] + f[38] + 16*f[79] + 8*f[204] - 2*f[250] + f[289] + 2*f[402] + 
    24*f[456], 0, 0, 0, 0, 0, 8*f[16] - 8*f[81] + 8*f[204] + 16*f[267] - 
    f[304], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12*f[12] - 16*f[16] + 
    16*f[81] + 6*f[141] - 16*f[204] - 24*f[206] - 32*f[267] - (9*f[289])/2 + 
    f[304]/2 + 6*f[308], 0, 0, 0, 0, 0, 0, -5*f[25] - (5*f[38])/2 - 
    40*f[79] - 20*f[204] + 5*f[250] - (5*f[289])/2 - 6*f[402] - 60*f[456], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*f[25] - (3*f[38])/2 - 24*f[79] - 
    12*f[204] + 3*f[250] - (3*f[289])/2 - 3*f[402] - 36*f[456], 0, 0, 0, 0, 
   0, -f[25] - f[38]/2 - 8*f[79] - 4*f[204] + f[250] - f[289]/2 - f[402] - 
    12*f[456], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -8*f[456], 0, 0, 0, f[25] + f[38]/2 + 8*f[79] + 4*f[204] - f[250] + 
    f[289]/2 + 4*f[456], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[25] - f[38]/2 - 8*f[79] - 4*f[204] + f[250] - f[289]/2 - 4*f[456], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> 37/(36*y[1]) + 19/(36*y[1]*y[2]) - (4345*y[1]*y[3])/
     (1296*y[4]*y[5]) - (4345*y[6])/1296 - (19*y[8])/(36*y[1]*y[7]) + 
    y[10]/(648*y[9]) + y[11]/(36*y[1]*y[9]) + y[12]/(36*y[1]*y[4]) - 
    (4345*y[13]*y[14])/(1296*y[2]*y[5]) + (19*y[2]*y[16])/
     (36*y[1]*y[7]*y[17]) + (19*y[2]*y[15]*y[16])/(36*y[7]*y[17]) + 
    4345/(648*y[9]*y[18]) + 4345/(1296*y[3]*y[9]*y[18]) + 
    (4345*y[16])/(1296*y[3]*y[5]*y[18]) + (4345*y[16]*y[19])/
     (1296*y[5]*y[18]) + y[20]/(1296*y[4]*y[18]) + 
    (4345*y[1]*y[3]*y[21])/(1296*y[4]*y[5]*y[18]) - 
    (4345*y[22])/(1296*y[3]*y[9]) + y[23]/(1296*y[18]) + 
    y[24]/(2*y[1]*y[25]) + y[26]/(2*y[25]) + 
    (y[27]*y[28])/(2*y[1]*y[9]*y[25]) + (y[15]*y[27]*y[28])/(2*y[9]*y[25]) + 
    (y[27]*y[29])/(2*y[1]*y[4]*y[25]) + (y[15]*y[27]*y[29])/(2*y[4]*y[25]) + 
    (19*y[16]*y[29])/(36*y[1]*y[4]*y[30]) - (4345*y[31])/(1296*y[5]) - 
    (19*y[32])/(36*y[2]*y[30]) + (19*y[33])/(36*y[1]*y[2]*y[30]) - 
    (4345*y[34])/(1296*y[3]*y[5]) - (19*y[35])/(36*y[4]*y[30]) + 
    y[36]/(1296*y[4]) + y[37]/(1296*y[7]), 
  f[2] -> 83/36 + (17*y[1]*y[3])/(12*y[4]*y[5]) + 
    (17*y[13]*y[14])/(12*y[2]*y[5]) - 67/(18*y[9]*y[18]) - 
    17/(12*y[3]*y[9]*y[18]) + (17*y[13])/(12*y[2]*y[5]*y[18]) - 
    (17*y[16])/(12*y[3]*y[5]*y[18]) - (17*y[16]*y[19])/(12*y[5]*y[18]) - 
    (17*y[1]*y[3]*y[21])/(12*y[4]*y[5]*y[18]) + (8*y[22])/(9*y[1]*y[9]) + 
    (17*y[22])/(12*y[3]*y[9]) + y[24]/(2*y[1]*y[25]) + y[26]/(2*y[25]) + 
    (y[27]*y[28])/(2*y[1]*y[9]*y[25]) + (y[15]*y[27]*y[28])/(2*y[9]*y[25]) + 
    (y[27]*y[29])/(2*y[1]*y[4]*y[25]) + (y[15]*y[27]*y[29])/(2*y[4]*y[25]) + 
    (17*y[31])/(12*y[5]) + (17*y[34])/(12*y[3]*y[5]) - (8*y[38])/9 + 
    (8*y[38])/(9*y[1]) + y[39]/(36*y[1]*y[2]) + (8*y[40])/(9*y[16]) + 
    y[41]/(36*y[1]*y[4]) + y[42]/(36*y[18]) - 
    (8*y[43])/(9*y[9]*y[16]*y[18]) + (17*y[3]*y[44])/(12*y[4]*y[18]) + 
    y[45]/y[9] + (8*y[28]*y[46])/(9*y[1]*y[9]*y[16]) - 
    (8*y[22]*y[47])/(9*y[3]*y[9]*y[16]) + y[48]/(36*y[4]) + 
    (25*y[16]*y[49])/(36*y[1]*y[2]*y[30]^2) + y[50]/(36*y[1]*y[2]*y[30]) + 
    y[51]/(36*y[2]*y[30]) + (y[16]*y[52])/(36*y[1]*y[4]*y[30]) + 
    y[53]/(36*y[4]*y[30]) - (25*y[54])/(36*y[4]*y[30]^2) + 
    (25*y[16]*y[55])/(36*y[1]*y[4]*y[30]^2) + (25*y[56])/(36*y[2]*y[30]^2), 
  f[5] -> 1/36 - 3/(8*y[1]) - 1/(24*y[1]*y[2]) + 
    (8*y[1]*y[3])/(9*y[4]*y[5]) + (7*y[14])/(18*y[2]*y[3]*y[5]) - 
    25/(36*y[17]^2) + 25/(36*y[1]*y[17]^2) + 13/(12*y[17]) + 
    7/(18*y[2]*y[3]*y[5]*y[18]) - 17/(18*y[9]*y[18]) - 
    (7*y[16])/(18*y[3]*y[5]*y[18]) - (7*y[16]*y[19])/(18*y[5]*y[18]) - 
    (8*y[1]*y[3]*y[21])/(9*y[4]*y[5]*y[18]) + y[22]/(36*y[3]*y[9]) + 
    y[9]/(2*y[1]*y[27]) - (y[2]*y[9]^2)/(2*y[7]*y[27]) - 
    (y[16]*y[29])/(24*y[1]*y[4]*y[30]) + (7*y[31])/(18*y[5]) + 
    y[32]/(24*y[2]*y[30]) + (7*y[34])/(18*y[3]*y[5]) + 
    y[35]/(24*y[4]*y[30]) + (8*y[40])/(9*y[16]) - 
    (8*y[43])/(9*y[9]*y[16]*y[18]) + (8*y[28]*y[46])/(9*y[1]*y[9]*y[16]) - 
    (8*y[22]*y[47])/(9*y[3]*y[9]*y[16]) - (y[16]*y[57])/(24*y[1]*y[4]) + 
    y[58]/36 + y[59]/(72*y[1]*y[9]) + y[60]/(72*y[9]) - 
    (y[14]*y[61])/(18*y[2]*y[5]) + y[62]/(72*y[7]*y[17]) + 
    y[63]/(y[2]*y[5]*y[18]) + (13*y[2]*y[16])/(36*y[3]*y[18]*y[64]) + 
    (13*y[2]*y[16]*y[19])/(36*y[18]*y[64]) + y[65]/(72*y[4]*y[18]) + 
    (y[3]^2*y[9]*y[18])/(2*y[7]*y[67]) + (y[1]*y[3]*y[18]*y[66])/
     (2*y[5]*y[67]) + (25*y[68])/(36*y[7]*y[17]^2) + 
    (y[9]^2*y[69])/(2*y[1]*y[7]*y[27]) + (25*y[70])/(36*y[1]*y[7]*y[17]^2) + 
    y[71]/(72*y[18]) + y[72]/(24*y[1]*y[2]*y[30]) + 
    y[73]/(72*y[1]*y[7]*y[17]) - (13*y[74])/(36*y[64]) + y[75]/(72*y[4]) - 
    (13*y[76])/(36*y[3]*y[64]) + y[77]/(72*y[7]) + y[78]/(72*y[1]*y[7]), 
  f[6] -> -1/8*(y[1]*y[3])/(y[4]*y[5]) + 1/(3*y[9]*y[18]) + 
    1/(8*y[3]*y[9]*y[18]) - y[13]/(8*y[2]*y[5]*y[18]) + 
    y[16]/(8*y[3]*y[5]*y[18]) + (y[16]*y[19])/(8*y[5]*y[18]) + 
    (y[1]*y[3]*y[21])/(8*y[4]*y[5]*y[18]) - y[38]/(12*y[1]) - 
    y[38]/(24*y[1]*y[2]) + (y[16]*y[38])/(24*y[1]*y[4]) - y[40]/(12*y[16]) + 
    y[43]/(12*y[9]*y[16]*y[18]) - (y[3]*y[44])/(8*y[4]*y[18]) - 
    (y[28]*y[46])/(12*y[1]*y[9]*y[16]) + (y[22]*y[47])/(12*y[3]*y[9]*y[16]) - 
    (y[16]*y[49])/(24*y[1]*y[2]*y[30]^2) + y[54]/(24*y[4]*y[30]^2) - 
    (y[16]*y[55])/(24*y[1]*y[4]*y[30]^2) + y[79]/24 + y[80]/(24*y[4]) + 
    y[81]/(24*y[9]) + y[82]/(12*y[1]*y[9]) + y[82]/(8*y[3]*y[9]) + 
    y[83]/(24*y[18]) + (y[13]*y[84])/(8*y[2]*y[5]) + 
    (y[16]*y[85])/(24*y[1]*y[4]*y[30]) + y[86]/(8*y[5]) + 
    y[87]/(8*y[3]*y[5]) + y[88]/(24*y[1]*y[2]*y[30]) + 
    y[89]/(24*y[2]*y[30]) + y[90]/(24*y[4]*y[30]) + y[91]/(24*y[2]*y[30]^2), 
  f[10] -> (-5*y[1]*y[3])/(4*y[4]*y[5]) - 16/(9*y[9]) - 
    (5*y[13]*y[14])/(4*y[2]*y[5]) + 8/(3*y[9]*y[18]) - 
    (5*y[13])/(4*y[2]*y[5]*y[18]) + (5*y[16])/(4*y[3]*y[5]*y[18]) + 
    (5*y[16]*y[19])/(4*y[5]*y[18]) + (5*y[1]*y[3]*y[21])/
     (4*y[4]*y[5]*y[18]) - (3*y[24])/(2*y[1]*y[25]) + 
    (y[1]*y[3]*y[27])/(2*y[18]*y[25]) - (3*y[27]*y[28])/(2*y[1]*y[9]*y[25]) + 
    (3*y[27]^2*y[28])/(2*y[1]*y[9]*y[25]^2) - (5*y[31])/(4*y[5]) - 
    (5*y[34])/(4*y[3]*y[5]) - (8*y[38])/(9*y[1]) - 
    (25*y[38])/(36*y[1]*y[2]) - (8*y[40])/(9*y[16]) - 
    (8*y[28]*y[46])/(9*y[1]*y[9]*y[16]) + (8*y[22]*y[47])/
     (9*y[3]*y[9]*y[16]) - (25*y[16]*y[49])/(36*y[1]*y[2]*y[30]^2) + 
    (25*y[54])/(36*y[4]*y[30]^2) - (25*y[16]*y[55])/(36*y[1]*y[4]*y[30]^2) - 
    (13*y[2]*y[16])/(36*y[3]*y[18]*y[64]) - (13*y[2]*y[16]*y[19])/
     (36*y[18]*y[64]) + (13*y[74])/(36*y[64]) + (13*y[76])/(36*y[3]*y[64]) + 
    (25*y[91])/(36*y[2]*y[30]^2) + (8*y[92])/9 - 
    (y[1]*y[3]^2)/(2*y[4]*y[93]) - (y[1]*y[3]*y[27])/(2*y[18]*y[93]) - 
    (y[1]*y[3]^2*y[27])/(2*y[4]*y[18]*y[93]) + (y[1]*y[94])/(2*y[7]) + 
    y[95]/(18*y[4]) + (8*y[96])/(9*y[9]*y[18]) + (8*y[97])/(9*y[18]) - 
    (y[3]*y[98])/(36*y[4]*y[18]) - (y[1]*y[3]*y[99])/(2*y[93]) - 
    (8*y[22]*y[100])/(9*y[9]) + y[101]/(36*y[1]*y[4]) - 
    (3*y[102])/(2*y[1]*y[25]^2) + (3*y[27]^2*y[28]*y[103])/(2*y[9]*y[25]^2) + 
    (3*y[27]*y[28]*y[104])/(2*y[9]*y[25]) + (3*y[27]*y[105])/
     (2*y[1]*y[4]*y[25]^2) + y[106]/(2*y[25]) + y[107]/(36*y[1]*y[2]*y[30]) + 
    y[108]/(36*y[2]*y[30]) + (3*y[109])/(2*y[1]*y[4]*y[25]) + 
    (3*y[110])/(2*y[25]^2) - (y[16]*y[111])/(36*y[1]*y[4]*y[30]) + 
    y[112]/(36*y[4]*y[30]) + y[113]/(2*y[4]*y[25]) + 
    (3*y[27]*y[114])/(2*y[4]*y[25]^2), 
  f[12] -> 7/48 + (y[1]*y[3])/(12*y[4]*y[5]) + (y[13]*y[14])/(12*y[2]*y[5]) + 
    (y[3]*y[16])/(12*y[4]) - 5/(24*y[9]*y[18]) - 1/(12*y[3]*y[9]*y[18]) + 
    y[13]/(12*y[2]*y[5]*y[18]) - (y[16]*y[19])/(12*y[5]*y[18]) - 
    (y[1]*y[3]*y[21])/(12*y[4]*y[5]*y[18]) + y[22]/(12*y[3]*y[9]) + 
    y[22]/(24*y[9]^2*y[16]) + (y[2]*y[9]^2)/(8*y[25]*y[27]^2) - 
    y[28]/(16*y[1]*y[9]) + (3*y[27]*y[28]^2)/(8*y[1]*y[9]^2*y[25]) - 
    (11*y[27]^2*y[28]^2)/(8*y[1]*y[9]^2*y[25]^2) + 
    (7*y[27]^3*y[28]^2)/(4*y[1]*y[9]^2*y[25]^3) - 
    (3*y[27]^4*y[28]^2)/(4*y[1]*y[9]^2*y[25]^4) + y[31]/(12*y[5]) + 
    y[34]/(12*y[3]*y[5]) - y[43]/(24*y[9]*y[16]*y[18]) + 
    (y[3]*y[44])/(12*y[4]*y[18]) + (y[43]*y[47])/(24*y[3]*y[16]*y[18]) + 
    (3*y[9]*y[69])/(8*y[1]*y[25]*y[27]) + (y[47]*y[82])/
     (24*y[3]*y[9]*y[16]) - (11*y[27]^2*y[28]^2*y[103])/(8*y[9]^2*y[25]^2) - 
    (3*y[27]*y[28]^2*y[104])/(8*y[9]^2*y[25]) + y[115]/(16*y[1]) + 
    y[116]/(16*y[1]*y[7]) + y[117]/(12*y[3]*y[5]*y[18]) + y[118]/(24*y[18]) + 
    y[119]/(48*y[9]) - (3*y[27]^4*y[28]^2*y[120])/(4*y[9]^2*y[25]^4) - 
    (7*y[27]^3*y[28]^2*y[121])/(4*y[9]^2*y[25]^3) + 
    (y[9]^2*y[122])/(8*y[25]^2*y[27]) - (y[9]*y[123])/(8*y[25]*y[27]) - 
    (y[9]^2*y[22]*y[69]^2)/(16*y[1]*y[124]^2) - 
    (y[9]^2*y[69]^2)/(16*y[1]*y[27]*y[124]^2) + (y[2]*y[9]^2*y[22]*y[125])/
     (16*y[124]^2) + (y[2]*y[9]^2*y[125])/(16*y[27]*y[124]^2) - 
    (y[9]*y[69]*y[126])/(16*y[1]*y[124]) + y[127]/(8*y[1]*y[4]*y[25]) + 
    (y[27]*y[28]*y[128])/(24*y[18]*y[124]) - (y[9]^2*y[69]*y[129])/
     (8*y[1]*y[25]*y[27]) - (y[2]*y[9]^2*y[130])/(16*y[27]^2) + 
    (y[9]^2*y[69]*y[130])/(16*y[1]*y[27]^2) - (3*y[9]*y[69]*y[130])/
     (16*y[1]*y[27]) + (y[9]*y[123]*y[130])/(16*y[27]) + 
    y[131]/(8*y[1]*y[25]) + y[132]/(16*y[7]) - (3*y[28]*y[133])/
     (8*y[1]*y[9]*y[25]) + (3*y[27]^3*y[28]*y[134])/(4*y[1]*y[9]*y[25]^4) - 
    (y[27]^2*y[28]*y[135])/(4*y[1]*y[9]*y[25]^3) + 
    (y[27]*y[28]*y[136])/(8*y[1]*y[9]*y[25]^2) + y[137]/(8*y[4]*y[25]) + 
    y[138]/(48*y[124]) + y[139]/(8*y[25]) + (3*y[27]^3*y[28]*y[140])/
     (4*y[9]*y[25]^4) + (y[28]*y[141])/(8*y[9]*y[25]) + 
    (y[27]^2*y[28]*y[142])/(4*y[9]*y[25]^3) + (y[27]*y[28]*y[143])/
     (8*y[9]*y[25]^2) + (3*y[27]*y[144])/(4*y[1]*y[4]*y[25]^4) + 
    y[145]/(8*y[1]*y[4]*y[25]^2) + y[146]/(4*y[1]*y[4]*y[25]^3) + 
    y[147]/(8*y[1]*y[25]^2) + (3*y[148])/(4*y[1]*y[25]^4) + 
    y[149]/(4*y[1]*y[25]^3) - (3*y[27]*y[150])/(4*y[4]*y[25]^4) + 
    y[151]/(8*y[4]*y[25]^2) + y[152]/(4*y[4]*y[25]^3) + y[153]/(8*y[25]^2) + 
    (3*y[154])/(4*y[25]^4) + y[155]/(4*y[25]^3), 
  f[13] -> (y[1]*y[3])/(8*y[4]*y[5]) + 1/(6*y[9]) + 
    (y[13]*y[14])/(8*y[2]*y[5]) - 1/(4*y[9]*y[18]) + 
    y[13]/(8*y[2]*y[5]*y[18]) - (y[16]*y[19])/(8*y[5]*y[18]) - 
    (y[1]*y[3]*y[21])/(8*y[4]*y[5]*y[18]) + y[22]/(12*y[1]*y[9]) + 
    y[22]/(12*y[3]*y[9]) + y[31]/(8*y[5]) + y[34]/(8*y[3]*y[5]) + 
    y[38]/(12*y[1]) + y[38]/(24*y[1]*y[2]) - (y[16]*y[38])/(24*y[1]*y[4]) + 
    y[40]/(12*y[16]) + (y[28]*y[46])/(12*y[1]*y[9]*y[16]) + 
    (y[16]*y[49])/(24*y[1]*y[2]*y[30]^2) + (y[16]*y[55])/
     (24*y[1]*y[4]*y[30]^2) + y[56]/(24*y[2]*y[30]^2) + 
    (y[2]*y[16])/(24*y[3]*y[18]*y[64]) + (y[2]*y[16]*y[19])/
     (24*y[18]*y[64]) + (y[47]*y[82])/(12*y[3]*y[9]*y[16]) - 
    y[96]/(12*y[9]*y[18]) + y[117]/(8*y[3]*y[5]*y[18]) + y[156]/12 + 
    y[157]/(12*y[18]) + (y[3]*y[158])/(24*y[4]*y[18]) + y[159]/(12*y[4]) + 
    y[160]/(24*y[1]*y[2]*y[30]) + y[161]/(24*y[2]*y[30]) + 
    (y[16]*y[162])/(24*y[1]*y[4]*y[30]) + y[163]/(24*y[64]) + 
    y[164]/(24*y[3]*y[64]) + y[165]/(24*y[4]*y[30]) + 
    y[166]/(24*y[4]*y[30]^2), f[16] -> -1/24*(y[1]*y[3])/(y[4]*y[5]) + 
    1/(24*y[3]*y[9]*y[18]) - y[13]/(24*y[2]*y[5]*y[18]) + 
    y[16]/(24*y[3]*y[5]*y[18]) + (y[16]*y[19])/(24*y[5]*y[18]) + 
    (y[1]*y[3]*y[21])/(24*y[4]*y[5]*y[18]) + y[82]/(24*y[3]*y[9]) + 
    (y[13]*y[84])/(24*y[2]*y[5]) + y[86]/(24*y[5]) + y[87]/(24*y[3]*y[5]) + 
    y[167]/(24*y[9]) + y[168]/(24*y[9]*y[18]) + 
    (y[1]*y[3]^2)/(24*y[4]*y[169]) + (y[1]*y[3]^2*y[27])/
     (24*y[4]*y[18]*y[169]), f[18] -> -1/2*1/y[1] + 25/(36*y[17]^2) - 
    25/(36*y[1]*y[17]^2) - 13/(12*y[17]) + 1/(36*y[1]*y[17]) + 
    13/(18*y[9]*y[18]) - (8*y[40])/(9*y[16]) + 
    (8*y[43])/(9*y[9]*y[16]*y[18]) - (8*y[28]*y[46])/(9*y[1]*y[9]*y[16]) + 
    (8*y[22]*y[47])/(9*y[3]*y[9]*y[16]) - (y[16]*y[28]*y[57])/(6*y[4]) - 
    (y[16]*y[27]*y[28]*y[57])/(6*y[4]*y[18]) - 
    (25*y[70])/(36*y[1]*y[7]*y[17]^2) + y[28]/(6*y[170]) + 
    (y[28]^2*y[171])/(6*y[7]*y[170]) + y[172]/(18*y[18]) + y[173]/(36*y[9]) + 
    y[174]/(18*y[1]*y[9]) + (25*y[175])/(36*y[7]*y[17]^2) + 
    y[176]/(36*y[7]*y[17]) + y[177]/(36*y[1]*y[7]*y[17]) + 
    y[178]/(36*y[1]*y[7]) + y[179]/(36*y[7]), 
  f[19] -> -y[1]^(-1) + 1/(6*y[1]*y[17]^2) + 1/(2*y[17]) - 
    (2*y[9])/(y[1]*y[27]^2) + (2*y[2]*y[9]^2)/(y[7]*y[27]^2) - 2/y[27] + 
    3/(y[1]*y[27]) + y[40]/(3*y[16]) + (y[28]*y[46])/(3*y[1]*y[9]*y[16]) + 
    y[68]/(6*y[7]*y[17]^2) - (2*y[9]^2*y[69])/(y[1]*y[7]*y[27]^2) + 
    (6*y[9]*y[69])/(y[1]*y[7]*y[27]) + y[70]/(6*y[1]*y[7]*y[17]^2) + 
    (y[47]*y[82])/(3*y[3]*y[9]*y[16]) - (2*y[9]*y[123])/(y[7]*y[27]) + 
    (y[2]*y[9])/(y[27]*y[124]) + y[180]/(3*y[1]*y[9]) + 
    y[181]/(6*y[7]*y[17]) - y[182]/(6*y[17]) - y[183]/(3*y[9]*y[18]) + 
    y[184]/(3*y[18]) + y[185]/(6*y[9]) - (y[9]*y[69]*y[186])/(y[1]*y[124]) + 
    (y[2]*y[3]*y[28]^2)/(3*y[9]*y[188]) - (y[1]*y[27]*y[28]*y[187])/
     (3*y[18]*y[188]) + (y[28]*y[128]*y[189])/(y[18]*y[124]) + 
    y[190]/(6*y[1]*y[7]*y[17]) + y[191]/y[124] + y[192]/(6*y[1]*y[7]) + 
    y[193]/y[7] + (y[28]*y[194])/(3*y[188]), 
  f[21] -> -1/2*1/y[1] + 5/(24*y[1]*y[17]^2) + 5/(8*y[17]) - 
    y[9]/(y[1]*y[27]^2) + (y[2]*y[9]^2)/(y[7]*y[27]^2) - y[27]^(-1) + 
    3/(2*y[1]*y[27]) + (5*y[40])/(12*y[16]) + (5*y[28]*y[46])/
     (12*y[1]*y[9]*y[16]) - (5*y[22]*y[47])/(12*y[3]*y[9]*y[16]) + 
    (5*y[68])/(24*y[7]*y[17]^2) - (y[9]^2*y[69])/(y[1]*y[7]*y[27]^2) + 
    (3*y[9]*y[69])/(y[1]*y[7]*y[27]) + (5*y[70])/(24*y[1]*y[7]*y[17]^2) - 
    (y[9]*y[123])/(y[7]*y[27]) + (y[2]*y[9])/(2*y[27]*y[124]) - 
    (y[27]*y[28]*y[128])/(2*y[18]*y[124]) + (5*y[181])/(24*y[7]*y[17]) - 
    (5*y[182])/(24*y[17]) - (5*y[183])/(12*y[9]*y[18]) - 
    (y[9]*y[69]*y[186])/(2*y[1]*y[124]) + (y[2]*y[3]*y[28]^2)/
     (6*y[9]*y[188]) - (y[1]*y[27]*y[28]*y[187])/(6*y[18]*y[188]) + 
    (5*y[190])/(24*y[1]*y[7]*y[17]) + y[191]/(2*y[124]) + 
    (y[28]*y[194])/(6*y[188]) + y[195]/(y[1]*y[9]) + y[196]/(12*y[18]) + 
    (5*y[197])/(24*y[9]) + y[198]/(24*y[1]*y[7]) + y[199]/y[7], 
  f[24] -> -1/12*1/(y[1]*y[17]^2) - y[40]/(3*y[16]) - 
    (y[28]*y[46])/(3*y[1]*y[9]*y[16]) + (y[22]*y[47])/(3*y[3]*y[9]*y[16]) + 
    (3*y[27]*y[28]*y[128])/(4*y[18]*y[124]) + y[175]/(12*y[7]*y[17]^2) + 
    y[182]/(12*y[17]) + y[183]/(3*y[9]*y[18]) - (y[2]*y[3]*y[28]^2)/
     (4*y[9]*y[188]) + (y[1]*y[27]*y[28]*y[187])/(4*y[18]*y[188]) - 
    (y[28]*y[194])/(4*y[188]) + y[200]/4 + y[201]/(12*y[1]) + 
    y[202]/(12*y[7]*y[17]) + (y[9]*y[203])/(2*y[1]*y[27]^2) - 
    (y[2]*y[9]^2*y[203])/(2*y[7]*y[27]^2) + y[203]/(2*y[27]) + 
    (y[9]^2*y[69]*y[203])/(2*y[1]*y[7]*y[27]^2) - 
    (y[2]*y[9]*y[203])/(4*y[27]*y[124]) + (y[9]*y[69]*y[203])/
     (4*y[1]*y[27]*y[124]) + y[204]/(4*y[1]*y[27]) - 
    (y[9]*y[69]*y[205])/(4*y[1]*y[7]*y[27]) + (y[9]*y[206])/(4*y[7]*y[27]) + 
    y[207]/(6*y[18]) + (y[9]*y[69]*y[208])/(4*y[1]*y[124]) + 
    y[209]/(12*y[1]*y[9]) + y[210]/(36*y[9]) + 
    y[211]/(12*y[1]*y[7]*y[17]^2) + y[212]/(12*y[1]*y[7]*y[17]) + 
    y[213]/(4*y[124]) + y[214]/(12*y[1]*y[7]) + y[215]/(36*y[7]), 
  f[25] -> y[22]/(3*y[9]^2*y[16]) + y[9]^2/(y[1]*y[27]^3) - 
    (y[2]*y[9]^3)/(y[7]*y[27]^3) + y[9]/y[27]^2 - (2*y[9])/(y[1]*y[27]^2) - 
    y[27]^(-1) + 1/(y[1]*y[27]) + (y[43]*y[47])/(3*y[3]*y[16]*y[18]) + 
    (y[9]^3*y[69])/(y[1]*y[7]*y[27]^3) - (3*y[9]^2*y[69])/
     (y[1]*y[7]*y[27]^2) + (3*y[9]*y[69])/(y[1]*y[7]*y[27]) + 
    (y[47]*y[82])/(3*y[3]*y[9]*y[16]) + (y[9]^2*y[123])/(y[7]*y[27]^2) + 
    y[216]/(y[1]*y[7]) + y[217]/(2*y[7]) + y[218]/(6*y[9]) - 
    (y[43]*y[219])/(3*y[18]) - (y[9]*y[220])/(y[7]*y[27]), 
  f[28] -> 5/(8*y[1]) - 1/(24*y[1]*y[2]) - (25*y[1]*y[3])/(36*y[4]*y[5]) - 
    (25*y[6])/36 - (25*y[13]*y[14])/(36*y[2]*y[5]) - 
    (y[2]*y[16])/(24*y[1]*y[7]*y[17]) - (y[2]*y[15]*y[16])/(24*y[7]*y[17]) + 
    25/(36*y[3]*y[9]*y[18]) + (25*y[16])/(36*y[3]*y[5]*y[18]) + 
    (25*y[19])/(36*y[9]*y[18]) + (25*y[16]*y[19])/(36*y[5]*y[18]) + 
    (25*y[1]*y[3]*y[21])/(36*y[4]*y[5]*y[18]) - (25*y[22])/(36*y[3]*y[9]) + 
    y[24]/(y[1]*y[25]) - y[9]/(2*y[1]*y[27]) + (y[2]*y[9]^2)/(2*y[7]*y[27]) + 
    (y[27]*y[28])/(y[1]*y[9]*y[25]) + (y[15]*y[27]*y[28])/(y[9]*y[25]) - 
    (3*y[27]^2*y[28])/(2*y[1]*y[9]*y[25]^2) - 
    (y[16]*y[29])/(24*y[1]*y[4]*y[30]) - (25*y[31])/(36*y[5]) + 
    y[32]/(24*y[2]*y[30]) - (25*y[34])/(36*y[3]*y[5]) + 
    y[35]/(24*y[4]*y[30]) - (y[9]^2*y[69])/(2*y[1]*y[7]*y[27]) + 
    y[72]/(24*y[1]*y[2]*y[30]) + (3*y[102])/(2*y[1]*y[25]^2) + 
    (3*y[27]^2*y[28]*y[104])/(2*y[9]*y[25]^2) - 
    (3*y[27]*y[105])/(2*y[1]*y[4]*y[25]^2) - (3*y[27]*y[114])/
     (2*y[4]*y[25]^2) - y[28]/(6*y[170]) - (y[28]^2*y[171])/(6*y[7]*y[170]) + 
    y[221]/(24*y[1]*y[4]) + y[222]/(36*y[9]*y[27]) + 
    y[223]/(36*y[18]*y[27]) + (3*y[224])/(2*y[25]^2) + y[225]/(2*y[25]) + 
    y[226]/(24*y[1]*y[9]) + y[227]/(2*y[1]*y[4]*y[25]) + y[228]/(72*y[9]) + 
    y[229]/(72*y[18]) + y[230]/(2*y[4]*y[25]) + y[231]/(72*y[4]*y[18]) + 
    y[232]/(72*y[4]) + y[233]/(24*y[1]*y[7]) + y[234]/(72*y[7]), 
  f[38] -> -1/2 - (2*y[9]^2)/(y[1]*y[27]^3) + (2*y[2]*y[9]^3)/
     (y[7]*y[27]^3) - (2*y[9])/y[27]^2 + (4*y[9])/(y[1]*y[27]^2) + 2/y[27] - 
    2/(y[1]*y[27]) - y[28]/(6*y[9]) + y[28]/(2*y[1]*y[9]) - y[28]/(3*y[18]) - 
    (2*y[9]^3*y[69])/(y[1]*y[7]*y[27]^3) + (13*y[9]^2*y[69])/
     (2*y[1]*y[7]*y[27]^2) - (15*y[9]*y[69])/(2*y[1]*y[7]*y[27]) + 
    (y[9]^2*y[22]*y[69]^2)/(2*y[1]*y[124]^2) + (y[9]^2*y[69]^2)/
     (2*y[1]*y[27]*y[124]^2) + (y[2]*y[9]^2)/(2*y[27]^2*y[124]) - 
    (y[9]^2*y[69])/(2*y[1]*y[27]^2*y[124]) + (3*y[9]*y[69])/
     (2*y[1]*y[27]*y[124]) - (y[9]*y[123])/(2*y[27]*y[124]) - 
    (y[2]*y[9]^2*y[125])/(2*y[27]*y[124]^2) + (y[9]*y[69]*y[126])/
     (2*y[1]*y[124]) - (y[27]*y[28]*y[128])/(3*y[18]*y[124]) + 
    y[235]/(2*y[1]) + y[236]/(2*y[1]*y[7]) - (y[9]^2*y[237])/
     (2*y[7]*y[27]^2) + (3*y[9]*y[238])/(2*y[7]*y[27]) + 
    (y[2]*y[9]^2*y[22]*y[239])/(2*y[124]^2) + y[240]/(6*y[124]) + 
    y[241]/(6*y[7]), f[47] -> -1/2*(y[1]*y[3])/(y[4]*y[5]) + 
    (y[1]*y[14])/(2*y[2]*y[5]) + y[1]/(2*y[2]*y[5]*y[18]) + 
    (y[1]*y[3]*y[21])/(2*y[4]*y[5]*y[18]) - (y[1]*y[3]*y[27])/
     (2*y[18]*y[25]) - (3*y[3]^2*y[27]*y[28])/(2*y[9]*y[25]) - 
    (3*y[3]^3*y[27]^2*y[28])/(2*y[9]*y[25]^2) - (y[3]^2*y[9]*y[18])/
     (2*y[7]*y[67]) - (y[1]*y[3]*y[18]*y[66])/(2*y[5]*y[67]) + 
    (y[1]*y[3]^2)/(2*y[4]*y[93]) + (y[1]*y[3]*y[27])/(2*y[18]*y[93]) + 
    (y[1]*y[3]^2*y[27])/(2*y[4]*y[18]*y[93]) + (y[1]*y[3]*y[99])/(2*y[93]) + 
    y[242]/(2*y[25]) + (3*y[3]*y[243])/(2*y[25]^2) + y[244]/(2*y[7]), 
  f[56] -> -1/4*(y[1]*y[3])/(y[4]*y[5]) + 1/(12*y[1]*y[17]^2) + 
    y[1]/(2*y[9]*y[18]) - y[13]/(4*y[2]*y[5]*y[18]) + 
    y[16]/(4*y[3]*y[5]*y[18]) + (y[16]*y[19])/(4*y[5]*y[18]) + 
    (y[1]*y[3]*y[21])/(4*y[4]*y[5]*y[18]) - y[9]/(y[1]*y[27]^2) + 
    (y[2]*y[9]^2)/(y[7]*y[27]^2) - y[27]^(-1) + 3/(2*y[1]*y[27]) + 
    (y[2]*y[9])/(2*y[25]*y[27]) + (y[1]*y[3]^2*y[27])/(2*y[4]*y[18]*y[25]) - 
    y[28]^2/(2*y[1]*y[9]^2) - (y[15]*y[28]^2)/(2*y[9]^2) + 
    (3*y[27]*y[28]^2)/(y[1]*y[9]^2*y[25]) - (11*y[27]^2*y[28]^2)/
     (2*y[1]*y[9]^2*y[25]^2) + (3*y[27]^3*y[28]^2)/(y[1]*y[9]^2*y[25]^3) - 
    y[38]/(12*y[1]*y[2]) + (y[3]*y[44])/(4*y[4]*y[18]) - 
    (y[16]*y[49])/(12*y[1]*y[2]*y[30]^2) + y[54]/(12*y[4]*y[30]^2) - 
    (y[16]*y[55])/(12*y[1]*y[4]*y[30]^2) + y[68]/(12*y[7]*y[17]^2) - 
    (y[9]^2*y[69])/(y[1]*y[7]*y[27]^2) + (3*y[9]*y[69])/(y[1]*y[7]*y[27]) - 
    (y[9]*y[69])/(2*y[1]*y[25]*y[27]) + y[70]/(12*y[1]*y[7]*y[17]^2) + 
    y[79]/12 + y[82]/(4*y[3]*y[9]) + (y[13]*y[84])/(4*y[2]*y[5]) + 
    (y[16]*y[85])/(12*y[1]*y[4]*y[30]) + y[86]/(4*y[5]) + 
    y[87]/(4*y[3]*y[5]) + y[88]/(12*y[1]*y[2]*y[30]) + 
    y[89]/(12*y[2]*y[30]) + y[90]/(12*y[4]*y[30]) + y[91]/(12*y[2]*y[30]^2) - 
    (11*y[27]^2*y[28]^2*y[103])/(2*y[9]^2*y[25]^2) - 
    (3*y[27]*y[28]^2*y[104])/(y[9]^2*y[25]) - (3*y[27]^3*y[28]^2*y[121])/
     (y[9]^2*y[25]^3) - (y[9]*y[123])/(y[7]*y[27]) + 
    (y[27]*y[28]*y[136])/(2*y[1]*y[9]*y[25]^2) + y[181]/(12*y[7]*y[17]) - 
    y[182]/(12*y[17]) + y[190]/(12*y[1]*y[7]*y[17]) + y[192]/(12*y[1]*y[7]) + 
    y[245]/(6*y[1]) + y[246]/4 + y[247]/(12*y[4]) + y[248]/(4*y[18]) + 
    y[249]/(12*y[1]*y[4]) + y[250]/(6*y[1]*y[9]) - 
    (3*y[27]^2*y[28]*y[251])/(y[1]*y[9]*y[25]^3) - 
    (y[28]*y[252])/(2*y[1]*y[9]*y[25]) + y[253]/(6*y[9]) + 
    y[254]/(2*y[1]*y[4]*y[25]) + y[255]/y[7] + y[256]/(2*y[1]*y[25]) + 
    (3*y[27]^2*y[28]*y[257])/(y[9]*y[25]^3) + (y[28]*y[258])/(2*y[9]*y[25]) + 
    (y[27]*y[28]*y[259])/(2*y[9]*y[25]^2) - (3*y[27]*y[260])/
     (y[1]*y[4]*y[25]^3) + y[261]/(2*y[1]*y[4]*y[25]^2) + 
    y[262]/(2*y[4]*y[25]) + (3*y[263])/(y[1]*y[25]^3) + y[264]/(2*y[25]) + 
    y[265]/(2*y[1]*y[25]^2) + (3*y[27]*y[266])/(y[4]*y[25]^3) + 
    y[267]/(2*y[4]*y[25]^2) - (3*y[268])/y[25]^3 + y[269]/(2*y[25]^2), 
  f[79] -> y[27]/(24*y[9]) + (y[22]*y[47])/(24*y[3]*y[9]*y[16]) - 
    (y[43]*y[47])/(24*y[3]*y[16]*y[18]) + y[82]/(24*y[9]^2*y[16]) + 
    (y[43]*y[219])/(24*y[18]) + y[270]/(24*y[7]), 
  f[80] -> -25/36 - (19*y[1]*y[3])/(36*y[4]*y[5]) - 
    (5*y[14])/(18*y[2]*y[3]*y[5]) - (4*y[3]*y[16])/(9*y[4]) + 
    (5*y[16])/(18*y[3]*y[5]*y[18]) + (5*y[16]*y[19])/(18*y[5]*y[18]) + 
    (19*y[1]*y[3]*y[21])/(36*y[4]*y[5]*y[18]) - (5*y[31])/(18*y[5]) - 
    (5*y[34])/(18*y[3]*y[5]) + (5*y[22]*y[47])/(18*y[3]*y[9]*y[16]) + 
    (y[1]*y[3]^2*y[9]*y[18]*y[66])/(4*y[5]*y[67]^2) + 
    (5*y[96])/(18*y[9]*y[18]) - (y[27]*y[28]*y[128])/(4*y[18]*y[124]) + 
    (y[2]*y[3]*y[28]^2)/(12*y[9]*y[188]) - (y[1]*y[27]*y[28]*y[187])/
     (12*y[18]*y[188]) + (y[28]*y[194])/(12*y[188]) - 
    (y[1]*y[3]*y[66]*y[271])/(4*y[5]*y[67]) + (y[14]*y[272])/(36*y[2]*y[5]) + 
    y[272]/(36*y[2]*y[5]*y[18]) + y[273]/(6*y[9]*y[18]) - 
    (5*y[274])/(18*y[3]*y[18]) - (y[3]*y[275])/(36*y[4]*y[18]) + 
    y[276]/(18*y[18]) + (y[3]*y[18]*y[277])/(4*y[7]^2) + 
    (y[3]^3*y[9]^2*y[18]*y[278])/(4*y[7]*y[67]) + 
    (y[9]*y[279])/(4*y[7]*y[27]) - (y[9]*y[279])/(4*y[27]*y[124]) - 
    (5*y[22]*y[280])/(18*y[9]) + (y[3]^2*y[9]*y[281])/(4*y[7]*y[67]) + 
    y[282]/(36*y[9]) + y[283]/(4*y[124]) + y[284]/(4*y[7]), 
  f[81] -> (y[1]*y[3])/(24*y[4]*y[5]) + (y[13]*y[14])/(24*y[2]*y[5]) + 
    (y[3]*y[16])/(24*y[4]) - 1/(8*y[9]*y[18]) - 
    (y[16]*y[19])/(24*y[5]*y[18]) - (y[1]*y[3]*y[21])/(24*y[4]*y[5]*y[18]) + 
    y[31]/(24*y[5]) + y[34]/(24*y[3]*y[5]) + (y[3]*y[44])/(24*y[4]*y[18]) + 
    (y[47]*y[82])/(24*y[3]*y[9]*y[16]) - y[96]/(24*y[9]*y[18]) + 
    y[117]/(24*y[3]*y[5]*y[18]) + y[157]/(24*y[18]) + 
    (y[22]*y[280])/(24*y[9]) + y[285]/24 + y[286]/(24*y[9]), 
  f[83] -> -1/2*1/y[1] + 1/(12*y[1]*y[17]^2) + 1/(4*y[17]) - 
    y[9]/(y[1]*y[27]^2) + (y[2]*y[9]^2)/(y[7]*y[27]^2) - y[27]^(-1) + 
    3/(2*y[1]*y[27]) + (y[28]*y[46])/(6*y[1]*y[9]*y[16]) - 
    (4*y[22]*y[47])/(9*y[3]*y[9]*y[16]) + (4*y[43]*y[47])/
     (9*y[3]*y[16]*y[18]) + y[68]/(12*y[7]*y[17]^2) - 
    (y[9]^2*y[69])/(y[1]*y[7]*y[27]^2) + (3*y[9]*y[69])/(y[1]*y[7]*y[27]) + 
    y[70]/(12*y[1]*y[7]*y[17]^2) - (y[9]*y[123])/(y[7]*y[27]) + 
    (y[2]*y[9])/(2*y[27]*y[124]) - (y[27]*y[28]*y[128])/(4*y[18]*y[124]) + 
    y[180]/(6*y[1]*y[9]) + y[181]/(12*y[7]*y[17]) - y[182]/(12*y[17]) - 
    (4*y[183])/(9*y[9]*y[18]) - (y[9]*y[69]*y[186])/(2*y[1]*y[124]) + 
    (y[2]*y[3]*y[28]^2)/(12*y[9]*y[188]) - (y[1]*y[27]*y[28]*y[187])/
     (12*y[18]*y[188]) + y[190]/(12*y[1]*y[7]*y[17]) + 
    y[192]/(12*y[1]*y[7]) + (y[28]*y[194])/(12*y[188]) + y[255]/y[7] + 
    y[287]/y[18] + y[288]/y[9] + y[289]/(18*y[9]^2*y[16]) + 
    y[290]/(4*y[124]), f[89] -> (y[9]*y[16])/(12*y[4]) - 
    (y[9]*y[16])/(12*y[1]*y[4]) + y[40]/(6*y[16]) + 
    (y[28]*y[46])/(6*y[1]*y[9]*y[16]) + (y[9]*y[28]*y[69])/(4*y[1]*y[124]) - 
    (y[27]*y[28]*y[128])/(4*y[18]*y[124]) - y[183]/(6*y[9]*y[18]) + 
    (y[2]*y[3]*y[28]^2)/(12*y[9]*y[188]) - (y[1]*y[27]*y[28]*y[187])/
     (12*y[18]*y[188]) + (y[28]*y[194])/(12*y[188]) + y[291]/(12*y[1]) + 
    y[292]/12 + (y[82]*y[293])/6 + y[294]/(12*y[1]*y[9]) - 
    (y[28]*y[295])/(4*y[124]), 
  f[90] -> -4/9 - (29*y[1]*y[3])/(36*y[4]*y[5]) - 
    (29*y[13]*y[14])/(36*y[2]*y[5]) + 29/(36*y[3]*y[9]*y[18]) - 
    (29*y[13])/(36*y[2]*y[5]*y[18]) + (29*y[16])/(36*y[3]*y[5]*y[18]) + 
    (29*y[16]*y[19])/(36*y[5]*y[18]) + (29*y[1]*y[3]*y[21])/
     (36*y[4]*y[5]*y[18]) - (29*y[22])/(36*y[3]*y[9]) + 
    (y[1]*y[3]^2*y[27])/(4*y[4]*y[18]*y[25]) - y[28]^2/(4*y[1]*y[9]^2) - 
    (y[15]*y[28]^2)/(4*y[9]^2) + (3*y[27]*y[28]^2)/(2*y[1]*y[9]^2*y[25]) - 
    (11*y[27]^2*y[28]^2)/(4*y[1]*y[9]^2*y[25]^2) + 
    (3*y[27]^3*y[28]^2)/(2*y[1]*y[9]^2*y[25]^3) - (29*y[31])/(36*y[5]) - 
    (29*y[34])/(36*y[3]*y[5]) - y[38]/12 - y[38]/(12*y[1]*y[2]) + 
    (4*y[43])/(9*y[9]*y[16]*y[18]) - (5*y[3]*y[44])/(18*y[4]*y[18]) - 
    (y[28]*y[46])/(6*y[1]*y[9]*y[16]) + (4*y[22]*y[47])/(9*y[3]*y[9]*y[16]) - 
    (4*y[43]*y[47])/(9*y[3]*y[16]*y[18]) - (y[16]*y[49])/
     (12*y[1]*y[2]*y[30]^2) + y[54]/(12*y[4]*y[30]^2) - 
    (y[16]*y[55])/(12*y[1]*y[4]*y[30]^2) - 
    (y[3]*y[9])/(4*y[25]*y[27]*y[57]) + 
    y[28]/(4*y[1]*y[25]*y[57]^2*y[66]^2) - (y[27]^4*y[28])/
     (4*y[18]*y[25]*y[57]^2*y[66]^2) + y[22]/(4*y[1]*y[25]*y[57]^2*y[66]) - 
    (y[27]^3*y[28])/(4*y[18]*y[25]*y[57]*y[66]) - 
    y[28]^2/(4*y[1]*y[25]^2*y[57]*y[66]) + (y[16]*y[85])/
     (12*y[1]*y[4]*y[30]) + y[88]/(12*y[1]*y[2]*y[30]) + 
    y[89]/(12*y[2]*y[30]) + y[90]/(12*y[4]*y[30]) + y[91]/(12*y[2]*y[30]^2) - 
    (11*y[27]^2*y[28]^2*y[103])/(4*y[9]^2*y[25]^2) - 
    (3*y[27]*y[28]^2*y[104])/(2*y[9]^2*y[25]) - (3*y[27]^3*y[28]^2*y[121])/
     (2*y[9]^2*y[25]^3) + y[14]/(4*y[1]*y[57]*y[124]) + 
    (y[3]*y[9])/(4*y[27]*y[57]*y[124]) + (y[27]*y[28]*y[128])/
     (4*y[18]*y[124]) + (5*y[1]*y[3]^2)/(18*y[4]*y[169]) + 
    (5*y[1]*y[3]^2*y[27])/(18*y[4]*y[18]*y[169]) + 
    y[17]/(4*y[1]*y[57]*y[169]) + (y[27]^4*y[28])/(4*y[18]*y[57]^2*y[66]^2*
      y[169]) + (y[27]^3*y[28])/(4*y[18]*y[57]*y[66]*y[169]) - 
    (y[2]*y[9]*y[170])/(4*y[1]*y[25]*y[27]) + (y[2]*y[9]*y[170])/
     (4*y[1]*y[27]*y[124]) - (y[2]*y[3]*y[28]^2)/(12*y[9]*y[188]) + 
    (y[1]*y[27]*y[28]*y[187])/(12*y[18]*y[188]) - 
    (y[28]*y[194])/(12*y[188]) + y[296]/(12*y[1]) + 
    y[297]/(18*y[9]^2*y[16]) + y[298]/(36*y[9]*y[18]) + y[299]/(18*y[18]) + 
    y[300]/(12*y[1]*y[4]) - (y[28]^2*y[301])/(4*y[25]^2*y[57]*y[66]) + 
    y[302]/(4*y[1]*y[25]*y[57]) + y[303]/(4*y[1]*y[25]*y[27]*y[57]) + 
    (y[9]*y[304])/(4*y[25]*y[27]) - (y[9]*y[304])/(4*y[27]*y[124]) + 
    y[305]/(4*y[25]*y[27]*y[57]*y[66]) + y[306]/(4*y[1]*y[25]*y[57]*y[66]) + 
    y[307]/(4*y[1]*y[25]*y[57]) - (y[27]^3*y[308])/(4*y[18]*y[25]*y[57]^2*
      y[66]) + (y[27]^3*y[308])/(4*y[18]*y[57]^2*y[66]*y[169]) + 
    y[309]/(4*y[1]*y[27]*y[57]*y[124]) + (y[22]*y[310])/
     (4*y[57]*y[66]*y[124]) + y[310]/(4*y[27]*y[57]*y[66]*y[124]) + 
    (y[9]*y[311])/(4*y[57]*y[124]) - (y[9]*y[312])/(4*y[1]*y[124]) - 
    (y[28]*y[313])/(4*y[1]*y[57]*y[66]*y[169]) - 
    (y[27]*y[314])/(4*y[18]*y[25]*y[57]) + (y[27]*y[314])/
     (4*y[18]*y[57]*y[169]) + y[315]/(4*y[25]*y[57]^2) - 
    (y[28]^2*y[316])/(4*y[25]*y[57]^2*y[66]^2) + 
    (y[28]^2*y[316])/(4*y[57]^2*y[66]^2*y[169]) + 
    (y[28]*y[317])/(4*y[57]*y[66]*y[169]) - (y[28]*y[318])/
     (4*y[25]*y[57]^2*y[66]) + (y[28]*y[318])/(4*y[57]^2*y[66]*y[169]) + 
    y[319]/(12*y[1]*y[9]) + y[320]/(4*y[25]*y[57]) - 
    (y[27]*y[321])/(4*y[18]*y[25]*y[57]^2) + (y[27]*y[321])/
     (4*y[18]*y[57]^2*y[169]) + y[322]/(4*y[57]^2*y[169]) + 
    y[323]/(4*y[1]*y[25]^2*y[57]) + y[324]/(4*y[57]*y[169]) + 
    y[325]/(36*y[4]) + (y[82]*y[326])/(4*y[1]*y[57]*y[66]) - 
    y[327]/(4*y[1]*y[57]) + y[328]/(4*y[1]*y[4]*y[25]) + 
    y[329]/(4*y[25]*y[57]*y[66]) + y[330]/(4*y[124]) + 
    (y[28]*y[331])/(2*y[1]*y[9]*y[25]) - (3*y[27]^2*y[28]*y[332])/
     (2*y[1]*y[9]*y[25]^3) + (y[27]*y[28]*y[333])/(4*y[1]*y[9]*y[25]^2) + 
    y[334]/(36*y[9]) + (y[9]*y[335])/(4*y[25]^2*y[57]) + 
    y[336]/(4*y[4]*y[25]) + y[337]/(4*y[1]*y[25]) + 
    (3*y[27]^2*y[28]*y[338])/(2*y[9]*y[25]^3) + 
    (y[28]*y[339])/(4*y[9]*y[25]) + (y[27]*y[28]*y[340])/(4*y[9]*y[25]^2) - 
    (3*y[27]*y[341])/(2*y[1]*y[4]*y[25]^3) + y[342]/(4*y[1]*y[4]*y[25]^2) + 
    y[343]/(4*y[4]*y[25]^2) + (3*y[344])/(2*y[1]*y[25]^3) + 
    y[345]/(4*y[1]*y[25]^2) + y[346]/(4*y[25]) - 
    (3*y[27]*y[347])/(2*y[4]*y[25]^3) + (3*y[348])/(2*y[25]^3) + 
    y[349]/(4*y[25]^2), f[95] -> -19/(36*y[3]) - (19*y[3])/(36*y[9]*y[18]) - 
    (19*y[27])/(36*y[3]*y[18]) - (y[1]^2*y[3]*y[27])/(4*y[4]*y[18]*y[25]) + 
    y[28]^2/(4*y[1]*y[9]^2) + (y[15]*y[28]^2)/(4*y[9]^2) - 
    (3*y[27]*y[28]^2)/(2*y[1]*y[9]^2*y[25]) + (11*y[27]^2*y[28]^2)/
     (4*y[1]*y[9]^2*y[25]^2) - (3*y[27]^3*y[28]^2)/(2*y[1]*y[9]^2*y[25]^3) + 
    y[28]^2/(4*y[1]*y[25]*y[57]^2*y[66]^2) + (y[27]^3*y[28]^2)/
     (4*y[18]*y[25]*y[57]^2*y[66]^2) + 1/(4*y[1]*y[25]*y[27]*y[57]*y[66]) + 
    (y[27]^2*y[28]^2)/(4*y[18]*y[25]*y[57]*y[66]) - 
    y[28]^3/(4*y[1]*y[25]^2*y[57]*y[66]) + (11*y[27]^2*y[28]^2*y[103])/
     (4*y[9]^2*y[25]^2) + (3*y[27]*y[28]^2*y[104])/(2*y[9]^2*y[25]) + 
    (3*y[27]^3*y[28]^2*y[121])/(2*y[9]^2*y[25]^3) - 
    1/(4*y[1]*y[27]*y[57]*y[66]*y[124]) - (5*y[1]^2*y[3])/(18*y[4]*y[169]) - 
    (19*y[1]*y[9])/(36*y[169]) + (y[9]*y[18]^2)/(4*y[1]*y[169]) - 
    (5*y[1]^2*y[3]*y[27])/(18*y[4]*y[18]*y[169]) - 
    y[28]^2/(4*y[1]*y[57]^2*y[66]^2*y[169]) - (y[27]^3*y[28]^2)/
     (4*y[18]*y[57]^2*y[66]^2*y[169]) - y[28]^2/(2*y[1]*y[57]*y[66]*y[169]) - 
    (y[27]^2*y[28]^2)/(4*y[18]*y[57]*y[66]*y[169]) + 
    y[303]/(4*y[27]*y[57]*y[66]*y[124]) + 
    y[305]/(4*y[1]*y[27]*y[57]*y[124]) + y[309]/(4*y[25]*y[27]*y[57]*y[66]) + 
    y[310]/(4*y[1]*y[25]*y[27]*y[57]) + (y[28]^3*y[310])/
     (4*y[25]^2*y[57]*y[66]) + y[323]/(2*y[1]*y[57]*y[169]) + y[350]/36 + 
    (y[170]*y[351])/(4*y[1]*y[4]) - (19*y[21]*y[352])/(36*y[4]*y[18]) - 
    (y[16]*y[28]*y[353])/(4*y[1]*y[9]) + (y[9]*y[354])/
     (4*y[25]*y[27]*y[57]) - (y[9]*y[355])/(4*y[25]*y[27]) + 
    (y[9]*y[355])/(4*y[27]*y[124]) + (y[9]*y[356])/(4*y[1]*y[25]*y[27]) - 
    (y[9]*y[356])/(4*y[1]*y[27]*y[124]) + (y[28]*y[357])/
     (4*y[1]*y[25]*y[57]^2*y[66]) - (y[28]*y[357])/(4*y[1]*y[57]^2*y[66]*
      y[169]) + (y[28]^3*y[358])/(4*y[25]*y[57]^2*y[66]^2) - 
    (y[28]^3*y[358])/(4*y[57]^2*y[66]^2*y[169]) + (y[27]^2*y[28]*y[359])/
     (2*y[18]*y[25]*y[57]^2*y[66]) - (y[27]^2*y[28]*y[359])/
     (2*y[18]*y[57]^2*y[66]*y[169]) + y[360]/(4*y[1]*y[25]*y[57]^2) + 
    (y[28]^2*y[361])/(4*y[25]*y[57]^2*y[66]) - (y[28]^2*y[361])/
     (4*y[57]^2*y[66]*y[169]) + (y[9]*y[362])/(4*y[57]*y[124]) + 
    (y[9]*y[363])/(4*y[27]*y[57]*y[124]) + y[364]/(4*y[1]*y[57]^2*y[169]) - 
    (y[28]^2*y[365])/(4*y[57]*y[66]*y[169]) - (19*y[366])/(36*y[18]) + 
    y[367]/(36*y[4]) + y[368]/(4*y[57]^2*y[169]) + 
    y[369]/(4*y[1]*y[57]*y[66]*y[124]) + y[370]/(4*y[1]*y[57]*y[124]) - 
    (y[309]*y[371])/(4*y[57]*y[66]*y[124]) + 
    y[372]/(4*y[1]*y[25]*y[57]*y[66]) + y[373]/(4*y[1]*y[25]*y[57]) + 
    (y[27]*y[374])/(4*y[18]*y[25]*y[57]) - (y[27]*y[374])/
     (4*y[18]*y[57]*y[169]) + y[375]/(4*y[1]) + y[376]/(4*y[57]*y[169]) + 
    y[377]/(4*y[25]*y[57]^2) + (y[27]*y[378])/(4*y[18]*y[25]*y[57]^2) - 
    (y[27]*y[378])/(4*y[18]*y[57]^2*y[169]) + y[379]/(4*y[25]*y[57]) + 
    (3*y[27]^2*y[28]*y[380])/(2*y[1]*y[9]*y[25]^3) + 
    (y[28]*y[381])/(4*y[1]*y[9]*y[25]) - (y[27]*y[28]*y[382])/
     (4*y[1]*y[9]*y[25]^2) + (y[9]*y[383])/(4*y[124]) - 
    (y[9]*y[384])/(4*y[1]*y[124]) + y[385]/(4*y[1]*y[4]*y[25]) + 
    y[386]/(4*y[1]*y[25]^2*y[57]) + (y[9]*y[387])/(4*y[25]^2*y[57]) + 
    y[388]/(4*y[25]*y[57]*y[66]) + y[389]/(36*y[9]) + y[390]/(4*y[4]*y[25]) + 
    (3*y[391])/(2*y[1]*y[4]*y[25]^3) + y[392]/(4*y[1]*y[25]) - 
    (3*y[27]^2*y[28]*y[393])/(2*y[9]*y[25]^3) + 
    (y[28]*y[394])/(4*y[9]*y[25]) - (y[27]*y[28]*y[395])/(4*y[9]*y[25]^2) + 
    y[396]/(4*y[1]*y[4]*y[25]^2) - (3*y[397])/(2*y[1]*y[25]^3) - 
    (3*y[398])/(2*y[4]*y[25]^3) + y[399]/(4*y[1]*y[25]^2) + 
    y[400]/(4*y[25]) + y[401]/(4*y[4]*y[25]^2) + y[402]/(4*y[25]^2) - 
    (3*y[403])/(2*y[25]^3), f[96] -> 1/(24*y[3]) - y[3]/(24*y[9]) + 
    y[3]/(24*y[9]*y[18]) + y[27]/(24*y[3]*y[18]) + y[156]/24 + 
    (y[1]^2*y[3])/(24*y[4]*y[169]) + (y[1]*y[9])/(24*y[169]) + 
    (y[1]^2*y[3]*y[27])/(24*y[4]*y[18]*y[169]) + 
    (y[21]*y[352])/(24*y[4]*y[18]) + y[366]/(24*y[18]) + y[404]/(24*y[4]), 
  f[111] -> (16*y[2])/(3*y[1]*y[9]^3*y[18]) + (16*y[2]*y[15])/
     (3*y[9]^3*y[18]) + (8*y[2]*y[15])/(3*y[9]^4*y[16]*y[18]) - 
    (16*y[57])/(3*y[9]^2*y[16]*y[18]) + (4*y[9]*y[69]^2)/
     (y[1]*y[7]*y[27]^2) - (16*y[69]^2)/(y[1]*y[7]*y[27]) + 
    (4*y[9]*y[69]^3)/(y[1]*y[27]*y[124]^2) - (4*y[9]*y[69]^2)/
     (y[1]*y[27]^2*y[124]) + (16*y[69]^2)/(y[1]*y[27]*y[124]) - 
    (4*y[2]*y[371])/(y[1]*y[9]^3) + 4*y[405] + y[406]/(y[9]*y[18]) + 
    (8*y[407])/(3*y[9]^3*y[16]*y[18]) + (8*y[408])/(3*y[1]*y[9]*y[18]) + 
    (8*y[409])/(3*y[1]*y[9]^2*y[18]) + (8*y[410])/(3*y[9]^2*y[18]) + 
    (8*y[411])/(3*y[1]*y[18]) - (4*y[9]*y[412])/(y[7]*y[27]^2) + 
    (4*y[9]*y[412])/(y[27]^2*y[124]) - (4*y[413])/(y[7]*y[27]) + 
    (4*y[413])/(y[27]*y[124]) + (8*y[28]*y[414])/(3*y[9]*y[16]) + 
    (8*y[2])/(3*y[9]^4*y[16]*y[18]*y[415]) - 
    (8*y[28])/(3*y[2]*y[16]*y[415]) - (16*y[28]^2)/(3*y[9]*y[16]*y[415]) + 
    (8*y[43])/(3*y[2]*y[9]*y[16]*y[18]*y[415]) + 
    (8*y[28]*y[306])/(3*y[2]*y[9]*y[16]*y[415]) + 
    (8*y[414])/(3*y[9]*y[16]*y[18]*y[415]) + 
    y[416]/(y[9]^3*y[16]*y[18]*y[415]) + y[417]/(y[9]^2*y[16]*y[18]*y[415]) + 
    (4*y[2]*y[9]^2*y[418])/y[124]^2 - (4*y[9]*y[419])/(y[27]*y[124]^2) - 
    (8*y[28]*y[421]^2)/(3*y[1]*y[18]*y[124]) + (4*y[27]*y[28]^2*y[421]^3)/
     (y[1]*y[124]^2*y[420]) - (4*y[9]*y[66]^2*y[422]^2)/(y[124]*y[420]^2) + 
    (8*y[28]*y[421]^2*y[423])/(3*y[1]*y[124]*y[420]) - 
    (4*y[2]^2)/(3*y[1]*y[9]^3*y[424]) + (8*y[2]^2*y[28]^7)/
     (3*y[9]^3*y[415]*y[424]) + (4*y[1]*y[9]*y[66]^2*y[422]^2)/
     (y[420]^2*y[424]) + (8*y[2]*y[425])/(3*y[1]*y[9]^2*y[424]) + 
    (4*y[426])/(3*y[1]*y[9]*y[424]) + (8*y[28]^5*y[427])/
     (3*y[9]*y[415]*y[424]) + (16*y[2]*y[28]^6*y[428])/
     (3*y[9]^2*y[415]*y[424]) + (4*y[422]^2*y[429])/(3*y[420]*y[424]) - 
    (8*y[430])/(3*y[2]*y[9]^2*y[16]*y[415]) - 
    (8*y[431])/(3*y[9]^2*y[16]*y[415]) + (8*y[28]*y[432])/(3*y[415]*y[424]) - 
    (8*y[2]*y[433])/(3*y[9]^4*y[16]*y[415]) - (8*y[28]*y[434])/
     (3*y[9]^2*y[16]) + (12*y[435])/y[1] + (8*y[436])/(3*y[18]) + 
    (8*y[28]*y[437])/(3*y[18]*y[124]) + (8*y[438])/(3*y[9]^3*y[16]) + 
    (8*y[2]*y[439])/(3*y[9]^4*y[16]) + (4*y[2]*y[440])/(3*y[9]^3) + 
    (8*y[441])/(3*y[9]^3*y[16]*y[415]) - (4*y[2]^2*y[442])/
     (3*y[9]^3*y[424]) + y[443]/(y[1]*y[9]) + (4*y[444])/(y[1]*y[7]) + 
    y[445]/(y[1]*y[9]^2) + (4*y[446])/(3*y[124]) + (4*y[447])/(y[1]*y[124]) + 
    (4*y[448])/(y[1]*y[124]^2) - (4*y[449])/(y[124]^2*y[420]) + 
    (4*y[450])/(3*y[1]*y[424]) + y[451]/y[7] - (4*y[452])/(3*y[124]*y[420]) + 
    (4*y[453])/(3*y[9]^2) + (4*y[454])/(3*y[9]) - 
    (4*y[2]*y[455])/(3*y[9]^2*y[424]) + (4*y[456])/(3*y[9]*y[424]) + 
    (4*y[457])/(3*y[424]), f[127] -> 3697/(1296*y[1]) + 19/(18*y[9]*y[18]) + 
    19/(36*y[3]*y[9]*y[18]) - (19*y[22])/(36*y[3]*y[9]) - 
    (3697*y[28])/(1296*y[1]*y[9]) - (y[27]*y[28])/(2*y[1]*y[9]*y[25]) - 
    (y[15]*y[27]*y[28])/(2*y[9]*y[25]) + (19*y[2]*y[16])/
     (36*y[3]*y[18]*y[64]) + (19*y[2]*y[16]*y[19])/(36*y[18]*y[64]) - 
    (19*y[74])/(36*y[64]) - (19*y[76])/(36*y[3]*y[64]) + y[458]/1296 + 
    y[459]/(1296*y[1]*y[7]) + y[460]/(1296*y[7]) - 
    (19*y[16]*y[27]*y[461])/(36*y[4]*y[18]) + y[462]/y[9] + 
    y[463]/(1296*y[1]*y[4]) + y[464]/(2*y[1]*y[25]) + y[465]/(2*y[25]) + 
    (19*y[27]*y[57])/(36*y[3]*y[18]*y[466]) + y[467]/(1296*y[4]) + 
    (19*y[57]*y[468])/(36*y[3]*y[466]) + (19*y[469])/(36*y[18]) - 
    (y[9]^2*y[470])/(2*y[27]) + (y[9]^2*y[471])/(2*y[27]) - 
    (19*y[472])/(36*y[466]) + y[473]/(2*y[1]*y[4]*y[25]) - 
    (19*y[474])/(36*y[18]*y[466]) + y[475]/(2*y[4]*y[25]), 
  f[128] -> -25/(36*y[1]) + (8*y[22])/(9*y[3]*y[9]*y[16]) + 
    y[27]/(6*y[1]^2*y[9]) - (8*y[27])/(9*y[1]*y[9]*y[16]) - 
    (8*y[28])/(9*y[1]*y[9]^2*y[16]) - (y[27]*y[28])/(2*y[1]*y[9]*y[25]) - 
    (y[15]*y[27]*y[28])/(2*y[9]*y[25]) - (25*y[92])/36 + 
    y[9]/(2*y[1]*y[124]) + (y[9]*y[15])/(2*y[124]) - 
    (y[2]*y[16]*y[18]*y[27])/(6*y[1]^2*y[188]) + y[464]/(2*y[1]*y[25]) + 
    y[465]/(2*y[25]) - (13*y[27]^2*y[28]*y[57])/(36*y[3]*y[18]*y[466]^2) - 
    (8*y[2]*y[27])/(9*y[3]*y[18]*y[466]) - (8*y[2]*y[468])/(9*y[3]*y[466]) + 
    y[473]/(2*y[1]*y[4]*y[25]) + (13*y[27]*y[28]*y[474])/
     (36*y[18]*y[466]^2) + y[475]/(2*y[4]*y[25]) - (8*y[476])/(9*y[16]) + 
    (8*y[477])/9 + y[478]/(36*y[9]) + y[479]/(y[1]*y[9]) + 
    y[480]/(36*y[1]*y[4]) - (13*y[28]*y[57]*y[309]*y[481])/
     (36*y[3]*y[466]^2) + y[482]/(36*y[4]) + (y[9]^2*y[483])/(2*y[27]) - 
    (y[9]^2*y[484])/(2*y[27]) + y[485]/(12*y[1]*y[466]) + 
    y[486]/(y[18]*y[466]) + y[487]/(6*y[1]*y[188]) + y[488]/(36*y[466]) + 
    (13*y[28]*y[489])/(36*y[466]^2) + y[490]/(6*y[188]), 
  f[131] -> 25/(36*y[1]) + 31/(12*y[9]*y[18]) + 61/(72*y[3]*y[9]*y[18]) - 
    (61*y[22])/(72*y[3]*y[9]) + (8*y[22])/(9*y[3]*y[9]*y[16]) - 
    y[9]^2/(y[1]*y[7]*y[27]) + y[27]/(6*y[1]^2*y[9]) - 
    (8*y[27])/(9*y[1]*y[9]*y[16]) - (8*y[28])/(9*y[1]*y[9]^2*y[16]) - 
    (19*y[27]*y[57])/(36*y[3]*y[18]*y[64]^2) + y[9]^2/(2*y[1]*y[27]*y[124]) + 
    (y[9]^2*y[15])/(2*y[27]*y[124]) - (y[2]*y[16]*y[18]*y[27])/
     (6*y[1]^2*y[188]) - (19*y[57]*y[468])/(36*y[3]*y[64]^2) - 
    (8*y[476])/(9*y[16]) + y[487]/(6*y[1]*y[188]) + y[490]/(6*y[188]) + 
    y[491]/(72*y[1]*y[4]) + y[492]/72 + (8*y[493])/(9*y[16]) + 
    y[494]/(y[1]*y[9]) + y[495]/(72*y[3]*y[18]*y[64]) + 
    y[496]/(72*y[1]*y[7]) + y[497]/(72*y[9]) - 
    (y[9]^2*y[498])/(2*y[7]*y[27]) + y[499]/(72*y[7]) + 
    (y[27]*y[500])/(24*y[3]*y[18]*y[466]) + y[501]/(72*y[18]) + 
    (19*y[502])/(36*y[18]*y[64]^2) + y[503]/(72*y[4]*y[18]) + 
    y[504]/(72*y[4]) + (y[9]^3*y[505])/(2*y[27]^2) - 
    (y[9]^3*y[506])/(2*y[27]^2) + y[507]/(24*y[466]) + 
    y[508]/(24*y[18]*y[466]) + y[509]/(24*y[3]*y[466]) + 
    y[510]/(72*y[3]*y[64]) + y[511]/(72*y[64]) - (19*y[512])/(36*y[64]^2) + 
    y[513]/(72*y[18]*y[64]), f[132] -> 1/(24*y[1]) + 
    y[27]/(12*y[1]*y[9]*y[16]) + y[28]/(24*y[9]) + 
    y[28]/(12*y[1]*y[9]^2*y[16]) + y[82]/(12*y[3]*y[9]*y[16]) + y[92]/24 + 
    y[294]/(24*y[1]*y[9]) + (y[27]^2*y[28]*y[57])/(24*y[3]*y[18]*y[466]^2) + 
    (y[9]*y[18])/(8*y[1]*y[466]) + (y[2]*y[27])/(12*y[3]*y[18]*y[466]) + 
    (y[2]*y[468])/(12*y[3]*y[466]) + (y[28]*y[189]*y[474])/
     (24*y[18]*y[466]^2) + y[476]/(12*y[16]) + (y[28]*y[57]*y[309]*y[481])/
     (24*y[3]*y[466]^2) - (y[28]*y[489])/(24*y[466]^2) + 
    y[514]/(24*y[1]*y[4]) + y[515]/(24*y[4]) + y[516]/12 + 
    y[517]/(24*y[466]) + y[518]/(24*y[18]*y[466]), 
  f[139] -> -1/6*1/y[9] + 1/(4*y[9]*y[18]) + y[22]/(12*y[3]*y[9]*y[16]) - 
    y[28]/(12*y[1]*y[9]^2*y[16]) - (y[27]*y[57])/(24*y[3]*y[18]*y[64]^2) + 
    (y[82]*y[100])/(12*y[9]) + y[189]/(12*y[1]*y[9]*y[16]) - 
    (y[57]*y[468])/(24*y[3]*y[64]^2) + y[502]/(24*y[18]*y[64]^2) + 
    y[514]/(12*y[1]*y[4]) + y[519]/12 + y[520]/12 + 
    y[521]/(12*y[3]*y[18]*y[64]) + y[522]/(12*y[18]*y[64]) - 
    (y[16]*y[523])/(12*y[18]) + y[524]/(24*y[4]*y[18]) + y[525]/(12*y[4]) + 
    y[526]/(12*y[3]*y[64]) + y[527]/(12*y[64]) + y[528]/(24*y[64]^2), 
  f[141] -> 1/24 - 1/(24*y[1]) - 1/(12*y[1]*y[16]) + 1/(12*y[9]*y[16]) + 
    (3*y[9]^4)/(2*y[25]*y[27]^4) - (3*y[9]^4)/(2*y[1]*y[25]*y[27]^4) + 
    y[27]/(12*y[1]*y[9]*y[16]) + y[28]/(4*y[1]*y[4]) - 
    y[28]/(12*y[9]^2*y[16]) + y[28]/(12*y[1]*y[9]^2*y[16]) + 
    (3*y[27]*y[28]^2)/(4*y[1]*y[9]^2*y[25]) - (11*y[27]^2*y[28]^2)/
     (4*y[1]*y[9]^2*y[25]^2) + (7*y[27]^3*y[28]^2)/(2*y[1]*y[9]^2*y[25]^3) - 
    (3*y[27]^4*y[28]^2)/(2*y[1]*y[9]^2*y[25]^4) - 
    (y[9]*y[69])/(4*y[1]*y[7]^2) + (y[9]^4*y[69])/(4*y[1]*y[7]^2*y[27]^3) - 
    (3*y[9]^3*y[69])/(4*y[1]*y[7]^2*y[27]^2) + (3*y[9]^2*y[69])/
     (4*y[1]*y[7]^2*y[27]) - (11*y[27]^2*y[28]^2*y[103])/(4*y[9]^2*y[25]^2) - 
    (3*y[27]*y[28]^2*y[104])/(4*y[9]^2*y[25]) - (3*y[27]^4*y[28]^2*y[120])/
     (2*y[9]^2*y[25]^4) - (7*y[27]^3*y[28]^2*y[121])/(2*y[9]^2*y[25]^3) + 
    (y[9]*y[122])/(4*y[7]^2) - (y[9]^4*y[122])/(4*y[7]^2*y[27]^3) + 
    (3*y[9]^3*y[122])/(4*y[7]^2*y[27]^2) - (3*y[9]^2*y[122])/
     (4*y[7]^2*y[27]) + (y[9]^3*y[14]*y[69]^2)/(4*y[1]*y[124]^3) + 
    (y[9]^4*y[69]^2)/(4*y[1]*y[27]^2*y[124]^3) - 
    (y[9]^4*y[69])/(2*y[1]*y[27]^3*y[124]^2) + 
    (y[9]^4*y[122])/(2*y[27]^3*y[124]^2) - (3*y[9]^4*y[130])/(4*y[27]^4) + 
    (3*y[9]^4*y[130])/(4*y[1]*y[27]^4) - (3*y[9]^4*y[57]*y[170])/
     (2*y[1]*y[25]^4*y[27]) + y[197]/(24*y[9]) + y[218]/(24*y[1]*y[9]) - 
    (y[9]^3*y[14]*y[412])/(4*y[124]^3) - (y[9]^4*y[412])/
     (4*y[27]^2*y[124]^3) + y[529]/(4*y[4]) + y[530]/(8*y[1]*y[7]) + 
    (3*y[9]^4*y[57]*y[531])/(2*y[25]^4*y[27]) - 
    (y[9]^4*y[532])/(2*y[1]*y[25]^3*y[27]^2) - 
    (y[9]^4*y[533])/(2*y[25]^3*y[27]^2) + (y[9]^3*y[534])/
     (2*y[1]*y[25]^3*y[27]) + (y[9]^3*y[535])/(2*y[25]^3*y[27]) - 
    (y[9]^4*y[536])/(2*y[1]*y[25]^2*y[27]^3) + 
    (y[9]^4*y[537])/(2*y[25]^2*y[27]^3) + (y[9]^3*y[538])/
     (2*y[1]*y[25]^2*y[27]^2) - (y[9]^3*y[539])/(2*y[25]^2*y[27]^2) - 
    (y[9]^2*y[540])/(4*y[1]*y[25]^2*y[27]) + (y[9]^2*y[541])/
     (4*y[25]^2*y[27]) + (y[9]^3*y[542])/(2*y[1]*y[25]*y[27]^3) + 
    (y[9]^3*y[130]*y[542])/(4*y[27]^3) + y[543]/(y[25]*y[27]^3) - 
    (y[9]^2*y[544])/(4*y[1]*y[25]*y[27]^2) + (y[9]^2*y[130]*y[544])/
     (8*y[1]*y[27]^2) + (y[9]^2*y[545])/(4*y[25]*y[27]^2) - 
    (y[9]^2*y[130]*y[545])/(8*y[27]^2) + (y[9]*y[546])/(4*y[25]*y[27]) + 
    (y[9]*y[547])/(4*y[1]*y[25]*y[27]) - (y[9]*y[130]*y[547])/
     (8*y[1]*y[27]) + (y[9]^3*y[69]^2*y[548])/(4*y[1]*y[27]*y[124]^3) - 
    (y[9]^3*y[412]*y[548])/(4*y[27]*y[124]^3) - (y[9]^3*y[69]*y[549])/
     (2*y[1]*y[27]^2*y[124]^2) + (y[9]^3*y[122]*y[549])/
     (2*y[27]^2*y[124]^2) - (y[9]^2*y[550])/(8*y[1]*y[27]*y[124]^2) + 
    (y[9]^2*y[551])/(8*y[27]*y[124]^2) - (y[9]^2*y[69]*y[552])/
     (8*y[1]*y[124]^2) - (y[9]*y[553])/(24*y[1]*y[124]) + 
    (y[9]*y[554])/(24*y[124]) + (y[9]^2*y[555])/(8*y[124]^2) + 
    (y[9]^3*y[130]*y[556])/(4*y[1]*y[27]^3) + (y[9]*y[130]*y[557])/
     (8*y[27]) + y[558]/(4*y[1]*y[25]) + y[559]/(8*y[7]) + 
    (y[28]*y[560])/(4*y[1]*y[9]*y[25]) + (3*y[27]^3*y[28]*y[561])/
     (2*y[1]*y[9]*y[25]^4) - (y[27]^2*y[28]*y[562])/(2*y[1]*y[9]*y[25]^3) + 
    (y[27]*y[28]*y[563])/(4*y[1]*y[9]*y[25]^2) + y[564]/(4*y[1]*y[4]*y[25]) + 
    y[565]/(4*y[25]) + (y[28]*y[566])/(4*y[9]*y[25]) + 
    (3*y[27]^3*y[28]*y[567])/(2*y[9]*y[25]^4) + (y[27]^2*y[28]*y[568])/
     (2*y[9]*y[25]^3) + (y[27]*y[28]*y[569])/(4*y[9]*y[25]^2) + 
    (3*y[570])/(2*y[1]*y[4]*y[25]^4) + y[571]/(y[1]*y[4]*y[25]^3) + 
    y[572]/(4*y[1]*y[4]*y[25]^2) + y[573]/(4*y[4]*y[25]) + 
    y[574]/(4*y[1]*y[25]^2) + y[575]/(y[1]*y[25]^3) + 
    (3*y[576])/(2*y[1]*y[25]^4) + (3*y[577])/(2*y[4]*y[25]^4) + 
    y[578]/(y[4]*y[25]^3) + y[579]/(4*y[4]*y[25]^2) + y[580]/(4*y[25]^2) + 
    y[581]/(2*y[25]^3) - (3*y[582])/(2*y[25]^4), 
  f[143] -> (-8*y[22])/(9*y[3]*y[9]*y[16]) + (8*y[27])/(9*y[1]*y[9]*y[16]) + 
    (8*y[28])/(9*y[1]*y[9]^2*y[16]) - (y[28]*y[57])/(6*y[4]) - 
    y[9]/(2*y[1]*y[124]) - (y[9]*y[15])/(2*y[124]) - y[28]/(6*y[1]*y[170]) + 
    y[28]^2/(6*y[7]*y[170]) - y[28]^2/(6*y[1]*y[7]*y[170]) + 
    (y[28]*y[57])/(6*y[4]*y[170]) + (y[2]*y[16]*y[18]*y[27])/
     (6*y[1]^2*y[188]) + (13*y[27]^2*y[28]*y[57])/(36*y[3]*y[18]*y[466]^2) + 
    (8*y[2]*y[27])/(9*y[3]*y[18]*y[466]) + (8*y[2]*y[468])/(9*y[3]*y[466]) - 
    (13*y[27]*y[28]*y[474])/(36*y[18]*y[466]^2) + (8*y[476])/(9*y[16]) - 
    (8*y[477])/9 + (13*y[28]*y[57]*y[309]*y[481])/(36*y[3]*y[466]^2) - 
    (13*y[28]*y[489])/(36*y[466]^2) - (y[9]^2*y[505])/(2*y[27]) + 
    (y[9]^2*y[506])/(2*y[27]) + y[583]/(36*y[7]) + (y[189]*y[584])/(6*y[9]) + 
    y[585]/(9*y[1]*y[9]) + y[586]/(36*y[1]*y[7]) + y[587]/(12*y[1]*y[466]) + 
    y[588]/(y[18]*y[466]) + y[589]/(6*y[1]*y[188]) + y[590]/(36*y[466]) + 
    y[591]/(6*y[188]), f[144] -> y[22]/(3*y[9]) + y[22]/(3*y[3]*y[9]*y[16]) - 
    y[27]^(-1) + 1/(y[1]*y[27]) - y[28]/(3*y[1]*y[9]^2*y[16]) + 
    (2*y[9]^2*y[69])/(y[1]*y[124]^2) - (2*y[9]^3*y[69])/
     (y[1]*y[27]^2*y[124]^2) + (2*y[9]^3*y[122])/(y[27]^2*y[124]^2) + 
    (3*y[9])/(y[1]*y[124]) + (y[3]*y[21]*y[27]*y[57])/(y[18]*y[124]) + 
    (y[2]^2*y[3]*y[27]*y[28]^2)/(3*y[9]*y[188]^2) + 
    y[189]/(3*y[1]*y[9]*y[16]) + y[306]/(3*y[18]) - 
    (2*y[9]^2*y[69]*y[309])/(y[1]*y[27]*y[124]^2) + 
    (2*y[1]^2*y[9]*y[66])/(y[7]*y[420]) - (y[27]^2*y[28]*y[57])/
     (6*y[3]*y[18]*y[466]^2) + (y[9]*y[18])/(2*y[1]*y[466]) - 
    (y[2]*y[27])/(3*y[3]*y[18]*y[466]) - (y[2]*y[468])/(3*y[3]*y[466]) - 
    (y[28]*y[57]*y[309]*y[481])/(6*y[3]*y[466]^2) - 
    (4*y[9]^3*y[505])/y[27]^3 + (4*y[9]^3*y[506])/y[27]^3 + 
    (y[9]^2*y[556])/(y[1]*y[27]^2*y[124]) + y[592]/3 + y[593]/3 + 
    y[594]/(6*y[7]) + (y[9]^2*y[595])/(y[1]*y[7]*y[27]^2) + 
    (y[9]^2*y[596])/(y[7]*y[27]^2) + (y[9]*y[597])/(y[7]*y[27]) + 
    (y[9]*y[598])/(y[1]*y[7]*y[27]) + y[599]/(6*y[1]*y[7]) - 
    (2*y[9]^2*y[600])/y[124]^2 + (2*y[9]^2*y[601])/(y[27]*y[124]^2) + 
    (y[9]^2*y[602])/(y[27]^2*y[124]) + (y[9]*y[603])/(y[1]*y[27]*y[124]) - 
    (y[9]*y[604])/(y[27]*y[124]) - (y[9]*y[605])/(y[420]*y[466]) - 
    (y[2]*y[28]*y[606])/(3*y[9]*y[188]) - (y[9]*y[607])/(y[188]*y[420]) - 
    (y[1]*y[3]*y[27]*y[608])/(3*y[18]*y[188]) + (y[27]*y[28]*y[609])/
     (6*y[18]*y[466]^2) + y[610]/(6*y[18]*y[466]) + y[611]/y[124] + 
    y[612]/(6*y[466]) + (y[28]*y[613])/(6*y[466]^2) + y[614]/(3*y[188]) + 
    (y[28]*y[615])/(3*y[188]^2), f[153] -> 37/(36*y[1]) - 1/(12*y[9]*y[18]) - 
    1/(24*y[3]*y[9]*y[18]) + y[22]/(24*y[3]*y[9]) - 
    (3*y[9]^3)/(2*y[1]*y[7]*y[27]^2) - y[9]^3/(y[25]*y[27]^2) + 
    y[9]^3/(y[1]*y[25]*y[27]^2) - (7*y[9]^2)/(2*y[7]*y[27]) + 
    (7*y[9]^2)/(2*y[1]*y[7]*y[27]) + (3*y[9]^3*y[15])/(2*y[25]^2*y[27]) - 
    (2*y[9]^2)/(y[1]*y[25]*y[27]) - (37*y[28])/(36*y[1]*y[9]) - 
    (y[27]*y[28])/(y[1]*y[9]*y[25]) - (y[15]*y[27]*y[28])/(y[9]*y[25]) + 
    (3*y[27]^2*y[28])/(2*y[1]*y[9]*y[25]^2) - 
    (y[2]*y[16])/(24*y[3]*y[18]*y[64]) - (y[2]*y[16]*y[19])/
     (24*y[18]*y[64]) + 1/(y[1]*y[25]*y[27]*y[57]*y[66]) + y[74]/(24*y[64]) + 
    y[76]/(24*y[3]*y[64]) - (y[27]*y[92])/(y[1]*y[25]) - 
    (3*y[27]^2*y[28]*y[104])/(2*y[9]*y[25]^2) + y[9]/(2*y[1]*y[124]) + 
    (y[9]*y[15])/(2*y[124]) - y[9]^2/(y[1]*y[27]*y[124]) - 
    1/(y[1]*y[27]*y[57]*y[66]*y[124]) + y[28]/(6*y[1]*y[170]) - 
    y[28]^2/(6*y[7]*y[170]) + y[28]^2/(6*y[1]*y[7]*y[170]) - 
    (y[28]*y[57])/(6*y[4]*y[170]) + y[301]/(2*y[25]*y[57]*y[66]) + 
    y[303]/(y[1]*y[25]*y[27]*y[57]) + y[305]/(2*y[1]*y[27]^2*y[57]*y[124]) + 
    y[309]/(y[1]*y[27]*y[57]*y[124]) + y[310]/(2*y[1]*y[25]*y[27]^2*y[57]) + 
    (y[16]*y[27]*y[461])/(24*y[4]*y[18]) - (y[27]*y[57])/
     (24*y[3]*y[18]*y[466]) - (y[57]*y[468])/(24*y[3]*y[466]) + 
    y[472]/(24*y[466]) + y[474]/(24*y[18]*y[466]) - 
    (y[9]^2*y[498])/(2*y[27]*y[124]) + y[616]/72 + y[617]/(72*y[1]*y[7]) + 
    y[618]/(72*y[7]) + y[619]/(72*y[9]) + (3*y[620])/(2*y[25]^2) + 
    y[621]/(y[1]*y[25]^2) + (y[9]*y[622])/(2*y[25]*y[57]) - 
    (y[9]*y[622])/(2*y[57]*y[124]) + y[623]/(2*y[1]*y[25]*y[57]) - 
    y[623]/(2*y[1]*y[57]*y[124]) + y[624]/y[25] + 
    y[625]/(2*y[25]*y[27]^2*y[57]*y[66]) + (y[9]^2*y[626])/(2*y[25]*y[27]) - 
    (y[9]^2*y[627])/(2*y[25]*y[27]*y[57]) + (y[9]^2*y[627])/
     (2*y[27]*y[57]*y[124]) + y[628]/(y[25]*y[27]*y[57]*y[66]) + 
    y[629]/(2*y[57]*y[66]*y[124]) + (y[9]^3*y[630])/(2*y[27]^2*y[124]) + 
    y[631]/(2*y[27]^2*y[57]*y[66]*y[124]) + 
    y[632]/(y[27]*y[57]*y[66]*y[124]) + (3*y[633])/(2*y[1]*y[4]*y[25]^2) + 
    y[634]/(24*y[18]) + y[635]/(2*y[1]*y[4]*y[25]) + y[636]/(72*y[4]) + 
    y[637]/(72*y[1]*y[4]) + (3*y[9]^3*y[638])/(2*y[27]) - 
    (y[9]^3*y[639])/(2*y[27]^2) - (3*y[640])/(2*y[4]*y[25]^2) + 
    y[641]/(2*y[4]*y[25]), f[166] -> -19/(24*y[1]) - y[9]/(4*y[27]) + 
    y[9]/(4*y[1]*y[27]) - y[28]^2/(8*y[1]*y[9]^2) - 
    (y[15]*y[28]^2)/(8*y[9]^2) + (3*y[27]*y[28]^2)/(4*y[1]*y[9]^2*y[25]) - 
    (11*y[27]^2*y[28]^2)/(8*y[1]*y[9]^2*y[25]^2) + 
    (3*y[27]^3*y[28]^2)/(4*y[1]*y[9]^2*y[25]^3) + 
    (y[3]*y[9]^2*y[15])/(8*y[25]*y[27]^2*y[57]^2) + 
    (y[3]*y[9]^3)/(2*y[25]*y[27]^3*y[57]) + 
    3/(8*y[1]*y[25]*y[27]*y[57]^2*y[66]^2) + 
    5/(8*y[1]*y[25]*y[27]*y[57]^2*y[66]) - 
    1/(2*y[1]*y[25]*y[27]^3*y[57]*y[66]) - 
    5/(4*y[1]*y[25]*y[27]^2*y[57]*y[66]) - 
    7/(8*y[1]*y[25]^2*y[27]*y[57]*y[66]) - 
    9/(8*y[1]*y[25]*y[27]*y[57]*y[66]) + (y[9]*y[84])/(8*y[25]*y[57]^2) - 
    (19*y[92])/24 - (11*y[27]^2*y[28]^2*y[103])/(8*y[9]^2*y[25]^2) - 
    (3*y[27]*y[28]^2*y[104])/(4*y[9]^2*y[25]) - (3*y[27]^3*y[28]^2*y[121])/
     (4*y[9]^2*y[25]^3) + 3/(4*y[1]*y[27]*y[57]*y[66]*y[124]^2) + 
    (y[9]*y[14])/(8*y[57]^2*y[124]) - (y[3]*y[9]^2*y[15])/
     (8*y[27]^2*y[57]^2*y[124]) - (y[3]*y[9]^3)/(2*y[27]^3*y[57]*y[124]) - 
    3/(8*y[1]*y[27]*y[57]^2*y[66]^2*y[124]) - 
    5/(8*y[1]*y[27]*y[57]^2*y[66]*y[124]) + 
    1/(2*y[1]*y[27]^3*y[57]*y[66]*y[124]) + 
    5/(4*y[1]*y[27]^2*y[57]*y[66]*y[124]) + 
    9/(8*y[1]*y[27]*y[57]*y[66]*y[124]) + 
    y[115]/(8*y[1]*y[27]*y[57]^2*y[124]) + 
    y[235]/(8*y[1]*y[25]*y[27]*y[57]^2) + 
    y[301]/(2*y[1]*y[25]*y[27]^3*y[57]) + 
    y[301]/(4*y[1]*y[25]^2*y[27]^2*y[57]) + (y[286]*y[310])/
     (8*y[25]*y[57]*y[66]) - (y[286]*y[310])/(8*y[57]*y[66]*y[124]) + 
    y[357]/(8*y[1]*y[25]*y[57]^2*y[66]^2) + 
    y[357]/(4*y[1]*y[57]*y[66]*y[124]^2) + 
    y[625]/(8*y[25]*y[27]^2*y[57]^2*y[66]^2) + 
    y[625]/(2*y[27]^3*y[57]*y[66]*y[124]) + 
    y[629]/(4*y[1]*y[27]^2*y[57]*y[124]^2) + 
    y[629]/(2*y[1]*y[27]^3*y[57]*y[124]) + 
    y[631]/(2*y[25]*y[27]^3*y[57]*y[66]) + 
    y[631]/(8*y[27]^2*y[57]^2*y[66]^2*y[124]) + 
    (y[286]*y[639])/(8*y[1]*y[57]*y[66]) + y[642]/(24*y[4]) + 
    (y[9]^3*y[643])/(4*y[1]*y[7]*y[27]^3) - (y[9]^3*y[644])/
     (4*y[7]*y[27]^3) - (y[9]^2*y[645])/(4*y[1]*y[7]*y[27]^2) + 
    (y[9]^2*y[646])/(4*y[7]*y[27]^2) + (y[9]*y[647])/(4*y[1]*y[7]*y[27]) - 
    (y[9]*y[648])/(4*y[7]*y[27]) + (y[28]*y[649])/(24*y[1]*y[9]) + 
    (y[28]*y[650])/(24*y[9]) + y[651]/(24*y[1]*y[4]) - 
    (3*y[9]^3*y[652])/(4*y[1]*y[25]^3*y[27]) + (3*y[9]^3*y[653])/
     (4*y[25]^3*y[27]) - (y[9]^3*y[654])/(4*y[25]^2*y[27]^2*y[57]) + 
    (y[9]^3*y[654])/(4*y[27]^2*y[57]*y[124]^2) + 
    y[655]/(4*y[25]^2*y[27]^2*y[57]*y[66]) - (y[9]^3*y[656])/
     (4*y[1]*y[25]^2*y[27]^2) + (y[9]^3*y[657])/(4*y[25]^2*y[27]^2) + 
    y[658]/(8*y[1]*y[25]^2*y[27]*y[57]) + 
    y[659]/(8*y[25]^2*y[27]*y[57]*y[66]) + (y[9]^2*y[660])/
     (8*y[1]*y[25]^2*y[27]) - (y[9]^2*y[661])/(8*y[25]^2*y[27]*y[57]) + 
    (y[9]^2*y[662])/(8*y[25]^2*y[27]) + y[663]/(8*y[1]*y[25]*y[57]^2) - 
    y[663]/(8*y[1]*y[57]^2*y[124]) + y[664]/(8*y[1]*y[25]*y[57]) - 
    (y[9]^3*y[665])/(4*y[1]*y[25]*y[27]^3) + (y[9]^3*y[666])/
     (4*y[25]*y[27]^3) + (y[9]^2*y[667])/(4*y[25]*y[27]^2*y[57]) + 
    y[668]/(8*y[1]*y[25]*y[27]^2*y[57]^2) + 
    y[669]/(8*y[25]*y[27]^2*y[57]^2*y[66]) + 
    y[670]/(4*y[1]*y[25]*y[27]^2*y[57]) + 
    y[671]/(4*y[25]*y[27]^2*y[57]*y[66]) + (y[9]^2*y[672])/
     (8*y[25]*y[27]^2) + (y[9]^2*y[673])/(8*y[1]*y[25]*y[27]^2) - 
    (y[9]*y[674])/(8*y[25]*y[27]*y[57]^2) + (y[9]*y[674])/
     (8*y[27]*y[57]^2*y[124]) + y[675]/(8*y[1]*y[25]*y[27]*y[57]) + 
    y[676]/(8*y[25]*y[27]*y[57]*y[66]) + 
    y[677]/(8*y[25]*y[27]*y[57]^2*y[66]) + 
    y[678]/(8*y[25]*y[27]*y[57]^2*y[66]^2) - 
    (y[9]*y[679])/(8*y[1]*y[25]*y[27]) - (y[9]*y[680])/
     (8*y[25]*y[27]*y[57]) + (y[9]*y[680])/(8*y[27]*y[57]*y[124]) + 
    (y[9]*y[681])/(8*y[25]*y[27]) + (y[9]*y[682])/(8*y[25]*y[57]) - 
    (y[9]*y[682])/(8*y[57]*y[124]) + y[683]/(4*y[27]^2*y[57]*y[66]*
      y[124]^2) - (y[9]^3*y[684])/(4*y[1]*y[27]^2*y[124]^2) + 
    (y[9]^3*y[685])/(4*y[27]^2*y[124]^2) + (y[9]^2*y[686])/
     (4*y[27]*y[57]*y[124]^2) + y[687]/(4*y[1]*y[27]*y[57]*y[124]^2) + 
    y[688]/(4*y[27]*y[57]*y[66]*y[124]^2) + (y[9]^2*y[689])/
     (4*y[1]*y[27]*y[124]^2) + (y[9]^2*y[690])/(4*y[27]*y[124]^2) + 
    y[691]/(8*y[1]*y[57]^2*y[66]^2*y[124]) + (y[9]^3*y[692])/
     (2*y[27]^3*y[124]) + y[693]/(y[1]*y[27]^3*y[124]) + 
    (y[9]^2*y[694])/(4*y[27]^2*y[57]*y[124]) + 
    y[695]/(8*y[1]*y[27]^2*y[57]^2*y[124]) + (y[9]^2*y[696])/
     (8*y[1]*y[27]^2*y[124]) - (y[9]^2*y[697])/(8*y[27]^2*y[124]) + 
    y[698]/(4*y[1]*y[27]^2*y[57]*y[124]) + 
    y[699]/(8*y[27]^2*y[57]^2*y[66]*y[124]) + 
    y[700]/(4*y[27]^2*y[57]*y[66]*y[124]) + 
    y[701]/(8*y[1]*y[27]*y[57]*y[124]) + 
    (3*y[702])/(8*y[27]*y[57]*y[66]*y[124]) + 
    y[703]/(8*y[27]*y[57]^2*y[66]*y[124]) + 
    y[704]/(8*y[27]*y[57]^2*y[66]^2*y[124]) + 
    (y[9]*y[705])/(8*y[1]*y[27]*y[124]) - (y[9]*y[706])/(8*y[27]*y[124]) + 
    y[707]/(8*y[1]*y[57]*y[124]) - (y[9]*y[708])/(8*y[1]*y[124]) + 
    (y[9]*y[709])/(8*y[124]) - (19*y[9]*y[18])/(72*y[710]) + 
    (19*y[9]*y[18])/(72*y[1]*y[710]) + y[711]/(8*y[1]*y[25]^2*y[57]*y[66]) + 
    y[712]/(36*y[7]) + (y[9]^2*y[713])/(4*y[1]*y[124]^2) + 
    y[714]/(4*y[1]*y[57]*y[124]^2) + (y[9]^2*y[715])/(4*y[57]*y[124]^2) + 
    y[716]/(8*y[1]*y[25]^2*y[57]) + y[717]/(8*y[57]^2*y[66]^2*y[124]) + 
    y[718]/(8*y[25]*y[57]^2*y[66]^2) + y[719]/(4*y[57]*y[66]*y[124]^2) - 
    (y[9]^2*y[720])/(4*y[124]^2) + y[721]/(8*y[57]^2*y[66]*y[124]) + 
    y[722]/(8*y[25]*y[57]^2*y[66]) + y[723]/(36*y[1]*y[7]) + 
    y[724]/(4*y[1]*y[27]^2*y[57]*y[66]) - 
    y[725]/(4*y[1]*y[27]^2*y[57]*y[66]) + (y[726]*y[727])/
     (8*y[1]*y[57]*y[66]) + y[728]/(8*y[1]*y[4]*y[25]) + 
    (y[28]*y[729])/(8*y[1]*y[9]*y[25]) - (3*y[27]^2*y[28]*y[730])/
     (4*y[1]*y[9]*y[25]^3) + (y[27]*y[28]*y[731])/(8*y[1]*y[9]*y[25]^2) + 
    y[732]/(8*y[25]^2*y[57]*y[66]) + (y[9]*y[733])/(8*y[25]^2*y[57]) + 
    y[734]/(8*y[4]*y[25]) + (3*y[735])/(4*y[1]*y[4]*y[25]^3) + 
    y[736]/(8*y[1]*y[25]) + (3*y[27]^2*y[28]*y[737])/(4*y[9]*y[25]^3) + 
    (y[28]*y[738])/(8*y[9]*y[25]) + (y[27]*y[28]*y[739])/(8*y[9]*y[25]^2) + 
    y[740]/(8*y[1]*y[4]*y[25]^2) + y[741]/(8*y[1]*y[25]^2) - 
    (3*y[742])/(4*y[4]*y[25]^3) + (3*y[743])/(4*y[1]*y[25]^3) + 
    y[744]/(8*y[25]) + y[745]/(8*y[4]*y[25]^2) - (3*y[746])/(4*y[25]^3) + 
    y[747]/(8*y[25]^2), f[172] -> 1/6 - 1/(6*y[1]) - 1/(6*y[9]) - 
    (y[2]*y[16])/(6*y[1]*y[4]) + y[3]/(6*y[9]*y[18]) + y[28]/(6*y[1]*y[9]) + 
    (3*y[3]^2*y[27]*y[28])/(2*y[9]*y[25]) + (3*y[3]^3*y[27]^2*y[28])/
     (2*y[9]*y[25]^2) + (y[3]*y[9]^2)/(2*y[27]^2*y[124]) + 
    (y[3]^2*y[9])/(2*y[27]*y[124]) + (y[9]^4*y[186])/
     (2*y[25]*y[27]*y[57]*y[66]) - (y[9]^4*y[186])/(2*y[27]*y[57]*y[66]*
      y[124]) - (y[2]*y[3]*y[27]*y[28])/(6*y[9]*y[188]) + 
    (y[9]^2*y[422])/(y[7]*y[27]^2) + (3*y[3]*y[9]^2*y[422])/
     (2*y[25]^2*y[27]) + (y[16]*y[27]*y[461])/(6*y[4]*y[18]) - 
    (y[1]*y[748])/(2*y[93]) - (y[9]*y[422]*y[749])/(2*y[7]*y[27]) + 
    (3*y[3]*y[750])/(2*y[25]^2) + y[751]/(2*y[25]) + 
    (y[9]^2*y[752])/(2*y[25]*y[27]^2*y[57]) - (y[9]^2*y[752])/
     (2*y[27]^2*y[57]*y[124]) + y[753]/(y[25]*y[27]^2) + 
    (y[9]*y[754])/(2*y[25]*y[27]*y[57]) - (y[9]*y[754])/
     (2*y[27]*y[57]*y[124]) - (y[9]*y[755])/(2*y[25]*y[27]) + 
    (y[16]*y[756])/(6*y[4]) + y[757]/(6*y[18]) + 
    (y[27]*y[758])/(6*y[18]*y[466]) + y[759]/(2*y[7]) + y[760]/(6*y[466]) + 
    y[761]/(6*y[188]), f[178] -> -1/3*1/(y[1]*y[16]) + 1/(3*y[9]*y[16]) + 
    y[9]^3/(y[7]*y[27]^3) - y[9]^3/(y[1]*y[7]*y[27]^3) + y[9]/(2*y[27]^2) - 
    y[9]/(2*y[1]*y[27]^2) - y[27]^(-1) + 1/(y[1]*y[27]) + 
    y[27]/(3*y[1]*y[9]*y[16]) - y[28]/(3*y[9]^2*y[16]) + 
    y[28]/(3*y[1]*y[9]^2*y[16]) + (y[9]*y[69])/(y[1]*y[7]^2) - 
    (y[9]^4*y[69])/(y[1]*y[7]^2*y[27]^3) + (3*y[9]^3*y[69])/
     (y[1]*y[7]^2*y[27]^2) - (3*y[9]^2*y[69])/(y[1]*y[7]^2*y[27]) - 
    (y[9]*y[122])/y[7]^2 + (y[9]^4*y[122])/(y[7]^2*y[27]^3) - 
    (3*y[9]^3*y[122])/(y[7]^2*y[27]^2) + (3*y[9]^2*y[122])/(y[7]^2*y[27]) + 
    y[197]/(6*y[9]) + y[218]/(6*y[1]*y[9]) + y[762]/(6*y[1]*y[7]) - 
    (y[9]^2*y[763])/(2*y[1]*y[7]*y[27]^2) + (y[9]^2*y[764])/
     (2*y[7]*y[27]^2) + (y[9]*y[765])/(2*y[7]*y[27]) + 
    (y[9]*y[766])/(2*y[1]*y[7]*y[27]) + y[767]/(6*y[7]), 
  f[181] -> -5/(12*y[1]) - 1/(2*y[27]) + 1/(2*y[1]*y[27]) + 
    y[28]^2/(2*y[1]*y[9]^2) + (y[15]*y[28]^2)/(2*y[9]^2) - 
    (3*y[27]*y[28]^2)/(y[1]*y[9]^2*y[25]) + (11*y[27]^2*y[28]^2)/
     (2*y[1]*y[9]^2*y[25]^2) - (3*y[27]^3*y[28]^2)/(y[1]*y[9]^2*y[25]^3) + 
    (11*y[27]^2*y[28]^2*y[103])/(2*y[9]^2*y[25]^2) + 
    (3*y[27]*y[28]^2*y[104])/(y[9]^2*y[25]) + (3*y[27]^3*y[28]^2*y[121])/
     (y[9]^2*y[25]^3) + (3*y[27]^2*y[28]*y[134])/(y[1]*y[9]*y[25]^3) + 
    (3*y[144])/(y[1]*y[4]*y[25]^3) + (3*y[9]^3*y[57]*y[170])/
     (y[1]*y[25]^3*y[27]) + (y[9]^3*y[532])/(y[1]*y[25]^2*y[27]^2) - 
    (y[9]^3*y[536])/(y[1]*y[7]*y[27]^3) + (y[9]^3*y[536])/
     (y[1]*y[25]*y[27]^3) + y[768]/12 + y[769]/(12*y[1]*y[4]) + 
    y[770]/(12*y[7]) + (y[9]^3*y[771])/(y[7]*y[27]^3) - 
    (y[9]^3*y[771])/(y[25]*y[27]^3) + (y[9]^2*y[772])/(2*y[7]*y[27]^2) + 
    (y[9]^2*y[773])/(2*y[1]*y[7]*y[27]^2) + (3*y[9]*y[774])/(2*y[7]*y[27]) - 
    (3*y[9]*y[775])/(2*y[1]*y[7]*y[27]) + (y[28]*y[776])/(12*y[9]) + 
    (y[28]*y[777])/(12*y[1]*y[9]) + y[778]/(12*y[4]) - 
    (3*y[9]^3*y[57]*y[779])/(y[25]^3*y[27]) - (y[9]^3*y[780])/
     (y[25]^2*y[27]^2) - (y[9]^2*y[781])/(2*y[1]*y[25]^2*y[27]) + 
    (y[9]^2*y[782])/(2*y[25]^2*y[27]) + (y[9]^2*y[783])/(2*y[25]*y[27]^2) - 
    (y[9]^2*y[784])/(2*y[1]*y[25]*y[27]^2) + (y[9]*y[785])/(2*y[25]*y[27]) + 
    (y[9]*y[786])/(2*y[1]*y[25]*y[27]) + y[787]/(y[1]*y[7]) + 
    (y[28]*y[788])/(2*y[1]*y[9]*y[25]) - (y[27]*y[28]*y[789])/
     (2*y[1]*y[9]*y[25]^2) + y[790]/(2*y[1]*y[4]*y[25]) + 
    y[791]/(2*y[1]*y[4]*y[25]^2) + y[792]/(2*y[1]*y[25]) - 
    (3*y[27]^2*y[28]*y[793])/(y[9]*y[25]^3) - (y[28]*y[794])/(2*y[9]*y[25]) - 
    (y[27]*y[28]*y[795])/(2*y[9]*y[25]^2) + y[796]/(2*y[4]*y[25]) + 
    y[797]/(2*y[4]*y[25]^2) + y[798]/(2*y[1]*y[25]^2) - 
    (3*y[799])/(y[1]*y[25]^3) + y[800]/(2*y[25]) + 
    (3*y[801])/(y[4]*y[25]^3) - (3*y[802])/y[25]^3 + y[803]/(2*y[25]^2), 
  f[201] -> -1/12*1/y[1] - 7/(36*y[9]) - 1/(9*y[1]*y[16]) + 
    5/(18*y[9]*y[16]) + y[27]/(9*y[1]*y[9]*y[16]) + 
    y[28]/(9*y[1]*y[9]^2*y[16]) + (y[3]*y[21]*y[27]*y[57])/(4*y[18]*y[124]) + 
    y[156]/12 + (y[2]^2*y[3]*y[27]*y[28]^2)/(12*y[9]*y[188]^2) + 
    y[219]/(6*y[9]*y[18]) + y[303]/(4*y[1]*y[27]) + y[309]/(4*y[27]) - 
    (y[9]^2*y[69]*y[309])/(2*y[1]*y[124]^2) + (y[9]^3*y[69]*y[309])/
     (2*y[1]*y[27]^2*y[124]^2) - (y[9]^3*y[122]*y[309])/
     (2*y[27]^2*y[124]^2) - (3*y[9]*y[309])/(4*y[1]*y[124]) + 
    (y[9]^2*y[69]*y[309]^2)/(2*y[1]*y[27]*y[124]^2) + 
    (y[1]^2*y[9]*y[66])/(2*y[7]*y[420]) - (y[27]^2*y[28]*y[57])/
     (12*y[3]*y[18]*y[466]^2) - (y[2]*y[27])/(6*y[3]*y[18]*y[466]) - 
    (y[2]*y[468])/(6*y[3]*y[466]) - (y[28]*y[57]*y[309]*y[481])/
     (12*y[3]*y[466]^2) + (y[9]^3*y[309]*y[505])/y[27]^3 - 
    (y[9]^3*y[309]*y[506])/y[27]^3 + (y[9]^2*y[601])/(2*y[124]^2) - 
    (y[9]*y[605])/(4*y[420]*y[466]) - (y[2]*y[28]*y[606])/(12*y[9]*y[188]) - 
    (y[9]*y[607])/(4*y[188]*y[420]) - (y[1]*y[3]*y[27]*y[608])/
     (12*y[18]*y[188]) + y[614]/(12*y[188]) + (y[28]*y[615])/(12*y[188]^2) - 
    y[804]/(6*y[3]*y[16]) + y[805]/(18*y[9]^2*y[16]) + y[806]/(12*y[4]) + 
    (y[9]^2*y[807])/(4*y[1]*y[7]*y[27]^2) - (y[9]^2*y[808])/
     (4*y[7]*y[27]^2) - (y[9]*y[809])/(4*y[1]*y[7]*y[27]) + 
    (y[9]*y[810])/(4*y[7]*y[27]) + (y[22]*y[811])/6 + y[812]/(12*y[1]*y[4]) + 
    y[813]/(36*y[1]*y[9]) - (y[9]^2*y[814])/(2*y[27]*y[124]^2) - 
    (y[9]^2*y[815])/(4*y[1]*y[27]^2*y[124]) + (y[9]^2*y[816])/
     (4*y[27]^2*y[124]) + (y[9]*y[817])/(4*y[1]*y[27]*y[124]) + 
    (y[9]*y[818])/(4*y[27]*y[124]) + y[819]/(36*y[7]) + 
    y[820]/(36*y[1]*y[7]) + (y[27]*y[28]*y[821])/(12*y[18]*y[466]^2) + 
    y[822]/(12*y[18]*y[466]) + y[823]/(4*y[124]) + y[824]/(12*y[466]) + 
    (y[28]*y[825])/(12*y[466]^2), 
  f[204] -> y[18]/(24*y[7]) + y[28]/(24*y[9]^2*y[16]) - 
    y[28]/(24*y[1]*y[9]^2*y[16]) + y[189]/(24*y[1]*y[9]*y[16]) - 
    y[826]/(24*y[9]) + y[827]/24 + y[828]/(24*y[1]*y[7]), 
  f[205] -> -5/(18*y[9]*y[16]) + y[3]/(6*y[9]*y[18]) - 
    (5*y[22])/(18*y[1]*y[9]) + (y[3]*y[9]^3)/(y[7]*y[27]^3) - 
    (5*y[27])/(18*y[1]*y[9]*y[16]) + (5*y[28])/(18*y[9]^2*y[16]) - 
    (5*y[28])/(18*y[1]*y[9]^2*y[16]) - (y[3]*y[9]^3)/(y[27]^3*y[124]) + 
    (y[3]*y[21]*y[27]*y[57])/(4*y[18]*y[124]) + (y[2]^2*y[3]*y[27]*y[28]^2)/
     (12*y[9]*y[188]^2) + (y[1]^2*y[9]*y[66])/(4*y[7]*y[420]) + 
    (5*y[514])/(18*y[1]*y[4]) - (y[2]*y[28]*y[606])/(12*y[9]*y[188]) - 
    (y[9]*y[607])/(4*y[188]*y[420]) - (y[1]*y[3]*y[27]*y[608])/
     (12*y[18]*y[188]) + y[614]/(12*y[188]) + (y[28]*y[615])/(12*y[188]^2) + 
    (y[3]*y[9]^2*y[422]*y[749])/(4*y[7]^2*y[27]) + (5*y[829])/(18*y[1]) + 
    y[830]/18 + y[831]/(4*y[7]) + y[832]/(6*y[18]) + y[833]/(12*y[4]*y[18]) - 
    (y[3]*y[422]*y[834])/(4*y[7]^2) - (y[3]*y[9]^2*y[835])/(4*y[7]*y[27]^2) + 
    (y[3]*y[9]^2*y[835])/(4*y[27]^2*y[124]) - (y[3]*y[9]*y[836])/
     (4*y[7]*y[27]) + (y[3]*y[9]*y[836])/(4*y[27]*y[124]) + 
    (y[3]*y[57]*y[837])/(4*y[124]) + y[838]/(36*y[9]) + y[839]/(18*y[4]) + 
    (y[3]*y[9]^3*y[279]*y[840])/(2*y[27]), 
  f[206] -> 1/(24*y[9]*y[16]) + y[22]/(24*y[1]*y[9]) + 
    y[27]/(24*y[1]*y[9]*y[16]) - y[28]/(24*y[9]^2*y[16]) + 
    y[28]/(24*y[1]*y[9]^2*y[16]) + y[82]/(24*y[9]) + y[156]/24 - 
    y[829]/(24*y[1]) + y[841]/(24*y[1]*y[4]) + y[842]/(24*y[4]), 
  f[214] -> -1/3*1/y[1] + 1/(12*y[9]) + y[9]/(2*y[1]*y[7]) + 
    y[9]^3/(2*y[1]*y[7]*y[27]^2) - y[9]^2/(y[1]*y[7]*y[27]) - 
    y[28]/(6*y[1]*y[9]^2*y[16]) + (y[9]^2*y[66])/(2*y[7]*y[27]^2) + 
    (y[9]^2*y[17]*y[69])/(2*y[1]*y[124]^2) + (y[9]^3*y[69])/
     (2*y[1]*y[27]*y[124]^2) - y[9]^3/(2*y[1]*y[27]^2*y[124]) + 
    y[9]^2/(y[1]*y[27]*y[124]) + (y[3]*y[21]*y[27]*y[57])/(4*y[18]*y[124]) - 
    (y[9]*y[66]*y[168])/(2*y[7]*y[27]) + (y[9]*y[66]*y[168])/
     (2*y[27]*y[124]) + (y[2]^2*y[3]*y[27]*y[28]^2)/(12*y[9]*y[188]^2) + 
    y[189]/(6*y[1]*y[9]*y[16]) + y[353]/(12*y[1]*y[9]) + 
    (y[1]^2*y[9]*y[66])/(2*y[7]*y[420]) - (y[27]^2*y[28]*y[57])/
     (12*y[3]*y[18]*y[466]^2) - (y[2]*y[27])/(6*y[3]*y[18]*y[466]) - 
    (y[2]*y[468])/(6*y[3]*y[466]) - y[476]/(6*y[16]) - 
    (y[28]*y[57]*y[309]*y[481])/(12*y[3]*y[466]^2) + y[593]/6 - 
    (y[9]*y[605])/(4*y[420]*y[466]) - (y[2]*y[28]*y[606])/(12*y[9]*y[188]) - 
    (y[9]*y[607])/(4*y[188]*y[420]) - (y[1]*y[3]*y[27]*y[608])/
     (12*y[18]*y[188]) + y[614]/(12*y[188]) + (y[28]*y[615])/(12*y[188]^2) + 
    y[806]/(12*y[4]) + (y[22]*y[811])/6 + y[812]/(12*y[1]*y[4]) + 
    (y[27]*y[28]*y[821])/(12*y[18]*y[466]^2) + y[822]/(12*y[18]*y[466]) + 
    y[824]/(12*y[466]) + (y[28]*y[825])/(12*y[466]^2) + y[843]/12 - 
    (y[9]^2*y[844])/(2*y[27]*y[124]^2) + (y[9]^2*y[845])/(2*y[27]^2*y[124]) - 
    (y[9]*y[846])/(4*y[1]*y[124]) - (y[9]^2*y[847])/(2*y[124]^2) + 
    y[848]/(4*y[124]), f[220] -> -83/36 - y[28]^2/(4*y[1]*y[9]^2) - 
    (y[15]*y[28]^2)/(4*y[9]^2) + (3*y[27]*y[28]^2)/(2*y[1]*y[9]^2*y[25]) - 
    (11*y[27]^2*y[28]^2)/(4*y[1]*y[9]^2*y[25]^2) + 
    (3*y[27]^3*y[28]^2)/(2*y[1]*y[9]^2*y[25]^3) + (7*y[38])/9 - 
    1/(4*y[1]*y[25]*y[27]^2*y[57]^2*y[66]^2) - 
    3/(4*y[1]*y[25]*y[27]^2*y[57]^2*y[66]) - 
    5/(2*y[1]*y[25]*y[27]*y[57]^2*y[66]) + 
    1/(2*y[1]*y[25]^2*y[27]^2*y[57]*y[66]) + 
    3/(y[1]*y[25]*y[27]^2*y[57]*y[66]) + 
    9/(4*y[1]*y[25]^2*y[27]*y[57]*y[66]) + 
    11/(4*y[1]*y[25]*y[27]*y[57]*y[66]) - (11*y[27]^2*y[28]^2*y[103])/
     (4*y[9]^2*y[25]^2) - (3*y[27]*y[28]^2*y[104])/(2*y[9]^2*y[25]) - 
    (3*y[27]^3*y[28]^2*y[121])/(2*y[9]^2*y[25]^3) + y[122]/(2*y[7]) - 
    1/(2*y[1]*y[27]^2*y[57]*y[66]*y[124]^2) - 
    2/(y[1]*y[27]*y[57]*y[66]*y[124]^2) + y[9]^3/(y[1]*y[27]^3*y[124]) + 
    (y[9]^3*y[15])/(y[27]^3*y[124]) + 1/(4*y[1]*y[27]^2*y[57]^2*y[66]^2*
      y[124]) + 3/(4*y[1]*y[27]^2*y[57]^2*y[66]*y[124]) + 
    5/(2*y[1]*y[27]*y[57]^2*y[66]*y[124]) - 
    3/(y[1]*y[27]^2*y[57]*y[66]*y[124]) - 
    11/(4*y[1]*y[27]*y[57]*y[66]*y[124]) + (y[9]^3*y[170]^2)/
     (2*y[4]*y[7]*y[27]^3) - (y[9]^3*y[170]^2)/(2*y[1]*y[4]*y[7]*y[27]^3) - 
    (3*y[9]^3*y[170]^2)/(2*y[4]*y[25]*y[27]^3) - 
    (y[9]^2*y[170]^2)/(2*y[4]*y[7]*y[27]^2) + (y[9]^2*y[170]^2)/
     (2*y[1]*y[4]*y[7]*y[27]^2) + (3*y[9]^3*y[15]*y[170]^2)/
     (2*y[4]*y[25]^2*y[27]^2) - (3*y[9]^3*y[104]*y[170]^2)/
     (2*y[4]*y[25]^3*y[27]) + (y[9]*y[170]^2)/(4*y[4]*y[124]) - 
    (y[9]*y[170]^2)/(4*y[1]*y[4]*y[124]) + (y[9]^3*y[170]^2)/
     (y[4]*y[27]^3*y[124]) - (y[9]^3*y[170]^2)/(y[1]*y[4]*y[27]^3*y[124]) + 
    y[216]/(2*y[1]*y[7]) + y[301]/(y[25]*y[27]^3*y[57]*y[66]) + 
    y[301]/(4*y[27]^2*y[57]^2*y[66]^2*y[124]) + (y[9]^2*y[15]*y[354])/
     (4*y[25]*y[27]^2*y[57]^2) + (y[9]^3*y[354])/(y[25]*y[27]^3*y[57]) - 
    (y[9]^2*y[15]*y[354])/(4*y[27]^2*y[57]^2*y[124]) - 
    (y[9]^3*y[356])/(2*y[1]*y[27]^2*y[124]^2) + 
    y[357]/(2*y[1]*y[57]^2*y[124]) + (y[9]^3*y[363])/(y[27]^3*y[57]*y[124]) - 
    (y[9]*y[170]^2*y[309]*y[483])/(2*y[4]*y[27]) + 
    (y[9]*y[170]^2*y[309]*y[484])/(2*y[4]*y[27]) + 
    y[625]/(y[1]*y[27]^3*y[57]*y[124]) + 
    y[629]/(4*y[25]*y[27]^2*y[57]^2*y[66]^2) + 
    y[629]/(y[27]^3*y[57]*y[66]*y[124]) + y[631]/(y[1]*y[25]*y[27]^3*y[57]) - 
    (3*y[704])/(4*y[25]^2*y[27]*y[57]*y[66]) + (19*y[9]*y[18])/(36*y[710]) + 
    (19*y[9]*y[170]^2)/(36*y[4]*y[710]) - (19*y[9]*y[170]^2)/
     (36*y[1]*y[4]*y[710]) + y[849]/(36*y[1]) + y[850]/(36*y[1]*y[4]) + 
    y[851]/(36*y[4]) + (y[9]^3*y[852])/(2*y[7]*y[27]^3) + 
    (y[9]^3*y[853])/(2*y[1]*y[7]*y[27]^3) - (3*y[9]^3*y[853])/
     (2*y[1]*y[25]^3*y[27]) - (y[9]^2*y[854])/(2*y[1]*y[7]*y[27]^2) + 
    (y[9]^2*y[855])/(2*y[7]*y[27]^2) + (y[9]*y[856])/(2*y[1]*y[7]*y[27]) - 
    (y[9]*y[857])/(2*y[7]*y[27]) + (y[28]*y[858])/(36*y[1]*y[9]) + 
    (y[28]*y[859])/(36*y[9]) + (3*y[9]^3*y[860])/(2*y[25]^3*y[27]) - 
    (y[9]^3*y[861])/(2*y[25]^2*y[27]^2*y[57]) + 
    (y[9]^3*y[861])/(2*y[27]^2*y[57]*y[124]^2) - 
    (y[9]^3*y[862])/(2*y[1]*y[25]^2*y[27]^2) + 
    (y[9]^3*y[863])/(2*y[25]^2*y[27]^2) - (y[9]^2*y[170]^2*y[864])/
     (4*y[4]*y[25]*y[27]^2) + (y[9]^2*y[15]*y[170]^2*y[864])/
     (4*y[4]*y[25]^2*y[27]) + (y[9]^2*y[129]*y[170]^2*y[864])/
     (4*y[1]*y[4]*y[25]*y[27]) + y[865]/(4*y[1]*y[25]^2*y[27]*y[57]) + 
    (y[9]^2*y[866])/(4*y[1]*y[25]^2*y[27]) + (y[9]^2*y[867])/
     (4*y[25]^2*y[27]*y[57]) + (y[9]^2*y[868])/(4*y[25]^2*y[27]) - 
    (y[9]*y[869])/(4*y[25]*y[57]^2) + (y[9]*y[869])/(4*y[57]^2*y[124]) + 
    y[870]/(y[1]*y[25]*y[57]^2) + (y[9]^3*y[871])/(2*y[25]*y[27]^3) - 
    (y[9]^3*y[872])/(2*y[1]*y[25]*y[27]^3) - (y[9]^2*y[873])/
     (4*y[25]*y[27]^2*y[57]) + (y[9]^2*y[873])/(4*y[27]^2*y[57]*y[124]) + 
    y[874]/(4*y[25]*y[27]^2*y[57]^2*y[66]) + 
    y[875]/(4*y[1]*y[25]*y[27]^2*y[57]^2) + 
    y[876]/(y[25]*y[27]^2*y[57]*y[66]) + y[877]/(y[1]*y[25]*y[27]^2*y[57]) + 
    (y[9]^2*y[878])/(4*y[25]*y[27]^2) + (y[9]^2*y[879])/
     (4*y[1]*y[25]*y[27]^2) + (y[9]*y[880])/(4*y[25]*y[27]*y[57]^2) + 
    y[881]/(2*y[1]*y[25]*y[27]*y[57]^2) + (y[9]*y[882])/
     (4*y[25]*y[27]*y[57]) - (y[9]*y[882])/(4*y[27]*y[57]*y[124]) + 
    y[883]/(4*y[1]*y[25]*y[27]*y[57]) + 
    y[884]/(2*y[25]*y[27]*y[57]^2*y[66]) + 
    y[885]/(y[25]*y[27]*y[57]^2*y[66]^2) + 
    y[886]/(4*y[25]*y[27]*y[57]*y[66]) - (y[9]*y[887])/(4*y[1]*y[25]*y[27]) + 
    (y[9]*y[888])/(4*y[25]*y[27]) + (y[9]*y[889])/(4*y[25]*y[57]) + 
    (y[9]^2*y[890])/(2*y[57]*y[124]^2) + (y[9]^3*y[891])/
     (2*y[27]^2*y[124]^2) + y[892]/(y[1]*y[27]*y[57]*y[124]^2) + 
    y[893]/(y[27]*y[57]*y[66]*y[124]^2) + (y[9]^2*y[894])/
     (2*y[1]*y[27]*y[124]^2) - (y[9]^2*y[895])/(2*y[27]*y[57]*y[124]^2) + 
    (y[9]^2*y[896])/(2*y[27]*y[124]^2) + (y[9]*y[897])/(4*y[57]*y[124]) + 
    (y[9]^2*y[898])/(4*y[1]*y[27]^2*y[124]) + (y[9]^2*y[170]^2*y[899])/
     (4*y[4]*y[27]^2*y[124]) - (y[9]^2*y[170]^2*y[899])/
     (4*y[1]*y[4]*y[27]^2*y[124]) + y[900]/(y[27]^2*y[57]*y[66]*y[124]) + 
    y[901]/(4*y[1]*y[27]^2*y[57]^2*y[124]) + 
    y[902]/(4*y[27]^2*y[57]^2*y[66]*y[124]) + 
    y[903]/(y[1]*y[27]^2*y[57]*y[124]) + (y[9]^2*y[904])/(4*y[27]^2*y[124]) + 
    (y[9]*y[905])/(4*y[27]*y[57]^2*y[124]) + 
    y[906]/(2*y[1]*y[27]*y[57]^2*y[124]) + 
    y[907]/(4*y[27]*y[57]*y[66]*y[124]) + 
    y[908]/(y[27]*y[57]^2*y[66]^2*y[124]) + 
    y[909]/(2*y[27]*y[57]^2*y[66]*y[124]) + 
    y[910]/(4*y[1]*y[27]*y[57]*y[124]) + (y[9]*y[911])/
     (4*y[1]*y[27]*y[124]) + (y[9]*y[912])/(4*y[27]*y[124]) + 
    y[913]/(4*y[1]*y[25]*y[57]^2*y[66]) + 
    y[914]/(4*y[1]*y[25]*y[57]^2*y[66]^2) + 
    y[914]/(2*y[1]*y[57]*y[66]*y[124]^2) + 
    y[915]/(4*y[1]*y[25]*y[57]*y[66]) + y[916]/(4*y[1]*y[57]*y[66]*y[124]) + 
    y[917]/(4*y[1]*y[57]*y[124]) + y[918]/(4*y[1]*y[57]^2*y[66]^2*y[124]) + 
    y[919]/(4*y[1]*y[57]^2*y[66]*y[124]) + y[920]/(4*y[57]^2*y[66]*y[124]) + 
    y[921]/(4*y[1]*y[25]^2*y[57]*y[66]) - (y[9]*y[922])/(4*y[124]) + 
    y[923]/(4*y[1]*y[25]*y[57]) + (y[9]*y[924])/(4*y[1]*y[124]) + 
    (3*y[9]^3*y[170]^2*y[925])/(2*y[1]*y[4]*y[25]*y[27]) + 
    (y[625]*y[926])/(2*y[27]^2*y[57]) + (y[631]*y[927])/(2*y[27]^2*y[57]) + 
    y[928]/(y[1]*y[27]*y[57]*y[66]) - y[929]/(y[1]*y[27]*y[57]*y[66]) + 
    y[930]/(4*y[25]*y[57]^2*y[66]) + y[931]/(4*y[1]*y[4]*y[25]) + 
    y[932]/(4*y[4]*y[25]) + (y[28]*y[933])/(4*y[1]*y[9]*y[25]) - 
    (3*y[27]^2*y[28]*y[934])/(2*y[1]*y[9]*y[25]^3) + 
    (y[27]*y[28]*y[935])/(4*y[1]*y[9]*y[25]^2) + 
    y[936]/(4*y[25]*y[57]*y[66]) + y[937]/(4*y[57]*y[66]*y[124]) + 
    y[938]/(2*y[1]*y[57]*y[124]^2) + y[939]/(4*y[57]^2*y[66]^2*y[124]) + 
    y[940]/(4*y[25]*y[57]^2*y[66]^2) + y[941]/(2*y[57]*y[66]*y[124]^2) + 
    y[942]/(4*y[1]*y[25]^2*y[57]) + y[943]/(4*y[25]^2*y[57]*y[66]) + 
    (y[9]^2*y[944])/(2*y[1]*y[124]^2) - (y[9]*y[945])/(4*y[25]^2*y[57]) + 
    (y[9]^2*y[946])/(2*y[124]^2) + (3*y[947])/(2*y[1]*y[4]*y[25]^3) + 
    y[948]/(4*y[1]*y[25]) + (3*y[27]^2*y[28]*y[949])/(2*y[9]*y[25]^3) + 
    (y[28]*y[950])/(4*y[9]*y[25]) + (y[27]*y[28]*y[951])/(4*y[9]*y[25]^2) + 
    y[952]/(4*y[1]*y[4]*y[25]^2) + y[953]/(4*y[1]*y[25]^2) + 
    (3*y[954])/(2*y[1]*y[25]^3) - (3*y[955])/(2*y[4]*y[25]^3) + 
    y[956]/(4*y[25]) + y[957]/(4*y[4]*y[25]^2) - (3*y[958])/(2*y[25]^3) + 
    y[959]/(4*y[25]^2), f[221] -> y[16]/(24*y[1]) - y[28]/(24*y[9]) + 
    y[28]/(24*y[1]*y[9]) + y[156]/24 - (y[9]*y[18])/(24*y[710]) - 
    (y[9]*y[170]^2)/(24*y[4]*y[710]) + (y[9]*y[170]^2)/
     (24*y[1]*y[4]*y[710]) + y[960]/(24*y[4]) + y[961]/(24*y[1]*y[4]), 
  f[236] -> -4 - 8*y[2] + (8*y[57])/(3*y[16]) - (24*y[9]^3*y[69])/
     (y[1]*y[7]*y[27]^4) - (8*y[9]^3*y[69]^2)/(y[1]*y[7]^2*y[27]^3) + 
    (32*y[9]^2*y[69]^2)/(y[1]*y[7]^2*y[27]^2) - (48*y[9]*y[69]^2)/
     (y[1]*y[7]^2*y[27]) + (16*y[9]^3*y[69]^3)/(y[1]*y[27]*y[124]^3) - 
    (16*y[9]^3*y[69]^2)/(y[1]*y[27]^3*y[124]^2) + 
    (24*y[9]^3*y[69])/(y[1]*y[27]^4*y[124]) - (36*y[9]*y[122])/y[124] - 
    (8*y[2]*y[371])/(3*y[1]*y[9]^4*y[16]) - (28*y[9]^2*y[412])/y[124]^2 - 
    (8*y[2])/(3*y[1]*y[9]^4*y[16]*y[415]) - (8*y[28])/(3*y[16]*y[415]) - 
    (8*y[9]^3*y[419])/y[124]^3 - (4*y[27]*y[28]^2*y[57]*y[421]^2)/
     (y[1]*y[124]^2*y[420]) - (8*y[1]^2*y[3]*y[9]^2*y[66]^2*y[422])/
     (y[124]*y[420]^3) - (8*y[1]*y[3]*y[9]^2*y[66]^2*y[422]^2)/
     (y[124]^2*y[420]^2) - (8*y[3]*y[9]^2*y[66]^2*y[422]^3)/
     (y[124]^3*y[420]) + (4*y[2]^2)/(y[1]*y[9]^3*y[424]) - 
    (8*y[2]^2*y[28]^7)/(3*y[9]^3*y[415]*y[424]) + 
    (8*y[1]^3*y[3]*y[9]^2*y[66]^2*y[422])/(y[420]^3*y[424]) + 
    (8*y[2]*y[433])/(3*y[9]^4*y[16]*y[415]) - (16*y[9]^2*y[69]^2*y[549])/
     (y[1]*y[27]^2*y[124]^2) + (24*y[9]^3*y[600])/(y[7]*y[27]^4) - 
    (24*y[9]^3*y[600])/(y[27]^4*y[124]) + y[962]/y[1] + 
    (8*y[963])/(y[1]*y[7]^2) - (8*y[9]^3*y[964])/(y[7]^2*y[27]^3) + 
    (32*y[9]^2*y[964])/(y[7]^2*y[27]^2) - (48*y[9]*y[964])/(y[7]^2*y[27]) - 
    (16*y[9]^3*y[964])/(y[27]^3*y[124]^2) - (16*y[9]^2*y[69]*y[965])/
     (y[1]*y[7]*y[27]^3) + (16*y[9]^2*y[69]*y[965])/(y[1]*y[27]^3*y[124]) - 
    (8*y[9]^2*y[966])/(y[7]*y[27]^3) + (8*y[9]^2*y[966])/(y[27]^3*y[124]) - 
    (4*y[9]*y[967])/(y[1]*y[7]*y[27]^2) + (4*y[9]*y[967])/
     (y[1]*y[27]^2*y[124]) - (4*y[9]*y[968])/(y[7]*y[27]^2) + 
    (4*y[9]*y[968])/(y[27]^2*y[124]) + (4*y[969])/(y[1]*y[7]*y[27]) - 
    (4*y[969])/(y[1]*y[27]*y[124]) + (4*y[970])/(y[7]*y[27]) - 
    (4*y[970])/(y[27]*y[124]) - 4*y[27]*y[57]*y[971] + 
    (8*y[2]*y[28]^3*y[972])/(3*y[9]^4*y[16]) + (8*y[28]*y[973])/
     (y[9]^2*y[16]) - (8*y[974])/(3*y[1]*y[9]^3*y[16]*y[415]) - 
    (8*y[28]^2*y[975])/(3*y[9]^3*y[16]) - (8*y[28]*y[976])/
     (3*y[1]*y[9]^2*y[16]) + (8*y[28]*y[977])/(3*y[9]*y[16]*y[415]) + 
    (8*y[9]^3*y[69]^3*y[978])/(y[1]*y[124]^3) - (8*y[9]^3*y[979])/
     (y[27]^2*y[124]^3) + (8*y[9]^2*y[980])/(y[27]*y[124]^3) + 
    (8*y[9]^2*y[981])/(y[27]^2*y[124]^2) - (4*y[9]*y[69]^2*y[982])/
     (y[1]*y[27]*y[124]^2) + (4*y[9]*y[983])/(y[27]*y[124]^2) - 
    (4*y[3]*y[9]*y[66]*y[984])/(y[124]*y[420]^2) + 
    (4*y[1]*y[3]*y[9]*y[66]*y[984])/(y[420]^2*y[424]) + 
    (4*y[2]*y[985])/(3*y[1]*y[9]^2*y[424]) + 
    (4*y[986])/(3*y[1]*y[9]*y[424]) - (40*y[2]*y[28]^5*y[987])/
     (3*y[9]*y[415]*y[424]) + (8*y[2]*y[28]^6*y[988])/
     (3*y[9]^2*y[415]*y[424]) - (4*y[3]*y[989])/(3*y[420]*y[424]) + 
    (4*y[2]*y[990])/(y[1]*y[9]^3) + (8*y[28]*y[991])/
     (3*y[9]^2*y[16]*y[415]) - (8*y[992])/(3*y[1]*y[9]^3*y[16]) + 
    (8*y[2]*y[28]*y[993])/(3*y[415]*y[424]) - (8*y[57]*y[994])/
     (3*y[1]*y[16]) + (8*y[995])/(3*y[1]*y[9]*y[16]) - 
    (8*y[996])/(3*y[9]*y[16]) - (4*y[2]*y[28]^2*y[997])/(3*y[9]^3) - 
    (4*y[28]*y[998])/(3*y[1]*y[124]*y[420]) - (4*y[999])/(3*y[1]*y[9]^2) + 
    (8*y[1000])/(3*y[9]^3*y[16]*y[415]) + (4*y[2]^2*y[1001])/
     (3*y[9]^3*y[424]) - (4*y[1002])/(3*y[1]*y[124]) - 
    (4*y[1003])/(3*y[1]*y[424]) + (8*y[1004])/y[7]^2 + y[1005]/(y[1]*y[7]) + 
    (4*y[1006])/(3*y[1]*y[9]) + (4*y[1007])/(3*y[124]*y[420]) - 
    (4*y[1008])/(y[1]*y[124]^2) + (4*y[1009])/(y[124]^2*y[420]) + 
    (4*y[1010])/y[7] + (4*y[28]*y[1011])/(3*y[9]^2) + y[1012]/(3*y[9]) + 
    (4*y[2]*y[1013])/(3*y[9]^2*y[424]) - (4*y[1014])/(3*y[9]*y[424]) + 
    (4*y[1015])/(3*y[424]), f[250] -> -1/12 + 1/(12*y[1]) + 
    1/(6*y[1]*y[16]) - 1/(6*y[9]*y[16]) + y[28]/(6*y[9]^2*y[16]) - 
    y[28]/(6*y[1]*y[9]^2*y[16]) - (y[9]*y[69])/(2*y[1]*y[7]^2) + 
    (y[9]^4*y[69])/(2*y[1]*y[7]^2*y[27]^3) - (3*y[9]^3*y[69])/
     (2*y[1]*y[7]^2*y[27]^2) + (3*y[9]^2*y[69])/(2*y[1]*y[7]^2*y[27]) + 
    (y[9]*y[122])/(2*y[7]^2) - (y[9]^4*y[122])/(2*y[7]^2*y[27]^3) + 
    (3*y[9]^3*y[122])/(2*y[7]^2*y[27]^2) - (3*y[9]^2*y[122])/
     (2*y[7]^2*y[27]) - (y[9]^3*y[14]*y[69]^2)/(2*y[1]*y[124]^3) - 
    (y[9]^4*y[69]^2)/(2*y[1]*y[27]^2*y[124]^3) + 
    (y[9]^4*y[69])/(y[1]*y[27]^3*y[124]^2) - (y[9]^4*y[122])/
     (y[27]^3*y[124]^2) + y[189]/(6*y[1]*y[9]*y[16]) + 
    (y[9]^3*y[14]*y[412])/(2*y[124]^3) + (y[9]^4*y[412])/
     (2*y[27]^2*y[124]^3) + (3*y[9]^4*y[505])/(2*y[27]^4) - 
    (3*y[9]^4*y[506])/(2*y[27]^4) + y[530]/(4*y[1]*y[7]) + 
    (y[9]^3*y[506]*y[542])/(2*y[27]^3) + (y[505]*y[543])/y[27]^3 + 
    (y[9]^2*y[544])/(4*y[1]*y[7]*y[27]^2) - (y[9]^2*y[544])/
     (4*y[1]*y[27]^2*y[124]) - (y[9]^2*y[545])/(4*y[7]*y[27]^2) + 
    (y[9]^2*y[545])/(4*y[27]^2*y[124]) + (y[9]*y[546])/(4*y[27]*y[124]) - 
    (y[9]*y[547])/(4*y[1]*y[7]*y[27]) + (y[9]*y[547])/(4*y[1]*y[27]*y[124]) - 
    (y[9]^3*y[69]^2*y[548])/(2*y[1]*y[27]*y[124]^3) + 
    (y[9]^3*y[412]*y[548])/(2*y[27]*y[124]^3) + (y[9]^3*y[69]*y[549])/
     (y[1]*y[27]^2*y[124]^2) + (y[9]^2*y[550])/(4*y[1]*y[27]*y[124]^2) - 
    (y[9]^2*y[551])/(4*y[27]*y[124]^2) + (y[9]^2*y[69]*y[552])/
     (4*y[1]*y[124]^2) + (y[9]*y[553])/(12*y[1]*y[124]) - 
    (y[9]*y[554])/(12*y[124]) - (y[9]^2*y[555])/(4*y[124]^2) + 
    (y[9]*y[557])/(4*y[7]*y[27]) + y[559]/(4*y[7]) + y[1016]/y[9] + 
    y[1017]/(y[1]*y[9]) + (y[9]^3*y[122]*y[1018])/(y[27]^2*y[124]^2), 
  f[252] -> -5029/(1296*y[1]) + 19/(36*y[1]*y[7]*y[17]) + 
    (4345*y[13]*y[17])/(1296*y[2]*y[5]) + (19*y[16]*y[27]^2*y[57])/
     (36*y[4]*y[18]) + (19*y[27]*y[57])/(36*y[3]^2*y[18]*y[64]) - 
    (4345*y[92])/1296 + (5029*y[28]*y[100])/(1296*y[9]) - 
    (19*y[57]*y[309])/(36*y[3]^2*y[64]) - (19*y[27]^2*y[57])/
     (36*y[3]^2*y[18]*y[466]) + y[1019]/(1296*y[1]*y[4]) - (19*y[1020])/36 + 
    y[1021]/(1296*y[7]) + (19*y[1022])/(36*y[18]) + 
    y[1023]/(1296*y[1]*y[7]) + (19*y[1024])/(36*y[3]*y[466]) + 
    (19*y[57]*y[1025])/(36*y[3]^2*y[466]) - (19*y[27]*y[1026])/
     (36*y[3]*y[18]*y[466]) + (19*y[2]*y[1027])/(36*y[466]) + 
    (4345*y[1028])/(1296*y[3]*y[5]) - (19*y[1029])/(36*y[1]*y[4]*y[30]) + 
    (4345*y[1030])/(1296*y[5]) + y[1031]/(1296*y[4]) + 
    (19*y[1032])/(36*y[2]*y[30]) - (19*y[1033])/(36*y[1]*y[2]*y[30]) + 
    (19*y[2]*y[1034])/(36*y[18]*y[466]) + (19*y[1035])/(36*y[18]*y[64]) + 
    (19*y[1036])/(36*y[3]*y[18]*y[64]) - (19*y[1037])/(36*y[3]*y[64]) + 
    (19*y[1038])/(36*y[4]*y[30]) + (19*y[1039])/(36*y[64]), 
  f[253] -> 13/(36*y[1]*y[2]*y[16]) - 13/(36*y[2]*y[3]*y[16]) - 
    (17*y[13]*y[17])/(12*y[2]*y[5]) + (19*y[13])/(36*y[2]*y[3]*y[16]*y[18]) - 
    (8*y[27])/(9*y[1]*y[2]*y[9]*y[16]) - (17*y[28])/(12*y[3]*y[9]) + 
    (8*y[28])/(9*y[2]*y[3]*y[9]*y[16]) + (19*y[28])/(36*y[2]*y[17]*y[30]) - 
    (19*y[28])/(36*y[1]*y[2]*y[17]*y[30]) + (17*y[92])/12 + 
    (y[2]*y[16]*y[18]*y[27])/(6*y[1]^2*y[188]) + y[189]/(6*y[1]^2*y[9]) - 
    (y[17]*y[29])/(6*y[4]*y[415]) + (13*y[27]^3*y[28]*y[57])/
     (36*y[3]^2*y[18]*y[466]^2) + y[587]/(12*y[1]*y[466]) + 
    (13*y[27]^2*y[28]*y[1026])/(36*y[3]*y[18]*y[466]^2) - 
    (17*y[1028])/(12*y[3]*y[5]) - (17*y[1030])/(12*y[5]) - 
    (13*y[2]*y[27]*y[28]*y[1034])/(36*y[18]*y[466]^2) + 
    y[1040]/(36*y[1]*y[2]) + y[1041]/y[1] - (8*y[1042])/(9*y[16]) - 
    (19*y[1043])/(36*y[2]*y[16]) + (8*y[1044])/(9*y[3]*y[16]) + 
    y[1045]/(36*y[4]) + y[1046]/(y[1]*y[9]) + (13*y[28]*y[57]*y[1047])/
     (36*y[3]^2*y[466]^2) + (y[27]^2*y[1048])/(36*y[3]^2*y[18]*y[466]) - 
    (y[1025]*y[1048])/(36*y[3]^2*y[466]) + y[1049]/(36*y[3]*y[466]) + 
    (y[27]*y[1050])/(36*y[3]*y[18]*y[466]) + (y[28]*y[29]*y[1051])/
     (6*y[188]*y[415]) - (13*y[28]*y[1052])/(36*y[3]*y[466]^2) - 
    (13*y[2]*y[28]*y[1053])/(36*y[466]^2) + y[1054]/(36*y[1]*y[4]) + 
    y[1055]/(36*y[1]*y[2]*y[30]) + y[1056]/(36*y[2]*y[30]) + 
    y[1057]/(36*y[466]) + y[1058]/(y[18]*y[466]) - 
    (25*y[1059])/(36*y[1]*y[2]*y[30]^2) + y[1060]/(36*y[1]*y[4]*y[30]) + 
    y[1061]/(36*y[4]*y[30]) - (25*y[1062])/(36*y[1]*y[4]*y[30]^2) + 
    y[1063]/(6*y[1]*y[188]) + y[1064]/(6*y[188]) + 
    (25*y[1065])/(36*y[4]*y[30]^2) + (25*y[1066])/(36*y[2]*y[30]^2), 
  f[256] -> -47/(72*y[1]) + 1/(24*y[1]*y[2]) + 13/(36*y[1]*y[2]*y[16]) - 
    13/(36*y[2]*y[3]*y[16]) - (7*y[17])/(18*y[2]*y[3]*y[5]) + 
    (19*y[13])/(36*y[2]*y[3]*y[16]*y[18]) - 
    (8*y[27])/(9*y[1]*y[2]*y[9]*y[16]) + (59*y[28])/(72*y[3]*y[9]) + 
    (8*y[28])/(9*y[2]*y[3]*y[9]*y[16]) + (25*y[28])/(36*y[7]*y[17]^2) - 
    (25*y[28])/(36*y[1]*y[7]*y[17]^2) + (y[17]*y[61])/(18*y[2]*y[5]) + 
    (19*y[27]^2*y[57])/(36*y[3]^2*y[18]*y[64]^2) - 
    (y[3]^2*y[9]*y[18])/(2*y[7]*y[67]) - (y[1]*y[3]*y[18]*y[66])/
     (2*y[5]*y[67]) + y[92]/36 + (y[2]*y[16]*y[18]*y[27])/(6*y[1]^2*y[188]) + 
    y[189]/(6*y[1]^2*y[9]) - (y[17]*y[29])/(6*y[4]*y[415]) + 
    (61*y[1022])/(72*y[18]) - (19*y[57]*y[1025])/(36*y[3]^2*y[64]^2) - 
    (7*y[1028])/(18*y[3]*y[5]) + y[1029]/(24*y[1]*y[4]*y[30]) - 
    (7*y[1030])/(18*y[5]) + y[1033]/(24*y[1]*y[2]*y[30]) + 
    (19*y[27]*y[1035])/(36*y[18]*y[64]^2) + (19*y[27]*y[1036])/
     (36*y[3]*y[18]*y[64]^2) - (8*y[1042])/(9*y[16]) - 
    (19*y[1043])/(36*y[2]*y[16]) + (y[28]*y[29]*y[1051])/(6*y[188]*y[415]) + 
    y[1063]/(6*y[1]*y[188]) + y[1064]/(6*y[188]) + y[1067]/(72*y[1]*y[4]) + 
    (8*y[1068])/9 - (19*y[1069])/(36*y[3]*y[64]^2) + y[1070]/(72*y[7]) + 
    y[1071]/(y[1]*y[7]*y[17]) + y[1072]/(y[7]*y[17]) + y[1073]/(y[1]*y[9]) + 
    (y[27]*y[1074])/(72*y[4]*y[18]) + y[1075]/(72*y[1]*y[7]) + 
    (y[27]*y[1076])/(72*y[3]^2*y[18]*y[64]) + y[1077]/(72*y[3]^2*y[64]) + 
    (y[27]^2*y[1078])/(24*y[3]^2*y[18]*y[466]) + 
    (y[27]*y[1079])/(24*y[3]*y[18]*y[466]) + y[1080]/(24*y[3]*y[466]) + 
    y[1081]/(24*y[2]*y[30]) + y[1082]/(72*y[18]*y[64]) + 
    y[1083]/(24*y[3]^2*y[466]) + y[1084]/(72*y[3]*y[18]*y[64]) + 
    y[1085]/(72*y[4]) + y[1086]/(24*y[466]) + y[1087]/(72*y[3]*y[64]) + 
    y[1088]/(24*y[4]*y[30]) + y[1089]/(24*y[18]*y[466]) + 
    y[1090]/(72*y[64]) - (19*y[1091])/(36*y[64]^2), 
  f[257] -> y[16]/(24*y[1]*y[2]) + (y[13]*y[17])/(8*y[2]*y[5]) + 
    y[27]/(12*y[1]*y[2]*y[9]*y[16]) - y[28]/(12*y[2]*y[3]*y[9]*y[16]) - 
    y[28]/(24*y[2]*y[17]*y[30]) + y[28]/(24*y[1]*y[2]*y[17]*y[30]) + 
    (y[28]*y[100])/(8*y[9]) + y[156]/8 - (y[27]^3*y[28]*y[57])/
     (24*y[3]^2*y[18]*y[466]^2) - (y[9]*y[18])/(8*y[1]*y[466]) - 
    (y[27]^2*y[974])/(24*y[3]^2*y[18]*y[466]) + 
    (y[974]*y[1025])/(24*y[3]^2*y[466]) - (y[27]^2*y[28]*y[1026])/
     (24*y[3]*y[18]*y[466]^2) + y[1028]/(8*y[3]*y[5]) + y[1030]/(8*y[5]) + 
    (y[2]*y[27]*y[28]*y[1034])/(24*y[18]*y[466]^2) + y[1042]/(12*y[16]) - 
    y[1044]/(12*y[3]*y[16]) - (y[28]*y[57]*y[1047])/(24*y[3]^2*y[466]^2) + 
    (y[28]*y[1052])/(24*y[3]*y[466]^2) + (y[2]*y[28]*y[1053])/(24*y[466]^2) + 
    y[1059]/(24*y[1]*y[2]*y[30]^2) + y[1062]/(24*y[1]*y[4]*y[30]^2) - 
    (y[16]*y[1092])/(24*y[1]*y[4]) + y[1093]/(24*y[1]) + 
    y[1094]/(24*y[2]*y[16]) - y[1095]/(24*y[2]*y[16]) + y[1096]/(24*y[4]) + 
    y[1097]/(24*y[3]*y[466]) - (y[27]*y[1098])/(24*y[3]*y[18]*y[466]) + 
    y[1099]/(24*y[1]*y[2]*y[30]) + y[1100]/(24*y[2]*y[30]) + 
    y[1101]/(24*y[1]*y[4]*y[30]) + y[1102]/(24*y[466]) + 
    y[1103]/(24*y[4]*y[30]) + y[1104]/(24*y[18]*y[466]) + 
    y[1105]/(24*y[4]*y[30]^2) + y[1106]/(24*y[2]*y[30]^2), 
  f[267] -> (y[13]*y[17])/(24*y[2]*y[5]) + y[28]/(24*y[9]) + 
    y[28]/(24*y[3]*y[9]) + y[1028]/(24*y[3]*y[5]) + y[1030]/(24*y[5]), 
  f[269] -> -13/(36*y[1]*y[2]*y[16]) + 13/(36*y[2]*y[3]*y[16]) - 
    (19*y[13])/(36*y[2]*y[3]*y[16]*y[18]) + y[27]/(6*y[1]^2*y[9]) + 
    (8*y[27])/(9*y[1]*y[2]*y[9]*y[16]) - (8*y[28])/(9*y[2]*y[3]*y[9]*y[16]) - 
    (25*y[28])/(36*y[7]*y[17]^2) + (25*y[28])/(36*y[1]*y[7]*y[17]^2) + 
    y[28]/(6*y[1]*y[170]) - y[28]^2/(6*y[7]*y[170]) + 
    y[28]^2/(6*y[1]*y[7]*y[170]) - (y[28]*y[57])/(6*y[4]*y[170]) - 
    (y[2]*y[16]*y[18]*y[27])/(6*y[1]^2*y[188]) + 
    (y[17]*y[29])/(6*y[4]*y[415]) - (13*y[27]^3*y[28]*y[57])/
     (36*y[3]^2*y[18]*y[466]^2) + y[485]/(12*y[1]*y[466]) - 
    (13*y[27]^2*y[28]*y[1026])/(36*y[3]*y[18]*y[466]^2) + 
    (13*y[2]*y[27]*y[28]*y[1034])/(36*y[18]*y[466]^2) + 
    (8*y[1042])/(9*y[16]) + (19*y[1043])/(36*y[2]*y[16]) - 
    (13*y[28]*y[57]*y[1047])/(36*y[3]^2*y[466]^2) - 
    (y[27]^2*y[1048])/(36*y[3]^2*y[18]*y[466]) + 
    (y[1025]*y[1048])/(36*y[3]^2*y[466]) - (y[27]*y[1050])/
     (36*y[3]*y[18]*y[466]) - (y[28]*y[29]*y[1051])/(6*y[188]*y[415]) + 
    (13*y[28]*y[1052])/(36*y[3]*y[466]^2) + (13*y[2]*y[28]*y[1053])/
     (36*y[466]^2) - (8*y[1068])/9 + y[1107]/(36*y[1]*y[7]) + 
    y[1108]/(6*y[1]*y[9]) + y[1109]/(y[7]*y[17]) + 
    y[1110]/(y[1]*y[7]*y[17]) + y[1111]/(36*y[7]) + 
    y[1112]/(36*y[3]*y[466]) + y[1113]/(6*y[4]) + y[1114]/(36*y[466]) + 
    y[1115]/(y[18]*y[466]) + y[1116]/(6*y[1]*y[188]) + y[1117]/(6*y[188]), 
  f[270] -> y[28]/(3*y[2]*y[3]*y[9]*y[16]) + y[28]/(6*y[7]*y[17]^2) - 
    y[28]/(6*y[1]*y[7]*y[17]^2) - (y[21]*y[27]^2*y[57])/(y[18]*y[124]) - 
    (y[2]^2*y[3]*y[27]*y[28]^2)/(3*y[9]*y[188]^2) - 
    (y[2]*y[15]*y[27]*y[28])/(3*y[9]*y[188]) + (y[1]*y[21]*y[27]^2*y[57])/
     (3*y[18]*y[188]) + y[189]/(3*y[1]*y[2]*y[9]*y[16]) + 
    (y[27]^3*y[28]*y[57])/(6*y[3]^2*y[18]*y[466]^2) - 
    (y[9]*y[18])/(2*y[1]*y[466]) - (2*y[9]^2*y[505])/y[27] + 
    (2*y[9]^2*y[506])/y[27] + (y[27]^2*y[974])/(6*y[3]^2*y[18]*y[466]) - 
    (y[974]*y[1025])/(6*y[3]^2*y[466]) - y[1042]/(3*y[16]) + 
    (y[28]*y[57]*y[1047])/(6*y[3]^2*y[466]^2) + y[1068]/3 + y[1118] + 
    (y[9]*y[1119])/(y[1]*y[124]) + y[1120]/6 + y[1121]/6 + 
    y[1122]/(y[1]*y[7]) + y[1123]/y[7] + (y[27]^2*y[28]*y[1124])/
     (6*y[3]*y[18]*y[466]^2) + y[1125]/(6*y[3]*y[466]) + 
    (y[27]*y[1126])/(6*y[3]*y[18]*y[466]) + y[1127]/y[124] + 
    (y[28]*y[1128])/(6*y[3]*y[466]^2) + (y[27]*y[28]*y[1129])/
     (6*y[18]*y[466]^2) + y[1130]/(6*y[18]*y[466]) + y[1131]/(6*y[466]) + 
    (y[28]*y[1132])/(6*y[466]^2) + y[1133]/(3*y[188]) + 
    (y[28]*y[1134])/(3*y[188]^2), 
  f[272] -> 1/(2*y[1]) - (5*y[27])/(12*y[1]*y[2]*y[9]*y[16]) + 
    (5*y[28])/(12*y[2]*y[3]*y[9]*y[16]) + (5*y[28])/(24*y[7]*y[17]^2) - 
    (5*y[28])/(24*y[1]*y[7]*y[17]^2) - (y[21]*y[27]^2*y[57])/
     (2*y[18]*y[124]) - (y[2]^2*y[3]*y[27]*y[28]^2)/(6*y[9]*y[188]^2) - 
    (y[2]*y[15]*y[27]*y[28])/(6*y[9]*y[188]) + (y[1]*y[21]*y[27]^2*y[57])/
     (6*y[18]*y[188]) + (5*y[27]^3*y[28]*y[57])/(24*y[3]^2*y[18]*y[466]^2) + 
    (y[9]*y[18])/(8*y[1]*y[466]) - (y[9]^2*y[505])/y[27] + 
    (y[9]^2*y[506])/y[27] + (5*y[27]^2*y[974])/(24*y[3]^2*y[18]*y[466]) - 
    (5*y[974]*y[1025])/(24*y[3]^2*y[466]) - (5*y[1042])/(12*y[16]) + 
    (5*y[28]*y[57]*y[1047])/(24*y[3]^2*y[466]^2) + (5*y[1068])/12 + 
    (y[9]*y[1119])/(2*y[1]*y[124]) + (5*y[1121])/24 + y[1127]/(2*y[124]) + 
    y[1133]/(6*y[188]) + (y[28]*y[1134])/(6*y[188]^2) - (5*y[1135])/24 + 
    y[1136]/(24*y[1]*y[7]) + y[1137]/(24*y[7]) + (y[27]^2*y[28]*y[1138])/
     (24*y[3]*y[18]*y[466]^2) + (y[27]*y[1139])/(24*y[3]*y[18]*y[466]) + 
    (y[28]*y[1140])/(24*y[3]*y[466]^2) + y[1141]/(24*y[18]*y[466]) + 
    (y[27]*y[28]*y[1142])/(24*y[18]*y[466]^2) + y[1143]/(24*y[3]*y[466]) + 
    y[1144]/(24*y[466]) + (y[28]*y[1145])/(24*y[466]^2), 
  f[276] -> 1/(3*y[1]*y[16]) + y[18]/(2*y[7]) - y[28]/(3*y[1]*y[9]^2*y[16]) + 
    (y[28]*y[47])/(3*y[3]*y[9]*y[16]) + y[189]/(3*y[1]*y[9]*y[16]) - 
    (y[9]*y[18])/(6*y[710]) + (y[9]*y[18])/(6*y[1]*y[710]) + 
    y[828]/(2*y[1]*y[7]) + y[1146]/3, 
  f[279] -> -59/(72*y[1]) - 1/(24*y[1]*y[7]*y[17]) + 
    (25*y[13]*y[17])/(36*y[2]*y[5]) + (59*y[28])/(72*y[1]*y[9]) + 
    (47*y[28])/(72*y[3]*y[9]) - (y[16]*y[27]^2*y[57])/(24*y[4]*y[18]) - 
    (y[27]*y[57])/(24*y[3]^2*y[18]*y[64]) - (25*y[92])/36 - 
    y[28]/(6*y[1]*y[170]) + y[28]^2/(6*y[7]*y[170]) - 
    y[28]^2/(6*y[1]*y[7]*y[170]) + (y[28]*y[57])/(6*y[4]*y[170]) + 
    (y[57]*y[309])/(24*y[3]^2*y[64]) + (y[27]^2*y[57])/
     (24*y[3]^2*y[18]*y[466]) + y[1020]/24 - (y[57]*y[1025])/
     (24*y[3]^2*y[466]) + (y[27]*y[1026])/(24*y[3]*y[18]*y[466]) - 
    (y[2]*y[1027])/(24*y[466]) + (25*y[1028])/(36*y[3]*y[5]) + 
    y[1029]/(24*y[1]*y[4]*y[30]) + (25*y[1030])/(36*y[5]) + 
    y[1033]/(24*y[1]*y[2]*y[30]) + y[1037]/(24*y[3]*y[64]) + 
    y[1081]/(24*y[2]*y[30]) + y[1088]/(24*y[4]*y[30]) + y[1147]/(72*y[7]) + 
    y[1148]/(72*y[1]*y[4]) + y[1149]/(24*y[3]*y[18]*y[64]) + 
    y[1150]/(72*y[1]*y[7]) + y[1151]/(24*y[3]*y[466]) + y[1152]/(24*y[18]) + 
    (y[2]*y[1153])/(24*y[18]*y[466]) + y[1154]/(24*y[18]*y[64]) + 
    y[1155]/(72*y[4]) + y[1156]/(24*y[64]), 
  f[289] -> -((y[9]^3*y[69])/(y[1]*y[27]*y[124]^2)) + 
    (y[9]^3*y[122])/(y[27]*y[124]^2) - (y[9]^3*y[505])/y[27]^2 + 
    (5*y[9]^2*y[505])/(2*y[27]) + (y[9]^3*y[506])/y[27]^2 - 
    (5*y[9]^2*y[506])/(2*y[27]) + y[1157]/(6*y[1]) + y[1158]/(6*y[7]) + 
    y[1159]/(6*y[1]*y[7]) + (y[9]*y[1160])/(6*y[124]) - 
    (y[9]*y[1161])/(6*y[1]*y[124]) - (y[9]^2*y[69]*y[1162])/
     (2*y[1]*y[124]^2) + (y[9]^2*y[1163])/(2*y[124]^2), 
  f[292] -> -43/24 - 1/(12*y[1]*y[17]) + 1/(24*y[7]*y[17]) - 
    1/(24*y[1]*y[7]*y[17]) - (35*y[13]*y[17])/(36*y[2]*y[5]) + 
    y[9]^3/(2*y[7]*y[27]) - y[9]^3/(2*y[1]*y[7]*y[27]) - 
    y[9]^2/(4*y[1]*y[25]*y[27]) - (y[9]^2*y[15])/(4*y[25]*y[27]) - 
    (5*y[28])/(36*y[9]) - (5*y[28])/(6*y[1]*y[9]) - 
    (35*y[28])/(36*y[3]*y[9]) + (y[27]*y[28])/(4*y[1]*y[9]*y[25]) + 
    (y[15]*y[27]*y[28])/(4*y[9]*y[25]) + (5*y[38])/6 + 
    (y[3]*y[9]^2)/(4*y[25]*y[27]*y[57]) + y[22]/(4*y[1]*y[25]*y[57]*y[66]) + 
    1/(4*y[1]*y[25]*y[27]*y[57]*y[66]) + y[117]/(24*y[1]*y[2]) - 
    (y[3]*y[9]^2)/(4*y[27]*y[57]*y[124]) - 
    1/(4*y[1]*y[27]*y[57]*y[66]*y[124]) + y[82]/(4*y[1]*y[57]*y[66]*y[124]) + 
    y[301]/(4*y[25]*y[27]*y[57]*y[66]) + y[305]/(4*y[1]*y[27]*y[57]*y[124]) + 
    y[310]/(4*y[1]*y[25]*y[27]*y[57]) + y[629]/(4*y[27]*y[57]*y[66]*y[124]) + 
    (y[9]^2*y[692])/(4*y[27]*y[124]) + (19*y[9]*y[18])/(72*y[710]) - 
    (19*y[9]*y[18])/(72*y[1]*y[710]) - (35*y[1028])/(36*y[3]*y[5]) - 
    (35*y[1030])/(36*y[5]) + y[1065]/(24*y[4]*y[30]^2) + 
    y[1066]/(24*y[2]*y[30]^2) + y[1164]/(24*y[1]*y[4]) + y[1165]/(24*y[1]) + 
    y[1166]/(24*y[4]) + y[1167]/(4*y[25]) + y[1168]/(4*y[1]*y[25]) + 
    (y[9]*y[1169])/(4*y[25]*y[57]) + y[1170]/(4*y[1]*y[25]*y[57]) + 
    y[1171]/(4*y[1]*y[57]*y[124]) + (y[9]^2*y[1172])/(4*y[1]*y[27]*y[124]) + 
    (y[9]*y[1173])/(4*y[57]*y[124]) + y[1174]/(4*y[1]*y[4]*y[25]) + 
    y[1175]/(72*y[1]*y[7]) + y[1176]/(4*y[25]*y[57]*y[66]) + 
    y[1177]/(4*y[57]*y[66]*y[124]) + (y[9]*y[1178])/(8*y[1]*y[124]) + 
    (y[9]*y[1179])/(8*y[124]) + y[1180]/(24*y[1]*y[4]*y[30]) + 
    y[1181]/(24*y[1]*y[2]*y[30]) + y[1182]/(24*y[2]*y[30]) + 
    y[1183]/(72*y[7]) + (y[28]*y[1184])/(24*y[17]) - 
    (y[28]*y[1185])/(24*y[17]) + y[1186]/(4*y[4]*y[25]) + 
    y[1187]/(24*y[4]*y[30]) + y[1188]/(24*y[1]*y[2]*y[30]^2) + 
    y[1189]/(24*y[1]*y[4]*y[30]^2), f[298] -> (y[2]*y[16])/(6*y[1]*y[4]) - 
    (y[1]*y[17])/(2*y[2]*y[5]) - (y[3]*y[18])/(2*y[7]) - 
    y[28]/(6*y[1]*y[9]) - (y[16]*y[27]^2*y[57])/(6*y[4]*y[18]) + 
    (y[3]^2*y[9]*y[18])/(2*y[7]*y[67]) + (y[1]*y[3]*y[18]*y[66])/
     (2*y[5]*y[67]) + (y[2]*y[3]*y[27]*y[28])/(6*y[9]*y[188]) - 
    (y[16]*y[421])/(6*y[4]) - (y[27]^2*y[57])/(6*y[3]*y[18]*y[466]) + 
    (y[27]*y[474])/(6*y[18]*y[466]) + (y[57]*y[1025])/(6*y[3]*y[466]) + 
    y[1190]/6 + y[1191]/(6*y[18]) + y[1192]/(6*y[466]) + y[1193]/(6*y[188]), 
  f[304] -> 1/(3*y[1]*y[16]) + y[18]/(3*y[7]) - y[28]/(3*y[1]*y[9]^2*y[16]) + 
    (y[28]*y[47])/(3*y[3]*y[9]*y[16]) + y[189]/(3*y[1]*y[9]*y[16]) + 
    y[828]/(3*y[1]*y[7]) + y[1146]/3, 
  f[307] -> y[16]/(12*y[1]*y[2]) + 1/(6*y[1]*y[17]) - 1/(12*y[7]*y[17]) + 
    1/(12*y[1]*y[7]*y[17]) + (y[13]*y[17])/(4*y[2]*y[5]) - 
    (y[27]*y[28])/(y[1]*y[9]*y[25]) - (y[15]*y[27]*y[28])/(y[9]*y[25]) + 
    (y[28]*y[100])/(4*y[9]) + y[156]/4 + y[464]/(y[1]*y[25]) + y[465]/y[25] - 
    (y[9]^2*y[470])/y[27] + (y[9]^2*y[471])/y[27] + 
    y[473]/(y[1]*y[4]*y[25]) + y[475]/(y[4]*y[25]) + y[1028]/(4*y[3]*y[5]) + 
    y[1030]/(4*y[5]) + y[1059]/(12*y[1]*y[2]*y[30]^2) + 
    y[1062]/(12*y[1]*y[4]*y[30]^2) + y[1093]/(12*y[1]) + 
    y[1099]/(12*y[1]*y[2]*y[30]) + y[1100]/(12*y[2]*y[30]) + 
    y[1101]/(12*y[1]*y[4]*y[30]) + y[1103]/(12*y[4]*y[30]) + 
    y[1105]/(12*y[4]*y[30]^2) + y[1106]/(12*y[2]*y[30]^2) - 
    (y[28]*y[1184])/(12*y[17]) + (y[28]*y[1185])/(12*y[17]) + 
    y[1194]/(12*y[1]*y[7]) + y[1195]/(12*y[4]) + y[1196]/(12*y[7]) + 
    y[1197]/(12*y[1]*y[4]), f[308] -> (y[13]*y[17])/(6*y[2]*y[5]) - 
    (y[9]^3*y[15])/(2*y[25]^2*y[27]) + (y[27]*y[28])/(4*y[1]*y[9]*y[25]) + 
    (y[15]*y[27]*y[28])/(4*y[9]*y[25]) - (y[27]^2*y[28])/
     (2*y[1]*y[9]*y[25]^2) + (y[28]*y[100])/(6*y[9]) + 
    (y[27]^2*y[28]*y[104])/(2*y[9]*y[25]^2) - 
    (y[9]^3*y[69])/(y[1]*y[27]*y[124]^2) + (y[9]^3*y[122])/(y[27]*y[124]^2) - 
    y[9]^3/(y[27]^2*y[124]) + y[9]^3/(y[1]*y[27]^2*y[124]) + 
    (5*y[9]^2)/(2*y[27]*y[124]) - (5*y[9]^2)/(2*y[1]*y[27]*y[124]) + 
    y[156]/6 + y[640]/(2*y[4]*y[25]^2) + y[1028]/(6*y[3]*y[5]) + 
    y[1030]/(6*y[5]) + y[1158]/(12*y[7]) + y[1159]/(12*y[1]*y[7]) + 
    (y[9]*y[1160])/(6*y[124]) - (y[9]*y[1161])/(6*y[1]*y[124]) - 
    (y[9]^2*y[69]*y[1162])/(2*y[1]*y[124]^2) + (y[9]^2*y[1163])/
     (2*y[124]^2) + y[1198]/y[1] + y[1199]/(12*y[1]*y[4]) + 
    y[1200]/(12*y[4]) + y[1201]/(y[1]*y[25]^2) + y[1202]/(2*y[25]^2) + 
    y[1203]/(4*y[25]) + y[1204]/(4*y[1]*y[25]) + 
    y[1205]/(2*y[1]*y[4]*y[25]^2) + (y[9]^3*y[1206])/(2*y[27]^2) - 
    (5*y[9]^2*y[1206])/(4*y[27]) + (5*y[9]^2*y[1206])/(4*y[1]*y[27]) - 
    (y[9]^3*y[1207])/(2*y[1]*y[27]) + y[1208]/(4*y[1]*y[4]*y[25]) + 
    y[1209]/(4*y[4]*y[25]), f[327] -> -5/(18*y[1]*y[9]) + 1/(9*y[1]*y[16]) - 
    1/(9*y[3]*y[16]) - 13/(36*y[2]*y[3]*y[16]) - 
    (5*y[28])/(18*y[1]*y[9]^2*y[16]) + (4*y[28])/(9*y[2]*y[3]*y[9]*y[16]) + 
    y[28]/(12*y[7]*y[17]^2) - y[28]/(12*y[1]*y[7]*y[17]^2) - 
    (y[21]*y[27]^2*y[57])/(4*y[18]*y[124]) - (y[2]^2*y[3]*y[27]*y[28]^2)/
     (12*y[9]*y[188]^2) - (y[2]*y[15]*y[27]*y[28])/(12*y[9]*y[188]) + 
    (y[1]*y[21]*y[27]^2*y[57])/(12*y[18]*y[188]) + 
    y[189]/(6*y[1]*y[2]*y[9]*y[16]) + (y[27]^3*y[28]*y[57])/
     (12*y[3]^2*y[18]*y[466]^2) + (y[9]^2*y[309]*y[505])/(2*y[27]) - 
    (y[9]^2*y[309]*y[506])/(2*y[27]) + (y[27]^2*y[974])/
     (12*y[3]^2*y[18]*y[466]) - (y[974]*y[1025])/(12*y[3]^2*y[466]) + 
    (y[28]*y[57]*y[1047])/(12*y[3]^2*y[466]^2) - (y[9]*y[309]*y[1119])/
     (4*y[1]*y[124]) + y[1121]/12 + y[1133]/(12*y[188]) + 
    (y[28]*y[1134])/(12*y[188]^2) + y[1210]/12 - y[1211]/(6*y[3]*y[16]) + 
    y[1212]/6 + y[1213]/(18*y[1]*y[9]*y[16]) + y[1214]/(12*y[1]*y[4]) + 
    y[1215]/(12*y[4]) + y[1216]/(12*y[1]) + y[1217]/(18*y[3]*y[9]*y[16]) + 
    (y[27]^2*y[28]*y[1218])/(12*y[3]*y[18]*y[466]^2) + 
    y[1219]/(12*y[3]*y[466]) + (y[27]*y[1220])/(12*y[3]*y[18]*y[466]) + 
    y[1221]/(4*y[124]) + (y[28]*y[1222])/(12*y[3]*y[466]^2) + 
    y[1223]/(36*y[7]) + y[1224]/(36*y[1]*y[7]) + y[1225]/(12*y[18]*y[466]) - 
    (y[27]*y[28]*y[1226])/(12*y[18]*y[466]^2) + y[1227]/(12*y[466]) + 
    (y[28]*y[1228])/(12*y[466]^2), 
  f[331] -> 41/36 + (5*y[17])/(18*y[2]*y[3]*y[5]) + 
    (y[3]^2*y[9]*y[18])/(4*y[7]^2) + (5*y[22])/(18*y[1]*y[9]) + 
    (y[3]*y[9]^2)/(2*y[7]*y[27]) + (5*y[27])/(18*y[1]*y[9]*y[16]) - 
    (4*y[38])/9 + (5*y[47])/(18*y[3]*y[16]) - (5*y[28]*y[47])/
     (18*y[3]*y[9]*y[16]) - (y[1]*y[3]^2*y[9]*y[18]*y[66])/(4*y[5]*y[67]^2) - 
    (y[3]*y[9]^2)/(2*y[27]*y[124]) - (y[21]*y[27]^2*y[57])/(4*y[18]*y[124]) - 
    (y[2]^2*y[3]*y[27]*y[28]^2)/(12*y[9]*y[188]^2) - 
    (y[2]*y[15]*y[27]*y[28])/(12*y[9]*y[188]) + (y[1]*y[21]*y[27]^2*y[57])/
     (12*y[18]*y[188]) - (y[17]*y[272])/(36*y[2]*y[5]) - 
    (y[3]^3*y[9]^2*y[18]*y[278])/(4*y[7]*y[67]) - (5*y[514])/(18*y[1]*y[4]) - 
    (5*y[829])/(18*y[1]) + (5*y[1028])/(18*y[3]*y[5]) + 
    (5*y[1030])/(18*y[5]) + y[1133]/(12*y[188]) + 
    (y[28]*y[1134])/(12*y[188]^2) + y[1191]/(6*y[18]) + 
    (y[27]*y[1229])/(6*y[4]*y[18]) + (5*y[28]*y[1230])/(18*y[9]) + 
    (y[3]*y[1231])/(2*y[7]) - (y[3]^2*y[9]*y[1232])/(4*y[7]*y[67]) + 
    (y[1]*y[3]*y[66]*y[1233])/(4*y[5]*y[67]) + (y[57]*y[1234])/(4*y[124]) + 
    y[1235]/(18*y[4]), f[334] -> 1/(2*y[1]) - 5/(18*y[1]*y[9]) + 
    1/(9*y[1]*y[16]) - 1/(9*y[3]*y[16]) - 13/(36*y[2]*y[3]*y[16]) - 
    (5*y[28])/(18*y[1]*y[9]^2*y[16]) + (4*y[28])/(9*y[2]*y[3]*y[9]*y[16]) + 
    y[28]/(12*y[7]*y[17]^2) - y[28]/(12*y[1]*y[7]*y[17]^2) - 
    (y[21]*y[27]^2*y[57])/(4*y[18]*y[124]) - (y[2]^2*y[3]*y[27]*y[28]^2)/
     (12*y[9]*y[188]^2) - (y[2]*y[15]*y[27]*y[28])/(12*y[9]*y[188]) + 
    (y[1]*y[21]*y[27]^2*y[57])/(12*y[18]*y[188]) + 
    y[189]/(6*y[1]*y[2]*y[9]*y[16]) + (y[27]^3*y[28]*y[57])/
     (12*y[3]^2*y[18]*y[466]^2) - (y[9]^2*y[505])/y[27] + 
    (y[9]^2*y[506])/y[27] + (19*y[9]*y[18])/(36*y[710]) - 
    (19*y[9]*y[18])/(36*y[1]*y[710]) + (y[27]^2*y[974])/
     (12*y[3]^2*y[18]*y[466]) - (y[974]*y[1025])/(12*y[3]^2*y[466]) + 
    (y[28]*y[57]*y[1047])/(12*y[3]^2*y[466]^2) + 
    (y[9]*y[1119])/(2*y[1]*y[124]) + y[1121]/12 + y[1133]/(12*y[188]) + 
    (y[28]*y[1134])/(12*y[188]^2) + y[1194]/(12*y[1]*y[7]) + 
    y[1196]/(12*y[7]) + y[1210]/12 - y[1211]/(6*y[3]*y[16]) + y[1212]/6 + 
    y[1213]/(18*y[1]*y[9]*y[16]) + y[1217]/(18*y[3]*y[9]*y[16]) + 
    (y[27]^2*y[28]*y[1218])/(12*y[3]*y[18]*y[466]^2) + 
    y[1219]/(12*y[3]*y[466]) + (y[27]*y[1220])/(12*y[3]*y[18]*y[466]) + 
    (y[28]*y[1222])/(12*y[3]*y[466]^2) + y[1225]/(12*y[18]*y[466]) - 
    (y[27]*y[28]*y[1226])/(12*y[18]*y[466]^2) + y[1227]/(12*y[466]) + 
    (y[28]*y[1228])/(12*y[466]^2) + y[1236]/(4*y[124]), 
  f[340] -> y[28]/(6*y[2]*y[3]*y[9]*y[16]) - (y[21]*y[27]^2*y[57])/
     (4*y[18]*y[124]) - (y[2]^2*y[3]*y[27]*y[28]^2)/(12*y[9]*y[188]^2) - 
    (y[2]*y[15]*y[27]*y[28])/(12*y[9]*y[188]) + (y[1]*y[21]*y[27]^2*y[57])/
     (12*y[18]*y[188]) + y[189]/(6*y[1]*y[2]*y[9]*y[16]) + 
    (y[27]^3*y[28]*y[57])/(12*y[3]^2*y[18]*y[466]^2) + 
    (y[27]^2*y[974])/(12*y[3]^2*y[18]*y[466]) - 
    (y[974]*y[1025])/(12*y[3]^2*y[466]) - y[1042]/(6*y[16]) + 
    y[1044]/(6*y[3]*y[16]) + (y[28]*y[57]*y[1047])/(12*y[3]^2*y[466]^2) - 
    y[1094]/(12*y[2]*y[16]) + y[1095]/(12*y[2]*y[16]) + y[1133]/(12*y[188]) + 
    (y[28]*y[1134])/(12*y[188]^2) + y[1214]/(12*y[1]*y[4]) + 
    y[1215]/(12*y[4]) + (y[27]^2*y[28]*y[1218])/(12*y[3]*y[18]*y[466]^2) + 
    y[1219]/(12*y[3]*y[466]) + (y[27]*y[1220])/(12*y[3]*y[18]*y[466]) + 
    (y[28]*y[1222])/(12*y[3]*y[466]^2) + y[1225]/(12*y[18]*y[466]) - 
    (y[27]*y[28]*y[1226])/(12*y[18]*y[466]^2) + y[1227]/(12*y[466]) + 
    (y[28]*y[1228])/(12*y[466]^2) + y[1237]/(12*y[1]) + 
    y[28]/(12*y[17]*y[1239]) - y[28]/(12*y[1]*y[17]*y[1239]) + 
    y[1238]/(12*y[1239]) + y[1240]/(12*y[1]*y[1239]) - 
    (y[9]*y[1241])/(4*y[1]*y[124]) + y[1242]/(4*y[124]), 
  f[346] -> -1/2*y[9]^2/(y[1]*y[25]*y[27]) - (y[9]^2*y[15])/(2*y[25]*y[27]) - 
    (5*y[28])/(18*y[9]) + (5*y[28])/(18*y[1]*y[9]) + 
    (y[27]*y[28])/(2*y[1]*y[9]*y[25]) + (y[15]*y[27]*y[28])/(2*y[9]*y[25]) - 
    1/(2*y[1]*y[25]*y[27]*y[57]*y[66]) + y[9]^2/(2*y[1]*y[27]*y[124]) + 
    (y[9]^2*y[15])/(2*y[27]*y[124]) - (y[9]^2*y[57])/(4*y[3]*y[124]) + 
    1/(2*y[1]*y[27]*y[57]*y[66]*y[124]) - (y[9]*y[170]^2)/(4*y[4]*y[124]) + 
    (y[9]*y[170]^2)/(4*y[1]*y[4]*y[124]) + 
    y[301]/(2*y[1]*y[25]*y[27]*y[57]) + y[305]/(2*y[27]*y[57]*y[66]*y[124]) + 
    y[310]/(2*y[25]*y[27]*y[57]*y[66]) + (y[9]^2*y[354])/
     (2*y[25]*y[27]*y[57]) + (y[9]^2*y[363])/(2*y[27]*y[57]*y[124]) + 
    y[369]/(2*y[1]*y[25]*y[57]*y[66]) + y[371]/(2*y[1]*y[57]*y[66]*y[124]) + 
    (y[9]^2*y[170]^2*y[483])/(2*y[4]*y[27]) - (y[9]^2*y[170]^2*y[484])/
     (2*y[4]*y[27]) + y[629]/(2*y[1]*y[27]*y[57]*y[124]) - 
    (19*y[9]*y[18])/(36*y[710]) - (19*y[9]*y[170]^2)/(36*y[4]*y[710]) + 
    (19*y[9]*y[170]^2)/(36*y[1]*y[4]*y[710]) + y[1167]/(2*y[25]) + 
    y[1168]/(2*y[1]*y[25]) + y[1243]/36 + y[1244]/(36*y[4]) + 
    (y[9]*y[1245])/(2*y[25]*y[57]) + (y[9]*y[1246])/(2*y[57]*y[124]) + 
    y[1247]/(2*y[1]*y[25]*y[57]) + y[1248]/(2*y[1]*y[57]*y[124]) + 
    y[1249]/(36*y[1]) + y[1250]/(36*y[1]*y[4]) + 
    y[1251]/(2*y[1]*y[4]*y[25]) + (y[9]*y[1252])/(4*y[124]) + 
    y[1253]/(2*y[25]*y[57]*y[66]) + y[1254]/(2*y[57]*y[66]*y[124]) + 
    (y[9]*y[1255])/(4*y[1]*y[124]) + y[1256]/(2*y[4]*y[25]), 
  f[362] -> -8 + 8/(3*y[16]) + (8*y[2]*y[22])/(y[1]*y[9]^3) + 
    (8*y[2]*y[28]^3)/(3*y[9]^4*y[16]) - (8*y[9]^2*y[69])/
     (y[1]*y[7]*y[27]^2) + (28*y[9]*y[69])/(y[1]*y[7]*y[27]) - 
    (8*y[9]^2*y[69]^2)/(y[1]*y[27]*y[124]^2) + (8*y[9]^2*y[69])/
     (y[1]*y[27]^2*y[124]) - (28*y[9]*y[69])/(y[1]*y[27]*y[124]) + 
    4*y[2]*y[292] + (8*y[2]*y[371])/(3*y[1]*y[9]^4*y[16]) + 
    (8*y[2])/(3*y[1]*y[9]^4*y[16]*y[415]) - (8*y[28])/(3*y[16]*y[415]) - 
    (8*y[28]^2)/(y[2]*y[9]*y[16]*y[415]) + 
    (8*y[28]^3)/(3*y[2]*y[9]^2*y[16]*y[415]) - 
    (4*y[27]^2*y[28]^2*y[57]*y[421]^2)/(y[1]*y[124]^2*y[420]) - 
    (8*y[2]^2)/(y[1]*y[9]^3*y[424]) + (8*y[2]^2*y[28]^6)/
     (3*y[9]^3*y[415]*y[424]) + (8*y[9]^2*y[600])/(y[7]*y[27]^2) - 
    (28*y[9]*y[600])/(y[7]*y[27]) - (8*y[9]^2*y[600])/(y[27]^2*y[124]) + 
    (28*y[9]*y[600])/(y[27]*y[124]) - (8*y[9]^2*y[964])/(y[27]*y[124]^2) + 
    (8*y[974])/(3*y[1]*y[9]^3*y[16]*y[415]) + (8*y[28]*y[976])/
     (3*y[1]*y[9]^2*y[16]) + (8*y[992])/(3*y[1]*y[9]^3*y[16]) + 
    (8*y[57]*y[994])/(3*y[1]*y[16]) - (8*y[2]*y[28]^2*y[1257])/(3*y[9]^3) + 
    (8*y[28]*y[1258])/(y[9]^2*y[16]) - (8*y[28]^2*y[1259])/(3*y[9]^3*y[16]) + 
    (8*y[28]*y[1260])/(3*y[9]*y[16]*y[415]) - (8*y[1261])/(3*y[9]*y[16]) + 
    y[1262]/(y[2]*y[16]*y[415]) + (8*y[1263])/(3*y[1]*y[9]*y[16]) - 
    (4*y[9]^2*y[1264])/y[124]^2 + (12*y[9]*y[1265])/y[124] + 
    (4*y[9]^2*y[66]*y[1266])/(y[124]*y[420]^2) - 
    (4*y[1]*y[9]^2*y[66]*y[1266])/(y[420]^2*y[424]) - 
    (4*y[2]*y[1267])/(3*y[1]*y[9]^2*y[424]) - 
    (4*y[1268])/(3*y[1]*y[9]*y[424]) - (8*y[2]*y[28]^5*y[1269])/
     (3*y[9]^2*y[415]*y[424]) + (4*y[9]*y[66]*y[1270])/(3*y[420]*y[424]) - 
    (8*y[28]*y[1271])/(3*y[9]^2*y[16]*y[415]) - 
    (8*y[2]*y[1272])/(3*y[9]^4*y[16]*y[415]) - (4*y[1273])/y[1] + 
    (8*y[28]^4*y[1274])/(3*y[9]*y[415]*y[424]) + 
    (4*y[1275])/(3*y[1]*y[9]^2) + (4*y[1276])/(3*y[1]*y[9]) - 
    (4*y[27]*y[28]*y[1277])/(3*y[1]*y[124]*y[420]) + 
    (8*y[1278])/(3*y[9]^3*y[16]*y[415]) - (8*y[2]^2*y[1279])/
     (3*y[9]^3*y[424]) + (8*y[1280])/(3*y[415]*y[424]) - 
    (4*y[1281])/(y[1]*y[7]) + (4*y[28]*y[1282])/(3*y[9]^2) - 
    (4*y[1283])/(3*y[1]*y[124]) - (4*y[1284])/(3*y[9]) + 
    (4*y[1285])/(y[124]^2*y[420]) - (4*y[1286])/(y[1]*y[124]^2) + 
    (4*y[1287])/(3*y[124]*y[420]) + y[1288]/(3*y[1]*y[424]) + 
    (4*y[1289])/y[7] + (4*y[1290])/(3*y[9]*y[424]) - 
    (4*y[2]*y[1291])/(3*y[9]^2*y[424]) - (4*y[1292])/(3*y[424]), 
  f[378] -> 2365/1296 - 1/(2*y[1]*y[4]) + (4345*y[1]*y[3])/(1296*y[4]*y[5]) + 
    5029/(648*y[9]) + 5029/(1296*y[3]*y[9]) - (4345*y[13])/(1296*y[2]*y[5]) + 
    (4345*y[16])/(1296*y[3]*y[5]) + 19/(36*y[7]*y[17]) - 
    19/(36*y[1]*y[7]*y[17]) - 5029/(648*y[9]*y[18]) - 
    5029/(1296*y[3]*y[9]*y[18]) + (4345*y[13])/(1296*y[2]*y[5]*y[18]) - 
    (4345*y[16])/(1296*y[3]*y[5]*y[18]) - (4345*y[16]*y[19])/
     (1296*y[5]*y[18]) - (4345*y[1]*y[3]*y[21])/(1296*y[4]*y[5]*y[18]) - 
    (19*y[18])/(36*y[2]*y[30]) + (19*y[18])/(36*y[1]*y[2]*y[30]) + 
    (37*y[38])/36 - (19*y[27]*y[57])/(36*y[3]^2*y[18]*y[64]) + 
    (4345*y[16]*y[168])/(1296*y[5]) + (19*y[57]*y[309])/(36*y[3]^2*y[64]) + 
    (19*y[27]^2*y[57])/(36*y[3]^2*y[18]*y[466]) + (y[9]^2*y[470])/(2*y[27]) - 
    (y[9]^2*y[471])/(2*y[27]) + y[828]/(2*y[1]*y[4]*y[25]) - 
    (19*y[57]*y[1025])/(36*y[3]^2*y[466]) + y[1293]/(y[1]*y[7]) + 
    y[1294]/y[7] + (19*y[1295])/(36*y[3]*y[64]) + (19*y[1296])/(36*y[64]) + 
    y[1297]/(1296*y[4]*y[18]) + y[1298]/(1296*y[18]) + y[1299]/(y[1]*y[25]) + 
    y[1300]/(2*y[25]) + (19*y[1301])/(36*y[1]*y[4]*y[30]) - 
    (19*y[1302])/(36*y[3]*y[466]) + (19*y[27]*y[1303])/(36*y[18]*y[466]) - 
    (19*y[1304])/(36*y[4]*y[30]) + y[1305]/(2*y[4]*y[25]) + 
    (19*y[1306])/(36*y[466]) + (19*y[27]*y[1307])/(36*y[3]*y[18]*y[466]) - 
    (19*y[1308])/(36*y[3]*y[18]*y[64]) + y[1309]/(1296*y[4]) - 
    (19*y[1310])/(36*y[18]*y[64]), f[390] -> -1/8*(y[1]*y[3])/(y[4]*y[5]) + 
    y[13]/(8*y[2]*y[5]) + y[16]/(8*y[3]*y[5]*y[18]) + 
    (y[16]*y[19])/(8*y[5]*y[18]) + (y[1]*y[3]*y[21])/(8*y[4]*y[5]*y[18]) - 
    y[28]/(24*y[2]*y[17]*y[30]) + y[28]/(24*y[1]*y[2]*y[17]*y[30]) - 
    y[38]/(24*y[1]*y[4]) - (y[27]^2*y[57])/(24*y[3]^2*y[18]*y[64]^2) + 
    y[117]/(8*y[3]*y[5]) - (y[16]*y[168])/(8*y[5]) + y[622]/(12*y[4]) - 
    (y[27]*y[974])/(24*y[3]^2*y[18]*y[64]) + (y[309]*y[974])/
     (24*y[3]^2*y[64]) + (y[57]*y[1025])/(24*y[3]^2*y[64]^2) + 
    y[1094]/(24*y[2]*y[16]) + y[1311]/(24*y[3]*y[64]) + y[1312]/(24*y[64]) + 
    y[1313]/12 - y[1314]/(12*y[16]) - y[1315]/(24*y[2]) + 
    y[1316]/(24*y[3]*y[64]^2) + y[1317]/(12*y[18]) - y[1318]/(8*y[2]*y[18]) + 
    y[1319]/(24*y[3]*y[18]*y[64]) + (y[3]*y[1320])/(12*y[4]*y[18]) + 
    y[1321]/(24*y[2]*y[30]) + y[1322]/(24*y[1]*y[2]*y[30]) + 
    y[1323]/(24*y[1]*y[2]*y[30]^2) + y[1324]/(24*y[18]*y[64]) - 
    (y[27]*y[1325])/(24*y[3]*y[18]*y[64]^2) + y[1326]/(24*y[1]*y[4]*y[30]) + 
    y[1327]/(24*y[4]*y[30]^2) + y[1328]/(24*y[4]*y[30]) + 
    y[1329]/(24*y[64]^2) + y[1330]/(24*y[2]*y[30]^2) + 
    y[1331]/(24*y[18]*y[64]^2) + y[1332]/(24*y[1]*y[4]*y[30]^2), 
  f[395] -> -1/3*1/y[9] + 13/(36*y[1]*y[2]*y[16]) - 13/(36*y[2]*y[3]*y[16]) + 
    1/(6*y[9]*y[18]) + 19/(36*y[2]*y[3]^2*y[16]*y[18]) + 
    17/(12*y[2]*y[3]*y[16]*y[18]) + (25*y[28])/(36*y[7]*y[17]^2) - 
    (25*y[28])/(36*y[1]*y[7]*y[17]^2) + (y[16]*y[27]*y[28]*y[57])/
     (6*y[4]*y[18]) + y[9]/(2*y[1]*y[124]) + (y[9]*y[15])/(2*y[124]) + 
    (y[2]*y[3]*y[28])/(6*y[9]*y[188]) - (y[17]*y[29])/(6*y[4]*y[415]) + 
    (13*y[27]^3*y[28]*y[57])/(36*y[3]^2*y[18]*y[466]^2) + 
    (y[9]^2*y[505])/(2*y[27]) - (y[9]^2*y[506])/(2*y[27]) - 
    (19*y[1043])/(36*y[2]*y[16]) + (13*y[28]*y[57]*y[1047])/
     (36*y[3]^2*y[466]^2) + (y[27]^2*y[1048])/(36*y[3]^2*y[18]*y[466]) - 
    (y[1025]*y[1048])/(36*y[3]^2*y[466]) + (y[28]*y[29]*y[1051])/
     (6*y[188]*y[415]) + y[1109]/(y[1]*y[7]*y[17]) + y[1110]/(y[7]*y[17]) + 
    (13*y[27]^2*y[28]*y[1303])/(36*y[18]*y[466]^2) + 
    (13*y[27]^2*y[28]*y[1307])/(36*y[3]*y[18]*y[466]^2) - 
    (8*y[1333])/(9*y[16]) + (8*y[1334])/9 + y[1335]/(36*y[7]) + 
    y[1336]/(36*y[1]*y[7]) + (y[27]*y[1337])/(36*y[18]*y[466]) + 
    y[1338]/(36*y[3]*y[466]) + y[1339]/(6*y[18]) + y[1340]/(6*y[4]) + 
    (y[27]*y[1341])/(36*y[3]*y[18]*y[466]) + y[1342]/(36*y[466]) - 
    (13*y[28]*y[1343])/(36*y[3]*y[466]^2) + (13*y[28]*y[1344])/
     (36*y[466]^2) + y[1345]/(6*y[188]), 
  f[402] -> -(y[9]^3/(y[7]*y[27]^3)) + y[9]^3/(y[1]*y[7]*y[27]^3) - 
    y[9]/(2*y[27]^2) - (2*y[9]^2)/(y[1]*y[7]*y[27]^2) + 1/(2*y[27]) + 
    y[9]/(y[1]*y[7]*y[27]) - (y[9]*y[69])/(y[1]*y[7]^2) + 
    (y[9]^4*y[69])/(y[1]*y[7]^2*y[27]^3) - (3*y[9]^3*y[69])/
     (y[1]*y[7]^2*y[27]^2) + (3*y[9]^2*y[69])/(y[1]*y[7]^2*y[27]) + 
    (y[9]*y[122])/y[7]^2 - (y[9]^4*y[122])/(y[7]^2*y[27]^3) + 
    (3*y[9]^3*y[122])/(y[7]^2*y[27]^2) - (3*y[9]^2*y[122])/(y[7]^2*y[27]) + 
    y[422]/(2*y[7]) - (y[43]*y[1346])/(3*y[16]) + (y[43]*y[1347])/3 - 
    (y[9]^2*y[1348])/(2*y[7]*y[27]^2) + (y[9]*y[1349])/(y[7]*y[27]), 
  f[405] -> 101/72 + 1/(6*y[1]*y[4]) + (25*y[1]*y[3])/(36*y[4]*y[5]) + 
    53/(36*y[9]) + 47/(72*y[3]*y[9]) - (25*y[13])/(36*y[2]*y[5]) + 
    (25*y[16])/(36*y[3]*y[5]) - 1/(24*y[7]*y[17]) + 1/(24*y[1]*y[7]*y[17]) - 
    53/(36*y[9]*y[18]) - 47/(72*y[3]*y[9]*y[18]) + 
    (25*y[13])/(36*y[2]*y[5]*y[18]) - (25*y[16])/(36*y[3]*y[5]*y[18]) - 
    (25*y[16]*y[19])/(36*y[5]*y[18]) - (25*y[1]*y[3]*y[21])/
     (36*y[4]*y[5]*y[18]) - (3*y[18]^2)/(2*y[1]*y[4]*y[25]^2) - 
    y[9]/(y[1]*y[25]) + (3*y[9]^3)/(2*y[1]*y[7]*y[27]^2) + 
    y[9]^3/(y[25]*y[27]^2) - y[9]^3/(y[1]*y[25]*y[27]^2) + 
    (7*y[9]^2)/(2*y[7]*y[27]) - (7*y[9]^2)/(2*y[1]*y[7]*y[27]) - 
    (3*y[9]^3*y[15])/(2*y[25]^2*y[27]) + (2*y[9]^2)/(y[1]*y[25]*y[27]) + 
    y[18]/(24*y[2]*y[30]) - (3*y[38])/8 + (y[27]*y[57])/
     (24*y[3]^2*y[18]*y[64]) - 1/(y[1]*y[25]*y[27]*y[57]*y[66]) - 
    y[9]/(2*y[1]*y[124]) - (y[9]*y[15])/(2*y[124]) + 
    y[9]^2/(y[1]*y[27]*y[124]) + 1/(y[1]*y[27]*y[57]*y[66]*y[124]) + 
    (25*y[16]*y[168])/(36*y[5]) + y[301]/(2*y[57]*y[66]*y[124]) + 
    y[303]/(y[1]*y[27]*y[57]*y[124]) + y[305]/(2*y[1]*y[25]*y[27]^2*y[57]) + 
    y[309]/(y[1]*y[25]*y[27]*y[57]) - (y[57]*y[309])/(24*y[3]^2*y[64]) + 
    y[310]/(2*y[1]*y[27]^2*y[57]*y[124]) - (y[27]^2*y[57])/
     (24*y[3]^2*y[18]*y[466]) + (y[9]^2*y[498])/(2*y[27]*y[124]) - 
    (y[9]*y[622])/(2*y[25]*y[57]) + (y[9]*y[622])/(2*y[57]*y[124]) - 
    y[623]/(2*y[1]*y[25]*y[57]) + y[623]/(2*y[1]*y[57]*y[124]) + 
    y[625]/(2*y[27]^2*y[57]*y[66]*y[124]) - (y[9]^2*y[626])/(2*y[25]*y[27]) + 
    (y[9]^2*y[627])/(2*y[25]*y[27]*y[57]) - (y[9]^2*y[627])/
     (2*y[27]*y[57]*y[124]) + y[628]/(y[27]*y[57]*y[66]*y[124]) + 
    y[629]/(2*y[25]*y[57]*y[66]) - (y[9]^3*y[630])/(2*y[27]^2*y[124]) + 
    y[631]/(2*y[25]*y[27]^2*y[57]*y[66]) + y[632]/(y[25]*y[27]*y[57]*y[66]) - 
    (3*y[9]^3*y[638])/(2*y[27]) + (y[9]^3*y[639])/(2*y[27]^2) + 
    y[828]/(y[1]*y[4]*y[25]) + y[828]/(24*y[1]*y[2]*y[30]) + 
    (y[57]*y[1025])/(24*y[3]^2*y[466]) + y[1302]/(24*y[3]*y[466]) + 
    y[1304]/(24*y[4]*y[30]) - (y[27]*y[1307])/(24*y[3]*y[18]*y[466]) + 
    y[1308]/(24*y[3]*y[18]*y[64]) + y[1310]/(24*y[18]*y[64]) + 
    y[1350]/(24*y[3]*y[64]) + y[1351]/(24*y[64]) + y[1352]/(24*y[1]*y[7]) + 
    y[1353]/(24*y[7]) + (3*y[1354])/(2*y[1]*y[25]^2) - 
    (3*y[1355])/(2*y[25]^2) + y[1356]/y[25] + y[1357]/(24*y[1]*y[4]*y[30]) + 
    y[1358]/(24*y[466]) + (y[27]*y[1359])/(24*y[18]*y[466]) + 
    y[1360]/(y[4]*y[25]) + (3*y[18]*y[1361])/(2*y[4]*y[25]^2) + 
    y[1362]/(72*y[18]) + y[1363]/(72*y[4]*y[18]) + y[1364]/(72*y[4]), 
  f[433] -> -5/12 + (y[1]*y[3])/(4*y[4]*y[5]) + y[16]/(4*y[3]*y[5]) - 
    1/(6*y[17]) - 1/(12*y[1]*y[7]*y[17]) - (y[16]*y[19])/(4*y[5]*y[18]) - 
    (y[1]*y[3]*y[21])/(4*y[4]*y[5]*y[18]) + 1/(2*y[27]) - 
    (y[1]*y[3]^2*y[27])/(2*y[4]*y[18]*y[25]) - y[28]^2/(2*y[1]*y[9]*y[25]) - 
    (3*y[27]^2*y[28]^2)/(y[1]*y[9]*y[25]^3) + y[38]/(12*y[1]*y[4]) - 
    (y[3]*y[44])/(4*y[4]*y[18]) + y[117]/(4*y[3]*y[5]*y[18]) + 
    (3*y[27]^2*y[28]^2*y[121])/(y[9]*y[25]^3) + (y[16]*y[168])/(4*y[5]) - 
    (3*y[9]^3*y[57]*y[170])/(y[1]*y[25]^3*y[27]) - 
    (y[9]^3*y[532])/(y[1]*y[25]^2*y[27]^2) + (y[9]^3*y[536])/
     (y[1]*y[7]*y[27]^3) - (y[9]^3*y[536])/(y[1]*y[25]*y[27]^3) - 
    (3*y[633])/(y[1]*y[4]*y[25]^3) - (y[9]^3*y[771])/(y[7]*y[27]^3) + 
    (y[9]^3*y[771])/(y[25]*y[27]^3) - (y[9]^2*y[773])/(2*y[1]*y[7]*y[27]^2) + 
    (3*y[9]^3*y[57]*y[779])/(y[25]^3*y[27]) + (y[9]^3*y[780])/
     (y[25]^2*y[27]^2) + (y[9]^2*y[781])/(2*y[1]*y[25]^2*y[27]) - 
    (y[9]^2*y[782])/(2*y[25]^2*y[27]) + (y[9]^2*y[784])/
     (2*y[1]*y[25]*y[27]^2) + y[1020]/12 + (y[28]*y[1184])/(12*y[17]) - 
    (y[28]*y[1185])/(12*y[17]) + y[1317]/(2*y[9]*y[18]) + y[1365]/(12*y[4]) + 
    y[1366]/y[7] + y[1367]/(y[1]*y[7]) + y[1368]/4 + y[1369]/4 + 
    y[1370]/(4*y[18]) + (y[9]^2*y[1371])/(2*y[7]*y[27]^2) + 
    (y[9]*y[1372])/(2*y[7]*y[27]) + (y[9]*y[1373])/(2*y[1]*y[7]*y[27]) + 
    y[1374]/(2*y[1]*y[4]*y[25]) + y[1375]/(y[1]*y[25]) + 
    (y[9]^2*y[1376])/(2*y[25]*y[27]^2) + (y[9]*y[1377])/
     (2*y[1]*y[25]*y[27]) + (y[9]*y[1378])/(2*y[25]*y[27]) + 
    y[1379]/(12*y[1]*y[2]*y[30]) + y[1380]/(12*y[2]*y[30]) + 
    y[1381]/(12*y[1]*y[2]*y[30]^2) + (y[28]*y[1382])/(2*y[1]*y[9]*y[25]^2) + 
    y[1383]/(2*y[9]) + y[1384]/(2*y[1]*y[4]*y[25]^2) + 
    (y[28]*y[1385])/(2*y[9]*y[25]) + y[1386]/(2*y[4]*y[25]) + 
    y[1387]/(2*y[1]*y[25]^2) + y[1388]/(12*y[1]*y[4]*y[30]) + 
    y[1389]/(12*y[4]*y[30]^2) + (y[28]*y[1390])/(2*y[9]*y[25]^2) + 
    (3*y[1391])/(y[4]*y[25]^3) + y[1392]/(12*y[4]*y[30]) + 
    y[1393]/(12*y[2]*y[30]^2) + y[1394]/(2*y[4]*y[25]^2) + 
    y[1395]/(2*y[25]) + y[1396]/(12*y[1]*y[4]*y[30]^2) + 
    (3*y[1397])/(y[1]*y[25]^3) + y[1398]/(2*y[25]^2) + (3*y[1399])/y[25]^3, 
  f[453] -> -1/12*1/y[9] + 1/(6*y[3]^2*y[16]) + 13/(36*y[2]*y[3]*y[16]) + 
    1/(9*y[3]*y[9]*y[16]) - 19/(36*y[2]*y[3]*y[16]*y[18]) - 
    1/(9*y[3]*y[9]*y[16]*y[18]) - y[28]/(12*y[7]*y[17]^2) + 
    y[28]/(12*y[1]*y[7]*y[17]^2) - (5*y[43])/(18*y[9]*y[16]) + 
    y[170]/(12*y[4]) + (y[2]*y[3]*y[28])/(12*y[9]*y[188]) + 
    y[303]/(4*y[27]) + (y[9]^2*y[69]*y[309])/(2*y[1]*y[124]^2) - 
    (y[9]^3*y[69]*y[309])/(2*y[1]*y[27]^2*y[124]^2) + 
    (y[9]^3*y[122]*y[309])/(2*y[27]^2*y[124]^2) + 
    (y[9]*y[309])/(2*y[1]*y[124]) - (y[9]^2*y[69]*y[309]^2)/
     (2*y[1]*y[27]*y[124]^2) - (y[1]^2*y[9]*y[66])/(2*y[7]*y[420]) - 
    (y[27]^3*y[28]*y[57])/(12*y[3]^2*y[18]*y[466]^2) - 
    (y[9]^3*y[309]*y[505])/y[27]^3 + (y[9]^3*y[309]*y[506])/y[27]^3 - 
    (y[9]^2*y[601])/(2*y[124]^2) + (y[9]*y[605])/(4*y[420]*y[466]) + 
    (y[9]*y[607])/(4*y[188]*y[420]) - (y[9]^2*y[807])/(4*y[1]*y[7]*y[27]^2) + 
    (y[9]^2*y[808])/(4*y[7]*y[27]^2) + (y[9]^2*y[814])/(2*y[27]*y[124]^2) + 
    (y[9]^2*y[815])/(4*y[1]*y[27]^2*y[124]) - (y[9]^2*y[816])/
     (4*y[27]^2*y[124]) - (y[27]^2*y[974])/(12*y[3]^2*y[18]*y[466]) + 
    (y[974]*y[1025])/(12*y[3]^2*y[466]) - (y[27]^2*y[28]*y[1036])/
     (12*y[3]*y[18]*y[466]^2) - (y[28]*y[57]*y[1047])/(12*y[3]^2*y[466]^2) + 
    (y[27]^2*y[28]*y[1154])/(12*y[18]*y[466]^2) + y[1400]/(12*y[1]*y[4]) + 
    y[1401]/6 + y[1402]/12 + (4*y[1403])/(9*y[9]*y[16]) + (5*y[1404])/18 + 
    y[1405]/12 - (4*y[1406])/(9*y[3]*y[16]*y[18]) + y[1407]/(12*y[1]*y[7]) + 
    (y[9]*y[1408])/(4*y[1]*y[7]*y[27]) - (y[9]*y[1409])/(4*y[7]*y[27]) + 
    y[1410]/(12*y[7]) - (y[9]*y[1411])/(2*y[1]*y[27]*y[124]) + 
    (y[9]*y[1412])/(4*y[27]*y[124]) - (y[27]*y[1413])/(4*y[18]*y[124]) + 
    y[1414]/(12*y[3]*y[466]) + (y[27]*y[1415])/(12*y[18]*y[466]) + 
    (y[1]*y[21]*y[27]*y[1416])/(12*y[18]*y[188]) - 
    (y[27]*y[1417])/(12*y[3]*y[18]*y[466]) + y[1418]/(4*y[124]) + 
    y[1419]/(12*y[466]) - (y[28]*y[1420])/(12*y[3]*y[466]^2) - 
    (y[28]*y[1421])/(12*y[466]^2) + y[1422]/(12*y[188]) + 
    (y[28]*y[1423])/(12*y[188]^2), f[456] -> (y[43]*y[1346])/(24*y[16]) - 
    (y[43]*y[1347])/24, f[460] -> -1/12*1/y[9] + 1/(6*y[3]^2*y[16]) + 
    13/(36*y[2]*y[3]*y[16]) + 1/(9*y[3]*y[9]*y[16]) - 
    19/(36*y[2]*y[3]*y[16]*y[18]) - 1/(9*y[3]*y[9]*y[16]*y[18]) + 
    1/(2*y[27]) - y[28]/(12*y[7]*y[17]^2) + y[28]/(12*y[1]*y[7]*y[17]^2) - 
    (5*y[43])/(18*y[9]*y[16]) - (y[9]^2*y[69])/(y[1]*y[124]^2) + 
    (y[9]^3*y[69])/(y[1]*y[27]^2*y[124]^2) - (y[9]^3*y[122])/
     (y[27]^2*y[124]^2) - y[9]/(y[1]*y[124]) + (y[2]*y[3]*y[28])/
     (12*y[9]*y[188]) + (y[9]^2*y[69]*y[309])/(y[1]*y[27]*y[124]^2) - 
    (y[1]^2*y[9]*y[66])/(2*y[7]*y[420]) - (y[27]^3*y[28]*y[57])/
     (12*y[3]^2*y[18]*y[466]^2) + (2*y[9]^3*y[505])/y[27]^3 - 
    (2*y[9]^3*y[506])/y[27]^3 + (y[9]^2*y[542])/(2*y[1]*y[27]^2*y[124]) + 
    (y[9]*y[605])/(4*y[420]*y[466]) + (y[9]*y[607])/(4*y[188]*y[420]) - 
    (y[27]^2*y[974])/(12*y[3]^2*y[18]*y[466]) + 
    (y[974]*y[1025])/(12*y[3]^2*y[466]) - (y[27]^2*y[28]*y[1036])/
     (12*y[3]*y[18]*y[466]^2) - (y[28]*y[57]*y[1047])/(12*y[3]^2*y[466]^2) + 
    (y[27]^2*y[28]*y[1154])/(12*y[18]*y[466]^2) + y[1401]/6 + y[1402]/12 + 
    (4*y[1403])/(9*y[9]*y[16]) + (5*y[1404])/18 + y[1405]/12 - 
    (4*y[1406])/(9*y[3]*y[16]*y[18]) - (y[27]*y[1413])/(4*y[18]*y[124]) + 
    y[1414]/(12*y[3]*y[466]) + (y[27]*y[1415])/(12*y[18]*y[466]) + 
    (y[1]*y[21]*y[27]*y[1416])/(12*y[18]*y[188]) - 
    (y[27]*y[1417])/(12*y[3]*y[18]*y[466]) + y[1419]/(12*y[466]) - 
    (y[28]*y[1420])/(12*y[3]*y[466]^2) - (y[28]*y[1421])/(12*y[466]^2) + 
    y[1422]/(12*y[188]) + (y[28]*y[1423])/(12*y[188]^2) + y[1424]/y[7] + 
    y[1425]/(y[1]*y[7]) - (y[9]^2*y[1426])/(2*y[7]*y[27]^2) + 
    y[1427]/(y[1]*y[7]*y[27]^2) + (y[9]*y[1428])/(2*y[1]*y[7]*y[27]) + 
    (y[9]*y[1429])/(2*y[7]*y[27]) + (y[9]^2*y[1430])/(2*y[124]^2) + 
    (y[9]^2*y[1431])/(2*y[27]*y[124]^2) + (y[9]^2*y[1432])/
     (2*y[27]^2*y[124]) + (y[9]*y[1433])/(2*y[1]*y[27]*y[124]) + 
    (y[9]*y[1434])/(2*y[27]*y[124]) + y[1435]/(4*y[124])}, 
 {y[1] -> 1 + z3[2], y[2] -> z3[3], y[3] -> z3[2], 
  y[4] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4], y[5] -> z3[2] - z3[4]*z3[5], 
  y[6] -> 1 + (1 + z3[2]^(-1))/(z3[3]*(z3[2] - z3[4]*z3[5])*
      (1 + z3[4] - z3[6])), y[7] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
    z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5], 
  y[8] -> z3[4] + z3[3]*(3 + z3[4] + z3[5]*(-2 + z3[6]) - z3[6]), 
  y[9] -> z3[4], y[10] -> -4687 - 3337*z3[6], y[11] -> 19 - 56*z3[6], 
  y[12] -> -19 + 37*z3[3]*(-1 + z3[5]) + 19*z3[5] - 18*z3[6], 
  y[13] -> 1 + z3[2]^(-1), y[14] -> -1 + z3[4] - z3[6], y[15] -> -1 + z3[2], 
  y[16] -> -1 + z3[5], y[17] -> z3[4] - z3[6], y[18] -> 1 + z3[4] - z3[6], 
  y[19] -> 3 + 3*z3[2] + z3[2]^2, 
  y[20] -> -4345*z3[2]^2 + 4345*z3[2]*(-2 + z3[6]) - 
    z3[5]*(4345*z3[2] + 1332*(1 + z3[3])*(-1 + z3[6]))*(-1 + z3[6]) + 
    1332*(1 + z3[3])*(-1 + z3[6])^2, y[21] -> 1 + z3[2] - z3[6], 
  y[22] -> 1 + z3[6], y[23] -> 1681 - 4345*z3[2]*(-1 + z3[5]) - 
    1332*z3[5]*(-1 + z3[6]) + 1332*z3[6], 
  y[24] -> z3[4] + (-2 + z3[5])*(-1 + z3[6]), 
  y[25] -> z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6], 
  y[26] -> -z3[4] - (-2 + z3[5])*(-1 + z3[6]) + z3[2]*(-2 + z3[5])*
     (-1 + z3[6]), y[27] -> -1 + z3[6], y[28] -> z3[6], 
  y[29] -> z3[4]*(-1 + z3[5]) + z3[6], 
  y[30] -> -2*z3[2]*z3[4] + z3[4]^2 + z3[2]*z3[4]*z3[5] + z3[2]*z3[6] - 
    z3[4]*z3[6], y[31] -> -4 + z3[4] + 3*z3[5] + z3[2]*(-3 + 2*z3[5]) - 
    z3[6] + z3[5]*z3[6], y[32] -> z3[4]^2 + z3[4]*(-1 + z3[5] - 2*z3[6]) + 
    z3[6]^2, y[33] -> z3[4]*(-1 + z3[5] - z3[6]) + z3[6]^2, 
  y[34] -> z3[4] + (-1 + z3[5])*(1 + z3[6]), 
  y[35] -> z3[4]^3 + z3[4]^2*(-z3[2] + z3[5] - 2*z3[6]) + 
    z3[6]*(-1 + z3[2] + z3[5] - z3[2]*z3[6]) + 
    z3[4]*(1 + z3[5]^2 + z3[6]^2 - z3[5]*(2 + z3[6]) + z3[2]*(-1 + 2*z3[6])), 
  y[36] -> -4345*z3[2]*(-1 + z3[5]) + 36*(-18 + 19*z3[4] + 36*z3[6] + 
      37*z3[3]*z3[6] - 37*z3[5]*(-1 + z3[6] + z3[3]*z3[6])), 
  y[37] -> -3661*z3[4] + z3[3]*(-3661*z3[4] + 
      684*(3 + z3[5]*(-2 + z3[6]) - z3[6]) + 
      z3[2]*(6638 - 3661*z3[6] + z3[5]*(-2977 + 3661*z3[6]))), 
  y[38] -> z3[5], y[39] -> -6 + 25*z3[5], 
  y[40] -> z3[4]^(-2) + (1 + z3[3]^(-1))/(z3[2]*(1 + z3[4] - z3[6])) + 
    (1 + z3[3]^(-1))/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[41] -> 6 + z3[5] - 7*z3[5]^2 - 18*z3[6], 
  y[42] -> -83 + 51*z3[2]*(-1 + z3[5]), y[43] -> 1 + z3[4]^(-1), 
  y[44] -> 2 + z3[2] + z3[5]*(-1 + z3[6]) - z3[6], 
  y[45] -> 17/6 + (19*z3[6])/36, y[46] -> 1 + z3[3]^(-1) + z3[4]^(-1), 
  y[47] -> 1 + z3[3]^(-1), y[48] -> -38 + 51*z3[2]*(-1 + z3[5]) - 
    4*z3[4]*(19 + 8*z3[5]) + 56*z3[6], 
  y[49] -> z3[6]*(1 - 2*z3[5] + z3[5]^2 + z3[6]) + 
    z3[4]*(-1 + z3[5])*(2 + z3[5]^2 + z3[5]*(-3 + z3[6]) + z3[6]), 
  y[50] -> -25 - 75*z3[5]^2 + 25*z3[5]^3 + 7*z3[6] - 38*z3[6]^2 + 
    25*z3[5]*(3 + 2*z3[6]) + z3[4]*(31 - 81*z3[5] + 50*z3[5]^2 + 38*z3[6]), 
  y[51] -> 76*z3[4]^2 + z3[6]*(-32 - 25*z3[5] + 38*z3[6]) - 
    z3[4]*(6 - 56*z3[5] + 25*z3[5]^2 + 114*z3[6]), 
  y[52] -> -25 + 25*z3[5]^3 + z3[5]*(75 - 7*z3[6]) + 
    25*z3[5]^2*(-3 + z3[6]) - 6*z3[6] + 
    z3[4]*(-1 + 18*z3[5]^2 - z3[5]*(17 + 7*z3[6])), 
  y[53] -> z3[4]^3*(101 + 57*z3[5]) - 
    (6 + z3[5] - 7*z3[5]^2 + 38*z3[2]*(-1 + z3[6]))*z3[6] - 
    z3[4]^2*(-82 + 133*z3[2] + z3[5] - 32*z3[5]^2 + 164*z3[6] + 
      57*z3[5]*z3[6]) + z3[4]*(-1 - 15*z3[5]^2 + 7*z3[5]^3 + 
      z3[5]*(34 - 6*z3[6]) - 82*z3[6] + 63*z3[6]^2 + 
      9*z3[2]*(-7 + 19*z3[6])), y[54] -> z3[4]^5*(1 + z3[5]) + 
    (-1 + z3[5])*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))*z3[6] + 
    z3[4]^4*(2 - 3*z3[2] + z3[5]^2 - 3*z3[6] - 2*z3[5]*z3[6]) + 
    z3[4]*(-2 - 16*z3[5]^2 + z3[5]^5 - 2*z3[5]^3*(-7 + z3[6]) + 
      z3[5]^4*(-6 + z3[6]) + (-1 + z3[2] - z3[2]^2)*z3[6] + 
      (-2 + z3[2])*z3[2]*z3[6]^2 + z3[2]*z3[6]^3 + z3[5]*(9 + 2*z3[6])) + 
    z3[4]^2*(1 - 4*z3[5]^3 + z3[5]^4 + z3[2]^2*(1 - 2*z3[6]) + 2*z3[6]^2 - 
      z3[6]^3 - 2*z3[5]*(2 + z3[6]) + z3[5]^2*(6 + z3[6]) + 
      z3[2]*(-1 + 6*z3[6] - 5*z3[6]^2)) + 
    z3[4]^3*(z3[2]^2 + z3[5]^3 - z3[5]^2*(2 + z3[6]) + z3[6]*(-4 + 3*z3[6]) + 
      z3[2]*(-4 + 7*z3[6]) + z3[5]*(2 + z3[6]^2)), 
  y[55] -> (-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))*z3[6] + 
    z3[4]*(2 + z3[5]^4 + z3[5]*(-7 + 2*z3[6]) + z3[5]^3*(-5 + 2*z3[6]) + 
      z3[5]^2*(9 - 4*z3[6] + z3[6]^2)), 
  y[56] -> -(z3[4]^4*z3[5]) - (-1 + z3[5])*z3[6]*(1 - 2*z3[5] + z3[5]^2 + 
      z3[6]) + z3[4]^3*(-1 + z3[2] + z3[5] - z3[5]^2 + 2*z3[5]*z3[6]) + 
    z3[4]^2*(1 + z3[2] - z3[5]^3 + 2*z3[6] - 2*z3[2]*z3[6] + 
      z3[5]^2*(3 + z3[6]) - z3[5]*(3 + 2*z3[6] + z3[6]^2)) - 
    z3[4]*(2 - 5*z3[5]^3 + z3[5]^4 + (2 + z3[2])*z3[6] - 
      (-1 + z3[2])*z3[6]^2 + z3[5]^2*(9 + 2*z3[6]) - 
      z3[5]*(7 + 4*z3[6] + z3[6]^2)), y[57] -> 1 + z3[3], 
  y[58] -> -(1/((1 + z3[2])*(z3[4] - z3[6]))) - 
    1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), y[59] -> 125 - 58*z3[6], 
  y[60] -> -57 - 2*z3[6], y[61] -> 2 + 9*z3[2], 
  y[62] -> -50 + z3[3]*(-101 - 61*z3[5] + z3[2]*(-25 + 61*z3[5]) - 
      36*z3[6]) - 36*z3[6], y[63] -> -1/9 - z3[2]/2, 
  y[64] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4]*z3[5], 
  y[65] -> 64*z3[2]^2 + 2*z3[2]*(33 + z3[5]*(-1 + z3[6]) - z3[6]) + 
    3*(1 + z3[3])*(-1 + z3[5])*(-1 + z3[6])^2, y[66] -> z3[2] - z3[4], 
  y[67] -> z3[2]*z3[3] + z3[2]^2*z3[3] - z3[4] - z3[3]*z3[4] - 
    z3[2]*z3[3]*z3[4], y[68] -> z3[3]*(-1 + z3[2] - z3[6]) - z3[6], 
  y[69] -> z3[4] + z3[3]*(1 + z3[4]), y[70] -> z3[6] + z3[3]*(1 + z3[6]), 
  y[71] -> 2*z3[2]*(-1 + z3[5]) + 3*z3[5]*(-1 + z3[6]) - 3*(20 + z3[6]), 
  y[72] -> -z3[6]^2 + z3[4]*(1 - z3[5] + z3[6]), 
  y[73] -> 50 + 112*z3[6] + z3[3]*(101 + 61*z3[5] + 112*z3[6]), 
  y[74] -> z3[4] + z3[3]*(-4 + z3[4] + 3*z3[5] + z3[2]*(-3 + 2*z3[5]) - 
      z3[6] + z3[5]*z3[6]), y[75] -> 2*z3[2]*(-1 + z3[5]) - 
    3*(z3[4] + z3[5] + z3[3]*z3[6] - (1 + z3[3])*z3[5]*z3[6]), 
  y[76] -> z3[4] + z3[3]*(z3[4] + (-1 + z3[5])*(1 + z3[6])), 
  y[77] -> -36 + 13*z3[4] + z3[3]*(109 + 73*z3[4] + 61*z3[5]*(-2 + z3[6]) - 
      85*z3[6]) - 36*z3[2]*(1 + z3[4] - z3[6]) + 
    z3[2]*z3[3]*(-73 - z3[6] + z3[5]*(60 + z3[6])), 
  y[78] -> 112 - 60*z3[4]^2 + z3[4]*(-23 + 24*z3[6]) + 
    z3[3]*(-33 - 60*z3[4]^2 - 61*z3[5]*(-2 + z3[6]) + 85*z3[6] + 
      z3[4]*(-83 + 24*z3[6])), y[79] -> -5 + 2*z3[5], 
  y[80] -> 2 - 3*z3[2]*(-1 + z3[5]) + 2*z3[4]*(2 + z3[5]) - 2*z3[6], 
  y[81] -> -6 - z3[6], y[82] -> -1 - z3[6], 
  y[83] -> 5 - 3*z3[2]*(-1 + z3[5]), y[84] -> 1 - z3[4] + z3[6], 
  y[85] -> -((-1 + z3[5])*(1 + z3[5]^2 + z3[5]*(-2 + z3[6]))) + 
    z3[4]*(1 + z3[5]*(-1 + z3[6])), 
  y[86] -> 4 - z3[4] + z3[2]*(3 - 2*z3[5]) - 3*z3[5] + z3[6] - z3[5]*z3[6], 
  y[87] -> -z3[4] - (-1 + z3[5])*(1 + z3[6]), 
  y[88] -> 1 + 3*z3[5]^2 - z3[5]^3 - z3[6] + 2*z3[6]^2 - 
    z3[5]*(3 + 2*z3[6]) - z3[4]*(1 - 3*z3[5] + 2*z3[5]^2 + 2*z3[6]), 
  y[89] -> -4*z3[4]^2 + (2 + z3[5] - 2*z3[6])*z3[6] + 
    z3[4]*(-2*z3[5] + z3[5]^2 + 6*z3[6]), 
  y[90] -> -(z3[4]^3*(5 + 3*z3[5])) + 
    (-((-1 + z3[5])*z3[5]) + 2*z3[2]*(-1 + z3[6]))*z3[6] + 
    z3[4]^2*(-4 + 7*z3[2] + z3[5] - 2*z3[5]^2 + 8*z3[6] + 3*z3[5]*z3[6]) - 
    z3[4]*(-1 + 4*z3[5] - 3*z3[5]^2 + z3[5]^3 - 4*z3[6] + 3*z3[6]^2 + 
      z3[2]*(-3 + 9*z3[6])), y[91] -> z3[4]^4*z3[5] + 
    (-1 + z3[5])*z3[6]*(1 - 2*z3[5] + z3[5]^2 + z3[6]) - 
    z3[4]^3*(-1 + z3[2] + z3[5] - z3[5]^2 + 2*z3[5]*z3[6]) + 
    z3[4]^2*(-1 + z3[5]^3 - 2*z3[6] - z3[5]^2*(3 + z3[6]) + 
      z3[2]*(-1 + 2*z3[6]) + z3[5]*(3 + 2*z3[6] + z3[6]^2)) + 
    z3[4]*(2 - 5*z3[5]^3 + z3[5]^4 + (2 + z3[2])*z3[6] - 
      (-1 + z3[2])*z3[6]^2 + z3[5]^2*(9 + 2*z3[6]) - 
      z3[5]*(7 + 4*z3[6] + z3[6]^2)), y[92] -> -2 + z3[5], 
  y[93] -> z3[2]*z3[3] - z3[4] - z3[2]*z3[4] - z3[3]*z3[4] - 
    z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5], 
  y[94] -> -((1 + z3[3])*z3[4]) + z3[2]*z3[3]*(2 + z3[5]*(-1 + z3[6]) - 
      z3[6]), y[95] -> 16 + z3[2]*(25 - 16*z3[5]) + z3[4]*(35 + 16*z3[5]) - 
    43*z3[6], y[96] -> z3[2]^(-1) + (1 + z3[4]^(-1))/(-1 + z3[5]), 
  y[97] -> 2 + z3[2] - z3[2]*z3[5], 
  y[98] -> 95 + 63*z3[2] + 32*z3[5]*(-1 + z3[6]) - 32*z3[6], 
  y[99] -> z3[3]*(-1 + z3[5])*(-1 + z3[6]) - z3[6], 
  y[100] -> z3[2]^(-1) + (1 + z3[2])^(-1), 
  y[101] -> -7*z3[5] + 7*z3[5]^2 + 54*z3[6], 
  y[102] -> z3[4]^2 - 3*z3[4]*(-1 + z3[6]) - (-3 + z3[5])*(-1 + z3[6])^2, 
  y[103] -> -1 + z3[2] - z3[2]^2 + z3[2]^3, y[104] -> 1 - z3[2] + z3[2]^2, 
  y[105] -> -1 + z3[4]*(z3[5]*(-1 + z3[6]) - z3[6]) + z3[6]^2, 
  y[106] -> -(z3[2]^2*z3[3]) + (4 + z3[3])*z3[4] + 
    3*(-2 + z3[5])*(-1 + z3[6]) + z3[2]*(-4 + z3[3]*(-1 + z3[4]) - 
      3*z3[5]*(-1 + z3[6]) + 7*z3[6]), 
  y[107] -> 25 + 75*z3[5]^2 - 25*z3[5]^3 - 7*z3[6] + 32*z3[6]^2 - 
    25*z3[5]*(3 + 2*z3[6]) - z3[4]*(25 - 75*z3[5] + 50*z3[5]^2 + 32*z3[6]), 
  y[108] -> -70*z3[4]^2 + (32 + 25*z3[5] - 32*z3[6])*z3[6] + 
    z3[4]*(-50*z3[5] + 25*z3[5]^2 + 102*z3[6]), 
  y[109] -> 1 + z3[6] - 2*z3[6]^2 + z3[4]*(z3[5] + z3[6] - z3[5]*z3[6]), 
  y[110] -> z3[4]^2 + z3[2]*(z3[3]*z3[4]^2 - (-2 + z3[3])*z3[4]*
       (-1 + z3[6]) + (-3 + z3[5])*(-1 + z3[6])^2) - 3*z3[4]*(-1 + z3[6]) - 
    z3[2]^3*z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6]) - 
    (-3 + z3[5])*(-1 + z3[6])^2 + 
    z3[2]^2*(-((2 + z3[5]*(-1 + z3[6]) - 3*z3[6])*(-1 + z3[6])) + 
      z3[3]*(-1 + z3[4]*(-2 + z3[6]) + z3[6])), 
  y[111] -> -25 + 25*z3[5]^3 + z3[5]*(75 - 7*z3[6]) + 
    25*z3[5]^2*(-3 + z3[6]) + z3[4]*(-7 + 18*z3[5]^2 - z3[5]*(11 + 7*z3[6])), 
  y[112] -> -19*z3[4]^3*(5 + 3*z3[5]) + 
    (-7*(-1 + z3[5])*z3[5] + 32*z3[2]*(-1 + z3[6]))*z3[6] + 
    z3[4]*(7 - 46*z3[5] + 21*z3[5]^2 - 7*z3[5]^3 + z3[2]*(57 - 159*z3[6]) + 
      82*z3[6] - 57*z3[6]^2) + z3[4]^2*(-82 + 127*z3[2] - 32*z3[5]^2 + 
      152*z3[6] + z3[5]*(7 + 57*z3[6])), 
  y[113] -> -3 + 3*z3[4]*(z3[5]*(-1 + z3[6]) - z3[6]) + 
    4*z3[2]^2*(-1 + z3[6]) - 3*z3[6] + 6*z3[6]^2 + 
    3*z3[2]*(1 + z3[6] - 2*z3[6]^2 + z3[4]*(z3[5] + z3[6] - z3[5]*z3[6])), 
  y[114] -> 1 + z3[2]^3*(-1 + z3[6]) - z3[6]^2 + 
    z3[4]*(z3[5] + z3[6] - z3[5]*z3[6]) + 
    z3[2]*(-1 + z3[4]*(z3[5]*(-1 + z3[6]) - z3[6]) + z3[6]^2) + 
    z3[2]^2*(1 - z3[6]^2 + z3[4]*(z3[5] + z3[6] - z3[5]*z3[6])), 
  y[115] -> -2 - z3[4], y[116] -> 
   3*z3[4] + z3[3]*(4 + 3*z3[4] + z3[5]*(-1 + z3[6]) - z3[6]), 
  y[117] -> 1 - z3[5], y[118] -> -3 + 2*z3[2]*(-1 + z3[5]) + z3[6], 
  y[119] -> 10 + 7*z3[6], y[120] -> -1 + z3[2] - z3[2]^2 + z3[2]^3 - 
    z3[2]^4 + z3[2]^5, y[121] -> 1 - z3[2] + z3[2]^2 - z3[2]^3 + z3[2]^4, 
  y[122] -> z3[4] + z3[3]*(1 - z3[2] + z3[4]), 
  y[123] -> z3[4] + z3[3]*(3 - z3[2] + z3[4]), 
  y[124] -> -(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + 
    z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6], 
  y[125] -> 2*z3[4] + z3[3]*(1 - z3[2] + 2*z3[4]), 
  y[126] -> 3 + z3[4] + z3[6], y[127] -> -4 - z3[4]*(4 + 3*z3[5]) + 
    3*z3[5]*(-1 + z3[6]) - 3*z3[6] - 4*z3[6]^2, 
  y[128] -> -1 + z3[6] + z3[3]*(-1 - z3[2] + z3[6]), 
  y[129] -> (-1 + z3[6])^(-1) + (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
      z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1), 
  y[130] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    (-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[131] -> -3*(-4 + z3[5] + 2*z3[6]) + z3[3]*(-4 - 3*z3[4] + z3[5] + z3[6] - 
      z3[5]*z3[6]), y[132] -> -2*z3[4] + 
    z3[3]*(-4 - 2*z3[4] + z3[5] + z3[2]*(3 + z3[5]*(-1 + z3[6]) - z3[6]) + 
      z3[6] - z3[5]*z3[6]), y[133] -> -3 + 5*z3[6] - z3[6]^2 + 
    z3[5]*(2 - 3*z3[6] + z3[6]^2), y[134] -> -3 + 8*z3[6] - z3[6]^2 + 
    z3[5]*(2 - 3*z3[6] + z3[6]^2), y[135] -> -22 + 50*z3[6] - 7*z3[6]^2 + 
    7*z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[136] -> -35 + 68*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[137] -> 4 - 2*z3[2]^3 + 3*z3[5] + z3[4]*(4 + 3*z3[5]) + 3*z3[6] - 
    3*z3[5]*z3[6] + 4*z3[6]^2 + z3[2]^2*(4 + z3[4]*(1 + z3[5]) - 
      3*z3[5]*(-1 + z3[6]) + 5*z3[6]) - 
    z3[2]*(4 + z3[4]*(4 + 3*z3[5]) - 3*z3[5]*(-1 + z3[6]) + 3*z3[6] + 
      4*z3[6]^2), y[138] -> 3*z3[4]^2 + 2*z3[4]*z3[6] + 
    2*(-1 + z3[6])*z3[6] + z3[3]*(6*z3[4]^2 - 2*(1 + z3[2] - z3[6])*z3[6] + 
      z3[4]*(9 - 3*z3[2] + 5*z3[6])), 
  y[139] -> -12 - z3[4] + z3[2]^2*(-2 + z3[5]) + 3*z3[5] + 
    z3[3]*(4 + 2*z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) + 6*z3[6] + 
    z3[2]*(12 + z3[4] - 3*z3[5] - 4*z3[6] + 
      z3[3]*(-3 + z3[5] + z3[6] - z3[5]*z3[6])), 
  y[140] -> 3 - 8*z3[6] + z3[6]^2 - z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]^2*(3 - 8*z3[6] + z3[6]^2 - z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^4*(3 - 8*z3[6] + z3[6]^2 - z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^5*(-3 + 6*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]*(-3 + 8*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(-3 + 8*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[141] -> 3*(-3 + 5*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)) - 
    3*z3[2]*(-3 + 5*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-11 + 15*z3[6] - 3*z3[6]^2 + 3*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[142] -> -22 + 50*z3[6] - 7*z3[6]^2 + 7*z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]*(22 - 50*z3[6] + 7*z3[6]^2 - 7*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(22 - 50*z3[6] + 7*z3[6]^2 - 7*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^4*(-22 + 40*z3[6] - 7*z3[6]^2 + 7*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-22 + 50*z3[6] - 7*z3[6]^2 + 7*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[143] -> 35 - 68*z3[6] + 11*z3[6]^2 - 11*z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]^2*(35 - 68*z3[6] + 11*z3[6]^2 - 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(-37 + 59*z3[6] - 11*z3[6]^2 + 
      11*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]*(-35 + 68*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[144] -> z3[4]^2 + (-1 + z3[6])^2*(2 + z3[5] + 3*z3[6] - z3[5]*z3[6] + 
      z3[6]^2) + z3[4]*(-1 + z3[6])*(-(1 + z3[6])^2 + 
      z3[5]*(-3 + 2*z3[6] + z3[6]^2)), 
  y[145] -> -4*z3[4]^2 + (-1 + z3[6])*(18 - 11*z3[5]*(-1 + z3[6]) + 
      21*z3[6] + 14*z3[6]^2) + z3[4]*(-15 + 5*z3[6] - 4*z3[6]^2 + 
      2*z3[5]*(-9 + 7*z3[6] + 2*z3[6]^2)), 
  y[146] -> z3[4]^2*(-5 + 2*z3[6]) - (-1 + z3[6])^2*
     (13 - 7*z3[5]*(-1 + z3[6]) + 18*z3[6] + 8*z3[6]^2) - 
    z3[4]*(-1 + z3[6])*(-9 - 5*z3[6] - 5*z3[6]^2 + 
      z3[5]*(-16 + 11*z3[6] + 5*z3[6]^2)), 
  y[147] -> 13*z3[4]^2 + z3[4]*(53 - 33*z3[6]) - 
    (-1 + z3[6])*(80 - 15*z3[6] - 3*z3[6]^2 + 
      z3[5]*(-15 - 10*z3[6] + 3*z3[6]^2)) + 
    z3[3]*(6*z3[4]^2 - 6*z3[4]*(-3 + 2*z3[6]) - 
      (-1 + z3[6])*(22 + 3*z3[5]^2*(-1 + z3[6])^2 - 10*z3[6] + 
        z3[5]*(-13 + 16*z3[6] - 3*z3[6]^2))), 
  y[148] -> z3[4]^4 + z3[4]^3*(6 - 5*z3[6]) - 2*z3[4]*(-1 + z3[6])^2*
     (-12 + 5*z3[6]) + 2*z3[4]^2*(8 - 13*z3[6] + 5*z3[6]^2) - 
    (-1 + z3[6])^3*(15 + 2*z3[6] - z3[6]^2 + 
      z3[5]*(-2 - 3*z3[6] + z3[6]^2)) + 
    z3[3]*(z3[4]^4 + z3[4]^3*(6 - 5*z3[6]) - 10*z3[4]*(-2 + z3[6])*
       (-1 + z3[6])^2 + 5*z3[4]^2*(3 - 5*z3[6] + 2*z3[6]^2) - 
      (-1 + z3[6])^3*(-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
        z3[5]*(6 - 7*z3[6] + z3[6]^2))), 
  y[149] -> 6*z3[4]^3 + z3[4]^2*(34 - 24*z3[6]) + 
    4*z3[4]*(20 - 29*z3[6] + 9*z3[6]^2) + (-1 + z3[6])^2*
     (76 - 4*z3[6]^2 + z3[5]*(-12 - 13*z3[6] + 4*z3[6]^2)) + 
    4*z3[3]*(z3[4]^3 + z3[4]^2*(5 - 4*z3[6]) + 
      2*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
       (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
        z3[5]*(5 - 6*z3[6] + z3[6]^2))), 
  y[150] -> z3[4]^2 + z3[2]^6*(-1 + z3[6])^2 + z3[2]^5*(-1 + z3[6])*
     (2 - z3[5]*(1 + 2*z3[4] - z3[6])*(-1 + z3[6]) + z3[6] + 2*z3[4]*z3[6] - 
      3*z3[6]^2) + (-1 + z3[6])^2*(2 + z3[5] + 3*z3[6] - z3[5]*z3[6] + 
      z3[6]^2) + z3[4]*(-1 + z3[6])*(-(1 + z3[6])^2 + 
      z3[5]*(-3 + 2*z3[6] + z3[6]^2)) - 
    z3[2]*(z3[4]^2 + (-1 + z3[6])^2*(2 + z3[5] + 3*z3[6] - z3[5]*z3[6] + 
        z3[6]^2) + z3[4]*(-1 + z3[6])*(-(1 + z3[6])^2 + 
        z3[5]*(-3 + 2*z3[6] + z3[6]^2))) + 
    z3[2]^2*(z3[4]^2 + (-1 + z3[6])^2*(2 + z3[5] + 3*z3[6] - z3[5]*z3[6] + 
        z3[6]^2) + z3[4]*(-1 + z3[6])*(-(1 + z3[6])^2 + 
        z3[5]*(-3 + 2*z3[6] + z3[6]^2))) - 
    z3[2]^3*(z3[4]^2 + (-1 + z3[6])^2*(2 + z3[5] + 3*z3[6] - z3[5]*z3[6] + 
        z3[6]^2) + z3[4]*(-1 + z3[6])*(-(1 + z3[6])^2 + 
        z3[5]*(-3 + 2*z3[6] + z3[6]^2))) + 
    z3[2]^4*(z3[4]^2 + (-1 + z3[6])^2*(2 + z3[5] + 3*z3[6] - z3[5]*z3[6] + 
        z3[6]^2) + z3[4]*(-1 + z3[6])*(-(1 + z3[6])^2 + 
        z3[5]*(-3 + 2*z3[6] + z3[6]^2))), 
  y[151] -> 4*z3[4]^2 - 10*z3[2]^4*(-1 + z3[6]) - 
    (-1 + z3[6])*(18 - 11*z3[5]*(-1 + z3[6]) + 21*z3[6] + 14*z3[6]^2) + 
    z3[4]*(15 - 5*z3[6] + 4*z3[6]^2 - 2*z3[5]*(-9 + 7*z3[6] + 2*z3[6]^2)) + 
    z3[2]^3*(z3[4]*(-3 + 11*z3[5]*(-1 + z3[6]) - 5*z3[6]) - 
      (-1 + z3[6])*(11*z3[5]*(-1 + z3[6]) - 9*(2 + 3*z3[6]))) - 
    z3[2]*(4*z3[4]^2 - (-1 + z3[6])*(18 - 11*z3[5]*(-1 + z3[6]) + 21*z3[6] + 
        14*z3[6]^2) + z3[4]*(15 - 5*z3[6] + 4*z3[6]^2 - 
        2*z3[5]*(-9 + 7*z3[6] + 2*z3[6]^2))) + 
    z3[2]^2*(4*z3[4]^2 - (-1 + z3[6])*(18 - 11*z3[5]*(-1 + z3[6]) + 
        21*z3[6] + 14*z3[6]^2) + z3[4]*(15 - 5*z3[6] + 4*z3[6]^2 - 
        2*z3[5]*(-9 + 7*z3[6] + 2*z3[6]^2))), 
  y[152] -> z3[4]^2*(5 - 2*z3[6]) - 7*z3[2]^5*(-1 + z3[6])^2 + 
    (-1 + z3[6])^2*(13 - 7*z3[5]*(-1 + z3[6]) + 18*z3[6] + 8*z3[6]^2) - 
    z3[2]^4*(-1 + z3[6])*((-13 + 7*z3[5]*(-1 + z3[6]) - 20*z3[6])*
       (-1 + z3[6]) + z3[4]*(1 - 11*z3[5]*(-1 + z3[6]) + 9*z3[6])) + 
    z3[4]*(-1 + z3[6])*(-9 - 5*z3[6] - 5*z3[6]^2 + 
      z3[5]*(-16 + 11*z3[6] + 5*z3[6]^2)) + 
    z3[2]*(z3[4]^2*(-5 + 2*z3[6]) - (-1 + z3[6])^2*
       (13 - 7*z3[5]*(-1 + z3[6]) + 18*z3[6] + 8*z3[6]^2) - 
      z3[4]*(-1 + z3[6])*(-9 - 5*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-16 + 11*z3[6] + 5*z3[6]^2))) + 
    z3[2]^3*(z3[4]^2*(-5 + 2*z3[6]) - (-1 + z3[6])^2*
       (13 - 7*z3[5]*(-1 + z3[6]) + 18*z3[6] + 8*z3[6]^2) - 
      z3[4]*(-1 + z3[6])*(-9 - 5*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-16 + 11*z3[6] + 5*z3[6]^2))) + 
    z3[2]^2*(z3[4]^2*(5 - 2*z3[6]) + (-1 + z3[6])^2*
       (13 - 7*z3[5]*(-1 + z3[6]) + 18*z3[6] + 8*z3[6]^2) + 
      z3[4]*(-1 + z3[6])*(-9 - 5*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-16 + 11*z3[6] + 5*z3[6]^2))), 
  y[153] -> -80 - 53*z3[4] - 13*z3[4]^2 + 15*z3[5] + 95*z3[6] + 
    33*z3[4]*z3[6] - 5*z3[5]*z3[6] - 12*z3[6]^2 - 13*z3[5]*z3[6]^2 - 
    3*z3[6]^3 + 3*z3[5]*z3[6]^3 + z3[2]^3*(28 + 2*z3[4] - 11*z3[5] - 
      28*z3[6] + 11*z3[5]*z3[6] - 3*z3[3]*(-1 + z3[6])*
       (-2 + z3[5] + z3[6] - z3[5]*z3[6])^2) + 
    z3[3]*(-6*z3[4]^2 + 6*z3[4]*(-3 + 2*z3[6]) + 
      (-1 + z3[6])*(22 + 3*z3[5]^2*(-1 + z3[6])^2 - 10*z3[6] + 
        z3[5]*(-13 + 16*z3[6] - 3*z3[6]^2))) + 
    z3[2]^2*(-2*z3[4]^2 + z3[4]*(-27 + 14*z3[6]) + 
      (-1 + z3[6])*(-3*(-25 + 2*z3[6] + z3[6]^2) + 
        z3[5]*(-15 - 10*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(z3[4]*(-7 + 3*z3[6]) + (-1 + z3[6])*
         (21 + 3*z3[5]^2*(-1 + z3[6])^2 - 10*z3[6] + 
          z3[5]*(-13 + 16*z3[6] - 3*z3[6]^2)))) + 
    z3[2]*(11*z3[4]^2 + z3[4]*(52 - 32*z3[6]) - 
      (-1 + z3[6])*(80 - 15*z3[6] - 3*z3[6]^2 + 
        z3[5]*(-15 - 10*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(4*z3[4]^2 + z3[4]*(17 - 11*z3[6]) - (-1 + z3[6])*
         (22 + 3*z3[5]^2*(-1 + z3[6])^2 - 10*z3[6] + 
          z3[5]*(-13 + 16*z3[6] - 3*z3[6]^2)))), 
  y[154] -> -15 - 24*z3[4] - 16*z3[4]^2 - 6*z3[4]^3 - z3[4]^4 + 2*z3[5] + 
    43*z3[6] + 58*z3[4]*z3[6] + 26*z3[4]^2*z3[6] + 5*z3[4]^3*z3[6] - 
    3*z3[5]*z3[6] - 38*z3[6]^2 - 44*z3[4]*z3[6]^2 - 10*z3[4]^2*z3[6]^2 - 
    4*z3[5]*z3[6]^2 + 6*z3[6]^3 + 10*z3[4]*z3[6]^3 + 10*z3[5]*z3[6]^3 + 
    5*z3[6]^4 - 6*z3[5]*z3[6]^4 - z3[6]^5 + z3[5]*z3[6]^5 - 
    z3[3]*(z3[4]^4 + z3[4]^3*(6 - 5*z3[6]) - 10*z3[4]*(-2 + z3[6])*
       (-1 + z3[6])^2 + 5*z3[4]^2*(3 - 5*z3[6] + 2*z3[6]^2) - 
      (-1 + z3[6])^3*(-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
        z3[5]*(6 - 7*z3[6] + z3[6]^2))) + z3[2]^5*(-1 + z3[6])^2*
     (z3[4] + 2*(-3 + z3[5])*(-1 + z3[6]) + 
      z3[3]*(z3[4] - (-1 + z3[6])*(7 + z3[5]^2*(-1 + z3[6])^2 - 5*z3[6] + 
          z3[6]^2 + z3[5]*(-5 + 7*z3[6] - 2*z3[6]^2)))) + 
    z3[2]*(z3[4]^4 + z3[4]^3*(6 - 5*z3[6]) - 2*z3[4]*(-1 + z3[6])^2*
       (-12 + 5*z3[6]) + 2*z3[4]^2*(8 - 13*z3[6] + 5*z3[6]^2) - 
      (-1 + z3[6])^3*(15 + 2*z3[6] - z3[6]^2 + 
        z3[5]*(-2 - 3*z3[6] + z3[6]^2)) + 
      z3[3]*(z3[4]^4 + z3[4]^3*(6 - 5*z3[6]) - 10*z3[4]*(-2 + z3[6])*
         (-1 + z3[6])^2 + 5*z3[4]^2*(3 - 5*z3[6] + 2*z3[6]^2) - 
        (-1 + z3[6])^3*(-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
          z3[5]*(6 - 7*z3[6] + z3[6]^2)))) - 
    z3[2]^2*(z3[4]^4 + z3[4]^3*(6 - 5*z3[6]) - 2*z3[4]*(-1 + z3[6])^2*
       (-12 + 5*z3[6]) + 2*z3[4]^2*(8 - 13*z3[6] + 5*z3[6]^2) - 
      (-1 + z3[6])^3*(15 + 2*z3[6] - z3[6]^2 + 
        z3[5]*(-2 - 3*z3[6] + z3[6]^2)) + 
      z3[3]*(z3[4]^4 + z3[4]^3*(6 - 5*z3[6]) - 10*z3[4]*(-2 + z3[6])*
         (-1 + z3[6])^2 + 5*z3[4]^2*(3 - 5*z3[6] + 2*z3[6]^2) - 
        (-1 + z3[6])^3*(-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
          z3[5]*(6 - 7*z3[6] + z3[6]^2)))) + 
    z3[2]^3*(z3[4]^3*(3 - 2*z3[6]) - z3[4]*(-1 + z3[6])^2*(-23 + 9*z3[6]) + 
      z3[4]^2*(13 - 20*z3[6] + 7*z3[6]^2) - (-1 + z3[6])^3*
       (15 + 2*z3[6] - z3[6]^2 + z3[5]*(-2 - 3*z3[6] + z3[6]^2)) + 
      z3[3]*(z3[4]^3*(3 - 2*z3[6]) - z3[4]*(-1 + z3[6])^2*(-19 + 9*z3[6]) + 
        z3[4]^2*(12 - 19*z3[6] + 7*z3[6]^2) - (-1 + z3[6])^3*
         (-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
          z3[5]*(6 - 7*z3[6] + z3[6]^2)))) + z3[2]^4*(-1 + z3[6])*
     (-(z3[4]^2*(-3 + z3[6])) + 3*z3[4]*(4 - 5*z3[6] + z3[6]^2) + 
      (-1 + z3[6])^2*(14 + 3*z3[6] - z3[6]^2 + 
        z3[5]*(-2 - 3*z3[6] + z3[6]^2)) + z3[3]*(-(z3[4]^2*(-3 + z3[6])) + 
        z3[4]*(10 - 13*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
         (14 + z3[5]^2*(-1 + z3[6])^2 - 5*z3[6] - 
          z3[5]*(6 - 7*z3[6] + z3[6]^2)))), 
  y[155] -> -76 - 80*z3[4] - 34*z3[4]^2 - 6*z3[4]^3 + 21*z3[5] + 152*z3[6] + 
    116*z3[4]*z3[6] + 24*z3[4]^2*z3[6] - 26*z3[5]*z3[6] - 72*z3[6]^2 - 
    36*z3[4]*z3[6]^2 - 15*z3[5]*z3[6]^2 - 8*z3[6]^3 + 24*z3[5]*z3[6]^3 + 
    4*z3[6]^4 - 4*z3[5]*z3[6]^4 - 3*(-1 + z3[6])^2*(2*z3[2]^4*(-1 + z3[5]) + 
      z3[5]*(3 + z3[6]) - z3[2]*z3[5]*(3 + z3[6]) + 
      z3[2]^2*z3[5]*(3 + z3[6]) + z3[2]^3*(1 + z3[6] - z3[5]*(3 + z3[6]))) - 
    4*z3[3]*(z3[4]^3 + z3[4]^2*(5 - 4*z3[6]) + 
      2*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
       (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
        z3[5]*(5 - 6*z3[6] + z3[6]^2))) + z3[2]^4*(-1 + z3[6])*
     (4*z3[4] + (-37 + 17*z3[5])*(-1 + z3[6]) + 
      2*z3[3]*(z3[4] - (-1 + z3[6])*(11 + 2*z3[5]^2*(-1 + z3[6])^2 - 
          9*z3[6] + 2*z3[6]^2 + z3[5]*(-9 + 13*z3[6] - 4*z3[6]^2)))) + 
    z3[2]^3*(-4*z3[4]^2*(-2 + z3[6]) + 2*z3[4]*(22 - 29*z3[6] + 7*z3[6]^2) + 
      (-1 + z3[6])^2*(74 + 10*z3[6] - 4*z3[6]^2 + 
        z3[5]*(-21 - 16*z3[6] + 4*z3[6]^2)) + 
      2*z3[3]*(-(z3[4]^2*(-2 + z3[6])) + 2*z3[4]*(5 - 7*z3[6] + 2*z3[6]^2) + 
        (-1 + z3[6])^2*(19 + 2*z3[5]^2*(-1 + z3[6])^2 - 8*z3[6] - 
          2*z3[5]*(5 - 6*z3[6] + z3[6]^2)))) + 
    z3[2]*(6*z3[4]^3 + z3[4]^2*(34 - 24*z3[6]) + 
      4*z3[4]*(20 - 29*z3[6] + 9*z3[6]^2) + (-1 + z3[6])^2*
       (76 - 4*z3[6]^2 + z3[5]*(-21 - 16*z3[6] + 4*z3[6]^2)) + 
      4*z3[3]*(z3[4]^3 + z3[4]^2*(5 - 4*z3[6]) + 
        2*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
         (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
          z3[5]*(5 - 6*z3[6] + z3[6]^2)))) - 
    z3[2]^2*(4*z3[4]^3 + z3[4]^2*(30 - 20*z3[6]) + 
      2*z3[4]*(39 - 56*z3[6] + 17*z3[6]^2) + (-1 + z3[6])^2*
       (76 - 4*z3[6]^2 + z3[5]*(-21 - 16*z3[6] + 4*z3[6]^2)) + 
      2*z3[3]*(z3[4]^3 + z3[4]^2*(8 - 6*z3[6]) + 
        z3[4]*(19 - 30*z3[6] + 11*z3[6]^2) + 2*(-1 + z3[6])^2*
         (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
          z3[5]*(5 - 6*z3[6] + z3[6]^2)))), y[156] -> 2 - z3[5], 
  y[157] -> -2 + z3[2]*(-1 + z3[5]), 
  y[158] -> 5 + 3*z3[2] + 2*z3[5]*(-1 + z3[6]) - 2*z3[6], 
  y[159] -> -1 + z3[2]*(-1 + z3[5]) - z3[4]*(2 + z3[5]) + z3[6], 
  y[160] -> -1 - 3*z3[5]^2 + z3[5]^3 + z3[6] - 2*z3[6]^2 + 
    z3[5]*(3 + 2*z3[6]) + z3[4]*(1 - 3*z3[5] + 2*z3[5]^2 + 2*z3[6]), 
  y[161] -> 4*z3[4]^2 + z3[6]*(-2 - z3[5] + 2*z3[6]) - 
    z3[4]*(-2*z3[5] + z3[5]^2 + 6*z3[6]), 
  y[162] -> (-1 + z3[5])*(1 + z3[5]^2 + z3[5]*(-2 + z3[6])) + 
    z3[4]*(-1 + z3[5] - z3[5]*z3[6]), 
  y[163] -> -z3[4] - z3[3]*(-4 + z3[4] + 3*z3[5] + z3[2]*(-3 + 2*z3[5]) - 
      z3[6] + z3[5]*z3[6]), 
  y[164] -> -z3[4] - z3[3]*(z3[4] + (-1 + z3[5])*(1 + z3[6])), 
  y[165] -> z3[4]^3*(5 + 3*z3[5]) + 
    ((-1 + z3[5])*z3[5] - 2*z3[2]*(-1 + z3[6]))*z3[6] - 
    z3[4]^2*(-4 + 7*z3[2] + z3[5] - 2*z3[5]^2 + 8*z3[6] + 3*z3[5]*z3[6]) + 
    z3[4]*(-1 + 4*z3[5] - 3*z3[5]^2 + z3[5]^3 - 4*z3[6] + 3*z3[6]^2 + 
      z3[2]*(-3 + 9*z3[6])), y[166] -> -(z3[4]^5*(1 + z3[5])) - 
    (-1 + z3[5])*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))*z3[6] + 
    z3[4]^4*(-2 + 3*z3[2] - z3[5]^2 + 3*z3[6] + 2*z3[5]*z3[6]) - 
    z3[4]*(-2 - 16*z3[5]^2 + z3[5]^5 - 2*z3[5]^3*(-7 + z3[6]) + 
      z3[5]^4*(-6 + z3[6]) + (-1 + z3[2] - z3[2]^2)*z3[6] + 
      (-2 + z3[2])*z3[2]*z3[6]^2 + z3[2]*z3[6]^3 + z3[5]*(9 + 2*z3[6])) - 
    z3[4]^3*(z3[2]^2 + z3[5]^3 - z3[5]^2*(2 + z3[6]) + z3[6]*(-4 + 3*z3[6]) + 
      z3[2]*(-4 + 7*z3[6]) + z3[5]*(2 + z3[6]^2)) + 
    z3[4]^2*(-1 + 4*z3[5]^3 - z3[5]^4 - 2*z3[6]^2 + z3[6]^3 + 
      2*z3[5]*(2 + z3[6]) - z3[5]^2*(6 + z3[6]) + z3[2]^2*(-1 + 2*z3[6]) + 
      z3[2]*(1 - 6*z3[6] + 5*z3[6]^2)), y[167] -> -2 - z3[2] - z3[6], 
  y[168] -> 2 + z3[2], y[169] -> -(z3[2]*z3[4]) - 2*z3[2]*z3[3]*z3[4] + 
    z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
    z3[4]*z3[6] - z3[3]*z3[4]*z3[6], y[170] -> 1 + z3[4], 
  y[171] -> 1 + (1 + z3[2])*z3[3], y[172] -> 13 - 3*(-1 + z3[5])*z3[6], 
  y[173] -> 44 + 31*z3[6] - 6*z3[6]^2, y[174] -> -35 + 13*z3[6] + 6*z3[6]^2, 
  y[175] -> z3[6] + z3[3]*(1 - z3[2] + z3[6]), 
  y[176] -> 25 + 18*z3[6] + z3[3]*(43 + z3[2]*(20 - 38*z3[5]) + 38*z3[5] + 
      18*z3[6]), y[177] -> -25 - 56*z3[6] - z3[3]*(43 + 38*z3[5] + 56*z3[6]), 
  y[178] -> -56 - 18*z3[4]^2 + z3[4]*(-23 + 30*z3[6]) + 
    z3[3]*(-15 - 18*z3[4]^2 + 16*z3[6] - 12*z3[6]^2 + 
      z3[4]*(-41 + 30*z3[6]) + 2*z3[5]*(-32 + 7*z3[6] + 6*z3[6]^2)), 
  y[179] -> 6*(3 + 3*z3[4] - z3[6]^2) + 
    z3[3]*(-23 + 36*z3[4] + 64*z3[5] - 16*z3[6] - 14*z3[5]*z3[6] + 
      6*z3[6]^2 - 12*z3[5]*z3[6]^2 + z3[2]*(-5 + 31*z3[6] - 6*z3[6]^2 + 
        z3[5]*(-13 - 31*z3[6] + 6*z3[6]^2))), y[180] -> 2 - 7*z3[6], 
  y[181] -> -1 + z3[3]*(-1 + 2*z3[2]*(-1 + z3[5]) - 2*z3[5]), 
  y[182] -> (1 + z3[2])^(-1) + (z3[4] - z3[6])^(-1), 
  y[183] -> 1 + (1 + z3[4]^(-1))/(-1 + z3[5]), y[184] -> -1 - 2*z3[6], 
  y[185] -> -2 + 9*z3[6], y[186] -> 1 + (-1 + z3[6])^(-1), 
  y[187] -> 1 + z3[3]*(1 + z3[2] - z3[6]) - z3[6], 
  y[188] -> -(z3[2]^2*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]^2 + 
    z3[2]^2*z3[3]*z3[4]*z3[5] - z3[2]*z3[3]*z3[4]^2*z3[5] + 
    z3[2]*z3[3]*z3[6] + z3[2]^2*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[2]*z3[4]*z3[6] - z3[3]*z3[4]*z3[6] - 2*z3[2]*z3[3]*z3[4]*z3[6] + 
    z3[2]*z3[3]*z3[4]*z3[5]*z3[6], y[189] -> 1 - z3[6], 
  y[190] -> 1 + 2*z3[6] + z3[3]*(1 + 2*z3[5] + 2*z3[6]), 
  y[191] -> -(z3[6]*(-1 + z3[4] + z3[6])) + 
    z3[3]*(z3[4] - z3[4]*z3[6] + (1 + z3[2] - z3[6])*z3[6]), 
  y[192] -> 2 - 37*z3[4] + z3[3]*(-51 - 37*z3[4] + 14*z3[6] - 
      2*z3[5]*(-8 + 7*z3[6])), 
  y[193] -> 4*z3[4] + (z3[3]*(53 + 24*z3[4] - 16*z3[5] - 14*z3[6] + 
       14*z3[5]*z3[6] + z3[2]*(-37 + z3[5]*(13 - 11*z3[6]) + 11*z3[6])))/6, 
  y[194] -> (1 + z3[3])*(-1 + z3[4]) + 
    z3[2]*(-1 + z3[6] + z3[3]*(-2 + z3[5]*z3[6])), 
  y[195] -> 5/6 - (17*z3[6])/12, y[196] -> -5 - 4*z3[6], 
  y[197] -> -2 + 3*z3[6], y[198] -> 10 - 77*z3[4] + 
    z3[3]*(-111 - 77*z3[4] + z3[5]*(44 - 34*z3[6]) + 34*z3[6]), 
  y[199] -> 2*z3[4] + (z3[3]*(121 + 48*z3[4] - 44*z3[5] - 34*z3[6] + 
       34*z3[5]*z3[6] + z3[2]*(-77 + z3[5]*(29 - 19*z3[6]) + 19*z3[6])))/24, 
  y[200] -> -1 - (z3[4] - z3[6])^(-1), y[201] -> 17 + 6*z3[4] - 3*z3[6], 
  y[202] -> 1 + z3[3]*(1 - 2*z3[2]*(-1 + z3[5]) + 2*z3[5]), 
  y[203] -> 3 + z3[4], y[204] -> -9 - 4*z3[4] - z3[4]^2, 
  y[205] -> 18 + 7*z3[4] + z3[4]^2, 
  y[206] -> 2*z3[4]*(3 + z3[4]) + z3[3]*(18 + 13*z3[4] + 3*z3[4]^2 - 
      2*z3[2]*(3 + z3[4])), y[207] -> 2 + 3*z3[6], 
  y[208] -> 3 + z3[4] - z3[6], y[209] -> -6 + 21*z3[6] - z3[6]^2, 
  y[210] -> 6 - 55*z3[6] + 3*z3[6]^2, y[211] -> -z3[6] - z3[3]*(1 + z3[6]), 
  y[212] -> -1 - 2*z3[6] - z3[3]*(1 + 2*z3[5] + 2*z3[6]), 
  y[213] -> 3*z3[6]*(-1 + z3[4] + z3[6]) - 
    z3[3]*(z3[4]^2 + z3[4]*(3 - 4*z3[6]) + 3*(1 + z3[2] - z3[6])*z3[6]), 
  y[214] -> -2 + 8*z3[4]^3 + z3[4]^2*(32 - 7*z3[6]) + 
    z3[4]*(68 - 15*z3[6] + 2*z3[6]^2) + 
    z3[3]*(89 + 8*z3[4]^3 + z3[4]^2*(40 - 7*z3[6]) - 37*z3[6] + 3*z3[6]^2 - 
      z3[5]*(23 - 22*z3[6] + z3[6]^2) + 2*z3[4]*(50 - 11*z3[6] + z3[6]^2)), 
  y[215] -> z3[4]*(-136 - 33*z3[4] + 18*z3[6]) + 
    z3[3]*(-57*z3[4]^2 + z3[4]*(-232 + 39*z3[6]) + 
      z3[2]*(206 + 33*z3[4] - 85*z3[6] + 3*z3[6]^2 + 
        z3[5]*(-70 + 67*z3[6] - 3*z3[6]^2)) + 
      3*(-91 + 37*z3[6] - 3*z3[6]^2 + z3[5]*(23 - 22*z3[6] + z3[6]^2))), 
  y[216] -> -z3[4] - z3[3]*(1 + z3[4]), 
  y[217] -> z3[4] + z3[3]*(2 + z3[4] + z3[2]*(z3[5]*(-1 + z3[6]) - z3[6])), 
  y[218] -> 2 - 3*z3[6], y[219] -> 1 + 1/(z3[4]*(-1 + z3[5])), 
  y[220] -> 2*z3[4] + z3[3]*(3 - 2*z3[2] + 2*z3[4]), 
  y[221] -> 1 - 5*z3[3]*(-1 + z3[5]) - z3[5] - 24*z3[6], 
  y[222] -> 19 + 75*z3[2] + 25*z3[2]^2, 
  y[223] -> -19 - 75*z3[2] - 25*z3[2]^2, 
  y[224] -> -z3[4]^2 + z3[2]*(z3[4]^2 - 3*z3[4]*(-1 + z3[6]) - 
      (-3 + z3[5])*(-1 + z3[6])^2) + 3*z3[4]*(-1 + z3[6]) + 
    z3[2]^2*(z3[4] + (-3 + z3[5])*(-1 + z3[6]))*(-1 + z3[6]) + 
    (-3 + z3[5])*(-1 + z3[6])^2, 
  y[225] -> -2*(z3[4] + (-2 + z3[5])*(-1 + z3[6])) + 
    z3[2]*(z3[4] + (-5 + 2*z3[5])*(-1 + z3[6])), 
  y[226] -> -1 + 14*z3[6] - 8*z3[6]^2, 
  y[227] -> -3 + z3[4]*(-1 + 2*z3[5]*(-1 + z3[6]) - 2*z3[6]) - 2*z3[6] + 
    5*z3[6]^2, y[228] -> -109 - 154*z3[6] + 12*z3[6]^2, 
  y[229] -> 92 - 50*z3[2]*(-1 + z3[5]) - 27*z3[6] + 3*z3[5]*(-5 + 9*z3[6]), 
  y[230] -> 3 - 4*z3[2]^2*(-1 + z3[6]) + 2*z3[6] - 5*z3[6]^2 + 
    z3[4]*(1 - 2*z3[5]*(-1 + z3[6]) + 2*z3[6]) + 
    z3[2]*(-3 + z3[4]*(-1 + 2*z3[5]*(-1 + z3[6]) - 2*z3[6]) - 2*z3[6] + 
      5*z3[6]^2), y[231] -> -50*z3[2]^2 - 
    50*z3[2]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + 3*(1 + z3[3])*(-1 + z3[5])*
     (5 - 14*z3[6] + 9*z3[6]^2), y[232] -> z3[2]*(14 - 50*z3[5]) + 
    3*(4 - z3[4] + 16*z3[6] - 9*z3[3]*z3[6] + 
      z3[5]*(-5 + 9*(1 + z3[3])*z3[6])), 
  y[233] -> z3[4]*(29 + 32*z3[4] - 28*z3[6]) + 
    z3[3]*(39 + 32*z3[4]^2 + z3[4]*(61 - 28*z3[6]) - 45*z3[6] + 8*z3[6]^2 + 
      z3[5]*(-10 + 17*z3[6] - 8*z3[6]^2)), 
  y[234] -> -77*z3[4] + 12*z3[6]^2 + 
    z3[3]*(-173*z3[4] + z3[2]*(157 - 89*z3[6] + 12*z3[6]^2 + 
        z3[5]*(-80 + 89*z3[6] - 12*z3[6]^2)) + 
      3*(-39 + 45*z3[6] - 4*z3[6]^2 + z3[5]*(10 - 17*z3[6] + 8*z3[6]^2))), 
  y[235] -> 2 + z3[4], y[236] -> 
   7*z3[4] + z3[3]*(8 + 7*z3[4] + z3[5]*(-1 + z3[6]) - z3[6]), 
  y[237] -> 4*z3[4] + z3[3]*(13 - 4*z3[2] + 4*z3[4]), 
  y[238] -> 3*z3[4] + z3[3]*(5 - 3*z3[2] + 3*z3[4]), 
  y[239] -> z3[3]*(-1 + z3[2] - 2*z3[4]) - 2*z3[4], 
  y[240] -> -3*z3[4]^2 - 2*z3[4]*z3[6] - 2*(-1 + z3[6])*z3[6] + 
    z3[3]*(-6*z3[4]^2 + z3[4]*(-9 + 3*z3[2] - 5*z3[6]) + 
      2*(1 + z3[2] - z3[6])*z3[6]), 
  y[241] -> -16*z3[4] + z3[3]*(-16*z3[4] + z3[2]*(17 + z3[5]*(-1 + z3[6]) - 
        z3[6]) + 3*(-8 + z3[5] + z3[6] - z3[5]*z3[6])), 
  y[242] -> z3[2]^2*z3[3] - (1 + z3[3])*z3[4] - 
    z3[2]*(3 + z3[3]*(-1 + z3[4]) + z3[4]), 
  y[243] -> -((1 + z3[3])*z3[4]*(1 + z3[4] - z3[6])) + 
    z3[2]^2*z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6]) + 
    z3[2]*(-((1 + z3[4])*(-1 + z3[6])) - z3[3]*(-1 + z3[4]*(-2 + z3[6]) + 
        z3[6])), y[244] -> (1 + z3[3])*z3[4] + 
    z3[2]^2*z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6]) + 
    z3[2]*(1 + 2*z3[4] - z3[6] + z3[3]*(-2 + z3[4] + z3[5] + z3[6] - 
        z3[5]*z3[6])), y[245] -> 3 - z3[5], 
  y[246] -> (z3[4] - z3[6])^(-1) + 1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[247] -> -4 + 6*z3[5] - 3*z3[2]*(1 + z3[5]) + 2*z3[4]*(2 + z3[5]) - 
    8*z3[6], y[248] -> -1 + z3[2]*(-1 + z3[5]), 
  y[249] -> 6 - 7*z3[5] + z3[5]^2 + 6*z3[6], 
  y[250] -> 1 + (4 - 6*z3[5])*z3[6] + 3*(-1 + z3[5])*z3[6]^2, 
  y[251] -> -3 + 7*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[252] -> -19 + 31*z3[6] - 6*z3[6]^2 + 6*z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[253] -> -4 + (-7 + 6*z3[5])*z3[6] - 3*(-1 + z3[5])*z3[6]^2 + 
    3*z3[2]*(-1 + (3 - 2*z3[5])*z3[6] + (-1 + z3[5])*z3[6]^2), 
  y[254] -> 2 + 6*z3[5]*(-1 + z3[6]) - 5*z3[6] - 8*z3[6]^2 + 
    z3[4]*(1 + z3[6] - z3[5]*(5 + z3[6])), 
  y[255] -> 2*z3[4] + (z3[3]*(53 + 24*z3[4] - 16*z3[5] - 14*z3[6] + 
       14*z3[5]*z3[6] + z3[2]*(-37 + z3[5]*(13 - 11*z3[6]) + 11*z3[6])))/12, 
  y[256] -> 21 + 8*z3[4] - 4*z3[5] - 8*z3[6] - 3*z3[5]*z3[6] - z3[6]^2 + 
    z3[5]*z3[6]^2 + z3[3]*(6 + 3*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
      z3[5]*(4 - 5*z3[6] + z3[6]^2)), 
  y[257] -> -3 + 7*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]*(3 - 7*z3[6] + z3[6]^2 - z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(3 - 7*z3[6] + z3[6]^2 - z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^4*(-3 + 5*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-3 + 7*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[258] -> -19 + 31*z3[6] - 6*z3[6]^2 + 6*z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]*(19 - 31*z3[6] + 6*z3[6]^2 - 6*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-21 + 28*z3[6] - 6*z3[6]^2 + 6*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[259] -> 35 - 68*z3[6] + 11*z3[6]^2 - 11*z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]^2*(35 - 68*z3[6] + 11*z3[6]^2 - 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(-35 + 54*z3[6] - 11*z3[6]^2 + 
      11*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]*(-35 + 68*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[260] -> (-1 + z3[6])*(z3[5] - z3[5]*z3[6] + z3[6]*(2 + z3[6])) + 
    z3[4]*(1 - z3[6] - z3[6]^2 + z3[5]*(-2 + z3[6] + z3[6]^2)), 
  y[261] -> (-1 + z3[6])*(-1 - 11*z3[5]*(-1 + z3[6]) + 17*z3[6] + 
      13*z3[6]^2) + z3[4]*(5 - 4*z3[6] - 7*z3[6]^2 + 
      z3[5]*(-15 + 8*z3[6] + 7*z3[6]^2)), 
  y[262] -> -2 + 6*z3[5] + 5*z3[6] - 6*z3[5]*z3[6] + 8*z3[6]^2 + 
    z3[2]^2*(-1 + z3[4]*(-1 + z3[5]) - 6*z3[5]*(-1 + z3[6]) + 9*z3[6]) + 
    z3[4]*(-1 - z3[6] + z3[5]*(5 + z3[6])) + 
    z3[2]*(2 + 6*z3[5]*(-1 + z3[6]) - 5*z3[6] - 8*z3[6]^2 + 
      z3[4]*(1 + z3[6] - z3[5]*(5 + z3[6]))), 
  y[263] -> z3[4]^3 + z3[4]^2*(5 - 4*z3[6]) + 
    z3[4]*(11 - 17*z3[6] + 6*z3[6]^2) + (-1 + z3[6])^2*
     (8 + 2*z3[6] - z3[6]^2 + z3[5]*(-1 - 3*z3[6] + z3[6]^2)) + 
    z3[3]*(z3[4]^3 + z3[4]^2*(5 - 4*z3[6]) + 
      2*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
       (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
        z3[5]*(5 - 6*z3[6] + z3[6]^2))), 
  y[264] -> -21 - 7*z3[4] + 4*z3[5] - 
    z3[2]^2*(3 - z3[5] + z3[3]*(-1 + z3[5])*(2 + z3[5]*(-1 + z3[6]) - z3[6])*
       (-1 + z3[6])) + 8*z3[6] + 3*z3[5]*z3[6] + z3[6]^2 - z3[5]*z3[6]^2 - 
    z3[3]*(6 + 2*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
      z3[5]*(4 - 5*z3[6] + z3[6]^2)) + z3[2]*(19 + 2*z3[4] - 4*z3[5] - 
      4*z3[6] - 3*z3[5]*z3[6] - z3[6]^2 + z3[5]*z3[6]^2 + 
      z3[3]*(5 + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
        z3[5]*(4 - 5*z3[6] + z3[6]^2))), 
  y[265] -> 9*z3[4]^2 + z3[4]*(44 - 27*z3[6]) - 
    (-1 + z3[6])*(63 - 2*z3[6] - 5*z3[6]^2 + 
      z3[5]*(-10 - 17*z3[6] + 5*z3[6]^2)) + 
    5*z3[3]*(z3[4]^2 + z3[4]*(4 - 3*z3[6]) - (-1 + z3[6])*
       (6 + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
        z3[5]*(4 - 5*z3[6] + z3[6]^2))), 
  y[266] -> -((-1 + z3[6])*((1 - z3[2] + z3[2]^2 - z3[2]^3 + z3[2]^4)*z3[5]*
        (-1 + z3[6]) + z3[6]*(-2 - 2*z3[2]^4 - z3[6] + z3[2]*(2 + z3[6]) - 
         z3[2]^2*(2 + z3[6]) + z3[2]^3*(2 + z3[6])))) + 
    z3[4]*(1 + z3[2]^4*(-1 + z3[5])*(-1 + z3[6]) - z3[6] - z3[6]^2 + 
      z3[5]*(-2 + z3[6] + z3[6]^2) + z3[2]*(-1 + z3[6] + z3[6]^2 - 
        z3[5]*(-2 + z3[6] + z3[6]^2)) + z3[2]^3*(-1 + z3[6] + z3[6]^2 - 
        z3[5]*(-2 + z3[6] + z3[6]^2)) + z3[2]^2*(1 - z3[6] - z3[6]^2 + 
        z3[5]*(-2 + z3[6] + z3[6]^2))), 
  y[267] -> z3[2]^3*(-1 + z3[6])*(-1 + 8*z3[4]*(-1 + z3[5]) - 
      11*z3[5]*(-1 + z3[6]) + 21*z3[6]) + (-1 + z3[6])*
     (1 + 11*z3[5]*(-1 + z3[6]) - 17*z3[6] - 13*z3[6]^2) + 
    z3[4]*(-5 + 4*z3[6] + 7*z3[6]^2 + z3[5]*(15 - 8*z3[6] - 7*z3[6]^2)) + 
    z3[2]^2*((-1 + z3[6])*(1 + 11*z3[5]*(-1 + z3[6]) - 17*z3[6] - 
        13*z3[6]^2) + z3[4]*(-5 + 4*z3[6] + 7*z3[6]^2 + 
        z3[5]*(15 - 8*z3[6] - 7*z3[6]^2))) + 
    z3[2]*((-1 + z3[6])*(-1 - 11*z3[5]*(-1 + z3[6]) + 17*z3[6] + 
        13*z3[6]^2) + z3[4]*(5 - 4*z3[6] - 7*z3[6]^2 + 
        z3[5]*(-15 + 8*z3[6] + 7*z3[6]^2))), 
  y[268] -> 8 + 11*z3[4] + 5*z3[4]^2 + z3[4]^3 - z3[5] - 14*z3[6] - 
    17*z3[4]*z3[6] - 4*z3[4]^2*z3[6] - z3[5]*z3[6] + 3*z3[6]^2 + 
    6*z3[4]*z3[6]^2 + 6*z3[5]*z3[6]^2 + 4*z3[6]^3 - 5*z3[5]*z3[6]^3 - 
    z3[6]^4 + z3[5]*z3[6]^4 + z3[2]^4*(-1 + z3[6])^2*
     (2 - z3[5] + z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6])^2) + 
    z3[3]*(z3[4]^3 + z3[4]^2*(5 - 4*z3[6]) + 
      2*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
       (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
        z3[5]*(5 - 6*z3[6] + z3[6]^2))) - z3[2]^3*(-1 + z3[6])*
     (z3[4]*(-3 + z3[6]) + (-1 + z3[6])*(7 + 3*z3[6] - z3[6]^2 + 
        z3[5]*(-1 - 3*z3[6] + z3[6]^2)) + z3[3]*(z3[4]*(-3 + z3[6]) + 
        (-1 + z3[6])*(9 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
          z3[5]*(5 - 6*z3[6] + z3[6]^2)))) - 
    z3[2]*(z3[4]^3 + z3[4]^2*(5 - 4*z3[6]) + 
      z3[4]*(11 - 17*z3[6] + 6*z3[6]^2) + (-1 + z3[6])^2*
       (8 + 2*z3[6] - z3[6]^2 + z3[5]*(-1 - 3*z3[6] + z3[6]^2)) + 
      z3[3]*(z3[4]^3 + z3[4]^2*(5 - 4*z3[6]) + 
        2*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
         (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
          z3[5]*(5 - 6*z3[6] + z3[6]^2)))) + 
    z3[2]^2*(z3[4]^2*(3 - 2*z3[6]) + 5*z3[4]*(2 - 3*z3[6] + z3[6]^2) + 
      (-1 + z3[6])^2*(8 + 2*z3[6] - z3[6]^2 + 
        z3[5]*(-1 - 3*z3[6] + z3[6]^2)) + z3[3]*(z3[4]^2*(3 - 2*z3[6]) + 
        z3[4]*(9 - 14*z3[6] + 5*z3[6]^2) + (-1 + z3[6])^2*
         (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
          z3[5]*(5 - 6*z3[6] + z3[6]^2)))), 
  y[269] -> -63 - 44*z3[4] - 9*z3[4]^2 + 10*z3[5] + 65*z3[6] + 
    27*z3[4]*z3[6] + 7*z3[5]*z3[6] + 3*z3[6]^2 - 22*z3[5]*z3[6]^2 - 
    5*z3[6]^3 + 5*z3[5]*z3[6]^3 - z3[2]^3*(-1 + z3[6])*
     (-8*(-2 + z3[5]) + z3[3]*(18 + 5*z3[5]^2*(-1 + z3[6])^2 - 19*z3[6] + 
        5*z3[6]^2 + z3[5]*(-19 + 29*z3[6] - 10*z3[6]^2))) - 
    5*z3[3]*(z3[4]^2 + z3[4]*(4 - 3*z3[6]) - (-1 + z3[6])*
       (6 + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
        z3[5]*(4 - 5*z3[6] + z3[6]^2))) + 
    z3[2]^2*(8*z3[4]*(-2 + z3[6]) + (-1 + z3[6])*(56 + 9*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-10 - 17*z3[6] + 5*z3[6]^2)) + 
      z3[3]*(4*z3[4]*(-2 + z3[6]) + (-1 + z3[6])*
         (29 + 5*z3[5]^2*(-1 + z3[6])^2 - 15*z3[6] - 
          5*z3[5]*(4 - 5*z3[6] + z3[6]^2)))) + 
    z3[2]*(8*z3[4]^2 + z3[4]*(43 - 26*z3[6]) - (-1 + z3[6])*
       (63 - 2*z3[6] - 5*z3[6]^2 + z3[5]*(-10 - 17*z3[6] + 5*z3[6]^2)) + 
      z3[3]*(4*z3[4]^2 + z3[4]*(19 - 14*z3[6]) - 5*(-1 + z3[6])*
         (6 + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
          z3[5]*(4 - 5*z3[6] + z3[6]^2)))), 
  y[270] -> (1 + z3[3])*z3[4] + z3[2]*z3[3]*(-2 + z3[5] + z3[6] - 
      z3[5]*z3[6]), y[271] -> 1 + 3*z3[4] + z3[2]*(-1 + z3[4] - z3[6]) - 
    3*z3[6], y[272] -> 8 + 27*z3[2] + 9*z3[2]^2, y[273] -> 5 - z3[2], 
  y[274] -> (1 + z3[4]^(-1))/(-1 + z3[5]) + 
    ((1 + z3[4]^(-1))/(-1 + z3[5]) + (z3[2] - z3[4]*z3[5])^(-1))/z3[3], 
  y[275] -> 35 + 19*z3[2] + 16*z3[5]*(-1 + z3[6]) - 16*z3[6], 
  y[276] -> 13 - 8*z3[2]*(-1 + z3[5]) - 3*z3[6], 
  y[277] -> z3[2]^2*z3[3] - (1 + z3[3])*z3[4] + 
    z3[2]*(z3[3] - 2*z3[4] - z3[3]*z3[4]), 
  y[278] -> (z3[2]*z3[3] + z3[2]^2*z3[3] - z3[4] - z3[3]*z3[4] - 
      z3[2]*z3[3]*z3[4])^(-1) + (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
      z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])^(-1), 
  y[279] -> -(z3[2]*z3[3]) + (1 + z3[3])*z3[4], 
  y[280] -> z3[2]^(-1) + 1/(z3[4]*(-1 + z3[5])), 
  y[281] -> -1 + 2*z3[2] - 3*z3[4] + 3*z3[6], 
  y[282] -> -30 - 13*z3[6] + z3[2]*(6 + 9*z3[6]), 
  y[283] -> z3[2]*z3[3]*(z3[4] + z3[6]) - 
    (1 + z3[3])*(z3[4]^2 + z3[4]*z3[6] + (-1 + z3[6])*z3[6]), 
  y[284] -> -((1 + z3[3])*z3[4]) + z3[2]*(3*z3[4] + z3[3]*(1 + z3[4]) - 
      2*z3[6]) + z3[2]^2*(-2 + z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6])), 
  y[285] -> 1 + ((1 + z3[4]^(-1))/(z3[2]*(-1 + z3[5])) + 
      ((1 + z3[4]^(-1))/(z3[2]*(-1 + z3[5])) + (1 + z3[2]^(-1))/
         (z3[2] - z3[4]*z3[5]))/z3[3])/(1 + z3[4] - z3[6]), 
  y[286] -> 3 + z3[6], y[287] -> -4/9 - z3[6]/6, y[288] -> 1/9 + (5*z3[6])/6, 
  y[289] -> 8 + 5*z3[6], y[290] -> -(z3[6]*(-1 + z3[4] + z3[6])) + 
    z3[3]*(-(z3[4]*(-2 + z3[6])) + (1 + z3[2] - z3[6])*z3[6]), 
  y[291] -> 6 + 3*z3[4] - z3[5], y[292] -> -4 + z3[5], 
  y[293] -> (1 + z3[3]^(-1))/(z3[2]*z3[4]*(-1 + z3[5])) + 
    (1 + z3[4] - z3[6])^(-1), y[294] -> 2 - z3[6], 
  y[295] -> -1 + z3[4] + z3[6] + z3[3]*(-1 - z3[2] + 2*z3[4] + z3[6]), 
  y[296] -> -3*z3[4] + z3[5], y[297] -> -8 - 5*z3[6], 
  y[298] -> 74 + 19*z3[2], y[299] -> 13 - 5*z3[2]*(-1 + z3[5]) + 3*z3[6], 
  y[300] -> 9 - 4*z3[5] + z3[5]^2 + 3*z3[4]*(1 + z3[5]) + 6*z3[6], 
  y[301] -> -1 + z3[4] - z3[4]^2 + z3[4]^3, 
  y[302] -> (1 + z3[3])^(-1) + 1/((z3[2] - z3[4])*(-1 + z3[6])), 
  y[303] -> 1 - z3[4], y[304] -> z3[2] + z3[3] - z3[2]*z3[3] + z3[3]*z3[4], 
  y[305] -> -1 + z3[4] - z3[4]^2, y[306] -> 1 + 2*z3[6], 
  y[307] -> 1 - 2*z3[4] + 2*z3[6], y[308] -> -1 + 4*z3[6], 
  y[309] -> -1 + z3[4], y[310] -> 1 - z3[4] + z3[4]^2, 
  y[311] -> z3[2] + z3[6], y[312] -> z3[3]*(1 + z3[4])*(-1 + z3[6]) + 
    (-1 + z3[4])*z3[6], y[313] -> 1 + 1/((1 + z3[3])*(z3[2] - z3[4])), 
  y[314] -> z3[2]^2 + z3[2]*z3[6] + (-1 + z3[6])*z3[6], 
  y[315] -> -1 + z3[2] - z3[2]^2 - 2*z3[2]*z3[6] - 2*(-2 + z3[4])*z3[6] - 
    3*z3[6]^2, y[316] -> 3 + z3[4]^2 + z3[4]*(-2 + z3[6]) - 3*z3[6] + 
    z3[6]^2, y[317] -> 2 + 2*z3[4]^2 + z3[4]*(-2 + z3[6]) - 2*z3[6] + 
    z3[6]^2, y[318] -> 6 + 2*z3[4]^2 + 4*z3[4]*(-1 + z3[6]) - 9*z3[6] + 
    4*z3[6]^2, y[319] -> -2 + (13 - 6*z3[5])*z3[6] + 3*(-1 + z3[5])*z3[6]^2, 
  y[320] -> -z3[2]^2 + z3[4] + z3[6] - 3*z3[4]*z3[6] - z3[6]^2 - 
    z3[2]*(2*z3[4] + z3[6]), y[321] -> 1 + z3[2]^2 - 4*z3[6] + 3*z3[6]^2 + 
    z3[2]*(-1 + 2*z3[6]), y[322] -> 1 + z3[2]^2 + 2*(-2 + z3[4])*z3[6] + 
    3*z3[6]^2 + z3[2]*(-1 + 2*z3[6]), 
  y[323] -> -z3[4]^2 - z3[6]^2 + z3[4]*(-1 + 2*z3[6]), 
  y[324] -> z3[2]^2 + (-1 + z3[6])*z3[6] + z3[2]*(z3[4] + z3[6]) + 
    z3[4]*(-1 + 2*z3[6]), y[325] -> -19*z3[2]*(-1 + z3[5]) - 
    3*(7 + z3[4]*(-1 + z3[5]) - 3*z3[5] + 8*z3[6]), 
  y[326] -> (-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1) + 
    1/((1 + z3[3])*(-(z3[2]*z3[4]) - 2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
       z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
       z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[327] -> 1/((z3[2] - z3[4])*(-1 + z3[6])*(-(z3[2]*z3[3]*z3[4]) + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])) + 1/((1 + z3[3])*(-(z3[2]*z3[4]) - 
       2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), y[328] -> 13 + z3[4]^2 + 6*z3[5]*(-1 + z3[6]) - 
    8*z3[6] - 16*z3[6]^2 - 2*z3[4]*(-5 + z3[5] + 2*z3[5]*z3[6]), 
  y[329] -> -1 - 3*z3[6] + 2*z3[6]^2 - z3[6]^3 - z3[4]^2*(1 + 3*z3[6]) + 
    z3[4]*(1 + 3*z3[6] - z3[6]^2), 
  y[330] -> (-1 + z3[6])*z3[6] + z3[2]*((-1 + z3[3])*z3[4] - z3[3]*z3[6]) - 
    z3[3]*(z3[4] + z3[4]^2 + z3[6] - 2*z3[4]*z3[6] - z3[6]^2), 
  y[331] -> 11 - 17*z3[6] + 3*z3[6]^2 - 3*z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[332] -> -4 + 8*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[333] -> -43 + 76*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[334] -> -68 + (-65 + 18*z3[5])*z3[6] - 9*(-1 + z3[5])*z3[6]^2 + 
    z3[2]*(-19 - 18*(-2 + z3[5])*z3[6] + 9*(-1 + z3[5])*z3[6]^2), 
  y[335] -> -z3[2]^3 - z3[2]*(z3[4] + (-1 + z3[6])^2) + 
    z3[2]^2*(1 + z3[4] - 2*z3[6]) - (-1 + z3[6])*
     (1 - z3[6] + z3[4]*(1 + z3[6])), 
  y[336] -> -13 - z3[4]^2 + 6*z3[5] + 8*z3[6] - 6*z3[5]*z3[6] + 16*z3[6]^2 + 
    2*z3[4]*(-5 + z3[5] + 2*z3[5]*z3[6]) + 
    z3[2]^2*(z3[4]*(-3 + z3[5]) - 6*z3[5]*(-1 + z3[6]) + 4*(-3 + 5*z3[6])) + 
    z3[2]*(13 + z3[4]^2 + 6*z3[5]*(-1 + z3[6]) - 8*z3[6] - 16*z3[6]^2 - 
      2*z3[4]*(-5 + z3[5] + 2*z3[5]*z3[6])), 
  y[337] -> 14 + 3*z3[4] - z3[5] - z3[6] - 6*z3[5]*z3[6] - z3[6]^2 + 
    z3[5]*z3[6]^2 + z3[3]*(6 + 3*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
      z3[5]*(4 - 5*z3[6] + z3[6]^2)), 
  y[338] -> -4 + 8*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]*(4 - 8*z3[6] + z3[6]^2 - z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(4 - 8*z3[6] + z3[6]^2 - z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^4*(-4 + 6*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-4 + 8*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[339] -> -22 + 34*z3[6] - 6*z3[6]^2 + 6*z3[5]*(2 - 3*z3[6] + z3[6]^2) - 
    2*z3[2]*(-11 + 17*z3[6] - 3*z3[6]^2 + 3*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-24 + 31*z3[6] - 6*z3[6]^2 + 6*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[340] -> 43 - 76*z3[6] + 11*z3[6]^2 - 11*z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]^2*(43 - 76*z3[6] + 11*z3[6]^2 - 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(-43 + 62*z3[6] - 11*z3[6]^2 + 
      11*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]*(-43 + 76*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[341] -> z3[4]^2 + (-1 + z3[6])*(-2 + z3[5] + 3*z3[6] - z3[5]*z3[6] + 
      2*z3[6]^2) + z3[4]*(3 - 2*z3[6] - 2*z3[6]^2 + 
      z3[5]*(-1 - z3[6] + 2*z3[6]^2)), 
  y[342] -> -(z3[4]^2*(-7 + z3[6])) + (-1 + z3[6])*
     (-22 - 11*z3[5]*(-1 + z3[6]) + 25*z3[6] + 26*z3[6]^2) + 
    z3[4]*(25 - 18*z3[6] - 13*z3[6]^2 + z3[5]*(-7 - 8*z3[6] + 15*z3[6]^2)), 
  y[343] -> z3[4]^2*(-7 + z3[6]) + z3[2]^3*(-1 + z3[6])*
     (-23 + 8*z3[4]*(-2 + z3[5]) - 11*z3[5]*(-1 + z3[6]) + 43*z3[6]) + 
    (-1 + z3[6])*(22 + 11*z3[5]*(-1 + z3[6]) - 25*z3[6] - 26*z3[6]^2) + 
    z3[4]*(-25 + 18*z3[6] + 13*z3[6]^2 + z3[5]*(7 + 8*z3[6] - 15*z3[6]^2)) - 
    z3[2]*(z3[4]^2*(-7 + z3[6]) + (-1 + z3[6])*(22 + 11*z3[5]*(-1 + z3[6]) - 
        25*z3[6] - 26*z3[6]^2) + z3[4]*(-25 + 18*z3[6] + 13*z3[6]^2 + 
        z3[5]*(7 + 8*z3[6] - 15*z3[6]^2))) + 
    z3[2]^2*(z3[4]^2*(-7 + z3[6]) + (-1 + z3[6])*
       (22 + 11*z3[5]*(-1 + z3[6]) - 25*z3[6] - 26*z3[6]^2) + 
      z3[4]*(-25 + 18*z3[6] + 13*z3[6]^2 + z3[5]*(7 + 8*z3[6] - 
          15*z3[6]^2))), y[344] -> z3[4]^2 - 5*z3[4]*(-1 + z3[6]) + 
    (-1 + z3[6])^2*(4 + (6 - 4*z3[5])*z3[6] + (-1 + z3[5])*z3[6]^2) + 
    z3[3]*(z3[4]^3 + z3[4]^2*(5 - 4*z3[6]) + 
      2*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
       (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
        z3[5]*(5 - 6*z3[6] + z3[6]^2))), 
  y[345] -> z3[4]^2 + z3[4]*(20 - 3*z3[6]) - 
    (-1 + z3[6])*(39 + 22*z3[6] - 5*z3[6]^2 + 
      z3[5]*(-2 - 25*z3[6] + 5*z3[6]^2)) + 
    5*z3[3]*(z3[4]^2 + z3[4]*(4 - 3*z3[6]) - (-1 + z3[6])*
       (6 + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
        z3[5]*(4 - 5*z3[6] + z3[6]^2))), 
  y[346] -> -14 - 3*z3[4] + z3[5] + z3[6] + 6*z3[5]*z3[6] + z3[6]^2 - 
    z3[5]*z3[6]^2 - z3[2]^2*(3 - z3[5] + 
      z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6])^2) - 
    z3[3]*(6 + 3*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
      z3[5]*(4 - 5*z3[6] + z3[6]^2)) + 
    z3[2]*(15 + 3*z3[4] - z3[5] + 2*z3[6] - 6*z3[5]*z3[6] - z3[6]^2 + 
      z3[5]*z3[6]^2 + z3[3]*(6 + z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
        z3[5]*(4 - 5*z3[6] + z3[6]^2))), 
  y[347] -> -z3[4]^2 + z3[2]^4*(2 - z3[4]*(-2 + z3[5]) + z3[5]*(-1 + z3[6]) - 
      4*z3[6])*(-1 + z3[6]) - (-1 + z3[6])*(-2 + z3[5] + 3*z3[6] - 
      z3[5]*z3[6] + 2*z3[6]^2) + z3[4]*(-3 + 2*z3[6] + 2*z3[6]^2 + 
      z3[5]*(1 + z3[6] - 2*z3[6]^2)) + 
    z3[2]^2*(-z3[4]^2 - (-1 + z3[6])*(-2 + z3[5] + 3*z3[6] - z3[5]*z3[6] + 
        2*z3[6]^2) + z3[4]*(-3 + 2*z3[6] + 2*z3[6]^2 + 
        z3[5]*(1 + z3[6] - 2*z3[6]^2))) + 
    z3[2]*(z3[4]^2 + (-1 + z3[6])*(-2 + z3[5] + 3*z3[6] - z3[5]*z3[6] + 
        2*z3[6]^2) + z3[4]*(3 - 2*z3[6] - 2*z3[6]^2 + 
        z3[5]*(-1 - z3[6] + 2*z3[6]^2))) + 
    z3[2]^3*(z3[4]^2 + (-1 + z3[6])*(-2 + z3[5] + 3*z3[6] - z3[5]*z3[6] + 
        2*z3[6]^2) + z3[4]*(3 - 2*z3[6] - 2*z3[6]^2 + 
        z3[5]*(-1 - z3[6] + 2*z3[6]^2))), 
  y[348] -> -4 - 5*z3[4] - z3[4]^2 + 2*z3[6] + 5*z3[4]*z3[6] + 
    4*z3[5]*z3[6] + 9*z3[6]^2 - 9*z3[5]*z3[6]^2 - 8*z3[6]^3 + 
    6*z3[5]*z3[6]^3 + z3[6]^4 - z3[5]*z3[6]^4 - 
    z3[3]*(z3[4]^3 + z3[4]^2*(5 - 4*z3[6]) + 
      2*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
       (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
        z3[5]*(5 - 6*z3[6] + z3[6]^2))) + z3[2]^4*(-1 + z3[6])*
     ((-3 + z3[5])*(-1 + z3[6]) + 
      z3[3]*(z3[4] - (-1 + z3[6])*(7 + z3[5]^2*(-1 + z3[6])^2 - 5*z3[6] + 
          z3[6]^2 + z3[5]*(-5 + 7*z3[6] - 2*z3[6]^2)))) - 
    z3[2]^3*((-1 + z3[6])*(3*z3[4] - (-1 + z3[6])*(4 + (7 - 4*z3[5])*z3[6] + 
          (-1 + z3[5])*z3[6]^2)) + z3[3]*(z3[4]^2*(-2 + z3[6]) + 
        z3[4]*(-7 + 10*z3[6] - 3*z3[6]^2) - (-1 + z3[6])^2*
         (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
          z3[5]*(5 - 6*z3[6] + z3[6]^2)))) + 
    z3[2]*(z3[4]^2 - 5*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2*
       (4 + (6 - 4*z3[5])*z3[6] + (-1 + z3[5])*z3[6]^2) + 
      z3[3]*(z3[4]^3 + z3[4]^2*(5 - 4*z3[6]) + 
        2*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
         (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
          z3[5]*(5 - 6*z3[6] + z3[6]^2)))) - 
    z3[2]^2*(z3[4]^2 - 5*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2*
       (4 + (6 - 4*z3[5])*z3[6] + (-1 + z3[5])*z3[6]^2) + 
      z3[3]*(z3[4]^3 + z3[4]^2*(5 - 4*z3[6]) + 
        2*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
         (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
          z3[5]*(5 - 6*z3[6] + z3[6]^2)))), 
  y[349] -> -39 - 20*z3[4] - z3[4]^2 + 2*z3[5] + 17*z3[6] + 3*z3[4]*z3[6] + 
    23*z3[5]*z3[6] + 27*z3[6]^2 - 30*z3[5]*z3[6]^2 - 5*z3[6]^3 + 
    5*z3[5]*z3[6]^3 - 5*z3[3]*(z3[4]^2 + z3[4]*(4 - 3*z3[6]) - 
      (-1 + z3[6])*(6 + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
        z3[5]*(4 - 5*z3[6] + z3[6]^2))) + 
    z3[2]^3*(z3[4] + 8*(-3 + z3[5])*(-1 + z3[6]) + 
      z3[3]*(z3[4] - (-1 + z3[6])*(23 + 5*z3[5]^2*(-1 + z3[6])^2 - 21*z3[6] + 
          5*z3[6]^2 + z3[5]*(-21 + 31*z3[6] - 10*z3[6]^2)))) - 
    z3[2]^2*(z3[4]^2 + z3[4]*(16 - 3*z3[6]) - (-1 + z3[6])*
       (38 + 33*z3[6] - 5*z3[6]^2 + z3[5]*(-2 - 25*z3[6] + 5*z3[6]^2)) + 
      z3[3]*(z3[4]^2 + z3[4]*(12 - 7*z3[6]) - 5*(-1 + z3[6])*
         (6 + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
          z3[5]*(4 - 5*z3[6] + z3[6]^2)))) + 
    z3[2]*(z3[4]^2 + z3[4]*(20 - 3*z3[6]) - (-1 + z3[6])*
       (39 + 22*z3[6] - 5*z3[6]^2 + z3[5]*(-2 - 25*z3[6] + 5*z3[6]^2)) + 
      5*z3[3]*(z3[4]^2 + z3[4]*(4 - 3*z3[6]) - (-1 + z3[6])*
         (6 + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
          z3[5]*(4 - 5*z3[6] + z3[6]^2)))), y[350] -> 16 + z3[5], 
  y[351] -> 11 + z3[5] + z3[4]*(2 + z3[5]) - 2*z3[6], 
  y[352] -> 2 + z3[2] + z3[5]*(-1 + z3[6]), y[353] -> -2 + z3[6], 
  y[354] -> 1 + z3[2] - z3[4], y[355] -> 1 + z3[2] + z3[3] - z3[2]*z3[3] - 
    z3[4] + z3[3]*z3[4], y[356] -> 1 + 3*z3[4] + z3[3]*(1 + z3[4]), 
  y[357] -> 2 + z3[6], y[358] -> -2 + z3[4] + z3[6], y[359] -> -1 + 2*z3[6], 
  y[360] -> -z3[4] + 2*z3[6], y[361] -> -6 + 3*z3[4] + 4*z3[6], 
  y[362] -> -1 - z3[2] + z3[4] - 2*z3[6], y[363] -> -1 - z3[2] + z3[4], 
  y[364] -> z3[4] - 2*z3[6], y[365] -> -3 + 3*z3[4] + z3[6], 
  y[366] -> -3 + z3[2]*(-1 + z3[5]) + z3[5] + z3[6] - z3[5]*z3[6], 
  y[367] -> -61 + z3[2]*(46 - 10*z3[5]) + z3[4]*(-45 + z3[5]) - 28*z3[5] + 
    18*z3[6] + 19*z3[5]*z3[6], y[368] -> -z3[2]^2 - z3[4] + 
    z3[2]*(z3[4] - 2*z3[6]) + (2 - 3*z3[6])*z3[6], 
  y[369] -> -1 - z3[6] - z3[6]^2, y[370] -> -1 + z3[4] - z3[4]^2 - z3[6] + 
    2*z3[4]*z3[6] - z3[6]^2, y[371] -> 1 + z3[6] + z3[6]^2, 
  y[372] -> 1 + z3[6] + 3*z3[6]^2, y[373] -> 1 + z3[4] + 3*z3[4]^2 + z3[6] - 
    6*z3[4]*z3[6] + 3*z3[6]^2, y[374] -> z3[2]^2 + z3[6]^2 + 
    z3[2]*(1 + z3[6]), y[375] -> -5 + (2 + z3[4])*z3[5] - z3[4]*(2 + z3[6]), 
  y[376] -> -z3[2]^2 + 2*z3[4]^2 + z3[4]*(2 - 4*z3[6]) - z3[6]^2 - 
    z3[2]*(1 + z3[4] + z3[6]), y[377] -> z3[2]^2 + z3[4] - 
    z3[2]*(z3[4] - 2*z3[6]) + z3[6]*(-2 + 3*z3[6]), 
  y[378] -> z3[2]^2 + 2*z3[2]*z3[6] + z3[6]*(-2 + 3*z3[6]), 
  y[379] -> z3[2]^2 - 3*z3[4]^2 + z3[6]^2 + z3[2]*(1 + 2*z3[4] + z3[6]) + 
    z3[4]*(-1 + 6*z3[6]), y[380] -> -((-5 + z3[6])*z3[6]) + 
    z3[5]*(2 - 3*z3[6] + z3[6]^2), y[381] -> -9 + 22*z3[6] - 6*z3[6]^2 + 
    6*z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[382] -> -11 + 49*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[383] -> 1 + z3[2] - z3[2]*z3[3] - z3[4] + 2*z3[6] + 
    z3[3]*(1 + z3[4]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6] + z3[6]^2), 
  y[384] -> 1 + z3[6] - z3[6]^2 + z3[3]*(1 + z3[4])*(1 + z3[6] + z3[6]^2) + 
    z3[4]*(3 + 3*z3[6] + z3[6]^2), 
  y[385] -> 54 + 3*z3[4]^3 + z3[4]^2*(29 - 6*z3[6]) - 6*z3[5]*(-1 + z3[6]) - 
    40*z3[6] + 3*z3[6]^2 + z3[4]*(71 + z3[5]*(15 - 8*z3[6]) - 44*z3[6] + 
      3*z3[6]^2), y[386] -> z3[4]^3 + z3[4]^2*(2 - 3*z3[6]) - z3[6]^3 + 
    z3[4]*(1 - 3*z3[6] + 3*z3[6]^2), 
  y[387] -> z3[2]^3 - z3[4]^2 + (-1 + z3[6])^3 + z3[4]*(-2 + 3*z3[6]) + 
    z3[2]^2*(-1 - 2*z3[4] + 3*z3[6]) + 
    z3[2]*(1 + z3[4]^2 + z3[4]*(2 - 3*z3[6]) - 3*z3[6] + 3*z3[6]^2), 
  y[388] -> -1 - z3[6] - 4*z3[6]^2 + z3[6]^3 + z3[4]*(1 + z3[6] + 4*z3[6]^2), 
  y[389] -> 9*(-1 + z3[5])*(-2 + z3[6])*z3[6] + 
    z3[2]*(19 + 18*(-2 + z3[5])*z3[6] - 9*(-1 + z3[5])*z3[6]^2), 
  y[390] -> -54 - 3*z3[4]^3 - 6*z3[5] - 
    z3[2]^2*(27 + z3[4]*(3 + z3[5]) - 6*z3[5]*(-1 + z3[6]) - 17*z3[6]) + 
    40*z3[6] + 6*z3[5]*z3[6] - 3*z3[6]^2 + z3[4]^2*(-29 + 6*z3[6]) + 
    z3[2]*(53 + 6*z3[4]^2 + z3[4]*(z3[5]*(15 - 8*z3[6]) - 21*(-2 + z3[6])) - 
      6*z3[5]*(-1 + z3[6]) - 40*z3[6] + 3*z3[6]^2) + 
    z3[4]*(-71 + 44*z3[6] - 3*z3[6]^2 + z3[5]*(-15 + 8*z3[6])), 
  y[391] -> z3[4]^4 + z3[4]^3*(6 - 4*z3[6]) - 
    (3*(-3 + z3[6]) + z3[5]*(-1 + z3[6]))*(-1 + z3[6])^2 + 
    z3[4]^2*(15 - 20*z3[6] + 6*z3[6]^2) - z3[4]*(-1 + z3[6])*
     (15 - 14*z3[6] + 3*z3[6]^2 + z3[5]*(5 - 6*z3[6] + z3[6]^2)), 
  y[392] -> -43 - 21*z3[4] + 14*z3[5] + 28*z3[6] - 6*z3[5]*z3[6] + z3[6]^2 - 
    z3[5]*z3[6]^2 - z3[3]*(6 + 3*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
      z3[5]*(4 - 5*z3[6] + z3[6]^2)), 
  y[393] -> -((-5 + z3[6])*z3[6]) + z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]*((-5 + z3[6])*z3[6] - z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*((-5 + z3[6])*z3[6] - z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-((-5 + z3[6])*z3[6]) + z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^4*(-4 + 6*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[394] -> 9 - 22*z3[6] + 6*z3[6]^2 - 6*z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]^2*(24 - 31*z3[6] + 6*z3[6]^2 - 6*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]*(-9 + 22*z3[6] - 6*z3[6]^2 + 6*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[395] -> 11 - 49*z3[6] + 11*z3[6]^2 - 11*z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]^2*(11 - 49*z3[6] + 11*z3[6]^2 - 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]*(-11 + 49*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(-43 + 62*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[396] -> z3[4]^4 + z3[4]^3*(22 - 3*z3[6]) - 
    (-1 + z3[6])*(95 - 11*z3[5]*(-1 + z3[6]) - 45*z3[6] + z3[6]^2) + 
    z3[4]^2*(95 - 63*z3[6] + 3*z3[6]^2) + 
    z3[4]*(141 - 171*z3[6] + 48*z3[6]^2 - z3[6]^3 + 
      3*z3[5]*(13 - 17*z3[6] + 4*z3[6]^2)), 
  y[397] -> 3*z3[4]^3 - 2*z3[4]^2*(-7 + 6*z3[6]) + 
    2*z3[4]*(13 - 22*z3[6] + 9*z3[6]^2) + (-1 + z3[6])^2*
     (19 - 6*z3[6] - z3[6]^2 + z3[5]*(-4 - z3[6] + z3[6]^2)) + 
    z3[3]*(z3[4]^3 + z3[4]^2*(5 - 4*z3[6]) + 
      2*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
       (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
        z3[5]*(5 - 6*z3[6] + z3[6]^2))), 
  y[398] -> z3[4]^4 + z3[4]^3*(6 - 4*z3[6]) - 
    (3*(-3 + z3[6]) + z3[5]*(-1 + z3[6]))*(-1 + z3[6])^2 + 
    z3[2]^4*(-1 + z3[6])^2*(5 + z3[5] + z3[4]*(1 + z3[5]) - 2*z3[6] - 
      z3[5]*z3[6]) + z3[4]^2*(15 - 20*z3[6] + 6*z3[6]^2) - 
    z3[4]*(-1 + z3[6])*(15 - 14*z3[6] + 3*z3[6]^2 + 
      z3[5]*(5 - 6*z3[6] + z3[6]^2)) + z3[2]^3*(-1 + z3[6])*
     (z3[4]^3 + z3[4]^2*(7 - 3*z3[6]) + (3*(-3 + z3[6]) + z3[5]*(-1 + z3[6]))*
       (-1 + z3[6]) + z3[4]*(11 - 10*z3[6] + 2*z3[6]^2 + 
        z3[5]*(5 - 6*z3[6] + z3[6]^2))) - 
    z3[2]*(z3[4]^4 + z3[4]^3*(6 - 4*z3[6]) - 
      (3*(-3 + z3[6]) + z3[5]*(-1 + z3[6]))*(-1 + z3[6])^2 + 
      z3[4]^2*(15 - 20*z3[6] + 6*z3[6]^2) - z3[4]*(-1 + z3[6])*
       (15 - 14*z3[6] + 3*z3[6]^2 + z3[5]*(5 - 6*z3[6] + z3[6]^2))) + 
    z3[2]^2*(z3[4]^4 + z3[4]^3*(6 - 4*z3[6]) - 
      (3*(-3 + z3[6]) + z3[5]*(-1 + z3[6]))*(-1 + z3[6])^2 + 
      z3[4]^2*(15 - 20*z3[6] + 6*z3[6]^2) - z3[4]*(-1 + z3[6])*
       (15 - 14*z3[6] + 3*z3[6]^2 + z3[5]*(5 - 6*z3[6] + z3[6]^2))), 
  y[399] -> -28*z3[4]^2 + 2*z3[4]*(-53 + 42*z3[6]) + 
    (-1 + z3[6])*(130 - 59*z3[6] - 5*z3[6]^2 + 
      z3[5]*(-34 + 2*z3[6] + 5*z3[6]^2)) - 
    5*z3[3]*(z3[4]^2 + z3[4]*(4 - 3*z3[6]) - (-1 + z3[6])*
       (6 + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
        z3[5]*(4 - 5*z3[6] + z3[6]^2))), 
  y[400] -> 43 + 17*z3[4] - 14*z3[5] - 28*z3[6] + 6*z3[5]*z3[6] - z3[6]^2 + 
    z3[5]*z3[6]^2 + z3[2]^2*(3 - z3[5] + 
      z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6])^2) + 
    z3[3]*(6 + 3*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
      z3[5]*(4 - 5*z3[6] + z3[6]^2)) - z3[2]*(41 + 3*z3[4] - 14*z3[5] - 
      22*z3[6] + 6*z3[5]*z3[6] - z3[6]^2 + z3[5]*z3[6]^2 + 
      z3[3]*(6 + z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
        z3[5]*(4 - 5*z3[6] + z3[6]^2))), 
  y[401] -> -z3[4]^4 + z3[4]^3*(-22 + 3*z3[6]) + z3[2]^3*(-1 + z3[6])*
     (-54 - 8*z3[4]*(1 + z3[5]) + 11*z3[5]*(-1 + z3[6]) + 26*z3[6]) + 
    z3[4]^2*(-95 + 63*z3[6] - 3*z3[6]^2) + 
    (-1 + z3[6])*(95 - 11*z3[5]*(-1 + z3[6]) - 45*z3[6] + z3[6]^2) + 
    z3[4]*(-141 + 171*z3[6] - 48*z3[6]^2 + z3[6]^3 - 
      3*z3[5]*(13 - 17*z3[6] + 4*z3[6]^2)) - 
    z3[2]^2*(2*z3[4]^3 + z3[4]^2*(39 - 23*z3[6]) - 
      (-1 + z3[6])*(95 - 11*z3[5]*(-1 + z3[6]) - 45*z3[6] + z3[6]^2) + 
      z3[4]*(101 - 115*z3[6] + 28*z3[6]^2 + 3*z3[5]*(13 - 17*z3[6] + 
          4*z3[6]^2))) + z3[2]*(z3[4]^4 + z3[4]^3*(22 - 3*z3[6]) - 
      (-1 + z3[6])*(95 - 11*z3[5]*(-1 + z3[6]) - 45*z3[6] + z3[6]^2) + 
      z3[4]^2*(95 - 63*z3[6] + 3*z3[6]^2) + 
      z3[4]*(141 - 171*z3[6] + 48*z3[6]^2 - z3[6]^3 + 
        3*z3[5]*(13 - 17*z3[6] + 4*z3[6]^2))), 
  y[402] -> 130 + 106*z3[4] + 28*z3[4]^2 - 34*z3[5] - 189*z3[6] - 
    84*z3[4]*z3[6] + 36*z3[5]*z3[6] + 54*z3[6]^2 + 3*z3[5]*z3[6]^2 + 
    5*z3[6]^3 - 5*z3[5]*z3[6]^3 + 5*z3[3]*(z3[4]^2 + z3[4]*(4 - 3*z3[6]) - 
      (-1 + z3[6])*(6 + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
        z3[5]*(4 - 5*z3[6] + z3[6]^2))) - 
    z3[2]^3*(z3[4] + 8*(-3 + z3[5])*(-1 + z3[6]) + 
      z3[3]*(z3[4] - (-1 + z3[6])*(23 + 5*z3[5]^2*(-1 + z3[6])^2 - 21*z3[6] + 
          5*z3[6]^2 + z3[5]*(-21 + 31*z3[6] - 10*z3[6]^2)))) + 
    z3[2]^2*(z3[4]*(26 - 12*z3[6]) - (-1 + z3[6])*(113 - 31*z3[6] - 
        5*z3[6]^2 + z3[5]*(-34 + 2*z3[6] + 5*z3[6]^2)) + 
      z3[3]*(z3[4]^2 + z3[4]*(12 - 7*z3[6]) - 5*(-1 + z3[6])*
         (6 + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
          z3[5]*(4 - 5*z3[6] + z3[6]^2)))) - 
    z3[2]*(12*z3[4]^2 + z3[4]*(90 - 68*z3[6]) - 
      (-1 + z3[6])*(130 - 59*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-34 + 2*z3[6] + 5*z3[6]^2)) + 
      5*z3[3]*(z3[4]^2 + z3[4]*(4 - 3*z3[6]) - (-1 + z3[6])*
         (6 + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
          z3[5]*(4 - 5*z3[6] + z3[6]^2)))), 
  y[403] -> -19 - 26*z3[4] - 14*z3[4]^2 - 3*z3[4]^3 + 4*z3[5] + 44*z3[6] + 
    44*z3[4]*z3[6] + 12*z3[4]^2*z3[6] - 7*z3[5]*z3[6] - 30*z3[6]^2 - 
    18*z3[4]*z3[6]^2 + z3[5]*z3[6]^2 + 4*z3[6]^3 + 3*z3[5]*z3[6]^3 + 
    z3[6]^4 - z3[5]*z3[6]^4 - z3[3]*(z3[4]^3 + z3[4]^2*(5 - 4*z3[6]) + 
      2*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
       (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
        z3[5]*(5 - 6*z3[6] + z3[6]^2))) + z3[2]^4*(-1 + z3[6])*
     ((-3 + z3[5])*(-1 + z3[6]) + 
      z3[3]*(z3[4] - (-1 + z3[6])*(7 + z3[5]^2*(-1 + z3[6])^2 - 5*z3[6] + 
          z3[6]^2 + z3[5]*(-5 + 7*z3[6] - 2*z3[6]^2)))) + 
    z3[2]^2*(z3[4]^3 + z3[4]^2*(-6 + 4*z3[6]) - 
      2*z3[4]*(11 - 18*z3[6] + 7*z3[6]^2) - (-1 + z3[6])^2*
       (19 - 6*z3[6] - z3[6]^2 + z3[5]*(-4 - z3[6] + z3[6]^2)) - 
      z3[3]*(z3[4]^3 + z3[4]^2*(5 - 4*z3[6]) + 
        2*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
         (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
          z3[5]*(5 - 6*z3[6] + z3[6]^2)))) + 
    z3[2]*(3*z3[4]^3 - 2*z3[4]^2*(-7 + 6*z3[6]) + 
      2*z3[4]*(13 - 22*z3[6] + 9*z3[6]^2) + (-1 + z3[6])^2*
       (19 - 6*z3[6] - z3[6]^2 + z3[5]*(-4 - z3[6] + z3[6]^2)) + 
      z3[3]*(z3[4]^3 + z3[4]^2*(5 - 4*z3[6]) + 
        2*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
         (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
          z3[5]*(5 - 6*z3[6] + z3[6]^2)))) + 
    z3[2]^3*(z3[3]*(-(z3[4]^2*(-2 + z3[6])) + 
        z3[4]*(7 - 10*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
         (10 + z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
          z3[5]*(5 - 6*z3[6] + z3[6]^2))) + (-1 + z3[6])*
       (z3[4]^2 + z3[4]*(-5 + z3[6]) + (-1 + z3[6])*(15 - z3[6] - z3[6]^2 + 
          z3[5]*(-4 - z3[6] + z3[6]^2)))), 
  y[404] -> -2 + z3[2]*(-1 + z3[5]) - z3[5]*(-1 + z3[4] + z3[6]), 
  y[405] -> 3 + 7*z3[3] - z3[3]*z3[5] + (1 + z3[3])*
     (4 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6]), 
  y[406] -> -8 + (8*z3[3]*(-1 + 2*z3[2]*(-1 + z3[5]) - 2*z3[5]))/3, 
  y[407] -> -2 + (-3 + z3[2])*z3[3], y[408] -> 3 + z3[3] + 2*z3[3]*z3[5], 
  y[409] -> 2 + z3[3]*(4 + z3[5]), 
  y[410] -> -2 + z3[3]*(-4 - z3[5] + z3[2]*(2 + z3[5])), 
  y[411] -> 1 + z3[3]*(-1 + z3[5] - z3[6]) - z3[6], 
  y[412] -> z3[4]^2 + 2*z3[3]*z3[4]*(1 - z3[2] + z3[4]) + 
    z3[3]^2*(z3[2]^2 + (1 + z3[4])^2 - z3[2]*(1 + 2*z3[4])), 
  y[413] -> (-4 + z3[2])*z3[4]^2 + 2*z3[3]*z3[4]*(-z3[2]^2 - 4*(1 + z3[4]) + 
      z3[2]*(4 + z3[4])) + z3[3]^2*(z3[2]^3 - 4*(1 + z3[4])^2 - 
      2*z3[2]^2*(2 + z3[4]) + z3[2]*(4 + 8*z3[4] + z3[4]^2)), 
  y[414] -> 2 + z3[3], y[415] -> z3[2] - z3[4] + z3[6], 
  y[416] -> 16/3 + 8*z3[3], y[417] -> 32/3 + 8*z3[3], 
  y[418] -> 3*z3[4]^2 + 3*z3[3]*z3[4]*(1 - z3[2] + 2*z3[4]) + 
    z3[3]^2*(1 + z3[2]^2 + 3*z3[4] + 3*z3[4]^2 - z3[2]*(1 + 3*z3[4])), 
  y[419] -> z3[4]^3 + 3*z3[3]*z3[4]^2*(1 - z3[2] + z3[4]) + 
    3*z3[3]^2*z3[4]*(z3[2]^2 + (1 + z3[4])^2 - z3[2]*(1 + 2*z3[4])) + 
    z3[3]^3*(-z3[2]^3 + (1 + z3[4])^3 + z3[2]^2*(1 + 3*z3[4]) - 
      z3[2]*(1 + 3*z3[4] + 3*z3[4]^2)), 
  y[420] -> -z3[2] + z3[4] + z3[2]*z3[6], y[421] -> -1 + (1 + z3[3])*z3[6], 
  y[422] -> z3[2]*z3[3] - (1 + z3[3])*z3[4], y[423] -> 1 + 6*z3[6], 
  y[424] -> z3[2]^2*z3[3] - z3[2]*z3[4] - 3*z3[2]*z3[3]*z3[4] - 
    z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
    z3[2]^2*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[425] -> -1 + 2*z3[3]*(-3 + z3[5]), 
  y[426] -> -1 + 2*z3[3]*(-9 + 2*z3[5]) + z3[3]^2*(-16 + 3*z3[5]^2), 
  y[427] -> 1 - 8*z3[3] + 6*z3[3]^2, y[428] -> 1 - 2*z3[3], 
  y[429] -> 3*z3[2]^3 + 23*z3[2]*z3[4] - 12*z3[4]^2 - z3[2]^2*(11 + 3*z3[4]), 
  y[430] -> 1 + z3[6] + z3[6]^2 + z3[6]^3, 
  y[431] -> 2 + z3[3] - 2*z3[6]^2 - 4*z3[6]^3 + z3[3]*z3[6]^3, 
  y[432] -> z3[4]^3 + 2*(-2 + z3[3])*z3[4]^2*z3[6] + 
    (6 - 8*z3[3] + z3[3]^2)*z3[4]*z3[6]^2 - 4*(1 - 3*z3[3] + z3[3]^2)*
     z3[6]^3, y[433] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 + z3[6]^5, 
  y[434] -> 2 + 4*z3[6] + z3[3]*(1 + z3[2] + z3[6]), 
  y[435] -> 2 + z3[4] + z3[6] + z3[3]*(4 + z3[4] - z3[5] + z3[6]), 
  y[436] -> -1 + z3[6] + z3[3]*(1 + z3[2]*(-2 + z3[5]) - z3[5] + z3[6]), 
  y[437] -> z3[2]^2*z3[3]^2 + z3[2]*z3[3]*(2 + z3[3] - 2*z3[6] - 
      2*z3[3]*z3[6]) + (-1 + (1 + z3[3])*z3[6])^2, 
  y[438] -> z3[3]*(2 + (1 + z3[2])*z3[6] + 2*z3[2]*z3[6]^2 - z3[6]^3) + 
    2*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[439] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 - 
    z3[2]*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[440] -> 4 + 4*z3[6] + 4*z3[6]^2 + z3[6]^3 - 7*z3[6]^4 + 
    z3[2]*(-4 - 4*z3[6] - 4*z3[6]^2 + 5*z3[6]^3), 
  y[441] -> -2*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4) + 
    z3[3]*(-2 - z3[6] + z3[6]^3 + 2*z3[6]^4), 
  y[442] -> -1 + 2*z3[6]^6 + z3[2]*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 - 
      9*z3[6]^5), y[443] -> 4 + 8*z3[6] - 
    4*z3[3]*(1 + z3[5]^2*(-1 + z3[6])^2 - 8*z3[6] + z3[6]^2 - 
      2*z3[5]*(1 - 4*z3[6] + z3[6]^2)), 
  y[444] -> 6*z3[4] + z3[3]*(5 + 12*z3[4] + 2*z3[5]*(-1 + z3[6])^2 - 
      z3[5]^2*(-1 + z3[6])^2 + 2*z3[6] - z3[6]^2) + 
    z3[3]^2*(6*z3[4] - 4*(-4 + z3[6]) - z3[5]^3*(-1 + z3[6])^2 - 
      z3[5]*(15 - 10*z3[6] + z3[6]^2) + 2*z3[5]^2*(3 - 4*z3[6] + z3[6]^2)), 
  y[445] -> -4*(1 + z3[6] + z3[6]^2) + 4*z3[3]*(2 + 3*z3[6] - 2*z3[6]^2 + 
      z3[5]*(-2 - 2*z3[6] + z3[6]^2)), 
  y[446] -> 2*(z3[4]^2 + z3[4]*z3[6] + (-1 + z3[6])*z3[6]) + 
    z3[3]*(22*z3[4]^2 + 4*z3[6]*(-z3[2] + z3[6]) + 
      z3[4]*(4 - 4*z3[2] + 4*z3[6])) + z3[3]^2*(2*z3[2]^2 + 20*z3[4]^2 + 
      z3[4]*(13 + 2*z3[6]) - z3[2]*(2 + 13*z3[4] + 4*z3[6]) + 
      2*(1 + z3[6] + z3[6]^2)), y[447] -> z3[4]^3 + 4*z3[4]*z3[6]^2 + 
    4*(-1 + z3[6])*z3[6]^2 + 4*z3[4]^2*(1 + z3[6]) + 
    2*z3[3]*(z3[4]^3 + 4*z3[6]^3 + z3[4]^2*(5 + 4*z3[6]) + 
      4*z3[4]*(1 + z3[6] + z3[6]^2)) + 
    z3[3]^2*(z3[4]^3 + z3[4]^2*(6 + 4*z3[6]) + 
      z3[4]*(9 + 8*z3[6] + 4*z3[6]^2) + 4*(1 + z3[6] + z3[6]^2 + z3[6]^3)), 
  y[448] -> z3[4]^3*z3[6]^2 + z3[4]^2*(-1 + z3[6])*z3[6]^2 + 
    z3[4]*(-1 + z3[6])^2*z3[6]^2 + (-1 + z3[6])^3*z3[6]^2 + 
    z3[4]^4*(1 + z3[6]) + 3*z3[3]*(z3[4]^2*z3[6]^3 + 
      z3[4]*(-1 + z3[6])*z3[6]^3 + (-1 + z3[6])^2*z3[6]^3 + 
      z3[4]^4*(1 + z3[6]) + z3[4]^3*(1 + z3[6] + z3[6]^2)) + 
    3*z3[3]^2*(z3[4]*z3[6]^4 + (-1 + z3[6])*z3[6]^4 + z3[4]^4*(1 + z3[6]) + 
      z3[4]^3*(2 + 2*z3[6] + z3[6]^2) + z3[4]^2*(1 + z3[6] + z3[6]^2 + 
        z3[6]^3)) + z3[3]^3*(z3[6]^5 + z3[4]^4*(1 + z3[6]) + 
      z3[4]^3*(3 + 3*z3[6] + z3[6]^2) + z3[4]^2*(3 + 3*z3[6] + 2*z3[6]^2 + 
        z3[6]^3) + z3[4]*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4)), 
  y[449] -> z3[2]^4*z3[3]^3*z3[4] + z3[4]^5 - z3[2]^3*z3[3]^2*z3[4]*
     (z3[3] + 3*z3[4] + 5*z3[3]*z3[4]) + z3[2]^2*z3[3]*z3[4]*
     (3*z3[4]^2 + 3*z3[3]*z3[4]*(1 + 4*z3[4]) + 
      z3[3]^2*(1 + 5*z3[4] + 10*z3[4]^2)) - 
    z3[2]*z3[4]*(z3[4]^3 + 3*z3[3]*z3[4]^2*(1 + 3*z3[4]) + 
      3*z3[3]^2*z3[4]*(1 + 4*z3[4] + 6*z3[4]^2) + 
      z3[3]^3*(1 + 5*z3[4] + 10*z3[4]^2 + 10*z3[4]^3)) + z3[4]^5*z3[6] + 
    z3[6]^2 - z3[4]*z3[6]^2 + z3[4]^2*z3[6]^2 - z3[4]^3*z3[6]^2 + 
    z3[4]^4*z3[6]^2 - 4*z3[6]^3 + 3*z3[4]*z3[6]^3 - 2*z3[4]^2*z3[6]^3 + 
    z3[4]^3*z3[6]^3 + 6*z3[6]^4 - 3*z3[4]*z3[6]^4 + z3[4]^2*z3[6]^4 - 
    4*z3[6]^5 + z3[4]*z3[6]^5 + z3[6]^6 + 
    3*z3[3]*(z3[4]^3*z3[6]^3 + z3[4]^2*(-1 + z3[6])*z3[6]^3 + 
      z3[4]*(-1 + z3[6])^2*z3[6]^3 + (-1 + z3[6])^3*z3[6]^3 + 
      z3[4]^5*(2 + z3[6]) + z3[4]^4*(1 + z3[6] + z3[6]^2)) + 
    3*z3[3]^2*(z3[4]^2*z3[6]^4 + z3[4]*(-1 + z3[6])*z3[6]^4 + 
      (-1 + z3[6])^2*z3[6]^4 + z3[4]^5*(3 + z3[6]) + 
      z3[4]^4*(3 + 2*z3[6] + z3[6]^2) + z3[4]^3*(1 + z3[6] + z3[6]^2 + 
        z3[6]^3)) + z3[3]^3*(z3[4]*z3[6]^5 + (-1 + z3[6])*z3[6]^5 + 
      z3[4]^5*(4 + z3[6]) + z3[4]^4*(6 + 3*z3[6] + z3[6]^2) + 
      z3[4]^3*(4 + 3*z3[6] + 2*z3[6]^2 + z3[6]^3) + 
      z3[4]^2*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4)), 
  y[450] -> -6 + z3[4]*(-5 - 4*z3[6] + 9*z3[6]^2) + 
    z3[3]*(-19 + 2*z3[5] - 4*z3[6] + 9*z3[6]^2 + 
      z3[4]*(-3 + 7*z3[6] + 18*z3[6]^2 - 2*z3[5]*(1 + 3*z3[6]))) + 
    z3[3]^2*(6*z3[5]^2 - 6*z3[5]*(2 + z3[6]) + z3[6]*(11 + 9*z3[6]) + 
      z3[4]*(5 + 3*z3[5]^2 + 11*z3[6] + 9*z3[6]^2 - 2*z3[5]*(4 + 3*z3[6]))), 
  y[451] -> 12*(-2 + z3[2])*z3[4] + 4*z3[3]*(-5 - 12*z3[4] - 2*z3[5] + 
      z3[5]^2 - 2*z3[6] + 4*z3[5]*z3[6] - 2*z3[5]^2*z3[6] + z3[6]^2 - 
      2*z3[5]*z3[6]^2 + z3[5]^2*z3[6]^2 + 
      z3[2]*(5 + 6*z3[4] + 2*z3[5]*(-1 + z3[6])^2 - z3[5]^2*(-1 + z3[6])^2 + 
        2*z3[6] - z3[6]^2) + z3[2]^2*(-2 - 2*z3[5]*(-1 + z3[6])^2 + 
        z3[5]^2*(-1 + z3[6])^2 - 2*z3[6] + z3[6]^2)) - 
    4*z3[3]^2*(16 + 6*z3[4] - 15*z3[5] + 6*z3[5]^2 - z3[5]^3 - 4*z3[6] + 
      10*z3[5]*z3[6] - 8*z3[5]^2*z3[6] + 2*z3[5]^3*z3[6] - z3[5]*z3[6]^2 + 
      2*z3[5]^2*z3[6]^2 - z3[5]^3*z3[6]^2 + z3[2]^3*(-1 + z3[5])*
       (7 + z3[5]^2*(-1 + z3[6])^2 - 5*z3[6] + z3[6]^2 + 
        z3[5]*(-5 + 7*z3[6] - 2*z3[6]^2)) + 
      z3[2]*(-3*z3[4] + 4*(-4 + z3[6]) + z3[5]^3*(-1 + z3[6])^2 + 
        z3[5]*(15 - 10*z3[6] + z3[6]^2) - 2*z3[5]^2*(3 - 4*z3[6] + 
          z3[6]^2)) - z3[2]^2*(-13 + z3[5]^3*(-1 + z3[6])^2 + 4*z3[6] + 
        z3[5]*(15 - 10*z3[6] + z3[6]^2) - 2*z3[5]^2*(3 - 4*z3[6] + 
          z3[6]^2))), y[452] -> 3*z3[2]^4*z3[3]^2 - 
    z3[2]^3*z3[3]*(6*z3[4] + z3[3]*(14 + 9*z3[4])) + 
    z3[2]^2*(3*z3[4]^2 + 4*z3[3]*z3[4]*(7 + 3*z3[4]) + 
      z3[3]^2*(14 + 54*z3[4] + 9*z3[4]^2)) - 
    z3[2]*(z3[4]^2*(14 + 3*z3[4]) + 2*z3[3]*z3[4]*(14 + 40*z3[4] + 
        3*z3[4]^2) + z3[3]^2*(14 + 54*z3[4] + 78*z3[4]^2 + 3*z3[4]^3)) + 
    2*(z3[4]^2*z3[6]*(1 + 6*z3[6]) + (-1 + z3[6])^2*z3[6]*(1 + 6*z3[6]) + 
      z3[4]^3*(7 + 6*z3[6]) + z3[4]*z3[6]*(-1 - 5*z3[6] + 6*z3[6]^2) + 
      2*z3[3]*(z3[4]*z3[6]^2*(1 + 6*z3[6]) + z3[4]^3*(13 + 6*z3[6]) + 
        z3[6]^2*(-1 - 5*z3[6] + 6*z3[6]^2) + z3[4]^2*(7 + 7*z3[6] + 
          6*z3[6]^2)) + z3[3]^2*(z3[6]^3*(1 + 6*z3[6]) + 
        z3[4]^3*(19 + 6*z3[6]) + z3[4]^2*(20 + 13*z3[6] + 6*z3[6]^2) + 
        z3[4]*(7 + 7*z3[6] + 7*z3[6]^2 + 6*z3[6]^3))), 
  y[453] -> 4 + 4*z3[6] + 4*z3[6]^2 - 5*z3[6]^3 + 
    z3[3]*(4 + 14*z3[6]^2 + 37*z3[6]^3 - 15*z3[6]^4 + 
      4*z3[2]*z3[6]*(1 - 7*z3[6] + 2*z3[6]^2) + 
      z3[5]*(2 + 2*z3[6] - 7*z3[6]^2 - 16*z3[6]^3 + 15*z3[6]^4 - 
        z3[2]*(2 + 2*z3[6] - 13*z3[6]^2 + 8*z3[6]^3))), 
  y[454] -> 2 - 2*z3[6] + 15*z3[6]^2 + z3[3]*(-2 - 38*z3[6] - 63*z3[6]^2 + 
      104*z3[6]^3 - 26*z3[6]^4 - z3[5]^2*(-1 + z3[6])^2*z3[6]*
       (9 + 26*z3[6]) + z3[5]*(2 + 36*z3[6] + 50*z3[6]^2 - 147*z3[6]^3 + 
        52*z3[6]^4) + z3[2]*(4 + 50*z3[6] + 11*z3[5]^2*(-1 + z3[6])^2*z3[6] - 
        49*z3[6]^2 + 11*z3[6]^3 - z3[5]*(2 + 46*z3[6] - 71*z3[6]^2 + 
          22*z3[6]^3))), y[455] -> -2 - z3[6] - z3[6]^2 - z3[6]^3 - z3[6]^4 + 
    11*z3[6]^5 + z3[3]*(-12 + 4*z3[5] - z3[6] - z3[6]^2 - z3[6]^3 - z3[6]^4 + 
      z3[6]^5) + z3[2]*(1 + z3[6] + z3[6]^2 + z3[6]^3 - 7*z3[6]^4 + 
      z3[3]*(9 + 8*z3[6] + 7*z3[6]^2 + 6*z3[6]^3 + 57*z3[6]^4 - 15*z3[6]^5 + 
        z3[5]*(-3 - 3*z3[6] - 3*z3[6]^2 - 3*z3[6]^3 - 23*z3[6]^4 + 
          15*z3[6]^5))), y[456] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 - 
    7*z3[6]^4 + z3[3]*(17 + 10*z3[6] + 9*z3[6]^2 + 8*z3[6]^3 + 51*z3[6]^4 - 
      15*z3[6]^5 + z3[5]*(-4 - 4*z3[6] - 4*z3[6]^2 - 4*z3[6]^3 - 16*z3[6]^4 + 
        15*z3[6]^5) + z3[2]*(-4 - 3*z3[6] - 2*z3[6]^2 - 25*z3[6]^3 - 
        7*z3[6]^4 + z3[5]*(-1 - z3[6] - z3[6]^2 - z3[6]^3 + 7*z3[6]^4))) + 
    z3[3]^2*(15 - 3*z3[5]^2 + 9*z3[6] + 8*z3[6]^2 + 7*z3[6]^3 + 38*z3[6]^4 - 
      15*z3[6]^5 + z3[5]*z3[6]*(-4 - 4*z3[6] - 4*z3[6]^2 - 16*z3[6]^3 + 
        15*z3[6]^4) + z3[2]*(15 + 23*z3[6] + 30*z3[6]^2 + 152*z3[6]^3 - 
        141*z3[6]^4 + 26*z3[6]^5 + z3[5]^2*(7 + 7*z3[6] + 7*z3[6]^2 + 
          27*z3[6]^3 - 58*z3[6]^4 + 26*z3[6]^5) - 
        z3[5]*(22 + 25*z3[6] + 28*z3[6]^2 + 131*z3[6]^3 - 199*z3[6]^4 + 
          52*z3[6]^5))), y[457] -> 5 - 9*z3[2]^2*z3[4] - 15*z3[4]^2 - 
    3*z3[4]^2*z3[5] + 4*z3[6] + 15*z3[4]*z3[6] - 13*z3[4]^2*z3[6] + 
    3*z3[4]*z3[5]*z3[6] + 6*z3[4]^2*z3[5]*z3[6] + 3*z3[6]^2 - 
    6*z3[4]*z3[6]^2 + 3*z3[4]^2*z3[6]^2 - 6*z3[4]*z3[5]*z3[6]^2 - 
    3*z3[4]^2*z3[5]*z3[6]^2 + 26*z3[6]^3 - 3*z3[4]*z3[6]^3 + 
    3*z3[4]*z3[5]*z3[6]^3 + z3[2]*z3[4]*(7*z3[4] + 
      3*(5 + z3[5]*(-1 + z3[6])^2 + 7*z3[6] - z3[6]^2)) + 
    z3[3]^2*(-10 - 45*z3[4]^2 + 16*z3[5] + 9*z3[4]^2*z3[5] - 6*z3[5]^2 - 
      25*z3[6] + 48*z3[4]*z3[6] - 15*z3[4]^2*z3[6] + 18*z3[5]*z3[6] - 
      15*z3[4]*z3[5]*z3[6] + 6*z3[4]^2*z3[5]*z3[6] - 3*z3[5]^2*z3[6] + 
      3*z3[4]*z3[5]^2*z3[6] - 31*z3[6]^2 + 81*z3[4]*z3[6]^2 + 
      3*z3[4]^2*z3[6]^2 + 16*z3[5]*z3[6]^2 - 62*z3[4]*z3[5]*z3[6]^2 - 
      3*z3[4]^2*z3[5]*z3[6]^2 - 3*z3[5]^2*z3[6]^2 + 
      11*z3[4]*z3[5]^2*z3[6]^2 - 101*z3[6]^3 - 107*z3[4]*z3[6]^3 + 
      72*z3[5]*z3[6]^3 + 150*z3[4]*z3[5]*z3[6]^3 - 11*z3[5]^2*z3[6]^3 - 
      43*z3[4]*z3[5]^2*z3[6]^3 + 119*z3[6]^4 + 26*z3[4]*z3[6]^4 - 
      162*z3[5]*z3[6]^4 - 52*z3[4]*z3[5]*z3[6]^4 + 43*z3[5]^2*z3[6]^4 + 
      26*z3[4]*z3[5]^2*z3[6]^4 - 26*z3[6]^5 + 52*z3[5]*z3[6]^5 - 
      26*z3[5]^2*z3[6]^5 + 3*z3[2]^4*(-1 + z3[5])*
       (7 + z3[5]^2*(-1 + z3[6])^2 - 5*z3[6] + z3[6]^2 + 
        z3[5]*(-5 + 7*z3[6] - 2*z3[6]^2)) + 
      z3[2]^3*(16 + 68*z3[6] - 11*z3[5]^3*(-1 + z3[6])^2*z3[6] - 55*z3[6]^2 + 
        11*z3[6]^3 + 33*z3[5]^2*z3[6]*(2 - 3*z3[6] + z3[6]^2) - 
        3*z3[5]*(3 + 41*z3[6] - 44*z3[6]^2 + 11*z3[6]^3)) + 
      z3[2]^2*(-45 - 14*z3[4] + 32*z3[6] - 183*z3[6]^2 + 134*z3[6]^3 - 
        26*z3[6]^4 + 2*z3[5]^3*(-1 + z3[6])^2*z3[6]*(-1 + 13*z3[6]) + 
        z3[5]^2*z3[6]*(19 - 183*z3[6] + 242*z3[6]^2 - 78*z3[6]^3) + 
        z3[5]*(9 - 47*z3[6] + 336*z3[6]^2 - 322*z3[6]^3 + 78*z3[6]^4)) + 
      z3[2]*(-5 + z3[4]^2*(25 - 18*z3[5]) - 62*z3[6] - 167*z3[6]^2 + 
        261*z3[6]^3 - 67*z3[6]^4 + z3[5]^3*(-1 + z3[6])^2*
         (3 + 9*z3[6] + 26*z3[6]^2) - z3[5]^2*(11 + 18*z3[6] + 84*z3[6]^2 - 
          257*z3[6]^3 + 119*z3[6]^4) + z3[5]*(13 + 41*z3[6] + 208*z3[6]^2 - 
          475*z3[6]^3 + 160*z3[6]^4) + z3[4]*(135 + 23*z3[6] + 37*z3[6]^2 - 
          11*z3[6]^3 + z3[5]^2*(9 + z3[6] + 16*z3[6]^2 - 11*z3[6]^3) + 
          z3[5]*(-72 - 17*z3[6] - 53*z3[6]^2 + 22*z3[6]^3)))) + 
    z3[3]*(8 + 2*z3[5] - 6*z3[6] + 12*z3[5]*z3[6] - 3*z3[5]^2*z3[6] - 
      28*z3[6]^2 + 16*z3[5]*z3[6]^2 - 3*z3[5]^2*z3[6]^2 - 95*z3[6]^3 + 
      72*z3[5]*z3[6]^3 - 11*z3[5]^2*z3[6]^3 + 119*z3[6]^4 - 
      162*z3[5]*z3[6]^4 + 43*z3[5]^2*z3[6]^4 - 26*z3[6]^5 + 
      52*z3[5]*z3[6]^5 - 26*z3[5]^2*z3[6]^5 - 
      3*z3[2]^3*(-2 - 2*z3[5]*(-1 + z3[6])^2 + z3[5]^2*(-1 + z3[6])^2 - 
        2*z3[6] + z3[6]^2) + z3[2]^2*(-12 - 23*z3[4] - 19*z3[6] - 
        10*z3[6]^2 + 8*z3[6]^3 + z3[5]^2*(-1 + z3[6])^2*(3 + 8*z3[6]) - 
        z3[5]*(-1 + z3[6])^2*(9 + 16*z3[6])) - 
      6*z3[4]^2*(10 + 5*z3[6] - z3[6]^2 + z3[5]*(-1 - 2*z3[6] + z3[6]^2)) + 
      z3[4]*(3 + 63*z3[6] + 85*z3[6]^2 - 110*z3[6]^3 + 26*z3[6]^4 + 
        z3[5]^2*(-1 + z3[6])^2*(3 + 9*z3[6] + 26*z3[6]^2) - 
        z3[5]*(6 + 12*z3[6] + 68*z3[6]^2 - 153*z3[6]^3 + 52*z3[6]^4)) + 
      z3[2]*(2 + z3[4]^2*(32 - 18*z3[5]) - 11*z3[6] + 3*z3[6]^2 + 
        53*z3[6]^3 - 15*z3[6]^4 - 3*z3[5]^2*(-1 + z3[6])^2*
         (1 + 2*z3[6] + 5*z3[6]^2) + z3[5]*(1 - 7*z3[6] + 15*z3[6]^2 - 
          77*z3[6]^3 + 30*z3[6]^4) + z3[4]*(87 + 42*z3[6] + 34*z3[6]^2 - 
          11*z3[6]^3 - z3[5]^2*(-1 + z3[6])^2*(6 + 11*z3[6]) + 
          z3[5]*(-9 - 23*z3[6] - 50*z3[6]^2 + 22*z3[6]^3)))), 
  y[458] -> -6710 + 3013*z3[5], y[459] -> 4309*z3[4] - 3661*(-1 + z3[6]), 
  y[460] -> -4309*z3[4] + 3661*(-1 + z3[6]), 
  y[461] -> z3[2] + (1 + z3[3])*(-1 + z3[6]), 
  y[462] -> -19/18 + (3013*z3[6])/1296, 
  y[463] -> -3013 + 3697*z3[3]*(-1 + z3[5]) + 648*z3[6], 
  y[464] -> -3*z3[4] - (-3 + z3[5])*(-1 + z3[6]), 
  y[465] -> 3*z3[4] - z3[2]*(z3[4] + (-3 + z3[5])*(-1 + z3[6])) + 
    (-3 + z3[5])*(-1 + z3[6]), y[466] -> -(z3[2]*z3[3]*z3[4]) + 
    z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] - z3[3]*z3[4]^2*z3[5] + 
    z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6], 
  y[467] -> 2329 - 3013*z3[4] + 684*z3[5] + 3013*z3[4]*z3[5] - 
    36*z3[2]*(-37 + 19*z3[5]) + z3[3]*(-1 + z3[5])*(-3013 + 3013*z3[4] - 
      684*z3[6]) + 36*z3[6] - 684*z3[5]*z3[6], 
  y[468] -> 1 + z3[4]^2 - z3[4]*(1 + z3[6]), 
  y[469] -> -2 + z3[2] + z3[6] - z3[5]*(-1 + z3[2] + z3[6]), 
  y[470] -> 1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])) + 
    (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1), 
  y[471] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    1/((1 + z3[2])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[472] -> -1 + z3[4] + z3[6] - z3[3]*(2 + z3[2] - 2*z3[4] + z3[6] - 
      z3[5]*z3[6]), y[473] -> 1 - z3[6]^2 + 
    z3[4]*(z3[5] + z3[6] - z3[5]*z3[6]), 
  y[474] -> (-1 + z3[6])^2 + z3[3]*(2 + z3[2] - z3[2]*z3[6] - 
      (1 + z3[5])*z3[6] + z3[5]*z3[6]^2), 
  y[475] -> -1 + z3[4]*(z3[5]*(-1 + z3[6]) - z3[6]) + z3[2]^2*(-1 + z3[6]) + 
    z3[6]^2 + z3[2]*(1 - z3[6]^2 + z3[4]*(z3[5] + z3[6] - z3[5]*z3[6])), 
  y[476] -> z3[2]^(-1) + z3[4]^(-2) + 1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[477] -> 1/((1 + z3[2])*(-1 + z3[5])) + 
    (1 + z3[4]^(-1) + 1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[478] -> -6 - 19*z3[6], y[479] -> -5/9 + (13*z3[6])/36, 
  y[480] -> 31 + z3[3]*(25 - 25*z3[5] - 6*z3[6]) + 12*z3[6], 
  y[481] -> 1 + z3[4]^2 - z3[6] - z3[4]*z3[6], 
  y[482] -> -31 + 18*z3[2] + 25*z3[4] - 25*z3[4]*z3[5] - 12*z3[6] + 
    z3[3]*(-25 - 25*z3[4]*(-1 + z3[5]) + 25*z3[5] + 6*z3[6]), 
  y[483] -> 1/((1 + z3[2])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])) + 
    (-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[484] -> (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1) + 
    1/((1 + z3[2])*(-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[485] -> -19*z3[4]^2 + 2*z3[3]*z3[6]^2 + 
    z3[4]*(-19 + (21 + 2*z3[3]*(-1 + z3[5]))*z3[6]), 
  y[486] -> (5*(-1 + z3[6])*z3[6])/4 - 
    (8*z3[3]*(-2 + z3[2]*(-1 + z3[6]) + z3[6] + z3[5]*z3[6] - z3[5]*z3[6]^2))/
     9, y[487] -> (-1 + z3[6])*z3[6] - 
    z3[3]*(-2 + z3[4]^2 + 3*z3[5]*(-1 + z3[6])^2 + 4*z3[6] - 3*z3[6]^2 + 
      z3[4]*(z3[5]*(2 - 3*z3[6]) + z3[6])), 
  y[488] -> 12*z3[4]^2 + 45*z3[6] - 3*z3[4]*(-19 + 4*z3[2] + 6*z3[6]) - 
    2*z3[3]*(32 + 16*z3[2] + 16*z3[6] - 16*z3[5]*z3[6] + 3*z3[6]^2 + 
      z3[4]*(-32 + 3*(-1 + z3[5])*z3[6])), 
  y[489] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
    z3[3]*(-2 - 2*z3[4]^2 + z3[6] + z3[5]*z3[6] - z3[5]*z3[6]^2 + 
      z3[2]*(-1 + z3[4] + z3[6]) + z3[4]*(2 + z3[6] - z3[5]*z3[6])), 
  y[490] -> -(z3[2]^2*z3[4]) - (-1 + z3[6])*z3[6] + 
    z3[2]*(z3[4]^2 - z3[4]*z3[6] + (-1 + z3[6])*z3[6]) + 
    z3[3]*(-1 + z3[4] + z3[4]^2 + 2*z3[5] + z3[4]*z3[5] - 
      z3[2]^2*(-1 + z3[6]) + 2*z3[6] - 4*z3[5]*z3[6] - 2*z3[4]*z3[5]*z3[6] - 
      2*z3[6]^2 + 2*z3[5]*z3[6]^2 + z3[2]*(-(z3[5]*(-1 + z3[6])^2) + 
        z3[6]^2 + z3[4]*(-2 + z3[5]*z3[6]))), 
  y[491] -> -53 + 50*z3[3]*(-1 + z3[5]), y[492] -> -39 - 11*z3[5], 
  y[493] -> (1 + z3[2])^(-1) + 1/(z3[4]^2*(1 + z3[4] - z3[6])), 
  y[494] -> -5/9 - (37*z3[6])/36, y[495] -> 76 + 61*z3[3]*(-1 + z3[5]) - 
    12*z3[6], y[496] -> 1 + 37*z3[4] - z3[6], y[497] -> -134 + z3[6], 
  y[498] -> -2 + z3[2], y[499] -> -1 - 37*z3[4] + 
    36*z3[2]*(1 + 2*z3[4] - z3[6]) + z3[6], y[500] -> -5 - z3[3] + 4*z3[6], 
  y[501] -> -58 + 61*z3[2] + 61*z3[6] - 61*z3[5]*(-1 + z3[2] + z3[6]), 
  y[502] -> 3 + z3[2]^3*z3[3] + z3[3]*(4 - 3*z3[6]) - 3*z3[6] - 
    z3[2]^2*(-1 + z3[3]*(-4 + z3[6]) + z3[6]) - 
    3*z3[2]*(-1 + z3[3]*(-2 + z3[6]) + z3[6]), 
  y[503] -> 26*z3[2]^2 - 61*z3[5]*(z3[2] + (1 + z3[3])*(-1 + z3[6]))*
     (-1 + z3[6]) + 61*(1 + z3[3])*(-1 + z3[6])^2 + z3[2]*(-99 + 61*z3[6]), 
  y[504] -> -8 + 11*z3[4] + 61*z3[5] - 11*z3[4]*z3[5] - 
    z3[2]*(15 + 61*z3[5]) + 61*z3[6] - 61*z3[5]*z3[6] - 
    z3[3]*(-1 + z3[5])*(-11 + 11*z3[4] + 61*z3[6]), 
  y[505] -> 1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])) + 
    (-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[506] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    1/((1 + z3[2])*(-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[507] -> -9 - z3[2]*z3[3] + 9*z3[4] - 4*z3[4]^2 + 9*z3[6] + 
    4*z3[2]*(-1 + z3[4] + z3[6]) + z3[3]*(-2 + 2*z3[4] + (-1 + z3[5])*z3[6]), 
  y[508] -> -(z3[2]*(4 + z3[3] - 4*z3[6])*(-1 + z3[6])) + 9*(-1 + z3[6])^2 + 
    z3[3]*(2 - (1 + z3[5])*z3[6] + z3[5]*z3[6]^2), 
  y[509] -> -5 - 5*z3[4]^2 + 4*z3[6] + z3[4]*(5 + z3[6]) + 
    z3[3]*(-1 - z3[4]^2 + z3[4]*(1 + z3[6])), 
  y[510] -> -76 + 15*z3[4] - 64*z3[6] - 
    61*z3[3]*(z3[4] + (-1 + z3[5])*(1 + z3[6])), 
  y[511] -> -88 - 101*z3[4] + z3[2]*(104 - 61*z3[3]*(-3 + 2*z3[5])) + 
    52*z3[6] - 61*z3[3]*(-4 + z3[4] - z3[6] + z3[5]*(3 + z3[6])), 
  y[512] -> 3 + z3[2]^2*(1 + 3*z3[3]) - 3*z3[4] + z3[4]^2 - z3[4]*z3[6] + 
    z3[3]*(4 + z3[4]^2 + z3[6] - z3[4]*(4 + z3[6])) + 
    z3[2]*(3 - 2*z3[4] + z3[3]*(6 - 3*z3[4] + z3[6])), 
  y[513] -> 88 + z3[2]^2*(-64 + 61*z3[3]*(-1 + z3[5])) + 
    183*z3[3]*(-1 + z3[5]) - 24*z3[6] + 
    z3[2]*(183*z3[3]*(-1 + z3[5]) - 4*(13 + 3*z3[6])), 
  y[514] -> -1 + z3[3]*(-1 + z3[5]), 
  y[515] -> 1 + z3[3]*(-1 + z3[4])*(-1 + z3[5]) + z3[4]*(-1 + z3[5]), 
  y[516] -> -(1/((1 + z3[2])*(-1 + z3[5]))) - 
    (1 + z3[4]^(-1) + 1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[517] -> -3*(z3[4] + z3[6]) + 2*z3[3]*(2 + z3[2] - 2*z3[4] + z3[6] - 
      z3[5]*z3[6]), y[518] -> -3*(-1 + z3[6])*z3[6] + 
    2*z3[3]*(-2 + z3[2]*(-1 + z3[6]) + z3[6] + z3[5]*z3[6] - z3[5]*z3[6]^2), 
  y[519] -> (1 + (-1 + z3[5])^(-1))/(1 + z3[2]) + 
    (z3[2]^(-1) + 1/(z3[4]*(-1 + z3[5])))/(z3[4]*(1 + z3[4] - z3[6])), 
  y[520] -> -1 - 1/(z3[2]*(-1 + z3[5])) - 1/(z3[4]^2*(-1 + z3[5])) - 
    1/(z3[2]*z3[4]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[521] -> 1 + z3[3]*(-1 + z3[5]), 
  y[522] -> 1 + z3[2]^2*(-1 + z3[3]*(-1 + z3[5])) + 
    z3[2]*(-1 + 3*z3[3]*(-1 + z3[5])) + 3*z3[3]*(-1 + z3[5]), 
  y[523] -> -1 + z3[2] + z3[6], 
  y[524] -> z3[2]^2 - 2*z3[5]*(z3[2] + (1 + z3[3])*(-1 + z3[6]))*
     (-1 + z3[6]) + 2*(1 + z3[3])*(-1 + z3[6])^2 + z3[2]*(-3 + 2*z3[6]), 
  y[525] -> (1 + z3[3])*z3[6] - z3[5]*(-1 + z3[2] + z3[6] + z3[3]*z3[6]), 
  y[526] -> -1 - z3[6] - z3[3]*(z3[4] + (-1 + z3[5])*(1 + z3[6])), 
  y[527] -> -1 - 2*z3[4] + z3[2]*(2 + z3[3]*(3 - 2*z3[5])) + z3[6] - 
    z3[3]*(-4 + z3[4] - z3[6] + z3[5]*(3 + z3[6])), 
  y[528] -> -3 - z3[2]^2*(1 + 3*z3[3]) + 3*z3[4] - z3[4]^2 + 
    z3[2]*(-3 + 2*z3[4] + z3[3]*(-6 + 3*z3[4] - z3[6])) + z3[4]*z3[6] - 
    z3[3]*(4 + z3[4]^2 + z3[6] - z3[4]*(4 + z3[6])), y[529] -> z3[2] - z3[6], 
  y[530] -> -2*z3[4] + z3[3]*(4 + 3*z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) + 
    z3[6], y[531] -> 1 - z3[2]^3 + z3[4] - z3[2]*(1 + z3[4]) + 
    z3[2]^2*(1 + z3[4]), y[532] -> 3 + 2*z3[4] + 2*z3[3]*(1 + z3[4]), 
  y[533] -> -3 - z3[2]^2*(3 + 2*z3[3]) - 2*z3[4] - 2*z3[3]*(1 + z3[4]) + 
    z3[2]*(3 + 2*z3[4] + 2*z3[3]*(1 + z3[4])), 
  y[534] -> 7 + 4*z3[4] + 6*z3[3]*(1 + z3[4]), 
  y[535] -> -7 - 4*z3[4] - 6*z3[3]*(1 + z3[4]) + 
    z3[2]^2*(-7 - 6*z3[3] + 2*z3[4]) + 
    z3[2]*(7 + 4*z3[4] + 6*z3[3]*(1 + z3[4])), 
  y[536] -> 3 + z3[4] + z3[3]*(1 + z3[4]), 
  y[537] -> 3 - z3[2]*(3 + z3[3]) + z3[4] + z3[3]*(1 + z3[4]), 
  y[538] -> 7 + z3[4] + 3*z3[3]*(1 + z3[4]), 
  y[539] -> 7 + z3[4] + 3*z3[3]*(1 + z3[4]) + z3[2]*(-7 - 3*z3[3] + 2*z3[4]), 
  y[540] -> 11 - 4*z3[4] + 7*z3[3]*(1 + z3[4]), 
  y[541] -> 11 + z3[2]^2*z3[3] - 4*z3[4] + 7*z3[3]*(1 + z3[4]) - 
    z3[2]*(11 - 10*z3[4] + z3[3]*(7 + z3[4])), y[542] -> 7 - 2*z3[4], 
  y[543] -> (-7*z3[4]^3)/2 + z3[4]^4, 
  y[544] -> 11 - 10*z3[4] + z3[3]*(1 + z3[4]), 
  y[545] -> 11 - 10*z3[4] + z3[3]*(1 - z3[2] + z3[4]), 
  y[546] -> -4 + 3*z3[3]*(-1 + z3[2] - z3[4]) + 8*z3[4], 
  y[547] -> 4 - 8*z3[4] + 3*z3[3]*(1 + z3[4]), y[548] -> -1 + 2*z3[4], 
  y[549] -> -2 + z3[4], y[550] -> 5*(1 - 2*z3[4])*z3[4] + 
    z3[3]^2*(1 + z3[4])^2 + z3[3]*(5 - 4*z3[4] - 9*z3[4]^2), 
  y[551] -> 5*(1 - 2*z3[4])*z3[4] + z3[3]*(-1 + z3[2] - z3[4])*
     (-5 + 9*z3[4]) + z3[3]^2*(z3[2]^2 + (1 + z3[4])^2 - 
      z3[2]*(1 + 2*z3[4])), y[552] -> 5 - 2*z3[4] + z3[3]*(1 + z3[4]) + 
    3*z3[6], y[553] -> 10 + z3[4] + 4*z3[3]*(1 + z3[4]) + 3*z3[6], 
  y[554] -> 10 + z3[4] + z3[3]*(4 - 4*z3[2] + 4*z3[4]) + 3*z3[6], 
  y[555] -> z3[3]^2*(z3[2]^2 + (1 + z3[4])^2 - z3[2]*(1 + 2*z3[4])) + 
    z3[3]*(-1 + z3[2] - z3[4])*(-5 + z3[4] - 3*z3[6]) + 
    z3[4]*(5 - 2*z3[4] + 3*z3[6]), y[556] -> -7 + 2*z3[4], 
  y[557] -> 4 - 8*z3[4] + z3[3]*(3 - 3*z3[2] + 3*z3[4]), 
  y[558] -> 10 + 4*z3[4] - 2*z3[5] - 5*z3[6] - z3[5]*z3[6] + 
    z3[3]*(-4 - 3*z3[4] + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[559] -> 2*z3[4] - z3[6] + z3[3]*(-4 - 3*z3[4] + z3[5] + 
      z3[2]*(4 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6] - z3[5]*z3[6]), 
  y[560] -> 10 - 16*z3[6] + 3*z3[6]^2 - 3*z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[561] -> -3 + 9*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[562] -> -23 + 55*z3[6] - 7*z3[6]^2 + 7*z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[563] -> -38 + 74*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[564] -> -4 + 3*z3[5]*(-1 + z3[6]) - 3*z3[6] - 7*z3[6]^2 + 
    z3[4]*(-5 + z3[6] - z3[5]*(2 + z3[6])), 
  y[565] -> -10 - 4*z3[4] + 3*z3[2]^2*(-3 + z3[5]) + 2*z3[5] + 
    z3[3]*(4 + 3*z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) + 5*z3[6] + 
    z3[5]*z3[6] + z3[2]*(9 + 2*z3[4] - 2*z3[5] - 3*z3[6] - z3[5]*z3[6] + 
      z3[3]*(-4 + z3[5] + z3[6] - z3[5]*z3[6])), 
  y[566] -> -10 + 16*z3[6] - 3*z3[6]^2 + 3*z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]*(10 - 16*z3[6] + 3*z3[6]^2 - 3*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    3*z3[2]^2*(-4 + 6*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[567] -> 3 - 9*z3[6] + z3[6]^2 - z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]^2*(3 - 9*z3[6] + z3[6]^2 - z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^4*(3 - 9*z3[6] + z3[6]^2 - z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^5*(-3 + 7*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]*(-3 + 9*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(-3 + 9*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[568] -> -23 + 55*z3[6] - 7*z3[6]^2 + 7*z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]*(23 - 55*z3[6] + 7*z3[6]^2 - 7*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(23 - 55*z3[6] + 7*z3[6]^2 - 7*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^4*(-23 + 47*z3[6] - 7*z3[6]^2 + 7*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-23 + 55*z3[6] - 7*z3[6]^2 + 7*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[569] -> 38 - 74*z3[6] + 11*z3[6]^2 - 11*z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]^2*(38 - 74*z3[6] + 11*z3[6]^2 - 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(-40 + 70*z3[6] - 11*z3[6]^2 + 
      11*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]*(-38 + 74*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[570] -> -z3[4]^3 + 5*z3[4]^2*(-1 + z3[6]) + 
    (-1 + z3[6])^3*(5 + z3[5] + 4*z3[6] - z3[5]*z3[6] + z3[6]^2) + 
    z3[4]*(-1 + z3[6])^2*(-6 - 3*z3[6] - z3[6]^2 + 
      z3[5]*(-4 + 3*z3[6] + z3[6]^2)), 
  y[571] -> -z3[4]^3 + z3[4]^2*(-9 + 4*z3[6]) - 
    ((-1 + z3[6])^2*(29 - 7*z3[5]*(-1 + z3[6]) + 23*z3[6] + 8*z3[6]^2))/2 - 
    (z3[4]*(-1 + z3[6])*(-32 - 3*z3[6] - 5*z3[6]^2 + 
       5*z3[5]*(-4 + 3*z3[6] + z3[6]^2)))/2, 
  y[572] -> -9*z3[4]^2 + (-1 + z3[6])*(32 - 11*z3[5]*(-1 + z3[6]) + 
      27*z3[6] + 16*z3[6]^2) + z3[4]*(-33 + 14*z3[6] - 6*z3[6]^2 + 
      z3[5]*(-19 + 13*z3[6] + 6*z3[6]^2)), 
  y[573] -> 4 - 8*z3[2]^3 + 3*z3[5] + 3*z3[6] - 3*z3[5]*z3[6] + 7*z3[6]^2 + 
    z3[2]^2*(1 + z3[4]*(2 + 3*z3[5]) - 3*z3[5]*(-1 + z3[6]) + 13*z3[6]) + 
    z3[4]*(5 - z3[6] + z3[5]*(2 + z3[6])) - 
    z3[2]*(4 - 3*z3[5]*(-1 + z3[6]) + 3*z3[6] + 7*z3[6]^2 + 
      z3[4]*(5 - z3[6] + z3[5]*(2 + z3[6]))), 
  y[574] -> 4*z3[4]^2 + z3[4]*(57 - 26*z3[6]) - 
    (-1 + z3[6])*(90 - 10*z3[6] - 3*z3[6]^2 + 
      z3[5]*(-16 - 12*z3[6] + 3*z3[6]^2)) + 
    z3[3]*(8*z3[4]^2 - 4*z3[4]*(-5 + 3*z3[6]) - 
      (-1 + z3[6])*(22 + 3*z3[5]^2*(-1 + z3[6])^2 - 10*z3[6] + 
        z3[5]*(-13 + 16*z3[6] - 3*z3[6]^2))), 
  y[575] -> 5*z3[4]^3 - 4*z3[4]^2*(-7 + 5*z3[6]) + 
    z3[4]*(62 - 87*z3[6] + 25*z3[6]^2) + 
    ((-1 + z3[6])^2*(107 - 2*z3[6] - 4*z3[6]^2 + 
       z3[5]*(-16 - 13*z3[6] + 4*z3[6]^2)))/2 + z3[3]*(-1 + z3[6])*
     (-10*z3[4]^2 + 5*z3[4]*(-5 + 3*z3[6]) + (-1 + z3[6])*
       (24 + 2*z3[5]^2*(-1 + z3[6])^2 - 9*z3[6] + 
        z3[5]*(-11 + 13*z3[6] - 2*z3[6]^2))), 
  y[576] -> 6*z3[4]^4 + z3[4]^3*(22 - 15*z3[6]) - 
    15*z3[4]*(-3 + z3[6])*(-1 + z3[6])^2 + 
    20*z3[4]^2*(2 - 3*z3[6] + z3[6]^2) - (-1 + z3[6])^3*
     (24 + 2*z3[6] - z3[6]^2 + z3[5]*(-3 - 3*z3[6] + z3[6]^2)) + 
    z3[3]*(6*z3[4]^4 - 5*z3[4]*(-1 + z3[6])^2*(-7 + 3*z3[6]) - 
      3*z3[4]^3*(-7 + 5*z3[6]) + 5*z3[4]^2*(7 - 11*z3[6] + 4*z3[6]^2) - 
      (-1 + z3[6])^3*(21 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] - 
        z3[5]*(7 - 8*z3[6] + z3[6]^2))), 
  y[577] -> z3[4]^3 - 5*z3[4]^2*(-1 + z3[6]) + 
    z3[2]^5*(2*z3[4]^2 + z3[4]*(-4 + 3*z3[5]*(-1 + z3[6]) - 3*z3[6])*
       (-1 + z3[6]) - (-5 + z3[5]*(-1 + z3[6]) - 4*z3[6])*(-1 + z3[6])^2)*
     (-1 + z3[6]) + z3[2]^6*(3 + z3[4] - 3*z3[6])*(-1 + z3[6])^2 - 
    (-1 + z3[6])^3*(5 + z3[5] + 4*z3[6] - z3[5]*z3[6] + z3[6]^2) - 
    z3[4]*(-1 + z3[6])^2*(-6 - 3*z3[6] - z3[6]^2 + 
      z3[5]*(-4 + 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(z3[4]^3 - 5*z3[4]^2*(-1 + z3[6]) - (-1 + z3[6])^3*
       (5 + z3[5] + 4*z3[6] - z3[5]*z3[6] + z3[6]^2) - 
      z3[4]*(-1 + z3[6])^2*(-6 - 3*z3[6] - z3[6]^2 + 
        z3[5]*(-4 + 3*z3[6] + z3[6]^2))) - 
    z3[2]^3*(z3[4]^3 - 5*z3[4]^2*(-1 + z3[6]) - (-1 + z3[6])^3*
       (5 + z3[5] + 4*z3[6] - z3[5]*z3[6] + z3[6]^2) - 
      z3[4]*(-1 + z3[6])^2*(-6 - 3*z3[6] - z3[6]^2 + 
        z3[5]*(-4 + 3*z3[6] + z3[6]^2))) + 
    z3[2]^4*(z3[4]^3 - 5*z3[4]^2*(-1 + z3[6]) - (-1 + z3[6])^3*
       (5 + z3[5] + 4*z3[6] - z3[5]*z3[6] + z3[6]^2) - 
      z3[4]*(-1 + z3[6])^2*(-6 - 3*z3[6] - z3[6]^2 + 
        z3[5]*(-4 + 3*z3[6] + z3[6]^2))) + 
    z3[2]*(-z3[4]^3 + 5*z3[4]^2*(-1 + z3[6]) + (-1 + z3[6])^3*
       (5 + z3[5] + 4*z3[6] - z3[5]*z3[6] + z3[6]^2) + 
      z3[4]*(-1 + z3[6])^2*(-6 - 3*z3[6] - z3[6]^2 + 
        z3[5]*(-4 + 3*z3[6] + z3[6]^2))), 
  y[578] -> z3[4]^3 + z3[4]^2*(9 - 4*z3[6]) + 
    z3[2]^5*(11 + 3*z3[4] - 11*z3[6])*(-1 + z3[6]) + 
    (-1 + z3[6])^2*(13 - 5*z3[5]*(-1 + z3[6]) + 13*z3[6] + 4*z3[6]^2) + 
    2*z3[4]*(-1 + z3[6])*(-5 - 3*z3[6] - 2*z3[6]^2 + 
      2*z3[5]*(-4 + 3*z3[6] + z3[6]^2)) + 
    (3*(-1 + z3[5])*(-1 + z3[6])^2*(-1 + z3[6] - z3[4]*(4 + z3[6]) + 
       z3[2]^4*(-1 - 3*z3[4] + z3[6]) + z3[2]^2*(-1 + z3[6] - 
         z3[4]*(4 + z3[6])) + z3[2]*(1 - z3[6] + z3[4]*(4 + z3[6])) + 
       z3[2]^3*(1 - z3[6] + z3[4]*(4 + z3[6]))))/2 + 
    z3[2]^4*(-(z3[4]^2*(-4 + z3[6])) - (-13 + 5*z3[5]*(-1 + z3[6]) - 
        15*z3[6])*(-1 + z3[6])^2 + z3[4]*(-1 + z3[6])*
       (13*z3[5]*(-1 + z3[6]) - 2*(3 + 5*z3[6]))) - 
    z3[2]*(z3[4]^3 + z3[4]^2*(9 - 4*z3[6]) + (-1 + z3[6])^2*
       (13 - 5*z3[5]*(-1 + z3[6]) + 13*z3[6] + 4*z3[6]^2) + 
      2*z3[4]*(-1 + z3[6])*(-5 - 3*z3[6] - 2*z3[6]^2 + 
        2*z3[5]*(-4 + 3*z3[6] + z3[6]^2))) + 
    z3[2]^2*(z3[4]^3 + z3[4]^2*(9 - 4*z3[6]) + (-1 + z3[6])^2*
       (13 - 5*z3[5]*(-1 + z3[6]) + 13*z3[6] + 4*z3[6]^2) + 
      2*z3[4]*(-1 + z3[6])*(-5 - 3*z3[6] - 2*z3[6]^2 + 
        2*z3[5]*(-4 + 3*z3[6] + z3[6]^2))) - 
    z3[2]^3*(z3[4]^3 + z3[4]^2*(9 - 4*z3[6]) + (-1 + z3[6])^2*
       (13 - 5*z3[5]*(-1 + z3[6]) + 13*z3[6] + 4*z3[6]^2) + 
      2*z3[4]*(-1 + z3[6])*(-5 - 3*z3[6] - 2*z3[6]^2 + 
        2*z3[5]*(-4 + 3*z3[6] + z3[6]^2))), 
  y[579] -> 9*z3[4]^2 + z3[2]^4*(34 + 6*z3[4] - 34*z3[6]) - 
    (-1 + z3[6])*(32 - 11*z3[5]*(-1 + z3[6]) + 27*z3[6] + 16*z3[6]^2) + 
    z3[4]*(33 - 14*z3[6] + 6*z3[6]^2 + z3[5]*(19 - 13*z3[6] - 6*z3[6]^2)) - 
    z3[2]^3*(4*z3[4]^2 + z3[4]*(-19*z3[5]*(-1 + z3[6]) + 2*(10 + z3[6])) + 
      (-1 + z3[6])*(11*z3[5]*(-1 + z3[6]) - 6*(5 + 7*z3[6]))) + 
    z3[2]^2*(9*z3[4]^2 - (-1 + z3[6])*(32 - 11*z3[5]*(-1 + z3[6]) + 
        27*z3[6] + 16*z3[6]^2) + z3[4]*(33 - 14*z3[6] + 6*z3[6]^2 + 
        z3[5]*(19 - 13*z3[6] - 6*z3[6]^2))) + 
    z3[2]*(-9*z3[4]^2 + (-1 + z3[6])*(32 - 11*z3[5]*(-1 + z3[6]) + 27*z3[6] + 
        16*z3[6]^2) + z3[4]*(-33 + 14*z3[6] - 6*z3[6]^2 + 
        z3[5]*(-19 + 13*z3[6] + 6*z3[6]^2))), 
  y[580] -> -90 - 57*z3[4] - 4*z3[4]^2 + 16*z3[5] + 100*z3[6] + 
    26*z3[4]*z3[6] - 4*z3[5]*z3[6] - 7*z3[6]^2 - 15*z3[5]*z3[6]^2 - 
    3*z3[6]^3 + 3*z3[5]*z3[6]^3 + 
    z3[3]*(-8*z3[4]^2 + 4*z3[4]*(-5 + 3*z3[6]) + 
      (-1 + z3[6])*(22 + 3*z3[5]^2*(-1 + z3[6])^2 - 10*z3[6] + 
        z3[5]*(-13 + 16*z3[6] - 3*z3[6]^2))) - 
    z3[2]^2*(8*z3[4]^2 + z3[4]*(51 - 24*z3[6]) - 
      (-1 + z3[6])*(88 - 3*z3[6] - 3*z3[6]^2 + 
        z3[5]*(-16 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(3*z3[4]^2 + z3[4]*(15 - 9*z3[6]) - (-1 + z3[6])*
         (22 + 3*z3[5]^2*(-1 + z3[6])^2 - 10*z3[6] + 
          z3[5]*(-13 + 16*z3[6] - 3*z3[6]^2)))) + 
    z3[2]*(2*z3[4]^2 + z3[4]*(57 - 26*z3[6]) - (-1 + z3[6])*
       (90 - 10*z3[6] - 3*z3[6]^2 + z3[5]*(-16 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(6*z3[4]^2 - 4*z3[4]*(-5 + 3*z3[6]) - (-1 + z3[6])*
         (22 + 3*z3[5]^2*(-1 + z3[6])^2 - 10*z3[6] + 
          z3[5]*(-13 + 16*z3[6] - 3*z3[6]^2)))) + 
    z3[2]^3*(12*z3[4] + (-65 + 19*z3[5])*(-1 + z3[6]) + 
      3*z3[3]*(z3[4] - (-1 + z3[6])*(7 + z3[5]^2*(-1 + z3[6])^2 - 5*z3[6] + 
          z3[6]^2 + z3[5]*(-5 + 7*z3[6] - 2*z3[6]^2)))), 
  y[581] -> -107 - 124*z3[4] - 56*z3[4]^2 - 10*z3[4]^3 + 28*z3[5] + 
    216*z3[6] + 174*z3[4]*z3[6] + 40*z3[4]^2*z3[6] - 40*z3[5]*z3[6] - 
    107*z3[6]^2 - 50*z3[4]*z3[6]^2 - 8*z3[5]*z3[6]^2 - 6*z3[6]^3 + 
    24*z3[5]*z3[6]^3 + 4*z3[6]^4 - 4*z3[5]*z3[6]^4 - 
    3*(-1 + z3[6])^2*(3*z3[2]^4*(-1 + z3[5]) + z3[5]*(4 + z3[6]) - 
      z3[2]*z3[5]*(4 + z3[6]) + z3[2]^2*z3[5]*(4 + z3[6]) + 
      z3[2]^3*(1 + z3[6] - z3[5]*(4 + z3[6]))) + 2*z3[3]*(-1 + z3[6])*
     (10*z3[4]^2 - 5*z3[4]*(-5 + 3*z3[6]) - (-1 + z3[6])*
       (24 + 2*z3[5]^2*(-1 + z3[6])^2 - 9*z3[6] + 
        z3[5]*(-11 + 13*z3[6] - 2*z3[6]^2))) - 
    z3[2]^4*(3*z3[4]^2 - 21*z3[4]*(-1 + z3[6]) - (-73 + 26*z3[5])*
       (-1 + z3[6])^2 + 2*z3[3]*(z3[4]^2 - 5*z3[4]*(-1 + z3[6]) + 
        (-1 + z3[6])^2*(18 + 2*z3[5]^2*(-1 + z3[6])^2 - 11*z3[6] + 
          2*z3[6]^2 + z3[5]*(-11 + 15*z3[6] - 4*z3[6]^2)))) + 
    z3[2]*(10*z3[4]^3 - 8*z3[4]^2*(-7 + 5*z3[6]) + 
      2*z3[4]*(62 - 87*z3[6] + 25*z3[6]^2) + (-1 + z3[6])^2*
       (107 - 2*z3[6] - 4*z3[6]^2 + 4*z3[5]*(-7 - 4*z3[6] + z3[6]^2)) - 
      2*z3[3]*(-1 + z3[6])*(10*z3[4]^2 - 5*z3[4]*(-5 + 3*z3[6]) - 
        (-1 + z3[6])*(24 + 2*z3[5]^2*(-1 + z3[6])^2 - 9*z3[6] + 
          z3[5]*(-11 + 13*z3[6] - 2*z3[6]^2)))) - 
    z3[2]^2*(16*z3[4]^3 + z3[4]^2*(58 - 42*z3[6]) + 
      2*z3[4]*(62 - 87*z3[6] + 25*z3[6]^2) + (-1 + z3[6])^2*
       (107 - 2*z3[6] - 4*z3[6]^2 + 4*z3[5]*(-7 - 4*z3[6] + z3[6]^2)) + 
      2*z3[3]*(3*z3[4]^3 - 11*z3[4]^2*(-1 + z3[6]) + 
        5*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
         (24 + 2*z3[5]^2*(-1 + z3[6])^2 - 9*z3[6] + 
          z3[5]*(-11 + 13*z3[6] - 2*z3[6]^2)))) + 
    z3[2]^3*(4*z3[4]^3 + z3[4]^2*(35 - 18*z3[6]) + 
      z3[4]*(97 - 127*z3[6] + 30*z3[6]^2) + (-1 + z3[6])^2*
       (107 + 8*z3[6] - 4*z3[6]^2 + 4*z3[5]*(-7 - 4*z3[6] + z3[6]^2)) + 
      2*z3[3]*(z3[4]^3 + z3[4]^2*(8 - 5*z3[6]) + 
        z3[4]*(20 - 29*z3[6] + 9*z3[6]^2) + (-1 + z3[6])^2*
         (24 + 2*z3[5]^2*(-1 + z3[6])^2 - 9*z3[6] + 
          z3[5]*(-11 + 13*z3[6] - 2*z3[6]^2)))), 
  y[582] -> 24 + 45*z3[4] + 40*z3[4]^2 + 22*z3[4]^3 + 6*z3[4]^4 - 3*z3[5] - 
    70*z3[6] - 105*z3[4]*z3[6] - 60*z3[4]^2*z3[6] - 15*z3[4]^3*z3[6] + 
    6*z3[5]*z3[6] + 65*z3[6]^2 + 75*z3[4]*z3[6]^2 + 20*z3[4]^2*z3[6]^2 + 
    z3[5]*z3[6]^2 - 15*z3[6]^3 - 15*z3[4]*z3[6]^3 - 9*z3[5]*z3[6]^3 - 
    5*z3[6]^4 + 6*z3[5]*z3[6]^4 + z3[6]^5 - z3[5]*z3[6]^5 + 
    z3[3]*(6*z3[4]^4 - 5*z3[4]*(-1 + z3[6])^2*(-7 + 3*z3[6]) - 
      3*z3[4]^3*(-7 + 5*z3[6]) + 5*z3[4]^2*(7 - 11*z3[6] + 4*z3[6]^2) - 
      (-1 + z3[6])^3*(21 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] - 
        z3[5]*(7 - 8*z3[6] + z3[6]^2))) + 
    z3[2]^4*(-(z3[4]^3*(-3 + z3[6])) - z3[4]*(-1 + z3[6])^2*(-29 + 6*z3[6]) + 
      z3[4]^2*(15 - 19*z3[6] + 4*z3[6]^2) - (-1 + z3[6])^3*
       (23 + 3*z3[6] - z3[6]^2 + z3[5]*(-3 - 3*z3[6] + z3[6]^2)) + 
      z3[3]*(-(z3[4]^3*(-3 + z3[6])) - 2*z3[4]*(-1 + z3[6])^2*
         (-11 + 3*z3[6]) + z3[4]^2*(13 - 17*z3[6] + 4*z3[6]^2) - 
        (-1 + z3[6])^3*(20 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] - 
          z3[5]*(7 - 8*z3[6] + z3[6]^2)))) - 
    z3[2]*(6*z3[4]^4 + z3[4]^3*(22 - 15*z3[6]) - 15*z3[4]*(-3 + z3[6])*
       (-1 + z3[6])^2 + 20*z3[4]^2*(2 - 3*z3[6] + z3[6]^2) - 
      (-1 + z3[6])^3*(24 + 2*z3[6] - z3[6]^2 + 
        z3[5]*(-3 - 3*z3[6] + z3[6]^2)) + 
      z3[3]*(6*z3[4]^4 - 5*z3[4]*(-1 + z3[6])^2*(-7 + 3*z3[6]) - 
        3*z3[4]^3*(-7 + 5*z3[6]) + 5*z3[4]^2*(7 - 11*z3[6] + 4*z3[6]^2) - 
        (-1 + z3[6])^3*(21 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] - 
          z3[5]*(7 - 8*z3[6] + z3[6]^2)))) + 
    z3[2]^2*(6*z3[4]^4 + z3[4]^3*(22 - 15*z3[6]) - 15*z3[4]*(-3 + z3[6])*
       (-1 + z3[6])^2 + 20*z3[4]^2*(2 - 3*z3[6] + z3[6]^2) - 
      (-1 + z3[6])^3*(24 + 2*z3[6] - z3[6]^2 + 
        z3[5]*(-3 - 3*z3[6] + z3[6]^2)) + 
      z3[3]*(6*z3[4]^4 - 5*z3[4]*(-1 + z3[6])^2*(-7 + 3*z3[6]) - 
        3*z3[4]^3*(-7 + 5*z3[6]) + 5*z3[4]^2*(7 - 11*z3[6] + 4*z3[6]^2) - 
        (-1 + z3[6])^3*(21 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] - 
          z3[5]*(7 - 8*z3[6] + z3[6]^2)))) - 
    z3[2]^3*(2*z3[4]^4 + z3[4]^3*(16 - 9*z3[6]) - 2*z3[4]*(-1 + z3[6])^2*
       (-22 + 7*z3[6]) + 4*z3[4]^2*(9 - 13*z3[6] + 4*z3[6]^2) - 
      (-1 + z3[6])^3*(24 + 2*z3[6] - z3[6]^2 + 
        z3[5]*(-3 - 3*z3[6] + z3[6]^2)) + 
      z3[3]*(2*z3[4]^4 + z3[4]^3*(15 - 9*z3[6]) - 2*z3[4]*(-1 + z3[6])^2*
         (-17 + 7*z3[6]) + z3[4]^2*(31 - 47*z3[6] + 16*z3[6]^2) - 
        (-1 + z3[6])^3*(21 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] - 
          z3[5]*(7 - 8*z3[6] + z3[6]^2)))) + z3[2]^5*(-1 + z3[6])*
     (z3[4]^2 - 5*z3[4]*(-1 + z3[6]) - 3*(-4 + z3[5])*(-1 + z3[6])^2 + 
      z3[3]*(z3[4]^2 - 4*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2*
         (11 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] + z3[6]^2 - 
          2*z3[5]*(3 - 4*z3[6] + z3[6]^2)))), 
  y[583] -> 13 - 5*z3[4] - 19*z3[6], y[584] -> 1 + (1 + z3[2])^(-2), 
  y[585] -> 5 + 3*z3[6], y[586] -> -13 + 5*z3[4] + 19*z3[6], 
  y[587] -> 19*z3[4]^2 - 2*z3[3]*z3[6]^2 + 
    z3[4]*(19 + (-21 - 2*z3[3]*(-1 + z3[5]))*z3[6]), 
  y[588] -> (-5*(-1 + z3[6])*z3[6])/4 + 
    (8*z3[3]*(-2 + z3[2]*(-1 + z3[6]) + z3[6] + z3[5]*z3[6] - z3[5]*z3[6]^2))/
     9, y[589] -> -((-1 + z3[6])*z3[6]) + 
    z3[3]*(-2 + z3[4]^2 + 3*z3[5]*(-1 + z3[6])^2 + 4*z3[6] - 3*z3[6]^2 + 
      z3[4]*(z3[5]*(2 - 3*z3[6]) + z3[6])), 
  y[590] -> -12*z3[4]^2 - 45*z3[6] + 3*z3[4]*(-19 + 4*z3[2] + 6*z3[6]) + 
    z3[3]*(64 + 32*z3[2] + 32*z3[6] - 32*z3[5]*z3[6] + 6*z3[6]^2 + 
      z3[4]*(-64 + 6*(-1 + z3[5])*z3[6])), 
  y[591] -> z3[2]^2*z3[4] + (-1 + z3[6])*z3[6] + 
    z3[2]*(-z3[4]^2 + z3[6] + z3[4]*z3[6] - z3[6]^2) + 
    z3[3]*(1 - z3[4] - z3[4]^2 - 2*z3[5] - z3[4]*z3[5] + 
      z3[2]^2*(-1 + z3[6]) - 2*z3[6] + 4*z3[5]*z3[6] + 2*z3[4]*z3[5]*z3[6] + 
      2*z3[6]^2 - 2*z3[5]*z3[6]^2 + z3[2]*(z3[5]*(-1 + z3[6])^2 - z3[6]^2 + 
        z3[4]*(2 - z3[5]*z3[6]))), y[592] -> -(1/((1 + z3[2])*z3[4])) - 
    (z3[2]^(-1) + z3[4]^(-2) + 1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])))/
     (-1 + z3[5]), y[593] -> 1/((1 + z3[2])*(-1 + z3[5])) + 
    1/(z3[4]*(1 + z3[4] - z3[6])) + 
    1/(z3[4]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[594] -> -1 + 41*z3[4] - 11*z3[6], y[595] -> 9 - 2*z3[4], 
  y[596] -> -9 + 2*z3[2] + 2*z3[4], 
  y[597] -> 7 - 2*z3[2]^2 + 2*z3[2]*(-2 + z3[4]) - 5*z3[4], 
  y[598] -> -7 + 5*z3[4], y[599] -> 1 - 29*z3[4] + 11*z3[6], 
  y[600] -> z3[4] - z3[2]*z3[4] + z3[3]*(1 + z3[2]^2 + z3[4] - 
      z3[2]*(1 + z3[4])), y[601] -> z3[4]*(-1 + z3[2] + z3[4]) + 
    z3[3]*(-1 + z3[2] - z3[2]^2 + z3[4]^2), y[602] -> 7 - 2*z3[2] - 2*z3[4], 
  y[603] -> 4 - 4*z3[4] + z3[3]*(1 + z3[4]), 
  y[604] -> 4 - 2*z3[2]^2 - z3[2]*(4 + z3[3] - 2*z3[4]) - 4*z3[4] + 
    z3[3]*(1 + z3[4]), y[605] -> z3[2]^3 - 2*z3[2]^2*(-1 + z3[4]) + 
    z3[2]*(1 - 4*z3[4] + z3[4]^2) + z3[4]*(-1 + 2*z3[4] - z3[6]), 
  y[606] -> -1 + 2*z3[2] + z3[6], y[607] -> z3[2]^4 + z3[2]^3*(3 - 2*z3[4]) + 
    z3[2]^2*(3 - 6*z3[4] + z3[4]^2) + z3[2]*(1 - 6*z3[4] + 3*z3[4]^2) + 
    z3[4]*(-1 + 3*z3[4] - z3[6]), y[608] -> 2 + z3[3] + z3[2]*(2 + z3[3]) - 
    z3[6] - z3[3]*z3[6], y[609] -> -2*z3[2]^2*z3[3]*(-1 + z3[6]) - 
    z3[2]*(2 + 5*z3[3] - 2*z3[6])*(-1 + z3[6]) + 
    (-1 + z3[6])^2*(3 + 2*z3[6]) + z3[3]*(4 + (-5 + z3[5])*z3[6] + 
      (2 - 3*z3[5])*z3[6]^2 + 2*z3[5]*z3[6]^3), 
  y[610] -> 2 - 2*z3[2]^2*(1 + 2*z3[3])*(-1 + z3[6]) - 
    2*z3[2]*(2 + 5*z3[3] - 3*z3[6])*(-1 + z3[6]) - 5*z3[6] - 3*z3[6]^2 + 
    6*z3[6]^3 + 2*z3[3]*(4 + (-5 + z3[5])*z3[6] + (2 - 3*z3[5])*z3[6]^2 + 
      2*z3[5]*z3[6]^3), y[611] -> z3[2]^2*(1 + z3[3]) - 3*z3[4] - 
    z3[2]*(-1 - 2*z3[4] + z3[6] + z3[3]*(-1 + z3[4] + z3[6])), 
  y[612] -> -2 - 2*z3[2]^2*(1 + 2*z3[3]) - 7*z3[4] + 4*z3[4]^2 + 3*z3[6] + 
    2*z3[4]*z3[6] + 6*z3[6]^2 + 2*z3[2]*(-2 - z3[4] + z3[3]*(-5 + 4*z3[4]) + 
      3*z3[6]) + 2*z3[3]*(-4 - 2*z3[4]^2 + z3[6] - z3[5]*z3[6] + 
      2*z3[5]*z3[6]^2 + 2*z3[4]*(2 + z3[5]*z3[6])), 
  y[613] -> 3 - 3*z3[4] + 3*z3[4]^2 - 2*z3[4]^3 + 
    z3[2]*(2*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
      z3[3]*(5 - 5*z3[4] + 4*z3[4]^2 - 5*z3[6])) - 4*z3[6] + z3[4]*z3[6] + 
    2*z3[4]^2*z3[6] - z3[6]^2 + 2*z3[4]*z3[6]^2 + 2*z3[6]^3 - 
    2*z3[2]^2*z3[3]*(-1 + z3[4] + z3[6]) + 
    z3[3]*(4 - 2*z3[4]^3 + (-5 + z3[5])*z3[6] + (2 - 3*z3[5])*z3[6]^2 + 
      2*z3[5]*z3[6]^3 + 2*z3[4]^2*(2 + z3[5]*z3[6]) + 
      z3[4]*(-4 + z3[6] - z3[5]*z3[6] + 2*z3[5]*z3[6]^2)), 
  y[614] -> -(z3[2]^3*(2 + z3[3])) + 9*z3[4]^2 + z3[6] + 
    (2 + 3*z3[3])*z3[6]^2 - z3[6]^3 + 
    z3[2]^2*(-4 - 5*z3[4] + z3[3]*(-1 + 2*z3[4] + z3[5]*(-1 + z3[6]) - 
        3*z3[6]) + z3[6]) + z3[4]*(-3 - 3*z3[6] + z3[6]^2) + 
    z3[2]*(-2 - 7*z3[4] + 7*z3[4]^2 + z3[6] - 4*z3[4]*z3[6] + 2*z3[6]^2 - 
      z3[3]*(1 + z3[4]^2 + (-2 + z3[5])*z3[6] + z3[5]*z3[6]^2 - 
        z3[4]*(2*z3[6] + z3[5]*(1 + z3[6])))), 
  y[615] -> z3[2]^4*z3[3]*(z3[4] + z3[3]*(-1 + z3[6])) + 
    z3[2]^3*(-z3[4]^2 + z3[3]^2*(z3[4]*(3 - 2*z3[6]) + 
        (1 + z3[5]*(-1 + z3[6]))*(-1 + z3[6])) + 
      z3[3]*(2*z3[4] - 2*z3[4]^2 + z3[6] - z3[6]^2)) + 
    z3[2]^2*(z3[3]*(-4*z3[4]^2 + z3[4]^3 - z3[4]*(-1 + z3[6])*z3[6] + 
        (-1 + z3[6])^2*z3[6]) + z3[4]*(z3[4]^2 + (-1 + z3[6])*z3[6] - 
        z3[4]*(1 + z3[6])) + z3[3]^2*(z3[4]^2*(-3 + z3[6]) - 
        z3[4]*(-2 + z3[6])*z3[6] - (-1 + z3[6])*(1 + z3[5]*(-1 + z3[6]) + 
          z3[6]))) + (1 + z3[3])*z3[6]*(z3[4]*(1 + z3[4] - z3[6])*z3[6] + 
      z3[3]*(1 - z3[6] + z3[4]*(-1 + 2*z3[6]))) + 
    z3[2]*(z3[4]*(z3[4]^2 + z3[4]*(-1 + z3[6])*z3[6] - 
        (-1 + z3[6])^2*z3[6]) + z3[3]*((-1 + z3[6])*z3[6]^2 + 
        z3[4]^3*(2 + (-1 + z3[5])*z3[6]) + z3[4]^2*z3[6]*
         (-3 + z3[5] + 3*z3[6] - 2*z3[5]*z3[6]) + z3[4]*z3[6]*
         (-3 - (-4 + z3[5])*z3[6] + (-2 + z3[5])*z3[6]^2)) + 
      z3[3]^2*(z3[4]^3 + (2 + z3[5]*(-1 + z3[6]) - 3*z3[6])*z3[6] + 
        z3[4]*(-1 + z3[5] - 2*z3[6] + 4*z3[6]^2 - 2*z3[5]*z3[6]^2) + 
        z3[4]^2*(1 - 3*z3[6] + z3[5]*(-1 + 2*z3[6])))), 
  y[616] -> -151 + 77*z3[5], y[617] -> 53 - 91*z3[4] - 65*z3[6], 
  y[618] -> -53 + 91*z3[4] + 65*z3[6], y[619] -> 6 + 77*z3[6], 
  y[620] -> 4*z3[4]^2 + z3[2]^2*(z3[4]^2 - 3*z3[4]*(-1 + z3[6]) - 
      (-4 + z3[5])*(-1 + z3[6])^2) + 
    z3[2]*(-4*z3[4]^2 + 6*z3[4]*(-1 + z3[6]) + (-4 + z3[5])*(-1 + z3[6])^2) - 
    6*z3[4]*(-1 + z3[6]) - (-4 + z3[5])*(-1 + z3[6])^2, 
  y[621] -> -6*z3[4]^2 + 9*z3[4]*(-1 + z3[6]) + 
    (3*(-4 + z3[5])*(-1 + z3[6])^2)/2, y[622] -> -1 + z3[2] + z3[4], 
  y[623] -> 1 + (1 + (-1 + z3[6])^(-2))/(z3[2] - z3[4]), 
  y[624] -> -1/2*(z3[2]*(4*z3[4] + (-7 + 2*z3[5])*(-1 + z3[6]))) + 
    (-2 + z3[5])*(-1 + z3[6]), y[625] -> -1 + z3[4] - z3[4]^2 + z3[4]^3 - 
    z3[4]^4, y[626] -> 4 + z3[2], y[627] -> -2 + z3[2] + z3[4], 
  y[628] -> -1 + z3[4] - z3[4]^2 + z3[4]^3 - z3[4]^4/2, 
  y[629] -> 1 - z3[4] + z3[4]^2 - z3[4]^3, 
  y[630] -> (1 + z3[2])^(-1) + (1 + z3[3])^(-1), 
  y[631] -> 1 - z3[4] + z3[4]^2 - z3[4]^3 + z3[4]^4, 
  y[632] -> 1 - z3[4] + z3[4]^2 - z3[4]^3 + z3[4]^4/2, 
  y[633] -> 2 + z3[4]^2 + z3[4]*(-2 + z3[5]*(-1 + z3[6]) - z3[6])*
     (-1 + z3[6]) - 3*z3[6] + z3[6]^3, 
  y[634] -> 2 - z3[2] - z3[6] + z3[5]*(-1 + z3[2] + z3[6]), 
  y[635] -> 5 - 5*z3[6]^2 + z3[4]*(3 - 2*z3[5]*(-1 + z3[6]) + 2*z3[6]), 
  y[636] -> 92 - 77*z3[4] - 3*z3[5] + 77*z3[4]*z3[5] + 3*z3[2]*(23 + z3[5]) - 
    75*z3[6] + 3*z3[5]*z3[6] + z3[3]*(-1 + z3[5])*(-77 + 77*z3[4] + 3*z3[6]), 
  y[637] -> -89 + 84*z3[6] + 2*z3[3]*(-37 + 37*z3[5] + 6*z3[6]), 
  y[638] -> 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])*(-1 + z3[6])) + 
    1/((1 + z3[2])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
        z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^2), 
  y[639] -> 1/((1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])) + 
    (-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[640] -> 2 + z3[4]^2 + z3[2]^3*(2 + z3[4] - 2*z3[6])*(-1 + z3[6]) + 
    z3[4]*(-2 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6]) - 3*z3[6] + 
    z3[6]^3 - z3[2]*(2 + z3[4]^2 + z3[4]*(-2 + z3[5]*(-1 + z3[6]) - z3[6])*
       (-1 + z3[6]) - 3*z3[6] + z3[6]^3) + 
    z3[2]^2*(2 + z3[4]^2 + z3[4]*(-2 + z3[5]*(-1 + z3[6]) - z3[6])*
       (-1 + z3[6]) - 3*z3[6] + z3[6]^3), 
  y[641] -> z3[4]*(-3 + 2*z3[5]*(-1 + z3[6]) - 2*z3[6]) + 
    z3[2]^2*(-8 - 3*z3[4] + 8*z3[6]) + 5*(-1 + z3[6]^2) + 
    z3[2]*(5 - 5*z3[6]^2 + z3[4]*(3 - 2*z3[5]*(-1 + z3[6]) + 2*z3[6])), 
  y[642] -> -24 + 17*z3[4] - 3*z3[2]*(-6 + z3[5]) - 
    19*z3[3]*(-1 + z3[4])*(-1 + z3[5]) + 3*z3[5] - 19*z3[4]*z3[5] - 16*z3[6], 
  y[643] -> 1 - 4*z3[4] + z3[3]*(1 + z3[4]), 
  y[644] -> 1 - 4*z3[4] + z3[3]*(1 - z3[2] + z3[4]), 
  y[645] -> 2 - 11*z3[4] + z3[4]^2 + 3*z3[3]*(1 + z3[4]), 
  y[646] -> 2 - 11*z3[4] + z3[4]^2 + z3[3]*(3 - 3*z3[2] + 3*z3[4]), 
  y[647] -> 1 - 11*z3[4] + 3*z3[4]^2 + 3*z3[3]*(1 + z3[4]), 
  y[648] -> 1 - 11*z3[4] + 3*z3[4]^2 + z3[3]*(3 - 3*z3[2] + 3*z3[4]), 
  y[649] -> 31 + 3*z3[5]*(-2 + z3[6]) - 3*z3[6], 
  y[650] -> -31 + 3*z3[2]*(5 + z3[5]*(-2 + z3[6]) - z3[6]) - 
    3*z3[5]*(-2 + z3[6]) + 3*z3[6], 
  y[651] -> 24 + 2*z3[4] - 19*z3[3]*(-1 + z3[5]) - 3*z3[5] + 16*z3[6], 
  y[652] -> 1 + z3[3]*(1 + z3[4]), 
  y[653] -> 1 - z3[2]^3*z3[3] + z3[3]*(1 + z3[4]) - 
    z3[2]*(1 + z3[3]*(1 + z3[4])) + z3[2]^2*(1 + z3[3]*(1 + z3[4])), 
  y[654] -> z3[2]^2 + z3[4], y[655] -> 1 - z3[4] + z3[4]^2 - z3[4]^3 + 
    z3[4]^4 - z3[4]^5, y[656] -> 3 + 2*z3[3]*(1 + z3[4]), 
  y[657] -> 3 + z3[2]^2*(1 + 2*z3[3]) + 2*z3[3]*(1 + z3[4]) - 
    z3[2]*(3 + 2*z3[3]*(1 + z3[4])), 
  y[658] -> -7 + 7*z3[4] - 7*z3[4]^2 + z3[4]^3, 
  y[659] -> 7 - 7*z3[4] + 7*z3[4]^2 - 7*z3[4]^3 + 7*z3[4]^4 - 4*z3[4]^5, 
  y[660] -> 11 - z3[4] + 11*z3[3]*(1 + z3[4]), 
  y[661] -> z3[2]^3 + z3[2]^2*(-3 + z3[4]) + 3*z3[2]*z3[4] + 
    2*z3[4]*(-3 + 2*z3[4]), y[662] -> -11 - z3[2]^3*(-1 + z3[3]) + z3[4] - 
    11*z3[3]*(1 + z3[4]) + z3[2]^2*(-3 + z3[3]*(-11 + z3[4]) + z3[4]) + 
    z3[2]*(11 - z3[4] + 11*z3[3]*(1 + z3[4])), 
  y[663] -> 1 + 1/((z3[2] - z3[4])^2*(-1 + z3[6])^2), 
  y[664] -> -3 + 4*z3[4] - z3[6], y[665] -> 3 + z3[3]*(1 + z3[4]), 
  y[666] -> 3 - z3[2]*(2 + z3[3]) + z3[3]*(1 + z3[4]), 
  y[667] -> -z3[2]^2 + z3[2]*(-3 + z3[4]) + z3[4], y[668] -> 1 - z3[4]^2, 
  y[669] -> -1 + z3[4]^2 - 2*z3[4]^3, 
  y[670] -> -5 + 5*z3[4] - 5*z3[4]^2 + z3[4]^3, 
  y[671] -> 5 - 5*z3[4] + 5*z3[4]^2 - 5*z3[4]^3 + 2*z3[4]^4, 
  y[672] -> -11 + z3[2]^2 + z3[2]*(7 + 6*z3[3] - 2*z3[4]) + 2*z3[4] - 
    6*z3[3]*(1 + z3[4]), y[673] -> 11 - 2*z3[4] + 6*z3[3]*(1 + z3[4]), 
  y[674] -> -z3[2] + z3[2]^2 + 2*z3[4], y[675] -> -9 + 9*z3[4] - 5*z3[4]^2, 
  y[676] -> 9 - 9*z3[4] + 9*z3[4]^2 - 6*z3[4]^3, 
  y[677] -> -2 - z3[4] + 4*z3[4]^2 - 4*z3[4]^3, 
  y[678] -> -3 + 3*z3[4] - 3*z3[4]^2 + 3*z3[4]^3 - 2*z3[4]^4, 
  y[679] -> 6 - 5*z3[4] + 7*z3[3]*(1 + z3[4]), 
  y[680] -> -3*z3[2]^2 + z3[4] + z3[2]*(-3 + 5*z3[4]), 
  y[681] -> 6 + z3[2]^2*(-2 + z3[3]) - 5*z3[4] + 7*z3[3]*(1 + z3[4]) - 
    z3[2]*(4 - 5*z3[4] + z3[3]*(7 + z3[4])), y[682] -> -1 + 4*z3[2] + z3[6], 
  y[683] -> -1 + z3[4] - z3[4]^2 + z3[4]^3 - z3[4]^4 + z3[4]^5, 
  y[684] -> 2*z3[4]^2 + z3[3]*(1 + 3*z3[4] + 2*z3[4]^2), 
  y[685] -> z3[2]^2*(-1 + z3[3]) + 2*z3[4]^2 - z3[2]*z3[3]*(1 + 3*z3[4]) + 
    z3[3]*(1 + 3*z3[4] + 2*z3[4]^2), 
  y[686] -> z3[2]^2*(-1 + z3[4]) + z3[2]*z3[4] + 2*(-1 + z3[4])*z3[4], 
  y[687] -> 3 - 3*z3[4] + 3*z3[4]^2 - z3[4]^3, 
  y[688] -> -3 + 3*z3[4] - 3*z3[4]^2 + 3*z3[4]^3 - 3*z3[4]^4 + 2*z3[4]^5, 
  y[689] -> z3[4]*(-1 + 3*z3[4] - 2*z3[4]^2) + 
    z3[3]*(1 + 3*z3[4] - 2*z3[4]^3), 
  y[690] -> z3[2]^2*(-1 + z3[3])*(-1 + z3[4]) + 
    z3[4]*(1 - 3*z3[4] + 2*z3[4]^2) + z3[3]*(-1 - 3*z3[4] + 2*z3[4]^3) + 
    z3[2]*(-z3[4] + z3[3]*(1 + 3*z3[4] - 3*z3[4]^2)), y[691] -> -2 - z3[6], 
  y[692] -> -1 + z3[2] - 2*z3[4], y[693] -> z3[4]^3/2 + z3[4]^4, 
  y[694] -> z3[2]^2 - z3[2]*(-3 + z3[4]) - z3[4], y[695] -> -1 + z3[4]^2, 
  y[696] -> -7 - 16*z3[4] + 2*z3[4]^2, 
  y[697] -> -7 + z3[2]^2 + z3[2]*(7 - 2*z3[4]) - 16*z3[4] + 2*z3[4]^2, 
  y[698] -> 5 - 5*z3[4] + 5*z3[4]^2 - z3[4]^3, 
  y[699] -> 1 - z3[4]^2 + 2*z3[4]^3, 
  y[700] -> -5 + 5*z3[4] - 5*z3[4]^2 + 5*z3[4]^3 - 2*z3[4]^4, 
  y[701] -> 9 - 9*z3[4] + 5*z3[4]^2, 
  y[702] -> -3 + 3*z3[4] - 3*z3[4]^2 + 2*z3[4]^3, 
  y[703] -> 2 + z3[4] - 4*z3[4]^2 + 4*z3[4]^3, 
  y[704] -> 3 - 3*z3[4] + 3*z3[4]^2 - 3*z3[4]^3 + 2*z3[4]^4, 
  y[705] -> 4 + 9*z3[4] - 6*z3[4]^2 + z3[3]*(1 + 3*z3[4] + 2*z3[4]^2), 
  y[706] -> 4 + z3[2]^2*(-2 + z3[3]) + 9*z3[4] - 6*z3[4]^2 - 
    z3[2]*(4 + z3[3] - 5*z3[4] + 3*z3[3]*z3[4]) + 
    z3[3]*(1 + 3*z3[4] + 2*z3[4]^2), y[707] -> 3 - 4*z3[4] + z3[6], 
  y[708] -> -3 - 7*z3[4] + z3[3]*(1 + z3[4]) + 2*z3[6], 
  y[709] -> -3 - z3[2]*(-4 + z3[3]) - 7*z3[4] + z3[3]*(1 + z3[4]) + 2*z3[6], 
  y[710] -> -(z3[2]*z3[3]*z3[4]) - z3[2]*z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - 
    z3[4]*z3[6] - z3[3]*z3[4]*z3[6], y[711] -> -5 - 3*z3[6] - z3[6]^2, 
  y[712] -> 32 + 30*z3[4]^2 + z3[3]*(9 - 9*z3[2] + 9*z3[4]) + 
    z3[4]*(8 - 15*z3[6]) - 35*z3[6] + 3*z3[6]^2, 
  y[713] -> 3*z3[4]^2 + z3[3]*(1 + z3[4])*(1 + 3*z3[4] - z3[6]) + z3[6] - 
    z3[4]*(1 + z3[6]), y[714] -> 2 + 2*z3[4]^2 + z3[6] - z3[4]*(2 + z3[6]), 
  y[715] -> -z3[2]^2 + z3[4]^2 + z3[2]*(z3[4] - z3[6]) + z3[6] - 
    z3[4]*(2 + z3[6]), y[716] -> -5 - 3*z3[4]^2 - 3*z3[6] - z3[6]^2 + 
    3*z3[4]*(2 + z3[6]), y[717] -> 2 + z3[4]^4 + z3[6] - z3[4]*(2 + z3[6]) + 
    z3[4]^2*(2 + z3[6]) - z3[4]^3*(2 + z3[6]), 
  y[718] -> -2 - z3[4]^4 - z3[6] + z3[4]*(2 + z3[6]) - z3[4]^2*(2 + z3[6]) + 
    z3[4]^3*(2 + z3[6]), y[719] -> -2 + z3[4]^5 - z3[6] + z3[4]*(2 + z3[6]) - 
    z3[4]^2*(2 + z3[6]) + z3[4]^3*(2 + z3[6]) - z3[4]^4*(2 + z3[6]), 
  y[720] -> z3[2]^2*(-1 + z3[3]) - z3[4] + 3*z3[4]^2 + 
    z3[3]*(1 + z3[4])*(1 + 3*z3[4] - z3[6]) + z3[6] - z3[4]*z3[6] - 
    z3[2]*(-z3[4] + z3[3]*(1 + 4*z3[4] - z3[6]) + z3[6]), 
  y[721] -> 1 + 2*z3[4]^3 + z3[4]*(1 + z3[6]) - z3[4]^2*(3 + 2*z3[6]), 
  y[722] -> -1 - 2*z3[4]^3 - z3[4]*(1 + z3[6]) + z3[4]^2*(3 + 2*z3[6]), 
  y[723] -> -32 - 30*z3[4]^2 - 9*z3[3]*(1 + z3[4]) + 35*z3[6] - 3*z3[6]^2 + 
    z3[4]*(-8 + 15*z3[6]), y[724] -> 
   1/((1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])) + 
    (-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-2), 
  y[725] -> (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-2) + 
    1/((1 + z3[3])*(-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[726] -> -3 - z3[6], y[727] -> 
   (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1) + 
    1/((1 + z3[3])*(-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[728] -> 11 + z3[4]^2 + 6*z3[5]*(-1 + z3[6]) - 8*z3[6] - 20*z3[6]^2 - 
    z3[4]*(-7 + z3[5] - 4*z3[6] + 6*z3[5]*z3[6]), 
  y[729] -> 24 - 37*z3[6] + 6*z3[6]^2 - 6*z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[730] -> -4 + 9*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[731] -> -45 + 83*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[732] -> 5 - 2*z3[4]^5 + 3*z3[6] + z3[6]^2 + z3[4]^4*(5 + 3*z3[6]) - 
    z3[4]*(5 + 3*z3[6] + z3[6]^2) + z3[4]^2*(5 + 3*z3[6] + z3[6]^2) - 
    z3[4]^3*(5 + 3*z3[6] + z3[6]^2), 
  y[733] -> z3[2]^3 + z3[2]^2*(-1 + z3[4]) - 
    (-1 + z3[4])*(-1 + 2*z3[4]^2 + z3[6]^2 - 3*z3[4]*(1 + z3[6])) + 
    z3[2]*(1 - 2*z3[4]^2 - z3[6]^2 + z3[4]*(2 + 3*z3[6])), 
  y[734] -> -11 - 6*z3[2]^3 - z3[4]^2 + 6*z3[5] + 8*z3[6] - 6*z3[5]*z3[6] + 
    20*z3[6]^2 + z3[4]*(-7 + z3[5] - 4*z3[6] + 6*z3[5]*z3[6]) + 
    z3[2]^2*(z3[4]*(-9 + 5*z3[5]) - 6*z3[5]*(-1 + z3[6]) + 
      4*(-5 + 9*z3[6])) + z3[2]*(11 + z3[4]^2 + 6*z3[5]*(-1 + z3[6]) - 
      8*z3[6] - 20*z3[6]^2 - z3[4]*(-7 + z3[5] - 4*z3[6] + 6*z3[5]*z3[6])), 
  y[735] -> z3[4]^3 + z3[4]^2*(3 - 4*z3[6]) - 
    (-1 + z3[6])^2*(-1 + z3[5] + 5*z3[6] - z3[5]*z3[6] + 2*z3[6]^2) - 
    2*z3[4]*(-1 + z3[6])*(2 - 3*z3[6] - z3[6]^2 + z3[5]*(-1 + z3[6]^2)), 
  y[736] -> 12 - 3*z3[4] + 4*z3[6] - 8*z3[5]*z3[6] - z3[6]^2 + 
    z3[5]*z3[6]^2 + z3[3]*(8 + 5*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
      z3[5]*(4 - 5*z3[6] + z3[6]^2)), 
  y[737] -> -4 + 9*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]*(4 - 9*z3[6] + z3[6]^2 - z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(4 - 9*z3[6] + z3[6]^2 - z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^4*(-4 + 7*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-4 + 9*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[738] -> -24 + 37*z3[6] - 6*z3[6]^2 + 6*z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]*(24 - 37*z3[6] + 6*z3[6]^2 - 6*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-26 + 37*z3[6] - 6*z3[6]^2 + 6*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[739] -> 45 - 83*z3[6] + 11*z3[6]^2 - 11*z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]^2*(45 - 83*z3[6] + 11*z3[6]^2 - 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(-45 + 73*z3[6] - 11*z3[6]^2 + 
      11*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]*(-45 + 83*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[740] -> z3[4]^3 + z3[4]^2*(13 - 3*z3[6]) + 
    (-1 + z3[6])*(-15 - 11*z3[5]*(-1 + z3[6]) + 40*z3[6] + 26*z3[6]^2) + 
    z3[4]*(28 - 33*z3[6] - 12*z3[6]^2 + 3*z3[5]*(-4 - z3[6] + 5*z3[6]^2)), 
  y[741] -> 4*z3[4]^2 + z3[4]*(31 - 6*z3[6]) - 
    (-1 + z3[6])*(64 + 22*z3[6] - 5*z3[6]^2 + 
      z3[5]*(-7 - 25*z3[6] + 5*z3[6]^2)) + 
    z3[3]*(-4*z3[4]^2 - 2*z3[4]*(-5 + 7*z3[6]) - 
      (-1 + z3[6])*(30 + 5*z3[5]^2*(-1 + z3[6])^2 - 16*z3[6] + 
        z3[5]*(-21 + 26*z3[6] - 5*z3[6]^2))), 
  y[742] -> z3[4]^3 + z3[4]^2*(3 - 4*z3[6]) + z3[2]^5*(-1 + z3[6])^2 - 
    (-1 + z3[6])^2*(-1 + z3[5] + 5*z3[6] - z3[5]*z3[6] + 2*z3[6]^2) + 
    z3[2]^4*(-1 + z3[6])*(-z3[4]^2 + (1 + z3[5]*(-1 + z3[6]) - 6*z3[6])*
       (-1 + z3[6]) + z3[4]*(-3 - 2*z3[5]*(-1 + z3[6]) + 5*z3[6])) - 
    2*z3[4]*(-1 + z3[6])*(2 - 3*z3[6] - z3[6]^2 + z3[5]*(-1 + z3[6]^2)) + 
    z3[2]^2*(z3[4]^3 + z3[4]^2*(3 - 4*z3[6]) - (-1 + z3[6])^2*
       (-1 + z3[5] + 5*z3[6] - z3[5]*z3[6] + 2*z3[6]^2) - 
      2*z3[4]*(-1 + z3[6])*(2 - 3*z3[6] - z3[6]^2 + z3[5]*(-1 + z3[6]^2))) + 
    z3[2]*(-z3[4]^3 + z3[4]^2*(-3 + 4*z3[6]) + (-1 + z3[6])^2*
       (-1 + z3[5] + 5*z3[6] - z3[5]*z3[6] + 2*z3[6]^2) + 
      2*z3[4]*(-1 + z3[6])*(2 - 3*z3[6] - z3[6]^2 + z3[5]*(-1 + z3[6]^2))) + 
    z3[2]^3*(-z3[4]^3 + z3[4]^2*(-3 + 4*z3[6]) + (-1 + z3[6])^2*
       (-1 + z3[5] + 5*z3[6] - z3[5]*z3[6] + 2*z3[6]^2) + 
      2*z3[4]*(-1 + z3[6])*(2 - 3*z3[6] - z3[6]^2 + z3[5]*(-1 + z3[6]^2))), 
  y[743] -> 6*z3[4]^2 - 14*z3[4]*(-1 + z3[6]) + 
    (-1 + z3[6])^2*(10 + 7*z3[6] - z3[6]^2 + 
      z3[5]*(-1 - 4*z3[6] + z3[6]^2)) + 
    z3[3]*(5*z3[4]^3 - 5*z3[4]^2*(-3 + 2*z3[6]) + 
      10*z3[4]*(2 - 3*z3[6] + z3[6]^2) + (-1 + z3[6])^2*
       (-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
        z3[5]*(6 - 7*z3[6] + z3[6]^2))), 
  y[744] -> -12 + 3*z3[4] - 4*z3[6] + 8*z3[5]*z3[6] + z3[6]^2 - 
    z3[5]*z3[6]^2 - z3[3]*(8 + 5*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
      z3[5]*(4 - 5*z3[6] + z3[6]^2)) - 
    z3[2]^2*(16 - 5*z3[5] + z3[3]*(7 + z3[5]^2*(-1 + z3[6])^2 - 5*z3[6] + 
        z3[6]^2 + z3[5]*(-5 + 7*z3[6] - 2*z3[6]^2))) + 
    z3[2]*(8 - 3*z3[4] + 10*z3[6] - 8*z3[5]*z3[6] - z3[6]^2 + z3[5]*z3[6]^2 + 
      z3[3]*(8 + 3*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
        z3[5]*(4 - 5*z3[6] + z3[6]^2))), 
  y[745] -> -z3[4]^3 + z3[2]^3*(6*z3[4]^2 + 
      z3[4]*(27 + 17*z3[5]*(-1 + z3[6]) - 39*z3[6]) - 
      (20 + 11*z3[5]*(-1 + z3[6]) - 66*z3[6])*(-1 + z3[6])) - 
    12*z3[2]^4*(-1 + z3[6]) + z3[4]^2*(-13 + 3*z3[6]) + 
    (-1 + z3[6])*(15 + 11*z3[5]*(-1 + z3[6]) - 40*z3[6] - 26*z3[6]^2) + 
    z3[4]*(-28 + 33*z3[6] + 12*z3[6]^2 + 3*z3[5]*(4 + z3[6] - 5*z3[6]^2)) + 
    z3[2]*(z3[4]^3 + z3[4]^2*(13 - 3*z3[6]) + (-1 + z3[6])*
       (-15 - 11*z3[5]*(-1 + z3[6]) + 40*z3[6] + 26*z3[6]^2) + 
      z3[4]*(28 - 33*z3[6] - 12*z3[6]^2 + 3*z3[5]*(-4 - z3[6] + 
          5*z3[6]^2))) - z3[2]^2*(z3[4]^3 + z3[4]^2*(13 - 3*z3[6]) + 
      (-1 + z3[6])*(-15 - 11*z3[5]*(-1 + z3[6]) + 40*z3[6] + 26*z3[6]^2) + 
      z3[4]*(28 - 33*z3[6] - 12*z3[6]^2 + 3*z3[5]*(-4 - z3[6] + 5*z3[6]^2))), 
  y[746] -> 10 + 14*z3[4] + 6*z3[4]^2 - z3[5] - 13*z3[6] - 14*z3[4]*z3[6] - 
    2*z3[5]*z3[6] - 5*z3[6]^2 + 8*z3[5]*z3[6]^2 + 9*z3[6]^3 - 
    6*z3[5]*z3[6]^3 - z3[6]^4 + z3[5]*z3[6]^4 + 
    z3[3]*(5*z3[4]^3 - 5*z3[4]^2*(-3 + 2*z3[6]) + 
      10*z3[4]*(2 - 3*z3[6] + z3[6]^2) + (-1 + z3[6])^2*
       (-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
        z3[5]*(6 - 7*z3[6] + z3[6]^2))) + 
    z3[2]*(-6*z3[4]^2 + 14*z3[4]*(-1 + z3[6]) - (-1 + z3[6])^2*
       (10 + 7*z3[6] - z3[6]^2 + z3[5]*(-1 - 4*z3[6] + z3[6]^2)) - 
      z3[3]*(5*z3[4]^3 - 5*z3[4]^2*(-3 + 2*z3[6]) + 
        10*z3[4]*(2 - 3*z3[6] + z3[6]^2) + (-1 + z3[6])^2*
         (-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
          z3[5]*(6 - 7*z3[6] + z3[6]^2)))) + 
    z3[2]^2*(6*z3[4]^2 - 14*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2*
       (10 + 7*z3[6] - z3[6]^2 + z3[5]*(-1 - 4*z3[6] + z3[6]^2)) + 
      z3[3]*(5*z3[4]^3 - 5*z3[4]^2*(-3 + 2*z3[6]) + 
        10*z3[4]*(2 - 3*z3[6] + z3[6]^2) + (-1 + z3[6])^2*
         (-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
          z3[5]*(6 - 7*z3[6] + z3[6]^2)))) + 
    z3[2]^3*(-3*z3[4]^2 + 11*z3[4]*(-1 + z3[6]) - 
      (-1 + z3[6])^2*(10 + 8*z3[6] - z3[6]^2 + 
        z3[5]*(-1 - 4*z3[6] + z3[6]^2)) - 
      z3[3]*(z3[4]^3 + z3[4]^2*(9 - 4*z3[6]) + 
        2*z3[4]*(8 - 11*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
         (-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
          z3[5]*(6 - 7*z3[6] + z3[6]^2)))) + 
    z3[2]^4*(-2*(z3[4] + (-4 + z3[5])*(-1 + z3[6]))*(-1 + z3[6]) + 
      z3[3]*(z3[4]^2 - 4*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2*
         (11 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] + z3[6]^2 - 
          2*z3[5]*(3 - 4*z3[6] + z3[6]^2)))), 
  y[747] -> -64 - 31*z3[4] - 4*z3[4]^2 + 7*z3[5] + 42*z3[6] + 6*z3[4]*z3[6] + 
    18*z3[5]*z3[6] + 27*z3[6]^2 - 30*z3[5]*z3[6]^2 - 5*z3[6]^3 + 
    5*z3[5]*z3[6]^3 + z3[3]*(4*z3[4]^2 + 2*z3[4]*(-5 + 7*z3[6]) + 
      (-1 + z3[6])*(30 + 5*z3[5]^2*(-1 + z3[6])^2 - 16*z3[6] + 
        z3[5]*(-21 + 26*z3[6] - 5*z3[6]^2))) + 
    z3[2]*(4*z3[4]^2 + z3[4]*(31 - 6*z3[6]) - (-1 + z3[6])*
       (64 + 22*z3[6] - 5*z3[6]^2 + z3[5]*(-7 - 25*z3[6] + 5*z3[6]^2)) + 
      z3[3]*(-4*z3[4]^2 - 2*z3[4]*(-5 + 7*z3[6]) - (-1 + z3[6])*
         (30 + 5*z3[5]^2*(-1 + z3[6])^2 - 16*z3[6] + 
          z3[5]*(-21 + 26*z3[6] - 5*z3[6]^2)))) + 
    z3[2]^2*(-4*z3[4]^2 + z3[4]*(-35 + 6*z3[6]) + 
      (-1 + z3[6])*(59 + 37*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-7 - 25*z3[6] + 5*z3[6]^2)) + 
      z3[3]*(-8*z3[4]^2 + 2*z3[4]*(-7 + 9*z3[6]) + (-1 + z3[6])*
         (30 + 5*z3[5]^2*(-1 + z3[6])^2 - 16*z3[6] + 
          z3[5]*(-21 + 26*z3[6] - 5*z3[6]^2)))) + 
    z3[2]^3*(11*z3[4] + (-64 + 17*z3[5])*(-1 + z3[6]) + 
      z3[3]*(8*z3[4] - (-1 + z3[6])*(39 + 5*z3[5]^2*(-1 + z3[6])^2 - 
          26*z3[6] + 5*z3[6]^2 - 2*z3[5]*(13 - 18*z3[6] + 5*z3[6]^2)))), 
  y[748] -> -((1 + z3[3])*z3[4]) + 
    z3[2]*(z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) - z3[6]), 
  y[749] -> 5 + z3[2], y[750] -> (1 + z3[3])*z3[4]*(1 + 2*z3[4] - z3[6]) + 
    z3[2]^2*(1 + z3[3]*(z3[4] - (3 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) - z3[6]) - z3[2]*(1 + z3[4]^2 + z3[4]*(3 - 2*z3[6]) + 
      z3[3]*(1 + z3[4]^2 - 2*z3[4]*(-2 + z3[6]) - z3[6]) - z3[6]), 
  y[751] -> -(z3[2]^2*(3 + z3[3])) + 3*(1 + z3[3])*z3[4] + 
    z3[2]*(z3[3]*(-3 + z3[4]) + z3[4]), y[752] -> z3[2] + z3[4], 
  y[753] -> -1/2*(z3[2]*(1 + 2*z3[3])*z3[4]^2) + (1 + z3[3])*z3[4]^3, 
  y[754] -> z3[2]^2 + z3[2]*z3[4] + z3[4]^2, 
  y[755] -> -(z3[2]^2*(-1 + z3[3])) + 5*(1 + z3[3])*z3[4] + 
    z3[2]*(z3[3]*(-5 + z3[4]) + z3[4]), 
  y[756] -> -1 + z3[2] + (1 + z3[3])*z3[6], 
  y[757] -> 1 - 2*z3[2] - 2*z3[6] + z3[5]*(-1 + z3[2] + z3[6]), 
  y[758] -> z3[2]^2*z3[3] + z3[2]*(1 + 2*z3[3] - z3[6]) - 
    (-1 + z3[6])*(1 + z3[3] + z3[6] + z3[3]*z3[5]*z3[6]), 
  y[759] -> -4*(1 + z3[3])*z3[4] + z3[2]^2*z3[3]*(3 + z3[5]*(-1 + z3[6]) - 
      z3[6]) - z3[2]*(2*z3[4] + z3[3]*(-5 + 2*z3[4] + z3[5] + z3[6] - 
        z3[5]*z3[6])), y[760] -> 1 + z3[2]^2*z3[3] - z3[4] + z3[4]^2 - 
    z3[4]*z3[6] - z3[6]^2 - z3[2]*(-1 + 2*z3[3]*(-1 + z3[4]) + z3[4] + 
      z3[6]) + z3[3]*(z3[4]^2 - z3[4]*(1 + z3[5]*z3[6]) - 
      (-1 + z3[6])*(1 + z3[5]*z3[6])), 
  y[761] -> -(z3[2]^3*z3[3]) + (1 + z3[3])*(-1 + z3[6])*z3[6] + 
    z3[2]^2*(z3[4] + z3[3]*(-1 + 2*z3[4] + z3[5] - z3[6] - z3[5]*z3[6])) + 
    z3[2]*(-(z3[4]*(z3[4] - 2*z3[6])) + 
      z3[3]*(-z3[4]^2 - (-1 + z3[5])*(-1 + z3[6])*z3[6] + 
        z3[4]*(1 + z3[5]*(-1 + z3[6]) + z3[6]))), 
  y[762] -> 2 - 7*z3[4] - 3*z3[3]*(4 + 3*z3[4] + z3[5]*(-1 + z3[6]) - 
      z3[6]) - 2*z3[6], y[763] -> -4 + z3[4] + z3[3]*(1 + z3[4]), 
  y[764] -> -4 + z3[4] + z3[3]*(1 - z3[2] + z3[4]), 
  y[765] -> 2 + 3*z3[3]*(-1 + z3[2] - z3[4]) - 3*z3[4], 
  y[766] -> -2 + 3*z3[4] + 3*z3[3]*(1 + z3[4]), 
  y[767] -> -2 + 7*z3[4] + 2*z3[6] - 3*z3[3]*(-4 - 3*z3[4] + z3[5] + 
      z3[2]*(4 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6] - z3[5]*z3[6]), 
  y[768] -> 4 + z3[5], y[769] -> -7 + z3[3]*(-1 + z3[5]) + 6*z3[5] - 
    18*z3[6], y[770] -> -1 - 12*z3[3] + 41*z3[4] - 11*z3[6], 
  y[771] -> 3 + z3[3], y[772] -> -13 - 6*z3[3] + 4*z3[4], 
  y[773] -> 13 + 2*z3[4] + 6*z3[3]*(1 + z3[4]), 
  y[774] -> 3 + 2*z3[3] - 3*z3[4], y[775] -> 3 - z3[4] + 2*z3[3]*(1 + z3[4]), 
  y[776] -> 25 - 6*z3[2]*(4 + z3[5]*(-2 + z3[6]) - z3[6]) + 
    6*z3[5]*(-2 + z3[6]) - 6*z3[6], y[777] -> -25 - 6*z3[5]*(-2 + z3[6]) + 
    6*z3[6], y[778] -> 7 - z3[4] + 6*z3[2]*(-3 + z3[5]) + 
    z3[3]*(-1 + z3[4])*(-1 + z3[5]) - 6*z3[5] + z3[4]*z3[5] + 18*z3[6], 
  y[779] -> 1 + z3[2]^2 + z3[4] - z3[2]*(1 + z3[4]), 
  y[780] -> 3 - z3[2]*(3 + 2*z3[3]) + 2*z3[4] + 2*z3[3]*(1 + z3[4]), 
  y[781] -> 11 + 7*z3[4] + 11*z3[3]*(1 + z3[4]), 
  y[782] -> 11 + 7*z3[4] + 11*z3[3]*(1 + z3[4]) + 
    z3[2]*(-11 - 11*z3[3] + 4*z3[4]), y[783] -> 11 + 6*z3[3] - 4*z3[4], 
  y[784] -> 11 + 2*z3[4] + 6*z3[3]*(1 + z3[4]), 
  y[785] -> -6 + z3[3]*(-7 + z3[2] - z3[4]) + 8*z3[4], 
  y[786] -> 6 - 2*z3[4] + 7*z3[3]*(1 + z3[4]), 
  y[787] -> z3[3]*(1 + z3[4]) + (1 - 29*z3[4] + 11*z3[6])/12, 
  y[788] -> -21 + 34*z3[6] - 6*z3[6]^2 + 6*z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[789] -> -37 + 75*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[790] -> 1 - 6*z3[5]*(-1 + z3[6]) + 6*z3[6] + 10*z3[6]^2 + 
    z3[4]*(3 - 3*z3[6] + z3[5]*(4 + 3*z3[6])), 
  y[791] -> 4*z3[4]^2 - (-1 + z3[6])*(14 - 11*z3[5]*(-1 + z3[6]) + 24*z3[6] + 
      13*z3[6]^2) + z3[4]*(9 + z3[6] + 7*z3[6]^2 + 
      z3[5]*(20 - 13*z3[6] - 7*z3[6]^2)), 
  y[792] -> -19 - 2*z3[4] + 3*z3[5] + 3*z3[6] + 5*z3[5]*z3[6] + z3[6]^2 - 
    z3[5]*z3[6]^2 - z3[3]*(8 + 5*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
      z3[5]*(4 - 5*z3[6] + z3[6]^2)), 
  y[793] -> -3 + 8*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]*(3 - 8*z3[6] + z3[6]^2 - z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(3 - 8*z3[6] + z3[6]^2 - z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^4*(-3 + 6*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-3 + 8*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[794] -> -21 + 34*z3[6] - 6*z3[6]^2 + 6*z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]*(21 - 34*z3[6] + 6*z3[6]^2 - 6*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-23 + 34*z3[6] - 6*z3[6]^2 + 6*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[795] -> 37 - 75*z3[6] + 11*z3[6]^2 - 11*z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]^2*(37 - 75*z3[6] + 11*z3[6]^2 - 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(-37 + 65*z3[6] - 11*z3[6]^2 + 
      11*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]*(-37 + 75*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[796] -> -1 + 6*z3[2]^3 - 6*z3[5] + z3[2]^2*(1 + z3[4]*(1 - 5*z3[5]) + 
      6*z3[5]*(-1 + z3[6]) - 17*z3[6]) - 6*z3[6] + 6*z3[5]*z3[6] - 
    10*z3[6]^2 - z3[4]*(3 - 3*z3[6] + z3[5]*(4 + 3*z3[6])) + 
    z3[2]*(1 - 6*z3[5]*(-1 + z3[6]) + 6*z3[6] + 10*z3[6]^2 + 
      z3[4]*(3 - 3*z3[6] + z3[5]*(4 + 3*z3[6]))), 
  y[797] -> -4*z3[4]^2 + 12*z3[2]^4*(-1 + z3[6]) + 
    (-1 + z3[6])*(14 - 11*z3[5]*(-1 + z3[6]) + 24*z3[6] + 13*z3[6]^2) + 
    z3[4]*(-9 - z3[6] - 7*z3[6]^2 + z3[5]*(-20 + 13*z3[6] + 7*z3[6]^2)) + 
    z3[2]^3*(z3[4]*(-1 - 17*z3[5]*(-1 + z3[6]) + 13*z3[6]) + 
      (-1 + z3[6])*(11*z3[5]*(-1 + z3[6]) - 2*(7 + 16*z3[6]))) + 
    z3[2]*(4*z3[4]^2 - (-1 + z3[6])*(14 - 11*z3[5]*(-1 + z3[6]) + 24*z3[6] + 
        13*z3[6]^2) + z3[4]*(9 + z3[6] + 7*z3[6]^2 + 
        z3[5]*(20 - 13*z3[6] - 7*z3[6]^2))) - 
    z3[2]^2*(4*z3[4]^2 - (-1 + z3[6])*(14 - 11*z3[5]*(-1 + z3[6]) + 
        24*z3[6] + 13*z3[6]^2) + z3[4]*(9 + z3[6] + 7*z3[6]^2 + 
        z3[5]*(20 - 13*z3[6] - 7*z3[6]^2))), 
  y[798] -> -12*z3[4]^2 + z3[4]*(-63 + 38*z3[6]) + 
    (-1 + z3[6])*(92 - 6*z3[6] - 5*z3[6]^2 + 
      z3[5]*(-15 - 17*z3[6] + 5*z3[6]^2)) + 
    z3[3]*(4*z3[4]^2 + 2*z3[4]*(-5 + 7*z3[6]) + 
      (-1 + z3[6])*(30 + 5*z3[5]^2*(-1 + z3[6])^2 - 16*z3[6] + 
        z3[5]*(-21 + 26*z3[6] - 5*z3[6]^2))), 
  y[799] -> 5*z3[4]^3 - 2*z3[4]^2*(-8 + 5*z3[6]) + 
    2*z3[4]*(12 - 17*z3[6] + 5*z3[6]^2) + (-1 + z3[6])^2*
     (15 + 2*z3[6] - z3[6]^2 + z3[5]*(-2 - 3*z3[6] + z3[6]^2)) + 
    z3[3]*(5*z3[4]^3 - 5*z3[4]^2*(-3 + 2*z3[6]) + 
      10*z3[4]*(2 - 3*z3[6] + z3[6]^2) + (-1 + z3[6])^2*
       (-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
        z3[5]*(6 - 7*z3[6] + z3[6]^2))), 
  y[800] -> 19 - 3*z3[5] - 3*z3[6] - 5*z3[5]*z3[6] - z3[6]^2 + 
    z3[5]*z3[6]^2 + z3[2]^2*(14 - 5*z3[5] + 
      z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6])^2) + 
    z3[3]*(8 + 3*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
      z3[5]*(4 - 5*z3[6] + z3[6]^2)) + z3[2]*(-18 - 4*z3[4] + 3*z3[5] + 
      z3[6] + 5*z3[5]*z3[6] + z3[6]^2 - z3[5]*z3[6]^2 - 
      z3[3]*(6 + z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
        z3[5]*(4 - 5*z3[6] + z3[6]^2))), 
  y[801] -> -z3[4]^2 + z3[2]^5*(-1 + z3[6])^2 + z3[2]^4*(-1 + z3[6])*
     (2 - z3[5]*(1 + 2*z3[4] - z3[6])*(-1 + z3[6]) + z3[6] + 2*z3[4]*z3[6] - 
      3*z3[6]^2) - (-1 + z3[6])^2*(2 + z3[5] + 3*z3[6] - z3[5]*z3[6] + 
      z3[6]^2) - z3[4]*(-1 + z3[6])*(-(1 + z3[6])^2 + 
      z3[5]*(-3 + 2*z3[6] + z3[6]^2)) + 
    z3[2]*(z3[4]^2 + (-1 + z3[6])^2*(2 + z3[5] + 3*z3[6] - z3[5]*z3[6] + 
        z3[6]^2) + z3[4]*(-1 + z3[6])*(-(1 + z3[6])^2 + 
        z3[5]*(-3 + 2*z3[6] + z3[6]^2))) - 
    z3[2]^2*(z3[4]^2 + (-1 + z3[6])^2*(2 + z3[5] + 3*z3[6] - z3[5]*z3[6] + 
        z3[6]^2) + z3[4]*(-1 + z3[6])*(-(1 + z3[6])^2 + 
        z3[5]*(-3 + 2*z3[6] + z3[6]^2))) + 
    z3[2]^3*(z3[4]^2 + (-1 + z3[6])^2*(2 + z3[5] + 3*z3[6] - z3[5]*z3[6] + 
        z3[6]^2) + z3[4]*(-1 + z3[6])*(-(1 + z3[6])^2 + 
        z3[5]*(-3 + 2*z3[6] + z3[6]^2))), 
  y[802] -> -15 - 24*z3[4] - 16*z3[4]^2 - 5*z3[4]^3 + 2*z3[5] + 28*z3[6] + 
    34*z3[4]*z3[6] + 10*z3[4]^2*z3[6] - z3[5]*z3[6] - 10*z3[6]^2 - 
    10*z3[4]*z3[6]^2 - 5*z3[5]*z3[6]^2 - 4*z3[6]^3 + 5*z3[5]*z3[6]^3 + 
    z3[6]^4 - z3[5]*z3[6]^4 - z3[3]*(5*z3[4]^3 - 5*z3[4]^2*(-3 + 2*z3[6]) + 
      10*z3[4]*(2 - 3*z3[6] + z3[6]^2) + (-1 + z3[6])^2*
       (-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
        z3[5]*(6 - 7*z3[6] + z3[6]^2))) + z3[2]^4*(-1 + z3[6])*
     (z3[4] + 2*(-3 + z3[5])*(-1 + z3[6]) + 
      z3[3]*(z3[4] - (-1 + z3[6])*(7 + z3[5]^2*(-1 + z3[6])^2 - 5*z3[6] + 
          z3[6]^2 + z3[5]*(-5 + 7*z3[6] - 2*z3[6]^2)))) + 
    z3[2]*(5*z3[4]^3 - 2*z3[4]^2*(-8 + 5*z3[6]) + 
      2*z3[4]*(12 - 17*z3[6] + 5*z3[6]^2) + (-1 + z3[6])^2*
       (15 + 2*z3[6] - z3[6]^2 + z3[5]*(-2 - 3*z3[6] + z3[6]^2)) + 
      z3[3]*(5*z3[4]^3 - 5*z3[4]^2*(-3 + 2*z3[6]) + 
        10*z3[4]*(2 - 3*z3[6] + z3[6]^2) + (-1 + z3[6])^2*
         (-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
          z3[5]*(6 - 7*z3[6] + z3[6]^2)))) - 
    z3[2]^2*(2*z3[4]^3 + z3[4]^2*(13 - 7*z3[6]) + 
      z3[4]*(23 - 32*z3[6] + 9*z3[6]^2) + (-1 + z3[6])^2*
       (15 + 2*z3[6] - z3[6]^2 + z3[5]*(-2 - 3*z3[6] + z3[6]^2)) + 
      z3[3]*(2*z3[4]^3 + z3[4]^2*(12 - 7*z3[6]) + 
        z3[4]*(19 - 28*z3[6] + 9*z3[6]^2) + (-1 + z3[6])^2*
         (-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
          z3[5]*(6 - 7*z3[6] + z3[6]^2)))) + 
    z3[2]^3*(-(z3[4]^2*(-3 + z3[6])) + 3*z3[4]*(4 - 5*z3[6] + z3[6]^2) + 
      (-1 + z3[6])^2*(14 + 3*z3[6] - z3[6]^2 + 
        z3[5]*(-2 - 3*z3[6] + z3[6]^2)) + z3[3]*(-(z3[4]^2*(-3 + z3[6])) + 
        z3[4]*(10 - 13*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
         (14 + z3[5]^2*(-1 + z3[6])^2 - 5*z3[6] - 
          z3[5]*(6 - 7*z3[6] + z3[6]^2)))), 
  y[803] -> 92 + 63*z3[4] + 12*z3[4]^2 - 15*z3[5] - 98*z3[6] - 
    38*z3[4]*z3[6] - 2*z3[5]*z3[6] + z3[6]^2 + 22*z3[5]*z3[6]^2 + 5*z3[6]^3 - 
    5*z3[5]*z3[6]^3 + z3[3]*(-4*z3[4]^2 - 2*z3[4]*(-5 + 7*z3[6]) - 
      (-1 + z3[6])*(30 + 5*z3[5]^2*(-1 + z3[6])^2 - 16*z3[6] + 
        z3[5]*(-21 + 26*z3[6] - 5*z3[6]^2))) - 
    z3[2]*(22*z3[4]^2 + z3[4]*(66 - 41*z3[6]) - 
      (-1 + z3[6])*(92 - 6*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-15 - 17*z3[6] + 5*z3[6]^2)) + 
      z3[3]*(6*z3[4]^2 + z3[4]*(13 - 17*z3[6]) - (-1 + z3[6])*
         (30 + 5*z3[5]^2*(-1 + z3[6])^2 - 16*z3[6] + 
          z3[5]*(-21 + 26*z3[6] - 5*z3[6]^2)))) + 
    z3[2]^2*(8*z3[4]^2 + z3[4]*(53 - 25*z3[6]) - 
      (-1 + z3[6])*(89 + 5*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-15 - 17*z3[6] + 5*z3[6]^2)) + 
      z3[3]*(4*z3[4]^2 + z3[4]*(19 - 13*z3[6]) - (-1 + z3[6])*
         (33 + 5*z3[5]^2*(-1 + z3[6])^2 - 16*z3[6] + 
          z3[5]*(-21 + 26*z3[6] - 5*z3[6]^2)))) - 
    z3[2]^3*(6*z3[4] + (-50 + 17*z3[5])*(-1 + z3[6]) + 
      z3[3]*(4*z3[4] - (-1 + z3[6])*(32 + 5*z3[5]^2*(-1 + z3[6])^2 - 
          24*z3[6] + 5*z3[6]^2 - 2*z3[5]*(12 - 17*z3[6] + 5*z3[6]^2)))), 
  y[804] -> 1 + 1/(z3[4]*(1 + z3[4] - z3[6])), y[805] -> -3 - 5*z3[6], 
  y[806] -> -(z3[4]*(-2 + z3[5])) - z3[3]*(-1 + z3[4])*(-1 + z3[5]) - z3[6], 
  y[807] -> 9 - 12*z3[4] + z3[4]^2, 
  y[808] -> 9 - 2*z3[2] - 12*z3[4] + z3[4]^2, 
  y[809] -> 7 - 14*z3[4] + 3*z3[4]^2, 
  y[810] -> 7 - 2*z3[2]^2 + 2*z3[2]*(-2 + z3[4]) - 14*z3[4] + 3*z3[4]^2, 
  y[811] -> 1/(z3[2]*z3[4]*(-1 + z3[5])) + (1 + z3[4] - z3[6])^(-1), 
  y[812] -> z3[3] - z3[4] - z3[3]*z3[5] + z3[6], y[813] -> 4 + 3*z3[6], 
  y[814] -> (-z3[2] + (-1 + z3[4])^2)*z3[4] + 
    z3[3]*(z3[2]^2 + (-1 + z3[4])^2*(1 + z3[4]) + 
      z3[2]*(-1 + z3[4] - z3[4]^2)), y[815] -> 7 - 10*z3[4] + z3[4]^2, 
  y[816] -> 7 - 2*z3[2] - 10*z3[4] + z3[4]^2, 
  y[817] -> 4 + z3[3] - 9*z3[4] + 3*z3[4]^2 - z3[3]*z3[4]^2, 
  y[818] -> -4 + 2*z3[2]^2 + 9*z3[4] - 3*z3[4]^2 + 
    z3[2]*(4 + z3[3] - 2*z3[4] - z3[3]*z3[4]) + z3[3]*(-1 + z3[4]^2), 
  y[819] -> -13 - 30*z3[4]^2 - 2*z3[6] - 3*z3[6]^2 + 5*z3[4]*(13 + 3*z3[6]), 
  y[820] -> 13 + 30*z3[4]^2 + 2*z3[6] + 3*z3[6]^2 - z3[4]*(47 + 15*z3[6]), 
  y[821] -> 2 - z3[2]^2*z3[3]*(-1 + z3[6]) - z3[2]*(1 + 3*z3[3] - z3[6])*
     (-1 + z3[6]) - 3*z3[6] + z3[6]^3 + 
    z3[3]*(3 - 3*z3[6] - (-1 + z3[5])*z3[6]^2 + z3[5]*z3[6]^3), 
  y[822] -> 1 - z3[2]^2*(1 + 2*z3[3])*(-1 + z3[6]) - 
    z3[2]*(2 + 6*z3[3] - 3*z3[6])*(-1 + z3[6]) - 4*z3[6] + 3*z3[6]^3 + 
    2*z3[3]*(3 - 3*z3[6] - (-1 + z3[5])*z3[6]^2 + z3[5]*z3[6]^3), 
  y[823] -> z3[2]^2*(1 + z3[3]) + 3*(-1 + z3[4])*z3[4] - 
    z3[2]*(-1 - 2*z3[4] + z3[6] + z3[3]*(-1 + z3[4] + z3[6])), 
  y[824] -> -1 - z3[2]^2*(1 + 2*z3[3]) - 2*z3[4] + 2*z3[4]^2 + 3*z3[6] + 
    z3[4]*z3[6] + 3*z3[6]^2 + z3[2]*(-2 - z3[4] + z3[3]*(-6 + 4*z3[4]) + 
      3*z3[6]) + z3[3]*(-6 - 2*z3[4]^2 + 2*z3[5]*z3[6]^2 + 
      2*z3[4]*(3 + z3[5]*z3[6])), y[825] -> 2 - 2*z3[4] + 2*z3[4]^2 - 
    z3[4]^3 + z3[2]*(z3[4]^2 + z3[3]*(3 - 3*z3[4] + 2*z3[4]^2 - 3*z3[6]) + 
      z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) - 3*z3[6] + z3[4]*z3[6] + 
    z3[4]^2*z3[6] + z3[4]*z3[6]^2 + z3[6]^3 - 
    z3[2]^2*z3[3]*(-1 + z3[4] + z3[6]) + 
    z3[3]*(3 - z3[4]^3 - 3*z3[6] - (-1 + z3[5])*z3[6]^2 + z3[5]*z3[6]^3 + 
      z3[4]^2*(3 + z3[5]*z3[6]) + z3[4]*(-3 + z3[5]*z3[6]^2)), 
  y[826] -> (1 + z3[2])^(-1) + (-1 + z3[5])^(-1), 
  y[827] -> z3[4]^(-1) + 1/((1 + z3[2])*(-1 + z3[5])), 
  y[828] -> -1 - z3[4] + z3[6], y[829] -> 1 + (-1 + z3[5])^(-1), 
  y[830] -> -13 + 8*z3[5], y[831] -> z3[4] - 2*z3[2]*z3[3]*z3[4] + 
    z3[2]^2*(1 + z3[3]*(3 + z3[5]*(-1 + z3[6]) - z3[6])), 
  y[832] -> z3[2]*(-2 + z3[5]) + (-1 + z3[5])*(-1 + z3[6]), 
  y[833] -> -z3[2]^2 + z3[2]*(3 + 2*z3[5]*(-1 + z3[6]) - 2*z3[6]) + 
    2*(1 + z3[3])*(-1 + z3[5])*(-1 + z3[6])^2, 
  y[834] -> 1 + 4*z3[4] + z3[2]*(1 + 2*z3[4] - z3[6]) - z3[6], 
  y[835] -> 5 + z3[2] - 2*z3[4], y[836] -> z3[2]*(1 + z3[3]) - 
    (-2 + z3[3])*z3[4], y[837] -> 1 + z3[2] - z3[4] - z3[6], 
  y[838] -> 13*(1 + z3[6]) - 3*z3[2]*(2 + 3*z3[6]), 
  y[839] -> 8 + 8*z3[4]*(-1 + z3[5]) - 3*z3[5] + 3*z3[2]*z3[5] - 3*z3[6] + 
    3*z3[5]*z3[6] + z3[3]*(-1 + z3[5])*(-8 + 8*z3[4] + 3*z3[6]), 
  y[840] -> 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
        z3[2]*z3[3]*z3[4]*z3[5])^2*(-1 + z3[6])) + 
    (1 + (-1 + z3[6])^(-1))/(-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^2, 
  y[841] -> 1 + z3[3] - z3[3]*z3[5], 
  y[842] -> -1 + z3[4] - z3[3]*(-1 + z3[4])*(-1 + z3[5]) - z3[4]*z3[5], 
  y[843] -> 5 - z3[5], y[844] -> z3[2]^2*z3[3] - z3[2]*(1 + 2*z3[3])*z3[4] + 
    z3[4]*(z3[4] + z3[3]*(1 + z3[4])), y[845] -> -z3[2] + z3[4], 
  y[846] -> 1 - z3[4] + z3[3]*(1 + z3[4]) + 2*z3[6], 
  y[847] -> z3[2]^2*z3[3] + (z3[4] + z3[3]*(1 + z3[4]))*(z3[4] - z3[6]) - 
    z3[2]*(z3[4] + 2*z3[3]*z3[4] - z3[3]*z3[6]), 
  y[848] -> z3[2]^2*(1 + z3[3]) + z3[4]*(1 - z3[4] + z3[3]*(1 + z3[4]) + 
      2*z3[6]) + z3[2]*(1 + 2*z3[4] - z3[6] - z3[3]*(-1 + 2*z3[4] + z3[6])), 
  y[849] -> 55 + 9*z3[4] - 28*z3[5], 
  y[850] -> -101 - 9*z3[5] - 2*z3[4]*(41 + 14*z3[5]), 
  y[851] -> 101 + 9*z3[5] - 9*z3[2]*(6 + z3[5]) + z3[4]*(54 + 28*z3[5]), 
  y[852] -> -2 + z3[3]*(-1 + z3[2] - z3[4]) + z3[4], 
  y[853] -> 2 + 3*z3[4] + z3[3]*(1 + z3[4]), 
  y[854] -> 4 + 7*z3[4] + 3*z3[3]*(1 + z3[4]), 
  y[855] -> 4 - z3[4] + z3[3]*(3 - 3*z3[2] + 3*z3[4]), 
  y[856] -> 2 + 5*z3[4] + 3*z3[3]*(1 + z3[4]), 
  y[857] -> 2 + z3[4] + z3[3]*(3 - 3*z3[2] + 3*z3[4]), 
  y[858] -> 8 + 9*z3[5]*(-2 + z3[6]) - 9*z3[6], 
  y[859] -> -8 + 9*z3[2]*(5 + z3[5]*(-2 + z3[6]) - z3[6]) - 
    9*z3[5]*(-2 + z3[6]) + 9*z3[6], y[860] -> 2 - z3[2]^3*z3[3] + 3*z3[4] + 
    z3[3]*(1 + z3[4]) + z3[2]^2*(2 - z3[4] + z3[3]*(1 + z3[4])) - 
    z3[2]*(2 + 3*z3[4] + z3[3]*(1 + z3[4])), 
  y[861] -> z3[2] + z3[2]^2 + z3[4] - z3[2]*z3[4], 
  y[862] -> 5 + 6*z3[4] + 2*z3[3]*(1 + z3[4]), 
  y[863] -> 5 + z3[2]^2*(1 + 2*z3[3]) + 6*z3[4] + 2*z3[3]*(1 + z3[4]) - 
    z3[2]*(5 - 2*z3[4] + 2*z3[3]*(1 + z3[4])), y[864] -> -7 + z3[4], 
  y[865] -> 9 - 9*z3[4] + 9*z3[4]^2 - 9*z3[4]^3 + z3[4]^4, 
  y[866] -> 18 + 20*z3[4] + 11*z3[3]*(1 + z3[4]), 
  y[867] -> 2*z3[2]^2 - z3[2]^3 - (-3 + z3[4])*z3[4] + 
    z3[2]*(3 - 9*z3[4] + z3[4]^2), y[868] -> -(z3[2]^3*(-1 + z3[3])) + 
    z3[2]^2*(-2 + z3[3]*(-11 + z3[4])) - 11*z3[3]*(1 + z3[4]) - 
    2*(9 + 10*z3[4]) + z3[2]*(18 - 12*z3[4] + 11*z3[3]*(1 + z3[4])), 
  y[869] -> -2 + z3[2] + z3[4] - z3[6], y[870] -> -1 - z3[6]/2, 
  y[871] -> 4 - z3[2]*(2 + z3[3]) - z3[4] + z3[3]*(1 + z3[4]), 
  y[872] -> 4 + 3*z3[4] + z3[3]*(1 + z3[4]), 
  y[873] -> 5 + 2*z3[2]^2 + z3[2]*(7 - 3*z3[4]) - 12*z3[4] + z3[4]^2, 
  y[874] -> 2 - z3[4] - z3[4]^3, y[875] -> -2 + z3[4] - z3[4]^3, 
  y[876] -> -3 + 3*z3[4] - 3*z3[4]^2 + (7*z3[4]^3)/4, 
  y[877] -> 3 - 3*z3[4] + 3*z3[4]^2 - 3*z3[4]^3 + z3[4]^4/4, 
  y[878] -> -15 + z3[2]^2 + z3[2]*(7 + 6*z3[3] - 2*z3[4]) + 8*z3[4] - 
    6*z3[3]*(1 + z3[4]), y[879] -> 15 + 8*z3[4] + 6*z3[3]*(1 + z3[4]), 
  y[880] -> 1 - z3[2]^2 - 4*z3[4] + 2*z3[2]*z3[4], 
  y[881] -> -3 + z3[4] + z3[4]^2, 
  y[882] -> 2 + 3*z3[2]^2 + z3[2]*(5 - 7*z3[4]) - 9*z3[4] + 2*z3[4]^2, 
  y[883] -> 11 - 11*z3[4] + 11*z3[4]^2 - 2*z3[4]^3, 
  y[884] -> 3 - z3[4] - z3[4]^3, y[885] -> 1 - z3[4] + z3[4]^2 - 
    (3*z3[4]^3)/4, y[886] -> -11 + 11*z3[4] - 9*z3[4]^2 + 2*z3[4]^3, 
  y[887] -> 9 + z3[4] + 7*z3[3]*(1 + z3[4]), 
  y[888] -> 9 + z3[2]^2*(-2 + z3[3]) - 7*z3[4] + 7*z3[3]*(1 + z3[4]) - 
    z3[2]*(5 - 5*z3[4] + z3[3]*(7 + z3[4])), 
  y[889] -> 2 + 5*z3[2] - z3[4] + z3[6], 
  y[890] -> -z3[2]^2 + z3[2]*(-1 + 3*z3[4] - 2*z3[6]) + 
    (z3[4] - z3[6])*(-1 + z3[6]), y[891] -> 1 + z3[2]^2*(-1 + z3[3]) + 
    3*z3[4] + z3[3]*(1 + z3[4]) - z3[2]*(1 - z3[4] + z3[3]*(1 + z3[4])), 
  y[892] -> -2 + 2*z3[4] - 2*z3[4]^2 + 2*z3[4]^3 - z3[4]^4/2, 
  y[893] -> 2 - 2*z3[4] + 2*z3[4]^2 - 2*z3[4]^3 + (3*z3[4]^4)/2, 
  y[894] -> 1 + 2*z3[4] - 7*z3[4]^2 + z3[3]*(1 - 2*z3[4] - 3*z3[4]^2), 
  y[895] -> -(z3[2]^2*(-1 + z3[4])) - (-1 + z3[4])*z3[4] + 
    z3[2]*(1 - 4*z3[4] + z3[4]^2), 
  y[896] -> -1 + z3[2]^2*(-1 + z3[3])*(-1 + z3[4]) - 2*z3[4] + 7*z3[4]^2 + 
    z3[3]*(-1 + 2*z3[4] + 3*z3[4]^2) + z3[2]*(1 - 4*z3[4] + z3[4]^2 - 
      z3[3]*(-1 + 2*z3[4] + z3[4]^2)), 
  y[897] -> -2 - 5*z3[2] + z3[4] - z3[6], y[898] -> -7 + 6*z3[4], 
  y[899] -> -5 + z3[4], y[900] -> 3 - 3*z3[4] + 3*z3[4]^2 - (7*z3[4]^3)/4, 
  y[901] -> 2 - z3[4] + z3[4]^3, y[902] -> -2 + z3[4] + z3[4]^3, 
  y[903] -> -3 + 3*z3[4] - 3*z3[4]^2 + 3*z3[4]^3 - z3[4]^4/4, 
  y[904] -> 7 - z3[2]^2 - 6*z3[4] + z3[2]*(-7 + 2*z3[4]), 
  y[905] -> -1 + z3[2]^2 + 4*z3[4] - 2*z3[2]*z3[4], 
  y[906] -> 3 - z3[4] - z3[4]^2, y[907] -> 11 - 11*z3[4] + 9*z3[4]^2 - 
    2*z3[4]^3, y[908] -> -1 + z3[4] - z3[4]^2 + (3*z3[4]^3)/4, 
  y[909] -> -3 + z3[4] + z3[4]^3, y[910] -> -11 + 11*z3[4] - 11*z3[4]^2 + 
    2*z3[4]^3, y[911] -> 5 - 9*z3[4] + z3[3]*(1 + z3[4]), 
  y[912] -> -5 - z3[2]^2*(-2 + z3[3]) + 9*z3[4] - z3[3]*(1 + z3[4]) + 
    z3[2]*(5 - 5*z3[4] + z3[3]*(1 + z3[4])), 
  y[913] -> -7 - 4*z3[6] - z3[6]^2, y[914] -> -3 - 2*z3[6] - z3[6]^2, 
  y[915] -> 3 - z3[6] - z3[6]^2, y[916] -> -3 + z3[6] + z3[6]^2, 
  y[917] -> -3 + z3[4]*(3 - 2*z3[6]) + z3[6] + z3[6]^2, 
  y[918] -> 3 + 2*z3[6] + z3[6]^2, y[919] -> 7 + 4*z3[6] + z3[6]^2, 
  y[920] -> -4 + z3[4] + z3[4]^3 - 2*z3[6] - z3[4]*z3[6]^2, 
  y[921] -> 7 + 5*z3[6] + 3*z3[6]^2 + z3[6]^3, 
  y[922] -> 6 - 2*z3[2]*(2 + z3[3]) + z3[4] + 2*z3[6] + 
    z3[3]*(1 + 2*z3[4] + z3[6]), y[923] -> 3 - z3[6] - z3[6]^2 + 
    z3[4]*(-3 + 2*z3[6]), y[924] -> 5 - 2*z3[4]^2 + 3*z3[6] + 
    z3[3]*(1 + z3[4])*(1 + z3[6]) + z3[4]*(-2 + 3*z3[6]), 
  y[925] -> (-1 + z3[6])^(-2) + (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
      z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-2) + 
    1/((-1 + z3[6])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[926] -> 1/((z3[2] - z3[4])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
        z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^2) + 
    1/((1 + z3[2])*(-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + 
        z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^2), 
  y[927] -> 1/((1 + z3[2])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
        z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^2) + 
    1/((z3[2] - z3[4])*(-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + 
        z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^2), 
  y[928] -> 1/((-1 + z3[6])^2*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])) + 
    1/((1 + z3[3])*(z3[2] - z3[4])*(-(z3[2]*z3[3]*z3[4]) + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), 
  y[929] -> 1/((1 + z3[3])*(z3[2] - z3[4])*(z3[2] + z3[2]*z3[3] - z3[4] - 
       z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
       z3[2]*z3[6])) + 1/((-1 + z3[6])^2*(-(z3[2]*z3[3]*z3[4]) + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), y[930] -> -z3[4]^3 + 2*(2 + z3[6]) + 
    z3[4]*(-1 + z3[6]^2), y[931] -> -61 + 2*z3[4]^2*(-13 + z3[6]) + 
    6*z3[5]*(-1 + z3[6]) + 38*z3[6] - z3[6]^2 - 
    z3[4]*(79 + z3[5]*(14 - 6*z3[6]) - 40*z3[6] + z3[6]^2), 
  y[932] -> 61 - 6*z3[2]^3 + 6*z3[5] + z3[2]^2*(51 + z3[4]*(18 + 5*z3[5]) - 
      6*z3[5]*(-1 + z3[6]) - 30*z3[6]) - 2*z3[4]^2*(-13 + z3[6]) - 38*z3[6] - 
    6*z3[5]*z3[6] + z3[6]^2 + z3[4]*(79 + z3[5]*(14 - 6*z3[6]) - 40*z3[6] + 
      z3[6]^2) - z3[2]*(61 + 19*z3[4]^2 + z3[4]*(71 + z3[5]*(14 - 6*z3[6]) - 
        32*z3[6]) - 6*z3[5]*(-1 + z3[6]) - 38*z3[6] + z3[6]^2), 
  y[933] -> 11 - 25*z3[6] + 6*z3[6]^2 - 6*z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[934] -> -((-6 + z3[6])*z3[6]) + z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[935] -> -13 + 56*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[936] -> -3 - z3[4]^3 + z3[6] + z3[6]^2 + z3[4]^2*(-1 + 3*z3[6]) - 
    z3[4]*(-3 + z3[6] + z3[6]^2), 
  y[937] -> 3 + z3[4]^3 + z3[4]^2*(1 - 3*z3[6]) - z3[6] - z3[6]^2 + 
    z3[4]*(-3 + z3[6] + z3[6]^2), y[938] -> -3 + 3*z3[4]^3 - 2*z3[6] - 
    z3[6]^2 - 3*z3[4]^2*(1 + z3[6]) + z3[4]*(3 + 2*z3[6] + z3[6]^2), 
  y[939] -> -3 - 2*z3[6] - z3[6]^2 + z3[4]^3*(2 + z3[6]) + 
    z3[4]*(3 + 2*z3[6] + z3[6]^2) - z3[4]^2*(3 + 2*z3[6] + z3[6]^2), 
  y[940] -> 3 + 2*z3[6] + z3[6]^2 - z3[4]^3*(2 + z3[6]) - 
    z3[4]*(3 + 2*z3[6] + z3[6]^2) + z3[4]^2*(3 + 2*z3[6] + z3[6]^2), 
  y[941] -> 3 + 2*z3[6] + z3[6]^2 + z3[4]^4*(2 + z3[6]) - 
    z3[4]*(3 + 2*z3[6] + z3[6]^2) + z3[4]^2*(3 + 2*z3[6] + z3[6]^2) - 
    z3[4]^3*(3 + 2*z3[6] + z3[6]^2), 
  y[942] -> 7 - 4*z3[4]^3 + 5*z3[6] + 3*z3[6]^2 + z3[6]^3 + 
    2*z3[4]^2*(5 + 3*z3[6]) - 2*z3[4]*(3 + 3*z3[6] + 2*z3[6]^2), 
  y[943] -> -7 - 5*z3[6] - 3*z3[6]^2 - z3[6]^3 - 2*z3[4]^4*(2 + z3[6]) + 
    z3[4]^3*(7 + 5*z3[6] + 3*z3[6]^2) + 
    z3[4]*(7 + 5*z3[6] + 3*z3[6]^2 + z3[6]^3) - 
    z3[4]^2*(7 + 5*z3[6] + 3*z3[6]^2 + z3[6]^3), 
  y[944] -> 1 + z3[6] - z3[6]^2 - z3[4]^2*(4 + z3[6]) + 
    z3[4]*(3 + 4*z3[6] + z3[6]^2) + z3[3]*(1 + z3[4])*
     (1 + z3[6] + z3[6]^2 - z3[4]*(2 + z3[6])), 
  y[945] -> -z3[2]^3 + z3[2]^2*(1 + z3[4] - z3[6]) + 2*z3[4]^2*z3[6] + 
    (-1 + z3[6])^2*(1 + z3[6]) + z3[4]*(3 + z3[6] - 3*z3[6]^2) + 
    z3[2]*(-1 + 4*z3[4]^2 + z3[6] + z3[6]^2 - 2*z3[4]*(3 + 2*z3[6])), 
  y[946] -> -1 - z3[2]^2*(-1 + z3[3]) - 3*z3[4] + 4*z3[4]^2 - z3[6] - 
    5*z3[4]*z3[6] + z3[6]^2 + z3[3]*(-1 + z3[4] + 2*z3[4]^2 - z3[6] - 
      z3[4]*z3[6] - z3[6]^2) + z3[2]*(1 - 3*z3[4] + 2*z3[6] + 
      z3[3]*(1 - z3[4] + 2*z3[6])), 
  y[947] -> -5*z3[4]^4 + 10*z3[4]^3*(-2 + z3[6]) + 
    (-1 + z3[6])^2*(-14 + z3[5]*(-1 + z3[6]) + 4*z3[6]) - 
    5*z3[4]^2*(7 - 8*z3[6] + 2*z3[6]^2) + z3[4]*(-1 + z3[6])*
     (29 - 23*z3[6] + 4*z3[6]^2 + z3[5]*(6 - 7*z3[6] + z3[6]^2)), 
  y[948] -> 42 + 15*z3[4] - 13*z3[5] - 24*z3[6] + 4*z3[5]*z3[6] - z3[6]^2 + 
    z3[5]*z3[6]^2 + z3[3]*(8 + 5*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
      z3[5]*(4 - 5*z3[6] + z3[6]^2)), 
  y[949] -> -((-6 + z3[6])*z3[6]) + z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]*((-6 + z3[6])*z3[6] - z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*((-6 + z3[6])*z3[6] - z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-((-6 + z3[6])*z3[6]) + z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^4*(-4 + 7*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[950] -> -11 + 25*z3[6] - 6*z3[6]^2 + 6*z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]*(11 - 25*z3[6] + 6*z3[6]^2 - 6*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-26 + 37*z3[6] - 6*z3[6]^2 + 6*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[951] -> 13 - 56*z3[6] + 11*z3[6]^2 - 11*z3[5]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]^2*(13 - 56*z3[6] + 11*z3[6]^2 - 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]*(-13 + 56*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(-45 + 73*z3[6] - 11*z3[6]^2 + 11*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[952] -> -4*z3[4]^4 + z3[4]^3*(-46 + 6*z3[6]) + 
    (-1 + z3[6])*(134 - 11*z3[5]*(-1 + z3[6]) - 57*z3[6] + z3[6]^2) - 
    2*z3[4]^2*(81 - 49*z3[6] + 2*z3[6]^2) + 
    z3[4]*(-221 + 249*z3[6] - 61*z3[6]^2 + z3[6]^3 - 
      4*z3[5]*(11 - 14*z3[6] + 3*z3[6]^2)), 
  y[953] -> 40*z3[4]^2 - 4*z3[4]*(-37 + 30*z3[6]) - 
    (-1 + z3[6])*(171 - 74*z3[6] - 5*z3[6]^2 + 
      z3[5]*(-39 + 2*z3[6] + 5*z3[6]^2)) + 
    z3[3]*(-4*z3[4]^2 - 2*z3[4]*(-5 + 7*z3[6]) - 
      (-1 + z3[6])*(30 + 5*z3[5]^2*(-1 + z3[6])^2 - 16*z3[6] + 
        z3[5]*(-21 + 26*z3[6] - 5*z3[6]^2))), 
  y[954] -> 15*z3[4]^3 + z3[4]^2*(40 - 30*z3[6]) + 
    10*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
     (29 - 8*z3[6] - z3[6]^2 + z3[5]*(-5 - z3[6] + z3[6]^2)) + 
    z3[3]*(5*z3[4]^3 - 5*z3[4]^2*(-3 + 2*z3[6]) + 
      10*z3[4]*(2 - 3*z3[6] + z3[6]^2) + (-1 + z3[6])^2*
       (-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
        z3[5]*(6 - 7*z3[6] + z3[6]^2))), 
  y[955] -> -5*z3[4]^4 + 10*z3[4]^3*(-2 + z3[6]) + z3[2]^5*(-1 + z3[6])^2 + 
    (-1 + z3[6])^2*(-14 + z3[5]*(-1 + z3[6]) + 4*z3[6]) - 
    5*z3[4]^2*(7 - 8*z3[6] + 2*z3[6]^2) + z3[2]^4*(-1 + z3[6])*
     (2*z3[4]^2 + z3[4]*(7 - 2*z3[5]*(-1 + z3[6]) - 4*z3[6]) + 
      (-1 + z3[6])*(-10 + z3[5]*(-1 + z3[6]) + 3*z3[6])) + 
    z3[4]*(-1 + z3[6])*(29 - 23*z3[6] + 4*z3[6]^2 + 
      z3[5]*(6 - 7*z3[6] + z3[6]^2)) + 
    z3[2]^3*(z3[4]^4 - 4*z3[4]^3*(-2 + z3[6]) - (-1 + z3[6])^2*
       (-14 + z3[5]*(-1 + z3[6]) + 4*z3[6]) + 
      z3[4]^2*(23 - 26*z3[6] + 6*z3[6]^2) - z3[4]*(-1 + z3[6])*
       (25 - 19*z3[6] + 3*z3[6]^2 + z3[5]*(6 - 7*z3[6] + z3[6]^2))) + 
    z3[2]*(5*z3[4]^4 - 10*z3[4]^3*(-2 + z3[6]) - (-1 + z3[6])^2*
       (-14 + z3[5]*(-1 + z3[6]) + 4*z3[6]) + 
      5*z3[4]^2*(7 - 8*z3[6] + 2*z3[6]^2) - z3[4]*(-1 + z3[6])*
       (29 - 23*z3[6] + 4*z3[6]^2 + z3[5]*(6 - 7*z3[6] + z3[6]^2))) - 
    z3[2]^2*(5*z3[4]^4 - 10*z3[4]^3*(-2 + z3[6]) - 
      (-1 + z3[6])^2*(-14 + z3[5]*(-1 + z3[6]) + 4*z3[6]) + 
      5*z3[4]^2*(7 - 8*z3[6] + 2*z3[6]^2) - z3[4]*(-1 + z3[6])*
       (29 - 23*z3[6] + 4*z3[6]^2 + z3[5]*(6 - 7*z3[6] + z3[6]^2))), 
  y[956] -> -42 - 15*z3[4] + 13*z3[5] + 24*z3[6] - 4*z3[5]*z3[6] + z3[6]^2 - 
    z3[5]*z3[6]^2 - z3[3]*(8 + 5*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
      z3[5]*(4 - 5*z3[6] + z3[6]^2)) - 
    z3[2]^2*(16 - 5*z3[5] + z3[3]*(7 + z3[5]^2*(-1 + z3[6])^2 - 5*z3[6] + 
        z3[6]^2 + z3[5]*(-5 + 7*z3[6] - 2*z3[6]^2))) + 
    z3[2]*(47 + 9*z3[4] - 13*z3[5] - 26*z3[6] + 4*z3[5]*z3[6] - z3[6]^2 + 
      z3[5]*z3[6]^2 + z3[3]*(8 + 3*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 3*z3[6] - 
        z3[5]*(4 - 5*z3[6] + z3[6]^2))), 
  y[957] -> 4*z3[4]^4 + z3[4]^3*(46 - 6*z3[6]) - 12*z3[2]^4*(-1 + z3[6]) - 
    (-1 + z3[6])*(134 - 11*z3[5]*(-1 + z3[6]) - 57*z3[6] + z3[6]^2) + 
    2*z3[4]^2*(81 - 49*z3[6] + 2*z3[6]^2) + 
    z3[4]*(221 - 249*z3[6] + 61*z3[6]^2 - z3[6]^3 + 
      4*z3[5]*(11 - 14*z3[6] + 3*z3[6]^2)) - 
    z3[2]^3*(12*z3[4]^2 + z3[4]*(60 - 17*z3[5]*(-1 + z3[6]) - 42*z3[6]) + 
      (-1 + z3[6])*(11*z3[5]*(-1 + z3[6]) + 21*(-5 + 2*z3[6]))) + 
    z3[2]*(-4*z3[4]^4 + z3[4]^3*(-46 + 6*z3[6]) + 
      (-1 + z3[6])*(134 - 11*z3[5]*(-1 + z3[6]) - 57*z3[6] + z3[6]^2) - 
      2*z3[4]^2*(81 - 49*z3[6] + 2*z3[6]^2) + 
      z3[4]*(-221 + 249*z3[6] - 61*z3[6]^2 + z3[6]^3 - 
        4*z3[5]*(11 - 14*z3[6] + 3*z3[6]^2))) + 
    z3[2]^2*(19*z3[4]^3 + z3[4]^2*(115 - 57*z3[6]) - 
      (-1 + z3[6])*(134 - 11*z3[5]*(-1 + z3[6]) - 57*z3[6] + z3[6]^2) + 
      z3[4]*(197 - 209*z3[6] + 45*z3[6]^2 + 4*z3[5]*(11 - 14*z3[6] + 
          3*z3[6]^2))), y[958] -> 29 + 50*z3[4] + 40*z3[4]^2 + 15*z3[4]^3 - 
    5*z3[5] - 66*z3[6] - 80*z3[4]*z3[6] - 30*z3[4]^2*z3[6] + 9*z3[5]*z3[6] + 
    44*z3[6]^2 + 30*z3[4]*z3[6]^2 - 2*z3[5]*z3[6]^2 - 6*z3[6]^3 - 
    3*z3[5]*z3[6]^3 - z3[6]^4 + z3[5]*z3[6]^4 + 
    z3[3]*(5*z3[4]^3 - 5*z3[4]^2*(-3 + 2*z3[6]) + 
      10*z3[4]*(2 - 3*z3[6] + z3[6]^2) + (-1 + z3[6])^2*
       (-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
        z3[5]*(6 - 7*z3[6] + z3[6]^2))) - 
    z3[2]*(15*z3[4]^3 + z3[4]^2*(40 - 30*z3[6]) + 
      10*z3[4]*(5 - 8*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
       (29 - 8*z3[6] - z3[6]^2 + z3[5]*(-5 - z3[6] + z3[6]^2)) + 
      z3[3]*(5*z3[4]^3 - 5*z3[4]^2*(-3 + 2*z3[6]) + 
        10*z3[4]*(2 - 3*z3[6] + z3[6]^2) + (-1 + z3[6])^2*
         (-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
          z3[5]*(6 - 7*z3[6] + z3[6]^2)))) + 
    z3[2]^2*(3*z3[4]^3 + z3[4]^2*(28 - 18*z3[6]) + 
      z3[4]*(46 - 72*z3[6] + 26*z3[6]^2) + (-1 + z3[6])^2*
       (29 - 8*z3[6] - z3[6]^2 + z3[5]*(-5 - z3[6] + z3[6]^2)) + 
      z3[3]*(5*z3[4]^3 - 5*z3[4]^2*(-3 + 2*z3[6]) + 
        10*z3[4]*(2 - 3*z3[6] + z3[6]^2) + (-1 + z3[6])^2*
         (-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
          z3[5]*(6 - 7*z3[6] + z3[6]^2)))) + 
    z3[2]^3*(-4*z3[4]^2 + z3[4]^3 + z3[4]*(-20 + 26*z3[6] - 6*z3[6]^2) - 
      (-1 + z3[6])^2*(25 - 3*z3[6] - z3[6]^2 + 
        z3[5]*(-5 - z3[6] + z3[6]^2)) - 
      z3[3]*(z3[4]^3 + z3[4]^2*(9 - 4*z3[6]) + 
        2*z3[4]*(8 - 11*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
         (-5*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6])^2 - 
          z3[5]*(6 - 7*z3[6] + z3[6]^2)))) + 
    z3[2]^4*(-2*(z3[4] + (-4 + z3[5])*(-1 + z3[6]))*(-1 + z3[6]) + 
      z3[3]*(z3[4]^2 - 4*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2*
         (11 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] + z3[6]^2 - 
          2*z3[5]*(3 - 4*z3[6] + z3[6]^2)))), 
  y[959] -> -171 - 148*z3[4] - 40*z3[4]^2 + 39*z3[5] + 245*z3[6] + 
    120*z3[4]*z3[6] - 41*z3[5]*z3[6] - 69*z3[6]^2 - 3*z3[5]*z3[6]^2 - 
    5*z3[6]^3 + 5*z3[5]*z3[6]^3 + z3[3]*(4*z3[4]^2 + 2*z3[4]*(-5 + 7*z3[6]) + 
      (-1 + z3[6])*(30 + 5*z3[5]^2*(-1 + z3[6])^2 - 16*z3[6] + 
        z3[5]*(-21 + 26*z3[6] - 5*z3[6]^2))) + 
    z3[2]*(56*z3[4]^2 - 4*z3[4]*(-37 + 30*z3[6]) - 
      (-1 + z3[6])*(171 - 74*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-39 + 2*z3[6] + 5*z3[6]^2)) + 
      z3[3]*(-4*z3[4]^2 - 2*z3[4]*(-5 + 7*z3[6]) - (-1 + z3[6])*
         (30 + 5*z3[5]^2*(-1 + z3[6])^2 - 16*z3[6] + 
          z3[5]*(-21 + 26*z3[6] - 5*z3[6]^2)))) - 
    z3[2]^2*(12*z3[4]^2 + z3[4]*(88 - 52*z3[6]) - 
      (-1 + z3[6])*(166 - 54*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-39 + 2*z3[6] + 5*z3[6]^2)) + 
      z3[3]*(8*z3[4]^2 - 2*z3[4]*(-7 + 9*z3[6]) - (-1 + z3[6])*
         (30 + 5*z3[5]^2*(-1 + z3[6])^2 - 16*z3[6] + 
          z3[5]*(-21 + 26*z3[6] - 5*z3[6]^2)))) + 
    z3[2]^3*(11*z3[4] + (-64 + 17*z3[5])*(-1 + z3[6]) + 
      z3[3]*(8*z3[4] - (-1 + z3[6])*(39 + 5*z3[5]^2*(-1 + z3[6])^2 - 
          26*z3[6] + 5*z3[6]^2 - 2*z3[5]*(13 - 18*z3[6] + 5*z3[6]^2)))), 
  y[960] -> -2 - z3[4]*z3[5], y[961] -> 2 + z3[4]*(1 + z3[5]), 
  y[962] -> 4 - 16*z3[3], y[963] -> 
   z3[3]^2*(6 + 4*z3[4]^2 - z3[4]*(-9 + z3[6]) + z3[5]*(-1 + z3[6]) - 
      2*z3[6]) + z3[4]*(1 + 4*z3[4] - z3[6]) + 
    z3[3]*(1 + 8*z3[4]^2 - 2*z3[4]*(-5 + z3[6]) - z3[6]), 
  y[964] -> (-1 + z3[2])*z3[4]^2 + 2*z3[3]*z3[4]*(-1 - z3[2]^2 - z3[4] + 
      z3[2]*(1 + z3[4])) + z3[3]^2*(z3[2]^3 - (1 + z3[4])^2 + 
      z3[2]*(1 + z3[4])^2 - z3[2]^2*(1 + 2*z3[4])), y[965] -> -4 + z3[4], 
  y[966] -> (8 - z3[2]^2 + 2*z3[2]*(-4 + z3[4]) - 2*z3[4])*z3[4] + 
    z3[3]*(8 + z3[2]^3 + z3[2]^2*(8 - 3*z3[4]) + 6*z3[4] - 2*z3[4]^2 + 
      2*z3[2]*(-4 - 3*z3[4] + z3[4]^2)), 
  y[967] -> (13 - 14*z3[4])*z3[4] + z3[3]^2*(1 + z3[4])^2 - 
    13*z3[3]*(-1 + z3[4]^2), 
  y[968] -> z3[4]*(-13 + 6*z3[2]^2 + z3[2]*(13 - 14*z3[4]) + 14*z3[4]) + 
    z3[3]^2*(z3[2]^3 - (1 + z3[4])^2 + z3[2]*(1 + z3[4])^2 - 
      z3[2]^2*(1 + 2*z3[4])) + z3[3]*(-6*z3[2]^3 + z3[2]^2*(-13 + 19*z3[4]) + 
      13*(-1 + z3[4]^2) - 13*z3[2]*(-1 + z3[4]^2)), 
  y[969] -> 3*(1 - 6*z3[4])*z3[4] + 4*z3[3]^2*(1 + z3[4])^2 + 
    z3[3]*(3 - 11*z3[4] - 14*z3[4]^2), 
  y[970] -> 3*z3[4]*(-1 + z3[2] + 2*z3[2]^2 + 6*z3[4] - 6*z3[2]*z3[4]) + 
    4*z3[3]^2*(z3[2]^3 - (1 + z3[4])^2 + z3[2]*(1 + z3[4])^2 - 
      z3[2]^2*(1 + 2*z3[4])) + z3[3]*(-3 - 6*z3[2]^3 + 11*z3[4] + 
      14*z3[4]^2 + z3[2]^2*(-3 + 20*z3[4]) + 
      z3[2]*(3 - 11*z3[4] - 14*z3[4]^2)), 
  y[971] -> 5 + z3[5]*(-1 + z3[6]) - z3[6], y[972] -> -1 + z3[2] - z3[6], 
  y[973] -> (-1 + z3[2])*z3[3] + z3[6], y[974] -> 1 + 2*z3[3], 
  y[975] -> z3[3]*(-3 + 3*z3[2] - 2*z3[6]) + z3[6], 
  y[976] -> -1 + z3[3]*(-3 + z3[6]) + z3[6], 
  y[977] -> 1 - (-3 + z3[3])*z3[6], y[978] -> 1 + (-1 + z3[6])^(-2), 
  y[979] -> -((-1 + z3[2])*z3[4]^3) + 3*z3[3]*z3[4]^2*
     (1 + z3[2]^2 + z3[4] - z3[2]*(1 + z3[4])) - 
    3*z3[3]^2*z3[4]*(z3[2]^3 - (1 + z3[4])^2 + z3[2]*(1 + z3[4])^2 - 
      z3[2]^2*(1 + 2*z3[4])) + z3[3]^3*(z3[2]^4 + (1 + z3[4])^3 - 
      z3[2]*(1 + z3[4])^3 - z3[2]^3*(1 + 3*z3[4]) + 
      z3[2]^2*(1 + 3*z3[4] + 3*z3[4]^2)), 
  y[980] -> z3[2]^5*z3[3]^3 - z3[2]^4*z3[3]^2*(3 + 5*z3[3])*z3[4] - 
    2*z3[4]*(z3[4] + z3[3]*(1 + z3[4]))^3 + 2*z3[2]*z3[4]*
     (z3[4] + z3[3]*(1 + z3[4]))^3 + z3[2]^3*z3[3]*z3[4]*
     (3*z3[4] + 12*z3[3]*z3[4] + z3[3]^2*(2 + 9*z3[4])) - 
    z3[2]^2*z3[4]*(z3[4]^2 + 9*z3[3]*z3[4]^2 + 3*z3[3]^2*z3[4]*
       (2 + 5*z3[4]) + z3[3]^3*(2 + 6*z3[4] + 7*z3[4]^2)), 
  y[981] -> (z3[2]^2 + 2*(-2 + z3[4]) - 2*z3[2]*(-2 + z3[4]))*z3[4]^2 - 
    2*z3[3]*z3[4]*(4 + z3[2]^3 + z3[2]^2*(4 - 3*z3[4]) + 2*z3[4] - 
      2*z3[4]^2 + 2*z3[2]*(-2 - z3[4] + z3[4]^2)) + 
    z3[3]^2*(z3[2]^4 - 4*z3[2]^3*(-1 + z3[4]) + 2*(-2 + z3[4])*
       (1 + z3[4])^2 + z3[2]^2*(-4 - 6*z3[4] + 5*z3[4]^2) + 
      z3[2]*(4 + 6*z3[4] - 2*z3[4]^3)), 
  y[982] -> 1 - 14*z3[4] + z3[3]*(1 + z3[4]), 
  y[983] -> z3[4]^2*(1 - 6*z3[2]^2 - 14*z3[4] + z3[2]*(-1 + 14*z3[4])) + 
    z3[3]^3*(z3[2]^4 + (1 + z3[4])^3 - z3[2]*(1 + z3[4])^3 - 
      z3[2]^3*(1 + 3*z3[4]) + z3[2]^2*(1 + 3*z3[4] + 3*z3[4]^2)) + 
    z3[3]*z3[4]*(2 + 12*z3[2]^3 + z3[2]^2*(2 - 39*z3[4]) - 25*z3[4] - 
      27*z3[4]^2 + z3[2]*(-2 + 25*z3[4] + 27*z3[4]^2)) - 
    z3[3]^2*(6*z3[2]^4 + z3[2]^3*(1 - 24*z3[4]) + 
      (1 + z3[4])^2*(-1 + 12*z3[4]) - z3[2]*(1 + z3[4])^2*(-1 + 12*z3[4]) + 
      z3[2]^2*(-1 + 10*z3[4] + 30*z3[4]^2)), 
  y[984] -> z3[2]^3*(-6 + z3[3])*z3[3] - 9*(1 + z3[3])*z3[4]^2 + 
    z3[2]*z3[4]*(7 + z3[3]*(16 - 7*z3[4]) - 8*z3[4] + z3[3]^2*z3[4]) + 
    z3[2]^2*(6*z3[4] - 2*z3[3]^2*z3[4] + z3[3]*(-7 + 13*z3[4])), 
  y[985] -> 5 + 11*z3[3], y[986] -> 2 + z3[3]*(9 + z3[5]) + 
    z3[3]^2*(3 + 6*z3[5] - z3[5]^2), y[987] -> -1 + 2*z3[3], 
  y[988] -> -1 + 5*z3[3], y[989] -> 6*z3[2]^4*z3[3]*(-3 + 2*z3[3]) + 
    48*(1 + z3[3])*z3[4]^3 + z3[2]^2*z3[4]*(27 + z3[3]*(100 - 70*z3[4]) - 
      54*z3[4] + 32*z3[3]^2*z3[4]) + z3[2]^3*(18*z3[4] - 34*z3[3]^2*z3[4] + 
      3*z3[3]*(-9 + 20*z3[4])) + z3[2]*z3[4]^2*(-73 + 38*z3[4] - 
      10*z3[3]^2*z3[4] + z3[3]*(-121 + 28*z3[4])), 
  y[990] -> -1 - z3[6] + z3[6]^2, y[991] -> -1 + (-2 + z3[3])*z3[6] + 
    3*(-1 + z3[3])*z3[6]^2, y[992] -> 1 + z3[3] + z3[6] + z3[6]^2 + 
    2*z3[3]*z3[6]^2, y[993] -> z3[4]^3 + (-5 + z3[3])*z3[4]^2*z3[6] - 
    5*(-2 + z3[3])*z3[4]*z3[6]^2 + 10*(-1 + z3[3])*z3[6]^3, 
  y[994] -> 1 + 1/(z3[4]^2*(z3[2] - z3[4] + z3[6])), 
  y[995] -> 2*z3[6] + z3[3]*(-1 + 2*z3[6]), 
  y[996] -> 3*z3[6] + z3[3]*(-1 + z3[2] + 2*z3[6]), 
  y[997] -> 6 + 3*z3[6] - 7*z3[6]^2 + z3[2]*(-6 + 5*z3[6]), 
  y[998] -> 1 - 11*z3[6] + 10*z3[6]^2 + 2*z3[3]^2*z3[6]*(1 + 5*z3[6]) + 
    z3[3]*(-2 - 9*z3[6] + 20*z3[6]^2), 
  y[999] -> 2*(1 + z3[6]) + z3[3]*(5 + (20 - 6*z3[5])*z3[6] + 
      3*(-2 + z3[5])*z3[6]^2), y[1000] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + 
    z3[6]^4 - z3[3]*(-1 + z3[6]^2 + 2*z3[6]^3 + 3*z3[6]^4), 
  y[1001] -> -3 + 2*z3[6]^6 + 3*z3[2]*(1 + z3[6] + z3[6]^2 + z3[6]^3 + 
      z3[6]^4 - 3*z3[6]^5), y[1002] -> -17*z3[4]^2 + z3[6]*(-1 + 10*z3[6]) + 
    z3[4]*(9 + 10*z3[6]) + z3[3]*(9 - 7*z3[4]^2 + 11*z3[6] + 20*z3[6]^2 + 
      4*z3[4]*(1 + 5*z3[6])) + 2*z3[3]^2*(6 + 5*z3[4]^2 + 6*z3[6] + 
      5*z3[6]^2 + z3[4]*(11 + 5*z3[6])), 
  y[1003] -> (-1 + z3[5])*(-1 + z3[6]) + z3[4]*(3 - z3[5] + 7*z3[6]) + 
    z3[3]^2*(-10*z3[5] + z3[5]^2 + 7*(2 + z3[6]) + 
      z3[4]*(9 - 4*z3[5] + 7*z3[6])) + 
    z3[3]*(5 + 9*z3[6] - z3[5]*(3 + 2*z3[6]) + 
      z3[4]*(9 - 2*z3[5] + 14*z3[6])), 
  y[1004] -> (-1 + z3[2])*z3[4]*(1 + 4*z3[4] - z3[6]) + 
    z3[3]*(-1 - 8*z3[4]^2 + z3[2]*(1 + 8*z3[4]^2 - 2*z3[4]*(-5 + z3[6]) - 
        z3[6]) + 2*z3[4]*(-5 + z3[6]) + z3[6] + 
      z3[2]^2*(-1 - 8*z3[4] + z3[6])) + 
    z3[3]^2*(-6 - 4*z3[4]^2 + z3[5] + z3[2]*(6 + 4*z3[4]^2 - 
        z3[4]*(-9 + z3[6]) + z3[5]*(-1 + z3[6]) - 2*z3[6]) + 
      z3[2]^3*(5 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[4]*(-9 + z3[6]) + 
      2*z3[6] - z3[5]*z3[6] + z3[2]^2*(-6 - 8*z3[4] + z3[5] + 2*z3[6] - 
        z3[5]*z3[6])), y[1005] -> 40*z3[4] - 8*(1 + z3[3]*z3[5])*
     (-1 + z3[6]) + 4*(-1 + z3[5])*(-1 + z3[6])*z3[6] - 
    4*z3[3]^2*(6*z3[4] - 4*(-4 + z3[6]) - z3[5]^3*(-1 + z3[6])^2 - 
      z3[5]*(15 - 10*z3[6] + z3[6]^2) + 2*z3[5]^2*(3 - 4*z3[6] + z3[6]^2)) + 
    4*z3[3]*(4*z3[4] + (-4 + z3[6])^2 + z3[5]*(-7 + 11*z3[6] - 3*z3[6]^2) + 
      z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2)), 
  y[1006] -> 3 + z3[6] - 3*z3[6]^2 + z3[5]*(-1 - 3*z3[6] + 3*z3[6]^2) + 
    z3[3]*(24 + 3*z3[5]^2*(-1 + z3[6])^2 - 29*z3[6] + 3*z3[6]^2 - 
      2*z3[5]*(8 - 12*z3[6] + 3*z3[6]^2)), 
  y[1007] -> 6*z3[2]^4*z3[3]*(-3 + 2*z3[3]) + 9*z3[4]^2 + 10*z3[4]^3 + 
    z3[2]^3*(18*z3[4] - 2*z3[3]^2*(6 + 17*z3[4]) + z3[3]*(-9 + 60*z3[4])) + 
    z3[2]^2*(9*(1 - 6*z3[4])*z3[4] + z3[3]*(9 + 40*z3[4] - 70*z3[4]^2) + 
      2*z3[3]^2*(6 + 17*z3[4] + 16*z3[4]^2)) - 
    z3[2]*(2*z3[3]^2*(1 + z3[4])^2*(6 + 5*z3[4]) + 
      z3[4]*(9 + 19*z3[4] - 38*z3[4]^2) + z3[3]*(9 + 40*z3[4] + 51*z3[4]^2 - 
        28*z3[4]^3)) + z3[6] - z3[4]*z3[6] + 10*z3[4]^2*z3[6] - 11*z3[6]^2 + 
    10*z3[4]*z3[6]^2 + 10*z3[6]^3 + 
    2*z3[3]^2*(5*z3[4]^3 + z3[6]^2*(1 + 5*z3[6]) + z3[4]^2*(11 + 5*z3[6]) + 
      z3[4]*(6 + 6*z3[6] + 5*z3[6]^2)) + 
    z3[3]*(20*z3[4]^3 + z3[4]^2*(31 + 20*z3[6]) + 
      z3[6]*(-2 - 9*z3[6] + 20*z3[6]^2) + z3[4]*(9 + 11*z3[6] + 20*z3[6]^2)), 
  y[1008] -> -6*z3[4]^4 + z3[4]^2*z3[6]^2 + z3[4]*(-1 + z3[6])*z3[6]^2 + 
    (-1 + z3[6])^2*z3[6]^2 + z3[4]^3*(1 + z3[6]) + 
    z3[3]*(-11*z3[4]^4 + 3*z3[4]^3*(-3 + z3[6]) + 
      z3[4]*z3[6]^2*(-1 + 3*z3[6]) + z3[6]^2*(1 - 4*z3[6] + 3*z3[6]^2) + 
      z3[4]^2*(2 + 2*z3[6] + 3*z3[6]^2)) + 
    z3[3]^3*(z3[4]^4 + z3[6]^4 + z3[4]^3*(3 + z3[6]) + 
      z3[4]^2*(3 + 2*z3[6] + z3[6]^2) + z3[4]*(1 + z3[6] + z3[6]^2 + 
        z3[6]^3)) + z3[3]^2*(-4*z3[4]^4 + z3[4]^3*(-7 + 3*z3[6]) + 
      z3[6]^3*(-2 + 3*z3[6]) + z3[4]^2*(-2 + 4*z3[6] + 3*z3[6]^2) + 
      z3[4]*(1 + z3[6] + z3[6]^2 + 3*z3[6]^3)), 
  y[1009] -> -(z3[2]^5*(-6 + z3[3])*z3[3]^2*z3[4]) + z3[4]^4 + z3[4]^5 + 
    z3[2]^4*z3[3]*z3[4]*(z3[3] - 12*z3[4] - 24*z3[3]*z3[4] + 
      z3[3]^2*(1 + 4*z3[4])) - z3[2]^3*z3[4]*(z3[3]*(2 - 39*z3[4])*z3[4] - 
      6*z3[4]^2 + z3[3]^2*(1 + 6*z3[4] - 36*z3[4]^2) + 
      z3[3]^3*(1 + 4*z3[4] + 6*z3[4]^2)) + z3[2]^2*(1 + z3[3])*z3[4]*
     (z3[4]^2 - 14*z3[4]^3 + 2*z3[3]*z3[4]*(1 + 3*z3[4] - 14*z3[4]^2) + 
      z3[3]^2*(1 + 4*z3[4] + 6*z3[4]^2 + 4*z3[4]^3)) - 
    z3[2]*z3[4]*(z3[4]^2 + 2*z3[4]^3 - 8*z3[4]^4 + z3[3]^3*(1 + z3[4])^4 + 
      z3[3]*z3[4]*(2 + 7*z3[4] + 8*z3[4]^2 - 15*z3[4]^3) + 
      z3[3]^2*(1 + 6*z3[4] + 12*z3[4]^2 + 10*z3[4]^3 - 6*z3[4]^4)) + 
    z3[4]^4*z3[6] - z3[6]^2 + z3[4]*z3[6]^2 - z3[4]^2*z3[6]^2 + 
    z3[4]^3*z3[6]^2 + 3*z3[6]^3 - 2*z3[4]*z3[6]^3 + z3[4]^2*z3[6]^3 - 
    3*z3[6]^4 + z3[4]*z3[6]^4 + z3[6]^5 + 
    z3[3]*(3*z3[4]^5 + z3[4]^2*z3[6]^2*(-1 + 3*z3[6]) + 
      (-1 + z3[6])^2*z3[6]^2*(-1 + 3*z3[6]) + z3[4]^4*(5 + 3*z3[6]) + 
      z3[4]*z3[6]^2*(1 - 4*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(2 + 2*z3[6] + 3*z3[6]^2)) + 
    z3[3]^3*(z3[4]^5 + z3[4]*z3[6]^4 + (-1 + z3[6])*z3[6]^4 + 
      z3[4]^4*(3 + z3[6]) + z3[4]^3*(3 + 2*z3[6] + z3[6]^2) + 
      z3[4]^2*(1 + z3[6] + z3[6]^2 + z3[6]^3)) + 
    z3[3]^2*(3*z3[4]^5 + z3[4]*z3[6]^3*(-2 + 3*z3[6]) + 
      z3[4]^4*(7 + 3*z3[6]) + z3[6]^3*(2 - 5*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(5 + 4*z3[6] + 3*z3[6]^2) + z3[4]^2*(1 + z3[6] + z3[6]^2 + 
        3*z3[6]^3)), y[1010] -> 
   2*(1 + z3[2]^2*z3[3]*(-1 + z3[5]) + z3[3]*z3[5] - z3[2]*(1 + z3[3]*z3[5]))*
     (-1 + z3[6]) + (-1 + z3[2])*(10*z3[4] + (-1 + z3[5])*(-1 + z3[6])*
       z3[6]) + z3[3]^2*(16 + 6*z3[4] - 15*z3[5] + 6*z3[5]^2 - z3[5]^3 - 
      4*z3[6] + 10*z3[5]*z3[6] - 8*z3[5]^2*z3[6] + 2*z3[5]^3*z3[6] - 
      z3[5]*z3[6]^2 + 2*z3[5]^2*z3[6]^2 - z3[5]^3*z3[6]^2 + 
      z3[2]^3*(-1 + z3[5])*(11 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] + z3[6]^2 - 
        2*z3[5]*(3 - 4*z3[6] + z3[6]^2)) - 
      z3[2]^2*(4*(-4 + z3[6]) + z3[5]^3*(-1 + z3[6])^2 + 
        z3[5]*(15 - 10*z3[6] + z3[6]^2) - 2*z3[5]^2*(3 - 4*z3[6] + 
          z3[6]^2)) + z3[2]*(-6*z3[4] + 4*(-4 + z3[6]) + 
        z3[5]^3*(-1 + z3[6])^2 + z3[5]*(15 - 10*z3[6] + z3[6]^2) - 
        2*z3[5]^2*(3 - 4*z3[6] + z3[6]^2))) - 
    z3[3]*(16 + 4*z3[4] + 2*z3[2]^3*(-1 + z3[5]) - 7*z3[5] + z3[5]^2 - 
      8*z3[6] + 11*z3[5]*z3[6] - 3*z3[5]^2*z3[6] + z3[6]^2 - 
      3*z3[5]*z3[6]^2 + 2*z3[5]^2*z3[6]^2 + 
      z3[2]^2*(16 - 9*z3[6] + 2*z3[6]^2 + z3[5]*(-7 + 12*z3[6] - 4*z3[6]^2) + 
        z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2)) - 
      z3[2]*(4*z3[4] + (-4 + z3[6])^2 + z3[5]*(-7 + 11*z3[6] - 3*z3[6]^2) + 
        z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2))), 
  y[1011] -> -2*z3[6] + z3[3]*(18 - 5*z3[6] - 48*z3[6]^2 + 15*z3[6]^3 + 
      z3[5]*(-6 + 3*z3[6] + 20*z3[6]^2 - 15*z3[6]^3) + 
      z3[2]*(-18 + 35*z3[6] - 8*z3[6]^2 + z3[5]*(6 - 15*z3[6] + 8*z3[6]^2))), 
  y[1012] -> 8*z3[6]*(2 + 4*z3[6] - 4*z3[6]^2 + 
      z3[5]*(1 - 5*z3[6] + 4*z3[6]^2)) + 
    4*z3[3]*(-14 + 41*z3[6] + 124*z3[6]^2 - 125*z3[6]^3 + 26*z3[6]^4 + 
      z3[5]^2*(-1 + z3[6])^2*(-2 + 3*z3[6] + 26*z3[6]^2) - 
      2*z3[5]*(-5 + 15*z3[6] + 50*z3[6]^2 - 87*z3[6]^3 + 26*z3[6]^4) + 
      z3[2]*(14 - 85*z3[6] + 59*z3[6]^2 - 11*z3[6]^3 - z3[5]^2*(-1 + z3[6])^2*
         (-2 + 11*z3[6]) + z3[5]*(-10 + 70*z3[6] - 83*z3[6]^2 + 
          22*z3[6]^3))), y[1013] -> -5 - 3*z3[6] - 3*z3[6]^2 - 3*z3[6]^3 - 
    3*z3[6]^4 + 9*z3[6]^5 - z3[3]*(11 + 3*z3[6] + 3*z3[6]^2 + 3*z3[6]^3 + 
      3*z3[6]^4 + z3[6]^5) + z3[2]*(2*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
      z3[3]*(2 - z3[6] - 4*z3[6]^2 - 7*z3[6]^3 + 70*z3[6]^4 - 15*z3[6]^5 + 
        3*z3[5]*(1 + z3[6] + z3[6]^2 + z3[6]^3 - 9*z3[6]^4 + 5*z3[6]^5))), 
  y[1014] -> 2*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[3]*(6 + 4*z3[6] + z3[6]^2 - 2*z3[6]^3 + 63*z3[6]^4 - 15*z3[6]^5 + 
      z3[5]*(1 - 20*z3[6]^4 + 15*z3[6]^5) + 
      z3[2]*(5 + 7*z3[6] + 9*z3[6]^2 + 13*z3[6]^3 - 15*z3[6]^4 + 
        3*z3[5]*(-1 - z3[6] - z3[6]^2 - 5*z3[6]^3 + 5*z3[6]^4))) + 
    z3[3]^2*(-z3[5]^2 - z3[6]*(-2 + z3[6] + 4*z3[6]^2 - 43*z3[6]^3 + 
        15*z3[6]^4) + z3[5]*(6 - 20*z3[6]^4 + 15*z3[6]^5) + 
      z3[2]*(15 + 14*z3[6] + 10*z3[6]^2 + 243*z3[6]^3 - 162*z3[6]^4 + 
        26*z3[6]^5 + z3[5]^2*(1 + z3[6] + z3[6]^2 + 41*z3[6]^3 - 64*z3[6]^4 + 
          26*z3[6]^5) - z3[5]*(11 + 8*z3[6] + 5*z3[6]^2 + 202*z3[6]^3 - 
          226*z3[6]^4 + 52*z3[6]^5))), 
  y[1015] -> 3 - 15*z3[4]^2 - z3[5] + 3*z3[4]^2*z3[5] + 4*z3[6] + 
    17*z3[4]*z3[6] + 18*z3[4]^2*z3[6] - 2*z3[4]*z3[5]*z3[6] - 
    6*z3[4]^2*z3[5]*z3[6] + 7*z3[6]^2 - 23*z3[4]*z3[6]^2 - 
    3*z3[4]^2*z3[6]^2 - z3[5]*z3[6]^2 + 13*z3[4]*z3[5]*z3[6]^2 + 
    3*z3[4]^2*z3[5]*z3[6]^2 + 5*z3[6]^3 + 11*z3[4]*z3[6]^3 - 
    7*z3[5]*z3[6]^3 - 11*z3[4]*z3[5]*z3[6]^3 - 8*z3[6]^4 + 8*z3[5]*z3[6]^4 - 
    3*z3[2]^2*(8*z3[4] + (-1 + z3[5])*(-1 + z3[6])*z3[6]) + 
    z3[2]*(30*z3[4]^2 + 3*z3[4]*(5 + z3[5]*(-1 + z3[6]) - 9*z3[6]) + 
      (-1 + z3[5])*z3[6]*(-1 - 4*z3[6] + 5*z3[6]^2)) + 
    z3[3]*(12 + 6*z3[2]^4*(-1 + z3[5]) - 3*z3[5] + 26*z3[6] - 9*z3[5]*z3[6] + 
      z3[5]^2*z3[6] + 18*z3[6]^2 - 7*z3[5]*z3[6]^2 + z3[5]^2*z3[6]^2 + 
      192*z3[6]^3 - 133*z3[5]*z3[6]^3 + 21*z3[5]^2*z3[6]^3 - 148*z3[6]^4 + 
      197*z3[5]*z3[6]^4 - 49*z3[5]^2*z3[6]^4 + 26*z3[6]^5 - 
      52*z3[5]*z3[6]^5 + 26*z3[5]^2*z3[6]^5 + 
      2*z3[4]^2*(-6 + 3*z3[5]*(-1 + z3[6])^2 + 19*z3[6] - 3*z3[6]^2) + 
      3*z3[2]^3*(10 - 7*z3[6] + 2*z3[6]^2 + z3[5]*(-3 + 10*z3[6] - 
          4*z3[6]^2) + z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2)) - 
      z3[2]^2*(19 + 44*z3[4] - 13*z3[6] - 46*z3[6]^2 + 16*z3[6]^3 + 
        z3[5]^2*(1 + 8*z3[6] - 25*z3[6]^2 + 16*z3[6]^3) - 
        z3[5]*(8 + 19*z3[6] - 71*z3[6]^2 + 32*z3[6]^3)) - 
      z3[4]*(4 - 9*z3[6] + 176*z3[6]^2 - 139*z3[6]^3 + 26*z3[6]^4 + 
        z3[5]^2*(-1 + z3[6])^2*(1 + 3*z3[6] + 26*z3[6]^2) - 
        z3[5]*(5 + z3[6] + 125*z3[6]^2 - 188*z3[6]^3 + 52*z3[6]^4)) + 
      z3[2]*(7 + 18*z3[4]^2 - 14*z3[6] + 68*z3[6]^2 - 85*z3[6]^3 + 
        15*z3[6]^4 + z3[5]^2*(2 + z3[6] + 19*z3[6]^2 - 36*z3[6]^3 + 
          15*z3[6]^4) - z3[5]*(9 + 2*z3[6] + 77*z3[6]^2 - 121*z3[6]^3 + 
          30*z3[6]^4) + z3[4]*(46 - 18*z3[6] - 47*z3[6]^2 + 11*z3[6]^3 + 
          z3[5]^2*(-1 + z3[6])^2*(4 + 11*z3[6]) - 
          z3[5]*(32 + 7*z3[6] - 65*z3[6]^2 + 22*z3[6]^3)))) + 
    z3[3]^2*(19 - 10*z3[5] + z3[5]^2 + 19*z3[6] - 6*z3[5]*z3[6] + 
      z3[5]^2*z3[6] + 11*z3[6]^2 - 6*z3[5]*z3[6]^2 + z3[5]^2*z3[6]^2 + 
      167*z3[6]^3 - 126*z3[5]*z3[6]^3 + 21*z3[5]^2*z3[6]^3 - 140*z3[6]^4 + 
      189*z3[5]*z3[6]^4 - 49*z3[5]^2*z3[6]^4 + 26*z3[6]^5 - 
      52*z3[5]*z3[6]^5 + 26*z3[5]^2*z3[6]^5 + 
      3*z3[4]^2*(1 + z3[5]*(-1 + z3[6])^2 + 6*z3[6] - z3[6]^2) - 
      3*z3[2]^4*(-1 + z3[5])*(11 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] + 
        z3[6]^2 - 2*z3[5]*(3 - 4*z3[6] + z3[6]^2)) + 
      z3[2]^3*(15 - 109*z3[6] + 65*z3[6]^2 - 11*z3[6]^3 + 
        z3[5]^3*(-1 + z3[6])^2*(-2 + 11*z3[6]) + 
        z3[5]^2*(17 - 97*z3[6] + 113*z3[6]^2 - 33*z3[6]^3) + 
        z3[5]*(-40 + 191*z3[6] - 154*z3[6]^2 + 33*z3[6]^3)) - 
      z3[4]*(1 + 8*z3[6] + 143*z3[6]^2 - 128*z3[6]^3 + 26*z3[6]^4 + 
        z3[5]^2*(-1 + z3[6])^2*(1 + 3*z3[6] + 26*z3[6]^2) - 
        z3[5]*(2 + 3*z3[6] + 112*z3[6]^2 - 177*z3[6]^3 + 52*z3[6]^4)) + 
      z3[2]^2*(2 + 22*z3[4] - 107*z3[6] + 271*z3[6]^2 - 155*z3[6]^3 + 
        26*z3[6]^4 - 2*z3[5]^3*(-1 + z3[6])^2*z3[6]*(-4 + 13*z3[6]) + 
        z3[5]*(5 + 148*z3[6] - 490*z3[6]^2 + 370*z3[6]^3 - 78*z3[6]^4) + 
        z3[5]^2*(-1 - 63*z3[6] + 261*z3[6]^2 - 275*z3[6]^3 + 78*z3[6]^4)) - 
      z3[2]*(-11 + 12*z3[4]^2 - 20*z3[6] - 316*z3[6]^2 + 314*z3[6]^3 - 
        67*z3[6]^4 + z3[5]^3*(-1 + z3[6])^2*(1 + 3*z3[6] + 26*z3[6]^2) - 
        z3[5]^2*(8 + 8*z3[6] + 160*z3[6]^2 - 300*z3[6]^3 + 119*z3[6]^4) + 
        z3[5]*(18 + 21*z3[6] + 393*z3[6]^2 - 565*z3[6]^3 + 160*z3[6]^4) + 
        z3[4]*(8 - 7*z3[6] + 47*z3[6]^2 - 11*z3[6]^3 - z3[5]^2*(-1 + z3[6])^2*
           (4 + 11*z3[6]) + z3[5]*(8 + 10*z3[6] - 65*z3[6]^2 + 
            22*z3[6]^3)))), y[1016] -> 1/6 - z3[6]/4, 
  y[1017] -> -1/6 + z3[6]/4, y[1018] -> 2 - z3[4], 
  y[1019] -> 4345 - 5029*z3[3]*(-1 + z3[5]) - 684*z3[5], 
  y[1020] -> 1/((1 + z3[2])*z3[3]) + 
    1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[1021] -> 2977 + 3661*z3[4] - 3661*z3[6], 
  y[1022] -> 4 + z3[2] + z3[5]*(-1 + z3[6]) - z3[6], 
  y[1023] -> -2977 - 3661*z3[4] + 3661*z3[6], 
  y[1024] -> 1 + z3[3]*(2 + z3[4]*(-2 + z3[6]) - 2*z3[6]) + 
    z3[4]*(-1 + z3[6]) - 2*z3[6], y[1025] -> 1 - z3[4] + z3[4]^2 - z3[6], 
  y[1026] -> -1 + 2*z3[3]*(-1 + z3[6]) + 2*z3[6], 
  y[1027] -> 1 + (-2 + z3[5])*z3[6], y[1028] -> z3[4] + (-1 + z3[5])*z3[6], 
  y[1029] -> 1 + z3[4]*(1 - z3[5] + z3[5]^2) + (-1 + z3[5])*z3[6], 
  y[1030] -> -2 + z3[4] + z3[2]*(-2 + z3[5]) + z3[5] - z3[6] + z3[5]*z3[6], 
  y[1031] -> -4345 + z3[4]*(3661 - 4345*z3[5]) - 684*z3[5] - 
    z3[3]*(-1 + z3[5])*(-4345 + 4345*z3[4] - 684*z3[6]) + 684*z3[5]*z3[6], 
  y[1032] -> 1 + z3[4]^2 + z3[4]*(z3[5] - 2*z3[6]) - z3[6] + z3[6]^2, 
  y[1033] -> 1 + z3[4]*(z3[5] - z3[6]) - z3[6] + z3[6]^2, 
  y[1034] -> -1 - (-3 + z3[5])*z3[6] + (-1 + z3[5])*z3[6]^2, 
  y[1035] -> -(z3[2]^2*z3[3]) + z3[2]*(-1 + z3[3]*(-4 + z3[6]) + z3[6]) + 
    3*(-1 + z3[3]*(-2 + z3[6]) + z3[6]), 
  y[1036] -> 3*(-1 + z3[6]) + z3[3]*(-4 + 3*z3[6]), 
  y[1037] -> -3 + z3[4] + z3[3]*(-4 + z3[4] + z3[6] - z3[5]*z3[6]), 
  y[1038] -> 1 + z3[4]^3 + z3[4]^2*(1 + z3[5] - 2*z3[6]) - 
    z3[2]*(1 + z3[4] - z3[6])^2 - z3[6] + z3[5]*z3[6] + 
    z3[4]*(1 + z3[5]^2 - z3[6] + z3[6]^2 - z3[5]*(1 + z3[6])), 
  y[1039] -> 3 + z3[2] + z3[2]*z3[3]*z3[5] + 
    z3[3]*(3 - z3[6] + z3[5]*(1 + z3[6])), y[1040] -> 19 - 25*z3[5], 
  y[1041] -> 25/36 - (8*z3[5])/9, y[1042] -> (1 + z3[4]^(-1))/(1 + z3[2]) + 
    (z3[2]^(-1) + 1/(z3[4]*(1 + z3[4] - z3[6])))/z3[2], 
  y[1043] -> z3[2]^(-2) + 1/((1 + z3[2])*(z3[4] - z3[6])), 
  y[1044] -> 1 + z3[4]^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[1045] -> 101 + z3[4]*(19 + 51*z3[5]) + 
    z3[3]*(25 + 25*z3[4]*(-1 + z3[5]) - 25*z3[5] - 6*z3[6]) - 50*z3[6], 
  y[1046] -> -1/6 - (5*z3[6])/4, y[1047] -> z3[4]^2 - z3[4]^3 + 
    z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, y[1048] -> 19 + 32*z3[3], 
  y[1049] -> -38 + 38*z3[4] - 45*z3[4]^2 - 
    32*z3[3]*(2 + z3[4]*(-2 + z3[6]) - 2*z3[6]) + 83*z3[6], 
  y[1050] -> -38 + 64*z3[3]*(-1 + z3[6]) + 83*z3[6], 
  y[1051] -> z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + (-1 + z3[6])*z3[6], 
  y[1052] -> -1 + z3[4] + z3[3]*(z3[4]^2*(-2 + z3[6]) - 
      2*z3[4]*(-1 + z3[6]) - 2*(-1 + z3[6])^2) + z3[4]^2*(-1 + z3[6]) + 
    3*z3[6] - 2*z3[4]*z3[6] - 2*z3[6]^2, 
  y[1053] -> -1 + z3[4] - (-3 + z3[5])*z3[6] + z3[4]*(-2 + z3[5])*z3[6] + 
    (-1 + z3[5])*z3[6]^2, y[1054] -> -31 + 6*z3[5] + 7*z3[5]^2 + 6*z3[6] + 
    z3[3]*(-25 + 25*z3[5] + 6*z3[6]), 
  y[1055] -> 19 + 50*z3[5]^2 - 25*z3[5]^3 - 32*z3[6] + 38*z3[6]^2 - 
    50*z3[5]*(1 + z3[6]) - z3[4]*(25 - 69*z3[5] + 50*z3[5]^2 + 38*z3[6]), 
  y[1056] -> -19 - 76*z3[4]^2 + (57 + 25*z3[5])*z3[6] - 38*z3[6]^2 + 
    z3[4]*(-57 - 69*z3[5] + 25*z3[5]^2 + 114*z3[6]), 
  y[1057] -> (19 + 12*z3[4])*(-1 + z3[6]) + 
    z3[3]*(-32 + (-32*(-2 + z3[5]) + 6*z3[4]*(-1 + z3[5]))*z3[6] + 
      6*z3[6]^2), y[1058] -> (19*(-1 + z3[6])^2)/36 - 
    (8*z3[3]*(-1 - (-3 + z3[5])*z3[6] + (-1 + z3[5])*z3[6]^2))/9, 
  y[1059] -> z3[6]*(-2*z3[5]^2 + z3[5]^3 - z3[6] + z3[5]*(2 + z3[6])) + 
    z3[4]*(1 + 6*z3[5]^2 + z3[5]^4 + z3[5]^3*(-4 + z3[6]) + z3[6] - 
      z3[5]*(4 + z3[6])), y[1060] -> 13 - 25*z3[5]^4 - 
    25*z3[5]^3*(-3 + z3[6]) - 6*z3[6] + z3[5]*(50 + 6*z3[6]) + 
    z3[5]^2*(-100 + 7*z3[6]) + z3[4]*(6 + 8*z3[5] - 18*z3[5]^3 + 
      z3[5]^2*(17 + 7*z3[6])), y[1061] -> -38 - 3*z3[4]^3*(21 + 19*z3[5]) + 
    19*z3[2]*(5*z3[4]^2 - 7*z3[4]*(-1 + z3[6]) + 2*(-1 + z3[6])^2) + 
    6*z3[6] - 6*z3[5]*z3[6] - 7*z3[5]^2*z3[6] + 
    z3[4]*(-56 + 8*z3[5]^2 - 7*z3[5]^3 + 145*z3[6] - 63*z3[6]^2 + 
      z3[5]*(-58 + 6*z3[6])) + z3[4]^2*(-145 - 32*z3[5]^2 + 126*z3[6] + 
      z3[5]*(-31 + 57*z3[6])), 
  y[1062] -> (1 - 2*z3[5] + 4*z3[5]^2 + z3[5]^4 + z3[5]^3*(-3 + z3[6]))*
     z3[6] + z3[4]*(-1 + 5*z3[5] + z3[5]^5 + z3[5]^4*(-5 + 2*z3[6]) + 
      z3[5]^2*(-10 + 3*z3[6]) + z3[5]^3*(10 - 4*z3[6] + z3[6]^2)), 
  y[1063] -> -((-1 + z3[6])*z3[6]) + z3[3]*(-1 + z3[4]^2 + 3*z3[6] - 
      3*z3[6]^2 + z3[4]*(1 + z3[5] + z3[6] - 3*z3[5]*z3[6]) + 
      z3[5]*(2 - 5*z3[6] + 3*z3[6]^2)), 
  y[1064] -> z3[4]^2 - z3[6] - z3[4]^2*z3[6] + z3[4]^2*z3[5]*z3[6] + 
    2*z3[6]^2 + 2*z3[4]*z3[6]^2 - z3[4]*z3[5]*z3[6]^2 - z3[6]^3 - 
    z3[3]*(z3[5]*(-1 + z3[6]) - z3[6])*(-1 + 2*z3[6]) + 
    z3[3]*z3[4]*(-2 + (1 + z3[5])*z3[6]) + 
    z3[2]*(z3[4]*(-1 + z3[6]) + z3[3]*(1 - z3[4]^2*(-1 + z3[5])^2 - 2*z3[6] + 
        z3[4]*(3 - 4*z3[5] + z3[5]^2)*z3[6] + (-1 + z3[5])*z3[6]^2)), 
  y[1065] -> z3[4]^5*(1 + z3[5]) + (1 - 2*z3[5] + 4*z3[5]^2 + z3[5]^4 + 
      z3[5]^3*(-3 + z3[6]))*z3[6] + z3[4]^4*(3 - 3*z3[2] + z3[5] + z3[5]^2 - 
      3*z3[6] - 2*z3[5]*z3[6]) + z3[4]^2*(1 - 3*z3[5]^3 + z3[5]^4 - 
      2*z3[2]^2*(-1 + z3[6]) - 5*z3[2]*(-1 + z3[6])^2 - 2*z3[6] + 3*z3[6]^2 - 
      z3[6]^3 - 2*z3[5]*(1 + z3[6]) + z3[5]^2*(4 + z3[6])) + 
    z3[4]^3*(2 + z3[2]^2 + z3[5]^3 + 7*z3[2]*(-1 + z3[6]) - 6*z3[6] + 
      3*z3[6]^2 - z3[5]^2*(1 + z3[6]) + z3[5]*(2 - z3[6] + z3[6]^2)) + 
    z3[4]*(z3[2]^2*(-1 + z3[6])^2 + z3[2]*(-1 + z3[6])^3 + 
      (-1 + z3[5])*(1 + 6*z3[5]^2 + z3[5]^4 + z3[5]^3*(-4 + z3[6]) + z3[6] - 
        z3[5]*(4 + z3[6]))), y[1066] -> z3[4]^4*z3[5] + 
    z3[4]^3*(1 - z3[2] + z3[5]^2 - 2*z3[5]*z3[6]) + 
    z3[6]*(-2*z3[5]^2 + z3[5]^3 - z3[6] + z3[5]*(2 + z3[6])) + 
    z3[4]^2*(z3[5]^3 + 2*z3[2]*(-1 + z3[6]) - 2*z3[6] - z3[5]^2*(2 + z3[6]) + 
      z3[5]*(2 + z3[6] + z3[6]^2)) + z3[4]*(-(z3[2]*(-1 + z3[6])^2) + 
      (-1 + z3[5])*(-1 - 3*z3[5]^2 + z3[5]^3 - z3[6] - z3[6]^2 + 
        z3[5]*(3 + 2*z3[6]))), y[1067] -> 50 - 47*z3[3]*(-1 + z3[5]) + 
    3*z3[5], y[1068] -> (1 + z3[4]^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])))/
     (z3[2]*(-1 + z3[5])) + 1/((1 + z3[2])*(z3[4] - z3[6])), 
  y[1069] -> 3 + z3[4]^2 + z3[3]*(4 + z3[4]^2 + z3[4]*(-4 + z3[6]) - 
      3*z3[6]) + z3[4]*(-3 + z3[6]) - 3*z3[6], 
  y[1070] -> -24 - 13*z3[4] - z3[6], y[1071] -> 11/72 - z3[6]/2, 
  y[1072] -> -11/72 + z3[6]/2, y[1073] -> -1/6 + (71*z3[6])/72, 
  y[1074] -> -64*z3[2] + 61*(1 + z3[3])*(-1 + z3[5])*(-1 + z3[6]), 
  y[1075] -> 24 + 13*z3[4] + z3[6], y[1076] -> 23 + 61*z3[3] + 12*z3[6], 
  y[1077] -> 23 - 61*z3[3]*(-1 + z3[4]) - 23*z3[4] + 12*z3[6], 
  y[1078] -> 5 + z3[3] - 4*z3[6], y[1079] -> -9 + 2*z3[3]*(-1 + z3[6]) + 
    18*z3[6] - 8*z3[6]^2, y[1080] -> -9 - 4*z3[4]^2 + 
    z3[3]*(-(z3[4]*(-2 + z3[6])) + 2*(-1 + z3[6])) - 9*z3[4]*(-1 + z3[6]) + 
    18*z3[6] - 8*z3[6]^2, y[1081] -> -1 - z3[4]^2 - z3[4]*(z3[5] - 2*z3[6]) + 
    z3[6] - z3[6]^2, y[1082] -> -349 - 61*z3[2]^2*z3[3] + 
    z3[2]*(61*z3[3]*(-4 + z3[6]) + 163*(-1 + z3[6])) + 
    183*z3[3]*(-2 + z3[6]) + 337*z3[6] + 12*z3[6]^2, 
  y[1083] -> -5 - 5*z3[4]^2 + z3[4]*(5 - 4*z3[6]) + 9*z3[6] - 4*z3[6]^2 + 
    z3[3]*(-1 + z3[4] - z3[4]^2 + z3[6]), 
  y[1084] -> -209 + 185*z3[6] + 24*z3[6]^2 + 61*z3[3]*(-4 + 3*z3[6]), 
  y[1085] -> 14 + 24*z3[2] + z3[4] - 61*z3[5] + 2*z3[4]*z3[5] - 76*z3[6] + 
    61*z3[5]*z3[6] + z3[3]*(-1 + z3[5])*(-14 + 14*z3[4] + 61*z3[6]), 
  y[1086] -> -4*(-1 + z3[6])*(-1 + z3[4] + z3[6]) - 
    z3[3]*(1 + (-2 + z3[5])*z3[6]), y[1087] -> 209 - 113*z3[4] + 88*z3[6] + 
    z3[3]*(244 - 35*z3[4] + 87*(-1 + z3[5])*z3[6]), 
  y[1088] -> -1 - z3[4]^3 - z3[4]^2*(1 + z3[5] - 2*z3[6]) + 
    z3[2]*(1 + z3[4] - z3[6])^2 + z3[6] - z3[5]*z3[6] + 
    z3[4]*(-1 + z3[5] - z3[5]^2 + z3[6] + z3[5]*z3[6] - z3[6]^2), 
  y[1089] -> -4*(-1 + z3[6])^3 + z3[3]*(1 + (-3 + z3[5])*z3[6] - 
      (-1 + z3[5])*z3[6]^2), y[1090] -> 375 + 26*z3[4] + 
    z3[2]*(73 + z3[3]*(-52 + 87*z3[5])) - 40*z3[6] + 
    z3[3]*(131 + 26*z3[4] - 87*z3[6] + 87*z3[5]*(1 + z3[6])), 
  y[1091] -> 3 - 2*z3[4] + z3[3]*(6 + z3[4]*(-3 + z3[6]) - 4*z3[6]) - 
    3*z3[6] + z3[4]*z3[6] - z3[2]*(-1 + z3[6] + z3[3]*(-3 + 2*z3[6])), 
  y[1092] -> 1 + z3[3] + z3[5], y[1093] -> -1 + 2*z3[5], 
  y[1094] -> z3[2]^(-2) + z3[2]^(-1) + 1/((1 + z3[2])*(z3[4] - z3[6])), 
  y[1095] -> (1 + z3[2])^(-1) + (1 + z3[2]^(-1))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[1096] -> -5 - z3[3]*(-1 + z3[4])*(-1 + z3[5]) - z3[4]*(1 + 3*z3[5]) + 
    2*z3[6], y[1097] -> 2 - 2*z3[4] + 3*z3[4]^2 + 
    2*z3[3]*(2 + z3[4]*(-2 + z3[6]) - 2*z3[6]) - 5*z3[6], 
  y[1098] -> -2 + 4*z3[3]*(-1 + z3[6]) + 5*z3[6], 
  y[1099] -> -1 - 2*z3[5]^2 + z3[5]^3 + 2*z3[6] - 2*z3[6]^2 + 
    2*z3[5]*(1 + z3[6]) + z3[4]*(1 - 3*z3[5] + 2*z3[5]^2 + 2*z3[6]), 
  y[1100] -> 1 + 4*z3[4]^2 - (3 + z3[5])*z3[6] + 2*z3[6]^2 - 
    z3[4]*(-3 - 3*z3[5] + z3[5]^2 + 6*z3[6]), 
  y[1101] -> -1 - 2*(1 + z3[4])*z3[5] + z3[5]^4 + z3[5]^3*(-3 + z3[6]) + 
    z3[5]^2*(4 + z3[4] - z3[6] - z3[4]*z3[6]), 
  y[1102] -> 1 - z3[6] + 2*z3[3]*(1 + (-2 + z3[5])*z3[6]), 
  y[1103] -> 2 + 3*z3[4]^3*(1 + z3[5]) - 
    z3[2]*(5*z3[4]^2 - 7*z3[4]*(-1 + z3[6]) + 2*(-1 + z3[6])^2) + 
    z3[5]^2*z3[6] + z3[4]^2*(7 + z3[5] + 2*z3[5]^2 - 6*z3[6] - 
      3*z3[5]*z3[6]) + z3[4]*(2 + 4*z3[5] - 2*z3[5]^2 + z3[5]^3 - 7*z3[6] + 
      3*z3[6]^2), y[1104] -> -(-1 + z3[6])^2 + 
    2*z3[3]*(-1 - (-3 + z3[5])*z3[6] + (-1 + z3[5])*z3[6]^2), 
  y[1105] -> -(z3[4]^5*(1 + z3[5])) - (1 - 2*z3[5] + 4*z3[5]^2 + z3[5]^4 + 
      z3[5]^3*(-3 + z3[6]))*z3[6] + z3[4]^2*(-1 + 3*z3[5]^3 - z3[5]^4 + 
      2*z3[2]^2*(-1 + z3[6]) + 5*z3[2]*(-1 + z3[6])^2 + 2*z3[6] - 3*z3[6]^2 + 
      z3[6]^3 + 2*z3[5]*(1 + z3[6]) - z3[5]^2*(4 + z3[6])) + 
    z3[4]^4*(3*z3[2] - z3[5]^2 + 3*(-1 + z3[6]) + z3[5]*(-1 + 2*z3[6])) - 
    z3[4]^3*(2 + z3[2]^2 + z3[5]^3 + 7*z3[2]*(-1 + z3[6]) - 6*z3[6] + 
      3*z3[6]^2 - z3[5]^2*(1 + z3[6]) + z3[5]*(2 - z3[6] + z3[6]^2)) + 
    z3[4]*(-(z3[2]^2*(-1 + z3[6])^2) - z3[2]*(-1 + z3[6])^3 - 
      (-1 + z3[5])*(1 + 6*z3[5]^2 + z3[5]^4 + z3[5]^3*(-4 + z3[6]) + z3[6] - 
        z3[5]*(4 + z3[6]))), y[1106] -> -(z3[4]^4*z3[5]) + 
    z3[4]^3*(-1 + z3[2] - z3[5]^2 + 2*z3[5]*z3[6]) - 
    z3[6]*(-2*z3[5]^2 + z3[5]^3 - z3[6] + z3[5]*(2 + z3[6])) - 
    z3[4]^2*(z3[5]^3 + 2*z3[2]*(-1 + z3[6]) - 2*z3[6] - z3[5]^2*(2 + z3[6]) + 
      z3[5]*(2 + z3[6] + z3[6]^2)) + z3[4]*(z3[2]*(-1 + z3[6])^2 - 
      (-1 + z3[5])*(-1 - 3*z3[5]^2 + z3[5]^3 - z3[6] - z3[6]^2 + 
        z3[5]*(3 + 2*z3[6]))), y[1107] -> 5 + 18*z3[4] - 31*z3[6], 
  y[1108] -> 1 - 2*z3[6], y[1109] -> 13/36 - z3[6]/2, 
  y[1110] -> -13/36 + z3[6]/2, y[1111] -> -5 - 18*z3[4] + 31*z3[6], 
  y[1112] -> 38 - 38*z3[4] + 45*z3[4]^2 + 
    32*z3[3]*(2 + z3[4]*(-2 + z3[6]) - 2*z3[6]) - 83*z3[6], 
  y[1113] -> 2*z3[6] + z3[3]*(z3[4] - z3[4]*z3[5] + z3[6]), 
  y[1114] -> -((19 + 12*z3[4])*(-1 + z3[6])) + 
    z3[3]*(32 + (32*(-2 + z3[5]) - 6*z3[4]*(-1 + z3[5]))*z3[6] - 6*z3[6]^2), 
  y[1115] -> (-19*(-1 + z3[6])^2)/36 + 
    (8*z3[3]*(-1 - (-3 + z3[5])*z3[6] + (-1 + z3[5])*z3[6]^2))/9, 
  y[1116] -> (-1 + z3[6])*z3[6] - z3[3]*(-1 + z3[4]^2 + 3*z3[6] - 3*z3[6]^2 + 
      z3[4]*(1 + z3[5] + z3[6] - 3*z3[5]*z3[6]) + 
      z3[5]*(2 - 5*z3[6] + 3*z3[6]^2)), 
  y[1117] -> -z3[4]^2 + z3[6] + z3[4]^2*z3[6] - z3[4]^2*z3[5]*z3[6] - 
    2*z3[6]^2 - 2*z3[4]*z3[6]^2 + z3[4]*z3[5]*z3[6]^2 + z3[6]^3 + 
    z3[3]*(z3[5]*(-1 + z3[6]) - z3[6])*(-1 + 2*z3[6]) - 
    z3[3]*z3[4]*(-2 + (1 + z3[5])*z3[6]) + 
    z3[2]*(z3[4] - z3[4]*z3[6] + z3[3]*(-1 + z3[4]^2*(-1 + z3[5])^2 + 
        2*z3[6] - z3[4]*(3 - 4*z3[5] + z3[5]^2)*z3[6] - 
        (-1 + z3[5])*z3[6]^2)), y[1118] -> (1 + z3[2])^(-1), 
  y[1119] -> -1 + z3[4] + z3[3]*(1 + z3[4]), 
  y[1120] -> -((z3[2]^(-2) + z3[2]^(-1) + 1/((1 + z3[2])*(z3[4] - z3[6])))/
      (z3[3]*(-1 + z3[5]))) - 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[1121] -> (1/(z3[3]*(-1 + z3[5])) + 
      1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
         z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])))/(1 + z3[2]) + 
    (1 + z3[2]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[1122] -> 13/6 + 4*z3[4] - (11*z3[6])/6, 
  y[1123] -> -13/6 - 4*z3[4] + (11*z3[6])/6, 
  y[1124] -> -3 + 4*z3[3]*(-1 + z3[6]) + 4*z3[6], 
  y[1125] -> -6 + 6*z3[4] - 7*z3[4]^2 - 
    2*z3[3]*(4 + 2*z3[4]^2 + z3[4]*(-4 + z3[6]) - 4*z3[6]) + 9*z3[6], 
  y[1126] -> -6 + 8*z3[3]*(-1 + z3[6]) + 9*z3[6], 
  y[1127] -> 1 + z3[3]*(z3[4]*(-2 + z3[6]) + (-1 + z3[6])^2) - 2*z3[6] + 
    z3[4]*z3[6] + z3[6]^2 - z3[2]*(-1 + 2*z3[4] + z3[3]*(-1 + z3[6]) + 
      z3[6]), y[1128] -> 3 - 2*z3[4]^3 + 
    z3[3]*(-2*z3[4]^3 - z3[4]^2*(-4 + z3[6]) + 4*z3[4]*(-1 + z3[6]) + 
      4*(-1 + z3[6])^2) - z3[4]^2*(-3 + z3[6]) - 7*z3[6] + 4*z3[6]^2 + 
    z3[4]*(-3 + 4*z3[6]), y[1129] -> -2*(-1 + z3[6])^3 + 
    z3[3]*(5 + 2*z3[2]*(-1 + z3[6])^2 - (9 + z3[5])*z3[6] + 
      3*(1 + z3[5])*z3[6]^2 - 2*z3[5]*z3[6]^3), 
  y[1130] -> 4*z3[2]*(1 + z3[3])*(-1 + z3[6])^2 - 
    3*(-1 + z3[6])^2*(-3 + 2*z3[6]) - 2*z3[3]*(-5 + (9 + z3[5])*z3[6] - 
      3*(1 + z3[5])*z3[6]^2 + 2*z3[5]*z3[6]^3), 
  y[1131] -> -9 + 14*z3[4] - 6*z3[4]^2 + 15*z3[6] - 2*z3[4]*z3[6] - 
    6*z3[6]^2 + z3[2]*(-4 + 6*z3[4] + 4*z3[3]*(-1 + z3[6]) + 4*z3[6]) + 
    z3[3]*(-10 + 2*(4 + z3[5])*z3[6] - 4*z3[5]*z3[6]^2 + 
      z3[4]*(8 - 4*z3[5]*z3[6])), 
  y[1132] -> -2*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2)*
     (-1 + z3[6]) + z3[3]*(5 - 9*z3[6] - z3[5]*z3[6] + 3*z3[6]^2 + 
      3*z3[5]*z3[6]^2 - 2*z3[5]*z3[6]^3 + 2*z3[2]*(-1 + z3[6])*
       (-1 + z3[4] + z3[6]) + z3[4]^2*(4 - 2*z3[5]*z3[6]) + 
      z3[4]*(-5 + (4 + z3[5])*z3[6] - 2*z3[5]*z3[6]^2)), 
  y[1133] -> -1 + z3[4] - z3[4]^2 + z3[6] + z3[4]*z3[6] + z3[6]^2 - z3[6]^3 + 
    z3[2]^2*(-1 + 3*z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) + 
    z3[3]*(-1 - z3[4]^2 + z3[6] - z3[5]*z3[6]^2 + (-1 + z3[5])*z3[6]^3 + 
      z3[4]*(1 + z3[6] - (-1 + z3[5])*z3[6]^2)) + 
    z3[2]*(-3*z3[4]^2 - 2*(-1 + z3[6])^2 + z3[4]*(2 + 4*z3[6]) + 
      z3[3]*(-2 - z3[5]*(-1 + z3[6])*z3[6] + z3[6]^2 + 
        z3[4]*(2 - z3[5]*z3[6]))), 
  y[1134] -> -(z3[2]^3*z3[3]*(z3[4] + z3[3]*(-1 + z3[6]))*(-1 + z3[6])) + 
    z3[2]^2*(z3[4]^2*(-1 + z3[6]) + z3[3]^2*(z3[4]*(-3 + z3[6]) - 
        (-1 + z3[5])*(-1 + z3[6])^2)*(-1 + z3[6]) + 
      z3[3]*(z3[4]^2*(-2 + z3[6]) + (-1 + z3[6])^2*z3[6] + 
        z3[4]*(2 - 3*z3[6] + z3[6]^2))) + 
    (1 + z3[3])*((1 + z3[3])*z3[4]^3 + z3[3]*(-1 + z3[6])*z3[6] - 
      z3[3]*z3[4]^2*(-1 + z3[5])*z3[6]^2 + z3[4]*z3[6]*
       (-(-1 + z3[6])^2 + z3[3]*(-1 + z3[6] - z3[5]*z3[6] + 
          (-1 + z3[5])*z3[6]^2))) + 
    z3[2]*(z3[4]*(z3[4]^2 + z3[4]*(-1 + z3[6]) - (-1 + z3[6])^2*z3[6]) + 
      z3[3]*(z3[4]^3 + (-1 + z3[6])^2*z3[6] + z3[4]*(-3 + 2*z3[5])*
         (-1 + z3[6])^2*z3[6] + z3[4]^2*(-4 + z3[6] + 2*z3[5]*z3[6] - 
          2*(-1 + z3[5])*z3[6]^2)) + 
      z3[3]^2*(-(z3[4]^3*(-1 + z3[5])^2*z3[6]) + z3[6]^3 + 
        z3[4]^2*(-3 + (1 + 2*z3[5] - z3[5]^2)*z3[6] + 
          (3 - 5*z3[5] + 2*z3[5]^2)*z3[6]^2) + z3[5]*(z3[6] - z3[6]^3) - 
        z3[4]*(-1 + 3*z3[6] - 2*z3[6]^2 + z3[5]^2*(-1 + z3[6])*z3[6]^2 + 
          2*z3[6]^3 + z3[5]*(1 - 3*z3[6] + 3*z3[6]^2 - 3*z3[6]^3)))), 
  y[1135] -> (z3[2]^(-2) + z3[2]^(-1) + 1/((1 + z3[2])*(z3[4] - z3[6])))/
     (z3[3]*(-1 + z3[5])) + 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[1136] -> 29 + 48*z3[4] - 19*z3[6], y[1137] -> -29 - 48*z3[4] + 19*z3[6], 
  y[1138] -> -9 + 14*z3[3]*(-1 + z3[6]) + 14*z3[6], 
  y[1139] -> -18 + 28*z3[3]*(-1 + z3[6]) + 33*z3[6], 
  y[1140] -> 9 - 4*z3[4]^3 + z3[3]*(-4*z3[4]^3 + z3[4]^2*(14 - 5*z3[6]) + 
      14*z3[4]*(-1 + z3[6]) + 14*(-1 + z3[6])^2) + z3[4]^2*(9 - 5*z3[6]) - 
    23*z3[6] + 14*z3[6]^2 + z3[4]*(-9 + 14*z3[6]), 
  y[1141] -> 8*z3[2]*(1 + z3[3])*(-1 + z3[6])^2 - 
    3*(-1 + z3[6])^2*(-7 + 4*z3[6]) + z3[3]*(26 + 2*(-27 + z3[5])*z3[6] + 
      6*(3 + z3[5])*z3[6]^2 - 8*z3[5]*z3[6]^3), 
  y[1142] -> -4*(-1 + z3[6])^3 + z3[3]*(13 + 4*z3[2]*(-1 + z3[6])^2 + 
      (-27 + z3[5])*z3[6] + 3*(3 + z3[5])*z3[6]^2 - 4*z3[5]*z3[6]^3), 
  y[1143] -> -18 + 18*z3[4] - 23*z3[4]^2 + 33*z3[6] - 
    2*z3[3]*(4*z3[4]^2 - 14*(-1 + z3[6]) + z3[4]*(-14 + 5*z3[6])), 
  y[1144] -> -21 + 28*z3[4] - 12*z3[4]^2 + 33*z3[6] - 4*z3[4]*z3[6] - 
    12*z3[6]^2 + 4*z3[2]*(-2 + 3*z3[4] + 2*z3[3]*(-1 + z3[6]) + 2*z3[6]) - 
    2*z3[3]*(13 + (-14 + z3[5])*z3[6] + 4*z3[5]*z3[6]^2 + 
      4*z3[4]*(-2 + z3[5]*z3[6])), 
  y[1145] -> -4*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2)*
     (-1 + z3[6]) + z3[3]*(13 - 27*z3[6] + z3[5]*z3[6] + 9*z3[6]^2 + 
      3*z3[5]*z3[6]^2 - 4*z3[5]*z3[6]^3 + 4*z3[2]*(-1 + z3[6])*
       (-1 + z3[4] + z3[6]) + z3[4]^2*(8 - 4*z3[5]*z3[6]) - 
      z3[4]*(13 + (-14 + z3[5])*z3[6] + 4*z3[5]*z3[6]^2)), 
  y[1146] -> -(1/((1 + z3[2])*z3[4])) - (1 + z3[3]^(-1))/
     (z3[2]*(-1 + z3[5])), y[1147] -> 80 + 77*z3[4] - 89*z3[6], 
  y[1148] -> 74 + 3*z3[5] + z3[3]*(59 - 59*z3[5] - 12*z3[6]) - 12*z3[6], 
  y[1149] -> 3 + z3[3]*(4 - 3*z3[6]) - 3*z3[6], 
  y[1150] -> -80 - 77*z3[4] + 89*z3[6], 
  y[1151] -> -1 + z3[4] + z3[3]*(-(z3[4]*(-2 + z3[6])) + 2*(-1 + z3[6])) + 
    2*z3[6] - z3[4]*z3[6], y[1152] -> -4 - z3[2] + z3[5] + z3[6] - 
    z3[5]*z3[6], y[1153] -> 1 + (-3 + z3[5])*z3[6] - (-1 + z3[5])*z3[6]^2, 
  y[1154] -> z3[2]^2*z3[3] - z3[2]*(-1 + z3[3]*(-4 + z3[6]) + z3[6]) - 
    3*(-1 + z3[3]*(-2 + z3[6]) + z3[6]), 
  y[1155] -> -74 + z3[4]*(53 - 50*z3[5]) + 3*z3[5] - 3*z3[5]*z3[6] - 
    z3[3]*(-1 + z3[5])*(-62 + 50*z3[4] + 3*z3[6]), 
  y[1156] -> -3 - z3[2]*(1 + z3[3]*z3[5]) - 
    z3[3]*(3 + z3[5] - z3[6] + z3[5]*z3[6]), y[1157] -> -5 - 3*z3[4], 
  y[1158] -> 1 + 10*z3[4] - z3[6], y[1159] -> -1 - 10*z3[4] + z3[6], 
  y[1160] -> -1 + 6*z3[4] - 3*z3[6] + z3[3]*(5 + 3*z3[4] + 3*z3[6]), 
  y[1161] -> -1 + 3*z3[4]^2 - 3*z3[6] + z3[4]*(11 + 3*z3[6]) + 
    z3[3]*(1 + z3[4])*(5 + 3*z3[4] + 3*z3[6]), 
  y[1162] -> (-1 + z3[3])*z3[6] + z3[4]*(2 + (1 + z3[3])*z3[6]), 
  y[1163] -> z3[4]*(2*z3[4] - z3[6]) + z3[3]^2*(1 - z3[2] + 2*z3[4])*z3[6] + 
    z3[3]*(2*z3[4]^2 + (-1 + z3[2])*z3[6] + z3[4]*(2 - 2*z3[2] + z3[6])), 
  y[1164] -> -14 + 19*z3[3]*(-1 + z3[5]) + z3[5]^2 + z3[4]*(4 + z3[5]) - 
    10*z3[6], y[1165] -> 23 + 5*z3[4] - z3[5] - 2*z3[6], 
  y[1166] -> 18 - 6*z3[2] - 21*z3[4] + 19*z3[3]*(-1 + z3[4])*(-1 + z3[5]) + 
    20*z3[4]*z3[5] + 8*z3[6], y[1167] -> 
   -3*z3[4] + z3[2]*(3*z3[4] + (-4 + z3[5])*(-1 + z3[6])) - 
    (-3 + z3[5])*(-1 + z3[6]), 
  y[1168] -> 3*z3[4] + (-3 + z3[5])*(-1 + z3[6]), 
  y[1169] -> 1 - z3[2] + z3[4] - z3[6], y[1170] -> 1 - 2*z3[4] + z3[6], 
  y[1171] -> -1 + 2*z3[4] - z3[6], y[1172] -> 1 + 2*z3[4], 
  y[1173] -> -1 + z3[2] - z3[4] + z3[6], 
  y[1174] -> z3[4]^2 + z3[4]*(2 + z3[5]*(-1 + z3[6]) - 3*z3[6]) + 
    2*(-1 + z3[6])*z3[6], y[1175] -> 64 + 66*z3[4]^2 + 
    z3[4]*(97 - 36*z3[6]) - 76*z3[6] + 6*z3[6]^2, 
  y[1176] -> -1 + z3[4]^3 - z3[6] + z3[4]*(1 + z3[6]) - z3[4]^2*(1 + z3[6]), 
  y[1177] -> 1 - z3[4]^3 + z3[6] - z3[4]*(1 + z3[6]) + z3[4]^2*(1 + z3[6]), 
  y[1178] -> -3 + 2*z3[4]^2 + z3[3]*(1 + z3[4])*(2 + 2*z3[4] - z3[6]) + 
    2*z3[6] - z3[4]*(3 + z3[6]), y[1179] -> 3 + z3[2]*(-2 + z3[3]) + 
    4*z3[4] - 2*z3[6] + z3[3]*(-2 - 3*z3[4] + z3[6]), 
  y[1180] -> 1 + 2*(1 + z3[4])*z3[5] - z3[5]^4 - z3[5]^3*(-3 + z3[6]) + 
    z3[5]^2*(-4 + z3[4]*(-1 + z3[6]) + z3[6]), 
  y[1181] -> 1 + 2*z3[5]^2 - z3[5]^3 - 2*z3[6] + 2*z3[6]^2 - 
    2*z3[5]*(1 + z3[6]) - z3[4]*(1 - 3*z3[5] + 2*z3[5]^2 + 2*z3[6]), 
  y[1182] -> -1 - 4*z3[4]^2 + (3 + z3[5])*z3[6] - 2*z3[6]^2 + 
    z3[4]*(-3 - 3*z3[5] + z3[5]^2 + 6*z3[6]), 
  y[1183] -> -64 - 66*z3[4]^2 + 76*z3[6] - 6*z3[6]^2 + 
    z3[4]*(-97 + 36*z3[6]), y[1184] -> 
   1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])) + 
    1/(z3[3]*(-2*z3[2]*z3[4] + z3[4]^2 + z3[2]*z3[4]*z3[5] + z3[2]*z3[6] - 
       z3[4]*z3[6])), y[1185] -> 
   1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])) + 
    1/((1 + z3[2])*z3[3]*(-2*z3[2]*z3[4] + z3[4]^2 + z3[2]*z3[4]*z3[5] + 
       z3[2]*z3[6] - z3[4]*z3[6])), 
  y[1186] -> -z3[4]^2 - z3[2]^2*(-1 + z3[6]) - 2*(-1 + z3[6])*z3[6] + 
    z3[4]*(-2 + z3[5] + 3*z3[6] - z3[5]*z3[6]) + 
    z3[2]*(z3[4]^2 + z3[4]*(2 + z3[5]*(-1 + z3[6]) - 3*z3[6]) + 
      2*(-1 + z3[6])*z3[6]), y[1187] -> -2 - 3*z3[4]^3*(1 + z3[5]) + 
    z3[2]*(5*z3[4]^2 - 7*z3[4]*(-1 + z3[6]) + 2*(-1 + z3[6])^2) - 
    z3[5]^2*z3[6] - z3[4]^2*(7 + z3[5] + 2*z3[5]^2 - 6*z3[6] - 
      3*z3[5]*z3[6]) - z3[4]*(2 + 4*z3[5] - 2*z3[5]^2 + z3[5]^3 - 7*z3[6] + 
      3*z3[6]^2), y[1188] -> 
   -(z3[6]*(-2*z3[5]^2 + z3[5]^3 - z3[6] + z3[5]*(2 + z3[6]))) - 
    z3[4]*(1 + 6*z3[5]^2 + z3[5]^4 + z3[5]^3*(-4 + z3[6]) + z3[6] - 
      z3[5]*(4 + z3[6])), y[1189] -> 
   -((1 - 2*z3[5] + 4*z3[5]^2 + z3[5]^4 + z3[5]^3*(-3 + z3[6]))*z3[6]) - 
    z3[4]*(-1 + 5*z3[5] + z3[5]^5 + z3[5]^4*(-5 + 2*z3[6]) + 
      z3[5]^2*(-10 + 3*z3[6]) + z3[5]^3*(10 - 4*z3[6] + z3[6]^2)), 
  y[1190] -> (1 + z3[2])^(-1) + z3[4]^(-1), 
  y[1191] -> -3 + z3[5] + 2*z3[6] - z3[5]*z3[6], 
  y[1192] -> (-1 + z3[6])*(-1 + z3[4] + z3[6]) + 
    z3[3]*(2 + z3[2] - 2*z3[4] - z3[6] - z3[2]*z3[6] - z3[5]*z3[6] + 
      z3[4]*z3[5]*z3[6] + z3[5]*z3[6]^2), 
  y[1193] -> z3[2]^2*z3[3]*(-1 + z3[6]) - 
    (1 + z3[3])*(z3[4]^2 - z3[4]*z3[6] + (-1 + z3[6])*z3[6]) - 
    z3[2]*(z3[3]*z3[6]*(z3[5] + z3[6] - z3[5]*z3[6]) + 
      z3[4]*(-1 + z3[6] + z3[3]*(-2 + z3[5]*z3[6]))), 
  y[1194] -> 13 + 24*z3[4] - 11*z3[6], 
  y[1195] -> -5 + 12*z3[2] - z3[4] - z3[3]*(-1 + z3[4])*(-1 + z3[5]) - 
    3*z3[4]*z3[5] - 10*z3[6], y[1196] -> -13 - 24*z3[4] + 11*z3[6], 
  y[1197] -> 1 + z3[3] - z3[3]*z3[5] - z3[5]^2 + 12*z3[6], 
  y[1198] -> -1 - z3[4]/2, y[1199] -> 2 - 2*z3[3]*(-1 + z3[5]) - 3*z3[6], 
  y[1200] -> -2 - 3*z3[2] + 2*z3[4] - 2*z3[3]*(-1 + z3[4])*(-1 + z3[5]) - 
    2*z3[4]*z3[5] + 3*z3[6], y[1201] -> 2*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) - 
    ((-4 + z3[5])*(-1 + z3[6])^2)/2, 
  y[1202] -> -4*z3[4]^2 + z3[2]*(4*z3[4]^2 - 6*z3[4]*(-1 + z3[6]) - 
      (-4 + z3[5])*(-1 + z3[6])^2) + 
    z3[2]^2*(-z3[4]^2 + 3*z3[4]*(-1 + z3[6]) + (-4 + z3[5])*(-1 + z3[6])^2) + 
    6*z3[4]*(-1 + z3[6]) + (-4 + z3[5])*(-1 + z3[6])^2, 
  y[1203] -> 3*z3[4] + z3[2]*(z3[4] + (-3 + z3[5])*(-1 + z3[6])) - 
    (-1 + z3[5])*(-1 + z3[6]), 
  y[1204] -> -3*z3[4] + (-1 + z3[5])*(-1 + z3[6]), 
  y[1205] -> -z3[4]^2 - z3[4]*(-2 + z3[5]*(-1 + z3[6]) - z3[6])*
     (-1 + z3[6]) - (-1 + z3[6])^2*(2 + z3[6]), 
  y[1206] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + (z3[2] + z3[2]*z3[3] - z3[4] - 
      z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
      z3[2]*z3[6])^(-1), y[1207] -> 
   1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])*(-1 + z3[6])) + 
    (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-2) + 
    1/((-1 + z3[6])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[1208] -> z3[4]*(-2 + z3[5]*(-1 + z3[6]) - z3[6]) + 3*(-1 + z3[6]^2), 
  y[1209] -> 3 + z3[2]^2*(5 + 2*z3[4] - 5*z3[6]) - 3*z3[6]^2 + 
    z3[4]*(2 + z3[5] + z3[6] - z3[5]*z3[6]) + 
    z3[2]*(z3[4]*(-2 + z3[5]*(-1 + z3[6]) - z3[6]) + 3*(-1 + z3[6]^2)), 
  y[1210] -> -((z3[2]^(-2) + 1/((1 + z3[2])*(z3[4] - z3[6])))/
      (z3[3]*(-1 + z3[5]))) - 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[1211] -> z3[2]^(-1) + 1/(z3[4]*(1 + z3[4] - z3[6])), 
  y[1212] -> 1/((1 + z3[2])*(z3[4] - z3[6])) + 
    1/(z3[2]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])), y[1213] -> 2 - 5*z3[6], 
  y[1214] -> 1 + z3[3]*(-1 + z3[5]) + z3[4]*(1 + z3[5]) - z3[6], 
  y[1215] -> -1 - 2*z3[4] + z3[3]*(-1 + z3[4])*(-1 + z3[5]) + z3[6], 
  y[1216] -> 2 - 4*z3[4] + z3[5] + z3[6], y[1217] -> 3 + 5*z3[6], 
  y[1218] -> -2 + 3*z3[3]*(-1 + z3[6]) + 3*z3[6], 
  y[1219] -> -4 + 4*z3[4] - 5*z3[4]^2 - 
    2*z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 3*z3[6]) + 7*z3[6], 
  y[1220] -> -4 + 6*z3[3]*(-1 + z3[6]) + 7*z3[6], 
  y[1221] -> 1 - z3[4]^2 + z3[3]*(z3[4]^2 + z3[4]*(-2 + z3[6]) + 
      (-1 + z3[6])^2) - 2*z3[6] + z3[4]*z3[6] + z3[6]^2 - 
    z3[2]*(-1 + 2*z3[4] + z3[3]*(-1 + z3[6]) + z3[6]), 
  y[1222] -> 2 - z3[4]^3 - z3[3]*(z3[4]^3 + z3[4]^2*(-3 + z3[6]) - 
      3*z3[4]*(-1 + z3[6]) - 3*(-1 + z3[6])^2) - z3[4]^2*(-2 + z3[6]) - 
    5*z3[6] + 3*z3[6]^2 + z3[4]*(-2 + 3*z3[6]), 
  y[1223] -> -8 + 33*z3[4]^2 - z3[6] + 3*z3[6]^2 - 2*z3[4]*(4 + 9*z3[6]), 
  y[1224] -> 8 - 33*z3[4]^2 + z3[6] - 3*z3[6]^2 + 2*z3[4]*(4 + 9*z3[6]), 
  y[1225] -> 2*z3[2]*(1 + z3[3])*(-1 + z3[6])^2 - 
    (-1 + z3[6])^2*(-5 + 3*z3[6]) + 
    z3[3]*(6 - 12*z3[6] + 2*(2 + z3[5])*z3[6]^2 - 2*z3[5]*z3[6]^3), 
  y[1226] -> (-1 + z3[6])^3 - z3[3]*(3 + z3[2]*(-1 + z3[6])^2 - 6*z3[6] + 
      (2 + z3[5])*z3[6]^2 - z3[5]*z3[6]^3), 
  y[1227] -> -5 + 7*z3[4] - 3*z3[4]^2 + 8*z3[6] - z3[4]*z3[6] - 3*z3[6]^2 + 
    z3[2]*(-2 + 3*z3[4] + 2*z3[3]*(-1 + z3[6]) + 2*z3[6]) - 
    2*z3[3]*(3 - 3*z3[6] + z3[5]*z3[6]^2 + z3[4]*(-2 + z3[5]*z3[6])), 
  y[1228] -> -((z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2)*
      (-1 + z3[6])) + z3[3]*(3 - 6*z3[6] + 2*z3[6]^2 + z3[5]*z3[6]^2 - 
      z3[5]*z3[6]^3 + z3[2]*(-1 + z3[6])*(-1 + z3[4] + z3[6]) + 
      z3[4]^2*(2 - z3[5]*z3[6]) - z3[4]*(3 - 3*z3[6] + z3[5]*z3[6]^2)), 
  y[1229] -> z3[2] - (1 + z3[3])*(-1 + z3[5])*(-1 + z3[6]), 
  y[1230] -> z3[2]^(-1) + 1/((1 + z3[2])*z3[4]*(-1 + z3[5])), 
  y[1231] -> -1 - 2*z3[4] + z3[6], y[1232] -> -2 + z3[2] - 3*z3[4] + 3*z3[6], 
  y[1233] -> 2 + (3 + z3[2])*z3[4] - (3 + z3[2])*z3[6], 
  y[1234] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
    z3[2]*(-1 + z3[4] + z3[6]), 
  y[1235] -> (1 + z3[3])*(-8 + 8*z3[4] + 3*z3[6]) - 
    z3[5]*(-3 + 8*z3[4] + 3*z3[6] + z3[3]*(-8 + 8*z3[4] + 3*z3[6])), 
  y[1236] -> 1 + z3[4] + z3[3]*(z3[4]*(-3 + z3[6]) + (-1 + z3[6])^2) - 
    2*z3[6] + z3[4]*z3[6] + z3[6]^2 - 
    z3[2]*(-1 + 2*z3[4] + z3[3]*(-1 + z3[6]) + z3[6]), 
  y[1237] -> -2 - 3*z3[4] + z3[5], 
  y[1238] -> 1 + z3[4]^2 - z3[4]*(-2 + z3[6]), 
  y[1239] -> -2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[1240] -> -1 - z3[4]^2 + z3[4]*(-2 + z3[6]), 
  y[1241] -> 1 + z3[3]*(1 + z3[4])*(-1 + z3[6]) - z3[6] + z3[4]*(1 + z3[6]), 
  y[1242] -> 1 + 2*z3[4]^2 - 2*z3[6] + z3[6]^2 + 
    z3[3]*(-1 + z3[6])*(-1 + 2*z3[4] + z3[6]) - 
    z3[2]*(-1 + 2*z3[4] + z3[3]*(-1 + z3[6]) + z3[6]), 
  y[1243] -> 11 - 10*z3[5], y[1244] -> 16 - 18*z3[2] - 
    5*z3[4]*(-9 + 2*z3[5]) - 18*z3[6], 
  y[1245] -> 1 - z3[2] + 3*z3[4] - 2*z3[6], 
  y[1246] -> -1 + z3[2] - 3*z3[4] + 2*z3[6], 
  y[1247] -> -1 - 3*z3[4]^2 - z3[6] + 3*z3[4]*z3[6] - z3[6]^2, 
  y[1248] -> 1 + 3*z3[4]^2 + z3[6] - 3*z3[4]*z3[6] + z3[6]^2, 
  y[1249] -> 10*(-1 + z3[5]) + z3[4]*(9 - 9*z3[5] + 9*z3[6]), 
  y[1250] -> -9*z3[4]^2*(3 + z3[5]) + 2*(-8 + 9*z3[6]) + 
    2*z3[4]*(-31 + 5*z3[5] + 9*z3[6]), 
  y[1251] -> -4 - 3*z3[4]^3 + 3*z3[4]^2*(-3 + z3[6]) + 5*z3[6] - z3[6]^2 + 
    z3[4]*(-9 + z3[5]*(-1 + z3[6]) + 7*z3[6] - z3[6]^2), 
  y[1252] -> z3[2]*(-2 + z3[3]) - 3*z3[4] - 
    z3[3]*(-1 + z3[4]*(3 + z3[5]*(-2 + z3[6]) - z3[6]) + z3[6]^2), 
  y[1253] -> 1 + z3[6] + z3[6]^2 + z3[4]^2*(1 + z3[6]) - 
    z3[4]*(1 + z3[6] + z3[6]^2), y[1254] -> -1 - z3[6] - z3[6]^2 - 
    z3[4]^2*(1 + z3[6]) + z3[4]*(1 + z3[6] + z3[6]^2), 
  y[1255] -> z3[6]*(2 + (-2 + z3[3])*z3[6]) + 
    z3[4]*(2 + 4*z3[6] + (1 + z3[3])*z3[6]^2), 
  y[1256] -> 4 + 3*z3[4]^3 - 3*z3[4]^2*(-3 + z3[6]) - z3[2]^2*(-1 + z3[6]) - 
    5*z3[6] + z3[6]^2 + z3[4]*(9 + z3[5] - 7*z3[6] - z3[5]*z3[6] + z3[6]^2) - 
    z3[2]*(4 + 2*z3[4]^2 - 5*z3[6] + z3[6]^2 + 
      z3[4]*(5 + z3[5] - 3*z3[6] - z3[5]*z3[6])), y[1257] -> -3 + z3[6], 
  y[1258] -> z3[3] + z3[6], y[1259] -> 3*z3[3] + z3[6], 
  y[1260] -> -1 + 3*z3[6], y[1261] -> z3[3] + 3*z3[6], 
  y[1262] -> (-8*z3[4])/3 + 8*z3[6], 
  y[1263] -> z3[3] - 2*z3[6] - 2*z3[3]*z3[6], 
  y[1264] -> -z3[4]^2 + z3[3]*z3[4]*(-2 + 2*z3[2] + z3[4]) + 
    z3[3]^2*(-1 + z3[2] - z3[2]^2 + z3[4] - z3[2]*z3[4] + 5*z3[4]^2) + 
    z3[3]^3*(1 + z3[2]^2 + 3*z3[4] + 3*z3[4]^2 - z3[2]*(1 + 3*z3[4])), 
  y[1265] -> z3[3]^2*(-1 + z3[2] - 2*z3[4]) + z3[4] - 
    z3[3]*(-1 + z3[2] + z3[4]), y[1266] -> 2*z3[2]^3*z3[3] + 
    z3[2]*(-1 + z3[3] + 2*z3[3]^2)*z3[4] - (1 + z3[3])^2*z3[4]^2 - 
    z3[2]^2*(z3[3]^2 + 2*z3[4] + z3[3]*(-1 + 2*z3[4])), 
  y[1267] -> 8 + z3[3]*(11 + 6*z3[5]), 
  y[1268] -> 2 + z3[3]*(9 + 4*z3[5]) + z3[3]^2*(-3 + 12*z3[5] + 2*z3[5]^2), 
  y[1269] -> -2 + 4*z3[3] + z3[6], 
  y[1270] -> 21*z3[2]^3*z3[3] + 2*z3[2]*(-5 + 8*z3[3] + 13*z3[3]^2)*z3[4] - 
    12*(1 + z3[3])^2*z3[4]^2 - z3[2]^2*(14*z3[3]^2 + 21*z3[4] + 
      z3[3]*(-10 + 21*z3[4])), y[1271] -> -1 + (-2 + z3[3])*z3[6] + 
    3*z3[6]^2, y[1272] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4, 
  y[1273] -> 8 + 3*z3[4] + 3*z3[6] + z3[3]*(8 + 3*z3[4] - 3*z3[5] + 3*z3[6]), 
  y[1274] -> 1 + 6*z3[3]^2 - z3[6] + z3[3]*(-8 + 5*z3[6]), 
  y[1275] -> 2 + 2*z3[6] + 3*z3[6]^2 + z3[3]*(-1 + 6*z3[5] + 11*z3[6]), 
  y[1276] -> z3[6]*(-13 + 3*z3[6]) + z3[3]*(-21 + 10*z3[5] + 5*z3[6]) + 
    z3[5]*(-2 + 6*z3[6] - 3*z3[6]^2), 
  y[1277] -> 1 - 13*z3[6] + 12*z3[6]^2 + 2*z3[3]^2*z3[6]*(1 + 6*z3[6]) + 
    z3[3]*(-2 - 11*z3[6] + 24*z3[6]^2), 
  y[1278] -> -1 - z3[6] - z3[6]^2 - z3[6]^3 + z3[6]^4 + 
    z3[3]*(-1 + z3[6]^2 + 2*z3[6]^3), 
  y[1279] -> -3 + z3[6]^5 + z3[2]*(3 + 3*z3[6] + 3*z3[6]^2 + 3*z3[6]^3 - 
      2*z3[6]^4), y[1280] -> z3[4]^4 - (-2 + z3[3])*z3[4]^2*z3[6]*
     (-2 + 5*z3[6]) + z3[4]^3*(1 + (-5 + z3[3])*z3[6]) + 
    z3[6]^3*(-4 - 4*z3[3]^2 + 5*z3[6] - 2*z3[3]*(-6 + 5*z3[6])) + 
    z3[4]*z3[6]^2*(6 + z3[3]^2 - 10*z3[6] + 2*z3[3]*(-4 + 5*z3[6])), 
  y[1281] -> 9*z3[4] + (-1 + z3[5])*(-1 + z3[6])^2 + 
    z3[3]*(14 + 9*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 5*z3[6] - 
      z3[5]*(6 - 7*z3[6] + z3[6]^2)), 
  y[1282] -> z3[6]*(-7 + 5*z3[6]) + z3[3]*(-18 + 17*z3[6] - 2*z3[6]^2 + 
      2*z3[5]*(3 - 3*z3[6] + z3[6]^2)), 
  y[1283] -> 3*z3[4]^3 + 4*z3[4]^2*(5 + 3*z3[6]) + 
    z3[4]*z3[6]*(-1 + 12*z3[6]) + z3[6]*(1 - 13*z3[6] + 12*z3[6]^2) + 
    z3[3]^2*(3*z3[4]^3 + 4*z3[4]^2*(2 + 3*z3[6]) + 2*z3[6]^2*(1 + 6*z3[6]) + 
      z3[4]*(5 + 14*z3[6] + 12*z3[6]^2)) + 
    z3[3]*(6*z3[4]^3 + 4*z3[4]^2*(7 + 6*z3[6]) + 
      z3[6]*(-2 - 11*z3[6] + 24*z3[6]^2) + 
      z3[4]*(20 + 13*z3[6] + 24*z3[6]^2)), 
  y[1284] -> z3[6]*(-23 + 8*z3[5]*(-1 + z3[6])^2 + 37*z3[6] - 8*z3[6]^2) + 
    z3[3]*(-14 + 2*z3[5]^2*(-1 + z3[6])^3 + 49*z3[6] - 17*z3[6]^2 + 
      2*z3[6]^3 + z3[5]*(10 - 34*z3[6] + 23*z3[6]^2 - 4*z3[6]^3)), 
  y[1285] -> 2*z3[2]^4*z3[3]^2*z3[4]^2 + z3[4]^5 - 
    z3[2]^3*z3[3]*z3[4]^2*(z3[3] + z3[3]^2 + 4*z3[4] + 6*z3[3]*z3[4]) + 
    z3[2]^2*(1 + z3[3])*z3[4]^2*(2*z3[4]^2 + 2*z3[3]*z3[4]*(1 + 3*z3[4]) + 
      z3[3]^2*(1 + 4*z3[4])) - z3[2]*(1 + z3[3])*z3[4]^2*
     (z3[4]^2*(1 + 2*z3[4]) + 2*z3[3]*z3[4]*(1 + 3*z3[4] + z3[4]^2) + 
      z3[3]^2*(1 + 4*z3[4] + 6*z3[4]^2)) + z3[4]^5*z3[6] + z3[6]^2 - 
    z3[4]*z3[6]^2 + z3[4]^2*z3[6]^2 - z3[4]^3*z3[6]^2 + z3[4]^4*z3[6]^2 - 
    4*z3[6]^3 + 3*z3[4]*z3[6]^3 - 2*z3[4]^2*z3[6]^3 + z3[4]^3*z3[6]^3 + 
    6*z3[6]^4 - 3*z3[4]*z3[6]^4 + z3[4]^2*z3[6]^4 - 4*z3[6]^5 + 
    z3[4]*z3[6]^5 + z3[6]^6 + z3[3]*(z3[4]^3*z3[6]^2*(-1 + 3*z3[6]) + 
      z3[4]*(-1 + z3[6])^2*z3[6]^2*(-1 + 3*z3[6]) + (-1 + z3[6])^3*z3[6]^2*
       (-1 + 3*z3[6]) + z3[4]^5*(5 + 3*z3[6]) + z3[4]^2*z3[6]^2*
       (1 - 4*z3[6] + 3*z3[6]^2) + z3[4]^4*(2 + 2*z3[6] + 3*z3[6]^2)) + 
    z3[3]^3*(z3[4]^2*z3[6]^4 + z3[4]*(-1 + z3[6])*z3[6]^4 + 
      (-1 + z3[6])^2*z3[6]^4 + z3[4]^5*(3 + z3[6]) + 
      z3[4]^4*(3 + 2*z3[6] + z3[6]^2) + z3[4]^3*(1 + z3[6] + z3[6]^2 + 
        z3[6]^3)) + z3[3]^2*(z3[4]^2*z3[6]^3*(-2 + 3*z3[6]) + 
      (-1 + z3[6])^2*z3[6]^3*(-2 + 3*z3[6]) + z3[4]^5*(7 + 3*z3[6]) + 
      z3[4]*z3[6]^3*(2 - 5*z3[6] + 3*z3[6]^2) + 
      z3[4]^4*(5 + 4*z3[6] + 3*z3[6]^2) + z3[4]^3*(1 + z3[6] + z3[6]^2 + 
        3*z3[6]^3)), y[1286] -> z3[4]^3*z3[6]^2 + 
    z3[4]^2*(-1 + z3[6])*z3[6]^2 + z3[4]*(-1 + z3[6])^2*z3[6]^2 + 
    (-1 + z3[6])^3*z3[6]^2 + z3[4]^4*(2 + z3[6]) + 
    z3[3]^3*z3[6]*(z3[4]^4 + z3[4]*z3[6]^3 + (-1 + z3[6])*z3[6]^3 + 
      z3[4]^3*(2 + z3[6]) + z3[4]^2*(1 + z3[6] + z3[6]^2)) + 
    z3[3]*(z3[4]^2*z3[6]^2*(-1 + 3*z3[6]) + (-1 + z3[6])^2*z3[6]^2*
       (-1 + 3*z3[6]) + z3[4]^4*(4 + 3*z3[6]) + z3[4]*z3[6]^2*
       (1 - 4*z3[6] + 3*z3[6]^2) + z3[4]^3*(4 + 2*z3[6] + 3*z3[6]^2)) + 
    z3[3]^2*(z3[4]*z3[6]^3*(-2 + 3*z3[6]) + z3[4]^4*(2 + 3*z3[6]) + 
      z3[6]^3*(2 - 5*z3[6] + 3*z3[6]^2) + z3[4]^3*(4 + 4*z3[6] + 3*z3[6]^2) + 
      z3[4]^2*(2 + z3[6] + z3[6]^2 + 3*z3[6]^3)), 
  y[1287] -> -21*z3[2]^3*z3[3]*z3[4] + 11*z3[4]^3 + 
    z3[2]^2*z3[4]*(14*z3[3]^2 + 21*z3[4] + z3[3]*(11 + 42*z3[4])) - 
    z3[2]*z3[4]*(2*z3[3]^2*(7 + 20*z3[4]) + z3[4]*(11 + 21*z3[4]) + 
      z3[3]*(11 + 48*z3[4] + 21*z3[4]^2)) - z3[6] + z3[4]*z3[6] - 
    z3[4]^2*z3[6] + 12*z3[4]^3*z3[6] + 14*z3[6]^2 - 13*z3[4]*z3[6]^2 + 
    12*z3[4]^2*z3[6]^2 - 25*z3[6]^3 + 12*z3[4]*z3[6]^3 + 12*z3[6]^4 + 
    2*z3[3]^2*(z3[4]*z3[6]^2*(1 + 6*z3[6]) + z3[4]^3*(13 + 6*z3[6]) + 
      z3[6]^2*(-1 - 5*z3[6] + 6*z3[6]^2) + 
      z3[4]^2*(7 + 7*z3[6] + 6*z3[6]^2)) + 
    z3[3]*(z3[4]^3*(37 + 24*z3[6]) + z3[4]*z3[6]*(-2 - 11*z3[6] + 
        24*z3[6]^2) + z3[4]^2*(11 + 13*z3[6] + 24*z3[6]^2) + 
      z3[6]*(2 + 9*z3[6] - 35*z3[6]^2 + 24*z3[6]^3)), 
  y[1288] -> 4*(-1 + z3[5])*(-1 + z3[6]) - 
    4*z3[4]*(-3 + z3[5] - 7*z3[6] + 9*z3[6]^2) + 
    4*z3[3]*(5 + 9*z3[6] - 9*z3[6]^2 - z3[5]*(3 + 2*z3[6]) + 
      z3[4]*(6 + z3[5] + 5*z3[6] + 6*z3[5]*z3[6] - 18*z3[6]^2)) - 
    4*z3[3]^2*(-14 + 5*z3[5]^2 + z3[5]*(4 - 6*z3[6]) + 2*z3[6] + 9*z3[6]^2 + 
      z3[4]*(-6 + 3*z3[5]^2 + 2*z3[6] + 9*z3[6]^2 - 2*z3[5]*(1 + 3*z3[6]))), 
  y[1289] -> -1 + 9*z3[4] + z3[5] + 2*z3[6] - 2*z3[5]*z3[6] - z3[6]^2 + 
    z3[5]*z3[6]^2 + z3[2]^2*z3[3]*(15 + z3[5]^2*(-1 + z3[6])^2 - 7*z3[6] + 
      z3[6]^2 + z3[5]*(-7 + 9*z3[6] - 2*z3[6]^2)) + 
    z3[3]*(14 + 9*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 5*z3[6] - 
      z3[5]*(6 - 7*z3[6] + z3[6]^2)) - 
    z3[2]*(9*z3[4] + (-1 + z3[5])*(-1 + z3[6])^2 + 
      z3[3]*(14 + 9*z3[4] + z3[5]^2*(-1 + z3[6])^2 - 5*z3[6] - 
        z3[5]*(6 - 7*z3[6] + z3[6]^2))), 
  y[1290] -> 2 + 2*z3[6] + 2*z3[6]^2 - 6*z3[6]^3 + 7*z3[6]^4 + 
    z3[3]*(3 - 5*z3[6] - 11*z3[6]^2 + 27*z3[6]^3 - 5*z3[6]^4 + 
      2*z3[5]*(2 + 3*z3[6] + 3*z3[6]^2 - 3*z3[6]^3 + z3[6]^4) + 
      2*z3[2]*(1 + 2*z3[6] - 9*z3[6]^2 + (25 - 8*z3[5])*z3[6]^3 + 
        4*(-1 + z3[5])*z3[6]^4)) + z3[3]^2*(-9 + 2*z3[5]^2 - 7*z3[6] - 
      13*z3[6]^2 + 13*z3[6]^3 - 2*z3[6]^4 + 
      2*z3[5]*(6 + 3*z3[6] + 3*z3[6]^2 - 3*z3[6]^3 + z3[6]^4) + 
      z3[2]*(6 - 7*z3[6] + 90*z3[6]^2 - 23*z3[6]^3 + 2*z3[6]^4 + 
        z3[5]*(7 + 19*z3[6] - 69*z3[6]^2 + 31*z3[6]^3 - 4*z3[6]^4) + 
        2*z3[5]^2*(-4 - 4*z3[6] + 6*z3[6]^2 - 4*z3[6]^3 + z3[6]^4))), 
  y[1291] -> -(z3[3]*(11 + 6*z3[5] + 6*z3[6] + 6*z3[6]^2 + 6*z3[6]^3 + 
       4*z3[6]^4)) - 2*(4 + 3*z3[6] + 3*z3[6]^2 + 3*z3[6]^3 - 3*z3[6]^4 + 
      z3[6]^5) + z3[2]*(2 + 2*z3[6] + 2*z3[6]^2 - 6*z3[6]^3 + 7*z3[6]^4 + 
      z3[3]*(-7 - 13*z3[6] - 19*z3[6]^2 + 27*z3[6]^3 - 2*z3[6]^4 + 
        2*z3[5]*(6 + 6*z3[6] + 6*z3[6]^2 - 4*z3[6]^3 + z3[6]^4))), 
  y[1292] -> 3 + 3*z3[4] - 32*z3[4]^2 - 2*z3[4]^3 - z3[5] - 3*z3[4]*z3[5] + 
    z3[6] + 53*z3[4]*z3[6] + 8*z3[4]^2*z3[6] + 3*z3[5]*z3[6] - 
    2*z3[4]*z3[5]*z3[6] - 20*z3[6]^2 - 46*z3[4]*z3[6]^2 + 2*z3[5]*z3[6]^2 + 
    13*z3[4]*z3[5]*z3[6]^2 + 47*z3[6]^3 + 8*z3[4]*z3[6]^3 - 
    13*z3[5]*z3[6]^3 - 8*z3[4]*z3[5]*z3[6]^3 - 8*z3[6]^4 + 8*z3[5]*z3[6]^4 + 
    3*z3[2]^3*z3[3]*(15 + z3[5]^2*(-1 + z3[6])^2 - 7*z3[6] + z3[6]^2 + 
      z3[5]*(-7 + 9*z3[6] - 2*z3[6]^2)) + 
    z3[3]^2*(13 + 12*z3[4]^2*(-3 + z3[5]) - 2*z3[6] + 50*z3[6]^2 - 
      19*z3[6]^3 + 2*z3[6]^4 + z3[5]*(2 + 12*z3[6] - 40*z3[6]^2 + 
        25*z3[6]^3 - 4*z3[6]^4) + z3[5]^2*(-5 - 2*z3[6] + 6*z3[6]^2 - 
        6*z3[6]^3 + 2*z3[6]^4) - z3[4]*(1 + 10*z3[6] - 17*z3[6]^2 + 
        2*z3[6]^3 + z3[5]^2*(1 + 6*z3[6] - 6*z3[6]^2 + 2*z3[6]^3) - 
        z3[5]*(2 + 28*z3[6] - 23*z3[6]^2 + 4*z3[6]^3))) + 
    z3[3]*(6 + 2*z3[4]^2*(-33 + 6*z3[5] - z3[6]) + 11*z3[6] + 
      2*z3[5]^2*(-1 + z3[6])^3*z3[6] + 50*z3[6]^2 + 8*z3[6]^3 - 6*z3[6]^4 + 
      z3[5]*(3 + 6*z3[6] - 38*z3[6]^2 + 12*z3[6]^3 + 4*z3[6]^4) - 
      z3[4]*(1 + 2*z3[5]^2*(-1 + z3[6])^3 - 33*z3[6] + 9*z3[6]^2 - 
        6*z3[6]^3 + z3[5]*(1 - 26*z3[6] + 10*z3[6]^2 + 4*z3[6]^3))) - 
    z3[2]^2*(3*(9*z3[4] + (-1 + z3[5])*(-1 + z3[6])^2) + 
      z3[3]^2*(63 + 2*z3[5]^3*(-1 + z3[6])^3 - 52*z3[6] + 17*z3[6]^2 - 
        2*z3[6]^3 - z3[5]^2*(-1 + z3[6])^2*(-17 + 6*z3[6]) + 
        z3[5]*(-52 + 86*z3[6] - 40*z3[6]^2 + 6*z3[6]^3)) + 
      z3[3]*(27 + 52*z3[4] + 38*z3[6] + 8*z3[5]^2*(-1 + z3[6])^2*z3[6] - 
        43*z3[6]^2 + 8*z3[6]^3 - z3[5]*(3 + 40*z3[6] - 59*z3[6]^2 + 
          16*z3[6]^3))) + z3[2]*(-3 + 21*z3[4] + 25*z3[4]^2 + 3*z3[5] + 
      3*z3[4]*z3[5] + z3[6] + 12*z3[4]*z3[6] - z3[5]*z3[6] - 
      6*z3[4]*z3[5]*z3[6] + 7*z3[6]^2 - 3*z3[4]*z3[6]^2 - 7*z3[5]*z3[6]^2 + 
      3*z3[4]*z3[5]*z3[6]^2 - 5*z3[6]^3 + 5*z3[5]*z3[6]^3 + 
      z3[3]^2*(8 - 18*z3[4]^2*(-1 + z3[5]) - 2*z3[5]^3*(-1 + z3[6])^3 + 
        74*z3[6] - 51*z3[6]^2 + 6*z3[6]^3 + z3[5]^2*(-1 + 52*z3[6] - 
          41*z3[6]^2 + 10*z3[6]^3) - z3[5]*(9 + 130*z3[6] - 86*z3[6]^2 + 
          14*z3[6]^3) + z3[4]*(119 + 15*z3[5]^2 + 6*z3[6] - 
          6*z3[5]*(14 + z3[6]))) + z3[3]*(1 - 9*z3[4]^2*(-5 + 2*z3[5]) - 
        47*z3[6] + 70*z3[6]^2 - 19*z3[6]^3 + z3[5]^2*(-4 + 4*z3[6] + 
          7*z3[6]^2 - 6*z3[6]^3) + z3[5]*(3 - 8*z3[6] - 44*z3[6]^2 + 
          25*z3[6]^3) + z3[4]*(133 + 10*z3[6] - 3*z3[6]^2 + 
          3*z3[5]*(-17 - 4*z3[6] + z3[6]^2)))), y[1293] -> -19/36 - z3[4]/2, 
  y[1294] -> 19/36 + z3[4]/2, y[1295] -> -3 + 2*z3[4] + 
    z3[3]*(-5 + 2*z3[4] + z3[5]), 
  y[1296] -> -3 + z3[4] + z3[2]*(-1 + z3[3]*(-3 + z3[5])) + 
    z3[3]*(-7 + z3[4] + 2*z3[5]), 
  y[1297] -> 4345*z3[2]^2 + z3[2]*(9374 - 5029*z3[6]) + 
    z3[5]*(5029*z3[2] + 1332*(1 + z3[3])*(-1 + z3[6]))*(-1 + z3[6]) - 
    1332*(1 + z3[3])*(-1 + z3[6])^2, 
  y[1298] -> -3049 + z3[2]*(-5713 + 5029*z3[5]) + 1332*z3[5]*(-1 + z3[6]) - 
    1332*z3[6], y[1299] -> 1/2 + z3[4] - z3[6]/2, 
  y[1300] -> -1 - 2*z3[4] + z3[2]*(1 + z3[4] - z3[6]) + z3[6], 
  y[1301] -> 1 + z3[4]*z3[5], y[1302] -> 2 - 2*z3[4] + z3[4]^2 + 
    z3[3]*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) - 2*z3[6], 
  y[1303] -> -1 + z3[6] + z3[3]*(-3 - z3[2] + z3[6]), 
  y[1304] -> 1 + z3[4]^2 + z3[4]*(z3[5] - z3[6]) + 
    z3[2]*(-1 - z3[4] + z3[6]), y[1305] -> 1 + z3[4] - z3[2]^2*(-1 + z3[6]) - 
    z3[6] + z3[2]*(-1 - z3[4] + z3[6]), 
  y[1306] -> -1 + z3[4] + z3[6] + z3[3]*(-3 - z3[2] + 2*z3[4] + z3[6]), 
  y[1307] -> 2*(-1 + z3[6]) + z3[3]*(-3 + 2*z3[6]), 
  y[1308] -> 3*(-1 + z3[6]) + z3[3]*(-5 + z3[5] + 3*z3[6]), 
  y[1309] -> -5677*z3[2] - 1332*(-2 + z3[4] + z3[6] + 
      z3[3]*(-1 + z3[4] + z3[6])) + 
    z3[5]*(5029*z3[2] + 1332*(1 + z3[3])*(-1 + z3[4] + z3[6])), 
  y[1310] -> z3[2]^2*z3[3]*(-2 + z3[5]) + 
    3*(-1 + z3[6] + z3[3]*(-3 + z3[5] + z3[6])) + 
    z3[2]*(-1 + z3[6] + z3[3]*(-7 + 3*z3[5] + z3[6])), 
  y[1311] -> 5*(-1 + z3[4]) + z3[3]*(-11 + 4*z3[4] + 3*z3[5]), 
  y[1312] -> z3[2]*(-6 + z3[3]*(-7 + 3*z3[5])) + 
    2*(-5 + 2*z3[4] + z3[3]*(-8 + z3[4] + 3*z3[5])), 
  y[1313] -> 1 + 1/(z3[2]^2*(-1 + z3[5])) + 
    (1/(z3[2]*z3[3]) + (1 + z3[2]^(-1))/(1 + z3[4] - z3[6]))/
     (z3[4]*(-1 + z3[5])), y[1314] -> 1/((1 + z3[2])*z3[3]*z3[4]) + 
    (z3[4]^(-1) + (1 + z3[4] - z3[6])^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])) + 
      1/(z3[3]*z3[4]*(1 + z3[4] - z3[6])))/z3[2], 
  y[1315] -> (1 + (-1 + z3[5])^(-1))/(1 + z3[2]) + 
    1/(z3[2]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[1316] -> 4 - 4*z3[4] + 2*z3[4]^2 + z3[3]*(5 - 5*z3[4] + 2*z3[4]^2 - 
      3*z3[6]) - 3*z3[6], y[1317] -> -1 - z3[2], 
  y[1318] -> 1/(z3[2]*(-1 + z3[5])) + (1 + z3[2]^(-1))/(z3[2] - z3[4]*z3[5]), 
  y[1319] -> 5 + z3[3]*(11 - 3*z3[5] - 6*z3[6]) - 7*z3[6], 
  y[1320] -> -2 - 2*z3[2] + z3[6], y[1321] -> 1 + z3[4]*(3 + z3[5]) - z3[6], 
  y[1322] -> -z3[5] + z3[5]^2 + z3[6], 
  y[1323] -> z3[4]*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6])) + 
    (1 - z3[5] + z3[5]^2)*z3[6], 
  y[1324] -> 9 + z3[2]^2*(2 + z3[3]*(5 - 3*z3[5])) + 
    z3[2]*(7 + z3[3]*(17 - 9*z3[5] - 2*z3[6]) - 5*z3[6]) - 11*z3[6] - 
    3*z3[3]*(-7 + 3*z3[5] + 2*z3[6]), 
  y[1325] -> -4 + 3*z3[6] + z3[3]*(-5 + 3*z3[6]), 
  y[1326] -> -2 + z3[5]^3 - z3[5]*(-2 + z3[6]) + z3[5]^2*(-2 + z3[6]) - 
    z3[4]*(1 + z3[5]*z3[6]), y[1327] -> -(z3[4]^4*(1 + z3[5])) + 
    z3[4]*(-((-1 + z3[5])*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))) + 
      z3[2]^2*(-1 + z3[6]) + z3[2]*(-1 + z3[6])^2) - 
    z3[5]*(2 + z3[5]^2 + z3[5]*(-2 + z3[6]))*z3[6] + 
    z3[4]^3*(-2 + 3*z3[2] - z3[5]^2 + 2*z3[6] + z3[5]*z3[6]) - 
    z3[4]^2*(z3[2]^2 + 2*z3[5] - 2*z3[5]^2 + z3[5]^3 + 4*z3[2]*(-1 + z3[6]) + 
      (-2 + z3[6])*z3[6]), y[1328] -> 2 - 2*z3[4]^3 + 
    z3[4]*(3 + z3[5]^2 - 3*z3[6]) + z3[5]*z3[6] + 
    z3[4]^2*(3 + 2*z3[5] + 2*z3[6]) + 2*z3[2]*(-1 + z3[4]^2 + z3[6] - 
      z3[4]*(2 + z3[6])), y[1329] -> 6 + z3[2]^2*(1 + 3*z3[3]) - 5*z3[4] + 
    z3[4]^2 + z3[3]*(10 - 7*z3[4] + z3[4]^2 - 3*z3[6]) - 3*z3[6] - 
    z3[2]*(-4 + 2*z3[4] + z3[6] + z3[3]*(-9 + 3*z3[4] + z3[6])), 
  y[1330] -> -(z3[4]^3*z3[5]) + (-1 + z3[5] - z3[5]^2)*z3[6] + 
    z3[4]^2*(-1 + z3[2] - z3[5]^2 + z3[5]*(1 + z3[6])) + 
    z3[4]*(z3[2] - z3[2]*z3[6] - (-1 + z3[5])*(1 - 2*z3[5] + z3[5]^2 + 
        z3[6])), y[1331] -> -(z3[2]^3*z3[3]) + 
    z3[3]*(-10 + 12*z3[6] - 3*z3[6]^2) - 3*(2 - 3*z3[6] + z3[6]^2) + 
    z3[2]^2*(-1 + z3[6] + z3[3]*(-5 + 2*z3[6])) - 
    z3[2]*(4 - 5*z3[6] + z3[6]^2 + z3[3]*(10 - 8*z3[6] + z3[6]^2)), 
  y[1332] -> z3[5]*(2 + z3[5]^2 + z3[5]*(-2 + z3[6]))*z3[6] + 
    z3[4]*(1 + z3[5]^4 + 2*z3[5]*(-2 + z3[6]) + 2*z3[5]^3*(-2 + z3[6]) + 
      z3[5]^2*(6 - 3*z3[6] + z3[6]^2)), 
  y[1333] -> z3[2]^(-2) + (1/(z3[2]*z3[3]) + (1 + z3[2]^(-1))/
       (1 + z3[4] - z3[6]))/z3[4], 
  y[1334] -> (1/((1 + z3[2])*z3[3]*z3[4]) + 
      (z3[4]^(-1) + (1 + z3[4] - z3[6])^(-1) + 
        1/(z3[2]*(1 + z3[4] - z3[6])) + 1/(z3[3]*z3[4]*(1 + z3[4] - z3[6])))/
       z3[2])/(-1 + z3[5]) + (z3[4] - z3[6])^(-1), 
  y[1335] -> -8 + 23*z3[4] - 12*z3[6], y[1336] -> 8 - 23*z3[4] + 12*z3[6], 
  y[1337] -> -19 - 32*z3[3]*(3 + z3[2] - z3[6]) + 64*z3[6], 
  y[1338] -> -38 + 38*z3[4] - 45*z3[4]^2 - 
    32*z3[3]*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) + 83*z3[6], 
  y[1339] -> 1 + (-1 + z3[5])*z3[6], 
  y[1340] -> (-2 + z3[5])*z3[6] + z3[3]*(-1 + z3[5])*(z3[4] + z3[6]), 
  y[1341] -> -38 + 83*z3[6] + 32*z3[3]*(-3 + 2*z3[6]), 
  y[1342] -> -19 + 12*z3[4]^2 - 32*z3[3]*(3 + z3[2] - 2*z3[4] - z3[6]) + 
    64*z3[6] - 3*z3[4]*(-15 + 4*z3[2] + 2*z3[6]), 
  y[1343] -> -2*z3[4]^2 + z3[4]^3 - 2*z3[4]*(-1 + z3[6]) - 2*(-1 + z3[6])^2 + 
    z3[3]*(-3 - 3*z3[4]^2 + z3[4]^3 + z3[4]*(3 - 2*z3[6]) + 5*z3[6] - 
      2*z3[6]^2), y[1344] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
    z3[3]*(3 + 2*z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2 - 
      z3[2]*(-1 + z3[4] + z3[6])), 
  y[1345] -> -(z3[2]^2*(z3[4] + z3[3]*(-1 + z3[6]))) + 
    z3[4]*z3[6]*(z3[3] - z3[3]*z3[5] - (-2 + z3[5])*z3[6]) + 
    z3[4]^2*(1 + z3[3] + (-1 + z3[5])*z3[6]) - 
    z3[6]*(1 + z3[3] - z3[6] + z3[6]^2) - 
    z3[2]*(z3[4] + z3[4]^2*(-1 + z3[3]*(-1 + z3[5])^2) - 
      z3[6]*(-1 + 2*z3[3]*(-1 + z3[5]) + z3[6]) + 
      z3[3]*z3[4]*(2 - (3 - 3*z3[5] + z3[5]^2)*z3[6])), 
  y[1346] -> z3[4]^(-1) + (1 + z3[3]^(-1))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[1347] -> (1 + z3[3]^(-1))/(z3[2]*(-1 + z3[5])) + 
    (1 + 1/(z3[4]*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[1348] -> -4 - z3[2]*z3[3] + (1 + z3[3])*z3[4], 
  y[1349] -> -1 - z3[2]*z3[3] + (1 + z3[3])*z3[4], 
  y[1350] -> 3 - 2*z3[4] - z3[3]*(-5 + 2*z3[4] + z3[5]), 
  y[1351] -> 3 + z3[2] - z3[4] - z3[2]*z3[3]*(-3 + z3[5]) - 
    z3[3]*(-7 + z3[4] + 2*z3[5]), y[1352] -> 9 + 56*z3[4] - 8*z3[6], 
  y[1353] -> -9 - 56*z3[4] + 8*z3[6], 
  y[1354] -> 3*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[1355] -> 3*z3[4]^2 - z3[2]*(3*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2) + z3[2]^2*(1 + z3[4] - z3[6])^2 - 
    3*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[1356] -> z3[4] + z3[2]*(1 + (3*z3[4])/2 - z3[6]), 
  y[1357] -> -1 - z3[4]*z3[5], 
  y[1358] -> 1 - z3[4] + z3[3]*(3 + z3[2] - 2*z3[4] - z3[6]) - z3[6], 
  y[1359] -> 1 + z3[3]*(3 + z3[2] - z3[6]) - z3[6], 
  y[1360] -> 1 + z3[4] + z3[2]^2*(2 + (3*z3[4])/2 - 2*z3[6]) - z3[6] + 
    z3[2]*(-1 - z3[4] + z3[6]), 
  y[1361] -> 1 + z3[4] + z3[2]^2*(1 + z3[4] - z3[6]) + z3[2]^3*(-1 + z3[6]) - 
    z3[6] + z3[2]*(-1 - z3[4] + z3[6]), 
  y[1362] -> -86 + z3[2]*(-44 + 47*z3[5]) + 27*z3[6] - 
    3*z3[5]*(-5 + 9*z3[6]), y[1363] -> 50*z3[2]^2 + 
    z3[2]*(97 + 47*z3[5]*(-1 + z3[6]) - 47*z3[6]) - 
    3*(1 + z3[3])*(-1 + z3[5])*(5 - 14*z3[6] + 9*z3[6]^2), 
  y[1364] -> -83*z3[2] + 3*(-10 + 9*z3[4] + 9*z3[6] + 
      z3[3]*(-5 + 9*z3[4] + 9*z3[6])) + 
    z3[5]*(47*z3[2] - 3*(1 + z3[3])*(-5 + 9*z3[4] + 9*z3[6])), 
  y[1365] -> 2 - 2*z3[4] - 3*z3[2]*(-3 + z3[5]), 
  y[1366] -> 7/6 + z3[3] - (17*z3[4])/12, 
  y[1367] -> -7/6 + (5*z3[4])/12 - z3[3]*(1 + z3[4]), 
  y[1368] -> -((1 + z3[2]^(-1))/(z3[3]*(z3[2] - z3[4]*z3[5]))) - 
    1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[1369] -> 1/(z3[2]*z3[4]) + (1 + z3[2]^(-1))/(z3[3]*(z3[2] - z3[4]*z3[5])*
      (1 + z3[4] - z3[6])), y[1370] -> 1 + z3[2] - z3[2]*z3[5], 
  y[1371] -> 13 + 6*z3[3] - 4*z3[4], y[1372] -> -9 - 6*z3[3] + 7*z3[4], 
  y[1373] -> 9 - z3[4] + 6*z3[3]*(1 + z3[4]), 
  y[1374] -> -5 - z3[4]*(4 + z3[5]) - z3[6], 
  y[1375] -> 2 + z3[3] + z3[3]*z3[4] - z3[5]/2 - z3[6]/2, 
  y[1376] -> -11 - 6*z3[3] + 4*z3[4], 
  y[1377] -> -6 + z3[4] - 6*z3[3]*(1 + z3[4]), 
  y[1378] -> 6 - 6*z3[4] + z3[3]*(6 - z3[2] + z3[4]), 
  y[1379] -> z3[5] - z3[5]^2 - z3[6], 
  y[1380] -> -1 - z3[4]*(3 + z3[5]) + z3[6], 
  y[1381] -> -(z3[4]*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))) + 
    (-1 + z3[5] - z3[5]^2)*z3[6], y[1382] -> 2 - 9*z3[6] + 7*z3[6]^2, 
  y[1383] -> 1 + z3[2]*(1 + z3[6]), y[1384] -> -15 - 4*z3[4]^2 + 8*z3[6] + 
    7*z3[6]^2 + z3[4]*(-14 + 5*z3[5]*(-1 + z3[6]) + 3*z3[6]), 
  y[1385] -> z3[6] - z3[2]*z3[6] + z3[2]^2*(-2 + 6*z3[6]), 
  y[1386] -> 5 - 6*z3[2]^3 + z3[4]*(4 + z3[5]) + z3[6] - 
    z3[2]*(5 + z3[4]*(4 + z3[5]) + z3[6]) + 
    z3[2]^2*(2 + 4*z3[4]*z3[5] + 6*z3[6]), 
  y[1387] -> (3 - 9*z3[3])*z3[4]^2 + z3[4]*(19 + z3[3]*(-10 + z3[6]) - 
      11*z3[6]) - (-1 + z3[6])*(29 + z3[5]*(-5 + z3[3]*(-1 + z3[6])) - 
      (4 + z3[3])*z3[6]), y[1388] -> 2 - z3[5]^3 + z3[5]*(-2 + z3[6]) - 
    z3[5]^2*(-2 + z3[6]) + z3[4]*(1 + z3[5]*z3[6]), 
  y[1389] -> z3[4]^4*(1 + z3[5]) + 
    z3[4]*((-1 + z3[5])*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6])) - 
      z3[2]^2*(-1 + z3[6]) - z3[2]*(-1 + z3[6])^2) + 
    z3[5]*(2 + z3[5]^2 + z3[5]*(-2 + z3[6]))*z3[6] + 
    z3[4]^3*(2 - 3*z3[2] + z3[5]^2 - 2*z3[6] - z3[5]*z3[6]) + 
    z3[4]^2*(z3[2]^2 + 2*z3[5] - 2*z3[5]^2 + z3[5]^3 + 4*z3[2]*(-1 + z3[6]) + 
      (-2 + z3[6])*z3[6]), y[1390] -> -2 + 9*z3[6] - 7*z3[6]^2 + 
    z3[2]^2*(-2 + 9*z3[6] - 7*z3[6]^2) + z3[2]*(2 - 9*z3[6] + 7*z3[6]^2) + 
    z3[2]^3*(2 - 13*z3[6] + 11*z3[6]^2), 
  y[1391] -> 2 + z3[4]^2 + z3[4]*(-2 + z3[5]*(-1 + z3[6]) - z3[6])*
     (-1 + z3[6]) - z3[2]^5*(-1 + z3[6])^2 - 3*z3[6] + z3[6]^3 + 
    z3[2]^4*(-1 + z3[6])*(-2 + z3[4]*(-1 + z3[5]*(-1 + z3[6]) - z3[6]) + 
      z3[6] + z3[6]^2) - z3[2]*(2 + z3[4]^2 + 
      z3[4]*(-2 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6]) - 3*z3[6] + 
      z3[6]^3) + z3[2]^2*(2 + z3[4]^2 + z3[4]*(-2 + z3[5]*(-1 + z3[6]) - 
        z3[6])*(-1 + z3[6]) - 3*z3[6] + z3[6]^3) - 
    z3[2]^3*(2 + z3[4]^2 + z3[4]*(-2 + z3[5]*(-1 + z3[6]) - z3[6])*
       (-1 + z3[6]) - 3*z3[6] + z3[6]^3), 
  y[1392] -> -2 + 2*z3[4]^3 - z3[4]*(3 + z3[5]^2 - 3*z3[6]) - z3[5]*z3[6] - 
    z3[4]^2*(3 + 2*z3[5] + 2*z3[6]) - 2*z3[2]*(-1 + z3[4]^2 + z3[6] - 
      z3[4]*(2 + z3[6])), y[1393] -> z3[4]^3*z3[5] + 
    (1 - z3[5] + z3[5]^2)*z3[6] - z3[4]^2*(-1 + z3[2] + z3[5] - z3[5]^2 + 
      z3[5]*z3[6]) + z3[4]*(z3[2]*(-1 + z3[6]) + 
      (-1 + z3[5])*(1 - 2*z3[5] + z3[5]^2 + z3[6])), 
  y[1394] -> 15 + 4*z3[4]^2 + z3[4]*(14 - 5*z3[5]*(-1 + z3[6]) - 3*z3[6]) - 
    12*z3[2]^4*(-1 + z3[6]) - 8*z3[6] - 7*z3[6]^2 + 
    z3[2]^2*(15 + 4*z3[4]^2 + z3[4]*(14 - 5*z3[5]*(-1 + z3[6]) - 3*z3[6]) - 
      8*z3[6] - 7*z3[6]^2) + 
    z3[2]^3*(-15 + z3[4]*(-7 + 9*z3[5]*(-1 + z3[6]) - 5*z3[6]) + 4*z3[6] + 
      11*z3[6]^2) + z3[2]*(-15 - 4*z3[4]^2 + 8*z3[6] + 7*z3[6]^2 + 
      z3[4]*(-14 + 5*z3[5]*(-1 + z3[6]) + 3*z3[6])), 
  y[1395] -> -4 + z3[4] - z3[3]*(2 + z3[4]) + z3[5] + 
    z3[2]*(5 + 4*z3[4] + z3[3]*(1 + z3[4]) - z3[5] - 3*z3[6]) + z3[6] + 
    z3[2]^2*(-11 + 4*z3[5] + z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6])), 
  y[1396] -> -(z3[5]*(2 + z3[5]^2 + z3[5]*(-2 + z3[6]))*z3[6]) - 
    z3[4]*(1 + z3[5]^4 + 2*z3[5]*(-2 + z3[6]) + 2*z3[5]^3*(-2 + z3[6]) + 
      z3[5]^2*(6 - 3*z3[6] + z3[6]^2)), 
  y[1397] -> 4*z3[4]^3 + z3[4]^2*(11 - 6*z3[6]) - 
    (-7 + z3[5])*(-1 + z3[6])^2 + z3[4]*(13 - 17*z3[6] + 4*z3[6]^2) + 
    z3[3]*(4*z3[4]^3 + z3[4]^2*(10 - 6*z3[6]) + 
      (5 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2 + 
      2*z3[4]*(5 - 7*z3[6] + 2*z3[6]^2)), 
  y[1398] -> (-3 + 9*z3[3])*z3[4]^2 + 
    z3[2]^3*(6*z3[4] + z3[3]*(4*z3[4] - (14 + 5*z3[5]*(-1 + z3[6]) - 5*z3[6])*
         (-1 + z3[6])) + (-34 + 9*z3[5])*(-1 + z3[6])) + 
    z3[4]*(-19 - z3[3]*(-10 + z3[6]) + 11*z3[6]) + 
    (-1 + z3[6])*(29 + z3[5]*(-5 + z3[3]*(-1 + z3[6])) - (4 + z3[3])*z3[6]) - 
    z3[2]^2*(8*z3[4]^2 + z3[3]*(4*z3[4]^2 + z3[4]*(11 - 9*z3[6]) - 
        (4 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
      z3[4]*(37 - 17*z3[6]) + (-1 + z3[6])*(-33 + 5*z3[5] + 4*z3[6])) + 
    z3[2]*(2*(7 + z3[3])*z3[4]^2 - (-1 + z3[6])*
       (29 + z3[5]*(-5 + z3[3]*(-1 + z3[6])) - (4 + z3[3])*z3[6]) - 
      z3[4]*(-23 + 15*z3[6] + 3*z3[3]*(2 + z3[6]))), 
  y[1399] -> -7 - 13*z3[4] - 11*z3[4]^2 - 4*z3[4]^3 + z3[5] + 
    z3[2]^4*(z3[4] + z3[3]*(z3[4] - (3 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) + (-4 + z3[5])*(-1 + z3[6]))*(-1 + z3[6]) + 14*z3[6] + 
    17*z3[4]*z3[6] + 6*z3[4]^2*z3[6] - 2*z3[5]*z3[6] - 7*z3[6]^2 - 
    4*z3[4]*z3[6]^2 + z3[5]*z3[6]^2 + 
    z3[3]*(-4*z3[4]^3 - (5 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2 + 
      2*z3[4]^2*(-5 + 3*z3[6]) - 2*z3[4]*(5 - 7*z3[6] + 2*z3[6]^2)) - 
    z3[2]^3*(z3[4]^2*(-3 + z3[6]) + (-7 + z3[5])*(-1 + z3[6])^2 + 
      z3[4]*(-9 + 11*z3[6] - 2*z3[6]^2) + z3[3]*(z3[4]^2*(-3 + z3[6]) - 
        (5 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2 + 
        z3[4]*(-7 + 9*z3[6] - 2*z3[6]^2))) + 
    z3[2]^2*(-2*z3[4]^3 + 5*z3[4]^2*(-2 + z3[6]) + 
      (-7 + z3[5])*(-1 + z3[6])^2 + z3[4]*(-13 + 17*z3[6] - 4*z3[6]^2) + 
      z3[3]*(-2*z3[4]^3 - (5 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2 + 
        z3[4]^2*(-9 + 5*z3[6]) - 2*z3[4]*(5 - 7*z3[6] + 2*z3[6]^2))) + 
    z3[2]*(4*z3[4]^3 + z3[4]^2*(11 - 6*z3[6]) - (-7 + z3[5])*(-1 + z3[6])^2 + 
      z3[4]*(13 - 17*z3[6] + 4*z3[6]^2) + 
      z3[3]*(4*z3[4]^3 + z3[4]^2*(10 - 6*z3[6]) + 
        (5 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2 + 
        2*z3[4]*(5 - 7*z3[6] + 2*z3[6]^2))), y[1400] -> -1 - z3[4], 
  y[1401] -> -((1/((1 + z3[2])*z3[3]*z3[4]) + 
       1/(z3[2]^2*(1 + z3[4] - z3[6])))/(-1 + z3[5])) - (z3[4] - z3[6])^(-1), 
  y[1402] -> (z3[2]^(-2) + 1/((1 + z3[2])*(z3[4] - z3[6])))/
     (z3[3]*(-1 + z3[5])) + 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[1403] -> 1/(z3[2]*z3[3]) + (1 + z3[4] - z3[6])^(-1), 
  y[1404] -> 1/(z3[2]*(-1 + z3[5])) + 
    (1 + z3[4]^(-1) + 1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[1405] -> 
   -((1/(z3[3]*(-1 + z3[5])) + 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
          z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])))/
      (1 + z3[2])) - 1/(z3[2]^2*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[1406] -> 1 + 1/(z3[3]*z3[4]), 
  y[1407] -> -7 + z3[4]^2 - z3[4]*(-13 + z3[6]) - z3[6], 
  y[1408] -> 7 - 12*z3[4] + z3[4]^2, 
  y[1409] -> 7 - 2*z3[2]^2 + 2*z3[2]*(-2 + z3[4]) - 12*z3[4] + z3[4]^2, 
  y[1410] -> 7 - z3[4]^2 + z3[4]*(-19 + z3[6]) + z3[6], 
  y[1411] -> 2 - 4*z3[4] + z3[4]^2, 
  y[1412] -> 4 - 2*z3[2]^2 + z3[2]*(2*(-2 + z3[4]) + z3[3]*(-1 + z3[4])) + 
    (-7 + z3[3])*z3[4] - (-1 + z3[3])*z3[4]^2, 
  y[1413] -> z3[2]^2*(1 + z3[3]) + z3[2]*(2 - z3[3]*(-2 + z3[6]) - 2*z3[6]) - 
    (1 + z3[3])*(-1 + z3[6]), y[1414] -> 4 - 4*z3[4] + 5*z3[4]^2 + 
    z3[3]*(8 - 8*z3[4] + 4*z3[4]^2 - 6*z3[6]) - 7*z3[6], 
  y[1415] -> 6 + z3[2]^2*(1 + 2*z3[3]) + 
    z3[2]*(4 - 2*z3[3]*(-4 + z3[6]) - 5*z3[6]) - 6*z3[3]*(-2 + z3[6]) - 
    11*z3[6], y[1416] -> 1 + z3[3] + z3[2]*(2 + z3[3]), 
  y[1417] -> -4 + 7*z3[6] + z3[3]*(-8 + 6*z3[6]), 
  y[1418] -> -1 - z3[2]^2*(1 + z3[3]) + 3*z3[4] - 2*z3[4]^2 + z3[6] + 
    z3[3]*(-1 + z3[4] + z3[6]) + z3[2]*(2*(-1 + z3[6]) + 
      z3[3]*(-2 + z3[4] + z3[6])), y[1419] -> 6 + z3[2]^2*(1 + 2*z3[3]) - 
    5*z3[4] + z3[4]^2 + 2*z3[3]*(6 - 5*z3[4] + z3[4]^2 - 3*z3[6]) - 
    11*z3[6] - z3[2]*(-4 + 2*z3[4] + 5*z3[6] + 
      2*z3[3]*(-4 + 2*z3[4] + z3[6])), 
  y[1420] -> 3*z3[4]^2 - 2*z3[4]^3 + 3*z3[4]*(-1 + z3[6]) + 
    3*(-1 + z3[6])^2 + z3[3]*(4 + 4*z3[4]^2 - 2*z3[4]^3 - 7*z3[6] + 
      3*z3[6]^2 + z3[4]*(-4 + 3*z3[6])), 
  y[1421] -> 3 - 3*z3[4] + 3*z3[4]^2 - z3[4]^3 - 6*z3[6] + 3*z3[4]*z3[6] + 
    3*z3[6]^2 - z3[2]^2*z3[3]*(-1 + z3[4] + z3[6]) + 
    z3[2]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
      z3[3]*(4 + 2*z3[4]^2 + z3[4]*(-4 + z3[6]) - 5*z3[6] + z3[6]^2)) + 
    z3[3]*(5*z3[4]^2 - z3[4]^3 + 3*z3[4]*(-2 + z3[6]) + 
      3*(2 - 3*z3[6] + z3[6]^2)), y[1422] -> 1 + z3[2]^3*(2 + z3[3]) + 
    2*z3[4] - 8*z3[4]^2 - z3[6] + z3[4]*z3[6] - 3*z3[6]^2 - z3[4]*z3[6]^2 + 
    2*z3[6]^3 + z3[2]^2*(5 + 2*z3[4] - 2*z3[6] + 
      z3[3]*(2 - 2*z3[4] + z3[5] + 2*z3[6] - z3[5]*z3[6])) + 
    z3[3]*(1 + z3[4]^2 + (-3 + z3[5])*z3[6]^2 - (-1 + z3[5])*z3[6]^3 + 
      z3[4]*(-1 - 2*z3[6] + (-1 + z3[5])*z3[6]^2)) + 
    z3[2]*(4 + 5*z3[4] - 4*z3[4]^2 - 4*z3[6] - z3[6]^2 + 
      z3[3]*(3 + z3[4]^2 + (-1 + z3[5])*z3[6]^2 - 
        z3[4]*(2 + z3[5] + 2*z3[6]))), 
  y[1423] -> -(z3[2]^4*z3[3]*(z3[4] + z3[3]*(-1 + z3[6]))) - 
    z3[2]^2*(z3[4]*(-2*z3[4] + z3[4]^2 + (-1 + z3[6])*z3[6]) + 
      z3[3]^2*(z3[4]*(3 - 2*z3[6]) + z3[4]^2*(-3 + z3[6]) - 
        (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])*z3[6]) + 
      z3[3]*(z3[4]^3 + z3[4]^2*(-6 + z3[6]) - 2*z3[4]*(-1 + z3[6]) + 
        2*(-1 + z3[6])^2*z3[6])) + 
    z3[2]^3*(z3[4]^2 + z3[3]*(2*z3[4]^2 + z3[4]*(-3 + z3[6]) + 
        (-1 + z3[6])*z3[6]) + z3[3]^2*(-((2 + z3[5]*(-1 + z3[6]) - z3[6])*
          (-1 + z3[6])) + z3[4]*(-3 + 2*z3[6]))) - 
    (1 + z3[3])*z3[4]*((1 + z3[3])*z3[4]^2 + z3[4]*(1 + z3[3] - z3[3]*z3[5])*
       z3[6]^2 + (-1 + z3[6])*z3[6]*(1 - 2*z3[6] + 
        z3[3]*(2 + (-1 + z3[5])*z3[6]))) + 
    z3[2]*(z3[3]*(-1 + z3[6])*z3[6]*(1 - 2*z3[6] + 
        z3[3]*(2 + (-1 + z3[5])*z3[6])) + 
      z3[4]^3*(-2 + z3[3]^2*(-1 + (-1 + z3[5])^2*z3[6]) + 
        z3[3]*(-3 + z3[6] - z3[5]*z3[6])) + z3[4]*z3[6]*
       (2*(-1 + z3[6])^2 + z3[3]^2*(5 - 6*z3[6] + z3[5]^2*(-1 + z3[6])*
           z3[6] + 2*z3[6]^2 + z3[5]*(-3 + 5*z3[6] - 3*z3[6]^2)) + 
        z3[3]*(6 - 10*z3[6] + 5*z3[6]^2 + z3[5]*(-2 + 5*z3[6] - 
            3*z3[6]^2))) + z3[4]^2*(1 - z3[6]^2 + 
        z3[3]*(4 + (2 - 3*z3[5])*z3[6] + (-5 + 4*z3[5])*z3[6]^2) + 
        z3[3]^2*(2 + 2*z3[6] - 3*z3[6]^2 + z3[5]^2*(z3[6] - 2*z3[6]^2) + 
          z3[5]*(1 - 4*z3[6] + 5*z3[6]^2)))), y[1424] -> 7/6 - (11*z3[4])/12, 
  y[1425] -> -7/6 + (5*z3[4])/12, y[1426] -> -9 + z3[2] + 2*z3[4], 
  y[1427] -> (-9*z3[4]^2)/2 + z3[4]^3, y[1428] -> 7 - 3*z3[4], 
  y[1429] -> -7 + z3[2]^2 - z3[2]*(-2 + z3[4]) + 3*z3[4], 
  y[1430] -> -((-2 + z3[2])*z3[4]) + z3[3]*(z3[2]^2 + 2*(1 + z3[4]) - 
      z3[2]*(2 + z3[4])), y[1431] -> -(z3[4]*(-2 + z3[2] + 2*z3[4])) + 
    z3[3]*(2 + z3[2]^2 + z3[2]*(-2 + z3[4]) - 2*z3[4]^2), 
  y[1432] -> -7 + z3[2] + 2*z3[4], y[1433] -> -4 + 3*z3[4], 
  y[1434] -> 4 - z3[2]^2 + (-2 + z3[3])*z3[4] + z3[2]*(-2 - z3[3] + z3[4]), 
  y[1435] -> -1 - z3[2]^2*(1 + z3[3]) + 5*z3[4] + z3[6] + 
    z3[3]*(-1 + z3[4] + z3[6]) + z3[2]*(2*(-1 + z3[6]) + 
      z3[3]*(-2 + z3[4] + z3[6]))}}


==> anc/analytic/FiniteRemainder_5pt_2L_nf1_Qd_pppm.m <==
{{{f[1], f[2], (3*f[18])/4 + f[87]/2, (17*f[12])/9 - (2*f[32])/21 - f[38]/6, 
   0, f[5], f[6], (-6*f[32])/7 + (3*f[38])/4, 0, -1/2*f[18] - f[20] - f[23] + 
    (2*f[32])/3 - f[80], 0, 0, (5*f[32])/21 + (5*f[38])/6, 0, 0, f[10], 
   f[11], f[12], 0, -f[6] - f[49], 0, 0, 0, -2*f[6] - f[11] - 2*f[49] + 
    f[80] - f[87], -2*f[12], 0, 0, 0, 0, 2*f[12], 0, 0, 0, f[17], f[18], 
   (-20*f[32])/7 - (7*f[38])/2, 0, f[20], (-8*f[32])/7 + f[38], 0, 
   (-4*f[32])/7 - f[38]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[23], 
   (-12*f[32])/7 - f[38], 0, f[32]/7 - f[38]/2, 0, 0, 0, 0, 0, 0, 
   (32*f[32])/21 + (17*f[38])/6, 0, 0, 0, 0, f[27], 3*f[6] - f[18]/2, 
   (-4*f[12])/3 + (10*f[32])/7 + (13*f[38])/4, 0, -f[20] + (11*f[32])/21, 
   (4*f[32])/7 - f[38]/2, 0, f[32], 0, 0, -f[6] - f[11] - f[49], 2*f[12], 0, 
   0, 0, -4*f[12], 0, 0, 0, f[20], (8*f[32])/7 + 2*f[38], 0, f[38], 0, 0, 0, 
   0, 0, (-11*f[32])/7 - 2*f[38], 0, 0, 0, 0, (-3*f[18])/4 - f[23] + 
    (41*f[32])/21 - f[87]/2, (-5*f[12])/3 + (2*f[32])/7, 0, 
   f[32]/7 - (3*f[38])/4, 0, 0, -3*f[12], 0, 0, 0, (4*f[32])/7 + f[38], 0, 0, 
   0, 0, (-14*f[12])/9 + (5*f[32])/7 + (19*f[38])/12, 0, 0, 0, 0, 0, f[46], 
   2*f[6] - f[11] + f[18]/2, (-2*f[32])/7 - f[38]/2, 0, f[49], 
   (-4*f[32])/7 + f[38]/2, 0, 0, 0, 0, 0, -2*f[12], 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[18], (-8*f[32])/7 - f[38], 0, (8*f[32])/7 - f[38], 0, 0, 0, 0, 0, 0, 
   (12*f[32])/7 + f[38], 0, 0, 0, 0, -2*f[6] + f[11] + f[18]/2 + f[49], 
   -2*f[12] + (4*f[32])/7 + (3*f[38])/2, 0, (-4*f[32])/7 + f[38]/2, 0, 0, 
   2*f[12], 0, 0, 0, (-8*f[32])/7 - 2*f[38], 0, 0, 0, 0, 
   2*f[12] + (6*f[32])/7 + 2*f[38], 0, 0, 0, 0, 0, 
   -1/4*f[18] + 2*f[49] - f[80] + f[87]/2, (7*f[12])/3 + (2*f[32])/7 + 
    f[38]/2, 0, (2*f[32])/7 - f[38]/4, 0, 0, f[12], 0, 0, 0, 
   (4*f[32])/7 + f[38]/2, 0, 0, 0, 0, (-4*f[12])/3 + (2*f[32])/7 + f[38]/4, 
   0, 0, 0, 0, 0, (4*f[12])/3 + (10*f[32])/21 + (5*f[38])/6, 0, 0, 0, 0, 0, 
   0, f[11]/12 + (11*f[18])/72 + f[20]/9 + f[23]/6 + (41*f[32])/126 + 
    f[80]/6 + f[87]/12, -1/18*f[12] - (11*f[32])/21 - (11*f[38])/12, 0, 
   -1/14*f[32] - (7*f[38])/24, 0, 0, (-5*f[12])/6, 0, 0, 0, 
   (-2*f[32])/7 - f[38]/2, 0, 0, 0, 0, (11*f[12])/9 - (5*f[32])/14 - 
    (5*f[38])/8, 0, 0, 0, 0, 0, (-2*f[12])/3 - (3*f[32])/7 - (3*f[38])/4, 0, 
   0, 0, 0, 0, 0, 0, f[18] + f[23], 0, 0, (-3*f[32])/7 + f[38]/2, 0, 0, 0, 0, 
   0, 0, (-4*f[32])/7 + f[38]/2, 0, 0, 0, 0, f[32]/7, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, f[80], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[18]/2, (4*f[32])/7 + f[38], 0, 
   (-4*f[32])/7 + f[38]/2, 0, 0, 0, 0, 0, 0, f[38], 0, 0, 0, 0, 
   (4*f[32])/7 + (3*f[38])/2, 0, 0, 0, 0, 0, (-4*f[32])/7 - f[38], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[87], 2*f[12], 0, 0, 0, 0, 2*f[12], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[90], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -f[18], (16*f[32])/7 + 4*f[38], 0, 
   (8*f[32])/7 - f[38], 0, 0, 0, 0, 0, 0, (24*f[32])/7 + 4*f[38], 0, 0, 0, 0, 
   (-8*f[32])/7 - 3*f[38], 0, 0, 0, 0, 0, (8*f[32])/7 + 2*f[38], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[11], 0, 0, 0, 0, 0, 4*f[12], 0, 0, 0, 0, 0, 0, 
   0, 0, 4*f[12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -8*f[12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (160*f[12])/3 + (916*f[32])/21 + (289*f[38])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (-4*f[32])/7 - 2*f[38], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-20*f[12])/3 + (8*f[32])/7 + 2*f[38], 0, 0, 0, 0, 0, 0, 
   (-4*f[12])/3 + (8*f[32])/7 + 2*f[38], 0, 0, 0, 0, 0, 0, 
   (12*f[32])/7 + 3*f[38], 0, 0, 0, 0, 0, 0, 4*f[12], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*f[38], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 12*f[12], 0, 0, 0, 0, 0, 0, 
   (24*f[32])/7 + 6*f[38], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*f[38], 
   0, 0, 0, 0, 0, (4*f[32])/7 + f[38], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-8*f[32])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[113], f[114], f[131]/2 + f[153] + f[189] - (41*f[192])/3 + f[202] + 
    f[205], (17*f[147])/18 + f[166]/6 + (32*f[192])/9 - f[220]/18 + 
    (13*f[237])/36, 0, f[117], f[118], (-3*f[166])/4 - 11*f[192] + 
    (3*f[220])/4 + f[237]/8, 0, -3*f[118] - 3*f[125] + f[131]/2 - f[133] - 
    3*f[162] - f[189] + (14*f[192])/3 - f[193] + f[202], 0, 0, 
   (-5*f[166])/6 - (16*f[192])/3 - (7*f[194])/3 + f[220]/2 - f[237]/24, 0, 0, 
   f[122], 2*f[118] - f[131]/2 - f[162] + f[169], 
   f[147]/2 + 8*f[192] + f[237], 0, f[125], 0, 0, 0, 
   -2*f[118] + 2*f[125] + f[131]/2 + f[162] - f[169] + f[193] - f[202] - 
    f[205], -f[147] - 4*f[192] - f[237]/2, 0, -f[192] + f[194] - f[237]/8, 0, 
   0, f[147] - (44*f[192])/3 + (4*f[194])/3 + f[220]/3 - (11*f[237])/6, 0, 0, 
   0, f[130], f[131], (7*f[166])/2 + 8*f[192] - 2*f[220], 0, f[133], 
   -f[166] - 16*f[192] + f[220], 0, f[166]/2 - f[220]/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1/2*f[131] - 2*f[153] - f[189] + (82*f[192])/3 - f[202] - 
    f[205], f[166] - 4*f[192], 0, f[166]/2 + 4*f[192] - f[220]/2 - f[237]/8, 
   0, 0, 0, 0, 0, 0, (-17*f[166])/6 - (32*f[192])/3 + (11*f[220])/6 + 
    f[237]/6, 0, 0, 0, 0, f[140], 3*f[118] - f[131]/2, 
   (-2*f[147])/3 - (13*f[166])/4 - (31*f[192])/3 + (37*f[220])/12 + 
    (17*f[237])/24, 0, -f[118] - f[125] - f[133] - f[162] + (11*f[192])/3, 
   f[166]/2 + 8*f[192] - f[220]/2, 0, 8*f[192] - f[194] + f[237]/8, 0, 0, 
   -2*f[118] + f[125] + f[131]/2 + f[162] - f[169], f[147], 0, 0, 0, 
   -2*f[147] - 21*f[192] + f[194] - (21*f[237])/8, 0, 0, 0, f[133], 
   -2*f[166] - 8*f[192] + 2*f[220], 0, -f[166] - 8*f[192] + f[220], 0, 0, 0, 
   0, 0, 2*f[166] + 4*f[192] - 2*f[220] - f[237]/8, 0, 0, 0, 0, f[153], 
   (-5*f[147])/6 + (4*f[192])/3 - f[220]/3 - f[237]/12, 0, 
   (3*f[166])/4 + 7*f[192] - (3*f[220])/4, 0, 0, (-3*f[147])/2 - 8*f[192] - 
    f[237], 0, 0, 0, -f[166] - 4*f[192] + f[220], 0, 0, 0, 0, 
   (-7*f[147])/9 - (19*f[166])/12 - (95*f[192])/9 + (47*f[220])/36 - 
    (13*f[237])/36, 0, 0, 0, 0, 0, f[159], f[131] + f[162] - f[169], 
   f[166]/2 - 2*f[192] - f[237]/2, 0, f[162], -1/2*f[166] - 8*f[192] + 
    f[220]/2, 0, 0, 0, 0, 0, -f[147] - 8*f[192] - f[237], 0, 0, 0, 0, 0, 0, 
   0, 0, -f[131], f[166], 0, f[166] + 16*f[192] - f[220], 0, 0, 0, 0, 0, 0, 
   -f[166] + 4*f[192], 0, 0, 0, 0, f[169], -f[147] - (3*f[166])/2 - 
    8*f[192] + (3*f[220])/2, 0, -1/2*f[166] - 8*f[192] + f[220]/2, 0, 0, 
   f[147] + 8*f[192] + f[237], 0, 0, 0, 2*f[166] + 8*f[192] - 2*f[220], 0, 0, 
   0, 0, f[147] - 2*f[166] - 6*f[192] + 2*f[220] + f[237]/2, 0, 0, 0, 0, 0, 
   -f[153] + 2*f[162] - f[189] + (41*f[192])/3 - f[193], 
   (7*f[147])/6 - f[166]/2 + (4*f[192])/3 + (2*f[220])/3 + (5*f[237])/12, 0, 
   f[166]/4 + 4*f[192] - f[194] - f[220]/4, 0, 0, 
   f[147]/2 + 4*f[192] + f[237]/2, 0, 0, 0, -1/2*f[166], 0, 0, 0, 0, 
   (-2*f[147])/3 - f[166]/4 + (2*f[192])/3 - f[194] + f[220]/12 + f[237]/12, 
   0, 0, 0, 0, 0, (2*f[147])/3 - (5*f[166])/6 - 2*f[192] - (4*f[194])/3 + 
    f[220]/2 + f[237]/6, 0, 0, 0, 0, 0, 0, f[118]/6 - (7*f[131])/72 + 
    f[133]/9 + f[153]/6 - f[162]/12 + f[169]/12 + f[189]/3 + f[193]/6 + 
    f[205]/6, -1/36*f[147] + (11*f[166])/12 + (34*f[192])/9 - 
    (25*f[220])/36 + f[237]/72, 0, (7*f[166])/24 + (5*f[192])/2 + 
    (5*f[194])/6 - f[220]/8 + f[237]/12, 0, 0, 
   (-5*f[147])/12 - (2*f[194])/3 - f[220]/6, 0, 0, 0, 
   f[166]/2 + (4*f[192])/3 - f[220]/2 - f[237]/12, 0, 0, 0, 0, 
   (11*f[147])/18 + (5*f[166])/8 + (67*f[192])/18 + f[194]/6 - 
    (31*f[220])/72 + (11*f[237])/72, 0, 0, 0, 0, 0, 
   -1/3*f[147] + (3*f[166])/4 + (7*f[192])/3 + (2*f[194])/3 - (7*f[220])/12 - 
    f[237]/12, 0, 0, 0, 0, 0, 0, 0, f[189], 0, 0, 
   -1/2*f[166] - 7*f[192] + f[220]/2, 0, 0, 0, 0, 0, 0, 
   -1/2*f[166] - 8*f[192] + f[220]/2, 0, 0, 0, 0, f[192], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[193], 0, 0, f[194], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, f[194], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*f[153] + 2*f[189] - (82*f[192])/3 + f[205], -f[166] - 4*f[192] + f[220], 
   0, -1/2*f[166] - 8*f[192] + f[220]/2, 0, 0, 0, 0, 0, 0, 
   -f[166] - 8*f[192] + f[220], 0, 0, 0, 0, (-3*f[166])/2 - 8*f[192] + 
    (3*f[220])/2, 0, 0, 0, 0, 0, f[166] + 4*f[192] - f[220], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[202], 0, 0, f[192] + f[237]/8, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[192] + f[237]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[205], 
   f[147] + 4*f[192] + f[237]/2, 0, 0, 0, 0, f[147] + 8*f[192] + f[237], 0, 
   0, 0, 0, 0, 0, 4*f[192] + f[237]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[209], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[131], 
   -4*f[166] - 16*f[192] + 3*f[220], 0, f[166] + 16*f[192] - f[220], 0, 0, 0, 
   0, 0, 0, -4*f[166] - 8*f[192] + 2*f[220], 0, 0, 0, 0, 
   3*f[166] + 16*f[192] - 3*f[220], 0, 0, 0, 0, 0, 
   -2*f[166] - 8*f[192] + f[220], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*f[118] - f[131]/2 - f[162] + f[169], 8*f[192] + f[237], 0, 0, 0, 0, 
   2*f[147] + 16*f[192] + 2*f[237], 0, 0, 0, 0, 0, 0, 0, 0, 
   2*f[147] + 8*f[192] + f[237], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[220], 0, 0, 0, 0, 0, 0, -4*f[147] - 8*f[192] - f[237], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (80*f[147])/3 - (289*f[166])/3 - 372*f[192] - 
    (56*f[194])/3 + (220*f[220])/3 + (35*f[237])/3, 0, 0, 0, 0, 0, 0, 
   -f[350] - f[476], 0, 0, 0, 0, 2*f[166] + 12*f[192] - 2*f[220], 0, 0, 0, 0, 
   0, 0, -4*f[194] - f[220], 0, 0, 0, 0, 0, 0, 4*f[192] + f[237]/2, 0, 0, 0, 
   0, 0, 0, (-10*f[147])/3 - 2*f[166] - (32*f[192])/3 + (5*f[220])/3 - 
    f[237]/3, 0, 0, 0, 0, 0, 0, (-2*f[147])/3 - 2*f[166] - (16*f[192])/3 + 
    (4*f[220])/3 + f[237]/3, 0, 0, 0, 0, 0, 0, -3*f[166] - 12*f[192] + 
    2*f[220], 0, 0, 0, 0, 0, 0, 2*f[147], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 2*f[166] + 16*f[192] - 2*f[220], 0, 0, 0, 0, 0, 
   8*f[192] + f[237], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   6*f[147] + 8*f[192] + f[237], 0, 0, 0, 0, 0, 0, 
   -6*f[166] - 24*f[192] + 5*f[220], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -3*f[166] - 24*f[192] + 3*f[220], 0, 0, 0, 0, 0, 
   -f[166] - 4*f[192] + f[220], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[237], 0, 0, 0, -8*f[192] - f[220] - f[237], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[220], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[240], f[241], (41*f[192])/3 + f[258]/2 + f[280] + f[316] + f[329] + 
    f[332], (-32*f[192])/9 + (17*f[274])/18 + f[293]/6 - f[347]/18 + 
    (13*f[364])/36, 0, f[244], f[245], 11*f[192] - (3*f[293])/4 + 
    (3*f[347])/4 + f[364]/8, 0, (-14*f[192])/3 - 3*f[245] - 3*f[252] + 
    f[258]/2 - f[260] - 3*f[289] - f[316] - f[320] + f[329], 0, 0, 
   (16*f[192])/3 - (5*f[293])/6 - (7*f[321])/3 + f[347]/2 - f[364]/24, 0, 0, 
   f[249], 2*f[245] - f[258]/2 - f[289] + f[296], 
   -8*f[192] + f[274]/2 + f[364], 0, f[252], 0, 0, 0, 
   -2*f[245] + 2*f[252] + f[258]/2 + f[289] - f[296] + f[320] - f[329] - 
    f[332], 4*f[192] - f[274] - f[364]/2, 0, f[192] + f[321] - f[364]/8, 0, 
   0, (44*f[192])/3 + f[274] + (4*f[321])/3 + f[347]/3 - (11*f[364])/6, 0, 0, 
   0, -f[130] - f[384], f[258], -8*f[192] + (7*f[293])/2 - 2*f[347], 0, 
   f[260], 16*f[192] - f[293] + f[347], 0, f[293]/2 - f[347]/2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-82*f[192])/3 - f[258]/2 - 2*f[280] - f[316] - f[329] - 
    f[332], 4*f[192] + f[293], 0, -4*f[192] + f[293]/2 - f[347]/2 - f[364]/8, 
   0, 0, 0, 0, 0, 0, (32*f[192])/3 - (17*f[293])/6 + (11*f[347])/6 + 
    f[364]/6, 0, 0, 0, 0, f[267], 3*f[245] - f[258]/2, 
   (31*f[192])/3 - (2*f[274])/3 - (13*f[293])/4 + (37*f[347])/12 + 
    (17*f[364])/24, 0, (-11*f[192])/3 - f[245] - f[252] - f[260] - f[289], 
   -8*f[192] + f[293]/2 - f[347]/2, 0, -8*f[192] - f[321] + f[364]/8, 0, 0, 
   -2*f[245] + f[252] + f[258]/2 + f[289] - f[296], f[274], 0, 0, 0, 
   21*f[192] - 2*f[274] + f[321] - (21*f[364])/8, 0, 0, 0, f[260], 
   8*f[192] - 2*f[293] + 2*f[347], 0, 8*f[192] - f[293] + f[347], 0, 0, 0, 0, 
   0, -4*f[192] + 2*f[293] - 2*f[347] - f[364]/8, 0, 0, 0, 0, f[280], 
   (-4*f[192])/3 - (5*f[274])/6 - f[347]/3 - f[364]/12, 0, 
   -7*f[192] + (3*f[293])/4 - (3*f[347])/4, 0, 0, 
   8*f[192] - (3*f[274])/2 - f[364], 0, 0, 0, 4*f[192] - f[293] + f[347], 0, 
   0, 0, 0, (95*f[192])/9 - (7*f[274])/9 - (19*f[293])/12 + (47*f[347])/36 - 
    (13*f[364])/36, 0, 0, 0, 0, 0, f[286], f[258] + f[289] - f[296], 
   2*f[192] + f[293]/2 - f[364]/2, 0, f[289], 8*f[192] - f[293]/2 + f[347]/2, 
   0, 0, 0, 0, 0, 8*f[192] - f[274] - f[364], 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[258], f[293], 0, -16*f[192] + f[293] - f[347], 0, 0, 0, 0, 0, 0, 
   -4*f[192] - f[293], 0, 0, 0, 0, f[296], 8*f[192] - f[274] - (3*f[293])/2 + 
    (3*f[347])/2, 0, 8*f[192] - f[293]/2 + f[347]/2, 0, 0, 
   -8*f[192] + f[274] + f[364], 0, 0, 0, -8*f[192] + 2*f[293] - 2*f[347], 0, 
   0, 0, 0, 6*f[192] + f[274] - 2*f[293] + 2*f[347] + f[364]/2, 0, 0, 0, 0, 
   0, (-41*f[192])/3 - f[280] + 2*f[289] - f[316] - f[320], 
   (-4*f[192])/3 + (7*f[274])/6 - f[293]/2 + (2*f[347])/3 + (5*f[364])/12, 0, 
   -4*f[192] + f[293]/4 - f[321] - f[347]/4, 0, 0, 
   -4*f[192] + f[274]/2 + f[364]/2, 0, 0, 0, -1/2*f[293], 0, 0, 0, 0, 
   (-2*f[192])/3 - (2*f[274])/3 - f[293]/4 - f[321] + f[347]/12 + f[364]/12, 
   0, 0, 0, 0, 0, 2*f[192] + (2*f[274])/3 - (5*f[293])/6 - (4*f[321])/3 + 
    f[347]/2 + f[364]/6, 0, 0, 0, 0, 0, 0, f[245]/6 - (7*f[258])/72 + 
    f[260]/9 + f[280]/6 - f[289]/12 + f[296]/12 + f[316]/3 + f[320]/6 + 
    f[332]/6, (-34*f[192])/9 - f[274]/36 + (11*f[293])/12 - (25*f[347])/36 + 
    f[364]/72, 0, (-5*f[192])/2 + (7*f[293])/24 + (5*f[321])/6 - f[347]/8 + 
    f[364]/12, 0, 0, (-5*f[274])/12 - (2*f[321])/3 - f[347]/6, 0, 0, 0, 
   (-4*f[192])/3 + f[293]/2 - f[347]/2 - f[364]/12, 0, 0, 0, 0, 
   (-67*f[192])/18 + (11*f[274])/18 + (5*f[293])/8 + f[321]/6 - 
    (31*f[347])/72 + (11*f[364])/72, 0, 0, 0, 0, 0, 
   (-7*f[192])/3 - f[274]/3 + (3*f[293])/4 + (2*f[321])/3 - (7*f[347])/12 - 
    f[364]/12, 0, 0, 0, 0, 0, 0, 0, f[316], 0, 0, 
   7*f[192] - f[293]/2 + f[347]/2, 0, 0, 0, 0, 0, 0, 
   8*f[192] - f[293]/2 + f[347]/2, 0, 0, 0, 0, -f[192], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, f[320], 0, 0, f[321], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[321], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (82*f[192])/3 + 2*f[280] + 2*f[316] + f[332], 4*f[192] - f[293] + f[347], 
   0, 8*f[192] - f[293]/2 + f[347]/2, 0, 0, 0, 0, 0, 0, 
   8*f[192] - f[293] + f[347], 0, 0, 0, 0, 8*f[192] - (3*f[293])/2 + 
    (3*f[347])/2, 0, 0, 0, 0, 0, -4*f[192] + f[293] - f[347], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[329], 0, 0, -f[192] + f[364]/8, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[192] + f[364]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[332], 
   -4*f[192] + f[274] + f[364]/2, 0, 0, 0, 0, -8*f[192] + f[274] + f[364], 0, 
   0, 0, 0, 0, 0, -4*f[192] + f[364]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[336], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[258], 
   16*f[192] - 4*f[293] + 3*f[347], 0, -16*f[192] + f[293] - f[347], 0, 0, 0, 
   0, 0, 0, 8*f[192] - 4*f[293] + 2*f[347], 0, 0, 0, 0, 
   -16*f[192] + 3*f[293] - 3*f[347], 0, 0, 0, 0, 0, 
   8*f[192] - 2*f[293] + f[347], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*f[245] - f[258]/2 - f[289] + f[296], -8*f[192] + f[364], 0, 0, 0, 0, 
   -16*f[192] + 2*f[274] + 2*f[364], 0, 0, 0, 0, 0, 0, 0, 0, 
   -8*f[192] + 2*f[274] + f[364], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[347], 0, 0, 0, 0, 0, 0, 8*f[192] - 4*f[274] - f[364], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 372*f[192] + (80*f[274])/3 - 
    (289*f[293])/3 - (56*f[321])/3 + (220*f[347])/3 + (35*f[364])/3, 0, 0, 0, 
   0, 0, 0, f[350], 0, 0, 0, 0, -12*f[192] + 2*f[293] - 2*f[347], 0, 0, 0, 0, 
   0, 0, -4*f[321] - f[347], 0, 0, 0, 0, 0, 0, -4*f[192] + f[364]/2, 0, 0, 0, 
   0, 0, 0, (32*f[192])/3 - (10*f[274])/3 - 2*f[293] + (5*f[347])/3 - 
    f[364]/3, 0, 0, 0, 0, 0, 0, (16*f[192])/3 - (2*f[274])/3 - 2*f[293] + 
    (4*f[347])/3 + f[364]/3, 0, 0, 0, 0, 0, 0, 12*f[192] - 3*f[293] + 
    2*f[347], 0, 0, 0, 0, 0, 0, 2*f[274], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -16*f[192] + 2*f[293] - 2*f[347], 0, 0, 0, 0, 0, 
   -8*f[192] + f[364], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -8*f[192] + 6*f[274] + f[364], 0, 0, 0, 0, 0, 0, 
   24*f[192] - 6*f[293] + 5*f[347], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   24*f[192] - 3*f[293] + 3*f[347], 0, 0, 0, 0, 0, 
   4*f[192] - f[293] + f[347], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[364], 0, 0, 0, 8*f[192] - f[347] - f[364], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[347], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[367], -f[2] - f[114] - f[241], -1/2*f[87] - f[131]/2 - f[153] - f[189] - 
    f[202] - f[205] - f[258]/2 - f[280] - f[316] - f[329] - f[332], 
   (-17*f[12])/9 - (17*f[147])/18 - f[166]/6 + f[220]/18 - (13*f[237])/36 - 
    (17*f[274])/18 - f[293]/6 + f[347]/18 - (13*f[364])/36, 0, 
   (-9*f[1])/19 - f[5] - f[17] - f[27] - (225*f[32])/38 - (18*f[113])/19 - 
    f[114] - 2*f[117] - f[122] - f[130] - 2*f[140] - f[159] - 
    (1359*f[192])/38 - (9*f[240])/19 - f[244] - (9*f[245])/19 + 
    (3*f[258])/38 - (3*f[260])/19 - f[267] + (63*f[289])/38 + (9*f[296])/38 - 
    (9*f[367])/19 - f[394], -f[6] - f[118] - f[245], 
   (3*f[166])/4 - (3*f[220])/4 - f[237]/8 + (3*f[293])/4 - (3*f[347])/4 - 
    f[364]/8, 0, f[80] + 3*f[118] + 3*f[125] - f[131]/2 + f[133] + 3*f[162] + 
    f[189] + f[193] - f[202] + 3*f[245] + 3*f[252] - f[258]/2 + f[260] + 
    3*f[289] + f[316] + f[320] - f[329], 0, 0, (5*f[166])/6 + (7*f[194])/3 - 
    f[220]/2 + f[237]/24 + (5*f[293])/6 + (7*f[321])/3 - f[347]/2 + 
    f[364]/24, 0, 0, -f[10] - f[122] - f[249], -f[11] - 2*f[118] + f[131]/2 + 
    f[162] - f[169] - 2*f[245] + f[258]/2 + f[289] - f[296], 
   -f[12] - f[147]/2 - f[237] - f[274]/2 - f[364], 0, 
   f[6] + f[49] - f[125] - f[252], 0, 0, 0, 2*f[6] + f[11] + 2*f[49] - 
    f[80] + f[87] + 2*f[118] - 2*f[125] - f[131]/2 - f[162] + f[169] - 
    f[193] + f[202] + f[205] + 2*f[245] - 2*f[252] - f[258]/2 - f[289] + 
    f[296] - f[320] + f[329] + f[332], 2*f[12] + f[147] + f[237]/2 + f[274] + 
    f[364]/2, 0, -f[194] + f[237]/8 - f[321] + f[364]/8, 0, 0, 
   -2*f[12] - f[147] - (4*f[194])/3 - f[220]/3 + (11*f[237])/6 - f[274] - 
    (4*f[321])/3 - f[347]/3 + (11*f[364])/6, 0, 0, 0, f[384], 
   -f[131] - f[258], (-7*f[166])/2 + 2*f[220] - (7*f[293])/2 + 2*f[347], 0, 
   -f[133] - f[260], f[166] - f[220] + f[293] - f[347], 0, 
   -1/2*f[166] + f[220]/2 - f[293]/2 + f[347]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, f[131]/2 + 2*f[153] + f[189] + f[202] + f[205] + f[258]/2 + 2*f[280] + 
    f[316] + f[329] + f[332], -f[166] - f[293], 0, 
   -1/2*f[166] + f[220]/2 + f[237]/8 - f[293]/2 + f[347]/2 + f[364]/8, 0, 0, 
   0, 0, 0, 0, (17*f[166])/6 - (11*f[220])/6 - f[237]/6 + (17*f[293])/6 - 
    (11*f[347])/6 - f[364]/6, 0, 0, 0, 0, f[394], 
   -3*f[6] - 3*f[118] + f[131]/2 - 3*f[245] + f[258]/2, 
   (4*f[12])/3 + (2*f[147])/3 + (13*f[166])/4 - (37*f[220])/12 - 
    (17*f[237])/24 + (2*f[274])/3 + (13*f[293])/4 - (37*f[347])/12 - 
    (17*f[364])/24, 0, f[118] + f[125] + f[133] + f[162] + f[245] + f[252] + 
    f[260] + f[289], -1/2*f[166] + f[220]/2 - f[293]/2 + f[347]/2, 0, 
   f[194] - f[237]/8 + f[321] - f[364]/8, 0, 0, f[6] + f[11] + f[49] + 
    2*f[118] - f[125] - f[131]/2 - f[162] + f[169] + 2*f[245] - f[252] - 
    f[258]/2 - f[289] + f[296], -2*f[12] - f[147] - f[274], 0, 0, 0, 
   4*f[12] + 2*f[147] - f[194] + (21*f[237])/8 + 2*f[274] - f[321] + 
    (21*f[364])/8, 0, 0, 0, -f[133] - f[260], 2*f[166] - 2*f[220] + 
    2*f[293] - 2*f[347], 0, f[166] - f[220] + f[293] - f[347], 0, 0, 0, 0, 0, 
   -2*f[166] + 2*f[220] + f[237]/8 - 2*f[293] + 2*f[347] + f[364]/8, 0, 0, 0, 
   0, f[87]/2 - f[153] - f[280], (5*f[12])/3 + (5*f[147])/6 + f[220]/3 + 
    f[237]/12 + (5*f[274])/6 + f[347]/3 + f[364]/12, 0, 
   (-3*f[166])/4 + (3*f[220])/4 - (3*f[293])/4 + (3*f[347])/4, 0, 0, 
   3*f[12] + (3*f[147])/2 + f[237] + (3*f[274])/2 + f[364], 0, 0, 0, 
   f[166] - f[220] + f[293] - f[347], 0, 0, 0, 0, 
   (14*f[12])/9 + (7*f[147])/9 + (19*f[166])/12 - (47*f[220])/36 + 
    (13*f[237])/36 + (7*f[274])/9 + (19*f[293])/12 - (47*f[347])/36 + 
    (13*f[364])/36, 0, 0, 0, 0, 0, -f[46] - f[159] - f[286], 
   -2*f[6] + f[11] - f[131] - f[162] + f[169] - f[258] - f[289] + f[296], 
   -1/2*f[166] + f[237]/2 - f[293]/2 + f[364]/2, 0, -f[49] - f[162] - f[289], 
   f[166]/2 - f[220]/2 + f[293]/2 - f[347]/2, 0, 0, 0, 0, 0, 
   2*f[12] + f[147] + f[237] + f[274] + f[364], 0, 0, 0, 0, 0, 0, 0, 0, 
   f[131] + f[258], -f[166] - f[293], 0, -f[166] + f[220] - f[293] + f[347], 
   0, 0, 0, 0, 0, 0, f[166] + f[293], 0, 0, 0, 0, 
   2*f[6] - f[11] - f[49] - f[169] - f[296], 2*f[12] + f[147] + 
    (3*f[166])/2 - (3*f[220])/2 + f[274] + (3*f[293])/2 - (3*f[347])/2, 0, 
   f[166]/2 - f[220]/2 + f[293]/2 - f[347]/2, 0, 0, 
   -2*f[12] - f[147] - f[237] - f[274] - f[364], 0, 0, 0, 
   -2*f[166] + 2*f[220] - 2*f[293] + 2*f[347], 0, 0, 0, 0, 
   -2*f[12] - f[147] + 2*f[166] - 2*f[220] - f[237]/2 - f[274] + 2*f[293] - 
    2*f[347] - f[364]/2, 0, 0, 0, 0, 0, -2*f[49] + f[80] - f[87]/2 + f[153] - 
    2*f[162] + f[189] + f[193] + f[280] - 2*f[289] + f[316] + f[320], 
   (-7*f[12])/3 - (7*f[147])/6 + f[166]/2 - (2*f[220])/3 - (5*f[237])/12 - 
    (7*f[274])/6 + f[293]/2 - (2*f[347])/3 - (5*f[364])/12, 0, 
   -1/4*f[166] + f[194] + f[220]/4 - f[293]/4 + f[321] + f[347]/4, 0, 0, 
   -f[12] - f[147]/2 - f[237]/2 - f[274]/2 - f[364]/2, 0, 0, 0, 
   f[166]/2 + f[293]/2, 0, 0, 0, 0, (4*f[12])/3 + (2*f[147])/3 + f[166]/4 + 
    f[194] - f[220]/12 - f[237]/12 + (2*f[274])/3 + f[293]/4 + f[321] - 
    f[347]/12 - f[364]/12, 0, 0, 0, 0, 0, (-4*f[12])/3 - (2*f[147])/3 + 
    (5*f[166])/6 + (4*f[194])/3 - f[220]/2 - f[237]/6 - (2*f[274])/3 + 
    (5*f[293])/6 + (4*f[321])/3 - f[347]/2 - f[364]/6, 0, 0, 0, 0, 0, 0, 
   -1/12*f[11] - f[80]/6 - f[87]/12 - f[118]/6 + (7*f[131])/72 - f[133]/9 - 
    f[153]/6 + f[162]/12 - f[169]/12 - f[189]/3 - f[193]/6 - f[205]/6 - 
    f[245]/6 + (7*f[258])/72 - f[260]/9 - f[280]/6 + f[289]/12 - f[296]/12 - 
    f[316]/3 - f[320]/6 - f[332]/6, f[12]/18 + f[147]/36 - (11*f[166])/12 + 
    (25*f[220])/36 - f[237]/72 + f[274]/36 - (11*f[293])/12 + 
    (25*f[347])/36 - f[364]/72, 0, (-7*f[166])/24 - (5*f[194])/6 + f[220]/8 - 
    f[237]/12 - (7*f[293])/24 - (5*f[321])/6 + f[347]/8 - f[364]/12, 0, 0, 
   (5*f[12])/6 + (5*f[147])/12 + (2*f[194])/3 + f[220]/6 + (5*f[274])/12 + 
    (2*f[321])/3 + f[347]/6, 0, 0, 0, -1/2*f[166] + f[220]/2 + f[237]/12 - 
    f[293]/2 + f[347]/2 + f[364]/12, 0, 0, 0, 0, 
   (-11*f[12])/9 - (11*f[147])/18 - (5*f[166])/8 - f[194]/6 + 
    (31*f[220])/72 - (11*f[237])/72 - (11*f[274])/18 - (5*f[293])/8 - 
    f[321]/6 + (31*f[347])/72 - (11*f[364])/72, 0, 0, 0, 0, 0, 
   (2*f[12])/3 + f[147]/3 - (3*f[166])/4 - (2*f[194])/3 + (7*f[220])/12 + 
    f[237]/12 + f[274]/3 - (3*f[293])/4 - (2*f[321])/3 + (7*f[347])/12 + 
    f[364]/12, 0, 0, 0, 0, 0, 0, 0, -f[189] - f[316], 0, 0, 
   f[166]/2 - f[220]/2 + f[293]/2 - f[347]/2, 0, 0, 0, 0, 0, 0, 
   f[166]/2 - f[220]/2 + f[293]/2 - f[347]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -f[80] - f[193] - f[320], 0, 0, 
   -f[194] - f[321], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[194] - f[321], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*f[153] - 2*f[189] - f[205] - 
    2*f[280] - 2*f[316] - f[332], f[166] - f[220] + f[293] - f[347], 0, 
   f[166]/2 - f[220]/2 + f[293]/2 - f[347]/2, 0, 0, 0, 0, 0, 0, 
   f[166] - f[220] + f[293] - f[347], 0, 0, 0, 0, 
   (3*f[166])/2 - (3*f[220])/2 + (3*f[293])/2 - (3*f[347])/2, 0, 0, 0, 0, 0, 
   -f[166] + f[220] - f[293] + f[347], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[202] - f[329], 0, 0, -1/8*f[237] - f[364]/8, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/8*f[237] - f[364]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[87] - f[205] - f[332], -2*f[12] - f[147] - f[237]/2 - f[274] - 
    f[364]/2, 0, 0, 0, 0, -2*f[12] - f[147] - f[237] - f[274] - f[364], 0, 0, 
   0, 0, 0, 0, -1/2*f[237] - f[364]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -f[90] - f[209] - f[336], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[131] + f[258], 4*f[166] - 3*f[220] + 4*f[293] - 3*f[347], 0, 
   -f[166] + f[220] - f[293] + f[347], 0, 0, 0, 0, 0, 0, 
   4*f[166] - 2*f[220] + 4*f[293] - 2*f[347], 0, 0, 0, 0, 
   -3*f[166] + 3*f[220] - 3*f[293] + 3*f[347], 0, 0, 0, 0, 0, 
   2*f[166] - f[220] + 2*f[293] - f[347], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[11] - 2*f[118] + f[131]/2 + f[162] - f[169] - 2*f[245] + f[258]/2 + 
    f[289] - f[296], -f[237] - f[364], 0, 0, 0, 0, 
   -4*f[12] - 2*f[147] - 2*f[237] - 2*f[274] - 2*f[364], 0, 0, 0, 0, 0, 0, 0, 
   0, -4*f[12] - 2*f[147] - f[237] - 2*f[274] - f[364], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[220] - f[347], 0, 0, 0, 0, 0, 0, 
   8*f[12] + 4*f[147] + f[237] + 4*f[274] + f[364], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-160*f[12])/3 - (80*f[147])/3 + (289*f[166])/3 + 
    (56*f[194])/3 - (220*f[220])/3 - (35*f[237])/3 - (80*f[274])/3 + 
    (289*f[293])/3 + (56*f[321])/3 - (220*f[347])/3 - (35*f[364])/3, 0, 0, 0, 
   0, 0, 0, f[476], 0, 0, 0, 0, -2*f[166] + 2*f[220] - 2*f[293] + 2*f[347], 
   0, 0, 0, 0, 0, 0, 4*f[194] + f[220] + 4*f[321] + f[347], 0, 0, 0, 0, 0, 0, 
   -1/2*f[237] - f[364]/2, 0, 0, 0, 0, 0, 0, (20*f[12])/3 + (10*f[147])/3 + 
    2*f[166] - (5*f[220])/3 + f[237]/3 + (10*f[274])/3 + 2*f[293] - 
    (5*f[347])/3 + f[364]/3, 0, 0, 0, 0, 0, 0, (4*f[12])/3 + (2*f[147])/3 + 
    2*f[166] - (4*f[220])/3 - f[237]/3 + (2*f[274])/3 + 2*f[293] - 
    (4*f[347])/3 - f[364]/3, 0, 0, 0, 0, 0, 0, 3*f[166] - 2*f[220] + 
    3*f[293] - 2*f[347], 0, 0, 0, 0, 0, 0, -4*f[12] - 2*f[147] - 2*f[274], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*f[166] + 2*f[220] - 2*f[293] + 2*f[347], 0, 0, 0, 0, 0, 
   -f[237] - f[364], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -12*f[12] - 6*f[147] - f[237] - 6*f[274] - f[364], 0, 0, 0, 0, 0, 0, 
   6*f[166] - 5*f[220] + 6*f[293] - 5*f[347], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 3*f[166] - 3*f[220] + 3*f[293] - 3*f[347], 0, 0, 0, 0, 0, 
   f[166] - f[220] + f[293] - f[347], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -f[237] - f[364], 0, 0, 0, f[220] + f[237] + f[347] + 
    f[364], 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[220] - f[347], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}}, {f[1] -> (-19*y[2])/(36*y[1]) + y[3]/1296 + 
    (4345*y[4]*y[5])/(1296*y[6]) + (3013*y[6]*y[7])/(1296*y[4]) + 
    (y[2]*y[6])/(2*y[4]*y[8]) - (19*y[6])/(36*y[5]*y[8]) + y[9]/(2*y[8]) - 
    (37*y[6]*y[7]*y[10])/(36*y[11]) - (y[12]*y[13])/(2*y[1]*y[14]) - 
    (19*y[15])/(36*y[1]*y[16]) - (19*y[17])/(36*y[1]*y[5]*y[16]) + 
    (19*y[13]*y[18])/(36*y[19]) + (19*y[20])/(36*y[16]) + 
    (19*y[21])/(36*y[5]*y[16]) + y[22]/(2*y[14]), 
  f[2] -> -1/6*(y[6]*y[7]*y[10])/y[11] - (y[12]*y[13])/(2*y[1]*y[14]) + 
    y[22]/(2*y[14]) + y[23]/(36*y[1]*y[5]) + y[24]/(36*y[1]) + 
    y[25]/(36*y[5]*y[16]) - (y[5]*y[27])/(6*y[1]*y[26]) + y[28]/(36*y[16]) + 
    (25*y[29])/(36*y[5]*y[16]^2) + y[30]/(6*y[26]) + y[31]/(36*y[1]*y[16]) + 
    y[32]/(36*y[1]*y[5]*y[16]) + (25*y[33])/(36*y[16]^2) - 
    (25*y[34])/(36*y[1]*y[5]*y[16]^2) - (25*y[35])/(36*y[1]*y[16]^2) + 
    y[37]/(6*y[26]*y[36]) + y[39]/(6*y[38]) + y[40]/(6*y[36]*y[38]), 
  f[5] -> y[2]/(24*y[1]) + y[5]/(y[4]*y[6]) + (5*y[6])/(24*y[5]*y[8]) + 
    y[6]/(y[4]^2*y[5]*y[8]) + (7*y[6])/(6*y[4]*y[5]*y[8]) + 
    (y[6]*y[7]*y[10])/(24*y[11]) + y[15]/(24*y[1]*y[16]) + 
    y[17]/(24*y[1]*y[5]*y[16]) - (11*y[41])/72 + (y[5]*y[42])/y[6] - 
    (y[4]*y[6])/(6*y[43]) + y[44]/(72*y[4]) + (y[6]*y[45])/(y[4]^2*y[8]) + 
    y[46]/(y[4]*y[8]) + y[47]/y[8] + (y[13]*y[18])/y[48] - 
    (25*y[6]*y[49])/(36*y[4]*y[19]^2) + y[50]/(24*y[16]) + 
    y[51]/(24*y[5]*y[16]) + (25*y[5]*y[52])/(36*y[19]^2) + 
    y[53]/(36*y[4]*y[19]) + y[54]/(72*y[19]), 
  f[6] -> y[34]/(24*y[1]*y[5]*y[16]^2) + y[35]/(24*y[1]*y[16]^2) + 
    y[55]/(24*y[1]) + y[56]/(24*y[1]*y[5]) + y[57]/(24*y[5]*y[16]) + 
    (y[58]*y[59])/(24*y[1]*y[5]*y[16]) + y[60]/(24*y[1]*y[16]) + 
    y[61]/(24*y[16]) + y[62]/(24*y[5]*y[16]^2) + y[63]/(24*y[16]^2), 
  f[10] -> -7/6 - y[5] + (y[1]*y[5])/y[6] + (3*y[12]*y[13]^2)/
     (2*y[1]*y[14]^2) + 1/(2*y[1]*y[7]*y[14]) - 
    (31*y[1]*y[6]*y[7]*y[10]*y[18])/(36*y[11]^2) - 1/(2*y[1]*y[7]*y[26]) - 
    (25*y[29])/(36*y[5]*y[16]^2) - (25*y[33])/(36*y[16]^2) + 
    (25*y[34])/(36*y[1]*y[5]*y[16]^2) + (25*y[35])/(36*y[1]*y[16]^2) + 
    (y[4]*y[6])/(6*y[43]) + y[64]/y[4] + y[65]/(36*y[1]) + 
    y[66]/(36*y[1]*y[5]) + (y[13]*y[67])/(2*y[1]*y[14]) + 
    y[68]/(2*y[1]*y[7]*y[10]*y[14]) - y[68]/(2*y[1]*y[7]*y[10]*y[26]) + 
    (y[68]*y[69]^3)/(2*y[7]*y[10]*y[13]*y[14]) - 
    (y[68]*y[69]^3)/(2*y[7]*y[10]*y[13]*y[26]) + 
    (y[68]^2*y[70])/(2*y[7]*y[10]*y[14]) - (y[68]^2*y[70])/
     (2*y[7]*y[10]*y[26]) - (y[1]*y[69]*y[71])/(6*y[13]*y[26]) + 
    (y[69]*y[72])/(2*y[7]*y[13]*y[14]) - (y[69]*y[72])/(2*y[7]*y[13]*y[26]) + 
    y[73]/(2*y[7]*y[26]) + y[74]/(2*y[7]*y[14]) + y[75]/(36*y[5]*y[16]) + 
    y[76]/(6*y[1]*y[26]) + y[77]/(36*y[16]) + y[78]/(6*y[26]) + 
    y[79]/(2*y[14]) + y[80]/(36*y[1]*y[5]*y[16]) + 
    (y[7]*y[69]*y[81])/(2*y[13]*y[14]) + y[82]/(36*y[1]*y[16]) - 
    (y[69]*y[83])/(6*y[11]*y[13]) + y[84]/y[11] + (3*y[85])/(2*y[14]^2), 
  f[11] -> -1/6*(y[1]*y[6]*y[7]*y[10]*y[18])/y[11]^2 + 
    y[34]/(6*y[1]*y[5]*y[16]^2) + y[35]/(6*y[1]*y[16]^2) + y[55]/(6*y[1]) + 
    y[56]/(6*y[1]*y[5]) + y[57]/(6*y[5]*y[16]) + 
    (y[58]*y[59])/(6*y[1]*y[5]*y[16]) + y[60]/(6*y[1]*y[16]) + 
    y[61]/(6*y[16]) + y[62]/(6*y[5]*y[16]^2) + y[63]/(6*y[16]^2) - 
    (y[68]*y[69])/(2*y[1]*y[6]) + (3*y[68]*y[69]^4)/(y[1]*y[6]*y[14]^3) - 
    (y[68]*y[69]*y[86])/(2*y[6]) - (3*y[68]*y[69]^4*y[87])/(y[6]*y[14]^3) - 
    (y[69]^3*y[88])/(2*y[1]*y[6]*y[14]^2) - (y[69]^3*y[88]*y[89])/
     (2*y[6]*y[14]^2) + (y[69]^2*y[90])/(y[1]*y[6]*y[14]) - 
    (y[69]^2*y[90]*y[91])/(y[6]*y[14]) + y[92]/(2*y[1]*y[14]) - 
    (y[7]*y[69]*y[93])/(2*y[11]*y[13]) + (y[7]*y[69]*y[93])/(2*y[13]*y[14]) + 
    y[94]/(6*y[11]) - (3*y[95])/(y[1]*y[14]^3) + y[96]/(2*y[14]) + 
    y[97]/(2*y[1]*y[14]^2) + (3*y[98])/y[14]^3 + y[99]/(2*y[14]^2), 
  f[12] -> (-3*y[68]*y[69]^5)/(4*y[1]*y[6]*y[14]^4) + 
    (y[69]^2*y[90])/(8*y[1]*y[6]*y[14]) - (y[69]^2*y[90]*y[91])/
     (8*y[6]*y[14]) - (3*y[68]*y[69]^5*y[100])/(4*y[6]*y[14]^4) + 
    (y[69]^4*y[101])/(4*y[1]*y[6]*y[14]^3) - (y[69]^4*y[87]*y[101])/
     (4*y[6]*y[14]^3) - (y[69]^3*y[102])/(8*y[1]*y[6]*y[14]^2) - 
    (y[69]^3*y[89]*y[102])/(8*y[6]*y[14]^2) - (3*y[103])/(4*y[1]*y[14]^4) + 
    y[104]/(y[1]*y[14]^2) + y[105]/(8*y[14]^2) + y[106]/(y[1]*y[14]^3) - 
    (3*y[107])/(4*y[14]^4) + y[108]/(4*y[14]^3), 
  f[17] -> (-19*y[4]*y[5])/(12*y[6]) + (25*y[6]*y[49])/(36*y[4]*y[19]^2) - 
    (25*y[5]*y[52])/(36*y[19]^2) + (19*y[109])/12 + y[110]/(36*y[4]) + 
    y[111]/(36*y[19]) + (y[13]*y[18]*y[112])/(6*y[113]) + 
    y[114]/(36*y[4]*y[19]), f[18] -> 1/2 - (y[6]*y[49])/(6*y[4]*y[19]^2) + 
    (y[5]*y[52])/(6*y[19]^2) - (4*y[4]^3*y[68]*y[69]^3)/(y[6]*y[48]^2) + 
    y[115] + y[116]/(6*y[4]) - (y[4]^2*y[69]^2*y[117])/(y[6]*y[48]) - 
    (y[4]*y[118])/(2*y[6]) + y[119]/(6*y[19]) + y[120]/(6*y[4]*y[19]) + 
    y[121]/y[48] - (4*y[4]*y[122])/y[48]^2, 
  f[20] -> (-5*y[6]*y[49])/(24*y[4]*y[19]^2) + (5*y[5]*y[52])/(24*y[19]^2) - 
    (2*y[4]^3*y[68]*y[69]^3)/(y[6]*y[48]^2) - (y[4]^2*y[69]^2*y[117])/
     (2*y[6]*y[48]) + (5*y[119])/(24*y[19]) + y[121]/(2*y[48]) - 
    (2*y[4]*y[122])/y[48]^2 + y[123]/8 + y[124]/(24*y[4]) - 
    (y[4]*y[125])/(8*y[6]) - (5*y[126])/(24*y[4]*y[19]), 
  f[23] -> (y[6]^2*y[13])/(2*y[7]*y[10]*y[48]) + 
    (y[6]*y[49])/(12*y[4]*y[19]^2) - (y[5]*y[52])/(12*y[19]^2) + 
    (3*y[4]^3*y[68]*y[69]^3)/(y[6]*y[48]^2) - (7*y[109])/9 + 
    (3*y[4]^2*y[69]^2*y[117])/(4*y[6]*y[48]) + y[126]/(12*y[4]*y[19]) + 
    y[127]/(36*y[4]) + (y[13]*y[128])/(2*y[7]*y[48]) + y[129]/(12*y[19]) - 
    (y[6]^2*y[13])/(2*y[7]*y[10]*y[130]) + (y[6]*y[7]^2*y[68])/
     (6*y[4]*y[130]) - (y[13]*y[128])/(2*y[7]*y[130]) + y[131]/(12*y[130]) + 
    (y[4]*y[132])/(36*y[6]) + y[133]/y[48] + (y[4]*y[134])/y[48]^2, 
  f[27] -> 5/(24*y[1]) + 1/(24*y[1]*y[5]) + (31*y[4]*y[5])/(36*y[6]) + 
    (77*y[6]*y[7])/(72*y[4]) + y[6]/(24*y[5]*y[8]) + 
    (5*y[6]*y[7]*y[10])/(24*y[11]) - (3*y[12]*y[13]^2)/(2*y[1]*y[14]^2) - 
    1/(2*y[1]*y[7]*y[14]) + y[13]/(2*y[1]*y[14]) + y[15]/(24*y[1]*y[16]) + 
    y[17]/(24*y[1]*y[5]*y[16]) + 1/(2*y[1]*y[7]*y[26]) + y[50]/(24*y[16]) + 
    y[51]/(24*y[5]*y[16]) - y[68]/(2*y[1]*y[7]*y[10]*y[14]) + 
    y[68]/(2*y[1]*y[7]*y[10]*y[26]) + (y[10]*y[13]*y[18])/(6*y[113]) + 
    y[135]/72 + (y[68]*y[136])/(2*y[7]*y[10]*y[14]) - 
    (y[68]*y[136])/(2*y[7]*y[10]*y[26]) + (y[13]*y[137])/(24*y[19]) + 
    (y[13]*y[137])/y[48] + y[138]/(2*y[14]) + y[139]/(2*y[7]*y[14]) + 
    y[140]/(6*y[1]*y[26]) + y[141]/(2*y[7]*y[26]) + y[142]/(6*y[26]) + 
    (3*y[13]*y[143])/(2*y[14]^2) + y[144]/(6*y[26]*y[36]) + 
    y[145]/(6*y[36]*y[38]) + y[146]/(6*y[38]), 
  f[32] -> (-7*y[4]*y[5])/(24*y[6]) - (7*y[6]*y[7])/(24*y[4]) + 
    (7*y[109])/24, f[38] -> (-2*y[4]^4*y[68]*y[69]^4)/(y[6]*y[48]^3) - 
    (y[4]^3*y[69]^3*y[147])/(2*y[6]*y[48]^2) - (y[4]^2*y[69]^2*y[148])/
     (2*y[6]*y[48]) - (y[4]*y[149])/(2*y[6]) + y[150]/y[48] + 
    (2*y[4]^2*y[151])/y[48]^3 + (y[4]*y[152])/(2*y[48]^2), 
  f[46] -> -(y[5]/(y[4]*y[6])) - y[6]/(y[4]^2*y[5]*y[8]) - 
    (7*y[6])/(6*y[4]*y[5]*y[8]) + (31*y[1]*y[6]*y[7]*y[10]*y[18])/
     (36*y[11]^2) - (y[6]*y[45])/(y[4]^2*y[8]) - 
    (y[68]*y[69]^3)/(2*y[7]*y[10]*y[13]*y[14]) + 
    (y[68]*y[69]^3)/(2*y[7]*y[10]*y[13]*y[26]) + 
    (y[1]*y[69]*y[71])/(6*y[13]*y[26]) - (y[69]*y[72])/(2*y[7]*y[13]*y[14]) + 
    (y[69]*y[72])/(2*y[7]*y[13]*y[26]) - (y[7]*y[69]*y[81])/(2*y[13]*y[14]) + 
    (y[69]*y[83])/(6*y[11]*y[13]) - (y[5]*y[153])/y[6] + y[154]/(y[4]*y[8]) + 
    y[155]/(6*y[8]) - (3*y[18]^2*y[156])/(2*y[14]^2) - 
    (y[68]*y[157])/(2*y[7]*y[10]*y[14]) + (y[68]*y[157])/
     (2*y[7]*y[10]*y[26]) - (y[68]*y[158])/(2*y[7]*y[14]) + 
    (y[68]*y[158])/(2*y[7]*y[26]) + y[159]/(6*y[26]) + y[160]/(18*y[11]) + 
    (y[7]*y[161])/(2*y[14]) + y[162]/(6*y[26]*y[36]) + y[163]/(6*y[38]) + 
    y[164]/(6*y[36]*y[38]), 
  f[49] -> -1/24*(y[1]*y[6]*y[7]*y[10]*y[18])/y[11]^2 + 
    (y[18]*y[112])/(12*y[11]), f[80] -> y[5]^2/(2*y[4]*y[6]^2) - 
    y[7]^2/(2*y[4]^2) - y[6]/(2*y[4]^3*y[5]*y[8]) - 
    (5*y[6])/(6*y[4]^2*y[5]*y[8]) - y[6]/(3*y[4]*y[5]*y[8]) + 
    (y[5]^2*y[153])/(2*y[6]^2) + y[165]/(6*y[4]) + y[166]/6 + 
    (y[5]*y[167])/(2*y[4]^2*y[6]) - (y[6]*y[168])/(2*y[4]^3*y[8]) + 
    (y[5]*y[169])/(6*y[4]*y[6]) + (y[5]*y[170])/(6*y[6]) + 
    y[171]/(6*y[4]*y[8]) + y[172]/(6*y[4]^2*y[8]) + y[173]/(6*y[8]), 
  f[87] -> 1/(2*y[1]*y[7]^2*y[10]*y[14]) - 1/(2*y[1]*y[7]^2*y[10]*y[26]) + 
    y[34]/(12*y[1]*y[5]*y[16]^2) + y[35]/(12*y[1]*y[16]^2) + 
    y[56]/(12*y[1]*y[5]) + y[57]/(12*y[5]*y[16]) + 
    (y[58]*y[59])/(12*y[1]*y[5]*y[16]) + y[60]/(12*y[1]*y[16]) + 
    y[61]/(12*y[16]) + y[62]/(12*y[5]*y[16]^2) + y[63]/(12*y[16]^2) + 
    y[68]/(2*y[1]*y[7]^2*y[10]^2*y[14]) + y[68]/(y[1]*y[7]*y[10]*y[14]) - 
    y[68]/(2*y[1]*y[7]^2*y[10]^2*y[26]) - y[68]/(y[1]*y[7]*y[10]*y[26]) - 
    (3*y[68]^2)/(4*y[1]*y[7]*y[10]*y[14]^2) + 
    y[68]^2/(4*y[1]*y[7]*y[10]*y[26]^2) - (y[1]*y[4]*y[69])/(4*y[13]*y[14]) + 
    (y[1]*y[4]*y[69])/(4*y[13]*y[26]) - (y[68]*y[69])/(4*y[1]*y[6]) + 
    (3*y[68]*y[69]^3)/(4*y[7]*y[10]*y[13]*y[14]) - 
    (3*y[68]*y[69]^3)/(4*y[7]*y[10]*y[13]*y[26]) + 
    (3*y[68]*y[69]^4)/(2*y[1]*y[6]*y[14]^3) - (y[68]*y[69]^4)/
     (2*y[7]^2*y[10]^2*y[13]*y[14]) + (y[68]*y[69]^4)/
     (2*y[7]^2*y[10]^2*y[13]*y[26]) + (3*y[69]*y[72])/(4*y[7]*y[13]*y[14]) - 
    (3*y[69]*y[72])/(4*y[7]*y[13]*y[26]) - (y[68]*y[69]*y[86])/(4*y[6]) - 
    (3*y[68]*y[69]^4*y[87])/(2*y[6]*y[14]^3) - 
    (y[69]^3*y[88])/(4*y[1]*y[6]*y[14]^2) - (y[69]^3*y[88]*y[89])/
     (4*y[6]*y[14]^2) + (y[69]^2*y[90])/(2*y[1]*y[6]*y[14]) - 
    (y[69]^3*y[90])/(2*y[7]^2*y[10]*y[13]*y[14]) + 
    (y[69]^3*y[90])/(2*y[7]^2*y[10]*y[13]*y[26]) - 
    (y[69]^2*y[90]*y[91])/(2*y[6]*y[14]) + (y[18]*y[112])/(4*y[174]) - 
    (3*y[68]^2*y[175])/(4*y[7]*y[10]*y[14]^2) + 
    (y[68]^2*y[175])/(4*y[7]*y[10]*y[26]^2) + y[176]/(4*y[1]*y[7]*y[14]) - 
    (y[68]*y[177])/(2*y[7]^2*y[14]) + (y[68]*y[177])/(2*y[7]^2*y[26]) - 
    (y[1]*y[5]*y[6]*y[10]*y[18])/(4*y[14]*y[178]) + 
    (y[1]*y[6]*y[10]*y[18])/(4*y[174]*y[178]) + y[179]/(4*y[1]*y[7]*y[26]) + 
    y[180]/(12*y[26]) + y[181]/(4*y[1]*y[7]*y[14]^2) - 
    (y[68]^2*y[182])/(2*y[7]^2*y[10]^2*y[14]) + 
    (y[68]^2*y[182])/(2*y[7]^2*y[10]^2*y[26]) + 
    y[183]/(4*y[1]*y[7]*y[26]^2) + (y[68]*y[184])/(4*y[7]*y[10]*y[14]) - 
    (y[69]*y[185])/(2*y[7]^2*y[13]*y[14]) + (y[69]*y[185])/
     (2*y[7]^2*y[13]*y[26]) + (y[68]*y[186])/(4*y[7]*y[10]*y[26]) + 
    y[187]/(4*y[7]*y[14]) - (y[68]*y[188])/(2*y[7]^2*y[10]*y[14]) + 
    (y[68]*y[188])/(2*y[7]^2*y[10]*y[26]) + y[189]/(4*y[1]*y[14]) + 
    y[190]/(4*y[7]*y[26]) + (y[6]*y[191])/(4*y[7]*y[26]^2) + 
    y[192]/(12*y[1]*y[26]) + y[193]/(4*y[7]*y[14]^2) + y[194]/(4*y[14]) - 
    (3*y[195])/(2*y[1]*y[14]^3) + y[196]/(12*y[26]^2) + 
    y[197]/(12*y[1]*y[26]^2) + y[198]/(4*y[1]*y[14]^2) - 
    (3*y[199])/(2*y[14]^3) + y[200]/(4*y[14]^2), 
  f[90] -> -1/12*(y[6]^2*y[7])/y[4] - 1/(2*y[1]*y[7]^2*y[14]) + 
    1/(2*y[1]*y[7]^2*y[26]) - y[68]/(y[1]*y[7]^2*y[10]*y[14]) + 
    y[68]/(y[1]*y[7]^2*y[10]*y[26]) - y[68]^2/(2*y[1]*y[7]^2*y[10]^2*y[14]) - 
    (3*y[68]^2)/(2*y[1]*y[7]*y[10]*y[14]) + 
    y[68]^2/(2*y[1]*y[7]^2*y[10]^2*y[26]) + 
    (3*y[68]^2)/(2*y[1]*y[7]*y[10]*y[26]) + 
    (3*y[68]^3)/(4*y[1]*y[7]*y[10]*y[14]^2) - 
    y[68]^3/(4*y[1]*y[7]*y[10]*y[26]^2) + (y[1]^2*y[4]*y[69])/
     (4*y[13]*y[14]) - (y[1]^2*y[4]*y[69])/(4*y[13]*y[26]) - 
    (3*y[68]^2*y[69]^3)/(4*y[7]*y[10]*y[13]*y[14]) + 
    (3*y[68]^2*y[69]^3)/(4*y[7]*y[10]*y[13]*y[26]) + 
    (y[68]^2*y[69]^4)/(2*y[7]^2*y[10]^2*y[13]*y[14]) - 
    (y[68]^2*y[69]^4)/(2*y[7]^2*y[10]^2*y[13]*y[26]) + 
    (3*y[68]^2*y[69]^5)/(2*y[1]*y[6]^2*y[14]^3) + (3*y[68]^2*y[69]^5*y[100])/
     (2*y[6]^2*y[14]^3) + (3*y[68]^3*y[175])/(4*y[7]*y[10]*y[14]^2) - 
    (y[68]^3*y[175])/(4*y[7]*y[10]*y[26]^2) + y[181]/(2*y[1]*y[7]*y[14]) + 
    (y[68]^3*y[182])/(2*y[7]^2*y[10]^2*y[14]) - 
    (y[68]^3*y[182])/(2*y[7]^2*y[10]^2*y[26]) + y[201]/(12*y[1]) - 
    (y[68]*y[69]^4*y[202])/(4*y[1]*y[6]^2*y[14]^2) + 
    (y[68]*y[69]^4*y[87]*y[202])/(4*y[6]^2*y[14]^2) + 
    (y[68]*y[69]^3*y[203])/(2*y[7]^2*y[10]*y[13]*y[14]) - 
    (y[68]*y[69]^3*y[203])/(2*y[7]^2*y[10]*y[13]*y[26]) + 
    (y[68]*y[69]^3*y[204])/(4*y[1]*y[6]^2*y[14]) + 
    (y[68]*y[69]^3*y[89]*y[204])/(4*y[6]^2*y[14]) + 
    (y[5]^2*y[6]*y[205])/(4*y[14]*y[178]) + (y[68]^2*y[206])/
     (2*y[7]^2*y[10]*y[14]) - (y[68]^2*y[206])/(2*y[7]^2*y[10]*y[26]) - 
    (y[68]*y[69]*y[207])/(4*y[1]*y[6]^2) + (y[68]*y[69]*y[91]*y[207])/
     (4*y[6]^2) + y[208]/(2*y[7]^2*y[26]) - (3*y[69]*y[209])/
     (4*y[7]*y[13]*y[14]) + (3*y[69]*y[209])/(4*y[7]*y[13]*y[26]) - 
    (3*y[68]^2*y[210])/(4*y[7]*y[10]*y[14]) + (3*y[68]^2*y[210])/
     (4*y[7]*y[10]*y[26]) + y[211]/(2*y[1]*y[7]*y[26]) + y[212]/12 + 
    y[213]/(4*y[174]) + y[214]/(4*y[1]*y[7]*y[14]^2) + 
    y[215]/(2*y[7]^2*y[14]) + (y[69]*y[216])/(2*y[7]^2*y[13]*y[14]) - 
    (y[69]*y[216])/(2*y[7]^2*y[13]*y[26]) - (3*y[68]*y[69]^4*y[217])/
     (2*y[1]*y[6]*y[14]^3) + y[218]/(4*y[1]*y[7]*y[26]^2) + 
    (y[69]^3*y[219])/(4*y[1]*y[6]*y[14]^2) - (y[69]^2*y[220])/
     (4*y[1]*y[6]*y[14]) + (y[5]*y[6]*y[221])/(4*y[174]*y[178]) + 
    y[222]/(4*y[7]*y[26]) - (y[6]*y[223])/(4*y[7]*y[26]^2) + 
    y[224]/(4*y[7]*y[14]) + y[225]/(4*y[7]*y[14]^2) - 
    (3*y[68]*y[69]^4*y[226])/(2*y[6]*y[14]^3) + y[227]/(12*y[1]*y[6]) - 
    (y[69]^3*y[228])/(4*y[6]*y[14]^2) - (y[69]^2*y[229])/(4*y[6]*y[14]) + 
    y[230]/(12*y[1]*y[26]) + y[231]/(12*y[26]) + y[232]/(12*y[26]^2) + 
    y[233]/(4*y[1]*y[14]) + y[234]/(6*y[26]*y[36]) + 
    y[235]/(12*y[1]*y[26]^2) + y[236]/(12*y[6]) + y[237]/(4*y[1]*y[14]^2) + 
    y[238]/(4*y[14]) + (3*y[239])/(2*y[1]*y[14]^3) + y[240]/(4*y[14]^2) - 
    (3*y[241])/(2*y[14]^3) + y[242]/(6*y[36]*y[38]) + y[243]/(6*y[38]), 
  f[113] -> (3013*y[5])/1296 + (37*y[13]*y[18])/(36*y[11]) + 
    (19*y[4]*y[6])/(36*y[43]) + y[69]^3/(2*y[1]*y[6]*y[14]) + 
    (y[69]^3*y[86])/(2*y[6]*y[14]) + (19*y[244]*y[246])/(36*y[245]) + 
    y[247]/(1296*y[6]) - (3013*y[248])/(1296*y[1]) + 
    (y[69]*y[249])/(1296*y[1]*y[6]) + y[250]/(2*y[1]*y[14]) + 
    y[251]/(2*y[14]), f[114] -> (y[13]*y[18])/(6*y[11]) + 
    y[69]^3/(2*y[1]*y[6]*y[14]) + (y[69]^3*y[86])/(2*y[6]*y[14]) + 
    (25*y[248])/(36*y[1]) + y[250]/(2*y[1]*y[14]) + y[251]/(2*y[14]) + 
    (13*y[58]*y[252])/(36*y[245]^2) + (13*y[68]*y[252])/
     (36*y[6]^2*y[245]^2) + y[253]/36 - (y[69]*y[254])/(36*y[1]*y[6]) + 
    (y[68]*y[255])/(36*y[6]^2*y[245]) + (y[68]*y[256])/(36*y[6]^2) + 
    (13*y[252]*y[257])/(36*y[6]*y[245]^2) + (y[4]*y[5]^2*y[7]*y[69])/
     (6*y[6]*y[258]) + y[259]/(36*y[6]*y[245]) + y[260]/(36*y[245]) + 
    y[262]/(6*y[261]) - (y[12]*y[13]^2*y[263])/(6*y[1]*y[38]) + 
    y[264]/(36*y[6]) + (y[64]*y[265])/(6*y[258]) + 
    (y[68]*y[267])/(6*y[261]*y[266]) + y[268]/(6*y[38]) + 
    (y[68]*y[269])/(6*y[38]*y[266]), 
  f[117] -> (53*y[5]*y[69])/(72*y[1]*y[6]) - (y[4]*y[69]^3)/(y[6]*y[48]) + 
    (y[13]*y[137])/(24*y[11]) - (53*y[248])/(72*y[1]) + 
    (y[4]*y[5]^2*y[7]*y[69])/(6*y[6]*y[258]) + (y[64]*y[265])/(6*y[258]) + 
    y[270]/(24*y[6]*y[245]) - (19*y[6]*y[271])/(36*y[43]^2) + y[272]/72 + 
    y[273]/(24*y[245]) + y[274]/y[6] + (8*y[7]*y[275])/(9*y[4]) + 
    y[276]/y[48] + y[277]/(72*y[43]), 
  f[118] -> (y[5]*y[69])/(24*y[1]*y[6]) - (y[58]*y[252])/(24*y[245]^2) + 
    y[278]/24 + y[279]/(24*y[245]) + (y[5]*y[68]*y[280])/(24*y[6]^2*y[245]) + 
    (y[68]*y[281])/(24*y[6]^2) + (y[68]*y[282])/(24*y[6]^2*y[245]^2) + 
    (y[257]*y[282])/(24*y[6]*y[245]^2) + y[283]/(24*y[1]) + 
    y[284]/(24*y[6]*y[245]) + y[285]/(24*y[6]), 
  f[122] -> (31*y[1]*y[13]*y[18]^2)/(36*y[11]^2) - 
    (3*y[69]^3)/(y[1]*y[6]*y[14]) + (3*y[69]^4)/(2*y[1]*y[6]*y[14]^2) + 
    (3*y[69]^4*y[89])/(2*y[6]*y[14]^2) + (13*y[248])/(18*y[1]) - 
    (3*y[250])/(2*y[1]*y[14]) + (19*y[6]*y[271])/(36*y[43]^2) + 
    y[286]/(6*y[6]*y[245]) + y[287]/18 + y[288]/(6*y[245]) - 
    (y[69]*y[289])/(18*y[1]*y[6]) + (y[69]^3*y[290])/(y[6]*y[14]) + 
    y[291]/(2*y[14]) + (y[4]*y[5]*y[69]*y[292])/(6*y[6]*y[258]) - 
    (y[6]*y[7]^2*y[294])/(6*y[11]*y[293]) + y[295]/(18*y[6]) + 
    y[296]/(36*y[43]) - (3*y[297])/(2*y[1]*y[14]^2) - 
    (3*y[298])/(2*y[14]^2) + (y[6]*y[299])/(6*y[258]*y[293]) + 
    y[300]/(6*y[258]) + y[301]/(36*y[11]), 
  f[125] -> -1/24*(y[1]*y[13]*y[18]^2)/y[11]^2 + 
    (y[5]*y[69])/(12*y[1]*y[6]) - (y[6]*y[271])/(24*y[43]^2) + 
    y[283]/(12*y[1]) + y[302]/12 + (y[5]*y[303])/(12*y[6]) + 
    y[304]/(24*y[43]) + y[305]/(24*y[11]), 
  f[130] -> -1/6*(y[6]*y[7])/y[4] - (13*y[58]*y[252])/(36*y[245]^2) - 
    (13*y[68]*y[252])/(36*y[6]^2*y[245]^2) - (13*y[252]*y[257])/
     (36*y[6]*y[245]^2) - (y[4]*y[5]^2*y[7]*y[69])/(6*y[6]*y[258]) - 
    (y[6]^3*y[7]^2)/(6*y[4]*y[261]) + (y[7]*y[265])/(6*y[258]) + y[306]/36 + 
    y[307]/(36*y[245]) + (y[68]*y[308])/(36*y[6]^2*y[245]) + 
    (y[68]*y[309])/(36*y[6]^2) + (y[13]^2*y[310])/(6*y[113]) + 
    y[311]/(36*y[6]*y[245]) - (y[12]*y[13]^2*y[312])/(6*y[1]) + 
    y[313]/(36*y[6]) + y[314]/(6*y[261]), 
  f[131] -> (-4*y[4]^3*y[68]*y[69]^4)/(y[6]^2*y[48]^2) + 
    (2*y[7]*y[275])/(3*y[4]) + (y[58]*y[315])/(6*y[245]^2) + 
    (y[68]*y[315])/(6*y[6]^2*y[245]^2) + (y[257]*y[315])/(6*y[6]*y[245]^2) + 
    y[316]/6 - (y[69]^2*y[317])/(y[4]*y[6]^2) + y[318]/(6*y[245]) - 
    (y[69]^2*y[319])/(y[4]^2*y[6]) - (y[4]*y[68]*y[69]^3*y[320])/
     (y[6]^2*y[48]) - (y[7]*y[69]^2*y[319])/(y[4]^2*y[322]) - 
    (y[68]*y[69]^2*y[321])/(y[4]*y[6]*y[322]) + y[323]/(6*y[6]^2*y[245]) - 
    (y[69]^2*y[324])/(y[6]^2*y[322]) + y[325]/(6*y[6]*y[245]) + 
    (y[69]*y[326])/(y[4]*y[6]) + (4*y[4]^3*y[69]^3*y[327])/(y[6]*y[48]^2) + 
    (y[4]*y[5]*y[68]*y[69]^2*y[328])/(3*y[6]^2*y[258]^2) + 
    (y[68]*y[329])/(6*y[6]^2) + (y[69]*y[330])/(y[4]*y[322]) + 
    (y[4]*y[69]^2*y[331])/(y[6]*y[48]) + (y[69]*y[332])/(y[6]*y[322]) + 
    (y[69]*y[333])/(3*y[6]^2*y[258]) + y[334]/(6*y[6]) + y[335]/y[48] + 
    y[336]/y[322] + y[337]/(3*y[6]*y[258]) + y[338]/(3*y[258]) + 
    (y[339]*y[340])/(3*y[6]*y[258]^2) + (4*y[4]*y[341])/y[48]^2 + 
    y[342]/(3*y[258]^2), f[133] -> 
   (-2*y[4]^3*y[68]*y[69]^4)/(y[6]^2*y[48]^2) + (y[7]*y[275])/(3*y[4]) - 
    (y[69]^2*y[317])/(2*y[4]*y[6]^2) - (y[69]^2*y[319])/(2*y[4]^2*y[6]) - 
    (y[4]*y[68]*y[69]^3*y[320])/(2*y[6]^2*y[48]) - 
    (y[7]*y[69]^2*y[319])/(2*y[4]^2*y[322]) - (y[68]*y[69]^2*y[321])/
     (2*y[4]*y[6]*y[322]) - (y[69]^2*y[324])/(2*y[6]^2*y[322]) + 
    (y[69]*y[326])/(2*y[4]*y[6]) + (2*y[4]^3*y[69]^3*y[327])/(y[6]*y[48]^2) + 
    (y[4]*y[5]*y[68]*y[69]^2*y[328])/(6*y[6]^2*y[258]^2) + 
    (y[69]*y[330])/(2*y[4]*y[322]) + (y[4]*y[69]^2*y[331])/(2*y[6]*y[48]) + 
    (y[69]*y[332])/(2*y[6]*y[322]) + (y[69]*y[333])/(6*y[6]^2*y[258]) + 
    y[335]/(2*y[48]) + y[336]/(2*y[322]) + y[337]/(6*y[6]*y[258]) + 
    y[338]/(6*y[258]) + (y[339]*y[340])/(6*y[6]*y[258]^2) + 
    (2*y[4]*y[341])/y[48]^2 + y[342]/(6*y[258]^2) + 
    (y[58]*y[343])/(24*y[245]^2) + (y[68]*y[343])/(24*y[6]^2*y[245]^2) + 
    (y[257]*y[343])/(24*y[6]*y[245]^2) + y[344]/24 + 
    y[345]/(24*y[6]^2*y[245]) + y[346]/(24*y[245]) + 
    y[347]/(24*y[6]*y[245]) + (y[68]*y[348])/(24*y[6]^2) + y[349]/(24*y[6]), 
  f[140] -> (77*y[5])/72 - (5*y[13]*y[18])/(24*y[11]) - 
    (y[4]*y[6])/(24*y[43]) + (5*y[69]^3)/(2*y[1]*y[6]*y[14]) + 
    (y[4]*y[69]^3)/(y[6]*y[48]) - (3*y[69]^4)/(2*y[1]*y[6]*y[14]^2) + 
    (3*y[69]^4*y[91])/(2*y[6]*y[14]^2) - (77*y[248])/(72*y[1]) + 
    y[250]/(y[1]*y[14]) + (y[246]*y[286])/(24*y[245]) + 
    (3*y[297])/(2*y[1]*y[14]^2) + (y[12]*y[13]^2*y[312])/(6*y[1]) + 
    y[350]/y[6] + (y[69]*y[351])/(72*y[1]*y[6]) + (y[5]*y[352])/y[14] + 
    (y[69]^3*y[353])/(2*y[6]*y[14]) + y[354]/y[48] + y[355]/(6*y[261]) + 
    (y[13]^2*y[356])/(6*y[113]) + (y[13]^2*y[357])/(6*y[1]*y[38]) - 
    (3*y[358])/(2*y[14]^2) + (y[359]*y[360])/(6*y[261]*y[266]) + 
    y[361]/(6*y[38]) + y[362]/(6*y[38]*y[266]), 
  f[147] -> (-3*y[68]*y[69]^2)/(4*y[1]*y[6]^2) + 
    (7*y[68]*y[69]^3)/(2*y[1]*y[6]^2*y[14]) - (25*y[68]*y[69]^4)/
     (4*y[1]*y[6]^2*y[14]^2) + (5*y[68]*y[69]^5)/(y[1]*y[6]^2*y[14]^3) - 
    (3*y[68]*y[69]^6)/(2*y[1]*y[6]^2*y[14]^4) - (3*y[68]*y[69]^6*y[100])/
     (2*y[6]^2*y[14]^4) + y[248]/(12*y[1]) + (y[7]^2*y[275])/(12*y[4]^2) + 
    (y[7]*y[363])/(12*y[4]) - (y[68]*y[364])/(24*y[6]^2) + 
    (y[7]*y[69]^2*y[366])/(8*y[4]^2*y[322]) + (y[68]*y[69]^2*y[366])/
     (8*y[4]*y[6]*y[322]) + (y[69]^2*y[365]*y[366])/(8*y[4]*y[6]) - 
    (y[68]*y[69]^5*y[367])/(y[6]^2*y[14]^3) - (y[68]*y[69]^4*y[368])/
     (4*y[6]^2*y[14]^2) - (y[68]*y[69]^3*y[369])/(2*y[6]^2*y[14]) + 
    (y[4]*y[68]*y[69]^3*y[370])/(8*y[6]^2*y[322]^2) + y[371]/(24*y[4]*y[6]) + 
    (y[69]^2*y[372])/(8*y[6]^2*y[322]) - (y[69]*y[373])/(12*y[1]*y[6]) + 
    (3*y[69]^5*y[374])/(2*y[1]*y[6]*y[14]^4) - (y[69]^4*y[375])/
     (2*y[1]*y[6]*y[14]^3) - (y[69]^2*y[376])/(4*y[1]*y[6]*y[14]) + 
    (y[69]^3*y[377])/(4*y[1]*y[6]*y[14]^2) - (y[69]*y[378])/(8*y[4]*y[322]) + 
    (3*y[69]^5*y[379])/(2*y[6]*y[14]^4) + y[380]/(24*y[6]) + 
    (y[69]^2*y[381])/(4*y[6]*y[14]) + (y[69]^4*y[382])/(2*y[6]*y[14]^3) + 
    (y[69]^3*y[383])/(4*y[6]*y[14]^2) - (y[69]*y[384])/(8*y[6]*y[322]) + 
    y[385]/(4*y[1]*y[14]) - (y[69]^2*y[386])/(8*y[6]*y[322]^2) + 
    (3*y[387])/(2*y[1]*y[14]^4) + y[388]/(4*y[14]) + 
    y[389]/(2*y[1]*y[14]^3) + y[390]/(8*y[322]) + y[391]/(4*y[14]^2) + 
    y[392]/(8*y[322]^2) + y[393]/(y[1]*y[14]^2) + (3*y[394])/(2*y[14]^4) + 
    y[395]/(2*y[14]^3), f[153] -> (y[6]*y[7]^2)/(12*y[4]^2) + 
    1/(8*y[1]*y[7]^2*y[14]) - 1/(8*y[1]*y[7]^2*y[26]) + 
    y[68]/(4*y[1]*y[7]^2*y[10]*y[14]) - y[68]/(4*y[1]*y[7]^2*y[10]*y[26]) + 
    y[68]^2/(8*y[1]*y[7]^2*y[10]^2*y[14]) + 
    y[68]^2/(4*y[1]*y[7]*y[10]*y[14]) - 
    y[68]^2/(8*y[1]*y[7]^2*y[10]^2*y[26]) - 
    y[68]^2/(4*y[1]*y[7]*y[10]*y[26]) - y[68]^3/(8*y[1]*y[7]*y[10]*y[14]^2) - 
    (17*y[68]*y[69]^3)/(8*y[1]*y[6]^2*y[14]) + (y[4]^2*y[69]^4)/
     (y[6]*y[48]^2) + (17*y[68]*y[69]^4)/(8*y[1]*y[6]^2*y[14]^2) - 
    (3*y[68]*y[69]^5)/(4*y[1]*y[6]^2*y[14]^3) + (3*y[68]*y[69]^5*y[87])/
     (4*y[6]^2*y[14]^3) - (y[68]^2*y[136])/(8*y[7]^2*y[10]^2*y[14]) + 
    (y[68]^2*y[136])/(8*y[7]^2*y[10]^2*y[26]) - 
    (y[6]^5*y[7]^4)/(24*y[4]^2*y[261]^2) + (y[6]^3*y[7]^3)/
     (24*y[4]^2*y[261]) - (y[7]*y[68]*y[69]^2)/(8*y[4]^2*y[322]) - 
    (y[68]^2*y[69]^2)/(8*y[4]*y[6]*y[322]) + (3*y[69]^4*y[327])/
     (4*y[1]*y[6]*y[14]^3) - (y[68]*y[69]^2*y[365])/(8*y[4]*y[6]) - 
    (y[68]*y[69]^2*y[370])/(8*y[6]^2*y[322]) + y[396]/36 + y[397]/(72*y[1]) + 
    (y[68]*y[69]*y[398])/(8*y[1]*y[6]^2) + (y[68]*y[69]^4*y[399])/
     (8*y[6]^2*y[14]^2) + y[400]/(4*y[7]*y[14]) + (y[68]*y[69]^3*y[401])/
     (8*y[6]^2*y[14]) + (y[68]^2*y[402])/(4*y[7]*y[10]*y[14]) - 
    (y[68]^2*y[402])/(4*y[7]*y[10]*y[26]) + (y[68]*y[403])/
     (8*y[7]^2*y[10]*y[14]) + y[404]/(4*y[1]*y[7]*y[14]) + 
    (y[4]*y[405])/y[48]^2 + (y[69]^3*y[406])/(4*y[6]*y[48]) + 
    y[407]/(4*y[7]*y[26]) + y[408]/(4*y[1]*y[7]*y[26]) + 
    (y[68]*y[409])/(8*y[7]^2*y[10]*y[26]) + (y[6]^4*y[7]^3*y[410])/
     (24*y[4]*y[261]^2) - (y[6]^2*y[7]^2*y[411])/(24*y[4]*y[261]) + 
    (y[68]^2*y[412])/(8*y[7]*y[10]*y[14]^2) + y[413]/(8*y[7]^2*y[14]) + 
    y[414]/(4*y[48]) - (y[7]*y[415])/(24*y[4]) + y[416]/(8*y[7]^2*y[26]) + 
    y[417]/(8*y[1]*y[7]*y[14]^2) + (y[68]*y[418])/(24*y[6]^2) + 
    y[419]/(24*y[1]*y[26]) + (y[69]*y[420])/(8*y[4]*y[6]) + 
    (y[69]^2*y[421])/(8*y[1]*y[6]*y[14]) - (y[69]^3*y[422])/
     (8*y[1]*y[6]*y[14]^2) + (y[5]*y[423])/(8*y[178]*y[322]) - 
    (y[5]*y[424])/(8*y[14]*y[178]) + y[425]/(8*y[7]*y[14]^2) + 
    (y[69]*y[426])/(8*y[6]*y[322]) - (3*y[69]^4*y[427])/(4*y[6]*y[14]^3) + 
    y[428]/(72*y[1]*y[6]) - (y[69]*y[429])/(8*y[6]*y[14]) - 
    (y[69]^3*y[430])/(8*y[6]*y[14]^2) + (y[69]*y[431])/(8*y[4]*y[322]) + 
    y[432]/(24*y[26]) + y[433]/(8*y[1]*y[14]) + y[434]/(72*y[6]) + 
    y[435]/(8*y[1]*y[14]^2) + y[436]/(8*y[322]) - 
    (3*y[437])/(4*y[1]*y[14]^3) + y[438]/(8*y[14]) + y[439]/(24*y[261]) + 
    y[440]/(24*y[261]^2) - (3*y[441])/(4*y[14]^3) + y[442]/(8*y[14]^2), 
  f[159] -> (-31*y[1]*y[13]*y[18]^2)/(36*y[11]^2) - 
    (3*y[4]^3*y[69]^4)/(2*y[6]*y[14]^2) + (y[7]*y[246])/(6*y[245]) + 
    (y[6]^3*y[7]^2)/(6*y[4]*y[261]) + (y[6]*y[7]^2*y[294])/(6*y[11]*y[293]) - 
    (y[6]*y[299])/(6*y[258]*y[293]) - (y[7]*y[443])/(18*y[4]) + 
    (y[4]*y[69]^3*y[444])/(y[6]*y[14]) - (y[4]*y[5]*y[69]^2*y[445])/
     (6*y[6]*y[258]) + y[446]/y[6] + y[447]/y[14] + y[448]/(6*y[261]) + 
    (3*y[449])/(2*y[14]^2) + y[450]/(6*y[258]) + y[451]/(6*y[261]*y[266]) + 
    y[452]/(36*y[11]) + y[453]/(6*y[38]) + y[454]/(6*y[38]*y[266]), 
  f[162] -> (y[1]*y[13]*y[18]^2)/(24*y[11]^2) + (y[5]*y[68])/(12*y[6]) + 
    (y[7]*y[275])/(12*y[4]) + y[455]/(24*y[11]), 
  f[166] -> y[5]/3 + (2*y[4]^4*y[68]*y[69]^5)/(y[6]^2*y[48]^3) + 
    (y[7]^2*y[275])/(3*y[4]^2) + (y[7]*y[363])/(3*y[4]) + 
    (y[68]*y[456])/(6*y[6]^2) + (y[7]*y[68]*y[457])/(3*y[4]*y[6]) + 
    (y[4]^2*y[68]*y[69]^4*y[458])/(2*y[6]^2*y[48]^2) + 
    (y[4]*y[68]*y[69]^3*y[459])/(y[6]^2*y[48]) - (2*y[4]^4*y[69]^4*y[460])/
     (y[6]*y[48]^3) - (y[4]*y[69]^2*y[461])/(y[6]*y[48]) - 
    (y[4]^2*y[69]^3*y[462])/(2*y[6]*y[48]^2) + y[463]/(6*y[6]) + 
    y[464]/(2*y[48]) + (2*y[4]^2*y[465])/y[48]^3 + y[466]/(2*y[48]^2), 
  f[169] -> (5*y[1]*y[13]*y[18]^2)/(24*y[11]^2) + 
    (17*y[68]*y[69]^3)/(2*y[1]*y[6]^2*y[14]) - (17*y[68]*y[69]^4)/
     (2*y[1]*y[6]^2*y[14]^2) - (2*y[4]^3*y[68]*y[69]^4)/(y[6]^2*y[48]^2) + 
    (3*y[68]*y[69]^5)/(y[1]*y[6]^2*y[14]^3) - (3*y[68]*y[69]^5*y[87])/
     (y[6]^2*y[14]^3) + (5*y[7]*y[275])/(12*y[4]) - 
    (y[4]*y[68]*y[69]^3*y[320])/(2*y[6]^2*y[48]) + 
    (2*y[4]^3*y[69]^3*y[327])/(y[6]*y[48]^2) + (y[4]*y[69]^2*y[331])/
     (2*y[6]*y[48]) + y[335]/(2*y[48]) + (2*y[4]*y[341])/y[48]^2 - 
    (y[68]*y[69]*y[398])/(2*y[1]*y[6]^2) - (y[68]*y[69]*y[86]*y[398])/
     (2*y[6]^2) - (y[68]*y[69]^4*y[399])/(2*y[6]^2*y[14]^2) - 
    (y[68]*y[69]^3*y[401])/(2*y[6]^2*y[14]) + y[467]/12 + y[468]/(12*y[1]) - 
    (3*y[69]^4*y[469])/(y[1]*y[6]*y[14]^3) - (y[69]^2*y[470])/
     (2*y[1]*y[6]*y[14]) + (y[69]^3*y[471])/(2*y[1]*y[6]*y[14]^2) + 
    y[472]/(24*y[11]) + (3*y[69]^4*y[473])/(y[6]*y[14]^3) + 
    y[474]/(12*y[1]*y[6]) + (y[69]^2*y[475])/(2*y[6]*y[14]) + 
    (y[69]^3*y[476])/(2*y[6]*y[14]^2) + y[477]/(2*y[1]*y[14]) + 
    y[478]/(12*y[6]) + y[479]/(2*y[1]*y[14]^2) + y[480]/(2*y[14]) + 
    (3*y[481])/(y[1]*y[14]^3) - (3*y[482])/y[14]^3 + y[483]/y[14]^2, 
  f[189] -> y[64]/(6*y[4]) + (5*y[5]*y[69])/(18*y[1]*y[6]) - 
    (y[4]^3*y[68]*y[69]^4)/(y[6]^2*y[48]^2) + (y[58]*y[244])/(12*y[245]^2) + 
    (y[68]*y[244])/(12*y[6]^2*y[245]^2) - (5*y[248])/(18*y[1]) + 
    (y[244]*y[257])/(12*y[6]*y[245]^2) - (y[69]^2*y[317])/(4*y[4]*y[6]^2) - 
    (y[69]^2*y[319])/(4*y[4]^2*y[6]) - (y[4]*y[68]*y[69]^3*y[320])/
     (4*y[6]^2*y[48]) - (y[7]*y[69]^2*y[319])/(4*y[4]^2*y[322]) - 
    (y[68]*y[69]^2*y[321])/(4*y[4]*y[6]*y[322]) - 
    (y[69]^2*y[324])/(4*y[6]^2*y[322]) + (y[4]*y[5]*y[68]*y[69]^2*y[328])/
     (12*y[6]^2*y[258]^2) + (y[69]*y[333])/(12*y[6]^2*y[258]) + 
    y[337]/(12*y[6]*y[258]) + y[338]/(12*y[258]) + 
    (y[339]*y[340])/(12*y[6]*y[258]^2) + y[342]/(12*y[258]^2) + y[484]/36 + 
    y[485]/(12*y[6]^2*y[245]) + y[486]/(12*y[245]) + 
    y[487]/(12*y[6]*y[245]) + (y[68]*y[488])/(12*y[6]^2) + 
    (y[69]*y[489])/(4*y[4]*y[6]) + (y[69]*y[490])/(4*y[4]*y[322]) + 
    (y[69]*y[491])/(4*y[6]*y[322]) + (y[69]^2*y[492])/(4*y[6]*y[48]) + 
    (y[4]^2*y[69]^3*y[493])/(y[6]*y[48]^2) + y[494]/(36*y[6]) + 
    y[495]/(4*y[48]) + y[496]/(4*y[322]) + (y[4]*y[497])/y[48]^2, 
  f[192] -> -1/24*y[5] + (y[5]*y[69])/(24*y[6]) - 
    (y[5]*y[69])/(24*y[1]*y[6]) + y[248]/(24*y[1]), 
  f[193] -> (5*y[5]*y[69])/(18*y[1]*y[6]) - (5*y[248])/(18*y[1]) - 
    (5*y[7]^2*y[275])/(18*y[4]^2) - (y[68]*y[69]^3)/(2*y[4]*y[6]*y[322]) + 
    (y[4]*y[5]*y[68]*y[69]^2*y[328])/(12*y[6]^2*y[258]^2) + 
    (y[69]*y[333])/(12*y[6]^2*y[258]) + y[337]/(12*y[6]*y[258]) + 
    y[338]/(12*y[258]) + (y[339]*y[340])/(12*y[6]*y[258]^2) + 
    y[342]/(12*y[258]^2) - (y[7]*y[498])/(18*y[4]) - 
    (y[69]^2*y[499])/(4*y[4]*y[6]^2) - (y[69]^2*y[500])/(4*y[4]^2*y[6]) - 
    (y[7]*y[69]^2*y[500])/(4*y[4]^2*y[322]) + (y[69]^2*y[501])/
     (4*y[6]^2*y[322]) + y[502]/(y[4]*y[6]) + 
    (y[69]*y[503])/(2*y[6]*y[322]) + y[504]/(36*y[6]) + y[505]/(36*y[6]^2) + 
    (y[69]*y[506])/(2*y[4]*y[322]) + y[507]/(4*y[322]), 
  f[194] -> -1/24*(y[5]^2*y[68])/y[6]^2 + (y[5]*y[7]*y[68])/(12*y[4]*y[6]) - 
    (y[5]*y[69])/(24*y[1]*y[6]) + y[248]/(24*y[1]) + 
    (y[7]^2*y[275])/(24*y[4]^2) - (y[5]^2*y[508])/(24*y[6]) + 
    (y[7]*y[509])/(24*y[4]), f[202] -> (5*y[5]*y[69])/(18*y[1]*y[6]) + 
    (y[58]*y[244])/(12*y[245]^2) + (y[68]*y[244])/(12*y[6]^2*y[245]^2) - 
    (5*y[248])/(18*y[1]) + (y[244]*y[257])/(12*y[6]*y[245]^2) - 
    (y[5]*y[7]*y[275])/(6*y[4]) + (y[4]*y[5]*y[68]*y[69]^2*y[328])/
     (12*y[6]^2*y[258]^2) + (y[69]*y[333])/(12*y[6]^2*y[258]) + 
    y[337]/(12*y[6]*y[258]) + y[338]/(12*y[258]) + 
    (y[339]*y[340])/(12*y[6]*y[258]^2) + y[342]/(12*y[258]^2) + 
    y[485]/(12*y[6]^2*y[245]) + y[486]/(12*y[245]) + 
    y[487]/(12*y[6]*y[245]) + y[510]/36 + (y[4]*y[511])/(4*y[6]^2*y[322]) - 
    (y[69]*y[512])/(4*y[6]*y[322]) + (y[68]*y[513])/(36*y[6]^2) + 
    y[514]/(36*y[6]) + y[515]/(4*y[322]), 
  f[205] -> -1/4*1/(y[1]*y[7]^2*y[14]) + 1/(4*y[1]*y[7]^2*y[26]) - 
    y[68]/(2*y[1]*y[7]^2*y[10]*y[14]) + y[68]/(2*y[1]*y[7]^2*y[10]*y[26]) - 
    y[68]^2/(4*y[1]*y[7]^2*y[10]^2*y[14]) - 
    y[68]^2/(2*y[1]*y[7]*y[10]*y[14]) + 
    y[68]^2/(4*y[1]*y[7]^2*y[10]^2*y[26]) + 
    y[68]^2/(2*y[1]*y[7]*y[10]*y[26]) + y[68]^3/(4*y[1]*y[7]*y[10]*y[14]^2) + 
    (17*y[68]*y[69]^3)/(4*y[1]*y[6]^2*y[14]) - (17*y[68]*y[69]^4)/
     (4*y[1]*y[6]^2*y[14]^2) + (3*y[68]*y[69]^5)/(2*y[1]*y[6]^2*y[14]^3) - 
    (3*y[68]*y[69]^5*y[87])/(2*y[6]^2*y[14]^3) + 
    (y[68]^2*y[136])/(4*y[7]^2*y[10]^2*y[14]) - 
    (y[68]^2*y[136])/(4*y[7]^2*y[10]^2*y[26]) - 
    (y[58]*y[244])/(12*y[245]^2) + y[278]/12 + 
    (y[68]*y[286])/(12*y[6]^2*y[245]^2) + (y[257]*y[286])/
     (12*y[6]*y[245]^2) - (3*y[69]^4*y[327])/(2*y[1]*y[6]*y[14]^3) - 
    (y[4]*y[5]*y[68]*y[69]^2*y[328])/(12*y[6]^2*y[258]^2) - 
    (y[69]*y[333])/(12*y[6]^2*y[258]) + (y[69]*y[340])/(12*y[6]*y[258]^2) - 
    (y[68]*y[69]*y[398])/(4*y[1]*y[6]^2) - (y[68]*y[69]^4*y[399])/
     (4*y[6]^2*y[14]^2) + y[400]/(2*y[7]*y[26]) - (y[68]*y[69]^3*y[401])/
     (4*y[6]^2*y[14]) - (y[68]^2*y[402])/(2*y[7]*y[10]*y[14]) + 
    (y[68]^2*y[402])/(2*y[7]*y[10]*y[26]) + (y[68]*y[403])/
     (4*y[7]^2*y[10]*y[26]) + y[407]/(2*y[7]*y[14]) + 
    y[408]/(2*y[1]*y[7]*y[14]) + (y[68]*y[409])/(4*y[7]^2*y[10]*y[14]) + 
    y[413]/(4*y[7]^2*y[26]) + y[416]/(4*y[7]^2*y[14]) - 
    (y[69]^2*y[421])/(4*y[1]*y[6]*y[14]) + (y[69]^3*y[422])/
     (4*y[1]*y[6]*y[14]^2) - (y[5]*y[423])/(4*y[178]*y[322]) + 
    (y[5]*y[424])/(4*y[14]*y[178]) + (3*y[69]^4*y[427])/(2*y[6]*y[14]^3) + 
    (y[69]*y[429])/(4*y[6]*y[14]) + (y[69]^3*y[430])/(4*y[6]*y[14]^2) + 
    (3*y[437])/(2*y[1]*y[14]^3) + (3*y[441])/(2*y[14]^3) + 
    (y[4]*y[7]*y[69]^2*y[499])/(4*y[6]^2*y[322]) + 
    y[516]/(12*y[6]^2*y[245]) + y[517]/(12*y[245]) + y[518]/(12*y[1]) + 
    y[519]/(y[1]*y[7]*y[26]) + (y[68]^2*y[520])/(4*y[7]*y[10]*y[14]^2) + 
    y[521]/(4*y[1]*y[7]*y[14]^2) + y[522]/(12*y[6]*y[245]) + 
    y[523]/(12*y[1]*y[26]) + (y[68]*y[524])/(12*y[6]^2) - 
    (y[69]*y[525])/(4*y[6]*y[322]) + y[526]/(4*y[7]*y[14]^2) + 
    y[527]/(4*y[1]*y[6]) + y[528]/(4*y[1]*y[14]) + y[529]/(12*y[6]) + 
    y[530]/(12*y[26]) + y[531]/(4*y[322]) + y[532]/(4*y[14]) + 
    y[533]/(12*y[6]*y[258]) + y[534]/(12*y[258]) + y[535]/(y[1]*y[14]^2) + 
    y[536]/(4*y[14]^2) + y[537]/(12*y[258]^2), 
  f[209] -> (y[6]^2*y[7]^3)/(6*y[4]^3) + 
    (3*y[68]^2)/(4*y[1]*y[7]^2*y[10]*y[14]) - 
    (3*y[68]^2)/(4*y[1]*y[7]^2*y[10]*y[26]) + 
    y[68]^3/(4*y[1]*y[7]^2*y[10]^2*y[14]) + 
    (3*y[68]^3)/(4*y[1]*y[7]*y[10]*y[14]) - 
    y[68]^3/(4*y[1]*y[7]^2*y[10]^2*y[26]) - 
    (3*y[68]^3)/(4*y[1]*y[7]*y[10]*y[26]) - 
    y[68]^4/(4*y[1]*y[7]*y[10]*y[14]^2) + (17*y[68]^2*y[69]^4)/
     (2*y[1]*y[6]^3*y[14]) - (23*y[68]^2*y[69]^5)/(4*y[1]*y[6]^3*y[14]^2) + 
    (3*y[68]^2*y[69]^6)/(2*y[1]*y[6]^3*y[14]^3) + (3*y[68]^2*y[69]^6*y[100])/
     (2*y[6]^3*y[14]^3) - (y[68]^3*y[136])/(4*y[7]^2*y[10]^2*y[14]) + 
    (y[68]^3*y[136])/(4*y[7]^2*y[10]^2*y[26]) - 
    (y[6]^6*y[7]^5)/(12*y[4]^3*y[261]^2) + (y[6]^4*y[7]^4)/
     (12*y[4]^3*y[261]) + (y[68]^3*y[412])/(4*y[7]*y[10]*y[14]^2) + 
    (y[68]*y[451])/(6*y[261]*y[266]) + (y[4]*y[68]^2*y[69]^2*y[501])/
     (4*y[6]^3*y[322]) + (3*y[521])/(4*y[1]*y[7]*y[14]) - 
    (3*y[521])/(4*y[1]*y[7]*y[26]) + y[538]/12 + 
    (y[68]^2*y[539])/(12*y[6]^3) - (y[68]^2*y[69]*y[540])/(4*y[1]*y[6]^3) + 
    (y[68]^2*y[69]^5*y[541])/(4*y[6]^3*y[14]^2) + (y[68]^2*y[69]^4*y[542])/
     (4*y[6]^3*y[14]) + (y[68]^2*y[543])/(4*y[7]^2*y[10]*y[14]) + 
    y[544]/(4*y[1]*y[7]^2*y[14]) + (y[68]^2*y[545])/(4*y[7]*y[10]*y[14]) + 
    y[546]/(4*y[1]*y[7]^2*y[26]) + (y[68]^2*y[547])/(4*y[7]*y[10]*y[26]) + 
    (y[6]^5*y[7]^4*y[548])/(12*y[4]^2*y[261]^2) - (y[6]^4*y[7]^3*y[549])/
     (12*y[4]*y[261]^2) - (y[5]*y[6]^3*y[7]^3*y[550])/(12*y[4]^2*y[261]) + 
    (y[6]^2*y[7]^2*y[551])/(12*y[4]*y[261]) + (y[68]^2*y[552])/
     (4*y[7]^2*y[10]*y[26]) - (y[6]*y[7]^2*y[553])/(12*y[4]^2) - 
    (3*y[68]*y[69]^5*y[554])/(2*y[1]*y[6]^2*y[14]^3) + 
    (y[68]*y[69]^4*y[555])/(4*y[1]*y[6]^2*y[14]^2) - 
    (y[68]*y[69]^3*y[556])/(4*y[1]*y[6]^2*y[14]) + y[557]/(4*y[7]^2*y[14]) + 
    y[558]/(4*y[7]^2*y[26]) + y[559]/(4*y[1]*y[7]*y[14]^2) + 
    y[560]/(4*y[7]*y[26]) + y[561]/(4*y[7]*y[14]) + 
    (3*y[69]^4*y[562])/(2*y[1]*y[6]*y[14]^3) - (y[69]^3*y[563])/
     (4*y[1]*y[6]*y[14]^2) + (y[69]^2*y[564])/(4*y[1]*y[6]*y[14]) + 
    y[565]/(12*y[1]) + (y[5]^2*y[566])/(4*y[14]*y[178]) + 
    (y[5]^2*y[567])/(4*y[178]*y[322]) - (3*y[68]*y[69]^5*y[568])/
     (2*y[6]^2*y[14]^3) - (y[68]*y[69]^3*y[569])/(4*y[6]^2*y[14]) + 
    (y[68]*y[570])/(12*y[1]*y[6]^2) - (y[68]*y[69]^4*y[571])/
     (4*y[6]^2*y[14]^2) + y[572]/(4*y[7]*y[14]^2) + 
    (3*y[69]^4*y[573])/(2*y[6]*y[14]^3) + y[574]/(12*y[1]*y[6]) + 
    (y[69]*y[575])/(4*y[6]*y[14]) + (y[69]^3*y[576])/(4*y[6]*y[14]^2) + 
    y[577]/(4*y[1]*y[14]) + y[578]/(12*y[1]*y[26]) + 
    (y[7]*y[579])/(12*y[4]) + (y[68]*y[69]*y[580])/(4*y[6]^2*y[322]) + 
    (y[68]*y[581])/(12*y[6]^2) + y[582]/(12*y[26]) + y[583]/(4*y[6]*y[322]) + 
    y[584]/(12*y[6]) - (3*y[585])/(2*y[1]*y[14]^3) + 
    y[586]/(4*y[1]*y[14]^2) + y[587]/(4*y[14]) + y[588]/(12*y[261]) + 
    y[589]/(12*y[261]^2) + y[590]/(6*y[38]) + y[591]/(4*y[322]) + 
    (3*y[592])/(2*y[14]^3) + y[593]/(4*y[14]^2) + 
    (y[68]*y[594])/(6*y[38]*y[266]), 
  f[220] -> -1/6*(y[5]*y[69])/(y[1]*y[6]) + y[248]/(6*y[1]) + 
    (y[7]^2*y[275])/(6*y[4]^2) + (y[7]*y[363])/(6*y[4]) - 
    (y[68]*y[364])/(12*y[6]^2) - (y[7]*y[69]^2*y[366])/(4*y[4]^2*y[322]) - 
    (y[68]*y[69]^2*y[366])/(4*y[4]*y[6]*y[322]) - (y[69]^2*y[365]*y[366])/
     (4*y[4]*y[6]) - (y[4]*y[68]*y[69]^3*y[370])/(4*y[6]^2*y[322]^2) - 
    (y[69]^2*y[372])/(4*y[6]^2*y[322]) + (y[69]*y[378])/(4*y[4]*y[322]) + 
    (y[69]*y[384])/(4*y[6]*y[322]) + (y[69]^2*y[386])/(4*y[6]*y[322]^2) + 
    y[595]/(12*y[6]) + y[596]/(12*y[4]*y[6]) + y[597]/(4*y[322]) + 
    y[598]/(4*y[322]^2), f[237] -> (y[4]^3*y[5]^2*y[68])/(3*y[6]^2) + 
    (y[4]*y[5]*y[599])/(3*y[6]) + y[600]/3, 
  f[240] -> y[13]/(2*y[8]) - (y[2]*y[6]*y[13])/(2*y[4]*y[8]) + 
    (19*y[6]*y[13])/(36*y[5]*y[8]) - (19*y[13]^2*y[18])/(36*y[19]) + 
    (19*y[4]*y[6]^2)/(36*y[43]) - (19*y[4]*y[6]*y[10]*y[13])/
     (36*y[8]*y[43]) + (4345*y[5]*y[69])/(1296*y[6]) - 
    (4345*y[5]*y[69])/(1296*y[1]*y[6]) + y[601]/1296 + 
    (19*y[244]*y[602])/(36*y[245]) + y[603]/y[1] + 
    (19*y[604])/(36*y[1]*y[5]) + (19*y[605])/(36*y[1]*y[16]) + 
    (19*y[606])/(36*y[1]*y[5]*y[16]) - (19*y[607])/(36*y[16]) - 
    (19*y[608])/(36*y[5]*y[16]), f[241] -> (17*y[5]*y[69])/(12*y[1]*y[6]) + 
    (13*y[68]*y[252])/(36*y[6]*y[245]^2) + (y[13]^2*y[357])/(6*y[1]*y[38]) + 
    (13*y[252]*y[609])/(36*y[245]^2) + y[610]/(36*y[1]*y[5]) + 
    y[611]/(36*y[6]) + (y[7]*y[13]*y[612])/(6*y[258]) + y[613]/36 + 
    (y[5]*y[13]*y[69])/(6*y[1]*y[614]) + y[615]/(36*y[6]*y[245]) + 
    y[616]/(36*y[245]) + y[617]/(36*y[1]) + y[618]/(6*y[261]) + 
    y[619]/(36*y[5]*y[16]) + y[620]/(36*y[1]*y[5]*y[16]) + 
    y[621]/(36*y[1]*y[16]) + (25*y[622])/(36*y[1]*y[5]*y[16]^2) + 
    (25*y[623])/(36*y[1]*y[16]^2) - (25*y[624])/(36*y[16]^2) - 
    (25*y[625])/(36*y[5]*y[16]^2) + (y[5]*y[626])/(6*y[614]) + 
    (y[68]*y[627])/(6*y[261]*y[266]) + y[628]/(36*y[16]) + y[629]/(6*y[38]) + 
    (y[68]*y[630])/(6*y[38]*y[266]), 
  f[244] -> (-5*y[6]*y[13])/(24*y[5]*y[8]) - (7*y[6]*y[13])/
     (6*y[4]*y[5]*y[8]) + (5*y[4]*y[6]*y[10]*y[13])/(24*y[8]*y[43]) - 
    (y[6]*y[13]*y[45])/(y[4]^2*y[8]) + (31*y[5]*y[69])/(36*y[6]) - 
    (31*y[5]*y[69])/(36*y[1]*y[6]) + (y[5]*y[69])/(y[4]*y[6]) + 
    y[607]/(24*y[16]) + y[608]/(24*y[5]*y[16]) + (y[7]*y[13]*y[612])/
     (6*y[258]) + (y[5]*y[13]*y[69])/(6*y[1]*y[614]) + 
    (y[5]*y[626])/(6*y[614]) - (y[602]*y[631])/(24*y[245]) + 
    y[632]/(72*y[43]) + y[633]/(72*y[1]) + (y[6]*y[634])/(y[4]^2*y[5]*y[8]) + 
    y[635]/(24*y[1]*y[5]) + y[636]/72 + y[637]/(24*y[1]*y[16]) + 
    y[638]/y[4] - (19*y[6]*y[639])/(36*y[43]^2) + 
    y[640]/(24*y[1]*y[5]*y[16]) + y[641]/y[8] + 
    (25*y[6]*y[642])/(36*y[4]*y[19]^2) + y[643]/(y[4]*y[8]) + 
    y[644]/(36*y[4]*y[19]) + y[645]/(72*y[19]) - 
    (25*y[5]*y[646])/(36*y[19]^2), f[245] -> -1/8*(y[5]*y[69])/(y[1]*y[6]) + 
    (y[68]*y[282])/(24*y[6]*y[245]^2) - (y[252]*y[609])/(24*y[245]^2) + 
    y[624]/(24*y[16]^2) + y[625]/(24*y[5]*y[16]^2) + y[647]/(24*y[1]) + 
    y[648]/(24*y[1]*y[5]) + y[649]/24 + y[650]/(24*y[6]) + 
    y[651]/(24*y[6]*y[245]) + y[652]/(24*y[245]) + y[653]/(24*y[1]*y[16]) + 
    y[654]/(24*y[1]*y[5]*y[16]) + y[655]/(24*y[1]*y[5]*y[16]^2) + 
    y[656]/(24*y[1]*y[16]^2) + y[657]/(24*y[5]*y[16]) + y[658]/(24*y[16]), 
  f[249] -> (y[7]*y[13])/y[4] + (y[5]*y[69])/y[6] - 
    (y[5]*y[13]*y[69])/(6*y[1]*y[614]) - (25*y[622])/(36*y[1]*y[5]*y[16]^2) - 
    (25*y[623])/(36*y[1]*y[16]^2) + (25*y[624])/(36*y[16]^2) + 
    (25*y[625])/(36*y[5]*y[16]^2) - (y[5]*y[626])/(6*y[614]) + 
    (19*y[6]*y[639])/(36*y[43]^2) + (y[602]*y[659])/(6*y[245]) + 
    y[660]/(36*y[43]) + y[661]/(18*y[11]) + y[662]/(36*y[1]*y[5]) + 
    y[663]/(36*y[1]) + y[664]/(36*y[1]*y[5]*y[16]) + 
    (y[6]^2*y[665])/(6*y[11]*y[293]) + (y[6]^2*y[666])/(6*y[258]*y[293]) + 
    y[667]/(36*y[1]*y[16]) + y[668]/(36*y[5]*y[16]) + y[669]/18 + 
    y[670]/(6*y[258]) + y[671]/(36*y[16]), 
  f[252] -> (y[13]*y[137])/(12*y[11]) + y[622]/(24*y[1]*y[5]*y[16]^2) + 
    y[623]/(24*y[1]*y[16]^2) - (y[6]*y[639])/(24*y[43]^2) + 
    y[672]/(24*y[43]) + y[673]/(24*y[1]*y[5]) + y[674]/(24*y[1]) + 
    y[675]/12 + y[676]/(24*y[1]*y[5]*y[16]) + y[677]/(24*y[1]*y[16]) + 
    y[678]/(24*y[5]*y[16]) + y[679]/(24*y[16]^2) + y[680]/(24*y[5]*y[16]^2) + 
    y[681]/(24*y[16]), f[258] -> (y[68]*y[315])/(6*y[6]*y[245]^2) + 
    (y[315]*y[609])/(6*y[245]^2) + (y[6]*y[642])/(6*y[4]*y[19]^2) - 
    (y[5]*y[646])/(6*y[19]^2) + y[682]/(6*y[4]) + y[683]/6 + 
    y[684]/(6*y[245]) + y[685]/(6*y[6]*y[245]) + y[686]/(6*y[4]*y[19]) + 
    y[687]/(6*y[6]) + (y[4]*y[5]*y[68]*y[69]^2*y[688])/(3*y[6]*y[258]^2) - 
    (y[69]*y[689])/(3*y[6]*y[258]) + y[690]/(6*y[19]) + y[691]/(3*y[258]) + 
    y[692]/(3*y[258]^2), f[260] -> (y[68]*y[343])/(24*y[6]*y[245]^2) + 
    (y[343]*y[609])/(24*y[245]^2) + (5*y[6]*y[642])/(24*y[4]*y[19]^2) - 
    (5*y[5]*y[646])/(24*y[19]^2) + (5*y[686])/(24*y[4]*y[19]) + 
    (y[4]*y[5]*y[68]*y[69]^2*y[688])/(6*y[6]*y[258]^2) - 
    (y[69]*y[689])/(6*y[6]*y[258]) + y[691]/(6*y[258]) + 
    y[692]/(6*y[258]^2) + y[693]/(24*y[4]) + y[694]/24 + 
    y[695]/(24*y[6]*y[245]) + y[696]/(24*y[245]) + y[697]/(24*y[6]) + 
    y[698]/y[19], f[267] -> -1/24*(y[6]*y[13])/(y[5]*y[8]) + 
    (y[13]^2*y[18])/(24*y[19]) - (y[4]*y[6]^2)/(24*y[43]) + 
    (y[4]*y[6]*y[10]*y[13])/(24*y[8]*y[43]) + (31*y[5]*y[69])/(36*y[6]) - 
    (31*y[5]*y[69])/(36*y[1]*y[6]) - (y[12]*y[13]^2*y[263])/(6*y[1]*y[38]) + 
    (y[13]^2*y[310])/(6*y[113]) - (y[12]*y[13]^2*y[312])/(6*y[1]) + 
    (y[286]*y[602])/(24*y[245]) + y[607]/(24*y[16]) + 
    y[608]/(24*y[5]*y[16]) + y[635]/(24*y[1]*y[5]) + y[637]/(24*y[1]*y[16]) + 
    y[640]/(24*y[1]*y[5]*y[16]) + y[699]/72 + y[700]/(72*y[1]) + 
    y[701]/(6*y[261]) + (y[359]*y[702])/(6*y[261]*y[266]) + 
    y[703]/(6*y[38]) + y[704]/(6*y[38]*y[266]), 
  f[274] -> -1/12*(y[6]*y[7]^2)/y[4]^2 + (3*y[69]^3)/(4*y[1]*y[6]*y[14]) - 
    y[69]^4/(2*y[1]*y[6]*y[14]^2) + (y[69]^4*y[91])/(2*y[6]*y[14]^2) + 
    y[250]/(4*y[1]*y[14]) + y[283]/(12*y[1]) + y[297]/(2*y[1]*y[14]^2) + 
    (y[4]*y[69]^2*y[499])/(8*y[6]*y[322]) + (y[5]*y[705])/12 + 
    (y[7]*y[706])/(12*y[4]) + (y[69]*y[707])/(12*y[1]*y[6]) + 
    (y[69]^3*y[708])/(4*y[6]*y[14]) + y[709]/y[6] + y[710]/(4*y[14]) + 
    y[711]/(8*y[322]) + y[712]/(2*y[14]^2), 
  f[280] -> y[68]^2/(4*y[1]*y[7]*y[10]*y[14]) - 
    y[68]^2/(4*y[1]*y[7]*y[10]*y[26]) - y[69]^3/(4*y[1]*y[6]*y[14]) - 
    (y[69]^3*y[86])/(4*y[6]*y[14]) + (y[6]^5*y[7]^4)/(24*y[4]^2*y[261]^2) - 
    (y[6]^3*y[7]^3)/(12*y[4]^2*y[261]) + y[404]/(4*y[1]*y[7]*y[14]) + 
    y[408]/(4*y[1]*y[7]*y[26]) - (y[6]^4*y[7]^3*y[410])/(24*y[4]*y[261]^2) + 
    y[622]/(24*y[1]*y[5]*y[16]^2) + y[623]/(24*y[1]*y[16]^2) - 
    (y[6]*y[642])/(24*y[4]*y[19]^2) + (y[5]*y[646])/(24*y[19]^2) + 
    y[673]/(24*y[1]*y[5]) + y[676]/(24*y[1]*y[5]*y[16]) + 
    y[677]/(24*y[1]*y[16]) + y[678]/(24*y[5]*y[16]) + y[679]/(24*y[16]^2) + 
    y[680]/(24*y[5]*y[16]^2) + y[681]/(24*y[16]) + y[713]/(24*y[4]) + 
    y[714]/72 + y[715]/(72*y[6]) + (y[69]*y[716])/(36*y[1]*y[6]) + 
    y[717]/(72*y[1]) + y[718]/(4*y[14]) + y[719]/(4*y[1]*y[14]) + 
    (y[13]*y[720])/(4*y[7]*y[26]) + (y[634]*y[720])/(4*y[7]*y[14]) + 
    (y[68]*y[721])/(4*y[7]*y[10]*y[14]) + (y[68]*y[722])/
     (4*y[7]*y[10]*y[26]) + (y[6]^2*y[7]^2*y[723])/(12*y[4]*y[261]) + 
    y[724]/(24*y[4]*y[19]) + y[725]/(24*y[1]*y[26]) + y[726]/(24*y[19]) + 
    y[727]/(24*y[26]) + y[728]/(24*y[261]) + y[729]/(24*y[261]^2), 
  f[286] -> (8*y[6]*y[7])/(9*y[4]) + (y[6]*y[13])/(y[4]^2*y[5]*y[8]) + 
    (7*y[6]*y[13])/(6*y[4]*y[5]*y[8]) + (y[6]*y[13]*y[45])/(y[4]^2*y[8]) - 
    (y[6]^3*y[7]^2)/(6*y[4]*y[261]) + (y[7]*y[602])/(6*y[245]) + y[730]/9 - 
    (y[5]*y[69]*y[731])/y[6] + (y[6]^2*y[732])/(6*y[11]*y[293]) + 
    (y[6]^2*y[733])/(6*y[258]*y[293]) + y[734]/y[8] + y[735]/(y[4]*y[8]) + 
    y[736]/(6*y[261]) + y[737]/(18*y[11]) + y[738]/(6*y[258]) + 
    y[739]/(6*y[261]*y[266]) + y[740]/(6*y[38]) + y[741]/(6*y[38]*y[266]), 
  f[289] -> y[5]/12 - (y[6]*y[7])/(12*y[4]) + (y[13]*y[18])/(12*y[11]), 
  f[293] -> -1/3*(y[6]*y[7]^2)/y[4]^2 - (y[4]*y[69]^3)/(y[6]*y[48]) + 
    y[276]/y[48] + (y[7]*y[706])/(3*y[4]) + (y[5]*y[742])/3 + y[743]/y[6], 
  f[296] -> (5*y[13]*y[18])/(12*y[11]) + y[69]^3/(y[1]*y[6]*y[14]) + 
    (y[69]^3*y[86])/(y[6]*y[14]) + y[250]/(y[1]*y[14]) + y[251]/y[14] + 
    y[624]/(12*y[16]^2) + y[625]/(12*y[5]*y[16]^2) + 
    (y[6]*y[642])/(12*y[4]*y[19]^2) - (y[5]*y[646])/(12*y[19]^2) + 
    y[647]/(12*y[1]) + y[648]/(12*y[1]*y[5]) + y[653]/(12*y[1]*y[16]) + 
    y[654]/(12*y[1]*y[5]*y[16]) + y[655]/(12*y[1]*y[5]*y[16]^2) + 
    y[656]/(12*y[1]*y[16]^2) + y[657]/(12*y[5]*y[16]) + y[658]/(12*y[16]) + 
    y[686]/(12*y[4]*y[19]) + y[690]/(12*y[19]) + y[744]/(12*y[4]) + 
    y[745]/6 + (y[69]*y[746])/(4*y[6]) - (y[69]*y[746])/(4*y[1]*y[6]), 
  f[316] -> (-5*y[5]*y[69])/(18*y[1]*y[6]) + (y[68]*y[244])/
     (12*y[6]*y[245]^2) + (5*y[248])/(18*y[1]) + 
    (y[244]*y[609])/(12*y[245]^2) + (y[13]^2*y[18])/(12*y[614]) + 
    (y[6]*y[642])/(12*y[4]*y[19]^2) - (y[5]*y[646])/(12*y[19]^2) + 
    y[686]/(12*y[4]*y[19]) + (y[4]*y[5]*y[68]*y[69]^2*y[688])/
     (12*y[6]*y[258]^2) - (y[69]*y[689])/(12*y[6]*y[258]) + 
    y[690]/(12*y[19]) + y[691]/(12*y[258]) + y[692]/(12*y[258]^2) + 
    y[747]/(12*y[4]) + y[748]/(12*y[245]) + y[749]/(36*y[6]) + y[750]/36 + 
    y[751]/(12*y[6]*y[245]), f[320] -> (y[6]*y[13])/(2*y[4]^3*y[5]*y[8]) + 
    (5*y[6]*y[13])/(6*y[4]^2*y[5]*y[8]) + (y[6]*y[13])/(3*y[4]*y[5]*y[8]) + 
    (y[5]^2*y[69])/(2*y[6]^2) + (y[5]^2*y[69])/(2*y[4]*y[6]^2) - 
    (5*y[5]*y[69])/(18*y[1]*y[6]) + (y[5]*y[69]*y[167])/(2*y[4]^2*y[6]) + 
    (y[6]*y[13]*y[168])/(2*y[4]^3*y[8]) + (5*y[248])/(18*y[1]) + 
    (y[13]^2*y[137])/(12*y[614]) + (y[4]*y[5]*y[68]*y[69]^2*y[688])/
     (12*y[6]*y[258]^2) - (y[69]*y[689])/(12*y[6]*y[258]) + 
    y[691]/(12*y[258]) + y[692]/(12*y[258]^2) + y[752]/36 + 
    (y[5]*y[753])/(6*y[4]*y[6]) + (y[7]^2*y[754])/(18*y[4]^2) - 
    (y[7]*y[755])/(18*y[4]) + y[756]/(6*y[8]) + y[757]/(36*y[6]) + 
    y[758]/(6*y[4]*y[8]) + y[759]/(6*y[4]^2*y[8]), 
  f[321] -> -1/24*y[5]^2/y[6] - (y[6]*y[7]^2)/(24*y[4]^2) - 
    (y[5]^2*y[58])/24 + (y[5]*y[69])/(24*y[1]*y[6]) + y[283]/(24*y[1]) + 
    (y[7]*y[760])/(24*y[4]), f[329] -> (y[5]*y[6]*y[7])/(6*y[4]) - 
    (5*y[5]*y[69])/(18*y[1]*y[6]) + (y[68]*y[244])/(12*y[6]*y[245]^2) + 
    (5*y[248])/(18*y[1]) + (y[244]*y[609])/(12*y[245]^2) + 
    (y[4]*y[5]*y[68]*y[69]^2*y[688])/(12*y[6]*y[258]^2) - 
    (y[69]*y[689])/(12*y[6]*y[258]) + y[691]/(12*y[258]) + 
    y[692]/(12*y[258]^2) + y[748]/(12*y[245]) + y[751]/(12*y[6]*y[245]) + 
    y[761]/(36*y[6]) + y[762]/36, 
  f[332] -> -1/2*y[68]^2/(y[1]*y[7]*y[10]*y[14]) + 
    y[68]^2/(2*y[1]*y[7]*y[10]*y[26]) + y[69]^3/(2*y[1]*y[6]*y[14]) + 
    (y[69]^3*y[86])/(2*y[6]*y[14]) + (y[68]*y[286])/(12*y[6]*y[245]^2) + 
    y[408]/(2*y[1]*y[7]*y[14]) + y[519]/(y[1]*y[7]*y[26]) - 
    (y[244]*y[609])/(12*y[245]^2) + (y[13]^2*y[137])/(12*y[614]) + 
    y[624]/(12*y[16]^2) + y[625]/(12*y[5]*y[16]^2) + y[648]/(12*y[1]*y[5]) + 
    y[653]/(12*y[1]*y[16]) + y[654]/(12*y[1]*y[5]*y[16]) + 
    y[655]/(12*y[1]*y[5]*y[16]^2) + y[656]/(12*y[1]*y[16]^2) + 
    y[657]/(12*y[5]*y[16]) + y[658]/(12*y[16]) - 
    (y[4]*y[5]*y[68]*y[69]^2*y[688])/(12*y[6]*y[258]^2) + 
    (y[69]*y[689])/(12*y[6]*y[258]) + (y[13]*y[720])/(2*y[7]*y[14]) + 
    (y[634]*y[720])/(2*y[7]*y[26]) + (y[68]*y[721])/(2*y[7]*y[10]*y[26]) + 
    (y[68]*y[722])/(2*y[7]*y[10]*y[14]) + y[763]/(4*y[1]) - 
    (y[69]*y[764])/(4*y[1]*y[6]) + y[765]/(2*y[1]*y[14]) + y[766]/12 + 
    y[767]/(12*y[6]*y[245]) + y[768]/(12*y[245]) + y[769]/(2*y[14]) + 
    y[770]/(12*y[6]) + y[771]/(12*y[1]*y[26]) + y[772]/(12*y[26]) + 
    y[773]/(12*y[258]) + y[774]/(12*y[258]^2), 
  f[336] -> -1/3*(y[5]*y[6]^2*y[7]^2)/y[4]^2 + 
    y[68]^3/(2*y[1]*y[7]*y[10]*y[14]) - y[68]^3/(2*y[1]*y[7]*y[10]*y[26]) + 
    (y[68]*y[69]^4)/(2*y[1]*y[6]^2*y[14]) - (y[68]*y[69]^4*y[91])/
     (2*y[6]^2*y[14]) + (y[6]^6*y[7]^5)/(12*y[4]^3*y[261]^2) - 
    (y[6]^4*y[7]^4)/(6*y[4]^3*y[261]) - (y[13]*y[400])/(2*y[7]*y[14]) + 
    (y[13]*y[400])/(2*y[7]*y[26]) + y[417]/(2*y[1]*y[7]*y[26]) - 
    (y[68]*y[69]^2*y[499])/(2*y[1]*y[6]^2) + y[521]/(2*y[1]*y[7]*y[14]) - 
    (y[6]^5*y[7]^4*y[548])/(12*y[4]^2*y[261]^2) + (y[6]^4*y[7]^3*y[549])/
     (12*y[4]*y[261]^2) + (y[68]^2*y[721])/(2*y[7]*y[10]*y[14]) + 
    (y[68]^2*y[722])/(2*y[7]*y[10]*y[26]) + (y[68]*y[739])/
     (6*y[261]*y[266]) + (y[68]*y[741])/(6*y[38]*y[266]) + 
    (y[6]^3*y[7]^3*y[775])/(12*y[4]^2*y[261]) - (y[6]^2*y[7]^2*y[776])/
     (12*y[4]*y[261]) + (y[6]*y[7]^2*y[68]*y[777])/(12*y[4]*y[26]) - 
    (y[69]^3*y[778])/(2*y[1]*y[6]*y[14]) + y[779]/(12*y[6]^2) + 
    (y[7]*y[780])/(12*y[4]) + y[781]/12 + y[782]/(12*y[1]) + 
    (y[69]*y[783])/(12*y[1]*y[6]) + (y[69]^3*y[784])/(2*y[6]*y[14]) + 
    y[785]/(12*y[1]*y[26]) + y[786]/(12*y[6]) + y[787]/(12*y[26]) + 
    y[788]/(2*y[1]*y[14]) + y[789]/(12*y[261]) + y[790]/(2*y[14]) + 
    y[791]/(12*y[261]^2) + y[792]/(6*y[38]), 
  f[347] -> -1/6*(y[6]*y[7]^2)/y[4]^2 + (y[5]*y[69])/(6*y[1]*y[6]) + 
    y[283]/(6*y[1]) - (y[4]*y[69]^2*y[499])/(4*y[6]*y[322]) + 
    (y[5]*y[705])/6 + (y[7]*y[706])/(6*y[4]) + y[793]/y[6] + 
    y[794]/(4*y[322]), f[350] -> -8/(3*y[1]*y[6]) + (8*y[7])/(3*y[4]*y[6]) + 
    (4*y[4]*y[69])/(y[6]*y[322]) + (4*y[795])/(y[7]*y[322]) + 
    (4*y[6]*y[13]*y[796])/(y[7]*y[10]*y[322]) + 
    (8*y[7]^2*y[68])/(3*y[4]*y[797]) - (4*y[795])/(y[7]*y[797]) - 
    (4*y[6]*y[13]*y[796])/(y[7]*y[10]*y[797]) + 
    (4*y[4]*y[798])/(y[6]*y[7]*y[322]) - (4*y[4]*y[798])/(y[6]*y[7]*y[797]) + 
    y[799]/(y[6]*y[797]) + (4*y[800])/y[322] + (4*y[801])/(3*y[797]), 
  f[364] -> (y[4]*y[5]*y[802])/(3*y[6]) + y[803]/3, 
  f[367] -> (19*y[13]^2*y[18])/(36*y[19]) + (19*y[4]*y[6]*y[10]*y[13])/
     (36*y[8]*y[43]) - (19*y[17]*y[58])/(36*y[1]*y[16]) - 
    y[69]^3/(2*y[1]*y[6]*y[14]) - (y[69]^3*y[86])/(2*y[6]*y[14]) - 
    (19*y[244])/(36*y[6]*y[245]) + (y[2]*y[6]*y[275])/(2*y[4]*y[8]) - 
    (19*y[6]*y[275])/(36*y[5]*y[8]) - (19*y[4]*y[6]*y[602])/(36*y[43]) - 
    (19*y[244]*y[796])/(36*y[245]) + y[804]/36 + (37*y[805])/(36*y[11]) + 
    y[806]/(36*y[6]) - (19*y[807])/(36*y[1]*y[5]) + 
    (y[69]*y[808])/(36*y[1]*y[6]) + y[809]/(2*y[8]) + y[810]/(36*y[1]) + 
    (y[69]*y[811])/(2*y[1]*y[14]) + (y[5]*y[69]*y[812])/(2*y[14]) - 
    (19*y[813])/(36*y[1]*y[5]*y[16]) + (19*y[814])/(36*y[5]*y[16]) + 
    (19*y[815])/(36*y[16]), f[384] -> -1/6*(y[5]*y[69])/(y[1]*y[6]) + 
    (13*y[68]*y[252])/(36*y[6]^2*y[245]^2) + (y[68]*y[255])/
     (36*y[6]^2*y[245]) + (y[68]*y[256])/(36*y[6]^2) + 
    (y[4]*y[5]^2*y[7]*y[69])/(6*y[6]*y[258]) + (y[5]*y[13]*y[69])/
     (6*y[1]*y[614]) + (y[5]*y[626])/(6*y[614]) + 
    (25*y[6]*y[642])/(36*y[4]*y[19]^2) + y[644]/(36*y[4]*y[19]) - 
    (25*y[5]*y[646])/(36*y[19]^2) + y[816]/(36*y[4]) + 
    (13*y[252]*y[817])/(36*y[245]^2) + (13*y[252]*y[818])/
     (36*y[6]*y[245]^2) + y[819]/36 + y[820]/(36*y[6]*y[245]) + 
    y[821]/(36*y[245]) - (y[5]*y[7]*y[822])/(6*y[258]) + y[823]/(36*y[6]) + 
    y[824]/(36*y[19]), f[394] -> 1/(2*y[1]*y[7]*y[14]) - 
    1/(2*y[1]*y[7]*y[26]) - (y[4]*y[6]*y[10]*y[13])/(24*y[8]*y[43]) + 
    (y[17]*y[58])/(24*y[1]*y[16]) + y[68]/(2*y[1]*y[7]*y[10]*y[14]) - 
    y[68]/(2*y[1]*y[7]*y[10]*y[26]) - (5*y[69]^3)/(2*y[1]*y[6]*y[14]) - 
    (y[4]*y[69]^3)/(y[6]*y[48]) + (3*y[69]^4)/(2*y[1]*y[6]*y[14]^2) - 
    (3*y[69]^4*y[91])/(2*y[6]*y[14]^2) - (y[68]*y[136])/
     (2*y[7]*y[10]*y[14]) + (y[68]*y[136])/(2*y[7]*y[10]*y[26]) + 
    (y[13]^2*y[137])/(24*y[19]) + y[139]/(2*y[7]*y[26]) + 
    y[141]/(2*y[7]*y[14]) + y[244]/(24*y[6]*y[245]) + 
    (3*y[69]*y[250])/(2*y[1]*y[14]^2) + (y[6]*y[275])/(24*y[5]*y[8]) + 
    y[276]/y[48] - (y[69]^3*y[353])/(2*y[6]*y[14]) + 
    (y[4]*y[6]*y[602])/(24*y[43]) + (y[244]*y[796])/(24*y[245]) - 
    (5*y[805])/(24*y[11]) + y[807]/(24*y[1]*y[5]) + 
    y[813]/(24*y[1]*y[5]*y[16]) + y[825]/24 + y[826]/y[6] + 
    y[827]/(y[1]*y[6]) + y[828]/(24*y[1]) + y[829]/(2*y[14]) + 
    y[830]/(6*y[1]*y[26]) + y[831]/(2*y[1]*y[14]) + y[832]/(24*y[5]*y[16]) + 
    y[833]/(6*y[26]) + (3*y[69]*y[834])/(2*y[14]^2) + y[835]/(24*y[16]) + 
    y[836]/(6*y[26]*y[36]) + y[837]/(6*y[36]*y[38]) + y[838]/(6*y[38]), 
  f[476] -> (-12*y[4]*y[68]*y[69])/(y[6]^2*y[322]) - 
    (4*y[6]*y[13]*y[796])/(y[7]^2*y[10]*y[322]) - 
    (8*y[7]^2*y[68])/(3*y[4]*y[797]) + (4*y[6]*y[13]*y[796])/
     (y[7]^2*y[10]*y[797]) + (4*y[4]*y[68]*y[798])/(y[6]^2*y[7]^2*y[322]) - 
    (4*y[4]*y[68]*y[798])/(y[6]^2*y[7]^2*y[797]) + 
    (4*y[4]*y[68]^2*y[69]^2*y[839])/(y[6]^2*y[7]*y[322]^2) - 
    (4*y[4]*y[68]*y[69]^2*y[840])/(y[6]^2*y[322]^2) + 
    (8*y[4]*y[68]*y[841])/(y[6]^2*y[7]*y[797]) + (4*y[68]*y[69]*y[842])/
     (y[6]^2*y[7]*y[322]) + (4*y[4]*y[843])/(y[6]*y[7]^2*y[797]) + 
    (4*y[4]*y[844])/(y[6]*y[7]^2*y[322]) - (4*y[4]*y[68]*y[69]*y[845])/
     (y[6]*y[7]*y[322]^2) + (4*y[846])/y[322] + (4*y[847])/(y[6]*y[322]) - 
    (4*y[4]*y[68]*y[848])/(3*y[6]^2*y[797]) - (4*y[849])/(y[6]*y[7]*y[797]) + 
    (4*y[850])/(3*y[6]*y[797]) + y[851]/(y[7]^2*y[322]) + 
    y[852]/(y[7]^2*y[797]) + (4*y[69]*y[853])/(y[6]*y[322]^2) + 
    (4*y[854])/(y[7]*y[322]) + (4*y[855])/(y[7]*y[797]) + 
    y[856]/(y[6]*y[7]*y[322]) - (4*y[4]*y[857])/(y[7]*y[322]^2) + 
    (4*y[858])/(3*y[797]) - (4*y[859])/y[322]^2}, 
 {y[1] -> 1 + z1[2], y[2] -> 1 + z1[3]^(-1), y[3] -> -4345 - 7358*z1[3], 
  y[4] -> z1[2], y[5] -> z1[3], y[6] -> z1[4], y[7] -> 1 + z1[3], 
  y[8] -> z1[2] - z1[4]*z1[5], y[9] -> -1 - z1[2] + z1[4], 
  y[10] -> z1[2] - z1[4], y[11] -> z1[2]*z1[3] - z1[4] - z1[2]*z1[4] - 
    z1[3]*z1[4] - z1[2]*z1[3]*z1[4] + z1[2]*z1[3]*z1[4]*z1[5], 
  y[12] -> z1[4] + z1[3]*(1 + z1[4]), y[13] -> 1 + z1[4] - z1[6], 
  y[14] -> z1[2] + z1[2]*z1[3] - z1[4] - z1[3]*z1[4] - z1[2]*z1[3]*z1[4] + 
    z1[2]*z1[3]*z1[4]*z1[5] - z1[2]*z1[6], y[15] -> 1 + z1[4]*z1[5], 
  y[16] -> -2*z1[2]*z1[4] + z1[4]^2 + z1[2]*z1[4]*z1[5] + z1[2]*z1[6] - 
    z1[4]*z1[6], y[17] -> z1[4]*(-1 + z1[5]) + z1[6], 
  y[18] -> z1[2]*z1[3] - (1 + z1[3])*z1[4], 
  y[19] -> -z1[4] - 2*z1[2]*z1[3]*z1[4] + z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] - z1[3]*z1[4]*z1[6], 
  y[20] -> 1 + z1[2]^2 + z1[4]^2 + z1[4]*(z1[5] - z1[6]) + 
    z1[2]*(-1 - 2*z1[4] + z1[6]), 
  y[21] -> z1[4]^2 + z1[6] - z1[4]*(1 + z1[2] - z1[5] + z1[6]), 
  y[22] -> z1[4] - z1[4]*z1[6] - z1[3]*(-1 + z1[2] + z1[4]*(-2 + z1[6]) + 
      z1[6] - z1[2]*z1[6]), y[23] -> 25 + 13*z1[4] - 12*z1[5], 
  y[24] -> 50 + 13*z1[4] - 6*z1[5], y[25] -> -(z1[4]^2*(50 + 13*z1[5])) + 
    (-25 + 12*z1[5])*z1[6] + z1[4]*(12 + 38*z1[2] - 49*z1[5] + 12*z1[5]^2 + 
      25*z1[6]), y[26] -> -(z1[2]*z1[4]) - 2*z1[2]*z1[3]*z1[4] + z1[4]^2 + 
    z1[3]*z1[4]^2 + z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] - 
    z1[4]*z1[6] - z1[3]*z1[4]*z1[6], 
  y[27] -> -2 + z1[4] + z1[4]*z1[5]*(-3 + z1[6]) + 
    z1[3]*(1 + z1[4]*(1 + z1[5]^2 + z1[5]*(-1 + z1[6])) + z1[5]*z1[6]), 
  y[28] -> -38 - 2*z1[2]^2*(19 + 3*z1[3]) - 44*z1[4] - 88*z1[4]^2 - 
    50*z1[4]*z1[5] - 19*z1[4]^2*z1[5] + 6*z1[4]*z1[5]^2 + 
    2*z1[2]*(19 + 60*z1[4] + z1[3]*(3 + 9*z1[4] - 3*z1[6]) - 19*z1[6]) + 
    63*z1[4]*z1[6] + 6*z1[5]*z1[6] - 6*z1[3]*(1 + z1[4]^2*(1 + z1[5]) + 
      z1[4]*(1 - z1[5] + z1[5]^2 - z1[6]) + z1[5]*z1[6]), 
  y[29] -> z1[4]^4*(1 + z1[5]) + (-1 + 3*z1[5] + z1[5]^3 + 
      z1[5]^2*(-3 + z1[6]))*z1[6] + z1[4]*(-1 + z1[5])^2*
     (2 + z1[5]^2 + z1[5]*(-3 + z1[6]) + z1[6]) - 
    z1[4]^3*(-1 + 3*z1[2] + z1[5] - z1[5]^2 + z1[6] + z1[5]*z1[6]) + 
    z1[4]^2*(z1[2]^2 + (-1 + z1[5])*(1 - 2*z1[5] + z1[5]^2 + z1[6]) + 
      z1[2]*(-1 + 2*z1[6])), y[30] -> 5 + z1[2]^2*(1 + 3*z1[3] + z1[3]^2) + 
    4*z1[4] + z1[4]^2 - 7*z1[6] - 2*z1[4]*z1[6] + 2*z1[6]^2 + 
    z1[3]^2*(1 + z1[4]^2*(1 + z1[5]) + z1[4]*(1 - z1[5] + z1[5]^2 - z1[6]) + 
      z1[5]*z1[6]) + z1[3]*(2 + z1[4]^2*(1 + z1[5]) - 5*z1[6] + z1[6]^2 - 
      z1[4]*(-3 + 3*z1[5] + z1[6])) - 
    z1[2]*(-5 - 2*z1[4] + z1[3]^2*(1 + 3*z1[4] - z1[6]) + 3*z1[6] + 
      z1[3]*(-8 + z1[4] + 5*z1[6])), 
  y[31] -> 38 - 50*z1[5] + 50*z1[5]^2 - 25*z1[5]^3 - 6*z1[5]*z1[6] - 
    25*z1[5]^2*z1[6] + 6*z1[3]*
     (1 + z1[4]*(1 + z1[5]^2 + z1[5]*(-1 + z1[6])) + z1[5]*z1[6]) - 
    z1[4]*(6 + 31*z1[5]^2 + z1[5]*(-50 + 6*z1[6])), 
  y[32] -> -25*z1[5]^3 - 25*z1[5]^2*(-3 + z1[6]) + 25*(1 + z1[6]) - 
    3*z1[5]*(25 + 4*z1[6]) - z1[4]*(37 + 37*z1[5]^2 + 
      2*z1[5]*(-37 + 6*z1[6])), y[33] -> z1[4]^4*(2 + z1[5]) + 
    z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
    z1[4]^3*(2 - 6*z1[2] + z1[5]^2 - 3*z1[6] - z1[5]*z1[6]) - 
    z1[4]*(z1[2]^3 - (-1 + z1[5])*(-1 + 3*z1[5] + z1[5]^3 + 
        z1[5]^2*(-3 + z1[6])) + z1[2]*(-1 + z1[6])^2 + 
      z1[2]^2*(-1 + 2*z1[6])) + z1[4]^2*(4*z1[2]^2 + 2*z1[5] - 2*z1[5]^2 + 
      z1[5]^3 + (-2 + z1[6])*z1[6] + z1[2]*(-4 + 6*z1[6])), 
  y[34] -> (-1 + 3*z1[5] + z1[5]^3 + z1[5]^2*(-3 + z1[6]))*z1[6] + 
    z1[4]*(2 + z1[5]^4 + z1[5]*(-7 + 2*z1[6]) + z1[5]^3*(-5 + 2*z1[6]) + 
      z1[5]^2*(9 - 4*z1[6] + z1[6]^2)), 
  y[35] -> z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
    z1[4]*(1 + z1[5]^4 + 2*z1[5]*(-2 + z1[6]) + 2*z1[5]^3*(-2 + z1[6]) + 
      z1[5]^2*(6 - 3*z1[6] + z1[6]^2)), 
  y[36] -> z1[2] + z1[2]^2 + z1[2]*z1[3] - z1[4] - z1[3]*z1[4] + 
    z1[2]*z1[3]*z1[4] - z1[4]^2 - z1[3]*z1[4]^2 - z1[2]*z1[3]*z1[6] + 
    z1[4]*z1[6] + z1[3]*z1[4]*z1[6], 
  y[37] -> -(z1[2]^4*(1 + 3*z1[3] + z1[3]^2)) + 
    z1[2]^3*(-6 - z1[4] + 3*z1[6] + z1[3]^2*(-4 + 3*z1[6]) + 
      z1[3]*(-11 + 5*z1[6])) - z1[2]^2*(z1[4]^2 + z1[4]*(3 - 2*z1[6]) + 
      2*(5 - 5*z1[6] + z1[6]^2) + 3*z1[3]^2*(2 - 3*z1[6] + z1[6]^2) + 
      z1[3]*(15 - 16*z1[6] + 4*z1[6]^2)) + 
    z1[2]*(-5 + z1[4]^3 + z1[4]^2*(2 - 3*z1[6]) + z1[3]^2*(-4 + z1[6])*
       (-1 + z1[6])^2 + 7*z1[6] - 2*z1[6]^2 + 
      z1[4]*(1 - 4*z1[6] + 3*z1[6]^2) + z1[3]*(-9 + 17*z1[6] - 10*z1[6]^2 + 
        2*z1[6]^3)) + z1[4]*(2*z1[4]^3 + z1[4]^2*(7 - 6*z1[6]) - 
      (-1 + z1[6])^2*(-5 + 2*z1[6]) + 3*z1[4]*(3 - 5*z1[6] + 2*z1[6]^2) + 
      z1[3]^2*(z1[4]^3 + z1[4]^2*(4 - 3*z1[6]) - (-4 + z1[6])*
         (-1 + z1[6])^2 + 3*z1[4]*(2 - 3*z1[6] + z1[6]^2)) + 
      z1[3]*(3*z1[4]^3 + z1[4]^2*(11 - 9*z1[6]) - 3*(-3 + z1[6])*
         (-1 + z1[6])^2 + 3*z1[4]*(5 - 8*z1[6] + 3*z1[6]^2))), 
  y[38] -> z1[2]^2*z1[4]^2 + 2*z1[2]^2*z1[3]*z1[4]^2 + 
    z1[2]^2*z1[3]^2*z1[4]^2 + 4*z1[2]^3*z1[3]^2*z1[4]^2 + 
    4*z1[2]^4*z1[3]^2*z1[4]^2 - 2*z1[2]*z1[4]^3 - 4*z1[2]*z1[3]*z1[4]^3 - 
    4*z1[2]^2*z1[3]*z1[4]^3 - 4*z1[2]^3*z1[3]*z1[4]^3 - 
    2*z1[2]*z1[3]^2*z1[4]^3 - 8*z1[2]^2*z1[3]^2*z1[4]^3 - 
    8*z1[2]^3*z1[3]^2*z1[4]^3 + z1[4]^4 + 2*z1[3]*z1[4]^4 + 
    4*z1[2]*z1[3]*z1[4]^4 + 4*z1[2]^2*z1[3]*z1[4]^4 + z1[3]^2*z1[4]^4 + 
    4*z1[2]*z1[3]^2*z1[4]^4 + 4*z1[2]^2*z1[3]^2*z1[4]^4 + 
    2*z1[2]^3*z1[3]*z1[4]^2*z1[5] - 2*z1[2]^3*z1[3]^2*z1[4]^2*z1[5] - 
    4*z1[2]^4*z1[3]^2*z1[4]^2*z1[5] + 4*z1[2]^3*z1[3]*z1[4]^3*z1[5] + 
    4*z1[2]^2*z1[3]^2*z1[4]^3*z1[5] + 8*z1[2]^3*z1[3]^2*z1[4]^3*z1[5] - 
    2*z1[2]*z1[3]*z1[4]^4*z1[5] - 4*z1[2]^2*z1[3]*z1[4]^4*z1[5] - 
    2*z1[2]*z1[3]^2*z1[4]^4*z1[5] - 4*z1[2]^2*z1[3]^2*z1[4]^4*z1[5] + 
    z1[2]^4*z1[3]^2*z1[4]^2*z1[5]^2 - 2*z1[2]^3*z1[3]^2*z1[4]^3*z1[5]^2 + 
    z1[2]^2*z1[3]^2*z1[4]^4*z1[5]^2 + 2*z1[2]^3*z1[3]*z1[4]*z1[6] - 
    2*z1[2]^3*z1[3]^2*z1[4]*z1[6] - 4*z1[2]^4*z1[3]^2*z1[4]*z1[6] - 
    2*z1[2]^2*z1[4]^2*z1[6] - 2*z1[2]^2*z1[3]*z1[4]^2*z1[6] + 
    4*z1[2]^3*z1[3]*z1[4]^2*z1[6] + 4*z1[2]^2*z1[3]^2*z1[4]^2*z1[6] + 
    8*z1[2]^3*z1[3]^2*z1[4]^2*z1[6] + 2*z1[2]*z1[4]^3*z1[6] - 
    4*z1[2]^2*z1[3]*z1[4]^3*z1[6] - 2*z1[2]*z1[3]^2*z1[4]^3*z1[6] - 
    4*z1[2]^2*z1[3]^2*z1[4]^3*z1[6] + 2*z1[2]^4*z1[3]^2*z1[4]*z1[5]*z1[6] - 
    2*z1[2]^3*z1[3]*z1[4]^2*z1[5]*z1[6] - 4*z1[2]^3*z1[3]^2*z1[4]^2*z1[5]*
     z1[6] + 2*z1[2]^2*z1[3]*z1[4]^3*z1[5]*z1[6] + 
    2*z1[2]^2*z1[3]^2*z1[4]^3*z1[5]*z1[6] + z1[2]^4*z1[3]^2*z1[6]^2 - 
    2*z1[2]^3*z1[3]*z1[4]*z1[6]^2 - 2*z1[2]^3*z1[3]^2*z1[4]*z1[6]^2 + 
    z1[2]^2*z1[4]^2*z1[6]^2 + 2*z1[2]^2*z1[3]*z1[4]^2*z1[6]^2 + 
    z1[2]^2*z1[3]^2*z1[4]^2*z1[6]^2, 
  y[39] -> -8 - 2*z1[2]^6*z1[3]*(3 + z1[3]) - 17*z1[4] - 29*z1[4]^2 - 
    34*z1[4]^3 - 34*z1[4]^4 - 20*z1[4]^5 - 4*z1[4]^6 + 36*z1[6] + 
    79*z1[4]*z1[6] + 127*z1[4]^2*z1[6] + 121*z1[4]^3*z1[6] + 
    67*z1[4]^4*z1[6] + 15*z1[4]^5*z1[6] - 66*z1[6]^2 - 136*z1[4]*z1[6]^2 - 
    165*z1[4]^2*z1[6]^2 - 95*z1[4]^3*z1[6]^2 - 20*z1[4]^4*z1[6]^2 + 
    62*z1[6]^3 + 109*z1[4]*z1[6]^3 + 81*z1[4]^2*z1[6]^3 + 
    17*z1[4]^3*z1[6]^3 - 30*z1[6]^4 - 41*z1[4]*z1[6]^4 - 14*z1[4]^2*z1[6]^4 + 
    6*z1[6]^5 + 6*z1[4]*z1[6]^5 + z1[2]^5*(-4*z1[4] - z1[6] + 
      z1[3]^2*(-13 + 6*z1[4] + 5*z1[6]) + z1[3]*(-35 + 13*z1[6])) - 
    z1[2]^4*(3 + 2*z1[4]^2 - 3*z1[4]*(-4 + z1[6]) + 2*z1[6] + z1[6]^2 + 
      z1[3]^2*(36 + 4*z1[4]^2 + 5*z1[4]*(-4 + z1[6]) - 40*z1[6] + 
        10*z1[6]^2) + z1[3]*(87 + 2*z1[4]^2 + z1[4]*(2 - 3*z1[6]) - 
        74*z1[6] + 13*z1[6]^2)) + z1[3]^2*(z1[4]^5*(-4 + z1[6]) + 
      2*(-4 + z1[6])*(-1 + z1[6])^4 + z1[4]*(-1 + z1[6])^3*
       (19 - 11*z1[6] + z1[6]^2) - 2*z1[4]^4*(6 - 7*z1[6] + 2*z1[6]^2) - 
      z1[4]^2*(-1 + z1[6])^2*(31 - 24*z1[6] + 4*z1[6]^2) + 
      z1[4]^3*(-24 + 50*z1[6] - 32*z1[6]^2 + 6*z1[6]^3)) - 
    z1[3]*(2*z1[4]^6 + z1[4]^5*(21 - 8*z1[6]) - 2*(-1 + z1[6])^4*
       (-8 + 3*z1[6]) + 14*z1[4]^2*(-1 + z1[6])^2*(6 - 5*z1[6] + z1[6]^2) + 
      8*z1[4]^4*(7 - 8*z1[6] + 2*z1[6]^2) - z1[4]*(-1 + z1[6])^3*
       (43 - 31*z1[6] + 4*z1[6]^2) - 2*z1[4]^3*(-43 + 87*z1[6] - 54*z1[6]^2 + 
        10*z1[6]^3)) - z1[2]^3*(13 + 2*z1[4]^3 + z1[4]^2*(7 - 5*z1[6]) - 
      16*z1[6] + 11*z1[6]^2 - z1[6]^3 + z1[4]*(13 - 12*z1[6] + 4*z1[6]^2) + 
      z1[3]^2*(55 + 4*z1[4]^3 - 5*z1[4]^2*(-4 + z1[6]) - 105*z1[6] + 
        60*z1[6]^2 - 10*z1[6]^3 + z1[4]*(-19 + 10*z1[6])) + 
      z1[3]*(120 + 4*z1[4]^3 + z1[4]^2*(20 - 8*z1[6]) - 182*z1[6] + 
        83*z1[6]^2 - 12*z1[6]^3 + z1[4]*(17 - 28*z1[6] + 6*z1[6]^2))) + 
    z1[2]^2*(-22 - 2*z1[4]^4 + 9*z1[4]^3*(-1 + z1[6]) + 51*z1[6] - 
      44*z1[6]^2 + 15*z1[6]^3 - 2*z1[6]^4 + 
      z1[4]^2*(-11 + 23*z1[6] - 8*z1[6]^2) + 
      z1[4]*(-7 + 23*z1[6] - 17*z1[6]^2 + z1[6]^3) + 
      z1[3]^2*(6*z1[4]^4 + z1[4]^2*(-31 + 25*z1[6] - 5*z1[6]^2) - 
        5*(-1 + z1[6])^2*(10 - 7*z1[6] + z1[6]^2) + 
        5*z1[4]*(-1 + 4*z1[6] - 4*z1[6]^2 + z1[6]^3)) + 
      z1[3]*(-100 + 2*z1[4]^4 + 234*z1[6] - 193*z1[6]^2 + 68*z1[6]^3 - 
        9*z1[6]^4 + z1[4]^3*(-19 + 10*z1[6]) + 
        z1[4]^2*(-63 + 62*z1[6] - 13*z1[6]^2) + 
        z1[4]*(-47 + 93*z1[6] - 53*z1[6]^2 + 9*z1[6]^3))) - 
    z1[2]*(2*z1[4]^5 + z1[4]^4*(1 - 6*z1[6]) + 
      z1[4]^3*(1 - 20*z1[6] + 8*z1[6]^2) + 
      z1[4]^2*(5 - 33*z1[6] + 28*z1[6]^2 - 3*z1[6]^3) - 
      (-1 + z1[6])^2*(-17 + 21*z1[6] - 11*z1[6]^2 + 3*z1[6]^3) + 
      z1[4]*(5 - 30*z1[6] + 41*z1[6]^2 - 20*z1[6]^3 + 4*z1[6]^4) + 
      z1[3]^2*(2*z1[4]^5 - z1[4]^4*(3 + z1[6]) - (-1 + z1[6])^3*
         (27 - 13*z1[6] + z1[6]^2) + 4*z1[4]^3*(1 - 3*z1[6] + z1[6]^2) + 
        z1[4]*(-1 + z1[6])^2*(23 - 22*z1[6] + 4*z1[6]^2) + 
        z1[4]^2*(32 - 60*z1[6] + 34*z1[6]^2 - 6*z1[6]^3)) + 
      z1[3]*(4*z1[4]^5 + z1[4]^4*(6 - 5*z1[6]) + 
        z1[4]^3*(36 - 47*z1[6] + 12*z1[6]^2) + 
        z1[4]^2*(82 - 149*z1[6] + 83*z1[6]^2 - 14*z1[6]^3) - 
        (-1 + z1[6])^2*(-51 + 67*z1[6] - 28*z1[6]^2 + 3*z1[6]^3) + 
        z1[4]*(57 - 157*z1[6] + 155*z1[6]^2 - 65*z1[6]^3 + 10*z1[6]^4))) + 
    z1[5]*(z1[2]^6*(2 + 4*z1[3] + z1[3]^2) - 
      z1[2]^5*(-8 - 4*z1[4] + z1[6] + z1[3]^2*(-6 + 4*z1[4] + 5*z1[6]) + 
        z1[3]*(-21 + 2*z1[4] + 13*z1[6])) + 
      z1[2]^4*(12 + z1[4]^2 + z1[4]*(11 - 5*z1[6]) - 5*z1[6] + 
        z1[3]*(45 + 2*z1[4]^2 - 58*z1[6] + 17*z1[6]^2 - z1[4]*(4 + z1[6])) + 
        z1[3]^2*(6*z1[4]^2 + z1[4]*(-9 + 5*z1[6]) + 
          5*(3 - 5*z1[6] + 2*z1[6]^2))) + (1 + z1[4] - z1[6])^2*
       (3*z1[4]^4 + z1[4]^3*(8 - 6*z1[6]) - z1[3]^2*(1 + z1[4])*
         (1 + z1[4] - z1[6])^2*(-1 + z1[6]) - (-1 + z1[6])*z1[6]^2 + 
        z1[4]*z1[6]*(-7 + 8*z1[6] - 3*z1[6]^2) + 
        z1[4]^2*(5 - 15*z1[6] + 7*z1[6]^2) + 
        z1[3]*(z1[4]^4 + z1[4]^3*(7 - 5*z1[6]) - (-1 + z1[6])^2*
           (-1 + 2*z1[6]) - z1[4]*(-1 + z1[6])^2*(-7 + 3*z1[6]) + 
          z1[4]^2*(12 - 18*z1[6] + 7*z1[6]^2))) + 
      z1[2]^3*(8 + 2*z1[4]^3 + z1[3]^2*(-4*z1[4]^3 + z1[4]^2*(11 - 5*z1[6]) + 
          5*z1[4]*(-1 + z1[6]) - 10*(-2 + z1[6])*(-1 + z1[6])^2) + 
        z1[4]^2*(7 - 5*z1[6]) - 9*z1[6] + 4*z1[6]^2 - z1[6]^3 + 
        z1[4]*(13 - 15*z1[6] + 4*z1[6]^2) + z1[3]*(50 + z1[4]^3 + 
          z1[4]^2*(16 - 9*z1[6]) - 102*z1[6] + 65*z1[6]^2 - 13*z1[6]^3 + 
          z1[4]*(10 - 21*z1[6] + 9*z1[6]^2))) + 
      z1[2]*(z1[3]^2*(-(z1[4]^4*(-2 + z1[6])) + 4*z1[4]^3*(-1 + z1[6])^2 - 
          (-6 + z1[6])*(-1 + z1[6])^4 + z1[4]*(-1 + z1[6])^3*(-9 + 4*z1[6]) - 
          z1[4]^2*(-1 + z1[6])^2*(-11 + 6*z1[6])) + (1 + z1[4] - z1[6])^2*
         (2*z1[4]^3 + z1[4]^2*(3 - 2*z1[6]) - z1[6]*(2 - 2*z1[6] + z1[6]^2) + 
          z1[4]*(1 - 5*z1[6] + 2*z1[6]^2)) + 
        z1[3]*(z1[4]^5 + z1[4]^4*(9 - 6*z1[6]) - (-1 + z1[6])^3*
           (9 - 10*z1[6] + 2*z1[6]^2) + z1[4]*(-1 + z1[6])^2*
           (22 - 28*z1[6] + 9*z1[6]^2) + z1[4]^3*(22 - 35*z1[6] + 
            14*z1[6]^2) + z1[4]^2*(33 - 79*z1[6] + 62*z1[6]^2 - 
            16*z1[6]^3))) + z1[2]^2*((1 + z1[4] - z1[6])^2*
         (2 + 2*z1[4]^2 - 2*z1[4]*(-2 + z1[6]) - 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(-4*z1[4]^3 + z1[4]^4 - 5*z1[4]*(-1 + z1[6])^3 + 
          5*(-3 + z1[6])*(-1 + z1[6])^3 + 5*z1[4]^2*(2 - 3*z1[6] + 
            z1[6]^2)) + z1[3]*(z1[4]^4 + z1[4]^3*(4 - 5*z1[6]) + 
          (-1 + z1[6])^2*(30 - 28*z1[6] + 7*z1[6]^2) + 
          2*z1[4]^2*(14 - 20*z1[6] + 7*z1[6]^2) + 
          z1[4]*(26 - 62*z1[6] + 48*z1[6]^2 - 12*z1[6]^3)))), 
  y[40] -> 2*z1[2]^8*z1[3]*(3 + z1[3]) + 
    z1[2]^7*(4*z1[4] + z1[3]*(41 - 13*z1[6]) + z1[3]^2*(21 - 11*z1[6]) - 
      z1[3]^3*(-2 + z1[6]) + z1[6]) + 
    z1[2]^6*(3 + 2*z1[4]^2 + z1[4]*(16 - 3*z1[6]) + 3*z1[6] + z1[6]^2 + 
      z1[3]^3*(13 - 17*z1[6] + 5*z1[6]^2) + 
      2*z1[3]*(61 - 43*z1[6] + 6*z1[6]^2) + 
      z1[3]^2*(84 - 92*z1[6] + 22*z1[6]^2)) - 
    z1[2]^5*(-16 + 2*z1[4]^3 + 14*z1[6] - 12*z1[6]^2 + z1[6]^3 + 
      z1[4]^2*(-5 + 2*z1[6]) + z1[4]*(-25 + 16*z1[6] - 5*z1[6]^2) + 
      2*z1[3]^3*(-18 + 38*z1[6] - 25*z1[6]^2 + 5*z1[6]^3) + 
      z1[3]*(-210 + 257*z1[6] - 95*z1[6]^2 + 13*z1[6]^3) + 
      z1[3]^2*(-178 + 306*z1[6] - 157*z1[6]^2 + 23*z1[6]^3)) + 
    z1[2]^2*(2*z1[4]^6 + z1[4]^5*(11 - 6*z1[6]) + z1[3]^3*(-1 + z1[6])^4*
       (27 - 13*z1[6] + z1[6]^2) + z1[4]^4*(21 - 40*z1[6] + 6*z1[6]^2) + 
      z1[4]^3*(17 - 84*z1[6] + 55*z1[6]^2 - 8*z1[6]^3) + 
      z1[3]^2*(-1 + z1[6])^3*(-86 + 90*z1[6] - 31*z1[6]^2 + 3*z1[6]^3) - 
      (-1 + z1[6])^2*(-25 + 41*z1[6] - 29*z1[6]^2 + 9*z1[6]^3) - 
      2*z1[4]*z1[6]*(18 - 41*z1[6] + 35*z1[6]^2 - 14*z1[6]^3 + 2*z1[6]^4) + 
      z1[3]*(-1 + z1[6])^2*(84 - 143*z1[6] + 88*z1[6]^2 - 23*z1[6]^3 + 
        3*z1[6]^4) + z1[4]^2*(5 - 79*z1[6] + 109*z1[6]^2 - 51*z1[6]^3 + 
        11*z1[6]^4)) + z1[2]^4*(35 - 67*z1[6] + 55*z1[6]^2 - 16*z1[6]^3 + 
      2*z1[6]^4 - z1[4]^3*(5 + 2*z1[6]) + 5*z1[3]^3*(-1 + z1[6])^2*
       (11 - 10*z1[6] + 2*z1[6]^2) + z1[4]^2*(2 - 13*z1[6] + 3*z1[6]^2) + 
      z1[4]*(17 - 34*z1[6] + 22*z1[6]^2) + 
      z1[3]*(233 - 445*z1[6] + 303*z1[6]^2 - 92*z1[6]^3 + 10*z1[6]^4) + 
      z1[3]^2*(225 - 542*z1[6] + 450*z1[6]^2 - 150*z1[6]^3 + 17*z1[6]^4)) - 
    z1[2]^3*(-39 + 106*z1[6] - 114*z1[6]^2 + 61*z1[6]^3 - 19*z1[6]^4 + 
      3*z1[6]^5 + z1[4]^4*(2 + z1[6]) + 5*z1[3]^3*(-1 + z1[6])^3*
       (10 - 7*z1[6] + z1[6]^2) + z1[4]^3*(10 + 5*z1[6] + z1[6]^2) + 
      z1[4]^2*(10 + 15*z1[6] - 9*z1[6]^2 - 2*z1[6]^3) + 
      z1[3]^2*(-1 + z1[6])^2*(-177 + 209*z1[6] - 78*z1[6]^2 + 10*z1[6]^3) + 
      z1[4]*(1 + 24*z1[6] - 31*z1[6]^2 + 9*z1[6]^3 - 3*z1[6]^4) + 
      z1[3]*(-173 + 476*z1[6] - 501*z1[6]^2 + 253*z1[6]^3 - 60*z1[6]^4 + 
        5*z1[6]^5)) + z1[2]*(-2*z1[4]^7 + 6*z1[3]^2*(-2 + z1[6])^2*
       (-1 + z1[6])^4 + 2*z1[3]^3*(-4 + z1[6])*(-1 + z1[6])^5 + 
      z1[4]^6*(-3 + 10*z1[6]) + z1[4]^5*(10 + 20*z1[6] - 16*z1[6]^2) + 
      6*z1[3]*(-1 + z1[6])^4*(4 - 3*z1[6] + z1[6]^2) - 
      2*(-1 + z1[6])^3*(4 - 6*z1[6] + 3*z1[6]^2) - z1[4]*(-1 + z1[6])^2*z1[6]*
       (7 + 3*z1[6] - 8*z1[6]^2 + 3*z1[6]^3) + 
      z1[4]^4*(28 - 13*z1[6] - 36*z1[6]^2 + 11*z1[6]^3) + 
      z1[4]^3*(24 - 53*z1[6] - 7*z1[6]^2 + 34*z1[6]^3 - 7*z1[6]^4) + 
      z1[4]^2*(7 - 37*z1[6] + 24*z1[6]^2 + 26*z1[6]^3 - 27*z1[6]^4 + 
        7*z1[6]^5)) - z1[4]*(4*z1[4]^7 + z1[4]^6*(22 - 19*z1[6]) + 
      2*(-1 + z1[6])^4*(4 - 6*z1[6] + 3*z1[6]^2) + 
      z1[4]^5*(51 - 100*z1[6] + 35*z1[6]^2) + 
      z1[4]^4*(68 - 222*z1[6] + 182*z1[6]^2 - 37*z1[6]^3) + 
      z1[4]*(-1 + z1[6])^3*(-25 + 57*z1[6] - 35*z1[6]^2 + 6*z1[6]^3) - 
      z1[4]^2*(-1 + z1[6])^2*(-46 + 143*z1[6] - 96*z1[6]^2 + 20*z1[6]^3) + 
      z1[4]^3*(63 - 282*z1[6] + 381*z1[6]^2 - 193*z1[6]^3 + 31*z1[6]^4) + 
      z1[3]^2*(2*z1[4]^7 + z1[4]^6*(21 - 11*z1[6]) + 8*(-3 + z1[6])*
         (-1 + z1[6])^5 + z1[4]*(-1 + z1[6])^4*(86 - 50*z1[6] + 5*z1[6]^2) - 
        z1[4]^2*(-1 + z1[6])^3*(177 - 136*z1[6] + 23*z1[6]^2) + 
        z1[4]^5*(84 - 106*z1[6] + 29*z1[6]^2) + z1[4]^3*(-1 + z1[6])^2*
         (225 - 208*z1[6] + 44*z1[6]^2) + z1[4]^4*(178 - 370*z1[6] + 
          238*z1[6]^2 - 46*z1[6]^3)) + z1[3]^3*(-(z1[4]^6*(-2 + z1[6])) + 
        2*(-4 + z1[6])*(-1 + z1[6])^5 + z1[4]*(-1 + z1[6])^4*
         (27 - 13*z1[6] + z1[6]^2) - 5*z1[4]^2*(-1 + z1[6])^3*
         (10 - 7*z1[6] + z1[6]^2) + 5*z1[4]^3*(-1 + z1[6])^2*
         (11 - 10*z1[6] + 2*z1[6]^2) + z1[4]^5*(13 - 17*z1[6] + 5*z1[6]^2) + 
        z1[4]^4*(36 - 76*z1[6] + 50*z1[6]^2 - 10*z1[6]^3)) + 
      z1[3]*(6*z1[4]^7 + z1[4]^6*(41 - 29*z1[6]) + 2*(-1 + z1[6])^4*
         (12 - 17*z1[6] + 6*z1[6]^2) + z1[4]^5*(122 - 189*z1[6] + 
          59*z1[6]^2) + z1[4]^4*(210 - 516*z1[6] + 370*z1[6]^2 - 
          73*z1[6]^3) + z1[4]*(-1 + z1[6])^3*(-84 + 153*z1[6] - 76*z1[6]^2 + 
          10*z1[6]^3) - z1[4]^2*(-1 + z1[6])^2*(-173 + 371*z1[6] - 
          215*z1[6]^2 + 38*z1[6]^3) + z1[4]^3*(233 - 780*z1[6] + 
          901*z1[6]^2 - 419*z1[6]^3 + 65*z1[6]^4))) + 
    z1[5]*(-(z1[2]^8*(2 + 4*z1[3] + z1[3]^2)) + 
      z1[2]^7*(-10 - 4*z1[4] + z1[3]^3*(-1 + z1[6]) + z1[6] + 
        3*z1[3]*(-9 + 5*z1[6]) + z1[3]^2*(-11 + 9*z1[6])) + 
      z1[2]^6*(-20 + z1[4]^2 + 6*z1[6] + z1[4]*(-13 + 3*z1[6]) + 
        z1[3]^2*(-42 + 64*z1[6] - 23*z1[6]^2) + 
        z1[3]^3*(-6 + 11*z1[6] - 5*z1[6]^2) - 
        2*z1[3]*(37 - 40*z1[6] + 9*z1[6]^2)) + 
      z1[2]^5*(-20 + 4*z1[4]^2 + 2*z1[4]^3 + 14*z1[6] - 4*z1[6]^2 + z1[6]^3 + 
        5*z1[3]^3*(-1 + z1[6])^2*(-3 + 2*z1[6]) + 
        z1[4]*(-16 + 11*z1[6] - 3*z1[6]^2) + z1[3]*(-107 + 177*z1[6] - 
          87*z1[6]^2 + 13*z1[6]^3) + z1[3]^2*(-80 + 178*z1[6] - 125*z1[6]^2 + 
          27*z1[6]^3)) + z1[2]^3*(5*z1[3]^3*(-3 + z1[6])*(-1 + z1[6])^4 - 
        z1[4]^4*z1[6] + z1[4]^2*(-2 + z1[6])^2*(1 + 2*z1[6]) + 
        z1[4]^3*(3 - 2*z1[6] + z1[6]^2) + z1[3]^2*(-1 + z1[6])^3*
         (51 - 40*z1[6] + 8*z1[6]^2) + (-1 + z1[6])^2*(-2 + 5*z1[6] - 
          3*z1[6]^2 + z1[6]^3) + z1[3]*(-1 + z1[6])^2*(-41 + 52*z1[6] - 
          23*z1[6]^2 + 3*z1[6]^3) + z1[4]*(-1 + 14*z1[6] - 24*z1[6]^2 + 
          14*z1[6]^3 - 3*z1[6]^4)) - z1[2]^4*(10 - 2*z1[4]^3 + z1[4]^4 + 
        10*z1[3]^3*(-2 + z1[6])*(-1 + z1[6])^3 - 16*z1[6] + 13*z1[6]^2 - 
        6*z1[6]^3 + z1[6]^4 + z1[4]^2*(-4 - 3*z1[6] + 2*z1[6]^2) + 
        z1[3]^2*(-1 + z1[6])^2*(85 - 82*z1[6] + 18*z1[6]^2) + 
        z1[4]*(9 - 18*z1[6] + 15*z1[6]^2 - 4*z1[6]^3) + 
        z1[3]*(88 - 207*z1[6] + 171*z1[6]^2 - 60*z1[6]^3 + 8*z1[6]^4)) + 
      z1[4]*(1 + z1[4] - z1[6])^3*(3*z1[4]^4 + z1[4]^3*(8 - 6*z1[6]) - 
        z1[3]^3*(1 + z1[4])*(1 + z1[4] - z1[6])^2*(-1 + z1[6]) - 
        (-1 + z1[6])*z1[6]^2 + z1[4]*z1[6]*(-7 + 8*z1[6] - 3*z1[6]^2) + 
        z1[4]^2*(5 - 15*z1[6] + 7*z1[6]^2) + 
        z1[3]^2*(z1[4]^4 + z1[4]^3*(8 - 6*z1[6]) - 2*z1[4]*(-1 + z1[6])^2*
           (-5 + 2*z1[6]) - (-1 + z1[6])^2*(-2 + 3*z1[6]) + 
          z1[4]^2*(15 - 23*z1[6] + 9*z1[6]^2)) + 
        z1[3]*(1 + 4*z1[4]^4 + z1[4]^3*(15 - 11*z1[6]) - 4*z1[6] + 
          6*z1[6]^2 - 3*z1[6]^3 + z1[4]^2*(17 - 33*z1[6] + 14*z1[6]^2) + 
          z1[4]*(7 - 24*z1[6] + 21*z1[6]^2 - 6*z1[6]^3))) - 
      z1[2]*(z1[3]*(-1 + z1[6])^6 + 2*z1[3]^2*(-1 + z1[6])^6 + 
        z1[3]^3*(-1 + z1[6])^6 - (1 + z1[4] - z1[6])^2*
         (2*z1[4]^5 + z1[4]^4*(2 - 4*z1[6]) + (-1 + z1[6])*z1[6]^2 + 
          4*z1[4]^3*(-1 - z1[6] + z1[6]^2) + z1[4]^2*(-4 + 7*z1[6] + 
            2*z1[6]^2 - 3*z1[6]^3) + z1[4]*z1[6]*(5 - 4*z1[6] + z1[6]^3))) - 
      z1[2]^2*(z1[3]^3*(-6 + z1[6])*(-1 + z1[6])^5 + 2*z1[3]^2*(-1 + z1[6])^4*
         (8 - 6*z1[6] + z1[6]^2) + z1[3]*(-1 + z1[6])^4*
         (10 - 5*z1[6] + z1[6]^2) + (1 + z1[4] - z1[6])^2*
         (z1[4]^4 - 2*z1[4]^3*(-2 + z1[6]) + z1[6]*(-2 + 3*z1[6] - 
            2*z1[6]^2) + z1[4]^2*(2 - 8*z1[6] + 4*z1[6]^2) - 
          z1[4]*(1 + 7*z1[6] - 6*z1[6]^2 + 2*z1[6]^3)))), 
  y[41] -> -2 + 5*z1[3], y[42] -> 1 + (31*z1[2])/36, 
  y[43] -> z1[2]*z1[3] + z1[2]^2*z1[3] - z1[4] - z1[3]*z1[4] - 
    z1[2]*z1[3]*z1[4], y[44] -> -80 + 27*z1[4] + z1[3]*(8 + z1[4]), 
  y[45] -> 2 + z1[3], y[46] -> -2 + (19*z1[4])/6 + 
    z1[3]*(-2 + 2*z1[4] + z1[5]), 
  y[47] -> (-19 + 7*z1[4])/6 + z1[2]*(-7/6 + z1[3]*(-2 + z1[5])) + 
    z1[3]*(-4 + z1[4] + 2*z1[5]), y[48] -> z1[2] + z1[2]*z1[3] - z1[4] + 
    z1[2]*z1[4] - z1[3]*z1[4] - z1[2]*z1[3]*z1[4] + z1[2]*z1[3]*z1[4]*z1[5] - 
    z1[2]*z1[6], y[49] -> 1 + 3*z1[4] + z1[4]^3 - z1[4]^2*(-3 + z1[6]) + 
    (3 + 2*z1[3])*z1[6] + z1[3]*(3 + z1[3])*z1[6]^2, 
  y[50] -> -1 - z1[2]^2 - z1[4]^2 + z1[2]*(1 + 2*z1[4] - z1[6]) + 
    z1[4]*(-z1[5] + z1[6]), y[51] -> -z1[4]^2 - z1[6] + 
    z1[4]*(1 + z1[2] - z1[5] + z1[6]), 
  y[52] -> z1[4]^4*(-1 + (1 + z1[3])*z1[5]) + z1[6]*(1 + (3 + z1[3])*z1[6]) + 
    z1[4]*(-2 + z1[5] - z1[2]*z1[3]*(-1 + z1[6])^2 - 3*z1[6] - z1[3]*z1[6] + 
      (3 + z1[3])*z1[5]*z1[6]) + z1[4]^2*(-5 + (3 + z1[3])*z1[5] + 
      2*z1[2]*z1[3]*(-1 + z1[6]) + z1[6] - 2*z1[3]*z1[6] + z1[3]*z1[6]^2) - 
    z1[4]^3*(4 + z1[2]*z1[3] - z1[6] + z1[3]*z1[6] + 
      z1[5]*(-3 + z1[3]*(-2 + z1[6]) + z1[6])), 
  y[53] -> 13*z1[4]^3 - z1[4]^2*(56 + 13*z1[6]) - 
    25*(1 + (3 + z1[3])*z1[6]) - z1[4]*(151 + 32*z1[3]^2*z1[6] + 
      19*z1[3]*(3 + 4*z1[6])), 
  y[54] -> z1[4]^2*(-61 + 64*z1[3]^2*z1[5] + z1[3]*(-149 + 38*z1[5])) - 
    z1[2]*z1[3]*(-61 + 64*z1[3])*(1 + z1[4] - z1[6]) + 
    8*z1[3]*(19 + 8*z1[3])*z1[6] + z1[4]*(64*z1[3]^2*(z1[5] - z1[6]) + 
      61*(-1 + z1[6]) + z1[3]*(-377 + 152*z1[5] + 111*z1[6])), 
  y[55] -> -2 - z1[4], y[56] -> -1 - z1[4], 
  y[57] -> -2*z1[2]*z1[4] + z1[4]^2*(2 + z1[5]) + z1[4]*(z1[5] - z1[6]) + 
    z1[6], y[58] -> -1 + z1[5], y[59] -> 1 + z1[4]*(-1 + z1[5]) + z1[5]^2 + 
    z1[5]*(-2 + z1[6]) + z1[6], y[60] -> -2 - 2*(-1 + z1[4])*z1[5] + 
    z1[5]^3 + z1[5]^2*(-2 + z1[4] + z1[6]), 
  y[61] -> 2 + 2*z1[2]^2 + z1[4]^2*(4 + z1[5]) + 
    z1[4]*(2 + 2*z1[5] - 3*z1[6]) + z1[2]*(-2 - 6*z1[4] + 2*z1[6]), 
  y[62] -> -(z1[4]^4*(1 + z1[5])) - (-1 + 3*z1[5] + z1[5]^3 + 
      z1[5]^2*(-3 + z1[6]))*z1[6] - z1[4]*(-1 + z1[5])^2*
     (2 + z1[5]^2 + z1[5]*(-3 + z1[6]) + z1[6]) + 
    z1[4]^3*(-1 + 3*z1[2] + z1[5] - z1[5]^2 + z1[6] + z1[5]*z1[6]) - 
    z1[4]^2*(z1[2]^2 + (-1 + z1[5])*(1 - 2*z1[5] + z1[5]^2 + z1[6]) + 
      z1[2]*(-1 + 2*z1[6])), y[63] -> -(z1[4]^4*(2 + z1[5])) - 
    z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
    z1[4]^3*(-2 + 6*z1[2] - z1[5]^2 + 3*z1[6] + z1[5]*z1[6]) + 
    z1[4]*(z1[2]^3 - (-1 + z1[5])*(-1 + 3*z1[5] + z1[5]^3 + 
        z1[5]^2*(-3 + z1[6])) + z1[2]*(-1 + z1[6])^2 + 
      z1[2]^2*(-1 + 2*z1[6])) - z1[4]^2*(4*z1[2]^2 + 2*z1[5] - 2*z1[5]^2 + 
      z1[5]^3 + (-2 + z1[6])*z1[6] + z1[2]*(-4 + 6*z1[6])), 
  y[64] -> -1 - z1[3], y[65] -> -50 - 13*z1[4] + 6*z1[5], 
  y[66] -> -19 - 13*z1[4] + 12*z1[5], 
  y[67] -> -1 + z1[4] + z1[3]*(1 + z1[4]), y[68] -> z1[6], 
  y[69] -> -1 + z1[6], y[70] -> -2 + z1[4] + z1[6], 
  y[71] -> z1[2]*(-2 + z1[3]) - (1 + z1[3])*(-1 + z1[6]), 
  y[72] -> z1[2]^2 + z1[2]*z1[6] + (-1 + z1[6])*z1[6], 
  y[73] -> 1 - z1[2] - z1[6]^2, y[74] -> -1 + z1[2] + z1[6]^2, 
  y[75] -> z1[4]^2*(44 + 13*z1[5]) + (19 - 12*z1[5])*z1[6] - 
    z1[4]*(6 + 32*z1[2] - 43*z1[5] + 12*z1[5]^2 + 19*z1[6]), 
  y[76] -> z1[3]*(-3 + z1[4] + z1[4]*z1[5]*(-4 + z1[6])) + 
    3*(1 + z1[4] - z1[6]) + 
    z1[3]^2*(1 + z1[4]*(1 + z1[5]^2 + z1[5]*(-1 + z1[6])) + z1[5]*z1[6]), 
  y[77] -> 32 + z1[2]^2*(32 + 6*z1[3]) + 44*z1[4] + 82*z1[4]^2 + 
    44*z1[4]*z1[5] + 19*z1[4]^2*z1[5] - 6*z1[4]*z1[5]^2 - 
    2*z1[2]*(2*(8 + 27*z1[4] - 8*z1[6]) + z1[3]*(3 + 9*z1[4] - 3*z1[6])) - 
    57*z1[4]*z1[6] - 6*z1[5]*z1[6] + 6*z1[3]*(1 + z1[4]^2*(1 + z1[5]) + 
      z1[4]*(1 - z1[5] + z1[5]^2 - z1[6]) + z1[5]*z1[6]), 
  y[78] -> -4 + z1[2]^2*(-1 + z1[3] - z1[3]^2) - 2*z1[4] + 2*z1[4]^2 + 
    z1[2]*(4 - z1[4] - z1[3]*(5 + z1[4] - 4*z1[6]) + 
      z1[3]^2*(1 + 3*z1[4] - z1[6]) - 2*z1[6]) + 4*z1[6] - 3*z1[4]*z1[6] + 
    z1[3]*(2 - z1[4]^2*(-1 + z1[5]) + z1[4]*(4*z1[5] - 2*z1[6]) + z1[6]) - 
    z1[3]^2*(1 + z1[4]^2*(1 + z1[5]) + z1[4]*(1 - z1[5] + z1[5]^2 - z1[6]) + 
      z1[5]*z1[6]), y[79] -> 
   z1[2]*(-1 + z1[3]*(7 - 6*z1[6]) + z1[3]^2*(6 - 4*z1[6])) + 
    2*z1[3]^2*(z1[4]^2*(-1 + z1[5]) + z1[4]*(-1 + z1[5]*(-1 + z1[6])) + 
      (-1 + z1[5]*(-1 + z1[6]))*(-1 + z1[6])) + (-2 + z1[4])*(-1 + z1[6]) + 
    z1[3]*(2*z1[4]^2*(-1 + z1[5]) + 2*(-1 + z1[5]*(-1 + z1[6]))*
       (-1 + z1[6]) + z1[4]*(-5 + 2*z1[5]*(-1 + z1[6]) + z1[6])), 
  y[80] -> -25 + 25*z1[5]^3 + 25*z1[5]^2*(-3 + z1[6]) - 19*z1[6] + 
    3*z1[5]*(25 + 4*z1[6]) + z1[4]*(31 + 37*z1[5]^2 + 
      4*z1[5]*(-17 + 3*z1[6])), y[81] -> z1[2]^2*(-1 + 2*z1[3]) + 
    (-1 + 2*z1[3]*(-1 + z1[5]*(-1 + z1[6])))*(-1 + z1[6]) - 
    z1[2]*(z1[6] + z1[3]*(-6 + 4*z1[6])), 
  y[82] -> -32 + 50*z1[5] - 50*z1[5]^2 + 25*z1[5]^3 + 6*z1[5]*z1[6] + 
    25*z1[5]^2*z1[6] - 6*z1[3]*
     (1 + z1[4]*(1 + z1[5]^2 + z1[5]*(-1 + z1[6])) + z1[5]*z1[6]) + 
    z1[4]*(6 + 31*z1[5]^2 + z1[5]*(-44 + 6*z1[6])), 
  y[83] -> z1[2]^2*(-1 + 2*z1[3] + 6*z1[3]^2) + 
    2*(1 + z1[3])*(-1 + 3*z1[3]*(-1 + z1[5]*(-1 + z1[6])))*(-1 + z1[6]) + 
    z1[2]*(1 - 2*z1[6] - 6*z1[3]^2*(-3 + 2*z1[6]) - 2*z1[3]*(-8 + 7*z1[6])), 
  y[84] -> z1[2]^2*(1/6 - (5*z1[3])/9) - 
    ((1 + z1[3])*(6 + 3*z1[4] + 4*z1[4]^2 + 18*z1[3]*(z1[4]^2*(-1 + z1[5]) + 
         z1[4]*(-1 + z1[5]*(-1 + z1[6])) + (-1 + z1[5]*(-1 + z1[6]))*
          (-1 + z1[6])) - 6*z1[6]))/18 + 
    (z1[2]*(-3 + 10*z1[4] + 6*z1[6] + 18*z1[3]^2*(-3 + 2*z1[6]) + 
       z1[3]*(-39 + 32*z1[4] + 42*z1[6])))/18, 
  y[85] -> z1[3]^2*(z1[2] - z1[4])^2*(z1[4] + z1[2]*(-1 + z1[6])) + 
    z1[4]*(1 + 2*z1[4] + z1[2]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]) + 
    z1[3]*(z1[4]^3 - (-1 + z1[6])^2 - z1[2]^2*(-1 + z1[6])*
       (-1 + z1[4] + z1[6]) + z1[4]^2*(-3 + 2*z1[6]) - 
      z1[4]*(3 - 4*z1[6] + z1[6]^2) + z1[2]*(z1[4]^2*(-2 + z1[6]) + 
        (-1 + z1[6])^2 + z1[4]*(3 - 4*z1[6] + z1[6]^2))), 
  y[86] -> -1 + z1[2], y[87] -> 1 - z1[2] + z1[2]^2 - z1[2]^3 + z1[2]^4, 
  y[88] -> -2 + 13*z1[6], y[89] -> -1 + z1[2] - z1[2]^2 + z1[2]^3, 
  y[90] -> -1 + 4*z1[6], y[91] -> 1 - z1[2] + z1[2]^2, 
  y[92] -> -z1[4]^2 + z1[4]*(-2 + z1[6]) - (-1 + z1[6])^2 - 
    z1[3]*(3 + z1[4]^2 - z1[4]*(-3 + z1[6]) - (2 + z1[5])*z1[6] + 
      z1[5]*z1[6]^2), y[93] -> z1[2]^2*z1[3] + 
    (-1 + z1[3]*(-1 + z1[5]*(-1 + z1[6])))*(-1 + z1[6]) - 
    z1[2]*(-1 + z1[6] + z1[3]*(-3 + 2*z1[6])), 
  y[94] -> -2*z1[2]^2*z1[3] - (1 + z1[3])*(3 - 3*z1[4] - z1[4]^2 + 
      3*z1[3]*(z1[4]^2*(-1 + z1[5]) + z1[4]*(-1 + z1[5]*(-1 + z1[6])) + 
        (-1 + z1[5]*(-1 + z1[6]))*(-1 + z1[6])) - 3*z1[6]) + 
    z1[2]*(-3 + 2*z1[4] + 3*z1[6] + z1[3]^2*(-9 + 6*z1[6]) + 
      z1[3]*(-12 + 4*z1[4] + 9*z1[6])), 
  y[95] -> z1[4]^4 + z1[4]^3*(4 - 3*z1[6]) - z1[4]*(-4 + z1[6])*
     (-1 + z1[6])^2 + (-1 + z1[6])^4 + 3*z1[4]^2*(2 - 3*z1[6] + z1[6]^2) + 
    z1[3]*(2*z1[4]^4 + z1[4]^3*(9 - 6*z1[6]) + 
      z1[4]^2*(16 - 21*z1[6] + 6*z1[6]^2) + (-1 + z1[6])^2*
       (5 - (2 + z1[5])*z1[6] + z1[5]*z1[6]^2) + 
      z1[4]*(14 - 27*z1[6] + 15*z1[6]^2 - 2*z1[6]^3)) + 
    z1[3]^2*(z1[4]^4 + z1[4]^3*(5 - 3*z1[6]) + 
      (5 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 + 
      z1[4]^2*(10 - 12*z1[6] + 3*z1[6]^2) - 
      z1[4]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3)), 
  y[96] -> z1[4]^2 - z1[4]*(-1 + z1[2] + z1[6]) - 
    (-1 + z1[6])*(2 + (-1 + z1[2])*z1[6]) - 
    z1[3]^2*(-(z1[4]^2*(-1 + z1[5])) - (-1 + z1[5]*(-1 + z1[6]))*
       (-1 + z1[6]) + z1[2]*(-3 + 2*z1[6]) + 
      z1[4]*(1 + z1[5] - z1[5]*z1[6])) + 
    z1[3]*(5 + z1[5] + z1[4]^2*z1[5] + z1[4]*(-1 + z1[5])*(-1 + z1[6]) - 
      4*z1[6] - 3*z1[5]*z1[6] + 2*z1[5]*z1[6]^2 + 
      z1[2]^2*(1 - (-1 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2) - 
      z1[2]*(2*z1[4] + (-1 + z1[6])*(1 + z1[5]*z1[6]))), 
  y[97] -> -5*z1[4]^3 + 7*(-1 + z1[6])^3 + 5*z1[4]^2*(-3 + 2*z1[6]) - 
    5*z1[4]*(3 - 4*z1[6] + z1[6]^2) - 
    z1[3]^2*(z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) - 
      (4 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6]) + 
      z1[4]*(6 - 6*z1[6] + z1[6]^2)) - 
    z1[3]*(6*z1[4]^3 + z1[4]^2*(23 - 12*z1[6]) + 
      z1[4]*(33 - 34*z1[6] + 6*z1[6]^2) - (-1 + z1[6])*
       (-10*(-2 + z1[6]) + z1[5]*(2 - 9*z1[6] + 7*z1[6]^2))), 
  y[98] -> 1 + 4*z1[4] + 6*z1[4]^2 + 4*z1[4]^3 + z1[4]^4 - 4*z1[6] - 
    9*z1[4]*z1[6] - 9*z1[4]^2*z1[6] - 3*z1[4]^3*z1[6] + 6*z1[6]^2 + 
    6*z1[4]*z1[6]^2 + 3*z1[4]^2*z1[6]^2 - 4*z1[6]^3 - z1[4]*z1[6]^3 + 
    z1[6]^4 + z1[2]^4*z1[3]*(-1 + z1[6])^2*
     (1 + z1[3]*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + z1[6] - z1[5]*z1[6] + 
      (-1 + z1[5])*z1[6]^2) + z1[3]*(2*z1[4]^4 + z1[4]^3*(9 - 6*z1[6]) + 
      z1[4]^2*(16 - 21*z1[6] + 6*z1[6]^2) + (-1 + z1[6])^2*
       (5 - (2 + z1[5])*z1[6] + z1[5]*z1[6]^2) + 
      z1[4]*(14 - 27*z1[6] + 15*z1[6]^2 - 2*z1[6]^3)) + 
    z1[3]^2*(z1[4]^4 + z1[4]^3*(5 - 3*z1[6]) + 
      (5 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 + 
      z1[4]^2*(10 - 12*z1[6] + 3*z1[6]^2) - 
      z1[4]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3)) - 
    z1[2]^3*(-1 + z1[6])*(z1[3]^2*(2*z1[4]*(-2 + z1[6]) + 
        (5 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])) + 
      (z1[4] + (-1 + z1[6])^2)*(-1 + z1[6]) + 
      z1[3]*(z1[4]*(-5 + 3*z1[6]) + (-1 + z1[6])*(5 - (2 + z1[5])*z1[6] + 
          z1[5]*z1[6]^2))) + 
    z1[2]^2*((-1 + z1[6])*(z1[4]^2*(-3 + z1[6]) + (-1 + z1[6])^3 - 
        z1[4]*(4 - 5*z1[6] + z1[6]^2)) + 
      z1[3]*(z1[4]^2*(9 - 10*z1[6] + 2*z1[6]^2) + (-1 + z1[6])^2*
         (5 - (2 + z1[5])*z1[6] + z1[5]*z1[6]^2) + 
        z1[4]*(14 - 27*z1[6] + 15*z1[6]^2 - 2*z1[6]^3)) + 
      z1[3]^2*((5 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 + 
        z1[4]^2*(6 - 6*z1[6] + z1[6]^2) - z1[4]*(-10 + 18*z1[6] - 9*z1[6]^2 + 
          z1[6]^3))) + z1[2]*(z1[4]*(-4 + z1[6])*(-1 + z1[6])^2 - 
      (-1 + z1[6])^4 + z1[4]^3*(-3 + 2*z1[6]) - 
      3*z1[4]^2*(2 - 3*z1[6] + z1[6]^2) + z1[3]^2*(2*z1[4]^3*(-2 + z1[6]) - 
        (5 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 + 
        z1[4]^2*(-10 + 12*z1[6] - 3*z1[6]^2) + 
        z1[4]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3)) + 
      z1[3]*(z1[4]^3*(-7 + 4*z1[6]) + z1[4]^2*(-16 + 21*z1[6] - 6*z1[6]^2) - 
        (-1 + z1[6])^2*(5 - (2 + z1[5])*z1[6] + z1[5]*z1[6]^2) + 
        z1[4]*(-14 + 27*z1[6] - 15*z1[6]^2 + 2*z1[6]^3))), 
  y[99] -> 7 + 15*z1[4] + 15*z1[4]^2 + 6*z1[4]^3 - 21*z1[6] - 
    20*z1[4]*z1[6] - 10*z1[4]^2*z1[6] + 21*z1[6]^2 + 5*z1[4]*z1[6]^2 - 
    7*z1[6]^3 + z1[3]^2*(2*z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) - 
      (4 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6]) + 
      z1[4]*(6 - 6*z1[6] + z1[6]^2)) + z1[2]^3*z1[3]*(-1 + z1[6])*
     (4 + z1[3]*(3 + z1[5]*(-1 + z1[6]) - z1[6]) + 9*z1[6] - 7*z1[6]^2 + 
      z1[5]*(2 - 9*z1[6] + 7*z1[6]^2)) + 
    z1[3]*(8*z1[4]^3 + z1[4]^2*(23 - 12*z1[6]) + 
      z1[4]*(33 - 34*z1[6] + 6*z1[6]^2) - (-1 + z1[6])*
       (-10*(-2 + z1[6]) + z1[5]*(2 - 9*z1[6] + 7*z1[6]^2))) + 
    z1[2]^2*(-((6*z1[4] + 7*(-1 + z1[6])^2)*(-1 + z1[6])) - 
      z1[3]^2*((4 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6]) + 
        z1[4]*(-6 + 4*z1[6])) + z1[3]*(z1[4]*(20 - 14*z1[6]) - 
        (-1 + z1[6])*(-10*(-2 + z1[6]) + z1[5]*(2 - 9*z1[6] + 7*z1[6]^2)))) + 
    z1[2]*(6*z1[4]^2*(-2 + z1[6]) + 7*(-1 + z1[6])^3 - 
      5*z1[4]*(3 - 4*z1[6] + z1[6]^2) + z1[3]^2*(2*z1[4]^2*(-3 + z1[6]) + 
        (4 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6]) - 
        z1[4]*(6 - 6*z1[6] + z1[6]^2)) + z1[3]*(z1[4]^2*(-22 + 8*z1[6]) + 
        z1[4]*(-33 + 34*z1[6] - 6*z1[6]^2) + (-1 + z1[6])*
         (-10*(-2 + z1[6]) + z1[5]*(2 - 9*z1[6] + 7*z1[6]^2)))), 
  y[100] -> -1 + z1[2] - z1[2]^2 + z1[2]^3 - z1[2]^4 + z1[2]^5, 
  y[101] -> -1 + 8*z1[6], y[102] -> -3 + 14*z1[6], 
  y[103] -> z1[4]^5 + z1[4]^4*(5 - 4*z1[6]) + z1[4]*(-5 + z1[6])*
     (-1 + z1[6])^3 - (-1 + z1[6])^5 - 2*z1[4]^2*(-1 + z1[6])^2*
     (-5 + 2*z1[6]) + 2*z1[4]^3*(5 - 8*z1[6] + 3*z1[6]^2) + 
    z1[3]*(2*z1[4]^5 + z1[4]^4*(11 - 8*z1[6]) + 2*z1[4]*(-1 + z1[6])^2*
       (10 - 8*z1[6] + z1[6]^2) + z1[4]^3*(25 - 36*z1[6] + 12*z1[6]^2) - 
      (-1 + z1[6])^3*(6 - (2 + z1[5])*z1[6] + z1[5]*z1[6]^2) + 
      z1[4]^2*(30 - 64*z1[6] + 42*z1[6]^2 - 8*z1[6]^3)) + 
    z1[3]^2*(z1[4]^5 + z1[4]^4*(6 - 4*z1[6]) - 
      (6 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^3 + 
      z1[4]*(-1 + z1[6])^2*(15 - 10*z1[6] + z1[6]^2) + 
      z1[4]^3*(15 - 20*z1[6] + 6*z1[6]^2) - 
      4*z1[4]^2*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3)), 
  y[104] -> ((1 + z1[3]*z1[5])*(-1 + z1[6])^3)/2 - 
    (3*(z1[4]*(3 + z1[4]^2 + z1[4]*(3 - 2*z1[6]) - 4*z1[6] + z1[6]^2) + 
       z1[3]*(z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) - 
         (4 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6]) + 
         z1[4]*(6 - 6*z1[6] + z1[6]^2))))/8, 
  y[105] -> 4*(-1 + z1[2] + z1[2]^3*z1[3]*(-1 + z1[5]) - z1[3]*z1[5] + 
      z1[2]*z1[3]*z1[5] - z1[2]^2*(1 + z1[3]*z1[5]))*(-1 + z1[6])^3 - 
    z1[3]*(z1[2]^3*(z1[4] - (7 + 3*z1[5]*(-1 + z1[6]) - 3*z1[6])*
         (-1 + z1[6])) + z1[2]^2*(-2*z1[4]^2 + 
        3*(4 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6]) + 
        z1[4]*(-11 + 8*z1[6])) - 3*(z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) - 
        (4 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6]) + 
        z1[4]*(6 - 6*z1[6] + z1[6]^2)) + 
      z1[2]*(z1[4]^3 + z1[4]^2*(10 - 4*z1[6]) - 
        3*(4 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6]) + 
        3*z1[4]*(6 - 6*z1[6] + z1[6]^2))) + 
    z1[4]*(z1[2]^2*(4 + z1[4] - 4*z1[6]) + 
      3*(3 + z1[4]^2 + z1[4]*(3 - 2*z1[6]) - 4*z1[6] + z1[6]^2) - 
      z1[2]*(z1[4]^2 + z1[4]*(7 - 4*z1[6]) + 3*(3 - 4*z1[6] + z1[6]^2))), 
  y[106] -> -z1[4]^4 + z1[4]*(-4 + z1[6])*(-1 + z1[6])^2 - 
    (5*(-1 + z1[6])^4)/4 + z1[4]^3*(-4 + 3*z1[6]) - 
    3*z1[4]^2*(2 - 3*z1[6] + z1[6]^2) - 
    (z1[3]^2*(z1[4]^4 + z1[4]^3*(5 - 3*z1[6]) + 
       (5 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 + 
       z1[4]^2*(10 - 12*z1[6] + 3*z1[6]^2) - 
       z1[4]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3)))/2 - 
    (z1[3]*(6*z1[4]^4 + z1[4]^3*(28 - 18*z1[6]) + 
       2*z1[4]^2*(26 - 33*z1[6] + 9*z1[6]^2) - 
       6*z1[4]*(-8 + 15*z1[6] - 8*z1[6]^2 + z1[6]^3) + 
       (-1 + z1[6])^2*(20 - 8*z1[6] + z1[5]*(1 - 6*z1[6] + 5*z1[6]^2))))/4, 
  y[107] -> -1 - 5*z1[4] - 10*z1[4]^2 - 10*z1[4]^3 - 5*z1[4]^4 - z1[4]^5 + 
    5*z1[6] + 16*z1[4]*z1[6] + 24*z1[4]^2*z1[6] + 16*z1[4]^3*z1[6] + 
    4*z1[4]^4*z1[6] - 10*z1[6]^2 - 18*z1[4]*z1[6]^2 - 18*z1[4]^2*z1[6]^2 - 
    6*z1[4]^3*z1[6]^2 + 10*z1[6]^3 + 8*z1[4]*z1[6]^3 + 4*z1[4]^2*z1[6]^3 - 
    5*z1[6]^4 - z1[4]*z1[6]^4 + z1[6]^5 + z1[2]^5*z1[3]*(-1 + z1[6])^2*
     (z1[4] + z1[3]*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) - 
      (-1 + z1[6])*(2 + z1[6] - z1[5]*z1[6] + (-1 + z1[5])*z1[6]^2)) - 
    z1[3]^2*(z1[4]^5 + z1[4]^4*(6 - 4*z1[6]) - 
      (6 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^3 + 
      z1[4]*(-1 + z1[6])^2*(15 - 10*z1[6] + z1[6]^2) + 
      z1[4]^3*(15 - 20*z1[6] + 6*z1[6]^2) - 
      4*z1[4]^2*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3)) + 
    z1[3]*(-2*z1[4]^5 + z1[4]^4*(-11 + 8*z1[6]) + 
      z1[4]^3*(-25 + 36*z1[6] - 12*z1[6]^2) - 2*z1[4]*(-1 + z1[6])^2*
       (10 - 8*z1[6] + z1[6]^2) + (-1 + z1[6])^3*(6 - (2 + z1[5])*z1[6] + 
        z1[5]*z1[6]^2) + z1[4]^2*(-30 + 64*z1[6] - 42*z1[6]^2 + 8*z1[6]^3)) + 
    z1[2]^4*(-1 + z1[6])*((-z1[4]^2 + 2*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^3)*
       (-1 + z1[6]) + z1[3]^2*(-2*z1[4]^2*(-2 + z1[6]) + 
        (6 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 + 
        z1[4]*(9 - 13*z1[6] + 4*z1[6]^2)) + 
      z1[3]*(z1[4]^2*(5 - 3*z1[6]) + z1[4]*(11 - 17*z1[6] + 6*z1[6]^2) + 
        (-1 + z1[6])^2*(6 - (2 + z1[5])*z1[6] + z1[5]*z1[6]^2))) + 
    z1[2]^3*(-((-1 + z1[6])*(-(z1[4]^3*(-3 + z1[6])) - z1[4]*(-5 + z1[6])*
          (-1 + z1[6])^2 + (-1 + z1[6])^4 + z1[4]^2*(7 - 9*z1[6] + 
           2*z1[6]^2))) + z1[3]*(2*z1[4]*(-1 + z1[6])^2*
         (10 - 8*z1[6] + z1[6]^2) + z1[4]^3*(9 - 10*z1[6] + 2*z1[6]^2) - 
        (-1 + z1[6])^3*(6 - (2 + z1[5])*z1[6] + z1[5]*z1[6]^2) + 
        z1[4]^2*(23 - 46*z1[6] + 27*z1[6]^2 - 4*z1[6]^3)) + 
      z1[3]^2*(-((6 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^3) + 
        z1[4]*(-1 + z1[6])^2*(15 - 10*z1[6] + z1[6]^2) + 
        z1[4]^3*(6 - 6*z1[6] + z1[6]^2) - 2*z1[4]^2*(-8 + 15*z1[6] - 
          8*z1[6]^2 + z1[6]^3))) + z1[2]*(z1[4]^5 + z1[4]^4*(5 - 4*z1[6]) + 
      z1[4]*(-5 + z1[6])*(-1 + z1[6])^3 - (-1 + z1[6])^5 - 
      2*z1[4]^2*(-1 + z1[6])^2*(-5 + 2*z1[6]) + 
      2*z1[4]^3*(5 - 8*z1[6] + 3*z1[6]^2) + 
      z1[3]*(2*z1[4]^5 + z1[4]^4*(11 - 8*z1[6]) + 2*z1[4]*(-1 + z1[6])^2*
         (10 - 8*z1[6] + z1[6]^2) + z1[4]^3*(25 - 36*z1[6] + 12*z1[6]^2) - 
        (-1 + z1[6])^3*(6 - (2 + z1[5])*z1[6] + z1[5]*z1[6]^2) + 
        z1[4]^2*(30 - 64*z1[6] + 42*z1[6]^2 - 8*z1[6]^3)) + 
      z1[3]^2*(z1[4]^5 + z1[4]^4*(6 - 4*z1[6]) - 
        (6 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^3 + 
        z1[4]*(-1 + z1[6])^2*(15 - 10*z1[6] + z1[6]^2) + 
        z1[4]^3*(15 - 20*z1[6] + 6*z1[6]^2) - 4*z1[4]^2*
         (-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3))) + 
    z1[2]^2*(-(z1[4]*(-5 + z1[6])*(-1 + z1[6])^3) + (-1 + z1[6])^5 + 
      2*z1[4]^2*(-1 + z1[6])^2*(-5 + 2*z1[6]) + z1[4]^4*(-3 + 2*z1[6]) + 
      z1[4]^3*(-9 + 14*z1[6] - 5*z1[6]^2) + 
      z1[3]^2*(2*z1[4]^4*(-2 + z1[6]) + (6 + z1[5]*(-1 + z1[6]) - 2*z1[6])*
         (-1 + z1[6])^3 + z1[4]^3*(-14 + 18*z1[6] - 5*z1[6]^2) - 
        z1[4]*(-1 + z1[6])^2*(15 - 10*z1[6] + z1[6]^2) + 
        4*z1[4]^2*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3)) + 
      z1[3]*(z1[4]^4*(-7 + 4*z1[6]) + z1[4]^3*(-23 + 32*z1[6] - 10*z1[6]^2) - 
        2*z1[4]*(-1 + z1[6])^2*(10 - 8*z1[6] + z1[6]^2) + 
        (-1 + z1[6])^3*(6 - (2 + z1[5])*z1[6] + z1[5]*z1[6]^2) + 
        z1[4]^2*(-30 + 64*z1[6] - 42*z1[6]^2 + 8*z1[6]^3))), 
  y[108] -> 3*(1 + z1[2]^4*z1[3]*(-1 + z1[5]) + z1[3]*z1[5] - 
      z1[2]*(1 + z1[3]*z1[5]) + z1[2]^2*(1 + z1[3]*z1[5]) - 
      z1[2]^3*(1 + z1[3]*z1[5]))*(-1 + z1[6])^4 - z1[2]^4*z1[3]*(-1 + z1[6])*
     (3*z1[4] + z1[3]*(z1[4] - (5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*
         (-1 + z1[6])) - (-1 + z1[6])*(9 - 2*z1[6]^2 + 
        2*z1[5]*(-1 + z1[6]^2))) + 
    z1[2]^3*((3*z1[4]^2 - 7*z1[4]*(-1 + z1[6]) - 2*(-1 + z1[6])^3)*
       (-1 + z1[6]) + z1[3]^2*(-2*(5 + z1[5]*(-1 + z1[6]) - 2*z1[6])*
         (-1 + z1[6])^2 + z1[4]^2*(-3 + 2*z1[6]) + 
        z1[4]*(-11 + 17*z1[6] - 6*z1[6]^2)) + 
      z1[3]*(z1[4]^2*(-10 + 7*z1[6]) + z1[4]*(-28 + 45*z1[6] - 17*z1[6]^2) - 
        2*(-1 + z1[6])^2*(10 - 4*z1[6] + z1[5]*(-1 + z1[6]^2)))) + 
    2*(2*z1[4]^4 + z1[4]^3*(8 - 6*z1[6]) - 2*z1[4]*(-4 + z1[6])*
       (-1 + z1[6])^2 + (-1 + z1[6])^4 + 6*z1[4]^2*(2 - 3*z1[6] + z1[6]^2) + 
      z1[3]^2*(z1[4]^4 + z1[4]^3*(5 - 3*z1[6]) + 
        (5 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 + 
        z1[4]^2*(10 - 12*z1[6] + 3*z1[6]^2) - 
        z1[4]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3)) + 
      z1[3]*(3*z1[4]^4 + z1[4]^3*(14 - 9*z1[6]) + 
        z1[4]^2*(26 - 33*z1[6] + 9*z1[6]^2) - 
        3*z1[4]*(-8 + 15*z1[6] - 8*z1[6]^2 + z1[6]^3) + 
        (-1 + z1[6])^2*(10 - 4*z1[6] + z1[5]*(-1 + z1[6]^2)))) - 
    z1[2]*(3*z1[4]^4 + z1[4]^3*(15 - 11*z1[6]) - 4*z1[4]*(-4 + z1[6])*
       (-1 + z1[6])^2 + 2*(-1 + z1[6])^4 + 12*z1[4]^2*
       (2 - 3*z1[6] + z1[6]^2) + z1[3]^2*(z1[4]^4 + z1[4]^3*(9 - 5*z1[6]) + 
        2*(5 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 + 
        z1[4]^2*(20 - 24*z1[6] + 6*z1[6]^2) - 2*z1[4]*(-10 + 18*z1[6] - 
          9*z1[6]^2 + z1[6]^3)) + 2*z1[3]*(2*z1[4]^4 + 
        z1[4]^3*(13 - 8*z1[6]) + z1[4]^2*(26 - 33*z1[6] + 9*z1[6]^2) - 
        3*z1[4]*(-8 + 15*z1[6] - 8*z1[6]^2 + z1[6]^3) + 
        (-1 + z1[6])^2*(10 - 4*z1[6] + z1[5]*(-1 + z1[6]^2)))) + 
    z1[2]^2*(-3*z1[4]^3*(-2 + z1[6]) - 4*z1[4]*(-4 + z1[6])*(-1 + z1[6])^2 + 
      2*(-1 + z1[6])^4 + z1[4]^2*(18 - 25*z1[6] + 7*z1[6]^2) + 
      z1[3]^2*(-(z1[4]^3*(-3 + z1[6])) + 2*(5 + z1[5]*(-1 + z1[6]) - 2*z1[6])*
         (-1 + z1[6])^2 + z1[4]^2*(15 - 16*z1[6] + 3*z1[6]^2) - 
        2*z1[4]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3)) + 
      z1[3]*(z1[4]^3*(11 - 4*z1[6]) + z1[4]^2*(41 - 47*z1[6] + 10*z1[6]^2) - 
        6*z1[4]*(-8 + 15*z1[6] - 8*z1[6]^2 + z1[6]^3) + 
        2*(-1 + z1[6])^2*(10 - 4*z1[6] + z1[5]*(-1 + z1[6]^2)))), 
  y[109] -> 1 + 2*z1[3], y[110] -> z1[3]*(32 - 25*z1[4]) - 38*(-2 + z1[4]), 
  y[111] -> z1[4]^2*(38 + z1[3]*(82 - 19*z1[5]) - 32*z1[3]^2*z1[5]) + 
    z1[4]*(z1[3]*(196 - 76*z1[5] - 63*z1[6]) - 32*z1[3]^2*(z1[5] - z1[6]) - 
      38*(-1 + z1[6])) + 2*z1[2]*z1[3]*(-19 + 16*z1[3])*(1 + z1[4] - z1[6]) - 
    4*z1[3]*(19 + 8*z1[3])*z1[6], y[112] -> -z1[2] + z1[4], 
  y[113] -> -(z1[2]*z1[3]*z1[4]) - 2*z1[2]^2*z1[3]*z1[4] + z1[4]^2 + 
    z1[2]*z1[4]^2 + z1[3]*z1[4]^2 + 2*z1[2]*z1[3]*z1[4]^2 + 
    z1[2]^2*z1[3]*z1[4]*z1[5] - z1[2]*z1[3]*z1[4]^2*z1[5] + 
    z1[2]^2*z1[3]*z1[6] - z1[2]*z1[4]*z1[6] - z1[2]*z1[3]*z1[4]*z1[6], 
  y[114] -> -13*z1[4]^3 + z1[4]^2*(56 + 13*z1[6]) + 
    25*(1 + (3 + z1[3])*z1[6]) + z1[4]*(151 + 32*z1[3]^2*z1[6] + 
      19*z1[3]*(3 + 4*z1[6])), y[115] -> z1[3], 
  y[116] -> -4*(1 + z1[4]) - z1[3]*(2 + 5*z1[4]), y[117] -> -2 + 9*z1[6], 
  y[118] -> z1[3]*(-1 + 2*z1[6]) + 2*(2 - 7*z1[6] + 5*z1[6]^2), 
  y[119] -> (1 + 2*z1[3])*z1[4]^2*(-2 + z1[3]*z1[5]) - 
    2*z1[2]*(-1 + z1[3])*z1[3]*(1 + z1[4] - z1[6]) + 
    2*z1[3]*(2 + z1[3])*z1[6] + z1[4]*(2*z1[3]^2*(z1[5] - z1[6]) + 
      2*(-1 + z1[6]) + z1[3]*(-10 + 4*z1[5] + 3*z1[6])), 
  y[120] -> -1 + z1[4]^3 - (3 + z1[3])*z1[6] - z1[4]^2*(2 + z1[6]) - 
    z1[4]*(7 + 2*z1[3]^2*z1[6] + z1[3]*(3 + 4*z1[6])), 
  y[121] -> (3 + 4*z1[3] + z1[3]^2)*z1[4]*(1 + z1[4] - z1[6]) - 
    z1[2]*(3*z1[4] + z1[3]^2*(1 + 2*z1[4] - z1[6]) + 5*(-1 + z1[6])^2 + 
      z1[3]*(8 + 7*z1[4] - 13*z1[6] + 5*z1[6]^2)) + 
    z1[2]^2*(2 + z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6]) - 7*z1[6] + 
      5*z1[6]^2 + z1[3]*((8 - 5*z1[6])*z1[6] + 
        z1[5]*(2 - 7*z1[6] + 5*z1[6]^2))), 
  y[122] -> -(z1[2]*(1 + z1[3])*(z1[4]^2 + 
       z1[3]*(2*z1[4]^2 - 4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) - 
       2*z1[4]*(-1 + z1[6]) - (-1 + z1[6])^3)) + (1 + z1[3])^2*z1[4]*
     (1 + z1[4] - z1[6])^2 + 
    z1[2]^2*(z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
         (-1 + z1[6])) - (-1 + z1[6])^2*z1[6] + 
      z1[3]*(z1[4] - (-1 + z1[6])*(1 - (-2 + z1[5])*z1[6] + 
          (-1 + z1[5])*z1[6]^2))), y[123] -> -1 - 2*z1[3], 
  y[124] -> -2*(10 + z1[4]) - z1[3]*(10 + 7*z1[4]), 
  y[125] -> z1[3]*(-5 + 4*z1[6]) + 4*(2 - 7*z1[6] + 5*z1[6]^2), 
  y[126] -> 1 - z1[4]^3 + (3 + z1[3])*z1[6] + z1[4]^2*(2 + z1[6]) + 
    z1[4]*(7 + 2*z1[3]^2*z1[6] + z1[3]*(3 + 4*z1[6])), 
  y[127] -> 18 + 37*z1[4] + 4*z1[3]*(3 + 10*z1[4]), y[128] -> z1[2] + z1[4], 
  y[129] -> -((1 + 2*z1[3])*z1[4]^2*(-2 + z1[3]*z1[5])) + 
    z1[4]*(2 + z1[3]*(10 - 4*z1[5] - 3*z1[6]) - 2*z1[3]^2*(z1[5] - z1[6]) - 
      2*z1[6]) + 2*z1[2]*(-1 + z1[3])*z1[3]*(1 + z1[4] - z1[6]) - 
    2*z1[3]*(2 + z1[3])*z1[6], y[130] -> -2*z1[2]*z1[3]*z1[4] + z1[4]^2 + 
    z1[3]*z1[4]^2 + z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] - 
    z1[4]*z1[6] - z1[3]*z1[4]*z1[6], 
  y[131] -> z1[2]*(6 - 5*z1[3] + 2*z1[3]^2)*(1 + z1[4] - z1[6]) - 
    (1 + z1[3])*(z1[4]^2*(-5 + 2*z1[3]*z1[5]) + 
      z1[4]*(2*z1[3]*(z1[5] - z1[6]) + 5*(-1 + z1[6])) + 2*z1[3]*z1[6]), 
  y[132] -> z1[3]*(1 + 27*z1[6]) + 27*(2 - 7*z1[6] + 5*z1[6]^2), 
  y[133] -> -3*z1[2]*(-1 + z1[2] - z1[3] + z1[2]*z1[3]*(-1 + z1[5]))*
     (-1 + z1[6])^2 + (-3*(4 + 5*z1[3] + z1[3]^2)*z1[4]*(1 + z1[4] - z1[6]) - 
      3*z1[2]^2*(-2 + z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + z1[6] + 
        z1[6]^2 + z1[3]*(2 + z1[5]*(-1 + z1[6]) - z1[6])*(2 + z1[6])) + 
      z1[2]*(1 + 7*z1[4] + z1[3]^2*(3 + 6*z1[4] - 3*z1[6]) - 4*z1[6] + 
        3*z1[6]^2 + 3*z1[3]*(5 + 8*z1[4] - 6*z1[6] + z1[6]^2)))/4, 
  y[134] -> (4 + 7*z1[3] + 3*z1[3]^2)*z1[4]*(1 + z1[4] - z1[6])^2 - 
    z1[2]*(3*z1[3]^2*(2*z1[4]^2 - 4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + 
      3*(z1[4]^2 - 2*z1[4]*(-1 + z1[6]) - (-1 + z1[6])^3) + 
      z1[3]*(10*z1[4]^2 - 20*z1[4]*(-1 + z1[6]) - (-1 + z1[6])^2*
         (-7 + 3*z1[6]))) + 3*z1[2]^2*
     (z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) - 
      (-1 + z1[6])^2*z1[6] + z1[3]*(z1[4] - (-1 + z1[6])*
         (1 - (-2 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2))), 
  y[135] -> -62 - 139*z1[3], y[136] -> 1 - z1[4] + z1[4]^2, 
  y[137] -> -(z1[2]*z1[3]) + (1 + z1[3])*z1[4], 
  y[138] -> -1 + z1[2] - z1[4] + z1[6] - z1[2]*z1[6], 
  y[139] -> 1 + z1[2]*(-1 + z1[6]) + (-1 + z1[4])*z1[6], 
  y[140] -> -3 + z1[3] - 3*z1[4] + z1[3]*z1[4]*z1[5] + 3*z1[6], 
  y[141] -> -1 + z1[2] + z1[6] - z1[2]*z1[6] - z1[4]*z1[6], 
  y[142] -> 2 - z1[2]^2*(1 + z1[3]) + z1[4] - 2*z1[4]^2 + 
    z1[2]*(-2*(3 + z1[4] - 2*z1[6]) + z1[3]*(1 + 2*z1[4] - z1[6])) - 
    z1[3]*(1 + z1[4]^2 + z1[4]*(z1[5] - z1[6])) - 2*z1[6] + 2*z1[4]*z1[6], 
  y[143] -> z1[4]*(1 + z1[4] + z1[2]*(-1 + z1[6]) - z1[6]) + 
    z1[3]*((1 + z1[4])*(1 + z1[4] - z1[6]) - z1[2]^2*(-1 + z1[6]) + 
      z1[2]*(-1 + z1[4]*(-2 + z1[6]) + z1[6])), 
  y[144] -> z1[2]^4*(1 + z1[3]) - (1 + z1[3])*z1[4]*(1 + z1[4])*
     (1 + z1[4] - z1[6])^2 + z1[2]^3*(4 + z1[4] + z1[3]*(3 - 2*z1[6]) - 
      z1[6]) + z1[2]^2*(4 - 2*z1[6] + z1[4]*(1 + z1[6]) + 
      z1[3]*(3 - 4*z1[6] + z1[6]^2)) - 
    z1[2]*(-1 + z1[4]^3 - 2*z1[4]^2*(-1 + z1[6]) - z1[3]*(-1 + z1[6])^2 + 
      z1[6] + z1[4]*(1 - 3*z1[6] + z1[6]^2)), 
  y[145] -> -2*z1[2]^8*(1 + z1[3]) + 
    z1[2]^7*(-11 - 4*z1[4] + z1[3]^2*(-2 + z1[6]) + z1[6] + 
      z1[3]*(-15 + 7*z1[6])) + z1[2]^6*(-26 + z1[4]*(-16 + z1[6]) + 6*z1[6] + 
      z1[6]^2 + z1[3]*(-45 + 41*z1[6] - 7*z1[6]^2) + 
      z1[3]^2*(-11 + 14*z1[6] - 4*z1[6]^2)) + 
    z1[2]^5*(-35 + 2*z1[4]^3 - 2*z1[4]^2*(-1 + z1[6]) + 22*z1[6] - 
      5*z1[6]^2 + 2*z1[6]^3 + z1[4]*(-24 + 5*z1[6] + z1[6]^2) + 
      z1[3]*(-72 + 102*z1[6] - 38*z1[6]^2 + 3*z1[6]^3) + 
      z1[3]^2*(-25 + 51*z1[6] - 32*z1[6]^2 + 6*z1[6]^3)) + 
    z1[2]^4*(-30 + z1[4]^3*(5 - 2*z1[6]) + 44*z1[6] - 31*z1[6]^2 + 
      14*z1[6]^3 - 2*z1[6]^4 + z1[4]^2*(6 - 5*z1[6] + z1[6]^2) - 
      2*z1[3]^2*(-1 + z1[6])^2*(15 - 12*z1[6] + 2*z1[6]^2) + 
      z1[4]*(-15 + 11*z1[6] - 7*z1[6]^2 + 4*z1[6]^3) + 
      z1[3]*(-68 + 140*z1[6] - 94*z1[6]^2 + 25*z1[6]^3 - 3*z1[6]^4)) + 
    z1[2]^3*(-17 + 46*z1[6] - 2*z1[4]^4*z1[6] - 52*z1[6]^2 + 29*z1[6]^3 - 
      6*z1[6]^4 + z1[3]^2*(-1 + z1[6])^3*(20 - 11*z1[6] + z1[6]^2) + 
      z1[4]^3*(3 - 5*z1[6] + z1[6]^2) + z1[3]*(-1 + z1[6])^2*
       (-39 + 35*z1[6] - 13*z1[6]^2 + 2*z1[6]^3) + 
      z1[4]^2*(4 - 5*z1[6]^2 + 3*z1[6]^3) - 
      z1[4]*(3 - 14*z1[6] + 23*z1[6]^2 - 13*z1[6]^3 + z1[6]^4)) + 
    z1[2]^2*(-6*(-1 + z1[6])^4 - z1[4]^5*(2 + z1[6]) + 
      z1[3]^2*(-1 + z1[6])^4*(-7 + 2*z1[6]) - 
      z1[4]^4*(7 - 3*z1[6] + z1[6]^2) + z1[3]*(-1 + z1[6])^3*
       (13 - 12*z1[6] + 4*z1[6]^2) - z1[4]*(-1 + z1[6])^2*
       (1 - 11*z1[6] - z1[6]^2 + 2*z1[6]^3) + 
      z1[4]^3*(-9 + 16*z1[6] - 11*z1[6]^2 + 3*z1[6]^3) + 
      z1[4]^2*(-5 + 22*z1[6] - 25*z1[6]^2 + 7*z1[6]^3 + z1[6]^4)) + 
    z1[2]*(2*z1[4]^7 + z1[4]^6*(9 - 5*z1[6]) + 2*z1[3]*(-1 + z1[6])^5 + 
      z1[3]^2*(-1 + z1[6])^5 - (-1 + z1[6])^3*(-1 + 2*z1[6]) - 
      z1[4]*(-1 + z1[6])^2*z1[6]^2*(-7 + 4*z1[6]) + 
      2*z1[4]^5*(7 - 12*z1[6] + 3*z1[6]^2) + 
      z1[4]^4*(8 - 37*z1[6] + 34*z1[6]^2 - 8*z1[6]^3) + 
      z1[4]^3*z1[6]*(-22 + 51*z1[6] - 36*z1[6]^2 + 8*z1[6]^3) - 
      z1[4]^2*(1 + 4*z1[6] - 29*z1[6]^2 + 42*z1[6]^3 - 21*z1[6]^4 + 
        3*z1[6]^5)) + (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])^3*
     (1 + 7*z1[4]^3 + 2*z1[4]^4 - 3*z1[6] + 2*z1[6]^2 + 
      z1[4]^2*(7 - 8*z1[6] + 4*z1[6]^2) + z1[4]*(3 - 10*z1[6] + 6*z1[6]^2) - 
      z1[3]*(1 + z1[4])*(z1[4]^2*(-2 + z1[6]) - (-1 + z1[6])^2 - 
        z1[4]*(3 - 4*z1[6] + z1[6]^2))) + 
    z1[5]*(z1[2]^8*(2 + z1[3]) + z1[2]^7*(10 + 2*z1[4] + 
        z1[3]*(8 - 6*z1[6]) - z1[3]^2*(-1 + z1[6]) - 3*z1[6]) - 
      (1 + z1[3])*z1[4]^2*(1 + z1[4] - z1[6])^3*
       (z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) - z1[3]*(1 + z1[4])*
         (1 + z1[4] - z1[6])*(-1 + z1[6]) + 2*(-1 + z1[6])*z1[6] + 
        z1[4]*(3 - 5*z1[6] + 3*z1[6]^2)) + 
      z1[2]^6*(20 - 2*z1[4]^2 - 2*z1[4]*(-3 + z1[6]) - 13*z1[6] + z1[6]^2 + 
        z1[3]^2*(5 - 9*z1[6] + 4*z1[6]^2) + z1[3]*(23 - 31*z1[6] + 
          9*z1[6]^2)) + z1[2]^4*(10 + z1[4]^4 - 18*z1[6] + z1[4]^3*z1[6] + 
        12*z1[6]^2 - 5*z1[6]^3 + z1[6]^4 + 2*z1[3]^2*(-1 + z1[6])^3*
         (-5 + 2*z1[6]) - z1[4]^2*(5 - 5*z1[6] + z1[6]^2) + 
        z1[3]*(-1 + z1[6])^2*(23 - 14*z1[6] + 2*z1[6]^2) + 
        z1[4]*(4 - 5*z1[6] + 3*z1[6]^2 - 2*z1[6]^3)) - 
      z1[2]*z1[4]*(1 + z1[4] - z1[6])^2*(z1[4]^4 + z1[4]^3*(3 - 2*z1[6]) + 
        z1[6] - z1[6]^3 + z1[4]^2*(1 - 5*z1[6] + 3*z1[6]^2) - 
        z1[4]*(1 + z1[6] - 3*z1[6]^2 + 2*z1[6]^3)) - 
      z1[2]^5*(-20 + z1[4]^3 - 2*z1[4]^2*(-3 + z1[6]) + 22*z1[6] - 
        6*z1[6]^2 + z1[6]^3 + 2*z1[3]^2*(-1 + z1[6])^2*(-5 + 3*z1[6]) + 
        z1[4]*(-7 + 5*z1[6]) + z1[3]*(-32 + 62*z1[6] - 35*z1[6]^2 + 
          5*z1[6]^3)) + z1[2]^3*(-(z1[3]^2*(-5 + z1[6])*(-1 + z1[6])^4) + 
        z1[4]^4*(1 + z1[6]) + z1[4]^3*(1 + 3*z1[6] - z1[6]^2) - 
        z1[3]*(-1 + z1[6])^3*(8 - 4*z1[6] + z1[6]^2) + 
        (-1 + z1[6])^2*(2 - 3*z1[6] + 2*z1[6]^2) - 
        z1[4]^2*(1 - 3*z1[6] + z1[6]^3) + z1[4]*(1 - 4*z1[6] + 8*z1[6]^2 - 
          6*z1[6]^3 + z1[6]^4)) + z1[2]^2*(-(z1[3]*(-1 + z1[6])^5) - 
        z1[3]^2*(-1 + z1[6])^5 + (1 + z1[4] - z1[6])^2*
         (z1[4]^3 + (-1 + z1[6])*z1[6] + z1[4]^2*(1 + z1[6]^2) + 
          z1[4]*z1[6]*(-1 + z1[6] + z1[6]^2)))), 
  y[146] -> 1 + 2*z1[2]^6*(1 + z1[3]) + 5*z1[4] + 14*z1[4]^2 + 24*z1[4]^3 + 
    23*z1[4]^4 + 10*z1[4]^5 - z1[3]^2*z1[4]^5 + 2*z1[4]^6 - 5*z1[6] - 
    24*z1[4]*z1[6] - 51*z1[4]^2*z1[6] - 54*z1[4]^3*z1[6] - 26*z1[4]^4*z1[6] - 
    4*z1[4]^5*z1[6] + 9*z1[6]^2 + 39*z1[4]*z1[6]^2 + 61*z1[4]^2*z1[6]^2 + 
    37*z1[4]^3*z1[6]^2 + 6*z1[4]^4*z1[6]^2 - 7*z1[6]^3 - 26*z1[4]*z1[6]^3 - 
    28*z1[4]^2*z1[6]^3 - 8*z1[4]^3*z1[6]^3 + 2*z1[6]^4 + 6*z1[4]*z1[6]^4 + 
    4*z1[4]^2*z1[6]^4 + z1[2]^5*(9 + 4*z1[4] + 
      z1[3]*(11 - 2*z1[4] - 5*z1[6]) - z1[6] + z1[3]^2*(-2*z1[4] + z1[6])) + 
    z1[2]^4*(17 + 2*z1[4]^2 + z1[3]^2*z1[4]*(-1 + 8*z1[4] - 4*z1[6]) + 
      z1[4]*(14 - 3*z1[6]) - 5*z1[6] - z1[6]^2 + 
      z1[3]*(25 + z1[4]*(-7 + z1[6]) - 26*z1[6] + 6*z1[6]^2)) + 
    z1[3]*(2*z1[4]*(-3 + z1[6])*(-1 + z1[6])^3 + (-1 + z1[6])^4 - 
      z1[4]^5*z1[6] + z1[4]^2*(-1 + z1[6])^2*(14 - 9*z1[6] + z1[6]^2) + 
      z1[4]^4*(9 - 11*z1[6] + 3*z1[6]^2) + 
      z1[4]^3*(16 - 31*z1[6] + 18*z1[6]^2 - 3*z1[6]^3)) + 
    z1[2]^3*(18 + 2*z1[4]^3 + z1[4]*(19 - 12*z1[6]) - 
      3*z1[4]^2*(-3 + z1[6]) - 17*z1[6] + 6*z1[6]^2 - 2*z1[6]^3 + 
      2*z1[3]^2*z1[4]^2*(2 - 6*z1[4] + 3*z1[6]) - 
      z1[3]*(-30 + 8*z1[4]^3 + z1[4]^2*(3 - 7*z1[6]) + 54*z1[6] - 
        28*z1[6]^2 + 4*z1[6]^3 + z1[4]*(5 + 2*z1[6] - 2*z1[6]^2))) + 
    z1[2]^2*(12 + 6*z1[4]^4 + z1[4]^3*(14 - 8*z1[6]) + 
      2*z1[3]^2*z1[4]^3*(-3 + 4*z1[4] - 2*z1[6]) - 27*z1[6] + 25*z1[6]^2 - 
      12*z1[6]^3 + 2*z1[6]^4 + z1[4]^2*(17 - 16*z1[6] + 2*z1[6]^2) + 
      z1[4]*(13 - 21*z1[6] + 11*z1[6]^2 - 3*z1[6]^3) + 
      z1[3]*(14*z1[4]^4 + z1[4]^3*(11 - 12*z1[6]) - z1[4]*(-1 + z1[6])^2*
         (-10 + 3*z1[6]) + (-1 + z1[6])^2*(20 - 11*z1[6] + z1[6]^2) + 
        z1[4]^2*(15 - 13*z1[6] + 3*z1[6]^2))) + 
    z1[2]*(5*z1[4]^4 - 2*z1[4]^5 + z1[3]^2*z1[4]^4*(4 - 2*z1[4] + z1[6]) + 
      (-1 + z1[6])^3*(-5 + 4*z1[6]) + z1[4]^3*(15 - 16*z1[6] + 3*z1[6]^2) + 
      z1[4]*(-1 + z1[6])^2*(8 - 12*z1[6] + 3*z1[6]^2) + 
      z1[4]^2*(16 - 32*z1[6] + 21*z1[6]^2 - 5*z1[6]^3) + 
      z1[3]*(-6*z1[4]^5 + (-1 + z1[6])^3*(-7 + 2*z1[6]) + 
        z1[4]^4*(2 + 3*z1[6]) + z1[4]*(-1 + z1[6])^2*(13 - 9*z1[6] + 
          z1[6]^2) + z1[4]^3*(8 - 11*z1[6] + 3*z1[6]^2) + 
        z1[4]^2*(17 - 32*z1[6] + 18*z1[6]^2 - 3*z1[6]^3))) - 
    z1[5]*(z1[2]^6*(2 + z1[3]) - z1[2]^5*(-8 - 2*z1[4] + z1[3]^2*z1[4] + 
        3*z1[6] + z1[3]*(-5 + 2*z1[4] + 4*z1[6])) + 
      z1[4]*(1 + z1[4] - z1[6])^2*(z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) - 
        z1[3]*(1 + z1[4])*(1 + z1[4] - z1[6])*(-1 + z1[6]) + 
        2*(-1 + z1[6])*z1[6] + z1[4]*(3 - 5*z1[6] + 3*z1[6]^2)) + 
      z1[2]^3*(8 + z1[4]^3 - 6*z1[3]^2*z1[4]^3 + z1[4]^2*(4 - 3*z1[6]) - 
        12*z1[6] + 5*z1[6]^2 - z1[6]^3 + 3*z1[4]*(3 - 4*z1[6] + z1[6]^2) - 
        z1[3]*(z1[4]^3 - 2*z1[4]*(-1 + z1[6])*z1[6] + 
          z1[4]^2*(-5 + 2*z1[6]) + 2*(-1 + z1[6])^2*(-5 + 2*z1[6]))) + 
      z1[2]^4*(12 + 4*z1[3]^2*z1[4]^2 + z1[4]*(6 - 4*z1[6]) - 10*z1[6] + 
        z1[6]^2 + z1[3]*(z1[4]^2 + z1[4]*(-5 + 2*z1[6]) + 
          2*(5 - 8*z1[6] + 3*z1[6]^2))) + z1[2]^2*(4*z1[3]^2*z1[4]^4 + 
        (1 + z1[4] - z1[6])^2*(2 + z1[4]^2 - z1[4]*(-3 + z1[6]) - 2*z1[6] + 
          z1[6]^2) + z1[3]*(2*z1[4]^4 + (-5 + z1[6])*(-1 + z1[6])^3 - 
          z1[4]^3*z1[6] - z1[4]*(-1 + z1[6])^2*(-5 + 3*z1[6]) + 
          z1[4]^2*(5 - 8*z1[6] + 3*z1[6]^2))) + 
      z1[2]*(-(z1[3]^2*z1[4]^5) + (1 + z1[4] - z1[6])^2*
         (z1[4]^3 - z1[4]^2*(-3 + z1[6]) + (-1 + z1[6])*z1[6] + 
          z1[4]*(2 - 3*z1[6] + 2*z1[6]^2)) + 
        z1[3]*(-z1[4]^5 - z1[4]^4*(-1 + z1[6]) - 3*z1[4]^2*(-2 + z1[6])*
           (-1 + z1[6])^2 + z1[4]*(-4 + z1[6])*(-1 + z1[6])^3 + 
          (-1 + z1[6])^4 + z1[4]^3*(4 - 7*z1[6] + 3*z1[6]^2)))), 
  y[147] -> -2 + 11*z1[6], y[148] -> -3 + 10*z1[6], 
  y[149] -> 1 - 4*z1[6] + 3*z1[6]^2, 
  y[150] -> -(z1[2]*(z1[4] + z1[3]*(1 + 2*z1[4] - z1[6]))) + 
    (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6]) + 
    (3*z1[2]*(-1 + z1[2] - z1[3] + z1[2]*z1[3]*(-1 + z1[5]))*(-1 + z1[6])^2)/
     2 + z1[2]^2*(-1 + z1[3]*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + z1[6]), 
  y[151] -> -(z1[2]*(z1[4]^3 + z1[3]^2*(2*z1[4]^3 - 6*z1[4]^2*(-1 + z1[6]) + 
         6*z1[4]*(-1 + z1[6])^2 - (-1 + z1[6])^3) + 
       z1[3]*(3*z1[4]^3 - 9*z1[4]^2*(-1 + z1[6]) + 9*z1[4]*(-1 + z1[6])^2 + 
         (-2 + z1[6])*(-1 + z1[6])^3) - 3*z1[4]^2*(-1 + z1[6]) + 
       3*z1[4]*(-1 + z1[6])^2 + (-1 + z1[6])^4)) + 
    (1 + z1[3])^2*z1[4]*(1 + z1[4] - z1[6])^3 + 
    z1[2]^2*(z1[3]^2*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
        (4 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2) + 
      (-1 + z1[6])^3*z1[6] + z1[3]*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
        (-1 + z1[6])^2*(2 - (-2 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2))), 
  y[152] -> -((5 + 8*z1[3] + 3*z1[3]^2)*z1[4]*(1 + z1[4] - z1[6])^2) + 
    4*z1[2]*(-1 + z1[2] - z1[3] + z1[2]*z1[3]*(-1 + z1[5]))*(-1 + z1[6])^3 + 
    z1[2]*(5*z1[4]^2 + 3*z1[3]^2*(2*z1[4]^2 - 4*z1[4]*(-1 + z1[6]) + 
        (-1 + z1[6])^2) - 10*z1[4]*(-1 + z1[6]) - 3*(-1 + z1[6])^3 + 
      z1[3]*(13*z1[4]^2 - 26*z1[4]*(-1 + z1[6]) - (-1 + z1[6])^2*
         (-8 + 3*z1[6]))) - 
    z1[2]^2*(3*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
         (-1 + z1[6])) - (-1 + z1[6])^2*(2 + 3*z1[6]) + 
      z1[3]*(5*z1[4] - (-1 + z1[6])*(9 + 4*z1[6] - 3*z1[6]^2 + 
          z1[5]*(-2 - z1[6] + 3*z1[6]^2)))), y[153] -> 2 + z1[2], 
  y[154] -> 2 - (19*z1[4])/6 - z1[3]*(-2 + 2*z1[4] + z1[5]), 
  y[155] -> 19 - 7*z1[4] + z1[2]*(7 - 6*z1[3]*(-2 + z1[5])) - 
    6*z1[3]*(-4 + z1[4] + 2*z1[5]), y[156] -> z1[4] + z1[2]*(-1 + z1[6]), 
  y[157] -> z1[4]^2 + z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2, 
  y[158] -> -1 + z1[2] + z1[4] + z1[6], 
  y[159] -> -3 + z1[2]^2*(1 - 3*z1[3]) - 3*z1[4] - z1[4]^2 + 5*z1[6] + 
    3*z1[4]*z1[6] - 2*z1[6]^2 + z1[2]*(-3 + z1[4] + 2*z1[3]*(-2 + z1[6]) + 
      z1[6]) - z1[3]*(3 + z1[4]^2 + z1[4]*(3 - 2*z1[6]) - 4*z1[6] + z1[6]^2), 
  y[160] -> z1[2]^2*(-3 + 10*z1[3]) + (1 + z1[3])*(6 + 3*z1[4] + z1[4]^2 + 
      18*z1[3]*(z1[4]^2*(-1 + z1[5]) + z1[4]*(-1 + z1[5]*(-1 + z1[6])) + 
        (-1 + z1[5]*(-1 + z1[6]))*(-1 + z1[6])) - 6*z1[6]) - 
    z1[2]*(-3 + 7*z1[4] + 6*z1[6] + 18*z1[3]^2*(-3 + 2*z1[6]) + 
      z1[3]*(-39 + 29*z1[4] + 42*z1[6])), 
  y[161] -> -1 + z1[4] + z1[6] + z1[2]*z1[6] + 
    2*z1[3]*(-(z1[4]^2*(-1 + z1[5])) - (-1 + z1[5]*(-1 + z1[6]))*
       (-1 + z1[6]) + z1[2]*(-3 + 2*z1[6]) + 
      z1[4]*(1 + z1[5] - z1[5]*z1[6])), 
  y[162] -> z1[2]^4*z1[3]*(2 + z1[3]) + z1[2]^3*(2 + z1[3]^2*(4 - 3*z1[6]) + 
      z1[3]*(8 - 3*z1[6]) - 2*z1[6]) + 
    z1[2]^2*(z1[4]^2 + z1[4]*(2 - 3*z1[6]) + 3*z1[3]*(-2 + z1[6])^2 + 
      2*(3 - 4*z1[6] + z1[6]^2) + 3*z1[3]^2*(2 - 3*z1[6] + z1[6]^2)) + 
    z1[2]*(4 - z1[3]^2*(-4 + z1[6])*(-1 + z1[6])^2 + 
      (-6 + z1[4] + z1[4]^2)*z1[6] - 2*(-1 + z1[4])*z1[6]^2 + 
      z1[3]*(8 - 15*z1[6] + 9*z1[6]^2 - 2*z1[6]^3)) - 
    z1[4]*(z1[4]^3 - 4*z1[4]^2*(-1 + z1[6]) - 2*(-2 + z1[6])*(-1 + z1[6])^2 + 
      z1[4]*(6 - 11*z1[6] + 5*z1[6]^2) + 
      z1[3]^2*(z1[4]^3 + z1[4]^2*(4 - 3*z1[6]) - (-4 + z1[6])*
         (-1 + z1[6])^2 + 3*z1[4]*(2 - 3*z1[6] + z1[6]^2)) + 
      z1[3]*(2*z1[4]^3 + z1[4]^2*(8 - 7*z1[6]) - (-1 + z1[6])^2*
         (-8 + 3*z1[6]) + 4*z1[4]*(3 - 5*z1[6] + 2*z1[6]^2))), 
  y[163] -> 7 + 2*z1[2]^6*(-1 + 2*z1[3] + z1[3]^2) + 12*z1[4] + 15*z1[4]^2 + 
    10*z1[4]^3 + 11*z1[4]^4 + 10*z1[4]^5 + 2*z1[4]^6 - 31*z1[6] - 
    55*z1[4]*z1[6] - 76*z1[4]^2*z1[6] - 67*z1[4]^3*z1[6] - 41*z1[4]^4*z1[6] - 
    11*z1[4]^5*z1[6] + 57*z1[6]^2 + 97*z1[4]*z1[6]^2 + 104*z1[4]^2*z1[6]^2 + 
    58*z1[4]^3*z1[6]^2 + 14*z1[4]^4*z1[6]^2 - 55*z1[6]^3 - 83*z1[4]*z1[6]^3 - 
    53*z1[4]^2*z1[6]^3 - 9*z1[4]^3*z1[6]^3 + 28*z1[6]^4 + 35*z1[4]*z1[6]^4 + 
    10*z1[4]^2*z1[6]^4 - 6*z1[6]^5 - 6*z1[4]*z1[6]^5 + 
    z1[2]^5*(-9 + z1[3]^2*(13 - 4*z1[4] - 6*z1[6]) + 
      2*z1[3]*(12 + z1[4] - 4*z1[6]) + 2*z1[6]) + 
    z1[3]*(2*z1[4]^6 - 7*z1[4]^5*(-3 + z1[6]) - 3*(-1 + z1[6])^4*
       (-5 + 2*z1[6]) - z1[4]*(-1 + z1[6])^3*(37 - 29*z1[6] + 4*z1[6]^2) + 
      z1[4]^2*(-1 + z1[6])^2*(70 - 61*z1[6] + 13*z1[6]^2) + 
      z1[4]^4*(47 - 53*z1[6] + 13*z1[6]^2) + 
      z1[4]^3*(70 - 143*z1[6] + 90*z1[6]^2 - 17*z1[6]^3)) + 
    z1[3]^2*(-(z1[4]^5*(-5 + z1[6])) - 2*(-4 + z1[6])*(-1 + z1[6])^4 - 
      z1[4]*(-1 + z1[6])^3*(19 - 11*z1[6] + z1[6]^2) + 
      2*z1[4]^4*(6 - 7*z1[6] + 2*z1[6]^2) + z1[4]^2*(-1 + z1[6])^2*
       (31 - 24*z1[6] + 4*z1[6]^2) + z1[4]^3*(24 - 50*z1[6] + 32*z1[6]^2 - 
        6*z1[6]^3)) + z1[2]^4*(-14 - 2*z1[4] + 7*z1[6] + 2*z1[6]^2 + 
      z1[3]*(62 + 2*z1[4]^2 + z1[4]*(9 - 4*z1[6]) - 48*z1[6] + 7*z1[6]^2) + 
      z1[3]^2*(36 - 4*z1[4]^2 - 40*z1[6] + 10*z1[6]^2 + 
        z1[4]*(-19 + 9*z1[6]))) + z1[2]^3*(-5 + z1[6] + 5*z1[6]^2 + z1[6]^3 - 
      2*z1[4]^2*(1 + z1[6]) + z1[4]*(-6 + 4*z1[6]^2) + 
      z1[3]^2*(55 + 16*z1[4]^3 + z1[4]^2*(16 - 11*z1[6]) - 105*z1[6] + 
        60*z1[6]^2 - 10*z1[6]^3 + z1[4]*(-19 + 10*z1[6])) + 
      z1[3]*(90 + 12*z1[4]^3 + z1[4]^2*(23 - 15*z1[6]) - 128*z1[6] + 
        55*z1[6]^2 - 8*z1[6]^3 + z1[4]*(22 - 26*z1[6] + 4*z1[6]^2))) + 
    z1[2]^2*(10 - 4*z1[4]^4 - 24*z1[6] + 19*z1[6]^2 - 3*z1[6]^3 - 
      z1[4]^3*(5 + z1[6]) + z1[4]^2*(-6 - 7*z1[6] + 6*z1[6]^2) + 
      2*z1[4]*(-3 - z1[6] + 3*z1[6]^2 + z1[6]^3) + 
      z1[3]*(80 - 16*z1[4]^4 - 183*z1[6] + 150*z1[6]^2 - 55*z1[6]^3 + 
        8*z1[6]^4 + 2*z1[4]^3*(4 + z1[6]) + z1[4]^2*(48 - 49*z1[6] + 
          10*z1[6]^2) + z1[4]*(37 - 70*z1[6] + 37*z1[6]^2 - 6*z1[6]^3)) + 
      z1[3]^2*(-14*z1[4]^4 + z1[4]^3*(6 + 4*z1[6]) + 5*(-1 + z1[6])^2*
         (10 - 7*z1[6] + z1[6]^2) + z1[4]^2*(31 - 25*z1[6] + 5*z1[6]^2) - 
        5*z1[4]*(-1 + 4*z1[6] - 4*z1[6]^2 + z1[6]^3))) + 
    z1[2]*(4*z1[4]^5 - 2*z1[4]^4*(2 + 3*z1[6]) + 
      z1[4]^3*(-14 - 4*z1[6] + 5*z1[6]^2) + 
      z1[4]^2*(-11 - z1[6] + 7*z1[6]^2 + 2*z1[6]^3) - 
      (-1 + z1[6])^2*(-12 + 12*z1[6] - 7*z1[6]^2 + 3*z1[6]^3) + 
      z1[4]*(-3 - 2*z1[6] + 6*z1[6]^2 - 2*z1[6]^3 + z1[6]^4) + 
      z1[3]^2*(4*z1[4]^5 - z1[4]^4*(7 + 2*z1[6]) - (-1 + z1[6])^3*
         (27 - 13*z1[6] + z1[6]^2) + 4*z1[4]^3*(1 - 3*z1[6] + z1[6]^2) + 
        z1[4]*(-1 + z1[6])^2*(23 - 22*z1[6] + 4*z1[6]^2) + 
        z1[4]^2*(32 - 60*z1[6] + 34*z1[6]^2 - 6*z1[6]^3)) + 
      z1[3]*(10*z1[4]^5 + z1[4]^4*(4 - 8*z1[6]) + 
        z1[4]^3*(28 - 36*z1[6] + 9*z1[6]^2) + z1[4]^2*(65 - 117*z1[6] + 
          65*z1[6]^2 - 11*z1[6]^3) - (-1 + z1[6])^2*(-44 + 58*z1[6] - 
          26*z1[6]^2 + 3*z1[6]^3) + z1[4]*(44 - 122*z1[6] + 123*z1[6]^2 - 
          54*z1[6]^3 + 9*z1[6]^4))) - 
    z1[5]*(z1[2]^2*(1 + z1[4])*(z1[4] - z1[6])*(1 + z1[4] - z1[6])^2 + 
      2*z1[2]^5*(z1[4] + z1[6]) + z1[2]^4*(z1[4]^2 - z1[4]*(-5 + z1[6]) - 
        (-5 + z1[6])*z1[6]) + z1[2]*(1 + z1[4] - z1[6])^2*
       (z1[4]^3 - z1[4]^2*z1[6] - z1[4]*(1 + 2*z1[6]) + 
        z1[6]*(-1 + z1[6] - z1[6]^2)) + 
      z1[2]^3*(z1[4]^3 + z1[4]^2*(3 - 2*z1[6]) - (-3 + z1[6])*z1[6] + 
        z1[4]*(4 - 3*z1[6] + z1[6]^2)) + (1 + z1[4] - z1[6])^2*
       (2*z1[4]^4 - 4*z1[4]^3*(-1 + z1[6]) - (-1 + z1[6])*z1[6]^2 + 
        z1[4]*z1[6]*(-5 + 6*z1[6] - 3*z1[6]^2) + 
        2*z1[4]^2*(1 - 5*z1[6] + 2*z1[6]^2)) + z1[3]^2*(1 + z1[2] - z1[6])*
       (z1[2]^5 + z1[2]^4*(5 - 3*z1[4] - 4*z1[6]) + 
        (1 + z1[4])*(1 + z1[4] - z1[6])^4 + 2*z1[2]^3*(5 + z1[4]^2 + 
          z1[4]*(-3 + z1[6]) - 8*z1[6] + 3*z1[6]^2) + 
        z1[2]^2*(2*z1[4]^3 - 3*z1[4]^2*(-3 + z1[6]) - 2*(-1 + z1[6])^2*
           (-5 + 2*z1[6]) + z1[4]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
        z1[2]*(-3*z1[4]^4 + 2*z1[4]^3*(-3 + z1[6]) + (-5 + z1[6])*
           (-1 + z1[6])^3 - z1[4]*(-1 + z1[6])^2*(-4 + 3*z1[6]) + 
          z1[4]^2*(1 - 3*z1[6] + 2*z1[6]^2))) + 
      z1[3]*(3*z1[2]^6 + z1[2]^5*(16 - 9*z1[6]) + 
        z1[2]^4*(35 + z1[4] + z1[4]^2 - 42*z1[6] - 3*z1[4]*z1[6] + 
          11*z1[6]^2) + (1 + z1[4] - z1[6])^3*(1 + z1[4]^3 + 
          z1[4]^2*(5 - 3*z1[6]) - 3*z1[6] + 2*z1[6]^2 + 
          z1[4]*(5 - 7*z1[6] + 3*z1[6]^2)) + z1[2]^3*(40 + 2*z1[4]^3 + 
          z1[4]^2*(11 - 7*z1[6]) - 78*z1[6] + 47*z1[6]^2 - 9*z1[6]^3 + 
          z1[4]*(10 - 19*z1[6] + 7*z1[6]^2)) + 
        z1[2]*(2*z1[4]^5 + z1[4]^4*(8 - 5*z1[6]) - (-1 + z1[6])^3*
           (8 - 9*z1[6] + 2*z1[6]^2) + z1[4]*(-1 + z1[6])^2*
           (18 - 23*z1[6] + 8*z1[6]^2) + z1[4]^3*(18 - 28*z1[6] + 
            11*z1[6]^2) + z1[4]^2*(27 - 64*z1[6] + 50*z1[6]^2 - 
            13*z1[6]^3)) + z1[2]^2*(-z1[4]^4 - 4*z1[4]^3*(-1 + z1[6]) + 
          (-1 + z1[6])^2*(25 - 22*z1[6] + 6*z1[6]^2) + 
          z1[4]^2*(23 - 32*z1[6] + 11*z1[6]^2) + 
          z1[4]*(21 - 49*z1[6] + 37*z1[6]^2 - 9*z1[6]^3)))), 
  y[164] -> -2*z1[2]^8*(-1 + 2*z1[3] + z1[3]^2) + 
    z1[2]^7*(11 + z1[3]^3*(-2 + z1[6]) - 2*z1[6] + z1[3]*(-26 + 6*z1[6]) + 
      z1[3]^2*(-19 + 10*z1[6])) - z1[2]^6*(-23 + 2*z1[4]^2 + 9*z1[6] - 
      2*z1[4]*z1[6] + 2*z1[6]^2 + z1[3]*(77 - 45*z1[6] + 5*z1[6]^2) + 
      z1[3]^3*(13 - 17*z1[6] + 5*z1[6]^2) + 
      z1[3]^2*(73 - 78*z1[6] + 18*z1[6]^2)) + 
    z1[2]^5*(19 - 8*z1[6] - 7*z1[6]^2 - z1[6]^3 + z1[4]^2*(-7 + 4*z1[6]) + 
      z1[4]*(-1 + 11*z1[6] - 6*z1[6]^2) + 2*z1[3]^3*(-18 + 38*z1[6] - 
        25*z1[6]^2 + 5*z1[6]^3) + z1[3]*(-138 + 155*z1[6] - 57*z1[6]^2 + 
        10*z1[6]^3) + z1[3]^2*(-153 + 255*z1[6] - 125*z1[6]^2 + 
        17*z1[6]^3)) - z1[2]^4*(5 - 23*z1[6] - 4*z1[4]^3*z1[6] + 24*z1[6]^2 - 
      2*z1[6]^3 + 5*z1[3]^3*(-1 + z1[6])^2*(11 - 10*z1[6] + 2*z1[6]^2) + 
      2*z1[4]^2*(4 - 9*z1[6] + 2*z1[6]^2) + 
      z1[4]*(2 - 23*z1[6] + 15*z1[6]^2 + 4*z1[6]^3) + 
      z1[3]*(165 - 305*z1[6] + 209*z1[6]^2 - 67*z1[6]^3 + 7*z1[6]^4) + 
      z1[3]^2*(195 - 458*z1[6] + 368*z1[6]^2 - 118*z1[6]^3 + 13*z1[6]^4)) + 
    z1[2]^3*(-22 + 60*z1[6] - 62*z1[6]^2 + 32*z1[6]^3 - 13*z1[6]^4 + 
      3*z1[6]^5 + z1[4]^4*(2 + 3*z1[6]) + z1[4]^3*(7 + 10*z1[6]) + 
      5*z1[3]^3*(-1 + z1[6])^3*(10 - 7*z1[6] + z1[6]^2) + 
      z1[4]^2*(6 + 15*z1[6] - 4*z1[6]^2 - 5*z1[6]^3) + 
      z1[3]^2*(-1 + z1[6])^2*(-157 + 178*z1[6] - 66*z1[6]^2 + 9*z1[6]^3) - 
      2*z1[4]*(-2 - 5*z1[6] + 4*z1[6]^2 + 2*z1[6]^3 + z1[6]^4) + 
      z1[3]*(-134 + 363*z1[6] - 379*z1[6]^2 + 190*z1[6]^3 - 43*z1[6]^4 + 
        3*z1[6]^5)) - z1[2]*(2*z1[3]^3*(-4 + z1[6])*(-1 + z1[6])^5 + 
      z1[4]^6*(6 + 5*z1[6]) + 2*z1[3]*(-1 + z1[6])^4*
       (11 - 8*z1[6] + 3*z1[6]^2) - 2*z1[4]^5*(-12 + 2*z1[6] + 5*z1[6]^2) + 
      z1[3]^2*(-1 + z1[6])^4*(23 - 23*z1[6] + 6*z1[6]^2) - 
      (-1 + z1[6])^3*(7 - 10*z1[6] + 6*z1[6]^2) - z1[4]*(-1 + z1[6])^2*z1[6]*
       (7 - 4*z1[6] - 4*z1[6]^2 + 3*z1[6]^3) + 
      z1[4]^4*(36 - 50*z1[6] - 2*z1[6]^2 + 3*z1[6]^3) + 
      z1[4]^3*(24 - 75*z1[6] + 44*z1[6]^2 - 2*z1[6]^3 + z1[6]^4) + 
      z1[4]^2*(6 - 41*z1[6] + 53*z1[6]^2 - 16*z1[6]^3 - 6*z1[6]^4 + 
        4*z1[6]^5)) - z1[2]^2*(2*z1[4]^6 + z1[4]^5*(9 - 7*z1[6]) + 
      z1[3]^3*(-1 + z1[6])^4*(27 - 13*z1[6] + z1[6]^2) + 
      z1[4]^4*(14 - 37*z1[6] + 5*z1[6]^2) + 
      z1[4]^3*(8 - 68*z1[6] + 44*z1[6]^2 - 5*z1[6]^3) + 
      z1[3]^2*(-1 + z1[6])^3*(-79 + 81*z1[6] - 29*z1[6]^2 + 3*z1[6]^3) - 
      (-1 + z1[6])^2*(-19 + 29*z1[6] - 23*z1[6]^2 + 9*z1[6]^3) + 
      z1[4]^2*z1[6]*(-57 + 84*z1[6] - 44*z1[6]^2 + 12*z1[6]^3) + 
      z1[3]*(-1 + z1[6])^2*(71 - 118*z1[6] + 72*z1[6]^2 - 19*z1[6]^3 + 
        3*z1[6]^4) - z1[4]*(1 + 23*z1[6] - 60*z1[6]^2 + 63*z1[6]^3 - 
        33*z1[6]^4 + 6*z1[6]^5)) + 
    z1[4]*(2*z1[4]^7 + z1[4]^6*(9 - 13*z1[6]) + (-1 + z1[6])^4*
       (7 - 10*z1[6] + 6*z1[6]^2) + z1[4]^5*(17 - 59*z1[6] + 25*z1[6]^2) + 
      z1[4]^4*(21 - 119*z1[6] + 113*z1[6]^2 - 23*z1[6]^3) + 
      z1[4]*(-1 + z1[6])^3*(-19 + 41*z1[6] - 29*z1[6]^2 + 6*z1[6]^3) - 
      z1[4]^2*(-1 + z1[6])^2*(-27 + 92*z1[6] - 66*z1[6]^2 + 16*z1[6]^3) + 
      z1[4]^3*(25 - 153*z1[6] + 229*z1[6]^2 - 120*z1[6]^3 + 19*z1[6]^4) + 
      z1[3]^2*(2*z1[4]^7 + z1[4]^6*(19 - 10*z1[6]) + (-1 + z1[6])^5*
         (-23 + 8*z1[6]) + z1[4]*(-1 + z1[6])^4*(79 - 48*z1[6] + 5*z1[6]^2) - 
        z1[4]^2*(-1 + z1[6])^3*(157 - 125*z1[6] + 22*z1[6]^2) + 
        z1[4]^5*(73 - 92*z1[6] + 25*z1[6]^2) + z1[4]^3*(-1 + z1[6])^2*
         (195 - 184*z1[6] + 40*z1[6]^2) + z1[4]^4*(153 - 319*z1[6] + 
          206*z1[6]^2 - 40*z1[6]^3)) + z1[3]^3*(-(z1[4]^6*(-2 + z1[6])) + 
        2*(-4 + z1[6])*(-1 + z1[6])^5 + z1[4]*(-1 + z1[6])^4*
         (27 - 13*z1[6] + z1[6]^2) - 5*z1[4]^2*(-1 + z1[6])^3*
         (10 - 7*z1[6] + z1[6]^2) + 5*z1[4]^3*(-1 + z1[6])^2*
         (11 - 10*z1[6] + 2*z1[6]^2) + z1[4]^5*(13 - 17*z1[6] + 5*z1[6]^2) + 
        z1[4]^4*(36 - 76*z1[6] + 50*z1[6]^2 - 10*z1[6]^3)) + 
      z1[3]*(4*z1[4]^7 + z1[4]^6*(26 - 22*z1[6]) + (-1 + z1[6])^4*
         (22 - 31*z1[6] + 12*z1[6]^2) + z1[4]^5*(77 - 134*z1[6] + 
          45*z1[6]^2) + z1[4]^4*(138 - 362*z1[6] + 269*z1[6]^2 - 
          53*z1[6]^3) + z1[4]*(-1 + z1[6])^3*(-71 + 128*z1[6] - 68*z1[6]^2 + 
          10*z1[6]^3) - z1[4]^2*(-1 + z1[6])^2*(-134 + 289*z1[6] - 
          173*z1[6]^2 + 33*z1[6]^3) + z1[4]^3*(165 - 567*z1[6] + 
          667*z1[6]^2 - 314*z1[6]^3 + 49*z1[6]^4))) + 
    z1[5]*(z1[2]^8*z1[3]*(3 + z1[3]) + z1[2]^7*(z1[3]*(19 - 9*z1[6]) + 
        z1[3]^2*(10 - 8*z1[6]) - z1[3]^3*(-1 + z1[6]) + 2*(z1[4] + z1[6])) + 
      z1[2]^6*(z1[4]^2 - z1[4]*(-7 + z1[6]) - (-7 + z1[6])*z1[6] + 
        z1[3]^3*(6 - 11*z1[6] + 5*z1[6]^2) + z1[3]*(51 - 49*z1[6] + 
          9*z1[6]^2) + z1[3]^2*(37 - 55*z1[6] + 19*z1[6]^2)) - 
      z1[2]^3*(z1[4]^4 + 5*z1[3]^3*(-3 + z1[6])*(-1 + z1[6])^4 + 
        z1[4]^3*(4 + z1[6]) + (-1 + z1[6])^2*z1[6]*(2 - z1[6] + z1[6]^2) + 
        z1[3]^2*(-1 + z1[6])^3*(46 - 34*z1[6] + 7*z1[6]^2) + 
        z1[4]^2*(3 + 7*z1[6] - 7*z1[6]^2 + z1[6]^3) - 
        2*z1[4]*z1[6]*(-5 + 8*z1[6] - 4*z1[6]^2 + z1[6]^3) + 
        z1[3]*(-1 + z1[6])^2*(-33 + 40*z1[6] - 18*z1[6]^2 + 2*z1[6]^3)) - 
      z1[2]^5*(z1[4]^3 + 2*z1[4]^2*(-1 + z1[6]) + 2*(-4 + z1[6])*z1[6] + 
        5*z1[3]^3*(-1 + z1[6])^2*(-3 + 2*z1[6]) - 
        3*z1[4]*(3 - 2*z1[6] + z1[6]^2) + z1[3]*(-75 + 115*z1[6] - 
          52*z1[6]^2 + 8*z1[6]^3) + z1[3]^2*(-70 + 152*z1[6] - 103*z1[6]^2 + 
          21*z1[6]^3)) + z1[2]^4*(10*z1[3]^3*(-2 + z1[6])*(-1 + z1[6])^3 - 
        z1[4]^3*(2 + z1[6]) + z1[6]*(2 + z1[6] - z1[6]^2) + 
        z1[4]^2*(1 - 8*z1[6] + 3*z1[6]^2) + z1[3]^2*(-1 + z1[6])^2*
         (75 - 68*z1[6] + 14*z1[6]^2) + z1[4]*(5 - 13*z1[6] + 12*z1[6]^2 - 
          2*z1[6]^3) + z1[3]*(65 - 147*z1[6] + 118*z1[6]^2 - 42*z1[6]^3 + 
          6*z1[6]^4)) - z1[4]*(1 + z1[4] - z1[6])^3*
       (2*z1[4]^4 - 4*z1[4]^3*(-1 + z1[6]) - z1[3]^3*(1 + z1[4])*
         (1 + z1[4] - z1[6])^2*(-1 + z1[6]) - (-1 + z1[6])*z1[6]^2 + 
        z1[4]*z1[6]*(-5 + 6*z1[6] - 3*z1[6]^2) + 
        2*z1[4]^2*(1 - 5*z1[6] + 2*z1[6]^2) + 
        z1[3]^2*(z1[4]^4 + z1[4]^3*(7 - 5*z1[6]) - (-1 + z1[6])^2*
           (-2 + 3*z1[6]) - z1[4]*(-1 + z1[6])^2*(-9 + 4*z1[6]) + 
          z1[4]^2*(13 - 20*z1[6] + 8*z1[6]^2)) + 
        z1[3]*(1 + 3*z1[4]^4 + z1[4]^3*(10 - 8*z1[6]) - 4*z1[6] + 6*z1[6]^2 - 
          3*z1[6]^3 + z1[4]^2*(12 - 25*z1[6] + 10*z1[6]^2) + 
          z1[4]*(6 - 20*z1[6] + 18*z1[6]^2 - 6*z1[6]^3))) + 
      z1[2]*(z1[3]*(-1 + z1[6])^6 + 2*z1[3]^2*(-1 + z1[6])^6 + 
        z1[3]^3*(-1 + z1[6])^6 - (1 + z1[4] - z1[6])^2*
         (z1[4]^5 + (-1 + z1[6])*z1[6]^2 - z1[4]^4*(1 + 2*z1[6]) + 
          z1[4]^3*(-5 + z1[6] + z1[6]^2) - z1[4]^2*(3 - 8*z1[6] + z1[6]^2 + 
            z1[6]^3) + z1[4]*z1[6]*(4 - 4*z1[6] + z1[6]^2 + z1[6]^3))) + 
      z1[2]^2*(z1[3]^3*(-6 + z1[6])*(-1 + z1[6])^5 + z1[3]*(-1 + z1[6])^4*
         (9 - 4*z1[6] + z1[6]^2) + z1[3]^2*(-1 + z1[6])^4*
         (15 - 11*z1[6] + 2*z1[6]^2) + (1 + z1[4] - z1[6])^2*
         (z1[4]^4 + z1[4]^3*(3 - 2*z1[6]) + z1[6]*(-1 + 2*z1[6] - 
            2*z1[6]^2) + z1[4]^2*(1 - 8*z1[6] + 3*z1[6]^2) - 
          z1[4]*(1 + 6*z1[6] - 5*z1[6]^2 + 3*z1[6]^3)))), 
  y[165] -> -5 - 11*z1[3] - 6*z1[3]^2, y[166] -> -2 - 5*z1[3] - 3*z1[3]^2, 
  y[167] -> -3 + z1[3]*(-3 + z1[5]), y[168] -> 3 + 3*z1[3] + z1[3]^2, 
  y[169] -> -17 + 3*z1[3]*(-7 + 3*z1[5]), 
  y[170] -> -8 + 3*z1[3]*(-5 + z1[2]*(-1 + z1[5]) + 3*z1[5]), 
  y[171] -> 19 - 12*z1[4] + z1[3]*(46 - 19*z1[4] - 23*z1[5]) - 
    9*z1[3]^2*(-3 + z1[4] + 3*z1[5] - z1[5]^2), 
  y[172] -> 9 - 19*z1[4] + z1[3]*(18 - 23*z1[4] - 9*z1[5]) + 
    z1[3]^2*(9 - 9*z1[4] - 9*z1[5] + 3*z1[5]^2), 
  y[173] -> -2*(-6 + z1[4]) + z1[3]*(38 - 5*z1[4] - 19*z1[5]) - 
    3*z1[3]^2*(-9 + z1[4] + 9*z1[5] - 3*z1[5]^2) + 
    z1[2]*(2 - 5*z1[3]*(-2 + z1[5]) + 3*z1[3]^2*(3 - 3*z1[5] + z1[5]^2)), 
  y[174] -> z1[2] - z1[4] - z1[2]*z1[4] + z1[2]*z1[4]*z1[5], 
  y[175] -> -1 + z1[4] - z1[4]^2 + z1[4]^3, y[176] -> 3 - z1[4] + z1[6], 
  y[177] -> -3 + z1[2] + z1[4] + 3*z1[6], 
  y[178] -> -z1[2] + z1[4] + z1[2]*z1[6], y[179] -> -3 + z1[4] - z1[6], 
  y[180] -> -3 - 2*z1[2]^2*z1[3] - z1[3]*(2 + z1[4]^2*(4 + z1[5]) + 
      z1[4]*(2 + 2*z1[5] - 3*z1[6])) + 
    z1[2]*(6 - z1[4] + z1[3]*(2 + 6*z1[4] - 2*z1[6]) - 3*z1[6]) + 3*z1[6] - 
    z1[4]*z1[6], y[181] -> 2 + z1[4] - z1[4]^2 - 4*z1[6] + 2*z1[4]*z1[6] - 
    z1[6]^2, y[182] -> 3 + z1[4]^2 + z1[4]*(-2 + z1[6]) - 3*z1[6] + z1[6]^2, 
  y[183] -> z1[4] + z1[4]^2 - 2*z1[4]*z1[6] + z1[6]^2, 
  y[184] -> -1 + z1[4] - z1[4]^2 - 6*z1[6] + 3*z1[4]*z1[6] + 3*z1[6]^2, 
  y[185] -> 1 + z1[2]^2 - 4*z1[6] + 3*z1[6]^2 + z1[2]*(-1 + 2*z1[6]), 
  y[186] -> 1 + z1[4]^2 + 6*z1[6] - 3*z1[6]^2 - z1[4]*(1 + 3*z1[6]), 
  y[187] -> -(z1[2]*(-3 + z1[4])) + (-1 + z1[6])*(3 - z1[4] + 3*z1[6]), 
  y[188] -> 5 + z1[4]^2 - 9*z1[6] + 4*z1[6]^2 + z1[4]*(-3 + 4*z1[6]), 
  y[189] -> -2 - 2*z1[4] + 3*z1[6] - z1[6]^2 - 
    z1[3]*(3 + z1[4]^2 - z1[4]*(-3 + z1[6]) - (2 + z1[5])*z1[6] + 
      z1[5]*z1[6]^2), y[190] -> z1[2]*(-3 + z1[4]) + 
    (-1 + z1[6])*(z1[4] - 3*(1 + z1[6])), 
  y[191] -> z1[2]^3 + z1[2]*(z1[4] + (-1 + z1[6])^2) - 
    z1[2]^2*(1 + z1[4] - 2*z1[6]) + (-1 + z1[6])*
     (1 - z1[6] + z1[4]*(1 + z1[6])), 
  y[192] -> 6 - z1[5] + 2*z1[5]^3 + z1[4]*(3 + 3*z1[5] + z1[5]^2) - 3*z1[6] + 
    z1[5]^2*z1[6] - z1[3]*(-2 - 2*(-1 + z1[4])*z1[5] + z1[5]^3 + 
      z1[5]^2*(-2 + z1[4] + z1[6])), 
  y[193] -> -2*(-1 + z1[6])^2 - z1[2]^3*(-2 + z1[4] + 2*z1[6]) + 
    z1[4]^2*(1 - 3*z1[6]^2) + z1[4]*(-1 - 2*z1[6] + 3*z1[6]^2) + 
    z1[2]^2*(z1[4]^2 - 2*(-1 + z1[6])^2 - z1[4]*(1 + 2*z1[6])) + 
    z1[2]*(-z1[4]^2 + 2*(-1 + z1[6])^2 + z1[4]*(1 + 2*z1[6] - 3*z1[6]^2)), 
  y[194] -> 2 + 2*z1[4] + z1[3]^2*z1[4]^2 - 3*z1[6] + z1[6]^2 + 
    z1[2]^2*z1[3]*(1 + z1[3] - (-1 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2) + 
    z1[3]*(3 + 2*z1[4]^2 - z1[4]*(-3 + z1[6]) - (2 + z1[5])*z1[6] + 
      z1[5]*z1[6]^2) - z1[2]*(3 + 2*z1[3]^2*z1[4] - 3*z1[6] + z1[6]^2 + 
      z1[3]*(3 + 3*z1[4] - (2 + z1[5])*z1[6] + z1[5]*z1[6]^2)), 
  y[195] -> z1[4]^3 - 3*z1[4]^2*(-1 + z1[6]) + 3*z1[4]*(-1 + z1[6])^2 + 
    (-1 + z1[6])^4 + z1[3]^2*(z1[4]^4 + z1[4]^3*(5 - 3*z1[6]) + 
      (5 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 + 
      z1[4]^2*(10 - 12*z1[6] + 3*z1[6]^2) - 
      z1[4]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3)) + 
    z1[3]*(z1[4]^4 + z1[4]^3*(5 - 3*z1[6]) + 
      z1[4]^2*(10 - 12*z1[6] + 3*z1[6]^2) + (-1 + z1[6])^2*
       (4 - (1 + z1[5])*z1[6] + z1[5]*z1[6]^2) - 
      z1[4]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3)), 
  y[196] -> (1 + z1[3])*z1[4]^4*(-2 + z1[3]*(2 + z1[5])) + 
    z1[3]*(-3 + z1[5] + 2*z1[3]*z1[5] + (-2 + z1[3])*z1[5]^3 + 
      z1[5]^2*(z1[3]*(-2 + z1[6]) - z1[6]))*z1[6] + 
    z1[4]^3*(z1[2]*(1 + 2*z1[3] - 6*z1[3]^2) + 5*z1[6] + 
      z1[3]^2*(2 + z1[5]^2 - 3*z1[6] - z1[5]*z1[6]) - 
      z1[3]*(1 - 2*z1[6] + z1[5]*(3 + z1[6]))) + 
    z1[4]*(6 - z1[2]^3*(3 - 2*z1[3] + z1[3]^2) - z1[5] + 2*z1[5]^3 + 
      z1[3]^2*(-1 + z1[5])*(-1 + 3*z1[5] + z1[5]^3 + z1[5]^2*(-3 + z1[6])) - 
      z1[2]*(3 - 3*z1[3] + z1[3]^2)*(-1 + z1[6])^2 - 6*z1[6] + 
      z1[5]^2*z1[6] + 3*z1[6]^2 + z1[3]*(3*z1[5]^2 - 2*z1[5]^4 - 
        z1[5]^3*(-3 + z1[6]) + 3*(1 + z1[6]) - z1[5]*(7 + 3*z1[6])) + 
      z1[2]^2*(3 + z1[3]^2*(1 - 2*z1[6]) - 6*z1[6] + z1[3]*(-3 + 5*z1[6]))) + 
    z1[4]^2*(6 + z1[2]^2*(4 - 5*z1[3] + 4*z1[3]^2) + 3*z1[5] + z1[5]^2 - 
      3*z1[6] - 3*z1[6]^2 + z1[3]^2*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 + 
        (-2 + z1[6])*z1[6]) + z1[3]*(-3 - 2*z1[5]^2 - z1[5]^3 + z1[6] - 
        2*z1[6]^2 + 3*z1[5]*(1 + z1[6])) + z1[2]*(-1 + z1[3])*
       (3 - z1[6] + z1[3]*(-4 + 6*z1[6]))), 
  y[197] -> -(z1[4]^3*(3 + 3*z1[5] + z1[5]^2)) - 
    z1[4]^2*(9 + z1[5]^2 + 2*z1[5]^3 + z1[5]*(2 - 3*z1[6]) - 6*z1[6]) - 
    z1[3]*(-3 + z1[5] + 2*z1[3]*z1[5] + (-2 + z1[3])*z1[5]^3 + 
      z1[5]^2*(z1[3]*(-2 + z1[6]) - z1[6]))*z1[6] - 
    z1[4]*(z1[3]*(3 - 7*z1[5] - 2*z1[5]^4 + z1[5]^2*(3 - 2*z1[6]) + 
        z1[5]^3*(3 - 2*z1[6])) + z1[5]*(-1 + z1[6]) - 
      2*z1[5]^3*(-1 + z1[6]) - z1[5]^2*(-1 + z1[6])*z1[6] + 
      3*(2 - 3*z1[6] + z1[6]^2) + z1[3]^2*(1 + z1[5]^4 + 
        2*z1[5]*(-2 + z1[6]) + 2*z1[5]^3*(-2 + z1[6]) + 
        z1[5]^2*(6 - 3*z1[6] + z1[6]^2))), 
  y[198] -> -7*z1[4]^2 + 14*z1[4]*(-1 + z1[6]) + 
    (-1 + z1[6])^2*(-9 + 7*z1[6]) - 
    z1[3]^2*(z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) - 
      (4 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6]) + 
      z1[4]*(6 - 6*z1[6] + z1[6]^2)) - 
    z1[3]*(2*z1[4]^3 + z1[4]^2*(11 - 4*z1[6]) + 
      z1[4]*(21 - 18*z1[6] + 2*z1[6]^2) - (-1 + z1[6])*
       (16 - 6*z1[6] + z1[5]*(2 - 9*z1[6] + 7*z1[6]^2))), 
  y[199] -> -1 - 3*z1[4] - 3*z1[4]^2 - z1[4]^3 + 4*z1[6] + 6*z1[4]*z1[6] + 
    3*z1[4]^2*z1[6] - 6*z1[6]^2 - 3*z1[4]*z1[6]^2 + 4*z1[6]^3 - z1[6]^4 + 
    z1[2]^4*z1[3]*(-1 + z1[6])*
     (z1[3]*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) - 
      (-1 + z1[6])*(1 + z1[6] - z1[5]*z1[6] + (-1 + z1[5])*z1[6]^2)) - 
    z1[3]^2*(z1[4]^4 + z1[4]^3*(5 - 3*z1[6]) + 
      (5 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 + 
      z1[4]^2*(10 - 12*z1[6] + 3*z1[6]^2) - 
      z1[4]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3)) + 
    z1[3]*(-z1[4]^4 + z1[4]^3*(-5 + 3*z1[6]) + 
      z1[4]^2*(-10 + 12*z1[6] - 3*z1[6]^2) - (-1 + z1[6])^2*
       (4 - (1 + z1[5])*z1[6] + z1[5]*z1[6]^2) + 
      z1[4]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3)) + 
    z1[2]^3*((z1[4] + (-1 + z1[6])^2)*(-1 + z1[6])^2 + 
      z1[3]^2*(z1[4]^2*(3 - 2*z1[6]) + (5 + z1[5]*(-1 + z1[6]) - 2*z1[6])*
         (-1 + z1[6])^2 + z1[4]*(7 - 11*z1[6] + 4*z1[6]^2)) - 
      z1[3]*(-1 + z1[6])*(z1[4]^2 + z1[4]*(5 - 3*z1[6]) - 
        (-1 + z1[6])*(4 - (1 + z1[5])*z1[6] + z1[5]*z1[6]^2))) + 
    z1[2]*(z1[4]^3 - 3*z1[4]^2*(-1 + z1[6]) + 3*z1[4]*(-1 + z1[6])^2 + 
      (-1 + z1[6])^4 + z1[3]^2*(z1[4]^4 + z1[4]^3*(5 - 3*z1[6]) + 
        (5 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 + 
        z1[4]^2*(10 - 12*z1[6] + 3*z1[6]^2) - 
        z1[4]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3)) + 
      z1[3]*(z1[4]^4 + z1[4]^3*(5 - 3*z1[6]) + 
        z1[4]^2*(10 - 12*z1[6] + 3*z1[6]^2) + (-1 + z1[6])^2*
         (4 - (1 + z1[5])*z1[6] + z1[5]*z1[6]^2) - 
        z1[4]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3))) + 
    z1[2]^2*((2*z1[4]^2 - 3*z1[4]*(-1 + z1[6]) - (-1 + z1[6])^3)*
       (-1 + z1[6]) + z1[3]^2*(z1[4]^3*(-3 + z1[6]) - 
        (5 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 + 
        z1[4]^2*(-9 + 10*z1[6] - 2*z1[6]^2) + 
        z1[4]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3)) + 
      z1[3]*(z1[4]^3*(-2 + z1[6]) + z1[4]^2*(-8 + 9*z1[6] - 2*z1[6]^2) - 
        (-1 + z1[6])^2*(4 - (1 + z1[5])*z1[6] + z1[5]*z1[6]^2) + 
        z1[4]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3))), 
  y[200] -> 9 + 14*z1[4] + 7*z1[4]^2 - 25*z1[6] - 14*z1[4]*z1[6] + 
    23*z1[6]^2 - 7*z1[6]^3 + z1[3]^2*(z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) - 
      (4 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6]) + 
      z1[4]*(6 - 6*z1[6] + z1[6]^2)) + 
    z1[3]*(2*z1[4]^3 + z1[4]^2*(11 - 4*z1[6]) + 
      z1[4]*(21 - 18*z1[6] + 2*z1[6]^2) - (-1 + z1[6])*
       (16 - 6*z1[6] + z1[5]*(2 - 9*z1[6] + 7*z1[6]^2))) + 
    z1[2]^2*(-z1[4]^2 + z1[3]^2*(z1[4] - 2*z1[4]^2 - 
        (4 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])) + 
      z1[4]*(7 - 4*z1[6]) - (-1 + z1[6])^2*(-9 + 7*z1[6]) + 
      z1[3]*(z1[4]^2 + z1[4]*(9 - 6*z1[6]) - (-1 + z1[6])*
         (16 - 6*z1[6] + z1[5]*(2 - 9*z1[6] + 7*z1[6]^2)))) + 
    z1[2]*(-5*z1[4]^2 + 14*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2*
       (-9 + 7*z1[6]) + z1[3]^2*(-2*z1[4]^2 + z1[4]^3 + 
        (4 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6]) - 
        z1[4]*(6 - 6*z1[6] + z1[6]^2)) + z1[3]*(z1[4]^2*(-7 + 2*z1[6]) + 
        z1[4]*(-21 + 18*z1[6] - 2*z1[6]^2) + (-1 + z1[6])*
         (16 - 6*z1[6] + z1[5]*(2 - 9*z1[6] + 7*z1[6]^2)))) + 
    z1[2]^3*(-2 + z1[4] + z1[3]^2*(z1[4] + (-1 + z1[5])*(-1 + z1[6])^2) + 
      2*z1[6] - z1[3]*(z1[4] - (-1 + z1[6])*(2 + 9*z1[6] - 7*z1[6]^2 + 
          z1[5]*(2 - 9*z1[6] + 7*z1[6]^2)))), 
  y[201] -> 11 + 7*z1[4]^2 - 2*z1[5]^3 + 
    z1[3]*(20 - z1[4]^2*(-4 + z1[5]) - 3*z1[5]^2 + z1[5]^3 + 
      z1[4]*(15 - 3*z1[5] - 4*z1[6]) - 12*z1[6]) + z1[4]*(15 - 7*z1[6]) - 
    8*z1[6], y[202] -> -2 + 19*z1[6], y[203] -> -2 + 5*z1[6], 
  y[204] -> -4 + 21*z1[6], y[205] -> -(z1[2]^4*z1[3]) + 
    z1[2]^3*(z1[4] + z1[3]*(-2 + 3*z1[4])) + 
    z1[2]*z1[4]*(1 - 4*z1[4] + z1[4]^2 + z1[3]*(3 - 6*z1[4] + z1[4]^2)) - 
    z1[2]^2*(2*(-1 + z1[4])*z1[4] + z1[3]*(1 - 6*z1[4] + 3*z1[4]^2)) + 
    z1[4]^2*(-1 + 2*z1[4] + z1[3]*(-2 + 2*z1[4] - z1[6]) - z1[6]), 
  y[206] -> 8 + 2*z1[4]^2 + 5*z1[4]*(-1 + z1[6]) - 12*z1[6] + 5*z1[6]^2, 
  y[207] -> 2 + (-10 + z1[3])*z1[6] + 8*z1[6]^2, 
  y[208] -> -1 + z1[2] - z1[2]^2 - 2*z1[2]*z1[6]^2 + (5 - 2*z1[4])*z1[6]^2 - 
    4*z1[6]^3, y[209] -> z1[2]^3 + z1[2]*z1[6]^2 + (-1 + z1[6])*z1[6]^2 + 
    z1[2]^2*(1 + z1[6]), y[210] -> -1 - z1[4]^2 - 2*z1[6] + z1[6]^2 + 
    z1[4]*(1 + z1[6]), y[211] -> -2 + z1[4]^2 + 4*z1[6] + z1[6]^2 - 
    z1[4]*(1 + 2*z1[6]), y[212] -> -11 + z1[2] + 5*z1[2]*z1[3] - 4*z1[4] + 
    8*z1[6] + z1[3]*(-26 - 9*z1[4] + 15*z1[6]), 
  y[213] -> z1[2]^2*z1[3]*(2 + 3*z1[4] + z1[3]*(1 + 6*z1[4] - 2*z1[6]) - 
      2*z1[6]) - z1[2]*z1[4]*(1 + z1[4] + z1[3]*(3 + 6*z1[4] - 4*z1[6]) + 
      z1[3]^2*(6*z1[4] - 3*z1[6]) - z1[6]) + 
    z1[4]^2*(1 + z1[4] + z1[3]*(3*z1[4] - 2*z1[6]) + 
      z1[3]^2*(-2 + 2*z1[4] - z1[6]) - z1[6]) + 
    z1[2]^3*z1[3]^2*(-3 + z1[5] + z1[6] - z1[5]*z1[6]), 
  y[214] -> 2 - z1[4]^3 - 6*z1[6] + 3*z1[4]^2*z1[6] + 6*z1[6]^2 + z1[6]^3 - 
    3*z1[4]*(-1 + z1[6] + z1[6]^2), 
  y[215] -> 1 + z1[2]^2 + (-5 + 2*z1[4])*z1[6]^2 + 4*z1[6]^3 + 
    z1[2]*(-1 + 2*z1[6]^2), y[216] -> z1[2]^3 + 2*z1[2]^2*z1[6] + 
    z1[2]*z1[6]*(-2 + 3*z1[6]) + 2*z1[6]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[217] -> (7 - 3*z1[6])*z1[6] + z1[5]*(2 - 5*z1[6] + 3*z1[6]^2), 
  y[218] -> z1[4]^3 + z1[4]^2*(2 - 3*z1[6]) - z1[6]^3 + 
    z1[4]*(1 - 3*z1[6] + 3*z1[6]^2), 
  y[219] -> -2 - 19*z1[6] + 135*z1[6]^2 - 57*z1[6]^3 + 
    z1[5]*(-2 + 44*z1[6] - 99*z1[6]^2 + 57*z1[6]^3), 
  y[220] -> -1 - 41*z1[6] + 150*z1[6]^2 - 63*z1[6]^3 + 
    z1[5]*(-4 + 54*z1[6] - 113*z1[6]^2 + 63*z1[6]^3), 
  y[221] -> z1[2]^4*z1[3] - z1[2]^3*(z1[4] + z1[3]*(-2 + 3*z1[4])) - 
    z1[2]*z1[4]*(1 - 4*z1[4] + z1[4]^2 + z1[3]*(3 - 6*z1[4] + z1[4]^2)) + 
    z1[2]^2*(2*(-1 + z1[4])*z1[4] + z1[3]*(1 - 6*z1[4] + 3*z1[4]^2)) + 
    z1[4]^2*(1 - 2*z1[4] + z1[6] + z1[3]*(2 - 2*z1[4] + z1[6])), 
  y[222] -> 4 - z1[2]^3 - 2*z1[4]^2 - 8*z1[6] + z1[6]^2 + 3*z1[6]^3 - 
    z1[2]^2*(-7 + z1[4] + 5*z1[6]) + z1[4]*(2 + 4*z1[6] - 3*z1[6]^2) + 
    z1[2]*(-4 + 2*z1[4]^2 + 8*z1[6] - z1[6]^2 - 2*z1[4]*(1 + 2*z1[6])), 
  y[223] -> z1[2]^4 + z1[4]^2 - (-1 + z1[6])^3 + 
    z1[2]^3*(-1 - 2*z1[4] + 3*z1[6]) + 
    z1[2]^2*(1 + z1[4]^2 + z1[4]*(2 - 3*z1[6]) - 3*z1[6] + 3*z1[6]^2) + 
    z1[4]*(2 - 3*z1[6] + z1[6]^3) + z1[2]*(-z1[4]^2 + (-1 + z1[6])^3 + 
      z1[4]*(-2 + 3*z1[6])), y[224] -> -4 + z1[2]^3 + 2*z1[4]^2 + 8*z1[6] - 
    z1[6]^2 - 3*z1[6]^3 + z1[2]^2*(-7 + z1[4] + 5*z1[6]) + 
    z1[4]*(-2 - 4*z1[6] + 3*z1[6]^2) + z1[2]*(4 - 2*z1[4]^2 - 8*z1[6] + 
      z1[6]^2 + z1[4]*(2 + 4*z1[6])), 
  y[225] -> z1[4]^3 + 2*(-1 + z1[6])^3 - 3*z1[4]*(-1 + z1[6])^2*(1 + z1[6]) + 
    z1[2]^4*(-2 + z1[4] + 2*z1[6]) + 3*z1[4]^2*z1[6]*(-1 + z1[6]^2) - 
    z1[2]*(z1[4]^3 + 2*(-1 + z1[6])^3 - 3*z1[4]^2*z1[6] - 
      3*z1[4]*(-1 + z1[6])^2*(1 + z1[6])) + 
    z1[2]^3*(2 - 2*z1[4]^2 - 6*z1[6] + 4*z1[6]^2 + z1[4]*(3 + z1[6])) + 
    z1[2]^2*(z1[4]^3 + 2*(-1 + z1[6])^3 - 3*z1[4]^2*z1[6] + 
      3*z1[4]*(-1 + z1[6] + z1[6]^2)), 
  y[226] -> z1[6]*(-7 + 3*z1[6]) + z1[2]^5*(2 + z1[5]*(-1 + z1[6]) - z1[6])*
     (-2 + 3*z1[6]) + z1[5]*(-2 + 5*z1[6] - 3*z1[6]^2) + 
    z1[2]^2*(z1[6]*(-7 + 3*z1[6]) + z1[5]*(-2 + 5*z1[6] - 3*z1[6]^2)) + 
    z1[2]^4*(z1[6]*(-7 + 3*z1[6]) + z1[5]*(-2 + 5*z1[6] - 3*z1[6]^2)) + 
    z1[2]*((7 - 3*z1[6])*z1[6] + z1[5]*(2 - 5*z1[6] + 3*z1[6]^2)) + 
    z1[2]^3*((7 - 3*z1[6])*z1[6] + z1[5]*(2 - 5*z1[6] + 3*z1[6]^2)), 
  y[227] -> z1[3]*(2 + (-8 + 6*z1[5])*z1[6] - 6*(-3 + 2*z1[5])*z1[6]^2 + 
      (-9 + 6*z1[5])*z1[6]^3) + 3*(-1 + z1[6])*(1 - 22*z1[6] + 56*z1[6]^2 - 
      24*z1[6]^3 + z1[5]*(-2 + 22*z1[6] - 44*z1[6]^2 + 24*z1[6]^3)), 
  y[228] -> -2 - 19*z1[6] + 135*z1[6]^2 - 57*z1[6]^3 + 
    z1[5]*(-2 + 44*z1[6] - 99*z1[6]^2 + 57*z1[6]^3) + 
    z1[2]*(2 + 19*z1[6] - 135*z1[6]^2 + 57*z1[6]^3 + 
      z1[5]*(2 - 44*z1[6] + 99*z1[6]^2 - 57*z1[6]^3)) + 
    z1[2]^3*(2 + 19*z1[6] - 135*z1[6]^2 + 57*z1[6]^3 + 
      z1[5]*(2 - 44*z1[6] + 99*z1[6]^2 - 57*z1[6]^3)) + 
    z1[2]^2*(-2 - 19*z1[6] + 135*z1[6]^2 - 57*z1[6]^3 + 
      z1[5]*(-2 + 44*z1[6] - 99*z1[6]^2 + 57*z1[6]^3)) + 
    z1[2]^4*(6 - 85*z1[6] + 154*z1[6]^2 - 57*z1[6]^3 + 
      z1[5]*(-2 + 44*z1[6] - 99*z1[6]^2 + 57*z1[6]^3)), 
  y[229] -> 1 + 41*z1[6] - 150*z1[6]^2 + 63*z1[6]^3 + 
    z1[5]*(4 - 54*z1[6] + 113*z1[6]^2 - 63*z1[6]^3) + 
    z1[2]^2*(1 + 41*z1[6] - 150*z1[6]^2 + 63*z1[6]^3 + 
      z1[5]*(4 - 54*z1[6] + 113*z1[6]^2 - 63*z1[6]^3)) + 
    z1[2]*(-1 - 41*z1[6] + 150*z1[6]^2 - 63*z1[6]^3 + 
      z1[5]*(-4 + 54*z1[6] - 113*z1[6]^2 + 63*z1[6]^3)) + 
    z1[2]^3*(11 - 101*z1[6] + 171*z1[6]^2 - 63*z1[6]^3 + 
      z1[5]*(-4 + 54*z1[6] - 113*z1[6]^2 + 63*z1[6]^3)), 
  y[230] -> 9 - 3*z1[4]^3 - 3*z1[5] + 9*z1[5]^2 + z1[5]^3 - 9*z1[5]^4 + 
    6*z1[5]^5 - 15*z1[6] + 3*z1[5]*z1[6] + 3*z1[5]^2*z1[6] + z1[5]^3*z1[6] + 
    6*z1[5]^4*z1[6] + 6*z1[6]^2 + z1[5]^3*z1[6]^2 + 
    3*z1[4]^2*(z1[5] + z1[5]^2 + z1[5]^3 + 2*z1[6]) + 
    z1[4]*(3*z1[5]^4 - z1[5]^3*(-4 + z1[6]) - 3*z1[5]*(-2 + z1[6]) - 
      3*(-4 + 2*z1[6] + z1[6]^2)) + z1[3]^2*(-3 + (3 - 6*z1[4])*z1[5] + 
      z1[5]^5 - 3*z1[5]^2*(2 + z1[4]*(-3 + z1[6])) + 
      2*z1[5]^4*(-2 + z1[4] + z1[6]) + z1[5]^3*(7 - 2*z1[6] + z1[6]^2 + 
        z1[4]*(-7 + 2*z1[6]))) - z1[3]*(3 + (-3 + 6*z1[4])*z1[5] + 
      3*z1[5]^5 + 3*z1[5]^2*(1 + z1[4]*(-1 + z1[6]) + z1[6]) + 
      z1[5]^4*(-7 + 4*z1[4] + 4*z1[6]) + z1[5]^3*(5 + z1[6] + z1[6]^2 + 
        z1[4]*(-3 + 2*z1[6]))), 
  y[231] -> -18 - z1[2]^3*(-1 + 6*z1[3] + z1[3]^2) - 22*z1[4] - 13*z1[4]^2 - 
    5*z1[4]^3 - 2*z1[4]*z1[5]^3 + 32*z1[6] + 24*z1[4]*z1[6] + 
    5*z1[4]^2*z1[6] - 14*z1[6]^2 + z1[2]^2*(-2*(12 + z1[4] - 9*z1[6]) + 
      z1[3]^2*(3 + 7*z1[4] - 4*z1[6]) + z1[3]*(-20 - 3*z1[4] + 8*z1[6])) - 
    z1[3]*(10 + 3*z1[4]^3 + z1[4]^2*(13 + 3*z1[5] - 5*z1[6]) - 
      2*(7 + z1[5]^3)*z1[6] + 4*z1[6]^2 + z1[4]*(16 + 3*z1[5]^2 + 3*z1[5]^3 - 
        2*z1[5]^4 - 15*z1[6] + 2*z1[6]^2)) + 
    z1[3]^2*(3 + z1[4]^3*(10 + 4*z1[5] + z1[5]^2) + 
      z1[4]^2*(12 + 3*z1[5]^2 + z1[5]*(3 - 4*z1[6]) - 14*z1[6]) + 
      3*z1[5]^2*z1[6] - z1[5]^3*z1[6] + z1[4]*(3 + 6*z1[5] - 6*z1[5]^2 + 
        5*z1[5]^3 - z1[5]^4 - 9*z1[6] + 4*z1[6]^2)) - 
    z1[2]*(15 + 7*z1[4]^2 + 3*z1[3]^2*(6*z1[4]^2 + z1[4]*(5 - 6*z1[6]) + 
        (-1 + z1[6])^2) - 6*z1[6] - 2*z1[6]^2 - z1[4]*(5 + 7*z1[6]) + 
      z1[3]*(-2*z1[4]^2 + z1[4]*z1[6] + 2*(10 - 8*z1[6] + z1[6]^2))), 
  y[232] -> -(z1[3]*z1[4]^5*(z1[3]*(-1 + z1[5])^2 - 3*(1 + z1[5]) + 
       z1[3]^2*(4 + z1[5] + z1[5]^2))) + 
    z1[4]^4*(-1 + z1[2]*(2 - 5*z1[3] - 7*z1[3]^2 + 10*z1[3]^3) + 3*z1[6] + 
      z1[3]*(4 - 6*(1 + z1[5])*z1[6]) + z1[3]^2*(2 - 4*z1[5]*z1[6] + 
        z1[5]^2*(3 + z1[6])) + z1[3]^3*(-6 - z1[5]^3 + 9*z1[6] + 
        z1[5]^2*z1[6] + z1[5]*(-3 + 2*z1[6]))) + 
    z1[4]^3*(6 + z1[2]^2*(2 - 7*z1[3] + 12*z1[3]^2 - 5*z1[3]^3) + 3*z1[5] + 
      3*z1[5]^2 + z1[5]^3 + z1[6] - 6*z1[6]^2 - 
      z1[3]^3*(3 + 3*z1[5]^2 - 2*z1[5]^3 + z1[5]^4 - 9*z1[6] + 
        z1[5]*(-3 + z1[6])*z1[6] + 6*z1[6]^2) - 
      z1[3]*(2*z1[5]^3 + z1[5]^4 + (7 - 3*z1[6])*z1[6] - 
        3*z1[5]*z1[6]*(1 + z1[6])) + z1[2]*(-1 - 5*z1[6] + 
        2*z1[3]*(1 + z1[6]) - 3*z1[3]^3*(-5 + 6*z1[6]) + 
        z1[3]^2*(-12 + 19*z1[6])) + z1[3]^2*(3 + 2*z1[5]^3 + z1[5]^4 - 
        8*z1[6] + 3*z1[6]^2 - 3*z1[5]^2*(1 + z1[6]) + 
        2*z1[5]*(3 + z1[6]^2))) - z1[3]*z1[6]*(3 + 6*z1[5]^5 + 
      3*z1[5]*(-1 + z1[6]) - 3*z1[6] + 3*z1[5]^2*(3 + z1[6]) + 
      z1[5]^4*(-9 + 6*z1[6]) + z1[5]^3*(1 + z1[6] + z1[6]^2) + 
      z1[3]^2*z1[5]*(3 + z1[5]^4 + 3*z1[5]*(-2 + z1[6]) + 
        2*z1[5]^3*(-2 + z1[6]) + z1[5]^2*(7 - 3*z1[6] + z1[6]^2)) - 
      z1[3]*(3 - 3*z1[5] + 3*z1[5]^5 + 3*z1[5]^2*(1 + z1[6]) + 
        z1[5]^4*(-7 + 4*z1[6]) + z1[5]^3*(5 - z1[6] + z1[6]^2))) + 
    z1[4]^2*(12 + z1[2]^3*(-7 + 8*z1[3] - 6*z1[3]^2 + z1[3]^3) + 6*z1[5] + 
      2*z1[5]^3 + 3*z1[5]^4 - 15*z1[6] - 3*z1[5]*z1[6] + z1[5]^3*z1[6] + 
      3*z1[6]^2 + 3*z1[6]^3 - z1[3]*(6*z1[5]^2 - 4*z1[5]^3 + 3*z1[5]^5 + 
        z1[5]^4*(-2 + z1[6]) - 3*z1[6]*(1 + z1[6]) + 
        3*z1[5]*z1[6]*(1 + z1[6])) + z1[3]^2*(3 - 2*z1[5]^3 + 2*z1[5]^5 + 
        z1[5]^4*(-3 + z1[6]) - 3*z1[6] + 6*z1[6]^2 - 2*z1[6]^3 - 
        6*z1[5]*(1 + z1[6]) + 3*z1[5]^2*(3 + z1[6])) + 
      z1[2]^2*(5 + z1[3]^2*(9 - 17*z1[6]) - 10*z1[6] + 
        z1[3]^3*(-6 + 7*z1[6]) + 2*z1[3]*(-5 + 9*z1[6])) + 
      z1[3]^3*(-3*z1[5] + 6*z1[5]^2 - z1[5]^5 + z1[5]^3*(-7 + z1[6]) - 
        z1[5]^4*(-4 + z1[6]) + z1[6]*(3 - 3*z1[6] + z1[6]^2)) + 
      z1[2]*(-6 + 6*z1[3]*(-1 + z1[6])^2 + 8*z1[6] + 
        z1[3]^2*(-12 + 25*z1[6] - 15*z1[6]^2) + 
        3*z1[3]^3*(2 - 5*z1[6] + 3*z1[6]^2))) + 
    z1[4]*(6 + z1[2]^4*(3 - 2*z1[3] + z1[3]^2) - 3*z1[5] + 9*z1[5]^2 + 
      z1[5]^3 - 9*z1[5]^4 + 6*z1[5]^5 - z1[2]*(-3 + 3*z1[3] - 3*z1[3]^2 + 
        z1[3]^3)*(-1 + z1[6])^3 - 12*z1[6] + 3*z1[5]*z1[6] + 
      3*z1[5]^2*z1[6] + z1[5]^3*z1[6] + 6*z1[5]^4*z1[6] + 9*z1[6]^2 + 
      z1[5]^3*z1[6]^2 - 3*z1[6]^3 + z1[2]^3*(-3 + z1[3]*(4 - 8*z1[6]) - 
        z1[3]^3*(-1 + z1[6]) + 9*z1[6] + z1[3]^2*(-2 + 4*z1[6])) + 
      z1[3]^2*(3*z1[5]^6 + 4*z1[5]^5*(-3 + z1[6]) + 2*z1[5]^3*z1[6] - 
        3*(1 + z1[6]) + 6*z1[5]*(2 + z1[6]) - 3*z1[5]^2*(5 + z1[6]) + 
        z1[5]^4*(15 - 5*z1[6] + z1[6]^2)) - z1[3]^3*(-1 + z1[5])*
       (-1 + 5*z1[5] + z1[5]^5 + z1[5]^4*(-5 + 2*z1[6]) + 
        z1[5]^2*(-10 + 3*z1[6]) + z1[5]^3*(10 - 4*z1[6] + z1[6]^2)) - 
      z1[3]*(-18*z1[5]^2 + 6*z1[5]^6 + 6*z1[5]^5*(-3 + z1[6]) + 
        3*z1[6]*(1 + z1[6]) + 2*z1[5]^3*(6 + z1[6]) + 
        z1[5]^4*(12 - 4*z1[6] + z1[6]^2) - 3*z1[5]*(-2 + z1[6] + z1[6]^2)) - 
      z1[2]^2*(-3 + 9*z1[6] - 9*z1[6]^2 + z1[3]^2*(-3 + 8*z1[6] - 
          6*z1[6]^2) + z1[3]^3*(1 - 3*z1[6] + 2*z1[6]^2) + 
        z1[3]*(3 - 10*z1[6] + 9*z1[6]^2))), 
  y[233] -> z1[3]^2*(20 + 2*z1[4]^3 + z1[4]^2*(10 - 4*z1[6]) - 24*z1[6] + 
      2*z1[5]^2*(-1 + z1[6])^2*z1[6] + 6*z1[6]^2 + 
      2*z1[4]*(10 - 8*z1[6] + z1[6]^2) + z1[5]*(-4 + z1[6] + 6*z1[6]^2 - 
        3*z1[6]^3)) + z1[3]*(82 + 14*z1[4]^3 + z1[4]^2*(60 - 28*z1[6]) - 
      111*z1[6] + 38*z1[6]^2 - 3*z1[6]^3 + 
      2*z1[4]*(51 - 46*z1[6] + 7*z1[6]^2) + 2*z1[5]^2*(-1 + z1[6])^2*
       (1 - 10*z1[6] + 12*z1[6]^2) + z1[5]*(-2 + 26*z1[6] - 82*z1[6]^2 + 
        82*z1[6]^3 - 24*z1[6]^4)) + 2*(7*z1[4]^3 - 7*z1[4]^2*(-3 + 2*z1[6]) + 
      z1[4]*(24 - 28*z1[6] + 7*z1[6]^2) + (-1 + z1[6])^2*
       (4*(3 + 4*z1[6] - 3*z1[6]^2) + z1[5]*(1 - 10*z1[6] + 12*z1[6]^2))), 
  y[234] -> z1[2]^5*(1 + 3*z1[3] + z1[3]^2) + 
    z1[2]^4*(7 + z1[4] + z1[3]*(14 - 5*z1[6]) + z1[3]^2*(5 - 3*z1[6]) - 
      3*z1[6]) + z1[2]^3*(15 - z1[4]*(-2 + z1[6]) - 12*z1[6] + 2*z1[6]^2 + 
      z1[3]^2*(10 - 12*z1[6] + 3*z1[6]^2) + 
      z1[3]*(26 - 21*z1[6] + 4*z1[6]^2)) + 
    z1[2]^2*(15 + z1[4]^3 + z1[4]*(4 - 5*z1[6]) + z1[4]^2*(3 - 2*z1[6]) - 
      19*z1[6] + 6*z1[6]^2 + z1[3]*(24 - 33*z1[6] + 14*z1[6]^2 - 2*z1[6]^3) - 
      z1[3]^2*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3)) - 
    z1[2]*(-6 + z1[4]^4 + z1[4]^3*(3 - 4*z1[6]) + 10*z1[6] - 4*z1[6]^2 + 
      z1[3]^2*(-1 + z1[6])^2*(-5 + 2*z1[6]) + 
      z1[4]^2*(3 - 9*z1[6] + 5*z1[6]^2) + z1[4]*(1 - 6*z1[6] + 8*z1[6]^2 - 
        2*z1[6]^3) + z1[3]*(-11 + 23*z1[6] - 16*z1[6]^2 + 4*z1[6]^3)) - 
    z1[4]*(2*z1[4]^4 + z1[4]^3*(9 - 7*z1[6]) - 2*(-1 + z1[6])^2*
       (-3 + 2*z1[6]) + 8*z1[4]^2*(2 - 3*z1[6] + z1[6]^2) + 
      z1[4]*(14 - 30*z1[6] + 19*z1[6]^2 - 3*z1[6]^3) + 
      z1[3]^2*(z1[4]^4 + z1[4]^3*(5 - 3*z1[6]) - (-1 + z1[6])^2*
         (-5 + 2*z1[6]) + z1[4]^2*(10 - 12*z1[6] + 3*z1[6]^2) - 
        z1[4]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3)) + 
      z1[3]*(3*z1[4]^4 - 2*z1[4]^3*(-7 + 5*z1[6]) - (-1 + z1[6])^2*
         (-11 + 6*z1[6]) + z1[4]^2*(26 - 36*z1[6] + 11*z1[6]^2) - 
        4*z1[4]*(-6 + 12*z1[6] - 7*z1[6]^2 + z1[6]^3))), 
  y[235] -> -(z1[4]^4*(3 + 3*z1[5] + 3*z1[5]^2 + z1[5]^3)) - 
    3*z1[4]^3*(4 + z1[5]^3 + z1[5]^4 + z1[5]*(3 - 2*z1[6]) - 
      z1[5]^2*(-1 + z1[6]) - 3*z1[6]) - 3*z1[4]^2*(5 + z1[5]^3 + 2*z1[5]^5 + 
      z1[5]^4*(-2 + z1[6]) + z1[5]*(-1 + z1[6])^2 - 8*z1[6] + 3*z1[6]^2 + 
      z1[5]^2*(3 + z1[6])) + z1[3]*z1[6]*(3 + 6*z1[5]^5 + 
      3*z1[5]*(-1 + z1[6]) - 3*z1[6] + 3*z1[5]^2*(3 + z1[6]) + 
      z1[5]^4*(-9 + 6*z1[6]) + z1[5]^3*(1 + z1[6] + z1[6]^2) + 
      z1[3]^2*z1[5]*(3 + z1[5]^4 + 3*z1[5]*(-2 + z1[6]) + 
        2*z1[5]^3*(-2 + z1[6]) + z1[5]^2*(7 - 3*z1[6] + z1[6]^2)) - 
      z1[3]*(3 - 3*z1[5] + 3*z1[5]^5 + 3*z1[5]^2*(1 + z1[6]) + 
        z1[5]^4*(-7 + 4*z1[6]) + z1[5]^3*(5 - z1[6] + z1[6]^2))) + 
    z1[4]*(6*z1[5]^5*(-1 + z1[6]) + 3*z1[5]*(-1 + z1[6])^2 + 
      3*(-2 + z1[6])*(-1 + z1[6])^2 + 3*z1[5]^2*(-3 + 2*z1[6] + z1[6]^2) + 
      3*z1[5]^4*(3 - 5*z1[6] + 2*z1[6]^2) + z1[5]^3*(-1 + z1[6]^3) + 
      z1[3]*(6*z1[5]^6 + 6*z1[5]^2*(-3 + z1[6]) - 3*z1[5]*(-2 + z1[6]) + 
        9*z1[5]^5*(-2 + z1[6]) + 3*z1[6] + 3*z1[5]^4*(4 - 2*z1[6] + 
          z1[6]^2) + 2*z1[5]^3*(6 - z1[6] + z1[6]^2)) - 
      z1[3]^2*(-3 + 12*z1[5] + 3*z1[5]^6 + 6*z1[5]^5*(-2 + z1[6]) + 
        2*z1[5]^3*z1[6]^2 + 3*z1[5]^2*(-5 + 2*z1[6]) + 
        z1[5]^4*(15 - 8*z1[6] + 3*z1[6]^2)) + 
      z1[3]^3*(1 + z1[5]^6 + 3*z1[5]*(-2 + z1[6]) + 3*z1[5]^5*(-2 + z1[6]) + 
        3*z1[5]^2*(5 - 3*z1[6] + z1[6]^2) + z1[5]^4*(15 - 10*z1[6] + 
          3*z1[6]^2) + z1[5]^3*(-20 + 14*z1[6] - 4*z1[6]^2 + z1[6]^3))), 
  y[236] -> z1[3]*(-2 + (8 - 6*z1[5])*z1[6] + 6*(-3 + 2*z1[5])*z1[6]^2 + 
      (9 - 6*z1[5])*z1[6]^3) - 3*(-1 + z1[6])*(1 - 22*z1[6] + 56*z1[6]^2 - 
      24*z1[6]^3 + z1[5]*(-2 + 22*z1[6] - 44*z1[6]^2 + 24*z1[6]^3)) + 
    z1[2]*(z1[3]*(2 + (-8 + 6*z1[5])*z1[6] - 6*(-3 + 2*z1[5])*z1[6]^2 + 
        (-9 + 6*z1[5])*z1[6]^3) + 3*(-1 + z1[6])*(1 - 22*z1[6] + 56*z1[6]^2 - 
        24*z1[6]^3 + z1[5]*(-2 + 22*z1[6] - 44*z1[6]^2 + 24*z1[6]^3))) + 
    z1[2]^2*(z1[3]*(2 + (9 - 6*z1[5])*z1[6] + 6*(-3 + 2*z1[5])*z1[6]^2 - 
        6*(-1 + z1[5])*z1[6]^3) - 3*(-1 + z1[6])*(5 - 40*z1[6] + 65*z1[6]^2 - 
        24*z1[6]^3 + z1[5]*(-2 + 22*z1[6] - 44*z1[6]^2 + 24*z1[6]^3))), 
  y[237] -> 32*z1[4]^4 + z1[4]^3*(129 - 96*z1[6]) + 
    z1[4]^2*(206 - 291*z1[6] + 96*z1[6]^2) + 
    z1[4]*(164 - 327*z1[6] + 195*z1[6]^2 - 32*z1[6]^3) - 
    (-1 + z1[6])^3*(63 + 47*z1[6] - 39*z1[6]^2 + 
      z1[5]*(2 - 30*z1[6] + 39*z1[6]^2)) + 
    z1[3]^3*(z1[4]^4 - 3*z1[4]^3*(-2 + z1[6]) + 
      3*z1[4]^2*(5 - 5*z1[6] + z1[6]^2) - 
      z1[4]*(-20 + 30*z1[6] - 12*z1[6]^2 + z1[6]^3) - 
      (-1 + z1[6])*(z1[5]^2*(-1 + z1[6])^2 + 3*(5 - 5*z1[6] + z1[6]^2) - 
        3*z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
    z1[3]^2*(18*z1[4]^4 - 6*z1[4]^3*(-17 + 9*z1[6]) + 
      6*z1[4]^2*(40 - 42*z1[6] + 9*z1[6]^2) - 
      6*z1[4]*(-50 + 78*z1[6] - 33*z1[6]^2 + 3*z1[6]^3) - 
      (-1 + z1[6])*(2*z1[5]^2*(-1 + z1[6])^2*(-1 + 7*z1[6]) + 
        3*(68 - 71*z1[6] + 15*z1[6]^2) - z1[5]*(28 + z1[6] - 50*z1[6]^2 + 
          21*z1[6]^3))) + z1[3]*(48*z1[4]^4 + z1[4]^3*(239 - 144*z1[6]) + 
      z1[4]^2*(487 - 573*z1[6] + 144*z1[6]^2) + 
      z1[4]*(518 - 888*z1[6] + 429*z1[6]^2 - 48*z1[6]^3) - 
      (-1 + z1[6])*(z1[5]^2*(-1 + z1[6])^2*(2 - 30*z1[6] + 39*z1[6]^2) + 
        3*(91 - 121*z1[6] + 48*z1[6]^2 - 7*z1[6]^3) + 
        z1[5]*(-5 + 38*z1[6] - 133*z1[6]^2 + 139*z1[6]^3 - 39*z1[6]^4))), 
  y[238] -> z1[3]^3*z1[4]^2*(2 - 2*z1[4] + z1[6]) - 
    z1[3]^2*(20 + 4*z1[4]^3 + z1[4]^2*(9 - 5*z1[6]) - 24*z1[6] + 
      2*z1[5]^2*(-1 + z1[6])^2*z1[6] + 6*z1[6]^2 + 
      2*z1[4]*(10 - 8*z1[6] + z1[6]^2) + z1[5]*(-4 + z1[6] + 6*z1[6]^2 - 
        3*z1[6]^3)) - z1[3]*(82 + 4*z1[4]^3 + z1[4]^2*(50 - 18*z1[6]) - 
      111*z1[6] + 38*z1[6]^2 - 3*z1[6]^3 + 
      2*z1[4]*(51 - 46*z1[6] + 7*z1[6]^2) + 2*z1[5]^2*(-1 + z1[6])^2*
       (1 - 10*z1[6] + 12*z1[6]^2) + z1[5]*(-2 + 26*z1[6] - 82*z1[6]^2 + 
        82*z1[6]^3 - 24*z1[6]^4)) - 2*(2*z1[4]^3 + z1[4]^2*(16 - 9*z1[6]) + 
      z1[4]*(24 - 28*z1[6] + 7*z1[6]^2) + (-1 + z1[6])^2*
       (4*(3 + 4*z1[6] - 3*z1[6]^2) + z1[5]*(1 - 10*z1[6] + 12*z1[6]^2))) + 
    z1[2]^3*(-1 + z1[3]^3*(3 + z1[5]*(-1 + z1[6]) - z1[6]) + 
      z1[3]^2*(2 + 3*z1[6] + 2*z1[5]^2*(-1 + z1[6])^2*z1[6] - 6*z1[6]^2 + 
        2*z1[6]^3 - z1[5]*(1 + 5*z1[6] - 10*z1[6]^2 + 4*z1[6]^3)) + 
      z1[3]*(6 - 45*z1[6] + 105*z1[6]^2 - 89*z1[6]^3 + 24*z1[6]^4 + 
        2*z1[5]^2*(-1 + z1[6])^2*(1 - 10*z1[6] + 12*z1[6]^2) + 
        z1[5]*(-7 + 69*z1[6] - 171*z1[6]^2 + 157*z1[6]^3 - 48*z1[6]^4))) + 
    z1[2]*(25 + 21*z1[4] + 6*z1[4]^2 + 2*z1[5] + 3*z1[3]^3*z1[4]*
       (2*z1[4] - z1[6]) - 16*z1[6] - 20*z1[4]*z1[6] - 24*z1[5]*z1[6] - 
      64*z1[6]^2 + 66*z1[5]*z1[6]^2 + 80*z1[6]^3 - 68*z1[5]*z1[6]^3 - 
      24*z1[6]^4 + 24*z1[5]*z1[6]^4 + z1[3]^2*(20 + 9*z1[4]^2 + 
        z1[4]*(18 - 13*z1[6]) - 24*z1[6] + 2*z1[5]^2*(-1 + z1[6])^2*z1[6] + 
        6*z1[6]^2 + z1[5]*(-4 + z1[6] + 6*z1[6]^2 - 3*z1[6]^3)) + 
      z1[3]*(82 + 8*z1[4]^2 + z1[4]*(63 - 40*z1[6]) - 111*z1[6] + 
        38*z1[6]^2 - 3*z1[6]^3 + 2*z1[5]^2*(-1 + z1[6])^2*
         (1 - 10*z1[6] + 12*z1[6]^2) + z1[5]*(-2 + 26*z1[6] - 82*z1[6]^2 + 
          82*z1[6]^3 - 24*z1[6]^4))) - z1[2]^2*(-3 + z1[4] + 2*z1[5] + 
      z1[3]^3*(1 + 6*z1[4] - 2*z1[6]) + 43*z1[6] - 24*z1[5]*z1[6] - 
      105*z1[6]^2 + 66*z1[5]*z1[6]^2 + 89*z1[6]^3 - 68*z1[5]*z1[6]^3 - 
      24*z1[6]^4 + 24*z1[5]*z1[6]^4 + z1[3]^2*(15 + 6*z1[4] - 14*z1[6] + 
        2*z1[5]^2*(-1 + z1[6])^2*z1[6] + z1[6]^3 + 
        z1[5]*(-4 + z1[6] + 6*z1[6]^2 - 3*z1[6]^3)) + 
      z1[3]*(29 + 5*z1[4] - 10*z1[6] - 21*z1[6]^2 + 7*z1[6]^3 + 
        2*z1[5]^2*(-1 + z1[6])^2*(1 - 10*z1[6] + 12*z1[6]^2) + 
        z1[5]*(-2 + 26*z1[6] - 82*z1[6]^2 + 82*z1[6]^3 - 24*z1[6]^4))), 
  y[239] -> 4*z1[4]^5 - 4*z1[4]^4*(-5 + 4*z1[6]) + 
    2*z1[4]*(-1 + z1[6])^2*(13 - 12*z1[6] + 2*z1[6]^2) + 
    z1[4]^3*(41 - 64*z1[6] + 24*z1[6]^2) + (-1 + z1[6])^4*
     (7 + (3 - 2*z1[5])*z1[6] + 3*(-1 + z1[5])*z1[6]^2) - 
    4*z1[4]^2*(-11 + 25*z1[6] - 18*z1[6]^2 + 4*z1[6]^3) + 
    z1[3]^3*(z1[4]^5 + z1[4]^4*(7 - 4*z1[6]) + 
      3*z1[4]^3*(7 - 8*z1[6] + 2*z1[6]^2) + 
      z1[4]^2*(35 - 60*z1[6] + 30*z1[6]^2 - 4*z1[6]^3) + 
      z1[4]*(35 - 80*z1[6] + 60*z1[6]^2 - 16*z1[6]^3 + z1[6]^4) + 
      (-1 + z1[6])^2*(z1[5]^2*(-1 + z1[6])^2 + 
        z1[5]*(-7 + 10*z1[6] - 3*z1[6]^2) + 3*(7 - 6*z1[6] + z1[6]^2))) + 
    z1[3]^2*(5*z1[4]^5 - 4*z1[4]^4*(-8 + 5*z1[6]) + 
      3*z1[4]^3*(29 - 36*z1[6] + 10*z1[6]^2) - 
      2*z1[4]^2*(-65 + 120*z1[6] - 66*z1[6]^2 + 10*z1[6]^3) + 
      z1[4]*(115 - 280*z1[6] + 228*z1[6]^2 - 68*z1[6]^3 + 5*z1[6]^4) + 
      (-1 + z1[6])^2*(53 - 50*z1[6] + 2*z1[5]^2*(-1 + z1[6])^2*z1[6] + 
        9*z1[6]^2 + z1[5]*(-8 + 5*z1[6] + 6*z1[6]^2 - 3*z1[6]^3))) + 
    z1[3]*(8*z1[4]^5 + z1[4]^4*(46 - 32*z1[6]) + 
      z1[4]^3*(111 - 152*z1[6] + 48*z1[6]^2) + 
      z1[4]^2*(145 - 292*z1[6] + 180*z1[6]^2 - 32*z1[6]^3) + 
      2*z1[4]*(55 - 144*z1[6] + 129*z1[6]^2 - 44*z1[6]^3 + 4*z1[6]^4) + 
      (-1 + z1[6])^2*(39 - 49*z1[6] + 19*z1[6]^2 - 3*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) + 
        z1[5]*(-1 + 3*z1[6] - 10*z1[6]^2 + 11*z1[6]^3 - 3*z1[6]^4))), 
  y[240] -> -63 - 164*z1[4] - 206*z1[4]^2 - 121*z1[4]^3 - 24*z1[4]^4 - 
    2*z1[5] + 142*z1[6] + 327*z1[4]*z1[6] + 291*z1[4]^2*z1[6] + 
    88*z1[4]^3*z1[6] + 36*z1[5]*z1[6] - 9*z1[6]^2 - 195*z1[4]*z1[6]^2 - 
    96*z1[4]^2*z1[6]^2 - 135*z1[5]*z1[6]^2 - 195*z1[6]^3 + 32*z1[4]*z1[6]^3 + 
    209*z1[5]*z1[6]^3 + 164*z1[6]^4 - 147*z1[5]*z1[6]^4 - 39*z1[6]^5 + 
    39*z1[5]*z1[6]^5 - z1[3]^3*(z1[4]^4 - 3*z1[4]^3*(-2 + z1[6]) + 
      3*z1[4]^2*(5 - 5*z1[6] + z1[6]^2) - 
      z1[4]*(-20 + 30*z1[6] - 12*z1[6]^2 + z1[6]^3) - 
      (-1 + z1[6])*(z1[5]^2*(-1 + z1[6])^2 + 3*(5 - 5*z1[6] + z1[6]^2) - 
        3*z1[5]*(2 - 3*z1[6] + z1[6]^2))) - 
    z1[3]^2*(10*z1[4]^4 + z1[4]^3*(94 - 46*z1[6]) + 
      6*z1[4]^2*(40 - 42*z1[6] + 9*z1[6]^2) - 
      6*z1[4]*(-50 + 78*z1[6] - 33*z1[6]^2 + 3*z1[6]^3) - 
      (-1 + z1[6])*(2*z1[5]^2*(-1 + z1[6])^2*(-1 + 7*z1[6]) + 
        3*(68 - 71*z1[6] + 15*z1[6]^2) - z1[5]*(28 + z1[6] - 50*z1[6]^2 + 
          21*z1[6]^3))) - z1[3]*(32*z1[4]^4 + z1[4]^3*(223 - 128*z1[6]) + 
      z1[4]^2*(487 - 573*z1[6] + 144*z1[6]^2) + 
      z1[4]*(518 - 888*z1[6] + 429*z1[6]^2 - 48*z1[6]^3) - 
      (-1 + z1[6])*(z1[5]^2*(-1 + z1[6])^2*(2 - 30*z1[6] + 39*z1[6]^2) + 
        3*(91 - 121*z1[6] + 48*z1[6]^2 - 7*z1[6]^3) + 
        z1[5]*(-5 + 38*z1[6] - 133*z1[6]^2 + 139*z1[6]^3 - 39*z1[6]^4))) + 
    z1[2]^4*(2 - z1[4] - 2*z1[6] + 
      z1[3]^3*(z1[4] + (-1 + z1[6])*(1 + z1[5]^2*(-1 + z1[6])^2 - 3*z1[6] + 
          z1[6]^2 + z1[5]*(-3 + 5*z1[6] - 2*z1[6]^2))) - 
      z1[3]^2*(z1[4] - (-1 + z1[6])*(10 + 35*z1[6] - 49*z1[6]^2 + 
          14*z1[6]^3 + 2*z1[5]^2*(-1 + z1[6])^2*(-1 + 7*z1[6]) + 
          z1[5]*(2 - 53*z1[6] + 79*z1[6]^2 - 28*z1[6]^3))) + 
      z1[3]*(z1[4] + (-1 + z1[6])*(8 - 67*z1[6] + 167*z1[6]^2 - 145*z1[6]^3 + 
          39*z1[6]^4 + z1[5]^2*(-1 + z1[6])^2*(2 - 30*z1[6] + 39*z1[6]^2) + 
          z1[5]*(-8 + 101*z1[6] - 268*z1[6]^2 + 253*z1[6]^3 - 
            78*z1[6]^4)))) + z1[2]^3*(2*z1[4]^2 - z1[4]*(3 + z1[6]) - 
      (-1 + z1[6])*(4 + 59*z1[6] - 167*z1[6]^2 + 145*z1[6]^3 - 39*z1[6]^4 + 
        z1[5]*(-1 + z1[6])^2*(2 - 30*z1[6] + 39*z1[6]^2)) + 
      z1[3]^3*(-3*z1[4]^2 + z1[4]*(-2 + 3*z1[6]) - (-1 + z1[6])*
         (10 + z1[5]^2*(-1 + z1[6])^2 - 9*z1[6] + 2*z1[6]^2 - 
          3*z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
      z1[3]^2*(2*z1[4]^2 + z1[4]*(38 - 30*z1[6]) - (-1 + z1[6])*
         (129 - 103*z1[6] - z1[6]^2 + 7*z1[6]^3 + 2*z1[5]^2*(-1 + z1[6])^2*
           (-1 + 7*z1[6]) - z1[5]*(28 + z1[6] - 50*z1[6]^2 + 21*z1[6]^3))) + 
      z1[3]*(-2*z1[4]^2 + z1[4]*(39 - 35*z1[6]) - (-1 + z1[6])*
         (112 - 81*z1[6] - 15*z1[6]^2 + 6*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*
           (2 - 30*z1[6] + 39*z1[6]^2) + z1[5]*(-5 + 38*z1[6] - 133*z1[6]^2 + 
            139*z1[6]^3 - 39*z1[6]^4)))) + 
    z1[2]*(z1[4]^3*(49 - 24*z1[6]) + z1[4]^2*(156 - 203*z1[6] + 56*z1[6]^2) + 
      z1[4]*(164 - 327*z1[6] + 195*z1[6]^2 - 32*z1[6]^3) - 
      (-1 + z1[6])^3*(63 + 47*z1[6] - 39*z1[6]^2 + 
        z1[5]*(2 - 30*z1[6] + 39*z1[6]^2)) + 
      z1[3]^3*(-z1[4]^4 + z1[4]^3*(2 + z1[6]) + 
        z1[4]^2*(13 - 11*z1[6] + z1[6]^2) - z1[4]*(-20 + 30*z1[6] - 
          12*z1[6]^2 + z1[6]^3) - (-1 + z1[6])*(z1[5]^2*(-1 + z1[6])^2 + 
          3*(5 - 5*z1[6] + z1[6]^2) - 3*z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
      z1[3]^2*(z1[4]^3*(38 - 10*z1[6]) + 2*z1[4]^2*(97 - 90*z1[6] + 
          14*z1[6]^2) - 6*z1[4]*(-50 + 78*z1[6] - 33*z1[6]^2 + 3*z1[6]^3) - 
        (-1 + z1[6])*(2*z1[5]^2*(-1 + z1[6])^2*(-1 + 7*z1[6]) + 
          3*(68 - 71*z1[6] + 15*z1[6]^2) - z1[5]*(28 + z1[6] - 50*z1[6]^2 + 
            21*z1[6]^3))) + z1[3]*(z1[4]^3*(99 - 32*z1[6]) + 
        z1[4]^2*(393 - 417*z1[6] + 80*z1[6]^2) + 
        z1[4]*(518 - 888*z1[6] + 429*z1[6]^2 - 48*z1[6]^3) - 
        (-1 + z1[6])*(z1[5]^2*(-1 + z1[6])^2*(2 - 30*z1[6] + 39*z1[6]^2) + 
          3*(91 - 121*z1[6] + 48*z1[6]^2 - 7*z1[6]^3) + 
          z1[5]*(-5 + 38*z1[6] - 133*z1[6]^2 + 139*z1[6]^3 - 39*z1[6]^4)))) + 
    z1[2]^2*(-z1[4]^3 + 3*z1[4]^2*(-8 + 9*z1[6]) + 
      z1[4]*(-77 + 133*z1[6] - 59*z1[6]^2) + (-1 + z1[6])^3*
       (63 + 47*z1[6] - 39*z1[6]^2 + z1[5]*(2 - 30*z1[6] + 39*z1[6]^2)) + 
      z1[3]^3*(3*z1[4]^3 - 3*z1[4]^2*z1[6] + z1[4]*(-13 + 15*z1[6] - 
          3*z1[6]^2) + (-1 + z1[6])*(z1[5]^2*(-1 + z1[6])^2 + 
          3*(5 - 5*z1[6] + z1[6]^2) - 3*z1[5]*(2 - 3*z1[6] + z1[6]^2))) - 
      z1[3]^2*(z1[4]^3 + z1[4]^2*(56 - 30*z1[6]) + 
        z1[4]*(199 - 264*z1[6] + 77*z1[6]^2) - (-1 + z1[6])*
         (2*z1[5]^2*(-1 + z1[6])^2*(-1 + 7*z1[6]) + 
          3*(68 - 71*z1[6] + 15*z1[6]^2) - z1[5]*(28 + z1[6] - 50*z1[6]^2 + 
            21*z1[6]^3))) + z1[3]*(z1[4]^3 + 13*z1[4]^2*(-8 + 5*z1[6]) + 
        z1[4]*(-321 + 473*z1[6] - 161*z1[6]^2) + (-1 + z1[6])*
         (z1[5]^2*(-1 + z1[6])^2*(2 - 30*z1[6] + 39*z1[6]^2) + 
          3*(91 - 121*z1[6] + 48*z1[6]^2 - 7*z1[6]^3) + 
          z1[5]*(-5 + 38*z1[6] - 133*z1[6]^2 + 139*z1[6]^3 - 39*z1[6]^4)))), 
  y[241] -> 7 + 26*z1[4] + 44*z1[4]^2 + 41*z1[4]^3 + 20*z1[4]^4 + 4*z1[4]^5 - 
    25*z1[6] - 76*z1[4]*z1[6] - 100*z1[4]^2*z1[6] - 64*z1[4]^3*z1[6] - 
    16*z1[4]^4*z1[6] - 2*z1[5]*z1[6] + 27*z1[6]^2 + 78*z1[4]*z1[6]^2 + 
    72*z1[4]^2*z1[6]^2 + 24*z1[4]^3*z1[6]^2 + 11*z1[5]*z1[6]^2 + 2*z1[6]^3 - 
    32*z1[4]*z1[6]^3 - 16*z1[4]^2*z1[6]^3 - 24*z1[5]*z1[6]^3 - 23*z1[6]^4 + 
    4*z1[4]*z1[6]^4 + 26*z1[5]*z1[6]^4 + 15*z1[6]^5 - 14*z1[5]*z1[6]^5 - 
    3*z1[6]^6 + 3*z1[5]*z1[6]^6 + z1[3]^3*(z1[4]^5 + z1[4]^4*(7 - 4*z1[6]) + 
      3*z1[4]^3*(7 - 8*z1[6] + 2*z1[6]^2) + 
      z1[4]^2*(35 - 60*z1[6] + 30*z1[6]^2 - 4*z1[6]^3) + 
      z1[4]*(35 - 80*z1[6] + 60*z1[6]^2 - 16*z1[6]^3 + z1[6]^4) + 
      (-1 + z1[6])^2*(z1[5]^2*(-1 + z1[6])^2 + 
        z1[5]*(-7 + 10*z1[6] - 3*z1[6]^2) + 3*(7 - 6*z1[6] + z1[6]^2))) + 
    z1[3]^2*(5*z1[4]^5 - 4*z1[4]^4*(-8 + 5*z1[6]) + 
      3*z1[4]^3*(29 - 36*z1[6] + 10*z1[6]^2) - 
      2*z1[4]^2*(-65 + 120*z1[6] - 66*z1[6]^2 + 10*z1[6]^3) + 
      z1[4]*(115 - 280*z1[6] + 228*z1[6]^2 - 68*z1[6]^3 + 5*z1[6]^4) + 
      (-1 + z1[6])^2*(53 - 50*z1[6] + 2*z1[5]^2*(-1 + z1[6])^2*z1[6] + 
        9*z1[6]^2 + z1[5]*(-8 + 5*z1[6] + 6*z1[6]^2 - 3*z1[6]^3))) + 
    z1[3]*(8*z1[4]^5 + z1[4]^4*(46 - 32*z1[6]) + 
      z1[4]^3*(111 - 152*z1[6] + 48*z1[6]^2) + 
      z1[4]^2*(145 - 292*z1[6] + 180*z1[6]^2 - 32*z1[6]^3) + 
      2*z1[4]*(55 - 144*z1[6] + 129*z1[6]^2 - 44*z1[6]^3 + 4*z1[6]^4) + 
      (-1 + z1[6])^2*(39 - 49*z1[6] + 19*z1[6]^2 - 3*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) + 
        z1[5]*(-1 + 3*z1[6] - 10*z1[6]^2 + 11*z1[6]^3 - 3*z1[6]^4))) + 
    z1[2]^5*z1[3]*(-1 + z1[6])*
     (-((-1 + z1[5])*(2 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2*z1[6]*
        (-2 + 3*z1[6])) - z1[3]*(-1 + z1[6])*(3 + 4*z1[6] + 
        2*z1[5]^2*(-1 + z1[6])^2*z1[6] - 7*z1[6]^2 + 2*z1[6]^3 - 
        z1[5]*(1 + 6*z1[6] - 11*z1[6]^2 + 4*z1[6]^3)) + 
      z1[3]^2*(z1[4] - (-1 + z1[6])*(7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + 
          z1[6]^2 + z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2)))) + 
    z1[2]^4*((-1 + z1[6])^4*(1 + (5 - 2*z1[5])*z1[6] + 
        3*(-1 + z1[5])*z1[6]^2) + z1[3]*(-1 + z1[6])^2*
       (16 + 6*z1[4] - 14*z1[6] + z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*z1[6]*
         (-2 + 3*z1[6]) + z1[5]*(-1 + 3*z1[6] - 10*z1[6]^2 + 11*z1[6]^3 - 
          3*z1[6]^4)) + z1[3]^3*(z1[4]^2*(4 - 3*z1[6]) + 
        z1[4]*(13 - 22*z1[6] + 9*z1[6]^2) + (-1 + z1[6])^2*
         (z1[5]^2*(-1 + z1[6])^2 + z1[5]*(-7 + 10*z1[6] - 3*z1[6]^2) + 
          2*(9 - 7*z1[6] + z1[6]^2))) - z1[3]^2*(-1 + z1[6])*
       (z1[4]^2 + z1[4]*(15 - 11*z1[6]) - (-1 + z1[6])*(33 - 25*z1[6] + 
          2*z1[5]^2*(-1 + z1[6])^2*z1[6] + z1[6]^2 + z1[6]^3 + 
          z1[5]*(-8 + 5*z1[6] + 6*z1[6]^2 - 3*z1[6]^3)))) + 
    z1[2]^3*(-((-1 + z1[6])^2*(4*z1[4]^2 + z1[4]*(11 - 8*z1[6]) + 
         (-1 + z1[6])^2*(7 + (3 - 2*z1[5])*z1[6] + 3*(-1 + z1[5])*
            z1[6]^2))) + z1[3]^3*(3*z1[4]^3*(-2 + z1[6]) + 
        z1[4]^2*(-22 + 30*z1[6] - 9*z1[6]^2) + 
        z1[4]*(-31 + 67*z1[6] - 45*z1[6]^2 + 9*z1[6]^3) - 
        (-1 + z1[6])^2*(z1[5]^2*(-1 + z1[6])^2 + 
          z1[5]*(-7 + 10*z1[6] - 3*z1[6]^2) + 3*(7 - 6*z1[6] + z1[6]^2))) + 
      z1[3]^2*(z1[4]^3*(-3 + 2*z1[6]) - 2*z1[4]^2*(19 - 26*z1[6] + 
          8*z1[6]^2) + 2*z1[4]*(-40 + 89*z1[6] - 62*z1[6]^2 + 13*z1[6]^3) - 
        (-1 + z1[6])^2*(53 - 50*z1[6] + 2*z1[5]^2*(-1 + z1[6])^2*z1[6] + 
          9*z1[6]^2 + z1[5]*(-8 + 5*z1[6] + 6*z1[6]^2 - 3*z1[6]^3))) - 
      z1[3]*(-1 + z1[6])*(2*z1[4]^2*(-13 + 7*z1[6]) + 
        z1[4]*(-64 + 89*z1[6] - 28*z1[6]^2) + (-1 + z1[6])*
         (39 - 49*z1[6] + 19*z1[6]^2 - 3*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*
           z1[6]*(-2 + 3*z1[6]) + z1[5]*(-1 + 3*z1[6] - 10*z1[6]^2 + 
            11*z1[6]^3 - 3*z1[6]^4)))) - 
    z1[2]*(z1[4]^4*(12 - 8*z1[6]) + 2*z1[4]*(-1 + z1[6])^2*
       (13 - 12*z1[6] + 2*z1[6]^2) + z1[4]^3*(37 - 56*z1[6] + 20*z1[6]^2) + 
      (-1 + z1[6])^4*(7 + (3 - 2*z1[5])*z1[6] + 3*(-1 + z1[5])*z1[6]^2) - 
      4*z1[4]^2*(-11 + 25*z1[6] - 18*z1[6]^2 + 4*z1[6]^3) + 
      z1[3]^3*(z1[4]^5 + z1[4]^4*(7 - 4*z1[6]) + 
        3*z1[4]^3*(7 - 8*z1[6] + 2*z1[6]^2) + 
        z1[4]^2*(35 - 60*z1[6] + 30*z1[6]^2 - 4*z1[6]^3) + 
        z1[4]*(35 - 80*z1[6] + 60*z1[6]^2 - 16*z1[6]^3 + z1[6]^4) + 
        (-1 + z1[6])^2*(z1[5]^2*(-1 + z1[6])^2 + 
          z1[5]*(-7 + 10*z1[6] - 3*z1[6]^2) + 3*(7 - 6*z1[6] + z1[6]^2))) + 
      z1[3]^2*(z1[4]^5 - 12*z1[4]^4*(-2 + z1[6]) + 
        z1[4]^3*(83 - 100*z1[6] + 26*z1[6]^2) - 
        2*z1[4]^2*(-65 + 120*z1[6] - 66*z1[6]^2 + 10*z1[6]^3) + 
        z1[4]*(115 - 280*z1[6] + 228*z1[6]^2 - 68*z1[6]^3 + 5*z1[6]^4) + 
        (-1 + z1[6])^2*(53 - 50*z1[6] + 2*z1[5]^2*(-1 + z1[6])^2*z1[6] + 
          9*z1[6]^2 + z1[5]*(-8 + 5*z1[6] + 6*z1[6]^2 - 3*z1[6]^3))) + 
      z1[3]*(z1[4]^4*(30 - 16*z1[6]) + z1[4]^3*(103 - 136*z1[6] + 
          40*z1[6]^2) + z1[4]^2*(145 - 292*z1[6] + 180*z1[6]^2 - 
          32*z1[6]^3) + 2*z1[4]*(55 - 144*z1[6] + 129*z1[6]^2 - 44*z1[6]^3 + 
          4*z1[6]^4) + (-1 + z1[6])^2*(39 - 49*z1[6] + 19*z1[6]^2 - 
          3*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) + 
          z1[5]*(-1 + 3*z1[6] - 10*z1[6]^2 + 11*z1[6]^3 - 3*z1[6]^4)))) + 
    z1[2]^2*((-1 + z1[6])*(4*z1[4]^3*(-3 + z1[6]) + 
        z1[4]^2*(-31 + 36*z1[6] - 8*z1[6]^2) + (-1 + z1[6])^3*
         (7 + (3 - 2*z1[5])*z1[6] + 3*(-1 + z1[5])*z1[6]^2) + 
        z1[4]*(-26 + 50*z1[6] - 28*z1[6]^2 + 4*z1[6]^3)) + 
      z1[3]^3*(-(z1[4]^4*(-4 + z1[6])) + 3*z1[4]^3*(6 - 6*z1[6] + z1[6]^2) + 
        z1[4]^2*(34 - 57*z1[6] + 27*z1[6]^2 - 3*z1[6]^3) + 
        z1[4]*(35 - 80*z1[6] + 60*z1[6]^2 - 16*z1[6]^3 + z1[6]^4) + 
        (-1 + z1[6])^2*(z1[5]^2*(-1 + z1[6])^2 + 
          z1[5]*(-7 + 10*z1[6] - 3*z1[6]^2) + 3*(7 - 6*z1[6] + z1[6]^2))) + 
      z1[3]^2*(-(z1[4]^4*(-3 + z1[6])) + z1[4]^3*(44 - 42*z1[6] + 
          7*z1[6]^2) + z1[4]^2*(111 - 193*z1[6] + 95*z1[6]^2 - 11*z1[6]^3) + 
        z1[4]*(115 - 280*z1[6] + 228*z1[6]^2 - 68*z1[6]^3 + 5*z1[6]^4) + 
        (-1 + z1[6])^2*(53 - 50*z1[6] + 2*z1[5]^2*(-1 + z1[6])^2*z1[6] + 
          9*z1[6]^2 + z1[5]*(-8 + 5*z1[6] + 6*z1[6]^2 - 3*z1[6]^3))) + 
      z1[3]*(z1[4]^3*(42 - 44*z1[6] + 8*z1[6]^2) + 
        z1[4]^2*(114 - 215*z1[6] + 118*z1[6]^2 - 16*z1[6]^3) + 
        2*z1[4]*(55 - 144*z1[6] + 129*z1[6]^2 - 44*z1[6]^3 + 4*z1[6]^4) + 
        (-1 + z1[6])^2*(39 - 49*z1[6] + 19*z1[6]^2 - 3*z1[6]^3 + 
          z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) + 
          z1[5]*(-1 + 3*z1[6] - 10*z1[6]^2 + 11*z1[6]^3 - 3*z1[6]^4)))), 
  y[242] -> -2*z1[2]^9*z1[3]*(3 + z1[3]) + 
    z1[2]^8*(-4*z1[4] + z1[3]^3*(-2 + z1[6]) - z1[6] + 
      z1[3]^2*(-23 + 11*z1[6]) + z1[3]*(-47 + 13*z1[6])) - 
    z1[2]^7*(3 + 2*z1[4]^2 + z1[4]*(20 - 3*z1[6]) + 4*z1[6] + z1[6]^2 + 
      z1[3]^3*(15 - 18*z1[6] + 5*z1[6]^2) + 
      z1[3]*(163 - 99*z1[6] + 12*z1[6]^2) + 
      z1[3]^2*(105 - 103*z1[6] + 22*z1[6]^2)) + 
    z1[2]^6*(-19 + 2*z1[4]^3 + 11*z1[6] - 13*z1[6]^2 + z1[6]^3 + 
      z1[4]^2*(-7 + 2*z1[6]) + z1[4]*(-41 + 19*z1[6] - 5*z1[6]^2) + 
      z1[3]^3*(-49 + 93*z1[6] - 55*z1[6]^2 + 10*z1[6]^3) + 
      z1[3]*(-332 + 343*z1[6] - 107*z1[6]^2 + 13*z1[6]^3) + 
      z1[3]^2*(-262 + 398*z1[6] - 179*z1[6]^2 + 23*z1[6]^3)) - 
    z1[2]^5*(51 - 81*z1[6] + 67*z1[6]^2 - 17*z1[6]^3 + 2*z1[6]^4 - 
      z1[4]^3*(7 + 2*z1[6]) + z1[4]^2*(7 - 15*z1[6] + 3*z1[6]^2) + 
      z1[4]*(42 - 50*z1[6] + 27*z1[6]^2) + 
      z1[3]*(443 - 702*z1[6] + 398*z1[6]^2 - 105*z1[6]^3 + 10*z1[6]^4) + 
      z1[3]^3*(91 - 236*z1[6] + 215*z1[6]^2 - 80*z1[6]^3 + 10*z1[6]^4) + 
      z1[3]^2*(403 - 848*z1[6] + 607*z1[6]^2 - 173*z1[6]^3 + 17*z1[6]^4)) - 
    z1[2]^2*(2*z1[4]^7 + z1[4]^6*(13 - 6*z1[6]) + z1[3]^3*(-1 + z1[6])^4*
       (35 - 23*z1[6] + 3*z1[6]^2) + z1[4]^5*(32 - 48*z1[6] + 5*z1[6]^2) + 
      z1[4]^4*(38 - 131*z1[6] + 64*z1[6]^2 - 9*z1[6]^3) + 
      z1[3]^2*(-1 + z1[6])^3*(-110 + 138*z1[6] - 61*z1[6]^2 + 9*z1[6]^3) - 
      (-1 + z1[6])^2*(-33 + 61*z1[6] - 50*z1[6]^2 + 18*z1[6]^3) + 
      2*z1[4]^3*(11 - 86*z1[6] + 90*z1[6]^2 - 35*z1[6]^3 + 7*z1[6]^4) + 
      z1[3]*(-1 + z1[6])^2*(108 - 209*z1[6] + 154*z1[6]^2 - 53*z1[6]^3 + 
        9*z1[6]^4) + z1[4]^2*(5 - 120*z1[6] + 213*z1[6]^2 - 146*z1[6]^3 + 
        46*z1[6]^4 - 3*z1[6]^5) - z1[4]*z1[6]*(44 - 117*z1[6] + 120*z1[6]^2 - 
        52*z1[6]^3 + 2*z1[6]^4 + 3*z1[6]^5)) + 
    z1[2]^4*(-75 + 176*z1[6] + 2*z1[4]^4*z1[6] - 172*z1[6]^2 + 78*z1[6]^3 - 
      21*z1[6]^4 + 3*z1[6]^5 + z1[4]^3*(8 + 15*z1[6] - z1[6]^2) + 
      5*z1[3]^3*(-1 + z1[6])^2*(-21 + 27*z1[6] - 10*z1[6]^2 + z1[6]^3) - 
      z1[4]^2*(1 - 44*z1[6] + 20*z1[6]^2 + z1[6]^3) + 
      z1[4]*(-21 + 70*z1[6] - 62*z1[6]^2 + 11*z1[6]^3 - 3*z1[6]^4) + 
      z1[3]*(-406 + 921*z1[6] - 804*z1[6]^2 + 345*z1[6]^3 - 70*z1[6]^4 + 
        5*z1[6]^5) + z1[3]^2*(-402 + 1105*z1[6] - 1123*z1[6]^2 + 
        525*z1[6]^3 - 115*z1[6]^4 + 10*z1[6]^5)) - 
    z1[2]*(-2*z1[4]^8 + 3*z1[3]^3*(-3 + z1[6])*(-1 + z1[6])^5 + 
      z1[4]^7*(-5 + 12*z1[6]) + z1[4]^6*(7 + 39*z1[6] - 21*z1[6]^2) + 
      3*z1[3]^2*(-1 + z1[6])^4*(9 - 10*z1[6] + 3*z1[6]^2) + 
      3*z1[3]*(-1 + z1[6])^4*(9 - 8*z1[6] + 3*z1[6]^2) - 
      3*(-1 + z1[6])^3*(3 - 5*z1[6] + 3*z1[6]^2) - z1[4]*(-1 + z1[6])^2*z1[6]*
       (7 + 3*z1[6] - 17*z1[6]^2 + 9*z1[6]^3) + 
      z1[4]^5*(38 + 21*z1[6] - 76*z1[6]^2 + 17*z1[6]^3) + 
      z1[4]^4*(52 - 58*z1[6] - 80*z1[6]^2 + 79*z1[6]^3 - 15*z1[6]^4) + 
      z1[4]^3*(31 - 90*z1[6] - 5*z1[6]^2 + 111*z1[6]^3 - 70*z1[6]^4 + 
        15*z1[6]^5) + z1[4]^2*(7 - 45*z1[6] + 31*z1[6]^2 + 62*z1[6]^3 - 
        91*z1[6]^4 + 42*z1[6]^5 - 6*z1[6]^6)) + 
    z1[2]^3*(-64 + 194*z1[6] - 241*z1[6]^2 + 160*z1[6]^3 - 63*z1[6]^4 + 
      12*z1[6]^5 + z1[4]^5*(2 + z1[6]) + 3*z1[4]^4*(3 + 2*z1[6] + z1[6]^2) + 
      z1[4]^3*(19 + 20*z1[6] - 3*z1[6]^2 - 3*z1[6]^3) - 
      z1[3]^3*(-1 + z1[6])^3*(-77 + 75*z1[6] - 19*z1[6]^2 + z1[6]^3) + 
      z1[4]^2*(15 + 38*z1[6] - 40*z1[6]^2 + 12*z1[6]^3 - 6*z1[6]^4) - 
      z1[3]^2*(-1 + z1[6])^2*(263 - 385*z1[6] + 199*z1[6]^2 - 44*z1[6]^3 + 
        3*z1[6]^4) + z1[4]*(2 + 40*z1[6] - 68*z1[6]^2 + 45*z1[6]^3 - 
        23*z1[6]^4 + 4*z1[6]^5) + z1[3]*(-257 + 787*z1[6] - 959*z1[6]^2 + 
        595*z1[6]^3 - 197*z1[6]^4 + 34*z1[6]^5 - 3*z1[6]^6)) + 
    z1[4]*(4*z1[4]^8 + z1[4]^7*(26 - 21*z1[6]) + 3*(-1 + z1[6])^4*
       (3 - 5*z1[6] + 3*z1[6]^2) + z1[4]^6*(73 - 132*z1[6] + 41*z1[6]^2) + 
      z1[4]^5*(119 - 356*z1[6] + 258*z1[6]^2 - 47*z1[6]^3) + 
      z1[4]*(-1 + z1[6])^3*(-33 + 83*z1[6] - 69*z1[6]^2 + 18*z1[6]^3) + 
      z1[4]^2*(-1 + z1[6])^2*(71 - 244*z1[6] + 239*z1[6]^2 - 91*z1[6]^3 + 
        10*z1[6]^4) + z1[4]^4*(131 - 551*z1[6] + 666*z1[6]^2 - 299*z1[6]^3 + 
        45*z1[6]^4) + z1[4]^3*(109 - 555*z1[6] + 938*z1[6]^2 - 700*z1[6]^3 + 
        240*z1[6]^4 - 32*z1[6]^5) + z1[3]^3*(-(z1[4]^7*(-2 + z1[6])) + 
        3*(-3 + z1[6])*(-1 + z1[6])^5 + z1[4]*(-1 + z1[6])^4*
         (35 - 23*z1[6] + 3*z1[6]^2) + z1[4]^6*(15 - 18*z1[6] + 5*z1[6]^2) + 
        z1[4]^5*(49 - 93*z1[6] + 55*z1[6]^2 - 10*z1[6]^3) + 
        z1[4]^2*(-1 + z1[6])^3*(-77 + 75*z1[6] - 19*z1[6]^2 + z1[6]^3) - 
        5*z1[4]^3*(-1 + z1[6])^2*(-21 + 27*z1[6] - 10*z1[6]^2 + z1[6]^3) + 
        z1[4]^4*(91 - 236*z1[6] + 215*z1[6]^2 - 80*z1[6]^3 + 10*z1[6]^4)) + 
      z1[3]^2*(2*z1[4]^8 + z1[4]^7*(23 - 11*z1[6]) + 3*(-1 + z1[6])^5*
         (-9 + 4*z1[6]) + z1[4]*(-1 + z1[6])^4*(110 - 89*z1[6] + 
          15*z1[6]^2) + z1[4]^6*(105 - 119*z1[6] + 30*z1[6]^2) + 
        z1[4]^5*(262 - 487*z1[6] + 281*z1[6]^2 - 50*z1[6]^3) + 
        z1[4]^2*(-1 + z1[6])^3*(-263 + 292*z1[6] - 89*z1[6]^2 + 6*z1[6]^3) - 
        z1[4]^3*(-1 + z1[6])^2*(-402 + 551*z1[6] - 227*z1[6]^2 + 
          27*z1[6]^3) + z1[4]^4*(403 - 1053*z1[6] + 974*z1[6]^2 - 
          374*z1[6]^3 + 50*z1[6]^4)) + 
      z1[3]*(6*z1[4]^8 + z1[4]^7*(47 - 31*z1[6]) + 3*(-1 + z1[6])^4*
         (9 - 14*z1[6] + 6*z1[6]^2) + z1[4]^6*(163 - 233*z1[6] + 
          66*z1[6]^2) + z1[4]^5*(332 - 750*z1[6] + 484*z1[6]^2 - 
          87*z1[6]^3) + z1[4]*(-1 + z1[6])^3*(-108 + 224*z1[6] - 
          147*z1[6]^2 + 30*z1[6]^3) + z1[4]^2*(-1 + z1[6])^2*
         (257 - 647*z1[6] + 526*z1[6]^2 - 166*z1[6]^3 + 15*z1[6]^4) + 
        z1[4]^4*(443 - 1368*z1[6] + 1425*z1[6]^2 - 593*z1[6]^3 + 
          85*z1[6]^4) + z1[4]^3*(406 - 1565*z1[6] + 2244*z1[6]^2 - 
          1492*z1[6]^3 + 461*z1[6]^4 - 54*z1[6]^5))) + 
    z1[5]*(z1[2]^9*(2 + 4*z1[3] + z1[3]^2) + 
      z1[2]^8*(12 + 4*z1[4] + z1[3]*(31 - 15*z1[6]) + 
        z1[3]^2*(12 - 9*z1[6]) - z1[3]^3*(-1 + z1[6]) - z1[6]) + 
      z1[2]^7*(30 - z1[4]^2 + z1[4]*(17 - 3*z1[6]) - 7*z1[6] + 
        z1[3]^3*(7 - 12*z1[6] + 5*z1[6]^2) + z1[3]*(101 - 95*z1[6] + 
          18*z1[6]^2) + z1[3]^2*(53 - 73*z1[6] + 23*z1[6]^2)) - 
      z1[2]^6*(-40 + 5*z1[4]^2 + 2*z1[4]^3 + 20*z1[6] - 4*z1[6]^2 + z1[6]^3 + 
        z1[4]*(-29 + 14*z1[6] - 3*z1[6]^2) + z1[3]^3*(-21 + 51*z1[6] - 
          40*z1[6]^2 + 10*z1[6]^3) + z1[3]*(-181 + 257*z1[6] - 105*z1[6]^2 + 
          13*z1[6]^3) + z1[3]^2*(-122 + 242*z1[6] - 148*z1[6]^2 + 
          27*z1[6]^3)) + z1[2]^5*(30 - 4*z1[4]^3 + z1[4]^4 - 30*z1[6] + 
        17*z1[6]^2 - 7*z1[6]^3 + z1[6]^4 + 5*z1[3]^3*(-1 + z1[6])^2*
         (7 - 8*z1[6] + 2*z1[6]^2) + z1[4]^2*(-8 - 3*z1[6] + 2*z1[6]^2) + 
        z1[4]*(25 - 29*z1[6] + 18*z1[6]^2 - 4*z1[6]^3) + 
        z1[3]*(195 - 384*z1[6] + 258*z1[6]^2 - 73*z1[6]^3 + 8*z1[6]^4) + 
        z1[3]^2*(165 - 430*z1[6] + 392*z1[6]^2 - 145*z1[6]^3 + 18*z1[6]^4)) + 
      z1[2]^3*(z1[4]^5*(-1 + z1[6]) + z1[4]^4*(-3 + 3*z1[6] - 2*z1[6]^2) + 
        z1[3]^3*(-1 + z1[6])^4*(21 - 12*z1[6] + z1[6]^2) - 
        z1[4]^3*(6 + 2*z1[6] - 3*z1[6]^2 + z1[6]^3) + z1[3]^2*(-1 + z1[6])^3*
         (-67 + 68*z1[6] - 22*z1[6]^2 + 2*z1[6]^3) - (-1 + z1[6])^2*
         (-2 + 7*z1[6] - 6*z1[6]^2 + 3*z1[6]^3) + z1[3]*(-1 + z1[6])^2*
         (51 - 77*z1[6] + 44*z1[6]^2 - 10*z1[6]^3 + z1[6]^4) + 
        z1[4]^2*(-5 - 16*z1[6] + 29*z1[6]^2 - 16*z1[6]^3 + 4*z1[6]^4) + 
        z1[4]*(1 - 23*z1[6] + 47*z1[6]^2 - 37*z1[6]^3 + 14*z1[6]^4 - 
          2*z1[6]^5)) - z1[2]^4*(-12 - 2*z1[4]^4 + 25*z1[6] - 28*z1[6]^2 + 
        18*z1[6]^3 - 6*z1[6]^4 + z1[6]^5 + z1[4]^3*(2 + 3*z1[6] - z1[6]^2) + 
        5*z1[3]^3*(-1 + z1[6])^3*(7 - 6*z1[6] + z1[6]^2) + 
        z1[4]^2*(5 + 14*z1[6] - 14*z1[6]^2 + 3*z1[6]^3) + 
        z1[3]^2*(-1 + z1[6])^2*(-136 + 173*z1[6] - 66*z1[6]^2 + 8*z1[6]^3) + 
        z1[4]*(-11 + 35*z1[6] - 42*z1[6]^2 + 19*z1[6]^3 - 3*z1[6]^4) + 
        z1[3]*(-129 + 341*z1[6] - 339*z1[6]^2 + 161*z1[6]^3 - 37*z1[6]^4 + 
          3*z1[6]^5)) - z1[4]*(1 + z1[4] - z1[6])^3*
       (3*z1[4]^5 + z1[4]^4*(11 - 7*z1[6]) - z1[3]^3*(1 + z1[4])^2*
         (1 + z1[4] - z1[6])^2*(-1 + z1[6]) - (-1 + z1[6])*z1[6]^2 + 
        z1[4]*z1[6]*(-7 + 11*z1[6] - 6*z1[6]^2) + 
        z1[4]^3*(13 - 25*z1[6] + 9*z1[6]^2) + 
        z1[4]^2*(5 - 25*z1[6] + 20*z1[6]^2 - 6*z1[6]^3) + 
        z1[3]^2*(1 + z1[4])*(z1[4]^4 + z1[4]^3*(8 - 6*z1[6]) - 
          5*z1[4]*(-2 + z1[6])*(-1 + z1[6])^2 - (-1 + z1[6])^2*
           (-2 + 3*z1[6]) + z1[4]^2*(15 - 24*z1[6] + 10*z1[6]^2)) + 
        z1[3]*(1 + 4*z1[4]^5 + z1[4]^4*(19 - 12*z1[6]) - 4*z1[6] + 
          6*z1[6]^2 - 3*z1[6]^3 + z1[4]^3*(32 - 49*z1[6] + 17*z1[6]^2) + 
          z1[4]*(8 - 29*z1[6] + 31*z1[6]^2 - 12*z1[6]^3) + 
          z1[4]^2*(24 - 62*z1[6] + 43*z1[6]^2 - 10*z1[6]^3))) + 
      z1[2]^2*(z1[3]^3*(-1 + z1[6])^5*(-7 + 2*z1[6]) + 
        2*z1[3]^2*(-1 + z1[6])^4*(9 - 8*z1[6] + 2*z1[6]^2) + 
        z1[3]*(-1 + z1[6])^4*(11 - 7*z1[6] + 2*z1[6]^2) + 
        (1 + z1[4] - z1[6])^2*(z1[4]^5 + z1[4]^4*(5 - 2*z1[6]) + 
          z1[6]*(-2 + 4*z1[6] - 3*z1[6]^2) + z1[4]^3*(6 - 11*z1[6] + 
            4*z1[6]^2) + z1[4]^2*(1 - 16*z1[6] + 10*z1[6]^2 - 3*z1[6]^3) - 
          z1[4]*(1 + 9*z1[6] - 10*z1[6]^2 + 5*z1[6]^3 + z1[6]^4))) + 
      z1[2]*(z1[3]*(-1 + z1[6])^6 + 2*z1[3]^2*(-1 + z1[6])^6 + 
        z1[3]^3*(-1 + z1[6])^6 - (1 + z1[4] - z1[6])^2*
         (2*z1[4]^6 + z1[4]^5*(4 - 5*z1[6]) + (-1 + z1[6])*z1[6]^2 + 
          z1[4]^4*(-2 - 11*z1[6] + 6*z1[6]^2) + z1[4]^3*(-8 + 2*z1[6] + 
            11*z1[6]^2 - 6*z1[6]^3) + z1[4]*z1[6]*(5 - 6*z1[6] + z1[6]^2 + 
            2*z1[6]^3) + z1[4]^2*(-4 + 13*z1[6] - z1[6]^2 - 6*z1[6]^3 + 
            3*z1[6]^4)))), y[243] -> 9 + 2*z1[2]^7*z1[3]*(3 + z1[3]) + 
    24*z1[4] + 47*z1[4]^2 + 62*z1[4]^3 + 69*z1[4]^4 + 53*z1[4]^5 + 
    24*z1[4]^6 + 4*z1[4]^7 - 42*z1[6] - 116*z1[4]*z1[6] - 223*z1[4]^2*z1[6] - 
    270*z1[4]^3*z1[6] - 212*z1[4]^4*z1[6] - 95*z1[4]^5*z1[6] - 
    17*z1[4]^6*z1[6] + 81*z1[6]^2 + 220*z1[4]*z1[6]^2 + 355*z1[4]^2*z1[6]^2 + 
    313*z1[4]^3*z1[6]^2 + 141*z1[4]^4*z1[6]^2 + 24*z1[4]^5*z1[6]^2 - 
    81*z1[6]^3 - 206*z1[4]*z1[6]^3 - 252*z1[4]^2*z1[6]^3 - 
    135*z1[4]^3*z1[6]^3 - 23*z1[4]^4*z1[6]^3 + 42*z1[6]^4 + 
    96*z1[4]*z1[6]^4 + 83*z1[4]^2*z1[6]^4 + 22*z1[4]^3*z1[6]^4 - 9*z1[6]^5 - 
    18*z1[4]*z1[6]^5 - 10*z1[4]^2*z1[6]^5 + z1[3]^3*z1[4]^5*
     (-3 + z1[4]*(-1 + 2*z1[5]) + z1[6]) + 
    z1[2]^6*(4*z1[4] + z1[3]*(41 - 13*z1[6]) + 
      z1[3]^2*(15 - 6*z1[4] - 5*z1[6]) + z1[6] + 
      z1[3]^3*(-2*z1[4] + z1[6])) + z1[3]^2*(z1[4]^6*(2 + 4*z1[5] - z1[6]) - 
      3*(-3 + z1[6])*(-1 + z1[6])^4 - z1[4]*(-1 + z1[6])^3*
       (26 - 20*z1[6] + 3*z1[6]^2) + z1[4]^5*(9 - 15*z1[6] + 4*z1[6]^2) + 
      z1[4]^4*(37 - 65*z1[6] + 36*z1[6]^2 - 6*z1[6]^3) - 
      z1[4]^2*(-1 + z1[6])^2*(-51 + 55*z1[6] - 16*z1[6]^2 + z1[6]^3) + 
      2*z1[4]^3*(27 - 67*z1[6] + 57*z1[6]^2 - 19*z1[6]^3 + 2*z1[6]^4)) + 
    z1[3]*(2*z1[4]^7 + 2*z1[4]^6*(11 + z1[5] - 4*z1[6]) - 
      9*(-2 + z1[6])*(-1 + z1[6])^4 - 3*z1[4]*(-1 + z1[6])^3*
       (19 - 19*z1[6] + 4*z1[6]^2) + z1[4]^5*(72 - 77*z1[6] + 17*z1[6]^2) + 
      z1[4]^4*(144 - 249*z1[6] + 135*z1[6]^2 - 23*z1[6]^3) - 
      z1[4]^2*(-1 + z1[6])^2*(-129 + 160*z1[6] - 58*z1[6]^2 + 5*z1[6]^3) + 
      z1[4]^3*(168 - 424*z1[6] + 375*z1[6]^2 - 136*z1[6]^3 + 17*z1[6]^4)) + 
    z1[2]^5*(3 + 2*z1[4]^2 + z1[4]*(16 - 3*z1[6]) + 3*z1[6] + z1[6]^2 + 
      z1[3]*(122 + 2*z1[4]^2 + z1[4]*(2 - 3*z1[6]) - 87*z1[6] + 13*z1[6]^2) + 
      z1[3]^2*(49 + 8*z1[4]^2 - 44*z1[6] + 9*z1[6]^2 + 
        z1[4]*(-27 + 5*z1[6])) + z1[3]^3*(10*z1[4]^2 + z1[6] - 
        z1[4]*(3 + 5*z1[6]))) + z1[2]^4*(16 + 2*z1[4]^3 + 
      z1[4]^2*(9 - 5*z1[6]) - 14*z1[6] + 12*z1[6]^2 - z1[6]^3 + 
      z1[4]*(25 - 15*z1[6] + 4*z1[6]^2) - z1[3]^3*z1[4]*
       (1 + 20*z1[4]^2 + 5*z1[6] - 5*z1[4]*(3 + 2*z1[6])) + 
      z1[3]^2*(91 - 12*z1[4]^3 + z1[4]^2*(36 - 5*z1[6]) - 145*z1[6] + 
        70*z1[6]^2 - 10*z1[6]^3 + z1[4]*(-39 + 9*z1[6] + 4*z1[6]^2)) + 
      z1[3]*(207 + 2*z1[4]^3 + z1[4]^2*(25 - 11*z1[6]) - 256*z1[6] + 
        96*z1[6]^2 - 12*z1[6]^3 + z1[4]*(20 - 34*z1[6] + 8*z1[6]^2))) - 
    z1[2]^3*(-35 - 2*z1[4]^4 + 67*z1[6] - 55*z1[6]^2 + 16*z1[6]^3 - 
      2*z1[6]^4 + z1[4]^3*(-9 + 7*z1[6]) + 
      z1[4]^2*(-17 + 26*z1[6] - 7*z1[6]^2) + 
      z1[4]*(-20 + 35*z1[6] - 21*z1[6]^2 + z1[6]^3) + 
      z1[3]^3*z1[4]^2*(-5 + z1[4]^2*(-16 - 4*z1[5] + z1[5]^2) - 10*z1[6] + 
        z1[6]^2 + 2*z1[4]*(15 + (3 + z1[5])*z1[6])) - 
      z1[3]*(220 + 4*z1[4]^4 - z1[4]^3*(-7 + z1[6]) - 416*z1[6] + 
        276*z1[6]^2 - 80*z1[6]^3 + 9*z1[6]^4 + 
        z1[4]^2*(80 - 60*z1[6] + 7*z1[6]^2) + 
        z1[4]*(64 - 121*z1[6] + 59*z1[6]^2 - 9*z1[6]^3)) + 
      z1[3]^2*(z1[4]^4*(-14 - 4*z1[5] + z1[5]^2) + 
        2*z1[4]^3*(17 + (-2 + z1[5])*z1[6]) + 2*z1[4]^2*
         (-27 + 8*z1[6] + z1[6]^2) + z1[4]*(14 + 10*z1[6] - 20*z1[6]^2 + 
          5*z1[6]^3) - 5*(21 - 48*z1[6] + 37*z1[6]^2 - 11*z1[6]^3 + 
          z1[6]^4))) + z1[2]*(2*z1[4]^6 + z1[4]^5*(3 - 8*z1[6]) + 
      z1[4]^4*(4 - 33*z1[6] + 9*z1[6]^2) + 
      z1[4]^3*(2 - 64*z1[6] + 50*z1[6]^2 - 6*z1[6]^3) - 
      (-1 + z1[6])^2*(-24 + 37*z1[6] - 26*z1[6]^2 + 9*z1[6]^3) + 
      z1[4]^2*(15 - 88*z1[6] + 107*z1[6]^2 - 46*z1[6]^3 + 9*z1[6]^4) + 
      z1[4]*(16 - 77*z1[6] + 123*z1[6]^2 - 93*z1[6]^3 + 37*z1[6]^4 - 
        6*z1[6]^5) + z1[3]*(4*z1[4]^6*z1[5] + z1[4]^5*(3 - 2*z1[5]*z1[6]) + 
        z1[4]^4*(58 - 48*z1[6] + 8*z1[6]^2) + z1[4]^3*(106 - 190*z1[6] + 
          102*z1[6]^2 - 17*z1[6]^3) - (-1 + z1[6])^2*(-66 + 103*z1[6] - 
          55*z1[6]^2 + 9*z1[6]^3) + z1[4]^2*(152 - 350*z1[6] + 288*z1[6]^2 - 
          101*z1[6]^3 + 13*z1[6]^4) + z1[4]*(94 - 297*z1[6] + 357*z1[6]^2 - 
          201*z1[6]^3 + 51*z1[6]^4 - 4*z1[6]^5)) - 
      z1[3]^2*(z1[4]^6*(4 - 8*z1[5] + z1[5]^2) + 8*z1[4]^4*(-3 + z1[6]) + 
        (-1 + z1[6])^3*(35 - 23*z1[6] + 3*z1[6]^2) + z1[4]*(-1 + z1[6])^2*
         (-42 + 52*z1[6] - 16*z1[6]^2 + z1[6]^3) + 
        z1[4]^3*(-28 + 62*z1[6] - 36*z1[6]^2 + 6*z1[6]^3) + 
        z1[4]^2*(-63 + 146*z1[6] - 117*z1[6]^2 + 38*z1[6]^3 - 4*z1[6]^4) + 
        z1[4]^5*(15 - 7*z1[6] + 4*z1[5]*(1 + z1[6]))) - 
      z1[3]^3*z1[4]^4*(-9 + z1[4]^2*(2 - 4*z1[5] + z1[5]^2) - z1[6] + 
        z1[6]^2 + z1[4]*(7 - 3*z1[6] + 2*z1[5]*(2 + z1[6])))) + 
    z1[2]^2*(40 + 2*z1[4]^5 - 11*z1[4]^4*(-1 + z1[6]) - 109*z1[6] + 
      117*z1[6]^2 - 62*z1[6]^3 + 19*z1[6]^4 - 3*z1[6]^5 + 
      z1[4]^3*(19 - 41*z1[6] + 12*z1[6]^2) + 
      z1[4]^2*(25 - 72*z1[6] + 44*z1[6]^2 - 4*z1[6]^3) + 
      z1[4]*(17 - 65*z1[6] + 67*z1[6]^2 - 23*z1[6]^3 + 4*z1[6]^4) + 
      z1[3]^2*(2*z1[4]^5*(-1 - 6*z1[5] + z1[5]^2) + 
        z1[4]^4*(39 + (-13 + 6*z1[5])*z1[6]) + 4*z1[4]^3*
         (-2 - 7*z1[6] + 3*z1[6]^2) + z1[4]^2*(63 - 85*z1[6] + 39*z1[6]^2 - 
          6*z1[6]^3) - (-1 + z1[6])^2*(-77 + 75*z1[6] - 19*z1[6]^2 + 
          z1[6]^3) + z1[4]*(28 - 88*z1[6] + 91*z1[6]^2 - 35*z1[6]^3 + 
          4*z1[6]^4)) + z1[3]*(151 + z1[4]^5*(2 - 4*z1[5]) + 
        2*z1[4]^4*(17 + z1[5]*(-1 + z1[6]) - 9*z1[6]) - 403*z1[6] + 
        406*z1[6]^2 - 194*z1[6]^3 + 43*z1[6]^4 - 3*z1[6]^5 + 
        z1[4]^3*(55 - 71*z1[6] + 20*z1[6]^2) + 
        z1[4]^2*(145 - 211*z1[6] + 96*z1[6]^2 - 14*z1[6]^3) + 
        2*z1[4]*(52 - 125*z1[6] + 104*z1[6]^2 - 37*z1[6]^3 + 5*z1[6]^4)) + 
      z1[3]^3*z1[4]^3*(2*z1[4]^2*(-1 - 4*z1[5] + z1[5]^2) + 
        2*(-5 - 4*z1[6] + z1[6]^2) + z1[4]*(26 - 3*z1[6] + 
          z1[5]*(2 + 4*z1[6])))) - z1[5]*(z1[2]^7*(2 + 4*z1[3] + z1[3]^2) + 
      z1[3]^3*z1[4]^6 - z1[2]^6*(-10 - 4*z1[4] + z1[3]^3*z1[4] + z1[6] + 
        z1[3]^2*(-7 + 4*z1[4] + 5*z1[6]) + z1[3]*(-25 + 2*z1[4] + 
          13*z1[6])) + (1 + z1[4] - z1[6])^2*(3*z1[4]^5 + 
        z1[4]^4*(11 - 7*z1[6]) - (-1 + z1[6])*z1[6]^2 + 
        z1[4]*z1[6]*(-7 + 11*z1[6] - 6*z1[6]^2) + 
        z1[4]^3*(13 - 25*z1[6] + 9*z1[6]^2) + 
        z1[4]^2*(5 - 25*z1[6] + 20*z1[6]^2 - 6*z1[6]^3)) - 
      z1[3]^2*(z1[4]^6*(-3 + z1[6]) + 2*z1[4]*(-3 + z1[6])*(-1 + z1[6])^4 + 
        (-1 + z1[6])^5 + z1[4]^2*(-1 + z1[6])^3*(15 - 10*z1[6] + z1[6]^2) - 
        4*z1[4]^3*(-1 + z1[6])^2*(5 - 5*z1[6] + z1[6]^2) - 
        2*z1[4]^5*(3 - 5*z1[6] + 2*z1[6]^2) + z1[4]^4*(-15 + 35*z1[6] - 
          26*z1[6]^2 + 6*z1[6]^3)) + 
      z1[3]*(z1[4]^7 + z1[4]^6*(11 - 7*z1[6]) - (-1 + z1[6])^4*
         (-1 + 2*z1[6]) - 2*z1[4]*(-1 + z1[6])^3*(5 - 9*z1[6] + 3*z1[6]^2) - 
        z1[4]^2*(-1 + z1[6])^3*(36 - 31*z1[6] + 4*z1[6]^2) + 
        z1[4]^5*(36 - 52*z1[6] + 19*z1[6]^2) + 
        z1[4]^4*(65 - 144*z1[6] + 105*z1[6]^2 - 25*z1[6]^3) + 
        z1[4]^3*(65 - 196*z1[6] + 215*z1[6]^2 - 100*z1[6]^3 + 16*z1[6]^4)) + 
      z1[2]^5*(20 + z1[4]^2 + z1[3]^3*z1[4]*(-1 + 5*z1[4]) - 
        5*z1[4]*(-3 + z1[6]) - 6*z1[6] + z1[3]*(66 + 2*z1[4]^2 - 71*z1[6] + 
          17*z1[6]^2 - z1[4]*(6 + z1[6])) + z1[3]^2*(21 + 7*z1[4]^2 - 
          30*z1[6] + 10*z1[6]^2 + 2*z1[4]*(-7 + 3*z1[6]))) + 
      z1[2]^4*(20 + 5*z1[3]^3*(1 - 2*z1[4])*z1[4]^2 + 2*z1[4]^3 + 
        z1[4]^2*(8 - 5*z1[6]) - 14*z1[6] + 4*z1[6]^2 - z1[6]^3 + 
        4*z1[4]*(6 - 5*z1[6] + z1[6]^2) + z1[3]^2*(35 - 8*z1[4]^3 + 
          z1[4]^2*(23 - 9*z1[6]) - 75*z1[6] + 50*z1[6]^2 - 10*z1[6]^3 + 
          2*z1[4]*(-7 + 5*z1[6])) + z1[3]*(95 + z1[4]^3 + 
          z1[4]^2*(19 - 10*z1[6]) - 160*z1[6] + 82*z1[6]^2 - 13*z1[6]^3 + 
          z1[4]*(6 - 22*z1[6] + 9*z1[6]^2))) + 
      z1[2]^3*(10 + 10*z1[3]^3*(-1 + z1[4])*z1[4]^3 + 2*z1[4]^4 + 
        z1[4]^3*(10 - 6*z1[6]) - 16*z1[6] + 13*z1[6]^2 - 6*z1[6]^3 + 
        z1[6]^4 + z1[4]^2*(19 - 24*z1[6] + 7*z1[6]^2) + 
        z1[4]*(21 - 35*z1[6] + 20*z1[6]^2 - 4*z1[6]^3) + 
        z1[3]^2*(7*z1[4]^4 + z1[4]^3*(-22 + 6*z1[6]) + 5*(-1 + z1[6])^2*
           (7 - 6*z1[6] + z1[6]^2) - 5*z1[4]*z1[6]*(2 - 3*z1[6] + z1[6]^2) + 
          z1[4]^2*(21 - 20*z1[6] + 5*z1[6]^2)) + 
        z1[3]*(80 + z1[4]^4 + z1[4]^3*(1 - 2*z1[6]) - 190*z1[6] + 
          158*z1[6]^2 - 55*z1[6]^3 + 7*z1[6]^4 + z1[4]^2*(44 - 49*z1[6] + 
            14*z1[6]^2) + z1[4]*(36 - 83*z1[6] + 57*z1[6]^2 - 12*z1[6]^3))) + 
      z1[2]^2*(-5*z1[3]^3*(-2 + z1[4])*z1[4]^4 + (1 + z1[4] - z1[6])^2*
         (2 + 2*z1[4]^3 - 3*z1[4]^2*(-2 + z1[6]) - 5*z1[6] + 3*z1[6]^2 - 
          z1[6]^3 + 2*z1[4]*(3 - 4*z1[6] + z1[6]^2)) - 
        z1[3]^2*(4*z1[4]^5 - 4*z1[4]^3*(-2 + z1[6])*z1[6] - 
          2*z1[4]*(-1 + z1[6])^3*(-7 + 2*z1[6]) + z1[4]^4*(-19 + 5*z1[6]) + 
          (-1 + z1[6])^3*(21 - 12*z1[6] + z1[6]^2) + 
          z1[4]^2*(-21 + 43*z1[6] - 28*z1[6]^2 + 6*z1[6]^3)) + 
        z1[3]*(z1[4]^5 + z1[4]^4*(16 - 9*z1[6]) + 2*z1[4]^3*
           (13 - 20*z1[6] + 7*z1[6]^2) + z1[4]^2*(61 - 119*z1[6] + 
            76*z1[6]^2 - 16*z1[6]^3) - (-1 + z1[6])^2*(-39 + 47*z1[6] - 
            19*z1[6]^2 + 2*z1[6]^3) + z1[4]*(48 - 134*z1[6] + 135*z1[6]^2 - 
            58*z1[6]^3 + 9*z1[6]^4))) + z1[2]*(z1[3]^3*(-5 + z1[4])*z1[4]^5 + 
        z1[3]^2*(-8*z1[4]^5 + z1[4]^6 - (-1 + z1[6])^4*(-7 + 2*z1[6]) - 
          2*z1[4]^3*(-1 + z1[6])^2*(-7 + 3*z1[6]) - z1[4]*(-1 + z1[6])^3*
           (14 - 10*z1[6] + z1[6]^2) + z1[4]^2*(-1 + z1[6])^2*
           (21 - 20*z1[6] + 4*z1[6]^2) + z1[4]^4*(7 - 10*z1[6] + 
            4*z1[6]^2)) + (1 + z1[4] - z1[6])^2*(2*z1[4]^4 + 
          z1[4]^3*(5 - 3*z1[6]) + z1[6]*(-2 + 3*z1[6] - 2*z1[6]^2) + 
          z1[4]^2*(4 - 10*z1[6] + 3*z1[6]^2) + z1[4]*(1 - 9*z1[6] + 
            7*z1[6]^2 - 3*z1[6]^3)) + z1[3]*(z1[4]^6 - 
          5*z1[4]^5*(-1 + z1[6]) - (-1 + z1[6])^3*(10 - 13*z1[6] + 
            4*z1[6]^2) + z1[4]^4*(32 - 43*z1[6] + 15*z1[6]^2) + 
          z1[4]^3*(54 - 116*z1[6] + 82*z1[6]^2 - 19*z1[6]^3) - 
          z1[4]*(-1 + z1[6])^2*(-30 + 49*z1[6] - 25*z1[6]^2 + 3*z1[6]^3) + 
          z1[4]^2*(56 - 160*z1[6] + 167*z1[6]^2 - 75*z1[6]^3 + 
            12*z1[6]^4)))), y[244] -> -1 + z1[2] - z1[3], 
  y[245] -> 1 + z1[3] + z1[2]*z1[3], y[246] -> 1 + z1[4]^(-1), 
  y[247] -> 684 - 684*z1[2] - 3013*z1[3]*(-1 + z1[6]) + 648*(-1 + z1[6])^2, 
  y[248] -> 1 + z1[4] + z1[3]*(2 + z1[4] - z1[6]) - z1[6], 
  y[249] -> 3013*z1[3] - 648*(-1 + z1[6]), 
  y[250] -> z1[3]*(z1[4]^2 + z1[4]*(3 - 2*z1[6]) - 
      (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
    z1[4]*(2 + z1[4] - 2*z1[6]), 
  y[251] -> z1[3]*(z1[4]*(-2 + z1[6]) - z1[2]*(2 + z1[5]*(-1 + z1[6]) - 
        z1[6])*(-1 + z1[6]) + (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) + z1[4]*(-1 + z1[6]), 
  y[252] -> -2 + z1[2] - 3*z1[3] - z1[3]^2, 
  y[253] -> -31 + 32*z1[3]*(-1 + z1[5]) - 38*z1[2]*(1 + z1[3])*(-1 + z1[5]) + 
    57*z1[5], y[254] -> 25*z1[3] + 18*(-1 + z1[6]), 
  y[255] -> -24 + 12*z1[2] - 75*z1[3] - 38*z1[3]^2, 
  y[256] -> 50 + 38*z1[3] + 38*z1[2]^2*z1[3] - z1[2]*(25 + 38*z1[3]), 
  y[257] -> -1 + z1[5] + z1[6], y[258] -> z1[2]*z1[3] + z1[2]*z1[3]^2 + 
    z1[2]^2*z1[3]^2 - z1[4] - z1[2]*z1[4] - 2*z1[3]*z1[4] - 
    3*z1[2]*z1[3]*z1[4] - 2*z1[2]^2*z1[3]*z1[4] - z1[3]^2*z1[4] - 
    2*z1[2]*z1[3]^2*z1[4] - z1[2]^2*z1[3]^2*z1[4] + z1[2]*z1[3]*z1[4]*z1[5] + 
    z1[2]^2*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]^2*z1[4]*z1[5] + 
    z1[2]^2*z1[3]^2*z1[4]*z1[5] + z1[2]^2*z1[3]*z1[6], 
  y[259] -> 10 - 24*z1[5] + z1[3]*(48 - 75*z1[5] - 68*z1[6]) + 
    z1[3]^2*(25 - 38*z1[5] - 25*z1[6]) - 30*z1[6] + 
    z1[2]*(1 + 12*z1[5] + 25*z1[6]), 
  y[260] -> 4 - 13*z1[4] - 31*z1[5] + z1[2]*(-12 + 25*z1[5]) + 13*z1[6] + 
    z1[3]^2*(12 - 13*z1[4] - 38*z1[5] + 13*z1[6]) + 
    z1[3]*(29 - 26*z1[4] - 82*z1[5] + 26*z1[6]), 
  y[261] -> -(z1[2]*z1[3]*z1[4]) - z1[2]*z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[4]^2*z1[5] + z1[2]*z1[3]*z1[6] - 
    z1[4]*z1[6] - z1[3]*z1[4]*z1[6], 
  y[262] -> z1[6]*(2 + 5*z1[4] + z1[6]) + z1[2]^2*z1[3]^2*(-1 + z1[5])*
     (z1[4]*(-2 + z1[5]) + z1[6]) + z1[2]*z1[3]*
     (z1[4]*(-1 + z1[5])*(-1 + z1[3]*(-3 + z1[5] - 2*z1[6]) - 2*z1[6]) + 
      (-3 + z1[3]*(-3 + z1[5]))*z1[6]) + z1[3]^2*z1[4]*
     (-(z1[4]^2*(-1 + z1[5])) - (-3 + z1[5])*z1[6] + 
      z1[4]*(-1 + z1[5])*z1[6]) - z1[3]*(z1[4]^3*(-1 + z1[5]) + 
      z1[4]*(-8 + z1[5])*z1[6] - z1[4]^2*(-1 + z1[5])*z1[6] + 
      (-2 + z1[6])*z1[6]), y[263] -> z1[4]^2*(-1 + z1[3]*(-1 + z1[5])) + 
    z1[3]*z1[6] + z1[4]*(-1 + z1[6] + z1[3]*(-1 + z1[5] + z1[6])), 
  y[264] -> 38*z1[2]^2*z1[3]*(-1 + z1[5]) + 
    2*(-9 + 25*z1[5] + 10*z1[6] + 9*z1[6]^2 + 
      z1[3]*(-22 + 19*z1[5] + 22*z1[6])) - 
    z1[2]*(-12 + 25*z1[5] + 38*z1[6] + z1[3]*(-44 + 38*z1[5] + 38*z1[6])), 
  y[265] -> z1[4]*(-1 - z1[4] + z1[6]) + z1[3]*(1 + z1[4] - z1[6])*
     (-1 + z1[4]*(-2 + z1[2]*(-2 + z1[5])) + z1[2]*z1[6]) + 
    z1[3]^2*(-((1 + z1[4])*(1 + z1[4] - z1[6])) + 
      z1[2]*(1 + z1[4]^2*(-1 + z1[5]) + z1[5] - z1[5]*z1[6] + 
        z1[4]*(-1 - z1[5]*(-2 + z1[6]) + z1[6]))), 
  y[266] -> z1[2] + z1[2]*z1[3] + z1[2]^2*z1[3] - z1[4] + z1[2]*z1[4] - 
    z1[3]*z1[4] + z1[2]^2*z1[3]*z1[4] - z1[4]^2 - z1[3]*z1[4]^2 - 
    z1[2]*z1[3]*z1[4]^2 - z1[2]*z1[3]*z1[6] - z1[2]^2*z1[3]*z1[6] + 
    z1[4]*z1[6] + z1[2]*z1[4]*z1[6] + z1[3]*z1[4]*z1[6] + 
    z1[2]*z1[3]*z1[4]*z1[6], y[267] -> z1[2]^2*z1[3]*z1[6]^2 + 
    (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*(2 + 2*z1[4]^2 + 
      z1[3]*(1 + z1[4])*(2 + 2*z1[4] - z1[6]) - z1[4]*(-4 + z1[6]) + z1[6]) - 
    z1[2]*(2 + 2*z1[4]^3 + z1[6] + z1[4]^2*(6 + z1[6]) + 
      z1[3]^2*(1 + z1[4])*(2 + 2*z1[4]^2 + z1[4]*(4 - 3*z1[6]) - 3*z1[6] + 
        z1[6]^2) + z1[4]*(6 + 2*z1[6] + z1[6]^2) + 
      z1[3]*(4 + 4*z1[4]^3 - 4*z1[4]^2*(-3 + z1[6]) - 2*z1[6] - z1[6]^2 + 
        2*z1[4]*(6 - 3*z1[6] + z1[6]^2))), 
  y[268] -> -2*z1[4]^5 + z1[4]^4*(-3 + (-15 + 2*z1[5])*z1[6] + 
      2*z1[2]*(2 + z1[6])) - z1[4]^3*(3 + (64 - 14*z1[5])*z1[6] + 
      (4 - 3*z1[5])*z1[6]^2 + 2*z1[2]^2*(1 + z1[6]) + 
      z1[2]*(-3 + (-30 + 4*z1[5])*z1[6] + 2*z1[6]^2)) + 
    z1[4]^2*(-1 + (-85 + 24*z1[5])*z1[6] + (-19 + 18*z1[5])*z1[6]^2 + 
      4*(-2 + z1[5])*z1[6]^3 + z1[2]^2*(-1 + (-15 + 2*z1[5])*z1[6] + 
        2*z1[6]^2) + z1[2]*(1 + (47 - 10*z1[5])*z1[6] + 
        (10 - 6*z1[5])*z1[6]^2)) + z1[6]^2*(13 + 13*z1[6] + 
      (20 + 13*z1[5])*z1[6]^2 + 4*(-8 + 5*z1[5])*z1[6]^3 + 
      z1[2]^2*(3 + 4*(-2 + z1[5])*z1[6]) + z1[2]*(-4 + (-22 + z1[5])*z1[6] - 
        4*(-7 + 4*z1[5])*z1[6]^2)) + 
    z1[3]^2*(z1[4]^5*(-2 + 2*z1[2] + z1[5]) + 
      (1 - z1[2] + z1[2]^2 - z1[2]^3 + z1[2]^4)*z1[6] + 
      2*z1[4]^3*(-3 + 3*z1[2]^3 + 3*z1[5] + z1[2]*(3 - 3*z1[5] - 2*z1[6]) + 
        2*z1[6] + 3*z1[2]^2*(-3 + z1[5] + z1[6])) + 
      z1[4]^4*(-4 - 6*z1[2]^2 + 4*z1[5] + z1[6] - 
        2*z1[2]*(-5 + 2*z1[5] + z1[6])) - 2*z1[4]^2*(2 + z1[2]^4 - 2*z1[5] + 
        z1[2]^2*(2 - 2*z1[5] - 3*z1[6]) - 3*z1[6] + 
        z1[2]^3*(-7 + 2*z1[5] + 3*z1[6]) + z1[2]*(-2 + 2*z1[5] + 3*z1[6])) + 
      z1[4]*(-1 + z1[5] + 4*z1[6] + z1[2]^4*(-4 + z1[5] + 2*z1[6]) - 
        z1[2]*(-1 + z1[5] + 4*z1[6]) + z1[2]^2*(-1 + z1[5] + 4*z1[6]) - 
        z1[2]^3*(-1 + z1[5] + 4*z1[6]))) + 
    z1[4]*z1[6]*(-36 - 5*z1[6] - 36*z1[6]^2 + 2*z1[6]^3 - 
      2*z1[5]*(-6 - 9*z1[6] - 13*z1[6]^2 + z1[6]^3) + 
      z1[2]^2*(z1[5]*(2 + 3*z1[6]) - 2*(5 + 3*z1[6])) + 
      z1[2]*(22 + 6*z1[6] + 16*z1[6]^2 - z1[5]*(6 + 9*z1[6] + 8*z1[6]^2))) + 
    z1[3]*(z1[4]^5*(-4 + 2*z1[2] + z1[5]) + 
      z1[4]^4*(-7 - 4*z1[2]^2 + z1[2]*(14 - 3*z1[5]) - 6*z1[6] + 
        z1[5]*(3 + 2*z1[6])) + z1[4]*(-1 + 4*(-3 + 2*z1[5])*z1[6] + 
        3*(6 + z1[5])*z1[6]^2 + 8*(-1 + z1[5])*z1[6]^3 - 
        2*(-1 + z1[5])*z1[6]^4 + z1[2]^3*(1 - 2*(-3 + z1[5])*z1[6] - 
          2*z1[6]^2) + z1[2]^2*(-1 + 4*(-2 + z1[5])*z1[6] + 
          (2 + 3*z1[5])*z1[6]^2) + z1[2]*(1 + (10 - 6*z1[5])*z1[6] - 
          (9 + 4*z1[5])*z1[6]^2 - 2*(-1 + z1[5])*z1[6]^3)) + 
      z1[4]^3*(-9 + 2*z1[2]^3 + z1[2]^2*(-16 + 3*z1[5]) - 24*z1[6] + 
        2*z1[6]^2 + z1[5]*(3 + 12*z1[6] + z1[6]^2) + 
        z1[2]*(9 + 18*z1[6] - 2*z1[6]^2 - 3*z1[5]*(1 + 2*z1[6]))) + 
      z1[4]^2*(-5 - z1[2]^3*(-6 + z1[5]) - 30*z1[6] + 11*z1[6]^2 - 
        2*z1[6]^3 + z1[2]^2*(-5 + z1[5] - 18*z1[6] + 6*z1[5]*z1[6] + 
          4*z1[6]^2) + z1[5]*(1 + 18*z1[6] + 4*z1[6]^2 + 2*z1[6]^3) - 
        z1[2]*(-5 - 24*z1[6] + 4*z1[6]^2 + z1[5]*(1 + 12*z1[6] + 
            3*z1[6]^2))) + z1[6]^2*(9 - z1[2]^3*z1[5] + 10*z1[6]^2 + 
        4*(-1 + z1[5])*z1[6]^3 + z1[2]^2*(9 - 4*z1[6] + 
          z1[5]*(-2 + 4*z1[6])) - z1[2]*(2 + 14*z1[6] - 6*z1[6]^2 + 
          z1[5]*(1 - 4*z1[6] + 6*z1[6]^2)))), 
  y[269] -> z1[2]^5*z1[3]^2*(-2 + z1[6])*z1[6] - z1[2]^4*z1[3]*z1[6]*
     (3 - 11*z1[6] + 8*z1[6]^2 + z1[3]*(7 - 12*z1[6] + 4*z1[6]^2)) + 
    z1[2]^3*(8*z1[4]^4 + z1[4]^3*(26 + 6*z1[6]) + 
      z1[4]^2*(28 + 11*z1[6] + 7*z1[6]^2) + 
      z1[4]*(10 + 3*z1[6] + 5*z1[6]^2 + 8*z1[6]^3) + 
      z1[6]*(-3 + 8*z1[6] + z1[3]^2*(-9 + 26*z1[6] - 24*z1[6]^2 + 
          6*z1[6]^3) + z1[3]*(-8 + 33*z1[6] - 58*z1[6]^2 + 28*z1[6]^3))) - 
    z1[4]*(1 + z1[4] - z1[6])*(2*(1 + z1[3])*(3 + z1[3])^2*z1[4]^4 - 
      (1 + z1[3])*z1[4]^3*(-70 + 8*z1[3]*(-5 + z1[6]) + 
        3*z1[3]^2*(-2 + z1[6]) - z1[6]) + (1 + z1[3])*z1[4]^2*
       (88 + 16*z1[6] + 9*z1[6]^2 + z1[3]^2*(6 - 8*z1[6] + z1[6]^2) + 
        z1[3]*(44 - 22*z1[6] + 4*z1[6]^2)) + (1 + z1[3])*z1[4]*
       (36 + 5*z1[6] + 36*z1[6]^2 - 2*z1[6]^3 + 
        z1[3]^2*(2 - 7*z1[6] + 2*z1[6]^2) + z1[3]*(16 - 23*z1[6] + 
          10*z1[6]^2 - 2*z1[6]^3)) + z1[6]*(-13 + z1[3]^3*(-2 + z1[6]) - 
        13*z1[6] - 20*z1[6]^2 + 32*z1[6]^3 + z1[3]^2*(-11 + z1[6] - 
          10*z1[6]^2 + 4*z1[6]^3) + z1[3]*(-22 - 13*z1[6] - 30*z1[6]^2 + 
          36*z1[6]^3))) - z1[2]^2*(16*z1[4]^5 + 2*z1[4]^4*(35 + 6*z1[6]) + 
      z1[4]^3*(114 + 35*z1[6] + 14*z1[6]^2) + 
      z1[4]^2*(82 + 28*z1[6] + 25*z1[6]^2 + 16*z1[6]^3) + 
      z1[4]*(22 - z1[6] + z1[6]^2 - 2*z1[6]^3 + 28*z1[6]^4) + 
      z1[6]*(-4 - 22*z1[6] + 28*z1[6]^2 + z1[3]^2*(5 - 20*z1[6] + 
          30*z1[6]^2 - 20*z1[6]^3 + 4*z1[6]^4) + 
        z1[3]*(7 - 32*z1[6] + 63*z1[6]^2 - 80*z1[6]^3 + 32*z1[6]^4))) + 
    z1[2]*(8*z1[4]^6 + 2*z1[4]^5*(31 + 15*z1[3] + 7*z1[3]^2 + z1[3]^3 + 
        3*z1[6]) + z1[4]^4*(174 + z1[3]*(140 - 23*z1[6]) + 
        z1[3]^3*(8 - 5*z1[6]) + 37*z1[6] + 7*z1[6]^2 - 
        z1[3]^2*(-60 + 21*z1[6] + z1[6]^2)) + 
      z1[4]^3*(230 + 68*z1[6] + 35*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]^3*(12 - 17*z1[6] + 4*z1[6]^2) + 
        z1[3]^2*(96 - 74*z1[6] + z1[6]^2 + 4*z1[6]^3) + 
        2*z1[3]*(121 - 38*z1[6] - 4*z1[6]^2 + 6*z1[6]^3)) + 
      z1[4]^2*(146 + 37*z1[6] + 38*z1[6]^2 + 46*z1[6]^3 - 2*z1[6]^4 - 
        z1[3]^3*(-8 + 21*z1[6] - 11*z1[6]^2 + z1[6]^3) + 
        z1[3]*(184 - 102*z1[6] - 6*z1[6]^2 + 69*z1[6]^3 - 36*z1[6]^4) + 
        z1[3]^2*(68 - 95*z1[6] + 13*z1[6]^2 + 18*z1[6]^3 - 6*z1[6]^4)) - 
      z1[6]*(13 + 13*z1[6] + 20*z1[6]^2 - 32*z1[6]^3 + 
        z1[3]^3*(2 - 3*z1[6] + z1[6]^2) + z1[3]^2*(11 - 10*z1[6] + 
          10*z1[6]^2 - 14*z1[6]^3 + 4*z1[6]^4) + 
        z1[3]*(22 + 17*z1[6]^2 - 56*z1[6]^3 + 32*z1[6]^4)) + 
      z1[4]*(36 - 12*z1[6] - 8*z1[6]^2 + 15*z1[6]^3 - 16*z1[6]^4 + 
        32*z1[6]^5 + z1[3]^3*(2 - 11*z1[6] + 10*z1[6]^2 - 2*z1[6]^3) + 
        2*z1[3]^2*(9 - 26*z1[6] + 8*z1[6]^2 + 4*z1[6]^3 - 7*z1[6]^4 + 
          2*z1[6]^5) + z1[3]*(52 - 69*z1[6] - 11*z1[6]^2 + 7*z1[6]^3 - 
          58*z1[6]^4 + 36*z1[6]^5))) + 
    z1[5]*(-(z1[2]^5*z1[3]^2*(-1 + z1[6])*z1[6]) + z1[2]^4*z1[3]*z1[6]*
       ((1 - 2*z1[6])^2 + z1[3]*(3 - 7*z1[6] + 4*z1[6]^2)) + 
      z1[4]*(1 + z1[4] - z1[6])*(2*(1 + z1[3])^3*z1[4]^4 - 
        (1 + z1[3])*z1[4]^3*(-14 - 16*z1[3] + z1[3]^2*(-6 + z1[6]) - 
          3*z1[6]) + (1 + z1[3])*z1[6]^3*(13 + 4*(5 + z1[3])*z1[6]) - 
        (1 + z1[3])*z1[4]^2*(2*z1[3]^2*(-3 + z1[6]) - 
          z1[3]*(20 + 3*z1[6] + 2*z1[6]^2) - 2*(12 + 9*z1[6] + 2*z1[6]^2)) + 
        z1[4]*(12 - z1[3]^3*(-2 + z1[6]) + 18*z1[6] + 26*z1[6]^2 - 
          2*z1[6]^3 + z1[3]*(20 + 21*z1[6] + 34*z1[6]^2 - 4*z1[6]^3) + 
          2*z1[3]^2*(5 + z1[6] + 4*z1[6]^2 - z1[6]^3))) - 
      z1[2]^3*(2*z1[4]^3*(1 + z1[6]) + z1[4]^2*(4 + 5*z1[6] + 3*z1[6]^2) + 
        z1[4]*(2 + 3*z1[6] + 4*z1[6]^2 + 4*z1[6]^3) + 
        z1[6]*(4*z1[6] + z1[3]^2*(-3 + 11*z1[6] - 14*z1[6]^2 + 6*z1[6]^3) + 
          z1[3]*(-2 + 9*z1[6] - 21*z1[6]^2 + 16*z1[6]^3))) + 
      z1[2]^2*(z1[4]^4*(6 + 4*z1[6]) + z1[4]^3*(18 + 17*z1[6] + 6*z1[6]^2) + 
        2*z1[4]^2*(9 + 11*z1[6] + 9*z1[6]^2 + 4*z1[6]^3) + 
        z1[4]*(6 + 9*z1[6] + 11*z1[6]^2 + 11*z1[6]^3 + 16*z1[6]^4) + 
        z1[6]*(z1[6]*(-1 + 16*z1[6]) + z1[3]^2*(1 - 5*z1[6] + 10*z1[6]^2 - 
            10*z1[6]^3 + 4*z1[6]^4) + z1[3]*(1 - 5*z1[6] + 10*z1[6]^2 - 
            23*z1[6]^3 + 20*z1[6]^4))) - 
      z1[2]*(2*z1[4]^5*(3 + 3*z1[3] + 3*z1[3]^2 + z1[3]^3 + z1[6]) + 
        z1[6]^3*(13 + 20*z1[6] - 4*z1[3]^2*(-1 + z1[6])*z1[6] + 
          z1[3]*(13 + 11*z1[6] - 20*z1[6]^2)) + 
        z1[4]^4*(30 + z1[3]^3*(8 - 3*z1[6]) + 19*z1[6] + 3*z1[6]^2 + 
          3*z1[3]*(12 + z1[6]) - z1[3]^2*(-28 + 4*z1[6] + z1[6]^2)) + 
        z1[4]^3*(54 + 50*z1[6] + 24*z1[6]^2 + 4*z1[6]^3 + 
          z1[3]^3*(12 - 9*z1[6] + z1[6]^2) + z1[3]^2*(48 - 13*z1[6] - 
            5*z1[6]^2 + 4*z1[6]^3) + z1[3]*(74 + 15*z1[6] - 4*z1[6]^2 + 
            8*z1[6]^3)) + z1[4]^2*(42 + 51*z1[6] + 46*z1[6]^2 + 32*z1[6]^3 - 
          2*z1[6]^4 + z1[3]^3*(8 - 9*z1[6] + 2*z1[6]^2) + 
          z1[3]*(64 + 22*z1[6] + 9*z1[6]^2 + 27*z1[6]^3 - 24*z1[6]^4) - 
          2*z1[3]^2*(-18 + 7*z1[6] + 2*z1[6]^2 - 5*z1[6]^3 + 3*z1[6]^4)) + 
        z1[4]*(12 + 18*z1[6] + 25*z1[6]^2 + 28*z1[6]^3 + 17*z1[6]^4 + 
          20*z1[6]^5 + z1[3]^3*(2 - 3*z1[6] + z1[6]^2) + 
          z1[3]^2*(10 - 5*z1[6] - 4*z1[6]^4 + 4*z1[6]^5) + 
          z1[3]*(20 + 10*z1[6] + 10*z1[6]^2 - 3*z1[6]^3 - 3*z1[6]^4 + 
            24*z1[6]^5)))), y[270] -> -z1[2] - 3*(1 + z1[3]), 
  y[271] -> z1[2]*(-z1[4] + z1[3]*(-1 - z1[4]*(-1 + z1[5]) + 
        z1[4]^2*(-1 + z1[5]))) + (1 + z1[3])*z1[4]*(1 + z1[4]*(-1 + z1[5])), 
  y[272] -> 4*(35 + 19*z1[4]*(-1 + z1[5]) + 3*z1[5]) + 
    z1[3]*(13 - 76*z1[2]*(-1 + z1[5]) + 64*z1[5]), 
  y[273] -> -z1[2] - (1 + z1[3])*(3 + 4*(1 + z1[4])*z1[5]), 
  y[274] -> (9 + z1[2]*(3 - 76*z1[3]) - z1[3]*(-65 + z1[6]))/72 - 
    (-1 + z1[6])^2, y[275] -> z1[4] - z1[6], 
  y[276] -> z1[2]*(-(z1[3]*z1[4]) + z1[3]*(3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6]) + (-1 + z1[6])^2) + (1 + z1[3])*z1[4]*
     (2 + z1[4] - 2*z1[6]), 
  y[277] -> 2*z1[4]*(39 - 6*z1[4] + 13*z1[4]*z1[5] + 
      z1[3]*(58 + z1[4]*(-25 + 32*z1[5]) - 13*z1[6]) - 13*z1[6]) + 
    z1[2]*(-67*z1[4] + 2*z1[3]*(-58 + z1[4]*(38 - 45*z1[5]) + 
        38*z1[4]^2*(-1 + z1[5]) + 13*z1[6])), 
  y[278] -> 1 - 2*z1[3]*(-1 + z1[5]) + 2*z1[2]*(1 + z1[3])*(-1 + z1[5]) - 
    3*z1[5], y[279] -> 2 + z1[4] + z1[5] - z1[2]*z1[5] + 
    z1[3]*(1 + 2*z1[4] + 4*z1[5] - 2*z1[6]) + 
    z1[3]^2*(z1[4] + 2*z1[5] - z1[6]) - z1[6], y[280] -> 3 + 2*z1[3], 
  y[281] -> -2 + z1[2] - 2*z1[3] + 2*z1[2]*z1[3] - 2*z1[2]^2*z1[3], 
  y[282] -> 2 - z1[2] + 3*z1[3] + z1[3]^2, 
  y[283] -> -1 - z1[4] + z1[6] + z1[3]*(-2 - z1[4] + z1[6]), 
  y[284] -> 2 - z1[2]*(1 + z1[6]) + z1[3]^2*(-1 + 2*z1[5] + z1[6]) + 
    z1[3]*(3*z1[5] + 2*z1[6]), y[285] -> (-2 + z1[2])*z1[5] + 
    2*(-1 + z1[2])*z1[6] - 2*z1[3]*(-1 + z1[2]^2*(-1 + z1[5]) + z1[5] + 
      z1[6] - z1[2]*(-1 + z1[5] + z1[6])), y[286] -> 1 - z1[2] + z1[3], 
  y[287] -> -32 + 19*z1[2] + 19*z1[4] + 
    (-3 + (-16 + 19*z1[2])*z1[3] - 19*z1[4])*z1[5], 
  y[288] -> -z1[2] + (1 + z1[3])*(1 + (1 + z1[4])*z1[5]), 
  y[289] -> 27 + 13*z1[3] - 27*z1[6], y[290] -> 3 - 3*z1[2] + 2*z1[2]^2, 
  y[291] -> z1[3]*(z1[4]*(6 - 2*z1[5]*(-1 + z1[6]) - 3*z1[6]) - 
      3*(3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) - 
    3*z1[4]*(-1 + z1[6]) - 2*z1[3]^2*z1[4]*z1[5]*(-1 + z1[6]) + 
    z1[2]^2*z1[3]*(-1 + z1[5])*(1 + 2*z1[3] - z1[6])*(-1 + z1[6]) + 
    z1[2]*(-1 + z1[6])*(-1 + 2*z1[3]^2*z1[5] + 
      z1[3]*(5 + 3*z1[5]*(-1 + z1[6]) - 2*z1[6]) + z1[6]), 
  y[292] -> -z1[3]^2 + z1[3]*(-2 + z1[6]) + (-1 + z1[6])*(1 + z1[2]*z1[6]), 
  y[293] -> -(z1[2]*z1[3]) + z1[4] + z1[2]*z1[4] + z1[3]*z1[4] + 
    z1[2]*z1[3]*z1[6], y[294] -> z1[2]^2*z1[3] + z1[3]*z1[4]^2 - 
    2*z1[2]*(z1[3]*(-1 + z1[4]) + z1[4]) + z1[3]*z1[6]^2 - 
    2*z1[4]*(1 + z1[3] + z1[3]*z1[6]), 
  y[295] -> -33 - 19*z1[2]^2*z1[3] + 16*z1[3]*(-1 + z1[6]) + 60*z1[6] - 
    30*z1[6]^2 + z1[2]*(12 + 16*z1[3] - 18*z1[6] + 9*z1[6]^2), 
  y[296] -> z1[2]*(26*z1[4] + z1[3]*(58 - 38*z1[4]^2*(-1 + z1[5]) + 
        z1[4]*(-38 + 45*z1[5]) - 13*z1[6])) + 
    z1[4]*(z1[4]*(6 - 13*z1[5]) + 13*(-3 + z1[6]) + 
      z1[3]*(-58 + z1[4]*(25 - 32*z1[5]) + 13*z1[6])), 
  y[297] -> z1[4]*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 3*(-1 + z1[6])^2) + 
    z1[3]*(z1[4]^3 + z1[4]^2*(4 - 3*z1[6]) + (4 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])^2 + 3*z1[4]*(2 - 3*z1[6] + z1[6]^2)), 
  y[298] -> z1[3]^2*z1[4]^2*(1 + z1[4] - z1[6]) + 
    z1[2]^3*z1[3]*(z1[3]*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + 
      (-1 + z1[5])*(-1 + z1[6])^2)*(-1 + z1[6]) + 
    z1[4]*(3 + 2*z1[4] - 3*z1[6])*(-1 + z1[6]) + 
    z1[2]*(z1[3]^2*z1[4]*(1 + z1[4] - z1[6])*(-3 + z1[6]) + 
      z1[4]*(-1 + z1[6])^2 + z1[3]*(z1[4] + z1[4]^2*(-2 + z1[6]) + 
        (4 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2 - z1[4]*z1[6])) + 
    z1[3]*(z1[4]^3 + z1[4]^2*(-2 + z1[6]) - (4 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])^2 - 3*z1[4]*(2 - 3*z1[6] + z1[6]^2)) - 
    z1[2]^2*(z1[3]*(z1[4] + (1 + z1[5]*(-1 + z1[6]))*(-1 + z1[6]))*
       (-1 + z1[6]) + (-1 + z1[6])^3 - z1[3]^2*(2 + z1[4]*(3 - 2*z1[6]) - 
        3*z1[6] + z1[6]^2)), y[299] -> z1[2]^3*z1[3]*(1 + z1[3])^3 - 
    z1[2]^2*(1 + z1[3])^3*(2*z1[4] + z1[3]*(-3 + 2*z1[4])) + 
    z1[2]*(z1[3]^4*(3 - 6*z1[4] + z1[4]^2) + 
      z1[3]^3*(9 - 24*z1[4] + 5*z1[4]^2) + 
      z1[3]^2*(9 - 36*z1[4] + 10*z1[4]^2) + 
      z1[3]*(3 - 24*z1[4] + 10*z1[4]^2) + z1[4]*(-5 + 5*z1[4] - z1[6])) + 
    (1 + z1[3])*((5 + 10*z1[3] + 9*z1[3]^2 + 3*z1[3]^3)*z1[4]^2 + 
      z1[3]*(1 + z1[3])^2*z1[6]^2 - (1 + z1[3])^2*z1[4]*
       (3 + z1[6] + 3*z1[3]*(1 + z1[6]))), 
  y[300] -> -1 + 2*z1[4] - 6*z1[4]^2 + 2*z1[6] + 2*z1[4]*z1[6] - z1[6]^2 + 
    z1[3]^3*(-1 - 3*z1[4]^2 + z1[4]*(3 + 2*z1[6])) - 
    z1[3]^2*(3 + 10*z1[4]^2 - 2*z1[6] + z1[6]^2 - 2*z1[4]*(4 + 3*z1[6])) + 
    z1[3]*(-3 - 12*z1[4]^2 + 4*z1[6] - 2*z1[6]^2 + z1[4]*(7 + 6*z1[6])) + 
    z1[2]*(1 + z1[3])*(-1 + 2*z1[4] + 2*z1[6] - z1[6]^2 + 
      z1[3]^2*(-2 + z1[4]^2*(-1 + z1[5]) - 2*z1[5]*(-1 + z1[6]) + 
        z1[4]*(3 - z1[5]*(-2 + z1[6]) + z1[6])) + 
      z1[3]*(-3 + z1[4]^2*(-2 + z1[5]) + z1[5]*(-1 + z1[6])^2 + 4*z1[6] - 
        3*z1[6]^2 + z1[4]*(4 + z1[5] + 3*z1[6] - z1[5]*z1[6]))) + 
    z1[2]^2*z1[3]*(-3 + z1[5]*(-1 + z1[6])^2 + 4*z1[6] - 2*z1[6]^2 + 
      z1[3]^2*(-3 + z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[3]*(-6 + 4*z1[6] - z1[6]^2 + z1[5]*(2 - 3*z1[6] + z1[6]^2))), 
  y[301] -> -(z1[2]*(13*z1[4] + z1[3]*(51 + 57*z1[4] - 70*z1[6]) + 
       z1[3]^2*(46 + 62*z1[5]*(-1 + z1[6]) - 26*z1[6]))) + 
    z1[2]^2*z1[3]*(-23 - 36*z1[3]*(-1 + z1[5])*(-1 + z1[6]) + 36*z1[6]) - 
    (1 + z1[3])*(4*z1[4]^2*(-19 + 8*z1[3]*(-1 + z1[5])) - 6*z1[3]*z1[6] + 
      z1[4]*(-51 + 76*z1[6] + z1[3]*(-68*z1[5]*(-1 + z1[6]) + 
          8*(-5 + 4*z1[6])))), y[302] -> 2 + z1[4]*(-1 + z1[5]) + 
    z1[3]*z1[5] - z1[2]*(1 + z1[3]*z1[5]), 
  y[303] -> 1 - z1[2] + z1[2]^2 - z1[6], 
  y[304] -> z1[4]*(3 + z1[4]*z1[5] + z1[3]*(4 + z1[4]*(-1 + 2*z1[5]) - 
        z1[6]) - z1[6]) + z1[2]*(-2*z1[4] + 
      z1[3]*(-4 + z1[4]*(2 - 3*z1[5]) + 2*z1[4]^2*(-1 + z1[5]) + z1[6])), 
  y[305] -> -(z1[2]^2*z1[3]) + z1[2]*(z1[4] + z1[3]*(3 + 3*z1[4] - 4*z1[6]) + 
      2*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])) + 
    (1 + z1[3])*z1[4]*(-3 - 4*z1[4] + 4*z1[6] + 
      2*z1[3]*(-2 + z1[4]*(-1 + z1[5]) + z1[5] + z1[6] - z1[5]*z1[6])), 
  y[306] -> 25 + z1[3] + 38*z1[2]*(1 + z1[3])*(-2 + z1[5]) - 57*z1[5] - 
    32*z1[3]*z1[5], y[307] -> -4 + 13*z1[4] + z1[2]*(12 - 25*z1[5]) + 
    31*z1[5] + z1[3]*(-29 + 26*z1[4] + 82*z1[5] - 26*z1[6]) + 
    z1[3]^2*(-12 + 13*z1[4] + 38*z1[5] - 13*z1[6]) - 13*z1[6], 
  y[308] -> 24 - 12*z1[2] + 75*z1[3] + 38*z1[3]^2, 
  y[309] -> -50 - 38*z1[3] - 38*z1[2]^2*z1[3] + z1[2]*(25 + 38*z1[3]), 
  y[310] -> z1[4] + z1[3]*(1 - z1[2] + z1[4]), 
  y[311] -> -10 + 24*z1[5] + 30*z1[6] - z1[2]*(1 + 12*z1[5] + 25*z1[6]) + 
    z1[3]^2*(-25 + 38*z1[5] + 25*z1[6]) + z1[3]*(-48 + 75*z1[5] + 68*z1[6]), 
  y[312] -> (-(z1[2]*z1[3]*z1[4]) - z1[2]*z1[3]*z1[4]^2 + 
      z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[4]^2*z1[5] + 
      z1[2]*z1[3]*z1[6] - z1[4]*z1[6] - z1[3]*z1[4]*z1[6])^(-1) + 
    (-(z1[2]*z1[3]*z1[4]) - 2*z1[2]^2*z1[3]*z1[4] + z1[4]^2 + z1[2]*z1[4]^2 + 
      z1[3]*z1[4]^2 + 2*z1[2]*z1[3]*z1[4]^2 + z1[2]^2*z1[3]*z1[4]*z1[5] - 
      z1[2]*z1[3]*z1[4]^2*z1[5] + z1[2]^2*z1[3]*z1[6] - z1[2]*z1[4]*z1[6] - 
      z1[2]*z1[3]*z1[4]*z1[6])^(-1), 
  y[313] -> 36 - 38*z1[2]^2*z1[3]*(-2 + z1[5]) - 50*z1[5] - 56*z1[6] - 
    19*z1[3]*(-1 + 2*z1[5] + z1[6]) + z1[2]*(-12 + 25*z1[5] + 38*z1[6] + 
      z1[3]*(-44 + 38*z1[5] + 38*z1[6])), 
  y[314] -> z1[4]*(1 + 2*z1[4] - 4*z1[6]) + 
    z1[3]*(2*z1[4]^3*(-1 + z1[5]) + (-1 + z1[6])^2 + 
      z1[4]*(3 + (-11 + z1[5])*z1[6]) + z1[4]^2*(6 + z1[6] - z1[5]*z1[6]) + 
      z1[2]*(-1 + 4*z1[6] + z1[4]*(-5 - 2*z1[6] + 2*z1[5]*(1 + z1[6])))) + 
    z1[3]^2*(z1[2]^2*(1 - z1[4]*(3 - 4*z1[5] + z1[5]^2) + z1[6] - 
        z1[5]*z1[6]) + z1[4]*(2*z1[4]^2*(-1 + z1[5]) + (-5 + z1[5])*z1[6] + 
        z1[4]*(3 + z1[6] - z1[5]*z1[6])) - 
      z1[2]*((-5 + z1[5])*z1[6] + z1[4]*(z1[5]^2 - 2*z1[5]*(3 + z1[6]) + 
          2*(4 + z1[6])))), y[315] -> z1[2] + z1[3] + z1[3]^2, 
  y[316] -> -7 - 2*z1[2]*(1 + z1[3])*(-2 + z1[5]) + 3*z1[5] + 
    z1[3]*(-13 + 2*z1[5]), y[317] -> z1[3] + z1[6], 
  y[318] -> -4 - 3*z1[3] - z1[4] + (-3 + z1[2] - 2*z1[3] + 2*z1[3]^2)*z1[5] + 
    z1[3]^2*(z1[4] - z1[6]) + z1[6], y[319] -> z1[3] + 2*z1[6], 
  y[320] -> -2 + 9*z1[2], y[321] -> -1 + 2*z1[6], 
  y[322] -> z1[2] + z1[2]*z1[3] + z1[2]^2*z1[3] - z1[4] - z1[3]*z1[4] - 
    2*z1[2]*z1[3]*z1[4] - z1[2]^2*z1[3]*z1[4] + z1[2]*z1[3]*z1[4]*z1[5] + 
    z1[2]^2*z1[3]*z1[4]*z1[5] - z1[2]*z1[6], 
  y[323] -> 2*(-3 + z1[6]) + 3*z1[3]*(-2 + z1[6]) + 2*z1[3]^2*z1[6], 
  y[324] -> -z1[3] - z1[3]^2 + z1[2]*(-1 + z1[6]) + (-1 + z1[6])*z1[6], 
  y[325] -> -4*(2 + z1[5] - z1[6]) + z1[2]*(1 + z1[6]) + 
    z1[3]^2*(-1 + 2*z1[5] + z1[6]) + z1[3]*(-8 - 3*z1[5] + 4*z1[6]), 
  y[326] -> -1 + z1[3]*(4 + z1[5]*(-1 + z1[6]) - 2*z1[6]) + 5*z1[6] - 
    2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[327] -> -2*(1 - 4*z1[6] + z1[6]^2) + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[328] -> 1 + z1[3]^3 - 3*z1[3]^2*(-1 + z1[6]) + 3*(-2 + z1[2])*z1[6] + 
    3*(2 - 3*z1[2] + z1[2]^2)*z1[6]^2 + z1[2]*(6 - 3*z1[2] + z1[2]^2)*
     z1[6]^3 + z1[3]*(3 - 9*z1[6] + 6*z1[6]^2), 
  y[329] -> 2*z1[2]^2*z1[3] + z1[2]*(-31 + z1[3]*(4 - 6*z1[6]) + 60*z1[6] - 
      30*z1[6]^2) + 2*(13 + z1[3]*(-2 + z1[6]) - 18*z1[6] + 7*z1[6]^2), 
  y[330] -> -1 + 2*z1[3]^2*(3 + z1[5]*(-1 + z1[6]) - 2*z1[6]) + 5*z1[6] - 
    2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2) + 
    z1[3]*(3 + (7 - 4*z1[5])*z1[6] + (-6 + 4*z1[5])*z1[6]^2), 
  y[331] -> 2 - 12*z1[6] + 4*z1[6]^2 + z1[5]*(-2 + 6*z1[6] - 4*z1[6]^2) + 
    9*z1[2]*(-2 + 7*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[332] -> 2*z1[3]^2*(-2 + z1[6]) + z1[2]*(4 + z1[5]*(-1 + z1[6]) - z1[6])*
     (-1 + z1[6]) + z1[3]*(-3 - z1[6] + 2*z1[6]^2) + 
    (-1 + z1[6])*(-2 + 7*z1[6] - 2*z1[6]^2 + 
      z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[333] -> z1[2]^2*z1[6]^2*(z1[3] + z1[6] - z1[6]^2) - 
    (-1 + z1[6])*z1[6]*(1 + z1[3]^2 + z1[3]*(2 - 3*z1[6]) - 6*z1[6] + 
      6*z1[6]^2) + z1[2]*(3*z1[3]^2*(-1 + z1[6]) + z1[3]^3*(-3 + 2*z1[6]) + 
      z1[6]^2*(2 - 5*z1[6] + 3*z1[6]^2) + z1[3]*(z1[6] + 2*z1[6]^2 - 
        2*z1[6]^3)), y[334] -> -36 + 2*z1[2]^2*z1[3]*(-2 + z1[5]) + 
    26*z1[5] + 116*z1[6] - 72*z1[5]*z1[6] - 102*z1[6]^2 + 78*z1[5]*z1[6]^2 + 
    28*z1[6]^3 - 28*z1[5]*z1[6]^3 + z1[3]*(5 - 7*z1[6] + 8*z1[6]^2 - 
      2*z1[5]*(2 - 2*z1[6] + z1[6]^2)) + 
    z1[2]*(60 - 242*z1[6] + 240*z1[6]^2 - 60*z1[6]^3 + 
      z1[5]*(-31 + 120*z1[6] - 150*z1[6]^2 + 60*z1[6]^3) + 
      2*z1[3]*(-5 + 11*z1[6] - 3*z1[6]^2 + z1[5]*(2 - 6*z1[6] + 3*z1[6]^2))), 
  y[335] -> -4*z1[2]*(-1 + z1[2] - z1[3] + z1[2]*z1[3]*(-1 + z1[5]))*
     (5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 + 
    (1 + z1[3])*(z1[4]^2*(-1 + z1[3]*(-3 + 2*z1[5])) - 
      2*(-1 + z1[5])*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
      z1[4]*(-2 + z1[3]*(-8 - 4*z1[5]*(-1 + z1[6]) + 6*z1[6]))) - 
    z1[2]^2*(z1[3]^2*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2 + 
      z1[3]*(3 + 2*z1[6])*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2 + 
      (-1 + z1[6])*(2*(5 + z1[6] - z1[6]^2) + 
        z1[5]*(-3 + z1[6] + 2*z1[6]^2))) + 
    z1[2]*(1 + 5*z1[4] + z1[5] - 12*z1[6] + 4*z1[5]*z1[6] + 17*z1[6]^2 - 
      11*z1[5]*z1[6]^2 - 6*z1[6]^3 + 6*z1[5]*z1[6]^3 + 
      2*z1[3]^2*(5 + z1[4] + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2 - 
        2*z1[5]*(2 - 3*z1[6] + z1[6]^2)) + z1[3]*(-1 + 9*z1[4] + 14*z1[6] - 
        13*z1[6]^2 + 2*z1[6]^3 + 2*z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(9 - 28*z1[6] + 25*z1[6]^2 - 6*z1[6]^3))), 
  y[336] -> -4 - 2*z1[4] - z1[4]^2 + z1[5] - z1[2]^2*z1[3]*(1 + z1[3])*
     (2 + z1[5]*(-1 + z1[6]) - z1[6])^2 + 10*z1[6] + 4*z1[4]*z1[6] - 
    2*z1[5]*z1[6] - 6*z1[6]^2 + z1[5]*z1[6]^2 - 
    z1[3]^2*(z1[4]^2*(-3 + 2*z1[5]) + (-1 + z1[5])*(5 + z1[5]*(-1 + z1[6]) - 
        3*z1[6])*(-1 + z1[6]) + z1[4]*(-8 - 4*z1[5]*(-1 + z1[6]) + 
        6*z1[6])) + z1[3]*(-2*z1[4]^2*(-1 + z1[5]) + 
      z1[4]*(6 + 4*z1[5]*(-1 + z1[6]) - 2*z1[6]) - 
      (-1 + z1[6])*(2 - 8*z1[6] + 6*z1[6]^2 + 
        z1[5]*(-3 + 13*z1[6] - 8*z1[6]^2) + z1[5]^2*(1 - 3*z1[6] + 
          2*z1[6]^2))) + z1[2]*(2 + z1[4] - 2*z1[6] - 
      2*z1[3]^2*(5 + z1[4]^2*(-1 + z1[5]) - 2*z1[4]*(-1 + z1[5])*
         (-1 + z1[6]) + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2 - 
        2*z1[5]*(2 - 3*z1[6] + z1[6]^2)) + 
      z1[3]*(-3 - 2*z1[4]^2*(-1 + z1[5]) + z1[4]*(5 + 4*z1[5]*(-1 + z1[6]) - 
          4*z1[6]) - 4*z1[6] - 2*z1[5]^2*(-1 + z1[6])^2*z1[6] + 7*z1[6]^2 - 
        2*z1[6]^3 + z1[5]*(1 + 6*z1[6] - 11*z1[6]^2 + 4*z1[6]^3))), 
  y[337] -> z1[3]^2*(-1 + z1[6])*(5 + z1[5]*(-1 + z1[6])^2 - z1[6] - 
      z1[6]^2 + z1[2]*(-7 - 2*z1[6] + 2*z1[6]^2)) + 
    z1[3]^3*(-3 + 5*z1[6] - 2*z1[6]^2 + z1[2]*(7 + z1[5] - 8*z1[6] - 
        z1[5]*z1[6] + 2*z1[6]^2)) + (-1 + z1[6])*(-1 + (19 - 8*z1[2])*z1[6] + 
      (-68 + 30*z1[2] - 6*z1[2]^2)*z1[6]^2 + 11*(6 - 3*z1[2] + z1[2]^2)*
       z1[6]^3 + (-15 + 8*z1[2] - 3*z1[2]^2)*z1[6]^4 + 
      z1[5]*(-1 + z1[6])^2*(1 + 4*(-3 + z1[2])*z1[6] + 
        3*(6 - 3*z1[2] + z1[2]^2)*z1[6]^2)) - 
    z1[3]*(1 + (11 - 11*z1[2] - 4*z1[2]^2)*z1[6] + 
      (-34 + 29*z1[2] + 6*z1[2]^2)*z1[6]^2 - (-28 + 21*z1[2] + z1[2]^2)*
       z1[6]^3 + (-6 + 4*z1[2])*z1[6]^4 - z1[5]*(-1 + z1[6])*
       (-(z1[2]^2*(-2 + z1[6])*z1[6]) - 2*(-1 + z1[6])^2*(-1 + 3*z1[6]) + 
        z1[2]*(1 + 4*z1[6] - 8*z1[6]^2 + 4*z1[6]^3))), 
  y[338] -> -((5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2) + 
    z1[3]^3*(-10 - 2*z1[4]^2 + 2*z1[5]*(-1 + z1[6])^2 + 13*z1[6] - 
      4*z1[6]^2 + z1[4]*(-5 + 4*z1[6])) + 
    z1[3]^2*(-30 - 5*z1[4]^2 - 2*z1[5]*(-3 + z1[6])*(-1 + z1[6])^2 + 
      44*z1[6] - 18*z1[6]^2 + 2*z1[6]^3 + 2*z1[4]*(-7 + 5*z1[6])) + 
    z1[3]*(-18 - 3*z1[4]^2 + 39*z1[6] - 23*z1[6]^2 + 4*z1[6]^3 - 
      2*z1[5]*(-1 + z1[6])^2*(-3 + 2*z1[6]) + z1[4]*(-7 + 6*z1[6])) + 
    z1[2]*(-3 + 2*z1[5] + 12*z1[6] - 6*z1[5]*z1[6] - 9*z1[6]^2 + 
      6*z1[5]*z1[6]^2 + 2*z1[6]^3 - 2*z1[5]*z1[6]^3 + 
      z1[3]^3*(-5 + z1[4]*(3 + z1[5]) - 2*z1[5]^2*(-1 + z1[6])^2 + 9*z1[6] - 
        4*z1[6]^2 + z1[5]*(12 - 17*z1[6] + 6*z1[6]^2)) + 
      z1[3]*(2*z1[5]^2*(-1 + z1[6])^3 + (-2 + z1[6])^2*(-5 + 6*z1[6]) + 
        z1[5]*(12 - 34*z1[6] + 29*z1[6]^2 - 8*z1[6]^3)) + 
      z1[3]^2*(-15 + z1[4]*(5 + z1[5]) + 2*z1[5]^2*(-2 + z1[6])*
         (-1 + z1[6])^2 + 37*z1[6] - 24*z1[6]^2 + 4*z1[6]^3 + 
        z1[5]*(22 - 45*z1[6] + 29*z1[6]^2 - 6*z1[6]^3))) - 
    z1[2]^2*(1 + 2*z1[3]^3*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2 + 
      z1[3]^2*(19 - 2*z1[5]^2*(-2 + z1[6])*(-1 + z1[6])^2 - 28*z1[6] + 
        13*z1[6]^2 - 2*z1[6]^3 + z1[5]*(-17 + 34*z1[6] - 21*z1[6]^2 + 
          4*z1[6]^3)) + z1[3]*(7 - 2*z1[5]^2*(-1 + z1[6])^3 - 24*z1[6] + 
        18*z1[6]^2 - 4*z1[6]^3 + z1[5]*(-8 + 24*z1[6] - 21*z1[6]^2 + 
          6*z1[6]^3))), y[339] -> 1 - z1[6], 
  y[340] -> (1 + z1[3])^2*(-1 + z1[6])*z1[6]*(1 + z1[3]^2 + 
      z1[3]*(2 - 3*z1[6]) - 6*z1[6] + 6*z1[6]^2) - 
    z1[2]^3*(-1 + z1[6])*z1[6]^2*(-z1[6] + 
      z1[3]*(-15 + 9*z1[5]*(-1 + z1[6])^2 + 31*z1[6] - 8*z1[6]^2)) + 
    z1[2]^4*z1[3]*z1[6]^3*(-8 + 13*z1[6] - 3*z1[6]^2 + 
      z1[5]*(4 - 7*z1[6] + 3*z1[6]^2)) + z1[2]^2*(-1 + z1[6])*z1[6]*
     (-2*(-1 + z1[6])*z1[6] + z1[3]*(8 - 48*z1[6] + 64*z1[6]^2 - 15*z1[6]^3 + 
        6*z1[5]*(-1 + z1[6])^2*(-1 + 3*z1[6]))) - 
    z1[2]*(1 + z1[3])*(-((-1 + z1[6])^2*z1[6]*(-1 + 3*z1[6])) + 
      z1[3]^3*(1 + z1[5]*(-1 + z1[6]) - 4*z1[6] + z1[6]^2) + 
      z1[3]^2*(2 - 15*z1[6] + 17*z1[6]^2 - 2*z1[6]^3 + 
        z1[5]*(-2 + 8*z1[6] - 9*z1[6]^2 + 3*z1[6]^3)) - 
      z1[3]*(-1 + 18*z1[6] - 55*z1[6]^2 + 46*z1[6]^3 - 6*z1[6]^4 + 
        z1[5]*(1 - 13*z1[6] + 36*z1[6]^2 - 36*z1[6]^3 + 12*z1[6]^4))), 
  y[341] -> (1 + z1[3])^2*z1[4]*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
      3*(-1 + z1[6])^2) - z1[2]*(1 + z1[3])*
     (z1[4]^2 + z1[3]*(2*z1[4]^2 - 6*z1[4]*(-1 + z1[6]) + 3*(-1 + z1[6])^2) - 
      3*z1[4]*(-1 + z1[6]) - (-1 + z1[6])^3*(4 - 2*z1[6] + 
        z1[5]*(-1 + 2*z1[6]))) + 
    z1[2]^2*(-((-1 + z1[6])^2*(-2 + 7*z1[6] - 2*z1[6]^2 + 
         z1[5]*(1 - 3*z1[6] + 2*z1[6]^2))) + 
      z1[3]^2*(z1[4] - (-1 + z1[6])*(7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + 
          z1[6]^2 + z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
      z1[3]*(z1[4] - (-1 + z1[6])*(-3 + 14*z1[6] - 10*z1[6]^2 + 2*z1[6]^3 + 
          z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
          z1[5]*(4 - 15*z1[6] + 15*z1[6]^2 - 4*z1[6]^3)))), 
  y[342] -> 
   -((1 + z1[3])^2*(z1[4] + z1[3]^2*(z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) - 
         (-1 + z1[6])*(-1 + z1[5]*(-1 + z1[6])^2 + 5*z1[6] - 2*z1[6]^2) + 
         z1[4]*(6 - 6*z1[6] + z1[6]^2)) - (-1 + z1[6])*
        (-1 + 21*z1[6] - 69*z1[6]^2 + 66*z1[6]^3 - 15*z1[6]^4 + 
         z1[5]*(-1 + z1[6])^2*(1 - 12*z1[6] + 18*z1[6]^2)) + 
       z1[3]*(z1[4]^3 - 2*z1[4]^2*(-1 + z1[6]) + z1[4]*(-2 + z1[6])*z1[6] + 
         2*(-1 + z1[6])*(1 - 9*z1[6] + 12*z1[6]^2 - 3*z1[6]^3 + 
           z1[5]*(-1 + z1[6])^2*(-1 + 3*z1[6]))))) + 
    z1[2]*(1 + z1[3])*((-1 + z1[6])^2*(1 - 14*z1[6] + 26*z1[6]^2 - 
        7*z1[6]^3 + z1[5]*(-1 + 9*z1[6] - 17*z1[6]^2 + 9*z1[6]^3)) + 
      z1[3]^2*(3 + z1[4]^3*(-1 + z1[5]) - 30*z1[6] + 58*z1[6]^2 - 
        40*z1[6]^3 + 8*z1[6]^4 + z1[4]^2*(-1 - 2*z1[5]*(-1 + z1[6]) + 
          2*z1[6]) + 2*z1[5]^2*(-1 + z1[6])^3*(-1 + 3*z1[6]) + 
        z1[4]*(2 + z1[5]*(-2 + z1[6])*z1[6] - z1[6]^2) + 
        z1[5]*(-5 + 37*z1[6] - 75*z1[6]^2 + 57*z1[6]^3 - 14*z1[6]^4)) + 
      z1[3]*(4 + z1[4]*(-1 + z1[5]) - 46*z1[6] + 160*z1[6]^2 - 218*z1[6]^3 + 
        123*z1[6]^4 - 22*z1[6]^5 - z1[5]^2*(-1 + z1[6])^3*
         (1 - 12*z1[6] + 18*z1[6]^2) + z1[5]*(-4 + 53*z1[6] - 192*z1[6]^2 + 
          285*z1[6]^3 - 184*z1[6]^4 + 42*z1[6]^5)) + 
      z1[3]^3*(7 + z1[4]^3*(-1 + z1[5]) - z1[5]^2*(-1 + z1[6])^3 - 12*z1[6] + 
        8*z1[6]^2 - 2*z1[6]^3 + z1[4]^2*(-3 - 2*z1[5]*(-2 + z1[6]) + 
          2*z1[6]) + z1[5]*(-2 + 9*z1[6] - 10*z1[6]^2 + 3*z1[6]^3) + 
        z1[4]*(-2 + 4*z1[6] - z1[6]^2 + z1[5]*(6 - 6*z1[6] + z1[6]^2)))) + 
    z1[2]^4*z1[3]*(z1[4]*(-2 + z1[5]) + z1[6] + 3*(-2 + z1[5])^2*z1[6]^2 + 
      (-34 + 35*z1[5] - 9*z1[5]^2)*z1[6]^3 + (28 - 32*z1[5] + 9*z1[5]^2)*
       z1[6]^4 - 3*(2 - 3*z1[5] + z1[5]^2)*z1[6]^5 + 
      z1[3]*(z1[4] - (-1 + z1[6])*(1 - 2*(-2 + z1[5])^2*z1[6] + 
          (22 - 25*z1[5] + 7*z1[5]^2)*z1[6]^2 + (-15 + 23*z1[5] - 8*z1[5]^2)*
           z1[6]^3 + 3*(-1 + z1[5])^2*z1[6]^4)) + 
      z1[3]^3*(z1[4] - (-1 + z1[6])*(7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + 
          z1[6]^2 + z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
      z1[3]^2*(-z1[4] + (-1 + z1[6])*(-3 + 14*z1[6] - 10*z1[6]^2 + 
          2*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
          z1[5]*(4 - 15*z1[6] + 15*z1[6]^2 - 4*z1[6]^3)))) + 
    z1[2]^2*(z1[3]^4*z1[4]*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
        3*(-1 + z1[6])^2) - (-1 + z1[6])^2*z1[6]*(-6 + 17*z1[6] - 5*z1[6]^2 + 
        2*z1[5]*(2 - 5*z1[6] + 3*z1[6]^2)) + 
      z1[3]^3*(z1[4]^3 + z1[4]^2*(1 - 3*z1[6]) + z1[4]*(-4 + 3*z1[6]^2) + 
        (-1 + z1[6])*(5 - z1[6] - z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[5]*(2 - 9*z1[6] + 9*z1[6]^2 - 2*z1[6]^3))) - 
      z1[3]*(z1[4] + (-1 + z1[6])*(z1[5]^2*(-1 + z1[6])^2*
           (1 - 8*z1[6] + 9*z1[6]^2) + z1[6]*(-17 + 55*z1[6] - 53*z1[6]^2 + 
            12*z1[6]^3) + z1[5]*(-2 + 27*z1[6] - 76*z1[6]^2 + 73*z1[6]^3 - 
            22*z1[6]^4))) + z1[3]^2*(z1[4] - (-1 + z1[6])*
         (2 - 18*z1[6] + 32*z1[6]^2 - 15*z1[6]^3 + 2*z1[6]^4 + 
          z1[5]^2*(-1 + z1[6])^2*(2 - 10*z1[6] + 9*z1[6]^2) + 
          z1[5]*(-4 + 34*z1[6] - 69*z1[6]^2 + 49*z1[6]^3 - 10*z1[6]^4)))) - 
    z1[2]^3*(z1[4] + z1[3]^4*(2*z1[4]^2 - 6*z1[4]*(-1 + z1[6]) + 
        3*(-1 + z1[6])^2) - (-1 + z1[6])*z1[6]^2*
       (-6 + 3*z1[5]*(-1 + z1[6])^2 + 11*z1[6] - 3*z1[6]^2) - 
      z1[3]*(-1 + z1[6])*(-1 - 4*(2 - 3*z1[5] + z1[5]^2)*z1[6] + 
        2*(16 - 22*z1[5] + 7*z1[5]^2)*z1[6]^2 + (-31 + 46*z1[5] - 16*z1[5]^2)*
         z1[6]^3 + (7 - 14*z1[5] + 6*z1[5]^2)*z1[6]^4) - 
      z1[3]^3*(z1[4] - (-1 + z1[6])*(2 + 2*z1[6] - z1[6]^2 + 
          z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
          z1[5]*(2 - 9*z1[6] + 9*z1[6]^2 - 2*z1[6]^3))) + 
      z1[3]^2*(z1[4] - (-1 + z1[6])*(1 - 11*z1[6] + 24*z1[6]^2 - 13*z1[6]^3 + 
          2*z1[6]^4 + z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
          z1[5]*(-2 + 21*z1[6] - 47*z1[6]^2 + 36*z1[6]^3 - 8*z1[6]^4)))), 
  y[343] -> -6 + 5*z1[2] - 7*z1[3] - z1[3]^2, 
  y[344] -> -17 - 10*z1[2]*(1 + z1[3])*(-2 + z1[5]) + 15*z1[5] + 
    z1[3]*(-29 + 10*z1[5]), y[345] -> 4*(-3 + z1[6]) - 2*z1[3]^2*z1[6] - 
    3*z1[3]*(4 + z1[6]), y[346] -> -14 - 5*z1[4] - 9*z1[5] + 5*z1[2]*z1[5] - 
    z1[3]*(9 + 6*z1[4] + 16*z1[5] - 6*z1[6]) + 5*z1[6] + 
    z1[3]^2*(-z1[4] - 2*z1[5] + z1[6]), 
  y[347] -> -22 - 8*z1[5] + 8*z1[6] + 5*z1[2]*(1 + z1[6]) - 
    z1[3]^2*(-1 + 2*z1[5] + z1[6]) + z1[3]*(-16 - 15*z1[5] + 2*z1[6]), 
  y[348] -> 58 + 10*z1[2]^2*z1[3] - 72*z1[6] + 28*z1[6]^2 + 
    z1[3]*(-2 + 4*z1[6]) + z1[2]*(-65 + z1[3]*(2 - 12*z1[6]) + 120*z1[6] - 
      60*z1[6]^2), y[349] -> -72 + 10*z1[2]^2*z1[3]*(-2 + z1[5]) + 58*z1[5] + 
    238*z1[6] - 144*z1[5]*z1[6] - 204*z1[6]^2 + 156*z1[5]*z1[6]^2 + 
    56*z1[6]^3 - 56*z1[5]*z1[6]^3 + z1[3]*(7 - 11*z1[6] + 16*z1[6]^2 + 
      z1[5]*(-2 + 8*z1[6] - 4*z1[6]^2)) + 
    z1[2]*(2*z1[3]*(-7 + 19*z1[6] - 6*z1[6]^2 + 
        z1[5]*(1 - 12*z1[6] + 6*z1[6]^2)) + 
      5*(24 - 98*z1[6] + 96*z1[6]^2 - 24*z1[6]^3 + 
        z1[5]*(-13 + 48*z1[6] - 60*z1[6]^2 + 24*z1[6]^3))), 
  y[350] -> (-3 + 3*z1[2] - 77*z1[3]*(-1 + z1[6]))/72 + (-1 + z1[6])^2, 
  y[351] -> 72 + 77*z1[3] - 72*z1[6], 
  y[352] -> -z1[4] + (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]), 
  y[353] -> -5 + 3*z1[2], y[354] -> 
   z1[2]*z1[3]*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) - 
    (1 + z1[3])*z1[4]*(2 + z1[4] - 2*z1[6]) - z1[2]*(-1 + z1[6])^2, 
  y[355] -> 2 + 3*z1[4]^2 + z1[4]*(5 - 2*z1[6]) - 
    z1[3]*(-1 + z1[2] - 2*z1[4])*(1 + z1[4] - z1[6]) - z1[6], 
  y[356] -> z1[3]*(-1 + z1[2] - z1[4]) - z1[4], 
  y[357] -> z1[3]*z1[4]*(1 + z1[4])*(z1[4] + z1[3]*(1 + z1[4]))*z1[5] + 
    (-z1[4] - z1[3]*(1 + z1[4]))*((1 + z1[3])*z1[4]^2 - 
      (1 + z1[3])*z1[4]*(-1 + z1[6]) - z1[3]*z1[6]), 
  y[358] -> z1[4]*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
      z1[2]*(2 + z1[4] - 2*z1[6])*(-1 + z1[6]) + 3*(-1 + z1[6])^2) + 
    z1[3]*(z1[4]^3 + z1[4]^2*(4 - 3*z1[6]) - 
      z1[2]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]))*
       (-1 + z1[6]) + (4 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2 + 
      3*z1[4]*(2 - 3*z1[6] + z1[6]^2) + z1[2]*(z1[4]^2*(-2 + z1[6]) - 
        (4 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2 + 
        z1[4]*(-5 + 7*z1[6] - 2*z1[6]^2))), y[359] -> 2 + 2*z1[4] - z1[6], 
  y[360] -> (1 + z1[3])*z1[4]*(1 + z1[4]^2 + z1[3]*(1 + z1[4])*
       (1 + z1[4] - z1[6]) - z1[4]*(-2 + z1[6]))*(1 + z1[4] - z1[6]) - 
    z1[2]*((1 + z1[4])^3 + z1[3]^2*(1 + z1[4])*(1 + z1[4] - z1[6])^2 + 
      z1[3]*(2 + 2*z1[4]^3 - 3*z1[4]^2*(-2 + z1[6]) - 2*z1[6] + 
        z1[4]*(6 - 5*z1[6] + z1[6]^2))), 
  y[361] -> (-17 - 10*z1[3] - z1[3]^2 + 2*z1[2]*(2 + 3*z1[3] + z1[3]^2))*
     z1[4]^5 + z1[6]*(-4*z1[3]*(-2 + z1[6]) - z1[3]^2*(-1 + z1[6]) - 
      z1[2]^4*z1[3]^2*(-1 + z1[6]) + z1[2]^3*z1[3]*(-2 + z1[3]*(-1 + z1[6]) + 
        z1[6]) + z1[2]^2*(2 - 2*z1[3]*(-2 + z1[6]) - z1[3]^2*(-1 + z1[6]) + 
        z1[6] - z1[6]^2) + z1[2]*(-6 + 3*z1[3]*(-2 + z1[6]) + 
        z1[3]^2*(-1 + z1[6]) - 3*z1[6] - 4*z1[6]^2 + 3*z1[6]^3) + 
      3*(4 + 2*z1[6] + 2*z1[6]^2 + z1[6]^3 - z1[6]^4)) - 
    z1[4]^4*(85 + 2*z1[2]^2*(2 + 6*z1[3] + 3*z1[3]^2) + 
      z1[3]*(45 - 14*z1[6]) - 2*z1[3]^2*(-2 + z1[6]) - 14*z1[6] + 
      z1[2]*(-38 + 7*z1[6] + 5*z1[3]*(-7 + 2*z1[6]) + 
        z1[3]^2*(-5 + 3*z1[6]))) + 
    z1[4]^3*(-155 + 6*z1[2]^3*z1[3]*(1 + z1[3]) + 
      z1[2]^2*(7*(-3 + z1[6]) + 20*z1[3]*(-2 + z1[6]) + 
        9*z1[3]^2*(-1 + z1[6])) + 47*z1[6] - 5*z1[6]^2 + 
      z1[3]*(-75 + 52*z1[6] - 5*z1[6]^2) - z1[3]^2*(6 - 7*z1[6] + z1[6]^2) + 
      z1[2]*(83 - 28*z1[6] + 3*z1[6]^2 + z1[3]^2*(6 - 7*z1[6] + z1[6]^2) + 
        z1[3]*(63 - 41*z1[6] + 4*z1[6]^2))) + 
    z1[4]*(-36 + 42*z1[6] - 4*z1[6]^3 + z1[2]^4*z1[3]^2*(-2 + 3*z1[6]) + 
      z1[3]*(-15 + 40*z1[6] - 13*z1[6]^2) + 
      z1[3]^2*(-1 + 5*z1[6] - 3*z1[6]^2) + z1[2]^3*z1[3]*
       (9 - 13*z1[6] + 4*z1[6]^2 + z1[3]*(1 - 5*z1[6] + 3*z1[6]^2)) - 
      z1[2]^2*(10 - 7*z1[6] + 2*z1[6]^2 + z1[3]^2*(1 - 5*z1[6] + 3*z1[6]^2) + 
        z1[3]*(11 - 22*z1[6] + 7*z1[6]^2)) + 
      z1[2]*(22 - 21*z1[6] + 2*z1[6]^2 + 2*z1[6]^3 + 
        z1[3]^2*(1 - 5*z1[6] + 3*z1[6]^2) + z1[3]*(13 - 31*z1[6] + 
          10*z1[6]^2))) - z1[4]^2*(123 + 2*z1[2]^4*z1[3]^2 - 63*z1[6] + 
      10*z1[6]^2 + z1[6]^3 + z1[3]^2*(4 - 9*z1[6] + 3*z1[6]^2) + 
      z1[3]*(55 - 70*z1[6] + 14*z1[6]^2) + z1[2]^3*z1[3]*
       (5*(-3 + 2*z1[6]) + z1[3]*(-7 + 9*z1[6])) + 
      z1[2]^2*(27 - 14*z1[6] + 3*z1[6]^2 + z1[3]^2*(4 - 9*z1[6] + 
          3*z1[6]^2) + z1[3]*(39 - 40*z1[6] + 8*z1[6]^2)) - 
      z1[2]*(71 - 34*z1[6] + 7*z1[6]^2 + z1[3]^2*(4 - 9*z1[6] + 3*z1[6]^2) + 
        z1[3]*(47 - 55*z1[6] + 11*z1[6]^2))) + 
    z1[5]*(-((1 + z1[3])*(-2 + (-1 + z1[2])*z1[3])*z1[4]^5) + 
      z1[4]^4*(16 + z1[2]^2*z1[3]*(2 + 3*z1[3]) + 
        z1[2]*(-4 + z1[3]*(-9 + z1[6]) + z1[3]^2*(-4 + z1[6])) + 
        z1[3]*(17 - 2*z1[6]) - z1[3]^2*(-4 + z1[6]) + z1[6]) + 
      z1[6]^3*(z1[2]^2 - 3*z1[2]*z1[6] + 3*z1[6]*(1 + z1[6])) + 
      z1[4]*(-4*z1[3]*(-2 + z1[6]) - z1[3]^2*(-1 + z1[6]) - 
        z1[2]^4*z1[3]^2*(-1 + z1[6]) + z1[2]^3*z1[3]*
         (-2 + z1[3]*(-1 + z1[6]) + z1[6]) + 
        z1[2]^2*(2 - 2*z1[3]*(-2 + z1[6]) - z1[3]^2*(-1 + z1[6]) + z1[6] + 
          z1[6]^2) + z1[2]*(-6 + 3*z1[3]*(-2 + z1[6]) + 
          z1[3]^2*(-1 + z1[6]) - 3*z1[6] - 3*z1[6]^2 - 2*z1[6]^3) + 
        6*(2 + z1[6] + z1[6]^2 + z1[6]^3)) + 
      z1[4]^3*(38 - z1[2]^3*z1[3]*(1 + 3*z1[3]) + 
        z1[2]^2*(2 + z1[3]*(9 - 2*z1[6]) - 3*z1[3]^2*(-2 + z1[6])) + 
        z1[3]*(33 - 8*z1[6]) - 3*z1[3]^2*(-2 + z1[6]) + 7*z1[6] + z1[6]^2 + 
        z1[2]*(3*z1[3]^2*(-2 + z1[6]) - 2*(7 + z1[6]) + 
          z1[3]*(-21 + 5*z1[6]))) + z1[4]^2*(36 + z1[2]^4*z1[3]^2 + 
        z1[3]*(27 - 10*z1[6]) + z1[3]^2*(4 - 3*z1[6]) + 12*z1[6] + 
        6*z1[6]^2 + z1[6]^3 + z1[2]^2*(4 + z1[3]*(11 - 4*z1[6]) + 
          z1[3]^2*(4 - 3*z1[6]) + z1[6]) + z1[2]^3*z1[3]*
         (-3 + z1[6] + z1[3]*(-4 + 3*z1[6])) + 
        z1[2]*(-16 - 5*z1[6] - 2*z1[6]^2 + z1[3]^2*(-4 + 3*z1[6]) + 
          z1[3]*(-19 + 7*z1[6])))), 
  y[362] -> -(z1[2]^4*z1[3]*(-2 + z1[6])*z1[6]^3) + 
    z1[2]^3*(8*z1[4]^5 - 2*z1[4]^4*(-17 + z1[6]) + 
      z1[4]^3*(54 - 9*z1[6] + z1[6]^2) + z1[4]^2*(38 - 14*z1[6] + z1[6]^2 + 
        z1[6]^3) + z1[4]*(10 - 9*z1[6] - z1[6]^2 + z1[6]^4) + 
      z1[6]*(-2 - z1[6] + (1 + 3*z1[3])*z1[6]^2 - 8*z1[3]*z1[6]^3 + 
        3*z1[3]*z1[6]^4)) + z1[2]^2*(-16*z1[4]^6 + z1[4]^5*(-86 + 4*z1[6]) + 
      z1[4]^4*(-184 + 23*z1[6] - 2*z1[6]^2) - 
      z1[4]^3*(196 - 51*z1[6] + 4*z1[6]^2 + 2*z1[6]^3) + 
      z1[4]^2*(-104 + 55*z1[6] + z1[6]^2 - 2*z1[6]^3 - 2*z1[6]^4) + 
      z1[4]*(-22 + 29*z1[6] + 6*z1[6]^2 + 3*z1[6]^3 + 2*z1[6]^4 - 
        3*z1[6]^5) + z1[6]*(6 + 3*z1[6] + (4 + z1[3])*z1[6]^2 - 
        (3 + 4*z1[3])*z1[6]^3 + 9*z1[3]*z1[6]^4 - 3*z1[3]*z1[6]^5)) - 
    z1[4]*(1 + z1[4] - z1[6])*(2*(1 + z1[3])*(3 + z1[3])^2*z1[4]^5 - 
      (1 + z1[3])*z1[4]^4*(-88 + 17*z1[6] + 4*z1[3]*(-13 + 5*z1[6]) + 
        z1[3]^2*(-8 + 5*z1[6])) + (1 + z1[3])*z1[4]^3*
       (158 - 53*z1[6] + 8*z1[6]^2 + z1[3]^2*(12 - 17*z1[6] + 4*z1[6]^2) + 
        z1[3]*(84 - 68*z1[6] + 11*z1[6]^2)) - (1 + z1[3])*z1[4]^2*
       (-124 + 66*z1[6] - 13*z1[6]^2 + z1[3]^2*(-8 + 21*z1[6] - 11*z1[6]^2 + 
          z1[6]^3) + z1[3]*(-60 + 84*z1[6] - 25*z1[6]^2 + 2*z1[6]^3)) - 
      (1 + z1[3])*z1[4]*(-36 + 42*z1[6] - 4*z1[6]^3 + 
        2*z1[3]*(-8 + 22*z1[6] - 9*z1[6]^2 + z1[6]^3) + 
        z1[3]^2*(-2 + 11*z1[6] - 10*z1[6]^2 + 2*z1[6]^3)) + 
      z1[6]*(-(z1[3]^2*(10 - 7*z1[6] + z1[6]^2)) - 
        z1[3]^3*(2 - 3*z1[6] + z1[6]^2) + 3*(-4 - 2*z1[6] - 2*z1[6]^2 - 
          z1[6]^3 + z1[6]^4) + z1[3]*(-20 - 2*z1[6] - 6*z1[6]^2 - 3*z1[6]^3 + 
          3*z1[6]^4))) + z1[2]*(8*z1[4]^7 + 
      2*z1[4]^6*(35 + 15*z1[3] + 7*z1[3]^2 + z1[3]^3 - z1[6]) + 
      z1[4]^5*(236 + z1[3]*(170 - 53*z1[6]) + z1[3]^3*(10 - 7*z1[6]) - 
        37*z1[3]^2*(-2 + z1[6]) - 19*z1[6] + z1[6]^2) + 
      z1[4]^4*(404 - 69*z1[6] + 5*z1[6]^2 + z1[6]^3 + 
        z1[3]^3*(20 - 30*z1[6] + 9*z1[6]^2) + 
        z1[3]*(382 - 240*z1[6] + 33*z1[6]^2) + 
        z1[3]^2*(156 - 162*z1[6] + 35*z1[6]^2)) + 
      z1[4]^3*(376 - 125*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 + z1[6]^4 + 
        z1[3]^2*(164 - 274*z1[6] + 119*z1[6]^2 - 14*z1[6]^3) + 
        z1[3]^3*(20 - 50*z1[6] + 32*z1[6]^2 - 5*z1[6]^3) + 
        z1[3]*(426 - 423*z1[6] + 102*z1[6]^2 - 11*z1[6]^3 + z1[6]^4)) + 
      z1[4]^2*(182 - 121*z1[6] - 9*z1[6]^2 + 5*z1[6]^4 + 
        2*z1[3]^2*(43 - 110*z1[6] + 74*z1[6]^2 - 16*z1[6]^3 + z1[6]^4) + 
        z1[3]^3*(10 - 40*z1[6] + 42*z1[6]^2 - 14*z1[6]^3 + z1[6]^4) + 
        z1[3]*(236 - 358*z1[6] + 115*z1[6]^2 - 14*z1[6]^3 + 8*z1[6]^4 - 
          3*z1[6]^5)) - z1[6]*(-(z1[3]^3*(-2 + z1[6])*(-1 + z1[6])^2) + 
        5*z1[3]^2*(2 - 3*z1[6] + z1[6]^2) + 3*(4 + 2*z1[6] + 2*z1[6]^2 + 
          z1[6]^3 - z1[6]^4) + z1[3]*(20 - 10*z1[6] - 3*z1[6]^3 - 6*z1[6]^4 + 
          3*z1[6]^5)) + z1[4]*(36 - 60*z1[6] - 15*z1[6]^2 - 9*z1[6]^3 - 
        2*z1[6]^4 - 3*z1[6]^5 + 3*z1[6]^6 + z1[3]^2*(18 - 81*z1[6] + 
          79*z1[6]^2 - 23*z1[6]^3 + 2*z1[6]^4) + 
        z1[3]^3*(2 - 15*z1[6] + 24*z1[6]^2 - 13*z1[6]^3 + 2*z1[6]^4) + 
        z1[3]*(52 - 142*z1[6] + 56*z1[6]^2 - 4*z1[6]^3 - 3*z1[6]^4 - 
          6*z1[6]^5 + 3*z1[6]^6))) + 
    z1[5]*(z1[2]^4*z1[3]*(-1 + z1[6])*z1[6]^3 + 
      z1[2]^2*(z1[4]^5*(6 + 4*z1[6]) + 3*z1[6]^4*
         (1 + z1[3]*(-1 + z1[6])*z1[6]) + z1[4]^4*(24 + 15*z1[6] + 
          2*z1[6]^2) + z1[4]^3*(36 + 21*z1[6] + 7*z1[6]^2 + 2*z1[6]^3) + 
        z1[4]^2*(24 + 13*z1[6] + 8*z1[6]^2 + 5*z1[6]^3 + 2*z1[6]^4) + 
        z1[4]*(6 + 3*z1[6] + 3*z1[6]^2 + 3*z1[6]^3 + 2*z1[6]^4 + 
          3*z1[6]^5)) - z1[2]^3*(2*z1[4]^4*(1 + z1[6]) + 
        z1[4]^3*(6 + 5*z1[6] + z1[6]^2) + z1[4]^2*(6 + 4*z1[6] + 2*z1[6]^2 + 
          z1[6]^3) + z1[4]*(2 + z1[6] + z1[6]^2 + z1[6]^3 + z1[6]^4) + 
        z1[6]^3*(1 + z1[3]*(1 - 4*z1[6] + 3*z1[6]^2))) + 
      z1[4]*(1 + z1[4] - z1[6])*(2*(1 + z1[3])^3*z1[4]^5 + 
        3*(1 + z1[3])*z1[6]^4*(1 + z1[6]) - (1 + z1[3])*z1[4]^4*
         (-16 + 4*z1[3]*(-5 + z1[6]) - z1[6] + z1[3]^2*(-8 + 3*z1[6])) + 
        (1 + z1[3])*z1[4]^3*(38 + z1[3]*(-6 + z1[6])^2 + 7*z1[6] + z1[6]^2 + 
          z1[3]^2*(12 - 9*z1[6] + z1[6]^2)) + (1 + z1[3])*z1[4]^2*
         (36 + 12*z1[6] + 6*z1[6]^2 + z1[6]^3 + z1[3]*(28 - 12*z1[6] + 
            z1[6]^2) + z1[3]^2*(8 - 9*z1[6] + 2*z1[6]^2)) + 
        z1[4]*(z1[3]^2*(10 - 7*z1[6] + z1[6]^2) + 
          z1[3]^3*(2 - 3*z1[6] + z1[6]^2) + 6*(2 + z1[6] + z1[6]^2 + 
            z1[6]^3) + 2*z1[3]*(10 + z1[6] + 3*z1[6]^2 + 3*z1[6]^3))) - 
      z1[2]*(2*z1[4]^6*(3 + 3*z1[3] + 3*z1[3]^2 + z1[3]^3 + z1[6]) + 
        z1[4]^5*(36 + z1[3]^2*(34 - 11*z1[6]) - 3*z1[3]*(-14 + z1[6]) - 
          5*z1[3]^3*(-2 + z1[6]) + 15*z1[6] + z1[6]^2) + 
        3*z1[6]^4*(1 + z1[3] + z1[6] - z1[3]*z1[6]^2) + 
        z1[4]^4*(84 + 39*z1[6] + 8*z1[6]^2 + z1[6]^3 - 
          2*z1[3]*(-55 + 9*z1[6]) + 4*z1[3]^3*(5 - 5*z1[6] + z1[6]^2) + 
          z1[3]^2*(76 - 48*z1[6] + 6*z1[6]^2)) + 
        z1[4]^3*(96 + 47*z1[6] + 19*z1[6]^2 + 7*z1[6]^3 + z1[6]^4 - 
          z1[3]^2*(-84 + 78*z1[6] - 17*z1[6]^2 + z1[6]^3) - 
          z1[3]^3*(-20 + 30*z1[6] - 12*z1[6]^2 + z1[6]^3) + 
          z1[3]*(138 - 37*z1[6] - z1[6]^3 + z1[6]^4)) + 
        z1[4]^2*(54 + 27*z1[6] + 18*z1[6]^2 + 12*z1[6]^3 + 7*z1[6]^4 - 
          z1[3]^2*(-46 + 56*z1[6] - 16*z1[6]^2 + z1[6]^3) - 
          2*z1[3]^3*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3) + 
          z1[3]*(84 - 32*z1[6] + 3*z1[6]^4 - 3*z1[6]^5)) + 
        z1[4]*(-(z1[3]^3*(-2 + z1[6])*(-1 + z1[6])^2) + 
          5*z1[3]^2*(2 - 3*z1[6] + z1[6]^2) + 3*(4 + 2*z1[6] + 2*z1[6]^2 + 
            2*z1[6]^3 + 2*z1[6]^4 + z1[6]^5 + z1[6]^6) + 
          z1[3]*(20 - 10*z1[6] - 3*z1[6]^4 + 3*z1[6]^6)))), 
  y[363] -> 2 + 2*z1[4] + z1[3]*(-3 + z1[5]) - 5*z1[6], 
  y[364] -> 2*z1[3]^2 + 6*z1[3]*(-1 + z1[6]) + 3*(-1 + z1[6])^2, 
  y[365] -> z1[2]^(-1) + z1[4]^(-1), y[366] -> 1 + 2*z1[6], 
  y[367] -> 5 - 5*z1[2] + 5*z1[2]^2 - 5*z1[2]^3 + 4*z1[2]^4, 
  y[368] -> -25 + 25*z1[2] - 23*z1[2]^2 + 14*z1[2]^3, 
  y[369] -> 7 - 4*z1[2] + 2*z1[2]^2, 
  y[370] -> -1 - z1[3] + z1[2]*(-1 + z1[6]) + z1[6], 
  y[371] -> 3 + 2*(9 - z1[3] + 2*z1[3]^2)*z1[6] + (-33 + 6*z1[3])*z1[6]^2 + 
    12*z1[6]^3 - 3*z1[5]*(-1 + z1[6])^2*(-1 + 4*z1[6]), 
  y[372] -> z1[3]*(-1 + z1[2]*(-1 + z1[6]) - 2*z1[6]) + 
    (-1 + z1[6])*(1 + (3 + 2*z1[2])*z1[6]), 
  y[373] -> 12 + z1[3] - 48*z1[6] + 18*z1[6]^2 - 
    9*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[374] -> -1 + 8*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[375] -> -11 + 74*z1[6] - 20*z1[6]^2 + 10*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[376] -> -18 + 85*z1[6] - 28*z1[6]^2 + 14*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[377] -> -30 + 169*z1[6] - 50*z1[6]^2 + 
    25*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[378] -> 1 + 9*z1[6] - 4*z1[6]^2 + z1[5]*(1 - 5*z1[6] + 4*z1[6]^2) + 
    z1[3]*(3 + (11 - 6*z1[5])*z1[6] + (-8 + 6*z1[5])*z1[6]^2), 
  y[379] -> 1 - 8*z1[6] + 2*z1[6]^2 + z1[5]*(-1 + 3*z1[6] - 2*z1[6]^2) + 
    z1[2]^5*(-1 + 6*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]*(-1 + 8*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) - 
    z1[2]^2*(-1 + 8*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]^3*(-1 + 8*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) - 
    z1[2]^4*(-1 + 8*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[380] -> -2*z1[3]^2*(-2 + z1[5]) + 6*z1[3]*(-2 + z1[5]*(-1 + z1[6])^2 + 
      4*z1[6] - z1[6]^2) + 3*(-1 + z1[6])*(-2*(1 - 3*z1[6] + z1[6]^2) + 
      z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[381] -> -18 + 85*z1[6] - 28*z1[6]^2 + 
    14*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2) + 
    z1[2]*(10 - 47*z1[6] + 16*z1[6]^2 - 8*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]^2*(-5 + 22*z1[6] - 8*z1[6]^2 + 4*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[382] -> -11 + 74*z1[6] - 20*z1[6]^2 + 
    10*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2) + 
    z1[2]*(11 - 74*z1[6] + 20*z1[6]^2 - 10*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]^3*(11 - 72*z1[6] + 20*z1[6]^2 - 
      10*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]^4*(-9 + 47*z1[6] - 16*z1[6]^2 + 
      8*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]^2*(-11 + 74*z1[6] - 20*z1[6]^2 + 
      10*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[383] -> 30 - 169*z1[6] + 50*z1[6]^2 - 
    25*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2) + 
    z1[2]^2*(28 - 149*z1[6] + 46*z1[6]^2 - 
      23*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]^3*(-17 + 80*z1[6] - 28*z1[6]^2 + 
      14*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]*(-30 + 169*z1[6] - 50*z1[6]^2 + 
      25*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[384] -> -2*z1[5]*(1 + z1[3] - 3*z1[6])*(-1 + z1[6])^2 + 
    z1[6]*(z1[3]*(-11 + 5*z1[6]) - 6*(3 - 4*z1[6] + z1[6]^2)) + 
    z1[2]*(-1 + z1[6])*(-3 + z1[3]*(4 + z1[5]*(-1 + z1[6]) - z1[6]) + 
      13*z1[6] - 4*z1[6]^2 + z1[5]*(2 - 6*z1[6] + 4*z1[6]^2)), 
  y[385] -> 2*z1[4]^2 + z1[4]*(7 - 4*z1[6]) + 3*(-1 + z1[6])^2*
     (4 - 2*z1[6] + z1[5]*(-1 + 2*z1[6])) + 
    z1[3]*(15 + 2*z1[4]^2 + z1[4]*(9 - 4*z1[6]) - 14*z1[6] + 2*z1[6]^2 + 
      3*z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
      z1[5]*(4 - 20*z1[6] + 22*z1[6]^2 - 6*z1[6]^3)), 
  y[386] -> -((1 + z1[3])*(-1 + z1[6])*z1[6]) + z1[2]^2*(-1 + z1[6])*
     (-1 + 7*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]*(z1[3]*(1 - z1[5]*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2) + 
      (-1 + z1[6])*(-1 + 7*z1[6] - 2*z1[6]^2 + 
        z1[5]*(1 - 3*z1[6] + 2*z1[6]^2))), 
  y[387] -> z1[4]^5 + z1[4]^4*(6 - 5*z1[6]) - 10*z1[4]^2*(-2 + z1[6])*
     (-1 + z1[6])^2 + 5*z1[4]*(-3 + z1[6])*(-1 + z1[6])^3 + 
    5*z1[4]^3*(3 - 5*z1[6] + 2*z1[6]^2) - (-1 + z1[6])^5*
     (6 - 2*z1[6] + z1[5]*(-1 + 2*z1[6])) + 
    z1[3]^2*(z1[4]^5 + z1[4]^4*(7 - 5*z1[6]) + 5*z1[4]*(-1 + z1[6])^2*
       (7 - 6*z1[6] + z1[6]^2) + z1[4]^3*(21 - 30*z1[6] + 10*z1[6]^2) - 
      5*z1[4]^2*(-7 + 15*z1[6] - 10*z1[6]^2 + 2*z1[6]^3) - 
      (-1 + z1[6])^3*(21 + z1[5]^2*(-1 + z1[6])^2 - 12*z1[6] + z1[6]^2 + 
        z1[5]*(-7 + 9*z1[6] - 2*z1[6]^2))) + 
    z1[3]*(2*z1[4]^5 + z1[4]^4*(13 - 10*z1[6]) + 10*z1[4]*(-1 + z1[6])^2*
       (5 - 5*z1[6] + z1[6]^2) + z1[4]^3*(36 - 55*z1[6] + 20*z1[6]^2) - 
      5*z1[4]^2*(-11 + 25*z1[6] - 18*z1[6]^2 + 4*z1[6]^3) - 
      (-1 + z1[6])^3*(-10*(-2 + z1[6]) + z1[5]^2*(-1 + z1[6])^2*
         (-1 + 2*z1[6]) + z1[5]*(1 - 9*z1[6] + 10*z1[6]^2 - 2*z1[6]^3))), 
  y[388] -> z1[4]*(-1 + 2*z1[6]) + (-1 + z1[6])^2*
     (-2*z1[6] + z1[5]*(-1 + 2*z1[6])) - 
    2*z1[3]^2*(z1[4]*(-3 + z1[4]*(-1 + z1[5]) - 2*z1[5]*(-1 + z1[6]) + 
        2*z1[6]) + z1[2]*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2) + 
    z1[3]*(-3 - 2*z1[4]^2*(-1 + z1[5]) - 8*z1[5] + 3*z1[5]^2 + 
      z1[4]*(3 + 4*z1[5]*(-1 + z1[6]) - 2*z1[6]) - 18*z1[6] + 
      36*z1[5]*z1[6] - 12*z1[5]^2*z1[6] + 26*z1[6]^2 - 42*z1[5]*z1[6]^2 + 
      15*z1[5]^2*z1[6]^2 - 8*z1[6]^3 + 14*z1[5]*z1[6]^3 - 6*z1[5]^2*z1[6]^3 + 
      z1[2]*(1 - 8*z1[6] + 8*z1[6]^2 - 2*z1[6]^3 - z1[5]^2*(-1 + z1[6])^2*
         (-1 + 2*z1[6]) + z1[5]*(-3 + 12*z1[6] - 13*z1[6]^2 + 4*z1[6]^3))), 
  y[389] -> 6*z1[4]^4 + z1[4]^3*(31 - 24*z1[6]) + 
    3*(1 + z1[3]*z1[5])*(7 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^4 - 
    6*z1[4]*(-1 + z1[6])^2*(-11 + 4*z1[6]) + 
    4*z1[4]^2*(16 - 25*z1[6] + 9*z1[6]^2) + (-1 + z1[6])^4*
     (17 - 8*z1[6] + z1[5]*(-1 + 8*z1[6])) + 
    4*z1[3]^2*(z1[4]^4 + z1[4]^3*(6 - 4*z1[6]) + 
      z1[4]^2*(15 - 20*z1[6] + 6*z1[6]^2) - 
      4*z1[4]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3) + 
      (-1 + z1[6])^2*(15 + z1[5]^2*(-1 + z1[6])^2 - 10*z1[6] + z1[6]^2 - 
        2*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
    z1[3]*(10*z1[4]^4 + z1[4]^3*(57 - 40*z1[6]) + 
      z1[4]^2*(135 - 188*z1[6] + 60*z1[6]^2) + 
      z1[4]*(170 - 352*z1[6] + 222*z1[6]^2 - 40*z1[6]^3) + 
      (-1 + z1[6])^2*(z1[5]^2*(-1 + z1[6])^2*(-1 + 8*z1[6]) + 
        2*(48 - 28*z1[6] + z1[6]^2) - z1[5]*(13 + 10*z1[6] - 31*z1[6]^2 + 
          8*z1[6]^3))), y[390] -> -1 - 2*z1[4] - z1[5] + 
    z1[2]^2*z1[3]*(1 + 2*z1[3])*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2 + 
    (-1 + (1 + z1[2])*z1[3]*(-1 + z1[2]*(-1 + z1[5])))*
     (5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 - 4*z1[6] - 
    2*z1[4]*z1[6] + 2*z1[5]*z1[6] + 5*z1[6]^2 - z1[5]*z1[6]^2 + 
    2*z1[3]^2*z1[4]*(-3 + z1[4]*(-1 + z1[5]) - 2*z1[5]*(-1 + z1[6]) + 
      2*z1[6]) + z1[3]*(2*z1[4]^2*(-1 + z1[5]) + 
      2*z1[4]*(-4 - 2*z1[5]*(-1 + z1[6]) + z1[6]) + 
      (-1 + z1[6])*(z1[5]*(1 + 19*z1[6] - 14*z1[6]^2) + 
        z1[5]^2*(1 - 5*z1[6] + 4*z1[6]^2) + 2*(-1 - 7*z1[6] + 5*z1[6]^2))) + 
    z1[2]*(-2 - z1[4] + 2*z1[6] + 2*z1[3]^2*(z1[4]^2*(-1 + z1[5]) + 
        z1[4]*(-3 - 2*z1[5]*(-1 + z1[6]) + 2*z1[6]) + 
        (-2 + z1[5] + z1[6] - z1[5]*z1[6])^2) + 
      z1[3]*(7 + 2*z1[4]^2*(-1 + z1[5]) + 6*z1[6] + 4*z1[5]^2*(-1 + z1[6])^2*
         z1[6] - 13*z1[6]^2 + 4*z1[6]^3 + z1[4]*(-5 - 4*z1[5]*(-1 + z1[6]) + 
          4*z1[6]) - z1[5]*(3 + 10*z1[6] - 21*z1[6]^2 + 8*z1[6]^3))), 
  y[391] -> -52 - 49*z1[4] - 25*z1[4]^2 - 4*z1[4]^3 + 11*z1[5] + 178*z1[6] + 
    65*z1[4]*z1[6] + 14*z1[4]^2*z1[6] - 55*z1[5]*z1[6] - 222*z1[6]^2 - 
    16*z1[4]*z1[6]^2 + 99*z1[5]*z1[6]^2 + 118*z1[6]^3 - 77*z1[5]*z1[6]^3 - 
    22*z1[6]^4 + 22*z1[5]*z1[6]^4 + z1[3]^2*(z1[4]^3 - z1[4]^2*(5 + z1[6]) - 
      z1[4]*(22 - 20*z1[6] + z1[6]^2) + 3*(-1 + z1[6])*
       (10 + z1[5]^2*(-1 + z1[6])^2 - 8*z1[6] + z1[6]^2 + 
        z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) - 
    z1[3]*(3*z1[4]^3 + z1[4]^2*(35 - 13*z1[6]) + 
      z1[4]*(94 - 100*z1[6] + 17*z1[6]^2) - (-1 + z1[6])*
       (95 - 67*z1[6] + 5*z1[6]^2 + 11*z1[5]^2*(-1 + z1[6])^2*
         (-1 + 2*z1[6]) + z1[5]*(14 - 83*z1[6] + 91*z1[6]^2 - 22*z1[6]^3))) + 
    z1[2]^3*z1[3]*(z1[4] - (-1 + z1[6])*(1 + 27*z1[6] - 30*z1[6]^2 + 
        8*z1[6]^3 + 4*z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(9 - 43*z1[6] + 50*z1[6]^2 - 16*z1[6]^3))) + 
    z1[2]^2*(-z1[4]^2 + 6*z1[4]*(-1 + z1[6]) + 2*(-1 + z1[6])^3*
       (7 - 4*z1[6] + z1[5]*(-2 + 4*z1[6])) + 
      z1[3]^2*(z1[4] + (-1 + z1[6])*(1 + z1[5]^2*(-1 + z1[6])^2 - 3*z1[6] + 
          z1[6]^2 + z1[5]*(-3 + 5*z1[6] - 2*z1[6]^2))) + 
      z1[3]*(-2*z1[4]^2 + z1[4]*(-16 + 11*z1[6]) + (-1 + z1[6])*
         (28 + 22*z1[6] - 41*z1[6]^2 + 10*z1[6]^3 + 9*z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[5]*(17 - 85*z1[6] + 96*z1[6]^2 - 
            28*z1[6]^3)))) + z1[2]*(z1[4]^3 - 5*z1[4]^2*(-2 + z1[6]) + 
      z1[4]*(26 - 33*z1[6] + 7*z1[6]^2) - (-1 + z1[6])^3*
       (38 - 18*z1[6] + 9*z1[5]*(-1 + 2*z1[6])) + 
      z1[3]^2*(-2*z1[4]^2 + z1[4]*(1 + 2*z1[6]) - (-1 + z1[6])*
         (22 + 3*z1[5]^2*(-1 + z1[6])^2 - 16*z1[6] + 3*z1[6]^2 - 
          3*z1[5]*(5 - 7*z1[6] + 2*z1[6]^2))) + 
      z1[3]*(z1[4]^3 + z1[4]^2*(13 - 5*z1[6]) + 
        z1[4]*(50 - 46*z1[6] + 7*z1[6]^2) - (-1 + z1[6])*
         (73 - 27*z1[6] - 17*z1[6]^2 + 4*z1[6]^3 + 11*z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[5]*(16 - 91*z1[6] + 101*z1[6]^2 - 
            26*z1[6]^3)))), 
  y[392] -> -(z1[2]^4*z1[3]^2*(z1[4] - (-1 + z1[6])*
        (7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2 + 
         z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2)))) - 
    (1 + z1[3])*(2*(1 + z1[3])*z1[4]^3 - 6*(1 + z1[3])*z1[4]^2*(-1 + z1[6]) + 
      6*(1 + z1[3])*z1[4]*(-1 + z1[6])^2 + (-1 + z1[6])^2*
       (-1 + 6*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2))) + 
    z1[2]^3*z1[3]*(z1[4]^2 + z1[4]*(2 - 3*z1[6]) + 
      (-1 + z1[6])*(-2 + 12*z1[6] - 9*z1[6]^2 + 2*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(3 - 13*z1[6] + 14*z1[6]^2 - 4*z1[6]^3)) + 
      z1[3]*(2*z1[4]^2 + z1[4]*(3 - 6*z1[6]) + 3*(-1 + z1[6])*
         (6 + z1[5]^2*(-1 + z1[6])^2 - 4*z1[6] + z1[6]^2 + 
          z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2)))) - 
    z1[2]*(z1[4]^3 + z1[4]^2*(1 - 3*z1[6]) + 3*z1[4]*(-1 + z1[6]^2) + 
      (-1 + z1[6])^2*(-7 + 6*z1[6] - 2*z1[6]^2 + 
        z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
      z1[3]^2*(3*z1[4]^3 + z1[4]^2*(5 - 9*z1[6]) - 6*(-1 + z1[6])^2 + 
        z1[4]*(-3 - 6*z1[6] + 9*z1[6]^2)) + 
      z1[3]*(4*z1[4]^3 + z1[4]^2*(6 - 12*z1[6]) + 
        6*z1[4]*(-1 - z1[6] + 2*z1[6]^2) - (-1 + z1[6])^2*
         (z1[5]*(-4 + 15*z1[6] - 8*z1[6]^2) + 3*(5 - 6*z1[6] + 2*z1[6]^2) + 
          z1[5]^2*(1 - 3*z1[6] + 2*z1[6]^2)))) + 
    z1[2]^2*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 3*(-1 + z1[6])^2 - 
      z1[3]^2*(z1[4]^3 - 3*z1[4]^2*(1 + z1[6]) + 
        z1[4]*(-13 + 12*z1[6] + 3*z1[6]^2) - (-1 + z1[6])*
         (5 + 2*z1[5]^2*(-1 + z1[6])^2 - z1[6] + 2*z1[6]^2 - 
          2*z1[5]*(5 - 7*z1[6] + 2*z1[6]^2))) + 
      z1[3]*(-z1[4]^3 + z1[4]^2*(2 + 3*z1[6]) + 
        z1[4]*(10 - 9*z1[6] - 3*z1[6]^2) + (-1 + z1[6])*
         (-11 + 37*z1[6] - 26*z1[6]^2 + 6*z1[6]^3 + 2*z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[5]*(7 - 30*z1[6] + 33*z1[6]^2 - 
            10*z1[6]^3)))), 
  y[393] -> -4*(1 + z1[3]*z1[5])*(3 + z1[5]*(-1 + z1[6]) - z1[6])*
     (-1 + z1[6])^3 + (8*z1[4]^3 + z1[4]^2*(35 - 24*z1[6]) + 
      3*z1[4]*(19 - 27*z1[6] + 8*z1[6]^2) - (-1 + z1[6])^3*
       (4 - 6*z1[6] + z1[5]*(5 + 6*z1[6])) + 
      3*z1[3]^2*(z1[4]^3 + z1[4]^2*(5 - 3*z1[6]) + 
        z1[4]*(10 - 12*z1[6] + 3*z1[6]^2) - (-1 + z1[6])*
         (10 + z1[5]^2*(-1 + z1[6])^2 - 8*z1[6] + z1[6]^2 + 
          z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
      z1[3]*(11*z1[4]^3 + z1[4]^2*(55 - 33*z1[6]) + 
        11*z1[4]*(10 - 12*z1[6] + 3*z1[6]^2) - (-1 + z1[6])*
         (95 - 67*z1[6] + 5*z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*(5 + 6*z1[6]) + 
          z1[5]*(-34 + 29*z1[6] + 11*z1[6]^2 - 6*z1[6]^3))))/4, 
  y[394] -> -6 - 15*z1[4] - 20*z1[4]^2 - 15*z1[4]^3 - 6*z1[4]^4 - z1[4]^5 + 
    z1[5] + 32*z1[6] + 50*z1[4]*z1[6] + 50*z1[4]^2*z1[6] + 25*z1[4]^3*z1[6] + 
    5*z1[4]^4*z1[6] - 7*z1[5]*z1[6] - 70*z1[6]^2 - 60*z1[4]*z1[6]^2 - 
    40*z1[4]^2*z1[6]^2 - 10*z1[4]^3*z1[6]^2 + 20*z1[5]*z1[6]^2 + 80*z1[6]^3 + 
    30*z1[4]*z1[6]^3 + 10*z1[4]^2*z1[6]^3 - 30*z1[5]*z1[6]^3 - 50*z1[6]^4 - 
    5*z1[4]*z1[6]^4 + 25*z1[5]*z1[6]^4 + 16*z1[6]^5 - 11*z1[5]*z1[6]^5 - 
    2*z1[6]^6 + 2*z1[5]*z1[6]^6 - z1[3]^2*(z1[4]^5 + z1[4]^4*(7 - 5*z1[6]) + 
      5*z1[4]*(-1 + z1[6])^2*(7 - 6*z1[6] + z1[6]^2) + 
      z1[4]^3*(21 - 30*z1[6] + 10*z1[6]^2) - 
      5*z1[4]^2*(-7 + 15*z1[6] - 10*z1[6]^2 + 2*z1[6]^3) - 
      (-1 + z1[6])^3*(21 + z1[5]^2*(-1 + z1[6])^2 - 12*z1[6] + z1[6]^2 + 
        z1[5]*(-7 + 9*z1[6] - 2*z1[6]^2))) - 
    z1[3]*(2*z1[4]^5 + z1[4]^4*(13 - 10*z1[6]) + 10*z1[4]*(-1 + z1[6])^2*
       (5 - 5*z1[6] + z1[6]^2) + z1[4]^3*(36 - 55*z1[6] + 20*z1[6]^2) - 
      5*z1[4]^2*(-11 + 25*z1[6] - 18*z1[6]^2 + 4*z1[6]^3) - 
      (-1 + z1[6])^3*(-10*(-2 + z1[6]) + z1[5]^2*(-1 + z1[6])^2*
         (-1 + 2*z1[6]) + z1[5]*(1 - 9*z1[6] + 10*z1[6]^2 - 2*z1[6]^3))) + 
    z1[2]^5*z1[3]*(-1 + z1[6])^2*(z1[4] - (-1 + z1[6])*
       (2 + 7*z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*
         (-1 + 2*z1[6]) + z1[5]*(2 - 11*z1[6] + 13*z1[6]^2 - 4*z1[6]^3)) + 
      z1[3]*(z1[4] - (-1 + z1[6])*(7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + 
          z1[6]^2 + z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2)))) + 
    z1[2]^3*((-1 + z1[6])*(z1[4]^3*(-3 + z1[6]) + 3*z1[4]*(-4 + z1[6])*
         (-1 + z1[6])^2 + z1[4]^2*(-10 + 13*z1[6] - 3*z1[6]^2) - 
        (-1 + z1[6])^4*(6 - 2*z1[6] + z1[5]*(-1 + 2*z1[6]))) + 
      z1[3]^2*(z1[4]^3*(6 - 6*z1[6] + z1[6]^2) + z1[4]*(-1 + z1[6])^2*
         (31 - 24*z1[6] + 3*z1[6]^2) + z1[4]^2*(22 - 42*z1[6] + 23*z1[6]^2 - 
          3*z1[6]^3) - (-1 + z1[6])^3*(21 + z1[5]^2*(-1 + z1[6])^2 - 
          12*z1[6] + z1[6]^2 + z1[5]*(-7 + 9*z1[6] - 2*z1[6]^2))) + 
      z1[3]*(z1[4]^3*(9 - 10*z1[6] + 2*z1[6]^2) + z1[4]*(-1 + z1[6])^2*
         (43 - 39*z1[6] + 6*z1[6]^2) + z1[4]^2*(32 - 65*z1[6] + 39*z1[6]^2 - 
          6*z1[6]^3) - (-1 + z1[6])^3*(-10*(-2 + z1[6]) + 
          z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
          z1[5]*(1 - 9*z1[6] + 10*z1[6]^2 - 2*z1[6]^3)))) + 
    z1[2]*(z1[4]^5 + z1[4]^4*(6 - 5*z1[6]) - 10*z1[4]^2*(-2 + z1[6])*
       (-1 + z1[6])^2 + 5*z1[4]*(-3 + z1[6])*(-1 + z1[6])^3 + 
      5*z1[4]^3*(3 - 5*z1[6] + 2*z1[6]^2) - (-1 + z1[6])^5*
       (6 - 2*z1[6] + z1[5]*(-1 + 2*z1[6])) + 
      z1[3]^2*(z1[4]^5 + z1[4]^4*(7 - 5*z1[6]) + 5*z1[4]*(-1 + z1[6])^2*
         (7 - 6*z1[6] + z1[6]^2) + z1[4]^3*(21 - 30*z1[6] + 10*z1[6]^2) - 
        5*z1[4]^2*(-7 + 15*z1[6] - 10*z1[6]^2 + 2*z1[6]^3) - 
        (-1 + z1[6])^3*(21 + z1[5]^2*(-1 + z1[6])^2 - 12*z1[6] + z1[6]^2 + 
          z1[5]*(-7 + 9*z1[6] - 2*z1[6]^2))) + 
      z1[3]*(2*z1[4]^5 + z1[4]^4*(13 - 10*z1[6]) + 10*z1[4]*(-1 + z1[6])^2*
         (5 - 5*z1[6] + z1[6]^2) + z1[4]^3*(36 - 55*z1[6] + 20*z1[6]^2) - 
        5*z1[4]^2*(-11 + 25*z1[6] - 18*z1[6]^2 + 4*z1[6]^3) - 
        (-1 + z1[6])^3*(-10*(-2 + z1[6]) + z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[5]*(1 - 9*z1[6] + 10*z1[6]^2 - 2*z1[6]^3)))) + 
    z1[2]^2*(-5*z1[4]*(-3 + z1[6])*(-1 + z1[6])^3 + z1[4]^4*(-3 + 2*z1[6]) + 
      z1[4]^2*(-1 + z1[6])^2*(-19 + 9*z1[6]) + 
      z1[4]^3*(-12 + 19*z1[6] - 7*z1[6]^2) + (-1 + z1[6])^5*
       (6 - 2*z1[6] + z1[5]*(-1 + 2*z1[6])) + 
      z1[3]^2*(2*z1[4]^4*(-2 + z1[6]) + z1[4]^3*(-18 + 24*z1[6] - 
          7*z1[6]^2) - 5*z1[4]*(-1 + z1[6])^2*(7 - 6*z1[6] + z1[6]^2) + 
        z1[4]^2*(-34 + 72*z1[6] - 47*z1[6]^2 + 9*z1[6]^3) + 
        (-1 + z1[6])^3*(21 + z1[5]^2*(-1 + z1[6])^2 - 12*z1[6] + z1[6]^2 + 
          z1[5]*(-7 + 9*z1[6] - 2*z1[6]^2))) + 
      z1[3]*(z1[4]^4*(-7 + 4*z1[6]) + z1[4]^3*(-30 + 43*z1[6] - 14*z1[6]^2) - 
        10*z1[4]*(-1 + z1[6])^2*(5 - 5*z1[6] + z1[6]^2) + 
        z1[4]^2*(-53 + 119*z1[6] - 84*z1[6]^2 + 18*z1[6]^3) + 
        (-1 + z1[6])^3*(-10*(-2 + z1[6]) + z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[5]*(1 - 9*z1[6] + 10*z1[6]^2 - 2*z1[6]^3)))) + 
    z1[2]^4*(-1 + z1[6])*((-1 + z1[6])*(-z1[4]^2 + 3*z1[4]*(-1 + z1[6]) + 
        (-1 + z1[6])^3*(4 - 2*z1[6] + z1[5]*(-1 + 2*z1[6]))) + 
      z1[3]^2*(-2*z1[4]^2*(-2 + z1[6]) + z1[4]*(13 - 19*z1[6] + 6*z1[6]^2) + 
        (-1 + z1[6])^2*(18 + z1[5]^2*(-1 + z1[6])^2 - 10*z1[6] + z1[6]^2 + 
          z1[5]*(-7 + 9*z1[6] - 2*z1[6]^2))) + 
      z1[3]*(z1[4]^2*(5 - 3*z1[6]) + z1[4]*(16 - 25*z1[6] + 9*z1[6]^2) + 
        (-1 + z1[6])^2*(15 - 4*z1[6] - 2*z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[5]*(1 - 9*z1[6] + 10*z1[6]^2 - 2*z1[6]^3)))), 
  y[395] -> -17 - 66*z1[4] - 64*z1[4]^2 - 31*z1[4]^3 - 6*z1[4]^4 + z1[5] + 
    76*z1[6] + 156*z1[4]*z1[6] + 100*z1[4]^2*z1[6] + 24*z1[4]^3*z1[6] - 
    12*z1[5]*z1[6] - 134*z1[6]^2 - 114*z1[4]*z1[6]^2 - 36*z1[4]^2*z1[6]^2 + 
    38*z1[5]*z1[6]^2 + 116*z1[6]^3 + 24*z1[4]*z1[6]^3 - 52*z1[5]*z1[6]^3 - 
    49*z1[6]^4 + 33*z1[5]*z1[6]^4 + 8*z1[6]^5 - 8*z1[5]*z1[6]^5 - 
    4*z1[3]^2*(z1[4]^4 + z1[4]^3*(6 - 4*z1[6]) + 
      z1[4]^2*(15 - 20*z1[6] + 6*z1[6]^2) - 
      4*z1[4]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3) + 
      (-1 + z1[6])^2*(15 + z1[5]^2*(-1 + z1[6])^2 - 10*z1[6] + z1[6]^2 - 
        2*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
    z1[3]*(-10*z1[4]^4 + z1[4]^3*(-57 + 40*z1[6]) + 
      z1[4]^2*(-135 + 188*z1[6] - 60*z1[6]^2) + 
      2*z1[4]*(-85 + 176*z1[6] - 111*z1[6]^2 + 20*z1[6]^3) - 
      (-1 + z1[6])^2*(z1[5]^2*(-1 + z1[6])^2*(-1 + 8*z1[6]) + 
        2*(48 - 28*z1[6] + z1[6]^2) - z1[5]*(13 + 10*z1[6] - 31*z1[6]^2 + 
          8*z1[6]^3))) - 3*(-1 + z1[6])^4*
     (z1[2]^4*z1[3]*(-1 + z1[5])*(5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6]) + 
      (1 + z1[3]*z1[5])*(7 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6]) - 
      z1[2]*(1 + z1[3]*z1[5])*(7 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6]) + 
      z1[2]^2*(1 + z1[3]*z1[5])*(7 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6]) + 
      z1[2]^3*(-5 - 2*z1[5]*(-1 + z1[6]) + 2*z1[6] + 
        z1[3]*(2 - 2*z1[5]^2*(-1 + z1[6]) + z1[5]*(-7 + 2*z1[6])))) + 
    z1[2]^4*z1[3]*(-1 + z1[6])*(3*z1[4] - (-1 + z1[6])*
       (20 - z1[6] - 12*z1[6]^2 + 4*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*
         (1 + 4*z1[6]) - z1[5]*(10 + z1[6] - 19*z1[6]^2 + 8*z1[6]^3)) + 
      z1[3]*(z1[4] - (-1 + z1[6])*(11 + 2*z1[5]^2*(-1 + z1[6])^2 - 9*z1[6] + 
          2*z1[6]^2 + z1[5]*(-9 + 13*z1[6] - 4*z1[6]^2)))) + 
    z1[2]^2*(3*z1[4]^3*(-2 + z1[6]) + z1[4]*(-1 + z1[6])^2*(-45 + 11*z1[6]) - 
      2*z1[4]^2*(14 - 19*z1[6] + 5*z1[6]^2) - (-1 + z1[6])^4*
       (15 - 8*z1[6] + z1[5]*(-1 + 8*z1[6])) + 
      z1[3]^2*(z1[4]^3*(-3 + z1[6]) - 4*z1[4]^2*(6 - 6*z1[6] + z1[6]^2) + 
        z1[4]*(-55 + 99*z1[6] - 49*z1[6]^2 + 5*z1[6]^3) - 
        2*(-1 + z1[6])^2*(29 + 2*z1[5]^2*(-1 + z1[6])^2 - 19*z1[6] + 
          2*z1[6]^2 - 4*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
      z1[3]*(z1[4]^3*(-11 + 4*z1[6]) - 7*z1[4]^2*(9 - 10*z1[6] + 2*z1[6]^2) + 
        4*z1[4]*(-31 + 59*z1[6] - 32*z1[6]^2 + 4*z1[6]^3) - 
        (-1 + z1[6])^2*(92 - 50*z1[6] + z1[5]^2*(-1 + z1[6])^2*
           (-1 + 8*z1[6]) - z1[5]*(13 + 10*z1[6] - 31*z1[6]^2 + 
            8*z1[6]^3)))) + z1[2]*(3*z1[4]^4 + z1[4]^3*(23 - 16*z1[6]) - 
      2*z1[4]*(-1 + z1[6])^2*(-32 + 11*z1[6]) + 
      z1[4]^2*(57 - 86*z1[6] + 29*z1[6]^2) + (-1 + z1[6])^4*
       (17 - 8*z1[6] + z1[5]*(-1 + 8*z1[6])) + 
      z1[3]^2*(z1[4]^4 - 8*z1[4]^3*(-2 + z1[6]) + 
        z1[4]^2*(53 - 66*z1[6] + 17*z1[6]^2) - 
        2*z1[4]*(-39 + 77*z1[6] - 45*z1[6]^2 + 7*z1[6]^3) + 
        4*(-1 + z1[6])^2*(15 + z1[5]^2*(-1 + z1[6])^2 - 10*z1[6] + z1[6]^2 - 
          2*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
      z1[3]*(4*z1[4]^4 + z1[4]^3*(41 - 24*z1[6]) + 
        z1[4]^2*(121 - 160*z1[6] + 46*z1[6]^2) + 
        z1[4]*(166 - 340*z1[6] + 210*z1[6]^2 - 36*z1[6]^3) + 
        (-1 + z1[6])^2*(z1[5]^2*(-1 + z1[6])^2*(-1 + 8*z1[6]) + 
          2*(48 - 28*z1[6] + z1[6]^2) - z1[5]*(13 + 10*z1[6] - 31*z1[6]^2 + 
            8*z1[6]^3)))) + 
    z1[2]^3*(-((-1 + z1[6])*(3*z1[4]^2 - 11*z1[4]*(-1 + z1[6]) - 
         (-1 + z1[6])^3*(4 + z1[5] - 4*z1[6] + 4*z1[5]*z1[6]))) + 
      z1[3]^2*(z1[4]^2*(3 - 2*z1[6]) + 8*z1[4]*(2 - 3*z1[6] + z1[6]^2) + 
        (-1 + z1[6])^2*(40 + 4*z1[5]^2*(-1 + z1[6])^2 - 27*z1[6] + 
          4*z1[6]^2 + z1[5]*(-22 + 30*z1[6] - 8*z1[6]^2))) + 
      z1[3]*(z1[4]^2*(10 - 7*z1[6]) + z1[4]*(43 - 68*z1[6] + 25*z1[6]^2) + 
        (-1 + z1[6])^2*(62 - 15*z1[6] - 17*z1[6]^2 + 4*z1[6]^3 + 
          z1[5]^2*(-1 + z1[6])^2*(-1 + 8*z1[6]) - 
          z1[5]*(11 + 16*z1[6] - 39*z1[6]^2 + 12*z1[6]^3)))), 
  y[396] -> -38*z1[3] - 3*z1[2]*(1 + z1[3]), 
  y[397] -> 55 + 64*z1[4] + 3*z1[5] + z1[3]*(113 + 61*z1[4] - 61*z1[6]) - 
    64*z1[6], y[398] -> -6 + z1[3] + 6*z1[6], 
  y[399] -> -17 + 17*z1[2] - 17*z1[2]^2 + 13*z1[2]^3, 
  y[400] -> z1[2]^2 + z1[4] - z1[2]*(1 + z1[4] - 2*z1[6]) + (-1 + z1[6])^2, 
  y[401] -> 17 - 15*z1[2] + 8*z1[2]^2, y[402] -> -1 + z1[4], 
  y[403] -> -2 - 2*z1[4]^2 - 2*z1[4]*(-1 + z1[6]) + z1[6], 
  y[404] -> -1 - z1[4] + 2*z1[6], 
  y[405] -> (1 + z1[3])*z1[4]*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
      3*(-1 + z1[6])^2) - z1[2]*(z1[3]*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
        (4 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2) + (-1 + z1[6])^3), 
  y[406] -> -2 + 7*z1[2], y[407] -> -z1[2]^2 - z1[4] + 
    z1[2]*(1 + z1[4] - 2*z1[6]) - (-1 + z1[6])^2, 
  y[408] -> 1 + z1[4] - 2*z1[6], 
  y[409] -> 2 + 2*z1[4]^2 + 2*z1[4]*(-1 + z1[6]) - z1[6], 
  y[410] -> -2*z1[4] + z1[3]*(4 + z1[4]*(-5 + 3*z1[5])), 
  y[411] -> -1 + z1[4] + z1[3]*(3 + 2*z1[4]*z1[5]), 
  y[412] -> -z1[4]^3 + z1[6] - z1[4]*z1[6] + z1[4]^2*z1[6], 
  y[413] -> -1 + z1[2] - z1[2]^2 - 2*z1[2]*z1[6] - 2*(-1 + z1[4])*z1[6] - 
    z1[6]^2, y[414] -> 6 - z1[4]^2 + 
    3*z1[2]*(z1[3]*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) - 
      (-1 + z1[6])^2) + z1[3]*(z1[4]^2*(-5 + 2*z1[5]) - 
      2*z1[4]*(-5 + 2*z1[5])*(-1 + z1[6]) + 2*(-1 + z1[5])*(-1 + z1[6])^2) - 
    12*z1[6] + 6*z1[6]^2, y[415] -> -8 - 9*z1[4] + 8*z1[6] + 
    2*z1[3]*(2 + z1[4]*(-2 + z1[5]) + z1[6]), 
  y[416] -> 1 + z1[2]^2 + 2*(-1 + z1[4])*z1[6] + z1[6]^2 + 
    z1[2]*(-1 + 2*z1[6]), y[417] -> -1 - z1[4]^2 + 3*z1[6] - 3*z1[6]^2 + 
    z1[4]*(-2 + 3*z1[6]), y[418] -> z1[2]^2*z1[3]^2 + 
    z1[2]*(-2*z1[3]^2 - 3*z1[3]*(-1 + z1[6]) + 3*(-1 + z1[6])^2) - 
    3*(-1 + z1[6])*(-5 + z1[3] + 5*z1[6]), 
  y[419] -> -((3 + z1[4]*(3 + z1[5]) - 3*z1[6])*(1 + z1[4] - z1[6])) + 
    z1[3]*(1 + z1[4]*(1 - z1[5] + z1[5]^2) + (-1 + z1[5])*z1[6]), 
  y[420] -> -3 + (7 + 2*z1[3])*z1[6] - 2*z1[6]^2 + 
    z1[5]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[421] -> -32 + 111*z1[6] - 34*z1[6]^2 + 
    17*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[422] -> -33 + 124*z1[6] - 34*z1[6]^2 + 
    17*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[423] -> z1[2]^4*z1[3]*z1[4] + 14*z1[4]^3 - 
    z1[2]^3*z1[4]*(2*z1[3]*(-3 + z1[4]) + z1[4]) + 
    z1[2]^2*z1[4]*((-6 + z1[4])*z1[4] + z1[3]*(14 - 12*z1[4] + z1[4]^2)) + 
    2*z1[2]*z1[4]*(z1[4]*(-7 + 3*z1[4]) + z1[3]*(8 - 14*z1[4] + 3*z1[4]^2)) - 
    2*z1[6] - 9*z1[4]*z1[6] - 16*z1[4]^2*z1[6] + 4*z1[6]^2 + 
    9*z1[4]*z1[6]^2 - 2*z1[6]^3 + z1[3]*(14*z1[4]^3 + 9*z1[4]*z1[6]^2 - 
      2*(-1 + z1[6])*z1[6]^2 - 16*z1[4]^2*(1 + z1[6])), 
  y[424] -> z1[2]^3*z1[3]*z1[4] + 5*z1[4]^3 - 
    z1[2]^2*z1[4]*(z1[4] + z1[3]*(-5 + 2*z1[4])) + 
    z1[2]*z1[4]*((-5 + z1[4])*z1[4] + z1[3]*(9 - 10*z1[4] + z1[4]^2)) - 
    2*z1[6] - 7*z1[4]*z1[6] - 9*z1[4]^2*z1[6] + 4*z1[6]^2 + 7*z1[4]*z1[6]^2 - 
    2*z1[6]^3 + z1[3]*(5*z1[4]^3 + 7*z1[4]*z1[6]^2 - 2*(-1 + z1[6])*z1[6]^2 - 
      9*z1[4]^2*(1 + z1[6])), y[425] -> z1[2]^3*(-1 - z1[4] + z1[6]) + 
    z1[2]^2*(1 + z1[4]^2 + z1[4]*(2 - 3*z1[6]) - 3*z1[6] + 2*z1[6]^2) - 
    z1[2]*(z1[4]^2 - (-1 + z1[6])^3 + z1[4]*(2 - 3*z1[6] + z1[6]^2)) - 
    (-1 + z1[6])*((-1 + z1[6])^2 + z1[4]^2*(1 + z1[6]) - 
      z1[4]*(-2 + z1[6] + z1[6]^2)), 
  y[426] -> -(z1[3]*(-1 + z1[5]*(-1 + z1[6])^2 + 5*z1[6] - 2*z1[6]^2)) + 
    z1[2]*(-1 + z1[6])*(-3 + 8*z1[6] - 2*z1[6]^2 + 
      z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + (-1 + z1[6])*
     (-5 + 10*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[427] -> -2*(1 - 4*z1[6] + z1[6]^2) + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2) - 
    z1[2]*(-2*(1 - 4*z1[6] + z1[6]^2) + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]^2*(-2*(1 - 4*z1[6] + z1[6]^2) + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) - 
    z1[2]^3*(-2*(1 - 4*z1[6] + z1[6]^2) + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]^4*(-2*(1 - 3*z1[6] + z1[6]^2) + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[428] -> z1[3]*(79 - 9*z1[5]*(-1 + z1[6])^2 - 106*z1[6] + 18*z1[6]^2) - 
    9*(-1 + z1[6])*(-11 + 34*z1[6] - 12*z1[6]^2 + 
      6*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[429] -> -2*z1[3]*(-1 + z1[6])^2 + 2*z1[3]^2*z1[6] + 
    z1[2]^2*(-1 + z1[6])*(-14 + 45*z1[6] - 16*z1[6]^2 + 
      8*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) - z1[2]*(-1 + z1[6])*
     (-28 + 93*z1[6] - 30*z1[6]^2 + 15*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    (-1 + z1[6])*(-30 + 109*z1[6] - 34*z1[6]^2 + 
      17*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[430] -> 33 - 124*z1[6] + 34*z1[6]^2 - 
    17*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2) + 
    z1[2]^2*(33 - 120*z1[6] + 34*z1[6]^2 - 
      17*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]^3*(-25 + 76*z1[6] - 26*z1[6]^2 + 
      13*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]*(-33 + 124*z1[6] - 34*z1[6]^2 + 
      17*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[431] -> 2*z1[3]^2*z1[6] + (3 + z1[5]*(-1 + z1[6]) - z1[6])*
     (-1 + 2*z1[6]) + z1[3]*(-3 + 11*z1[6] - 4*z1[6]^2 + 
      z1[5]*(1 - 4*z1[6] + 3*z1[6]^2)), 
  y[432] -> 3 - z1[2]^2*(-3 + z1[3]) + 6*z1[4] + 2*z1[4]^2 + z1[4]*z1[5] - 
    6*z1[6] - 5*z1[4]*z1[6] + 3*z1[6]^2 + 
    z1[2]*(-3 - 5*z1[4] + z1[3]*(1 + 3*z1[4] - 2*z1[6]) + 6*z1[6]) - 
    z1[3]*(1 + z1[4]^2*(1 + z1[5]) + (-1 + z1[5])*z1[6] + 
      z1[4]*(1 + z1[5]^2 - z1[6] - z1[5]*(1 + z1[6]))), 
  y[433] -> -(z1[3]^2*(6 + z1[4]^2 - 2*z1[4]*(-2 + z1[6]) + 
       z1[5]^2*(-1 + z1[6])^2 - 6*z1[6] + z1[6]^2 - 
       2*z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
    z1[3]*(-20 - 2*z1[4]^2 + 4*z1[4]*(-3 + z1[6]) + 14*z1[6] - 
      6*z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
      z1[5]*(-11 + 46*z1[6] - 47*z1[6]^2 + 12*z1[6]^3)) - 
    2*(3*z1[4] + (-1 + z1[6])^2*(11 - 6*z1[6] + z1[5]*(-3 + 6*z1[6]))), 
  y[434] -> 3*z1[2]^2*z1[3]*(2 + z1[3]*(-4 + z1[5])) + 
    6*z1[3]^2*(1 + 2*z1[6]) + z1[3]*(-103 + 9*z1[5]*(-1 + z1[6])^2 + 
      118*z1[6]) + 9*(-1 + z1[6])*(-16 + 35*z1[6] - 10*z1[6]^2 + 
      5*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) - 
    3*z1[2]*(2*z1[3]^2*(-2 + z1[5] + z1[6]) + 
      z1[3]*(9 - 3*z1[5]*(-1 + z1[6])^2 - 13*z1[6] + 3*z1[6]^2) + 
      3*(-1 + z1[6])*(-1 + 5*z1[6] - 2*z1[6]^2 + 
        z1[5]*(1 - 3*z1[6] + 2*z1[6]^2))), 
  y[435] -> -11*z1[4]^2 + 33*z1[4]*(-1 + z1[6]) + 
    (-1 + z1[6])^3*(49 - 22*z1[6] + 11*z1[5]*(-1 + 2*z1[6])) - 
    5*z1[3]^2*(z1[4]^3 + z1[4]^2*(5 - 3*z1[6]) + 
      z1[4]*(10 - 12*z1[6] + 3*z1[6]^2) - (-1 + z1[6])*
       (10 + z1[5]^2*(-1 + z1[6])^2 - 8*z1[6] + z1[6]^2 + 
        z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) - 
    z1[3]*(6*z1[4]^3 + z1[4]^2*(35 - 18*z1[6]) + 
      z1[4]*(80 - 87*z1[6] + 18*z1[6]^2) - (-1 + z1[6])*
       (65 - 28*z1[6] - 4*z1[6]^2 + 11*z1[5]^2*(-1 + z1[6])^2*
         (-1 + 2*z1[6]) + z1[5]*(21 - 97*z1[6] + 98*z1[6]^2 - 22*z1[6]^3))), 
  y[436] -> -4 - 10*z1[4] - 4*z1[4]^2 - z1[5] + 8*z1[6] + 12*z1[4]*z1[6] + 
    4*z1[5]*z1[6] - 2*z1[6]^2 - 5*z1[5]*z1[6]^2 - 2*z1[6]^3 + 
    2*z1[5]*z1[6]^3 + z1[3]^2*(-2 - 12*z1[4]^2 - 2*z1[5]*(-1 + z1[6]) - 
      7*z1[6] + 2*z1[4]*(11 + 5*z1[6])) - z1[2]^3*z1[3]^2*
     (7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2 + 
      z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2)) + 
    z1[3]*(-4*z1[4]^2*(2 + z1[5]) + 2*z1[4]*(8 + 4*z1[5]*(-1 + z1[6]) + 
        z1[6]) - (-1 + z1[6])*(16 - 23*z1[6] + 7*z1[6]^2 + 
        z1[5]*(-8 + 19*z1[6] - 9*z1[6]^2) + z1[5]^2*(1 - 3*z1[6] + 
          2*z1[6]^2))) + z1[2]^2*z1[3]*(8 + 4*z1[4] - 5*z1[5] + z1[5]^2 - 
      17*z1[6] + 16*z1[5]*z1[6] - 4*z1[5]^2*z1[6] + 10*z1[6]^2 - 
      15*z1[5]*z1[6]^2 + 5*z1[5]^2*z1[6]^2 - 2*z1[6]^3 + 4*z1[5]*z1[6]^3 - 
      2*z1[5]^2*z1[6]^3 + z1[3]*(-22 + 6*z1[4] - 3*z1[5]^2*(-1 + z1[6])^2 + 
        13*z1[6] - 3*z1[6]^2 + 2*z1[5]*(8 - 11*z1[6] + 3*z1[6]^2))) - 
    z1[2]*(-1 + z1[4] + z1[4]^2 - 2*z1[4]*z1[6] + z1[6]^2 + 
      z1[3]^2*(17 + 3*z1[4]^2 + 2*z1[5]^2*(-1 + z1[6])^2 - 3*z1[6] + 
        2*z1[6]^2 - 3*z1[4]*(7 + z1[6]) + z1[5]*(-13 + 17*z1[6] - 
          4*z1[6]^2)) + z1[3]*(-19 + 4*z1[4]^2*z1[5] + 45*z1[6] - 
        30*z1[6]^2 + 6*z1[6]^3 + 2*z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[4]*(-16 - 8*z1[5]*(-1 + z1[6]) + 3*z1[6]) + 
        z1[5]*(13 - 40*z1[6] + 37*z1[6]^2 - 10*z1[6]^3))), 
  y[437] -> z1[4]^3 - 4*z1[4]^2*(-1 + z1[6]) + 6*z1[4]*(-1 + z1[6])^2 + 
    (-1 + z1[6])^4*(5 - 2*z1[6] + z1[5]*(-1 + 2*z1[6])) + 
    z1[3]^2*(z1[4]^4 + z1[4]^3*(6 - 4*z1[6]) + 
      z1[4]^2*(15 - 20*z1[6] + 6*z1[6]^2) - 
      4*z1[4]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3) + 
      (-1 + z1[6])^2*(15 + z1[5]^2*(-1 + z1[6])^2 - 10*z1[6] + z1[6]^2 - 
        2*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
    z1[3]*(z1[4]^4 + z1[4]^3*(6 - 4*z1[6]) + 
      z1[4]^2*(15 - 20*z1[6] + 6*z1[6]^2) - 
      4*z1[4]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3) + 
      (-1 + z1[6])^2*(9 - 2*z1[6] - z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*
         (-1 + 2*z1[6]) - 2*z1[5]*(-1 + 5*z1[6] - 5*z1[6]^2 + z1[6]^3))), 
  y[438] -> 13 + 2*z1[4] - 4*z1[5] - 34*z1[6] + 16*z1[5]*z1[6] + 29*z1[6]^2 - 
    20*z1[5]*z1[6]^2 - 8*z1[6]^3 + 8*z1[5]*z1[6]^3 + 
    z1[3]^2*(8 + 2*z1[4]^2 + z1[5]^2*(-1 + z1[6])^2 - 3*z1[6] + 3*z1[6]^2 - 
      z1[4]*(15 + z1[6]) - 2*z1[5]*(3 - 5*z1[6] + 2*z1[6]^2)) + 
    z1[3]*(13 + 3*z1[4]^2 + 4*z1[6] - 15*z1[6]^2 + 4*z1[6]^3 + 
      6*z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) - z1[4]*(2 + 3*z1[6]) + 
      z1[5]*(11 - 50*z1[6] + 55*z1[6]^2 - 16*z1[6]^3)) + 
    z1[2]*(-2 + z1[4] + z1[5] + 6*z1[6] - 4*z1[5]*z1[6] - 7*z1[6]^2 + 
      5*z1[5]*z1[6]^2 + 2*z1[6]^3 - 2*z1[5]*z1[6]^3 + 
      z1[3]^2*(13 - 4*z1[4] + z1[5]^2*(-1 + z1[6])^2 - 6*z1[6] + z1[6]^2 + 
        z1[5]*(-7 + 9*z1[6] - 2*z1[6]^2)) - 
      2*z1[3]*(2*z1[4] + 2*z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[6]*(9 - 11*z1[6] + 3*z1[6]^2) + z1[5]*(5 - 20*z1[6] + 22*z1[6]^2 - 
          7*z1[6]^3))) + z1[2]^2*(-1 + z1[3]^2*(3 + z1[5]*(-1 + z1[6]) - 
        z1[6]) + z1[3]*(z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[6]*(6 - 7*z1[6] + 2*z1[6]^2) - 2*z1[5]*(-1 + 5*z1[6] - 6*z1[6]^2 + 
          2*z1[6]^3))), y[439] -> -3 + 3*z1[4]^3 + z1[4]^2*(1 - 6*z1[6]) - 
    9*z1[6] - 2*z1[6]^2 + z1[4]*(4 + 4*z1[6] + 3*z1[6]^2) - 
    z1[3]*(33 - 6*z1[5] + 2*z1[4]^3*(-5 + 2*z1[5]) + 69*z1[6] - 
      6*z1[5]*z1[6] + 14*z1[6]^2 - z1[4]^2*(-5 + z1[5])*(4 + 3*z1[6]) + 
      z1[4]*(6*z1[5]*(1 + z1[6]) - 2*(16 + 23*z1[6] + 3*z1[6]^2)) + 
      z1[2]*(13 + 6*z1[4]^2 + 19*z1[6] + 5*z1[6]^2 - 3*z1[5]*(1 + z1[6]) + 
        z1[4]*(3*z1[5]*(1 + z1[6]) - 5*(1 + 3*z1[6])))) - 
    z1[3]^3*(43 - 14*z1[5] + z1[5]^2 - 2*z1[4]^3*(2 - 3*z1[5] + z1[5]^2) + 
      64*z1[6] - 10*z1[5]*z1[6] + 9*z1[6]^2 + z1[2]^3*(-1 + z1[5])*
       (-4 + z1[4]*(-4 + z1[5]) + z1[5] + z1[6]) + 
      z1[4]^2*(z1[5]^2 - 2*z1[5]*(9 + z1[6]) + 2*(16 + z1[6])) - 
      z1[4]*(46 + z1[5]^2 + 38*z1[6] - 2*z1[5]*(7 + 5*z1[6])) + 
      z1[2]^2*(28 + 3*z1[5]^2 + 8*z1[6] - 2*z1[4]*(-1 + z1[5])*
         (-2 + z1[5] + z1[6]) - z1[5]*(18 + 5*z1[6])) + 
      z1[2]*(3*z1[5]^2 - 8*z1[5]*(3 + 2*z1[6]) + 
        2*(26 + 28*z1[6] + z1[6]^2) + z1[4]*(-7*z1[5]^2 - 4*(13 + z1[6]) + 
          z1[5]*(38 + 4*z1[6])))) - z1[3]^2*(73 - 20*z1[5] + z1[5]^2 + 
      z1[4]^3*(-11 + 10*z1[5] - 2*z1[5]^2) + 124*z1[6] - 16*z1[5]*z1[6] + 
      21*z1[6]^2 - z1[4]*(74 + z1[5]^2 + 80*z1[6] + 3*z1[6]^2 - 
        4*z1[5]*(5 + 4*z1[6])) + z1[4]^2*(53 + z1[5]^2 + 11*z1[6] - 
        z1[5]*(22 + 5*z1[6])) + z1[2]^2*(13 + z1[5]^2 + 12*z1[6] - 
        z1[5]*(8 + 3*z1[6]) + z1[4]*(-3 + (-1 + z1[5])*z1[6])) + 
      z1[2]*(55 + 6*z1[4]^2 + 2*z1[5]^2 + 76*z1[6] + 7*z1[6]^2 - 
        2*z1[5]*(11 + 8*z1[6]) + z1[4]*(-51 - 4*z1[5]^2 - 20*z1[6] + 
          z1[5]*(30 + 8*z1[6])))), 
  y[440] -> z1[2]^4*z1[3]^4*(z1[6]*(7 + z1[5]^2 + z1[6] - 
        z1[5]*(5 + z1[6])) + z1[4]*(-8 + z1[5]^3 - 5*z1[6] - 
        2*z1[5]^2*(3 + z1[6]) + z1[5]*(12 + 7*z1[6]))) - 
    (1 + z1[3])^2*z1[4]*(z1[3]*z1[4]^4*(8 - 6*z1[5] + 
        z1[3]*(10 - 12*z1[5] + 3*z1[5]^2)) + 
      z1[4]^2*(-1 + 6*z1[6] + z1[3]^2*(6 + (34 - 14*z1[5] + z1[5]^2)*z1[6] + 
          (5 - 2*z1[5])*z1[6]^2) - 2*z1[3]*z1[6]*(-15 - 4*z1[6] + 
          z1[5]*(3 + z1[6]))) - z1[4]*z1[6]*(3 + 6*z1[6] + 
        2*z1[3]*(15 + 17*z1[6] + z1[6]^2 - z1[5]*(3 + 2*z1[6])) + 
        z1[3]^2*(43 + z1[5]^2 + 30*z1[6] + z1[6]^2 - 
          2*z1[5]*(7 + 3*z1[6]))) + z1[6]*(3 + 9*z1[6] + 2*z1[6]^2 - 
        6*z1[3]*(-5 - 10*z1[6] - 2*z1[6]^2 + z1[5]*(1 + z1[6])) + 
        z1[3]^2*(43 + z1[5]^2 + 64*z1[6] + 9*z1[6]^2 - 
          2*z1[5]*(7 + 5*z1[6]))) - 
      z1[4]^3*(2 + z1[3]*(8 - 6*(-2 + z1[5])*z1[6]) + 
        z1[3]^2*(17 + 10*z1[6] + z1[5]^2*z1[6] - z1[5]*(9 + 8*z1[6])))) + 
    z1[2]^3*z1[3]^3*(4*(1 + z1[3])*z1[4]^2 + 
      z1[6]*(16 + z1[5]^2 + 13*z1[6] - 4*z1[5]*(2 + z1[6]) + 
        3*z1[3]*(z1[5]^2 + 5*(2 + z1[6]) - 2*z1[5]*(3 + z1[6]))) + 
      z1[4]*(-16 + z1[5]^3 - 36*z1[6] - 3*z1[6]^2 - 3*z1[5]^2*(3 + 2*z1[6]) + 
        3*z1[5]*(8 + 10*z1[6] + z1[6]^2) + z1[3]*(-32 + 3*z1[5]^3 - 
          46*z1[6] - 3*z1[6]^2 - z1[5]^2*(21 + 10*z1[6]) + 
          z1[5]*(48 + 44*z1[6] + 3*z1[6]^2)))) + 
    z1[2]^2*z1[3]^2*(-((5 + 12*z1[3] + 6*z1[3]^2)*z1[4]^3) + 
      z1[4]^2*(2 + 15*z1[6] + 4*z1[3]*(2 + 9*z1[6]) + 
        2*z1[3]^2*(4 + 9*z1[6])) + z1[6]*(12 + 21*z1[6] + 2*z1[6]^2 - 
        3*z1[5]*(1 + z1[6]) + 3*z1[3]^2*(17 + z1[5]^2 + 16*z1[6] + z1[6]^2 - 
          4*z1[5]*(2 + z1[6])) + 2*z1[3]*(28 + z1[5]^2 + 34*z1[6] + 
          3*z1[6]^2 - z1[5]*(11 + 7*z1[6]))) + 
      z1[4]*(-11 - 52*z1[6] - 23*z1[6]^2 - z1[5]^2*(3 + 4*z1[6]) + 
        z1[5]*(15 + 35*z1[6] + 8*z1[6]^2) + z1[3]^2*(-52 + 3*z1[5]^3 - 
          126*z1[6] - 33*z1[6]^2 - 9*z1[5]^2*(3 + 2*z1[6]) + 
          3*z1[5]*(25 + 34*z1[6] + 5*z1[6]^2)) + 
        2*z1[3]*(-28 + z1[5]^3 - 85*z1[6] - 30*z1[6]^2 - 
          2*z1[5]^2*(6 + 5*z1[6]) + z1[5]*(39 + 65*z1[6] + 12*z1[6]^2)))) + 
    z1[2]*z1[3]*(2*(1 + 5*z1[3] + 6*z1[3]^2 + 2*z1[3]^3)*z1[4]^4 - 
      2*(1 + z1[3])*z1[4]^3*(2 + 3*z1[6] + 6*z1[3]^2*(1 + z1[6]) + 
        6*z1[3]*(1 + 2*z1[6])) + 2*(1 + z1[3])*z1[4]^2*
       (-1 + 9*z1[6] + 3*z1[6]^2 + 6*z1[3]*z1[6]*(5 + 2*z1[6]) + 
        z1[3]^2*(2 + 24*z1[6] + 6*z1[6]^2)) + (1 + z1[3])*z1[6]*
       (3 + 9*z1[6] + 2*z1[6]^2 - 6*z1[3]*(-5 - 10*z1[6] - 2*z1[6]^2 + 
          z1[5]*(1 + z1[6])) + z1[3]^2*(43 + z1[5]^2 + 64*z1[6] + 9*z1[6]^2 - 
          2*z1[5]*(7 + 5*z1[6]))) + (1 + z1[3])*z1[4]*
       (-3 - 24*z1[6] - 29*z1[6]^2 - 2*z1[6]^3 + 
        z1[5]*(3 + 12*z1[6] + 5*z1[6]^2) - 2*z1[3]*(15 + 73*z1[6] + 
          57*z1[6]^2 + 4*z1[6]^3 + z1[5]^2*(3 + 4*z1[6]) - 
          z1[5]*(18 + 47*z1[6] + 15*z1[6]^2)) + 
        z1[3]^2*(-43 + z1[5]^3 - 158*z1[6] - 87*z1[6]^2 - 4*z1[6]^3 - 
          z1[5]^2*(15 + 14*z1[6]) + z1[5]*(57 + 112*z1[6] + 27*z1[6]^2)))), 
  y[441] -> -5 - 6*z1[4] - 4*z1[4]^2 - z1[4]^3 + z1[5] + 22*z1[6] + 
    12*z1[4]*z1[6] + 4*z1[4]^2*z1[6] - 6*z1[5]*z1[6] - 38*z1[6]^2 - 
    6*z1[4]*z1[6]^2 + 14*z1[5]*z1[6]^2 + 32*z1[6]^3 - 16*z1[5]*z1[6]^3 - 
    13*z1[6]^4 + 9*z1[5]*z1[6]^4 + 2*z1[6]^5 - 2*z1[5]*z1[6]^5 - 
    z1[3]^2*(z1[4]^4 + z1[4]^3*(6 - 4*z1[6]) + 
      z1[4]^2*(15 - 20*z1[6] + 6*z1[6]^2) - 
      4*z1[4]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3) + 
      (-1 + z1[6])^2*(15 + z1[5]^2*(-1 + z1[6])^2 - 10*z1[6] + z1[6]^2 - 
        2*z1[5]*(3 - 4*z1[6] + z1[6]^2))) - z1[2]^4*z1[3]*(-1 + z1[6])*
     (-(z1[3]*z1[4]) + z1[3]*(-1 + z1[6])*(7 + z1[5]^2*(-1 + z1[6])^2 - 
        5*z1[6] + z1[6]^2 + z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2)) + 
      (-1 + z1[6])*(-1 + 8*z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(3 - 12*z1[6] + 13*z1[6]^2 - 4*z1[6]^3))) + 
    z1[3]*(-z1[4]^4 + z1[4]^3*(-6 + 4*z1[6]) + 
      z1[4]^2*(-15 + 20*z1[6] - 6*z1[6]^2) + 
      4*z1[4]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3) - 
      (-1 + z1[6])^2*(9 - 2*z1[6] - z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*
         (-1 + 2*z1[6]) - 2*z1[5]*(-1 + 5*z1[6] - 5*z1[6]^2 + z1[6]^3))) + 
    z1[2]^3*((-1 + z1[6])^2*(z1[4] + (-1 + z1[6])^2*(4 - 2*z1[6] + 
          z1[5]*(-1 + 2*z1[6]))) + z1[3]^2*(z1[4]^2*(3 - 2*z1[6]) + 
        2*z1[4]*(5 - 8*z1[6] + 3*z1[6]^2) + (-1 + z1[6])^2*
         (14 + z1[5]^2*(-1 + z1[6])^2 - 9*z1[6] + z1[6]^2 - 
          2*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + z1[3]*(-1 + z1[6])*
       (-z1[4]^2 + z1[4]*(-6 + 4*z1[6]) + (-1 + z1[6])*(7 - 2*z1[6]^2 + 
          z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) - 
          2*z1[5]*(-1 + 5*z1[6] - 5*z1[6]^2 + z1[6]^3)))) + 
    z1[2]^2*((-1 + z1[6])*(2*z1[4]^2 - 5*z1[4]*(-1 + z1[6]) - 
        (-1 + z1[6])^3*(5 - 2*z1[6] + z1[5]*(-1 + 2*z1[6]))) + 
      z1[3]^2*(z1[4]^3*(-3 + z1[6]) + z1[4]^2*(-12 + 14*z1[6] - 3*z1[6]^2) + 
        z1[4]*(-19 + 37*z1[6] - 21*z1[6]^2 + 3*z1[6]^3) - 
        (-1 + z1[6])^2*(15 + z1[5]^2*(-1 + z1[6])^2 - 10*z1[6] + z1[6]^2 - 
          2*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
      z1[3]*(z1[4]^3*(-2 + z1[6]) + z1[4]^2*(-10 + 12*z1[6] - 3*z1[6]^2) + 
        z1[4]*(-18 + 35*z1[6] - 20*z1[6]^2 + 3*z1[6]^3) - 
        (-1 + z1[6])^2*(9 - 2*z1[6] - z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) - 2*z1[5]*(-1 + 5*z1[6] - 5*z1[6]^2 + z1[6]^3)))) + 
    z1[2]*(z1[4]^3 - 4*z1[4]^2*(-1 + z1[6]) + 6*z1[4]*(-1 + z1[6])^2 + 
      (-1 + z1[6])^4*(5 - 2*z1[6] + z1[5]*(-1 + 2*z1[6])) + 
      z1[3]^2*(z1[4]^4 + z1[4]^3*(6 - 4*z1[6]) + 
        z1[4]^2*(15 - 20*z1[6] + 6*z1[6]^2) - 
        4*z1[4]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3) + 
        (-1 + z1[6])^2*(15 + z1[5]^2*(-1 + z1[6])^2 - 10*z1[6] + z1[6]^2 - 
          2*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
      z1[3]*(z1[4]^4 + z1[4]^3*(6 - 4*z1[6]) + 
        z1[4]^2*(15 - 20*z1[6] + 6*z1[6]^2) - 
        4*z1[4]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3) + 
        (-1 + z1[6])^2*(9 - 2*z1[6] - z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) - 2*z1[5]*(-1 + 5*z1[6] - 5*z1[6]^2 + z1[6]^3)))), 
  y[442] -> 13 + 33*z1[4] + 11*z1[4]^2 + z1[5] - 49*z1[6] - 33*z1[4]*z1[6] + 
    7*z1[5]*z1[6] + 69*z1[6]^2 - 27*z1[5]*z1[6]^2 - 43*z1[6]^3 + 
    29*z1[5]*z1[6]^3 + 10*z1[6]^4 - 10*z1[5]*z1[6]^4 + 
    6*(-1 + z1[6])^3*(z1[2]^3*z1[3]*(-1 + z1[5])*(5 + 2*z1[5]*(-1 + z1[6]) - 
        2*z1[6]) - 2*(1 + z1[3]*z1[5])*(3 + z1[5]*(-1 + z1[6]) - z1[6]) + 
      2*z1[2]*(1 + z1[3]*z1[5])*(3 + z1[5]*(-1 + z1[6]) - z1[6]) + 
      z1[2]^2*(-5 + z1[3]*(1 + 2*z1[5]*(-3 + z1[6]) - 
          2*z1[5]^2*(-1 + z1[6])) - 2*z1[5]*(-1 + z1[6]) + 2*z1[6])) + 
    5*z1[3]^2*(z1[4]^3 + z1[4]^2*(5 - 3*z1[6]) + 
      z1[4]*(10 - 12*z1[6] + 3*z1[6]^2) - (-1 + z1[6])*
       (10 + z1[5]^2*(-1 + z1[6])^2 - 8*z1[6] + z1[6]^2 + 
        z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
    z1[3]*(6*z1[4]^3 + z1[4]^2*(35 - 18*z1[6]) + 
      z1[4]*(80 - 87*z1[6] + 18*z1[6]^2) - (-1 + z1[6])*
       (65 - 28*z1[6] - 4*z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*(1 + 10*z1[6]) - 
        z1[5]*(15 + 13*z1[6] - 38*z1[6]^2 + 10*z1[6]^3))) + 
    z1[2]^3*(1 + z1[4] - z1[3]*z1[4] - z1[6] + z1[3]*(-1 + z1[6])*
       (24 - 19*z1[6] + 2*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*(5 + 2*z1[6]) - 
        z1[5]*(22 - 27*z1[6] + z1[6]^2 + 4*z1[6]^3)) + 
      z1[3]^2*(z1[4] + (-1 + z1[6])*(1 + z1[5]^2*(-1 + z1[6])^2 - 3*z1[6] + 
          z1[6]^2 + z1[5]*(-3 + 5*z1[6] - 2*z1[6]^2)))) + 
    z1[2]*(-5*z1[4]^2 + 23*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^3*
       (13 + z1[5] - 10*z1[6] + 10*z1[5]*z1[6]) + 
      z1[3]^2*(z1[4]^3 - z1[4]^2*(9 + z1[6]) - 
        z1[4]*(36 - 32*z1[6] + z1[6]^2) + 5*(-1 + z1[6])*
         (10 + z1[5]^2*(-1 + z1[6])^2 - 8*z1[6] + z1[6]^2 + 
          z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
      z1[3]*(z1[4]^2*(-13 + 2*z1[6]) + z1[4]*(-56 + 49*z1[6] - 4*z1[6]^2) + 
        (-1 + z1[6])*(65 - 28*z1[6] - 4*z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*
           (1 + 10*z1[6]) - z1[5]*(15 + 13*z1[6] - 38*z1[6]^2 + 
            10*z1[6]^3)))) + z1[2]^2*(-z1[4]^2 + z1[4]*(4 - 3*z1[6]) - 
      (-1 + z1[6])*(-5 + 8*z1[6] - 2*z1[6]^3 + z1[5]*(-1 + z1[6])^2*
         (5 + 2*z1[6])) + z1[3]^2*(-2*z1[4]^2 + z1[4]*(3 + 2*z1[6]) - 
        (-1 + z1[6])*(36 + 5*z1[5]^2*(-1 + z1[6])^2 - 26*z1[6] + 5*z1[6]^2 - 
          5*z1[5]*(5 - 7*z1[6] + 2*z1[6]^2))) + 
      z1[3]*(z1[4]^2 + z1[4]*(14 - 9*z1[6]) - (-1 + z1[6])*
         (37 + 12*z1[6] - 34*z1[6]^2 + 8*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*
           (1 + 10*z1[6]) - z1[5]*(11 + 25*z1[6] - 54*z1[6]^2 + 
            18*z1[6]^3)))), y[443] -> 13*z1[4] - 16*z1[6], 
  y[444] -> 1 - 2*z1[2], y[445] -> 1 + z1[3] + z1[2]*z1[6], 
  y[446] -> 1 + (z1[2]*(z1[3] - 3*(-1 + z1[6])^2))/6 - 
    ((21 + 8*z1[3])*z1[6])/9 + (7*z1[6]^2)/6, 
  y[447] -> (3*z1[2]*(-1 + z1[3]*(-1 + z1[2]*(-1 + z1[5])))*(-1 + z1[6])^2)/
     2 + (1 - z1[6])*(-((1 + z1[3])*z1[4]*(1 + z1[3]*z1[5])) + 
      z1[2]*(1 + z1[3]^2*z1[5] + z1[3]*(3 + z1[5]*(-1 + z1[6]) - 2*z1[6]) - 
        z1[6]) + z1[2]^2*z1[3]*(-1 + z1[5])*(-1 + z1[3] + z1[6])), 
  y[448] -> -2 - 5*z1[4]^2 + z1[4]*(-6 + z1[6]) - z1[6] - z1[6]^2 - 
    z1[3]^2*(z1[2]^2*(1 + z1[4]*(-1 + z1[5])) + 
      z1[4]*(3*z1[4] + z1[4]^2*(-1 + z1[5]) - 2*z1[6]) + 
      z1[2]*(z1[4]*(-5 + 2*z1[5]) + 2*z1[6])) + 
    z1[3]*(-2 - 8*z1[4]^2 - z1[4]^3*(-1 + z1[5]) + 
      z1[2]*(2 - z1[4]*(-5 + z1[5]) - 2*z1[6]) + z1[6] + 
      z1[4]*(-6 + 5*z1[6])), 
  y[449] -> (1 + z1[3])^2*z1[4]^2*(1 + z1[4] - z1[6]) + 
    z1[2]^3*z1[3]*(z1[3]*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + 
      (-1 + z1[5])*(-1 + z1[6])^2)*(-1 + z1[6]) + z1[2]*(1 + z1[3])*z1[4]*
     (1 + z1[4] - z1[6])*(-1 + z1[3]*(-3 + z1[6]) + z1[6]) + 
    z1[2]^2*(-(-1 + z1[6])^3 - z1[3]*(-1 + z1[6])*(2 + 2*z1[4] - 3*z1[6] + 
        z1[6]^2) + z1[3]^2*(2 + z1[4]*(3 - 2*z1[6]) - 3*z1[6] + z1[6]^2)), 
  y[450] -> 1 - 3*z1[4] + 5*z1[4]^2 - 2*z1[6] - z1[4]*z1[6] + z1[6]^2 + 
    z1[3]^3*(2*z1[4]^2 + z1[6] - z1[4]*(5 + z1[6])) + 
    z1[3]*(2 + 9*z1[4]^2 - 3*z1[6] + 2*z1[6]^2 - z1[4]*(11 + 3*z1[6])) + 
    z1[3]^2*(1 + 7*z1[4]^2 + z1[6]^2 - z1[4]*(13 + 3*z1[6])) - 
    z1[2]*(1 + z1[3])*(-1 + 2*z1[4] + 2*z1[6] - z1[6]^2 + 
      z1[3]^2*(-3 + 4*z1[4] + z1[5] - z1[5]*z1[6]) + 
      z1[3]*(-3 + 6*z1[4] + z1[5]*(-1 + z1[6])^2 + 3*z1[6] - 2*z1[6]^2)) + 
    z1[2]^2*z1[3]*(3 + z1[3]^2*(3 + z1[5]*(-1 + z1[6]) - z1[6]) - 
      z1[5]*(-1 + z1[6])^2 - 4*z1[6] + 2*z1[6]^2 + 
      z1[3]*(6 - 4*z1[6] + z1[6]^2 - z1[5]*(2 - 3*z1[6] + z1[6]^2))), 
  y[451] -> -(z1[2]^2*z1[3]*z1[6]^3) - z1[4]*(1 + z1[4] - z1[6])*
     (2 + 6*z1[4] + 2*z1[4]^3 + z1[3]^2*(1 + z1[4])^2*(2 + 2*z1[4] - z1[6]) - 
      z1[4]^2*(-6 + z1[6]) + z1[6] + z1[6]^2 + 
      z1[3]*(4 + 4*z1[4]^3 - 2*z1[4]*(-6 + z1[6]) - 2*z1[4]^2*(-6 + z1[6]) + 
        z1[6]^2)) + z1[2]*(2 + 2*z1[4]^4 + z1[6] + z1[6]^2 + 
      z1[4]^3*(8 + z1[6]) + z1[3]^2*(1 + z1[4])^2*(2 + 2*z1[4]^2 + 
        z1[4]*(4 - 3*z1[6]) - 3*z1[6] + z1[6]^2) + 
      z1[4]^2*(12 + 3*z1[6] + z1[6]^2) + z1[4]*(8 + 3*z1[6] + 2*z1[6]^2 + 
        z1[6]^3) + z1[3]*(4 + 4*z1[4]^4 - 4*z1[4]^3*(-4 + z1[6]) - 2*z1[6] - 
        z1[6]^3 + z1[4]^2*(24 - 10*z1[6] + z1[6]^2) + 
        z1[4]*(16 - 8*z1[6] + z1[6]^2 + z1[6]^3))), 
  y[452] -> z1[2]*(13*z1[4] + z1[3]*(45 + 51*z1[4] - 64*z1[6]) + 
      z1[3]^2*(46 + 62*z1[5]*(-1 + z1[6]) - 26*z1[6])) + 
    z1[2]^2*z1[3]*(23 + 36*z1[3]*(-1 + z1[5])*(-1 + z1[6]) - 36*z1[6]) + 
    (1 + z1[3])*(z1[4]^2*(-70 + 32*z1[3]*(-1 + z1[5])) - 6*z1[3]*z1[6] + 
      z1[4]*(-45 + 70*z1[6] + z1[3]*(-68*z1[5]*(-1 + z1[6]) + 
          8*(-5 + 4*z1[6])))), 
  y[453] -> (19 + 14*z1[3] + 3*z1[3]^2 - 4*z1[2]*(1 + z1[3])^2)*z1[4]^5 + 
    z1[4]^4*(88 + 4*z1[2]^2*(1 + 4*z1[3] + 3*z1[3]^2) + 
      z1[3]*(52 - 8*z1[6]) + z1[3]^2*(8 - 3*z1[6]) + z1[6] + 
      z1[2]*(-42 + 5*z1[3]^2*(-3 + z1[6]) + 5*z1[6] + 
        z1[3]*(-49 + 10*z1[6]))) - 
    z1[4]^3*(-158 + 4*z1[2]^3*z1[3]*(2 + 3*z1[3]) - 17*z1[6] - 9*z1[6]^2 + 
      z1[3]*(-84 + 28*z1[6] - 3*z1[6]^2) - 
      z1[3]^2*(12 - 11*z1[6] + z1[6]^2) + 
      z1[2]^2*(-23 + 5*z1[6] + 4*z1[3]*(-14 + 5*z1[6]) + 
        3*z1[3]^2*(-9 + 5*z1[6])) + z1[2]*(86 + 2*z1[6] + z1[6]^2 + 
        z1[3]^2*(12 - 11*z1[6] + z1[6]^2) + z1[3]*(72 - 23*z1[6] + 
          2*z1[6]^2))) + z1[4]^2*(124 + 4*z1[2]^4*z1[3]^2 + 22*z1[6] + 
      29*z1[6]^2 + 9*z1[6]^3 + z1[3]^2*(8 - 15*z1[6] + 3*z1[6]^2) + 
      z1[3]*(60 - 40*z1[6] + 3*z1[6]^2 + 2*z1[6]^3) + 
      z1[2]^3*z1[3]*(-21 + 10*z1[6] + 3*z1[3]*(-7 + 5*z1[6])) + 
      z1[2]^2*(28 + z1[6] + z1[6]^2 + z1[3]^2*(8 - 15*z1[6] + 3*z1[6]^2) + 
        z1[3]*(44 - 22*z1[6] + 4*z1[6]^2)) - 
      z1[2]*(72 + 13*z1[6] + 17*z1[6]^2 + z1[3]^2*(8 - 15*z1[6] + 
          3*z1[6]^2) + z1[3]*(52 - 31*z1[6] + 7*z1[6]^2))) - 
    z1[4]*(-36 + 6*z1[6] - 5*z1[6]^2 - 40*z1[6]^3 + 2*z1[6]^4 + 
      z1[2]^4*z1[3]^2*(-6 + 5*z1[6]) + z1[3]^2*(-2 + 9*z1[6] - 3*z1[6]^2) + 
      z1[3]*(-16 + 28*z1[6] + 5*z1[6]^2 - 8*z1[6]^3 + 2*z1[6]^4) + 
      z1[2]^3*z1[3]*(10 - 7*z1[6] + 2*z1[6]^2 + 
        z1[3]*(2 - 9*z1[6] + 3*z1[6]^2)) - 
      z1[2]^2*(10 + 3*z1[6] + 8*z1[6]^2 + z1[3]^2*(2 - 9*z1[6] + 3*z1[6]^2) + 
        z1[3]*(12 - 14*z1[6] + 5*z1[6]^2)) + 
      z1[2]*(22 + z1[6] + 8*z1[6]^2 + 18*z1[6]^3 + 
        z1[3]^2*(2 - 9*z1[6] + 3*z1[6]^2) + z1[3]*(14 - 21*z1[6] + z1[6]^2 + 
          2*z1[6]^3))) + z1[6]*(-12 + z1[3]^2*(-2 + z1[6]) + 
      z1[2]^4*z1[3]^2*(-2 + z1[6]) - z1[2]^3*z1[3]*(1 + z1[3])*(-2 + z1[6]) - 
      19*z1[6] - 19*z1[6]^2 - 23*z1[6]^3 + 35*z1[6]^4 + 
      z1[3]*(-8 - 5*z1[6] - 10*z1[6]^3 + 4*z1[6]^4) + 
      z1[2]^2*(-2 + z1[3]^2*(-2 + z1[6]) - 4*z1[6] + 9*z1[6]^2 + 
        z1[3]*(-4 - 7*z1[6] + 4*z1[6]^2)) + 
      z1[2]*(6 - z1[3]^2*(-2 + z1[6]) + 7*z1[6] + 26*z1[6]^2 - 31*z1[6]^3 - 
        z1[3]*(-6 + z1[6] - 14*z1[6]^2 + 6*z1[6]^3))) + 
    z1[5]*((1 + z1[3])*(-2 + (-2 + z1[2])*z1[3])*z1[4]^5 - 
      z1[4]^4*(16 + 20*z1[3] + z1[2]^2*z1[3]*(2 + 3*z1[3]) + 
        z1[2]*(1 + z1[3])*(-4 + z1[3]*(-8 + z1[6])) - z1[3]^2*(-8 + z1[6]) + 
        3*z1[6]) + z1[4]^3*(-38 + z1[2]^3*z1[3]*(1 + 3*z1[3]) + 
        z1[2]^2*(-2 + 2*z1[3]*(-6 + z1[6]) + 3*z1[3]^2*(-4 + z1[6])) + 
        3*z1[3]^2*(-4 + z1[6]) - 21*z1[6] - 4*z1[6]^2 - 
        z1[3]*(36 + 4*z1[6] + z1[6]^2) + z1[2]*(14 - 3*z1[3]^2*(-4 + z1[6]) + 
          6*z1[6] + z1[3]*(24 + z1[6]))) - z1[4]^2*(36 + z1[2]^4*z1[3]^2 + 
        z1[3]^2*(8 - 3*z1[6]) + 36*z1[6] + 24*z1[6]^2 + 5*z1[6]^3 + 
        2*z1[3]*(14 + 4*z1[6] + 2*z1[6]^2 + z1[6]^3) + 
        z1[2]^2*(4 + z1[3]^2*(8 - 3*z1[6]) + 3*z1[6] + 2*z1[3]*(6 + z1[6])) + 
        z1[2]^3*z1[3]*(-4 + z1[6] + z1[3]*(-8 + 3*z1[6])) - 
        z1[2]*(16 + z1[3]^2*(8 - 3*z1[6]) + 15*z1[6] + 8*z1[6]^2 + 
          z1[3]*(20 + 5*z1[6] + 3*z1[6]^2))) + 
      z1[6]^2*(z1[2]^3*z1[3] + z1[2]^2*(z1[3]*(2 - 4*z1[6]) - 5*z1[6]) - 
        z1[6]^2*(16 + (23 + 4*z1[3])*z1[6]) + z1[2]*(z1[6]*(-1 + 19*z1[6]) + 
          z1[3]*(1 - 4*z1[6] + 6*z1[6]^2))) + 
      z1[4]*(z1[3]^2*(-2 + z1[6]) + z1[2]^4*z1[3]^2*(-2 + z1[6]) + 
        z1[2]^3*z1[3]*(2 - z1[3]*(-2 + z1[6]) + z1[6]) + 
        2*(-6 - 9*z1[6] - 12*z1[6]^2 - 16*z1[6]^3 + z1[6]^4) + 
        z1[3]*(-8 - 4*z1[6] - 3*z1[6]^2 - 8*z1[6]^3 + 2*z1[6]^4) + 
        z1[2]^2*(-2 + z1[3]^2*(-2 + z1[6]) - 3*z1[6] - 4*z1[6]^2 - 
          z1[3]*(4 + 2*z1[6] + 3*z1[6]^2)) + 
        z1[2]*(6 - z1[3]^2*(-2 + z1[6]) + 9*z1[6] + 12*z1[6]^2 + 10*z1[6]^3 + 
          z1[3]*(6 + 3*z1[6] + 4*z1[6]^2 + 2*z1[6]^3)))), 
  y[454] -> -(z1[2]^5*z1[3]^2*(-2 + z1[6])*z1[6]^2) + 
    z1[2]^4*z1[3]*z1[6]^2*(3 - 13*z1[6] + 9*z1[6]^2 + 
      z1[3]*(7 - 12*z1[6] + 4*z1[6]^2)) - 
    z1[2]^3*(8*z1[4]^5 + z1[4]^4*(34 + 6*z1[6]) + 
      z1[4]^3*(54 + 17*z1[6] + 7*z1[6]^2) + 
      2*z1[4]^2*(19 + 7*z1[6] + 6*z1[6]^2 + 4*z1[6]^3) + 
      z1[4]*(10 + z1[6] + 2*z1[6]^2 + 5*z1[6]^3 + 9*z1[6]^4) + 
      z1[6]*(-2 - (4 + 8*z1[3] + 9*z1[3]^2)*z1[6] + 
        (9 + 36*z1[3] + 26*z1[3]^2)*z1[6]^2 - 6*z1[3]*(11 + 4*z1[3])*
         z1[6]^3 + z1[3]*(31 + 6*z1[3])*z1[6]^4)) + 
    z1[2]^2*(16*z1[4]^6 + 2*z1[4]^5*(43 + 6*z1[6]) + 
      z1[4]^4*(184 + 47*z1[6] + 14*z1[6]^2) + 
      z1[4]^3*(196 + 63*z1[6] + 39*z1[6]^2 + 16*z1[6]^3) + 
      z1[4]^2*(104 + 27*z1[6] + 27*z1[6]^2 + 27*z1[6]^3 + 18*z1[6]^4) + 
      z1[4]*(22 - 7*z1[6] - 7*z1[6]^2 - 2*z1[6]^3 - 4*z1[6]^4 + 31*z1[6]^5) + 
      z1[6]*(-6 + (-7 + 7*z1[3] + 5*z1[3]^2)*z1[6] - 
        (26 + 33*z1[3] + 20*z1[3]^2)*z1[6]^2 + (31 + 67*z1[3] + 30*z1[3]^2)*
         z1[6]^3 - z1[3]*(89 + 20*z1[3])*z1[6]^4 + z1[3]*(35 + 4*z1[3])*
         z1[6]^5)) + z1[4]*(1 + z1[4] - z1[6])*
     (2*(1 + z1[3])*(3 + z1[3])^2*z1[4]^5 - (1 + z1[3])*z1[4]^4*
       (-88 - z1[6] + z1[3]^2*(-8 + 3*z1[6]) + z1[3]*(-52 + 8*z1[6])) + 
      (1 + z1[3])*z1[4]^3*(158 + 17*z1[6] + 9*z1[6]^2 + 
        z1[3]^2*(12 - 11*z1[6] + z1[6]^2) + z1[3]*(84 - 28*z1[6] + 
          3*z1[6]^2)) + (1 + z1[3])*z1[4]^2*(124 + 22*z1[6] + 29*z1[6]^2 + 
        9*z1[6]^3 + z1[3]^2*(8 - 15*z1[6] + 3*z1[6]^2) + 
        z1[3]*(60 - 40*z1[6] + 3*z1[6]^2 + 2*z1[6]^3)) + 
      z1[4]*(36 - 6*z1[6] + 5*z1[6]^2 + 40*z1[6]^3 - 2*z1[6]^4 + 
        z1[3]^3*(2 - 9*z1[6] + 3*z1[6]^2) + z1[3]*(52 - 34*z1[6] + 
          48*z1[6]^3 - 4*z1[6]^4) + z1[3]^2*(18 - 37*z1[6] - 2*z1[6]^2 + 
          8*z1[6]^3 - 2*z1[6]^4)) + z1[6]*(-12 + z1[3]^3*(-2 + z1[6]) - 
        19*z1[6] - 19*z1[6]^2 - 23*z1[6]^3 + 35*z1[6]^4 + 
        2*z1[3]^2*(-5 - 2*z1[6] - 5*z1[6]^3 + 2*z1[6]^4) + 
        z1[3]*(-20 - 24*z1[6] - 19*z1[6]^2 - 33*z1[6]^3 + 39*z1[6]^4))) - 
    z1[2]*(8*z1[4]^7 + 2*z1[4]^6*(35 + 15*z1[3] + 7*z1[3]^2 + z1[3]^3 + 
        3*z1[6]) + z1[4]^5*(236 + z1[3]^2*(74 - 23*z1[6]) + 
        z1[3]*(170 - 23*z1[6]) - 5*z1[3]^3*(-2 + z1[6]) + 43*z1[6] + 
        7*z1[6]^2) + z1[4]^4*(404 + 105*z1[6] + 42*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]^3*(20 - 22*z1[6] + 4*z1[6]^2) + 2*z1[3]*(191 - 50*z1[6] + 
          5*z1[6]^2) - z1[3]^2*(-156 + 102*z1[6] - 14*z1[6]^2 + z1[6]^3)) + 
      z1[4]^3*(376 + 105*z1[6] + 72*z1[6]^2 + 39*z1[6]^3 + 9*z1[6]^4 - 
        z1[3]^3*(-20 + 38*z1[6] - 15*z1[6]^2 + z1[6]^3) + 
        z1[3]^2*(164 - 178*z1[6] + 45*z1[6]^2 - 13*z1[6]^3 + 4*z1[6]^4) + 
        z1[3]*(426 - 181*z1[6] + 26*z1[6]^2 - 19*z1[6]^3 + 13*z1[6]^4)) + 
      z1[4]^2*(182 + 25*z1[6] + 28*z1[6]^2 + 38*z1[6]^3 + 51*z1[6]^4 - 
        2*z1[6]^5 + z1[3]^3*(10 - 32*z1[6] + 21*z1[6]^2 - 3*z1[6]^3) + 
        z1[3]*(236 - 174*z1[6] + 13*z1[6]^2 - 20*z1[6]^3 + 77*z1[6]^4 - 
          39*z1[6]^5) + z1[3]^2*(86 - 152*z1[6] + 53*z1[6]^2 - 19*z1[6]^3 + 
          20*z1[6]^4 - 6*z1[6]^5)) - z1[6]*(12 + 19*z1[6] + 19*z1[6]^2 + 
        23*z1[6]^3 - 35*z1[6]^4 + z1[3]^3*(2 - 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(10 - 4*z1[6] - 5*z1[6]^2 + 10*z1[6]^3 - 14*z1[6]^4 + 
          4*z1[6]^5) + z1[3]*(20 + 12*z1[6] + 14*z1[6]^3 - 62*z1[6]^4 + 
          35*z1[6]^5)) + z1[4]*(36 - 24*z1[6] - 27*z1[6]^2 - 17*z1[6]^3 + 
        13*z1[6]^4 - 19*z1[6]^5 + 35*z1[6]^6 + 
        z1[3]^3*(2 - 13*z1[6] + 13*z1[6]^2 - 3*z1[6]^3) + 
        z1[3]^2*(18 - 63*z1[6] + 27*z1[6]^2 - 7*z1[6]^3 + 10*z1[6]^4 - 
          14*z1[6]^5 + 4*z1[6]^6) + z1[3]*(52 - 90*z1[6] - 13*z1[6]^2 - 
          15*z1[6]^3 + 4*z1[6]^4 - 64*z1[6]^5 + 39*z1[6]^6))) + 
    z1[5]*(z1[2]^5*z1[3]^2*(-1 + z1[6])*z1[6]^2 - z1[2]^4*z1[3]*z1[6]^2*
       (1 - 5*z1[6] + 5*z1[6]^2 + z1[3]*(3 - 7*z1[6] + 4*z1[6]^2)) + 
      z1[2]^3*(2*z1[4]^4*(1 + z1[6]) + z1[4]^3*(6 + 7*z1[6] + 3*z1[6]^2) + 
        z1[4]^2*(6 + 8*z1[6] + 7*z1[6]^2 + 4*z1[6]^3) + 
        z1[4]*(2 + 3*z1[6] + 4*z1[6]^2 + 5*z1[6]^3 + 5*z1[6]^4) + 
        z1[6]^2*(5*z1[6] + z1[3]^2*(-3 + 11*z1[6] - 14*z1[6]^2 + 6*z1[6]^3) + 
          z1[3]*(-2 + 10*z1[6] - 25*z1[6]^2 + 19*z1[6]^3))) - 
      z1[4]*(1 + z1[4] - z1[6])*(2*(1 + z1[3])^3*z1[4]^5 - 
        (1 + z1[3])*z1[4]^4*(-16 - 20*z1[3] + z1[3]^2*(-8 + z1[6]) - 
          3*z1[6]) + (1 + z1[3])*z1[6]^4*(16 + (23 + 4*z1[3])*z1[6]) - 
        (1 + z1[3])*z1[4]^3*(-38 + 3*z1[3]^2*(-4 + z1[6]) - 21*z1[6] - 
          4*z1[6]^2 - z1[3]*(36 + 4*z1[6] + z1[6]^2)) + 
        z1[4]^2*(36 + z1[3]^3*(8 - 3*z1[6]) + 36*z1[6] + 24*z1[6]^2 + 
          5*z1[6]^3 + z1[3]^2*(36 + 5*z1[6] + 4*z1[6]^2 + 2*z1[6]^3) + 
          z1[3]*(64 + 44*z1[6] + 28*z1[6]^2 + 7*z1[6]^3)) + 
        z1[4]*(12 - z1[3]^3*(-2 + z1[6]) + 18*z1[6] + 24*z1[6]^2 + 
          32*z1[6]^3 - 2*z1[6]^4 + z1[3]*(20 + 22*z1[6] + 27*z1[6]^2 + 
            40*z1[6]^3 - 4*z1[6]^4) + z1[3]^2*(10 + 3*z1[6] + 3*z1[6]^2 + 
            8*z1[6]^3 - 2*z1[6]^4))) - z1[2]^2*(z1[4]^5*(6 + 4*z1[6]) + 
        3*z1[4]^4*(8 + 7*z1[6] + 2*z1[6]^2) + 
        z1[4]^3*(36 + 39*z1[6] + 24*z1[6]^2 + 8*z1[6]^3) + 
        z1[4]^2*(24 + 31*z1[6] + 30*z1[6]^2 + 23*z1[6]^3 + 10*z1[6]^4) + 
        z1[4]*(6 + 9*z1[6] + 12*z1[6]^2 + 14*z1[6]^3 + 13*z1[6]^4 + 
          19*z1[6]^5) + z1[6]^2*(z1[6]*(-1 + 19*z1[6]) + 
          z1[3]^2*(1 - 5*z1[6] + 10*z1[6]^2 - 10*z1[6]^3 + 4*z1[6]^4) + 
          z1[3]*(1 - 5*z1[6] + 10*z1[6]^2 - 26*z1[6]^3 + 23*z1[6]^4))) + 
      z1[2]*(2*z1[4]^6*(3 + 3*z1[3] + 3*z1[3]^2 + z1[3]^3 + z1[6]) + 
        z1[6]^4*(16 + 23*z1[6] - 4*z1[3]^2*(-1 + z1[6])*z1[6] + 
          z1[3]*(16 + 11*z1[6] - 23*z1[6]^2)) + 
        z1[4]^5*(z1[3]^2*(34 - 5*z1[6]) + z1[3]^3*(10 - 3*z1[6]) + 
          3*z1[3]*(14 + z1[6]) + 3*(12 + 7*z1[6] + z1[6]^2)) + 
        z1[4]^4*(84 + 69*z1[6] + 27*z1[6]^2 + 4*z1[6]^3 + 
          z1[3]^3*(20 - 12*z1[6] + z1[6]^2) + z1[3]*(110 + 18*z1[6] + 
            3*z1[6]^2) - z1[3]^2*(-76 + 20*z1[6] - 2*z1[6]^2 + z1[6]^3)) + 
        z1[4]^3*(96 + 101*z1[6] + 69*z1[6]^2 + 31*z1[6]^3 + 5*z1[6]^4 + 
          z1[3]^3*(20 - 18*z1[6] + 3*z1[6]^2) + z1[3]^2*(84 - 30*z1[6] + 
            4*z1[6]^2 - 6*z1[6]^3 + 4*z1[6]^4) + z1[3]*(138 + 37*z1[6] + 
            15*z1[6]^2 - 5*z1[6]^3 + 9*z1[6]^4)) + 
        z1[4]^2*(54 + 69*z1[6] + 69*z1[6]^2 + 58*z1[6]^3 + 39*z1[6]^4 - 
          2*z1[6]^5 + z1[3]^3*(10 - 12*z1[6] + 3*z1[6]^2) + 
          z1[3]*(84 + 32*z1[6] + 22*z1[6]^2 + 9*z1[6]^3 + 30*z1[6]^4 - 
            27*z1[6]^5) + z1[3]^2*(46 - 20*z1[6] + 2*z1[6]^2 - 5*z1[6]^3 + 
            10*z1[6]^4 - 6*z1[6]^5)) + z1[4]*(12 + 18*z1[6] + 24*z1[6]^2 + 
          31*z1[6]^3 + 34*z1[6]^4 + 20*z1[6]^5 + 23*z1[6]^6 + 
          z1[3]^3*(2 - 3*z1[6] + z1[6]^2) + z1[3]^2*(10 - 5*z1[6] - 
            4*z1[6]^5 + 4*z1[6]^6) + z1[3]*(20 + 10*z1[6] + 10*z1[6]^2 + 
            10*z1[6]^3 - 6*z1[6]^4 - 3*z1[6]^5 + 27*z1[6]^6)))), 
  y[455] -> z1[2]^2*z1[3] - z1[2]*(z1[4] + z1[3]*(3 + 3*z1[4] - 4*z1[6]) + 
      2*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])) - 
    (1 + z1[3])*z1[4]*(-3 - 4*z1[4] + 4*z1[6] + 
      2*z1[3]*(-2 + z1[4]*(-1 + z1[5]) + z1[5] + z1[6] - z1[5]*z1[6])), 
  y[456] -> -2*(z1[3]^2 + 3*z1[3]*(-1 + z1[6]) + 6*(-1 + z1[6])^2) + 
    9*z1[2]*(-1 + z1[6])^2, y[457] -> -3 + 2*z1[3] + 3*z1[6], 
  y[458] -> -2 + 11*z1[2], y[459] -> -3 + 5*z1[2], 
  y[460] -> -2 + 9*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[461] -> 4 - 19*z1[6] + 6*z1[6]^2 + z1[5]*(-3 + 9*z1[6] - 6*z1[6]^2) + 
    5*z1[2]*(-2 + 7*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[462] -> 2 - 14*z1[6] + 4*z1[6]^2 + z1[5]*(-2 + 6*z1[6] - 4*z1[6]^2) + 
    11*z1[2]*(-2*(1 - 4*z1[6] + z1[6]^2) + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[463] -> -9*z1[2]*(-1 + z1[6])*(-2*(1 - 3*z1[6] + z1[6]^2) + 
      z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) - 
    2*(z1[3]^2*(-2 + z1[5]) + z1[3]*(5 - 3*z1[5]*(-1 + z1[6])^2 - 11*z1[6] + 
        3*z1[6]^2) - 3*(-1 + z1[6])*(-3 + 11*z1[6] - 4*z1[6]^2 + 
        z1[5]*(2 - 6*z1[6] + 4*z1[6]^2))), 
  y[464] -> (-2 + 3*z1[2])*(-1 + z1[2] - z1[3] + z1[2]*z1[3]*(-1 + z1[5]))*
     (5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 - 
    2*(1 + z1[3])*(z1[3]*z1[4]^2*(-1 + z1[5]) - 2*(-1 + z1[5])*(-1 + z1[6])^2*
       z1[6] - z1[4]*(1 + z1[3]*(3 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6]) + 
        z1[6])) + 3*z1[2]^2*((3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]) + 
      z1[3]*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2) - 
    z1[2]*(-7 + 3*z1[4] + 3*z1[5] + 2*z1[6] - 2*z1[5]*z1[6] + 9*z1[6]^2 - 
      5*z1[5]*z1[6]^2 - 4*z1[6]^3 + 4*z1[5]*z1[6]^3 + 
      2*z1[3]^2*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2 + 
      z1[3]*(3 + 5*z1[4] + 14*z1[6] + 4*z1[5]^2*(-1 + z1[6])^2*z1[6] - 
        17*z1[6]^2 + 4*z1[6]^3 + z1[5]*(1 - 18*z1[6] + 25*z1[6]^2 - 
          8*z1[6]^3))), y[465] -> 
   (1 + z1[3])^2*z1[4]*(z1[4]^3 - 4*z1[4]^2*(-1 + z1[6]) + 
      6*z1[4]*(-1 + z1[6])^2 - 4*(-1 + z1[6])^3) - 
    z1[2]*(1 + z1[3])*(z1[4]^3 + 2*z1[3]*(z1[4]^3 - 4*z1[4]^2*(-1 + z1[6]) + 
        6*z1[4]*(-1 + z1[6])^2 - 2*(-1 + z1[6])^3) - 4*z1[4]^2*(-1 + z1[6]) + 
      6*z1[4]*(-1 + z1[6])^2 + (-1 + z1[6])^4*(5 - 2*z1[6] + 
        z1[5]*(-1 + 2*z1[6]))) + 
    z1[2]^2*((-1 + z1[6])^3*(-2*(1 - 4*z1[6] + z1[6]^2) + 
        z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
      z1[3]^2*(z1[4]^2 - 4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2*
         (11 + z1[5]^2*(-1 + z1[6])^2 - 6*z1[6] + z1[6]^2 - 
          2*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
      z1[3]*(z1[4]^2 - 4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2*
         (-1 + 16*z1[6] - 11*z1[6]^2 + 2*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) - 4*z1[5]*(-1 + 4*z1[6] - 4*z1[6]^2 + z1[6]^3)))), 
  y[466] -> 2*(1 + z1[3])^2*z1[4]*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
      3*(-1 + z1[6])^2) + 8*z1[2]^2*(-1 + z1[2] - z1[3] + 
      z1[2]*z1[3]*(-1 + z1[5]))*(3 + z1[5]*(-1 + z1[6]) - z1[6])*
     (-1 + z1[6])^3 - z1[2]*(1 + z1[3])*(5*z1[4]^3 + 
      z1[4]^2*(17 - 15*z1[6]) + 3*z1[4]*(7 - 12*z1[6] + 5*z1[6]^2) - 
      2*(-1 + z1[6])^3*(4 - 2*z1[6] + z1[5]*(-1 + 2*z1[6])) + 
      z1[3]*(3*z1[4]^3 + z1[4]^2*(13 - 9*z1[6]) + 6*(-1 + z1[6])^2 + 
        3*z1[4]*(7 - 10*z1[6] + 3*z1[6]^2))) + 
    z1[2]^2*(7*z1[4]^2 - 21*z1[4]*(-1 + z1[6]) - (-1 + z1[6])^2*
       (-10 + z1[5] + 26*z1[6] - 11*z1[5]*z1[6] - 10*z1[6]^2 + 
        10*z1[5]*z1[6]^2) + z1[3]^2*(6*z1[4]^2 + z1[4]*(20 - 18*z1[6]) - 
        (-1 + z1[6])*(23 + 2*z1[5]^2*(-1 + z1[6])^2 - 19*z1[6] + 2*z1[6]^2 - 
          2*z1[5]*(5 - 7*z1[6] + 2*z1[6]^2))) + 
      z1[3]*(15*z1[4]^2 + z1[4]*(47 - 45*z1[6]) - (-1 + z1[6])*
         (19 - 13*z1[6] + 2*z1[6]^2 - 2*z1[6]^3 + 2*z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[5]*(7 - 22*z1[6] + 17*z1[6]^2 - 
            2*z1[6]^3)))) - 
    z1[2]^3*(-((-1 + z1[6])^2*(10 + 17*z1[6] - 6*z1[6]^2 + 
         z1[5]*(-1 - 5*z1[6] + 6*z1[6]^2))) + 
      3*z1[3]^2*(z1[4] - (-1 + z1[6])*(7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + 
          z1[6]^2 + z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
      z1[3]*(7*z1[4] - (-1 + z1[6])*(19 + 22*z1[6] - 26*z1[6]^2 + 6*z1[6]^3 + 
          z1[5]^2*(-1 + z1[6])^2*(1 + 6*z1[6]) - 
          z1[5]*(8 + 17*z1[6] - 37*z1[6]^2 + 12*z1[6]^3)))), 
  y[467] -> -6 - 11*z1[3] + 2*z1[2]*(1 + z1[3]), 
  y[468] -> 11 + 5*z1[4] + z1[3]*(16 + 5*z1[4] - 5*z1[6]) - 5*z1[6], 
  y[469] -> -1 + 7*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[470] -> -21 + 100*z1[6] - 34*z1[6]^2 + 
    17*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[471] -> -19 + 110*z1[6] - 34*z1[6]^2 + 
    17*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[472] -> z1[2]^2*z1[3]*(-7 - 12*z1[3]*(-1 + z1[5])*(-1 + z1[6]) + 
      12*z1[6]) - z1[2]*(5*z1[4] + z1[3]*(3 + 15*z1[4] - 8*z1[6]) + 
      2*z1[3]^2*(-2 + 5*z1[5]*(-1 + z1[6]) + z1[6])) + 
    (1 + z1[3])*z1[4]*(3 + 8*z1[4] - 8*z1[6] + 
      2*z1[3]*(-2 + z1[4]*(-1 + z1[5]) + 5*z1[5]*(-1 + z1[6]) + z1[6])), 
  y[473] -> -1 + 7*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2) + 
    z1[2]^4*(-1 + 5*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) - 
    z1[2]*(-1 + 7*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]^2*(-1 + 7*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) - 
    z1[2]^3*(-1 + 7*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[474] -> z1[3]*(-7 + 6*z1[5]*(-1 + z1[6])^2 + 25*z1[6] - 12*z1[6]^2) + 
    6*(-1 + z1[6])*(-8 + 31*z1[6] - 12*z1[6]^2 + 
      6*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[475] -> -21 + 100*z1[6] - 34*z1[6]^2 + 
    17*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2) + 
    z1[2]*(19 - 84*z1[6] + 30*z1[6]^2 - 15*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]^2*(-10 + 41*z1[6] - 16*z1[6]^2 + 
      8*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[476] -> 19 - 110*z1[6] + 34*z1[6]^2 - 
    17*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2) + 
    z1[2]^2*(19 - 106*z1[6] + 34*z1[6]^2 - 
      17*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]^3*(-15 + 66*z1[6] - 26*z1[6]^2 + 
      13*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]*(-19 + 110*z1[6] - 34*z1[6]^2 + 
      17*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[477] -> 4*z1[4]^2 + z1[4]*(14 - 8*z1[6]) + 
    (-1 + z1[6])^2*(23 - 12*z1[6] + 6*z1[5]*(-1 + 2*z1[6])) + 
    z1[3]^2*(6 + z1[4]^2 - 2*z1[4]*(-2 + z1[6]) + z1[5]^2*(-1 + z1[6])^2 - 
      6*z1[6] + z1[6]^2 - 2*z1[5]*(2 - 3*z1[6] + z1[6]^2)) + 
    z1[3]*(29 + 5*z1[4]^2 + z1[4]*(21 - 10*z1[6]) - 26*z1[6] + 3*z1[6]^2 + 
      6*z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
      z1[5]*(8 - 40*z1[6] + 44*z1[6]^2 - 12*z1[6]^3)), 
  y[478] -> -2*z1[2]^2*z1[3] + z1[3]*(7 - 6*z1[5]*(-1 + z1[6])^2 - 20*z1[6] + 
      12*z1[6]^2) - 6*(-1 + z1[6])*(-8 + 29*z1[6] - 12*z1[6]^2 + 
      6*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    6*z1[2]*(z1[3]*(-2 + z1[5]*(-1 + z1[6])^2 + 4*z1[6] - z1[6]^2) + 
      (-1 + z1[6])*(-11 + 35*z1[6] - 12*z1[6]^2 + 
        6*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2))), 
  y[479] -> 9*z1[4]^3 + z1[4]^2*(38 - 27*z1[6]) + 
    3*z1[4]*(20 - 29*z1[6] + 9*z1[6]^2) - (-1 + z1[6])^3*
     (50 - 22*z1[6] + 11*z1[5]*(-1 + 2*z1[6])) + 
    5*z1[3]^2*(z1[4]^3 + z1[4]^2*(5 - 3*z1[6]) + 
      z1[4]*(10 - 12*z1[6] + 3*z1[6]^2) - (-1 + z1[6])*
       (10 + z1[5]^2*(-1 + z1[6])^2 - 8*z1[6] + z1[6]^2 + 
        z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
    z1[3]*(14*z1[4]^3 + z1[4]^2*(67 - 42*z1[6]) + 
      z1[4]*(128 - 159*z1[6] + 42*z1[6]^2) - (-1 + z1[6])*
       (97 - 68*z1[6] + 4*z1[6]^2 + 11*z1[5]^2*(-1 + z1[6])^2*
         (-1 + 2*z1[6]) + z1[5]*(13 - 81*z1[6] + 90*z1[6]^2 - 22*z1[6]^3))), 
  y[480] -> -17 - 6*z1[4] - z1[4]^2 + 4*z1[5] + 42*z1[6] + 4*z1[4]*z1[6] - 
    16*z1[5]*z1[6] - 33*z1[6]^2 + 20*z1[5]*z1[6]^2 + 8*z1[6]^3 - 
    8*z1[5]*z1[6]^3 - z1[3]^2*(6 + 3*z1[4]^2*(-1 + z1[5]) + 
      z1[5]^2*(-1 + z1[6])^2 - 6*z1[6] + z1[6]^2 + 
      z1[4]*(-6 - 4*z1[5]*(-1 + z1[6]) + 5*z1[6]) - 
      2*z1[5]*(2 - 3*z1[6] + z1[6]^2)) + z1[2]^2*z1[3]*
     (z1[3]*(-1 + z1[5])*(-1 + z1[6]) - z1[5]^2*(-1 + z1[6])^2*
       (-1 + 2*z1[6]) + z1[6]*(-6 + 7*z1[6] - 2*z1[6]^2) + 
      2*z1[5]*(-1 + 5*z1[6] - 6*z1[6]^2 + 2*z1[6]^3)) - 
    z1[3]*(23 + z1[4]^2*(-2 + 3*z1[5]) - 10*z1[6] - 11*z1[6]^2 + 4*z1[6]^3 + 
      z1[4]*(3 - 4*z1[5]*(-1 + z1[6]) + z1[6]) + 6*z1[5]^2*(-1 + z1[6])^2*
       (-1 + 2*z1[6]) - 2*z1[5]*(-5 + 24*z1[6] - 27*z1[6]^2 + 8*z1[6]^3)) + 
    z1[2]*(3 + z1[4] - z1[5] - 8*z1[6] + 4*z1[5]*z1[6] + 7*z1[6]^2 - 
      5*z1[5]*z1[6]^2 - 2*z1[6]^3 + 2*z1[5]*z1[6]^3 - 
      z1[3]^2*(6 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2 - 
        2*z1[5]*(2 - 3*z1[6] + z1[6]^2)) + 
      z1[3]*(2*z1[4] + 4*z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[6]*(17 - 21*z1[6] + 6*z1[6]^2) + z1[5]*(9 - 38*z1[6] + 
          43*z1[6]^2 - 14*z1[6]^3))), 
  y[481] -> z1[4]^4 + z1[4]^3*(5 - 4*z1[6]) - 2*z1[4]*(-1 + z1[6])^2*
     (-5 + 2*z1[6]) + 2*z1[4]^2*(5 - 8*z1[6] + 3*z1[6]^2) + 
    (-1 + z1[6])^4*(5 - 2*z1[6] + z1[5]*(-1 + 2*z1[6])) + 
    z1[3]^2*(z1[4]^4 + z1[4]^3*(6 - 4*z1[6]) + 
      z1[4]^2*(15 - 20*z1[6] + 6*z1[6]^2) - 
      4*z1[4]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3) + 
      (-1 + z1[6])^2*(15 + z1[5]^2*(-1 + z1[6])^2 - 10*z1[6] + z1[6]^2 - 
        2*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
    z1[3]*(2*z1[4]^4 + z1[4]^3*(11 - 8*z1[6]) + 
      z1[4]^2*(25 - 36*z1[6] + 12*z1[6]^2) + 
      z1[4]*(30 - 64*z1[6] + 42*z1[6]^2 - 8*z1[6]^3) + 
      (-1 + z1[6])^2*(14 - 8*z1[6] + z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(1 - 8*z1[6] + 9*z1[6]^2 - 2*z1[6]^3))), 
  y[482] -> 5 + 10*z1[4] + 10*z1[4]^2 + 5*z1[4]^3 + z1[4]^4 - z1[5] - 
    22*z1[6] - 24*z1[4]*z1[6] - 16*z1[4]^2*z1[6] - 4*z1[4]^3*z1[6] + 
    6*z1[5]*z1[6] + 38*z1[6]^2 + 18*z1[4]*z1[6]^2 + 6*z1[4]^2*z1[6]^2 - 
    14*z1[5]*z1[6]^2 - 32*z1[6]^3 - 4*z1[4]*z1[6]^3 + 16*z1[5]*z1[6]^3 + 
    13*z1[6]^4 - 9*z1[5]*z1[6]^4 - 2*z1[6]^5 + 2*z1[5]*z1[6]^5 + 
    z1[2]^4*z1[3]*(2 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2*
     (z1[3]*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + (3 - 2*z1[6])*z1[6] + 
      z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[3]^2*(z1[4]^4 + z1[4]^3*(6 - 4*z1[6]) + 
      z1[4]^2*(15 - 20*z1[6] + 6*z1[6]^2) - 
      4*z1[4]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3) + 
      (-1 + z1[6])^2*(15 + z1[5]^2*(-1 + z1[6])^2 - 10*z1[6] + z1[6]^2 - 
        2*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
    z1[3]*(2*z1[4]^4 + z1[4]^3*(11 - 8*z1[6]) + 
      z1[4]^2*(25 - 36*z1[6] + 12*z1[6]^2) + 
      z1[4]*(30 - 64*z1[6] + 42*z1[6]^2 - 8*z1[6]^3) + 
      (-1 + z1[6])^2*(14 - 8*z1[6] + z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(1 - 8*z1[6] + 9*z1[6]^2 - 2*z1[6]^3))) + 
    z1[2]*(2*z1[4]*(-1 + z1[6])^2*(-5 + 2*z1[6]) + z1[4]^3*(-3 + 2*z1[6]) + 
      z1[4]^2*(-9 + 14*z1[6] - 5*z1[6]^2) - (-1 + z1[6])^4*
       (5 - 2*z1[6] + z1[5]*(-1 + 2*z1[6])) + 
      z1[3]^2*(2*z1[4]^3*(-2 + z1[6]) + z1[4]^2*(-14 + 18*z1[6] - 
          5*z1[6]^2) + 4*z1[4]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3) - 
        (-1 + z1[6])^2*(15 + z1[5]^2*(-1 + z1[6])^2 - 10*z1[6] + z1[6]^2 - 
          2*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
      z1[3]*(z1[4]^3*(-7 + 4*z1[6]) + z1[4]^2*(-23 + 32*z1[6] - 10*z1[6]^2) + 
        z1[4]*(-30 + 64*z1[6] - 42*z1[6]^2 + 8*z1[6]^3) - 
        (-1 + z1[6])^2*(14 - 8*z1[6] + z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[5]*(1 - 8*z1[6] + 9*z1[6]^2 - 2*z1[6]^3)))) + 
    z1[2]^2*((-1 + z1[6])*(z1[4]^2*(-3 + z1[6]) + 
        z1[4]*(-7 + 9*z1[6] - 2*z1[6]^2) + (-1 + z1[6])^3*
         (5 - 2*z1[6] + z1[5]*(-1 + 2*z1[6]))) + 
      z1[3]^2*(z1[4]^2*(6 - 6*z1[6] + z1[6]^2) - 
        2*z1[4]*(-8 + 15*z1[6] - 8*z1[6]^2 + z1[6]^3) + 
        (-1 + z1[6])^2*(15 + z1[5]^2*(-1 + z1[6])^2 - 10*z1[6] + z1[6]^2 - 
          2*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
      z1[3]*(z1[4]^2*(9 - 10*z1[6] + 2*z1[6]^2) + 
        z1[4]*(23 - 46*z1[6] + 27*z1[6]^2 - 4*z1[6]^3) + 
        (-1 + z1[6])^2*(14 - 8*z1[6] + z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[5]*(1 - 8*z1[6] + 9*z1[6]^2 - 2*z1[6]^3)))) - 
    z1[2]^3*(-1 + z1[6])*((-1 + z1[6])*(z1[4] + (-1 + z1[6])^2*
         (3 - 2*z1[6] + z1[5]*(-1 + 2*z1[6]))) + 
      z1[3]^2*(2*z1[4]*(-2 + z1[6]) + (-1 + z1[6])*
         (12 + z1[5]^2*(-1 + z1[6])^2 - 8*z1[6] + z1[6]^2 - 
          2*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
      z1[3]*(z1[4]*(-5 + 3*z1[6]) + (-1 + z1[6])*(9 - 2*z1[6] - 2*z1[6]^2 + 
          z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
          z1[5]*(1 - 8*z1[6] + 9*z1[6]^2 - 2*z1[6]^3)))), 
  y[483] -> -6*(-1 + z1[6])^3*(z1[2]^3*z1[3]*(-1 + z1[5])*
       (2 + z1[5]*(-1 + z1[6]) - z1[6]) - (1 + z1[3]*z1[5])*
       (3 + z1[5]*(-1 + z1[6]) - z1[6]) + z1[2]*(1 + z1[3]*z1[5])*
       (3 + z1[5]*(-1 + z1[6]) - z1[6]) + 
      z1[2]^2*(-2 + z1[5] + z1[3]*(1 + z1[5]*(-3 + z1[6]) - 
          z1[5]^2*(-1 + z1[6])) + z1[6] - z1[5]*z1[6])) + 
    (-14 - 56*z1[4] - 31*z1[4]^2 - 6*z1[4]^3 - z1[5] + 52*z1[6] + 
      79*z1[4]*z1[6] + 20*z1[4]^2*z1[6] - 7*z1[5]*z1[6] - 72*z1[6]^2 - 
      23*z1[4]*z1[6]^2 + 27*z1[5]*z1[6]^2 + 44*z1[6]^3 - 29*z1[5]*z1[6]^3 - 
      10*z1[6]^4 + 10*z1[5]*z1[6]^4 - z1[3]^2*(2*z1[4]^3 + 
        z1[4]^2*(18 - 8*z1[6]) + z1[4]*(46 - 52*z1[6] + 11*z1[6]^2) - 
        5*(-1 + z1[6])*(10 + z1[5]^2*(-1 + z1[6])^2 - 8*z1[6] + z1[6]^2 + 
          z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) - z1[2]^3*z1[3]*(-1 + z1[6])*
       (21 - 15*z1[6] - 2*z1[6]^2 + 2*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*
         (5 + 2*z1[6]) + z1[5]*(-20 + 23*z1[6] + z1[6]^2 - 4*z1[6]^3) + 
        z1[3]*(6 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2 + 
          z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) - 
      z1[3]*(8*z1[4]^3 + z1[4]^2*(53 - 28*z1[6]) + 
        z1[4]*(120 - 143*z1[6] + 34*z1[6]^2) - (-1 + z1[6])*
         (97 - 68*z1[6] + 4*z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*(1 + 10*z1[6]) + 
          z1[5]*(-23 + 3*z1[6] + 30*z1[6]^2 - 10*z1[6]^3))) + 
      z1[2]*(-6*z1[4]^2*(-2 + z1[6]) - (-1 + z1[6])^3*(10 + z1[5] - 
          10*z1[6] + 10*z1[5]*z1[6]) + z1[4]*(35 - 46*z1[6] + 11*z1[6]^2) + 
        z1[3]^2*(-2*z1[4]^2*(-3 + z1[6]) + z1[4]*(24 - 22*z1[6] + 
            3*z1[6]^2) - (-1 + z1[6])*(46 + 5*z1[5]^2*(-1 + z1[6])^2 - 
            36*z1[6] + 5*z1[6]^2 - 5*z1[5]*(5 - 7*z1[6] + 2*z1[6]^2))) + 
        z1[3]*(z1[4]^2*(22 - 8*z1[6]) + z1[4]*(77 - 80*z1[6] + 14*z1[6]^2) - 
          (-1 + z1[6])*(89 - 56*z1[6] + z1[5]^2*(-1 + z1[6])^2*
             (1 + 10*z1[6]) + z1[5]*(-23 + 3*z1[6] + 30*z1[6]^2 - 
              10*z1[6]^3)))) + z1[2]^2*
       ((-1 + z1[6])*(6*z1[4] + (-1 + z1[6])^2*(-2*(1 + z1[6]) + 
            z1[5]*(5 + 2*z1[6]))) + z1[3]^2*(z1[4]*(-6 + 4*z1[6]) + 
          (-1 + z1[6])*(27 + 5*z1[5]^2*(-1 + z1[6])^2 - 24*z1[6] + 
            5*z1[6]^2 + z1[5]*(-21 + 31*z1[6] - 10*z1[6]^2))) + 
        z1[3]*(2*z1[4]*(-10 + 7*z1[6]) + (-1 + z1[6])*
           (z1[5]^2*(-1 + z1[6])^2*(1 + 10*z1[6]) + 
            8*(7 - 2*z1[6] - 3*z1[6]^2 + z1[6]^3) - 
            z1[5]*(19 + 9*z1[6] - 46*z1[6]^2 + 18*z1[6]^3)))))/2, 
  y[484] -> -12 - 6*z1[2]*(1 + z1[3])*(-2 + z1[5]) + 9*z1[5] + 
    z1[3]*(-5 + 6*z1[5]), y[485] -> -3 - 3*z1[3] + z1[6], 
  y[486] -> -3 - z1[4] + (-2 + z1[2] - 3*z1[3])*z1[5] + z1[6] + 
    z1[3]*(-2 - z1[4] + z1[6]), y[487] -> -5 - 2*z1[5] + 2*z1[6] + 
    z1[2]*(1 + z1[6]) + z1[3]*(-4 - 3*z1[5] + z1[6]), 
  y[488] -> 14 + 2*z1[2]^2*z1[3] + z1[3]*(-1 + z1[6]) - 18*z1[6] + 
    7*z1[6]^2 + z1[2]*(-16 + z1[3] + 30*z1[6] - 3*z1[3]*z1[6] - 15*z1[6]^2), 
  y[489] -> z1[3]*(4 + z1[5]*(-1 + z1[6]) - 2*z1[6]) - 
    2*(1 - 3*z1[6] + z1[6]^2) + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[490] -> 2*z1[3]^2*(3 + z1[5]*(-1 + z1[6]) - 2*z1[6]) - 
    2*(1 - 3*z1[6] + z1[6]^2) + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2) + 
    z1[3]*(2 - 4*(-2 + z1[5])*z1[6] + (-6 + 4*z1[5])*z1[6]^2), 
  y[491] -> 2*z1[3]^2*(-2 + z1[6]) + z1[2]*(4 + z1[5]*(-1 + z1[6]) - z1[6])*
     (-1 + z1[6]) + 2*z1[3]*(-1 - z1[6] + z1[6]^2) + 
    (-1 + z1[6])*(-1 + 6*z1[6] - 2*z1[6]^2 + 
      z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[492] -> 2*(-1 + z1[6]) + z1[2]*(9 - 19*z1[6] + 4*z1[6]^2 + 
      z1[5]*(-2 + 6*z1[6] - 4*z1[6]^2)) + 
    9*z1[2]^2*(-2 + 7*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[493] -> 1 - z1[6] + z1[2]*(-2*(1 - 4*z1[6] + z1[6]^2) + 
      z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[494] -> 6*z1[2]^2*z1[3]*(-2 + z1[5]) + 
    z1[3]*(22 - 3*z1[5]*(-1 + z1[6])^2 - 25*z1[6] + 12*z1[6]^2) - 
    3*(27 - 77*z1[6] + 60*z1[6]^2 - 14*z1[6]^3 + 
      z1[5]*(-14 + 36*z1[6] - 39*z1[6]^2 + 14*z1[6]^3)) + 
    3*z1[2]*(30 - 122*z1[6] + 120*z1[6]^2 - 30*z1[6]^3 + 
      z1[5]*(-16 + 60*z1[6] - 75*z1[6]^2 + 30*z1[6]^3) + 
      z1[3]*(-4 + 10*z1[6] - 3*z1[6]^2 + z1[5]*(1 - 6*z1[6] + 3*z1[6]^2))), 
  y[495] -> z1[3]*z1[4]^2*(1 + z1[3]*(-3 + 2*z1[5])) - 
    4*z1[2]*(-1 + z1[2] - z1[3] + z1[2]*z1[3]*(-1 + z1[5]))*
     (5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 - 
    2*z1[4]*(1 + z1[3]^2*(4 + 2*z1[5]*(-1 + z1[6]) - 3*z1[6]) + 
      2*z1[3]*z1[6]) - 2*(-1 + z1[6])^2*(4 - 2*(1 + z1[3])*z1[6] + 
      z1[5]*(-1 + 2*(1 + z1[3])*z1[6])) - 
    z1[2]^2*(z1[3]^2*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2 + 
      z1[3]*(3 + 2*z1[6])*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2 + 
      (-1 + z1[6])*(2*(5 + z1[6] - z1[6]^2) + 
        z1[5]*(-3 + z1[6] + 2*z1[6]^2))) + 
    z1[2]*(4 + 5*z1[4] + z1[5] - 18*z1[6] + 4*z1[5]*z1[6] + 20*z1[6]^2 - 
      11*z1[5]*z1[6]^2 - 6*z1[6]^3 + 6*z1[5]*z1[6]^3 + 
      2*z1[3]^2*(5 + z1[4] + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2 - 
        2*z1[5]*(2 - 3*z1[6] + z1[6]^2)) + 2*z1[3]*(-5 + 3*z1[4] + 13*z1[6] - 
        8*z1[6]^2 + z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(6 - 17*z1[6] + 14*z1[6]^2 - 3*z1[6]^3))), 
  y[496] -> 1 + 2*z1[4] + z1[5] - z1[2]^2*z1[3]*(1 + z1[3])*
     (2 + z1[5]*(-1 + z1[6]) - z1[6])^2 - 2*z1[5]*z1[6] - z1[6]^2 + 
    z1[5]*z1[6]^2 - z1[3]^2*(z1[4]^2*(-3 + 2*z1[5]) + 
      (-1 + z1[5])*(5 + z1[5]*(-1 + z1[6]) - 3*z1[6])*(-1 + z1[6]) + 
      z1[4]*(-8 - 4*z1[5]*(-1 + z1[6]) + 6*z1[6])) + 
    z1[3]*(-z1[4]^2 + 4*z1[4]*z1[6] - (-1 + z1[6])*(1 - 7*z1[6] + 6*z1[6]^2 + 
        z1[5]^2*(1 - 3*z1[6] + 2*z1[6]^2) - 2*z1[5]*(1 - 6*z1[6] + 
          4*z1[6]^2))) + z1[2]*(2 + z1[4] - 2*z1[6] - 
      2*z1[3]^2*(5 + z1[4]^2*(-1 + z1[5]) - 2*z1[4]*(-1 + z1[5])*
         (-1 + z1[6]) + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2 - 
        2*z1[5]*(2 - 3*z1[6] + z1[6]^2)) + 2*z1[3]*(-1 + z1[4] - 2*z1[6] - 
        z1[5]^2*(-1 + z1[6])^2*z1[6] + 3*z1[6]^2 - z1[6]^3 + 
        z1[5]*(1 + 2*z1[6] - 5*z1[6]^2 + 2*z1[6]^3))), 
  y[497] -> z1[3]*(1 + z1[3])*z1[4]*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
      3*(-1 + z1[6])^2) - z1[2]*(z1[4]^2 + 
      z1[3]^2*(2*z1[4]^2 - 6*z1[4]*(-1 + z1[6]) + 3*(-1 + z1[6])^2) - 
      3*z1[4]*(-1 + z1[6]) - (-1 + z1[6])^3*(5 - 2*z1[6] + 
        z1[5]*(-1 + 2*z1[6])) + z1[3]*(2*z1[4]^2 - 6*z1[4]*(-1 + z1[6]) - 
        (-1 + z1[6])^3*(3 + 2*(-1 + z1[5])*z1[6]))) + 
    z1[2]^2*(-((-1 + z1[6])^2*(-2 + 7*z1[6] - 2*z1[6]^2 + 
         z1[5]*(1 - 3*z1[6] + 2*z1[6]^2))) + 
      z1[3]^2*(z1[4] - (-1 + z1[6])*(7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + 
          z1[6]^2 + z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
      z1[3]*(z1[4] - (-1 + z1[6])*(-3 + 14*z1[6] - 10*z1[6]^2 + 2*z1[6]^3 + 
          z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
          z1[5]*(4 - 15*z1[6] + 15*z1[6]^2 - 4*z1[6]^3)))), 
  y[498] -> -14*z1[4] + 5*z1[3]*(-3 + z1[5]) + 23*(-1 + z1[6]), 
  y[499] -> -1 + z1[3] + z1[6], y[500] -> -1 + z1[3] + 2*z1[6], 
  y[501] -> z1[3]^2 - (-1 + z1[6])^2, 
  y[502] -> ((z1[3]*(2 + z1[5]*(-1 + z1[6])) + 
       2*(3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]))*(-1 + z1[6]))/4 - 
    (5*z1[3]*(1 + z1[3])*z1[6])/9, y[503] -> z1[3]^2*(-2 + z1[6]) + 
    (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2 + 
    z1[3]*(-1 + z1[6])*z1[6], y[504] -> 10*z1[3]^2*(-2 + z1[5]) - 
    6*z1[5]*(-1 + z1[6])^3 + 3*(-2 + z1[6])^2*(-1 + 2*z1[6]) + 
    3*z1[3]*(-16 + 5*z1[5]*(-1 + z1[6])^2 + 20*z1[6] - 5*z1[6]^2), 
  y[505] -> 10*z1[3]^2*z1[6] + 3*z1[6]*(2 - 3*z1[6] + z1[6]^2) - 
    3*z1[3]*(6 - 11*z1[6] + 5*z1[6]^2), 
  y[506] -> z1[3]^2*(3 + z1[5]*(-1 + z1[6]) - 2*z1[6]) + 
    (2 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]) + 
    z1[3]*(-1 + 5*z1[6] - 3*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[507] -> -z1[4]^2 + 4*z1[4]*(-1 + z1[6]) - 5*(-1 + z1[6])^2 - 
    2*z1[3]*(z1[4]^2*(-1 + z1[5]) + z1[2]*(-1 + z1[5])*
       (z1[4]^2 - 2*z1[4]*(-1 + z1[6]) + (3 + z1[5]*(-1 + z1[6]) - z1[6])*
         (-1 + z1[6])^2) + z1[4]*(-2 - 2*z1[5]*(-1 + z1[6]) + z1[6]) + 
      (-1 + z1[6])*(4 + z1[5]^2*(-1 + z1[6])^2 - 6*z1[6] + 3*z1[6]^2 + 
        z1[5]*(-5 + 9*z1[6] - 4*z1[6]^2))) - 
    z1[3]^2*(z1[4]^2*(-3 + 2*z1[5]) + 
      z1[2]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2 + 
      (-1 + z1[5])*(5 + z1[5]*(-1 + z1[6]) - 3*z1[6])*(-1 + z1[6]) + 
      z1[4]*(-8 - 4*z1[5]*(-1 + z1[6]) + 6*z1[6]) + 
      2*z1[2]*(5 + z1[4]^2*(-1 + z1[5]) - 2*z1[4]*(-1 + z1[5])*(-1 + z1[6]) + 
        z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2 - 
        2*z1[5]*(2 - 3*z1[6] + z1[6]^2))), y[508] -> -2 + z1[5], 
  y[509] -> -1 - z1[4] + z1[3]*(-3 + z1[5]) + z1[6], 
  y[510] -> 16 + 13*z1[4] + 9*z1[5] + 19*z1[2]^2*z1[3]*
     (-2 + z1[3]*(-3 + z1[5]) + z1[5]) + 
    z1[2]*(-7 - 6*z1[5] + z1[3]*(-26 + 19*z1[4] - 3*z1[5] - 19*z1[6]) + 
      z1[3]^2*(-9 + 19*z1[4] + 3*z1[5] - 19*z1[6])) + 
    z1[3]*(35 + 16*z1[4] - 16*z1[6]) + 3*z1[3]^2*(6 + z1[4] - 2*z1[5] - 
      z1[6]) - 13*z1[6], y[511] -> -(z1[3]^2*(-1 + z1[6])^2) + 
    (-1 + z1[6])^4, y[512] -> 
   z1[2]*(z1[3]^2*(-3 + z1[6]) + (5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*
       (-1 + z1[6])^2) - (1 + z1[3])*(-1 + z1[6])*(-1 + z1[3] + z1[6]), 
  y[513] -> -3*z1[2]^2*(-2 + z1[3])*z1[3] - 19*z1[2]^3*z1[3]^2 + 
    3*(11 + z1[3]*(-1 + z1[6]) - 12*z1[6] + 4*z1[6]^2) + 
    3*z1[2]*(-1 + 2*z1[3]^2 + z1[3]*(-5 + 3*z1[6])), 
  y[514] -> -((-6 + 3*z1[2] + 19*z1[2]^2)*z1[3]^2*(z1[2]*(-2 + z1[5]) - 
       2*z1[6])) - 3*(15 + (-47 + 2*z1[2])*z1[6] + 36*z1[6]^2 - 8*z1[6]^3 + 
      z1[5]*(-11 + z1[2] + 24*z1[6] - 24*z1[6]^2 + 8*z1[6]^3)) + 
    z1[3]*(16 - 3*z1[5]*(-1 + z1[6])^2 - 13*z1[6] - 6*z1[6]^2 + 
      z1[2]^2*(7 + 6*z1[5] + 19*z1[6]) + z1[2]*(14 - 26*z1[6] + 9*z1[6]^2 - 
        3*z1[5]*(5 - 6*z1[6] + 3*z1[6]^2))), 
  y[515] -> -((5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2) + 
    z1[3]^2*(4 + 4*z1[4] + 2*z1[4]^2 - z1[5] - 6*z1[6] - 4*z1[4]*z1[6] + 
      2*z1[5]*z1[6] + 2*z1[6]^2 - z1[5]*z1[6]^2 + 
      z1[2]^3*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2 + 
      z1[2]*(z1[4]^2 - 2*z1[4]*(1 + z1[6]) + (-1 + z1[6])*
         (z1[5]*(5 - 3*z1[6]) + z1[5]^2*(-1 + z1[6]) + 2*z1[6])) - 
      2*z1[2]^2*(-3 + z1[4] - z1[5]^2*(-1 + z1[6])^2 + 3*z1[6] - z1[6]^2 + 
        2*z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
    z1[3]*(2*z1[4]^2 - 4*z1[4]*(-1 + z1[6]) - (-1 + z1[6])*
       (-1 + 5*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) - 
      z1[2]^2*(z1[4] - (-1 + z1[6])*(7 + 2*z1[5]^2*(-1 + z1[6])^2 - 7*z1[6] + 
          2*z1[6]^2 + z1[5]*(-7 + 11*z1[6] - 4*z1[6]^2))) + 
      z1[2]*(z1[4]^2 - 2*z1[4]*z1[6] + 2*(-1 + z1[6])*
         (5 + z1[5]^2*(-1 + z1[6])^2 - 6*z1[6] + 2*z1[6]^2 + 
          z1[5]*(-4 + 7*z1[6] - 3*z1[6]^2)))), y[516] -> 3 + 3*z1[3] - z1[6], 
  y[517] -> 3 + z1[4] + (2 - z1[2] + 3*z1[3])*z1[5] + 
    z1[3]*(2 + z1[4] - z1[6]) - z1[6], 
  y[518] -> 2 + 3*z1[3] - z1[4] - z1[5] + z1[6], 
  y[519] -> -1/2 - z1[4]/2 + z1[6], y[520] -> z1[4]^3 - z1[6] + z1[4]*z1[6] - 
    z1[4]^2*z1[6], y[521] -> 1 + z1[4]^2 + z1[4]*(2 - 3*z1[6]) - 3*z1[6] + 
    3*z1[6]^2, y[522] -> 5 + 2*z1[5] + z1[3]*(4 + 3*z1[5] - z1[6]) - 
    2*z1[6] - z1[2]*(1 + z1[6]), 
  y[523] -> (3 + z1[4]*(3 + z1[5]) - 3*z1[6])*(1 + z1[4] - z1[6]) - 
    z1[3]*(1 + z1[4]*(1 - z1[5] + z1[5]^2) + (-1 + z1[5])*z1[6]), 
  y[524] -> 4 - 2*z1[2]^2*z1[3] + 2*z1[3]*(-1 + z1[6]) - 18*z1[6] + 
    11*z1[6]^2 + z1[2]*(-2 + 2*z1[3] + 6*z1[6] - 3*z1[6]^2), 
  y[525] -> -1 + 2*z1[3]*(-1 + z1[6]) + z1[6] + z1[3]^2*(-1 + 3*z1[6]) + 
    z1[2]*((3 + z1[5]*(-1 + z1[6]))*(-1 + z1[6]) + z1[3]^2*(3 + z1[6]) + 
      z1[3]*(-4 + z1[5]*(-1 + z1[6])^2 + 7*z1[6] - z1[6]^2)), 
  y[526] -> z1[2]^3*(1 + z1[4] - z1[6]) - 
    z1[2]^2*(1 + z1[4]^2 + z1[4]*(2 - 3*z1[6]) - 3*z1[6] + 2*z1[6]^2) + 
    z1[2]*(z1[4]^2 - (-1 + z1[6])^3 + z1[4]*(2 - 3*z1[6] + z1[6]^2)) + 
    (-1 + z1[6])*((-1 + z1[6])^2 + z1[4]^2*(1 + z1[6]) - 
      z1[4]*(-2 + z1[6] + z1[6]^2)), 
  y[527] -> z1[3]*(-2 + z1[5]*(-1 + z1[6])^2 + 5*z1[6] - 2*z1[6]^2) + 
    (-1 + z1[6])*(-11 + 34*z1[6] - 12*z1[6]^2 + 
      6*z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[528] -> 6*z1[4] + 2*(-1 + z1[6])^2*(11 - 6*z1[6] + 
      z1[5]*(-3 + 6*z1[6])) + z1[3]^2*(6 + z1[4]^2 - 2*z1[4]*(-2 + z1[6]) + 
      z1[5]^2*(-1 + z1[6])^2 - 6*z1[6] + z1[6]^2 - 
      2*z1[5]*(2 - 3*z1[6] + z1[6]^2)) + 
    z1[3]*(20 + 2*z1[4]^2 - 4*z1[4]*(-3 + z1[6]) - 14*z1[6] + 
      6*z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
      z1[5]*(11 - 46*z1[6] + 47*z1[6]^2 - 12*z1[6]^3)), 
  y[529] -> -12 - 2*z1[2]^2*z1[3]*(-1 + z1[5]) + 4*z1[5] + 64*z1[6] - 
    36*z1[5]*z1[6] - 78*z1[6]^2 + 51*z1[5]*z1[6]^2 + 22*z1[6]^3 - 
    22*z1[5]*z1[6]^3 - 2*z1[3]*(-2 + z1[5]*(-1 + z1[6])^2 + 5*z1[6] - 
      z1[6]^2) + z1[2]*(3 - 16*z1[6] + 21*z1[6]^2 - 6*z1[6]^3 + 
      2*z1[3]*(-1 + z1[5] + z1[6]) + z1[5]*(-2 + 12*z1[6] - 15*z1[6]^2 + 
        6*z1[6]^3)), y[530] -> -3 + z1[2]^2*(-3 + z1[3]) - 6*z1[4] - 
    2*z1[4]^2 - z1[4]*z1[5] + 6*z1[6] + 5*z1[4]*z1[6] - 3*z1[6]^2 - 
    z1[2]*(-3 - 5*z1[4] + z1[3]*(1 + 3*z1[4] - 2*z1[6]) + 6*z1[6]) + 
    z1[3]*(1 + z1[4]^2*(1 + z1[5]) + (-1 + z1[5])*z1[6] + 
      z1[4]*(1 + z1[5]^2 - z1[6] - z1[5]*(1 + z1[6]))), 
  y[531] -> -2 - 2*z1[4] - z1[5] + z1[2]^3*z1[3]^2*(3 + z1[5]*(-1 + z1[6]) - 
      z1[6]) + 2*z1[6] + 2*z1[5]*z1[6] - z1[5]*z1[6]^2 + 
    2*z1[3]*(5*z1[4]^2 - (-2 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]) - 
      3*z1[4]*(2 + z1[6])) + z1[3]^2*(-2 + 10*z1[4]^2 - 
      z1[5]*(-1 + z1[6])^2 + 9*z1[6] + 2*z1[6]^2 - 2*z1[4]*(13 + 3*z1[6])) + 
    z1[2]^2*z1[3]*(2 - 2*z1[4] - 3*z1[5] + z1[5]^2 - z1[6] + 4*z1[5]*z1[6] - 
      2*z1[5]^2*z1[6] - z1[5]*z1[6]^2 + z1[5]^2*z1[6]^2 + 
      z1[3]*(16 - 4*z1[4] + z1[5]^2*(-1 + z1[6])^2 - 7*z1[6] + z1[6]^2 - 
        2*z1[5]*(4 - 5*z1[6] + z1[6]^2))) + 
    z1[2]*(-2 - z1[4] + 2*z1[6] + z1[3]^2*(17 + 2*z1[4]^2 + 
        z1[5]^2*(-1 + z1[6])^2 - 3*z1[6] + 2*z1[6]^2 - z1[4]*(19 + z1[6]) + 
        z1[5]*(-8 + 11*z1[6] - 3*z1[6]^2)) + 
      z1[3]*(-1 + 2*z1[4]^2 + z1[5]^2*(-1 + z1[6])^2 + 3*z1[6] - 
        z1[4]*(10 + z1[6]) - 2*z1[5]*(2 - 3*z1[6] + z1[6]^2))), 
  y[532] -> -13 - 2*z1[4] + 4*z1[5] + 34*z1[6] - 16*z1[5]*z1[6] - 
    29*z1[6]^2 + 20*z1[5]*z1[6]^2 + 8*z1[6]^3 - 8*z1[5]*z1[6]^3 - 
    z1[3]^2*(8 + 2*z1[4]^2 + z1[5]^2*(-1 + z1[6])^2 - 3*z1[6] + 3*z1[6]^2 - 
      z1[4]*(15 + z1[6]) - 2*z1[5]*(3 - 5*z1[6] + 2*z1[6]^2)) + 
    z1[3]*(-13 - 3*z1[4]^2 - 4*z1[6] + 15*z1[6]^2 - 4*z1[6]^3 - 
      6*z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + z1[4]*(2 + 3*z1[6]) + 
      z1[5]*(-11 + 50*z1[6] - 55*z1[6]^2 + 16*z1[6]^3)) + 
    z1[2]*(2 - z1[4] - z1[5] - 6*z1[6] + 4*z1[5]*z1[6] + 7*z1[6]^2 - 
      5*z1[5]*z1[6]^2 - 2*z1[6]^3 + 2*z1[5]*z1[6]^3 + 
      z1[3]^2*(-13 + 4*z1[4] - z1[5]^2*(-1 + z1[6])^2 + 6*z1[6] - z1[6]^2 + 
        z1[5]*(7 - 9*z1[6] + 2*z1[6]^2)) + 
      2*z1[3]*(2*z1[4] + 2*z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[6]*(9 - 11*z1[6] + 3*z1[6]^2) + z1[5]*(5 - 20*z1[6] + 22*z1[6]^2 - 
          7*z1[6]^3))) + z1[2]^2*(1 + z1[3]^2*(-3 + z1[5] + z1[6] - 
        z1[5]*z1[6]) + z1[3]*(-(z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6])) + 
        z1[6]*(-6 + 7*z1[6] - 2*z1[6]^2) + 2*z1[5]*(-1 + 5*z1[6] - 
          6*z1[6]^2 + 2*z1[6]^3))), 
  y[533] -> z1[3]^3*(3 - 5*z1[6] + 2*z1[6]^2 + 
      z1[2]*(-7 + z1[5]*(-1 + z1[6]) + 8*z1[6] - 2*z1[6]^2)) - 
    z1[3]^2*(-1 + z1[6])*(5 + z1[5]*(-1 + z1[6])^2 - z1[6] - z1[6]^2 + 
      z1[2]*(-7 - 2*z1[6] + 2*z1[6]^2)) - (-1 + z1[6])*
     (-1 + (19 - 8*z1[2])*z1[6] + (-68 + 30*z1[2] - 6*z1[2]^2)*z1[6]^2 + 
      11*(6 - 3*z1[2] + z1[2]^2)*z1[6]^3 + (-15 + 8*z1[2] - 3*z1[2]^2)*
       z1[6]^4 + z1[5]*(-1 + z1[6])^2*(1 + 4*(-3 + z1[2])*z1[6] + 
        3*(6 - 3*z1[2] + z1[2]^2)*z1[6]^2)) + 
    z1[3]*(1 + (11 - 11*z1[2] - 4*z1[2]^2)*z1[6] + 
      (-34 + 29*z1[2] + 6*z1[2]^2)*z1[6]^2 - (-28 + 21*z1[2] + z1[2]^2)*
       z1[6]^3 + (-6 + 4*z1[2])*z1[6]^4 - z1[5]*(-1 + z1[6])*
       (-(z1[2]^2*(-2 + z1[6])*z1[6]) - 2*(-1 + z1[6])^2*(-1 + 3*z1[6]) + 
        z1[2]*(1 + 4*z1[6] - 8*z1[6]^2 + 4*z1[6]^3))), 
  y[534] -> (5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 + 
    z1[3]^3*(10 + 2*z1[4]^2 + z1[4]*(5 - 4*z1[6]) - 2*z1[5]*(-1 + z1[6])^2 - 
      13*z1[6] + 4*z1[6]^2) + z1[3]*(18 + 3*z1[4]^2 + z1[4]*(7 - 6*z1[6]) - 
      39*z1[6] + 23*z1[6]^2 - 4*z1[6]^3 + 2*z1[5]*(-1 + z1[6])^2*
       (-3 + 2*z1[6])) + z1[3]^2*(30 + 5*z1[4]^2 + 2*z1[5]*(-3 + z1[6])*
       (-1 + z1[6])^2 - 44*z1[6] + 18*z1[6]^2 - 2*z1[6]^3 - 
      2*z1[4]*(-7 + 5*z1[6])) - z1[2]*(-3 + 2*z1[5] + 12*z1[6] - 
      6*z1[5]*z1[6] - 9*z1[6]^2 + 6*z1[5]*z1[6]^2 + 2*z1[6]^3 - 
      2*z1[5]*z1[6]^3 + z1[3]^3*(-5 + z1[4]*(3 + z1[5]) - 
        2*z1[5]^2*(-1 + z1[6])^2 + 9*z1[6] - 4*z1[6]^2 + 
        z1[5]*(12 - 17*z1[6] + 6*z1[6]^2)) + 
      z1[3]*(2*z1[5]^2*(-1 + z1[6])^3 + (-2 + z1[6])^2*(-5 + 6*z1[6]) + 
        z1[5]*(12 - 34*z1[6] + 29*z1[6]^2 - 8*z1[6]^3)) + 
      z1[3]^2*(-15 + z1[4]*(5 + z1[5]) + 2*z1[5]^2*(-2 + z1[6])*
         (-1 + z1[6])^2 + 37*z1[6] - 24*z1[6]^2 + 4*z1[6]^3 + 
        z1[5]*(22 - 45*z1[6] + 29*z1[6]^2 - 6*z1[6]^3))) + 
    z1[2]^2*(1 + 2*z1[3]^3*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2 + 
      z1[3]^2*(19 - 2*z1[5]^2*(-2 + z1[6])*(-1 + z1[6])^2 - 28*z1[6] + 
        13*z1[6]^2 - 2*z1[6]^3 + z1[5]*(-17 + 34*z1[6] - 21*z1[6]^2 + 
          4*z1[6]^3)) + z1[3]*(7 - 2*z1[5]^2*(-1 + z1[6])^3 - 24*z1[6] + 
        18*z1[6]^2 - 4*z1[6]^3 + z1[5]*(-8 + 24*z1[6] - 21*z1[6]^2 + 
          6*z1[6]^3))), y[535] -> 
   -3*(1 + z1[3]*z1[5])*(3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^3 + 
    (11*z1[4]^2 - 33*z1[4]*(-1 + z1[6]) - (-1 + z1[6])^3*
       (13 + z1[5] - 10*z1[6] + 10*z1[5]*z1[6]) + 
      5*z1[3]^2*(z1[4]^3 + z1[4]^2*(5 - 3*z1[6]) + 
        z1[4]*(10 - 12*z1[6] + 3*z1[6]^2) - (-1 + z1[6])*
         (10 + z1[5]^2*(-1 + z1[6])^2 - 8*z1[6] + z1[6]^2 + 
          z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
      z1[3]*(6*z1[4]^3 + z1[4]^2*(35 - 18*z1[6]) + 
        z1[4]*(80 - 87*z1[6] + 18*z1[6]^2) - (-1 + z1[6])*
         (65 - 28*z1[6] - 4*z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*(1 + 10*z1[6]) - 
          z1[5]*(15 + 13*z1[6] - 38*z1[6]^2 + 10*z1[6]^3))))/4, 
  y[536] -> -13 - 33*z1[4] - 11*z1[4]^2 - z1[5] + 49*z1[6] + 33*z1[4]*z1[6] - 
    7*z1[5]*z1[6] - 69*z1[6]^2 + 27*z1[5]*z1[6]^2 + 43*z1[6]^3 - 
    29*z1[5]*z1[6]^3 - 10*z1[6]^4 + 10*z1[5]*z1[6]^4 - 
    6*(-1 + z1[6])^3*(z1[2]^3*z1[3]*(-1 + z1[5])*(5 + 2*z1[5]*(-1 + z1[6]) - 
        2*z1[6]) - 2*(1 + z1[3]*z1[5])*(3 + z1[5]*(-1 + z1[6]) - z1[6]) + 
      2*z1[2]*(1 + z1[3]*z1[5])*(3 + z1[5]*(-1 + z1[6]) - z1[6]) + 
      z1[2]^2*(-5 + z1[3]*(1 + 2*z1[5]*(-3 + z1[6]) - 
          2*z1[5]^2*(-1 + z1[6])) - 2*z1[5]*(-1 + z1[6]) + 2*z1[6])) - 
    5*z1[3]^2*(z1[4]^3 + z1[4]^2*(5 - 3*z1[6]) + 
      z1[4]*(10 - 12*z1[6] + 3*z1[6]^2) - (-1 + z1[6])*
       (10 + z1[5]^2*(-1 + z1[6])^2 - 8*z1[6] + z1[6]^2 + 
        z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) - 
    z1[3]*(6*z1[4]^3 + z1[4]^2*(35 - 18*z1[6]) + 
      z1[4]*(80 - 87*z1[6] + 18*z1[6]^2) - (-1 + z1[6])*
       (65 - 28*z1[6] - 4*z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*(1 + 10*z1[6]) - 
        z1[5]*(15 + 13*z1[6] - 38*z1[6]^2 + 10*z1[6]^3))) + 
    z1[2]^3*(-1 - z1[4] + z1[6] - z1[3]^2*(z1[4] + (-1 + z1[6])*
         (1 + z1[5]^2*(-1 + z1[6])^2 - 3*z1[6] + z1[6]^2 + 
          z1[5]*(-3 + 5*z1[6] - 2*z1[6]^2))) + 
      z1[3]*(z1[4] - (-1 + z1[6])*(24 - 19*z1[6] + 2*z1[6]^3 + 
          z1[5]^2*(-1 + z1[6])^2*(5 + 2*z1[6]) - 
          z1[5]*(22 - 27*z1[6] + z1[6]^2 + 4*z1[6]^3)))) + 
    z1[2]*(5*z1[4]^2 - 23*z1[4]*(-1 + z1[6]) - (-1 + z1[6])^3*
       (13 + z1[5] - 10*z1[6] + 10*z1[5]*z1[6]) + 
      z1[3]^2*(-z1[4]^3 + z1[4]^2*(9 + z1[6]) + 
        z1[4]*(36 - 32*z1[6] + z1[6]^2) - 5*(-1 + z1[6])*
         (10 + z1[5]^2*(-1 + z1[6])^2 - 8*z1[6] + z1[6]^2 + 
          z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
      z1[3]*(z1[4]^2*(13 - 2*z1[6]) + z1[4]*(56 - 49*z1[6] + 4*z1[6]^2) - 
        (-1 + z1[6])*(65 - 28*z1[6] - 4*z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*
           (1 + 10*z1[6]) - z1[5]*(15 + 13*z1[6] - 38*z1[6]^2 + 
            10*z1[6]^3)))) + z1[2]^2*(z1[4]^2 + z1[4]*(-4 + 3*z1[6]) + 
      (-1 + z1[6])*(-5 + 8*z1[6] - 2*z1[6]^3 + z1[5]*(-1 + z1[6])^2*
         (5 + 2*z1[6])) + z1[3]^2*(2*z1[4]^2 - z1[4]*(3 + 2*z1[6]) + 
        (-1 + z1[6])*(36 + 5*z1[5]^2*(-1 + z1[6])^2 - 26*z1[6] + 5*z1[6]^2 - 
          5*z1[5]*(5 - 7*z1[6] + 2*z1[6]^2))) - 
      z1[3]*(z1[4]^2 + z1[4]*(14 - 9*z1[6]) - (-1 + z1[6])*
         (37 + 12*z1[6] - 34*z1[6]^2 + 8*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*
           (1 + 10*z1[6]) - z1[5]*(11 + 25*z1[6] - 54*z1[6]^2 + 
            18*z1[6]^3)))), 
  y[537] -> (1 + z1[3])^2*(z1[4] + z1[3]^2*(z1[4]^3 - 
        2*z1[4]^2*(-2 + z1[6]) - (-1 + z1[6])*(-1 + z1[5]*(-1 + z1[6])^2 + 
          5*z1[6] - 2*z1[6]^2) + z1[4]*(6 - 6*z1[6] + z1[6]^2)) - 
      (-1 + z1[6])*(-1 + 21*z1[6] - 69*z1[6]^2 + 66*z1[6]^3 - 15*z1[6]^4 + 
        z1[5]*(-1 + z1[6])^2*(1 - 12*z1[6] + 18*z1[6]^2)) + 
      z1[3]*(z1[4]^3 - 2*z1[4]^2*(-1 + z1[6]) + z1[4]*(-2 + z1[6])*z1[6] + 
        2*(-1 + z1[6])*(1 - 9*z1[6] + 12*z1[6]^2 - 3*z1[6]^3 + 
          z1[5]*(-1 + z1[6])^2*(-1 + 3*z1[6])))) - 
    z1[2]*(1 + z1[3])*((-1 + z1[6])^2*(1 - 14*z1[6] + 26*z1[6]^2 - 
        7*z1[6]^3 + z1[5]*(-1 + 9*z1[6] - 17*z1[6]^2 + 9*z1[6]^3)) + 
      z1[3]^2*(3 + z1[4]^3*(-1 + z1[5]) - 30*z1[6] + 58*z1[6]^2 - 
        40*z1[6]^3 + 8*z1[6]^4 + z1[4]^2*(-1 - 2*z1[5]*(-1 + z1[6]) + 
          2*z1[6]) + 2*z1[5]^2*(-1 + z1[6])^3*(-1 + 3*z1[6]) + 
        z1[4]*(2 + z1[5]*(-2 + z1[6])*z1[6] - z1[6]^2) + 
        z1[5]*(-5 + 37*z1[6] - 75*z1[6]^2 + 57*z1[6]^3 - 14*z1[6]^4)) + 
      z1[3]*(4 + z1[4]*(-1 + z1[5]) - 46*z1[6] + 160*z1[6]^2 - 218*z1[6]^3 + 
        123*z1[6]^4 - 22*z1[6]^5 - z1[5]^2*(-1 + z1[6])^3*
         (1 - 12*z1[6] + 18*z1[6]^2) + z1[5]*(-4 + 53*z1[6] - 192*z1[6]^2 + 
          285*z1[6]^3 - 184*z1[6]^4 + 42*z1[6]^5)) + 
      z1[3]^3*(7 + z1[4]^3*(-1 + z1[5]) - z1[5]^2*(-1 + z1[6])^3 - 12*z1[6] + 
        8*z1[6]^2 - 2*z1[6]^3 + z1[4]^2*(-3 - 2*z1[5]*(-2 + z1[6]) + 
          2*z1[6]) + z1[5]*(-2 + 9*z1[6] - 10*z1[6]^2 + 3*z1[6]^3) + 
        z1[4]*(-2 + 4*z1[6] - z1[6]^2 + z1[5]*(6 - 6*z1[6] + z1[6]^2)))) - 
    z1[2]^4*z1[3]*(z1[4]*(-2 + z1[5]) + z1[6] + 3*(-2 + z1[5])^2*z1[6]^2 + 
      (-34 + 35*z1[5] - 9*z1[5]^2)*z1[6]^3 + (28 - 32*z1[5] + 9*z1[5]^2)*
       z1[6]^4 - 3*(2 - 3*z1[5] + z1[5]^2)*z1[6]^5 + 
      z1[3]*(z1[4] - (-1 + z1[6])*(1 - 2*(-2 + z1[5])^2*z1[6] + 
          (22 - 25*z1[5] + 7*z1[5]^2)*z1[6]^2 + (-15 + 23*z1[5] - 8*z1[5]^2)*
           z1[6]^3 + 3*(-1 + z1[5])^2*z1[6]^4)) + 
      z1[3]^3*(z1[4] - (-1 + z1[6])*(7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + 
          z1[6]^2 + z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
      z1[3]^2*(-z1[4] + (-1 + z1[6])*(-3 + 14*z1[6] - 10*z1[6]^2 + 
          2*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
          z1[5]*(4 - 15*z1[6] + 15*z1[6]^2 - 4*z1[6]^3)))) - 
    z1[2]^2*(z1[3]^4*z1[4]*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
        3*(-1 + z1[6])^2) - (-1 + z1[6])^2*z1[6]*(-6 + 17*z1[6] - 5*z1[6]^2 + 
        2*z1[5]*(2 - 5*z1[6] + 3*z1[6]^2)) + 
      z1[3]^3*(z1[4]^3 + z1[4]^2*(1 - 3*z1[6]) + z1[4]*(-4 + 3*z1[6]^2) + 
        (-1 + z1[6])*(5 - z1[6] - z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[5]*(2 - 9*z1[6] + 9*z1[6]^2 - 2*z1[6]^3))) - 
      z1[3]*(z1[4] + (-1 + z1[6])*(z1[5]^2*(-1 + z1[6])^2*
           (1 - 8*z1[6] + 9*z1[6]^2) + z1[6]*(-17 + 55*z1[6] - 53*z1[6]^2 + 
            12*z1[6]^3) + z1[5]*(-2 + 27*z1[6] - 76*z1[6]^2 + 73*z1[6]^3 - 
            22*z1[6]^4))) + z1[3]^2*(z1[4] - (-1 + z1[6])*
         (2 - 18*z1[6] + 32*z1[6]^2 - 15*z1[6]^3 + 2*z1[6]^4 + 
          z1[5]^2*(-1 + z1[6])^2*(2 - 10*z1[6] + 9*z1[6]^2) + 
          z1[5]*(-4 + 34*z1[6] - 69*z1[6]^2 + 49*z1[6]^3 - 10*z1[6]^4)))) + 
    z1[2]^3*(z1[4] + z1[3]^4*(2*z1[4]^2 - 6*z1[4]*(-1 + z1[6]) + 
        3*(-1 + z1[6])^2) - (-1 + z1[6])*z1[6]^2*
       (-6 + 3*z1[5]*(-1 + z1[6])^2 + 11*z1[6] - 3*z1[6]^2) - 
      z1[3]*(-1 + z1[6])*(-1 - 4*(2 - 3*z1[5] + z1[5]^2)*z1[6] + 
        2*(16 - 22*z1[5] + 7*z1[5]^2)*z1[6]^2 + (-31 + 46*z1[5] - 16*z1[5]^2)*
         z1[6]^3 + (7 - 14*z1[5] + 6*z1[5]^2)*z1[6]^4) - 
      z1[3]^3*(z1[4] - (-1 + z1[6])*(2 + 2*z1[6] - z1[6]^2 + 
          z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
          z1[5]*(2 - 9*z1[6] + 9*z1[6]^2 - 2*z1[6]^3))) + 
      z1[3]^2*(z1[4] - (-1 + z1[6])*(1 - 11*z1[6] + 24*z1[6]^2 - 13*z1[6]^3 + 
          2*z1[6]^4 + z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
          z1[5]*(-2 + 21*z1[6] - 47*z1[6]^2 + 36*z1[6]^3 - 8*z1[6]^4)))), 
  y[538] -> 2 - z1[2]*(2 + 5*z1[3]) + 3*z1[4] + 
    z1[3]^2*(-221 + 77*z1[5] - 7*z1[5]^2) - 
    2*z1[3]^3*(64 - 33*z1[5] + 5*z1[5]^2) + 
    z1[3]*(-67 + 5*z1[4] + 22*z1[5] - 16*z1[6]) - 10*z1[6], 
  y[539] -> z1[2]^3*z1[3]^3 + z1[2]^2*(-2*z1[3]^3 - 3*z1[3]^2*(-1 + z1[6]) + 
      3*z1[3]*(-1 + z1[6])^2 + 24*(-1 + z1[6])^3) - 
    3*z1[2]*(z1[3]^2 + 5*z1[3]*(-1 + z1[6]) + 15*(-1 + z1[6])^2)*
     (-1 + z1[6]) + 3*(z1[3]^2 + 5*z1[3]*(-1 + z1[6]) + 16*(-1 + z1[6])^2)*
     (-1 + z1[6]), y[540] -> z1[3]^2 + 6*z1[3]*(-1 + z1[6]) + 
    17*(-1 + z1[6])^2, y[541] -> 23 - 23*z1[2] + 23*z1[2]^2 - 23*z1[2]^3 + 
    19*z1[2]^4, y[542] -> -34 + 34*z1[2] - 32*z1[2]^2 + 21*z1[2]^3, 
  y[543] -> -3 - 3*z1[4]^2 + z1[4]*(3 - 2*z1[6]) + z1[6], 
  y[544] -> -1 - z1[4] + 3*z1[6], y[545] -> -z1[4]^2 - 3*z1[6] + 
    3*z1[4]*z1[6], y[546] -> 1 + z1[4] - 3*z1[6], 
  y[547] -> z1[4]^2 + 3*z1[6] - 3*z1[4]*z1[6], 
  y[548] -> 1 - 2*z1[4] + z1[3]*(5 + z1[4]*(-7 + 4*z1[5])), 
  y[549] -> -1 - 4*z1[4] + z1[3]*(4 + z1[4]^2*(13 - 9*z1[5]) + 
      z1[4]*(-16 + 3*z1[5])) + z1[3]^2*(10 + z1[4]*(-31 + 16*z1[5]) + 
      3*z1[4]^2*(7 - 8*z1[5] + 2*z1[5]^2)), 
  y[550] -> 4 + z1[4]*(-1 + 3*z1[5]), 
  y[551] -> z1[4]*(8 + 5*z1[4]) + z1[3]*(-1 + z1[4])*z1[4]*(-7 + z1[5]) + 
    z1[3]^2*(6 + z1[4]*(-1 + 9*z1[5]) + z1[4]^2*(-10 + 3*z1[5]^2)), 
  y[552] -> 3 + 3*z1[4]^2 - z1[6] + z1[4]*(-3 + 2*z1[6]), 
  y[553] -> -2 - 4*z1[4] + 2*z1[6] + z1[3]*(6 + z1[4]*(-9 + 4*z1[5]) + 
      4*z1[6]), y[554] -> (8 - 3*z1[6])*z1[6] + 
    z1[5]*(2 - 5*z1[6] + 3*z1[6]^2), 
  y[555] -> -11 + 178*z1[6] - 69*z1[6]^2 + 
    23*z1[5]*(2 - 5*z1[6] + 3*z1[6]^2), 
  y[556] -> -32 + 253*z1[6] - 102*z1[6]^2 + 
    34*z1[5]*(2 - 5*z1[6] + 3*z1[6]^2), 
  y[557] -> -z1[2]^3 + z1[4] + z1[2]^2*(1 + z1[4] - 3*z1[6]) - 
    (-1 + z1[6])^3 - 3*z1[4]*z1[6]^2 - 
    z1[2]*(1 + z1[4] - 3*z1[6] + 3*z1[6]^2), 
  y[558] -> z1[2]^3 - z1[2]^2*(1 + z1[4] - 3*z1[6]) + (-1 + z1[6])^3 + 
    z1[4]*(-1 + 3*z1[6]^2) + z1[2]*(1 + z1[4] - 3*z1[6] + 3*z1[6]^2), 
  y[559] -> 1 + z1[4]^3 + z1[4]^2*(3 - 4*z1[6]) - 4*z1[6] + 6*z1[6]^2 - 
    4*z1[6]^3 + z1[4]*(3 - 8*z1[6] + 6*z1[6]^2), 
  y[560] -> -2*z1[2]^3 + 3*z1[4]^2 + z1[2]^2*(3 + 5*z1[4] - 7*z1[6]) - 
    3*(-1 + z1[6])^3 + z1[4]*(6 - 9*z1[6] + z1[6]^2) - 
    z1[2]*(3 + 3*z1[4]^2 + z1[4]*(6 - 9*z1[6]) - 9*z1[6] + 8*z1[6]^2), 
  y[561] -> 2*z1[2]^3 - 3*z1[4]^2 + 3*(-1 + z1[6])^3 + 
    z1[2]^2*(-3 - 5*z1[4] + 7*z1[6]) - z1[4]*(6 - 9*z1[6] + z1[6]^2) + 
    z1[2]*(3 + 3*z1[4]^2 + z1[4]*(6 - 9*z1[6]) - 9*z1[6] + 8*z1[6]^2), 
  y[562] -> z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
    3*z1[5]*z1[6]*(6 - 17*z1[6] + 14*z1[6]^2 - 3*z1[6]^3) + 
    z1[6]*(-2 + 33*z1[6] - 24*z1[6]^2 + 3*z1[6]^3), 
  y[563] -> 1 - 114*z1[6] + 723*z1[6]^2 - 517*z1[6]^3 + 69*z1[6]^4 + 
    23*z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
    z1[5]*(-11 + 424*z1[6] - 1137*z1[6]^2 + 931*z1[6]^3 - 207*z1[6]^4), 
  y[564] -> 7 - 253*z1[6] + 1007*z1[6]^2 - 710*z1[6]^3 + 102*z1[6]^4 + 
    34*z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) - 
    2*z1[5]*(16 - 319*z1[6] + 811*z1[6]^2 - 661*z1[6]^3 + 153*z1[6]^4), 
  y[565] -> -135 - 30*z1[4]^2 - 2*z1[5] - z1[5]^2 - 2*z1[5]^3 - 
    z1[4]*(102 + 3*z1[5] + z1[5]^2 - 60*z1[6]) + 144*z1[6] + 3*z1[5]*z1[6] - 
    30*z1[6]^2 + z1[3]^2*(-54 + z1[4]^2*(-8 + 5*z1[5]) + 
      z1[5]*(24 - 13*z1[6]) + 55*z1[6] - 8*z1[6]^2 + 
      z1[4]*(-33 + z1[5]*(18 - 5*z1[6]) + 16*z1[6])) + 
    z1[3]*(-253 - z1[5]^2 + z1[5]^3 + z1[4]^2*(-35 + 6*z1[5]) + 
      z1[5]*(13 - 8*z1[6]) + 230*z1[6] - 35*z1[6]^2 + 
      z1[4]*(-147 + z1[5]^2 + z1[5]*(14 - 6*z1[6]) + 70*z1[6])), 
  y[566] -> z1[2]^4*z1[3]*z1[4] + 14*z1[4]^3 - 6*z1[4]^4 - 
    z1[2]^3*z1[4]*(3*z1[3]*(-2 + z1[4]) + z1[4]) + 
    z1[2]^2*z1[4]*(2*(-3 + z1[4])*z1[4] + 
      z1[3]*(14 - 18*z1[4] + 3*z1[4]^2)) - 
    z1[2]*z1[4]*(z1[4]*(14 - 12*z1[4] + z1[4]^2) + 
      z1[3]*(-16 + 42*z1[4] - 18*z1[4]^2 + z1[4]^3)) + 14*z1[4]^3*z1[6] - 
    2*z1[6]^2 - 9*z1[4]*z1[6]^2 - 16*z1[4]^2*z1[6]^2 + 4*z1[6]^3 + 
    9*z1[4]*z1[6]^3 - 2*z1[6]^4 + z1[3]*(-6*z1[4]^4 + 9*z1[4]*z1[6]^3 - 
      2*(-1 + z1[6])*z1[6]^3 + 14*z1[4]^3*(2 + z1[6]) - 
      16*z1[4]^2*(1 + z1[6] + z1[6]^2)), 
  y[567] -> -(z1[2]^5*z1[3]*z1[4]) - 30*z1[4]^3 + 20*z1[4]^4 + 
    z1[2]^4*z1[4]*(z1[4] + z1[3]*(-7 + 3*z1[4])) + 
    z1[2]^3*z1[4]*((7 - 2*z1[4])*z1[4] + z1[3]*(-20 + 21*z1[4] - 
        3*z1[4]^2)) + z1[2]^2*z1[4]*(z1[4]*(20 - 14*z1[4] + z1[4]^2) + 
      z1[3]*(-30 + 60*z1[4] - 21*z1[4]^2 + z1[4]^3)) + 
    z1[2]*z1[4]*(z1[4]*(30 - 40*z1[4] + 7*z1[4]^2) + 
      z1[3]*(-25 + 90*z1[4] - 60*z1[4]^2 + 7*z1[4]^3)) - 30*z1[4]^3*z1[6] + 
    2*z1[6]^2 + 11*z1[4]*z1[6]^2 + 25*z1[4]^2*z1[6]^2 - 4*z1[6]^3 - 
    11*z1[4]*z1[6]^3 + 2*z1[6]^4 + z1[3]*(20*z1[4]^4 - 11*z1[4]*z1[6]^3 + 
      2*(-1 + z1[6])*z1[6]^3 - 30*z1[4]^3*(2 + z1[6]) + 
      25*z1[4]^2*(1 + z1[6] + z1[6]^2)), 
  y[568] -> z1[6]*(-8 + 3*z1[6]) + z1[5]*(-2 + 5*z1[6] - 3*z1[6]^2) + 
    z1[2]^2*(z1[6]*(-8 + 3*z1[6]) + z1[5]*(-2 + 5*z1[6] - 3*z1[6]^2)) + 
    z1[2]^4*(z1[6]*(-8 + 3*z1[6]) + z1[5]*(-2 + 5*z1[6] - 3*z1[6]^2)) + 
    z1[2]*((8 - 3*z1[6])*z1[6] + z1[5]*(2 - 5*z1[6] + 3*z1[6]^2)) + 
    z1[2]^3*((8 - 3*z1[6])*z1[6] + z1[5]*(2 - 5*z1[6] + 3*z1[6]^2)) + 
    z1[2]^5*(-4 + 9*z1[6] - 3*z1[6]^2 + z1[5]*(2 - 5*z1[6] + 3*z1[6]^2)), 
  y[569] -> 32 - 253*z1[6] + 102*z1[6]^2 - 
    34*z1[5]*(2 - 5*z1[6] + 3*z1[6]^2) - 
    4*z1[2]^2*(-17 + 65*z1[6] - 24*z1[6]^2 + 
      8*z1[5]*(2 - 5*z1[6] + 3*z1[6]^2)) + 
    z1[2]^3*(-81 + 184*z1[6] - 63*z1[6]^2 + 
      21*z1[5]*(2 - 5*z1[6] + 3*z1[6]^2)) + 
    z1[2]*(-40 + 259*z1[6] - 102*z1[6]^2 + 
      34*z1[5]*(2 - 5*z1[6] + 3*z1[6]^2)), 
  y[570] -> 3*z1[3]*(-1 + z1[6])*(-10 + 12*z1[5]*(-1 + z1[6])^2 + 39*z1[6] - 
      18*z1[6]^2) + z1[3]^2*(-4 + 16*z1[6] - 9*z1[6]^2 + 
      3*z1[5]*(2 - 3*z1[6] + z1[6]^2)) + 3*(-1 + z1[6])^2*
     (17*z1[5]*(2 - 5*z1[6] + 3*z1[6]^2) - 3*(7 - 39*z1[6] + 17*z1[6]^2)), 
  y[571] -> -11 + 178*z1[6] - 69*z1[6]^2 + 
    23*z1[5]*(2 - 5*z1[6] + 3*z1[6]^2) + 
    z1[2]*(11 - 178*z1[6] + 69*z1[6]^2 - 23*z1[5]*(2 - 5*z1[6] + 
        3*z1[6]^2)) + z1[2]^4*(-75 + 169*z1[6] - 57*z1[6]^2 + 
      19*z1[5]*(2 - 5*z1[6] + 3*z1[6]^2)) + 
    z1[2]^2*(-11 + 178*z1[6] - 69*z1[6]^2 + 
      23*z1[5]*(2 - 5*z1[6] + 3*z1[6]^2)) + 
    z1[2]^3*(-23*z1[5]*(2 - 5*z1[6] + 3*z1[6]^2) + 
      3*(9 - 62*z1[6] + 23*z1[6]^2)), 
  y[572] -> -z1[4]^3 - (-1 + z1[6])^4 + z1[4]*(-1 + z1[6])^3*(3 + z1[6]) + 
    z1[2]^4*(-1 - z1[4] + z1[6]) + z1[2]^3*(1 + 2*z1[4]^2 + 
      z1[4]*(3 - 5*z1[6]) - 4*z1[6] + 3*z1[6]^2) - 
    z1[4]^2*(3 - 4*z1[6] + z1[6]^3) - 
    z1[2]^2*(1 + z1[4]^3 + z1[4]^2*(3 - 4*z1[6]) - 4*z1[6] + 6*z1[6]^2 - 
      3*z1[6]^3 + z1[4]*(3 - 8*z1[6] + 6*z1[6]^2)) + 
    z1[2]*(z1[4]^3 + z1[4]^2*(3 - 4*z1[6]) + (-1 + z1[6])^4 - 
      z1[4]*(-3 + 8*z1[6] - 6*z1[6]^2 + z1[6]^3)), 
  y[573] -> z1[2]^5*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2*
     (1 - 6*z1[6] + 6*z1[6]^2) - z1[5]^2*(-1 + z1[6])^2*
     (1 - 6*z1[6] + 6*z1[6]^2) + z1[6]*(2 - 33*z1[6] + 24*z1[6]^2 - 
      3*z1[6]^3) + 3*z1[5]*z1[6]*(-6 + 17*z1[6] - 14*z1[6]^2 + 3*z1[6]^3) + 
    z1[2]*(z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
      3*z1[5]*z1[6]*(6 - 17*z1[6] + 14*z1[6]^2 - 3*z1[6]^3) + 
      z1[6]*(-2 + 33*z1[6] - 24*z1[6]^2 + 3*z1[6]^3)) - 
    z1[2]^2*(z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
      3*z1[5]*z1[6]*(6 - 17*z1[6] + 14*z1[6]^2 - 3*z1[6]^3) + 
      z1[6]*(-2 + 33*z1[6] - 24*z1[6]^2 + 3*z1[6]^3)) + 
    z1[2]^3*(z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
      3*z1[5]*z1[6]*(6 - 17*z1[6] + 14*z1[6]^2 - 3*z1[6]^3) + 
      z1[6]*(-2 + 33*z1[6] - 24*z1[6]^2 + 3*z1[6]^3)) - 
    z1[2]^4*(z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
      3*z1[5]*z1[6]*(6 - 17*z1[6] + 14*z1[6]^2 - 3*z1[6]^3) + 
      z1[6]*(-10 + 38*z1[6] - 24*z1[6]^2 + 3*z1[6]^3)), 
  y[574] -> z1[3]^2*(1 - 3*z1[5]^2*(-1 + z1[6])^3 - 19*z1[6] + 32*z1[6]^2 - 
      9*z1[6]^3 + z1[5]*(-4 + 34*z1[6] - 36*z1[6]^2 + 9*z1[6]^3)) - 
    3*(-1 + z1[6])*(6 - 141*z1[6] + 442*z1[6]^2 - 319*z1[6]^3 + 51*z1[6]^4 + 
      17*z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
      z1[5]*(-21 + 310*z1[6] - 761*z1[6]^2 + 625*z1[6]^3 - 153*z1[6]^4)) + 
    z1[3]*(-15 + 182*z1[6] - 434*z1[6]^2 + 306*z1[6]^3 - 54*z1[6]^4 - 
      18*z1[5]^2*(-1 + z1[6])^3*(-1 + 3*z1[6]) + 
      3*z1[5]*(10 - 100*z1[6] + 207*z1[6]^2 - 153*z1[6]^3 + 36*z1[6]^4)), 
  y[575] -> 7 - 260*z1[6] - 2*z1[3]*z1[6] - 2*z1[3]^2*z1[6] + 1260*z1[6]^2 + 
    4*z1[3]*z1[6]^2 + 4*z1[3]^2*z1[6]^2 + 2*z1[3]^3*z1[6]^2 - 1717*z1[6]^3 - 
    2*z1[3]*z1[6]^3 - 2*z1[3]^2*z1[6]^3 + 812*z1[6]^4 - 102*z1[6]^5 - 
    34*z1[5]^2*(-1 + z1[6])^3*(1 - 6*z1[6] + 6*z1[6]^2) + 
    2*z1[5]*(-1 + z1[6])^2*(-16 + 303*z1[6] - 508*z1[6]^2 + 153*z1[6]^3) - 
    z1[2]^2*(-1 + z1[6])*(49 - 553*z1[6] + 1246*z1[6]^2 - 776*z1[6]^3 + 
      129*z1[6]^4 + 32*z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
      z1[5]*(-68 + 742*z1[6] - 1705*z1[6]^2 + 1352*z1[6]^3 - 321*z1[6]^4)) + 
    z1[2]^3*(-1 + z1[6])*(76 - 551*z1[6] + 983*z1[6]^2 - 615*z1[6]^3 + 
      126*z1[6]^4 + 21*z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
      z1[5]*(-81 + 611*z1[6] - 1271*z1[6]^2 + 993*z1[6]^3 - 252*z1[6]^4)) + 
    z1[2]*(-1 + z1[6])*(15 - 337*z1[6] + 1091*z1[6]^2 - 734*z1[6]^3 + 
      108*z1[6]^4 + 34*z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) - 
      2*z1[5]*(20 - 335*z1[6] + 832*z1[6]^2 - 673*z1[6]^3 + 156*z1[6]^4)), 
  y[576] -> 1 - 114*z1[6] + 723*z1[6]^2 - 517*z1[6]^3 + 69*z1[6]^4 + 
    23*z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
    z1[5]*(-11 + 424*z1[6] - 1137*z1[6]^2 + 931*z1[6]^3 - 207*z1[6]^4) + 
    z1[2]^4*(73 - 518*z1[6] + 913*z1[6]^2 - 564*z1[6]^3 + 114*z1[6]^4 + 
      19*z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
      z1[5]*(-75 + 563*z1[6] - 1166*z1[6]^2 + 906*z1[6]^3 - 228*z1[6]^4)) + 
    z1[2]^2*(1 - 130*z1[6] + 735*z1[6]^2 - 517*z1[6]^3 + 69*z1[6]^4 + 
      23*z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
      z1[5]*(-11 + 424*z1[6] - 1137*z1[6]^2 + 931*z1[6]^3 - 207*z1[6]^4)) + 
    z1[2]*(-1 + 114*z1[6] - 723*z1[6]^2 + 517*z1[6]^3 - 69*z1[6]^4 - 
      23*z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
      z1[5]*(11 - 424*z1[6] + 1137*z1[6]^2 - 931*z1[6]^3 + 207*z1[6]^4)) + 
    z1[2]^3*(-17 + 322*z1[6] - 886*z1[6]^2 + 553*z1[6]^3 - 81*z1[6]^4 - 
      23*z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
      z1[5]*(27 - 480*z1[6] + 1201*z1[6]^2 - 967*z1[6]^3 + 219*z1[6]^4)), 
  y[577] -> -34*z1[4]^3 + z1[4]^2*(-149 + 102*z1[6]) + 
    z1[4]*(-260 + 345*z1[6] - 102*z1[6]^2) + 
    z1[3]^3*(-20 - z1[4]^3 + 3*z1[4]^2*(-2 + z1[6]) + 
      3*z1[5]^2*(-2 + z1[6])*(-1 + z1[6])^2 - z1[5]^3*(-1 + z1[6])^3 + 
      30*z1[6] - 12*z1[6]^2 + z1[6]^3 - 3*z1[4]*(5 - 5*z1[6] + z1[6]^2) - 
      3*z1[5]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3)) - 
    (-1 + z1[6])^2*(194 + 140*z1[6] - 268*z1[6]^2 + 51*z1[6]^3 + 
      z1[5]*(21 - 289*z1[6] + 472*z1[6]^2 - 153*z1[6]^3) + 
      17*z1[5]^2*(-1 + 7*z1[6] - 12*z1[6]^2 + 6*z1[6]^3)) - 
    z1[3]^2*(15*z1[4]^3 + z1[4]^2*(87 - 45*z1[6]) + 6*z1[5]^3*(-1 + z1[6])^3*
       (-1 + 3*z1[6]) + 3*z1[4]*(70 - 72*z1[6] + 15*z1[6]^2) - 
      2*z1[5]^2*(-1 + z1[6])^2*(5 - 41*z1[6] + 18*z1[6]^2) + 
      3*(85 - 128*z1[6] + 51*z1[6]^2 - 4*z1[6]^3) + 
      3*z1[5]*(-21 + 7*z1[6] + 43*z1[6]^2 - 35*z1[6]^3 + 6*z1[6]^4)) - 
    z1[3]*(537 + 46*z1[4]^3 - 960*z1[6] + 570*z1[6]^2 - 148*z1[6]^3 + 
      18*z1[6]^4 - 3*z1[4]^2*(-81 + 46*z1[6]) + 17*z1[5]^3*(-1 + z1[6])^3*
       (1 - 6*z1[6] + 6*z1[6]^2) + z1[4]*(529 - 591*z1[6] + 138*z1[6]^2) - 
      z1[5]^2*(-1 + z1[6])^2*(-27 + 313*z1[6] - 490*z1[6]^2 + 153*z1[6]^3) + 
      z1[5]*(-41 + 286*z1[6] - 804*z1[6]^2 + 914*z1[6]^3 - 406*z1[6]^4 + 
        51*z1[6]^5)), y[578] -> z1[4]^3*(6 + 3*z1[5] + z1[5]^2) + 
    z1[4]^2*(21 + 2*z1[5]^3 + z1[5]*(5 - 6*z1[6]) - z1[5]^2*(-2 + z1[6]) - 
      18*z1[6]) - 6*(-1 + z1[6])^3 + 
    z1[3]^2*(1 + z1[4]*(1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + 
        z1[5]^3*(-3 + z1[6])) + (-1 + 2*z1[5] - z1[5]^2 + z1[5]^3)*z1[6]) + 
    z1[4]*(-(z1[5]^2*(-1 + z1[6])) - 2*z1[5]^3*(-1 + z1[6]) + 
      z1[5]*(2 - 5*z1[6] + 3*z1[6]^2) + 3*(7 - 13*z1[6] + 6*z1[6]^2)) - 
    z1[3]*(3 + (-3 + 2*z1[5] + z1[5]^2 + 2*z1[5]^3)*z1[6] - 
      3*(-1 + z1[5])*z1[6]^2 + z1[4]*(-z1[5]^2 + 2*z1[5]^4 + 
        z1[5]^3*(-2 + z1[6]) - 3*z1[6] + z1[5]*(4 + 3*z1[6]))), 
  y[579] -> 13*z1[4]^2 - 10*z1[4]*(-1 + z1[6]) + 2*(-1 + z1[6])^2 + 
    z1[3]^2*(z1[4]^2*(5 - 10*z1[5] + 2*z1[5]^2) + 2*(3 + 6*z1[6] + z1[6]^2) + 
      z1[4]*(-27 - 7*z1[6] + 4*z1[5]*(3 + z1[6]))) + 
    z1[3]*(-4 + z1[4]^2*(25 - 14*z1[5]) - 8*z1[6] + 16*z1[6]^2 + 
      z1[4]*(6 - 39*z1[6] + 2*z1[5]*(-3 + 5*z1[6]))), 
  y[580] -> -((1 + z1[3])*(-1 + z1[6])*z1[6]*(-1 + z1[3] + z1[6])) + 
    z1[2]*(4*z1[3]*(-1 + z1[6])^2 + z1[3]^2*(2*(1 - 3*z1[6] + z1[6]^2) - 
        z1[5]*(2 - 3*z1[6] + z1[6]^2)) + (-1 + z1[6])^2*
       (-3*(2 - 4*z1[6] + z1[6]^2) + z1[5]*(2 - 5*z1[6] + 3*z1[6]^2))), 
  y[581] -> 2*z1[2]^3*z1[3]^3*(-3 + z1[5]) - 3*z1[3]*(-1 + z1[6])*
     (-8 + 10*z1[5]*(-1 + z1[6])^2 + 32*z1[6] - 15*z1[6]^2) + 
    z1[3]^2*(4 - 16*z1[6] + 9*z1[6]^2 - 3*z1[5]*(2 - 3*z1[6] + z1[6]^2)) - 
    3*(-1 + z1[6])^2*(-23 + 113*z1[6] - 48*z1[6]^2 + 
      16*z1[5]*(2 - 5*z1[6] + 3*z1[6]^2)) + 
    z1[2]^2*(z1[3]^3*(7 - 4*z1[5] - 3*z1[6]) - 3*z1[3]*(-1 + z1[6])*
       (-3 + 2*z1[5]*(-1 + z1[6])^2 + 7*z1[6] - 2*z1[6]^2) + 
      z1[3]^2*(-14 + 18*z1[6] - 3*z1[6]^2 + 3*z1[5]*(2 - 3*z1[6] + 
          z1[6]^2)) - 3*(-1 + z1[6])^2*(-30 + 69*z1[6] - 24*z1[6]^2 + 
        8*z1[5]*(2 - 5*z1[6] + 3*z1[6]^2))) + 
    z1[2]*(z1[3]^3*(4 + 6*z1[6]) + 3*z1[3]*(-1 + z1[6])*
       (-20 + 10*z1[5]*(-1 + z1[6])^2 + 40*z1[6] - 11*z1[6]^2) + 
      z1[3]^2*(-20 + 22*z1[6] + 3*z1[6]^2 + 3*z1[5]*(2 - 3*z1[6] + 
          z1[6]^2)) + 3*(-1 + z1[6])^2*(-41 + 121*z1[6] - 45*z1[6]^2 + 
        15*z1[5]*(2 - 5*z1[6] + 3*z1[6]^2))), 
  y[582] -> -6 - z1[2]^3*(-3 + z1[3]) - 21*z1[4] - 15*z1[4]^2 - 2*z1[4]^3 - 
    2*z1[4]*z1[5] - 3*z1[4]^2*z1[5] - z1[4]*z1[5]^2 - z1[4]^2*z1[5]^2 - 
    2*z1[4]*z1[5]^3 + 18*z1[6] + 33*z1[4]*z1[6] + 10*z1[4]^2*z1[6] + 
    3*z1[4]*z1[5]*z1[6] - 18*z1[6]^2 - 14*z1[4]*z1[6]^2 + 6*z1[6]^3 - 
    z1[2]^2*(6 + 11*z1[4] + z1[3]^2*(1 + z1[4] - z1[6]) - 12*z1[6] + 
      z1[3]*(-3 - 6*z1[4] + 5*z1[6])) + 
    z1[2]*(10*z1[4]^2 - 5*z1[4]*(-3 + 5*z1[6]) + 
      z1[3]^2*(1 + 4*z1[4]^2 + z1[4]*(5 - 6*z1[6]) - 3*z1[6] + 2*z1[6]^2) + 
      3*(2 - 6*z1[6] + 5*z1[6]^2) - z1[3]*(3 + 10*z1[4]^2 + 
        z1[4]*(10 - 17*z1[6]) - 9*z1[6] + 7*z1[6]^2)) - 
    z1[3]^2*(1 + z1[4]^3*(2 + z1[5]^2) + (-1 + 2*z1[5] - z1[5]^2 + z1[5]^3)*
       z1[6] + z1[4]^2*(2 + 2*z1[5] + z1[5]^3 - 4*z1[6] - 
        z1[5]^2*(1 + z1[6])) + z1[4]*(1 - 3*z1[5]^3 + z1[5]^4 - 2*z1[6] + 
        2*z1[6]^2 - 2*z1[5]*(1 + z1[6]) + z1[5]^2*(4 + z1[6]))) + 
    z1[3]*(3 + z1[4]^3*(2 + 3*z1[5]) + (-3 + 2*z1[5] + z1[5]^2 + 2*z1[5]^3)*
       z1[6] - 3*(-1 + z1[5])*z1[6]^2 + z1[4]^2*(4 + 2*z1[5]^2 + z1[5]^3 - 
        4*z1[6] - 6*z1[5]*z1[6]) + z1[4]*(-2*z1[5]^3 + 2*z1[5]^4 + 
        z1[6]*(-7 + 2*z1[6]) - z1[5]^2*(1 + 2*z1[6]) + 
        z1[5]*(4 + 3*z1[6] + 3*z1[6]^2))), 
  y[583] -> (-1 + z1[6])*z1[6]*(-2*z1[3]^3*z1[6] + 
      z1[3]^2*(2*z1[5]*(-1 + z1[6])^2 - (-3 + z1[6])*z1[6]) + 
      z1[3]*(-2 + z1[6] + 3*z1[5]*z1[6] - 6*(-1 + z1[5])*z1[6]^2 + 
        3*(-1 + z1[5])*z1[6]^3) + (-1 + z1[6])*(2 + 4*z1[6] - 3*z1[6]^2 + 
        z1[5]*(2 - 5*z1[6] + 3*z1[6]^2))) + 
    z1[2]*(-2*z1[3]^3*(-1 + z1[6])*z1[6]^2 + z1[3]*(-1 + z1[6])^2*
       (4 - 22*z1[6] + 8*z1[6]^2 - 3*z1[6]^3 + 
        z1[5]*(-4 + 10*z1[6] - 8*z1[6]^2 + 3*z1[6]^3)) + 
      z1[3]^2*(1 + z1[5]^2*(-1 + z1[6])^4 - 12*z1[6] + 22*z1[6]^2 - 
        10*z1[6]^3 - z1[5]*(2 - 14*z1[6] + 21*z1[6]^2 - 10*z1[6]^3 + 
          z1[6]^4)) - (-1 + z1[6])^2*(5 - 48*z1[6] + 76*z1[6]^2 - 
        36*z1[6]^3 + 6*z1[6]^4 + z1[5]^2*(-1 + z1[6])^2*
         (1 - 6*z1[6] + 6*z1[6]^2) - 2*z1[5]*(3 - 20*z1[6] + 38*z1[6]^2 - 
          27*z1[6]^3 + 6*z1[6]^4))), 
  y[584] -> -2*z1[3]^3*(1 + 6*z1[6] + 3*z1[6]^2) + 
    z1[2]^3*z1[3]^3*(11 + z1[5]^2 + 2*z1[6] - 2*z1[5]*(3 + z1[6])) + 
    z1[3]^2*(1 + 3*z1[5]^2*(-1 + z1[6])^3 + 41*z1[6] - 62*z1[6]^2 + 
      3*z1[6]^3 + z1[5]*(4 - 34*z1[6] + 36*z1[6]^2 - 9*z1[6]^3)) + 
    3*(-1 + z1[6])*(9 - 157*z1[6] + 446*z1[6]^2 - 313*z1[6]^3 + 51*z1[6]^4 + 
      16*z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
      z1[5]*(-23 + 306*z1[6] - 737*z1[6]^2 + 601*z1[6]^3 - 147*z1[6]^4)) + 
    z1[3]*(10 - 162*z1[6] + 407*z1[6]^2 - 288*z1[6]^3 + 45*z1[6]^4 + 
      15*z1[5]^2*(-1 + z1[6])^3*(-1 + 3*z1[6]) - 
      3*z1[5]*(8 - 82*z1[6] + 171*z1[6]^2 - 127*z1[6]^3 + 30*z1[6]^4)) + 
    z1[2]^2*(z1[3]^3*(-2 - 2*z1[5]^2 + z1[5]*(7 - 5*z1[6]) + 17*z1[6]) + 
      z1[3]*(5 - 48*z1[6] + 84*z1[6]^2 - 48*z1[6]^3 + 9*z1[6]^4 + 
        3*z1[5]^2*(-1 + z1[6])^3*(-1 + 3*z1[6]) - 3*z1[5]*(-1 + z1[6])^2*
         (3 - 14*z1[6] + 6*z1[6]^2)) + 
      z1[3]^2*(19 - 3*z1[5]^2*(-1 + z1[6])^3 - 33*z1[6] + 18*z1[6]^2 - 
        3*z1[6]^3 + z1[5]*(-14 + 35*z1[6] - 27*z1[6]^2 + 6*z1[6]^3)) + 
      3*(-1 + z1[6])*(27 - 201*z1[6] + 364*z1[6]^2 - 231*z1[6]^3 + 
        48*z1[6]^4 + 8*z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) - 
        3*z1[5]*(10 - 76*z1[6] + 159*z1[6]^2 - 125*z1[6]^3 + 32*z1[6]^4))) + 
    z1[2]*(z1[3]^3*(4*z1[5]*(1 + 3*z1[6]) + 3*(-3 - 7*z1[6] + z1[6]^2)) + 
      z1[3]^2*(30 - 3*z1[5]^2*(-1 + z1[6])^3 - 47*z1[6] - 9*z1[6]^2 + 
        z1[5]*(-20 + 42*z1[6] - 18*z1[6]^2 + 3*z1[6]^3)) - 
      3*(-1 + z1[6])*(32 - 288*z1[6] + 580*z1[6]^2 - 364*z1[6]^3 + 
        66*z1[6]^4 + 15*z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
        z1[5]*(-41 + 368*z1[6] - 805*z1[6]^2 + 634*z1[6]^3 - 156*z1[6]^4)) + 
      z1[3]*(-60 + 355*z1[6] - 532*z1[6]^2 + 270*z1[6]^3 - 45*z1[6]^4 - 
        15*z1[5]^2*(-1 + z1[6])^3*(-1 + 3*z1[6]) + 
        z1[5]*(60 - 354*z1[6] + 615*z1[6]^2 - 411*z1[6]^3 + 90*z1[6]^4))), 
  y[585] -> 4*z1[4]^5 - 4*z1[4]^4*(-6 + 5*z1[6]) + 
    10*z1[4]*(-1 + z1[6])^2*(7 - 8*z1[6] + 2*z1[6]^2) + 
    z1[4]^3*(61 - 100*z1[6] + 40*z1[6]^2) - 
    5*z1[4]^2*(-17 + 41*z1[6] - 32*z1[6]^2 + 8*z1[6]^3) + 
    (-1 + z1[6])^4*(26 + 4*z1[6] - 18*z1[6]^2 + 3*z1[6]^3 + 
      z1[5]*z1[6]*(-16 + 30*z1[6] - 9*z1[6]^2) + 
      z1[5]^2*(-1 + 7*z1[6] - 12*z1[6]^2 + 6*z1[6]^3)) + 
    z1[3]^3*(z1[4]^5 + z1[4]^4*(8 - 5*z1[6]) + 
      z1[4]^3*(28 - 35*z1[6] + 10*z1[6]^2) + 
      z1[4]^2*(56 - 105*z1[6] + 60*z1[6]^2 - 10*z1[6]^3) + 
      5*z1[4]*(14 - 35*z1[6] + 30*z1[6]^2 - 10*z1[6]^3 + z1[6]^4) + 
      (-1 + z1[6])^2*(56 + z1[5]^3*(-1 + z1[6])^3 - 63*z1[6] + 18*z1[6]^2 - 
        z1[6]^3 - z1[5]^2*(-1 + z1[6])^2*(-8 + 3*z1[6]) + 
        z1[5]*(-28 + 49*z1[6] - 24*z1[6]^2 + 3*z1[6]^3))) + 
    z1[3]^2*(5*z1[4]^5 + z1[4]^4*(37 - 25*z1[6]) + 
      z1[4]^3*(119 - 160*z1[6] + 50*z1[6]^2) + 
      z1[4]^2*(217 - 435*z1[6] + 270*z1[6]^2 - 50*z1[6]^3) + 
      5*z1[4]*(49 - 130*z1[6] + 120*z1[6]^2 - 44*z1[6]^3 + 5*z1[6]^4) + 
      (-1 + z1[6])^2*(147 - 176*z1[6] + 51*z1[6]^2 - 2*z1[6]^3 - 
        2*z1[5]^2*(-1 + z1[6])^2*z1[6]*(-8 + 3*z1[6]) + 
        z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) + 
        z1[5]*(-33 + 31*z1[6] + 20*z1[6]^2 - 21*z1[6]^3 + 3*z1[6]^4))) + 
    z1[3]*(8*z1[4]^5 + z1[4]^4*(54 - 40*z1[6]) + 
      z1[4]^3*(157 - 230*z1[6] + 80*z1[6]^2) + 
      z1[4]^2*(256 - 555*z1[6] + 380*z1[6]^2 - 80*z1[6]^3) + 
      5*z1[4]*(51 - 145*z1[6] + 146*z1[6]^2 - 60*z1[6]^3 + 8*z1[6]^4) + 
      (-1 + z1[6])^2*(117 - 184*z1[6] + 100*z1[6]^2 - 26*z1[6]^3 + 
        3*z1[6]^4 + z1[5]^3*(-1 + z1[6])^3*(1 - 6*z1[6] + 6*z1[6]^2) - 
        z1[5]^2*(-1 + z1[6])^2*(-1 + 20*z1[6] - 33*z1[6]^2 + 9*z1[6]^3) + 
        z1[5]*(-7 + 27*z1[6] - 67*z1[6]^2 + 74*z1[6]^3 - 30*z1[6]^4 + 
          3*z1[6]^5))), y[586] -> -48*z1[4]^4 + 3*z1[4]^3*(-83 + 64*z1[6]) + 
    z1[4]^2*(-533 + 804*z1[6] - 288*z1[6]^2) + 
    2*z1[4]*(-301 + 664*z1[6] - 459*z1[6]^2 + 96*z1[6]^3) + 
    (-1 + z1[6])^3*(311 + 111*z1[6] - 289*z1[6]^2 + 51*z1[6]^3 + 
      z1[5]*(11 - 283*z1[6] + 493*z1[6]^2 - 153*z1[6]^3) + 
      17*z1[5]^2*(-1 + 7*z1[6] - 12*z1[6]^2 + 6*z1[6]^3)) - 
    5*z1[3]^3*(z1[4]^4 + z1[4]^3*(7 - 4*z1[6]) + 
      3*z1[4]^2*(7 - 8*z1[6] + 2*z1[6]^2) + 
      z1[4]*(35 - 60*z1[6] + 30*z1[6]^2 - 4*z1[6]^3) - 
      (-1 + z1[6])*(35 + z1[5]^3*(-1 + z1[6])^3 - 45*z1[6] + 15*z1[6]^2 - 
        z1[6]^3 - z1[5]^2*(-1 + z1[6])^2*(-7 + 3*z1[6]) + 
        3*z1[5]*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3))) - 
    z1[3]^2*(38*z1[4]^4 + z1[4]^3*(250 - 152*z1[6]) + 
      z1[4]^2*(702 - 848*z1[6] + 228*z1[6]^2) - 
      2*z1[4]*(-545 + 980*z1[6] - 522*z1[6]^2 + 76*z1[6]^3) - 
      (-1 + z1[6])*(905 - 1195*z1[6] + 401*z1[6]^2 - 23*z1[6]^3 + 
        11*z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) - 11*z1[5]^2*(-1 + z1[6])^2*
         (1 - 15*z1[6] + 6*z1[6]^2) + z1[5]*(-215 + 150*z1[6] + 246*z1[6]^2 - 
          214*z1[6]^3 + 33*z1[6]^4))) + 
    z1[3]*(-80*z1[4]^4 + z1[4]^3*(-479 + 320*z1[6]) - 
      12*z1[4]^2*(101 - 133*z1[6] + 40*z1[6]^2) + 
      z1[4]*(-1675 + 3252*z1[6] - 1914*z1[6]^2 + 320*z1[6]^3) + 
      (-1 + z1[6])*(1110 - 1853*z1[6] + 1057*z1[6]^2 - 279*z1[6]^3 + 
        33*z1[6]^4 + 17*z1[5]^3*(-1 + z1[6])^3*(1 - 6*z1[6] + 6*z1[6]^2) - 
        z1[5]^2*(-1 + z1[6])^2*(-22 + 327*z1[6] - 526*z1[6]^2 + 
          153*z1[6]^3) + z1[5]*(-73 + 363*z1[6] - 964*z1[6]^2 + 
          1080*z1[6]^3 - 457*z1[6]^4 + 51*z1[6]^5))), 
  y[587] -> 170 + 170*z1[4] + 61*z1[4]^2 + 4*z1[4]^3 + 29*z1[5] - 
    17*z1[5]^2 - 156*z1[6] - 229*z1[4]*z1[6] - 38*z1[4]^2*z1[6] - 
    375*z1[5]*z1[6] + 153*z1[5]^2*z1[6] - 490*z1[6]^2 + 72*z1[4]*z1[6]^2 + 
    1159*z1[5]*z1[6]^2 - 459*z1[5]^2*z1[6]^2 + 825*z1[6]^3 - 
    1468*z1[5]*z1[6]^3 + 629*z1[5]^2*z1[6]^3 - 406*z1[6]^4 + 
    814*z1[5]*z1[6]^4 - 408*z1[5]^2*z1[6]^4 + 57*z1[6]^5 - 
    159*z1[5]*z1[6]^5 + 102*z1[5]^2*z1[6]^5 + 
    z1[3]^3*(20 + 3*z1[4]^3 - 3*z1[5]^2*(-2 + z1[6])*(-1 + z1[6])^2 + 
      z1[5]^3*(-1 + z1[6])^3 - 32*z1[6] + 7*z1[6]^2 - 3*z1[6]^3 - 
      3*z1[4]^2*(12 + z1[6]) + z1[4]*(13 + 37*z1[6] + z1[6]^2) + 
      z1[5]*(-15 + 32*z1[6] - 22*z1[6]^2 + 5*z1[6]^3)) + 
    z1[3]^2*(257 + z1[4]^3*(-11 + 16*z1[5]) - 383*z1[6] + 145*z1[6]^2 - 
      7*z1[6]^3 + 6*z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) + 
      z1[4]^2*(-41 - 40*z1[5]*(-1 + z1[6]) + 31*z1[6]) + 
      z1[4]*(64 + 32*z1[5]*(-1 + z1[6])^2 + 16*z1[6] - 25*z1[6]^2) - 
      2*z1[5]^2*(-1 + z1[6])^2*(5 - 41*z1[6] + 18*z1[6]^2) + 
      z1[5]*(-65 + 29*z1[6] + 119*z1[6]^2 - 101*z1[6]^3 + 18*z1[6]^4)) + 
    z1[3]*(515 + 4*z1[4]^3*(-3 + 4*z1[5]) - 865*z1[6] + 422*z1[6]^2 - 
      43*z1[6]^3 - 18*z1[6]^4 + 6*z1[6]^5 + 
      z1[4]^2*(55 - 40*z1[5]*(-1 + z1[6]) + 2*z1[6]) + 
      17*z1[5]^3*(-1 + z1[6])^3*(1 - 6*z1[6] + 6*z1[6]^2) + 
      z1[4]*(311 + 32*z1[5]*(-1 + z1[6])^2 - 279*z1[6] + 40*z1[6]^2) - 
      z1[5]^2*(-1 + z1[6])^2*(-27 + 313*z1[6] - 490*z1[6]^2 + 153*z1[6]^3) + 
      z1[5]*(-35 + 248*z1[6] - 722*z1[6]^2 + 834*z1[6]^3 - 370*z1[6]^4 + 
        45*z1[6]^5)) - z1[2]^3*(1 + z1[3]^3*(7 + z1[5]^2*(-1 + z1[6])^2 - 
        5*z1[6] + z1[6]^2 + z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2)) + 
      z1[3]^2*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2*((4 - 3*z1[6])*z1[6] + 
        z1[5]*(1 - 4*z1[6] + 3*z1[6]^2)) + z1[3]*(-1 + z1[6])*
       (-27 + 201*z1[6] - 364*z1[6]^2 + 231*z1[6]^3 - 48*z1[6]^4 + 
        8*z1[5]^3*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) + 
        z1[5]^2*(-38 + 292*z1[6] - 629*z1[6]^2 + 519*z1[6]^3 - 144*z1[6]^4) + 
        z1[5]*(57 - 429*z1[6] + 841*z1[6]^2 - 606*z1[6]^3 + 144*z1[6]^4))) - 
    z1[2]*(36 + 36*z1[4] + 7*z1[4]^2 + 41*z1[5] - 15*z1[5]^2 + 208*z1[6] - 
      33*z1[4]*z1[6] - 409*z1[5]*z1[6] + 135*z1[5]^2*z1[6] - 823*z1[6]^2 + 
      1173*z1[5]*z1[6]^2 - 405*z1[5]^2*z1[6]^2 + 944*z1[6]^3 - 
      1439*z1[5]*z1[6]^3 + 555*z1[5]^2*z1[6]^3 - 430*z1[6]^4 + 
      790*z1[5]*z1[6]^4 - 360*z1[5]^2*z1[6]^4 + 66*z1[6]^5 - 
      156*z1[5]*z1[6]^5 + 90*z1[5]^2*z1[6]^5 + 
      z1[3]^3*(4 + 9*z1[4]^2 + z1[5]^3*(-1 + z1[6])^3 + 11*z1[6] + 
        3*z1[6]^2 - z1[6]^3 - z1[5]^2*(-1 + z1[6])^2*(-8 + 3*z1[6]) - 
        3*z1[4]*(10 + 3*z1[6]) + z1[5]*(-19 + 29*z1[6] - 13*z1[6]^2 + 
          3*z1[6]^3)) + z1[3]^2*(72 + 11*z1[4]^2 + z1[4]*(15 - 22*z1[6]) - 
        33*z1[6] - 66*z1[6]^2 + 45*z1[6]^3 - 6*z1[6]^4 + 
        6*z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) - 2*z1[5]^2*(-1 + z1[6])^2*
         (10 - 49*z1[6] + 21*z1[6]^2) + 2*z1[5]*(-1 - 71*z1[6] + 
          142*z1[6]^2 - 85*z1[6]^3 + 15*z1[6]^4)) + 
      z1[3]*(210 + 7*z1[4]^2 + z1[4]*(83 - 49*z1[6]) - 257*z1[6] + 
        59*z1[6]^2 + 4*z1[6]^3 - 12*z1[6]^4 + 9*z1[6]^5 + 
        17*z1[5]^3*(-1 + z1[6])^3*(1 - 6*z1[6] + 6*z1[6]^2) - 
        z1[5]^2*(-1 + z1[6])^2*(-35 + 347*z1[6] - 532*z1[6]^2 + 
          171*z1[6]^3) + z1[5]*(-24 + 281*z1[6] - 869*z1[6]^2 + 
          1006*z1[6]^3 - 454*z1[6]^4 + 60*z1[6]^5))) + 
    z1[2]^2*(-18 + 4*z1[4] + 30*z1[5] - 8*z1[5]^2 + 217*z1[6] - 
      258*z1[5]*z1[6] + 72*z1[5]^2*z1[6] - 565*z1[6]^2 + 705*z1[5]*z1[6]^2 - 
      216*z1[5]^2*z1[6]^2 + 595*z1[6]^3 - 852*z1[5]*z1[6]^3 + 
      296*z1[5]^2*z1[6]^3 - 279*z1[6]^4 + 471*z1[5]*z1[6]^4 - 
      192*z1[5]^2*z1[6]^4 + 48*z1[6]^5 - 96*z1[5]*z1[6]^5 + 
      48*z1[5]^2*z1[6]^5 + z1[3]^3*(-26 + 9*z1[4] + 3*z1[5]^2*(-3 + z1[6])*
         (-1 + z1[6])^2 - z1[5]^3*(-1 + z1[6])^3 + 20*z1[6] - 8*z1[6]^2 + 
        z1[6]^3 + z1[5]*(27 - 44*z1[6] + 20*z1[6]^2 - 3*z1[6]^3)) + 
      z1[3]^2*(15 + 7*z1[4] + 39*z1[6] - 94*z1[6]^2 + 53*z1[6]^3 - 
        9*z1[6]^4 + 4*z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) - 
        z1[5]^2*(-1 + z1[6])^2*(17 - 70*z1[6] + 33*z1[6]^2) + 
        z1[5]*(15 - 135*z1[6] + 239*z1[6]^2 - 149*z1[6]^3 + 30*z1[6]^4)) + 
      z1[3]*(49 + 3*z1[4] - 144*z1[6] + 331*z1[6]^2 - 365*z1[6]^3 + 
        154*z1[6]^4 - 18*z1[6]^5 + 15*z1[5]^3*(-1 + z1[6])^3*
         (1 - 6*z1[6] + 6*z1[6]^2) - z1[5]^2*(-1 + z1[6])^2*
         (-49 + 380*z1[6] - 565*z1[6]^2 + 198*z1[6]^3) + 
        z1[5]*(-48 + 493*z1[6] - 1373*z1[6]^2 + 1557*z1[6]^3 - 755*z1[6]^4 + 
          126*z1[6]^5))), y[588] -> 4 + 17*z1[6] + 15*z1[6]^2 - 
    z1[4]^3*(7 + 3*z1[6]) + z1[4]^2*(-1 + 6*z1[6] + 6*z1[6]^2) - 
    z1[4]*(5 + 32*z1[6] + 15*z1[6]^2 + 3*z1[6]^3) + 
    z1[3]^4*(251 - 133*z1[5] + 23*z1[5]^2 - z1[5]^3 + 
      z1[4]^4*(5 - 15*z1[5] + 12*z1[5]^2 - 2*z1[5]^3) + 678*z1[6] - 
      216*z1[5]*z1[6] + 18*z1[5]^2*z1[6] + 288*z1[6]^2 - 48*z1[5]*z1[6]^2 + 
      16*z1[6]^3 + z1[4]^3*(z1[5]^3 - 7*(15 + z1[6]) - 
        z1[5]^2*(29 + 4*z1[6]) + z1[5]*(109 + 11*z1[6])) + 
      z1[4]^2*(-z1[5]^3 + z1[5]^2*(23 + 14*z1[6]) + 
        2*(116 + 82*z1[6] + z1[6]^2) - z1[5]*(142 + 103*z1[6] + 2*z1[6]^2)) + 
      z1[4]*(z1[5]^3 - 23*z1[5]^2*(1 + z1[6]) + 
        z1[5]*(133 + 224*z1[6] + 30*z1[6]^2) - 
        3*(85 + 186*z1[6] + 33*z1[6]^2)) - z1[2]^4*(-1 + z1[5])*
       (11 - 6*z1[5] + z1[5]^2 - 4*z1[6] + z1[4]*(11 + z1[5]^2 + 2*z1[6] - 
          2*z1[5]*(3 + z1[6]))) + z1[2]^3*(81 - 4*z1[5]^3 + 35*z1[6] - 
        z1[6]^2 + 2*z1[5]^2*(16 + 5*z1[6]) + z1[5]*(-88 - 39*z1[6] + 
          z1[6]^2) + z1[4]*(-1 + z1[5])*(2 + 2*z1[5]^2 - 17*z1[6] + 
          z1[5]*(-7 + 5*z1[6]))) + z1[2]^2*(218 - 6*z1[5]^3 + 301*z1[6] + 
        26*z1[6]^2 + z1[5]^2*(58 + 34*z1[6]) - 
        2*z1[5]*(94 + 100*z1[6] + 7*z1[6]^2) + 
        z1[4]*(12*z1[5]^3 - 4*z1[5]^2*(22 + 3*z1[6]) + 
          z1[5]*(215 + 33*z1[6] - 3*z1[6]^2) + 3*(-61 - 7*z1[6] + 
            z1[6]^2))) + z1[2]*(305 + 46*z1[4]^2 - 4*z1[5]^3 + 747*z1[6] + 
        183*z1[6]^2 + 3*z1[6]^3 + z1[5]^2*(52 + 42*z1[6]) - 
        2*z1[5]*(106 + 171*z1[6] + 27*z1[6]^2) + 
        2*z1[4]*(-225 + 7*z1[5]^3 - 170*z1[6] - 3*z1[6]^2 - 
          z1[5]^2*(70 + 23*z1[6]) + z1[5]*(224 + 124*z1[6] + 3*z1[6]^2)))) + 
    z1[3]*(82 + z1[4]^4*(17 - 14*z1[5]) - 18*z1[5] + 327*z1[6] - 
      46*z1[5]*z1[6] + 222*z1[6]^2 - 17*z1[5]*z1[6]^2 + 22*z1[6]^3 + 
      z1[4]^3*(-15*(3 + 2*z1[6]) + z1[5]*(2 + 15*z1[6])) + 
      z1[4]^2*(-(z1[5]*(19 + 25*z1[6] + 6*z1[6]^2)) + 
        3*(21 + 43*z1[6] + 9*z1[6]^2)) + z1[4]*(-83 - 325*z1[6] - 
        140*z1[6]^2 - 9*z1[6]^3 + z1[5]*(18 + 51*z1[6] + 16*z1[6]^2)) + 
      z1[2]*(23 - 3*z1[4]^3 + 87*z1[6] + 46*z1[6]^2 + 5*z1[6]^3 + 
        z1[4]^2*(17 + 15*z1[6]) - z1[5]*(6 + 15*z1[6] + 5*z1[6]^2) + 
        z1[4]*(-21 - 64*z1[6] - 27*z1[6]^2 + z1[5]*(13 + 20*z1[6] + 
            6*z1[6]^2)))) + z1[3]^2*(z1[4]^4*(37 - 40*z1[5] + 9*z1[5]^2) - 
      z1[4]^3*(166 + 59*z1[6] - 43*z1[5]*(2 + z1[6]) + 
        5*z1[5]^2*(2 + z1[6])) + z1[4]^2*(317 + 406*z1[6] + 38*z1[6]^2 + 
        2*z1[5]^2*(6 + 5*z1[6]) - z1[5]*(131 + 148*z1[6] + 14*z1[6]^2)) - 
      z1[4]*(360 + 1089*z1[6] + 353*z1[6]^2 + 9*z1[6]^3 + 
        4*z1[5]^2*(3 + 4*z1[6]) - 4*z1[5]*(33 + 73*z1[6] + 16*z1[6]^2)) + 
      2*(180 + 606*z1[6] + 340*z1[6]^2 + 28*z1[6]^3 + 6*z1[5]^2*(1 + z1[6]) - 
        z1[5]*(66 + 135*z1[6] + 40*z1[6]^2)) + 
      z1[2]^2*(43 + 6*z1[4]^2 + 106*z1[6] + 35*z1[6]^2 + 
        4*z1[5]^2*(1 + z1[6]) - z1[5]*(26 + 43*z1[6] + 9*z1[6]^2) - 
        z1[4]*(43 + 42*z1[6] + 4*z1[6]^2 + z1[5]^2*(5 + 3*z1[6]) - 
          2*z1[5]*(15 + 12*z1[6] + 2*z1[6]^2))) + 
      z1[2]*(204 - 12*z1[4]^3 + 643*z1[6] + 288*z1[6]^2 + 14*z1[6]^3 + 
        12*z1[5]^2*(1 + z1[6]) + 6*z1[4]^2*(12 + 7*z1[6]) - 
        z1[5]*(96 + 191*z1[6] + 51*z1[6]^2) - 
        z1[4]*(272 + 432*z1[6] + 74*z1[6]^2 + z1[5]^2*(29 + 19*z1[6]) - 
          z1[5]*(199 + 204*z1[6] + 26*z1[6]^2)))) + 
    z1[3]^3*(533 - 247*z1[5] + 35*z1[5]^2 - z1[5]^3 + 
      z1[4]^4*(25 - 41*z1[5] + 21*z1[5]^2 - 2*z1[5]^3) + 1580*z1[6] - 
      440*z1[5]*z1[6] + 30*z1[5]^2*z1[6] + 765*z1[6]^2 - 111*z1[5]*z1[6]^2 + 
      52*z1[6]^3 + z1[4]^3*(-233 + z1[5]^3 - 39*z1[6] - 
        3*z1[5]^2*(13 + 3*z1[6]) + z1[5]*(193 + 39*z1[6])) + 
      z1[2]^3*(39 - z1[5]^3 + 36*z1[6] + 2*z1[6]^2 + 
        z1[4]*(-5 + z1[5]*(3 - 4*z1[6]) + z1[5]^2*(-1 + z1[6]) + 3*z1[6]) + 
        z1[5]^2*(11 + 5*z1[6]) - z1[5]*(37 + 26*z1[6] + 2*z1[6]^2)) + 
      z1[4]^2*(485 - z1[5]^3 + 447*z1[6] + 19*z1[6]^2 + 
        z1[5]^2*(35 + 24*z1[6]) - 2*z1[5]*(127 + 113*z1[6] + 5*z1[6]^2)) + 
      z1[4]*(-537 + z1[5]^3 - 1354*z1[6] - 323*z1[6]^2 - 3*z1[6]^3 - 
        z1[5]^2*(35 + 39*z1[6]) + z1[5]*(247 + 465*z1[6] + 78*z1[6]^2)) + 
      z1[2]^2*(217 + 9*z1[4]^2 - 3*z1[5]^3 + 385*z1[6] + 69*z1[6]^2 + 
        z1[5]^2*(41 + 28*z1[6]) - z1[5]*(163 + 205*z1[6] + 28*z1[6]^2) + 
        z1[4]*(-189 + 5*z1[5]^3 - 83*z1[6] - z1[5]^2*(56 + 15*z1[6]) + 
          z1[5]*(182 + 71*z1[6]))) + z1[2]*(471 - 9*z1[4]^3 - 3*z1[5]^3 + 
        1289*z1[6] + 430*z1[6]^2 + 12*z1[6]^3 + 3*z1[4]^2*(34 + 9*z1[6]) + 
        z1[5]^2*(57 + 49*z1[6]) - z1[5]*(285 + 497*z1[6] + 102*z1[6]^2) + 
        z1[4]*(-676 + 10*z1[5]^3 - 711*z1[6] - 53*z1[6]^2 - 
          21*z1[5]^2*(7 + 3*z1[6]) + z1[5]*(594 + 432*z1[6] + 26*z1[6]^2)))), 
  y[589] -> z1[2]^5*z1[3]^5*((-3 + z1[5])*z1[6]*(5 + z1[5]^2 + 2*z1[6] - 
        2*z1[5]*(2 + z1[6])) + z1[4]*(16 + z1[5]^4 + 17*z1[6] + z1[6]^2 - 
        z1[5]^3*(8 + 3*z1[6]) + z1[5]^2*(24 + 17*z1[6] + z1[6]^2) - 
        z1[5]*(32 + 31*z1[6] + 2*z1[6]^2))) + z1[2]^4*z1[3]^4*
     (-((4 + 5*z1[3])*z1[4]^2) + z1[6]*(-43 + z1[5]^3 - 50*z1[6] - 
        3*z1[6]^2 - z1[5]^2*(11 + 6*z1[6]) + z1[5]*(37 + 35*z1[6] + 
          3*z1[6]^2) + z1[3]*(-88 + 4*z1[5]^3 - 72*z1[6] - 3*z1[6]^2 - 
          4*z1[5]^2*(8 + 3*z1[6]) + z1[5]*(88 + 60*z1[6] + 3*z1[6]^2))) + 
      z1[4]*(44 + z1[5]^4 + 105*z1[6] + 24*z1[6]^2 - 
        4*z1[5]^3*(3 + 2*z1[6]) + z1[5]^2*(48 + 59*z1[6] + 9*z1[6]^2) - 
        z1[5]*(80 + 139*z1[6] + 33*z1[6]^2) + 
        z1[3]*(91 + 4*z1[5]^4 + 163*z1[6] + 28*z1[6]^2 - 
          z1[5]^3*(36 + 17*z1[6]) + 3*z1[5]^2*(40 + 37*z1[6] + 4*z1[6]^2) - 
          z1[5]*(176 + 237*z1[6] + 40*z1[6]^2)))) + 
    (1 + z1[3])^2*z1[4]*(z1[3]*z1[4]^5*(2*(-1 + z1[5]) + 
        z1[3]*(-35 + 48*z1[5] - 15*z1[5]^2) + z1[3]^2*(-35 + 60*z1[5] - 
          30*z1[5]^2 + 4*z1[5]^3)) + z1[4]^2*(-1 + 7*z1[6] + 6*z1[6]^2 + 
        z1[3]^2*(6 + 3*(91 - 38*z1[5] + 4*z1[5]^2)*z1[6] + 
          (245 - 92*z1[5] + 6*z1[5]^2)*z1[6]^2 + (17 - 6*z1[5])*z1[6]^3) + 
        z1[3]^3*(10 - (-235 + 133*z1[5] - 23*z1[5]^2 + z1[5]^3)*z1[6] + 
          4*(38 - 19*z1[5] + 2*z1[5]^2)*z1[6]^2 + (7 - 3*z1[5])*z1[6]^3) + 
        z1[3]*(-3 + (86 - 18*z1[5])*z1[6] + (94 - 22*z1[5])*z1[6]^2 - 
          2*(-4 + z1[5])*z1[6]^3)) + z1[3]*z1[4]^4*(22 + 8*z1[6] - 
        2*z1[5]*(7 + 3*z1[6]) + z1[3]^2*(81 + 35*z1[6] - z1[5]^3*z1[6] + 
          3*z1[5]^2*(6 + 5*z1[6]) - 3*z1[5]*(28 + 15*z1[6])) + 
        z1[3]*(71 + 50*z1[6] + z1[5]^2*(3 + 11*z1[6]) - 
          z1[5]*(51 + 52*z1[6]))) - z1[4]*z1[6]*(4 + 15*z1[6] + 6*z1[6]^2 + 
        2*z1[3]*(39 + 104*z1[6] + 35*z1[6]^2 + z1[6]^3 - 
          z1[5]*(9 + 17*z1[6] + 4*z1[6]^2)) + 
        z1[3]^3*(251 - z1[5]^3 + 403*z1[6] + 78*z1[6]^2 + z1[6]^3 + 
          z1[5]^2*(23 + 13*z1[6]) - z1[5]*(133 + 146*z1[6] + 18*z1[6]^2)) + 
        z1[3]^2*(282 + 569*z1[6] + 151*z1[6]^2 + 3*z1[6]^3 + 
          3*z1[5]^2*(4 + 3*z1[6]) - z1[5]*(114 + 158*z1[6] + 27*z1[6]^2))) + 
      z1[4]^3*(-2*(1 + z1[6]) + z1[3]*(-9 - 62*z1[6] - 12*z1[6]^2 + 
          z1[5]*(-4 + 24*z1[6] + 6*z1[6]^2)) + 
        z1[3]^3*(-54 - 145*z1[6] + z1[5]^3*z1[6] - 21*z1[6]^2 - 
          z1[5]^2*z1[6]*(23 + 3*z1[6]) + z1[5]*(24 + 115*z1[6] + 
            18*z1[6]^2)) - z1[3]^2*(41 + 186*z1[6] + 40*z1[6]^2 + 
          3*z1[5]^2*z1[6]*(4 + z1[6]) - z1[5]*(9 + 108*z1[6] + 
            28*z1[6]^2))) + z1[6]*(4 + 21*z1[6] + 17*z1[6]^2 + 2*z1[6]^3 + 
        z1[3]*(78 + 310*z1[6] + 203*z1[6]^2 + 20*z1[6]^3 - 
          z1[5]*(18 + 46*z1[6] + 17*z1[6]^2)) + 
        z1[3]^3*(251 - z1[5]^3 + 678*z1[6] + 288*z1[6]^2 + 16*z1[6]^3 + 
          z1[5]^2*(23 + 18*z1[6]) - z1[5]*(133 + 216*z1[6] + 48*z1[6]^2)) + 
        z1[3]^2*(282 + 902*z1[6] + 477*z1[6]^2 + 36*z1[6]^3 + 
          12*z1[5]^2*(1 + z1[6]) - z1[5]*(114 + 224*z1[6] + 63*z1[6]^2)))) + 
    z1[2]^3*z1[3]^3*((5 + 16*z1[3] + 10*z1[3]^2)*z1[4]^3 - 
      z1[4]^2*(6 + 24*z1[6] + 17*z1[3]*(1 + 4*z1[6]) + 
        5*z1[3]^2*(3 + 8*z1[6])) + z1[6]*(-46 - 101*z1[6] - 25*z1[6]^2 - 
        4*z1[5]^2*(1 + z1[6]) + z1[5]*(26 + 42*z1[6] + 8*z1[6]^2) + 
        2*z1[3]^2*(-110 + 3*z1[5]^3 - 146*z1[6] - 21*z1[6]^2 - 
          z1[5]^2*(29 + 14*z1[6]) + z1[5]*(94 + 88*z1[6] + 9*z1[6]^2)) + 
        z1[3]*(-221 + 3*z1[5]^3 - 367*z1[6] - 72*z1[6]^2 - 
          z1[5]^2*(41 + 26*z1[6]) + z1[5]*(163 + 192*z1[6] + 27*z1[6]^2))) + 
      z1[4]*(45 + 194*z1[6] + 121*z1[6]^2 + 5*z1[6]^3 - 
        z1[5]^3*(4 + 5*z1[6]) + z1[5]^2*(30 + 61*z1[6] + 17*z1[6]^2) - 
        z1[5]*(72 + 206*z1[6] + 96*z1[6]^2 + 5*z1[6]^3) + 
        z1[3]^2*(223 + 6*z1[5]^4 + 588*z1[6] + 228*z1[6]^2 + 6*z1[6]^3 - 
          2*z1[5]^3*(32 + 19*z1[6]) + 6*z1[5]^2*(41 + 49*z1[6] + 8*z1[6]^2) - 
          6*z1[5]*(68 + 124*z1[6] + 36*z1[6]^2 + z1[6]^3)) + 
        z1[3]*(223 + 3*z1[5]^4 + 713*z1[6] + 355*z1[6]^2 + 12*z1[6]^3 - 
          2*z1[5]^3*(22 + 17*z1[6]) + z1[5]^2*(204 + 302*z1[6] + 
            63*z1[6]^2) - z1[5]*(384 + 847*z1[6] + 310*z1[6]^2 + 
            12*z1[6]^3)))) - z1[2]^2*z1[3]^2*
     ((2 + 15*z1[3] + 24*z1[3]^2 + 10*z1[3]^3)*z1[4]^4 - 
      z1[4]^3*(9 + 13*z1[6] + 10*z1[3]^3*(3 + 4*z1[6]) + 
        2*z1[3]^2*(29 + 51*z1[6]) + z1[3]*(39 + 72*z1[6])) + 
      z1[4]^2*(z1[6]*(46 + 27*z1[6]) + 5*z1[3]^3*(3 + 32*z1[6] + 
          12*z1[6]^2) + 7*z1[3]*(1 + 32*z1[6] + 18*z1[6]^2) + 
        2*z1[3]^2*(11 + 168*z1[6] + 81*z1[6]^2)) + 
      z1[6]*(22 + 78*z1[6] + 39*z1[6]^2 + 2*z1[6]^3 - 
        z1[5]*(6 + 15*z1[6] + 5*z1[6]^2) + z1[3]^3*(304 - 4*z1[5]^3 + 
          592*z1[6] + 162*z1[6]^2 + 4*z1[6]^3 + 4*z1[5]^2*(13 + 8*z1[6]) - 
          2*z1[5]*(106 + 132*z1[6] + 21*z1[6]^2)) - 
        3*z1[3]^2*(-157 + z1[5]^3 - 354*z1[6] - 119*z1[6]^2 - 4*z1[6]^3 - 
          z1[5]^2*(19 + 14*z1[6]) + z1[5]*(95 + 138*z1[6] + 27*z1[6]^2)) + 
        z1[3]*(204 + 558*z1[6] + 229*z1[6]^2 + 10*z1[6]^3 + 
          12*z1[5]^2*(1 + z1[6]) - z1[5]*(96 + 174*z1[6] + 43*z1[6]^2))) - 
      z1[4]*(21 + 149*z1[6] + 187*z1[6]^2 + 35*z1[6]^3 + 
        z1[5]^2*(6 + 19*z1[6] + 9*z1[6]^2) - z1[5]*(28 + 125*z1[6] + 
          97*z1[6]^2 + 12*z1[6]^3) + z1[3]^3*(305 + 4*z1[5]^4 + 1112*z1[6] + 
          752*z1[6]^2 + 74*z1[6]^3 - 14*z1[5]^3*(4 + 3*z1[6]) + 
          z1[5]^2*(264 + 406*z1[6] + 92*z1[6]^2) - 
          2*z1[5]*(258 + 628*z1[6] + 272*z1[6]^2 + 17*z1[6]^3)) + 
        z1[3]^2*(472 + 3*z1[5]^4 + 1971*z1[6] + 1589*z1[6]^2 + 198*z1[6]^3 - 
          6*z1[5]^3*(10 + 9*z1[6]) + 3*z1[5]^2*(114 + 204*z1[6] + 
            55*z1[6]^2) - 4*z1[5]*(189 + 528*z1[6] + 269*z1[6]^2 + 
            21*z1[6]^3)) + z1[3]*(203 + 1033*z1[6] + 1018*z1[6]^2 + 
          157*z1[6]^3 - 3*z1[5]^3*(4 + 5*z1[6]) + 
          z1[5]^2*(108 + 243*z1[6] + 82*z1[6]^2) - 
          z1[5]*(300 + 1017*z1[6] + 626*z1[6]^2 + 61*z1[6]^3)))) + 
    z1[2]*z1[3]*(z1[3]*(4 + 15*z1[3] + 16*z1[3]^2 + 5*z1[3]^3)*z1[4]^5 - 
      (1 + z1[3])*z1[4]^4*(2*(2 + z1[6]) + 10*z1[3]^3*(3 + 2*z1[6]) + 
        z1[3]*(29 + 24*z1[6]) + z1[3]^2*(52 + 48*z1[6])) + 
      (1 + z1[3])*z1[4]^3*(3 + 20*z1[6] + 6*z1[6]^2 + 
        10*z1[3]^3*(3 + 14*z1[6] + 3*z1[6]^2) + 
        3*z1[3]*(5 + 48*z1[6] + 16*z1[6]^2) + z1[3]^2*(38 + 264*z1[6] + 
          78*z1[6]^2)) - (1 + z1[3])*z1[4]^2*(-2 + 26*z1[6] + 42*z1[6]^2 + 
        6*z1[6]^3 + 5*z1[3]^3*(1 + 52*z1[6] + 48*z1[6]^2 + 4*z1[6]^3) + 
        z1[3]*(-3 + 192*z1[6] + 282*z1[6]^2 + 40*z1[6]^3) + 
        z1[3]^2*(4 + 408*z1[6] + 492*z1[6]^2 + 56*z1[6]^3)) - 
      (1 + z1[3])*z1[6]*(4 + 21*z1[6] + 17*z1[6]^2 + 2*z1[6]^3 + 
        z1[3]*(78 + 310*z1[6] + 203*z1[6]^2 + 20*z1[6]^3 - 
          z1[5]*(18 + 46*z1[6] + 17*z1[6]^2)) + 
        z1[3]^3*(251 - z1[5]^3 + 678*z1[6] + 288*z1[6]^2 + 16*z1[6]^3 + 
          z1[5]^2*(23 + 18*z1[6]) - z1[5]*(133 + 216*z1[6] + 48*z1[6]^2)) + 
        z1[3]^2*(282 + 902*z1[6] + 477*z1[6]^2 + 36*z1[6]^3 + 
          12*z1[5]^2*(1 + z1[6]) - z1[5]*(114 + 224*z1[6] + 63*z1[6]^2))) + 
      (1 + z1[3])*z1[4]*(4 + 47*z1[6] + 110*z1[6]^2 + 47*z1[6]^3 + 
        2*z1[6]^4 - z1[5]*(4 + 27*z1[6] + 32*z1[6]^2 + 7*z1[6]^3) + 
        z1[3]*(78 + 592*z1[6] + 969*z1[6]^2 + 319*z1[6]^3 + 12*z1[6]^4 + 
          z1[5]^2*(18 + 58*z1[6] + 29*z1[6]^2) - z1[5]*(96 + 470*z1[6] + 
            428*z1[6]^2 + 71*z1[6]^3)) + z1[3]^3*(251 + z1[5]^4 + 
          1233*z1[6] + 1283*z1[6]^2 + 256*z1[6]^3 + 5*z1[6]^4 - 
          z1[5]^3*(24 + 23*z1[6]) + 3*z1[5]^2*(52 + 103*z1[6] + 31*z1[6]^2) - 
          z1[5]*(384 + 1239*z1[6] + 746*z1[6]^2 + 76*z1[6]^3)) + 
        z1[3]^2*(282 + 1655*z1[6] + 2108*z1[6]^2 + 544*z1[6]^3 + 15*z1[6]^4 - 
          3*z1[5]^3*(4 + 5*z1[6]) + z1[5]^2*(126 + 305*z1[6] + 114*z1[6]^2) - 
          z1[5]*(396 + 1525*z1[6] + 1112*z1[6]^2 + 144*z1[6]^3)))), 
  y[590] -> (2 + 3*z1[3] - z1[3]^3)*z1[4]^6 + 
    z1[4]^4*z1[6]*(88 + z1[3]*(52 - 8*z1[6]) + z1[3]^2*(8 - 3*z1[6]) + 
      z1[6]) + z1[2]^5*z1[3]^3*(-2*z1[4]^2 - (-1 + z1[6])*z1[6] + 
      z1[4]*(-2 + 3*z1[6])) + z1[4]^5*(2 + z1[3]^3*(-1 + z1[6]) + 17*z1[6] + 
      3*z1[3]^2*z1[6] + z1[3]*(3 + 11*z1[6])) + 
    z1[4]^3*z1[6]*(158 + 17*z1[6] + 9*z1[6]^2 + 
      z1[3]^2*(12 - 11*z1[6] + z1[6]^2) + 
      z1[3]*(84 - 28*z1[6] + 3*z1[6]^2)) + z1[4]^2*z1[6]*
     (124 + 22*z1[6] + 29*z1[6]^2 + 9*z1[6]^3 + 
      z1[3]^2*(8 - 15*z1[6] + 3*z1[6]^2) + z1[3]*(60 - 40*z1[6] + 3*z1[6]^2 + 
        2*z1[6]^3)) + z1[4]*z1[6]*(36 - 6*z1[6] + 5*z1[6]^2 + 40*z1[6]^3 - 
      2*z1[6]^4 + z1[3]^2*(2 - 9*z1[6] + 3*z1[6]^2) + 
      z1[3]*(16 - 28*z1[6] - 5*z1[6]^2 + 8*z1[6]^3 - 2*z1[6]^4)) + 
    z1[6]^2*(-12 + z1[3]^2*(-2 + z1[6]) - 19*z1[6] - 19*z1[6]^2 - 
      23*z1[6]^3 + 35*z1[6]^4 + z1[3]*(-8 - 5*z1[6] - 10*z1[6]^3 + 
        4*z1[6]^4)) + z1[2]^4*z1[3]^2*((4 + 8*z1[3])*z1[4]^3 + 
      z1[4]^2*(7 + z1[3]*(7 - 12*z1[6]) - 4*z1[6]) + (-2 + z1[6])*z1[6]^2 + 
      z1[4]*(3 - z1[6] - z1[6]^2 + z1[3]*(-1 - 3*z1[6] + 4*z1[6]^2))) + 
    z1[2]^2*(4*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^5 + 
      z1[4]^4*(z1[3]^3*(2 - 12*z1[6]) + 2*(1 + z1[6]) + 
        z1[3]*(17 + 2*z1[6]) - 3*z1[3]^2*(-7 + 4*z1[6])) + 
      z1[4]^3*(2 + 19*z1[6] - 3*z1[6]^2 + z1[3]*(13 + 33*z1[6] - 
          10*z1[6]^2) + z1[3]^2*(9 + 6*z1[6] - 3*z1[6]^2) + 
        2*z1[3]^3*(-3 + z1[6] + 2*z1[6]^2)) + z1[4]^2*z1[6]*
       (28 + z1[6] + z1[6]^2 + z1[3]^2*(8 - 15*z1[6] + 3*z1[6]^2) + 
        z1[3]*(44 - 22*z1[6] + 4*z1[6]^2)) + 
      z1[6]^2*(-2 + z1[3]^2*(-2 + z1[6]) - 4*z1[6] + 9*z1[6]^2 + 
        z1[3]*(-4 - 7*z1[6] + 4*z1[6]^2)) + z1[4]*z1[6]*
       (10 + 3*z1[6] + 8*z1[6]^2 + z1[3]^2*(2 - 9*z1[6] + 3*z1[6]^2) + 
        z1[3]*(12 - 14*z1[6] + 5*z1[6]^2))) - 
    z1[2]^3*z1[3]*(2*(1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 + 
      (1 + z1[3])*(-2 + z1[6])*z1[6]^2 + 
      z1[4]^3*(7 + z1[3]^2*(8 - 18*z1[6]) + z1[6] - 3*z1[3]*(-7 + 4*z1[6])) + 
      z1[4]*z1[6]*(10 - 7*z1[6] + 2*z1[6]^2 + 
        z1[3]*(2 - 9*z1[6] + 3*z1[6]^2)) + 
      z1[4]^2*(5 + 11*z1[6] - 5*z1[6]^2 - 3*z1[3]*(-3 + z1[6]^2) + 
        z1[3]^2*(-4 - 2*z1[6] + 6*z1[6]^2))) - 
    z1[2]*(2*z1[3]*(1 + z1[3])^2*z1[4]^6 - (1 + z1[3])*z1[4]^5*
       (z1[3]*(-9 + z1[6]) - 2*(2 + z1[6]) + z1[3]^2*(2 + 3*z1[6])) + 
      z1[4]^4*(4 + 36*z1[6] - 3*z1[6]^2 + z1[3]*(11 + 33*z1[6] - 5*z1[6]^2) + 
        z1[3]^2*(3 + 8*z1[6] - z1[6]^2) + z1[3]^3*(-4 + 3*z1[6] + z1[6]^2)) + 
      z1[4]^3*z1[6]*(86 + 2*z1[6] + z1[6]^2 + 
        z1[3]^2*(12 - 11*z1[6] + z1[6]^2) + z1[3]*(72 - 23*z1[6] + 
          2*z1[6]^2)) + z1[4]^2*z1[6]*(72 + 13*z1[6] + 17*z1[6]^2 + 
        z1[3]^2*(8 - 15*z1[6] + 3*z1[6]^2) + z1[3]*(52 - 31*z1[6] + 
          7*z1[6]^2)) + z1[4]*z1[6]*(22 + z1[6] + 8*z1[6]^2 + 18*z1[6]^3 + 
        z1[3]^2*(2 - 9*z1[6] + 3*z1[6]^2) + z1[3]*(14 - 21*z1[6] + z1[6]^2 + 
          2*z1[6]^3)) + z1[6]^2*(-6 + z1[3]^2*(-2 + z1[6]) - 7*z1[6] - 
        26*z1[6]^2 + 31*z1[6]^3 + z1[3]*(-6 + z1[6] - 14*z1[6]^2 + 
          6*z1[6]^3))) + z1[5]*(z1[2]^5*z1[3]^3*z1[4]*(1 + z1[4] - z1[6]) - 
      z1[2]^4*z1[3]^2*z1[4]*(z1[4] + (1 + 4*z1[3])*z1[4]^2 - 
        4*z1[3]*z1[4]*(-1 + z1[6]) - (-2 + z1[6])*z1[6]) + 
      z1[2]^3*z1[3]*(6*z1[3]^2*z1[4]^3*(1 + z1[4] - z1[6]) + 
        z1[3]*z1[4]*(3*z1[4]^2 + 3*z1[4]^3 + z1[4]*(8 - 3*z1[6])*z1[6] - 
          (-2 + z1[6])*z1[6]) + z1[6]*(z1[4]^3 - z1[4]^2*(-4 + z1[6]) + 
          z1[6]^2 + z1[4]*(2 + z1[6]))) - 
      z1[2]^2*(4*z1[3]^3*z1[4]^4*(1 + z1[4] - z1[6]) + 
        z1[3]^2*z1[4]*(3*z1[4]^3 + 3*z1[4]^4 + z1[4]*(8 - 3*z1[6])*z1[6] - 
          3*z1[4]^2*(-4 + z1[6])*z1[6] - (-2 + z1[6])*z1[6]) + 
        z1[3]*z1[6]*(2*z1[4]^4 - 2*z1[4]^3*(-6 + z1[6]) + 
          2*z1[4]^2*(6 + z1[6]) + 2*z1[6]^2*(-1 + 2*z1[6]) + 
          z1[4]*(4 + 2*z1[6] + 3*z1[6]^2)) + z1[6]*(2*z1[4]^3 + 5*z1[6]^3 + 
          z1[4]^2*(4 + 3*z1[6]) + z1[4]*(2 + 3*z1[6] + 4*z1[6]^2))) + 
      z1[2]*(z1[3]^3*z1[4]^5*(1 + z1[4] - z1[6]) + z1[3]^2*z1[4]*
         (z1[4]^4 + z1[4]^5 + z1[4]*(8 - 3*z1[6])*z1[6] - 
          z1[4]^3*(-8 + z1[6])*z1[6] - 3*z1[4]^2*(-4 + z1[6])*z1[6] - 
          (-2 + z1[6])*z1[6]) + z1[3]*z1[6]*(z1[4]^5 - 
          z1[4]^4*(-12 + z1[6]) + z1[4]^3*(24 + z1[6]) + 
          z1[4]^2*(20 + 5*z1[6] + 3*z1[6]^2) + z1[6]^2*(1 - 4*z1[6] + 
            6*z1[6]^2) + z1[4]*(6 + 3*z1[6] + 4*z1[6]^2 + 2*z1[6]^3)) + 
        z1[6]*(4*z1[4]^4 + 2*z1[4]^3*(7 + 3*z1[6]) + 
          z1[6]^3*(-1 + 19*z1[6]) + z1[4]^2*(16 + 15*z1[6] + 8*z1[6]^2) + 
          z1[4]*(6 + 9*z1[6] + 12*z1[6]^2 + 10*z1[6]^3))) - 
      z1[6]*(2*(1 + z1[3])^2*z1[4]^5 + z1[4]^4*(16 + 20*z1[3] - 
          z1[3]^2*(-8 + z1[6]) + 3*z1[6]) + 
        z1[6]^4*(16 + (23 + 4*z1[3])*z1[6]) + 
        z1[4]^3*(38 - 3*z1[3]^2*(-4 + z1[6]) + 21*z1[6] + 4*z1[6]^2 + 
          z1[3]*(36 + 4*z1[6] + z1[6]^2)) + 
        z1[4]^2*(36 + z1[3]^2*(8 - 3*z1[6]) + 36*z1[6] + 24*z1[6]^2 + 
          5*z1[6]^3 + 2*z1[3]*(14 + 4*z1[6] + 2*z1[6]^2 + z1[6]^3)) + 
        z1[4]*(12 - z1[3]^2*(-2 + z1[6]) + 18*z1[6] + 24*z1[6]^2 + 
          32*z1[6]^3 - 2*z1[6]^4 + z1[3]*(8 + 4*z1[6] + 3*z1[6]^2 + 
            8*z1[6]^3 - 2*z1[6]^4)))), 
  y[591] -> 5 - 6*z1[4] - 8*z1[4]^2 - 3*z1[4]^3 - 6*z1[5] + z1[5]^2 - 
    25*z1[6] + 42*z1[4]*z1[6] + 18*z1[4]^2*z1[6] + 46*z1[5]*z1[6] - 
    9*z1[5]^2*z1[6] + 68*z1[6]^2 - 35*z1[4]*z1[6]^2 - 116*z1[5]*z1[6]^2 + 
    27*z1[5]^2*z1[6]^2 - 84*z1[6]^3 + 130*z1[5]*z1[6]^3 - 
    37*z1[5]^2*z1[6]^3 + 42*z1[6]^4 - 66*z1[5]*z1[6]^4 + 24*z1[5]^2*z1[6]^4 - 
    6*z1[6]^5 + 12*z1[5]*z1[6]^5 - 6*z1[5]^2*z1[6]^5 - 
    z1[3]^2*(3 + z1[4]^3*(11 + 8*z1[5]) - 
      3*z1[4]^2*(23 + 8*z1[5]*(-1 + z1[6])) - 11*z1[6] + 21*z1[6]^2 - 
      15*z1[6]^3 + 3*z1[6]^4 + z1[5]^2*(-1 + z1[6])^3*(-1 + 3*z1[6]) + 
      2*z1[4]*(-31 + 12*z1[5]*(-1 + z1[6])^2 + 50*z1[6] - 5*z1[6]^2) - 
      2*z1[5]*(-1 + z1[6])^2*(2 - 9*z1[6] + 3*z1[6]^2)) + 
    z1[3]^3*(-18*z1[4]^3 + z1[4]^2*(68 + 22*z1[6]) + 
      z1[6]*(2 - 2*z1[5]*(-1 + z1[6])^2 + 5*z1[6] + 4*z1[6]^2) - 
      z1[4]*(13 + 49*z1[6] + 13*z1[6]^2)) + z1[2]^4*z1[3]^3*
     (15 + z1[5]^3*(-1 + z1[6])^3 - 17*z1[6] + 7*z1[6]^2 - z1[6]^3 - 
      z1[5]^2*(-1 + z1[6])^2*(-7 + 3*z1[6]) + 
      z1[5]*(-17 + 31*z1[6] - 17*z1[6]^2 + 3*z1[6]^3)) - 
    z1[3]*(-2 + z1[4]^3*(-4 + 8*z1[5]) + 16*z1[6] - 53*z1[6]^2 + 73*z1[6]^3 - 
      39*z1[6]^4 + 6*z1[6]^5 + 3*z1[5]^2*(-1 + z1[6])^3*z1[6]*
       (-1 + 2*z1[6]) + z1[4]^2*(-23 - 24*z1[5]*(-1 + z1[6]) + 4*z1[6]) + 
      2*z1[4]*(-22 + 12*z1[5]*(-1 + z1[6])^2 + 17*z1[6] + 6*z1[6]^2) - 
      2*z1[5]*(-1 + z1[6])^2*(-1 + 9*z1[6] - 18*z1[6]^2 + 6*z1[6]^3)) + 
    z1[2]^3*z1[3]^2*(-26 - 6*z1[4] + 23*z1[5] - 8*z1[5]^2 + z1[5]^3 + 
      65*z1[6] - 86*z1[5]*z1[6] + 39*z1[5]^2*z1[6] - 6*z1[5]^3*z1[6] - 
      55*z1[6]^2 + 106*z1[5]*z1[6]^2 - 63*z1[5]^2*z1[6]^2 + 
      12*z1[5]^3*z1[6]^2 + 21*z1[6]^3 - 52*z1[5]*z1[6]^3 + 
      41*z1[5]^2*z1[6]^3 - 10*z1[5]^3*z1[6]^3 - 3*z1[6]^4 + 9*z1[5]*z1[6]^4 - 
      9*z1[5]^2*z1[6]^4 + 3*z1[5]^3*z1[6]^4 + 
      z1[3]*(40 - 12*z1[4] + 3*z1[5]^3*(-1 + z1[6])^3 - 37*z1[6] + 
        18*z1[6]^2 - 3*z1[6]^3 - z1[5]^2*(-1 + z1[6])^2*(-22 + 9*z1[6]) + 
        z1[5]*(-53 + 93*z1[6] - 49*z1[6]^2 + 9*z1[6]^3))) + 
    z1[2]^2*z1[3]*(-3 + z1[4] + 2*z1[4]^2 - 11*z1[5] + 7*z1[5]^2 - z1[5]^3 - 
      55*z1[6] - 7*z1[4]*z1[6] + 101*z1[5]*z1[6] - 55*z1[5]^2*z1[6] + 
      9*z1[5]^3*z1[6] + 134*z1[6]^2 - 242*z1[5]*z1[6]^2 + 
      143*z1[5]^2*z1[6]^2 - 27*z1[5]^3*z1[6]^2 - 112*z1[6]^3 + 
      242*z1[5]*z1[6]^3 - 167*z1[5]^2*z1[6]^3 + 37*z1[5]^3*z1[6]^3 + 
      42*z1[6]^4 - 108*z1[5]*z1[6]^4 + 90*z1[5]^2*z1[6]^4 - 
      24*z1[5]^3*z1[6]^4 - 6*z1[6]^5 + 18*z1[5]*z1[6]^5 - 
      18*z1[5]^2*z1[6]^5 + 6*z1[5]^3*z1[6]^5 + 
      z1[3]^2*(15 + 12*z1[4]^2 + 2*z1[5]^3*(-1 + z1[6])^3 + 9*z1[6] + 
        8*z1[6]^2 - 2*z1[6]^3 - 18*z1[4]*(2 + z1[6]) - z1[5]^2*(-1 + z1[6])^2*
         (-17 + 6*z1[6]) + z1[5]*(-40 + 61*z1[6] - 27*z1[6]^2 + 6*z1[6]^3)) + 
      z1[3]*(-92 + 12*z1[4]^2 + 200*z1[6] - 155*z1[6]^2 + 60*z1[6]^3 - 
        9*z1[6]^4 + 2*z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) - 
        6*z1[4]*(1 + 4*z1[6]) - 3*z1[5]^2*(-1 + z1[6])^2*
         (7 - 18*z1[6] + 7*z1[6]^2) + z1[5]*(73 - 246*z1[6] + 285*z1[6]^2 - 
          136*z1[6]^3 + 24*z1[6]^4))) + 
    z1[2]*(6 + 8*z1[4] + 3*z1[4]^2 - 12*z1[6] - 6*z1[4]*z1[6] + 
      z1[4]^2*z1[6] + 5*z1[6]^2 - 2*z1[4]*z1[6]^2 + z1[6]^3 + 
      z1[3]^3*(-10 - 4*z1[4]^3 + 2*z1[5]^2*(-1 + z1[6])^2 + 31*z1[6] + 
        2*z1[6]^2 + 2*z1[6]^3 + 6*z1[4]^2*(8 + z1[6]) - 
        2*z1[4]*(14 + 29*z1[6] + 2*z1[6]^2) - 
        z1[5]*(4 + 3*z1[6] - 9*z1[6]^2 + 2*z1[6]^3)) + 
      z1[3]^2*(-84 + z1[4]^3*(1 - 7*z1[5]) + 168*z1[6] - 126*z1[6]^2 + 
        53*z1[6]^3 - 9*z1[6]^4 + z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) - 
        z1[5]^2*(-1 + z1[6])^2*(13 - 34*z1[6] + 15*z1[6]^2) + 
        z1[5]*(58 - 183*z1[6] + 216*z1[6]^2 - 111*z1[6]^3 + 21*z1[6]^4) + 
        z1[4]^2*(54 - 10*z1[6] + z1[5]*(-19 + 22*z1[6])) + 
        z1[4]*(37 - 96*z1[6] + 13*z1[6]^2 + z1[5]*(-14 + 40*z1[6] - 
            23*z1[6]^2))) - z1[3]*(z1[4]^3*(-5 + 7*z1[5]) + 
        z1[4]^2*(-23 + z1[5]*(20 - 22*z1[6]) + 15*z1[6]) + 
        z1[4]*(-27 + 55*z1[6] - 15*z1[6]^2 + z1[5]*(18 - 42*z1[6] + 
            23*z1[6]^2)) - (-1 + z1[6])*(12 + 99*z1[6] - 139*z1[6]^2 + 
          69*z1[6]^3 - 12*z1[6]^4 + z1[5]^3*(-1 + z1[6])^2*
           (1 - 6*z1[6] + 6*z1[6]^2) + z1[5]^2*(-7 + 51*z1[6] - 107*z1[6]^2 + 
            87*z1[6]^3 - 24*z1[6]^4) + z1[5]*(14 - 118*z1[6] + 211*z1[6]^2 - 
            138*z1[6]^3 + 30*z1[6]^4)))), 
  y[592] -> 26 + 70*z1[4] + 85*z1[4]^2 + 61*z1[4]^3 + 24*z1[4]^4 + 
    4*z1[4]^5 - z1[5]^2 - 100*z1[6] - 220*z1[4]*z1[6] - 205*z1[4]^2*z1[6] - 
    100*z1[4]^3*z1[6] - 20*z1[4]^4*z1[6] - 16*z1[5]*z1[6] + 
    11*z1[5]^2*z1[6] + 122*z1[6]^2 + 250*z1[4]*z1[6]^2 + 
    160*z1[4]^2*z1[6]^2 + 40*z1[4]^3*z1[6]^2 + 94*z1[5]*z1[6]^2 - 
    46*z1[5]^2*z1[6]^2 - 5*z1[6]^3 - 120*z1[4]*z1[6]^3 - 40*z1[4]^2*z1[6]^3 - 
    225*z1[5]*z1[6]^3 + 100*z1[5]^2*z1[6]^3 - 110*z1[6]^4 + 
    20*z1[4]*z1[6]^4 + 280*z1[5]*z1[6]^4 - 125*z1[5]^2*z1[6]^4 + 94*z1[6]^5 - 
    190*z1[5]*z1[6]^5 + 91*z1[5]^2*z1[6]^5 - 30*z1[6]^6 + 66*z1[5]*z1[6]^6 - 
    36*z1[5]^2*z1[6]^6 + 3*z1[6]^7 - 9*z1[5]*z1[6]^7 + 6*z1[5]^2*z1[6]^7 + 
    z1[3]^3*(z1[4]^5 + z1[4]^4*(8 - 5*z1[6]) + 
      z1[4]^3*(28 - 35*z1[6] + 10*z1[6]^2) + 
      z1[4]^2*(56 - 105*z1[6] + 60*z1[6]^2 - 10*z1[6]^3) + 
      5*z1[4]*(14 - 35*z1[6] + 30*z1[6]^2 - 10*z1[6]^3 + z1[6]^4) + 
      (-1 + z1[6])^2*(56 + z1[5]^3*(-1 + z1[6])^3 - 63*z1[6] + 18*z1[6]^2 - 
        z1[6]^3 - z1[5]^2*(-1 + z1[6])^2*(-8 + 3*z1[6]) + 
        z1[5]*(-28 + 49*z1[6] - 24*z1[6]^2 + 3*z1[6]^3))) + 
    z1[3]^2*(5*z1[4]^5 + z1[4]^4*(37 - 25*z1[6]) + 
      z1[4]^3*(119 - 160*z1[6] + 50*z1[6]^2) + 
      z1[4]^2*(217 - 435*z1[6] + 270*z1[6]^2 - 50*z1[6]^3) + 
      5*z1[4]*(49 - 130*z1[6] + 120*z1[6]^2 - 44*z1[6]^3 + 5*z1[6]^4) + 
      (-1 + z1[6])^2*(147 - 176*z1[6] + 51*z1[6]^2 - 2*z1[6]^3 - 
        2*z1[5]^2*(-1 + z1[6])^2*z1[6]*(-8 + 3*z1[6]) + 
        z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) + 
        z1[5]*(-33 + 31*z1[6] + 20*z1[6]^2 - 21*z1[6]^3 + 3*z1[6]^4))) + 
    z1[3]*(8*z1[4]^5 + z1[4]^4*(54 - 40*z1[6]) + 
      z1[4]^3*(157 - 230*z1[6] + 80*z1[6]^2) + 
      z1[4]^2*(256 - 555*z1[6] + 380*z1[6]^2 - 80*z1[6]^3) + 
      5*z1[4]*(51 - 145*z1[6] + 146*z1[6]^2 - 60*z1[6]^3 + 8*z1[6]^4) + 
      (-1 + z1[6])^2*(117 - 184*z1[6] + 100*z1[6]^2 - 26*z1[6]^3 + 
        3*z1[6]^4 + z1[5]^3*(-1 + z1[6])^3*(1 - 6*z1[6] + 6*z1[6]^2) - 
        z1[5]^2*(-1 + z1[6])^2*(-1 + 20*z1[6] - 33*z1[6]^2 + 9*z1[6]^3) + 
        z1[5]*(-7 + 27*z1[6] - 67*z1[6]^2 + 74*z1[6]^3 - 30*z1[6]^4 + 
          3*z1[6]^5))) - z1[2]^5*z1[3]*(-1 + z1[6])*
     ((-1 + z1[5])*(-1 + z1[6])^2*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2*
       (1 - 6*z1[6] + 6*z1[6]^2) + z1[3]*(-1 + z1[6])*
       (-1 + 24*z1[6] - 36*z1[6]^2 + 18*z1[6]^3 - 3*z1[6]^4 + 
        z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) - z1[5]^2*(-1 + z1[6])^2*
         (5 - 20*z1[6] + 9*z1[6]^2) + z1[5]*(7 - 48*z1[6] + 78*z1[6]^2 - 
          46*z1[6]^3 + 9*z1[6]^4)) - 
      z1[3]^2*(z1[4] - (-1 + z1[6])*(15 + z1[5]^3*(-1 + z1[6])^3 - 17*z1[6] + 
          7*z1[6]^2 - z1[6]^3 - z1[5]^2*(-1 + z1[6])^2*(-7 + 3*z1[6]) + 
          z1[5]*(-17 + 31*z1[6] - 17*z1[6]^2 + 3*z1[6]^3)))) + 
    z1[2]^4*((-1 + z1[6])^4*(-3 + 25*z1[6] - 24*z1[6]^2 + 6*z1[6]^3 + 
        z1[5]*(4 - 26*z1[6] + 36*z1[6]^2 - 12*z1[6]^3) + 
        z1[5]^2*(-1 + 7*z1[6] - 12*z1[6]^2 + 6*z1[6]^3)) + 
      z1[3]*(-1 + z1[6])^2*(23 + 6*z1[4] - 19*z1[6] - 6*z1[6]^2 + 
        11*z1[6]^3 - 9*z1[6]^4 + 3*z1[6]^5 + z1[5]^3*(-1 + z1[6])^3*
         (1 - 6*z1[6] + 6*z1[6]^2) - z1[5]^2*(-1 + z1[6])^2*
         (-1 + 20*z1[6] - 33*z1[6]^2 + 9*z1[6]^3) + 
        z1[5]*(-2 + 14*z1[6] - 47*z1[6]^2 + 53*z1[6]^3 - 18*z1[6]^4)) - 
      z1[3]^3*(z1[4]^2*(-4 + 3*z1[6]) + z1[4]*(-17 + 29*z1[6] - 12*z1[6]^2) - 
        (-1 + z1[6])^2*(42 + z1[5]^3*(-1 + z1[6])^3 - 43*z1[6] + 12*z1[6]^2 - 
          z1[6]^3 - z1[5]^2*(-1 + z1[6])^2*(-8 + 3*z1[6]) + 
          z1[5]*(-27 + 47*z1[6] - 23*z1[6]^2 + 3*z1[6]^3))) - 
      z1[3]^2*(-1 + z1[6])*(z1[4]^2 - 4*z1[4]*(-4 + 3*z1[6]) - 
        (-1 + z1[6])*(-2*z1[5]^2*(-1 + z1[6])^2*z1[6]*(-8 + 3*z1[6]) + 
          z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) + 
          2*(30 - 26*z1[6] + z1[6]^2 + 2*z1[6]^3) + 
          z1[5]*(-23 + 12*z1[6] + 30*z1[6]^2 - 22*z1[6]^3 + 3*z1[6]^4)))) - 
    z1[2]*(z1[4]^4*(12 - 8*z1[6]) + 10*z1[4]*(-1 + z1[6])^2*
       (7 - 8*z1[6] + 2*z1[6]^2) + z1[4]^3*(49 - 76*z1[6] + 28*z1[6]^2) + 
      z1[4]^2*(81 - 193*z1[6] + 148*z1[6]^2 - 36*z1[6]^3) + 
      (-1 + z1[6])^4*(26 + 4*z1[6] - 18*z1[6]^2 + 3*z1[6]^3 + 
        z1[5]*z1[6]*(-16 + 30*z1[6] - 9*z1[6]^2) + 
        z1[5]^2*(-1 + 7*z1[6] - 12*z1[6]^2 + 6*z1[6]^3)) + 
      z1[3]^3*(z1[4]^5 + z1[4]^4*(8 - 5*z1[6]) + 
        z1[4]^3*(28 - 35*z1[6] + 10*z1[6]^2) + 
        z1[4]^2*(56 - 105*z1[6] + 60*z1[6]^2 - 10*z1[6]^3) + 
        5*z1[4]*(14 - 35*z1[6] + 30*z1[6]^2 - 10*z1[6]^3 + z1[6]^4) + 
        (-1 + z1[6])^2*(56 + z1[5]^3*(-1 + z1[6])^3 - 63*z1[6] + 18*z1[6]^2 - 
          z1[6]^3 - z1[5]^2*(-1 + z1[6])^2*(-8 + 3*z1[6]) + 
          z1[5]*(-28 + 49*z1[6] - 24*z1[6]^2 + 3*z1[6]^3))) + 
      z1[3]^2*(z1[4]^5 + z1[4]^4*(25 - 13*z1[6]) + 
        z1[4]^3*(107 - 136*z1[6] + 38*z1[6]^2) + 
        z1[4]^2*(213 - 423*z1[6] + 258*z1[6]^2 - 46*z1[6]^3) + 
        5*z1[4]*(49 - 130*z1[6] + 120*z1[6]^2 - 44*z1[6]^3 + 5*z1[6]^4) + 
        (-1 + z1[6])^2*(147 - 176*z1[6] + 51*z1[6]^2 - 2*z1[6]^3 - 
          2*z1[5]^2*(-1 + z1[6])^2*z1[6]*(-8 + 3*z1[6]) + 
          z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) + 
          z1[5]*(-33 + 31*z1[6] + 20*z1[6]^2 - 21*z1[6]^3 + 3*z1[6]^4))) + 
      z1[3]*(z1[4]^4*(30 - 16*z1[6]) + 7*z1[4]^3*(19 - 26*z1[6] + 
          8*z1[6]^2) + z1[4]^2*(248 - 531*z1[6] + 356*z1[6]^2 - 72*z1[6]^3) + 
        5*z1[4]*(51 - 145*z1[6] + 146*z1[6]^2 - 60*z1[6]^3 + 8*z1[6]^4) + 
        (-1 + z1[6])^2*(117 - 184*z1[6] + 100*z1[6]^2 - 26*z1[6]^3 + 
          3*z1[6]^4 + z1[5]^3*(-1 + z1[6])^3*(1 - 6*z1[6] + 6*z1[6]^2) - 
          z1[5]^2*(-1 + z1[6])^2*(-1 + 20*z1[6] - 33*z1[6]^2 + 9*z1[6]^3) + 
          z1[5]*(-7 + 27*z1[6] - 67*z1[6]^2 + 74*z1[6]^3 - 30*z1[6]^4 + 
            3*z1[6]^5)))) + 
    z1[2]^2*(-(z1[3]^3*(z1[4]^4*(-4 + z1[6]) + z1[4]^3*(-22 + 23*z1[6] - 
           4*z1[6]^2) + z1[4]^2*(-52 + 93*z1[6] - 48*z1[6]^2 + 6*z1[6]^3) + 
         z1[4]*(-69 + 171*z1[6] - 144*z1[6]^2 + 46*z1[6]^3 - 4*z1[6]^4) - 
         (-1 + z1[6])^2*(56 + z1[5]^3*(-1 + z1[6])^3 - 63*z1[6] + 
           18*z1[6]^2 - z1[6]^3 - z1[5]^2*(-1 + z1[6])^2*(-8 + 3*z1[6]) + 
           z1[5]*(-28 + 49*z1[6] - 24*z1[6]^2 + 3*z1[6]^3)))) + 
      (-1 + z1[6])*(4*z1[4]^3*(-3 + z1[6]) + z1[4]^2*(-43 + 52*z1[6] - 
          12*z1[6]^2) + 3*z1[4]*(-19 + 39*z1[6] - 24*z1[6]^2 + 4*z1[6]^3) + 
        (-1 + z1[6])^3*(26 + 4*z1[6] - 18*z1[6]^2 + 3*z1[6]^3 + 
          z1[5]*z1[6]*(-16 + 30*z1[6] - 9*z1[6]^2) + 
          z1[5]^2*(-1 + 7*z1[6] - 12*z1[6]^2 + 6*z1[6]^3))) + 
      z1[3]^2*(-(z1[4]^4*(-3 + z1[6])) + z1[4]^3*(47 - 46*z1[6] + 
          8*z1[6]^2) + z1[4]^2*(155 - 279*z1[6] + 144*z1[6]^2 - 18*z1[6]^3) + 
        2*z1[4]*(113 - 292*z1[6] + 258*z1[6]^2 - 87*z1[6]^3 + 8*z1[6]^4) + 
        (-1 + z1[6])^2*(147 - 176*z1[6] + 51*z1[6]^2 - 2*z1[6]^3 - 
          2*z1[5]^2*(-1 + z1[6])^2*z1[6]*(-8 + 3*z1[6]) + 
          z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) + 
          z1[5]*(-33 + 31*z1[6] + 20*z1[6]^2 - 21*z1[6]^3 + 3*z1[6]^4))) + 
      z1[3]*(z1[4]^3*(42 - 44*z1[6] + 8*z1[6]^2) + 
        z1[4]^2*(156 - 301*z1[6] + 170*z1[6]^2 - 24*z1[6]^3) + 
        z1[4]*(224 - 617*z1[6] + 591*z1[6]^2 - 222*z1[6]^3 + 24*z1[6]^4) + 
        (-1 + z1[6])^2*(117 - 184*z1[6] + 100*z1[6]^2 - 26*z1[6]^3 + 
          3*z1[6]^4 + z1[5]^3*(-1 + z1[6])^3*(1 - 6*z1[6] + 6*z1[6]^2) - 
          z1[5]^2*(-1 + z1[6])^2*(-1 + 20*z1[6] - 33*z1[6]^2 + 9*z1[6]^3) + 
          z1[5]*(-7 + 27*z1[6] - 67*z1[6]^2 + 74*z1[6]^3 - 30*z1[6]^4 + 
            3*z1[6]^5)))) + 
    z1[2]^3*(z1[3]^3*(3*z1[4]^3*(-2 + z1[6]) + 
        z1[4]^2*(-28 + 39*z1[6] - 12*z1[6]^2) + 
        z1[4]*(-53 + 119*z1[6] - 84*z1[6]^2 + 18*z1[6]^3) - 
        (-1 + z1[6])^2*(55 + z1[5]^3*(-1 + z1[6])^3 - 61*z1[6] + 17*z1[6]^2 - 
          z1[6]^3 - z1[5]^2*(-1 + z1[6])^2*(-8 + 3*z1[6]) + 
          z1[5]*(-28 + 49*z1[6] - 24*z1[6]^2 + 3*z1[6]^3))) - 
      (-1 + z1[6])^2*(4*z1[4]^2 - 3*z1[4]*(-5 + 4*z1[6]) + 
        (-1 + z1[6])^2*(17 + 11*z1[6] - 18*z1[6]^2 + 3*z1[6]^3 + 
          z1[5]*z1[6]*(-16 + 30*z1[6] - 9*z1[6]^2) + 
          z1[5]^2*(-1 + 7*z1[6] - 12*z1[6]^2 + 6*z1[6]^3))) + 
      z1[3]^2*(z1[4]^3*(-3 + 2*z1[6]) + z1[4]^2*(-41 + 57*z1[6] - 
          18*z1[6]^2) + 2*z1[4]*(-59 + 134*z1[6] - 96*z1[6]^2 + 21*z1[6]^3) - 
        (-1 + z1[6])^2*(132 - 151*z1[6] + 40*z1[6]^2 - z1[6]^3 - 
          2*z1[5]^2*(-1 + z1[6])^2*z1[6]*(-8 + 3*z1[6]) + 
          z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) + 
          z1[5]*(-33 + 31*z1[6] + 20*z1[6]^2 - 21*z1[6]^3 + 3*z1[6]^4))) - 
      z1[3]*(-1 + z1[6])*(2*z1[4]^2*(-13 + 7*z1[6]) - 
        3*z1[4]*(30 - 43*z1[6] + 14*z1[6]^2) + (-1 + z1[6])*
         (94 - 136*z1[6] + 66*z1[6]^2 - 18*z1[6]^3 + 3*z1[6]^4 + 
          z1[5]^3*(-1 + z1[6])^3*(1 - 6*z1[6] + 6*z1[6]^2) - 
          z1[5]^2*(-1 + z1[6])^2*(-1 + 20*z1[6] - 33*z1[6]^2 + 9*z1[6]^3) + 
          z1[5]*(-7 + 27*z1[6] - 67*z1[6]^2 + 74*z1[6]^3 - 30*z1[6]^4 + 
            3*z1[6]^5)))), y[593] -> 311 + 586*z1[4] + 477*z1[4]^2 + 
    185*z1[4]^3 + 24*z1[4]^4 + 11*z1[5] - 17*z1[5]^2 - 822*z1[6] - 
    1280*z1[4]*z1[6] - 692*z1[4]^2*z1[6] - 128*z1[4]^3*z1[6] - 
    316*z1[5]*z1[6] + 170*z1[5]^2*z1[6] + 311*z1[6]^2 + 870*z1[4]*z1[6]^2 + 
    232*z1[4]^2*z1[6]^2 + 1375*z1[5]*z1[6]^2 - 612*z1[5]^2*z1[6]^2 + 
    940*z1[6]^3 - 176*z1[4]*z1[6]^3 - 2492*z1[5]*z1[6]^3 + 
    1088*z1[5]^2*z1[6]^3 - 1131*z1[6]^4 + 2221*z1[5]*z1[6]^4 - 
    1037*z1[5]^2*z1[6]^4 + 442*z1[6]^5 - 952*z1[5]*z1[6]^5 + 
    510*z1[5]^2*z1[6]^5 - 51*z1[6]^6 + 153*z1[5]*z1[6]^6 - 
    102*z1[5]^2*z1[6]^6 + 5*z1[3]^3*(z1[4]^4 + z1[4]^3*(7 - 4*z1[6]) + 
      3*z1[4]^2*(7 - 8*z1[6] + 2*z1[6]^2) + 
      z1[4]*(35 - 60*z1[6] + 30*z1[6]^2 - 4*z1[6]^3) - 
      (-1 + z1[6])*(35 + z1[5]^3*(-1 + z1[6])^3 - 45*z1[6] + 15*z1[6]^2 - 
        z1[6]^3 - z1[5]^2*(-1 + z1[6])^2*(-7 + 3*z1[6]) + 
        3*z1[5]*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3))) + 
    z1[3]^2*(14*z1[4]^4 + z1[4]^3*(186 - 88*z1[6]) + 
      2*z1[4]^2*(323 - 368*z1[6] + 86*z1[6]^2) - 
      2*z1[4]*(-537 + 956*z1[6] - 498*z1[6]^2 + 68*z1[6]^3) - 
      (-1 + z1[6])*(905 - 1195*z1[6] + 401*z1[6]^2 - 23*z1[6]^3 + 
        11*z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) - 11*z1[5]^2*(-1 + z1[6])^2*
         (1 - 15*z1[6] + 6*z1[6]^2) + z1[5]*(-215 + 150*z1[6] + 246*z1[6]^2 - 
          214*z1[6]^3 + 33*z1[6]^4))) + 
    z1[3]*(32*z1[4]^4 + z1[4]^3*(351 - 192*z1[6]) + 
      4*z1[4]^2*(275 - 343*z1[6] + 92*z1[6]^2) + 
      z1[4]*(1643 - 3156*z1[6] + 1818*z1[6]^2 - 288*z1[6]^3) - 
      (-1 + z1[6])*(1110 - 1853*z1[6] + 1057*z1[6]^2 - 279*z1[6]^3 + 
        33*z1[6]^4 + 17*z1[5]^3*(-1 + z1[6])^3*(1 - 6*z1[6] + 6*z1[6]^2) - 
        z1[5]^2*(-1 + z1[6])^2*(-22 + 327*z1[6] - 526*z1[6]^2 + 
          153*z1[6]^3) + z1[5]*(-73 + 363*z1[6] - 964*z1[6]^2 + 
          1080*z1[6]^3 - 457*z1[6]^4 + 51*z1[6]^5))) + 
    z1[2]^2*(z1[4]^3 + z1[4]^2*(27 - 28*z1[6]) + 
      z1[4]*(115 - 208*z1[6] + 94*z1[6]^2) - (-1 + z1[6])*
       (143 - 15*z1[6] - 724*z1[6]^2 + 985*z1[6]^3 - 451*z1[6]^4 + 
        63*z1[6]^5 + 17*z1[5]^2*(-1 + z1[6])^3*(1 - 6*z1[6] + 6*z1[6]^2) - 
        z1[5]*(-1 + z1[6])^2*(-27 + 331*z1[6] - 529*z1[6]^2 + 165*z1[6]^3)) + 
      z1[3]^3*(-3*z1[4]^3 + z1[4]*(65 - 60*z1[6]) + z1[4]^2*(9 + 6*z1[6]) - 
        (-1 + z1[6])*(157 + 5*z1[5]^3*(-1 + z1[6])^3 - 189*z1[6] + 
          57*z1[6]^2 - 5*z1[6]^3 - 5*z1[5]^2*(-1 + z1[6])^2*(-7 + 3*z1[6]) + 
          15*z1[5]*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3))) + 
      z1[3]^2*(z1[4]^3 + z1[4]^2*(67 - 33*z1[6]) + 
        z1[4]*(335 - 426*z1[6] + 113*z1[6]^2) - (-1 + z1[6])*
         (693 - 831*z1[6] + 225*z1[6]^2 + z1[6]^3 + 11*z1[5]^3*(-1 + z1[6])^3*
           (-1 + 3*z1[6]) - 11*z1[5]^2*(-1 + z1[6])^2*(1 - 15*z1[6] + 
            6*z1[6]^2) + z1[5]*(-199 + 118*z1[6] + 262*z1[6]^2 - 
            214*z1[6]^3 + 33*z1[6]^4))) - 
      z1[3]*(z1[4]^3 + z1[4]^2*(-101 + 64*z1[6]) + 
        z1[4]*(-475 + 698*z1[6] - 234*z1[6]^2) + (-1 + z1[6])*
         (740 - 1029*z1[6] + 385*z1[6]^2 - 23*z1[6]^3 - 27*z1[6]^4 + 
          12*z1[6]^5 + 17*z1[5]^3*(-1 + z1[6])^3*(1 - 6*z1[6] + 6*z1[6]^2) - 
          z1[5]^2*(-1 + z1[6])^2*(-22 + 327*z1[6] - 526*z1[6]^2 + 
            153*z1[6]^3) + z1[5]*(-57 + 299*z1[6] - 844*z1[6]^2 + 
            960*z1[6]^3 - 397*z1[6]^4 + 39*z1[6]^5)))) + 
    z1[2]*(z1[4]^3*(-49 + 24*z1[6]) + z1[4]^2*(-239 + 308*z1[6] - 
        80*z1[6]^2) + z1[4]*(-424 + 878*z1[6] - 542*z1[6]^2 + 88*z1[6]^3) + 
      (-1 + z1[6])^3*(295 + 127*z1[6] - 289*z1[6]^2 + 51*z1[6]^3 + 
        z1[5]*(11 - 283*z1[6] + 493*z1[6]^2 - 153*z1[6]^3) + 
        17*z1[5]^2*(-1 + 7*z1[6] - 12*z1[6]^2 + 6*z1[6]^3)) + 
      z1[3]^3*(z1[4]^4 - z1[4]^3*(13 + 2*z1[6]) + 15*z1[4]^2*(-5 + 4*z1[6]) + 
        z1[4]*(-157 + 246*z1[6] - 96*z1[6]^2 + 2*z1[6]^3) + 
        5*(-1 + z1[6])*(35 + z1[5]^3*(-1 + z1[6])^3 - 45*z1[6] + 15*z1[6]^2 - 
          z1[6]^3 - z1[5]^2*(-1 + z1[6])^2*(-7 + 3*z1[6]) + 
          3*z1[5]*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3))) + 
      z1[3]^2*(2*z1[4]^3*(-24 + 5*z1[6]) + z1[4]^2*(-352 + 308*z1[6] - 
          38*z1[6]^2) + 2*z1[4]*(-422 + 681*z1[6] - 293*z1[6]^2 + 
          23*z1[6]^3) + (-1 + z1[6])*(889 - 1163*z1[6] + 385*z1[6]^2 - 
          23*z1[6]^3 + 11*z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) - 
          11*z1[5]^2*(-1 + z1[6])^2*(1 - 15*z1[6] + 6*z1[6]^2) + 
          z1[5]*(-215 + 150*z1[6] + 246*z1[6]^2 - 214*z1[6]^3 + 
            33*z1[6]^4))) + z1[3]*(z1[4]^3*(-99 + 32*z1[6]) - 
        2*z1[4]^2*(299 - 310*z1[6] + 56*z1[6]^2) + 
        z1[4]*(-1269 + 2258*z1[6] - 1134*z1[6]^2 + 128*z1[6]^3) + 
        (-1 + z1[6])*(1078 - 1773*z1[6] + 993*z1[6]^2 - 263*z1[6]^3 + 
          33*z1[6]^4 + 17*z1[5]^3*(-1 + z1[6])^3*(1 - 6*z1[6] + 6*z1[6]^2) - 
          z1[5]^2*(-1 + z1[6])^2*(-22 + 327*z1[6] - 526*z1[6]^2 + 
            153*z1[6]^3) + z1[5]*(-73 + 363*z1[6] - 964*z1[6]^2 + 
            1080*z1[6]^3 - 457*z1[6]^4 + 51*z1[6]^5)))) + 
    z1[2]^3*(-2*z1[4]^2 + z1[4]*(-3 + 5*z1[6]) + 
      (-1 + z1[6])*(-36 + 384*z1[6] - 969*z1[6]^2 + 1003*z1[6]^3 - 
        462*z1[6]^4 + 78*z1[6]^5 + 13*z1[5]^2*(-1 + z1[6])^3*
         (1 - 6*z1[6] + 6*z1[6]^2) - z1[5]*(-1 + z1[6])^2*
         (-51 + 332*z1[6] - 462*z1[6]^2 + 156*z1[6]^3)) + 
      z1[3]^3*(3*z1[4]^2 + z1[4]*(1 - 6*z1[6]) + (-1 + z1[6])*
         (77 + 5*z1[5]^3*(-1 + z1[6])^3 - 89*z1[6] + 37*z1[6]^2 - 5*z1[6]^3 - 
          5*z1[5]^2*(-1 + z1[6])^2*(-7 + 3*z1[6]) + 
          3*z1[5]*(-29 + 53*z1[6] - 29*z1[6]^2 + 5*z1[6]^3))) + 
      z1[3]^2*(-2*z1[4]^2 + z1[4]*(-46 + 36*z1[6]) + 
        (-1 + z1[6])*(240 - 114*z1[6] - 157*z1[6]^2 + 99*z1[6]^3 - 
          12*z1[6]^4 + 11*z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) - 
          z1[5]^2*(-1 + z1[6])^2*(31 - 189*z1[6] + 78*z1[6]^2) + 
          z1[5]*(-53 - 218*z1[6] + 548*z1[6]^2 - 334*z1[6]^3 + 
            57*z1[6]^4))) + z1[3]*(2*z1[4]^2 + z1[4]*(-33 + 31*z1[6]) + 
        (-1 + z1[6])*(160 - 155*z1[6] + 100*z1[6]^2 - 104*z1[6]^3 + 
          10*z1[6]^4 + 15*z1[6]^5 + 17*z1[5]^3*(-1 + z1[6])^3*
           (1 - 6*z1[6] + 6*z1[6]^2) - z1[5]^2*(-1 + z1[6])^2*
           (-38 + 387*z1[6] - 598*z1[6]^2 + 189*z1[6]^3) + 
          z1[5]*(-33 + 378*z1[6] - 1158*z1[6]^2 + 1319*z1[6]^3 - 
            578*z1[6]^4 + 72*z1[6]^5)))) + 
    z1[2]^4*(1 + z1[4] - z1[6] - z1[3]^3*(z1[4] + (-1 + z1[6])*
         (1 + z1[5]^3*(-1 + z1[6])^3 - 7*z1[6] + 5*z1[6]^2 - z1[6]^3 + 
          z1[5]*(-1 + z1[6])^2*(-7 + 3*z1[6]) - z1[5]^2*(-1 + z1[6])^2*
           (-5 + 3*z1[6]))) + z1[3]^2*(z1[4] - (-1 + z1[6])*
         (-6 + 155*z1[6] - 237*z1[6]^2 + 122*z1[6]^3 - 21*z1[6]^4 + 
          7*z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) - z1[5]^2*(-1 + z1[6])^2*
           (34 - 136*z1[6] + 63*z1[6]^2) + z1[5]*(46 - 317*z1[6] + 
            522*z1[6]^2 - 314*z1[6]^3 + 63*z1[6]^4))) - 
      z1[3]*(z1[4] + (-1 + z1[6])*(48 - 399*z1[6] + 969*z1[6]^2 - 
          1003*z1[6]^3 + 462*z1[6]^4 - 78*z1[6]^5 + 13*z1[5]^3*(-1 + z1[6])^3*
           (1 - 6*z1[6] + 6*z1[6]^2) - z1[5]^2*(-1 + z1[6])^2*
           (-64 + 423*z1[6] - 618*z1[6]^2 + 234*z1[6]^3) + 
          z1[5]*(-100 + 833*z1[6] - 2146*z1[6]^2 + 2415*z1[6]^3 - 
            1236*z1[6]^4 + 234*z1[6]^5)))), 
  y[594] -> -(z1[2]^5*z1[3]^2*(-2 + z1[6])*z1[6]^2) + 
    z1[2]^4*z1[3]*z1[6]^2*(3 - 13*z1[6] + 9*z1[6]^2 + 
      z1[3]*(7 - 12*z1[6] + 4*z1[6]^2)) - 
    z1[2]^3*(8*z1[4]^5 + z1[4]^4*(34 + 6*z1[6]) + 
      z1[4]^3*(54 + 17*z1[6] + 7*z1[6]^2) + 
      2*z1[4]^2*(19 + 7*z1[6] + 6*z1[6]^2 + 4*z1[6]^3) + 
      z1[4]*(10 + z1[6] + 2*z1[6]^2 + 5*z1[6]^3 + 9*z1[6]^4) + 
      z1[6]*(-2 - (4 + 8*z1[3] + 9*z1[3]^2)*z1[6] + 
        (9 + 36*z1[3] + 26*z1[3]^2)*z1[6]^2 - 6*z1[3]*(11 + 4*z1[3])*
         z1[6]^3 + z1[3]*(31 + 6*z1[3])*z1[6]^4)) + 
    z1[2]^2*(16*z1[4]^6 + 2*z1[4]^5*(43 + 6*z1[6]) + 
      z1[4]^4*(184 + 47*z1[6] + 14*z1[6]^2) + 
      z1[4]^3*(196 + 63*z1[6] + 39*z1[6]^2 + 16*z1[6]^3) + 
      z1[4]^2*(104 + 27*z1[6] + 27*z1[6]^2 + 27*z1[6]^3 + 18*z1[6]^4) + 
      z1[4]*(22 - 7*z1[6] - 7*z1[6]^2 - 2*z1[6]^3 - 4*z1[6]^4 + 31*z1[6]^5) + 
      z1[6]*(-6 + (-7 + 7*z1[3] + 5*z1[3]^2)*z1[6] - 
        (26 + 33*z1[3] + 20*z1[3]^2)*z1[6]^2 + (31 + 67*z1[3] + 30*z1[3]^2)*
         z1[6]^3 - z1[3]*(89 + 20*z1[3])*z1[6]^4 + z1[3]*(35 + 4*z1[3])*
         z1[6]^5)) + z1[4]*(1 + z1[4] - z1[6])*
     (2*(1 + z1[3])*(3 + z1[3])^2*z1[4]^5 - (1 + z1[3])*z1[4]^4*
       (-88 - z1[6] + z1[3]^2*(-8 + 3*z1[6]) + z1[3]*(-52 + 8*z1[6])) + 
      (1 + z1[3])*z1[4]^3*(158 + 17*z1[6] + 9*z1[6]^2 + 
        z1[3]^2*(12 - 11*z1[6] + z1[6]^2) + z1[3]*(84 - 28*z1[6] + 
          3*z1[6]^2)) + (1 + z1[3])*z1[4]^2*(124 + 22*z1[6] + 29*z1[6]^2 + 
        9*z1[6]^3 + z1[3]^2*(8 - 15*z1[6] + 3*z1[6]^2) + 
        z1[3]*(60 - 40*z1[6] + 3*z1[6]^2 + 2*z1[6]^3)) + 
      z1[4]*(36 - 6*z1[6] + 5*z1[6]^2 + 40*z1[6]^3 - 2*z1[6]^4 + 
        z1[3]^3*(2 - 9*z1[6] + 3*z1[6]^2) + z1[3]*(52 - 34*z1[6] + 
          48*z1[6]^3 - 4*z1[6]^4) + z1[3]^2*(18 - 37*z1[6] - 2*z1[6]^2 + 
          8*z1[6]^3 - 2*z1[6]^4)) + z1[6]*(-12 + z1[3]^3*(-2 + z1[6]) - 
        19*z1[6] - 19*z1[6]^2 - 23*z1[6]^3 + 35*z1[6]^4 + 
        2*z1[3]^2*(-5 - 2*z1[6] - 5*z1[6]^3 + 2*z1[6]^4) + 
        z1[3]*(-20 - 24*z1[6] - 19*z1[6]^2 - 33*z1[6]^3 + 39*z1[6]^4))) - 
    z1[2]*(8*z1[4]^7 + 2*z1[4]^6*(35 + 15*z1[3] + 7*z1[3]^2 + z1[3]^3 + 
        3*z1[6]) + z1[4]^5*(236 + z1[3]^2*(74 - 23*z1[6]) + 
        z1[3]*(170 - 23*z1[6]) - 5*z1[3]^3*(-2 + z1[6]) + 43*z1[6] + 
        7*z1[6]^2) + z1[4]^4*(404 + 105*z1[6] + 42*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]^3*(20 - 22*z1[6] + 4*z1[6]^2) + 2*z1[3]*(191 - 50*z1[6] + 
          5*z1[6]^2) - z1[3]^2*(-156 + 102*z1[6] - 14*z1[6]^2 + z1[6]^3)) + 
      z1[4]^3*(376 + 105*z1[6] + 72*z1[6]^2 + 39*z1[6]^3 + 9*z1[6]^4 - 
        z1[3]^3*(-20 + 38*z1[6] - 15*z1[6]^2 + z1[6]^3) + 
        z1[3]^2*(164 - 178*z1[6] + 45*z1[6]^2 - 13*z1[6]^3 + 4*z1[6]^4) + 
        z1[3]*(426 - 181*z1[6] + 26*z1[6]^2 - 19*z1[6]^3 + 13*z1[6]^4)) + 
      z1[4]^2*(182 + 25*z1[6] + 28*z1[6]^2 + 38*z1[6]^3 + 51*z1[6]^4 - 
        2*z1[6]^5 + z1[3]^3*(10 - 32*z1[6] + 21*z1[6]^2 - 3*z1[6]^3) + 
        z1[3]*(236 - 174*z1[6] + 13*z1[6]^2 - 20*z1[6]^3 + 77*z1[6]^4 - 
          39*z1[6]^5) + z1[3]^2*(86 - 152*z1[6] + 53*z1[6]^2 - 19*z1[6]^3 + 
          20*z1[6]^4 - 6*z1[6]^5)) - z1[6]*(12 + 19*z1[6] + 19*z1[6]^2 + 
        23*z1[6]^3 - 35*z1[6]^4 + z1[3]^3*(2 - 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(10 - 4*z1[6] - 5*z1[6]^2 + 10*z1[6]^3 - 14*z1[6]^4 + 
          4*z1[6]^5) + z1[3]*(20 + 12*z1[6] + 14*z1[6]^3 - 62*z1[6]^4 + 
          35*z1[6]^5)) + z1[4]*(36 - 24*z1[6] - 27*z1[6]^2 - 17*z1[6]^3 + 
        13*z1[6]^4 - 19*z1[6]^5 + 35*z1[6]^6 + 
        z1[3]^3*(2 - 13*z1[6] + 13*z1[6]^2 - 3*z1[6]^3) + 
        z1[3]^2*(18 - 63*z1[6] + 27*z1[6]^2 - 7*z1[6]^3 + 10*z1[6]^4 - 
          14*z1[6]^5 + 4*z1[6]^6) + z1[3]*(52 - 90*z1[6] - 13*z1[6]^2 - 
          15*z1[6]^3 + 4*z1[6]^4 - 64*z1[6]^5 + 39*z1[6]^6))) - 
    z1[5]*(-(z1[2]^5*z1[3]^2*(-1 + z1[6])*z1[6]^2) + 
      z1[2]^4*z1[3]*z1[6]^2*(1 - 5*z1[6] + 5*z1[6]^2 + 
        z1[3]*(3 - 7*z1[6] + 4*z1[6]^2)) - z1[2]^3*(2*z1[4]^4*(1 + z1[6]) + 
        z1[4]^3*(6 + 7*z1[6] + 3*z1[6]^2) + z1[4]^2*(6 + 8*z1[6] + 
          7*z1[6]^2 + 4*z1[6]^3) + z1[4]*(2 + 3*z1[6] + 4*z1[6]^2 + 
          5*z1[6]^3 + 5*z1[6]^4) + z1[6]^2*(5*z1[6] + 
          z1[3]^2*(-3 + 11*z1[6] - 14*z1[6]^2 + 6*z1[6]^3) + 
          z1[3]*(-2 + 10*z1[6] - 25*z1[6]^2 + 19*z1[6]^3))) + 
      z1[4]*(1 + z1[4] - z1[6])*(2*(1 + z1[3])^3*z1[4]^5 - 
        (1 + z1[3])*z1[4]^4*(-16 - 20*z1[3] + z1[3]^2*(-8 + z1[6]) - 
          3*z1[6]) + (1 + z1[3])*z1[6]^4*(16 + (23 + 4*z1[3])*z1[6]) - 
        (1 + z1[3])*z1[4]^3*(-38 + 3*z1[3]^2*(-4 + z1[6]) - 21*z1[6] - 
          4*z1[6]^2 - z1[3]*(36 + 4*z1[6] + z1[6]^2)) + 
        z1[4]^2*(36 + z1[3]^3*(8 - 3*z1[6]) + 36*z1[6] + 24*z1[6]^2 + 
          5*z1[6]^3 + z1[3]^2*(36 + 5*z1[6] + 4*z1[6]^2 + 2*z1[6]^3) + 
          z1[3]*(64 + 44*z1[6] + 28*z1[6]^2 + 7*z1[6]^3)) + 
        z1[4]*(12 - z1[3]^3*(-2 + z1[6]) + 18*z1[6] + 24*z1[6]^2 + 
          32*z1[6]^3 - 2*z1[6]^4 + z1[3]*(20 + 22*z1[6] + 27*z1[6]^2 + 
            40*z1[6]^3 - 4*z1[6]^4) + z1[3]^2*(10 + 3*z1[6] + 3*z1[6]^2 + 
            8*z1[6]^3 - 2*z1[6]^4))) + z1[2]^2*(z1[4]^5*(6 + 4*z1[6]) + 
        3*z1[4]^4*(8 + 7*z1[6] + 2*z1[6]^2) + 
        z1[4]^3*(36 + 39*z1[6] + 24*z1[6]^2 + 8*z1[6]^3) + 
        z1[4]^2*(24 + 31*z1[6] + 30*z1[6]^2 + 23*z1[6]^3 + 10*z1[6]^4) + 
        z1[4]*(6 + 9*z1[6] + 12*z1[6]^2 + 14*z1[6]^3 + 13*z1[6]^4 + 
          19*z1[6]^5) + z1[6]^2*(z1[6]*(-1 + 19*z1[6]) + 
          z1[3]^2*(1 - 5*z1[6] + 10*z1[6]^2 - 10*z1[6]^3 + 4*z1[6]^4) + 
          z1[3]*(1 - 5*z1[6] + 10*z1[6]^2 - 26*z1[6]^3 + 23*z1[6]^4))) - 
      z1[2]*(2*z1[4]^6*(3 + 3*z1[3] + 3*z1[3]^2 + z1[3]^3 + z1[6]) + 
        z1[6]^4*(16 + 23*z1[6] - 4*z1[3]^2*(-1 + z1[6])*z1[6] + 
          z1[3]*(16 + 11*z1[6] - 23*z1[6]^2)) + 
        z1[4]^5*(z1[3]^2*(34 - 5*z1[6]) + z1[3]^3*(10 - 3*z1[6]) + 
          3*z1[3]*(14 + z1[6]) + 3*(12 + 7*z1[6] + z1[6]^2)) + 
        z1[4]^4*(84 + 69*z1[6] + 27*z1[6]^2 + 4*z1[6]^3 + 
          z1[3]^3*(20 - 12*z1[6] + z1[6]^2) + z1[3]*(110 + 18*z1[6] + 
            3*z1[6]^2) - z1[3]^2*(-76 + 20*z1[6] - 2*z1[6]^2 + z1[6]^3)) + 
        z1[4]^3*(96 + 101*z1[6] + 69*z1[6]^2 + 31*z1[6]^3 + 5*z1[6]^4 + 
          z1[3]^3*(20 - 18*z1[6] + 3*z1[6]^2) + z1[3]^2*(84 - 30*z1[6] + 
            4*z1[6]^2 - 6*z1[6]^3 + 4*z1[6]^4) + z1[3]*(138 + 37*z1[6] + 
            15*z1[6]^2 - 5*z1[6]^3 + 9*z1[6]^4)) + 
        z1[4]^2*(54 + 69*z1[6] + 69*z1[6]^2 + 58*z1[6]^3 + 39*z1[6]^4 - 
          2*z1[6]^5 + z1[3]^3*(10 - 12*z1[6] + 3*z1[6]^2) + 
          z1[3]*(84 + 32*z1[6] + 22*z1[6]^2 + 9*z1[6]^3 + 30*z1[6]^4 - 
            27*z1[6]^5) + z1[3]^2*(46 - 20*z1[6] + 2*z1[6]^2 - 5*z1[6]^3 + 
            10*z1[6]^4 - 6*z1[6]^5)) + z1[4]*(12 + 18*z1[6] + 24*z1[6]^2 + 
          31*z1[6]^3 + 34*z1[6]^4 + 20*z1[6]^5 + 23*z1[6]^6 + 
          z1[3]^3*(2 - 3*z1[6] + z1[6]^2) + z1[3]^2*(10 - 5*z1[6] - 
            4*z1[6]^5 + 4*z1[6]^6) + z1[3]*(20 + 10*z1[6] + 10*z1[6]^2 + 
            10*z1[6]^3 - 6*z1[6]^4 - 3*z1[6]^5 + 27*z1[6]^6)))), 
  y[595] -> 2*z1[3]*(3 + 2*z1[3]) - 2*z1[3]^2*z1[5] + 
    3*(1 + 2*z1[3])*(3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]) + 
    3*(5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2, 
  y[596] -> -3 + (-30 - 2*z1[3] + 4*z1[3]^2)*z1[6] + (45 + 6*z1[3])*z1[6]^2 - 
    12*z1[6]^3 + 3*z1[5]*(-1 + z1[6])^2*(-1 + 4*z1[6]), 
  y[597] -> 1 + 2*z1[4] + z1[5] + 2*z1[3]^2*z1[4]*(3 + z1[4] - z1[4]*z1[5] + 
      2*z1[5]*(-1 + z1[6]) - 2*z1[6]) - z1[2]^2*z1[3]*(1 + 2*z1[3])*
     (2 + z1[5]*(-1 + z1[6]) - z1[6])^2 + 
    (1 - (1 + z1[2])*z1[3]*(-1 + z1[2]*(-1 + z1[5])))*
     (5 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])^2 + 4*z1[6] + 
    2*z1[4]*z1[6] - 2*z1[5]*z1[6] - 5*z1[6]^2 + z1[5]*z1[6]^2 + 
    z1[3]*(-2*z1[4]^2*(-1 + z1[5]) + z1[4]*(8 + 4*z1[5]*(-1 + z1[6]) - 
        2*z1[6]) - (-1 + z1[6])*(z1[5]*(1 + 19*z1[6] - 14*z1[6]^2) + 
        z1[5]^2*(1 - 5*z1[6] + 4*z1[6]^2) + 2*(-1 - 7*z1[6] + 5*z1[6]^2))) + 
    z1[2]*(2 + z1[4] - 2*z1[6] - 2*z1[3]^2*(z1[4]^2*(-1 + z1[5]) + 
        z1[4]*(-3 - 2*z1[5]*(-1 + z1[6]) + 2*z1[6]) + 
        (-2 + z1[5] + z1[6] - z1[5]*z1[6])^2) + 
      z1[3]*(-7 - 2*z1[4]^2*(-1 + z1[5]) + z1[4]*(5 + 4*z1[5]*(-1 + z1[6]) - 
          4*z1[6]) - 6*z1[6] - 4*z1[5]^2*(-1 + z1[6])^2*z1[6] + 13*z1[6]^2 - 
        4*z1[6]^3 + z1[5]*(3 + 10*z1[6] - 21*z1[6]^2 + 8*z1[6]^3))), 
  y[598] -> z1[2]^4*z1[3]^2*(z1[4] - (-1 + z1[6])*
       (7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2 + 
        z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
    (1 + z1[3])*(2*(1 + z1[3])*z1[4]^3 - 6*(1 + z1[3])*z1[4]^2*(-1 + z1[6]) + 
      6*(1 + z1[3])*z1[4]*(-1 + z1[6])^2 + (-1 + z1[6])^2*
       (-1 + 6*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2))) - 
    z1[2]^3*z1[3]*(z1[4]^2 + z1[4]*(2 - 3*z1[6]) + 
      (-1 + z1[6])*(-2 + 12*z1[6] - 9*z1[6]^2 + 2*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(3 - 13*z1[6] + 14*z1[6]^2 - 4*z1[6]^3)) + 
      z1[3]*(2*z1[4]^2 + z1[4]*(3 - 6*z1[6]) + 3*(-1 + z1[6])*
         (6 + z1[5]^2*(-1 + z1[6])^2 - 4*z1[6] + z1[6]^2 + 
          z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2)))) + 
    z1[2]*(z1[4]^3 + z1[4]^2*(1 - 3*z1[6]) + 3*z1[4]*(-1 + z1[6]^2) + 
      (-1 + z1[6])^2*(-7 + 6*z1[6] - 2*z1[6]^2 + 
        z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
      z1[3]^2*(3*z1[4]^3 + z1[4]^2*(5 - 9*z1[6]) - 6*(-1 + z1[6])^2 + 
        z1[4]*(-3 - 6*z1[6] + 9*z1[6]^2)) + 
      z1[3]*(4*z1[4]^3 + z1[4]^2*(6 - 12*z1[6]) + 
        6*z1[4]*(-1 - z1[6] + 2*z1[6]^2) - (-1 + z1[6])^2*
         (z1[5]*(-4 + 15*z1[6] - 8*z1[6]^2) + 3*(5 - 6*z1[6] + 2*z1[6]^2) + 
          z1[5]^2*(1 - 3*z1[6] + 2*z1[6]^2)))) + 
    z1[2]^2*(-z1[4]^2 + 3*z1[4]*(-1 + z1[6]) - 3*(-1 + z1[6])^2 + 
      z1[3]^2*(z1[4]^3 - 3*z1[4]^2*(1 + z1[6]) + 
        z1[4]*(-13 + 12*z1[6] + 3*z1[6]^2) - (-1 + z1[6])*
         (5 + 2*z1[5]^2*(-1 + z1[6])^2 - z1[6] + 2*z1[6]^2 - 
          2*z1[5]*(5 - 7*z1[6] + 2*z1[6]^2))) + 
      z1[3]*(z1[4]^3 - z1[4]^2*(2 + 3*z1[6]) + 
        z1[4]*(-10 + 9*z1[6] + 3*z1[6]^2) - (-1 + z1[6])*
         (-11 + 37*z1[6] - 26*z1[6]^2 + 6*z1[6]^3 + 2*z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[5]*(7 - 30*z1[6] + 33*z1[6]^2 - 
            10*z1[6]^3)))), y[599] -> 1 + z1[2]^2*z1[3]*(-2 + z1[5]) - 
    z1[6] - z1[2]*(1 + z1[6] + 2*z1[3]*z1[6]), 
  y[600] -> -(z1[2]^2*z1[3]*(-2 + z1[3]*(-3 + z1[5]) + z1[5])) - 
    (1 + z1[3])*(1 + z1[4] - z1[6]) + z1[2]*(1 + z1[3]^2*(-z1[4] + z1[6]) + 
      z1[3]*(2 - z1[4] + z1[6])), y[601] -> 684 - 684*z1[2] - 4345*z1[3], 
  y[602] -> 1 + z1[4], y[603] -> (19*(1 + z1[4] + z1[5] - z1[6]))/36 + 
    (4345*(1 + z1[4] + z1[3]*(2 + z1[4] - z1[6]) - z1[6]))/1296, 
  y[604] -> z1[4] + z1[5] - z1[6], 
  y[605] -> 1 + z1[4]*(1 - z1[5] + z1[5]^2) + (-1 + z1[5])*z1[6], 
  y[606] -> (z1[5] - z1[6])*z1[6] + z1[4]*(1 - 2*z1[5] + z1[5]^2 + z1[6]), 
  y[607] -> 1 + z1[4]^3 - z1[2]*(2*z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
      (-1 + z1[6])^2) + z1[4]^2*(1 + z1[5] - 2*z1[6]) + 
    z1[2]^2*(1 + z1[4] - z1[6]) - z1[6] + z1[5]*z1[6] + 
    z1[4]*(1 + z1[5]^2 - z1[6] + z1[6]^2 - z1[5]*(1 + z1[6])), 
  y[608] -> z1[4]^3 + z1[4]^2*(-z1[2] + z1[5] - 2*z1[6]) + 
    (z1[5] - z1[6])*z1[6] + z1[4]*(1 + z1[5]^2 + z1[2]*(-1 + z1[6]) + z1[6] + 
      z1[6]^2 - z1[5]*(2 + z1[6])), 
  y[609] -> -1 + z1[4]*(-1 + z1[5]) + z1[5] + z1[6], 
  y[610] -> 25 - 88*z1[5] + 50*z1[5]^2 + z1[4]*(-38 + 25*z1[5]) + 38*z1[6], 
  y[611] -> -26 + 38*z1[3] + 38*z1[2]^2*z1[3] + 
    z1[2]*(13 - 38*z1[3] - 38*z1[6]) + 76*z1[6], 
  y[612] -> -((1 + z1[3])*z1[4]) + z1[2]*z1[3]*(1 + z1[4]*(-1 + z1[5])), 
  y[613] -> -56 + 13*z1[4] + 38*z1[4]^2 + 
    (50 + 38*z1[2]^2*z1[3] + 57*z1[4] + 4*z1[3]*(11 + 8*z1[4]) - 
      z1[2]*(25 + 38*z1[4] + z1[3]*(32 + 38*z1[4])))*z1[5] - 
    z1[2]*(13 + 38*z1[3]*(2 + z1[4] - z1[6])) + 
    z1[3]*(52 + 38*z1[4]^2 + z1[4]*(70 - 38*z1[6]) - 32*z1[6]) + 38*z1[6] - 
    38*z1[4]*z1[6], y[614] -> -(z1[2]*z1[4]) - 2*z1[2]*z1[3]*z1[4] - 
    2*z1[2]^2*z1[3]*z1[4] + z1[4]^2 + z1[3]*z1[4]^2 + z1[2]*z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]^2*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] + 
    z1[2]^2*z1[3]*z1[6] - z1[4]*z1[6] - z1[3]*z1[4]*z1[6] - 
    z1[2]*z1[3]*z1[4]*z1[6], y[615] -> 26 + z1[3]*(39 - 114*z1[6]) + 
    z1[3]^2*(13 - 51*z1[6]) - 50*z1[6] + z1[2]*(-13 + 25*z1[6]), 
  y[616] -> 75 + 56*z1[4] - 24*z1[5] - 31*z1[4]*z1[5] + 
    z1[3]*(152 + z1[4]*(120 - 82*z1[5]) - 75*z1[5] - 133*z1[6]) + 
    z1[3]^2*(64 + z1[4]*(51 - 38*z1[5]) - 38*z1[5] - 51*z1[6]) - 69*z1[6] + 
    z1[2]*(-25 + 25*z1[4]*(-1 + z1[5]) + 12*z1[5] + 38*z1[6]), 
  y[617] -> -38 - 95*z1[5] + 82*z1[5]^2 + 19*z1[4]*(-5 + 3*z1[5]) + 
    95*z1[6] + z1[3]*(-82 + 32*z1[5]^2 + z1[4]*(-57 + 32*z1[5]) + 57*z1[6]), 
  y[618] -> -(z1[6]*(2 + 5*z1[4] + z1[6])) - z1[2]^2*z1[3]^2*(-1 + z1[5])*
     (z1[4]*(-2 + z1[5]) + z1[6]) - z1[2]*z1[3]*
     (z1[4]*(-1 + z1[5])*(-1 + z1[3]*(-3 + z1[5] - 2*z1[6]) - 2*z1[6]) + 
      (-3 + z1[3]*(-3 + z1[5]))*z1[6]) + z1[3]^2*z1[4]*
     (z1[4]^2*(-1 + z1[5]) + (-3 + z1[5])*z1[6] - z1[4]*(-1 + z1[5])*z1[6]) + 
    z1[3]*(z1[4]^3*(-1 + z1[5]) + z1[4]*(-8 + z1[5])*z1[6] - 
      z1[4]^2*(-1 + z1[5])*z1[6] + (-2 + z1[6])*z1[6]), 
  y[619] -> 50*z1[4]^3 + z1[4]^2*(25 - 25*z1[2] + 88*z1[5] - 25*z1[5]^2 - 
      88*z1[6]) - z1[6]*(25 - 88*z1[5] + 50*z1[5]^2 + 38*z1[6]) + 
    z1[4]*(88 + 188*z1[5]^2 - 50*z1[5]^3 + 38*z1[2]*(-1 + z1[6]) + 38*z1[6] + 
      38*z1[6]^2 - 3*z1[5]*(67 + 21*z1[6])), 
  y[620] -> 25 + 25*z1[5]^4 + 25*z1[5]^3*(-4 + z1[6]) + 50*z1[6] + 
    38*z1[6]^2 + 50*z1[5]^2*(3 + z1[6]) - z1[5]*(100 + 113*z1[6]) + 
    z1[4]*(-88 + 251*z1[5] + 75*z1[5]^3 - 38*z1[6] + 
      z1[5]^2*(-238 + 50*z1[6])), y[621] -> -13 - 50*z1[5] + 100*z1[5]^2 - 
    75*z1[5]^3 + 25*z1[5]^4 + 95*z1[6] - 95*z1[5]*z1[6] + 82*z1[5]^2*z1[6] + 
    25*z1[5]^3*z1[6] + 32*z1[3]*(1 + z1[4]*z1[5]*(2 + z1[5]^2 + 
        z1[5]*(-2 + z1[6])) + z1[5]^2*z1[6]) + 
    z1[4]*(-95 + 259*z1[5] + 107*z1[5]^3 + z1[5]^2*(-284 + 82*z1[6])), 
  y[622] -> z1[6]*(1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
      z1[5]*(4 + z1[6])) + z1[4]*(-2 + z1[5]^5 + 2*z1[5]^4*(-3 + z1[6]) - 
      z1[6] + z1[5]*(9 + z1[6]) + z1[5]^2*(-16 + 3*z1[6]) + 
      z1[5]^3*(14 - 5*z1[6] + z1[6]^2)), 
  y[623] -> (1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + z1[5]^3*(-3 + z1[6]))*
     z1[6] + z1[4]*(-1 + 5*z1[5] + z1[5]^5 + z1[5]^4*(-5 + 2*z1[6]) + 
      z1[5]^2*(-10 + 3*z1[6]) + z1[5]^3*(10 - 4*z1[6] + z1[6]^2)), 
  y[624] -> z1[4]^5*(2 + z1[5]) + (1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-3 + z1[6]))*z1[6] + z1[4]^4*(4 - 6*z1[2] + z1[5] + z1[5]^2 - 
      5*z1[6] - 2*z1[5]*z1[6]) + z1[4]^3*(2 + 4*z1[2]^2 + z1[5]^3 - 7*z1[6] + 
      4*z1[6]^2 - z1[5]^2*(1 + z1[6]) + 2*z1[2]*(-5 + 6*z1[6]) + 
      z1[5]*(2 - z1[6] + z1[6]^2)) - z1[4]^2*(-1 + z1[2]^3 + 3*z1[5]^3 - 
      z1[5]^4 + 2*z1[6] - 3*z1[6]^2 + z1[6]^3 + 2*z1[5]*(1 + z1[6]) - 
      z1[5]^2*(4 + z1[6]) + z1[2]^2*(-5 + 6*z1[6]) + 
      z1[2]*(5 - 12*z1[6] + 7*z1[6]^2)) + 
    z1[4]*(z1[2]^3*(-1 + z1[6]) + z1[2]*(-1 + z1[6])^3 + 
      z1[2]^2*(1 - 3*z1[6] + 2*z1[6]^2) + (-1 + z1[5])*
       (1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
        z1[5]*(4 + z1[6]))), y[625] -> z1[4]^5*(1 + z1[5]) + 
    z1[4]^4*(2 - 3*z1[2] + z1[5]^2 - 2*z1[6] - 2*z1[5]*z1[6]) + 
    z1[6]*(1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
      z1[5]*(4 + z1[6])) + z1[4]*(-1 + z1[5])*(2 + 9*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-5 + z1[6]) + 2*z1[6] + z1[6]^2 - z1[5]*(7 + 3*z1[6])) + 
    z1[4]^3*(z1[2]^2 + z1[5]^3 + (-3 + z1[6])*z1[6] - z1[5]^2*(2 + z1[6]) + 
      z1[2]*(-4 + 5*z1[6]) + z1[5]*(2 + z1[6] + z1[6]^2)) + 
    z1[4]^2*(-(z1[2]^2*(-1 + z1[6])) + z1[2]*(-1 + 3*z1[6] - 2*z1[6]^2) + 
      (-1 + z1[5])*(-1 - 3*z1[5]^2 + z1[5]^3 - z1[6] - z1[6]^2 + 
        z1[5]*(3 + 2*z1[6]))), y[626] -> (1 + z1[3])*z1[4]^3 - 
    2*(1 + z1[3])*z1[4]^2*(-1 + z1[6]) + (-1 + z1[6])^2 + 
    z1[4]*(1 - (3 + 2*z1[3])*z1[6] + (1 + z1[3])*z1[6]^2) + 
    z1[2]*(-1 + z1[4]^2*(-1 + z1[3]*(-2 + z1[5])) + 2*(1 + z1[3])*z1[6] - 
      (1 + z1[3])*z1[6]^2 + z1[4]*(2*(-1 + z1[6]) + 
        z1[3]*(-4 - z1[5]*(-2 + z1[6]) + 3*z1[6]))), 
  y[627] -> -(z1[2]^2*z1[3]*z1[6]^2) - (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*
     (2 + 2*z1[4]^2 + z1[3]*(1 + z1[4])*(2 + 2*z1[4] - z1[6]) - 
      z1[4]*(-4 + z1[6]) + z1[6]) + z1[2]*(2 + 2*z1[4]^3 + z1[6] + 
      z1[4]^2*(6 + z1[6]) + z1[3]^2*(1 + z1[4])*(2 + 2*z1[4]^2 + 
        z1[4]*(4 - 3*z1[6]) - 3*z1[6] + z1[6]^2) + 
      z1[4]*(6 + 2*z1[6] + z1[6]^2) + z1[3]*(4 + 4*z1[4]^3 - 
        4*z1[4]^2*(-3 + z1[6]) - 2*z1[6] - z1[6]^2 + 
        2*z1[4]*(6 - 3*z1[6] + z1[6]^2))), 
  y[628] -> 38 + 145*z1[4] + 81*z1[4]^2 + 37*z1[4]^3 - 38*z1[4]^4 - 
    209*z1[4]*z1[5] + 120*z1[4]^2*z1[5] - 32*z1[4]^3*z1[5] + 
    259*z1[4]*z1[5]^2 - 57*z1[4]^2*z1[5]^2 - 82*z1[4]*z1[5]^3 + 
    38*z1[2]^3*z1[3]*(1 + z1[4] - z1[6]) - 95*z1[6] - 56*z1[4]*z1[6] - 
    100*z1[4]^2*z1[6] + 76*z1[4]^3*z1[6] + 95*z1[5]*z1[6] - 
    95*z1[4]*z1[5]*z1[6] + 32*z1[4]^2*z1[5]*z1[6] - 82*z1[5]^2*z1[6] + 
    63*z1[4]*z1[6]^2 - 38*z1[4]^2*z1[6]^2 - 
    z1[2]^2*(38*z1[4]^2 + z1[4]*(13 - 38*z1[6]) + 38*(-1 + z1[6]) + 
      2*z1[3]*(16 + 57*z1[4]^2 + z1[4]*(73 - 76*z1[6]) - 35*z1[6] + 
        19*z1[6]^2)) - 2*z1[3]*(19*z1[4]^4 + 
      z1[4]^3*(35 + 16*z1[5] - 38*z1[6]) + 16*(1 + z1[5]^2*z1[6]) + 
      16*z1[4]*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 + (-2 + z1[6])*z1[6]) + 
      z1[4]^2*(32 + 16*z1[5]^2 - 51*z1[6] - 16*z1[5]*z1[6] + 19*z1[6]^2)) + 
    z1[2]*(76*z1[4]^3 + z1[4]^2*(33 - 114*z1[6]) - 38*(-1 + z1[6])^2 + 
      z1[4]*(-107 + 56*z1[6] + 38*z1[6]^2) + 
      2*z1[3]*(57*z1[4]^3 + z1[4]^2*(105 - 95*z1[6]) + 16*(-1 + z1[6])^2 + 
        2*z1[4]*(32 - 51*z1[6] + 19*z1[6]^2))), 
  y[629] -> 2*z1[4]^5 + z1[4]^4*(3 + (15 - 2*z1[5])*z1[6] - 
      2*z1[2]*(2 + z1[6])) + z1[4]^3*(3 + (64 - 14*z1[5])*z1[6] + 
      (4 - 3*z1[5])*z1[6]^2 + 2*z1[2]^2*(1 + z1[6]) + 
      z1[2]*(-3 + (-30 + 4*z1[5])*z1[6] + 2*z1[6]^2)) + 
    z1[4]^2*(1 + (85 - 24*z1[5])*z1[6] + (19 - 18*z1[5])*z1[6]^2 - 
      4*(-2 + z1[5])*z1[6]^3 + z1[2]^2*(1 + (15 - 2*z1[5])*z1[6] - 
        2*z1[6]^2) + z1[2]*(-1 + (-47 + 10*z1[5])*z1[6] + 
        2*(-5 + 3*z1[5])*z1[6]^2)) - 
    z1[6]^2*(13 + 13*z1[6] + (20 + 13*z1[5])*z1[6]^2 + 
      4*(-8 + 5*z1[5])*z1[6]^3 + z1[2]^2*(3 + 4*(-2 + z1[5])*z1[6]) + 
      z1[2]*(-4 + (-22 + z1[5])*z1[6] - 4*(-7 + 4*z1[5])*z1[6]^2)) - 
    z1[3]^2*(z1[4]^5*(-2 + 2*z1[2] + z1[5]) + 
      (1 - z1[2] + z1[2]^2 - z1[2]^3 + z1[2]^4)*z1[6] + 
      2*z1[4]^3*(-3 + 3*z1[2]^3 + 3*z1[5] + z1[2]*(3 - 3*z1[5] - 2*z1[6]) + 
        2*z1[6] + 3*z1[2]^2*(-3 + z1[5] + z1[6])) + 
      z1[4]^4*(-4 - 6*z1[2]^2 + 4*z1[5] + z1[6] - 
        2*z1[2]*(-5 + 2*z1[5] + z1[6])) - 2*z1[4]^2*(2 + z1[2]^4 - 2*z1[5] + 
        z1[2]^2*(2 - 2*z1[5] - 3*z1[6]) - 3*z1[6] + 
        z1[2]^3*(-7 + 2*z1[5] + 3*z1[6]) + z1[2]*(-2 + 2*z1[5] + 3*z1[6])) + 
      z1[4]*(-1 + z1[5] + 4*z1[6] + z1[2]^4*(-4 + z1[5] + 2*z1[6]) - 
        z1[2]*(-1 + z1[5] + 4*z1[6]) + z1[2]^2*(-1 + z1[5] + 4*z1[6]) - 
        z1[2]^3*(-1 + z1[5] + 4*z1[6]))) + 
    z1[4]*z1[6]*(36 + 5*z1[6] + 36*z1[6]^2 - 2*z1[6]^3 + 
      2*z1[5]*(-6 - 9*z1[6] - 13*z1[6]^2 + z1[6]^3) + 
      z1[2]^2*(10 + 6*z1[6] - z1[5]*(2 + 3*z1[6])) + 
      z1[2]*(-2*(11 + 3*z1[6] + 8*z1[6]^2) + 
        z1[5]*(6 + 9*z1[6] + 8*z1[6]^2))) - 
    z1[3]*(z1[4]^5*(-4 + 2*z1[2] + z1[5]) + 
      z1[4]^4*(-7 - 4*z1[2]^2 + z1[2]*(14 - 3*z1[5]) - 6*z1[6] + 
        z1[5]*(3 + 2*z1[6])) + z1[4]*(-1 + 4*(-3 + 2*z1[5])*z1[6] + 
        3*(6 + z1[5])*z1[6]^2 + 8*(-1 + z1[5])*z1[6]^3 - 
        2*(-1 + z1[5])*z1[6]^4 + z1[2]^3*(1 - 2*(-3 + z1[5])*z1[6] - 
          2*z1[6]^2) + z1[2]^2*(-1 + 4*(-2 + z1[5])*z1[6] + 
          (2 + 3*z1[5])*z1[6]^2) + z1[2]*(1 + (10 - 6*z1[5])*z1[6] - 
          (9 + 4*z1[5])*z1[6]^2 - 2*(-1 + z1[5])*z1[6]^3)) + 
      z1[4]^3*(-9 + 2*z1[2]^3 + z1[2]^2*(-16 + 3*z1[5]) - 24*z1[6] + 
        2*z1[6]^2 + z1[5]*(3 + 12*z1[6] + z1[6]^2) + 
        z1[2]*(9 + 18*z1[6] - 2*z1[6]^2 - 3*z1[5]*(1 + 2*z1[6]))) + 
      z1[4]^2*(-5 - z1[2]^3*(-6 + z1[5]) - 30*z1[6] + 11*z1[6]^2 - 
        2*z1[6]^3 + z1[2]^2*(-5 + z1[5] - 18*z1[6] + 6*z1[5]*z1[6] + 
          4*z1[6]^2) + z1[5]*(1 + 18*z1[6] + 4*z1[6]^2 + 2*z1[6]^3) - 
        z1[2]*(-5 - 24*z1[6] + 4*z1[6]^2 + z1[5]*(1 + 12*z1[6] + 
            3*z1[6]^2))) + z1[6]^2*(9 - z1[2]^3*z1[5] + 10*z1[6]^2 + 
        4*(-1 + z1[5])*z1[6]^3 + z1[2]^2*(9 - 4*z1[6] + 
          z1[5]*(-2 + 4*z1[6])) - z1[2]*(2 + 14*z1[6] - 6*z1[6]^2 + 
          z1[5]*(1 - 4*z1[6] + 6*z1[6]^2)))), 
  y[630] -> -(z1[2]^5*z1[3]^2*(-2 + z1[6])*z1[6]) + 
    z1[2]^4*z1[3]*z1[6]*(3 - 11*z1[6] + 8*z1[6]^2 + 
      z1[3]*(7 - 12*z1[6] + 4*z1[6]^2)) - 
    z1[2]^3*(8*z1[4]^4 + z1[4]^3*(26 + 6*z1[6]) + 
      z1[4]^2*(28 + 11*z1[6] + 7*z1[6]^2) + 
      z1[4]*(10 + 3*z1[6] + 5*z1[6]^2 + 8*z1[6]^3) + 
      z1[6]*(-3 + 8*z1[6] + z1[3]^2*(-9 + 26*z1[6] - 24*z1[6]^2 + 
          6*z1[6]^3) + z1[3]*(-8 + 33*z1[6] - 58*z1[6]^2 + 28*z1[6]^3))) + 
    z1[4]*(1 + z1[4] - z1[6])*(2*(1 + z1[3])*(3 + z1[3])^2*z1[4]^4 - 
      (1 + z1[3])*z1[4]^3*(-70 + 8*z1[3]*(-5 + z1[6]) + 
        3*z1[3]^2*(-2 + z1[6]) - z1[6]) + (1 + z1[3])*z1[4]^2*
       (88 + 16*z1[6] + 9*z1[6]^2 + z1[3]^2*(6 - 8*z1[6] + z1[6]^2) + 
        z1[3]*(44 - 22*z1[6] + 4*z1[6]^2)) + (1 + z1[3])*z1[4]*
       (36 + 5*z1[6] + 36*z1[6]^2 - 2*z1[6]^3 + 
        z1[3]^2*(2 - 7*z1[6] + 2*z1[6]^2) + z1[3]*(16 - 23*z1[6] + 
          10*z1[6]^2 - 2*z1[6]^3)) + z1[6]*(-13 + z1[3]^3*(-2 + z1[6]) - 
        13*z1[6] - 20*z1[6]^2 + 32*z1[6]^3 + z1[3]^2*(-11 + z1[6] - 
          10*z1[6]^2 + 4*z1[6]^3) + z1[3]*(-22 - 13*z1[6] - 30*z1[6]^2 + 
          36*z1[6]^3))) + z1[2]^2*(16*z1[4]^5 + 2*z1[4]^4*(35 + 6*z1[6]) + 
      z1[4]^3*(114 + 35*z1[6] + 14*z1[6]^2) + 
      z1[4]^2*(82 + 28*z1[6] + 25*z1[6]^2 + 16*z1[6]^3) + 
      z1[4]*(22 - z1[6] + z1[6]^2 - 2*z1[6]^3 + 28*z1[6]^4) + 
      z1[6]*(-4 - 22*z1[6] + 28*z1[6]^2 + z1[3]^2*(5 - 20*z1[6] + 
          30*z1[6]^2 - 20*z1[6]^3 + 4*z1[6]^4) + 
        z1[3]*(7 - 32*z1[6] + 63*z1[6]^2 - 80*z1[6]^3 + 32*z1[6]^4))) - 
    z1[2]*(8*z1[4]^6 + 2*z1[4]^5*(31 + 15*z1[3] + 7*z1[3]^2 + z1[3]^3 + 
        3*z1[6]) + z1[4]^4*(174 + z1[3]*(140 - 23*z1[6]) + 
        z1[3]^3*(8 - 5*z1[6]) + 37*z1[6] + 7*z1[6]^2 - 
        z1[3]^2*(-60 + 21*z1[6] + z1[6]^2)) + 
      z1[4]^3*(230 + 68*z1[6] + 35*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]^3*(12 - 17*z1[6] + 4*z1[6]^2) + 
        z1[3]^2*(96 - 74*z1[6] + z1[6]^2 + 4*z1[6]^3) + 
        2*z1[3]*(121 - 38*z1[6] - 4*z1[6]^2 + 6*z1[6]^3)) + 
      z1[4]^2*(146 + 37*z1[6] + 38*z1[6]^2 + 46*z1[6]^3 - 2*z1[6]^4 - 
        z1[3]^3*(-8 + 21*z1[6] - 11*z1[6]^2 + z1[6]^3) + 
        z1[3]*(184 - 102*z1[6] - 6*z1[6]^2 + 69*z1[6]^3 - 36*z1[6]^4) + 
        z1[3]^2*(68 - 95*z1[6] + 13*z1[6]^2 + 18*z1[6]^3 - 6*z1[6]^4)) - 
      z1[6]*(13 + 13*z1[6] + 20*z1[6]^2 - 32*z1[6]^3 + 
        z1[3]^3*(2 - 3*z1[6] + z1[6]^2) + z1[3]^2*(11 - 10*z1[6] + 
          10*z1[6]^2 - 14*z1[6]^3 + 4*z1[6]^4) + 
        z1[3]*(22 + 17*z1[6]^2 - 56*z1[6]^3 + 32*z1[6]^4)) + 
      z1[4]*(36 - 12*z1[6] - 8*z1[6]^2 + 15*z1[6]^3 - 16*z1[6]^4 + 
        32*z1[6]^5 + z1[3]^3*(2 - 11*z1[6] + 10*z1[6]^2 - 2*z1[6]^3) + 
        2*z1[3]^2*(9 - 26*z1[6] + 8*z1[6]^2 + 4*z1[6]^3 - 7*z1[6]^4 + 
          2*z1[6]^5) + z1[3]*(52 - 69*z1[6] - 11*z1[6]^2 + 7*z1[6]^3 - 
          58*z1[6]^4 + 36*z1[6]^5))) - 
    z1[5]*(-(z1[2]^5*z1[3]^2*(-1 + z1[6])*z1[6]) + z1[2]^4*z1[3]*z1[6]*
       ((1 - 2*z1[6])^2 + z1[3]*(3 - 7*z1[6] + 4*z1[6]^2)) + 
      z1[4]*(1 + z1[4] - z1[6])*(2*(1 + z1[3])^3*z1[4]^4 - 
        (1 + z1[3])*z1[4]^3*(-14 - 16*z1[3] + z1[3]^2*(-6 + z1[6]) - 
          3*z1[6]) + (1 + z1[3])*z1[6]^3*(13 + 4*(5 + z1[3])*z1[6]) - 
        (1 + z1[3])*z1[4]^2*(2*z1[3]^2*(-3 + z1[6]) - 
          z1[3]*(20 + 3*z1[6] + 2*z1[6]^2) - 2*(12 + 9*z1[6] + 2*z1[6]^2)) + 
        z1[4]*(12 - z1[3]^3*(-2 + z1[6]) + 18*z1[6] + 26*z1[6]^2 - 
          2*z1[6]^3 + z1[3]*(20 + 21*z1[6] + 34*z1[6]^2 - 4*z1[6]^3) + 
          2*z1[3]^2*(5 + z1[6] + 4*z1[6]^2 - z1[6]^3))) - 
      z1[2]^3*(2*z1[4]^3*(1 + z1[6]) + z1[4]^2*(4 + 5*z1[6] + 3*z1[6]^2) + 
        z1[4]*(2 + 3*z1[6] + 4*z1[6]^2 + 4*z1[6]^3) + 
        z1[6]*(4*z1[6] + z1[3]^2*(-3 + 11*z1[6] - 14*z1[6]^2 + 6*z1[6]^3) + 
          z1[3]*(-2 + 9*z1[6] - 21*z1[6]^2 + 16*z1[6]^3))) + 
      z1[2]^2*(z1[4]^4*(6 + 4*z1[6]) + z1[4]^3*(18 + 17*z1[6] + 6*z1[6]^2) + 
        2*z1[4]^2*(9 + 11*z1[6] + 9*z1[6]^2 + 4*z1[6]^3) + 
        z1[4]*(6 + 9*z1[6] + 11*z1[6]^2 + 11*z1[6]^3 + 16*z1[6]^4) + 
        z1[6]*(z1[6]*(-1 + 16*z1[6]) + z1[3]^2*(1 - 5*z1[6] + 10*z1[6]^2 - 
            10*z1[6]^3 + 4*z1[6]^4) + z1[3]*(1 - 5*z1[6] + 10*z1[6]^2 - 
            23*z1[6]^3 + 20*z1[6]^4))) - 
      z1[2]*(2*z1[4]^5*(3 + 3*z1[3] + 3*z1[3]^2 + z1[3]^3 + z1[6]) + 
        z1[6]^3*(13 + 20*z1[6] - 4*z1[3]^2*(-1 + z1[6])*z1[6] + 
          z1[3]*(13 + 11*z1[6] - 20*z1[6]^2)) + 
        z1[4]^4*(30 + z1[3]^3*(8 - 3*z1[6]) + 19*z1[6] + 3*z1[6]^2 + 
          3*z1[3]*(12 + z1[6]) - z1[3]^2*(-28 + 4*z1[6] + z1[6]^2)) + 
        z1[4]^3*(54 + 50*z1[6] + 24*z1[6]^2 + 4*z1[6]^3 + 
          z1[3]^3*(12 - 9*z1[6] + z1[6]^2) + z1[3]^2*(48 - 13*z1[6] - 
            5*z1[6]^2 + 4*z1[6]^3) + z1[3]*(74 + 15*z1[6] - 4*z1[6]^2 + 
            8*z1[6]^3)) + z1[4]^2*(42 + 51*z1[6] + 46*z1[6]^2 + 32*z1[6]^3 - 
          2*z1[6]^4 + z1[3]^3*(8 - 9*z1[6] + 2*z1[6]^2) + 
          z1[3]*(64 + 22*z1[6] + 9*z1[6]^2 + 27*z1[6]^3 - 24*z1[6]^4) - 
          2*z1[3]^2*(-18 + 7*z1[6] + 2*z1[6]^2 - 5*z1[6]^3 + 3*z1[6]^4)) + 
        z1[4]*(12 + 18*z1[6] + 25*z1[6]^2 + 28*z1[6]^3 + 17*z1[6]^4 + 
          20*z1[6]^5 + z1[3]^3*(2 - 3*z1[6] + z1[6]^2) + 
          z1[3]^2*(10 - 5*z1[6] - 4*z1[6]^4 + 4*z1[6]^5) + 
          z1[3]*(20 + 10*z1[6] + 10*z1[6]^2 - 3*z1[6]^3 - 3*z1[6]^4 + 
            24*z1[6]^5)))), 
  y[631] -> z1[2] + (1 + z1[3])*(3 + 4*z1[4]*z1[5]), 
  y[632] -> z1[2]*(2*z1[3]*(13*z1[4] + z1[4]^2*(51 - 45*z1[5]) + 
        38*z1[4]^3*(-1 + z1[5]) - 58*(-1 + z1[6])) + 
      z1[4]*(64 - 3*z1[4] - 64*z1[6])) + 
    2*z1[4]*(-13*z1[4] + z1[4]^2*(-19 + 13*z1[5]) + 
      z1[3]*(-13*z1[4] + z1[4]^2*(-38 + 32*z1[5]) + 58*(-1 + z1[6])) + 
      39*(-1 + z1[6])), y[633] -> 47 + 47*z1[4] - 3*z1[5] + 
    50*z1[3]*(2 + z1[4] - z1[6]) - 47*z1[6], y[634] -> -1 - z1[4] + z1[6], 
  y[635] -> -z1[4] - z1[5] + z1[6], 
  y[636] -> -55 + 152*z1[4] + 4*z1[4]*(3 + (16 - 19*z1[2])*z1[3] + 19*z1[4])*
     z1[5] + z1[2]*(3 + 76*z1[3]*(-2 + z1[6])) + 
    2*z1[3]*(69 + 38*z1[4]^2 - 38*z1[4]*(-2 + z1[6]) - 32*z1[6]) + 64*z1[6] - 
    76*z1[4]*z1[6], y[637] -> -1 + z1[4]*(-1 + z1[5] - z1[5]^2) + z1[6] - 
    z1[5]*z1[6], y[638] -> 55/18 + (7*z1[4])/12 + z1[6] + 
    z1[3]*(-1/9 - z1[4] + z1[6]), 
  y[639] -> z1[2]*(z1[3]*(1 - z1[4]^2*(-1 + z1[5]) + z1[4]^3*(-1 + z1[5]) - 
        z1[6]) - z1[4]*(-1 + z1[6])) + (1 + z1[3])*z1[4]*
     (-1 + z1[4]^2*(-1 + z1[5]) + z1[6]), 
  y[640] -> z1[6]*(-z1[5] + z1[6]) - z1[4]*(1 - 2*z1[5] + z1[5]^2 + z1[6]), 
  y[641] -> (13*(1 + z1[4] - z1[6]))/6 - 
    z1[3]*(-1 + z1[2] - 2*z1[4] + z1[5] + 2*z1[6] - z1[5]*z1[6]), 
  y[642] -> 1 + 4*z1[4] + z1[4]^4 - 2*z1[4]^3*(-2 + z1[6]) + 
    2*(2 + z1[3])*z1[6] + z1[3]*(4 + z1[3])*z1[6]^2 + 
    z1[4]^2*(6 - 4*z1[6] + z1[6]^2), 
  y[643] -> -1/6*((-12 + 13*z1[4])*(1 + z1[4] - z1[6])) + 
    z1[3]*(-z1[4]^2 + (-2 + z1[5])*(-1 + z1[6]) + z1[4]*(1 + z1[6])), 
  y[644] -> 82*z1[4]^3 - 82*z1[4]^2*(-3 + z1[6]) + 
    25*(1 + (4 + z1[3])*z1[6]) + z1[4]*(246 + 32*z1[3]^2*z1[6] + 
      z1[3]*(57 + 146*z1[6])), y[645] -> -76*z1[3]*(1 + z1[3])*z1[4]^4 - 
    76*z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6])^2 + 
    z1[2]*z1[3]*(-61 + 76*z1[4] + 8*z1[3]*(8 + 19*z1[4]))*
     (1 + z1[4] - z1[6])^2 - 2*z1[3]*(71 + 32*z1[3])*z1[6] - 
    50*z1[3]*(3 + z1[4]^2 - z1[4]*(-3 + z1[6]))*(z1[4]*(-2 + z1[5]) + 
      z1[6]) + z1[4]^3*(61 - 8*z1[3]^2*(19 + 8*z1[5] - 19*z1[6]) + 
      z1[3]*(-77 - 14*z1[5] + 152*z1[6])) + 
    z1[4]*(61*(-1 + z1[6])^2 - 64*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(331 - 142*z1[5] - 186*z1[6] + 61*z1[6]^2)) + 
    2*z1[4]^2*(-61*(-1 + z1[6]) + 2*z1[3]^2*(-19 + 16*z1[5]*(-2 + z1[6]) + 
        54*z1[6] - 19*z1[6]^2) + z1[3]*(101 + 8*z1[6] - 38*z1[6]^2 + 
        z1[5]*(-46 + 7*z1[6]))), y[646] -> z1[4]^5*(-1 + (1 + z1[3])*z1[5]) + 
    z1[6]*(1 + (4 + z1[3])*z1[6]) + 
    z1[4]*(-2 + z1[5] + z1[2]*z1[3]*(-1 + z1[6])^3 - 4*z1[6] - z1[3]*z1[6] + 
      (4 + z1[3])*z1[5]*z1[6]) - z1[4]^2*(7 - (4 + z1[3])*z1[5] + 
      3*z1[2]*z1[3]*(-1 + z1[6])^2 - 3*z1[6] + 3*z1[3]*z1[6] + z1[6]^2 - 
      3*z1[3]*z1[6]^2 + z1[3]*z1[6]^3) - 
    z1[4]^4*(5 + z1[2]*z1[3] - 2*z1[6] + z1[3]*z1[6] + 
      z1[5]*(-4 - 3*z1[3] + 2*z1[6] + 2*z1[3]*z1[6])) + 
    z1[4]^3*(-9 + 3*z1[2]*z1[3]*(-1 + z1[6]) + 6*z1[6] - 3*z1[3]*z1[6] - 
      z1[6]^2 + 2*z1[3]*z1[6]^2 + z1[5]*(6 - 4*z1[6] + z1[6]^2 + 
        z1[3]*(3 - 3*z1[6] + z1[6]^2))), 
  y[647] -> 2 + z1[4]*(5 - 3*z1[5]) + 5*z1[5] - 4*z1[5]^2 + 
    z1[3]*(4 + z1[4]*(3 - 2*z1[5]) - 2*z1[5]^2 - 3*z1[6]) - 5*z1[6], 
  y[648] -> -1 - z1[4]*(-2 + z1[5]) + 4*z1[5] - 2*z1[5]^2 - 2*z1[6], 
  y[649] -> 2 - z1[4] - 2*z1[4]^2 - 2*z1[5] - 2*z1[2]^2*z1[3]*z1[5] - 
    3*z1[4]*z1[5] + z1[2]*(1 + z1[5] + 2*z1[4]*z1[5] + 
      2*z1[3]*(2 + z1[4] + z1[5] + z1[4]*z1[5] - z1[6])) - 
    2*z1[3]*(2 + z1[4]^2 + z1[5] + z1[4]*(2 + z1[5] - z1[6]) - z1[6]) - 
    2*z1[6] + 2*z1[4]*z1[6], y[650] -> -2*z1[2]^2*z1[3] - 
    2*(-1 + z1[3] + 2*z1[6]) + z1[2]*(-1 + 2*z1[3] + 2*z1[6]), 
  y[651] -> z1[2] + 2*(-1 + z1[6]) - z1[2]*z1[6] + z1[3]^2*(-1 + 3*z1[6]) + 
    z1[3]*(-3 + 6*z1[6]), y[652] -> -3 - 2*z1[4] + z1[4]*z1[5] + 
    z1[2]*(1 + z1[4] - z1[4]*z1[5] - 2*z1[6]) + 3*z1[6] + 
    z1[3]^2*(-4 + 2*z1[5] + z1[4]*(-3 + 2*z1[5]) + 3*z1[6]) + 
    z1[3]*(-8 + 3*z1[5] + z1[4]*(-6 + 4*z1[5]) + 7*z1[6]), 
  y[653] -> 1 + 2*z1[5] - 4*z1[5]^2 + 3*z1[5]^3 - z1[5]^4 + 
    z1[4]*(5 - 13*z1[5] - 5*z1[5]^3 + z1[5]^2*(14 - 4*z1[6])) - 5*z1[6] + 
    5*z1[5]*z1[6] - 4*z1[5]^2*z1[6] - z1[5]^3*z1[6] - 
    2*z1[3]*(1 + z1[4]*z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6])) + 
      z1[5]^2*z1[6]), y[654] -> -1 - z1[5]^4 - z1[5]^3*(-4 + z1[6]) - 
    2*z1[6] - 2*z1[6]^2 - 2*z1[5]^2*(3 + z1[6]) + z1[5]*(4 + 5*z1[6]) - 
    z1[4]*(-1 + z1[5])*(3*z1[5]^2 + 2*(2 + z1[6]) + z1[5]*(-7 + 2*z1[6])), 
  y[655] -> -(z1[6]*(1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
       z1[5]*(4 + z1[6]))) - z1[4]*(-2 + z1[5]^5 + 2*z1[5]^4*(-3 + z1[6]) - 
      z1[6] + z1[5]*(9 + z1[6]) + z1[5]^2*(-16 + 3*z1[6]) + 
      z1[5]^3*(14 - 5*z1[6] + z1[6]^2)), 
  y[656] -> -((1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + z1[5]^3*(-3 + z1[6]))*
      z1[6]) - z1[4]*(-1 + 5*z1[5] + z1[5]^5 + z1[5]^4*(-5 + 2*z1[6]) + 
      z1[5]^2*(-10 + 3*z1[6]) + z1[5]^3*(10 - 4*z1[6] + z1[6]^2)), 
  y[657] -> -2*z1[4]^3 + z1[6]*(1 - 4*z1[5] + 2*z1[5]^2 + 2*z1[6]) + 
    z1[4]^2*(-1 + z1[2] - 4*z1[5] + z1[5]^2 + 4*z1[6]) + 
    z1[4]*(-8*z1[5]^2 + 2*z1[5]^3 - 2*z1[2]*(-1 + z1[6]) + 
      3*z1[5]*(3 + z1[6]) - 2*(2 + z1[6] + z1[6]^2)), 
  y[658] -> -2 - 7*z1[4] - 3*z1[4]^2 - z1[4]^3 + 2*z1[4]^4 + 11*z1[4]*z1[5] - 
    6*z1[4]^2*z1[5] + 2*z1[4]^3*z1[5] - 13*z1[4]*z1[5]^2 + 
    3*z1[4]^2*z1[5]^2 + 4*z1[4]*z1[5]^3 - 2*z1[2]^3*z1[3]*
     (1 + z1[4] - z1[6]) + 5*z1[6] + 2*z1[4]*z1[6] + 4*z1[4]^2*z1[6] - 
    4*z1[4]^3*z1[6] - 5*z1[5]*z1[6] + 5*z1[4]*z1[5]*z1[6] - 
    2*z1[4]^2*z1[5]*z1[6] + 4*z1[5]^2*z1[6] - 3*z1[4]*z1[6]^2 + 
    2*z1[4]^2*z1[6]^2 + z1[2]^2*(-2 + z1[4] + 2*z1[4]^2 + 
      2*z1[3]*(3*z1[4]^2 - 4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + 2*z1[6] - 
      2*z1[4]*z1[6]) + 2*z1[3]*(1 + z1[4]^4 + z1[4]^3*(2 + z1[5] - 2*z1[6]) + 
      z1[5]^2*z1[6] + z1[4]*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 + 
        (-2 + z1[6])*z1[6]) + z1[4]^2*(2 + z1[5]^2 - 3*z1[6] - z1[5]*z1[6] + 
        z1[6]^2)) - z1[2]*((-1 + z1[4])*(4*z1[4]^2 + z1[4]*(7 - 6*z1[6]) + 
        2*(-1 + z1[6])^2) + 2*z1[3]*(3*z1[4]^3 + z1[4]^2*(6 - 5*z1[6]) + 
        (-1 + z1[6])^2 + 2*z1[4]*(2 - 3*z1[6] + z1[6]^2))), 
  y[659] -> -z1[2] + (1 + z1[3])*(1 + z1[4]*z1[5]), 
  y[660] -> -(z1[2]*(z1[3]*(13*z1[4] + z1[4]^2*(51 - 45*z1[5]) + 
         38*z1[4]^3*(-1 + z1[5]) - 58*(-1 + z1[6])) + 
       2*z1[4]*(16 + 3*z1[4] - 16*z1[6]))) + 
    z1[4]*(13*z1[4] + z1[4]^2*(19 - 13*z1[5]) + 
      z1[3]*(13*z1[4] + z1[4]^2*(38 - 32*z1[5]) - 58*(-1 + z1[6])) - 
      39*(-1 + z1[6])), y[661] -> 
   z1[2]*(-3*z1[4] + z1[3]*(22 + 19*z1[4] - 22*z1[6])) - 
    z1[4]*(25 + 16*z1[4] + z1[3]*(25 + 19*z1[4] - 22*z1[6]) - 22*z1[6]), 
  y[662] -> -25 + z1[4]*(32 - 25*z1[5]) + 82*z1[5] - 50*z1[5]^2 - 32*z1[6], 
  y[663] -> -19 + z1[4]*(38 - 57*z1[5]) + 89*z1[5] - 82*z1[5]^2 - 38*z1[6] - 
    2*z1[3]*(10 + 16*z1[5]^2 + z1[4]*(-3 + 16*z1[5]) + 3*z1[6]), 
  y[664] -> -25 - 25*z1[5]^4 - 25*z1[5]^3*(-4 + z1[6]) - 50*z1[6] - 
    32*z1[6]^2 - 50*z1[5]^2*(3 + z1[6]) + 
    z1[4]*(82 - 239*z1[5] - 75*z1[5]^3 + z1[5]^2*(232 - 50*z1[6]) + 
      32*z1[6]) + z1[5]*(100 + 107*z1[6]), 
  y[665] -> z1[2]^2*(1 + z1[3])^2 + z1[2]*(1 + z1[3]*(4 - 3*z1[4]) - 
      z1[3]^2*(-2 + z1[4]) - 3*z1[4] + z1[6]) - 
    (1 + z1[3])*((3 + 2*z1[3])*z1[4] - (1 + z1[3])*z1[6]), 
  y[666] -> -(z1[2]^3*(1 + z1[3])^3) + z1[2]*(-1 + 3*z1[3]^3*(-1 + z1[4]) + 
      11*z1[4] + 9*z1[3]*(-1 + 2*z1[4]) + 3*z1[3]^2*(-3 + 4*z1[4]) - 
      2*z1[6]) + z1[2]^2*(-2 + z1[3]^3*(-3 + z1[4]) + 4*z1[4] + 
      z1[3]^2*(-9 + 4*z1[4]) + z1[3]*(-9 + 6*z1[4]) - z1[6]) + 
    (1 + z1[3])*((7 + 8*z1[3] + 3*z1[3]^2)*z1[4] - (1 + z1[3])^2*z1[6]), 
  y[667] -> 7 + 50*z1[5] - 100*z1[5]^2 + 75*z1[5]^3 - 25*z1[5]^4 + 
    z1[4]*(89 - 253*z1[5] - 107*z1[5]^3 + z1[5]^2*(278 - 82*z1[6])) - 
    89*z1[6] + 89*z1[5]*z1[6] - 82*z1[5]^2*z1[6] - 25*z1[5]^3*z1[6] - 
    32*z1[3]*(1 + z1[4]*z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6])) + 
      z1[5]^2*z1[6]), y[668] -> -44*z1[4]^3 + 
    z1[6]*(25 - 82*z1[5] + 50*z1[5]^2 + 32*z1[6]) + 
    z1[4]^2*(-25 + 19*z1[2] - 82*z1[5] + 25*z1[5]^2 + 76*z1[6]) + 
    z1[4]*(-82 + 189*z1[5] - 182*z1[5]^2 + 50*z1[5]^3 - 
      32*z1[2]*(-1 + z1[6]) - 32*z1[6] + 57*z1[5]*z1[6] - 32*z1[6]^2), 
  y[669] -> 13 - 19*z1[2]^2*z1[3] - 35*z1[4] + 
    (-3 + (-16 + 19*z1[2])*z1[3] - 19*z1[4])*z1[4]*z1[5] + 
    z1[2]*(3 + 19*z1[4] + z1[3]*(35 + 19*z1[4] - 19*z1[6])) - 16*z1[6] + 
    19*z1[4]*z1[6] + z1[3]*(-34 - 19*z1[4]^2 + 16*z1[6] + 
      z1[4]*(-35 + 19*z1[6])), 
  y[670] -> (1 + z1[3]*(2 - 6*z1[4]) + z1[3]^2*(1 - 2*z1[4]) - 6*z1[4])*
     z1[4] + z1[2]^2*(1 + z1[3])*(z1[4] + z1[3]*(1 + 2*z1[4] - z1[6])) + 
    z1[2]*z1[4]*(1 - 4*z1[4] + z1[6] + z1[3]*(3 - z1[4]*(4 + z1[5]) + 
        z1[5]*(-1 + z1[6]) + z1[6]) - z1[3]^2*(-2 + z1[5] + 
        z1[4]*(1 + z1[5]) - z1[5]*z1[6])), 
  y[671] -> -32 - 139*z1[4] - 75*z1[4]^2 - 31*z1[4]^3 + 38*z1[4]^4 + 
    203*z1[4]*z1[5] - 114*z1[4]^2*z1[5] + 32*z1[4]^3*z1[5] - 
    253*z1[4]*z1[5]^2 + 57*z1[4]^2*z1[5]^2 + 82*z1[4]*z1[5]^3 - 
    38*z1[2]^3*z1[3]*(1 + z1[4] - z1[6]) + 89*z1[6] + 50*z1[4]*z1[6] + 
    88*z1[4]^2*z1[6] - 76*z1[4]^3*z1[6] - 89*z1[5]*z1[6] + 
    89*z1[4]*z1[5]*z1[6] - 32*z1[4]^2*z1[5]*z1[6] + 82*z1[5]^2*z1[6] - 
    57*z1[4]*z1[6]^2 + 38*z1[4]^2*z1[6]^2 + 
    z1[2]^2*(38*z1[4]^2 + z1[4]*(19 - 38*z1[6]) + 32*(-1 + z1[6]) + 
      2*z1[3]*(16 + 57*z1[4]^2 + z1[4]*(73 - 76*z1[6]) - 35*z1[6] + 
        19*z1[6]^2)) + 2*z1[3]*(19*z1[4]^4 + 
      z1[4]^3*(35 + 16*z1[5] - 38*z1[6]) + 16*(1 + z1[5]^2*z1[6]) + 
      16*z1[4]*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 + (-2 + z1[6])*z1[6]) + 
      z1[4]^2*(32 + 16*z1[5]^2 - 51*z1[6] - 16*z1[5]*z1[6] + 19*z1[6]^2)) - 
    z1[2]*(76*z1[4]^3 + z1[4]^2*(45 - 114*z1[6]) - 32*(-1 + z1[6])^2 + 
      z1[4]*(-89 + 38*z1[6] + 38*z1[6]^2) + 
      2*z1[3]*(57*z1[4]^3 + z1[4]^2*(105 - 95*z1[6]) + 16*(-1 + z1[6])^2 + 
        2*z1[4]*(32 - 51*z1[6] + 19*z1[6]^2))), 
  y[672] -> z1[4]*(-z1[4] + z1[4]^2*(-1 + z1[5]) + 
      z1[3]*(-z1[4] + 2*z1[4]^2*(-1 + z1[5]) + 4*(-1 + z1[6])) + 
      3*(-1 + z1[6])) + z1[2]*(z1[3]*(4 + z1[4] - 3*z1[4]^2*(-1 + z1[5]) + 
        2*z1[4]^3*(-1 + z1[5]) - 4*z1[6]) - 2*z1[4]*(-1 + z1[6])), 
  y[673] -> 1 + z1[4]*(-2 + z1[5]) - 4*z1[5] + 2*z1[5]^2 + 2*z1[6], 
  y[674] -> 1 - 5*z1[5] + 4*z1[5]^2 + z1[4]*(-2 + 3*z1[5]) + 
    2*z1[3]*(1 + z1[4]*z1[5] + z1[5]^2) + 2*z1[6], 
  y[675] -> -1 + z1[4]*(z1[3] - z1[2]*z1[3] + z1[4])*z1[5] + z1[6] - 
    z1[4]*(-2 + z1[2] + z1[6]) + 
    z1[3]*(z1[2]^2 + (1 + z1[4])*(1 + z1[4] - z1[6]) + 
      z1[2]*(-2 - z1[4] + z1[6])), 
  y[676] -> 1 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + 2*z1[6] + 2*z1[6]^2 + 
    2*z1[5]^2*(3 + z1[6]) - z1[5]*(4 + 5*z1[6]) + 
    z1[4]*(-1 + z1[5])*(3*z1[5]^2 + 2*(2 + z1[6]) + z1[5]*(-7 + 2*z1[6])), 
  y[677] -> -1 - 2*z1[5] + 4*z1[5]^2 - 3*z1[5]^3 + z1[5]^4 + 5*z1[6] - 
    5*z1[5]*z1[6] + 4*z1[5]^2*z1[6] + z1[5]^3*z1[6] + 
    2*z1[3]*(1 + z1[4]*z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6])) + 
      z1[5]^2*z1[6]) + z1[4]*(-5 + 13*z1[5] + 5*z1[5]^3 + 
      2*z1[5]^2*(-7 + 2*z1[6])), 
  y[678] -> 2*z1[4]^3 - z1[6]*(1 - 4*z1[5] + 2*z1[5]^2 + 2*z1[6]) - 
    z1[4]^2*(-1 + z1[2] - 4*z1[5] + z1[5]^2 + 4*z1[6]) + 
    z1[4]*(8*z1[5]^2 - 2*z1[5]^3 + 2*z1[2]*(-1 + z1[6]) - 
      3*z1[5]*(3 + z1[6]) + 2*(2 + z1[6] + z1[6]^2)), 
  y[679] -> -(z1[4]^5*(2 + z1[5])) - (1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-3 + z1[6]))*z1[6] + z1[4]^4*(-4 + 6*z1[2] - z1[5]^2 + 
      5*z1[6] + z1[5]*(-1 + 2*z1[6])) + 
    z1[4]^3*(-2 - 4*z1[2]^2 - z1[5]^3 + 7*z1[6] - 4*z1[6]^2 + 
      z1[5]^2*(1 + z1[6]) - 2*z1[2]*(-5 + 6*z1[6]) + 
      z1[5]*(-2 + z1[6] - z1[6]^2)) + z1[4]^2*(-1 + z1[2]^3 + 3*z1[5]^3 - 
      z1[5]^4 + 2*z1[6] - 3*z1[6]^2 + z1[6]^3 + 2*z1[5]*(1 + z1[6]) - 
      z1[5]^2*(4 + z1[6]) + z1[2]^2*(-5 + 6*z1[6]) + 
      z1[2]*(5 - 12*z1[6] + 7*z1[6]^2)) + 
    z1[4]*(-(z1[2]^3*(-1 + z1[6])) - z1[2]*(-1 + z1[6])^3 + 
      z1[2]^2*(-1 + 3*z1[6] - 2*z1[6]^2) - (-1 + z1[5])*
       (1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
        z1[5]*(4 + z1[6]))), y[680] -> -(z1[4]^5*(1 + z1[5])) + 
    z1[4]^4*(-2 + 3*z1[2] - z1[5]^2 + 2*z1[6] + 2*z1[5]*z1[6]) - 
    z1[6]*(1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
      z1[5]*(4 + z1[6])) - z1[4]*(-1 + z1[5])*(2 + 9*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-5 + z1[6]) + 2*z1[6] + z1[6]^2 - z1[5]*(7 + 3*z1[6])) - 
    z1[4]^3*(z1[2]^2 + z1[5]^3 + (-3 + z1[6])*z1[6] - z1[5]^2*(2 + z1[6]) + 
      z1[2]*(-4 + 5*z1[6]) + z1[5]*(2 + z1[6] + z1[6]^2)) + 
    z1[4]^2*(z1[2]^2*(-1 + z1[6]) + z1[2]*(1 - 3*z1[6] + 2*z1[6]^2) - 
      (-1 + z1[5])*(-1 - 3*z1[5]^2 + z1[5]^3 - z1[6] - z1[6]^2 + 
        z1[5]*(3 + 2*z1[6]))), y[681] -> 2 + 7*z1[4] + 3*z1[4]^2 + z1[4]^3 - 
    2*z1[4]^4 - 11*z1[4]*z1[5] + 6*z1[4]^2*z1[5] - 2*z1[4]^3*z1[5] + 
    13*z1[4]*z1[5]^2 - 3*z1[4]^2*z1[5]^2 - 4*z1[4]*z1[5]^3 + 
    2*z1[2]^3*z1[3]*(1 + z1[4] - z1[6]) - 5*z1[6] - 2*z1[4]*z1[6] - 
    4*z1[4]^2*z1[6] + 4*z1[4]^3*z1[6] + 5*z1[5]*z1[6] - 5*z1[4]*z1[5]*z1[6] + 
    2*z1[4]^2*z1[5]*z1[6] - 4*z1[5]^2*z1[6] + 3*z1[4]*z1[6]^2 - 
    2*z1[4]^2*z1[6]^2 - z1[2]^2*(-2 + z1[4] + 2*z1[4]^2 + 
      2*z1[3]*(3*z1[4]^2 - 4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + 2*z1[6] - 
      2*z1[4]*z1[6]) - 2*z1[3]*(1 + z1[4]^4 + z1[4]^3*(2 + z1[5] - 2*z1[6]) + 
      z1[5]^2*z1[6] + z1[4]*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 + 
        (-2 + z1[6])*z1[6]) + z1[4]^2*(2 + z1[5]^2 - 3*z1[6] - z1[5]*z1[6] + 
        z1[6]^2)) + z1[2]*((-1 + z1[4])*(4*z1[4]^2 + z1[4]*(7 - 6*z1[6]) + 
        2*(-1 + z1[6])^2) + 2*z1[3]*(3*z1[4]^3 + z1[4]^2*(6 - 5*z1[6]) + 
        (-1 + z1[6])^2 + 2*z1[4]*(2 - 3*z1[6] + z1[6]^2))), 
  y[682] -> 8 - 2*z1[3]*(-1 + z1[4]) + z1[4], 
  y[683] -> 4 + z1[4] + 2*z1[4]^2 + 2*z1[2]^2*z1[3]*(-1 + z1[5]) + 4*z1[5] + 
    3*z1[4]*z1[5] - z1[2]*(1 + 2*z1[4]*(-1 + z1[5]) + z1[5] + 
      2*z1[3]*(2 + (1 + z1[4])*z1[5] - z1[6])) + 
    z1[3]*(9 + 2*z1[4]^2 - 2*z1[5] + 2*z1[4]*(2 + z1[5] - z1[6]) - 2*z1[6]) + 
    2*z1[6] - 2*z1[4]*z1[6], y[684] -> -7 - 2*z1[4] - 4*z1[5] - 
    3*z1[4]*z1[5] - z1[3]*(10 + 3*z1[5] + 2*z1[4]*(2 + z1[5]) - 5*z1[6]) + 
    3*z1[6] + z1[2]*(-1 + z1[4]*(-1 + z1[5]) + 2*z1[6]) + 
    z1[3]^2*(-4 + 2*z1[5] + z1[4]*(-3 + 2*z1[5]) + 3*z1[6]), 
  y[685] -> 2*(-3 + z1[6]) + z1[2]*(-1 + z1[6]) + z1[3]^2*(-1 + 3*z1[6]) + 
    z1[3]*(-7 + 4*z1[6]), y[686] -> 1 + 4*z1[4]^3 - 4*z1[4]^2*(-3 + z1[6]) + 
    (4 + z1[3])*z1[6] + (4 + z1[3])*z1[4]*(3 + 2*z1[3]*z1[6]), 
  y[687] -> 2*z1[2]^2*z1[3] + z1[2]*(1 - 2*z1[3] - 2*z1[6]) - 
    z1[3]*(1 + z1[6]) + 2*(5 - 4*z1[6] + z1[6]^2), 
  y[688] -> -((1 + z1[3])*(2 + z1[3] - 3*z1[6])) - 
    2*z1[2]^2*(-1 + z1[6])*z1[6] + z1[2]^3*z1[6]^2 + 
    z1[2]*(1 - 4*z1[6] + 3*z1[6]^2), 
  y[689] -> -((2 + z1[3] - 3*z1[6])*(-1 + z1[6])*z1[6]) - 
    z1[2]^2*z1[6]*(z1[3] + z1[6] - z1[6]^2) + 
    z1[2]*(z1[3]^3 + z1[3]^2*(-1 + z1[6]) + 
      z1[6]*(-1 + 3*z1[6] - 2*z1[6]^2) + z1[3]*(-2 + z1[6]^2)), 
  y[690] -> -2*z1[3]*(1 + z1[3])*z1[4]^4 - 
    z1[4]^3*(-2 + z1[3]*(1 + z1[5] - 4*z1[6]) + 
      2*z1[3]^2*(2 + z1[5] - 2*z1[6])) - 2*z1[2]^2*z1[3]^2*
     (1 + z1[4] - z1[6])^2 + 2*z1[2]*z1[3]*(-1 + z1[3] + z1[4] + 
      2*z1[3]*z1[4])*(1 + z1[4] - z1[6])^2 - z1[3]*(5 + 2*z1[3])*z1[6] - 
    z1[3]*(3 + z1[4]^2 - z1[4]*(-3 + z1[6]))*(z1[4]*(-2 + z1[5]) + z1[6]) + 
    z1[4]^2*(4 - 4*z1[6] + z1[3]*(8 + z1[5]*(-4 + z1[6]) - z1[6] - 
        2*z1[6]^2) + 2*z1[3]^2*(-1 + z1[5]*(-2 + z1[6]) + 3*z1[6] - 
        z1[6]^2)) + z1[4]*(2*(-1 + z1[6])^2 - 
      2*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(11 - 5*z1[5] - 6*z1[6] + 2*z1[6]^2)), 
  y[691] -> -(z1[3]^3*(1 + z1[4])*(1 + z1[4] - z1[6])) + (-1 + z1[6])*z1[6] + 
    z1[3]^2*(-2*z1[4]^2 + (-1 + z1[6])*z1[6] + z1[4]*(-3 + 2*z1[6])) + 
    z1[3]*(-(z1[4]*(-3 + z1[6])) + 3*(2 - 3*z1[6] + z1[6]^2)) + 
    z1[2]*(4 + 2*z1[4] - 5*z1[6] + z1[6]^2 + 
      z1[3]^3*(1 + z1[4]^2*(-1 + z1[5]) + z1[5] - z1[5]*z1[6] + 
        z1[4]*(-1 - z1[5]*(-2 + z1[6]) + z1[6])) + 
      z1[3]^2*(z1[4]^2*(-3 + z1[5]) - (1 + z1[5]*(-1 + z1[6]))*(-1 + z1[6]) + 
        z1[4]*(-4 + z1[5] + 5*z1[6] - z1[5]*z1[6])) - 
      z1[3]*(1 + 3*z1[4]^2 + z1[4]*(5 + z1[5] - 6*z1[6]) + 
        z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
    z1[2]^2*(-2 - z1[4] + z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
         (-1 + z1[6])) + 2*z1[6] - z1[3]*(-6 + z1[4]*(-3 + z1[5]) + 9*z1[6] - 
        2*z1[6]^2 + z1[5]*(2 - 3*z1[6] + z1[6]^2))), 
  y[692] -> (1 + z1[3])^2*(z1[3]*z1[4]^3 + 
      z1[4]^2*(-1 + z1[3]*(3 - 2*z1[6])) + z1[4]*(2 + z1[3]*(-3 + z1[6]))*
       (-1 + z1[6]) + (2 + z1[3] - 3*z1[6])*(-1 + z1[6])^2*z1[6]) + 
    z1[2]^2*((-1 + z1[6])^3*z1[6] + z1[3]^2*(z1[4]^3 + 
        z1[4]^2*(4 - 3*z1[6]) + (-1 + z1[6])^2*(3 + z1[5]*(-1 + z1[6])*
           z1[6]) + 3*z1[4]*(2 - 3*z1[6] + z1[6]^2)) + 
      z1[3]*(-z1[4]^2 + 3*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2*
         (-2 + z1[6] - z1[5]*z1[6] + (-2 + z1[5])*z1[6]^2))) + 
    z1[2]^4*z1[3]*(z1[4]^2*(-2 + z1[5]) + 
      z1[3]^2*(-z1[4]^2 + 3*z1[4]*(-1 + z1[6]) - 
        (4 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2) + 
      z1[4]*(-4 - 2*z1[5]*(-1 + z1[6]) + 5*z1[6]) + (-1 + z1[6])*z1[6]*
       (-2 - (-2 + z1[5])*z1[6] + (-2 + z1[5])*z1[6]^2) + 
      z1[3]*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2*
         (2 - (-2 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2))) + 
    z1[2]^3*(-z1[4]^2 + z1[3]^3*z1[4]*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
        3*(-1 + z1[6])^2) + 2*z1[4]*(-1 + z1[6]) - (-1 + z1[6])^2*z1[6]^2 - 
      z1[3]^2*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2*
         (3 + z1[5]*(-1 + z1[6])*z1[6])) - z1[3]*(-1 + z1[6])*
       (z1[4] + (-1 + z1[6])*(-2 + z1[6] - z1[5]*z1[6] + 
          (-1 + z1[5])*z1[6]^2))) - z1[2]*(1 + z1[3])*
     ((-1 + z1[6])^3*z1[6] + z1[3]*(-(z1[4]^2*(-1 + z1[5])) + 
        z1[4]*(1 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6]) - 
        (-1 + z1[6])*(-2 + (-3 + 2*z1[5])*z1[6] + (7 - 5*z1[5])*z1[6]^2 + 
          (-4 + 3*z1[5])*z1[6]^3)) + z1[3]^2*(z1[4]^3*(-1 + z1[5]) + 
        z1[4]^2*(z1[5]*(3 - 2*z1[6]) + 2*(-1 + z1[6])) + 
        (-1 + z1[6])*(-3 - (-2 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2) + 
        z1[4]*(-((-2 + z1[6])*z1[6]) + z1[5]*(3 - 4*z1[6] + z1[6]^2)))), 
  y[693] -> 40 + 17*z1[4] + 2*z1[3]*(5 + z1[4]), 
  y[694] -> 2 + 5*z1[4] + 10*z1[4]^2 + 10*z1[2]^2*z1[3]*(-1 + z1[5]) + 
    14*z1[5] + 15*z1[4]*z1[5] - 5*z1[2]*(1 + 2*z1[4]*(-1 + z1[5]) + z1[5] + 
      2*z1[3]*(2 + (1 + z1[4])*z1[5] - z1[6])) + 
    z1[3]*(21 + 10*z1[4]^2 + 2*z1[5] + 10*z1[4]*(2 + z1[5] - z1[6]) - 
      10*z1[6]) + 10*z1[6] - 10*z1[4]*z1[6], 
  y[695] -> z1[3]^2*(1 - 3*z1[6]) + 5*z1[2]*(-1 + z1[6]) - 2*(3 + z1[6]) - 
    5*z1[3]*(1 + 2*z1[6]), y[696] -> -5 + 2*z1[4] - 8*z1[5] - 9*z1[4]*z1[5] + 
    z1[3]*(4 - 15*z1[5] - 2*z1[4]*(-5 + 8*z1[5]) - 11*z1[6]) + 
    z1[3]^2*(4 + z1[4]*(3 - 2*z1[5]) - 2*z1[5] - 3*z1[6]) - 3*z1[6] + 
    5*z1[2]*(-1 + z1[4]*(-1 + z1[5]) + 2*z1[6]), 
  y[697] -> 14 + 10*z1[2]^2*z1[3] - 4*z1[6] + 4*z1[6]^2 - 
    5*z1[2]*(-1 + 2*z1[3] + 2*z1[6]) + z1[3]*(-5 + 7*z1[6]), 
  y[698] -> (-5*z1[3]*(3 + z1[4]^2 - z1[4]*(-3 + z1[6]))*
      (z1[4]*(-2 + z1[5]) + z1[6]))/24 - 
    (5*(2*z1[3]*(1 + z1[3])*z1[4]^4 + z1[4]^3*
        (-2 + z1[3]*(1 + z1[5] - 4*z1[6]) + 2*z1[3]^2*(2 + z1[5] - 
           2*z1[6])) + 2*z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6])^2 - 
       2*z1[2]*z1[3]*(-1 + z1[3] + z1[4] + 2*z1[3]*z1[4])*
        (1 + z1[4] - z1[6])^2 + z1[3]*(5 + 2*z1[3])*z1[6] + 
       z1[4]*(-2*(-1 + z1[6])^2 + 2*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
         z1[3]*(-11 + 5*z1[5] + 6*z1[6] - 2*z1[6]^2)) + 
       z1[4]^2*(4*(-1 + z1[6]) + 2*z1[3]^2*(1 - z1[5]*(-2 + z1[6]) - 
           3*z1[6] + z1[6]^2) + z1[3]*(-8 - z1[5]*(-4 + z1[6]) + z1[6] + 
           2*z1[6]^2))))/24, y[699] -> -3 + 3*z1[2] - 62*z1[3], 
  y[700] -> 59 + 59*z1[4] - 3*z1[5] + 62*z1[3]*(2 + z1[4] - z1[6]) - 
    59*z1[6], y[701] -> -2 - 3*z1[4]^2 + z1[3]*(-1 + z1[2] - 2*z1[4])*
     (1 + z1[4] - z1[6]) + z1[6] + z1[4]*(-5 + 2*z1[6]), 
  y[702] -> -((1 + z1[3])*z1[4]*(1 + z1[4]^2 + z1[3]*(1 + z1[4])*
        (1 + z1[4] - z1[6]) - z1[4]*(-2 + z1[6]))*(1 + z1[4] - z1[6])) + 
    z1[2]*((1 + z1[4])^3 + z1[3]^2*(1 + z1[4])*(1 + z1[4] - z1[6])^2 + 
      z1[3]*(2 + 2*z1[4]^3 - 3*z1[4]^2*(-2 + z1[6]) - 2*z1[6] + 
        z1[4]*(6 - 5*z1[6] + z1[6]^2))), 
  y[703] -> (17 + 10*z1[3] + z1[3]^2 - 2*z1[2]*(2 + 3*z1[3] + z1[3]^2))*
     z1[4]^5 + z1[6]*(4*z1[3]*(-2 + z1[6]) + z1[3]^2*(-1 + z1[6]) + 
      z1[2]^4*z1[3]^2*(-1 + z1[6]) + z1[2]^3*z1[3]*(2 + z1[3] - z1[6] - 
        z1[3]*z1[6]) + z1[2]^2*(-2 + 2*z1[3]*(-2 + z1[6]) + 
        z1[3]^2*(-1 + z1[6]) - z1[6] + z1[6]^2) + 
      z1[2]*(6 - 3*z1[3]*(-2 + z1[6]) - z1[3]^2*(-1 + z1[6]) + 3*z1[6] + 
        4*z1[6]^2 - 3*z1[6]^3) + 3*(-4 - 2*z1[6] - 2*z1[6]^2 - z1[6]^3 + 
        z1[6]^4)) + z1[4]^4*(85 + 2*z1[2]^2*(2 + 6*z1[3] + 3*z1[3]^2) + 
      z1[3]*(45 - 14*z1[6]) - 2*z1[3]^2*(-2 + z1[6]) - 14*z1[6] + 
      z1[2]*(-38 + 7*z1[6] + 5*z1[3]*(-7 + 2*z1[6]) + 
        z1[3]^2*(-5 + 3*z1[6]))) - 
    z1[4]^3*(-155 + 6*z1[2]^3*z1[3]*(1 + z1[3]) + 
      z1[2]^2*(7*(-3 + z1[6]) + 20*z1[3]*(-2 + z1[6]) + 
        9*z1[3]^2*(-1 + z1[6])) + 47*z1[6] - 5*z1[6]^2 + 
      z1[3]*(-75 + 52*z1[6] - 5*z1[6]^2) - z1[3]^2*(6 - 7*z1[6] + z1[6]^2) + 
      z1[2]*(83 - 28*z1[6] + 3*z1[6]^2 + z1[3]^2*(6 - 7*z1[6] + z1[6]^2) + 
        z1[3]*(63 - 41*z1[6] + 4*z1[6]^2))) + 
    z1[4]*(36 + z1[2]^4*z1[3]^2*(2 - 3*z1[6]) - 42*z1[6] + 4*z1[6]^3 + 
      z1[3]^2*(1 - 5*z1[6] + 3*z1[6]^2) + 
      z1[3]*(15 - 40*z1[6] + 13*z1[6]^2) - z1[2]^3*z1[3]*
       (9 - 13*z1[6] + 4*z1[6]^2 + z1[3]*(1 - 5*z1[6] + 3*z1[6]^2)) + 
      z1[2]^2*(10 - 7*z1[6] + 2*z1[6]^2 + z1[3]^2*(1 - 5*z1[6] + 3*z1[6]^2) + 
        z1[3]*(11 - 22*z1[6] + 7*z1[6]^2)) - 
      z1[2]*(22 - 21*z1[6] + 2*z1[6]^2 + 2*z1[6]^3 + 
        z1[3]^2*(1 - 5*z1[6] + 3*z1[6]^2) + z1[3]*(13 - 31*z1[6] + 
          10*z1[6]^2))) + z1[4]^2*(123 + 2*z1[2]^4*z1[3]^2 - 63*z1[6] + 
      10*z1[6]^2 + z1[6]^3 + z1[3]^2*(4 - 9*z1[6] + 3*z1[6]^2) + 
      z1[3]*(55 - 70*z1[6] + 14*z1[6]^2) + z1[2]^3*z1[3]*
       (5*(-3 + 2*z1[6]) + z1[3]*(-7 + 9*z1[6])) + 
      z1[2]^2*(27 - 14*z1[6] + 3*z1[6]^2 + z1[3]^2*(4 - 9*z1[6] + 
          3*z1[6]^2) + z1[3]*(39 - 40*z1[6] + 8*z1[6]^2)) - 
      z1[2]*(71 - 34*z1[6] + 7*z1[6]^2 + z1[3]^2*(4 - 9*z1[6] + 3*z1[6]^2) + 
        z1[3]*(47 - 55*z1[6] + 11*z1[6]^2))) - 
    z1[5]*(-((1 + z1[3])*(-2 + (-1 + z1[2])*z1[3])*z1[4]^5) + 
      z1[4]^4*(16 + z1[2]^2*z1[3]*(2 + 3*z1[3]) + 
        z1[2]*(-4 + z1[3]*(-9 + z1[6]) + z1[3]^2*(-4 + z1[6])) + 
        z1[3]*(17 - 2*z1[6]) - z1[3]^2*(-4 + z1[6]) + z1[6]) + 
      z1[6]^3*(z1[2]^2 - 3*z1[2]*z1[6] + 3*z1[6]*(1 + z1[6])) + 
      z1[4]*(-4*z1[3]*(-2 + z1[6]) - z1[3]^2*(-1 + z1[6]) - 
        z1[2]^4*z1[3]^2*(-1 + z1[6]) + z1[2]^3*z1[3]*
         (-2 + z1[3]*(-1 + z1[6]) + z1[6]) + 
        z1[2]^2*(2 - 2*z1[3]*(-2 + z1[6]) - z1[3]^2*(-1 + z1[6]) + z1[6] + 
          z1[6]^2) + z1[2]*(-6 + 3*z1[3]*(-2 + z1[6]) + 
          z1[3]^2*(-1 + z1[6]) - 3*z1[6] - 3*z1[6]^2 - 2*z1[6]^3) + 
        6*(2 + z1[6] + z1[6]^2 + z1[6]^3)) + 
      z1[4]^3*(38 - z1[2]^3*z1[3]*(1 + 3*z1[3]) + 
        z1[2]^2*(2 + z1[3]*(9 - 2*z1[6]) - 3*z1[3]^2*(-2 + z1[6])) + 
        z1[3]*(33 - 8*z1[6]) - 3*z1[3]^2*(-2 + z1[6]) + 7*z1[6] + z1[6]^2 + 
        z1[2]*(3*z1[3]^2*(-2 + z1[6]) - 2*(7 + z1[6]) + 
          z1[3]*(-21 + 5*z1[6]))) + z1[4]^2*(36 + z1[2]^4*z1[3]^2 + 
        z1[3]*(27 - 10*z1[6]) + z1[3]^2*(4 - 3*z1[6]) + 12*z1[6] + 
        6*z1[6]^2 + z1[6]^3 + z1[2]^2*(4 + z1[3]*(11 - 4*z1[6]) + 
          z1[3]^2*(4 - 3*z1[6]) + z1[6]) + z1[2]^3*z1[3]*
         (-3 + z1[6] + z1[3]*(-4 + 3*z1[6])) + 
        z1[2]*(-16 - 5*z1[6] - 2*z1[6]^2 + z1[3]^2*(-4 + 3*z1[6]) + 
          z1[3]*(-19 + 7*z1[6])))), 
  y[704] -> z1[2]^4*z1[3]*(-2 + z1[6])*z1[6]^3 - 
    z1[2]^3*(8*z1[4]^5 - 2*z1[4]^4*(-17 + z1[6]) + 
      z1[4]^3*(54 - 9*z1[6] + z1[6]^2) + z1[4]^2*(38 - 14*z1[6] + z1[6]^2 + 
        z1[6]^3) + z1[4]*(10 - 9*z1[6] - z1[6]^2 + z1[6]^4) + 
      z1[6]*(-2 - z1[6] + (1 + 3*z1[3])*z1[6]^2 - 8*z1[3]*z1[6]^3 + 
        3*z1[3]*z1[6]^4)) + z1[2]^2*(16*z1[4]^6 + z1[4]^5*(86 - 4*z1[6]) + 
      z1[4]^4*(184 - 23*z1[6] + 2*z1[6]^2) + 
      z1[4]^3*(196 - 51*z1[6] + 4*z1[6]^2 + 2*z1[6]^3) + 
      z1[4]^2*(104 - 55*z1[6] - z1[6]^2 + 2*z1[6]^3 + 2*z1[6]^4) + 
      z1[4]*(22 - 29*z1[6] - 6*z1[6]^2 - 3*z1[6]^3 - 2*z1[6]^4 + 3*z1[6]^5) + 
      z1[6]*(-6 - 3*z1[6] - (4 + z1[3])*z1[6]^2 + (3 + 4*z1[3])*z1[6]^3 - 
        9*z1[3]*z1[6]^4 + 3*z1[3]*z1[6]^5)) + z1[4]*(1 + z1[4] - z1[6])*
     (2*(1 + z1[3])*(3 + z1[3])^2*z1[4]^5 - (1 + z1[3])*z1[4]^4*
       (-88 + 17*z1[6] + 4*z1[3]*(-13 + 5*z1[6]) + z1[3]^2*(-8 + 5*z1[6])) + 
      (1 + z1[3])*z1[4]^3*(158 - 53*z1[6] + 8*z1[6]^2 + 
        z1[3]^2*(12 - 17*z1[6] + 4*z1[6]^2) + 
        z1[3]*(84 - 68*z1[6] + 11*z1[6]^2)) - (1 + z1[3])*z1[4]^2*
       (-124 + 66*z1[6] - 13*z1[6]^2 + z1[3]^2*(-8 + 21*z1[6] - 11*z1[6]^2 + 
          z1[6]^3) + z1[3]*(-60 + 84*z1[6] - 25*z1[6]^2 + 2*z1[6]^3)) - 
      (1 + z1[3])*z1[4]*(-36 + 42*z1[6] - 4*z1[6]^3 + 
        2*z1[3]*(-8 + 22*z1[6] - 9*z1[6]^2 + z1[6]^3) + 
        z1[3]^2*(-2 + 11*z1[6] - 10*z1[6]^2 + 2*z1[6]^3)) + 
      z1[6]*(-(z1[3]^2*(10 - 7*z1[6] + z1[6]^2)) - 
        z1[3]^3*(2 - 3*z1[6] + z1[6]^2) + 3*(-4 - 2*z1[6] - 2*z1[6]^2 - 
          z1[6]^3 + z1[6]^4) + z1[3]*(-20 - 2*z1[6] - 6*z1[6]^2 - 3*z1[6]^3 + 
          3*z1[6]^4))) - z1[2]*(8*z1[4]^7 + 
      2*z1[4]^6*(35 + 15*z1[3] + 7*z1[3]^2 + z1[3]^3 - z1[6]) + 
      z1[4]^5*(236 + z1[3]*(170 - 53*z1[6]) + z1[3]^3*(10 - 7*z1[6]) - 
        37*z1[3]^2*(-2 + z1[6]) - 19*z1[6] + z1[6]^2) + 
      z1[4]^4*(404 - 69*z1[6] + 5*z1[6]^2 + z1[6]^3 + 
        z1[3]^3*(20 - 30*z1[6] + 9*z1[6]^2) + 
        z1[3]*(382 - 240*z1[6] + 33*z1[6]^2) + 
        z1[3]^2*(156 - 162*z1[6] + 35*z1[6]^2)) + 
      z1[4]^3*(376 - 125*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 + z1[6]^4 + 
        z1[3]^2*(164 - 274*z1[6] + 119*z1[6]^2 - 14*z1[6]^3) + 
        z1[3]^3*(20 - 50*z1[6] + 32*z1[6]^2 - 5*z1[6]^3) + 
        z1[3]*(426 - 423*z1[6] + 102*z1[6]^2 - 11*z1[6]^3 + z1[6]^4)) + 
      z1[4]^2*(182 - 121*z1[6] - 9*z1[6]^2 + 5*z1[6]^4 + 
        2*z1[3]^2*(43 - 110*z1[6] + 74*z1[6]^2 - 16*z1[6]^3 + z1[6]^4) + 
        z1[3]^3*(10 - 40*z1[6] + 42*z1[6]^2 - 14*z1[6]^3 + z1[6]^4) + 
        z1[3]*(236 - 358*z1[6] + 115*z1[6]^2 - 14*z1[6]^3 + 8*z1[6]^4 - 
          3*z1[6]^5)) - z1[6]*(-(z1[3]^3*(-2 + z1[6])*(-1 + z1[6])^2) + 
        5*z1[3]^2*(2 - 3*z1[6] + z1[6]^2) + 3*(4 + 2*z1[6] + 2*z1[6]^2 + 
          z1[6]^3 - z1[6]^4) + z1[3]*(20 - 10*z1[6] - 3*z1[6]^3 - 6*z1[6]^4 + 
          3*z1[6]^5)) + z1[4]*(36 - 60*z1[6] - 15*z1[6]^2 - 9*z1[6]^3 - 
        2*z1[6]^4 - 3*z1[6]^5 + 3*z1[6]^6 + z1[3]^2*(18 - 81*z1[6] + 
          79*z1[6]^2 - 23*z1[6]^3 + 2*z1[6]^4) + 
        z1[3]^3*(2 - 15*z1[6] + 24*z1[6]^2 - 13*z1[6]^3 + 2*z1[6]^4) + 
        z1[3]*(52 - 142*z1[6] + 56*z1[6]^2 - 4*z1[6]^3 - 3*z1[6]^4 - 
          6*z1[6]^5 + 3*z1[6]^6))) + 
    z1[5]*(-(z1[2]^4*z1[3]*(-1 + z1[6])*z1[6]^3) - 
      z1[2]^2*(z1[4]^5*(6 + 4*z1[6]) + 3*z1[6]^4*
         (1 + z1[3]*(-1 + z1[6])*z1[6]) + z1[4]^4*(24 + 15*z1[6] + 
          2*z1[6]^2) + z1[4]^3*(36 + 21*z1[6] + 7*z1[6]^2 + 2*z1[6]^3) + 
        z1[4]^2*(24 + 13*z1[6] + 8*z1[6]^2 + 5*z1[6]^3 + 2*z1[6]^4) + 
        z1[4]*(6 + 3*z1[6] + 3*z1[6]^2 + 3*z1[6]^3 + 2*z1[6]^4 + 
          3*z1[6]^5)) + z1[2]^3*(2*z1[4]^4*(1 + z1[6]) + 
        z1[4]^3*(6 + 5*z1[6] + z1[6]^2) + z1[4]^2*(6 + 4*z1[6] + 2*z1[6]^2 + 
          z1[6]^3) + z1[4]*(2 + z1[6] + z1[6]^2 + z1[6]^3 + z1[6]^4) + 
        z1[6]^3*(1 + z1[3]*(1 - 4*z1[6] + 3*z1[6]^2))) - 
      z1[4]*(1 + z1[4] - z1[6])*(2*(1 + z1[3])^3*z1[4]^5 + 
        3*(1 + z1[3])*z1[6]^4*(1 + z1[6]) - (1 + z1[3])*z1[4]^4*
         (-16 + 4*z1[3]*(-5 + z1[6]) - z1[6] + z1[3]^2*(-8 + 3*z1[6])) + 
        (1 + z1[3])*z1[4]^3*(38 + z1[3]*(-6 + z1[6])^2 + 7*z1[6] + z1[6]^2 + 
          z1[3]^2*(12 - 9*z1[6] + z1[6]^2)) + (1 + z1[3])*z1[4]^2*
         (36 + 12*z1[6] + 6*z1[6]^2 + z1[6]^3 + z1[3]*(28 - 12*z1[6] + 
            z1[6]^2) + z1[3]^2*(8 - 9*z1[6] + 2*z1[6]^2)) + 
        z1[4]*(z1[3]^2*(10 - 7*z1[6] + z1[6]^2) + 
          z1[3]^3*(2 - 3*z1[6] + z1[6]^2) + 6*(2 + z1[6] + z1[6]^2 + 
            z1[6]^3) + 2*z1[3]*(10 + z1[6] + 3*z1[6]^2 + 3*z1[6]^3))) + 
      z1[2]*(2*z1[4]^6*(3 + 3*z1[3] + 3*z1[3]^2 + z1[3]^3 + z1[6]) + 
        z1[4]^5*(36 + z1[3]^2*(34 - 11*z1[6]) - 3*z1[3]*(-14 + z1[6]) - 
          5*z1[3]^3*(-2 + z1[6]) + 15*z1[6] + z1[6]^2) + 
        3*z1[6]^4*(1 + z1[3] + z1[6] - z1[3]*z1[6]^2) + 
        z1[4]^4*(84 + 39*z1[6] + 8*z1[6]^2 + z1[6]^3 - 
          2*z1[3]*(-55 + 9*z1[6]) + 4*z1[3]^3*(5 - 5*z1[6] + z1[6]^2) + 
          z1[3]^2*(76 - 48*z1[6] + 6*z1[6]^2)) + 
        z1[4]^3*(96 + 47*z1[6] + 19*z1[6]^2 + 7*z1[6]^3 + z1[6]^4 - 
          z1[3]^2*(-84 + 78*z1[6] - 17*z1[6]^2 + z1[6]^3) - 
          z1[3]^3*(-20 + 30*z1[6] - 12*z1[6]^2 + z1[6]^3) + 
          z1[3]*(138 - 37*z1[6] - z1[6]^3 + z1[6]^4)) + 
        z1[4]^2*(54 + 27*z1[6] + 18*z1[6]^2 + 12*z1[6]^3 + 7*z1[6]^4 - 
          z1[3]^2*(-46 + 56*z1[6] - 16*z1[6]^2 + z1[6]^3) - 
          2*z1[3]^3*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3) + 
          z1[3]*(84 - 32*z1[6] + 3*z1[6]^4 - 3*z1[6]^5)) + 
        z1[4]*(-(z1[3]^3*(-2 + z1[6])*(-1 + z1[6])^2) + 
          5*z1[3]^2*(2 - 3*z1[6] + z1[6]^2) + 3*(4 + 2*z1[6] + 2*z1[6]^2 + 
            2*z1[6]^3 + 2*z1[6]^4 + z1[6]^5 + z1[6]^6) + 
          z1[3]*(20 - 10*z1[6] - 3*z1[6]^4 + 3*z1[6]^6)))), 
  y[705] -> 3 + z1[3] - z1[3]*z1[5], 
  y[706] -> z1[3]*(2 + z1[4]*(-1 + z1[5])) - 2*(1 + z1[4] - z1[6]), 
  y[707] -> 3 + z1[3] - 3*z1[6], y[708] -> -3 + z1[2], 
  y[709] -> -1/8*(-1 + z1[6])^2 - (z1[3]*(-3 + z1[3] + 3*z1[6]))/12, 
  y[710] -> z1[4]*(2 + z1[4] - 2*z1[6]) + 
    z1[3]*(z1[4] - z1[2]*z1[4] + z1[4]^2 + (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6]) + z1[2]*(3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]) - 
      2*z1[4]*z1[6]), y[711] -> 
   z1[2]^2*z1[3]*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) - 
    (1 + z1[3])*(2*z1[4]^2 - 4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) - 
    z1[2]*((1 + z1[4] - z1[6])^2 + 
      z1[3]*(z1[4]^2 + (5 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]) - 
        2*z1[4]*z1[6])), y[712] -> 
   -(z1[4]*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + z1[2]*(2 + z1[4] - 2*z1[6])*
        (-1 + z1[6]) + 3*(-1 + z1[6])^2)) + 
    z1[3]*(-z1[4]^3 + z1[2]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
         (-1 + z1[6]))*(-1 + z1[6]) - (4 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])^2 + z1[4]^2*(-4 + 3*z1[6]) - 
      3*z1[4]*(2 - 3*z1[6] + z1[6]^2) - z1[2]*(z1[4]^2*(-2 + z1[6]) - 
        (4 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2 + 
        z1[4]*(-5 + 7*z1[6] - 2*z1[6]^2))), 
  y[713] -> -8 - 7*z1[4] - 2*z1[3]^2*z1[4] - 2*z1[3]*(1 + 3*z1[4]), 
  y[714] -> -6*(3 + z1[2]*z1[4]) + 2*z1[3]*(-1 + 3*z1[2]^2 - 3*z1[2]*z1[4] + 
      6*z1[5]) + 3*z1[3]^2*(-17 + 7*z1[5]), 
  y[715] -> 3*(-2 + z1[2])*z1[2]*z1[3]^2 - 2*(35 + 6*z1[2])*z1[3]*
     (-1 + z1[6]) - 18*(-1 + z1[6])^2, y[716] -> -9 + 35*z1[3] + 9*z1[6], 
  y[717] -> -52 + 18*z1[5]^2 + z1[4]*(-61 + 9*z1[5]) - 
    70*z1[3]*(2 + z1[4] - z1[6]) + 61*z1[6], 
  y[718] -> z1[3]*(z1[4]^2 + z1[4]*(3 - 2*z1[6]) - 
      (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
    z1[2]*(1 + z1[4] - z1[3]*z1[4] + z1[3]*(3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6]) - z1[6]) - (-1 + z1[6])^2, 
  y[719] -> -(z1[3]*(z1[4]^2 + z1[4]*(3 - 2*z1[6]) - 
       (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]))) + (-1 + z1[6])^2, 
  y[720] -> -1 + z1[2] + z1[6], y[721] -> -z1[4]^2 - z1[6] + z1[4]*z1[6], 
  y[722] -> z1[4]^2 + z1[6] - z1[4]*z1[6], 
  y[723] -> -1 - z1[4] + z1[3]*(3 + 2*z1[4]*(-1 + z1[5])), 
  y[724] -> -1 - 4*z1[4]^3 + 4*z1[4]^2*(-3 + z1[6]) - (4 + z1[3])*z1[6] - 
    (4 + z1[3])*z1[4]*(3 + 2*z1[3]*z1[6]), 
  y[725] -> -(z1[4]^2*(6 + 5*z1[5] + 2*z1[5]^2)) + 
    z1[4]*(12 + 5*z1[5] + 2*z1[5]^2)*(-1 + z1[6]) - 6*(-1 + z1[6])^2 - 
    2*z1[3]^2*(1 + z1[4]*z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6])) + 
      z1[5]^2*z1[6]) + z1[3]*(5 + z1[4]*(5 - 5*z1[5] + 3*z1[5]^2 + 
        2*z1[5]^3) + (-5 + 5*z1[5] + 2*z1[5]^2)*z1[6]), 
  y[726] -> 2*z1[3]*(1 + z1[3])*z1[4]^4 + 
    z1[4]^3*(-2 + z1[3]*(1 + z1[5] - 4*z1[6]) + 
      2*z1[3]^2*(2 + z1[5] - 2*z1[6])) + 2*z1[2]^2*z1[3]^2*
     (1 + z1[4] - z1[6])^2 - 2*z1[2]*z1[3]*(-1 + z1[3] + z1[4] + 
      2*z1[3]*z1[4])*(1 + z1[4] - z1[6])^2 + z1[3]*(5 + 2*z1[3])*z1[6] + 
    z1[3]*(3 + z1[4]^2 - z1[4]*(-3 + z1[6]))*(z1[4]*(-2 + z1[5]) + z1[6]) + 
    z1[4]*(-2*(-1 + z1[6])^2 + 2*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(-11 + 5*z1[5] + 6*z1[6] - 2*z1[6]^2)) + 
    z1[4]^2*(4*(-1 + z1[6]) + 2*z1[3]^2*(1 - z1[5]*(-2 + z1[6]) - 3*z1[6] + 
        z1[6]^2) + z1[3]*(-8 - z1[5]*(-4 + z1[6]) + z1[6] + 2*z1[6]^2)), 
  y[727] -> 6 + 13*z1[4] + 7*z1[4]^2 + 5*z1[4]*z1[5] + 2*z1[4]*z1[5]^2 - 
    2*z1[2]*(3 - 2*z1[3] + z1[3]^2)*(1 + z1[4] - z1[6]) - 12*z1[6] - 
    13*z1[4]*z1[6] + 6*z1[6]^2 + 2*z1[3]^2*
     (1 + z1[4]^2*(1 - z1[5] + z1[5]^2) + z1[4]*(2*z1[5] - 2*z1[5]^2 + 
        z1[5]^3 - z1[6]) + z1[5]^2*z1[6]) - 
    z1[3]*(5 + z1[4]^2*(-3 + 7*z1[5]) + (-5 + 5*z1[5] + 2*z1[5]^2)*z1[6] + 
      z1[4]*(4 + 3*z1[5]^2 + 2*z1[5]^3 + 3*z1[6] - 5*z1[5]*(1 + z1[6]))), 
  y[728] -> 3 - 5*z1[4]^3 + 9*z1[6] + 2*z1[6]^2 + 2*z1[4]^2*(-1 + 5*z1[6]) - 
    z1[4]*(4 + 6*z1[6] + 5*z1[6]^2) + z1[3]^3*(43 - 14*z1[5] + z1[5]^2 + 
      z1[4]^3*(-10 + 12*z1[5] - 3*z1[5]^2) + 
      z1[2]^3*(5 + z1[4] - 5*z1[5] - z1[4]*z1[5] + z1[5]^2) + 64*z1[6] - 
      10*z1[5]*z1[6] + 9*z1[6]^2 + z1[4]^2*(z1[5]^2 + 6*(7 + z1[6]) - 
        2*z1[5]*(11 + 2*z1[6])) + z1[2]^2*(3*z1[5]^2 + 
        z1[4]*(-18 + 20*z1[5] - 5*z1[5]^2) + 15*(2 + z1[6]) - 
        2*z1[5]*(9 + 4*z1[6])) - z1[4]*(49 + z1[5]^2 + 51*z1[6] + z1[6]^2 - 
        z1[5]*(14 + 13*z1[6])) + z1[2]*(53 + 3*z1[4]^2 + 3*z1[5]^2 + 
        69*z1[6] + 3*z1[6]^2 - z1[5]*(24 + 19*z1[6]) + 
        z1[4]*(-73 - 10*z1[5]^2 - 16*z1[6] + 2*z1[5]*(28 + 5*z1[6])))) + 
    z1[3]*(33 - 6*z1[5] + z1[4]^3*(-21 + 10*z1[5]) + 69*z1[6] - 
      6*z1[5]*z1[6] + 14*z1[6]^2 - 2*z1[4]^2*(-12 + z1[5] - 14*z1[6] + 
        3*z1[5]*z1[6]) + z1[4]*(-30 - 64*z1[6] - 11*z1[6]^2 + 
        z1[5]*(6 + 8*z1[6])) + z1[2]*(13 + 11*z1[4]^2 + 21*z1[6] + 
        7*z1[6]^2 - 3*z1[5]*(1 + z1[6]) + z1[4]*(-5 - 28*z1[6] + 
          z1[5]*(5 + 6*z1[6])))) + z1[3]^2*(73 - 20*z1[5] + z1[5]^2 + 
      z1[4]^3*(-26 + 22*z1[5] - 3*z1[5]^2) + 124*z1[6] - 16*z1[5]*z1[6] + 
      21*z1[6]^2 + z1[4]^2*(68 + z1[5]^2 + 24*z1[6] - 
        2*z1[5]*(12 + 5*z1[6])) - z1[4]*(75 + z1[5]^2 + 109*z1[6] + 
        7*z1[6]^2 - z1[5]*(20 + 21*z1[6])) + 
      z1[2]^2*(12 + z1[5]^2 + 19*z1[6] - 4*z1[5]*(2 + z1[6]) - 
        z1[4]*(z1[5]^2 + 4*(3 + z1[6]) - 2*z1[5]*(3 + 2*z1[6]))) + 
      2*z1[2]*(27 + 7*z1[4]^2 + z1[5]^2 + 46*z1[6] + 5*z1[6]^2 - 
        z1[5]*(11 + 9*z1[6]) + z1[4]*(-35 - 3*z1[5]^2 - 23*z1[6] + 
          z1[5]*(23 + 9*z1[6])))), 
  y[729] -> -(z1[2]^4*z1[3]^4*(z1[6]*(7 + z1[5]^2 + z1[6] - 
         z1[5]*(5 + z1[6])) + z1[4]*(-8 + z1[5]^3 - 5*z1[6] - 
         2*z1[5]^2*(3 + z1[6]) + z1[5]*(12 + 7*z1[6])))) + 
    (1 + z1[3])^2*z1[4]*(z1[3]*z1[4]^4*(8 - 6*z1[5] + 
        z1[3]*(10 - 12*z1[5] + 3*z1[5]^2)) + 
      z1[4]^2*(-1 + 6*z1[6] + z1[3]^2*(6 + (34 - 14*z1[5] + z1[5]^2)*z1[6] + 
          (5 - 2*z1[5])*z1[6]^2) - 2*z1[3]*z1[6]*(-15 - 4*z1[6] + 
          z1[5]*(3 + z1[6]))) - z1[4]*z1[6]*(3 + 6*z1[6] + 
        2*z1[3]*(15 + 17*z1[6] + z1[6]^2 - z1[5]*(3 + 2*z1[6])) + 
        z1[3]^2*(43 + z1[5]^2 + 30*z1[6] + z1[6]^2 - 
          2*z1[5]*(7 + 3*z1[6]))) + z1[6]*(3 + 9*z1[6] + 2*z1[6]^2 - 
        6*z1[3]*(-5 - 10*z1[6] - 2*z1[6]^2 + z1[5]*(1 + z1[6])) + 
        z1[3]^2*(43 + z1[5]^2 + 64*z1[6] + 9*z1[6]^2 - 
          2*z1[5]*(7 + 5*z1[6]))) - 
      z1[4]^3*(2 + z1[3]*(8 - 6*(-2 + z1[5])*z1[6]) + 
        z1[3]^2*(17 + 10*z1[6] + z1[5]^2*z1[6] - z1[5]*(9 + 8*z1[6])))) - 
    z1[2]^3*z1[3]^3*(4*(1 + z1[3])*z1[4]^2 + 
      z1[6]*(16 + z1[5]^2 + 13*z1[6] - 4*z1[5]*(2 + z1[6]) + 
        3*z1[3]*(z1[5]^2 + 5*(2 + z1[6]) - 2*z1[5]*(3 + z1[6]))) + 
      z1[4]*(-16 + z1[5]^3 - 36*z1[6] - 3*z1[6]^2 - 3*z1[5]^2*(3 + 2*z1[6]) + 
        3*z1[5]*(8 + 10*z1[6] + z1[6]^2) + z1[3]*(-32 + 3*z1[5]^3 - 
          46*z1[6] - 3*z1[6]^2 - z1[5]^2*(21 + 10*z1[6]) + 
          z1[5]*(48 + 44*z1[6] + 3*z1[6]^2)))) + 
    z1[2]^2*z1[3]^2*((5 + 12*z1[3] + 6*z1[3]^2)*z1[4]^3 - 
      z1[4]^2*(2 + 15*z1[6] + 4*z1[3]*(2 + 9*z1[6]) + 
        2*z1[3]^2*(4 + 9*z1[6])) - z1[6]*(12 + 21*z1[6] + 2*z1[6]^2 - 
        3*z1[5]*(1 + z1[6]) + 3*z1[3]^2*(17 + z1[5]^2 + 16*z1[6] + z1[6]^2 - 
          4*z1[5]*(2 + z1[6])) + 2*z1[3]*(28 + z1[5]^2 + 34*z1[6] + 
          3*z1[6]^2 - z1[5]*(11 + 7*z1[6]))) + 
      z1[4]*(11 + 52*z1[6] + 23*z1[6]^2 + z1[5]^2*(3 + 4*z1[6]) - 
        z1[5]*(15 + 35*z1[6] + 8*z1[6]^2) + z1[3]^2*(52 - 3*z1[5]^3 + 
          126*z1[6] + 33*z1[6]^2 + 9*z1[5]^2*(3 + 2*z1[6]) - 
          3*z1[5]*(25 + 34*z1[6] + 5*z1[6]^2)) - 
        2*z1[3]*(-28 + z1[5]^3 - 85*z1[6] - 30*z1[6]^2 - 
          2*z1[5]^2*(6 + 5*z1[6]) + z1[5]*(39 + 65*z1[6] + 12*z1[6]^2)))) - 
    z1[2]*z1[3]*(2*(1 + 5*z1[3] + 6*z1[3]^2 + 2*z1[3]^3)*z1[4]^4 - 
      2*(1 + z1[3])*z1[4]^3*(2 + 3*z1[6] + 6*z1[3]^2*(1 + z1[6]) + 
        6*z1[3]*(1 + 2*z1[6])) + 2*(1 + z1[3])*z1[4]^2*
       (-1 + 9*z1[6] + 3*z1[6]^2 + 6*z1[3]*z1[6]*(5 + 2*z1[6]) + 
        z1[3]^2*(2 + 24*z1[6] + 6*z1[6]^2)) + (1 + z1[3])*z1[6]*
       (3 + 9*z1[6] + 2*z1[6]^2 - 6*z1[3]*(-5 - 10*z1[6] - 2*z1[6]^2 + 
          z1[5]*(1 + z1[6])) + z1[3]^2*(43 + z1[5]^2 + 64*z1[6] + 9*z1[6]^2 - 
          2*z1[5]*(7 + 5*z1[6]))) + (1 + z1[3])*z1[4]*
       (-3 - 24*z1[6] - 29*z1[6]^2 - 2*z1[6]^3 + 
        z1[5]*(3 + 12*z1[6] + 5*z1[6]^2) - 2*z1[3]*(15 + 73*z1[6] + 
          57*z1[6]^2 + 4*z1[6]^3 + z1[5]^2*(3 + 4*z1[6]) - 
          z1[5]*(18 + 47*z1[6] + 15*z1[6]^2)) + 
        z1[3]^2*(-43 + z1[5]^3 - 158*z1[6] - 87*z1[6]^2 - 4*z1[6]^3 - 
          z1[5]^2*(15 + 14*z1[6]) + z1[5]*(57 + 112*z1[6] + 27*z1[6]^2)))), 
  y[730] -> -3 - 11*z1[3], y[731] -> 1 + z1[2]^(-1), 
  y[732] -> -(z1[2]^2*(1 + z1[3])^2) + z1[2]*(-1 + z1[3]^2*(-2 + z1[4]) + 
      3*z1[4] + z1[3]*(-4 + 3*z1[4]) - z1[6]) + 
    (1 + z1[3])*((3 + 2*z1[3])*z1[4] - (1 + z1[3])*z1[6]), 
  y[733] -> z1[2]^3*(1 + z1[3])^3 + z1[2]^2*(2 + z1[3]*(9 - 6*z1[4]) + 
      z1[3]^2*(9 - 4*z1[4]) - z1[3]^3*(-3 + z1[4]) - 4*z1[4] + z1[6]) + 
    z1[2]*(1 + z1[3]*(9 - 18*z1[4]) + z1[3]^2*(9 - 12*z1[4]) - 
      3*z1[3]^3*(-1 + z1[4]) - 11*z1[4] + 2*z1[6]) - 
    (1 + z1[3])*((7 + 8*z1[3] + 3*z1[3]^2)*z1[4] - (1 + z1[3])^2*z1[6]), 
  y[734] -> (-13*(1 + z1[4] - z1[6]))/6 + 
    z1[3]*(-1 + z1[2] - 2*z1[4] + z1[5] + 2*z1[6] - z1[5]*z1[6]), 
  y[735] -> ((-12 + 13*z1[4])*(1 + z1[4] - z1[6]))/6 + 
    z1[3]*(z1[4]^2 - (-2 + z1[5])*(-1 + z1[6]) - z1[4]*(1 + z1[6])), 
  y[736] -> 2 + 5*z1[4]^2 + z1[3]*(2 + 8*z1[4]^2 + z1[4]^3*(-1 + z1[5]) + 
      z1[2]*(z1[4]*(-5 + z1[5]) + 2*(-1 + z1[6])) + z1[4]*(6 - 5*z1[6]) - 
      z1[6]) - z1[4]*(-6 + z1[6]) + z1[6] + z1[6]^2 + 
    z1[3]^2*(z1[2]^2*(1 + z1[4]*(-1 + z1[5])) + 
      z1[4]*(3*z1[4] + z1[4]^2*(-1 + z1[5]) - 2*z1[6]) + 
      z1[2]*(z1[4]*(-5 + 2*z1[5]) + 2*z1[6])), 
  y[737] -> z1[4]*(25 + 16*z1[4] + z1[3]*(25 + 19*z1[4] - 22*z1[6]) - 
      22*z1[6]) + z1[2]*(3*z1[4] + z1[3]*(-22 - 19*z1[4] + 22*z1[6])), 
  y[738] -> -(z1[2]^2*(1 + z1[3])*(z1[4] + z1[3]*(1 + 2*z1[4] - z1[6]))) + 
    z1[4]*((7 + 8*z1[3] + 3*z1[3]^2)*z1[4] - (1 + z1[3])^2*z1[6]) + 
    z1[2]*(z1[4]*(-1 + 4*z1[4] - z1[6]) + z1[3]^2*(-1 + 2*z1[4]^2 + z1[6] - 
        z1[4]*(2 + z1[6])) + z1[3]*(-1 + 5*z1[4]^2 + z1[6] - 
        z1[4]*(3 + 2*z1[6]))), y[739] -> z1[2]^2*z1[3]*z1[6]^3 + 
    z1[4]*(1 + z1[4] - z1[6])*(2 + 6*z1[4] + 2*z1[4]^3 + 
      z1[3]^2*(1 + z1[4])^2*(2 + 2*z1[4] - z1[6]) - z1[4]^2*(-6 + z1[6]) + 
      z1[6] + z1[6]^2 + z1[3]*(4 + 4*z1[4]^3 - 2*z1[4]*(-6 + z1[6]) - 
        2*z1[4]^2*(-6 + z1[6]) + z1[6]^2)) - 
    z1[2]*(2 + 2*z1[4]^4 + z1[6] + z1[6]^2 + z1[4]^3*(8 + z1[6]) + 
      z1[3]^2*(1 + z1[4])^2*(2 + 2*z1[4]^2 + z1[4]*(4 - 3*z1[6]) - 3*z1[6] + 
        z1[6]^2) + z1[4]^2*(12 + 3*z1[6] + z1[6]^2) + 
      z1[4]*(8 + 3*z1[6] + 2*z1[6]^2 + z1[6]^3) + 
      z1[3]*(4 + 4*z1[4]^4 - 4*z1[4]^3*(-4 + z1[6]) - 2*z1[6] - z1[6]^3 + 
        z1[4]^2*(24 - 10*z1[6] + z1[6]^2) + z1[4]*(16 - 8*z1[6] + z1[6]^2 + 
          z1[6]^3))), y[740] -> 
   (-19 - 14*z1[3] - 3*z1[3]^2 + 4*z1[2]*(1 + z1[3])^2)*z1[4]^5 - 
    z1[4]^4*(88 + 4*z1[2]^2*(1 + 4*z1[3] + 3*z1[3]^2) + 
      z1[3]*(52 - 8*z1[6]) + z1[3]^2*(8 - 3*z1[6]) + z1[6] + 
      z1[2]*(-42 + 5*z1[3]^2*(-3 + z1[6]) + 5*z1[6] + 
        z1[3]*(-49 + 10*z1[6]))) + 
    z1[4]^3*(-158 + 4*z1[2]^3*z1[3]*(2 + 3*z1[3]) - 17*z1[6] - 9*z1[6]^2 + 
      z1[3]*(-84 + 28*z1[6] - 3*z1[6]^2) - 
      z1[3]^2*(12 - 11*z1[6] + z1[6]^2) + 
      z1[2]^2*(-23 + 5*z1[6] + 4*z1[3]*(-14 + 5*z1[6]) + 
        3*z1[3]^2*(-9 + 5*z1[6])) + z1[2]*(86 + 2*z1[6] + z1[6]^2 + 
        z1[3]^2*(12 - 11*z1[6] + z1[6]^2) + z1[3]*(72 - 23*z1[6] + 
          2*z1[6]^2))) - z1[4]^2*(124 + 4*z1[2]^4*z1[3]^2 + 22*z1[6] + 
      29*z1[6]^2 + 9*z1[6]^3 + z1[3]^2*(8 - 15*z1[6] + 3*z1[6]^2) + 
      z1[3]*(60 - 40*z1[6] + 3*z1[6]^2 + 2*z1[6]^3) + 
      z1[2]^3*z1[3]*(-21 + 10*z1[6] + 3*z1[3]*(-7 + 5*z1[6])) + 
      z1[2]^2*(28 + z1[6] + z1[6]^2 + z1[3]^2*(8 - 15*z1[6] + 3*z1[6]^2) + 
        z1[3]*(44 - 22*z1[6] + 4*z1[6]^2)) - 
      z1[2]*(72 + 13*z1[6] + 17*z1[6]^2 + z1[3]^2*(8 - 15*z1[6] + 
          3*z1[6]^2) + z1[3]*(52 - 31*z1[6] + 7*z1[6]^2))) + 
    z1[4]*(-36 + 6*z1[6] - 5*z1[6]^2 - 40*z1[6]^3 + 2*z1[6]^4 + 
      z1[2]^4*z1[3]^2*(-6 + 5*z1[6]) + z1[3]^2*(-2 + 9*z1[6] - 3*z1[6]^2) + 
      z1[3]*(-16 + 28*z1[6] + 5*z1[6]^2 - 8*z1[6]^3 + 2*z1[6]^4) + 
      z1[2]^3*z1[3]*(10 - 7*z1[6] + 2*z1[6]^2 + 
        z1[3]*(2 - 9*z1[6] + 3*z1[6]^2)) - 
      z1[2]^2*(10 + 3*z1[6] + 8*z1[6]^2 + z1[3]^2*(2 - 9*z1[6] + 3*z1[6]^2) + 
        z1[3]*(12 - 14*z1[6] + 5*z1[6]^2)) + 
      z1[2]*(22 + z1[6] + 8*z1[6]^2 + 18*z1[6]^3 + 
        z1[3]^2*(2 - 9*z1[6] + 3*z1[6]^2) + z1[3]*(14 - 21*z1[6] + z1[6]^2 + 
          2*z1[6]^3))) + z1[6]*(12 - z1[3]^2*(-2 + z1[6]) - 
      z1[2]^4*z1[3]^2*(-2 + z1[6]) + z1[2]^3*z1[3]*(1 + z1[3])*(-2 + z1[6]) + 
      19*z1[6] + 19*z1[6]^2 + 23*z1[6]^3 - 35*z1[6]^4 + 
      z1[3]*(8 + 5*z1[6] + 10*z1[6]^3 - 4*z1[6]^4) + 
      z1[2]^2*(2 - z1[3]^2*(-2 + z1[6]) + 4*z1[6] - 9*z1[6]^2 + 
        z1[3]*(4 + 7*z1[6] - 4*z1[6]^2)) + z1[2]*(-6 + z1[3]^2*(-2 + z1[6]) - 
        7*z1[6] - 26*z1[6]^2 + 31*z1[6]^3 + z1[3]*(-6 + z1[6] - 14*z1[6]^2 + 
          6*z1[6]^3))) + z1[5]*(-((1 + z1[3])*(-2 + (-2 + z1[2])*z1[3])*
        z1[4]^5) + z1[4]^4*(16 + 20*z1[3] + z1[2]^2*z1[3]*(2 + 3*z1[3]) + 
        z1[2]*(1 + z1[3])*(-4 + z1[3]*(-8 + z1[6])) - z1[3]^2*(-8 + z1[6]) + 
        3*z1[6]) + z1[4]^3*(38 - z1[2]^3*z1[3]*(1 + 3*z1[3]) + 
        z1[2]^2*(2 - 2*z1[3]*(-6 + z1[6]) - 3*z1[3]^2*(-4 + z1[6])) - 
        3*z1[3]^2*(-4 + z1[6]) + 21*z1[6] + 4*z1[6]^2 + 
        z1[3]*(36 + 4*z1[6] + z1[6]^2) + z1[2]*(3*z1[3]^2*(-4 + z1[6]) - 
          z1[3]*(24 + z1[6]) - 2*(7 + 3*z1[6]))) + 
      z1[6]^2*(-(z1[2]^3*z1[3]) + z1[6]^2*(16 + (23 + 4*z1[3])*z1[6]) + 
        z1[2]^2*(5*z1[6] + z1[3]*(-2 + 4*z1[6])) + 
        z1[2]*(z1[6] - 19*z1[6]^2 + z1[3]*(-1 + 4*z1[6] - 6*z1[6]^2))) + 
      z1[4]^2*(36 + z1[2]^4*z1[3]^2 + z1[3]^2*(8 - 3*z1[6]) + 36*z1[6] + 
        24*z1[6]^2 + 5*z1[6]^3 + 2*z1[3]*(14 + 4*z1[6] + 2*z1[6]^2 + 
          z1[6]^3) + z1[2]^2*(4 + z1[3]^2*(8 - 3*z1[6]) + 3*z1[6] + 
          2*z1[3]*(6 + z1[6])) + z1[2]^3*z1[3]*(-4 + z1[6] + 
          z1[3]*(-8 + 3*z1[6])) - z1[2]*(16 + z1[3]^2*(8 - 3*z1[6]) + 
          15*z1[6] + 8*z1[6]^2 + z1[3]*(20 + 5*z1[6] + 3*z1[6]^2))) + 
      z1[4]*(12 + z1[2]^3*z1[3]*(-2 + z1[3]*(-2 + z1[6]) - z1[6]) - 
        z1[3]^2*(-2 + z1[6]) - z1[2]^4*z1[3]^2*(-2 + z1[6]) + 18*z1[6] + 
        24*z1[6]^2 + 32*z1[6]^3 - 2*z1[6]^4 + 
        z1[3]*(8 + 4*z1[6] + 3*z1[6]^2 + 8*z1[6]^3 - 2*z1[6]^4) + 
        z1[2]^2*(2 - z1[3]^2*(-2 + z1[6]) + 3*z1[6] + 4*z1[6]^2 + 
          z1[3]*(4 + 2*z1[6] + 3*z1[6]^2)) + 
        z1[2]*(-6 + z1[3]^2*(-2 + z1[6]) - 9*z1[6] - 12*z1[6]^2 - 
          10*z1[6]^3 - z1[3]*(6 + 3*z1[6] + 4*z1[6]^2 + 2*z1[6]^3)))), 
  y[741] -> z1[2]^5*z1[3]^2*(-2 + z1[6])*z1[6]^2 - 
    z1[2]^4*z1[3]*z1[6]^2*(3 - 13*z1[6] + 9*z1[6]^2 + 
      z1[3]*(7 - 12*z1[6] + 4*z1[6]^2)) + 
    z1[2]^3*(8*z1[4]^5 + z1[4]^4*(34 + 6*z1[6]) + 
      z1[4]^3*(54 + 17*z1[6] + 7*z1[6]^2) + 
      2*z1[4]^2*(19 + 7*z1[6] + 6*z1[6]^2 + 4*z1[6]^3) + 
      z1[4]*(10 + z1[6] + 2*z1[6]^2 + 5*z1[6]^3 + 9*z1[6]^4) + 
      z1[6]*(-2 - (4 + 8*z1[3] + 9*z1[3]^2)*z1[6] + 
        (9 + 36*z1[3] + 26*z1[3]^2)*z1[6]^2 - 6*z1[3]*(11 + 4*z1[3])*
         z1[6]^3 + z1[3]*(31 + 6*z1[3])*z1[6]^4)) - 
    z1[2]^2*(16*z1[4]^6 + 2*z1[4]^5*(43 + 6*z1[6]) + 
      z1[4]^4*(184 + 47*z1[6] + 14*z1[6]^2) + 
      z1[4]^3*(196 + 63*z1[6] + 39*z1[6]^2 + 16*z1[6]^3) + 
      z1[4]^2*(104 + 27*z1[6] + 27*z1[6]^2 + 27*z1[6]^3 + 18*z1[6]^4) + 
      z1[4]*(22 - 7*z1[6] - 7*z1[6]^2 - 2*z1[6]^3 - 4*z1[6]^4 + 31*z1[6]^5) + 
      z1[6]*(-6 + (-7 + 7*z1[3] + 5*z1[3]^2)*z1[6] - 
        (26 + 33*z1[3] + 20*z1[3]^2)*z1[6]^2 + (31 + 67*z1[3] + 30*z1[3]^2)*
         z1[6]^3 - z1[3]*(89 + 20*z1[3])*z1[6]^4 + z1[3]*(35 + 4*z1[3])*
         z1[6]^5)) - z1[4]*(1 + z1[4] - z1[6])*
     (2*(1 + z1[3])*(3 + z1[3])^2*z1[4]^5 - (1 + z1[3])*z1[4]^4*
       (-88 - z1[6] + z1[3]^2*(-8 + 3*z1[6]) + z1[3]*(-52 + 8*z1[6])) + 
      (1 + z1[3])*z1[4]^3*(158 + 17*z1[6] + 9*z1[6]^2 + 
        z1[3]^2*(12 - 11*z1[6] + z1[6]^2) + z1[3]*(84 - 28*z1[6] + 
          3*z1[6]^2)) + (1 + z1[3])*z1[4]^2*(124 + 22*z1[6] + 29*z1[6]^2 + 
        9*z1[6]^3 + z1[3]^2*(8 - 15*z1[6] + 3*z1[6]^2) + 
        z1[3]*(60 - 40*z1[6] + 3*z1[6]^2 + 2*z1[6]^3)) + 
      z1[4]*(36 - 6*z1[6] + 5*z1[6]^2 + 40*z1[6]^3 - 2*z1[6]^4 + 
        z1[3]^3*(2 - 9*z1[6] + 3*z1[6]^2) + z1[3]*(52 - 34*z1[6] + 
          48*z1[6]^3 - 4*z1[6]^4) + z1[3]^2*(18 - 37*z1[6] - 2*z1[6]^2 + 
          8*z1[6]^3 - 2*z1[6]^4)) + z1[6]*(-12 + z1[3]^3*(-2 + z1[6]) - 
        19*z1[6] - 19*z1[6]^2 - 23*z1[6]^3 + 35*z1[6]^4 + 
        2*z1[3]^2*(-5 - 2*z1[6] - 5*z1[6]^3 + 2*z1[6]^4) + 
        z1[3]*(-20 - 24*z1[6] - 19*z1[6]^2 - 33*z1[6]^3 + 39*z1[6]^4))) + 
    z1[2]*(8*z1[4]^7 + 2*z1[4]^6*(35 + 15*z1[3] + 7*z1[3]^2 + z1[3]^3 + 
        3*z1[6]) + z1[4]^5*(236 + z1[3]^2*(74 - 23*z1[6]) + 
        z1[3]*(170 - 23*z1[6]) - 5*z1[3]^3*(-2 + z1[6]) + 43*z1[6] + 
        7*z1[6]^2) + z1[4]^4*(404 + 105*z1[6] + 42*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]^3*(20 - 22*z1[6] + 4*z1[6]^2) + 2*z1[3]*(191 - 50*z1[6] + 
          5*z1[6]^2) - z1[3]^2*(-156 + 102*z1[6] - 14*z1[6]^2 + z1[6]^3)) + 
      z1[4]^3*(376 + 105*z1[6] + 72*z1[6]^2 + 39*z1[6]^3 + 9*z1[6]^4 - 
        z1[3]^3*(-20 + 38*z1[6] - 15*z1[6]^2 + z1[6]^3) + 
        z1[3]^2*(164 - 178*z1[6] + 45*z1[6]^2 - 13*z1[6]^3 + 4*z1[6]^4) + 
        z1[3]*(426 - 181*z1[6] + 26*z1[6]^2 - 19*z1[6]^3 + 13*z1[6]^4)) + 
      z1[4]^2*(182 + 25*z1[6] + 28*z1[6]^2 + 38*z1[6]^3 + 51*z1[6]^4 - 
        2*z1[6]^5 + z1[3]^3*(10 - 32*z1[6] + 21*z1[6]^2 - 3*z1[6]^3) + 
        z1[3]*(236 - 174*z1[6] + 13*z1[6]^2 - 20*z1[6]^3 + 77*z1[6]^4 - 
          39*z1[6]^5) + z1[3]^2*(86 - 152*z1[6] + 53*z1[6]^2 - 19*z1[6]^3 + 
          20*z1[6]^4 - 6*z1[6]^5)) - z1[6]*(12 + 19*z1[6] + 19*z1[6]^2 + 
        23*z1[6]^3 - 35*z1[6]^4 + z1[3]^3*(2 - 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(10 - 4*z1[6] - 5*z1[6]^2 + 10*z1[6]^3 - 14*z1[6]^4 + 
          4*z1[6]^5) + z1[3]*(20 + 12*z1[6] + 14*z1[6]^3 - 62*z1[6]^4 + 
          35*z1[6]^5)) + z1[4]*(36 - 24*z1[6] - 27*z1[6]^2 - 17*z1[6]^3 + 
        13*z1[6]^4 - 19*z1[6]^5 + 35*z1[6]^6 + 
        z1[3]^3*(2 - 13*z1[6] + 13*z1[6]^2 - 3*z1[6]^3) + 
        z1[3]^2*(18 - 63*z1[6] + 27*z1[6]^2 - 7*z1[6]^3 + 10*z1[6]^4 - 
          14*z1[6]^5 + 4*z1[6]^6) + z1[3]*(52 - 90*z1[6] - 13*z1[6]^2 - 
          15*z1[6]^3 + 4*z1[6]^4 - 64*z1[6]^5 + 39*z1[6]^6))) + 
    z1[5]*(-(z1[2]^5*z1[3]^2*(-1 + z1[6])*z1[6]^2) + 
      z1[2]^4*z1[3]*z1[6]^2*(1 - 5*z1[6] + 5*z1[6]^2 + 
        z1[3]*(3 - 7*z1[6] + 4*z1[6]^2)) - z1[2]^3*(2*z1[4]^4*(1 + z1[6]) + 
        z1[4]^3*(6 + 7*z1[6] + 3*z1[6]^2) + z1[4]^2*(6 + 8*z1[6] + 
          7*z1[6]^2 + 4*z1[6]^3) + z1[4]*(2 + 3*z1[6] + 4*z1[6]^2 + 
          5*z1[6]^3 + 5*z1[6]^4) + z1[6]^2*(5*z1[6] + 
          z1[3]^2*(-3 + 11*z1[6] - 14*z1[6]^2 + 6*z1[6]^3) + 
          z1[3]*(-2 + 10*z1[6] - 25*z1[6]^2 + 19*z1[6]^3))) + 
      z1[4]*(1 + z1[4] - z1[6])*(2*(1 + z1[3])^3*z1[4]^5 - 
        (1 + z1[3])*z1[4]^4*(-16 - 20*z1[3] + z1[3]^2*(-8 + z1[6]) - 
          3*z1[6]) + (1 + z1[3])*z1[6]^4*(16 + (23 + 4*z1[3])*z1[6]) - 
        (1 + z1[3])*z1[4]^3*(-38 + 3*z1[3]^2*(-4 + z1[6]) - 21*z1[6] - 
          4*z1[6]^2 - z1[3]*(36 + 4*z1[6] + z1[6]^2)) + 
        z1[4]^2*(36 + z1[3]^3*(8 - 3*z1[6]) + 36*z1[6] + 24*z1[6]^2 + 
          5*z1[6]^3 + z1[3]^2*(36 + 5*z1[6] + 4*z1[6]^2 + 2*z1[6]^3) + 
          z1[3]*(64 + 44*z1[6] + 28*z1[6]^2 + 7*z1[6]^3)) + 
        z1[4]*(12 - z1[3]^3*(-2 + z1[6]) + 18*z1[6] + 24*z1[6]^2 + 
          32*z1[6]^3 - 2*z1[6]^4 + z1[3]*(20 + 22*z1[6] + 27*z1[6]^2 + 
            40*z1[6]^3 - 4*z1[6]^4) + z1[3]^2*(10 + 3*z1[6] + 3*z1[6]^2 + 
            8*z1[6]^3 - 2*z1[6]^4))) + z1[2]^2*(z1[4]^5*(6 + 4*z1[6]) + 
        3*z1[4]^4*(8 + 7*z1[6] + 2*z1[6]^2) + 
        z1[4]^3*(36 + 39*z1[6] + 24*z1[6]^2 + 8*z1[6]^3) + 
        z1[4]^2*(24 + 31*z1[6] + 30*z1[6]^2 + 23*z1[6]^3 + 10*z1[6]^4) + 
        z1[4]*(6 + 9*z1[6] + 12*z1[6]^2 + 14*z1[6]^3 + 13*z1[6]^4 + 
          19*z1[6]^5) + z1[6]^2*(z1[6]*(-1 + 19*z1[6]) + 
          z1[3]^2*(1 - 5*z1[6] + 10*z1[6]^2 - 10*z1[6]^3 + 4*z1[6]^4) + 
          z1[3]*(1 - 5*z1[6] + 10*z1[6]^2 - 26*z1[6]^3 + 23*z1[6]^4))) - 
      z1[2]*(2*z1[4]^6*(3 + 3*z1[3] + 3*z1[3]^2 + z1[3]^3 + z1[6]) + 
        z1[6]^4*(16 + 23*z1[6] - 4*z1[3]^2*(-1 + z1[6])*z1[6] + 
          z1[3]*(16 + 11*z1[6] - 23*z1[6]^2)) + 
        z1[4]^5*(z1[3]^2*(34 - 5*z1[6]) + z1[3]^3*(10 - 3*z1[6]) + 
          3*z1[3]*(14 + z1[6]) + 3*(12 + 7*z1[6] + z1[6]^2)) + 
        z1[4]^4*(84 + 69*z1[6] + 27*z1[6]^2 + 4*z1[6]^3 + 
          z1[3]^3*(20 - 12*z1[6] + z1[6]^2) + z1[3]*(110 + 18*z1[6] + 
            3*z1[6]^2) - z1[3]^2*(-76 + 20*z1[6] - 2*z1[6]^2 + z1[6]^3)) + 
        z1[4]^3*(96 + 101*z1[6] + 69*z1[6]^2 + 31*z1[6]^3 + 5*z1[6]^4 + 
          z1[3]^3*(20 - 18*z1[6] + 3*z1[6]^2) + z1[3]^2*(84 - 30*z1[6] + 
            4*z1[6]^2 - 6*z1[6]^3 + 4*z1[6]^4) + z1[3]*(138 + 37*z1[6] + 
            15*z1[6]^2 - 5*z1[6]^3 + 9*z1[6]^4)) + 
        z1[4]^2*(54 + 69*z1[6] + 69*z1[6]^2 + 58*z1[6]^3 + 39*z1[6]^4 - 
          2*z1[6]^5 + z1[3]^3*(10 - 12*z1[6] + 3*z1[6]^2) + 
          z1[3]*(84 + 32*z1[6] + 22*z1[6]^2 + 9*z1[6]^3 + 30*z1[6]^4 - 
            27*z1[6]^5) + z1[3]^2*(46 - 20*z1[6] + 2*z1[6]^2 - 5*z1[6]^3 + 
            10*z1[6]^4 - 6*z1[6]^5)) + z1[4]*(12 + 18*z1[6] + 24*z1[6]^2 + 
          31*z1[6]^3 + 34*z1[6]^4 + 20*z1[6]^5 + 23*z1[6]^6 + 
          z1[3]^3*(2 - 3*z1[6] + z1[6]^2) + z1[3]^2*(10 - 5*z1[6] - 
            4*z1[6]^5 + 4*z1[6]^6) + z1[3]*(20 + 10*z1[6] + 10*z1[6]^2 + 
            10*z1[6]^3 - 6*z1[6]^4 - 3*z1[6]^5 + 27*z1[6]^6)))), 
  y[742] -> 2 + z1[3] - z1[3]*z1[5], 
  y[743] -> -(-1 + z1[6])^2 - (z1[3]*(-2 + z1[3] + 2*z1[6]))/3, 
  y[744] -> 8 + z1[3]*(2 - 3*z1[4]), 
  y[745] -> z1[2]*z1[4] + z1[3]*(1 - z1[2]^2 + z1[2]*z1[4]), 
  y[746] -> -4 + z1[3] + 4*z1[6], y[747] -> 8 + 2*z1[3] + 3*z1[4], 
  y[748] -> -2 + (-2 + (-2 + z1[2])*z1[4] - 3*z1[3]*(1 + z1[4]))*z1[5] - 
    z1[2]*(1 + z1[4] - 2*z1[6]) + z1[3]*(-1 + z1[4] - z1[6]), 
  y[749] -> 9 + 6*z1[2]^2*z1[3] + z1[2]*(3 - 6*z1[3] - 6*z1[6]) + 
    13*z1[3]*(-1 + z1[6]) + 3*(-1 + z1[6])^2, 
  y[750] -> 3 + 6*z1[4]^2 + 6*z1[2]^2*z1[3]*(-1 + z1[5]) + 9*z1[5] - 
    3*z1[2]*(1 + 2*z1[4]*(-1 + z1[5]) + z1[5] + 
      2*z1[3]*(2 + (1 + z1[4])*z1[5] - z1[6])) + 
    z1[4]*(3 + 9*z1[5] - 6*z1[6]) + 
    z1[3]*(5 + 6*z1[4]^2 + 6*z1[4]*(2 + z1[5] - z1[6]) - 6*z1[6]) + 6*z1[6], 
  y[751] -> -2 + z1[2]*(-1 + z1[6]) - z1[3]*(2 + z1[6]), 
  y[752] -> 3 - 33*z1[3] + 2*z1[3]^2*(-23 + 5*z1[5]), 
  y[753] -> 3*z1[3]*(3 + 2*z1[5]*(-1 + z1[6]) - 4*z1[6]) - 11*(-1 + z1[6]), 
  y[754] -> 9 + 14*z1[4] - 9*z1[6], 
  y[755] -> -1 - z1[4] + z1[6] + z1[3]*(19 + z1[4]*(-14 + 5*z1[5]) + 
      9*z1[6]), y[756] -> -7*(1 + z1[4] - z1[6]) + 
    z1[3]*(1 + 8*z1[2] - 16*z1[4] + 8*z1[5] + 16*z1[6] - 8*z1[5]*z1[6]) - 
    3*z1[3]^2*(-3 + 3*z1[4] + z1[2]*(-3 + z1[5]) - z1[5] + z1[5]^2 - 
      3*z1[6] + 3*z1[5]*z1[6] - z1[5]^2*z1[6]), 
  y[757] -> 2*z1[3]^2*(5 + 9*z1[5]*(-1 + z1[6]) - 9*z1[6]) - 
    15*z1[3]*(-1 + z1[6]) + 3*(2 - 3*z1[6] + z1[6]^2), 
  y[758] -> (-16 + 7*z1[4])*(1 + z1[4] - z1[6]) + 
    3*z1[3]^2*(-3 + z1[4]^2 + z1[5]*(5 - 6*z1[6]) + 2*z1[5]^2*(-1 + z1[6]) + 
      6*z1[6] - z1[4]*(5 + z1[6])) + 
    z1[3]*(-25 + 8*z1[4]^2 - 17*z1[5]*(-1 + z1[6]) + 34*z1[6] - 
      2*z1[4]*(13 + 4*z1[6])), 
  y[759] -> (-9 + 16*z1[4])*(1 + z1[4] - z1[6]) + 
    3*z1[3]^2*(2*z1[4]^2 + (3 - 3*z1[5] + z1[5]^2)*(-1 + z1[6]) - 
      z1[4]*(1 + 2*z1[6])) + z1[3]*(17*z1[4]^2 - 9*(-2 + z1[5])*
       (-1 + z1[6]) - z1[4]*(1 + 17*z1[6])), 
  y[760] -> 1 + z1[4] + z1[3]*(2 + z1[4]*(-1 + z1[5])) - z1[6], 
  y[761] -> 9 - 19*z1[2]^3*z1[3]^2 + 13*z1[3]*(-1 + z1[6]) + 
    3*(-1 + z1[6])^2 + z1[2]^2*z1[3]*(-13 - 3*z1[3] + 19*z1[6]) + 
    z1[2]*(3 + z1[3] + 6*z1[3]^2 - 6*z1[6] - 7*z1[3]*z1[6]), 
  y[762] -> -4 - 13*z1[4] - 19*z1[2]^3*z1[3]^2*(-1 + z1[5]) + 9*z1[5] + 
    9*z1[4]*z1[5] + z1[2]^2*z1[3]*(13 + z1[3]*(41 + 19*z1[4]*(-1 + z1[5]) - 
        3*z1[5]) + 19*z1[4]*(-1 + z1[5]) + 6*z1[5]) - 
    3*z1[3]^2*(4 + z1[4]*(-1 + 2*z1[5])) + 13*z1[6] + 
    z1[3]*(-20 - 7*z1[4] + 7*z1[6]) + z1[2]*(16 - 6*z1[4]*(-1 + z1[5]) - 
      3*z1[5] + z1[3]^2*(6*z1[5] + z1[4]*(-22 + 3*z1[5])) - 19*z1[6] - 
      z1[3]*(-26 + 6*z1[5] + z1[4]*(16 + 3*z1[5]) + 19*z1[6])), 
  y[763] -> -1 - z1[4]*z1[5] - 2*z1[5]^2 + z1[3]*(2 + z1[4] - z1[6]), 
  y[764] -> -2 + z1[3] + 2*z1[6], 
  y[765] -> z1[3]*(z1[4]^2 + z1[4]*(3 - 2*z1[6]) - 
      (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) - (-1 + z1[6])^2, 
  y[766] -> -1 - z1[4] - 2*z1[4]^2 - 3*z1[5] - 2*z1[2]^2*z1[3]*z1[5] - 
    3*z1[4]*z1[5] + z1[2]*(1 + z1[5] + 2*z1[4]*z1[5] + 
      2*z1[3]*(2 + z1[4] + z1[5] + z1[4]*z1[5] - z1[6])) - 
    2*z1[3]*(3 + z1[4]^2 + z1[4]*(2 + z1[5] - z1[6]) - z1[6]) - 2*z1[6] + 
    2*z1[4]*z1[6], y[767] -> 2 + z1[2] - z1[2]*z1[6] + z1[3]*(2 + z1[6]), 
  y[768] -> 2 + (2 - (-2 + z1[2])*z1[4] + 3*z1[3]*(1 + z1[4]))*z1[5] + 
    z1[2]*(1 + z1[4] - 2*z1[6]) + z1[3]*(1 - z1[4] + z1[6]), 
  y[769] -> -(z1[3]*(z1[4]^2 + z1[4]*(3 - 2*z1[6]) - 
       (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]))) + (-1 + z1[6])^2 + 
    z1[2]*(-1 - z1[4] + z1[3]*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
         (-1 + z1[6])) + z1[6]), y[770] -> -3 - 2*z1[2]^2*z1[3] + 
    2*z1[3]*(-1 + z1[6]) + 5*(-1 + z1[6])^2 + z1[2]*(-1 + 2*z1[3] + 2*z1[6]), 
  y[771] -> z1[4]^2*(6 + 5*z1[5] + 2*z1[5]^2) - 
    z1[4]*(12 + 5*z1[5] + 2*z1[5]^2)*(-1 + z1[6]) + 6*(-1 + z1[6])^2 + 
    2*z1[3]^2*(1 + z1[4]*z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6])) + 
      z1[5]^2*z1[6]) - z1[3]*(5 + z1[4]*(5 - 5*z1[5] + 3*z1[5]^2 + 
        2*z1[5]^3) + (-5 + 5*z1[5] + 2*z1[5]^2)*z1[6]), 
  y[772] -> -6 - 13*z1[4] - 7*z1[4]^2 - 5*z1[4]*z1[5] - 2*z1[4]*z1[5]^2 + 
    2*z1[2]*(3 - 2*z1[3] + z1[3]^2)*(1 + z1[4] - z1[6]) + 12*z1[6] + 
    13*z1[4]*z1[6] - 6*z1[6]^2 - 2*z1[3]^2*
     (1 + z1[4]^2*(1 - z1[5] + z1[5]^2) + z1[4]*(2*z1[5] - 2*z1[5]^2 + 
        z1[5]^3 - z1[6]) + z1[5]^2*z1[6]) + 
    z1[3]*(5 + z1[4]^2*(-3 + 7*z1[5]) + (-5 + 5*z1[5] + 2*z1[5]^2)*z1[6] + 
      z1[4]*(4 + 3*z1[5]^2 + 2*z1[5]^3 + 3*z1[6] - 5*z1[5]*(1 + z1[6]))), 
  y[773] -> z1[3]^3*(1 + z1[4])*(1 + z1[4] - z1[6]) - (-1 + z1[6])*z1[6] + 
    z1[3]^2*(2*z1[4]^2 + z1[4]*(3 - 2*z1[6]) - (-1 + z1[6])*z1[6]) + 
    z1[3]*(z1[4]*(-3 + z1[6]) - 3*(2 - 3*z1[6] + z1[6]^2)) + 
    z1[2]*(-4 - 2*z1[4] + z1[3]^3*(-1 - z1[4]^2*(-1 + z1[5]) + 
        z1[4]*(1 + z1[5]*(-2 + z1[6]) - z1[6]) + z1[5]*(-1 + z1[6])) + 
      z1[3]^2*(-(z1[4]^2*(-3 + z1[5])) + z1[4]*(4 + z1[5]*(-1 + z1[6]) - 
          5*z1[6]) + (1 + z1[5]*(-1 + z1[6]))*(-1 + z1[6])) + 5*z1[6] - 
      z1[6]^2 + z1[3]*(1 + 3*z1[4]^2 + z1[4]*(5 + z1[5] - 6*z1[6]) + 
        z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
    z1[2]^2*(2 + z1[4] - z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
         (-1 + z1[6])) - 2*z1[6] + z1[3]*(-6 + z1[4]*(-3 + z1[5]) + 9*z1[6] - 
        2*z1[6]^2 + z1[5]*(2 - 3*z1[6] + z1[6]^2))), 
  y[774] -> -((1 + z1[3])^2*(z1[3]*z1[4]^3 + 
       z1[4]^2*(-1 + z1[3]*(3 - 2*z1[6])) + z1[4]*(2 + z1[3]*(-3 + z1[6]))*
        (-1 + z1[6]) + (2 + z1[3] - 3*z1[6])*(-1 + z1[6])^2*z1[6])) + 
    z1[2]^2*(-((-1 + z1[6])^3*z1[6]) - 
      z1[3]^2*(z1[4]^3 + z1[4]^2*(4 - 3*z1[6]) + (-1 + z1[6])^2*
         (3 + z1[5]*(-1 + z1[6])*z1[6]) + 3*z1[4]*(2 - 3*z1[6] + z1[6]^2)) + 
      z1[3]*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) - (-1 + z1[6])^2*
         (-2 + z1[6] - z1[5]*z1[6] + (-2 + z1[5])*z1[6]^2))) + 
    z1[2]^4*z1[3]*(-(z1[4]^2*(-2 + z1[5])) + 
      z1[3]^2*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
        (4 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2) + 
      z1[4]*(4 + 2*z1[5]*(-1 + z1[6]) - 5*z1[6]) - (-1 + z1[6])*z1[6]*
       (-2 - (-2 + z1[5])*z1[6] + (-2 + z1[5])*z1[6]^2) + 
      z1[3]*(-z1[4]^2 + 3*z1[4]*(-1 + z1[6]) - (-1 + z1[6])^2*
         (2 - (-2 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2))) + 
    z1[2]^3*(z1[4]^2 - z1[3]^3*z1[4]*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
        3*(-1 + z1[6])^2) - 2*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2*z1[6]^2 + 
      z1[3]^2*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2*
         (3 + z1[5]*(-1 + z1[6])*z1[6])) + z1[3]*(-1 + z1[6])*
       (z1[4] + (-1 + z1[6])*(-2 + z1[6] - z1[5]*z1[6] + 
          (-1 + z1[5])*z1[6]^2))) + z1[2]*(1 + z1[3])*
     ((-1 + z1[6])^3*z1[6] + z1[3]*(-(z1[4]^2*(-1 + z1[5])) + 
        z1[4]*(1 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6]) - 
        (-1 + z1[6])*(-2 + (-3 + 2*z1[5])*z1[6] + (7 - 5*z1[5])*z1[6]^2 + 
          (-4 + 3*z1[5])*z1[6]^3)) + z1[3]^2*(z1[4]^3*(-1 + z1[5]) + 
        z1[4]^2*(z1[5]*(3 - 2*z1[6]) + 2*(-1 + z1[6])) + 
        (-1 + z1[6])*(-3 - (-2 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2) + 
        z1[4]*(-((-2 + z1[6])*z1[6]) + z1[5]*(3 - 4*z1[6] + z1[6]^2)))), 
  y[775] -> -3*z1[4] + z1[3]*(8 + z1[4]*(-7 + 6*z1[5])), 
  y[776] -> -1 + 6*z1[4] + 7*z1[4]^2 - z1[3]*z1[4]*(9*z1[4]*(-1 + z1[5]) + 
      2*(2 + z1[5])) + z1[3]^2*(12 + 2*z1[4]*(-11 + 9*z1[5]) + 
      z1[4]^2*(5 - 15*z1[5] + 6*z1[5]^2)), 
  y[777] -> -1 + 2*z1[3]*z1[5]*z1[6], 
  y[778] -> 1 + 4*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2), 
  y[779] -> -6*(-1 + z1[2])*(-1 + z1[6])^3*(z1[3] + z1[6]) + 
    z1[3]*(6*(-1 + z1[6])^2 - 6*z1[2]*(-1 + z1[6])^2 + 
      z1[2]^3*z1[3]^2*z1[6] - 2*z1[2]^2*z1[3]*z1[6]*(-2 + z1[3] + 2*z1[6])), 
  y[780] -> -1 - 5*z1[4]^2 + z1[3]^2*z1[4]*(z1[4]*(-9 + 8*z1[5]) + 
      2*(6 + z1[6])) + 2*z1[3]*(z1[4]^2*(-11 + 4*z1[5]) + z1[5]*z1[6] + 
      z1[4]*(-4 + z1[5] + 6*z1[6])), 
  y[781] -> 13 - 13*z1[4] + z1[3]^2*(10 + z1[2]*(5 + 12*z1[3]) - 7*z1[4] - 
      2*z1[3]*(-7 + 5*z1[4]))*z1[5]^2 + 18*z1[6] + 
    z1[3]^3*(234 + 66*z1[2] - 52*z1[4] + 60*z1[6]) + 
    z1[3]*(173 + 35*z1[2] - 69*z1[4] + 96*z1[6]) + 
    z1[3]^2*(367 + 101*z1[2] - 115*z1[4] + 156*z1[6]) - 
    z1[3]*z1[5]*(26 + z1[2]*(8 + 53*z1[3] + 54*z1[3]^2) - 22*z1[4] + 
      16*z1[6] + z1[3]^2*(116 - 44*z1[4] + 24*z1[6]) + 
      z1[3]*(127 - 65*z1[4] + 40*z1[6])), 
  y[782] -> -35 - 17*z1[4]^2 - 10*z1[5] - 2*z1[5]^2 - 2*z1[5]^3 - 6*z1[5]^4 - 
    z1[4]*(40 + 6*z1[5] + 5*z1[5]^2 + 2*z1[5]^3 - 34*z1[6]) + 46*z1[6] + 
    6*z1[5]*z1[6] - 2*z1[5]^3*z1[6] - 17*z1[6]^2 + 
    z1[3]*(-44 + 10*z1[5] + z1[5]^2 + 4*z1[5]^4 + z1[4]^2*(-11 + 7*z1[5]) + 
      49*z1[6] - 11*z1[6]^2 + z1[5]^3*(-1 + 2*z1[6]) + 
      z1[4]*(-32 + 5*z1[5]^2 + 2*z1[5]^3 - 7*z1[5]*(-1 + z1[6]) + 
        22*z1[6])) - 2*z1[3]^2*(-1 + z1[4]^2*(-1 + z1[5])*z1[5] + 3*z1[5]^2 + 
      z1[5]^4 + z1[5]^3*(-2 + z1[6]) + z1[5]*(-1 + z1[6]) + z1[6] + 
      z1[4]*(-1 + z1[5]^3 + z1[5]*z1[6])), 
  y[783] -> -2*z1[3]^2 + z1[3]*(-1 + 6*z1[5]*(-1 + z1[6])^2 + 25*z1[6] - 
      12*z1[6]^2) + 6*(-1 + z1[6])*(1 + 3*z1[6] - 2*z1[6]^2 + 
      z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[784] -> 1 + 4*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2) - 
    z1[2]*(1 + 4*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)) + 
    z1[2]^2*(-3 + 6*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[785] -> z1[4]^3*(6 + 6*z1[5] + 5*z1[5]^2 + 2*z1[5]^3) - 
    6*(-1 + z1[6])^3 + z1[4]^2*(24 + 4*z1[5]^3 + 6*z1[5]^4 + 
      z1[5]^2*(7 - 5*z1[6]) - 18*z1[6] - 4*z1[5]*(-4 + 3*z1[6])) - 
    2*z1[4]*(z1[5]^2*(-1 + z1[6]) + 3*z1[5]^4*(-1 + z1[6]) + 
      z1[5]*(-5 + 8*z1[6] - 3*z1[6]^2) + z1[5]^3*(-1 + z1[6]^2) - 
      3*(4 - 7*z1[6] + 3*z1[6]^2)) + 
    z1[3]^2*(5 + (-5 + 10*z1[5] + z1[5]^2 - z1[5]^3 + 4*z1[5]^4)*z1[6] + 
      2*z1[5]^3*z1[6]^2 + z1[4]*(5 - 10*z1[5] + 14*z1[5]^2 + 4*z1[5]^5 + 
        z1[5]^3*(-1 + 3*z1[6]) + z1[5]^4*(-7 + 4*z1[6]))) - 
    z1[3]*(2*(3 + (-3 + 5*z1[5] + z1[5]^2 + z1[5]^3 + 3*z1[5]^4)*z1[6] + 
        (3 - 3*z1[5] + z1[5]^3)*z1[6]^2) + z1[4]*(7*z1[5]^2 + 6*z1[5]^5 + 
        3*z1[5]^3*(-1 + z1[6]) - 6*z1[6] + z1[5]^4*(-6 + 4*z1[6]) + 
        z1[5]*(2 + 6*z1[6]))) - 2*z1[3]^3*(1 + 3*z1[5]^2*z1[6] + 
      z1[5]^4*z1[6] + z1[5]^3*(-2 + z1[6])*z1[6] + 
      z1[4]*z1[5]*(3 + z1[5]^4 + 3*z1[5]*(-2 + z1[6]) + 
        2*z1[5]^3*(-2 + z1[6]) + z1[5]^2*(7 - 3*z1[6] + z1[6]^2))), 
  y[786] -> 6*(-1 + z1[6])^2 + z1[2]^2*z1[3]^2*z1[5]*
     (4 - 4*z1[6] + (-2 + z1[2])*z1[3]*(1 + z1[6])) - 
    z1[2]*z1[3]^3*(-4 + z1[2]*(-3 + z1[6]) - 6*z1[6] + z1[2]^2*(4 + z1[6])) + 
    z1[3]*(-1 + z1[6])*(-29 + 17*z1[6] + z1[2]*(3 + 9*z1[6])) + 
    z1[3]^2*(2*(-1 + z1[6]) + z1[2]^2*(-11 + 13*z1[6]) + 
      2*z1[2]*(-5 + 2*z1[6] + 4*z1[6]^2)) + 6*(-1 + z1[6])^2*
     (-2 - z1[5] - 3*z1[6] + 3*z1[5]*z1[6] + 2*z1[6]^2 - 2*z1[5]*z1[6]^2 + 
      z1[3]*(-5 + z1[5] + 2*z1[6] - z1[5]*z1[6]) + 
      z1[2]*(-3 + z1[3]*(4 + z1[5]*(-1 + z1[6]) - z1[6]) + 6*z1[6] - 
        2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2))), 
  y[787] -> -6 - 24*z1[4] - 14*z1[4]^2 - 2*z1[4]^3 - 10*z1[4]*z1[5] - 
    6*z1[4]^2*z1[5] - 2*z1[4]*z1[5]^2 - 5*z1[4]^2*z1[5]^2 - 2*z1[4]*z1[5]^3 - 
    2*z1[4]^2*z1[5]^3 - 6*z1[4]*z1[5]^4 - 2*z1[2]^2*(3 - 2*z1[3] + z1[3]^2)*
     (1 + z1[4] - z1[6]) + 18*z1[6] + 30*z1[4]*z1[6] + 9*z1[4]^2*z1[6] + 
    6*z1[4]*z1[5]*z1[6] - 2*z1[4]*z1[5]^3*z1[6] - 18*z1[6]^2 - 
    13*z1[4]*z1[6]^2 + 6*z1[6]^3 + z1[2]*(-2*z1[3]^3*(1 + z1[4] - z1[6])^2 + 
      2*z1[3]^2*(2 + 5*z1[4]^2 + z1[4]*(7 - 8*z1[6]) - 5*z1[6] + 3*z1[6]^2) + 
      2*(3 + 4*z1[4]^2 + z1[4]*(7 - 10*z1[6]) - 9*z1[6] + 6*z1[6]^2) - 
      z1[3]*(7 + 11*z1[4]^2 + z1[4]*(18 - 22*z1[6]) - 18*z1[6] + 
        11*z1[6]^2)) + 2*z1[3]^3*(1 + z1[4]^3*z1[5]*(2 - 2*z1[5] + z1[5]^2) + 
      3*z1[5]^2*z1[6] + z1[5]^4*z1[6] + z1[5]^3*(-2 + z1[6])*z1[6] - 
      z1[5]*z1[6]^2 + z1[4]^2*(1 + 2*z1[5]^2 - 2*z1[5]^3 + z1[5]^4 - z1[6] - 
        z1[5]*z1[6]) + z1[4]*(z1[5]^5 - z1[5]^3*(-7 + z1[6]) + 
        z1[5]^4*(-4 + z1[6]) + (-2 + z1[6])*z1[6] + z1[5]*(3 + z1[6]) - 
        z1[5]^2*(6 + z1[6]))) - 
    z1[3]^2*(5 + z1[4]^3*(9 - 10*z1[5] + 9*z1[5]^2) + 
      (-6 + 10*z1[5] + z1[5]^2 - z1[5]^3 + 4*z1[5]^4)*z1[6] + 
      2*(z1[5] + z1[5]^3)*z1[6]^2 + z1[4]^2*(7 + 3*z1[5]^3 + 2*z1[5]^4 - 
        13*z1[6] - z1[5]^2*(3 + 5*z1[6]) + z1[5]*(3 + 6*z1[6])) + 
      z1[4]*(5 - z1[5]^3 + 4*z1[5]^5 - z1[6] + 4*z1[6]^2 + 
        7*z1[5]^2*(2 + z1[6]) + z1[5]^4*(-7 + 2*z1[6]) - 
        z1[5]*(11 + 14*z1[6]))) + z1[3]*(6 + z1[4]^3*(-5 + 12*z1[5]) + 
      (-5 + 10*z1[5] + 2*z1[5]^2 + 2*z1[5]^3 + 6*z1[5]^4)*z1[6] + 
      2*(3 - 3*z1[5] + z1[5]^3)*z1[6]^2 + z1[4]^2*(1 + z1[5]^2 + 3*z1[5]^3 + 
        2*z1[5]^4 + z1[5]*(7 - 16*z1[6]) + 6*z1[6]) + 
      z1[4]*(-3*z1[5]^3 + 6*z1[5]^5 - z1[5]^2*(-7 + z1[6]) + 
        2*z1[5]^4*(-3 + z1[6]) - z1[6]*(13 + z1[6]) + 
        z1[5]*(3 + 8*z1[6] + 6*z1[6]^2))), 
  y[788] -> -4*z1[4]^3 + z1[4]^2*(-13 + 12*z1[6]) - 
    3*z1[4]*(5 - 9*z1[6] + 4*z1[6]^2) + (-1 + z1[6])^3*
     (5 - 2*z1[6] + z1[5]*(-1 + 2*z1[6])) - 
    z1[3]^2*(z1[4]^3 + z1[4]^2*(5 - 3*z1[6]) + 
      z1[4]*(10 - 12*z1[6] + 3*z1[6]^2) - (-1 + z1[6])*
       (10 + z1[5]^2*(-1 + z1[6])^2 - 8*z1[6] + z1[6]^2 + 
        z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
    z1[3]*(-4*z1[4]^3 + z1[4]^2*(-17 + 12*z1[6]) + 
      z1[4]*(-28 + 39*z1[6] - 12*z1[6]^2) + (-1 + z1[6])*
       (17 - 16*z1[6] + 2*z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) - 
        z1[5]*(1 + 3*z1[6] - 6*z1[6]^2 + 2*z1[6]^3))), 
  y[789] -> -4 - 17*z1[6] - 15*z1[6]^2 + z1[4]^3*(9 + 5*z1[6]) + 
    z1[4]^2*(2 - 11*z1[6] - 10*z1[6]^2) + 
    z1[4]*(5 + 35*z1[6] + 23*z1[6]^2 + 5*z1[6]^3) - 
    z1[3]^4*(251 - 133*z1[5] + 23*z1[5]^2 - z1[5]^3 + 
      z1[4]^4*(25 - 45*z1[5] + 24*z1[5]^2 - 3*z1[5]^3) + 678*z1[6] - 
      216*z1[5]*z1[6] + 18*z1[5]^2*z1[6] + 288*z1[6]^2 - 48*z1[5]*z1[6]^2 + 
      16*z1[6]^3 + z1[4]^3*(z1[5]^3 - 7*z1[5]^2*(5 + z1[6]) - 
        2*(75 + 11*z1[6]) + 2*z1[5]*(74 + 13*z1[6])) + 
      z1[4]^2*(259 - z1[5]^3 + 225*z1[6] + 8*z1[6]^2 + 
        z1[5]^2*(23 + 18*z1[6]) - z1[5]*(151 + 138*z1[6] + 5*z1[6]^2)) + 
      z1[4]*(-259 + z1[5]^3 - 649*z1[6] - 144*z1[6]^2 - z1[6]^3 - 
        z1[5]^2*(23 + 27*z1[6]) + z1[5]*(133 + 262*z1[6] + 42*z1[6]^2)) + 
      z1[2]^4*(12 - z1[5]^3 + z1[5]^2*(7 + z1[6]) - z1[5]*(17 + z1[6]) + 
        z1[4]*(-1 + z1[5])*(-4 - z1[6] + z1[5]*(1 + z1[6]))) + 
      z1[2]^3*(84 - 4*z1[5]^3 + 63*z1[6] + z1[6]^2 + 
        2*z1[5]^2*(16 + 7*z1[6]) - z1[5]*(88 + 62*z1[6] + z1[6]^2) + 
        z1[4]*(-43 + 6*z1[5]^3 + z1[6] - 2*z1[5]^2*(18 + z1[6]) + 
          z1[5]*(69 + z1[6]))) + z1[2]^2*(221 + 6*z1[4]^2 - 6*z1[5]^3 + 
        373*z1[6] + 43*z1[6]^2 + z1[5]^2*(58 + 40*z1[6]) - 
        2*z1[5]*(94 + 121*z1[6] + 11*z1[6]^2) + 
        2*z1[4]*(9*z1[5]^3 - z1[5]^2*(68 + 15*z1[6]) - 3*(46 + 17*z1[6]) + 
          z1[5]*(169 + 57*z1[6]))) - 2*z1[2]*(-153 + 2*z1[4]^3 + 2*z1[5]^3 - 
        419*z1[6] - 114*z1[6]^2 - 2*z1[6]^3 - 2*z1[4]^2*(16 + 3*z1[6]) - 
        z1[5]^2*(26 + 23*z1[6]) + z1[5]*(106 + 190*z1[6] + 33*z1[6]^2) + 
        z1[4]*(278 - 9*z1[5]^3 + 259*z1[6] + 15*z1[6]^2 + 
          z1[5]^2*(91 + 34*z1[6]) - z1[5]*(290 + 191*z1[6] + 9*z1[6]^2)))) + 
    z1[3]*(-82 + 18*z1[5] + z1[4]^4*(-28 + 23*z1[5]) - 327*z1[6] + 
      46*z1[5]*z1[6] - 222*z1[6]^2 + 17*z1[5]*z1[6]^2 - 22*z1[6]^3 + 
      z1[4]^3*(61 + 53*z1[6] - z1[5]*(4 + 27*z1[6])) + 
      z1[4]*(81 + 375*z1[6] + 212*z1[6]^2 + 16*z1[6]^3 - 
        6*z1[5]*(3 + 10*z1[6] + 4*z1[6]^2)) + 
      z1[4]^2*(-63 - 184*z1[6] - 48*z1[6]^2 + 
        z1[5]*(17 + 35*z1[6] + 11*z1[6]^2)) + 
      z1[2]*(-23 + 5*z1[4]^3 - 90*z1[6] - 54*z1[6]^2 - 7*z1[6]^3 - 
        z1[4]^2*(21 + 26*z1[6]) + z1[5]*(6 + 15*z1[6] + 5*z1[6]^2) + 
        z1[4]*(22 + 91*z1[6] + 48*z1[6]^2 - z1[5]*(16 + 31*z1[6] + 
            11*z1[6]^2)))) - z1[3]^2*(z1[4]^4*(82 - 91*z1[5] + 20*z1[5]^2) - 
      z1[4]^3*(229 + 116*z1[6] + z1[5]^2*(8 + 9*z1[6]) - 
        z1[5]*(111 + 85*z1[6])) + z1[4]^2*(334 + 564*z1[6] + 74*z1[6]^2 + 
        z1[5]^2*(12 + 13*z1[6]) - z1[5]*(127 + 202*z1[6] + 27*z1[6]^2)) + 
      2*(180 + 606*z1[6] + 340*z1[6]^2 + 28*z1[6]^3 + 6*z1[5]^2*(1 + z1[6]) - 
        z1[5]*(66 + 135*z1[6] + 40*z1[6]^2)) - 
      z1[4]*(z1[5]^2*(12 + 19*z1[6]) - z1[5]*(132 + 343*z1[6] + 93*z1[6]^2) + 
        2*(179 + 633*z1[6] + 260*z1[6]^2 + 9*z1[6]^3)) + 
      z1[2]^2*(42 + 11*z1[4]^2 + 120*z1[6] + 50*z1[6]^2 + 
        4*z1[5]^2*(1 + z1[6]) - 2*z1[5]*(13 + 23*z1[6] + 6*z1[6]^2) - 
        z1[4]*(57 + 87*z1[6] + 9*z1[6]^2 + z1[5]^2*(8 + 7*z1[6]) - 
          9*z1[5]*(5 + 6*z1[6] + z1[6]^2))) + 
      z1[2]*(203 - 22*z1[4]^3 + 690*z1[6] + 352*z1[6]^2 + 19*z1[6]^3 + 
        12*z1[5]^2*(1 + z1[6]) + z1[4]^2*(93 + 80*z1[6]) - 
        z1[5]*(96 + 200*z1[6] + 59*z1[6]^2) - 
        z1[4]*(317 + 634*z1[6] + 146*z1[6]^2 + z1[5]^2*(38 + 30*z1[6]) - 
          z1[5]*(253 + 319*z1[6] + 52*z1[6]^2)))) - 
    z1[3]^3*(533 - 247*z1[5] + 35*z1[5]^2 - z1[5]^3 + 
      z1[4]^4*(79 - 113*z1[5] + 44*z1[5]^2 - 3*z1[5]^3) + 1580*z1[6] - 
      440*z1[5]*z1[6] + 30*z1[5]^2*z1[6] + 765*z1[6]^2 - 111*z1[5]*z1[6]^2 + 
      52*z1[6]^3 + z1[4]^3*(-327 + z1[5]^3 - 90*z1[6] - 
        z1[5]^2*(43 + 16*z1[6]) + 3*z1[5]*(85 + 28*z1[6])) + 
      z1[4]^2*(-z1[5]^3 + z1[5]^2*(35 + 31*z1[6]) + 
        44*(12 + 14*z1[6] + z1[6]^2) - z1[5]*(261 + 305*z1[6] + 
          21*z1[6]^2)) + z1[4]*(-541 + z1[5]^3 - 1575*z1[6] - 471*z1[6]^2 - 
        8*z1[6]^3 - z1[5]^2*(35 + 46*z1[6]) + 
        z1[5]*(247 + 545*z1[6] + 111*z1[6]^2)) + 
      z1[2]^3*(39 - z1[5]^3 + 53*z1[6] + 5*z1[6]^2 + z1[5]^2*(11 + 6*z1[6]) - 
        z1[5]*(37 + 34*z1[6] + 5*z1[6]^2) + z1[4]*(-25 + z1[5]^3 - 13*z1[6] - 
          2*z1[5]^2*(5 + 2*z1[6]) + z1[5]*(27 + 17*z1[6]))) + 
      z1[2]^2*(217 + 21*z1[4]^2 - 3*z1[5]^3 + 459*z1[6] + 104*z1[6]^2 + 
        z1[5]^2*(41 + 31*z1[6]) - z1[5]*(163 + 235*z1[6] + 41*z1[6]^2) + 
        z1[4]*(-273 + 8*z1[5]^3 - 214*z1[6] - 8*z1[6]^2 - 
          z1[5]^2*(89 + 36*z1[6]) + 4*z1[5]*(71 + 46*z1[6] + 2*z1[6]^2))) + 
      z1[2]*(471 - 21*z1[4]^3 - 3*z1[5]^3 + 1419*z1[6] + 533*z1[6]^2 + 
        16*z1[6]^3 + 6*z1[4]^2*(23 + 11*z1[6]) + z1[5]^2*(57 + 52*z1[6]) - 
        z1[5]*(285 + 539*z1[6] + 123*z1[6]^2) + 
        z1[4]*(-817 + 13*z1[5]^3 - 1068*z1[6] - 128*z1[6]^2 - 
          96*z1[5]^2*(2 + z1[6]) + z1[5]*(765 + 672*z1[6] + 59*z1[6]^2)))), 
  y[790] -> 5 + 11*z1[4] + 5*z1[4]^2 - z1[5] - 17*z1[6] - 19*z1[4]*z1[6] - 
    4*z1[4]^2*z1[6] + 5*z1[5]*z1[6] + 21*z1[6]^2 + 8*z1[4]*z1[6]^2 - 
    9*z1[5]*z1[6]^2 - 11*z1[6]^3 + 7*z1[5]*z1[6]^3 + 2*z1[6]^4 - 
    2*z1[5]*z1[6]^4 + z1[3]^2*(z1[4]^3 + z1[4]^2*(5 - 3*z1[6]) + 
      z1[4]*(10 - 12*z1[6] + 3*z1[6]^2) - (-1 + z1[6])*
       (10 + z1[5]^2*(-1 + z1[6])^2 - 8*z1[6] + z1[6]^2 + 
        z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) - 
    z1[3]*(z1[4]^2*(-9 + 4*z1[6]) + z1[4]*(-24 + 31*z1[6] - 8*z1[6]^2) + 
      (-1 + z1[6])*(17 - 16*z1[6] + 2*z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*
         (-1 + 2*z1[6]) - z1[5]*(1 + 3*z1[6] - 6*z1[6]^2 + 2*z1[6]^3))) + 
    z1[2]^2*(1 + z1[4] - z1[6] + z1[3]^2*(z1[4] - (-1 + z1[6])*
         (7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2 + 
          z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) - 
      z1[3]*(z1[4] + (-1 + z1[6])*(-4 + 9*z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + 
          z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
          z1[5]*(4 - 13*z1[6] + 13*z1[6]^2 - 4*z1[6]^3)))) + 
    z1[2]*(-z1[4]^2 + z1[4]*(-2 + 3*z1[6]) + (-1 + z1[6])*
       (5 - 12*z1[6] + 8*z1[6]^2 - 2*z1[6]^3 + z1[5]*(-1 + z1[6])^2*
         (-1 + 2*z1[6])) + z1[3]^2*(-2*z1[4]^2 + z1[4]*(-7 + 6*z1[6]) + 
        (-1 + z1[6])*(10 + z1[5]^2*(-1 + z1[6])^2 - 8*z1[6] + z1[6]^2 + 
          z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
      z1[3]*(z1[4]^2 + z1[4]*(-4 + 3*z1[6]) + (-1 + z1[6])*
         (13 - 12*z1[6] + 2*z1[6]^2 + z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) - 
          z1[5]*(1 + 3*z1[6] - 6*z1[6]^2 + 2*z1[6]^3)))), 
  y[791] -> -(z1[2]^5*z1[3]^5*((-3 + z1[5])*z1[6]*(5 + z1[5]^2 + 2*z1[6] - 
         2*z1[5]*(2 + z1[6])) + z1[4]*(16 + z1[5]^4 + 17*z1[6] + z1[6]^2 - 
         z1[5]^3*(8 + 3*z1[6]) + z1[5]^2*(24 + 17*z1[6] + z1[6]^2) - 
         z1[5]*(32 + 31*z1[6] + 2*z1[6]^2)))) + 
    z1[2]^4*z1[3]^4*((4 + 5*z1[3])*z1[4]^2 + 
      z1[6]*(43 - z1[5]^3 + 50*z1[6] + 3*z1[6]^2 + z1[5]^2*(11 + 6*z1[6]) - 
        z1[5]*(37 + 35*z1[6] + 3*z1[6]^2) + z1[3]*(88 - 4*z1[5]^3 + 
          72*z1[6] + 3*z1[6]^2 + 4*z1[5]^2*(8 + 3*z1[6]) - 
          z1[5]*(88 + 60*z1[6] + 3*z1[6]^2))) - 
      z1[4]*(44 + z1[5]^4 + 105*z1[6] + 24*z1[6]^2 - 
        4*z1[5]^3*(3 + 2*z1[6]) + z1[5]^2*(48 + 59*z1[6] + 9*z1[6]^2) - 
        z1[5]*(80 + 139*z1[6] + 33*z1[6]^2) + 
        z1[3]*(91 + 4*z1[5]^4 + 163*z1[6] + 28*z1[6]^2 - 
          z1[5]^3*(36 + 17*z1[6]) + 3*z1[5]^2*(40 + 37*z1[6] + 4*z1[6]^2) - 
          z1[5]*(176 + 237*z1[6] + 40*z1[6]^2)))) - 
    (1 + z1[3])^2*z1[4]*(z1[3]*z1[4]^5*(2*(-1 + z1[5]) + 
        z1[3]*(-35 + 48*z1[5] - 15*z1[5]^2) + z1[3]^2*(-35 + 60*z1[5] - 
          30*z1[5]^2 + 4*z1[5]^3)) + z1[4]^2*(-1 + 7*z1[6] + 6*z1[6]^2 + 
        z1[3]^2*(6 + 3*(91 - 38*z1[5] + 4*z1[5]^2)*z1[6] + 
          (245 - 92*z1[5] + 6*z1[5]^2)*z1[6]^2 + (17 - 6*z1[5])*z1[6]^3) + 
        z1[3]^3*(10 - (-235 + 133*z1[5] - 23*z1[5]^2 + z1[5]^3)*z1[6] + 
          4*(38 - 19*z1[5] + 2*z1[5]^2)*z1[6]^2 + (7 - 3*z1[5])*z1[6]^3) + 
        z1[3]*(-3 + (86 - 18*z1[5])*z1[6] + (94 - 22*z1[5])*z1[6]^2 - 
          2*(-4 + z1[5])*z1[6]^3)) + z1[3]*z1[4]^4*(22 + 8*z1[6] - 
        2*z1[5]*(7 + 3*z1[6]) + z1[3]^2*(81 + 35*z1[6] - z1[5]^3*z1[6] + 
          3*z1[5]^2*(6 + 5*z1[6]) - 3*z1[5]*(28 + 15*z1[6])) + 
        z1[3]*(71 + 50*z1[6] + z1[5]^2*(3 + 11*z1[6]) - 
          z1[5]*(51 + 52*z1[6]))) - z1[4]*z1[6]*(4 + 15*z1[6] + 6*z1[6]^2 + 
        2*z1[3]*(39 + 104*z1[6] + 35*z1[6]^2 + z1[6]^3 - 
          z1[5]*(9 + 17*z1[6] + 4*z1[6]^2)) + 
        z1[3]^3*(251 - z1[5]^3 + 403*z1[6] + 78*z1[6]^2 + z1[6]^3 + 
          z1[5]^2*(23 + 13*z1[6]) - z1[5]*(133 + 146*z1[6] + 18*z1[6]^2)) + 
        z1[3]^2*(282 + 569*z1[6] + 151*z1[6]^2 + 3*z1[6]^3 + 
          3*z1[5]^2*(4 + 3*z1[6]) - z1[5]*(114 + 158*z1[6] + 27*z1[6]^2))) + 
      z1[4]^3*(-2*(1 + z1[6]) + z1[3]*(-9 - 62*z1[6] - 12*z1[6]^2 + 
          z1[5]*(-4 + 24*z1[6] + 6*z1[6]^2)) + 
        z1[3]^3*(-54 - 145*z1[6] + z1[5]^3*z1[6] - 21*z1[6]^2 - 
          z1[5]^2*z1[6]*(23 + 3*z1[6]) + z1[5]*(24 + 115*z1[6] + 
            18*z1[6]^2)) - z1[3]^2*(41 + 186*z1[6] + 40*z1[6]^2 + 
          3*z1[5]^2*z1[6]*(4 + z1[6]) - z1[5]*(9 + 108*z1[6] + 
            28*z1[6]^2))) + z1[6]*(4 + 21*z1[6] + 17*z1[6]^2 + 2*z1[6]^3 + 
        z1[3]*(78 + 310*z1[6] + 203*z1[6]^2 + 20*z1[6]^3 - 
          z1[5]*(18 + 46*z1[6] + 17*z1[6]^2)) + 
        z1[3]^3*(251 - z1[5]^3 + 678*z1[6] + 288*z1[6]^2 + 16*z1[6]^3 + 
          z1[5]^2*(23 + 18*z1[6]) - z1[5]*(133 + 216*z1[6] + 48*z1[6]^2)) + 
        z1[3]^2*(282 + 902*z1[6] + 477*z1[6]^2 + 36*z1[6]^3 + 
          12*z1[5]^2*(1 + z1[6]) - z1[5]*(114 + 224*z1[6] + 63*z1[6]^2)))) + 
    z1[2]^3*z1[3]^3*(-((5 + 16*z1[3] + 10*z1[3]^2)*z1[4]^3) + 
      z1[4]^2*(6 + 24*z1[6] + 17*z1[3]*(1 + 4*z1[6]) + 
        5*z1[3]^2*(3 + 8*z1[6])) + z1[6]*(46 + 101*z1[6] + 25*z1[6]^2 + 
        4*z1[5]^2*(1 + z1[6]) - 2*z1[5]*(13 + 21*z1[6] + 4*z1[6]^2) - 
        2*z1[3]^2*(-110 + 3*z1[5]^3 - 146*z1[6] - 21*z1[6]^2 - 
          z1[5]^2*(29 + 14*z1[6]) + z1[5]*(94 + 88*z1[6] + 9*z1[6]^2)) + 
        z1[3]*(221 - 3*z1[5]^3 + 367*z1[6] + 72*z1[6]^2 + 
          z1[5]^2*(41 + 26*z1[6]) - z1[5]*(163 + 192*z1[6] + 27*z1[6]^2))) - 
      z1[4]*(45 + 194*z1[6] + 121*z1[6]^2 + 5*z1[6]^3 - 
        z1[5]^3*(4 + 5*z1[6]) + z1[5]^2*(30 + 61*z1[6] + 17*z1[6]^2) - 
        z1[5]*(72 + 206*z1[6] + 96*z1[6]^2 + 5*z1[6]^3) + 
        z1[3]^2*(223 + 6*z1[5]^4 + 588*z1[6] + 228*z1[6]^2 + 6*z1[6]^3 - 
          2*z1[5]^3*(32 + 19*z1[6]) + 6*z1[5]^2*(41 + 49*z1[6] + 8*z1[6]^2) - 
          6*z1[5]*(68 + 124*z1[6] + 36*z1[6]^2 + z1[6]^3)) + 
        z1[3]*(223 + 3*z1[5]^4 + 713*z1[6] + 355*z1[6]^2 + 12*z1[6]^3 - 
          2*z1[5]^3*(22 + 17*z1[6]) + z1[5]^2*(204 + 302*z1[6] + 
            63*z1[6]^2) - z1[5]*(384 + 847*z1[6] + 310*z1[6]^2 + 
            12*z1[6]^3)))) + z1[2]^2*z1[3]^2*
     ((2 + 15*z1[3] + 24*z1[3]^2 + 10*z1[3]^3)*z1[4]^4 - 
      z1[4]^3*(9 + 13*z1[6] + 10*z1[3]^3*(3 + 4*z1[6]) + 
        2*z1[3]^2*(29 + 51*z1[6]) + z1[3]*(39 + 72*z1[6])) + 
      z1[4]^2*(z1[6]*(46 + 27*z1[6]) + 5*z1[3]^3*(3 + 32*z1[6] + 
          12*z1[6]^2) + 7*z1[3]*(1 + 32*z1[6] + 18*z1[6]^2) + 
        2*z1[3]^2*(11 + 168*z1[6] + 81*z1[6]^2)) + 
      z1[6]*(22 + 78*z1[6] + 39*z1[6]^2 + 2*z1[6]^3 - 
        z1[5]*(6 + 15*z1[6] + 5*z1[6]^2) + z1[3]^3*(304 - 4*z1[5]^3 + 
          592*z1[6] + 162*z1[6]^2 + 4*z1[6]^3 + 4*z1[5]^2*(13 + 8*z1[6]) - 
          2*z1[5]*(106 + 132*z1[6] + 21*z1[6]^2)) - 
        3*z1[3]^2*(-157 + z1[5]^3 - 354*z1[6] - 119*z1[6]^2 - 4*z1[6]^3 - 
          z1[5]^2*(19 + 14*z1[6]) + z1[5]*(95 + 138*z1[6] + 27*z1[6]^2)) + 
        z1[3]*(204 + 558*z1[6] + 229*z1[6]^2 + 10*z1[6]^3 + 
          12*z1[5]^2*(1 + z1[6]) - z1[5]*(96 + 174*z1[6] + 43*z1[6]^2))) - 
      z1[4]*(21 + 149*z1[6] + 187*z1[6]^2 + 35*z1[6]^3 + 
        z1[5]^2*(6 + 19*z1[6] + 9*z1[6]^2) - z1[5]*(28 + 125*z1[6] + 
          97*z1[6]^2 + 12*z1[6]^3) + z1[3]^3*(305 + 4*z1[5]^4 + 1112*z1[6] + 
          752*z1[6]^2 + 74*z1[6]^3 - 14*z1[5]^3*(4 + 3*z1[6]) + 
          z1[5]^2*(264 + 406*z1[6] + 92*z1[6]^2) - 
          2*z1[5]*(258 + 628*z1[6] + 272*z1[6]^2 + 17*z1[6]^3)) + 
        z1[3]^2*(472 + 3*z1[5]^4 + 1971*z1[6] + 1589*z1[6]^2 + 198*z1[6]^3 - 
          6*z1[5]^3*(10 + 9*z1[6]) + 3*z1[5]^2*(114 + 204*z1[6] + 
            55*z1[6]^2) - 4*z1[5]*(189 + 528*z1[6] + 269*z1[6]^2 + 
            21*z1[6]^3)) + z1[3]*(203 + 1033*z1[6] + 1018*z1[6]^2 + 
          157*z1[6]^3 - 3*z1[5]^3*(4 + 5*z1[6]) + 
          z1[5]^2*(108 + 243*z1[6] + 82*z1[6]^2) - 
          z1[5]*(300 + 1017*z1[6] + 626*z1[6]^2 + 61*z1[6]^3)))) + 
    z1[2]*z1[3]*(-(z1[3]*(4 + 15*z1[3] + 16*z1[3]^2 + 5*z1[3]^3)*z1[4]^5) + 
      (1 + z1[3])*z1[4]^4*(2*(2 + z1[6]) + 10*z1[3]^3*(3 + 2*z1[6]) + 
        z1[3]*(29 + 24*z1[6]) + z1[3]^2*(52 + 48*z1[6])) - 
      (1 + z1[3])*z1[4]^3*(3 + 20*z1[6] + 6*z1[6]^2 + 
        10*z1[3]^3*(3 + 14*z1[6] + 3*z1[6]^2) + 
        3*z1[3]*(5 + 48*z1[6] + 16*z1[6]^2) + z1[3]^2*(38 + 264*z1[6] + 
          78*z1[6]^2)) + (1 + z1[3])*z1[4]^2*(-2 + 26*z1[6] + 42*z1[6]^2 + 
        6*z1[6]^3 + 5*z1[3]^3*(1 + 52*z1[6] + 48*z1[6]^2 + 4*z1[6]^3) + 
        z1[3]*(-3 + 192*z1[6] + 282*z1[6]^2 + 40*z1[6]^3) + 
        z1[3]^2*(4 + 408*z1[6] + 492*z1[6]^2 + 56*z1[6]^3)) + 
      (1 + z1[3])*z1[6]*(4 + 21*z1[6] + 17*z1[6]^2 + 2*z1[6]^3 + 
        z1[3]*(78 + 310*z1[6] + 203*z1[6]^2 + 20*z1[6]^3 - 
          z1[5]*(18 + 46*z1[6] + 17*z1[6]^2)) + 
        z1[3]^3*(251 - z1[5]^3 + 678*z1[6] + 288*z1[6]^2 + 16*z1[6]^3 + 
          z1[5]^2*(23 + 18*z1[6]) - z1[5]*(133 + 216*z1[6] + 48*z1[6]^2)) + 
        z1[3]^2*(282 + 902*z1[6] + 477*z1[6]^2 + 36*z1[6]^3 + 
          12*z1[5]^2*(1 + z1[6]) - z1[5]*(114 + 224*z1[6] + 63*z1[6]^2))) - 
      (1 + z1[3])*z1[4]*(4 + 47*z1[6] + 110*z1[6]^2 + 47*z1[6]^3 + 
        2*z1[6]^4 - z1[5]*(4 + 27*z1[6] + 32*z1[6]^2 + 7*z1[6]^3) + 
        z1[3]*(78 + 592*z1[6] + 969*z1[6]^2 + 319*z1[6]^3 + 12*z1[6]^4 + 
          z1[5]^2*(18 + 58*z1[6] + 29*z1[6]^2) - z1[5]*(96 + 470*z1[6] + 
            428*z1[6]^2 + 71*z1[6]^3)) + z1[3]^3*(251 + z1[5]^4 + 
          1233*z1[6] + 1283*z1[6]^2 + 256*z1[6]^3 + 5*z1[6]^4 - 
          z1[5]^3*(24 + 23*z1[6]) + 3*z1[5]^2*(52 + 103*z1[6] + 31*z1[6]^2) - 
          z1[5]*(384 + 1239*z1[6] + 746*z1[6]^2 + 76*z1[6]^3)) + 
        z1[3]^2*(282 + 1655*z1[6] + 2108*z1[6]^2 + 544*z1[6]^3 + 15*z1[6]^4 - 
          3*z1[5]^3*(4 + 5*z1[6]) + z1[5]^2*(126 + 305*z1[6] + 114*z1[6]^2) - 
          z1[5]*(396 + 1525*z1[6] + 1112*z1[6]^2 + 144*z1[6]^3)))), 
  y[792] -> (-2 + z1[3])*(1 + z1[3])^2*z1[4]^6 + 
    z1[2]^5*z1[3]^3*(2*z1[4]^2 + z1[4]*(2 - 3*z1[6]) + (-1 + z1[6])*z1[6]) + 
    z1[4]^4*z1[6]*(-88 - z1[6] + z1[3]^2*(-8 + 3*z1[6]) + 
      z1[3]*(-52 + 8*z1[6])) - z1[4]^5*(2 + z1[3]^3*(-1 + z1[6]) + 17*z1[6] + 
      3*z1[3]^2*z1[6] + z1[3]*(3 + 11*z1[6])) - 
    z1[4]^3*z1[6]*(158 + 17*z1[6] + 9*z1[6]^2 + 
      z1[3]^2*(12 - 11*z1[6] + z1[6]^2) + 
      z1[3]*(84 - 28*z1[6] + 3*z1[6]^2)) - z1[4]^2*z1[6]*
     (124 + 22*z1[6] + 29*z1[6]^2 + 9*z1[6]^3 + 
      z1[3]^2*(8 - 15*z1[6] + 3*z1[6]^2) + z1[3]*(60 - 40*z1[6] + 3*z1[6]^2 + 
        2*z1[6]^3)) + z1[6]^2*(12 - z1[3]^2*(-2 + z1[6]) + 19*z1[6] + 
      19*z1[6]^2 + 23*z1[6]^3 - 35*z1[6]^4 + 
      z1[3]*(8 + 5*z1[6] + 10*z1[6]^3 - 4*z1[6]^4)) + 
    z1[4]*z1[6]*(-36 + 6*z1[6] - 5*z1[6]^2 - 40*z1[6]^3 + 2*z1[6]^4 + 
      z1[3]^2*(-2 + 9*z1[6] - 3*z1[6]^2) + 
      z1[3]*(-16 + 28*z1[6] + 5*z1[6]^2 - 8*z1[6]^3 + 2*z1[6]^4)) + 
    z1[2]^4*z1[3]^2*(-4*(1 + 2*z1[3])*z1[4]^3 - (-2 + z1[6])*z1[6]^2 + 
      z1[4]^2*(-7 + 4*z1[6] + z1[3]*(-7 + 12*z1[6])) + 
      z1[4]*(-3 + z1[6] + z1[6]^2 + z1[3]*(1 + 3*z1[6] - 4*z1[6]^2))) - 
    z1[2]^2*(4*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^5 + 
      z1[4]^4*(z1[3]^3*(2 - 12*z1[6]) + 2*(1 + z1[6]) + 
        z1[3]*(17 + 2*z1[6]) - 3*z1[3]^2*(-7 + 4*z1[6])) + 
      z1[4]^3*(2 + 19*z1[6] - 3*z1[6]^2 + z1[3]*(13 + 33*z1[6] - 
          10*z1[6]^2) + z1[3]^2*(9 + 6*z1[6] - 3*z1[6]^2) + 
        2*z1[3]^3*(-3 + z1[6] + 2*z1[6]^2)) + z1[4]^2*z1[6]*
       (28 + z1[6] + z1[6]^2 + z1[3]^2*(8 - 15*z1[6] + 3*z1[6]^2) + 
        z1[3]*(44 - 22*z1[6] + 4*z1[6]^2)) + 
      z1[6]^2*(-2 + z1[3]^2*(-2 + z1[6]) - 4*z1[6] + 9*z1[6]^2 + 
        z1[3]*(-4 - 7*z1[6] + 4*z1[6]^2)) + z1[4]*z1[6]*
       (10 + 3*z1[6] + 8*z1[6]^2 + z1[3]^2*(2 - 9*z1[6] + 3*z1[6]^2) + 
        z1[3]*(12 - 14*z1[6] + 5*z1[6]^2))) + 
    z1[2]^3*z1[3]*(2*(1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 + 
      (1 + z1[3])*(-2 + z1[6])*z1[6]^2 + 
      z1[4]^3*(7 + z1[3]^2*(8 - 18*z1[6]) + z1[6] - 3*z1[3]*(-7 + 4*z1[6])) + 
      z1[4]*z1[6]*(10 - 7*z1[6] + 2*z1[6]^2 + 
        z1[3]*(2 - 9*z1[6] + 3*z1[6]^2)) + 
      z1[4]^2*(5 + 11*z1[6] - 5*z1[6]^2 - 3*z1[3]*(-3 + z1[6]^2) + 
        z1[3]^2*(-4 - 2*z1[6] + 6*z1[6]^2))) + 
    z1[2]*(2*z1[3]*(1 + z1[3])^2*z1[4]^6 - (1 + z1[3])*z1[4]^5*
       (z1[3]*(-9 + z1[6]) - 2*(2 + z1[6]) + z1[3]^2*(2 + 3*z1[6])) + 
      z1[4]^4*(4 + 36*z1[6] - 3*z1[6]^2 + z1[3]*(11 + 33*z1[6] - 5*z1[6]^2) + 
        z1[3]^2*(3 + 8*z1[6] - z1[6]^2) + z1[3]^3*(-4 + 3*z1[6] + z1[6]^2)) + 
      z1[4]^3*z1[6]*(86 + 2*z1[6] + z1[6]^2 + 
        z1[3]^2*(12 - 11*z1[6] + z1[6]^2) + z1[3]*(72 - 23*z1[6] + 
          2*z1[6]^2)) + z1[4]^2*z1[6]*(72 + 13*z1[6] + 17*z1[6]^2 + 
        z1[3]^2*(8 - 15*z1[6] + 3*z1[6]^2) + z1[3]*(52 - 31*z1[6] + 
          7*z1[6]^2)) + z1[4]*z1[6]*(22 + z1[6] + 8*z1[6]^2 + 18*z1[6]^3 + 
        z1[3]^2*(2 - 9*z1[6] + 3*z1[6]^2) + z1[3]*(14 - 21*z1[6] + z1[6]^2 + 
          2*z1[6]^3)) + z1[6]^2*(-6 + z1[3]^2*(-2 + z1[6]) - 7*z1[6] - 
        26*z1[6]^2 + 31*z1[6]^3 + z1[3]*(-6 + z1[6] - 14*z1[6]^2 + 
          6*z1[6]^3))) + 
    z1[5]*(-(z1[2]^5*z1[3]^3*z1[4]*(1 + z1[4] - z1[6])) + 
      z1[2]^4*z1[3]^2*z1[4]*(z1[4] + (1 + 4*z1[3])*z1[4]^2 - 
        4*z1[3]*z1[4]*(-1 + z1[6]) - (-2 + z1[6])*z1[6]) - 
      z1[2]^3*z1[3]*(6*z1[3]^2*z1[4]^3*(1 + z1[4] - z1[6]) + 
        z1[3]*z1[4]*(3*z1[4]^2 + 3*z1[4]^3 + z1[4]*(8 - 3*z1[6])*z1[6] - 
          (-2 + z1[6])*z1[6]) + z1[6]*(z1[4]^3 - z1[4]^2*(-4 + z1[6]) + 
          z1[6]^2 + z1[4]*(2 + z1[6]))) + 
      z1[2]^2*(4*z1[3]^3*z1[4]^4*(1 + z1[4] - z1[6]) + 
        z1[3]^2*z1[4]*(3*z1[4]^3 + 3*z1[4]^4 + z1[4]*(8 - 3*z1[6])*z1[6] - 
          3*z1[4]^2*(-4 + z1[6])*z1[6] - (-2 + z1[6])*z1[6]) + 
        z1[3]*z1[6]*(2*z1[4]^4 - 2*z1[4]^3*(-6 + z1[6]) + 
          2*z1[4]^2*(6 + z1[6]) + 2*z1[6]^2*(-1 + 2*z1[6]) + 
          z1[4]*(4 + 2*z1[6] + 3*z1[6]^2)) + z1[6]*(2*z1[4]^3 + 5*z1[6]^3 + 
          z1[4]^2*(4 + 3*z1[6]) + z1[4]*(2 + 3*z1[6] + 4*z1[6]^2))) - 
      z1[2]*(z1[3]^3*z1[4]^5*(1 + z1[4] - z1[6]) + z1[3]^2*z1[4]*
         (z1[4]^4 + z1[4]^5 + z1[4]*(8 - 3*z1[6])*z1[6] - 
          z1[4]^3*(-8 + z1[6])*z1[6] - 3*z1[4]^2*(-4 + z1[6])*z1[6] - 
          (-2 + z1[6])*z1[6]) + z1[3]*z1[6]*(z1[4]^5 - 
          z1[4]^4*(-12 + z1[6]) + z1[4]^3*(24 + z1[6]) + 
          z1[4]^2*(20 + 5*z1[6] + 3*z1[6]^2) + z1[6]^2*(1 - 4*z1[6] + 
            6*z1[6]^2) + z1[4]*(6 + 3*z1[6] + 4*z1[6]^2 + 2*z1[6]^3)) + 
        z1[6]*(4*z1[4]^4 + 2*z1[4]^3*(7 + 3*z1[6]) + 
          z1[6]^3*(-1 + 19*z1[6]) + z1[4]^2*(16 + 15*z1[6] + 8*z1[6]^2) + 
          z1[4]*(6 + 9*z1[6] + 12*z1[6]^2 + 10*z1[6]^3))) + 
      z1[6]*(2*(1 + z1[3])^2*z1[4]^5 + z1[4]^4*(16 + 20*z1[3] - 
          z1[3]^2*(-8 + z1[6]) + 3*z1[6]) + 
        z1[6]^4*(16 + (23 + 4*z1[3])*z1[6]) + 
        z1[4]^3*(38 - 3*z1[3]^2*(-4 + z1[6]) + 21*z1[6] + 4*z1[6]^2 + 
          z1[3]*(36 + 4*z1[6] + z1[6]^2)) + 
        z1[4]^2*(36 + z1[3]^2*(8 - 3*z1[6]) + 36*z1[6] + 24*z1[6]^2 + 
          5*z1[6]^3 + 2*z1[3]*(14 + 4*z1[6] + 2*z1[6]^2 + z1[6]^3)) + 
        z1[4]*(12 - z1[3]^2*(-2 + z1[6]) + 18*z1[6] + 24*z1[6]^2 + 
          32*z1[6]^3 - 2*z1[6]^4 + z1[3]*(8 + 4*z1[6] + 3*z1[6]^2 + 
            8*z1[6]^3 - 2*z1[6]^4)))), 
  y[793] -> -1/4*(-1 + z1[6])^2 - (z1[3]*(-3 + z1[3] + 3*z1[6]))/6, 
  y[794] -> z1[2]^2*z1[3]*(-z1[4] + (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) + (1 + z1[3])*(2*z1[4]^2 - 4*z1[4]*(-1 + z1[6]) + 
      (-1 + z1[6])^2) + z1[2]*((1 + z1[4] - z1[6])^2 + 
      z1[3]*(z1[4]^2 + (5 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]) - 
        2*z1[4]*z1[6])), y[795] -> 
   z1[2]*(5 + z1[4] + z1[5]*(-1 + z1[6]) - 3*z1[6]) + 
    (2 + z1[4])*(1 + z1[4] - z1[6]) + z1[2]^2*(2 + z1[5]*(-1 + z1[6]) - 
      z1[6]), y[796] -> 2 + z1[4], y[797] -> z1[2]^2*z1[3] - z1[2]*z1[4] - 
    3*z1[2]*z1[3]*z1[4] - z1[2]^2*z1[3]*z1[4] + z1[4]^2 + z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]^2*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] - 
    z1[4]*z1[6] - z1[3]*z1[4]*z1[6], y[798] -> 2 - 3*z1[6] + z1[6]^2, 
  y[799] -> (-8*z1[3]*(1 + z1[3])*z1[6])/3 + 4*z1[2]*(-1 + z1[6])*
     (-2 + 2*z1[3] + z1[6]), 
  y[800] -> -1 + z1[6] + z1[2]^2*(-2 + z1[5] + z1[6] - z1[5]*z1[6]) + 
    z1[2]*(-4 + z1[5] + 2*z1[6] - z1[5]*z1[6]), 
  y[801] -> -2*z1[3]^2*(1 + z1[4])*(-1 + z1[5]) + 
    3*z1[2]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + 3*z1[4]*(1 + z1[6]) - 
    2*z1[3]*(-4 + z1[4]*(-4 + z1[5]) + z1[5] + 3*z1[6]) - 
    3*z1[2]*(-5 + 2*z1[3] + z1[5] + 3*z1[6] - z1[5]*z1[6]) - 
    3*(-2 + z1[6] + z1[6]^2), y[802] -> -1 + z1[2] + z1[2]^2*z1[3] + z1[6] - 
    z1[2]*z1[6], y[803] -> 
   -(z1[2]^2*z1[3]*(1 + z1[3]*(2 + z1[4]*(-1 + z1[5])) + 
       z1[4]*(-1 + z1[5]))) + z1[2]^3*z1[3]^2*(-1 + z1[5]) + 
    (1 + z1[3])*(1 + z1[4] - z1[6]) + z1[2]*(-1 + z1[3]^2*z1[4] + z1[6] + 
      z1[3]*(-2 + z1[4] + z1[6])), y[804] -> -19 + 19*z1[2] + 37*z1[3], 
  y[805] -> z1[2]*(z1[4] + z1[3]*(-1 + z1[6])) - 
    (1 + z1[3])*z1[4]*(-1 + z1[6]), 
  y[806] -> -19 + 19*z1[2] - 37*z1[3]*(-1 + z1[6]) - 18*(-1 + z1[6])^2, 
  y[807] -> -1 + z1[4] + z1[5] - z1[6], y[808] -> 37*z1[3] + 18*(-1 + z1[6]), 
  y[809] -> z1[2] - 2*z1[4] + z1[6], 
  y[810] -> -37 - 56*z1[4] - 19*z1[5] - 37*z1[3]*(2 + z1[4] - z1[6]) + 
    56*z1[6], y[811] -> z1[4] + z1[3]*(2 + z1[4] + z1[5]*(-1 + z1[6]) - 
      z1[6]), y[812] -> -2 + z1[5] + z1[2]*(-1 + z1[5])*(-1 + z1[6]) + 
    z1[6] - z1[5]*z1[6], y[813] -> (-1 + z1[5] - z1[6])*z1[6] + 
    z1[4]*(2 - 3*z1[5] + z1[5]^2 + z1[6]), 
  y[814] -> z1[4]^3 + (-1 + z1[5] - z1[6])*z1[6] - 
    z1[4]^2*(1 + z1[2] - z1[5] + 2*z1[6]) + 
    z1[4]*(2 + z1[5]^2 + (2 + z1[2])*z1[6] + z1[6]^2 - z1[5]*(3 + z1[6])), 
  y[815] -> z1[4]^3 + z1[4]^2*(-2*z1[2] + z1[5] - 2*z1[6]) + 
    z1[6]*(-1 + z1[2] - z1[2]^2 + z1[5] - z1[2]*z1[6]) + 
    z1[4]*(1 + z1[2]^2 + z1[5]^2 + z1[6]^2 - z1[5]*(2 + z1[6]) + 
      z1[2]*(-1 + 3*z1[6])), y[816] -> 146 + 95*z1[4] + 
    z1[3]*(32 + 38*z1[4]), y[817] -> -2 + z1[4]*(-1 + z1[5]) + 2*z1[5] + 
    z1[6], y[818] -> -1 + z1[5] + 2*z1[6], 
  y[819] -> -87 + 19*z1[4] + 38*z1[4]^2 + 38*z1[2]^2*z1[3]*(-1 + z1[5]) + 
    107*z1[5] + 57*z1[4]*z1[5] - z1[2]*((63 + 38*z1[4])*(-1 + z1[5]) + 
      z1[3]*(6 + (70 + 38*z1[4])*z1[5] - 38*z1[6])) + 
    2*z1[3]*(-9 + 19*z1[4]^2 + 38*z1[5] + z1[4]*(38 + 16*z1[5] - 19*z1[6]) - 
      16*z1[6]) + 38*z1[6] - 38*z1[4]*z1[6], 
  y[820] -> z1[3]*(87 - 75*z1[5] - 182*z1[6]) - 
    38*z1[3]^2*(-1 + z1[5] + 2*z1[6]) - 4*(-9 + 6*z1[5] + 20*z1[6]) + 
    2*z1[2]*(-6 + 6*z1[5] + 25*z1[6]), 
  y[821] -> 79 + 43*z1[4] - 55*z1[5] - 31*z1[4]*z1[5] + 
    z1[3]*(181 + z1[4]*(94 - 82*z1[5]) - 157*z1[5] - 107*z1[6]) - 56*z1[6] - 
    38*z1[3]^2*(-2 + z1[4]*(-1 + z1[5]) + 2*z1[5] + z1[6]) + 
    z1[2]*(-37 + 25*z1[4]*(-1 + z1[5]) + 37*z1[5] + 38*z1[6]), 
  y[822] -> -((1 + z1[3])*(1 + z1[4])*(1 + z1[4] - z1[6])) - 
    z1[2]*(1 + z1[4] - z1[6])^2 + z1[2]*z1[3]*(1 + z1[4]^2*(-1 + z1[5]) + 
      z1[5] - z1[5]*z1[6] + z1[4]*(-1 - z1[5]*(-2 + z1[6]) + z1[6])), 
  y[823] -> -62 + 38*z1[2]^2*z1[3]*(-1 + z1[5]) + 50*z1[5] + 132*z1[6] + 
    38*z1[3]*(-1 + z1[5] + 2*z1[6]) - z1[2]*(-25 + 25*z1[5] + 76*z1[6] + 
      z1[3]*(-6 + 38*z1[5] + 38*z1[6])), 
  y[824] -> -38*z1[3]*(1 + z1[3])*z1[4]^4 - 38*z1[2]^2*z1[3]^2*
     (1 + z1[4] - z1[6])^2 + 2*z1[2]*z1[3]*(19*(-1 + z1[4]) + 
      2*z1[3]*(8 + 19*z1[4]))*(1 + z1[4] - z1[6])^2 - 
    z1[3]*(71 + 32*z1[3])*z1[6] - 25*z1[3]*(3 + z1[4]^2 - z1[4]*(-3 + z1[6]))*
     (z1[4]*(-2 + z1[5]) + z1[6]) + 
    z1[4]^3*(38 - 4*z1[3]^2*(19 + 8*z1[5] - 19*z1[6]) + 
      z1[3]*(-31 - 7*z1[5] + 76*z1[6])) + 
    z1[4]*(38*(-1 + z1[6])^2 - 32*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(173 - 71*z1[5] - 108*z1[6] + 38*z1[6]^2)) + 
    z1[4]^2*(-76*(-1 + z1[6]) + 2*z1[3]^2*(-19 + 16*z1[5]*(-2 + z1[6]) + 
        54*z1[6] - 19*z1[6]^2) + z1[3]*(116 - 7*z1[6] - 38*z1[6]^2 + 
        z1[5]*(-46 + 7*z1[6]))), y[825] -> 1 - z1[2] - 5*z1[3], 
  y[826] -> (1 - z1[2] + 5*z1[3]*(-1 + z1[6]))/24 - (-1 + z1[6])^2, 
  y[827] -> (-5*z1[3]*(-1 + z1[6]))/24 + (-1 + z1[6])^2, 
  y[828] -> 1 + 6*z1[4] + z1[5] + 5*z1[3]*(2 + z1[4] - z1[6]) - 6*z1[6], 
  y[829] -> 1 + z1[4] + 2*z1[3]*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) + z1[2]*(-1 + z1[6]) - z1[6], 
  y[830] -> -(z1[3]*(1 + z1[4]*z1[5])) + 3*(1 + z1[4] - z1[6]), 
  y[831] -> -1 - 2*z1[4]^2 - 2*z1[3]*(z1[4]^2 + z1[4]*(3 - 2*z1[6]) - 
      (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + z1[6] + 
    z1[4]*(-5 + 4*z1[6]), y[832] -> -z1[4]^3 + z1[6]*(1 - z1[5] + z1[6]) + 
    z1[4]^2*(1 + z1[2] - z1[5] + 2*z1[6]) - 
    z1[4]*(2 + z1[5]^2 + (2 + z1[2])*z1[6] + z1[6]^2 - z1[5]*(3 + z1[6])), 
  y[833] -> -2 + z1[2]^2*(1 + z1[3]) - z1[4] + 2*z1[4]^2 + 
    z1[3]*(1 + z1[4]^2 + z1[4]*(z1[5] - z1[6])) + 2*z1[6] - 2*z1[4]*z1[6] + 
    z1[2]*(2*(3 + z1[4] - 2*z1[6]) + z1[3]*(-1 - 2*z1[4] + z1[6])), 
  y[834] -> -(z1[4]*(2 + z1[4] + z1[2]*(-1 + z1[6]) - 2*z1[6])) + 
    z1[3]*(-z1[4]^2 - z1[2]*(z1[4]*(-2 + z1[6]) + 
        (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
      z1[2]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]) + 
      (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]) + z1[4]*(-3 + 2*z1[6])), 
  y[835] -> -z1[4]^3 + (1 + z1[2]^2 - z1[5] + z1[2]*(-1 + z1[6]))*z1[6] + 
    z1[4]^2*(2*z1[2] - z1[5] + 2*z1[6]) - 
    z1[4]*(1 + z1[2]^2 + z1[5]^2 + z1[6]^2 - z1[5]*(2 + z1[6]) + 
      z1[2]*(-1 + 3*z1[6])), y[836] -> -(z1[2]^4*(1 + z1[3])) + 
    (1 + z1[3])*z1[4]*(1 + z1[4])*(1 + z1[4] - z1[6])^2 + 
    z1[2]^3*(-4 - z1[4] + z1[6] + z1[3]*(-3 + 2*z1[6])) - 
    z1[2]^2*(4 - 2*z1[6] + z1[4]*(1 + z1[6]) + 
      z1[3]*(3 - 4*z1[6] + z1[6]^2)) + 
    z1[2]*(-1 + z1[4]^3 - 2*z1[4]^2*(-1 + z1[6]) - z1[3]*(-1 + z1[6])^2 + 
      z1[6] + z1[4]*(1 - 3*z1[6] + z1[6]^2)), 
  y[837] -> 2*z1[2]^8*(1 + z1[3]) - z1[2]^7*(-11 - 4*z1[4] + 
      z1[3]^2*(-2 + z1[6]) + z1[6] + z1[3]*(-15 + 7*z1[6])) + 
    z1[2]^6*(26 - z1[4]*(-16 + z1[6]) - 6*z1[6] - z1[6]^2 + 
      z1[3]^2*(11 - 14*z1[6] + 4*z1[6]^2) + 
      z1[3]*(45 - 41*z1[6] + 7*z1[6]^2)) - 
    z1[2]^5*(-35 + 2*z1[4]^3 - 2*z1[4]^2*(-1 + z1[6]) + 22*z1[6] - 
      5*z1[6]^2 + 2*z1[6]^3 + z1[4]*(-24 + 5*z1[6] + z1[6]^2) + 
      z1[3]*(-72 + 102*z1[6] - 38*z1[6]^2 + 3*z1[6]^3) + 
      z1[3]^2*(-25 + 51*z1[6] - 32*z1[6]^2 + 6*z1[6]^3)) + 
    z1[2]^3*(17 - 46*z1[6] + 2*z1[4]^4*z1[6] + 52*z1[6]^2 - 29*z1[6]^3 + 
      6*z1[6]^4 - z1[3]^2*(-1 + z1[6])^3*(20 - 11*z1[6] + z1[6]^2) - 
      z1[4]^3*(3 - 5*z1[6] + z1[6]^2) + z1[4]^2*(-4 + 5*z1[6]^2 - 
        3*z1[6]^3) - z1[3]*(-1 + z1[6])^2*(-39 + 35*z1[6] - 13*z1[6]^2 + 
        2*z1[6]^3) + z1[4]*(3 - 14*z1[6] + 23*z1[6]^2 - 13*z1[6]^3 + 
        z1[6]^4)) + z1[2]^2*(6*(-1 + z1[6])^4 + z1[4]^5*(2 + z1[6]) - 
      z1[3]^2*(-1 + z1[6])^4*(-7 + 2*z1[6]) + 
      z1[4]^4*(7 - 3*z1[6] + z1[6]^2) - z1[3]*(-1 + z1[6])^3*
       (13 - 12*z1[6] + 4*z1[6]^2) + z1[4]^3*(9 - 16*z1[6] + 11*z1[6]^2 - 
        3*z1[6]^3) + z1[4]*(-1 + z1[6])^2*(1 - 11*z1[6] - z1[6]^2 + 
        2*z1[6]^3) - z1[4]^2*(-5 + 22*z1[6] - 25*z1[6]^2 + 7*z1[6]^3 + 
        z1[6]^4)) + z1[2]^4*(30 - 44*z1[6] + 31*z1[6]^2 - 14*z1[6]^3 + 
      2*z1[6]^4 + z1[4]^3*(-5 + 2*z1[6]) - z1[4]^2*(6 - 5*z1[6] + z1[6]^2) + 
      2*z1[3]^2*(-1 + z1[6])^2*(15 - 12*z1[6] + 2*z1[6]^2) + 
      z1[4]*(15 - 11*z1[6] + 7*z1[6]^2 - 4*z1[6]^3) + 
      z1[3]*(68 - 140*z1[6] + 94*z1[6]^2 - 25*z1[6]^3 + 3*z1[6]^4)) + 
    z1[2]*(-2*z1[4]^7 - 2*z1[3]*(-1 + z1[6])^5 - z1[3]^2*(-1 + z1[6])^5 + 
      (-1 + z1[6])^3*(-1 + 2*z1[6]) + z1[4]*(-1 + z1[6])^2*z1[6]^2*
       (-7 + 4*z1[6]) + z1[4]^6*(-9 + 5*z1[6]) - 
      2*z1[4]^5*(7 - 12*z1[6] + 3*z1[6]^2) + z1[4]^3*z1[6]*
       (22 - 51*z1[6] + 36*z1[6]^2 - 8*z1[6]^3) + 
      z1[4]^4*(-8 + 37*z1[6] - 34*z1[6]^2 + 8*z1[6]^3) + 
      z1[4]^2*(1 + 4*z1[6] - 29*z1[6]^2 + 42*z1[6]^3 - 21*z1[6]^4 + 
        3*z1[6]^5)) - (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])^3*
     (1 + 7*z1[4]^3 + 2*z1[4]^4 - 3*z1[6] + 2*z1[6]^2 + 
      z1[4]^2*(7 - 8*z1[6] + 4*z1[6]^2) + z1[4]*(3 - 10*z1[6] + 6*z1[6]^2) - 
      z1[3]*(1 + z1[4])*(z1[4]^2*(-2 + z1[6]) - (-1 + z1[6])^2 - 
        z1[4]*(3 - 4*z1[6] + z1[6]^2))) - 
    z1[5]*(z1[2]^8*(2 + z1[3]) + z1[2]^7*(10 + 2*z1[4] + 
        z1[3]*(8 - 6*z1[6]) - z1[3]^2*(-1 + z1[6]) - 3*z1[6]) - 
      (1 + z1[3])*z1[4]^2*(1 + z1[4] - z1[6])^3*
       (z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) - z1[3]*(1 + z1[4])*
         (1 + z1[4] - z1[6])*(-1 + z1[6]) + 2*(-1 + z1[6])*z1[6] + 
        z1[4]*(3 - 5*z1[6] + 3*z1[6]^2)) + 
      z1[2]^6*(20 - 2*z1[4]^2 - 2*z1[4]*(-3 + z1[6]) - 13*z1[6] + z1[6]^2 + 
        z1[3]^2*(5 - 9*z1[6] + 4*z1[6]^2) + z1[3]*(23 - 31*z1[6] + 
          9*z1[6]^2)) + z1[2]^4*(10 + z1[4]^4 - 18*z1[6] + z1[4]^3*z1[6] + 
        12*z1[6]^2 - 5*z1[6]^3 + z1[6]^4 + 2*z1[3]^2*(-1 + z1[6])^3*
         (-5 + 2*z1[6]) - z1[4]^2*(5 - 5*z1[6] + z1[6]^2) + 
        z1[3]*(-1 + z1[6])^2*(23 - 14*z1[6] + 2*z1[6]^2) + 
        z1[4]*(4 - 5*z1[6] + 3*z1[6]^2 - 2*z1[6]^3)) - 
      z1[2]*z1[4]*(1 + z1[4] - z1[6])^2*(z1[4]^4 + z1[4]^3*(3 - 2*z1[6]) + 
        z1[6] - z1[6]^3 + z1[4]^2*(1 - 5*z1[6] + 3*z1[6]^2) - 
        z1[4]*(1 + z1[6] - 3*z1[6]^2 + 2*z1[6]^3)) - 
      z1[2]^5*(-20 + z1[4]^3 - 2*z1[4]^2*(-3 + z1[6]) + 22*z1[6] - 
        6*z1[6]^2 + z1[6]^3 + 2*z1[3]^2*(-1 + z1[6])^2*(-5 + 3*z1[6]) + 
        z1[4]*(-7 + 5*z1[6]) + z1[3]*(-32 + 62*z1[6] - 35*z1[6]^2 + 
          5*z1[6]^3)) + z1[2]^3*(-(z1[3]^2*(-5 + z1[6])*(-1 + z1[6])^4) + 
        z1[4]^4*(1 + z1[6]) + z1[4]^3*(1 + 3*z1[6] - z1[6]^2) - 
        z1[3]*(-1 + z1[6])^3*(8 - 4*z1[6] + z1[6]^2) + 
        (-1 + z1[6])^2*(2 - 3*z1[6] + 2*z1[6]^2) - 
        z1[4]^2*(1 - 3*z1[6] + z1[6]^3) + z1[4]*(1 - 4*z1[6] + 8*z1[6]^2 - 
          6*z1[6]^3 + z1[6]^4)) + z1[2]^2*(-(z1[3]*(-1 + z1[6])^5) - 
        z1[3]^2*(-1 + z1[6])^5 + (1 + z1[4] - z1[6])^2*
         (z1[4]^3 + (-1 + z1[6])*z1[6] + z1[4]^2*(1 + z1[6]^2) + 
          z1[4]*z1[6]*(-1 + z1[6] + z1[6]^2)))), 
  y[838] -> -1 - 2*z1[2]^6*(1 + z1[3]) - 5*z1[4] - 14*z1[4]^2 - 24*z1[4]^3 - 
    23*z1[4]^4 - 10*z1[4]^5 + z1[3]^2*z1[4]^5 - 2*z1[4]^6 + 5*z1[6] + 
    24*z1[4]*z1[6] + 51*z1[4]^2*z1[6] + 54*z1[4]^3*z1[6] + 26*z1[4]^4*z1[6] + 
    4*z1[4]^5*z1[6] - 9*z1[6]^2 - 39*z1[4]*z1[6]^2 - 61*z1[4]^2*z1[6]^2 - 
    37*z1[4]^3*z1[6]^2 - 6*z1[4]^4*z1[6]^2 + 7*z1[6]^3 + 26*z1[4]*z1[6]^3 + 
    28*z1[4]^2*z1[6]^3 + 8*z1[4]^3*z1[6]^3 - 2*z1[6]^4 - 6*z1[4]*z1[6]^4 - 
    4*z1[4]^2*z1[6]^4 + z1[2]^5*(-9 - 4*z1[4] + z1[3]^2*(2*z1[4] - z1[6]) + 
      z1[6] + z1[3]*(-11 + 2*z1[4] + 5*z1[6])) + 
    z1[2]^4*(-17 - 2*z1[4]^2 + 5*z1[6] + z1[6]^2 + z1[4]*(-14 + 3*z1[6]) + 
      z1[3]^2*z1[4]*(1 - 8*z1[4] + 4*z1[6]) - 
      z1[3]*(25 + z1[4]*(-7 + z1[6]) - 26*z1[6] + 6*z1[6]^2)) + 
    z1[3]*(-2*z1[4]*(-3 + z1[6])*(-1 + z1[6])^3 - (-1 + z1[6])^4 + 
      z1[4]^5*z1[6] + z1[4]^4*(-9 + 11*z1[6] - 3*z1[6]^2) - 
      z1[4]^2*(-1 + z1[6])^2*(14 - 9*z1[6] + z1[6]^2) + 
      z1[4]^3*(-16 + 31*z1[6] - 18*z1[6]^2 + 3*z1[6]^3)) + 
    z1[2]^3*(-18 - 2*z1[4]^3 + 2*z1[3]^2*z1[4]^2*(-2 + 6*z1[4] - 3*z1[6]) + 
      3*z1[4]^2*(-3 + z1[6]) + 17*z1[6] - 6*z1[6]^2 + 2*z1[6]^3 + 
      z1[4]*(-19 + 12*z1[6]) + z1[3]*(-30 + 8*z1[4]^3 + 
        z1[4]^2*(3 - 7*z1[6]) + 54*z1[6] - 28*z1[6]^2 + 4*z1[6]^3 + 
        z1[4]*(5 + 2*z1[6] - 2*z1[6]^2))) - 
    z1[2]^2*(12 + 6*z1[4]^4 + z1[4]^3*(14 - 8*z1[6]) + 
      2*z1[3]^2*z1[4]^3*(-3 + 4*z1[4] - 2*z1[6]) - 27*z1[6] + 25*z1[6]^2 - 
      12*z1[6]^3 + 2*z1[6]^4 + z1[4]^2*(17 - 16*z1[6] + 2*z1[6]^2) + 
      z1[4]*(13 - 21*z1[6] + 11*z1[6]^2 - 3*z1[6]^3) + 
      z1[3]*(14*z1[4]^4 + z1[4]^3*(11 - 12*z1[6]) - z1[4]*(-1 + z1[6])^2*
         (-10 + 3*z1[6]) + (-1 + z1[6])^2*(20 - 11*z1[6] + z1[6]^2) + 
        z1[4]^2*(15 - 13*z1[6] + 3*z1[6]^2))) + 
    z1[2]*(-5*z1[4]^4 + 2*z1[4]^5 + z1[3]^2*z1[4]^4*(-4 + 2*z1[4] - z1[6]) - 
      (-1 + z1[6])^3*(-5 + 4*z1[6]) + z1[4]^3*(-15 + 16*z1[6] - 3*z1[6]^2) - 
      z1[4]*(-1 + z1[6])^2*(8 - 12*z1[6] + 3*z1[6]^2) + 
      z1[4]^2*(-16 + 32*z1[6] - 21*z1[6]^2 + 5*z1[6]^3) + 
      z1[3]*(6*z1[4]^5 - (-1 + z1[6])^3*(-7 + 2*z1[6]) - 
        z1[4]^4*(2 + 3*z1[6]) + z1[4]^3*(-8 + 11*z1[6] - 3*z1[6]^2) - 
        z1[4]*(-1 + z1[6])^2*(13 - 9*z1[6] + z1[6]^2) + 
        z1[4]^2*(-17 + 32*z1[6] - 18*z1[6]^2 + 3*z1[6]^3))) + 
    z1[5]*(z1[2]^6*(2 + z1[3]) - z1[2]^5*(-8 - 2*z1[4] + z1[3]^2*z1[4] + 
        3*z1[6] + z1[3]*(-5 + 2*z1[4] + 4*z1[6])) + 
      z1[4]*(1 + z1[4] - z1[6])^2*(z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) - 
        z1[3]*(1 + z1[4])*(1 + z1[4] - z1[6])*(-1 + z1[6]) + 
        2*(-1 + z1[6])*z1[6] + z1[4]*(3 - 5*z1[6] + 3*z1[6]^2)) + 
      z1[2]^3*(8 + z1[4]^3 - 6*z1[3]^2*z1[4]^3 + z1[4]^2*(4 - 3*z1[6]) - 
        12*z1[6] + 5*z1[6]^2 - z1[6]^3 + 3*z1[4]*(3 - 4*z1[6] + z1[6]^2) - 
        z1[3]*(z1[4]^3 - 2*z1[4]*(-1 + z1[6])*z1[6] + 
          z1[4]^2*(-5 + 2*z1[6]) + 2*(-1 + z1[6])^2*(-5 + 2*z1[6]))) + 
      z1[2]^4*(12 + 4*z1[3]^2*z1[4]^2 + z1[4]*(6 - 4*z1[6]) - 10*z1[6] + 
        z1[6]^2 + z1[3]*(z1[4]^2 + z1[4]*(-5 + 2*z1[6]) + 
          2*(5 - 8*z1[6] + 3*z1[6]^2))) + z1[2]^2*(4*z1[3]^2*z1[4]^4 + 
        (1 + z1[4] - z1[6])^2*(2 + z1[4]^2 - z1[4]*(-3 + z1[6]) - 2*z1[6] + 
          z1[6]^2) + z1[3]*(2*z1[4]^4 + (-5 + z1[6])*(-1 + z1[6])^3 - 
          z1[4]^3*z1[6] - z1[4]*(-1 + z1[6])^2*(-5 + 3*z1[6]) + 
          z1[4]^2*(5 - 8*z1[6] + 3*z1[6]^2))) + 
      z1[2]*(-(z1[3]^2*z1[4]^5) + (1 + z1[4] - z1[6])^2*
         (z1[4]^3 - z1[4]^2*(-3 + z1[6]) + (-1 + z1[6])*z1[6] + 
          z1[4]*(2 - 3*z1[6] + 2*z1[6]^2)) + 
        z1[3]*(-z1[4]^5 - z1[4]^4*(-1 + z1[6]) - 3*z1[4]^2*(-2 + z1[6])*
           (-1 + z1[6])^2 + z1[4]*(-4 + z1[6])*(-1 + z1[6])^3 + 
          (-1 + z1[6])^4 + z1[4]^3*(4 - 7*z1[6] + 3*z1[6]^2)))), 
  y[839] -> -2 + z1[6], y[840] -> -2 + z1[2]*(-1 + z1[6]) + z1[6], 
  y[841] -> 3 - 4*z1[6] + z1[6]^2, y[842] -> 2 - 2*z1[2]*(-3 + z1[6]) - 
    3*z1[6] + z1[6]^2, y[843] -> 6 + 2*z1[5]*(-1 + z1[6])^3 - 15*z1[6] + 
    10*z1[6]^2 - 2*z1[6]^3, y[844] -> -6 - 2*z1[5]*(-1 + z1[6])^3 + 
    15*z1[6] - 10*z1[6]^2 + 2*z1[6]^3, 
  y[845] -> 8 - 22*z1[6] + 15*z1[6]^2 - 3*z1[6]^3 + 
    z1[5]*(-1 + z1[6])^2*(-4 + 3*z1[6]), 
  y[846] -> -4 + z1[5] + z1[2]^3*(-1 + z1[5])*(2 + z1[5]*(-1 + z1[6]) - 
      z1[6]) + 2*z1[3]*(-1 + z1[5])*(-1 + z1[6]) - 
    2*(1 + z1[2])*(-1 + z1[2]*(-1 + z1[5]))*(2 + z1[5]*(-1 + z1[6]) - z1[6])*
     (-1 + z1[6]) + z1[6] - z1[5]*z1[6] - z1[2]^2*(-1 + z1[5])*
     (-9 + 2*z1[3]*(2 + z1[5]*(-1 + z1[6]) - z1[6]) - 4*z1[5]*(-1 + z1[6]) + 
      5*z1[6]) + z1[2]*(-12 + z1[5]*(13 - 10*z1[6]) - 
      2*z1[3]*(-1 + z1[5])*(3 + z1[5]*(-1 + z1[6]) - 2*z1[6]) + 
      3*z1[5]^2*(-1 + z1[6]) + 7*z1[6]), 
  y[847] -> -4 + 5*z1[6] - z1[6]^2 + z1[2]*(-7 + 3*z1[5]*(-1 + z1[6])^2 + 
      14*z1[6] - 4*z1[6]^2), y[848] -> 2*z1[3]^2 + 6*z1[3]*(-1 + z1[6]) + 
    3*(4 - 5*z1[6] + z1[6]^2), y[849] -> z1[6]*(2 - 3*z1[6] + z1[6]^2) + 
    z1[2]*(14 - 35*z1[6] + 21*z1[6]^2 - 4*z1[6]^3 + 2*z1[5]*(-1 + z1[6])^2*
       (-3 + 2*z1[6])), y[850] -> 
   z1[2]*(24 - 2*z1[3]^2*(-1 + z1[5]) + 6*z1[5]*(-2 + z1[6])*(-1 + z1[6])^2 - 
      60*z1[6] + 33*z1[6]^2 - 6*z1[6]^3 + 
      6*z1[3]*(-1 + z1[5]*(-1 + z1[6])^2 + 3*z1[6] - z1[6]^2)) + 
    z1[6]*(4*z1[3]^2 + z1[3]*(-2 + 6*z1[6]) + 3*(2 - 3*z1[6] + z1[6]^2)), 
  y[851] -> -4*(2 + z1[4])*(1 + z1[4] - z1[6]) + 4*z1[2]^3*(-1 + z1[5])*
     (2 + z1[5]*(-1 + z1[6]) - z1[6]) - 
    8*z1[2]^2*(6 - 5*z1[6] + z1[6]^2 + z1[5]*(-7 + 8*z1[6] - 2*z1[6]^2) + 
      z1[5]^2*(2 - 3*z1[6] + z1[6]^2)) - 
    4*z1[2]*(17 + z1[4] - 17*z1[6] + 4*z1[6]^2 + 
      z1[5]*(-13 + 18*z1[6] - 6*z1[6]^2) + 
      z1[5]^2*(3 - 5*z1[6] + 2*z1[6]^2)), 
  y[852] -> 4*(2 + z1[4])*(1 + z1[4] - z1[6]) - 4*z1[2]^3*(-1 + z1[5])*
     (2 + z1[5]*(-1 + z1[6]) - z1[6]) + 
    8*z1[2]^2*(6 - 5*z1[6] + z1[6]^2 + z1[5]*(-7 + 8*z1[6] - 2*z1[6]^2) + 
      z1[5]^2*(2 - 3*z1[6] + z1[6]^2)) + 
    4*z1[2]*(17 + z1[4] - 17*z1[6] + 4*z1[6]^2 + 
      z1[5]*(-13 + 18*z1[6] - 6*z1[6]^2) + 
      z1[5]^2*(3 - 5*z1[6] + 2*z1[6]^2)), 
  y[853] -> z1[6]*(2 - 3*z1[6] + z1[6]^2) + 
    z1[2]*(2 + 2*z1[5]*(-1 + z1[6])^3 - 9*z1[6] + 6*z1[6]^2 - z1[6]^3) + 
    z1[2]^2*(-1 + z1[6])*(-1 + 6*z1[6] - 2*z1[6]^2 + 
      z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)), 
  y[854] -> 7 - 2*z1[2]^3*(-1 + z1[5])*(2 + z1[5]*(-1 + z1[6]) - z1[6]) - 
    8*z1[6] + 2*z1[6]^2 + z1[5]*(-3 + 5*z1[6] - 2*z1[6]^2) + 
    z1[2]^2*(25 - 21*z1[6] + 4*z1[6]^2 + z1[5]*(-33 + 35*z1[6] - 8*z1[6]^2) + 
      2*z1[5]^2*(5 - 7*z1[6] + 2*z1[6]^2)) + 
    z1[2]*(36 - 35*z1[6] + 8*z1[6]^2 + 4*z1[5]^2*(2 - 3*z1[6] + z1[6]^2) - 
      2*z1[5]*(17 - 21*z1[6] + 6*z1[6]^2)), 
  y[855] -> 2 + 2*z1[2]^3*(-1 + z1[5])*(2 + z1[5]*(-1 + z1[6]) - z1[6]) - 
    10*z1[6] + 3*z1[5]*z1[6] + 9*z1[6]^2 - 5*z1[5]*z1[6]^2 - 2*z1[6]^3 + 
    2*z1[5]*z1[6]^3 + z1[4]*(7 - 8*z1[6] + 2*z1[6]^2 + 
      z1[5]*(-3 + 5*z1[6] - 2*z1[6]^2)) + 
    z1[2]^2*(-27 + 22*z1[6] - 4*z1[6]^2 - 
      2*z1[5]^2*(5 - 7*z1[6] + 2*z1[6]^2) + 
      z1[5]*(34 - 36*z1[6] + 8*z1[6]^2)) + 
    z1[2]*(-40 + z1[4]*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + 39*z1[6] - 
      9*z1[6]^2 - 4*z1[5]^2*(2 - 3*z1[6] + z1[6]^2) + 
      z1[5]*(36 - 45*z1[6] + 13*z1[6]^2)), 
  y[856] -> 4*z1[2]*(14 - 35*z1[6] + 21*z1[6]^2 - 4*z1[6]^3 + 
      2*z1[5]*(-1 + z1[6])^2*(-3 + 2*z1[6])) - 
    4*(-1 + z1[6])*(6 - 17*z1[6] + 13*z1[6]^2 - 3*z1[6]^3 + 
      z1[5]*(-2 + 8*z1[6] - 9*z1[6]^2 + 3*z1[6]^3)), 
  y[857] -> z1[2]^3*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2 - 
    2*z1[2]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2*(-2 + z1[6]) + 
    z1[2]*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2*(5 - 8*z1[6] + 3*z1[6]^2) + 
    (-1 + z1[6])*(2*(-2 + z1[6])^2*(-1 + 3*z1[6]) + 
      z1[5]*(8 - 32*z1[6] + 31*z1[6]^2 - 9*z1[6]^3) + 
      z1[5]^2*(-2 + 8*z1[6] - 9*z1[6]^2 + 3*z1[6]^3)), 
  y[858] -> 2*z1[3]^2*(1 + z1[4])*(-1 + z1[5]) - 3*z1[2]^3*(-1 + z1[5])*
     (2 + z1[5]*(-1 + z1[6]) - z1[6]) + 
    2*z1[3]*(-1 - 6*z1[6] + 3*z1[6]^2 + z1[4]*(-1 + z1[5])*(-2 + 3*z1[6]) + 
      z1[5]*(1 + 3*z1[6] - 3*z1[6]^2)) + 
    3*z1[2]^2*(15 + 2*z1[3]*(-1 + z1[5])*(2 + z1[5]*(-1 + z1[6]) - z1[6]) - 
      12*z1[6] + 2*z1[6]^2 - 4*z1[5]*(5 - 5*z1[6] + z1[6]^2) + 
      2*z1[5]^2*(3 - 4*z1[6] + z1[6]^2)) + 
    z1[2]*(-2*z1[3]^2*(-1 + z1[5]) + 6*z1[3]*(-1 + z1[5])*
       (4 + z1[5]*(-1 + z1[6]) - 3*z1[6]) + 
      3*(23 - 22*z1[6] + 5*z1[6]^2 + z1[4]*(-2 + z1[5] + z1[6] - 
          z1[5]*z1[6]) + z1[5]*(-23 + 27*z1[6] - 7*z1[6]^2) + 
        z1[5]^2*(5 - 7*z1[6] + 2*z1[6]^2))) + 
    3*(-4 + (11 - 3*z1[5])*z1[6] + (-8 + 5*z1[5])*z1[6]^2 - 
      2*(-1 + z1[5])*z1[6]^3 + z1[4]*(-8 + 7*z1[6] - 2*z1[6]^2 + 
        z1[5]*(3 - 5*z1[6] + 2*z1[6]^2))), 
  y[859] -> z1[2]^4*(-1 + z1[3])*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2 + 
    (-1 + z1[6])*(-((-2 + z1[6])^2*(-1 + 3*z1[6])) + 
      z1[5]*(-2 + 8*z1[6] - 9*z1[6]^2 + 3*z1[6]^3)) + 
    z1[2]^3*(2*(-2 + z1[6])*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2 - 
      z1[3]*(-13 + z1[4] - 3*z1[5]^2*(-1 + z1[6])^2 + 14*z1[6] - 4*z1[6]^2 + 
        z1[5]*(13 - 20*z1[6] + 7*z1[6]^2))) - 
    z1[2]^2*(z1[4] + z1[3]*(-11 + 3*z1[4] - 2*z1[5]^2*(-1 + z1[6])^2 + 
        14*z1[6] - 5*z1[6]^2 + z1[5]*(11 - 18*z1[6] + 7*z1[6]^2)) + 
      (-1 + z1[6])*(-22 + 32*z1[6] - 17*z1[6]^2 + 3*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*(-5 + 3*z1[6]) + 
        z1[5]*(20 - 42*z1[6] + 28*z1[6]^2 - 6*z1[6]^3))) - 
    z1[2]*(2*z1[4] + 2*z1[3]*(z1[4] + (-1 + z1[5])*(-1 + z1[6])^2) + 
      (-1 + z1[6])*(-14 + 38*z1[6] - 28*z1[6]^2 + 6*z1[6]^3 + 
        z1[5]*(9 - 35*z1[6] + 33*z1[6]^2 - 9*z1[6]^3) + 
        z1[5]^2*(-2 + 8*z1[6] - 9*z1[6]^2 + 3*z1[6]^3)))}}


==> anc/analytic/FiniteRemainder_5pt_2L_nf1_Qu_mppm.m <==
{{{f[1], f[2], (3*f[19])/4 + f[90]/2, (17*f[12])/9 + (8*f[16])/3 + f[20]/21 + 
    (2*f[80])/7 - (8*f[82])/3, 0, f[5], f[6], -1/2*f[16] - (3*f[20])/14 - 
    (72*f[80])/7 + f[82]/2, 0, -f[77] + (41*f[80])/3 - f[81] + (41*f[82])/3, 
   0, 0, (-5*f[20])/21 - (65*f[80])/21 - (7*f[82])/3, 0, 0, f[10], f[11], 
   f[12], 0, f[13], 0, 0, 0, -f[11] + 2*f[13] + f[81] - f[90], 
   -2*f[12] - 4*f[16] + 4*f[82], 0, f[16], 0, 0, 
   2*f[12] + (28*f[16])/3 - 8*f[82], 0, 0, 0, f[18], f[19], f[20], 0, f[21], 
   (-2*f[20])/7 - (96*f[80])/7, 0, f[20]/7 - (8*f[80])/7, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -f[19] + f[77], (2*f[20])/7 - (44*f[80])/7, 0, 
   f[20]/7 + (27*f[80])/7, 0, 0, 0, 0, 0, 0, (-17*f[20])/21 - (116*f[80])/21, 
   0, 0, 0, 0, f[28], 3*f[6] - f[19]/2, (-4*f[12])/3 - (5*f[16])/2 - 
    (13*f[20])/14 - (60*f[80])/7 + (5*f[82])/2, 0, 
   -f[6] - f[13] - f[21] - f[50] + (11*f[80])/3 + (11*f[82])/3, 
   f[20]/7 + (48*f[80])/7, 0, 7*f[80] - f[82], 0, 0, -f[11] + f[13], 2*f[12], 
   0, 0, 0, -4*f[12] + 5*f[16] - 4*f[82], 0, 0, 0, f[21], 
   (-4*f[20])/7 - (24*f[80])/7, 0, (-2*f[20])/7 - (40*f[80])/7, 0, 0, 0, 0, 
   0, (4*f[20])/7 + (3*f[80])/7, 0, 0, 0, 0, -3*f[6] - 3*f[13] + 
    (3*f[19])/4 - f[21] - 3*f[50] - f[77] + (14*f[80])/3 + (14*f[82])/3 - 
    f[90]/2, (-5*f[12])/3 - 2*f[16] + 2*f[80] + 2*f[82], 0, 
   f[16]/2 + (3*f[20])/14 + (37*f[80])/7 - f[82]/2, 0, 0, -3*f[12], 0, 0, 0, 
   (-2*f[20])/7 - (12*f[80])/7, 0, 0, 0, 0, (-14*f[12])/9 + (11*f[16])/6 - 
    (19*f[20])/42 - (85*f[80])/21 - (11*f[82])/6, 0, 0, 0, 0, 0, f[47], 
   2*f[6] - f[11] + f[19]/2, f[20]/7 + (6*f[80])/7, 0, f[50], 
   -1/7*f[20] - (48*f[80])/7, 0, 0, 0, 0, 0, -2*f[12], 0, 0, 0, 0, 0, 0, 0, 
   0, -f[19], (2*f[20])/7 - (16*f[80])/7, 0, (2*f[20])/7 + (96*f[80])/7, 0, 
   0, 0, 0, 0, 0, (-2*f[20])/7 + (44*f[80])/7, 0, 0, 0, 0, 
   -2*f[6] + f[11] + f[19]/2 + f[50], -2*f[12] - (3*f[20])/7 - (32*f[80])/7, 
   0, -1/7*f[20] - (48*f[80])/7, 0, 0, 2*f[12], 0, 0, 0, 
   (4*f[20])/7 + (24*f[80])/7, 0, 0, 0, 0, 2*f[12] - (4*f[20])/7 - 
    (38*f[80])/7, 0, 0, 0, 0, 0, -1/4*f[19] + 2*f[50] - f[81] + f[90]/2, 
   (7*f[12])/3 + 2*f[16] - f[20]/7 - (6*f[80])/7 - 2*f[82], 0, 
   -1/2*f[16] + f[20]/14 + (24*f[80])/7 - f[82]/2, 0, 0, f[12], 0, 0, 0, 
   -1/7*f[20] + (8*f[80])/7, 0, 0, 0, 0, (-4*f[12])/3 - (5*f[16])/2 - 
    f[20]/14 + (4*f[80])/7 + (3*f[82])/2, 0, 0, 0, 0, 0, 
   (4*f[12])/3 + (2*f[16])/3 - (5*f[20])/21 - (10*f[80])/7 - 2*f[82], 0, 0, 
   0, 0, 0, 0, f[11]/12 - f[19]/72 + f[21]/9 + f[77]/6 + (41*f[80])/18 + 
    f[81]/6 + (41*f[82])/18 + f[90]/12, -1/18*f[12] + (11*f[20])/42 + 
    (11*f[80])/7, 0, -1/12*f[16] + f[20]/12 + (7*f[80])/6 + (5*f[82])/4, 0, 
   0, (-5*f[12])/6 - 2*f[16] + (4*f[82])/3, 0, 0, 0, f[20]/7 + (6*f[80])/7, 
   0, 0, 0, 0, (11*f[12])/9 - f[16]/12 + (5*f[20])/28 + (15*f[80])/14 + 
    (7*f[82])/12, 0, 0, 0, 0, 0, (-2*f[12])/3 - f[16]/3 + (3*f[20])/14 + 
    (9*f[80])/7 + f[82], 0, 0, 0, 0, 0, 0, 0, f[77], 0, 0, 
   -1/7*f[20] - (41*f[80])/7, 0, 0, 0, 0, 0, 0, -1/7*f[20] - (48*f[80])/7, 0, 
   0, 0, 0, f[80], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[81], 0, 0, 
   f[82], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[82], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[19]/2, (-2*f[20])/7 - (12*f[80])/7, 0, 
   -1/7*f[20] - (48*f[80])/7, 0, 0, 0, 0, 0, 0, (-2*f[20])/7 - (40*f[80])/7, 
   0, 0, 0, 0, (-3*f[20])/7 - (32*f[80])/7, 0, 0, 0, 0, 0, 
   (2*f[20])/7 + (12*f[80])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[90], 
   2*f[12] + 4*f[16] - 4*f[82], 0, -f[16] + f[82], 0, 0, 2*f[12], 0, 0, 0, 0, 
   0, 0, -5*f[16] + 5*f[82], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[95], 0, 0, f[96], 0, 3*f[96], 0, 2*f[96], 0, 0, 0, -f[19], 
   (-8*f[20])/7 - (48*f[80])/7, 0, (2*f[20])/7 + (96*f[80])/7, 0, 0, 0, 0, 0, 
   0, (-8*f[20])/7 + (8*f[80])/7, 0, 0, 0, 0, (6*f[20])/7 + (64*f[80])/7, 0, 
   0, 0, 0, 0, (-4*f[20])/7 - (24*f[80])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, f[11], 0, 0, 0, 0, 0, 4*f[12], 0, 0, 0, 0, 0, 0, 0, 0, 4*f[12], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -8*f[12] - 4*f[16] + 4*f[82], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (160*f[12])/3 + 76*f[16] - (578*f[20])/21 - (1716*f[80])/7 - 
    (256*f[82])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (4*f[20])/7 + (52*f[80])/7, 0, 0, 0, 0, 0, 0, -4*f[82], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (-20*f[12])/3 - 8*f[16] - (4*f[20])/7 - 
    (24*f[80])/7 + 8*f[82], 0, 0, 0, 0, 0, 0, (-4*f[12])/3 - 4*f[16] - 
    (4*f[20])/7 - (24*f[80])/7 + 4*f[82], 0, 0, 0, 0, 0, 0, 
   (-6*f[20])/7 - (36*f[80])/7, 0, 0, 0, 0, 0, 0, 
   4*f[12] + 8*f[16] - 8*f[82], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (4*f[20])/7 + (80*f[80])/7, 0, 0, 0, 0, 0, -8*f[16] + 8*f[82], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12*f[12] + 16*f[16] - 16*f[82], 0, 0, 
   0, 0, 0, 0, (-12*f[20])/7 - (72*f[80])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (-6*f[20])/7 - (120*f[80])/7, 0, 0, 0, 0, 0, 
   (-2*f[20])/7 - (12*f[80])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -8*f[80], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {f[123], -f[2] - (1575*f[82])/38 - 
    (1575*f[202])/38 - (1575*f[204])/38 + (9*f[250])/19 + f[254] + f[259] + 
    f[267] + f[277] + f[296] - f[378], (41*f[82])/6 - f[90]/2 + f[141]/4 - 
    f[146]/2 + (41*f[202])/6 + (41*f[204])/6 + f[212] + f[257]/2 + f[330]/2 - 
    f[340]/2 + f[384]/2 + f[455]/2 - f[463]/2, (-17*f[12])/9 - (8*f[16])/3 - 
    5*f[202] - (8*f[204])/3 - (8*f[265])/3 + (2*f[274])/9 - (49*f[287])/72 + 
    (17*f[307])/18 - (17*f[388])/9 - (8*f[392])/3 + (2*f[401])/9 - 
    (7*f[429])/18 - f[486]/18, 0, f[127], f[128], 
   f[16]/2 - (15*f[202])/2 + f[204]/2 + f[265]/2 - f[274]/8 - (3*f[287])/8 + 
    f[392]/2 - f[401]/8 + (7*f[429])/8 + (3*f[486])/4, 0, 
   f[81] - (41*f[82])/3 - f[257] - f[384], 0, 0, -1/3*f[202] - (7*f[204])/3 - 
    f[287]/4 + (5*f[429])/6 + f[486]/2, 0, 0, -f[10] - f[259] - f[386], 
   -f[11] - f[141]/2 - f[260] - f[268]/2 - 2*f[382] + f[425] - f[432], 
   -f[12] - f[202] - (3*f[287])/8 + f[307]/2 - f[388], 0, 
   -f[13] - f[262] - f[389], 0, 0, 0, f[11] - 2*f[13] - f[81] + f[90] + 
    f[141]/2 - f[212] + f[260] - 2*f[262] + f[268]/2 - f[330] + f[340] + 
    2*f[382] - 2*f[389] - f[425] + f[432] - f[455] + f[463], 
   2*f[12] + 4*f[16] + 2*f[202] + 4*f[204] + 4*f[265] + (3*f[287])/4 - 
    f[307] + 2*f[388] + 4*f[392], 0, -f[16] - f[265] - f[392], 0, 0, 
   -2*f[12] - (28*f[16])/3 - (10*f[202])/3 - 8*f[204] - (28*f[265])/3 - 
    (11*f[287])/12 + f[307] - 2*f[388] - (28*f[392])/3 + f[486]/3, 0, 0, 0, 
   f[140], f[141], 12*f[202] - 2*f[274] + f[287] - 2*f[401] - (3*f[429])/2 - 
    2*f[486], 0, f[143], -12*f[202] - f[287]/2 + f[429] + f[486], 0, 
   -2*f[202] + f[287]/4 - f[429]/2 - f[486]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[146], -f[274] - f[401], 0, f[274]/4 + f[287]/4 + f[401]/4 - 
    (3*f[429])/4 - f[486]/2, 0, 0, 0, 0, 0, 0, 
   (-50*f[202])/3 + (5*f[274])/3 - (11*f[287])/12 + (5*f[401])/3 + 
    (7*f[429])/6 + (11*f[486])/6, 0, 0, 0, 0, (-9*f[1])/19 - f[5] - f[18] - 
    f[28] - (1575*f[80])/38 - (9*f[123])/19 - f[127] - (9*f[250])/19 - 
    f[254] - f[277] - (9*f[377])/19 - f[381] - f[404], 3*f[128] - f[141]/2, 
   (4*f[12])/3 + (5*f[16])/2 - (15*f[202])/2 + (5*f[204])/2 + (5*f[265])/2 + 
    (13*f[274])/24 - (25*f[287])/24 - (2*f[307])/3 + (4*f[388])/3 + 
    (5*f[392])/2 + (13*f[401])/24 + (65*f[429])/24 + (37*f[486])/12, 0, 
   f[13] + f[50] - f[128] - f[143] + (11*f[202])/3 + (11*f[204])/3 + f[262] + 
    f[299] + f[389] + f[425], 6*f[202] + f[287]/4 - f[429]/2 - f[486]/2, 0, 
   7*f[202] - f[204], 0, 0, f[11] - f[13] + f[141]/2 + f[260] - f[262] + 
    f[268]/2 + 2*f[382] - f[389] - f[425] + f[432], 
   -2*f[12] - 2*f[202] - (3*f[287])/4 + f[307] - 2*f[388], 0, 0, 0, 
   4*f[12] - 5*f[16] + 4*f[202] - 4*f[204] - 5*f[265] + (3*f[287])/2 - 
    2*f[307] + 4*f[388] - 5*f[392], 0, 0, 0, f[143], 
   -f[287] + 2*f[429] + 2*f[486], 0, -4*f[202] - f[287]/2 + f[429] + f[486], 
   0, 0, 0, 0, 0, -6*f[202] + f[274]/4 + f[287] + f[401]/4 - (9*f[429])/4 - 
    2*f[486], 0, 0, 0, 0, 3*f[13] + 3*f[50] - (41*f[82])/6 + f[90]/2 - 
    3*f[128] + f[141]/4 - f[143] - f[146]/2 - (13*f[202])/6 - (13*f[204])/6 - 
    f[212] - f[257]/2 + 3*f[262] + 3*f[299] - f[330]/2 + f[340]/2 - 
    f[384]/2 + 3*f[389] + 3*f[425] - f[455]/2 + f[463]/2, 
   (5*f[12])/3 + 2*f[16] - 5*f[202] + 2*f[204] + 2*f[265] + (5*f[274])/6 + 
    (19*f[287])/24 - (5*f[307])/6 + (5*f[388])/3 + 2*f[392] + (5*f[401])/6 - 
    (5*f[429])/6 - f[486]/3, 0, -1/2*f[16] + (11*f[202])/2 - f[204]/2 - 
    f[265]/2 - f[274]/8 + (3*f[287])/8 - f[392]/2 - f[401]/8 - (5*f[429])/8 - 
    (3*f[486])/4, 0, 0, 3*f[12] + 3*f[202] + (9*f[287])/8 - (3*f[307])/2 + 
    3*f[388], 0, 0, 0, -1/2*f[287] + f[429] + f[486], 0, 0, 0, 0, 
   (14*f[12])/9 - (11*f[16])/6 - (17*f[202])/2 - (11*f[204])/6 - 
    (11*f[265])/6 + (59*f[274])/72 - (5*f[287])/72 - (7*f[307])/9 + 
    (14*f[388])/9 - (11*f[392])/6 + (59*f[401])/72 + (55*f[429])/72 + 
    (47*f[486])/36, 0, 0, 0, 0, 0, -f[47] - f[296] - f[422], 
   f[11] + 2*f[128] + f[141] + f[260] + f[268]/2 + 2*f[382] - f[425] + 
    f[432], -8*f[202] + f[274]/2 + f[401]/2 - f[429], 0, 
   -f[50] - f[299] - f[425], -6*f[202] - f[287]/4 + f[429]/2 + f[486]/2, 0, 
   0, 0, 0, 0, 2*f[12] + 2*f[202] + (3*f[287])/4 - f[307] + 2*f[388], 0, 0, 
   0, 0, 0, 0, 0, 0, -f[141], -8*f[202] - f[429], 0, 
   12*f[202] + f[287]/2 - f[429] - f[486], 0, 0, 0, 0, 0, 0, f[274] + f[401], 
   0, 0, 0, 0, -f[11] - f[50] - 2*f[128] - f[260] - f[268]/2 - f[299] - 
    2*f[382] - f[432], 2*f[12] - f[307] + 2*f[388] + (3*f[429])/2 + 
    (3*f[486])/2, 0, -6*f[202] - f[287]/4 + f[429]/2 + f[486]/2, 0, 0, 
   -2*f[12] - 2*f[202] - (3*f[287])/4 + f[307] - 2*f[388], 0, 0, 0, 
   f[287] - 2*f[429] - 2*f[486], 0, 0, 0, 0, -2*f[12] - 10*f[202] + 
    f[274]/2 - (7*f[287])/4 + f[307] - 2*f[388] + f[401]/2 + (3*f[429])/2 + 
    2*f[486], 0, 0, 0, 0, 0, -2*f[50] + f[81] - (41*f[82])/6 - f[90]/2 + 
    f[141]/4 + f[146]/2 - (41*f[202])/6 - (41*f[204])/6 - f[257]/2 - 
    2*f[299] + f[330]/2 - f[340]/2 - f[384]/2 - 2*f[425] + f[455]/2 - 
    f[463]/2, (-7*f[12])/3 - 2*f[16] - 13*f[202] - 2*f[204] - 2*f[265] + 
    (5*f[274])/6 - (29*f[287])/24 + (7*f[307])/6 - (7*f[388])/3 - 2*f[392] + 
    (5*f[401])/6 - f[429]/3 + (2*f[486])/3, 0, f[16]/2 + (3*f[202])/2 - 
    f[204]/2 + f[265]/2 + f[274]/8 + f[287]/8 + f[392]/2 + f[401]/8 - 
    (3*f[429])/8 - f[486]/4, 0, 0, -f[12] - f[202] - (3*f[287])/8 + 
    f[307]/2 - f[388], 0, 0, 0, 4*f[202] + f[429]/2, 0, 0, 0, 0, 
   (4*f[12])/3 + (5*f[16])/2 - (13*f[202])/2 + (3*f[204])/2 + (5*f[265])/2 + 
    (19*f[274])/24 + (11*f[287])/24 - (2*f[307])/3 + (4*f[388])/3 + 
    (5*f[392])/2 + (19*f[401])/24 - (13*f[429])/24 + f[486]/12, 0, 0, 0, 0, 
   0, (-4*f[12])/3 - (2*f[16])/3 - 8*f[202] - 2*f[204] - (2*f[265])/3 + 
    (2*f[274])/3 - (3*f[287])/4 + (2*f[307])/3 - (4*f[388])/3 - 
    (2*f[392])/3 + (2*f[401])/3 + f[429]/6 + f[486]/2, 0, 0, 0, 0, 0, 0, 
   -1/12*f[11] - f[81]/6 + (41*f[82])/12 - f[90]/12 - (5*f[141])/36 + 
    f[143]/9 - f[146]/12 + (205*f[202])/36 + (205*f[204])/36 + f[212]/6 + 
    f[257]/4 - f[260]/12 - f[268]/24 + f[330]/12 - f[340]/12 - f[382]/6 + 
    f[384]/4 + f[425]/12 - f[432]/12 + f[455]/12 - f[463]/12, 
   f[12]/18 + (35*f[202])/6 - (5*f[274])/9 + (53*f[287])/144 - f[307]/36 + 
    f[388]/18 - (5*f[401])/9 - (13*f[429])/36 - (25*f[486])/36, 0, 
   f[16]/12 + f[202]/4 + (5*f[204])/4 + f[265]/12 - f[274]/48 + f[287]/16 + 
    f[392]/12 - f[401]/48 - (13*f[429])/48 - f[486]/8, 0, 0, 
   (5*f[12])/6 + 2*f[16] + (3*f[202])/2 + (4*f[204])/3 + 2*f[265] + 
    (19*f[287])/48 - (5*f[307])/12 + (5*f[388])/6 + 2*f[392] - f[486]/6, 0, 
   0, 0, 4*f[202] - f[274]/3 + f[287]/4 - f[401]/3 - f[429]/6 - f[486]/2, 0, 
   0, 0, 0, (-11*f[12])/9 + f[16]/12 + (55*f[202])/12 + (7*f[204])/12 + 
    f[265]/12 - (79*f[274])/144 - (35*f[287])/144 + (11*f[307])/18 - 
    (11*f[388])/9 + f[392]/12 - (79*f[401])/144 - (11*f[429])/144 - 
    (31*f[486])/72, 0, 0, 0, 0, 0, (2*f[12])/3 + f[16]/3 + 8*f[202] + 
    f[204] + f[265]/3 - (2*f[274])/3 + (13*f[287])/24 - f[307]/3 + 
    (2*f[388])/3 + f[392]/3 - (2*f[401])/3 - f[429]/12 - (7*f[486])/12, 0, 0, 
   0, 0, 0, 0, 0, (41*f[82])/3 + (41*f[202])/3 + (41*f[204])/3 + f[212] + 
    f[257] + f[330] + f[384] + f[455], 0, 0, -5*f[202] - f[287]/4 + 
    f[429]/2 + f[486]/2, 0, 0, 0, 0, 0, 0, -6*f[202] - f[287]/4 + f[429]/2 + 
    f[486]/2, 0, 0, 0, 0, f[202], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[81] - f[330] - f[455], 0, 0, f[204], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[204], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (41*f[82])/3 - f[141]/2 - f[146] + (41*f[202])/3 + (41*f[204])/3 + 
    f[257] + f[330] + f[384] + f[455], -12*f[202] + f[274] - f[287]/2 + 
    f[401] + f[486], 0, -3*f[202] - f[274]/4 - f[287]/4 - f[401]/4 + 
    (3*f[429])/4 + f[486]/2, 0, 0, 0, 0, 0, 0, -4*f[202] - f[287]/2 + 
    f[429] + f[486], 0, 0, 0, 0, f[202] - f[274]/4 - (3*f[287])/4 - 
    f[401]/4 + (7*f[429])/4 + (3*f[486])/2, 0, 0, 0, 0, 0, 
   12*f[202] - f[274] + f[287]/2 - f[401] - f[486], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, f[212], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -f[90] - f[340] - f[463], -2*f[12] - 4*f[16] - 2*f[202] - 
    4*f[204] - 4*f[265] - (3*f[287])/4 + f[307] - 2*f[388] - 4*f[392], 0, 
   f[16] + f[204] + f[265] + f[392], 0, 0, -2*f[12] - 2*f[202] - 
    (3*f[287])/4 + f[307] - 2*f[388], 0, 0, 0, 0, 0, 0, 
   5*f[16] + 5*f[204] + 5*f[265] + 5*f[392], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, f[218], 0, 0, f[219], 0, 3*f[219], 0, 2*f[219], 0, 0, 0, 
   -f[141], -20*f[202] + 2*f[274] - (3*f[287])/2 + 2*f[401] + 2*f[429] + 
    3*f[486], 0, 12*f[202] + f[287]/2 - f[429] - f[486], 0, 0, 0, 0, 0, 0, 
   -8*f[202] + 2*f[274] - f[287] + 2*f[401] + 2*f[429] + 2*f[486], 0, 0, 0, 
   0, 4*f[202] + (3*f[287])/2 - 3*f[429] - 3*f[486], 0, 0, 0, 0, 0, 
   4*f[202] - f[287]/2 + 2*f[429] + f[486], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -f[11] - f[141]/2 - f[260] - f[268]/2 - 2*f[382] + f[425] - f[432], 0, 
   0, 0, 0, 0, -4*f[12] - 4*f[202] - (3*f[287])/2 + 2*f[307] - 4*f[388], 0, 
   0, 0, 0, 0, 0, 0, 0, -4*f[12] - 4*f[202] - (3*f[287])/2 + 2*f[307] - 
    4*f[388], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -16*f[202] + f[274] - f[287]/2 + f[401] - f[429] + f[486], 0, 0, 0, 0, 0, 
   0, 8*f[12] + 4*f[16] + 8*f[202] + 4*f[204] + 4*f[265] + 3*f[287] - 
    4*f[307] + 8*f[388] + 4*f[392], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-160*f[12])/3 - 76*f[16] - (2032*f[202])/3 - (256*f[204])/3 - 76*f[265] + 
    53*f[274] - (170*f[287])/3 + (80*f[307])/3 - (160*f[388])/3 - 76*f[392] + 
    53*f[401] + (130*f[429])/3 + (220*f[486])/3, 0, 0, 0, 0, 0, 0, 
   -f[361] - f[484], 0, 0, 0, 0, 4*f[202] + f[287] - 2*f[429] - 2*f[486], 0, 
   0, 0, 0, 0, 0, 4*f[202] - 4*f[204] + f[287]/2 - f[486], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (20*f[12])/3 + 8*f[16] - 8*f[202] + 8*f[204] + 
    8*f[265] + (4*f[274])/3 + (5*f[287])/3 - (10*f[307])/3 + (20*f[388])/3 + 
    8*f[392] + (4*f[401])/3 + (2*f[429])/3 + (5*f[486])/3, 0, 0, 0, 0, 0, 0, 
   (4*f[12])/3 + 4*f[16] - 16*f[202] + 4*f[204] + 4*f[265] + (5*f[274])/3 - 
    f[287]/6 - (2*f[307])/3 + (4*f[388])/3 + 4*f[392] + (5*f[401])/3 + 
    f[429]/3 + (4*f[486])/3, 0, 0, 0, 0, 0, 0, -8*f[202] + f[274] - f[287] + 
    f[401] + 2*f[429] + 2*f[486], 0, 0, 0, 0, 0, 0, 
   -4*f[12] - 8*f[16] - 4*f[202] - 8*f[204] - 8*f[265] - (3*f[287])/2 + 
    2*f[307] - 4*f[388] - 8*f[392], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 8*f[202] + f[287] - 2*f[429] - 2*f[486], 0, 0, 0, 0, 0, 
   8*f[16] + 8*f[204] + 8*f[265] + 8*f[392], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -12*f[12] - 16*f[16] - 12*f[202] - 16*f[204] - 16*f[265] - 
    (9*f[287])/2 + 6*f[307] - 12*f[388] - 16*f[392], 0, 0, 0, 0, 0, 0, 
   -44*f[202] + 4*f[274] - (5*f[287])/2 + 4*f[401] + 2*f[429] + 5*f[486], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12*f[202] - (3*f[287])/2 + 
    3*f[429] + 3*f[486], 0, 0, 0, 0, 0, -12*f[202] + f[274] - f[287]/2 + 
    f[401] + f[486], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -8*f[202], 0, 0, 0, 4*f[202] + f[287]/2 - f[486], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -4*f[202] - f[287]/2 + f[486], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {f[250], (1575*f[82])/38 + (1575*f[202])/38 + (1575*f[204])/38 - 
    (9*f[250])/19 - f[254] - f[259] - f[267] - f[277] - f[296], 
   (-41*f[82])/6 - (41*f[202])/6 - (41*f[204])/6 - f[257]/2 + f[268]/4 - 
    f[273]/2 - f[330]/2 + f[339] + f[340]/2, (8*f[82])/3 + 5*f[202] + 
    (8*f[204])/3 + (8*f[265])/3 - (2*f[274])/9 + (49*f[287])/72 - 
    (17*f[307])/18, 0, f[254], -f[6] - f[128] - f[382], 
   -1/2*f[82] + (15*f[202])/2 - f[204]/2 - f[265]/2 + f[274]/8 + 
    (3*f[287])/8, 0, f[257], 0, 0, (7*f[82])/3 + f[202]/3 + (7*f[204])/3 + 
    f[287]/4, 0, 0, f[259], f[260], f[202] + (3*f[287])/8 - f[307]/2, 0, 
   f[262], 0, 0, 0, -f[260] + 2*f[262] + f[330] - f[339] - f[340], 
   -4*f[82] - 2*f[202] - 4*f[204] - 4*f[265] - (3*f[287])/4 + f[307], 0, 
   f[265], 0, 0, 8*f[82] + (10*f[202])/3 + 8*f[204] + (28*f[265])/3 + 
    (11*f[287])/12 - f[307], 0, 0, 0, f[267], f[268], 
   -12*f[202] + 2*f[274] - f[287], 0, f[270], 12*f[202] + f[287]/2, 0, 
   2*f[202] - f[287]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[273], f[274], 0, 
   -1/4*f[274] - f[287]/4, 0, 0, 0, 0, 0, 0, (50*f[202])/3 - (5*f[274])/3 + 
    (11*f[287])/12, 0, 0, 0, 0, f[277], -3*f[6] - 3*f[128] - f[268]/2 - 
    3*f[382], (-5*f[82])/2 + (15*f[202])/2 - (5*f[204])/2 - (5*f[265])/2 - 
    (13*f[274])/24 + (25*f[287])/24 + (2*f[307])/3, 0, 
   f[6] - (11*f[82])/3 + f[128] - (11*f[202])/3 - (11*f[204])/3 - f[262] - 
    f[270] - f[299] + f[382], -6*f[202] - f[287]/4, 0, 
   f[82] - 7*f[202] + f[204], 0, 0, -f[260] + f[262], 
   2*f[202] + (3*f[287])/4 - f[307], 0, 0, 0, 4*f[82] - 4*f[202] + 4*f[204] + 
    5*f[265] - (3*f[287])/2 + 2*f[307], 0, 0, 0, f[270], f[287], 0, 
   4*f[202] + f[287]/2, 0, 0, 0, 0, 0, 6*f[202] - f[274]/4 - f[287], 0, 0, 0, 
   0, 3*f[6] + (13*f[82])/6 + 3*f[128] + (13*f[202])/6 + (13*f[204])/6 + 
    f[257]/2 - 3*f[262] + f[268]/4 - f[270] - f[273]/2 - 3*f[299] + 
    f[330]/2 - f[339] - f[340]/2 + 3*f[382], -2*f[82] + 5*f[202] - 2*f[204] - 
    2*f[265] - (5*f[274])/6 - (19*f[287])/24 + (5*f[307])/6, 0, 
   f[82]/2 - (11*f[202])/2 + f[204]/2 + f[265]/2 + f[274]/8 - (3*f[287])/8, 
   0, 0, -3*f[202] - (9*f[287])/8 + (3*f[307])/2, 0, 0, 0, f[287]/2, 0, 0, 0, 
   0, (11*f[82])/6 + (17*f[202])/2 + (11*f[204])/6 + (11*f[265])/6 - 
    (59*f[274])/72 + (5*f[287])/72 + (7*f[307])/9, 0, 0, 0, 0, 0, f[296], 
   -2*f[6] - 2*f[128] - f[260] + f[268]/2 - 2*f[382], 8*f[202] - f[274]/2, 0, 
   f[299], 6*f[202] + f[287]/4, 0, 0, 0, 0, 0, -2*f[202] - (3*f[287])/4 + 
    f[307], 0, 0, 0, 0, 0, 0, 0, 0, -f[268], 8*f[202], 0, 
   -12*f[202] - f[287]/2, 0, 0, 0, 0, 0, 0, -f[274], 0, 0, 0, 0, 
   2*f[6] + 2*f[128] + f[260] + f[268]/2 + f[299] + 2*f[382], f[307], 0, 
   6*f[202] + f[287]/4, 0, 0, 2*f[202] + (3*f[287])/4 - f[307], 0, 0, 0, 
   -f[287], 0, 0, 0, 0, 10*f[202] - f[274]/2 + (7*f[287])/4 - f[307], 0, 0, 
   0, 0, 0, (41*f[82])/6 + (41*f[202])/6 + (41*f[204])/6 + f[257]/2 + 
    f[268]/4 + f[273]/2 + 2*f[299] - f[330]/2 + f[340]/2, 
   2*f[82] + 13*f[202] + 2*f[204] + 2*f[265] - (5*f[274])/6 + 
    (29*f[287])/24 - (7*f[307])/6, 0, f[82]/2 - (3*f[202])/2 + f[204]/2 - 
    f[265]/2 - f[274]/8 - f[287]/8, 0, 0, f[202] + (3*f[287])/8 - f[307]/2, 
   0, 0, 0, -4*f[202], 0, 0, 0, 0, (-3*f[82])/2 + (13*f[202])/2 - 
    (3*f[204])/2 - (5*f[265])/2 - (19*f[274])/24 - (11*f[287])/24 + 
    (2*f[307])/3, 0, 0, 0, 0, 0, 2*f[82] + 8*f[202] + 2*f[204] + 
    (2*f[265])/3 - (2*f[274])/3 + (3*f[287])/4 - (2*f[307])/3, 0, 0, 0, 0, 0, 
   0, (-205*f[82])/36 - (205*f[202])/36 - (205*f[204])/36 - f[257]/4 + 
    f[260]/12 - (7*f[268])/72 + f[270]/9 - f[273]/12 - f[330]/12 + f[339]/6 + 
    f[340]/12, (-35*f[202])/6 + (5*f[274])/9 - (53*f[287])/144 + f[307]/36, 
   0, (-5*f[82])/4 - f[202]/4 - (5*f[204])/4 - f[265]/12 + f[274]/48 - 
    f[287]/16, 0, 0, (-4*f[82])/3 - (3*f[202])/2 - (4*f[204])/3 - 2*f[265] - 
    (19*f[287])/48 + (5*f[307])/12, 0, 0, 0, -4*f[202] + f[274]/3 - f[287]/4, 
   0, 0, 0, 0, (-7*f[82])/12 - (55*f[202])/12 - (7*f[204])/12 - f[265]/12 + 
    (79*f[274])/144 + (35*f[287])/144 - (11*f[307])/18, 0, 0, 0, 0, 0, 
   -f[82] - 8*f[202] - f[204] - f[265]/3 + (2*f[274])/3 - (13*f[287])/24 + 
    f[307]/3, 0, 0, 0, 0, 0, 0, 0, (-41*f[82])/3 - (41*f[202])/3 - 
    (41*f[204])/3 - f[257] - f[330] + f[339], 0, 0, 5*f[202] + f[287]/4, 0, 
   0, 0, 0, 0, 0, 6*f[202] + f[287]/4, 0, 0, 0, 0, -f[202], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[330], 0, 0, -f[82] - f[204], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -f[82] - f[204], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-41*f[82])/3 - (41*f[202])/3 - (41*f[204])/3 - f[257] - f[268]/2 - 
    f[273] - f[330], 12*f[202] - f[274] + f[287]/2, 0, 
   3*f[202] + f[274]/4 + f[287]/4, 0, 0, 0, 0, 0, 0, 4*f[202] + f[287]/2, 0, 
   0, 0, 0, -f[202] + f[274]/4 + (3*f[287])/4, 0, 0, 0, 0, 0, 
   -12*f[202] + f[274] - f[287]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[339], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[340], 4*f[82] + 2*f[202] + 4*f[204] + 4*f[265] + (3*f[287])/4 - f[307], 
   0, -f[82] - f[204] - f[265], 0, 0, 2*f[202] + (3*f[287])/4 - f[307], 0, 0, 
   0, 0, 0, 0, -5*f[82] - 5*f[204] - 5*f[265], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, f[345], 0, 0, -f[96] - f[219] - f[469], 0, 
   -3*f[96] - 3*f[219] - 3*f[469], 0, -2*f[96] - 2*f[219] - 2*f[469], 0, 0, 
   0, -f[268], 20*f[202] - 2*f[274] + (3*f[287])/2, 0, -12*f[202] - f[287]/2, 
   0, 0, 0, 0, 0, 0, 8*f[202] - 2*f[274] + f[287], 0, 0, 0, 0, 
   -4*f[202] - (3*f[287])/2, 0, 0, 0, 0, 0, -4*f[202] + f[287]/2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[260], 0, 0, 0, 0, 0, 
   4*f[202] + (3*f[287])/2 - 2*f[307], 0, 0, 0, 0, 0, 0, 0, 0, 
   4*f[202] + (3*f[287])/2 - 2*f[307], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 16*f[202] - f[274] + f[287]/2, 0, 0, 0, 0, 0, 0, 
   -4*f[82] - 8*f[202] - 4*f[204] - 4*f[265] - 3*f[287] + 4*f[307], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (256*f[82])/3 + (2032*f[202])/3 + 
    (256*f[204])/3 + 76*f[265] - 53*f[274] + (170*f[287])/3 - (80*f[307])/3, 
   0, 0, 0, 0, 0, 0, f[361], 0, 0, 0, 0, -4*f[202] - f[287], 0, 0, 0, 0, 0, 
   0, 4*f[82] - 4*f[202] + 4*f[204] - f[287]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -8*f[82] + 8*f[202] - 8*f[204] - 8*f[265] - (4*f[274])/3 - 
    (5*f[287])/3 + (10*f[307])/3, 0, 0, 0, 0, 0, 0, 
   -4*f[82] + 16*f[202] - 4*f[204] - 4*f[265] - (5*f[274])/3 + f[287]/6 + 
    (2*f[307])/3, 0, 0, 0, 0, 0, 0, 8*f[202] - f[274] + f[287], 0, 0, 0, 0, 
   0, 0, 8*f[82] + 4*f[202] + 8*f[204] + 8*f[265] + (3*f[287])/2 - 2*f[307], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -8*f[202] - f[287], 0, 0, 0, 0, 0, -8*f[82] - 8*f[204] - 8*f[265], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16*f[82] + 12*f[202] + 16*f[204] + 
    16*f[265] + (9*f[287])/2 - 6*f[307], 0, 0, 0, 0, 0, 0, 
   44*f[202] - 4*f[274] + (5*f[287])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 12*f[202] + (3*f[287])/2, 0, 0, 0, 0, 0, 
   12*f[202] - f[274] + f[287]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 8*f[202], 0, 0, 0, -4*f[202] - f[287]/2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 4*f[202] + f[287]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[377], f[378], -1/4*f[141] + f[146]/2 - f[212] - f[268]/4 + f[273]/2 - 
    f[339] - f[384]/2 - f[455]/2 + f[463]/2, (17*f[388])/9 + (8*f[392])/3 - 
    (2*f[401])/9 + (7*f[429])/18 + f[486]/18, 0, f[381], f[382], 
   -1/2*f[392] + f[401]/8 - (7*f[429])/8 - (3*f[486])/4, 0, f[384], 0, 0, 
   (-5*f[429])/6 - f[486]/2, 0, 0, f[386], f[141]/2 + f[268]/2 + 2*f[382] - 
    f[425] + f[432], f[388], 0, f[389], 0, 0, 0, 
   -1/2*f[141] + f[212] - f[268]/2 + f[339] - 2*f[382] + 2*f[389] + f[425] - 
    f[432] + f[455] - f[463], -2*f[388] - 4*f[392], 0, f[392], 0, 0, 
   2*f[388] + (28*f[392])/3 - f[486]/3, 0, 0, 0, -f[140] - f[267], 
   -f[141] - f[268], 2*f[401] + (3*f[429])/2 + 2*f[486], 0, -f[143] - f[270], 
   -f[429] - f[486], 0, f[429]/2 + f[486]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[146] - f[273], f[401], 0, -1/4*f[401] + (3*f[429])/4 + f[486]/2, 0, 0, 
   0, 0, 0, 0, (-5*f[401])/3 - (7*f[429])/6 - (11*f[486])/6, 0, 0, 0, 0, 
   f[404], f[141]/2 + f[268]/2 + 3*f[382], (-4*f[388])/3 - (5*f[392])/2 - 
    (13*f[401])/24 - (65*f[429])/24 - (37*f[486])/12, 0, 
   f[143] + f[270] - f[382] - f[389] - f[425], f[429]/2 + f[486]/2, 0, 0, 0, 
   0, -1/2*f[141] - f[268]/2 - 2*f[382] + f[389] + f[425] - f[432], 2*f[388], 
   0, 0, 0, -4*f[388] + 5*f[392], 0, 0, 0, -f[143] - f[270], 
   -2*f[429] - 2*f[486], 0, -f[429] - f[486], 0, 0, 0, 0, 0, 
   -1/4*f[401] + (9*f[429])/4 + 2*f[486], 0, 0, 0, 0, 
   -1/4*f[141] + f[143] + f[146]/2 + f[212] - f[268]/4 + f[270] + f[273]/2 + 
    f[339] - 3*f[382] + f[384]/2 - 3*f[389] - 3*f[425] + f[455]/2 - f[463]/2, 
   (-5*f[388])/3 - 2*f[392] - (5*f[401])/6 + (5*f[429])/6 + f[486]/3, 0, 
   f[392]/2 + f[401]/8 + (5*f[429])/8 + (3*f[486])/4, 0, 0, -3*f[388], 0, 0, 
   0, -f[429] - f[486], 0, 0, 0, 0, (-14*f[388])/9 + (11*f[392])/6 - 
    (59*f[401])/72 - (55*f[429])/72 - (47*f[486])/36, 0, 0, 0, 0, 0, f[422], 
   -f[141] - f[268] + f[425] - f[432], -1/2*f[401] + f[429], 0, f[425], 
   -1/2*f[429] - f[486]/2, 0, 0, 0, 0, 0, -2*f[388], 0, 0, 0, 0, 0, 0, 0, 0, 
   f[141] + f[268], f[429], 0, f[429] + f[486], 0, 0, 0, 0, 0, 0, -f[401], 0, 
   0, 0, 0, f[432], -2*f[388] - (3*f[429])/2 - (3*f[486])/2, 0, 
   -1/2*f[429] - f[486]/2, 0, 0, 2*f[388], 0, 0, 0, 2*f[429] + 2*f[486], 0, 
   0, 0, 0, 2*f[388] - f[401]/2 - (3*f[429])/2 - 2*f[486], 0, 0, 0, 0, 0, 
   -1/4*f[141] - f[146]/2 - f[268]/4 - f[273]/2 + f[384]/2 + 2*f[425] - 
    f[455]/2 + f[463]/2, (7*f[388])/3 + 2*f[392] - (5*f[401])/6 + f[429]/3 - 
    (2*f[486])/3, 0, -1/2*f[392] - f[401]/8 + (3*f[429])/8 + f[486]/4, 0, 0, 
   f[388], 0, 0, 0, -1/2*f[429], 0, 0, 0, 0, (-4*f[388])/3 - (5*f[392])/2 - 
    (19*f[401])/24 + (13*f[429])/24 - f[486]/12, 0, 0, 0, 0, 0, 
   (4*f[388])/3 + (2*f[392])/3 - (2*f[401])/3 - f[429]/6 - f[486]/2, 0, 0, 0, 
   0, 0, 0, (5*f[141])/36 - f[143]/9 + f[146]/12 - f[212]/6 + (5*f[268])/36 - 
    f[270]/9 + f[273]/12 - f[339]/6 + f[382]/6 - f[384]/4 - f[425]/12 + 
    f[432]/12 - f[455]/12 + f[463]/12, -1/18*f[388] + (5*f[401])/9 + 
    (13*f[429])/36 + (25*f[486])/36, 0, -1/12*f[392] + f[401]/48 + 
    (13*f[429])/48 + f[486]/8, 0, 0, (-5*f[388])/6 - 2*f[392] + f[486]/6, 0, 
   0, 0, f[401]/3 + f[429]/6 + f[486]/2, 0, 0, 0, 0, 
   (11*f[388])/9 - f[392]/12 + (79*f[401])/144 + (11*f[429])/144 + 
    (31*f[486])/72, 0, 0, 0, 0, 0, (-2*f[388])/3 - f[392]/3 + (2*f[401])/3 + 
    f[429]/12 + (7*f[486])/12, 0, 0, 0, 0, 0, 0, 0, 
   -f[212] - f[339] - f[384] - f[455], 0, 0, -1/2*f[429] - f[486]/2, 0, 0, 0, 
   0, 0, 0, -1/2*f[429] - f[486]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, f[455], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[141]/2 + f[146] + f[268]/2 + f[273] - 
    f[384] - f[455], -f[401] - f[486], 0, f[401]/4 - (3*f[429])/4 - f[486]/2, 
   0, 0, 0, 0, 0, 0, -f[429] - f[486], 0, 0, 0, 0, 
   f[401]/4 - (7*f[429])/4 - (3*f[486])/2, 0, 0, 0, 0, 0, f[401] + f[486], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -f[212] - f[339], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[463], 2*f[388] + 4*f[392], 
   0, -f[392], 0, 0, 2*f[388], 0, 0, 0, 0, 0, 0, -5*f[392], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[95] - f[218] - f[345], 0, 0, f[469], 0, 
   3*f[469], 0, 2*f[469], 0, 0, 0, f[141] + f[268], 
   -2*f[401] - 2*f[429] - 3*f[486], 0, f[429] + f[486], 0, 0, 0, 0, 0, 0, 
   -2*f[401] - 2*f[429] - 2*f[486], 0, 0, 0, 0, 3*f[429] + 3*f[486], 0, 0, 0, 
   0, 0, -2*f[429] - f[486], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[141]/2 + f[268]/2 + 2*f[382] - f[425] + f[432], 0, 0, 0, 0, 0, 4*f[388], 
   0, 0, 0, 0, 0, 0, 0, 0, 4*f[388], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -f[401] + f[429] - f[486], 0, 0, 0, 0, 0, 0, 
   -8*f[388] - 4*f[392], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (160*f[388])/3 + 76*f[392] - 53*f[401] - (130*f[429])/3 - (220*f[486])/3, 
   0, 0, 0, 0, 0, 0, f[484], 0, 0, 0, 0, 2*f[429] + 2*f[486], 0, 0, 0, 0, 0, 
   0, f[486], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-20*f[388])/3 - 8*f[392] - (4*f[401])/3 - (2*f[429])/3 - (5*f[486])/3, 0, 
   0, 0, 0, 0, 0, (-4*f[388])/3 - 4*f[392] - (5*f[401])/3 - f[429]/3 - 
    (4*f[486])/3, 0, 0, 0, 0, 0, 0, -f[401] - 2*f[429] - 2*f[486], 0, 0, 0, 
   0, 0, 0, 4*f[388] + 8*f[392], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 2*f[429] + 2*f[486], 0, 0, 0, 0, 0, -8*f[392], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 12*f[388] + 16*f[392], 0, 0, 0, 0, 0, 0, 
   -4*f[401] - 2*f[429] - 5*f[486], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3*f[429] - 3*f[486], 0, 0, 0, 0, 0, -f[401] - f[486], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[486], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -f[486], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> (19*y[1])/36 + (19*y[3])/(36*y[2]*y[4]) + y[5]/(1296*y[4]) - 
    (19*y[6])/(36*y[7]) + (19*y[9])/(36*y[4]*y[8]) + 
    (19*y[12]*y[13])/(36*y[7]*y[10]*y[11]) - (19*y[13]^2)/(36*y[7]*y[14]) - 
    (19*y[12]*y[13]^2)/(36*y[7]*y[11]*y[14]) + (19*y[15])/(36*y[7]*y[10]) + 
    (19*y[16])/(36*y[10]*y[11]) - (19*y[17])/(36*y[14]) + y[18]/(2*y[19]) + 
    y[20]/(2*y[2]*y[19]) + (37*y[7])/(36*y[2]*y[21]) - 
    37/(36*y[2]*y[10]*y[21]) - (37*y[13])/(36*y[2]*y[10]*y[11]*y[21]) - 
    (37*y[18])/(36*y[21]) + (37*y[13]*y[22])/(36*y[10]*y[11]*y[21]) + 
    (4345*y[23]*y[24])/(1296*y[25]) - (4345*y[24]^3)/
     (1296*y[10]*y[11]*y[25]) - (4345*y[24]*y[26])/(1296*y[10]*y[25]) + 
    (37*y[27])/(36*y[10]*y[21]) + 1/(2*y[2]*y[10]*y[28]) + 
    y[13]/(2*y[2]*y[10]*y[11]*y[28]) - (3661*y[23]*y[24])/(1296*y[28]) + 
    y[29]/(1296*y[10]*y[28]) + (y[7]*y[12])/(2*y[2]*y[19]*y[30]) + 
    (y[12]*y[20])/(2*y[2]*y[28]*y[30]) + (y[12]*y[31])/(2*y[19]*y[30]) - 
    (y[12]*y[31])/(2*y[28]*y[30]) + y[32]/(y[10]*y[11]*y[28]) + 
    (19*y[13]*y[33])/(36*y[2]*y[11]*y[34]) + (19*y[12]^3*y[13]*y[33])/
     (36*y[7]*y[11]*y[34]) - (19*y[12]^2*y[13]*y[35])/
     (36*y[7]*y[10]*y[11]*y[34]) + (19*y[13]^2*y[33]*y[36])/
     (36*y[11]*y[34]) + (19*y[13]*y[37])/(36*y[2]*y[10]*y[11]*y[34]) + 
    (19*y[10]*y[12]*y[38])/(36*y[7]*y[23]*y[34]) + 
    (19*y[39])/(36*y[2]*y[10]*y[34]) + (19*y[40])/(36*y[2]*y[4]*y[8]) - 
    (19*y[41])/(36*y[11]*y[14]) + (19*y[13]^2*y[42])/(36*y[10]*y[11]*y[34]) + 
    (19*y[10]*y[43])/(36*y[23]*y[34]) + (19*y[44])/(36*y[2]*y[34]) + 
    y[45]/(y[7]*y[10]*y[34]) + (19*y[46])/(36*y[10]*y[34]) + 
    (19*y[47])/(36*y[7]*y[34]) + y[48]/y[34], 
  f[2] -> 1/3 + y[18]/(2*y[19]) + y[20]/(2*y[2]*y[19]) + 
    y[7]/(6*y[2]*y[21]) - 1/(6*y[2]*y[10]*y[21]) - 
    y[13]/(6*y[2]*y[10]*y[11]*y[21]) + (y[13]*y[22])/(6*y[10]*y[11]*y[21]) - 
    25/(12*y[7]*y[24]) - 19/(18*y[10]^2*y[24]) + 19/(18*y[7]*y[10]^2*y[24]) + 
    25/(18*y[10]*y[24]) - 7/(4*y[2]*y[10]*y[24]) - 25/(18*y[7]*y[10]*y[24]) + 
    (25*y[10])/(36*y[14]^2*y[24]) - (25*y[10])/(36*y[7]*y[14]^2*y[24]) - 
    (17*y[23]*y[24])/(12*y[25]) + (17*y[24]^3)/(12*y[10]*y[11]*y[25]) + 
    (17*y[24]*y[26])/(12*y[10]*y[25]) + y[27]/(6*y[10]*y[21]) + 
    (31*y[13])/(36*y[2]*y[10]*y[11]*y[28]) + 
    (y[7]*y[12])/(2*y[2]*y[19]*y[30]) + (y[12]*y[20])/(2*y[2]*y[28]*y[30]) + 
    (y[12]*y[31])/(2*y[19]*y[30]) - (y[12]*y[31])/(2*y[28]*y[30]) + 
    (19*y[33])/(18*y[10]^2) + 19/(9*y[10]^2*y[24]*y[34]) - 
    (19*y[2])/(18*y[7]*y[10]^2*y[24]*y[34]) - 101/(18*y[10]*y[24]*y[34]) + 
    (19*y[12])/(18*y[2]*y[10]^2*y[24]*y[34]) - 
    (y[13]*y[33])/(6*y[2]*y[11]*y[34]) - (y[12]^3*y[13]*y[33])/
     (6*y[7]*y[11]*y[34]) - (25*y[12]*y[13]*y[35])/(36*y[7]*y[11]*y[14]^2) + 
    (y[12]^2*y[13]*y[35])/(6*y[7]*y[10]*y[11]*y[34]) - 
    (y[13]^2*y[33]*y[36])/(6*y[11]*y[34]) + (19*y[49])/(18*y[2]*y[10]^2) + 
    y[50]/(36*y[14]*y[24]) + y[51]/y[10] - (25*y[52])/36 + 
    y[53]/(6*y[10]*y[11]*y[14]) + y[54]/(36*y[10]*y[11]) + 
    y[55]/(36*y[7]*y[14]*y[24]) + y[56]/(36*y[7]*y[10]) + 
    (19*y[12]*y[57])/(18*y[7]*y[10]^2*y[11]) + (25*y[58])/(36*y[24]) + 
    (19*y[33]*y[59])/(18*y[10]^2*y[11]) + y[60]/(6*y[21]) + 
    (y[24]^2*y[33]*y[61])/(6*y[11]*y[28]) + y[62]/(36*y[10]*y[28]) + 
    y[63]/(36*y[2]*y[10]*y[28]) + y[64]/(36*y[28]) + y[65]/(36*y[14]) + 
    y[66]/(6*y[14]*y[28]) + y[67]/(36*y[7]) + (13*y[24]*y[70])/
     (36*y[2]*y[28]*y[69]) + (13*y[24]*y[68]*y[70])/(36*y[28]*y[69]) - 
    (25*y[71])/(36*y[11]*y[14]^2) + (19*y[72])/(6*y[7]*y[24]*y[34]^2) + 
    (19*y[23]^3*y[73]*y[74])/(6*y[7]*y[10]*y[34]^2) + 
    (19*y[10]^2*y[12]^2*y[35]*y[75])/(3*y[7]*y[23]*y[34]^2) + 
    (19*y[76])/(18*y[2]*y[10]^2*y[34]) - (19*y[77]*y[78])/
     (18*y[10]^2*y[34]) + y[79]/(y[2]*y[10]*y[24]*y[34]) + 
    y[80]/(y[7]*y[10]*y[24]*y[34]) + y[81]/(36*y[7]*y[24]*y[34]) - 
    (19*y[33]*y[82])/(18*y[7]*y[10]^2*y[34]) - (y[10]*y[12]*y[83])/
     (36*y[7]*y[23]*y[34]) + (y[13]*y[84])/(6*y[2]*y[10]*y[11]*y[34]) - 
    (25*y[85])/(36*y[7]*y[14]^2) + (19*y[86])/(18*y[7]*y[10]^2) + 
    (y[13]^2*y[87])/(6*y[10]*y[11]*y[34]) + (25*y[88])/(36*y[14]^2) + 
    (19*y[13]^3*y[89])/(6*y[2]*y[24]*y[34]^2) + y[90]/(36*y[7]*y[14]) + 
    y[91]/(36*y[10]*y[11]*y[28]) + y[92]/(36*y[7]*y[10]*y[11]) + 
    y[93]/(36*y[2]*y[34]) + y[94]/(36*y[2]*y[24]*y[34]) + 
    (y[13]*y[95])/(36*y[7]*y[11]*y[14]) + (19*y[10]^2*y[75]*y[96])/
     (3*y[23]*y[34]^2) - (19*y[97])/(6*y[2]*y[10]*y[34]^2) + 
    y[98]/(36*y[2]*y[10]*y[34]) + y[99]/(36*y[11]*y[14]) + 
    y[100]/(36*y[10]*y[34]) + y[101]/(6*y[11]*y[14]*y[28]) - 
    (13*y[102])/(36*y[2]*y[34]*y[69]) + y[103]/(36*y[7]*y[10]*y[34]) + 
    y[104]/(36*y[24]*y[34]) + (19*y[105])/(6*y[24]*y[34]^2) + 
    y[106]/(36*y[23]*y[34]) + (19*y[107])/(6*y[10]*y[34]^2) + 
    y[108]/(36*y[34]) + y[109]/(36*y[7]*y[34]) + 
    (13*y[110])/(36*y[34]*y[69]) + (19*y[111])/(6*y[2]*y[34]^2) + 
    (19*y[112])/(6*y[7]*y[34]^2) + y[113]/y[34]^2, 
  f[5] -> y[6]/(24*y[7]) - (y[12]*y[13])/(24*y[7]*y[10]*y[11]) + 
    y[13]^2/(24*y[7]*y[14]) + (y[12]*y[13]^2)/(24*y[7]*y[11]*y[14]) + 
    y[17]/(24*y[14]) + 1/(24*y[2]*y[10]*y[21]) + 
    y[13]/(24*y[2]*y[10]*y[11]*y[21]) + y[18]/(24*y[21]) + 
    y[20]/(24*y[2]*y[21]) - (y[13]*y[22])/(24*y[10]*y[11]*y[21]) - 
    (25*y[24]^3)/(36*y[10]*y[11]*y[25]) - (25*y[24]*y[26])/(36*y[10]*y[25]) - 
    (53*y[23]*y[24])/(72*y[28]) + (53*y[24]^3)/(72*y[10]*y[11]*y[28]) + 
    (53*y[24]*y[26])/(72*y[10]*y[28]) + (y[24]^4*y[33])/(2*y[4]*y[11]) - 
    (y[13]*y[33])/(24*y[2]*y[11]*y[34]) - (y[12]^3*y[13]*y[33])/
     (24*y[7]*y[11]*y[34]) + (y[12]^2*y[13]*y[35])/(24*y[7]*y[10]*y[11]*
      y[34]) - (y[13]^2*y[33]*y[36])/(24*y[11]*y[34]) - 
    (y[10]*y[12]*y[38])/(24*y[7]*y[23]*y[34]) + y[41]/(24*y[11]*y[14]) - 
    (y[24]^2*y[75])/(2*y[4]*y[12]) + (y[13]*y[84])/(24*y[2]*y[10]*y[11]*
      y[34]) + (y[13]^2*y[87])/(24*y[10]*y[11]*y[34]) + y[114]/24 + 
    y[115]/(72*y[4]) + y[116]/(24*y[10]*y[11]) + y[117]/(24*y[7]*y[10]) + 
    (y[24]^2*y[118])/(2*y[2]*y[4]*y[12]) + (y[13]*y[119])/(6*y[4]*y[120]) - 
    (y[24]^3*y[121])/(2*y[11]*y[25]) + y[122]/(24*y[10]*y[21]) + 
    y[123]/(24*y[2]*y[10]*y[34]) + y[124]/(24*y[2]*y[4]*y[8]) + 
    (y[10]*y[125])/(24*y[23]*y[34]) + y[126]/(24*y[4]*y[8]) + 
    y[127]/(24*y[2]*y[34]) - (y[24]*y[128])/(36*y[25]) + 
    y[129]/(24*y[10]*y[34]) + y[130]/(24*y[7]*y[10]*y[34]) + 
    y[131]/(24*y[2]*y[4]) + y[132]/(24*y[7]*y[34]) + y[133]/(24*y[34]), 
  f[6] -> 1/(8*y[7]*y[24]) + 1/(12*y[10]^2*y[24]) - 
    1/(12*y[7]*y[10]^2*y[24]) - 1/(12*y[10]*y[24]) + 1/(8*y[2]*y[10]*y[24]) + 
    1/(12*y[7]*y[10]*y[24]) + (y[23]*y[24])/(8*y[25]) - 
    y[24]^3/(8*y[10]*y[11]*y[25]) - (y[24]*y[26])/(8*y[10]*y[25]) + 
    y[8]/(24*y[2]*y[10]*y[28]) - y[13]/(24*y[2]*y[10]*y[11]*y[28]) + 
    (y[13]*y[22])/(24*y[10]*y[11]*y[28]) - (y[23]*y[24])/(24*y[28]) - 
    1/(6*y[10]^2*y[24]*y[34]) + y[2]/(12*y[7]*y[10]^2*y[24]*y[34]) + 
    5/(12*y[10]*y[24]*y[34]) + (y[12]*y[13]*y[35])/(24*y[7]*y[11]*y[14]^2) - 
    y[49]/(12*y[2]*y[10]^2) + y[52]/24 - (y[12]*y[57])/
     (12*y[7]*y[10]^2*y[11]) - (y[33]*y[59])/(12*y[10]^2*y[11]) - 
    (y[24]*y[70])/(24*y[2]*y[28]*y[69]) + y[71]/(24*y[11]*y[14]^2) - 
    (y[23]^3*y[73]*y[74])/(4*y[7]*y[10]*y[34]^2) - 
    (y[10]^2*y[12]^2*y[35]*y[75])/(2*y[7]*y[23]*y[34]^2) + 
    (y[77]*y[78])/(12*y[10]^2*y[34]) + (y[33]*y[82])/
     (12*y[7]*y[10]^2*y[34]) + y[85]/(24*y[7]*y[14]^2) + 
    y[97]/(4*y[2]*y[10]*y[34]^2) + y[102]/(24*y[2]*y[34]*y[69]) + 
    y[134]/(12*y[10]^2) + y[135]/(24*y[10]) + (y[136]*y[137])/
     (24*y[14]*y[24]) + (y[10]*y[138])/(24*y[14]*y[24]) + y[139]/(24*y[24]) - 
    (y[140]*y[141])/(24*y[7]) + y[142]/(24*y[7]*y[10]) + 
    (y[24]*y[143])/(24*y[10]*y[28]) - (y[24]*y[68]*y[144])/(24*y[28]*y[69]) + 
    y[145]/(4*y[7]*y[24]*y[34]^2) + (y[13]^3*y[146])/(4*y[2]*y[24]*y[34]^2) + 
    y[147]/(12*y[2]*y[10]^2*y[34]) + y[148]/(12*y[2]*y[10]^2*y[24]*y[34]) + 
    y[149]/(24*y[7]*y[10]*y[24]*y[34]) + y[150]/(24*y[7]*y[24]*y[34]) + 
    (y[10]*y[12]*y[151])/(24*y[7]*y[23]*y[34]) + 
    y[152]/(24*y[2]*y[10]*y[24]*y[34]) + y[153]/(12*y[7]*y[10]^2) + 
    y[154]/(24*y[10]*y[11]) + y[155]/(24*y[14]) + y[156]/(24*y[14]^2) + 
    y[157]/(24*y[11]*y[14]) + y[158]/(24*y[7]*y[14]) + 
    y[159]/(24*y[2]*y[34]) + y[160]/(24*y[7]*y[10]*y[11]) - 
    (y[13]*y[160])/(24*y[7]*y[11]*y[14]) + y[161]/(24*y[2]*y[24]*y[34]) + 
    (y[10]*y[162])/(24*y[23]*y[34]) + (y[10]^2*y[75]*y[163])/
     (2*y[23]*y[34]^2) + y[164]/(24*y[2]*y[10]*y[34]) + 
    y[165]/(24*y[10]*y[34]) + y[166]/(24*y[7]*y[10]*y[34]) + 
    y[167]/(24*y[24]*y[34]) + y[168]/(4*y[24]*y[34]^2) + 
    y[169]/(4*y[10]*y[34]^2) + y[170]/(24*y[34]) + y[171]/(24*y[7]*y[34]) + 
    y[172]/(24*y[34]*y[69]) + y[173]/(4*y[2]*y[34]^2) + 
    y[174]/(4*y[7]*y[34]^2) + y[175]/(4*y[34]^2), 
  f[10] -> -1/2 - (19*y[13])/(36*y[2]*y[10]*y[11]*y[21]) + 
    y[12]^3/(y[2]*y[19]*y[24]^2) - y[12]^3/(y[2]*y[21]*y[24]^2) + 
    19/(18*y[10]^2*y[24]) - 25/(18*y[10]*y[24]) + 7/(4*y[2]*y[10]*y[24]) - 
    (25*y[10])/(36*y[14]^2*y[24]) + (25*y[10])/(36*y[7]*y[14]^2*y[24]) + 
    (3*y[12]^3)/(2*y[2]*y[19]^2*y[24]) - 1/(2*y[2]*y[10]*y[19]*y[24]) - 
    (31*y[12]^3)/(36*y[2]*y[21]^2*y[24]) - 7/(36*y[2]*y[10]*y[21]*y[24]) - 
    (19*y[23])/(18*y[7]*y[10]^2*y[24]) + (5*y[23]*y[24])/(4*y[25]) - 
    (5*y[24]^3)/(4*y[10]*y[11]*y[25]) - (5*y[24]*y[26])/(4*y[10]*y[25]) + 
    (y[24]*y[26])/(3*y[10]*y[28]) - (3*y[7]*y[12]*y[24])/
     (2*y[2]*y[28]*y[30]^2) - (3*y[7]*y[24])/(2*y[2]*y[19]*y[30]) + 
    (3*y[7]*y[24])/(2*y[2]*y[28]*y[30]) - (19*y[33])/(18*y[10]^2) + 
    (25*y[12]*y[13]*y[35])/(36*y[7]*y[11]*y[14]^2) - 
    (19*y[49])/(18*y[2]*y[10]^2) + y[50]/(36*y[7]*y[14]*y[24]) + 
    (25*y[52])/36 - y[52]/(2*y[2]*y[10]*y[19]) + y[55]/(36*y[14]*y[24]) - 
    (19*y[12]*y[57])/(18*y[7]*y[10]^2*y[11]) - (19*y[33]*y[59])/
     (18*y[10]^2*y[11]) - (y[24]^2*y[33]*y[61])/(6*y[11]*y[28]) + 
    (25*y[68])/(36*y[24]) - (25*y[68])/(36*y[7]*y[24]) + 
    (25*y[71])/(36*y[11]*y[14]^2) + (y[12]^3*y[77])/(y[21]*y[24]^2) + 
    y[77]/(2*y[10]*y[19]*y[24]) + (7*y[77])/(36*y[10]*y[21]*y[24]) + 
    (25*y[85])/(36*y[7]*y[14]^2) + (19*y[153])/(18*y[7]*y[10]^2) + 
    y[176]/(36*y[10]) + (y[23]*y[177])/(2*y[4]) + 
    y[178]/(6*y[10]*y[11]*y[14]) + y[179]/(y[7]*y[10]*y[24]) - 
    (3*y[180])/(2*y[19]^2) + (3*y[12]^3*y[181])/(2*y[19]^2*y[24]) - 
    (31*y[12]^3*y[181])/(36*y[21]^2*y[24]) + y[182]/(2*y[10]*y[19]) + 
    (y[12]^3*y[183])/(y[19]*y[24]^2) - (31*y[184])/(36*y[2]*y[21]^2) + 
    y[185]/(y[2]*y[10]*y[21]) + (3*y[186])/(2*y[2]*y[19]^2) + 
    y[187]/(36*y[10]*y[21]) + (y[24]*y[188])/(2*y[19]*y[30]) + 
    (y[24]*y[189])/(2*y[28]*y[30]) + y[190]/(36*y[10]*y[11]*y[21]) + 
    y[191]/(36*y[14]) + y[192]/(6*y[28]) + y[193]/(6*y[14]*y[28]) + 
    y[194]/(36*y[7]) + y[195]/(6*y[10]*y[11]*y[28]) + 
    y[196]/(2*y[2]*y[19]*y[24]) + (3*y[12]*y[24]*y[197])/(2*y[28]*y[30]^2) + 
    y[198]/y[14]^2 + y[199]/(36*y[10]*y[11]) + y[200]/(36*y[7]*y[10]) + 
    y[201]/(36*y[7]*y[14]) + (3*y[7]*y[12]*y[24]*y[202])/
     (2*y[2]*y[19]*y[30]) - (3*y[12]*y[24]*y[197]*y[202])/(2*y[19]*y[30]) + 
    y[203]/(36*y[7]*y[10]*y[11]) - (y[13]*y[203])/(36*y[7]*y[11]*y[14]) + 
    y[204]/(y[2]*y[21]*y[24]) + y[205]/(2*y[19]*y[24]) + 
    y[206]/(36*y[21]*y[24]) + (31*y[207])/(36*y[21]^2) + 
    y[208]/(36*y[11]*y[14]) + y[209]/(y[2]*y[21]) + 
    y[210]/(6*y[11]*y[14]*y[28]) + y[211]/(y[2]*y[19]) + y[212]/(2*y[19]) + 
    y[213]/(36*y[21]), f[11] -> -1/6*y[13]/(y[2]*y[10]*y[11]*y[21]) + 
    (y[13]*y[22])/(6*y[10]*y[11]*y[21]) - y[12]^3/(2*y[2]*y[21]*y[24]^2) - 
    y[12]^3/(6*y[2]*y[21]^2*y[24]) - y[23]/(3*y[7]*y[10]^2*y[24]) + 
    (y[23]*y[24])/(2*y[25]) - y[24]^3/(2*y[10]*y[11]*y[25]) - 
    (y[24]*y[26])/(2*y[10]*y[25]) + (3*y[7]*y[12]*y[24])/
     (y[2]*y[28]*y[30]^3) + 1/(2*y[2]*y[10]*y[30]) + 
    y[12]/(2*y[2]*y[24]*y[30]) - 1/(2*y[2]*y[10]*y[28]*y[30]) + 
    (y[12]*y[13]*y[35])/(6*y[7]*y[11]*y[14]^2) - y[49]/(3*y[2]*y[10]^2) + 
    y[52]/6 - (y[12]*y[57])/(3*y[7]*y[10]^2*y[11]) - 
    (y[33]*y[59])/(3*y[10]^2*y[11]) + y[68]/(6*y[24]) + 
    y[71]/(6*y[11]*y[14]^2) - (y[12]^3*y[77])/(2*y[19]*y[24]^2) + 
    (y[12]^3*y[77])/(2*y[21]*y[24]^2) - (y[12]*y[77])/(2*y[24]*y[30]) + 
    y[134]/(3*y[10]^2) + y[134]/(2*y[2]*y[10]*y[28]) + y[135]/(6*y[10]) + 
    (y[136]*y[137])/(6*y[14]*y[24]) + (y[10]*y[138])/(6*y[14]*y[24]) - 
    (y[140]*y[141])/(6*y[7]) + y[148]/(2*y[2]*y[19]*y[24]*y[30]) + 
    y[153]/(3*y[7]*y[10]^2) + y[154]/(6*y[10]*y[11]) + y[155]/(6*y[14]) + 
    y[156]/(6*y[14]^2) + y[157]/(6*y[11]*y[14]) + y[158]/(6*y[7]*y[14]) + 
    y[160]/(6*y[7]*y[10]*y[11]) - (y[13]*y[160])/(6*y[7]*y[11]*y[14]) + 
    (y[12]^3*y[181])/(2*y[19]^2*y[24]) - (y[12]^3*y[181])/(6*y[21]^2*y[24]) - 
    (y[12]*y[181])/(2*y[19]*y[24]*y[30]) + y[183]/(3*y[10]*y[21]*y[24]) + 
    y[183]/(2*y[10]*y[30]) + y[207]/(6*y[21]^2) + y[214]/(6*y[10]*y[24]) + 
    y[215]/(6*y[7]*y[24]) + y[216]/(6*y[7]*y[10]*y[24]) + 
    (3*y[7]*y[217])/(y[2]*y[19]^3) + y[218]/(2*y[2]*y[19]^2) + 
    y[219]/(6*y[2]*y[21]^2) + y[220]/(6*y[2]*y[10]*y[21]) + 
    y[221]/(2*y[10]*y[28]) + y[222]/(2*y[2]*y[28]) + y[223]/(2*y[2]*y[30]) + 
    y[224]/(2*y[10]*y[28]*y[30]) + y[225]/(2*y[2]*y[19]*y[30]) + 
    y[226]/(6*y[2]*y[21]*y[24]) + y[227]/(2*y[2]*y[19]*y[24]) + 
    y[228]/(6*y[7]*y[10]) + y[229]/(6*y[7]*y[14]^2) + y[230]/(2*y[30]) + 
    y[231]/y[28] + y[232]/(6*y[10]*y[21]) + (y[12]^3*y[233])/
     (2*y[2]*y[19]*y[24]) + y[234]/(3*y[10]*y[24]) - 
    (3*y[7]*y[12]*y[24]*y[235])/(y[2]*y[19]*y[30]) + 
    y[236]/(2*y[2]*y[28]*y[30]) + y[237]/(2*y[2]*y[28]*y[30]^2) + 
    (y[202]*y[238])/(2*y[2]*y[19]*y[30]) + y[239]/(2*y[19]*y[24]) + 
    y[240]/(6*y[21]*y[24]) + y[241]/(6*y[2]*y[21]) + y[242]/(2*y[2]*y[19]) - 
    (3*y[12]*y[243])/(y[28]*y[30]^3) + (3*y[12]*y[235]*y[243])/
     (y[19]*y[30]) + y[244]/(2*y[28]*y[30]) + y[245]/(2*y[19]^2) + 
    y[246]/(2*y[19]*y[30]) + y[247]/(2*y[28]*y[30]^2) + 
    (y[202]*y[248])/(2*y[19]*y[30]) + y[249]/(2*y[19]) + y[250]/(6*y[21]) - 
    (3*y[251])/y[19]^3, f[12] -> -1/12*(y[23]*y[24])/y[25] + 
    y[24]^3/(12*y[10]*y[11]*y[25]) + (y[24]*y[26])/(12*y[10]*y[25]) - 
    y[24]^3/(12*y[10]*y[11]*y[28]) - (y[24]*y[26])/(12*y[10]*y[28]) - 
    (3*y[7]*y[12]*y[24]^2)/(4*y[2]*y[28]*y[30]^4) - 
    (y[7]*y[24])/(8*y[2]*y[28]*y[30]) + (y[7]*y[24]*y[202])/(8*y[2]*y[19]) - 
    (3*y[7]*y[24]*y[217])/(4*y[2]*y[19]^4) + (y[24]*y[252])/
     (8*y[2]*y[28]*y[30]^2) + y[253]/(8*y[19]) + 
    (y[7]*y[254])/(4*y[2]*y[19]^3) + y[255]/(24*y[28]) + 
    (y[24]*y[202]*y[256])/(8*y[2]*y[19]*y[30]) + 
    (3*y[7]*y[12]*y[24]^2*y[257])/(4*y[2]*y[19]*y[30]) - 
    (y[24]*y[258])/(4*y[2]*y[28]*y[30]^3) + (y[24]*y[235]*y[258])/
     (4*y[2]*y[19]*y[30]) + y[259]/(8*y[28]*y[30]) + y[260]/(8*y[19]*y[30]) + 
    y[261]/(8*y[19]^2) + (3*y[12]*y[262])/(4*y[28]*y[30]^4) - 
    (3*y[12]*y[257]*y[262])/(4*y[19]*y[30]) + y[263]/(8*y[28]*y[30]^2) + 
    (y[202]*y[264])/(8*y[19]*y[30]) + y[265]/(4*y[28]*y[30]^3) + 
    (y[235]*y[266])/(4*y[19]*y[30]) + y[267]/(4*y[19]^3) - 
    (3*y[268])/(4*y[19]^4), f[13] -> y[13]/(24*y[2]*y[10]*y[11]*y[21]) - 
    (y[13]*y[22])/(24*y[10]*y[11]*y[21]) - 1/(12*y[10]^2*y[24]) + 
    1/(12*y[10]*y[24]) - 1/(8*y[2]*y[10]*y[24]) + 
    y[12]^3/(24*y[2]*y[21]^2*y[24]) + 1/(24*y[2]*y[10]*y[21]*y[24]) + 
    y[23]/(12*y[7]*y[10]^2*y[24]) - (y[23]*y[24])/(8*y[25]) + 
    y[24]^3/(8*y[10]*y[11]*y[25]) + (y[24]*y[26])/(8*y[10]*y[25]) + 
    y[33]/(12*y[10]^2) - (y[12]*y[13]*y[35])/(24*y[7]*y[11]*y[14]^2) + 
    y[49]/(12*y[2]*y[10]^2) - y[52]/24 + y[52]/(24*y[2]*y[10]*y[21]) + 
    (y[12]*y[57])/(12*y[7]*y[10]^2*y[11]) + (y[33]*y[59])/
     (12*y[10]^2*y[11]) + y[68]/(24*y[7]*y[24]) + y[86]/(12*y[7]*y[10]^2) + 
    y[88]/(24*y[14]^2) + (y[10]*y[137])/(24*y[14]*y[24]) + 
    (y[136]*y[138])/(24*y[14]*y[24]) + (y[140]*y[141])/(24*y[7]) + 
    (y[13]*y[160])/(24*y[7]*y[11]*y[14]) + (y[12]^3*y[181])/
     (24*y[21]^2*y[24]) + y[183]/(24*y[10]*y[21]*y[24]) + 
    y[184]/(24*y[2]*y[21]^2) + y[214]/(24*y[7]*y[10]*y[24]) + 
    y[215]/(24*y[24]) + y[269]/(24*y[10]) + y[270]/(24*y[2]*y[21]) + 
    y[271]/(24*y[10]*y[21]) + y[272]/(24*y[2]*y[21]*y[24]) + 
    (y[77]*y[273])/(24*y[21]*y[24]) + y[274]/(24*y[7]*y[10]) + 
    y[275]/(24*y[7]*y[14]^2) + y[276]/(24*y[10]*y[11]) + y[277]/(24*y[14]) + 
    y[278]/(24*y[11]*y[14]) + y[279]/(24*y[21]) + y[280]/(24*y[7]*y[14]) + 
    y[281]/(24*y[11]*y[14]^2) + y[282]/(24*y[7]*y[10]*y[11]) + 
    y[283]/(24*y[21]^2), f[16] -> 1/(12*y[2]*y[10]^2*y[24]) - 
    1/(12*y[2]*y[7]*y[10]^2*y[24]) + (y[23]*y[24])/(24*y[25]) - 
    y[24]^3/(24*y[10]*y[11]*y[25]) - (y[24]*y[26])/(24*y[10]*y[25]) + 
    y[33]/(24*y[2]*y[7]*y[10]^2*y[11]) - y[52]/(24*y[10]^2) + 
    y[52]/(24*y[2]*y[7]*y[10]) + y[68]/(12*y[10]^2*y[24]) + 
    (y[52]*y[68])/(24*y[7]*y[10]) + y[76]/(24*y[10]^3) + 
    y[134]/(24*y[2]*y[7]*y[10]^2) + y[147]/(24*y[2]*y[7]*y[10]^3*y[11]) + 
    y[215]/(12*y[7]*y[10]^2*y[24]) - y[284]/(24*y[2]*y[10]) + 
    (y[68]*y[285])/(24*y[7]*y[10]*y[24]) + (y[215]*y[285])/(24*y[10]*y[24]) + 
    y[286]/(24*y[10]) + y[287]/(24*y[7]*y[10]^3) + y[288]/(24*y[7]*y[10]^2) + 
    y[289]/(24*y[10]^2*y[11]) + y[290]/(24*y[10]^3*y[11]) + 
    y[291]/(24*y[7]*y[10]^2*y[11]) + y[292]/(24*y[7]*y[10]^3*y[11]), 
  f[18] -> (25*y[13]*y[40])/(36*y[2]*y[4]*y[8]^2) - 
    (y[13]*y[119])/(6*y[4]*y[120]) - (25*y[13]*y[126])/(36*y[4]*y[8]^2) + 
    y[293]/(36*y[2]*y[4]) + y[294]/(36*y[4]) + y[295]/(36*y[2]*y[4]*y[8]) + 
    y[296]/(36*y[4]*y[8]), f[19] -> (y[13]*y[40])/(6*y[2]*y[4]*y[8]^2) + 
    (2*y[24]^2*y[75])/(y[4]*y[12]^2) + (4*y[24]*y[118])/(y[2]*y[4]*y[12]) - 
    (2*y[24]^2*y[118])/(y[2]*y[4]*y[12]^2) - (y[13]*y[126])/(6*y[4]*y[8]^2) - 
    (2*y[24]*y[297])/(y[4]*y[12]) + y[298]/(6*y[2]*y[4]) + y[299]/(6*y[4]) + 
    y[300]/(6*y[2]*y[4]*y[8]) + y[301]/(6*y[4]*y[8]), 
  f[20] -> (7*y[24]^3*y[75])/(2*y[4]*y[12]^3) + (7*y[118])/(4*y[2]*y[4]) - 
    (7*y[24]*y[118])/(y[2]*y[4]*y[12]) + (35*y[24]^2*y[118])/
     (4*y[2]*y[4]*y[12]^2) - (7*y[24]^3*y[118])/(2*y[2]*y[4]*y[12]^3) + 
    y[302]/(12*y[4]) - (7*y[24]^2*y[303])/(4*y[4]*y[12]^2) + 
    (7*y[24]*y[304])/(4*y[4]*y[12]), 
  f[21] -> -1/24*(y[13]*y[40])/(y[2]*y[4]*y[8]^2) + 
    (y[24]^2*y[75])/(y[4]*y[12]^2) + (2*y[24]*y[118])/(y[2]*y[4]*y[12]) - 
    (y[24]^2*y[118])/(y[2]*y[4]*y[12]^2) + (y[13]*y[126])/(24*y[4]*y[8]^2) - 
    (y[24]*y[297])/(y[4]*y[12]) + y[305]/(24*y[4]) + y[306]/(24*y[2]*y[4]) + 
    y[307]/(24*y[2]*y[4]*y[8]) + y[308]/(24*y[4]*y[8]), 
  f[28] -> y[6]/(24*y[7]) - 19/(18*y[10]^2) - 
    (19*y[12]^2)/(18*y[7]*y[10]^2*y[11]) - (y[12]*y[13])/
     (24*y[7]*y[10]*y[11]) + y[13]^2/(24*y[7]*y[14]) + 
    (y[12]*y[13]^2)/(24*y[7]*y[11]*y[14]) + y[17]/(24*y[14]) + 
    1/(2*y[2]*y[10]*y[19]) + y[13]/(2*y[2]*y[10]*y[11]*y[19]) - 
    (5*y[7])/(24*y[2]*y[21]) + 5/(24*y[2]*y[10]*y[21]) + 
    (5*y[13])/(24*y[2]*y[10]*y[11]*y[21]) + (5*y[18])/(24*y[21]) - 
    (y[13]*y[22])/(2*y[10]*y[11]*y[19]) - (5*y[13]*y[22])/
     (24*y[10]*y[11]*y[21]) + (3*y[7]*y[24])/(2*y[2]*y[19]^2) + 
    (y[23]*y[24])/(2*y[19]) + (25*y[23]*y[24])/(36*y[25]) - 
    (25*y[24]^3)/(36*y[10]*y[11]*y[25]) - (25*y[24]*y[26])/(36*y[10]*y[25]) - 
    (5*y[27])/(24*y[10]*y[21]) - (31*y[13])/(36*y[2]*y[10]*y[11]*y[28]) - 
    (y[23]*y[24])/(72*y[28]) + (3*y[7]*y[12]*y[24])/(2*y[2]*y[28]*y[30]^2) + 
    (3*y[24]*y[31])/(2*y[19]^2) + (11*y[13]*y[33])/(72*y[2]*y[11]*y[34]) - 
    (53*y[12]^3*y[13]*y[33])/(72*y[7]*y[11]*y[34]) + 
    (19*y[12]^3*y[35])/(18*y[7]*y[10]^2*y[11]*y[34]) - 
    (25*y[13]*y[40])/(36*y[2]*y[4]*y[8]^2) + y[41]/(24*y[11]*y[14]) - 
    (19*y[59])/(18*y[10]^2*y[11]) - (13*y[24]*y[70])/(36*y[2]*y[28]*y[69]) - 
    (13*y[24]*y[68]*y[70])/(36*y[28]*y[69]) - (19*y[2]*y[23]^3*y[74])/
     (6*y[7]*y[10]*y[34]^2) + (y[24]^2*y[75])/(2*y[4]*y[12]) - 
    (19*y[76])/(18*y[2]*y[10]^2*y[34]) - 
    (19*y[84])/(18*y[2]*y[10]^2*y[11]*y[34]) + 
    (13*y[102])/(36*y[2]*y[34]*y[69]) + y[114]/24 + y[116]/(24*y[10]*y[11]) - 
    (y[24]^2*y[118])/(2*y[2]*y[4]*y[12]) + (19*y[7]*y[121])/
     (6*y[2]*y[10]*y[34]^2) + y[122]/(2*y[10]*y[19]) + 
    (25*y[13]*y[126])/(36*y[4]*y[8]^2) - (19*y[143])/(18*y[7]*y[10]^2) - 
    (3*y[12]*y[24]*y[197])/(2*y[28]*y[30]^2) - (3*y[7]*y[12]*y[24]*y[202])/
     (2*y[2]*y[19]*y[30]) + (3*y[12]*y[24]*y[197]*y[202])/(2*y[19]*y[30]) + 
    y[309]/(72*y[2]*y[4]) + y[310]/(72*y[4]) + y[311]/(72*y[7]*y[10]) + 
    y[312]/(36*y[2]*y[10]*y[28]) + y[313]/(2*y[19]*y[30]) + 
    y[314]/(2*y[2]*y[19]*y[30]) + y[315]/(2*y[2]*y[28]*y[30]) + 
    y[316]/(2*y[28]*y[30]) + y[317]/(72*y[10]*y[11]*y[28]) + 
    (19*y[10]^2*y[12]^2*y[318])/(6*y[7]*y[23]*y[34]^2) + 
    (19*y[319])/(18*y[7]*y[10]^2*y[34]) - (y[10]*y[12]*y[320])/
     (72*y[7]*y[23]*y[34]) + y[321]/(72*y[2]*y[34]) + 
    y[322]/(72*y[2]*y[10]*y[11]*y[34]) - (19*y[323])/(6*y[10]*y[34]^2) + 
    (y[10]*y[324])/(72*y[23]*y[34]) + (y[12]^2*y[325])/
     (72*y[7]*y[10]*y[11]*y[34]) - (y[13]*y[33]*y[326])/(72*y[11]*y[34]) + 
    y[327]/(72*y[10]*y[28]) + y[328]/(72*y[2]*y[4]*y[8]) + 
    (19*y[13]*y[329])/(18*y[10]^2*y[11]*y[34]) + 
    (19*y[330])/(18*y[10]^2*y[34]) + (19*y[10]^2*y[331])/(6*y[23]*y[34]^2) + 
    y[332]/(72*y[4]*y[8]) - (y[13]*y[333])/(72*y[10]*y[11]*y[34]) + 
    y[334]/(72*y[7]*y[10]*y[34]) + y[335]/(72*y[10]*y[34]) + 
    y[336]/(72*y[2]*y[10]*y[34]) + (19*y[7]*y[337])/(6*y[2]*y[34]^2) + 
    y[338]/(72*y[7]*y[34]) + y[339]/(72*y[34]) + 
    (19*y[340])/(6*y[7]*y[34]^2) - (19*y[341])/(6*y[34]^2) + 
    y[342]/(y[34]*y[69]), f[47] -> 19/(18*y[10]^2) + 
    (19*y[12]^2)/(18*y[7]*y[10]^2*y[11]) - y[13]/(2*y[2]*y[10]*y[11]*y[19]) + 
    (25*y[13])/(36*y[2]*y[10]*y[11]*y[21]) + 
    (y[13]*y[22])/(2*y[10]*y[11]*y[19]) - y[12]^3/(y[2]*y[19]*y[24]^2) + 
    y[12]^3/(y[2]*y[21]*y[24]^2) - (3*y[12]^3)/(2*y[2]*y[19]^2*y[24]) + 
    1/(2*y[2]*y[10]*y[19]*y[24]) + (31*y[12]^3)/(36*y[2]*y[21]^2*y[24]) + 
    7/(36*y[2]*y[10]*y[21]*y[24]) + (13*y[24]^3)/(12*y[10]*y[11]*y[25]) + 
    (13*y[24]*y[26])/(12*y[10]*y[25]) + y[33]/(2*y[2]*y[10]*y[19]) - 
    (y[24]^4*y[33])/(2*y[4]*y[11]) - 19/(9*y[10]^2*y[24]*y[34]) + 
    (19*y[2])/(18*y[7]*y[10]^2*y[24]*y[34]) + 101/(18*y[10]*y[24]*y[34]) - 
    (19*y[12])/(18*y[2]*y[10]^2*y[24]*y[34]) - 
    (7*y[13]*y[33])/(36*y[2]*y[11]*y[34]) + (25*y[12]^3*y[13]*y[33])/
     (36*y[7]*y[11]*y[34]) - (19*y[12]^3*y[35])/(18*y[7]*y[10]^2*y[11]*
      y[34]) + (19*y[59])/(18*y[10]^2*y[11]) + 
    (19*y[68])/(18*y[7]*y[10]^2*y[24]) - (7*y[68])/(4*y[7]*y[10]*y[24]) - 
    (19*y[23]^4*y[33]*y[74])/(6*y[7]*y[10]*y[34]^2) + 
    (y[12]^3*y[77])/(y[19]*y[24]^2) - (7*y[77])/(36*y[10]*y[21]*y[24]) + 
    (19*y[84])/(18*y[2]*y[10]^2*y[11]*y[34]) - (19*y[13]^3*y[89])/
     (6*y[2]*y[24]*y[34]^2) + (y[24]^3*y[121])/(2*y[11]*y[25]) + 
    (19*y[33]*y[121])/(6*y[2]*y[10]*y[34]^2) + 
    (19*y[143])/(18*y[7]*y[10]^2) + (19*y[145])/(6*y[7]*y[24]*y[34]^2) + 
    (19*y[168])/(6*y[24]*y[34]^2) - (3*y[12]^3*y[181])/(2*y[19]^2*y[24]) + 
    (31*y[12]^3*y[181])/(36*y[21]^2*y[24]) + (y[12]^3*y[183])/
     (y[21]*y[24]^2) + y[183]/(2*y[10]*y[19]*y[24]) + 
    (31*y[184])/(36*y[2]*y[21]^2) - (31*y[207])/(36*y[21]^2) - 
    (19*y[13]*y[329])/(18*y[10]^2*y[11]*y[34]) + y[343]/(2*y[4]) + 
    (25*y[344])/(36*y[7]*y[24]) - (25*y[345])/(36*y[24]) - 
    (3*y[346])/(2*y[2]*y[19]^2) + (3*y[347])/(2*y[19]^2) + 
    y[348]/(y[2]*y[10]*y[21]) + y[349]/(36*y[10]*y[21]) + 
    y[350]/(36*y[10]*y[11]*y[21]) - (19*y[10]^2*y[12]^2*y[351])/
     (6*y[7]*y[23]*y[34]^2) + y[352]/(y[7]*y[10]*y[24]*y[34]) + 
    y[353]/(36*y[7]*y[24]*y[34]) + y[354]/(y[2]*y[10]*y[24]*y[34]) + 
    (y[10]*y[12]*y[355])/(36*y[7]*y[23]*y[34]) + y[356]/(y[2]*y[21]*y[24]) - 
    (19*y[33]*y[357])/(6*y[10]*y[34]^2) + y[358]/(2*y[10]*y[19]) + 
    (19*y[359])/(18*y[10]^2*y[34]) + y[360]/(36*y[2]*y[10]*y[34]) + 
    (y[24]*y[361])/(12*y[25]) + y[362]/(36*y[2]*y[10]*y[11]*y[34]) + 
    (y[12]^2*y[363])/(36*y[7]*y[10]*y[11]*y[34]) + 
    (y[13]*y[33]*y[364])/(36*y[11]*y[34]) + y[365]/(36*y[10]*y[34]) + 
    y[366]/(36*y[2]*y[24]*y[34]) + y[367]/(36*y[2]*y[34]) + 
    y[368]/(y[2]*y[19]*y[24]) + (19*y[369])/(18*y[7]*y[10]^2*y[34]) + 
    y[370]/(2*y[19]*y[24]) + y[371]/(36*y[21]*y[24]) + 
    (y[10]*y[372])/(36*y[23]*y[34]) + (y[13]*y[373])/(36*y[10]*y[11]*y[34]) + 
    y[374]/(y[2]*y[19]) + y[375]/(y[2]*y[21]) + 
    y[376]/(36*y[7]*y[10]*y[34]) + y[377]/(36*y[24]*y[34]) + 
    y[378]/(36*y[34]) + y[379]/(2*y[19]) + y[380]/(36*y[21]) - 
    (19*y[10]^2*y[381])/(6*y[23]*y[34]^2) + y[382]/(36*y[7]*y[34]) + 
    y[383]/(y[7]*y[34]^2) + y[384]/(y[2]*y[34]^2) + (19*y[385])/(6*y[34]^2), 
  f[50] -> -1/12*1/y[10]^2 - y[12]^2/(12*y[7]*y[10]^2*y[11]) - 
    y[13]/(24*y[2]*y[10]*y[11]*y[21]) + (y[13]*y[22])/
     (24*y[10]*y[11]*y[21]) - y[12]^3/(24*y[2]*y[21]^2*y[24]) - 
    1/(24*y[2]*y[10]*y[21]*y[24]) + (y[23]*y[24])/(8*y[25]) - 
    y[24]^3/(8*y[10]*y[11]*y[25]) - (y[24]*y[26])/(8*y[10]*y[25]) + 
    1/(6*y[10]^2*y[24]*y[34]) - 5/(12*y[10]*y[24]*y[34]) + 
    y[12]/(12*y[2]*y[10]^2*y[24]*y[34]) + (y[13]*y[33])/
     (24*y[2]*y[11]*y[34]) - (y[12]^3*y[13]*y[33])/(24*y[7]*y[11]*y[34]) + 
    (y[12]^3*y[35])/(12*y[7]*y[10]^2*y[11]*y[34]) + 
    y[37]/(12*y[2]*y[10]^2*y[11]*y[34]) - y[52]/(24*y[2]*y[10]*y[21]) + 
    y[68]/(8*y[7]*y[10]*y[24]) + y[72]/(4*y[7]*y[24]*y[34]^2) + 
    (y[23]^4*y[33]*y[74])/(4*y[7]*y[10]*y[34]^2) + 
    y[77]/(24*y[10]*y[21]*y[24]) + (y[13]^3*y[89])/(4*y[2]*y[24]*y[34]^2) + 
    y[105]/(4*y[24]*y[34]^2) - (y[33]*y[121])/(4*y[2]*y[10]*y[34]^2) - 
    (y[12]^3*y[181])/(24*y[21]^2*y[24]) + y[207]/(24*y[21]^2) + 
    y[215]/(12*y[7]*y[10]^2*y[24]) + y[219]/(24*y[2]*y[21]^2) + 
    y[273]/(24*y[2]*y[21]*y[24]) - (y[77]*y[273])/(24*y[21]*y[24]) + 
    (y[13]*y[329])/(12*y[10]^2*y[11]*y[34]) + y[345]/(24*y[24]) + 
    (y[10]^2*y[12]^2*y[351])/(4*y[7]*y[23]*y[34]^2) + 
    (y[33]*y[357])/(4*y[10]*y[34]^2) + (y[10]^2*y[381])/(4*y[23]*y[34]^2) + 
    y[386]/(12*y[10]^2*y[11]) + y[387]/(24*y[7]*y[24]) + 
    y[388]/(12*y[7]*y[10]^2) + y[389]/(24*y[2]*y[21]) + y[390]/(24*y[21]) + 
    y[391]/(24*y[2]*y[10]*y[24]*y[34]) + 
    y[392]/(12*y[7]*y[10]^2*y[24]*y[34]) + 
    y[393]/(24*y[7]*y[10]*y[24]*y[34]) + y[394]/(24*y[7]*y[24]*y[34]) - 
    (y[10]*y[12]*y[395])/(24*y[7]*y[23]*y[34]) - (y[13]*y[33]*y[396])/
     (24*y[11]*y[34]) + y[397]/(24*y[2]*y[10]*y[11]*y[34]) + 
    (y[12]^2*y[398])/(24*y[7]*y[10]*y[11]*y[34]) + 
    y[399]/(24*y[2]*y[10]*y[34]) + y[400]/(12*y[10]^2*y[34]) + 
    y[401]/(24*y[10]*y[21]) + (y[13]*y[402])/(24*y[10]*y[11]*y[34]) + 
    y[403]/(24*y[10]*y[34]) + y[404]/(24*y[2]*y[34]) + 
    y[405]/(24*y[2]*y[24]*y[34]) + y[406]/(12*y[7]*y[10]^2*y[34]) + 
    y[407]/(24*y[7]*y[10]*y[34]) + y[408]/(24*y[24]*y[34]) + 
    y[409]/(24*y[23]*y[34]) + y[410]/(24*y[34]) + y[411]/(24*y[7]*y[34]) + 
    y[412]/(4*y[2]*y[34]^2) + y[413]/(4*y[7]*y[34]^2) + y[414]/(4*y[34]^2), 
  f[77] -> (y[24]^2*y[75]*y[120])/(2*y[4]*y[12]^2) - 
    (y[24]^2*y[118]*y[120])/(2*y[2]*y[4]*y[12]^2) - 
    (y[118]*y[415])/(12*y[2]*y[4]) + (y[24]*y[118]*y[416])/
     (4*y[2]*y[4]*y[12]) - (y[24]*y[120]*y[417])/(4*y[4]*y[12]) + 
    y[418]/(36*y[4]), f[80] -> y[177]/(24*y[4]), 
  f[81] -> (-5*y[24]^3)/(18*y[10]*y[11]*y[25]) - 
    (5*y[24]*y[26])/(18*y[10]*y[25]) - (5*y[23]*y[24])/(18*y[28]) + 
    (5*y[24]^3)/(18*y[10]*y[11]*y[28]) + (5*y[24]*y[26])/(18*y[10]*y[28]) - 
    (y[7]*y[24]^5*y[33])/(4*y[4]^2*y[11]) - (y[7]*y[419])/(4*y[4]^2) - 
    (y[24]^4*y[33]*y[420])/(4*y[4]*y[11]) + y[421]/(4*y[4]) + 
    (y[24]^3*y[422])/(4*y[11]*y[25]) + y[423]/(36*y[25]), 
  f[82] -> -1/24*(y[23]*y[24])/y[25] + y[24]^3/(24*y[10]*y[11]*y[25]) + 
    (y[24]*y[26])/(24*y[10]*y[25]) + (y[23]*y[24])/(24*y[28]) - 
    y[24]^3/(24*y[10]*y[11]*y[28]) - (y[24]*y[26])/(24*y[10]*y[28]), 
  f[90] -> -11/(18*y[2]*y[10]) - 1/(12*y[2]*y[10]^2*y[11]) + 
    19/(18*y[2]*y[10]^2*y[24]) - 19/(18*y[2]*y[7]*y[10]^2*y[24]) + 
    (29*y[23]*y[24])/(36*y[25]) - (29*y[24]^3)/(36*y[10]*y[11]*y[25]) - 
    (29*y[24]*y[26])/(36*y[10]*y[25]) + y[13]/(12*y[2]*y[10]*y[11]*y[28]) + 
    1/(4*y[2]*y[10]*y[19]*y[30]) + y[24]/(4*y[10]*y[11]*y[30]) - 
    (19*y[33])/(36*y[2]*y[7]*y[10]^2) + 
    (19*y[33])/(36*y[2]*y[7]*y[10]^2*y[11]) + (y[24]*y[33])/(4*y[11]*y[28]) + 
    (y[12]*y[13]*y[35])/(12*y[7]*y[11]*y[14]^2) + y[52]/12 + 
    (19*y[52])/(36*y[2]*y[7]*y[10]) - y[52]/(4*y[2]*y[19]) + 
    y[68]/(12*y[24]) - (19*y[68])/(36*y[10]^3*y[24]) + 
    (19*y[68])/(36*y[7]*y[10]^3*y[24]) + y[71]/(12*y[11]*y[14]^2) + 
    (19*y[76])/(36*y[10]^3) - (19*y[76])/(36*y[2]*y[7]*y[10]^3*y[11]) + 
    y[77]/(4*y[10]^2*y[19]) + y[85]/(12*y[7]*y[14]^2) - 
    (y[7]*y[120])/(2*y[2]*y[19]^2) + (3*y[7]*y[24]*y[120])/(2*y[2]*y[19]^3) + 
    (3*y[7]*y[12]*y[24]*y[120])/(2*y[2]*y[28]*y[30]^3) + 
    (y[136]*y[137])/(12*y[14]*y[24]) + (y[10]*y[138])/(12*y[14]*y[24]) - 
    (y[140]*y[141])/(12*y[7]) + y[154]/(12*y[10]*y[11]) + y[155]/(12*y[14]) + 
    y[156]/(12*y[14]^2) + y[157]/(12*y[11]*y[14]) + y[158]/(12*y[7]*y[14]) + 
    y[160]/(12*y[7]*y[10]*y[11]) - (y[13]*y[160])/(12*y[7]*y[11]*y[14]) + 
    y[181]/(4*y[10]*y[19]*y[30]) + y[215]/(12*y[7]*y[24]) + 
    y[224]/(4*y[10]*y[28]*y[30]) - (3*y[7]*y[12]*y[24]*y[120]*y[235])/
     (2*y[2]*y[19]*y[30]) + (19*y[285])/(36*y[2]*y[7]*y[10]*y[24]) + 
    (19*y[287])/(36*y[7]*y[10]^3) + (19*y[290])/(36*y[10]^3*y[11]) + 
    (19*y[292])/(36*y[7]*y[10]^3*y[11]) - (19*y[424])/(36*y[2]*y[10]) + 
    y[425]/(18*y[10]^2*y[24]) + y[426]/(y[10]*y[24]) + y[427]/y[10]^2 + 
    y[428]/y[10] + y[429]/(18*y[7]*y[10]^2*y[24]) + 
    y[430]/(y[7]*y[10]*y[24]) + y[431]/(36*y[10]^2*y[11]) + 
    y[432]/(36*y[7]*y[10]^2) + y[433]/(4*y[10]*y[19]^2) + 
    (y[7]*y[434])/(4*y[2]*y[10]*y[19]^2) + y[435]/(4*y[2]*y[10]*y[19]) + 
    y[436]/(4*y[10]*y[19]) + y[437]/(4*y[19]) + y[438]/(36*y[28]) + 
    y[439]/(36*y[10]*y[28]) + y[440]/(12*y[2]*y[10]*y[28]) + 
    y[441]/(4*y[2]*y[19]*y[30]) + y[442]/(36*y[10]*y[11]*y[28]) + 
    y[443]/(12*y[2]*y[28]) + y[444]/(36*y[7]*y[10]) + y[445]/4 + 
    y[446]/(4*y[2]*y[28]*y[30]) + y[447]/(36*y[7]*y[10]^2*y[11]) + 
    (y[120]*y[448])/(4*y[2]*y[28]*y[30]^2) - (y[120]*y[202]*y[448])/
     (4*y[2]*y[19]*y[30]) + y[449]/(4*y[28]*y[30]) - 
    (3*y[12]*y[450])/(2*y[28]*y[30]^3) + (3*y[12]*y[235]*y[450])/
     (2*y[19]*y[30]) + y[451]/(4*y[19]*y[30]) + (3*y[452])/(2*y[19]^3) + 
    y[453]/(4*y[28]*y[30]^2) + (y[202]*y[454])/(4*y[19]*y[30]) + 
    y[455]/(4*y[19]^2), f[95] -> -1/6 + y[2]/(6*y[7]) - 
    (2*y[7]^2)/(y[2]^2*y[19]^2) + y[2]/(12*y[7]*y[24]) + 
    41/(18*y[2]*y[7]*y[10]^2*y[24]) + 25/(36*y[2]^2*y[7]*y[10]*y[24]) - 
    13/(6*y[2]*y[7]*y[10]*y[24]) + (19*y[13])/(36*y[2]^2*y[10]^3*y[24]) + 
    (6*y[7]^2*y[24])/(y[2]^2*y[19]^3) + 19/(36*y[2]*y[10]*y[11]*y[28]) + 
    3/(4*y[30]) + 1/(4*y[2]^2*y[10]*y[19]*y[30]) - 
    5/(4*y[2]*y[10]*y[19]*y[30]) - (3*y[24])/(4*y[10]*y[11]*y[30]) - 
    1/(4*y[2]^2*y[10]*y[28]*y[30]) + 5/(4*y[2]*y[10]*y[28]*y[30]) - 
    (3*y[24]*y[33])/(4*y[11]*y[28]) + (19*y[33]^2)/(12*y[2]*y[7]*y[10]^3) + 
    (19*y[10])/(6*y[2]*y[7]*y[24]*y[34]^2) + (19*y[12]*y[33]^2)/
     (6*y[2]*y[7]*y[10]*y[34]^2) + (y[12]^4*y[33])/(6*y[7]*y[11]*y[34]) - 
    (y[13]*y[33])/(6*y[2]^2*y[11]*y[34]) + (19*y[12]*y[33]^2)/
     (18*y[2]^2*y[7]*y[10]^2*y[34]) - (y[12]^3*y[35])/
     (6*y[7]*y[10]*y[11]*y[34]) - y[52]/(4*y[2]^2*y[19]) + 
    (19*y[33]*y[52])/(18*y[2]^2*y[7]*y[10]^2) - 
    (19*y[52]^2)/(36*y[2]^2*y[7]*y[10]) - 
    (19*y[68])/(36*y[7]*y[10]^3*y[24]) + 
    (19*y[78])/(18*y[2]^2*y[10]^2*y[34]) - 
    (38*y[78])/(9*y[2]*y[10]^2*y[34]) + (y[13]*y[84])/
     (6*y[2]^2*y[10]*y[11]*y[34]) - (19*y[97])/(6*y[2]^2*y[10]*y[34]^2) + 
    y[134]/(4*y[2]^2*y[10]*y[28]) + (19*y[143])/(36*y[10]^3*y[24]) + 
    y[456]/(36*y[2]^2*y[10]^2) + y[457]/(18*y[2]*y[10]^2) + 
    y[458]/(36*y[10]) + y[459]/(36*y[10]^2) - (19*y[78]*y[460])/
     (36*y[10]^3) + y[461]/(36*y[2]^2*y[10]^2*y[24]) + 
    y[462]/(36*y[10]^2*y[24]) + y[463]/(36*y[2]^2*y[10]^2*y[11]) + 
    y[464]/(12*y[2]^2*y[10]*y[11]) + y[465]/(6*y[2]*y[10]*y[24]) + 
    y[466]/(12*y[24]) + y[467]/(y[7]*y[10]^2*y[24]) + 
    y[468]/(y[7]*y[10]*y[24]) - (19*y[469])/(36*y[2]*y[7]*y[10]^2*y[24]) - 
    (19*y[33]^2*y[470])/(36*y[2]^2*y[7]*y[10]) + 
    (y[52]*y[471])/(12*y[2]*y[7]*y[10]) + 
    y[472]/(18*y[2]*y[7]*y[10]^2*y[11]) + y[473]/(12*y[2]*y[7]*y[10]^2) + 
    (19*y[474])/(36*y[2]^2*y[7]*y[10]^2*y[11]) + 
    (19*y[475])/(36*y[2]*y[7]*y[10]^3*y[11]) + 
    y[476]/(9*y[2]*y[7]*y[10]*y[11]) - (19*y[477])/(36*y[7]*y[10]^3) - 
    (19*y[478])/(36*y[2]^2*y[10]^3*y[11]) + 
    (19*y[479])/(18*y[2]*y[10]^3*y[11]) - 
    (19*y[480])/(36*y[2]*y[10]^3*y[24]) + y[481]/(36*y[2]^2*y[10]*y[24]) + 
    y[482]/(36*y[10]*y[24]) + y[483]/(36*y[2]*y[10]) + 
    y[484]/(36*y[2]*y[10]^2*y[11]) + y[485]/(36*y[7]*y[10]^2) + 
    y[486]/(36*y[2]*y[10]*y[11]) + y[487]/(18*y[2]*y[10]^2*y[24]) + 
    y[488]/(4*y[10]*y[19]^2) + (y[7]*y[489])/(4*y[2]^2*y[10]*y[19]^2) + 
    y[490]/(4*y[2]^2*y[10]^2*y[19]) + y[491]/(y[2]*y[10]^2*y[19]) + 
    y[492]/(4*y[10]^2*y[19]) + y[493]/(4*y[2]^2*y[10]*y[19]) + 
    y[494]/(y[2]*y[19]) + y[495]/(4*y[2]*y[10]*y[19]) + 
    y[496]/(4*y[10]*y[19]) + y[497]/(y[2]*y[10]*y[28]) + 
    y[498]/(36*y[10]*y[28]) + y[499]/(36*y[28]) + 
    y[500]/(36*y[10]*y[11]*y[28]) - (3*y[7]^2*y[24]*y[501]^2)/
     (2*y[2]^2*y[28]*y[30]^3) + (3*y[7]^2*y[24]*y[235]*y[501]^2)/
     (2*y[2]^2*y[19]*y[30]) - (y[7]^2*y[502])/(4*y[2]^2*y[28]*y[30]^2) + 
    (y[7]^2*y[202]*y[502])/(4*y[2]^2*y[19]*y[30]) + 
    y[503]/(4*y[10]*y[19]*y[30]) + y[504]/(4*y[10]*y[28]*y[30]) - 
    (19*y[505])/(6*y[7]*y[24]*y[34]^2) - (19*y[506])/(6*y[7]*y[10]*y[34]^2) + 
    (19*y[78]*y[507])/(18*y[10]^2*y[34]) + y[508]/(y[2]^2*y[7]*y[24]*y[34]) + 
    y[509]/(36*y[2]*y[7]*y[24]*y[34]) + y[510]/(y[7]*y[24]*y[34]) + 
    y[511]/(18*y[2]^2*y[7]*y[34]) - (y[33]*y[512])/(9*y[2]^2*y[7]*y[10]*
      y[34]) - (19*y[33]*y[513])/(18*y[2]*y[7]*y[10]^2*y[34]) + 
    (y[13]^2*y[33]*y[514])/(6*y[11]*y[34]) + (y[33]*y[515])/
     (6*y[2]*y[11]*y[34]) + y[516]/(36*y[2]*y[7]*y[10]*y[34]) + 
    y[517]/(6*y[2]*y[10]*y[11]*y[34]) + y[518]/(y[2]*y[19]^2) - 
    (3*y[24]*y[519])/(y[2]*y[19]^3) + y[520]/(36*y[2]^2*y[10]) + 
    (19*y[521])/(6*y[2]*y[7]*y[34]^2) + (y[13]^2*y[522])/
     (6*y[10]*y[11]*y[34]) + (19*y[523])/(36*y[10]^3*y[11]) + 
    (19*y[33]*y[524])/(18*y[7]*y[10]^2*y[34]) + (19*y[13]^3*y[525])/
     (6*y[2]^2*y[24]*y[34]^2) + y[526]/(4*y[19]) + y[527]/(36*y[7]*y[10]) + 
    y[528]/(36*y[10]*y[11]) + y[529]/(4*y[2]*y[10]*y[19]^2) + 
    y[530]/(36*y[10]^2*y[11]) + y[531]/(36*y[2]*y[7]*y[34]) + 
    y[532]/(36*y[2]^2*y[24]*y[34]) + (19*y[533])/(36*y[7]*y[10]^3*y[11]) + 
    y[534]/(36*y[7]*y[10]^2*y[11]) + y[535]/(12*y[2]^2*y[28]) + 
    y[536]/(4*y[2]^2*y[28]*y[30]) + y[537]/(36*y[2]*y[28]) + 
    y[538]/(36*y[7]*y[10]*y[11]) + y[539]/(4*y[2]^2*y[19]*y[30]) + 
    (3*y[24]*y[501]*y[540])/(2*y[2]*y[28]*y[30]^3) - 
    (3*y[24]*y[235]*y[501]*y[540])/(2*y[2]*y[19]*y[30]) + 
    y[541]/(4*y[2]*y[28]*y[30]) + (y[202]*y[542])/(4*y[2]*y[19]*y[30]) + 
    y[543]/(4*y[2]*y[28]*y[30]^2) + y[544]/(36*y[2]*y[24]*y[34]) - 
    (19*y[545])/(6*y[2]*y[24]*y[34]^2) + (19*y[546])/(6*y[2]*y[10]*y[34]^2) + 
    y[547]/(36*y[2]^2*y[10]*y[34]) + y[548]/(36*y[10]*y[34]) + 
    y[549]/(36*y[2]*y[10]*y[34]) + y[550]/(4*y[2]*y[19]*y[30]) + 
    y[551]/(36*y[2]^2*y[34]) + y[552]/(4*y[28]*y[30]) + 
    y[553]/(36*y[7]*y[10]*y[34]) + y[554]/(4*y[19]*y[30]) + 
    y[555]/(36*y[24]*y[34]) - (3*y[556])/(2*y[28]*y[30]^3) + 
    (3*y[235]*y[556])/(2*y[19]*y[30]) + (3*y[557])/(2*y[19]^3) - 
    (19*y[558])/(6*y[24]*y[34]^2) + (y[202]*y[559])/(4*y[19]*y[30]) + 
    y[560]/(4*y[28]*y[30]^2) + y[561]/(36*y[34]) + y[562]/(4*y[19]^2) - 
    (19*y[563])/(6*y[10]*y[34]^2) + y[564]/(36*y[2]*y[34]) + 
    (19*y[565])/(6*y[2]^2*y[34]^2) + y[566]/(36*y[7]*y[34]) - 
    (19*y[567])/(6*y[2]*y[34]^2) + (19*y[568])/(6*y[7]*y[34]^2) - 
    (19*y[569])/(6*y[34]^2), f[96] -> -1/6*1/(y[2]*y[7]*y[10]^2*y[24]) - 
    1/(8*y[2]*y[10]*y[24]) + 1/(8*y[2]*y[7]*y[10]*y[24]) + 
    y[12]/(24*y[2]^2*y[10]^2*y[24]) - y[13]/(24*y[2]^2*y[10]^3*y[24]) + 
    (y[7]*y[24])/(24*y[2]*y[28]) - y[33]^2/(8*y[2]*y[7]*y[10]^3) - 
    (y[12]*y[33]^2)/(4*y[2]*y[7]*y[10]*y[34]^2) - 
    (y[12]*y[33]^2)/(12*y[2]^2*y[7]*y[10]^2*y[34]) - 
    y[52]/(24*y[2]^2*y[10]) - (y[33]*y[52])/(12*y[2]^2*y[7]*y[10]^2) + 
    (y[33]*y[52])/(4*y[2]*y[7]*y[10]^2) + y[52]^2/(24*y[2]^2*y[7]*y[10]) - 
    y[52]^2/(8*y[2]*y[7]*y[10]) + y[68]/(24*y[7]*y[10]^3*y[24]) + 
    y[75]/(12*y[2]^2*y[7]*y[24]*y[34]) + y[76]/(24*y[2]^2*y[10]^2) + 
    (y[52]*y[76])/(24*y[10]) + y[78]/(3*y[2]*y[10]^2*y[34]) + 
    y[97]/(4*y[2]^2*y[10]*y[34]^2) + y[134]/(12*y[2]^2*y[10]^2*y[11]) + 
    y[136]/(4*y[2]*y[7]*y[24]*y[34]^2) + y[147]/(12*y[2]*y[10]^2) + 
    y[388]/(24*y[10]^3*y[24]) + (y[78]*y[460])/(24*y[10]^3) + 
    (y[33]^2*y[470])/(24*y[2]^2*y[7]*y[10]) + y[477]/(24*y[7]*y[10]^3) + 
    y[478]/(24*y[2]^2*y[10]^3*y[11]) + y[480]/(24*y[2]*y[10]^3*y[24]) + 
    y[505]/(4*y[7]*y[24]*y[34]^2) + y[506]/(4*y[7]*y[10]*y[34]^2) - 
    (y[78]*y[507])/(12*y[10]^2*y[34]) + (y[33]*y[513])/
     (12*y[2]*y[7]*y[10]^2*y[34]) - (y[33]*y[524])/(12*y[7]*y[10]^2*y[34]) - 
    (y[13]^3*y[525])/(4*y[2]^2*y[24]*y[34]^2) + 
    y[545]/(4*y[2]*y[24]*y[34]^2) + y[558]/(4*y[24]*y[34]^2) + 
    y[563]/(4*y[10]*y[34]^2) + y[567]/(4*y[2]*y[34]^2) + y[569]/(4*y[34]^2) + 
    y[570]/(24*y[10]*y[24]) + y[571]/(24*y[2]*y[10]) + 
    y[572]/(24*y[2]*y[10]^2*y[11]) + y[573]/(24*y[10]^2) + 
    y[574]/(24*y[2]*y[10]) + y[575]/(12*y[2]*y[10]^2*y[24]) + 
    y[576]/(24*y[7]*y[10]^2*y[24]) + y[577]/(24*y[7]*y[10]*y[24]) + 
    y[578]/(24*y[2]*y[7]*y[10]*y[11]) + y[579]/(24*y[2]*y[7]*y[10]^3*y[11]) + 
    y[580]/(24*y[2]^2*y[7]*y[10]^2*y[11]) + 
    y[581]/(24*y[2]*y[7]*y[10]^2*y[11]) + y[582]/(24*y[10]^2*y[24]) + 
    y[583]/(12*y[2]*y[10]^3*y[11]) - (y[24]*y[584])/(24*y[10]*y[28]) + 
    y[585]/(24*y[10]*y[11]*y[28]) + (y[24]*y[586])/(24*y[28]) + 
    y[587]/(12*y[2]^2*y[10]^2*y[34]) + y[588]/(12*y[2]*y[7]*y[24]*y[34]) + 
    y[589]/(y[7]*y[24]*y[34]) + (y[33]*y[590])/(12*y[2]^2*y[7]*y[10]*y[34]) + 
    y[591]/(12*y[2]^2*y[24]*y[34]) + y[592]/(24*y[7]*y[10]) + 
    y[593]/(12*y[2]^2*y[7]*y[34]) + y[594]/(4*y[2]*y[7]*y[34]^2) + 
    y[595]/(24*y[10]*y[11]) + y[596]/(24*y[10]^3*y[11]) + 
    y[597]/(24*y[7]*y[10]^2) + y[598]/(12*y[7]*y[10]*y[34]) + 
    y[599]/(12*y[2]*y[7]*y[10]*y[34]) + y[600]/(24*y[10]^2*y[11]) + 
    y[601]/(12*y[2]*y[7]*y[34]) - y[602]/(24*y[2]*y[10]) + 
    y[603]/(12*y[2]*y[24]*y[34]) + (y[33]*y[604])/(24*y[7]*y[10]*y[11]) + 
    y[605]/(24*y[7]*y[10]^3*y[11]) + y[606]/(24*y[7]*y[10]^2*y[11]) + 
    y[607]/(12*y[2]^2*y[34]) + y[608]/(12*y[2]^2*y[10]*y[34]) + 
    y[609]/(12*y[2]*y[10]*y[34]) + y[610]/(12*y[10]*y[34]) + 
    y[611]/(4*y[2]*y[10]*y[34]^2) + y[612]/(12*y[2]*y[34]) + 
    y[613]/(12*y[34]) + y[614]/(12*y[24]*y[34]) + y[615]/(4*y[2]^2*y[34]^2) + 
    y[616]/(12*y[7]*y[34]) + y[617]/(4*y[7]*y[34]^2), 
  f[123] -> -19/(36*y[10]) - (19*y[12]*y[13])/(36*y[7]*y[10]*y[11]) + 
    19/(36*y[14]) + (19*y[13])/(36*y[7]*y[14]) + 
    (19*y[12]*y[13])/(36*y[7]*y[11]*y[14]) - (19*y[15])/(36*y[7]*y[10]) - 
    (19*y[16])/(36*y[10]*y[11]) + (19*y[16])/(36*y[11]*y[14]) + 
    37/(18*y[2]*y[10]*y[21]) + (19*y[23])/(36*y[7]) + 
    (3661*y[24])/(1296*y[4]) - (3661*y[24])/(1296*y[2]*y[4]) + 
    (4345*y[22])/(1296*y[10]*y[11]*y[25]) - (4345*y[24])/(1296*y[25]) + 
    2365/(1296*y[2]*y[10]*y[28]) + y[7]^2/(2*y[2]*y[19]*y[30]) - 
    y[7]^2/(2*y[2]*y[28]*y[30]) + (y[7]*y[31])/(2*y[19]*y[30]) + 
    (y[20]*y[31])/(2*y[28]*y[30]) - (19*y[13]*y[33])/(36*y[2]*y[11]*y[34]) - 
    (19*y[12]^3*y[13]*y[33])/(36*y[7]*y[11]*y[34]) + 
    (19*y[12]^2*y[13]*y[35])/(36*y[7]*y[10]*y[11]*y[34]) - 
    (19*y[13]^2*y[33]*y[36])/(36*y[11]*y[34]) - (19*y[10]*y[12]*y[38])/
     (36*y[7]*y[23]*y[34]) - (19*y[44])/(36*y[2]*y[34]) + 
    (19*y[13]*y[84])/(36*y[2]*y[10]*y[11]*y[34]) + 
    (19*y[13]^2*y[87])/(36*y[10]*y[11]*y[34]) + 
    (19*y[123])/(36*y[2]*y[10]*y[34]) + (19*y[10]*y[125])/(36*y[23]*y[34]) + 
    (19*y[130])/(36*y[7]*y[10]*y[34]) + (19*y[133])/(36*y[34]) + 
    (4345*y[24]*y[469])/(1296*y[25]) + y[618]/(y[2]*y[19]) + 
    y[619]/(2*y[19]) - (37*y[619])/(36*y[21]) + 
    (37*y[620])/(36*y[2]*y[10]*y[11]*y[21]) + (37*y[621])/(36*y[2]*y[21]) - 
    (4345*y[622])/(1296*y[2]*y[10]*y[25]) + y[623]/(y[2]*y[10]*y[11]*y[28]) - 
    (19*y[10]*y[12]^2)/(36*y[7]*y[23]*y[625]) + (19*y[10]*y[624])/
     (36*y[23]*y[625]) + (19*y[12]*y[626])/(36*y[7]*y[625]) + 
    (37*y[627])/(36*y[10]*y[21]) + (37*y[628])/(36*y[10]*y[11]*y[21]) + 
    y[629]/(2*y[10]*y[28]) - (19*y[630])/(36*y[625]) + 
    y[631]/(1296*y[10]*y[11]*y[28]) + (y[24]^2*y[632])/(2*y[12]) - 
    (y[24]^2*y[633])/(2*y[12]) + y[634]/(y[10]*y[34]) - 
    (19*y[635])/(36*y[7]*y[34]), 
  f[127] -> 1/(24*y[10]) + (y[12]*y[13])/(24*y[7]*y[10]*y[11]) - 
    1/(24*y[14]) - y[13]/(24*y[7]*y[14]) - (y[12]*y[13])/
     (24*y[7]*y[11]*y[14]) + y[15]/(24*y[7]*y[10]) + y[16]/(24*y[10]*y[11]) - 
    1/(12*y[2]*y[10]*y[21]) - y[23]/(24*y[7]) - y[24]^2/(y[2]*y[4]*y[12]) + 
    (25*y[22])/(36*y[10]*y[11]*y[25]) + (25*y[24])/(36*y[10]*y[25]) - 
    (53*y[22])/(72*y[10]*y[11]*y[28]) - (53*y[24])/(72*y[10]*y[28]) + 
    (y[13]*y[33])/(24*y[2]*y[11]*y[34]) + (y[12]^3*y[13]*y[33])/
     (24*y[7]*y[11]*y[34]) - (y[12]^2*y[13]*y[35])/(24*y[7]*y[10]*y[11]*
      y[34]) + (y[13]^2*y[33]*y[36])/(24*y[11]*y[34]) + 
    (y[13]*y[37])/(24*y[2]*y[10]*y[11]*y[34]) + (y[10]*y[12]*y[38])/
     (24*y[7]*y[23]*y[34]) + y[39]/(24*y[2]*y[10]*y[34]) + 
    (y[13]^2*y[42])/(24*y[10]*y[11]*y[34]) + y[44]/(24*y[2]*y[34]) + 
    y[46]/(24*y[10]*y[34]) + y[47]/(24*y[7]*y[34]) + 
    y[84]/(2*y[2]*y[11]*y[25]) + y[116]/(24*y[11]*y[14]) + 
    y[13]/(6*y[4]*y[120]) - y[13]/(6*y[2]*y[4]*y[120]) + 
    y[134]/(2*y[2]*y[4]*y[11]) - (y[24]^2*y[577])/(2*y[4]*y[12]) + 
    y[619]/(24*y[21]) - (25*y[622])/(36*y[2]*y[10]*y[25]) + 
    (53*y[622])/(72*y[2]*y[10]*y[28]) + (y[10]*y[12]^2)/
     (24*y[7]*y[23]*y[625]) - (y[7]*y[24])/(6*y[2]*y[625]) - 
    (y[10]*y[624])/(24*y[23]*y[625]) - (y[33]*y[636])/(2*y[4]*y[11]) + 
    y[637]/(72*y[4]) + y[638]/(24*y[2]*y[10]*y[11]*y[21]) + 
    y[639]/(24*y[2]*y[21]) + y[640]/(36*y[2]*y[25]) + 
    (y[24]*y[641])/(36*y[25]) + y[24]^2/(y[2]*y[12]*y[642]) + 
    (y[24]^2*y[577])/(2*y[12]*y[642]) + y[643]/(6*y[2]*y[642]) + 
    (y[13]*y[24])/(3*y[2]*y[644]) - (y[24]*y[645])/(3*y[644]) + 
    y[646]/(6*y[2]*y[647]) + y[648]/(6*y[647]) + 
    y[649]/(24*y[10]*y[11]*y[21]) + (y[12]*y[650])/(24*y[7]*y[625]) + 
    y[651]/(6*y[642]) + y[652]/(24*y[10]*y[21]) + y[653]/(24*y[625]) + 
    y[654]/(72*y[2]*y[4]) + y[655]/(2*y[11]*y[25]) + 
    (y[24]^3*y[656])/(2*y[12]^2) - (y[24]^3*y[657])/(2*y[12]^2) + 
    y[658]/(24*y[7]*y[10]*y[34]) + y[659]/(24*y[23]*y[34]) + 
    y[660]/(24*y[34]), f[128] -> -1/8*1/(y[7]*y[24]) + 
    1/(12*y[7]*y[10]^2*y[24]) + 1/(12*y[10]*y[24]) - 
    1/(12*y[7]*y[10]*y[24]) + y[22]/(8*y[10]*y[11]*y[25]) - y[24]/(8*y[25]) + 
    (y[8]*y[24])/(24*y[10]*y[28]) + y[33]/(12*y[10]^2) + 
    1/(6*y[10]^2*y[24]*y[34]) - 5/(12*y[10]*y[24]*y[34]) - 
    (y[12]*y[35])/(24*y[7]*y[11]*y[14]^2) - y[52]/(24*y[10]) + 
    (y[12]*y[57])/(12*y[7]*y[10]^2*y[11]) + y[58]/(24*y[24]) + 
    (y[33]*y[59])/(12*y[10]^2*y[11]) + (y[24]*y[70])/(24*y[2]*y[28]*y[69]) + 
    (y[24]*y[68]*y[70])/(24*y[28]*y[69]) + y[72]/(4*y[7]*y[24]*y[34]^2) + 
    (y[23]^3*y[73]*y[74])/(4*y[7]*y[10]*y[34]^2) + 
    (y[10]^2*y[12]^2*y[35]*y[75])/(2*y[7]*y[23]*y[34]^2) + 
    y[76]/(12*y[2]*y[10]^2*y[34]) - (y[77]*y[78])/(12*y[10]^2*y[34]) - 
    (y[33]*y[82])/(12*y[7]*y[10]^2*y[34]) + y[86]/(12*y[7]*y[10]^2) + 
    (y[13]^3*y[89])/(4*y[2]*y[24]*y[34]^2) + (y[10]^2*y[75]*y[96])/
     (2*y[23]*y[34]^2) + y[105]/(4*y[24]*y[34]^2) + 
    y[107]/(4*y[10]*y[34]^2) + y[110]/(24*y[34]*y[69]) + 
    y[111]/(4*y[2]*y[34]^2) + y[112]/(4*y[7]*y[34]^2) + y[134]/(24*y[14]^2) + 
    (y[10]*y[137])/(24*y[14]*y[24]) + (y[136]*y[138])/(24*y[14]*y[24]) + 
    y[391]/(24*y[2]*y[10]*y[24]*y[34]) + 
    y[392]/(12*y[7]*y[10]^2*y[24]*y[34]) + 
    y[393]/(24*y[7]*y[10]*y[24]*y[34]) + y[394]/(24*y[7]*y[24]*y[34]) + 
    y[405]/(24*y[2]*y[24]*y[34]) + y[408]/(24*y[24]*y[34]) + 
    (y[24]*y[469])/(8*y[25]) + y[620]/(24*y[2]*y[10]*y[11]*y[28]) - 
    (y[10]*y[12]^3*y[13])/(24*y[7]*y[23]*y[625]^2) - 
    y[12]^2/(12*y[7]*y[23]*y[625]) - (y[24]*y[120])/(8*y[2]*y[625]) + 
    y[624]/(12*y[23]*y[625]) + (y[12]^2*y[13]*y[626])/(24*y[7]*y[625]^2) + 
    y[628]/(24*y[10]*y[11]*y[28]) + y[661]/(24*y[14]) + y[662]/12 + 
    y[663]/12 + y[664]/(24*y[7]) + y[7]/(12*y[2]*y[33]*y[665]) - 
    y[13]/(12*y[2]*y[24]*y[33]*y[665]) - y[13]/(3*y[34]*y[665]) - 
    (y[57]*y[666])/(24*y[7]*y[10]*y[11]) + y[667]/(24*y[2]*y[10]*y[28]) + 
    y[667]/(12*y[23]*y[33]*y[665]) + y[668]/(24*y[11]*y[14]) + 
    y[669]/(24*y[7]*y[14]) - (y[10]*y[13]*y[670])/(24*y[23]*y[625]^2) + 
    y[671]/(24*y[625]) + y[672]/(24*y[7]*y[11]*y[14]) + 
    (y[13]*y[673])/(12*y[7]*y[34]*y[665]) + (y[13]*y[674])/
     (12*y[7]*y[23]*y[34]*y[665]) + y[675]/(24*y[7]*y[10]) + 
    y[676]/(24*y[7]*y[14]^2) + y[677]/(24*y[10]*y[11]) + 
    y[678]/(24*y[11]*y[14]^2) - y[679]/(8*y[2]*y[10]) - 
    (y[13]*y[680])/(12*y[23]*y[34]*y[665]) + y[681]/(24*y[7]*y[23]*y[34]) + 
    y[682]/(24*y[2]*y[34]) + (y[12]*y[683])/12 + 
    (y[13]*y[684])/(12*y[2]*y[34]*y[665]) + y[685]/(24*y[2]*y[10]*y[34]) + 
    y[686]/(4*y[2]*y[10]*y[34]^2) + y[687]/(24*y[10]*y[34]) - 
    (y[13]*y[688])/(24*y[625]^2) + y[689]/(24*y[23]*y[34]) + 
    y[690]/(24*y[7]*y[10]*y[34]) + y[691]/(24*y[2]*y[34]*y[69]) + 
    y[692]/(24*y[34]) + y[693]/(24*y[7]*y[34]) + y[694]/(4*y[34]^2), 
  f[140] -> 19/(18*y[23]*y[33]*y[75]) - y[13]/(6*y[4]*y[120]) + 
    y[13]/(6*y[2]*y[4]*y[120]) - (13*y[10]*y[12]^3*y[13])/
     (36*y[7]*y[23]*y[625]^2) - (19*y[12]^2)/(18*y[7]*y[23]*y[625]) + 
    (19*y[624])/(18*y[23]*y[625]) + (13*y[12]^2*y[13]*y[626])/
     (36*y[7]*y[625]^2) + (y[12]^2*y[23])/(6*y[7]*y[642]) + 
    (y[24]^2*y[656])/(2*y[12]) - (y[24]^2*y[657])/(2*y[12]) - 
    (13*y[10]*y[13]*y[670])/(36*y[23]*y[625]^2) - 
    (13*y[13]*y[688])/(36*y[625]^2) - (19*y[695])/(18*y[33]*y[75]) + 
    y[696]/(36*y[2]*y[4]) + y[697]/(36*y[4]) + y[698]/(6*y[2]*y[642]) + 
    y[699]/(6*y[642]) - (y[24]*y[700])/(12*y[2]*y[625]) - 
    (y[12]*y[701])/(18*y[7]*y[625]) + y[702]/(6*y[647]) + 
    y[703]/(6*y[2]*y[647]) + y[704]/(36*y[625]), 
  f[141] -> (11*y[24])/(6*y[4]) - (11*y[24])/(6*y[2]*y[4]) + 
    1/(3*y[23]*y[33]*y[75]) - (y[10]*y[12]^3*y[13])/(6*y[7]*y[23]*y[625]^2) - 
    y[12]^2/(3*y[7]*y[23]*y[625]) + (y[24]*y[120])/(2*y[2]*y[625]) + 
    y[624]/(3*y[23]*y[625]) - (2*y[24]^3*y[118])/(y[2]*y[12]^2*y[642]^2) - 
    (2*y[24]^2*y[118]*y[501])/(y[2]*y[12]*y[642]^2) + 
    (y[12]*y[23]*y[68])/(3*y[7]*y[642]) + (y[12]*y[77])/(3*y[24]*y[642]) + 
    y[148]/(3*y[2]*y[24]*y[642]) + y[12]^2/(3*y[2]*y[24]*y[647]) + 
    (y[12]^2*y[181])/(3*y[24]*y[647]) - (4*y[24]^3*y[656])/y[12]^3 + 
    (4*y[24]^3*y[657])/y[12]^3 - (y[10]*y[13]*y[670])/(6*y[23]*y[625]^2) - 
    y[695]/(3*y[33]*y[75]) - (2*y[24]^2*y[705])/(y[2]*y[4]*y[12]^2) + 
    (2*y[24]^2*y[705])/(y[2]*y[12]^2*y[642]) + (2*y[24]^2*y[706])/
     (y[4]*y[12]^2) - (2*y[24]^2*y[706])/(y[12]^2*y[642]) + 
    (2*y[24]*y[707])/(y[2]*y[4]*y[12]) + (y[24]*y[708])/(y[4]*y[12]) - 
    (y[2]*y[11]^2*y[24])/(y[625]*y[710]) - (y[11]^2*y[23]^2*y[24]^2)/
     (y[647]*y[710]) + (y[11]*y[23]*y[24]*y[709])/(y[4]*y[710]) + 
    (2*y[24]*y[118]*y[711])/(3*y[2]*y[642]^2) + (2*y[24]^3*y[712])/
     (y[12]^2*y[642]^2) - (2*y[24]^2*y[713])/(y[12]*y[642]^2) - 
    (2*y[12]^2*y[13]*y[23]*y[714])/(3*y[7]*y[642]^2) + 
    y[715]/(3*y[2]*y[642]) + (2*y[24]*y[716])/(y[2]*y[12]*y[642]) + 
    (y[24]*y[717])/(y[12]*y[642]) + y[718]/(3*y[642]) + 
    (y[12]^2*y[13]*y[719])/(6*y[7]*y[625]^2) + 
    (y[148]*y[720])/(3*y[7]*y[625]) + y[721]/(6*y[625]) + 
    (y[13]*y[24]*y[118]*y[120]*y[722])/(3*y[2]*y[647]^2) + 
    y[723]/(3*y[2]*y[647]) + (2*y[724])/(3*y[642]^2) - 
    (y[7]*y[13]*y[24]*y[725])/(3*y[647]^2) + y[726]/(3*y[647]) - 
    (y[13]*y[727])/(6*y[625]^2), f[143] -> (25*y[24])/(24*y[4]) - 
    (25*y[24])/(24*y[2]*y[4]) - 1/(12*y[23]*y[33]*y[75]) + 
    (y[10]*y[12]^3*y[13])/(24*y[7]*y[23]*y[625]^2) + 
    y[12]^2/(12*y[7]*y[23]*y[625]) + (5*y[24]*y[120])/(8*y[2]*y[625]) - 
    (y[24]^3*y[118])/(y[2]*y[12]^2*y[642]^2) - (y[24]^2*y[118]*y[501])/
     (y[2]*y[12]*y[642]^2) + (y[12]*y[23]*y[68])/(6*y[7]*y[642]) + 
    (y[12]*y[77])/(6*y[24]*y[642]) + y[148]/(6*y[2]*y[24]*y[642]) + 
    y[12]^2/(6*y[2]*y[24]*y[647]) + (y[12]^2*y[181])/(6*y[24]*y[647]) - 
    (2*y[24]^3*y[656])/y[12]^3 + (2*y[24]^3*y[657])/y[12]^3 + 
    (y[10]*y[13]*y[670])/(24*y[23]*y[625]^2) + y[695]/(12*y[33]*y[75]) - 
    (y[24]^2*y[705])/(y[2]*y[4]*y[12]^2) + (y[24]^2*y[705])/
     (y[2]*y[12]^2*y[642]) + (y[24]^2*y[706])/(y[4]*y[12]^2) - 
    (y[24]^2*y[706])/(y[12]^2*y[642]) + (y[24]*y[707])/(y[2]*y[4]*y[12]) + 
    (y[24]*y[708])/(2*y[4]*y[12]) - (y[2]*y[11]^2*y[24])/(2*y[625]*y[710]) - 
    (y[11]^2*y[23]^2*y[24]^2)/(2*y[647]*y[710]) + (y[11]*y[23]*y[24]*y[709])/
     (2*y[4]*y[710]) + (y[24]*y[118]*y[711])/(3*y[2]*y[642]^2) + 
    (y[24]^3*y[712])/(y[12]^2*y[642]^2) - (y[12]^2*y[13]*y[23]*y[714])/
     (3*y[7]*y[642]^2) + y[715]/(6*y[2]*y[642]) + 
    (y[24]*y[717])/(2*y[12]*y[642]) + y[718]/(6*y[642]) + 
    (y[13]*y[24]*y[118]*y[120]*y[722])/(6*y[2]*y[647]^2) + 
    y[723]/(6*y[2]*y[647]) + y[724]/(3*y[642]^2) - 
    (y[7]*y[13]*y[24]*y[725])/(6*y[647]^2) + y[726]/(6*y[647]) + 
    (y[24]^2*y[728])/(y[12]*y[642]^2) + y[729]/(y[2]*y[12]*y[642]) + 
    (y[12]^2*y[13]*y[730])/(24*y[7]*y[625]^2) + y[731]/(12*y[23]*y[625]) + 
    (y[12]*y[732])/(12*y[7]*y[625]) + y[733]/(24*y[625]) - 
    (y[13]*y[734])/(24*y[625]^2), 
  f[146] -> -19/(18*y[2]*y[7]*y[24]*y[33]^2*y[75]) - 1/(9*y[2]*y[33]*y[75]) - 
    1/(12*y[2]*y[7]*y[33]*y[75]) - 1/(6*y[23]*y[33]*y[75]) + 
    1/(6*y[7]*y[23]*y[33]*y[75]) + (y[10]*y[12]^3*y[13])/
     (12*y[7]*y[23]*y[625]^2) + y[12]^2/(6*y[7]*y[23]*y[625]) - 
    (y[24]*y[120])/(2*y[2]*y[625]) - y[12]^3/(12*y[2]*y[7]*y[642]) + 
    y[12]/(4*y[2]*y[24]*y[642]) - (y[12]*y[77])/(4*y[24]*y[642]) - 
    y[12]^2/(4*y[2]*y[24]*y[647]) - (y[12]^2*y[181])/(4*y[24]*y[647]) + 
    (y[10]*y[13]*y[670])/(12*y[23]*y[625]^2) - (y[24]^3*y[118]*y[705])/
     (2*y[2]*y[12]^2*y[642]^2) - (y[24]^3*y[656]*y[705])/y[12]^3 + 
    (y[24]^3*y[657]*y[705])/y[12]^3 + (3*y[2]*y[11]^2*y[24])/
     (4*y[625]*y[710]) + (3*y[11]^2*y[23]^2*y[24]^2)/(4*y[647]*y[710]) - 
    (3*y[11]*y[23]*y[24]*y[709])/(4*y[4]*y[710]) + 
    (y[24]^3*y[705]*y[712])/(2*y[12]^2*y[642]^2) - 
    (y[13]*y[24]*y[118]*y[120]*y[722])/(4*y[2]*y[647]^2) + 
    (y[7]*y[13]*y[24]*y[725])/(4*y[647]^2) + y[731]/(6*y[23]*y[625]) + 
    (y[24]*y[735])/(36*y[4]) + (y[12]*y[13])/(12*y[7]*y[736]) - 
    (y[12]*y[13])/(12*y[2]*y[7]*y[736]) + y[737]/(12*y[2]*y[736]) - 
    (19*y[620]*y[738])/(36*y[23]*y[24]*y[33]^2*y[75]) + 
    (19*y[738]*y[739])/(36*y[7]*y[23]*y[33]^2*y[75]) - 
    (19*y[740])/(36*y[2]*y[7]*y[33]^2*y[75]) - (y[24]^2*y[741])/
     (4*y[2]*y[4]*y[12]^2) + (y[24]^2*y[741])/(4*y[2]*y[12]^2*y[642]) + 
    (y[24]^2*y[742])/(4*y[4]*y[12]^2) - (y[24]^2*y[742])/(4*y[12]^2*y[642]) + 
    (y[24]*y[743])/(4*y[4]*y[12]) + (y[24]*y[744])/(4*y[2]*y[4]*y[12]) - 
    (y[24]*y[744])/(4*y[2]*y[12]*y[642]) + (19*y[620]*y[745])/
     (36*y[2]*y[24]*y[33]^2*y[75]) + y[746]/(12*y[736]) + 
    (y[24]*y[747])/(36*y[2]*y[4]) - (y[24]^2*y[118]*y[748])/
     (2*y[2]*y[12]*y[642]^2) + (y[24]^2*y[749])/(2*y[12]*y[642]^2) - 
    (y[12]^3*y[13]*y[750])/(6*y[2]*y[7]*y[642]^2) + 
    (y[24]*y[751])/(4*y[12]*y[642]) + (y[12]*y[752])/(12*y[7]*y[642]) + 
    (y[12]*y[753])/(12*y[7]*y[625]) + y[754]/(12*y[625]) + 
    y[755]/(12*y[2]*y[642]) + y[756]/(12*y[642]) + y[757]/(4*y[2]*y[647]) + 
    (y[12]^2*y[13]*y[758])/(6*y[7]*y[642]^2) + (y[12]^2*y[13]*y[759])/
     (12*y[7]*y[625]^2) + y[760]/(4*y[647]) + y[761]/(6*y[2]*y[642]^2) + 
    y[762]/(6*y[642]^2) + (y[13]*y[763])/(12*y[625]^2), 
  f[202] -> -1/24*y[24]/y[4] + y[24]/(24*y[2]*y[4]) + 
    (y[24]*y[120])/(24*y[764]) - (y[24]*y[120])/(24*y[2]*y[764]), 
  f[204] -> y[22]/(24*y[10]*y[11]*y[28]) - (y[24]*y[469])/(24*y[25]) + 
    y[622]/(24*y[2]*y[10]*y[25]) - y[622]/(24*y[2]*y[10]*y[28]) - 
    (y[24]*y[120])/(24*y[764]) + (y[24]*y[120])/(24*y[2]*y[764]) + 
    y[765]/(24*y[10]*y[11]*y[25]) + (y[24]*y[766])/24, 
  f[212] -> -1/4*(y[24]*y[120])/(y[2]*y[4]*y[12]) + 
    (y[24]^2*y[120])/(2*y[2]*y[4]*y[12]^2) - (y[6]*y[12]*y[68])/
     (12*y[7]*y[625]) + (y[24]^2*y[118]*y[120])/(2*y[2]*y[12]*y[642]^2) + 
    (y[12]*y[77])/(12*y[24]*y[642]) - (y[24]^2*y[120])/
     (2*y[2]*y[12]^2*y[642]) + y[148]/(12*y[2]*y[24]*y[642]) + 
    y[12]^2/(12*y[2]*y[24]*y[647]) + (y[12]^2*y[181])/(12*y[24]*y[647]) - 
    (y[2]*y[11]^2*y[24])/(4*y[625]*y[710]) - (y[11]^2*y[23]^2*y[24]^2)/
     (4*y[647]*y[710]) + (y[11]*y[23]*y[24]*y[709])/(4*y[4]*y[710]) + 
    (y[2]*y[12]^2*y[13]*y[714])/(12*y[7]*y[625]^2) + 
    (y[13]*y[24]*y[118]*y[120]*y[722])/(12*y[2]*y[647]^2) + 
    y[723]/(12*y[2]*y[647]) - (y[7]*y[13]*y[24]*y[725])/(12*y[647]^2) + 
    y[726]/(12*y[647]) - (y[12]*y[13])/(12*y[7]*y[736]) + 
    (y[12]*y[13])/(12*y[2]*y[7]*y[736]) + y[737]/(12*y[736]) + 
    y[746]/(12*y[2]*y[736]) + (y[12]^2*y[13]^2*y[750])/
     (6*y[2]*y[7]*y[642]^2) + (y[24]^2*y[767])/(2*y[4]*y[12]^2) + 
    (y[24]*y[768])/(4*y[4]*y[12]) - (y[24]*y[768])/(4*y[12]*y[642]) - 
    (y[24]^2*y[769])/(2*y[12]*y[642]^2) + (y[24]^2*y[770])/
     (2*y[12]^2*y[642]) + y[771]/(12*y[625]) - 
    (y[12]*y[772])/(12*y[7]*y[642]) + y[773]/(12*y[642]) + 
    y[774]/(12*y[2]*y[642]) + (y[13]*y[775])/(12*y[2]*y[7]*y[642]) - 
    (y[12]^2*y[13]*y[776])/(6*y[7]*y[642]^2) + (y[24]*y[120]*y[777])/
     (4*y[2]) + (y[13]*y[778])/(12*y[625]^2) + y[779]/(6*y[2]*y[642]^2) + 
    y[780]/(6*y[642]^2), f[218] -> -41/(18*y[2]*y[7]*y[10]^2*y[24]) - 
    25/(36*y[2]^2*y[7]*y[10]*y[24]) + 13/(6*y[2]*y[7]*y[10]*y[24]) - 
    (19*y[13])/(36*y[2]^2*y[10]^3*y[24]) + y[24]/(2*y[4]) + 
    y[24]/(y[2]^2*y[4]) - (3*y[24])/(2*y[2]*y[4]) - 
    (4*y[24]^2)/(y[2]^2*y[4]*y[12]) + (4*y[24]^2)/(y[2]^2*y[12]*y[19]) + 
    (5*y[24]^3)/(y[2]^2*y[4]*y[12]^2) - (10*y[24]^3)/(y[2]^2*y[12]*y[19]^2) - 
    (5*y[24]^3)/(y[2]^2*y[12]^2*y[19]) - (2*y[24]^4)/(y[2]^2*y[4]*y[12]^3) + 
    (6*y[24]^4)/(y[2]^2*y[12]*y[19]^3) + 
    (4*y[24]^4)/(y[2]^2*y[12]^2*y[19]^2) - 3/(4*y[30]) + 
    5/(4*y[2]*y[10]*y[19]*y[30]) + (3*y[24])/(4*y[10]*y[11]*y[30]) + 
    1/(4*y[2]^2*y[10]*y[28]*y[30]) - 5/(4*y[2]*y[10]*y[28]*y[30]) + 
    (3*y[24]*y[33])/(4*y[11]*y[28]) + (19*y[33]^2)/(36*y[2]^2*y[7]*y[10]^3) - 
    (19*y[33]^2)/(12*y[2]*y[7]*y[10]^3) - 
    (19*y[10])/(6*y[2]*y[7]*y[24]*y[34]^2) - (19*y[12]*y[33]^2)/
     (6*y[2]*y[7]*y[10]*y[34]^2) - (y[12]^4*y[33])/(6*y[7]*y[11]*y[34]) + 
    (y[13]*y[33])/(6*y[2]^2*y[11]*y[34]) - (19*y[12]*y[33]^2)/
     (18*y[2]^2*y[7]*y[10]^2*y[34]) + (y[12]^3*y[35])/
     (6*y[7]*y[10]*y[11]*y[34]) + (y[13]*y[37])/(6*y[2]^2*y[10]*y[11]*
      y[34]) + (19*y[68])/(36*y[7]*y[10]^3*y[24]) + 
    11/(18*y[2]^2*y[7]*y[33]*y[75]) + 11/(9*y[2]*y[24]*y[33]*y[75]) - 
    11/(9*y[2]*y[7]*y[24]*y[33]*y[75]) - 
    (19*y[78])/(18*y[2]^2*y[10]^2*y[34]) + 
    (38*y[78])/(9*y[2]*y[10]^2*y[34]) + (19*y[97])/(6*y[2]^2*y[10]*y[34]^2) + 
    y[120]/(4*y[2]^2*y[10]^2*y[19]) - (y[24]^2*y[120])/
     (4*y[2]^2*y[10]^2*y[12]^2*y[19]) + (y[24]^3*y[120])/
     (2*y[2]^2*y[10]*y[12]^2*y[19]^2) + (y[24]^3*y[120])/
     (y[2]^2*y[10]*y[12]^3*y[19]) - (19*y[143])/(36*y[10]^3*y[24]) + 
    y[392]/(12*y[7]*y[24]) + (19*y[78]*y[460])/(36*y[10]^3) - 
    (19*y[475])/(36*y[2]*y[7]*y[10]^3*y[11]) + 
    (19*y[477])/(36*y[7]*y[10]^3) + (19*y[478])/(36*y[2]^2*y[10]^3*y[11]) + 
    (19*y[480])/(36*y[2]*y[10]^3*y[24]) + (y[24]^2*y[492])/
     (4*y[10]^2*y[12]^2*y[19]) - (3*y[24]^4*y[501]^2)/
     (y[2]*y[12]^3*y[19]*y[30]) - (9*y[24]^4*y[202]*y[501]^2)/
     (2*y[2]*y[12]^2*y[19]*y[30]) - (6*y[24]^4*y[235]*y[501]^2)/
     (y[2]*y[12]*y[19]*y[30]) + y[503]/(4*y[10]*y[28]*y[30]) + 
    y[504]/(4*y[10]*y[19]*y[30]) + (19*y[505])/(6*y[7]*y[24]*y[34]^2) + 
    (19*y[506])/(6*y[7]*y[10]*y[34]^2) - (19*y[78]*y[507])/
     (18*y[10]^2*y[34]) + (3*y[24]^4*y[235]*y[501]^2*y[507])/
     (2*y[12]*y[19]*y[30]) + (y[33]*y[512])/(9*y[2]^2*y[7]*y[10]*y[34]) + 
    (19*y[33]*y[513])/(18*y[2]*y[7]*y[10]^2*y[34]) - 
    (y[13]^2*y[33]*y[514])/(6*y[11]*y[34]) - (y[33]*y[515])/
     (6*y[2]*y[11]*y[34]) - (19*y[521])/(6*y[2]*y[7]*y[34]^2) - 
    (19*y[33]*y[524])/(18*y[7]*y[10]^2*y[34]) - (19*y[13]^3*y[525])/
     (6*y[2]^2*y[24]*y[34]^2) + (19*y[545])/(6*y[2]*y[24]*y[34]^2) - 
    (19*y[546])/(6*y[2]*y[10]*y[34]^2) + (19*y[558])/(6*y[24]*y[34]^2) + 
    (19*y[563])/(6*y[10]*y[34]^2) + (19*y[567])/(6*y[2]*y[34]^2) + 
    (19*y[569])/(6*y[34]^2) - (3*y[24]^4*y[202]*y[501]^2*y[577])/
     (2*y[12]^2*y[19]*y[30]) + (19*y[583])/(18*y[2]*y[10]^3*y[11]) + 
    (19*y[596])/(36*y[10]^3*y[11]) + (19*y[605])/(36*y[7]*y[10]^3*y[11]) + 
    (19*y[620])/(36*y[2]*y[24]^2*y[33]^2*y[75]) - 
    (y[12]^2*y[13]^2)/(6*y[2]^2*y[7]*y[10]*y[642]^2) + 
    (y[12]*y[13])/(12*y[2]^2*y[7]*y[10]^2*y[642]) + 
    y[16]/(12*y[2]^2*y[10]^2*y[642]) - (3*y[24]^2)/(2*y[2]*y[12]*y[642]) + 
    y[24]^3/(y[2]*y[12]^2*y[642]) - (y[23]*y[24]^3)/(y[12]^3*y[642]) + 
    (y[24]^2*y[120])/(4*y[2]^2*y[10]^2*y[12]^2*y[642]) - 
    (y[24]^3*y[120])/(y[2]^2*y[10]*y[12]^3*y[642]) - 
    (19*y[7])/(18*y[2]^2*y[33]*y[665]) - 
    (19*y[12])/(18*y[2]*y[24]*y[33]*y[665]) + 
    (19*y[13])/(18*y[2]^2*y[24]*y[33]*y[665]) - (38*y[13])/(9*y[34]*y[665]) + 
    (19*y[12]*y[13]*y[33])/(18*y[2]*y[7]*y[34]*y[665]) - 
    (19*y[13]*y[684])/(18*y[2]^2*y[34]*y[665]) + (3*y[24]*y[501]^2*y[722])/
     (2*y[2]^2*y[28]*y[30]^3) - 5/(18*y[33]*y[736]) - 
    1/(12*y[2]^2*y[7]*y[33]*y[75]*y[736]) + 
    1/(12*y[2]*y[7]*y[33]*y[75]*y[736]) - 
    (5*y[120])/(18*y[2]^2*y[33]*y[736]) + (y[24]^3*y[501]^2)/
     (y[2]*y[4]*y[12]^3*y[736]) + (3*y[24]^3*y[501]^2)/
     (2*y[2]^2*y[28]*y[30]^3*y[736]) - (15*y[24]^3*y[501]^2)/
     (2*y[2]*y[28]*y[30]^3*y[736]) - (3*y[24]^3*y[501]^2*y[504])/
     (2*y[28]*y[30]^3*y[736]) + y[12]/(6*y[2]*y[7]*y[642]*y[736]) + 
    (2*y[24]^3*y[501]^2)/(y[2]*y[12]^3*y[642]*y[736]) + 
    (5*y[671])/(18*y[2]*y[33]*y[736]) - (19*y[620]*y[739])/
     (36*y[2]^2*y[24]*y[33]^2*y[75]) + y[781]/(18*y[2]*y[10]^2) + 
    y[782]/(36*y[2]^2*y[10]) + y[783]/(36*y[2]^2*y[10]^2) + 
    y[784]/(36*y[2]*y[10]) + y[785]/(36*y[10]^2) + y[786]/(36*y[10]) - 
    (19*y[787])/(18*y[33]) + y[788]/(18*y[2]*y[10]^2*y[24]) + 
    y[789]/(36*y[2]*y[10]*y[11]) + y[790]/(36*y[2]^2*y[33]*y[75]*y[736]) + 
    y[791]/(36*y[2]*y[10]^2*y[11]) + y[792]/(36*y[2]^2*y[10]*y[24]) + 
    y[793]/(36*y[10]*y[24]) + y[794]/(y[7]*y[10]^2*y[24]) + 
    y[795]/(y[7]*y[10]*y[24]) + (19*y[796])/(36*y[2]*y[7]) + 
    y[797]/(36*y[2]^2*y[7]*y[10]^2*y[11]) + 
    y[798]/(9*y[2]*y[7]*y[10]*y[11]) + y[799]/(36*y[2]^2*y[7]*y[10]*y[11]) + 
    y[800]/(18*y[2]*y[7]*y[10]^2*y[11]) + (19*y[801])/(18*y[7]*y[24]*y[33]) - 
    (y[24]^3*y[501]^2*y[802])/(2*y[4]*y[12]^3*y[736]) + 
    (y[148]*y[802])/(12*y[7]*y[642]*y[736]) - (y[24]^3*y[501]^2*y[802])/
     (y[12]^3*y[642]*y[736]) + (y[24]*y[802]*y[803])/(4*y[4]*y[736]) + 
    y[804]/(6*y[2]*y[10]*y[24]) + (y[24]^3*y[805])/(y[2]*y[4]*y[12]^3) - 
    (y[24]^3*y[805])/(y[2]*y[12]^3*y[19]) + (y[24]^3*y[806])/
     (2*y[4]*y[12]^3) - (3*y[24]^2*y[807])/(2*y[2]*y[4]*y[12]^2) - 
    (2*y[24]^3*y[807])/(y[2]*y[12]^2*y[19]^2) - 
    (y[24]^3*y[807])/(y[2]*y[12]^2*y[642]^2) + (y[24]^2*y[808])/
     (4*y[4]*y[12]^2) - (y[24]^2*y[809])/(2*y[2]*y[4]*y[12]^2*y[736]) + 
    (y[24]^2*y[802]*y[809])/(4*y[4]*y[12]^2*y[736]) + 
    (y[24]*y[810])/(2*y[2]*y[4]*y[12]) + (y[24]*y[811])/(4*y[4]*y[12]) + 
    (y[24]*y[812])/(2*y[2]*y[4]*y[12]*y[736]) - (y[24]*y[802]*y[812])/
     (4*y[4]*y[12]*y[736]) + y[813]/(12*y[24]) + 
    (y[24]*y[814])/(2*y[2]*y[4]*y[736]) + y[815]/(36*y[2]^2*y[10]^2*y[11]) + 
    y[816]/(36*y[7]*y[10]) + y[817]/(36*y[2]^2*y[10]*y[11]) + 
    y[818]/(36*y[2]*y[33]*y[75]*y[736]) + (y[819]*y[820])/(36*y[2]^2*y[24]) + 
    y[821]/(36*y[10]^2*y[24]) - (6*y[24]*y[822])/(y[2]^2*y[19]^3) - 
    (3*y[24]*y[235]*y[501]^2*y[822])/(2*y[2]^2*y[19]*y[30]) - 
    (3*y[24]^3*y[823])/(y[2]*y[12]*y[19]^3) + (3*y[24]^3*y[824])/
     (2*y[12]*y[19]^3) + y[825]/(4*y[10]*y[19]^2) + 
    y[826]/(4*y[2]*y[10]*y[19]^2) + (2*y[827])/(y[2]^2*y[19]^2) - 
    (y[120]*y[828])/(4*y[2]^2*y[10]*y[19]^2) - (y[24]^3*y[829])/
     (2*y[2]*y[10]*y[12]^2*y[19]^2) - (y[24]^2*y[829])/
     (4*y[2]*y[10]^2*y[12]^2*y[642]) + y[830]/(4*y[10]^2*y[19]) + 
    (y[24]^3*y[830])/(2*y[10]*y[12]^2*y[19]^2) + 
    (y[24]^2*y[830])/(4*y[10]^2*y[12]^2*y[642]) + 
    (y[24]^3*y[831])/(2*y[12]^2*y[19]^2) + (y[24]^2*y[832])/
     (y[2]*y[12]*y[19]^2) + (y[24]^2*y[833])/(4*y[2]^2*y[10]*y[12]*y[19]^2) + 
    y[834]/(4*y[2]*y[10]*y[12]*y[19]^2) - (y[24]^2*y[835])/
     (4*y[12]*y[19]^2) + (y[24]^2*y[836])/(4*y[10]*y[12]*y[19]^2) + 
    y[837]/(y[2]*y[10]^2*y[19]) + y[838]/(4*y[2]^2*y[19]) + 
    y[839]/(4*y[2]^2*y[10]*y[19]) + y[840]/(4*y[10]*y[19]) + 
    y[841]/(4*y[2]*y[10]*y[19]) + (y[24]^3*y[842])/(y[10]*y[12]^3*y[19]) - 
    (y[24]^3*y[843])/(y[2]*y[10]*y[12]^3*y[19]) + 
    (y[24]^3*y[843])/(y[2]*y[10]*y[12]^3*y[642]) + 
    (y[24]^3*y[844])/(2*y[12]^3*y[19]) + (y[24]^2*y[845])/
     (2*y[2]*y[12]^2*y[19]) + (y[24]^2*y[846])/(4*y[2]*y[10]*y[12]^2*y[19]) + 
    (y[24]^2*y[847])/(4*y[10]*y[12]^2*y[19]) - (y[24]^2*y[847])/
     (4*y[10]*y[12]^2*y[642]) + (y[24]^2*y[848])/(4*y[2]^2*y[10]*y[12]^2*
      y[19]) - (y[24]^2*y[848])/(4*y[2]^2*y[10]*y[12]^2*y[642]) + 
    y[849]/(y[2]*y[10]^2*y[12]^2*y[19]) + (y[24]^2*y[850])/
     (4*y[12]^2*y[19]) + (y[24]^3*y[851])/(y[10]*y[12]^3*y[642]) + 
    (y[24]^3*y[852])/(y[2]^2*y[12]*y[642]^2) + (y[24]*y[842]*y[852])/
     (4*y[10]*y[12]*y[642]) + (y[24]*y[851]*y[852])/(4*y[10]*y[12]*y[19]) - 
    (y[24]*y[853])/(2*y[2]*y[12]*y[19]) + (y[24]*y[854])/(4*y[12]*y[19]) + 
    (y[24]*y[855])/(4*y[2]*y[10]*y[12]*y[19]) - 
    (y[24]*y[855])/(4*y[2]*y[10]*y[12]*y[642]) + 
    y[856]/(4*y[2]^2*y[10]*y[12]*y[19]) + y[857]/(y[2]*y[19]) + 
    (y[24]^3*y[858])/(2*y[12]^2*y[642]^2) - (y[24]^3*y[859])/
     (y[2]*y[12]*y[642]^2) + (y[24]^3*y[860])/(2*y[12]*y[642]^2) - 
    (y[24]^3*y[120]*y[861])/(2*y[2]^2*y[10]*y[12]*y[642]^2) + 
    (y[24]^3*y[492]*y[861])/(2*y[10]*y[12]*y[642]^2) + 
    (y[24]^3*y[829]*y[861])/(2*y[2]*y[10]*y[12]*y[642]^2) - 
    (y[12]^3*y[13]^2*y[862])/(6*y[2]^2*y[7]*y[642]^2) + 
    (y[12]^2*y[13]*y[863])/(6*y[2]*y[7]*y[10]*y[642]^2) + 
    y[864]/(12*y[2]*y[10]^2*y[642]) + (y[24]^2*y[865])/(4*y[12]^2*y[642]) + 
    (y[24]^2*y[866])/(4*y[2]*y[10]*y[12]^2*y[642]) + 
    (y[24]^2*y[867])/(2*y[2]*y[12]^2*y[642]*y[736]) - 
    (y[24]^2*y[802]*y[867])/(4*y[12]^2*y[642]*y[736]) + 
    (y[24]*y[868])/(4*y[2]^2*y[10]*y[12]*y[642]) + 
    (y[24]*y[802]*y[869])/(4*y[12]*y[642]*y[736]) + 
    y[870]/(2*y[2]*y[12]*y[642]*y[736]) + (y[24]*y[871])/(4*y[12]*y[642]) + 
    (y[12]*y[872])/(12*y[7]*y[642]) + (y[12]^3*y[873])/
     (12*y[2]*y[7]*y[642]) - (y[12]^3*y[874])/(12*y[2]^2*y[7]*y[642]) + 
    y[875]/(y[2]*y[10]*y[28]) + y[876]/(36*y[2]^2*y[10]*y[28]) + 
    y[877]/(36*y[10]*y[28]) + y[878]/(4*y[2]^2*y[28]) + y[879]/(y[2]*y[28]) + 
    (y[24]^2*y[880])/(4*y[2]^2*y[28]*y[30]^2*y[736]) - 
    (y[24]^2*y[880])/(y[2]*y[28]*y[30]^2*y[736]) + 
    (y[24]^2*y[507]*y[880])/(4*y[28]*y[30]^2*y[736]) - 
    (y[24]^3*y[881])/(2*y[2]*y[12]^2*y[19]*y[30]) - 
    (3*y[24]^3*y[202]*y[881])/(4*y[2]*y[12]*y[19]*y[30]) - 
    (y[24]^3*y[202]*y[577]*y[881])/(4*y[12]*y[19]*y[30]) + 
    (y[24]^2*y[802]*y[882])/(4*y[12]*y[19]*y[30]) + 
    (y[24]^2*y[883])/(2*y[2]*y[12]*y[19]*y[30]) + 
    (y[24]*y[884])/(4*y[2]^2*y[28]*y[30]*y[736]) + 
    (3*y[24]*y[885])/(4*y[2]*y[28]*y[30]*y[736]) + 
    (y[24]*y[577]*y[885])/(4*y[28]*y[30]*y[736]) - 
    (y[13]*y[886])/(6*y[2]^2*y[10]*y[642]^2) + 
    y[887]/(12*y[2]*y[10]*y[642]) + y[888]/(12*y[2]*y[7]*y[10]^2*y[642]) - 
    (19*y[889])/(36*y[2]^2*y[24]^2*y[33]^2*y[75]^2) + 
    y[890]/(36*y[2]*y[7]*y[24]*y[34]) + y[891]/(y[2]^2*y[7]*y[24]*y[34]) + 
    y[892]/(y[7]*y[24]*y[34]) + y[893]/(36*y[2]*y[7]*y[34]) + 
    y[894]/(18*y[7]*y[34]*y[665]) + (y[13]*y[895])/(12*y[2]^2*y[7]*y[10]*
      y[642]) + (y[12]*y[896])/(12*y[7]*y[10]*y[642]) + 
    (y[13]*y[897])/(6*y[2]*y[10]*y[642]^2) + (3*y[24]*y[898])/
     (y[2]*y[19]^3) + y[899]/(12*y[2]*y[7]*y[10]*y[642]) + 
    (y[12]*y[900])/(12*y[7]*y[10]^2*y[642]) + (y[12]^2*y[13]*y[901])/
     (6*y[7]*y[10]*y[642]^2) + y[902]/(12*y[642]) + 
    (y[13]^2*y[903])/(6*y[10]*y[11]*y[34]) + y[904]/(12*y[10]^2*y[642]) - 
    (y[12]^2*y[13]*y[905])/(6*y[7]*y[642]^2) + y[906]/(12*y[10]*y[642]) + 
    y[907]/(12*y[2]^2*y[10]*y[642]) + y[908]/(12*y[2]*y[7]*y[10]) + 
    y[909]/(12*y[2]*y[7]*y[10]^2) + y[910]/(36*y[2]^2*y[7]*y[10]^2) - 
    (y[24]*y[911])/(18*y[2]*y[28]*y[736]) + (y[24]*y[802]*y[911])/
     (36*y[28]*y[736]) + y[912]/(6*y[2]*y[10]*y[11]*y[34]) + 
    y[913]/(4*y[19]) + y[914]/(36*y[10]*y[11]*y[28]) + 
    y[915]/(y[2]*y[19]^2) + y[916]/(36*y[10]*y[11]) + 
    y[917]/(18*y[2]^2*y[7]*y[34]) + y[918]/(36*y[10]^2*y[11]) + 
    y[919]/(36*y[7]*y[10]^2) + y[920]/(36*y[2]*y[7]*y[10]*y[34]) + 
    (2*y[24]^4*y[921])/(y[2]^2*y[12]^2) + (19*y[922])/(9*y[2]) - 
    (19*y[923])/(36*y[2]) - y[924]/(4*y[2]) + y[925]/(36*y[2]*y[24]*y[34]) + 
    y[926]/(12*y[2]^2*y[642]) + y[927]/(6*y[2]^2*y[642]^2) + 
    y[928]/(36*y[2]^2*y[7]*y[10]) + (19*y[929])/(18*y[2]*y[34]*y[665]) + 
    (y[802]*y[930])/(12*y[642]*y[736]) + y[931]/(6*y[2]*y[642]*y[736]) + 
    y[932]/(4*y[2]^2*y[19]*y[30]) + (y[501]*y[933])/
     (4*y[2]^2*y[28]*y[30]^2) - (y[202]*y[501]*y[934])/
     (4*y[2]^2*y[19]*y[30]) + y[935]/(12*y[2]*y[642]) + 
    y[936]/(4*y[2]^2*y[28]*y[30]) - (3*y[24]*y[501]*y[937])/
     (2*y[2]*y[28]*y[30]^3) + (3*y[24]*y[235]*y[501]*y[938])/
     (2*y[2]*y[19]*y[30]) + y[939]/(36*y[7]*y[10]*y[11]) + 
    y[940]/(36*y[7]*y[10]^2*y[11]) + y[941]/(4*y[2]*y[19]*y[30]) + 
    y[942]/(4*y[2]*y[28]*y[30]^2) + (y[202]*y[943])/(4*y[2]*y[19]*y[30]) + 
    (y[12]^2*y[13]*y[944])/(6*y[2]*y[7]*y[642]^2) + 
    y[945]/(36*y[2]^2*y[24]*y[34]) + (y[13]*y[946])/(6*y[10]*y[642]^2) + 
    y[947]/(36*y[2]^2*y[10]*y[34]) + y[948]/(36*y[10]*y[34]) + 
    y[949]/(36*y[2]*y[10]*y[34]) + (y[24]^3*y[881]*y[950])/
     (4*y[12]*y[19]*y[30]) + y[951]/(4*y[2]*y[28]*y[30]) + 
    y[952]/(4*y[28]*y[30]) + y[953]/(6*y[642]^2) + y[954]/(36*y[2]^2*y[34]) + 
    y[955]/(4*y[19]^2) + (3*y[24]*y[956])/(2*y[19]^3) - 
    (3*y[24]*y[957])/(2*y[28]*y[30]^3) + (3*y[24]*y[235]*y[958])/
     (2*y[19]*y[30]) + y[959]/(4*y[19]*y[30]) + 
    y[960]/(36*y[7]*y[10]*y[34]) + y[961]/(4*y[28]*y[30]^2) + 
    (y[202]*y[962])/(4*y[19]*y[30]) + y[963]/(36*y[24]*y[34]) + 
    y[964]/(6*y[2]*y[642]^2) + y[965]/(36*y[34]) + y[966]/(36*y[2]*y[34]) + 
    (3*y[24]^4*y[501]^2*y[967])/(2*y[12]*y[19]*y[30]) + 
    y[968]/(36*y[7]*y[34]) + y[969]/(y[7]*y[34]^2) + y[970]/(y[2]^2*y[34]^2), 
  f[219] -> 1/(6*y[2]*y[7]*y[10]^2*y[24]) + 1/(8*y[2]*y[10]*y[24]) + 
    y[24]/(24*y[10]*y[28]) + y[33]/(24*y[2]^2*y[10]) - 
    y[33]^2/(24*y[2]^2*y[7]*y[10]^3) + y[33]^2/(8*y[2]*y[7]*y[10]^3) + 
    y[10]/(4*y[2]*y[7]*y[24]*y[34]^2) + (y[12]*y[33]^2)/
     (4*y[2]*y[7]*y[10]*y[34]^2) + (y[12]*y[33]^2)/(12*y[2]^2*y[7]*y[10]^2*
      y[34]) - (y[33]*y[52])/(24*y[2]^2*y[7]*y[10]) + 
    (y[33]*y[52])/(8*y[2]*y[7]*y[10]) - y[75]/(12*y[2]^2*y[7]*y[24]*y[34]) + 
    y[76]/(12*y[2]*y[10]^2) + y[78]/(12*y[2]^2*y[7]*y[10]^2*y[11]) + 
    y[78]/(12*y[2]^2*y[10]^2*y[34]) + y[143]/(24*y[10]^3*y[24]) + 
    y[147]/(24*y[2]^2*y[10]^2) + y[215]/(24*y[7]*y[10]^3*y[24]) + 
    y[220]/(24*y[2]^2*y[10]^2*y[11]) + y[475]/(24*y[2]*y[7]*y[10]^3*y[11]) + 
    y[479]/(12*y[2]*y[10]^3*y[11]) + (y[78]*y[507])/(12*y[10]^2*y[34]) - 
    (y[33]*y[513])/(12*y[2]*y[7]*y[10]^2*y[34]) + 
    y[521]/(4*y[2]*y[7]*y[34]^2) + y[523]/(24*y[10]^3*y[11]) + 
    (y[33]*y[524])/(12*y[7]*y[10]^2*y[34]) + (y[13]^3*y[525])/
     (4*y[2]^2*y[24]*y[34]^2) + y[533]/(24*y[7]*y[10]^3*y[11]) + 
    y[546]/(4*y[2]*y[10]*y[34]^2) + y[565]/(4*y[2]^2*y[34]^2) + 
    y[568]/(4*y[7]*y[34]^2) + y[570]/(24*y[7]*y[10]*y[24]) + 
    y[577]/(24*y[10]*y[24]) - (y[33]*y[590])/(12*y[2]^2*y[7]*y[10]*y[34]) + 
    y[638]/(24*y[2]*y[24]^2*y[33]^2*y[75]) + y[7]/(12*y[2]^2*y[33]*y[665]) + 
    y[12]/(12*y[2]*y[24]*y[33]*y[665]) - 
    y[13]/(12*y[2]^2*y[24]*y[33]*y[665]) + y[13]/(3*y[34]*y[665]) - 
    (y[12]*y[13]*y[33])/(12*y[2]*y[7]*y[34]*y[665]) + 
    y[666]/(12*y[2]*y[10]^2*y[24]) + (y[13]*y[684])/
     (12*y[2]^2*y[34]*y[665]) + y[686]/(4*y[2]^2*y[10]*y[34]^2) + 
    (y[8]*y[24])/(12*y[2]*y[28]*y[736]) - 
    y[13]/(24*y[2]*y[33]*y[75]*y[736]) + y[120]/(24*y[2]^2*y[33]*y[736]) + 
    (y[620]*y[739])/(24*y[2]^2*y[24]*y[33]^2*y[75]) + 
    (y[148]*y[819])/(24*y[2]^2*y[24]) + 
    y[889]/(24*y[2]^2*y[24]^2*y[33]^2*y[75]^2) - y[922]/(6*y[2]) + 
    y[971]/(24*y[2]*y[10]) + y[972]/(y[2]*y[10]^2*y[11]) + 
    y[973]/(24*y[2]*y[33]*y[736]) + y[974]/(24*y[10]) + y[975]/(24*y[10]^2) + 
    y[976]/12 + (y[587]*y[977])/24 - y[978]/(24*y[2]) - 
    y[979]/(12*y[24]*y[33]) + y[980]/(24*y[2]*y[10]^3*y[24]) + 
    y[981]/(24*y[10]^2*y[24]) + y[982]/(24*y[7]*y[10]^2*y[24]) + 
    y[983]/(8*y[2]*y[7]*y[10]^2) + y[984]/(y[2]*y[7]*y[10]^2*y[11]) + 
    y[985]/(24*y[2]^2*y[7]*y[10]^2) + y[986]/(24*y[2]*y[7]*y[10]*y[11]) + 
    y[987]/(24*y[7]*y[10]^3) + (y[33]*y[988])/(24*y[10]^2*y[11]) + 
    (y[13]*y[989])/(24*y[2]^2) + y[990]/(24*y[2]^2*y[10]^3*y[11]) + 
    y[991]/(24*y[7]*y[10]^2) + y[992]/(24*y[10]*y[11]*y[28]) + 
    (y[24]*y[802]*y[993])/(24*y[28]*y[736]) + 
    (y[33]*y[994])/(24*y[7]*y[10]) + y[995]/(y[7]*y[24]*y[34]^2) + 
    y[996]/(4*y[7]*y[10]*y[34]^2) + y[997]/(y[2]*y[10]^2*y[34]) + 
    y[998]/(12*y[2]*y[7]*y[24]*y[34]) + y[999]/(y[7]*y[24]*y[34]) + 
    y[1000]/(12*y[2]*y[7]*y[10]*y[34]) + y[1001]/(12*y[7]*y[34]*y[665]) + 
    y[1002]/(12*y[2]^2*y[24]*y[34]) + y[1003]/(12*y[2]^2*y[7]*y[34]) + 
    y[1004]/(24*y[10]*y[11]) + y[1005]/(12*y[2]*y[7]*y[34]) + 
    y[1006]/(12*y[7]*y[10]*y[34]) - y[1007]/(8*y[2]*y[10]) - 
    (y[33]*y[1008])/(24*y[7]*y[10]*y[11]) + y[1009]/(24*y[7]*y[10]^2*y[11]) + 
    y[1010]/(12*y[2]*y[34]*y[665]) + y[1011]/(12*y[2]*y[24]*y[34]) + 
    y[1012]/(4*y[2]*y[24]*y[34]^2) + y[1013]/(12*y[2]^2*y[34]) + 
    y[1014]/(12*y[2]^2*y[10]*y[34]) + y[1015]/(12*y[10]*y[34]) + 
    y[1016]/(12*y[2]*y[10]*y[34]) + y[1017]/24 + y[1018]/(12*y[24]*y[34]) + 
    y[1019]/(4*y[24]*y[34]^2) + y[1020]/(12*y[2]*y[34]) + 
    y[1021]/(12*y[34]) + y[1022]/(4*y[10]*y[34]^2) + 
    y[1023]/(12*y[7]*y[34]) + y[1024]/(4*y[2]*y[34]^2) + y[1025]/(4*y[34]^2), 
  f[250] -> (-19*y[12])/(36*y[7]) + (19*y[13])/(36*y[4]*y[8]) - 
    (19*y[13])/(36*y[2]*y[4]*y[8]) + (19*y[12]*y[13])/(36*y[7]*y[14]) + 
    (19*y[12]^2*y[13])/(36*y[7]*y[11]*y[14]) + (19*y[16])/(36*y[14]) - 
    (4345*y[24])/(1296*y[2]*y[25]) - (4345*y[24]*y[68])/(1296*y[25]) + 
    (19*y[7]*y[24])/(36*y[2]*y[28]*y[69]) + (4345*y[24]*y[584])/
     (1296*y[10]*y[25]) - (4345*y[24]*y[584])/(1296*y[10]*y[28]) + 
    (4345*y[622])/(1296*y[2]*y[10]*y[25]) - (4345*y[622])/
     (1296*y[2]*y[10]*y[28]) + (19*y[10]*y[12]^3)/(36*y[7]*y[23]^2*y[625]) - 
    (19*y[12]*y[75])/(36*y[625]) - (19*y[12]^2*y[75])/(36*y[7]*y[625]) + 
    (4345*y[636])/(1296*y[10]*y[11]*y[25]) - 
    (4345*y[636])/(1296*y[10]*y[11]*y[28]) + 
    (19*y[24])/(36*y[23]^2*y[33]*y[665]) + 19/(9*y[34]*y[665]) + 
    (19*y[501])/(36*y[23]^2*y[33]*y[75]*y[665]) + 
    (19*y[12]*y[674])/(36*y[7]*y[23]^2*y[34]*y[665]) + 
    (19*y[120]*y[738])/(36*y[2]*y[33]*y[665]) - (19*y[120]*y[738])/
     (36*y[23]*y[33]*y[665]) + (19*y[886])/(36*y[11]*y[14]) + 
    y[1026]/(1296*y[4]) + y[1027]/(1296*y[2]*y[4]) - (19*y[1028])/36 + 
    (19*y[1029]*y[1030])/(36*y[7]*y[23]*y[33]*y[75]) + 
    (y[24]*y[1031])/(1296*y[28]) + (19*y[10]*y[1032])/(36*y[23]^2*y[625]) + 
    (19*y[12]^2*y[1033])/(36*y[7]*y[23]*y[625]) + 
    (19*y[59]*y[1033])/(36*y[23]*y[625]) + (19*y[7]*y[24]*y[1034])/
     (36*y[28]*y[69]) - (19*y[1035])/(36*y[7]*y[34]*y[665]) + 
    (19*y[1036])/(36*y[7]*y[23]*y[34]*y[665]) + 
    (19*y[1037])/(36*y[2]*y[34]) + (19*y[1038])/(36*y[2]*y[34]*y[69]) + 
    (19*y[1039])/(36*y[23]*y[34]*y[665]) + 
    (19*y[1040])/(36*y[2]*y[34]*y[665]) - (19*y[1041])/
     (36*y[23]^2*y[34]*y[665]) + (19*y[12]*y[1042])/(36*y[7]*y[34]) + 
    (19*y[1043])/(36*y[23]^2*y[34]) + (19*y[1044])/(36*y[7]*y[23]^2*y[34]) + 
    (19*y[1045])/(36*y[7]*y[23]*y[34]) + (19*y[1046])/(36*y[34]) + 
    (19*y[1047])/(36*y[23]*y[34]) + y[1048]/(y[34]*y[69]), 
  f[254] -> y[12]/(24*y[7]) - y[13]/(24*y[4]*y[8]) + 
    y[13]/(24*y[2]*y[4]*y[8]) - (y[12]*y[13])/(24*y[7]*y[14]) - 
    (y[12]^2*y[13])/(24*y[7]*y[11]*y[14]) + y[8]/(6*y[2]*y[28]) + 
    (y[13]*y[22])/(6*y[11]*y[28]) + y[33]/(2*y[2]*y[4]*y[11]) + 
    y[37]/(2*y[2]*y[11]*y[25]) - (y[7]*y[24])/(24*y[2]*y[28]*y[69]) + 
    y[116]/(24*y[14]) + y[13]/(6*y[2]*y[4]*y[120]) + 
    (25*y[24]*y[584])/(36*y[10]*y[25]) - (25*y[24]*y[584])/(36*y[10]*y[28]) + 
    (25*y[622])/(36*y[2]*y[10]*y[25]) - (25*y[622])/(36*y[2]*y[10]*y[28]) - 
    (y[10]*y[12]^3)/(24*y[7]*y[23]^2*y[625]) + (y[7]*y[24])/(6*y[2]*y[625]) + 
    (y[12]^2*y[75])/(24*y[7]*y[625]) + (25*y[636])/(36*y[10]*y[11]*y[25]) - 
    (25*y[636])/(36*y[10]*y[11]*y[28]) - (y[13]*y[24])/(3*y[2]*y[644]) + 
    y[13]^2/(6*y[2]*y[11]*y[647]) + (y[13]^2*y[636])/(6*y[11]*y[647]) - 
    y[24]/(24*y[23]^2*y[33]*y[665]) - 1/(6*y[34]*y[665]) - 
    (y[12]*y[674])/(24*y[7]*y[23]^2*y[34]*y[665]) + 
    (y[120]*y[738])/(24*y[23]*y[33]*y[665]) + (y[490]*y[738])/
     (24*y[2]*y[33]*y[665]) + y[1028]/24 - (y[1029]*y[1030])/
     (24*y[7]*y[23]*y[33]*y[75]) - (y[10]*y[1032])/(24*y[23]^2*y[625]) - 
    (y[12]^2*y[1033])/(24*y[7]*y[23]*y[625]) - 
    (y[59]*y[1033])/(24*y[23]*y[625]) + y[1035]/(24*y[7]*y[34]*y[665]) + 
    y[1041]/(24*y[23]^2*y[34]*y[665]) - (y[33]*y[1049])/(2*y[4]*y[11]) + 
    y[1050]/(72*y[2]*y[4]) + y[1051]/(24*y[23]^2*y[33]*y[75]*y[665]) + 
    y[1052]/(72*y[4]) + (y[24]*y[1053])/(72*y[28]) + 
    (y[12]*y[1054])/(24*y[625]) + (y[24]*y[1055])/(3*y[644]) + 
    y[1056]/(24*y[11]*y[14]) + y[1057]/(6*y[2]*y[647]) + 
    y[1058]/(24*y[7]*y[23]*y[34]*y[665]) + y[1059]/(36*y[2]*y[25]) + 
    y[1060]/(2*y[11]*y[25]) - (y[12]*y[1061])/(24*y[7]*y[23]^2*y[34]) + 
    (y[24]*y[1062])/(36*y[25]) + (y[7]*y[24]*y[1063])/(24*y[28]*y[69]) + 
    y[1064]/(24*y[2]*y[34]) - (y[13]*y[1065])/6 + 
    y[1066]/(24*y[2]*y[34]*y[69]) - (y[24]*y[1067])/(6*y[647]) + 
    y[1068]/(24*y[23]*y[34]*y[665]) + y[1069]/(24*y[2]*y[34]*y[665]) + 
    y[1070]/(24*y[23]^2*y[34]) + y[1071]/(24*y[7]*y[34]) + 
    y[1072]/(24*y[7]*y[23]*y[34]) + y[1073]/(24*y[34]) + 
    y[1074]/(24*y[23]*y[34]) + y[1075]/(24*y[34]*y[69]), 
  f[257] -> (-61*y[23]*y[24])/(72*y[28]) + (y[13]*y[33])/
     (4*y[2]*y[4]^2*y[11]) - (61*y[24]*y[584])/(72*y[10]*y[25]) + 
    (61*y[24]*y[584])/(72*y[10]*y[28]) - (61*y[622])/(72*y[2]*y[10]*y[25]) + 
    (61*y[622])/(72*y[2]*y[10]*y[28]) - (61*y[636])/(72*y[10]*y[11]*y[25]) + 
    (61*y[636])/(72*y[10]*y[11]*y[28]) + (y[12]^2*y[13])/(6*y[7]*y[642]) - 
    (y[12]^2*y[13])/(6*y[2]*y[7]*y[642]) + (y[7]^2*y[13]*y[24]^2*y[118])/
     (12*y[2]*y[647]^2) + (y[24]^2*y[671])/(2*y[2]*y[4]*y[12]) - 
    (y[24]^2*y[671])/(2*y[2]*y[12]*y[642]) + (y[12]*y[13])/(12*y[7]*y[736]) - 
    (y[12]*y[13])/(12*y[2]*y[7]*y[736]) + y[737]/(12*y[2]*y[736]) + 
    y[746]/(12*y[736]) + (y[24]^2*y[842])/(2*y[12]*y[642]) + 
    (y[24]^2*y[851])/(2*y[4]*y[12]) - (y[7]*y[24]^2*y[33]*y[1076])/
     (4*y[4]^2) - (y[33]*y[1077])/(4*y[2]*y[4]*y[11]) + 
    y[1078]/(72*y[2]*y[25]) + (y[33]*y[1079])/(4*y[2]*y[4]^2) - 
    (y[33]*y[1080])/(4*y[4]^2*y[11]) + y[1081]/(6*y[2]*y[642]) + 
    y[1082]/(6*y[642]) + y[1083]/(12*y[2]*y[647]) + 
    (y[1084]*y[1085])/(12*y[647]) - (y[33]*y[1086])/(4*y[4]*y[11]) + 
    y[1087]/(4*y[2]*y[11]*y[25]) + y[1088]/(72*y[2]*y[4]) + 
    (y[7]*y[13]*y[24]^2*y[1089])/(12*y[647]^2) + y[1090]/(4*y[11]*y[25]) + 
    y[1091]/(72*y[4]) + y[1092]/(72*y[25]), 
  f[259] -> 1/2 - 8/(9*y[10]) - (8*y[12])/(9*y[7]*y[10]) - 
    (8*y[12]^2)/(9*y[7]*y[10]*y[11]) + y[24]/(2*y[2]*y[4]) + 
    (13*y[24])/(36*y[2]*y[21]) - (5*y[24])/(4*y[2]*y[25]) + 
    y[13]/(3*y[2]*y[11]*y[28]) - (25*y[12]^2*y[35])/(36*y[7]*y[11]*y[14]^2) - 
    (25*y[52])/36 - (8*y[59])/(9*y[10]*y[11]) + (y[24]*y[68])/(2*y[4]) + 
    (13*y[24]*y[68])/(36*y[21]) - (5*y[24]*y[68])/(4*y[25]) - 
    (7*y[24]*y[584])/(36*y[10]*y[21]) + (5*y[24]*y[584])/(4*y[10]*y[25]) - 
    (y[24]*y[584])/(6*y[10]*y[28]) - (7*y[622])/(36*y[2]*y[10]*y[21]) + 
    (5*y[622])/(4*y[2]*y[10]*y[25]) - y[622]/(6*y[2]*y[10]*y[28]) + 
    (y[10]*y[12]^3)/(6*y[7]*y[23]*y[625]) - (y[7]*y[24])/(6*y[2]*y[625]) - 
    (7*y[636])/(36*y[10]*y[11]*y[21]) + (5*y[636])/(4*y[10]*y[11]*y[25]) + 
    (y[13]*y[24])/(3*y[2]*y[644]) - (y[13]^2*y[636])/(6*y[11]*y[647]) + 
    (y[12]^2*y[650])/(6*y[7]*y[625]) + y[993]/(3*y[2]*y[28]) + 
    (y[10]*y[1032])/(6*y[23]*y[625]) - (y[24]*y[1055])/(3*y[644]) + 
    y[1093]/(6*y[10]*y[11]*y[14]) + (25*y[1094])/(36*y[11]*y[14]^2) - 
    (25*y[35]*y[1095])/(36*y[7]*y[14]^2) + (y[12]^2*y[1096])/
     (36*y[7]*y[11]*y[14]) + y[1097]/(36*y[7]) + 
    y[13]/(6*y[2]*y[11]*y[21]*y[1098]) - (y[13]*y[1049])/
     (6*y[11]*y[21]*y[1098]) + y[1099]/(6*y[2]*y[21]*y[1098]) + 
    y[1100]/(6*y[11]*y[28]) + y[1101]/(6*y[28]) + y[1102]/(36*y[14]) + 
    y[1103]/(6*y[14]*y[28]) + (y[13]*y[1104])/(6*y[2]*y[647]) - 
    (y[13]^2*y[1105])/(6*y[11]*y[647]*y[1098]) + 
    y[1106]/(6*y[10]*y[11]*y[28]) + y[1107]/(36*y[7]*y[14]) + 
    (25*y[1108])/(36*y[14]^2) + y[1109]/(6*y[2]*y[647]*y[1098]) - 
    (y[13]^2*y[1110])/(6*y[2]*y[11]*y[647]) - (y[24]*y[1111])/
     (6*y[21]*y[1098]) + (y[24]*y[1112])/(6*y[647]) + y[1113]/(6*y[625]) + 
    y[1114]/(36*y[11]*y[14]) + y[1115]/(6*y[11]*y[14]*y[28]) + 
    (y[24]*y[1116])/(6*y[647]*y[1098]), 
  f[260] -> -1/3*1/y[10] - y[12]^2/(3*y[7]*y[10]*y[11]) - 
    y[24]/(y[2]*y[19]) + y[24]/(6*y[2]*y[21]) - y[24]/(2*y[2]*y[25]) + 
    (y[23]*y[24])/y[28] + (y[20]*y[24])/(y[2]*y[19]*y[30]) + 
    (y[7]*y[24])/(y[2]*y[28]*y[30]) + (y[24]*y[31])/(y[28]*y[30]) - 
    (y[12]^2*y[35])/(6*y[7]*y[11]*y[14]^2) - y[52]/6 - (y[24]*y[68])/y[19] + 
    (y[24]*y[68])/(6*y[21]) - (y[24]*y[68])/(2*y[25]) + 
    y[148]/(3*y[7]*y[10]) + y[386]/(3*y[10]*y[11]) - 
    (y[24]*y[584])/(6*y[10]*y[21]) + (y[24]*y[584])/(2*y[10]*y[25]) + 
    y[585]/(6*y[10]*y[11]*y[21]) - y[622]/(6*y[2]*y[10]*y[21]) + 
    y[622]/(2*y[2]*y[10]*y[25]) - (y[10]*y[12]^4*y[13])/
     (6*y[7]*y[23]*y[625]^2) + (y[24]*y[120])/(2*y[2]*y[625]) + 
    y[636]/(2*y[10]*y[11]*y[25]) + (y[12]^2*y[23])/(3*y[7]*y[642]) + 
    (y[7]^2*y[13]*y[24]^2*y[118])/(6*y[2]*y[647]^2) - 
    (y[12]^3*y[13]*y[650])/(6*y[7]*y[625]^2) + y[699]/(3*y[642]) + 
    y[1083]/(6*y[2]*y[647]) + (y[1084]*y[1085])/(6*y[647]) + 
    (y[7]*y[13]*y[24]^2*y[1089])/(6*y[647]^2) + y[1094]/(6*y[11]*y[14]^2) - 
    (y[35]*y[1095])/(6*y[7]*y[14]^2) + y[1108]/(6*y[14]^2) + 
    (y[12]^2*y[1117])/(6*y[7]*y[11]*y[14]) + y[1118]/(y[2]*y[642]) - 
    (y[10]*y[13]*y[1119])/(6*y[23]*y[625]^2) + (y[12]^2*y[1120])/
     (3*y[7]*y[625]) + y[1121]/(6*y[7]) + y[1122]/(6*y[7]*y[14]) + 
    (y[24]*y[1123])/(y[19]*y[30]) + y[1124]/(6*y[14]) + 
    y[1125]/(6*y[11]*y[14]) + y[1126]/(6*y[625]) + (y[24]^2*y[1127])/y[12] - 
    (y[24]^2*y[1128])/y[12] - (y[13]*y[1129])/(6*y[625]^2), 
  f[262] -> 1/(12*y[10]) + y[12]/(12*y[7]*y[10]) + 
    y[12]^2/(12*y[7]*y[10]*y[11]) - y[24]/(24*y[2]*y[21]) + 
    y[24]/(8*y[2]*y[25]) + (y[12]^2*y[35])/(24*y[7]*y[11]*y[14]^2) + 
    y[52]/24 + y[57]/(24*y[7]) + y[59]/(12*y[10]*y[11]) - 
    (y[24]*y[68])/(24*y[21]) + (y[24]*y[68])/(8*y[25]) + 
    (y[24]*y[584])/(24*y[10]*y[21]) - (y[24]*y[584])/(8*y[10]*y[25]) + 
    y[585]/(8*y[10]*y[11]*y[25]) + y[622]/(24*y[2]*y[10]*y[21]) - 
    y[622]/(8*y[2]*y[10]*y[25]) + y[636]/(24*y[10]*y[11]*y[21]) + 
    (y[35]*y[1095])/(24*y[7]*y[14]^2) - (y[12]^2*y[1117])/
     (24*y[7]*y[11]*y[14]) + y[1130]/(24*y[11]*y[14]^2) + 
    y[1131]/(24*y[14]) + y[1132]/(24*y[7]*y[14]) + y[1133]/(24*y[14]^2) + 
    y[1134]/(24*y[11]*y[14]), f[265] -> -1/24*y[24]/(y[2]*y[25]) + 
    y[36]/(24*y[10]^2*y[11]) - (y[24]*y[68])/(24*y[25]) + 
    y[148]/(24*y[7]*y[10]) + y[273]/(24*y[7]*y[10]^2*y[11]) + 
    (y[12]*y[469])/(24*y[7]*y[10]) + (y[24]*y[584])/(24*y[10]*y[25]) + 
    y[636]/(24*y[10]*y[11]*y[25]) - y[1135]/(24*y[10]) + y[1136]/(24*y[10]), 
  f[267] -> (25*y[13]^2)/(36*y[4]*y[8]^2) - 
    (25*y[13]^2)/(36*y[2]*y[4]*y[8]^2) - (y[13]*y[22])/(6*y[11]*y[28]) - 
    (y[13]*y[24])/(6*y[28]) - 19/(18*y[23]*y[24]*y[33]^2*y[75]) + 
    5/(4*y[2]*y[33]*y[75]) - (25*y[13])/(36*y[2]*y[8]^2*y[33]*y[75]) + 
    25/(36*y[23]^2*y[33]*y[75]) + (25*y[12])/(36*y[7]*y[23]^2*y[33]*y[75]) - 
    5/(4*y[23]*y[33]*y[75]) - (7*y[12])/(36*y[7]*y[23]*y[33]*y[75]) - 
    y[13]/(6*y[2]*y[4]*y[120]) - (19*y[620])/(18*y[2]*y[8]*y[33]^2*y[75]) + 
    (13*y[10]*y[12]^4*y[13])/(36*y[7]*y[23]^2*y[625]^2) - 
    (13*y[12]^3*y[13]*y[75])/(36*y[7]*y[625]^2) - 
    (13*y[12]*y[13]*y[59]*y[75])/(36*y[625]^2) + 
    (25*y[12]^3)/(36*y[7]*y[23]^2*y[625]) - y[13]^2/(6*y[2]*y[11]*y[647]) - 
    (y[13]^2*y[636])/(6*y[11]*y[647]) + (y[24]*y[700])/(12*y[2]*y[625]) + 
    (19*y[13]*y[738])/(18*y[8]*y[23]*y[33]^2*y[75]) + 
    (25*y[1032])/(36*y[23]^2*y[625]) + (13*y[12]^3*y[13]*y[1033])/
     (36*y[7]*y[23]*y[625]^2) + (13*y[13]*y[1032]*y[1033])/
     (36*y[23]*y[625]^2) + (y[24]*y[1067])/(6*y[647]) + 
    (13*y[10]*y[13]*y[1119])/(36*y[23]^2*y[625]^2) + 
    (19*y[1137])/(18*y[33]^2*y[75]) - (19*y[13]*y[1138])/(18*y[33]^2*y[75]) + 
    (y[13]*y[1139])/(36*y[4]*y[8]) + (y[13]*y[1140])/(36*y[2]*y[4]*y[8]) + 
    y[1141]/(36*y[2]*y[8]*y[33]*y[75]) + (y[12]^2*y[1142])/(36*y[7]*y[625]) + 
    (y[12]*y[1143])/(36*y[625]) - (y[12]^2*y[1144])/(36*y[7]*y[23]*y[625]) + 
    y[1145]/y[4] + y[1146]/(y[2]*y[4]) + y[1147]/(6*y[2]*y[647]) + 
    y[1148]/(36*y[23]*y[625]) + (y[13]*y[1149])/6, 
  f[268] -> -1/3*1/(y[23]*y[24]*y[33]^2*y[75]) + 1/(2*y[2]*y[33]*y[75]) - 
    y[13]/(6*y[2]*y[8]^2*y[33]*y[75]) + 1/(6*y[23]^2*y[33]*y[75]) + 
    y[12]/(6*y[7]*y[23]^2*y[33]*y[75]) - 1/(2*y[23]*y[33]*y[75]) + 
    y[148]/(6*y[7]*y[23]*y[33]*y[75]) + y[620]/(6*y[2]*y[8]*y[33]*y[75]) + 
    (y[10]*y[12]^4*y[13])/(6*y[7]*y[23]^2*y[625]^2) + 
    y[12]^3/(6*y[7]*y[23]^2*y[625]) - (y[12]^2*y[13])/(6*y[7]*y[23]*y[625]) - 
    (y[24]*y[120])/(2*y[2]*y[625]) + y[638]/(3*y[2]*y[8]*y[33]^2*y[75]) - 
    (2*y[12]^2*y[23])/(3*y[7]*y[642]) - (y[7]^2*y[13]*y[24]^2*y[118])/
     (3*y[2]*y[647]^2) - (2*y[24]^2*y[656])/y[12] + 
    (2*y[24]^2*y[657])/y[12] - (2*y[699])/(3*y[642]) + 
    (y[13]*y[738])/(3*y[8]*y[23]*y[33]^2*y[75]) + 
    y[1032]/(6*y[23]^2*y[625]) - (y[7]*y[13]*y[24]^2*y[1089])/(3*y[647]^2) + 
    (y[10]*y[13]*y[1119])/(6*y[23]^2*y[625]^2) + y[1137]/(3*y[33]^2*y[75]) - 
    (y[13]*y[1138])/(3*y[33]^2*y[75]) + y[1150]/y[4] + 
    (y[13]^2*y[1151])/(6*y[4]*y[8]) - (y[13]^2*y[1152])/(6*y[4]*y[8]) + 
    y[1153]/(6*y[2]*y[4]) + (2*y[1154])/(3*y[2]*y[642]) + 
    (y[12]^2*y[1155])/(6*y[7]*y[625]) + y[1156]/(6*y[23]*y[625]) + 
    y[1157]/(3*y[2]*y[647]) + (y[1084]*y[1158])/(3*y[647]) + 
    (y[12]^3*y[13]*y[1159])/(6*y[7]*y[625]^2) + (y[12]^3*y[13]*y[1160])/
     (6*y[7]*y[23]*y[625]^2) + y[1161]/(6*y[625]) + 
    (y[13]*y[1162])/(6*y[625]^2) + (y[13]*y[1163])/(6*y[23]*y[625]^2), 
  f[270] -> 1/(12*y[23]*y[24]*y[33]^2*y[75]) - 1/(8*y[2]*y[33]*y[75]) + 
    y[13]/(24*y[2]*y[8]^2*y[33]*y[75]) - 1/(24*y[23]^2*y[33]*y[75]) + 
    1/(8*y[23]*y[33]*y[75]) + y[12]/(24*y[7]*y[23]*y[33]*y[75]) + 
    y[148]/(24*y[7]*y[23]^2*y[33]*y[75]) + 
    y[620]/(12*y[2]*y[8]*y[33]^2*y[75]) - (y[10]*y[12]^4*y[13])/
     (24*y[7]*y[23]^2*y[625]^2) - y[12]^3/(24*y[7]*y[23]^2*y[625]) + 
    (y[12]^2*y[13])/(24*y[7]*y[23]*y[625]) - (5*y[24]*y[120])/
     (8*y[2]*y[625]) + y[638]/(24*y[2]*y[8]*y[33]*y[75]) - 
    (y[12]^2*y[23])/(3*y[7]*y[642]) - (y[7]^2*y[13]*y[24]^2*y[118])/
     (6*y[2]*y[647]^2) - (y[24]^2*y[656])/y[12] + (y[24]^2*y[657])/y[12] - 
    (y[13]*y[738])/(12*y[8]*y[23]*y[33]^2*y[75]) - 
    (y[7]*y[13]*y[24]^2*y[1089])/(6*y[647]^2) - (y[10]*y[13]*y[1119])/
     (24*y[23]^2*y[625]^2) - y[1137]/(12*y[33]^2*y[75]) + 
    (y[13]*y[1138])/(12*y[33]^2*y[75]) - (y[13]^2*y[1151])/(24*y[4]*y[8]) + 
    (y[13]^2*y[1152])/(24*y[4]*y[8]) + y[1154]/(3*y[2]*y[642]) + 
    y[1157]/(6*y[2]*y[647]) + (y[1084]*y[1158])/(6*y[647]) + 
    y[1164]/(y[2]*y[4]) + y[1165]/(24*y[4]) + y[1166]/y[642] + 
    (y[12]^2*y[1167])/(24*y[7]*y[625]) + y[1168]/(24*y[23]^2*y[625]) + 
    y[1169]/(24*y[23]*y[625]) + y[1170]/(24*y[625]) + 
    (y[12]^3*y[13]*y[1171])/(24*y[7]*y[23]*y[625]^2) + 
    (y[12]^3*y[13]*y[1172])/(24*y[7]*y[625]^2) + 
    (y[13]*y[1173])/(24*y[23]*y[625]^2) + (y[13]*y[1174])/(24*y[625]^2), 
  f[273] -> -19/(6*y[7]*y[23]*y[24]*y[33]^3*y[75]^2) + 
    y[13]/(3*y[2]*y[8]*y[33]^2*y[75]^2) + 
    19/(9*y[2]*y[7]*y[24]^2*y[33]^3*y[75]) - 
    95/(36*y[7]*y[23]*y[24]*y[33]^3*y[75]) + 
    41/(36*y[2]*y[7]*y[24]*y[33]^2*y[75]) - 
    25/(36*y[7]*y[23]*y[24]*y[33]^2*y[75]) - 17/(36*y[2]*y[33]*y[75]) - 
    1/(12*y[23]^2*y[33]*y[75]) + 1/(4*y[23]*y[33]*y[75]) + 
    y[12]/(12*y[7]*y[23]*y[33]*y[75]) + y[148]/(6*y[2]*y[7]*y[33]*y[75]) + 
    y[148]/(12*y[7]*y[23]^2*y[33]*y[75]) + 
    y[620]/(3*y[2]*y[8]*y[33]^2*y[75]) - (y[10]*y[12]^4*y[13])/
     (12*y[7]*y[23]^2*y[625]^2) - y[12]^3/(12*y[7]*y[23]^2*y[625]) + 
    (y[12]^2*y[13])/(12*y[7]*y[23]*y[625]) + (y[24]*y[120])/(2*y[2]*y[625]) + 
    y[638]/(6*y[2]*y[8]*y[33]*y[75]) + y[12]^3/(6*y[2]*y[7]*y[642]) + 
    (y[7]^2*y[13]*y[24]^2*y[118])/(4*y[2]*y[647]^2) - 
    (y[24]^2*y[656]*y[705])/(2*y[12]) + (y[24]^2*y[657]*y[705])/(2*y[12]) - 
    (y[12]*y[13])/(12*y[7]*y[736]) + (y[12]*y[13])/(12*y[2]*y[7]*y[736]) + 
    y[737]/(12*y[736]) - (19*y[738])/(18*y[7]*y[23]*y[24]^2*y[33]^3*y[75]) + 
    (19*y[738])/(6*y[2]*y[7]*y[24]*y[33]^3*y[75]) - 
    (y[13]*y[738])/(3*y[8]*y[23]*y[33]^2*y[75]) + y[746]/(12*y[2]*y[736]) + 
    y[1083]/(4*y[2]*y[647]) + (y[1084]*y[1085])/(4*y[647]) + 
    (y[7]*y[13]*y[24]^2*y[1089])/(4*y[647]^2) - (y[10]*y[13]*y[1119])/
     (12*y[23]^2*y[625]^2) - (y[13]^2*y[1151])/(6*y[4]*y[8]) + 
    (y[13]^2*y[1152])/(6*y[4]*y[8]) + y[1168]/(12*y[23]^2*y[625]) + 
    y[1169]/(12*y[23]*y[625]) + y[1175]/(36*y[2]*y[24]*y[33]^2*y[75]) + 
    (19*y[1176])/(18*y[7]*y[24]*y[33]^3*y[75]^2) - 
    (19*y[620]*y[1176])/(18*y[24]*y[33]^3*y[75]^2) + 
    (19*y[1177])/(36*y[7]*y[24]*y[33]^2*y[75]) - 
    (19*y[1178])/(36*y[7]*y[23]*y[24]*y[33]^2*y[75]^2) + 
    y[1179]/(36*y[7]*y[23]*y[33]^2*y[75]) + 
    y[1180]/(36*y[7]*y[23]*y[33]^2*y[75]^2) + (y[13]*y[1181])/
     (6*y[33]*y[75]) - (19*y[620]*y[1182])/(36*y[33]^2*y[75]) + 
    (19*y[620]*y[1183])/(18*y[23]*y[33]^3*y[75]) + 
    (19*y[620]*y[1184])/(36*y[33]^2*y[75]) - (19*y[58]*y[1185])/
     (36*y[33]^3*y[75]) - (19*y[1185]*y[1186])/(18*y[33]^3*y[75]^2) + 
    (19*y[58]*y[1187])/(36*y[33]^3*y[75]) + (19*y[1186]*y[1187])/
     (18*y[33]^3*y[75]^2) - (19*y[1188])/(36*y[2]*y[24]^2*y[33]^3*y[75]) + 
    y[1189]/(36*y[2]*y[7]*y[33]^2*y[75]^2) + 
    y[1190]/(36*y[2]*y[7]*y[33]^2*y[75]) + 
    y[1191]/(36*y[23]*y[24]*y[33]^2*y[75]) + (y[12]^2*y[1192])/
     (6*y[7]*y[642]) + (y[12]^2*y[1193])/(12*y[7]*y[625]) + 
    y[1194]/(6*y[642]) + y[1195]/(6*y[2]*y[642]) + y[1196]/(12*y[625]) + 
    y[1197]/(36*y[2]*y[4]) + y[1198]/(36*y[4]) - (y[12]^3*y[13]*y[1199])/
     (12*y[7]*y[625]^2) - (y[12]^3*y[13]*y[1200])/(12*y[7]*y[23]*y[625]^2) - 
    (y[13]*y[1201])/(12*y[625]^2) - (y[13]*y[1202])/(12*y[23]*y[625]^2), 
  f[274] -> -1/2*y[24]/y[4] + y[24]/(2*y[2]*y[4]) - 
    1/(y[7]*y[23]*y[24]*y[33]^3*y[75]^2) + 
    2/(3*y[2]*y[7]*y[24]^2*y[33]^3*y[75]) - 
    5/(6*y[7]*y[23]*y[24]*y[33]^3*y[75]) - 
    y[738]/(3*y[7]*y[23]*y[24]^2*y[33]^3*y[75]) + 
    y[738]/(y[2]*y[7]*y[24]*y[33]^3*y[75]) + (y[24]*y[120])/(3*y[764]) - 
    (y[24]*y[120])/(3*y[2]*y[764]) + (y[638]*y[1176])/
     (3*y[24]*y[33]^3*y[75]^2) + (y[620]*y[1183])/(3*y[23]*y[33]^3*y[75]) + 
    (y[139]*y[1185])/(6*y[33]^3*y[75]) + (y[58]*y[1187])/(6*y[33]^3*y[75]) + 
    (y[1186]*y[1187])/(3*y[33]^3*y[75]^2) + y[1203]/(6*y[33]*y[75]) + 
    y[1204]/(6*y[2]*y[24]^2*y[33]^3*y[75]) + (y[1185]*y[1205])/
     (3*y[33]^3*y[75]^2) + (y[638]*y[1206])/(6*y[33]^2*y[75]) - 
    y[1207]/(6*y[7]*y[23]*y[33]^2*y[75]) + 
    y[1208]/(3*y[7]*y[24]*y[33]^2*y[75]) + (y[620]*y[1209])/
     (6*y[33]^2*y[75]), f[277] -> 1/24 + y[12]/(24*y[7]) - 
    (25*y[13]^2)/(36*y[4]*y[8]^2) + (25*y[13]^2)/(36*y[2]*y[4]*y[8]^2) - 
    (y[12]*y[13])/(24*y[7]*y[14]) - (y[12]^2*y[13])/(24*y[7]*y[11]*y[14]) - 
    (25*y[24])/(36*y[2]*y[25]) - y[24]/(6*y[2]*y[28]) - 
    (8*y[33])/(9*y[2]*y[11]*y[34]) + (8*y[12]^4*y[33])/(9*y[7]*y[11]*y[34]) - 
    (8*y[12]^3*y[35])/(9*y[7]*y[10]*y[11]*y[34]) - 
    (25*y[24]*y[68])/(36*y[25]) - (25*y[7]*y[24]^2)/(36*y[2]*y[28]*y[69]^2) - 
    7/(36*y[2]*y[33]*y[75]) + (25*y[13])/(36*y[2]*y[8]^2*y[33]*y[75]) - 
    25/(36*y[23]^2*y[33]*y[75]) + (8*y[84])/(9*y[2]*y[10]*y[11]*y[34]) + 
    y[116]/(24*y[14]) - (8*y[13]*y[329])/(9*y[10]*y[11]*y[34]) + 
    (25*y[24]*y[584])/(36*y[10]*y[25]) + 
    (19*y[620])/(18*y[2]*y[8]*y[33]^2*y[75]) + 
    (25*y[622])/(36*y[2]*y[10]*y[25]) - (y[10]*y[12]^3)/
     (24*y[7]*y[23]^2*y[625]) + (y[12]*y[75])/(24*y[625]) + 
    (y[12]^2*y[75])/(24*y[7]*y[625]) + (25*y[636])/(36*y[10]*y[11]*y[25]) + 
    (7*y[636])/(36*y[10]*y[11]*y[28]) - (19*y[70]*y[120])/
     (18*y[2]*y[33]*y[665]^3) + (38*y[13]*y[501])/(9*y[34]*y[665]^3) - 
    7/(4*y[7]*y[33]*y[665]^2) + (101*y[12])/(36*y[7]*y[23]^2*y[33]*
      y[665]^2) - (19*y[22])/(12*y[23]^2*y[33]*y[75]*y[665]^2) - 
    (19*y[24]*y[120])/(12*y[2]*y[33]*y[75]*y[665]^2) + 
    (19*y[24])/(18*y[23]^2*y[33]^2*y[665]) - 1/(2*y[7]*y[33]*y[665]) + 
    (22*y[12])/(9*y[7]*y[23]^2*y[33]*y[665]) + 
    275/(72*y[7]*y[23]^2*y[33]*y[75]*y[665]) + 
    15/(8*y[7]*y[23]*y[33]*y[75]*y[665]) + 
    (61*y[120])/(72*y[2]*y[33]*y[665]) + 
    (19*y[120])/(18*y[2]*y[33]^2*y[75]*y[665]) - 
    (19*y[120])/(18*y[23]*y[33]^2*y[75]*y[665]) - 
    (38*y[13]*y[501])/(3*y[34]^2*y[665]) + 
    (19*y[501])/(18*y[23]^2*y[33]^2*y[75]*y[665]) + 
    (19*y[666])/(18*y[7]*y[23]*y[33]*y[665]^3) + 
    (19*y[671])/(18*y[2]*y[33]^2*y[665]) - 
    (19*y[671])/(18*y[23]*y[33]^2*y[665]) - (19*y[12]*y[13]*y[674])/
     (18*y[7]*y[23]^2*y[34]*y[665]^3) + (19*y[12]*y[13]*y[674])/
     (6*y[7]*y[23]^2*y[34]^2*y[665]) - (19*y[13]*y[738])/
     (18*y[8]*y[23]*y[33]^2*y[75]) + (19*y[1029])/(12*y[7]*y[23]*y[33]*y[75]*
      y[665]^2) - (y[10]*y[1032])/(24*y[23]^2*y[625]) - 
    (y[12]^2*y[1033])/(24*y[7]*y[23]*y[625]) - 
    (y[59]*y[1033])/(24*y[23]*y[625]) + (19*y[13]*y[1035])/
     (18*y[7]*y[34]*y[665]^3) - (19*y[13]*y[1035])/(6*y[7]*y[34]^2*y[665]) - 
    (19*y[13]*y[1036])/(18*y[7]*y[23]*y[34]*y[665]^3) + 
    (19*y[13]*y[1036])/(6*y[7]*y[23]*y[34]^2*y[665]) + 
    y[1056]/(24*y[11]*y[14]) + (19*y[1210])/(18*y[33]) - 
    (19*y[1211])/(18*y[33]) + y[1212]/(72*y[2]*y[4]) + 
    y[1213]/(72*y[2]*y[8]*y[33]*y[75]) + 
    y[1214]/(72*y[7]*y[23]^2*y[33]*y[75]) + 
    (19*y[1215])/(12*y[23]*y[33]*y[75]*y[665]^2) + 
    y[1216]/(72*y[23]*y[33]*y[665]) + y[1217]/(24*y[23]*y[33]*y[75]*y[665]) + 
    y[1218]/(y[23]^2*y[33]*y[665]) + y[1219]/(72*y[23]^2*y[33]*y[75]*
      y[665]) + y[1220]/(72*y[2]*y[33]*y[75]*y[665]) + 
    (19*y[12]*y[1221])/(18*y[7]*y[23]^2*y[33]) + 
    (19*y[13]*y[1222])/(18*y[33]^2*y[75]) + (y[13]*y[1223])/
     (72*y[2]*y[4]*y[8]) + y[1224]/(y[7]*y[23]*y[33]*y[665]^2) + 
    (7*y[1225])/(72*y[7]*y[23]*y[33]*y[75]) + 
    y[1226]/(18*y[7]*y[23]*y[33]*y[665]) + (y[13]*y[1227])/(72*y[4]*y[8]) + 
    y[1228]/(72*y[4]) - (y[120]*y[1229])/(36*y[2]*y[33]*y[665]^2) + 
    y[1230]/(y[2]*y[10]*y[28]) + (y[24]*y[1231])/(36*y[10]*y[28]) + 
    (y[24]*y[1232])/(72*y[28]) + (y[7]*y[24]*y[1233])/(72*y[2]*y[28]*y[69]) + 
    y[1234]/(y[34]*y[665]^2) - (8*y[12]^2*y[1235])/(9*y[7]*y[10]*y[34]) + 
    y[1236]/(18*y[34]*y[665]) + (8*y[13]*y[33]*y[1237])/(9*y[11]*y[34]) + 
    y[1238]/(36*y[7]*y[34]*y[665]^2) - (y[12]*y[1239])/
     (36*y[7]*y[23]^2*y[34]*y[665]^2) + 
    y[1240]/(36*y[7]*y[23]*y[34]*y[665]^2) + 
    y[1241]/(72*y[7]*y[23]*y[34]*y[665]) + 
    y[1242]/(36*y[23]^2*y[33]*y[665]^2) + (8*y[1243])/(9*y[2]*y[10]*y[34]) + 
    y[1244]/(36*y[23]*y[33]*y[665]^2) - (y[7]*y[24]*y[1245])/
     (72*y[28]*y[69]) + (7*y[1246])/36 - (19*y[12]*y[1247])/
     (6*y[7]*y[23]^2*y[34]^2) + (25*y[1248])/(36*y[2]*y[34]*y[69]^2) + 
    (19*y[1249])/(18*y[23]*y[33]*y[665]^3) - 
    (19*y[1250])/(18*y[23]^2*y[33]*y[665]^3) + 
    y[1251]/(72*y[7]*y[34]*y[665]) - (y[12]*y[1252])/
     (72*y[7]*y[23]^2*y[34]*y[665]) + (25*y[7]*y[24]^2*y[1253])/
     (36*y[28]*y[69]^2) + (19*y[13]*y[1254])/(18*y[2]*y[34]*y[665]^3) - 
    (19*y[13]*y[1254])/(6*y[2]*y[34]^2*y[665]) + 
    y[1255]/(72*y[23]*y[34]*y[665]) + y[1256]/(72*y[2]*y[34]*y[665]) + 
    (19*y[13]*y[1257])/(18*y[23]*y[34]*y[665]^3) + 
    (19*y[13]*y[1258])/(6*y[23]*y[34]^2*y[665]) + 
    (19*y[13]*y[1259])/(18*y[23]^2*y[34]*y[665]^3) - 
    (19*y[13]*y[1259])/(6*y[23]^2*y[34]^2*y[665]) + 
    y[1260]/(36*y[23]^2*y[34]*y[665]^2) + y[1261]/(36*y[23]*y[34]*y[665]^2) + 
    y[1262]/(y[10]*y[34]) + y[1263]/(72*y[2]*y[34]) - 
    (y[12]*y[1264])/(72*y[7]*y[23]^2*y[34]) + y[1265]/(72*y[2]*y[34]*y[69]) + 
    y[1266]/(36*y[2]*y[34]*y[665]^2) + (19*y[1267])/(6*y[2]*y[34]^2) + 
    y[1268]/(72*y[7]*y[23]*y[34]) + y[1269]/(72*y[7]*y[34]) + 
    y[1270]/(72*y[23]^2*y[34]*y[665]) - (19*y[1271])/(6*y[7]*y[23]*y[34]^2) + 
    y[1272]/(72*y[34]) + y[1273]/(72*y[23]^2*y[34]) + 
    (19*y[1274])/(6*y[23]^2*y[34]^2) + y[1275]/(y[23]*y[34]^2) + 
    (19*y[12]*y[1276])/(6*y[7]*y[34]^2) + y[1277]/(72*y[23]*y[34]) + 
    y[1278]/(72*y[34]*y[69]) + (25*y[1279])/(36*y[34]*y[69]^2) + 
    (19*y[1280])/(6*y[34]^2), 
  f[287] -> (y[24]^3*y[118])/(y[2]*y[12]*y[642]^2) + (y[24]*y[656])/6 - 
    (3*y[24]^2*y[656])/(2*y[12]) + (y[24]^3*y[656])/y[12]^2 - 
    (y[24]*y[657])/6 + (3*y[24]^2*y[657])/(2*y[12]) - 
    (y[24]^3*y[657])/y[12]^2 - (y[24]^3*y[712])/(y[12]*y[642]^2) + 
    (y[12]^3*y[13]*y[750])/(3*y[2]*y[7]*y[642]^2) - 
    (y[12]^3*y[13]*y[1281])/(3*y[7]*y[642]^2) + y[1282]/(3*y[642]^2) + 
    y[1283]/(3*y[2]*y[642]^2), f[296] -> (8*y[33])/(9*y[2]*y[11]*y[34]) - 
    (8*y[12]^4*y[33])/(9*y[7]*y[11]*y[34]) + (8*y[12]^3*y[35])/
     (9*y[7]*y[10]*y[11]*y[34]) - (13*y[24]*y[68])/(36*y[21]) - 
    25/(18*y[7]*y[23]^2*y[33]*y[75]) - 1/(2*y[7]*y[23]*y[33]*y[75]) + 
    y[84]/(2*y[2]*y[11]*y[25]) - (8*y[84])/(9*y[2]*y[10]*y[11]*y[34]) + 
    y[134]/(2*y[2]*y[4]*y[11]) + (8*y[13]*y[329])/(9*y[10]*y[11]*y[34]) + 
    (y[33]*y[501])/(2*y[2]*y[4]) + (7*y[24]*y[584])/(36*y[10]*y[21]) - 
    (13*y[24]*y[584])/(12*y[10]*y[25]) + (y[24]^2*y[33]*y[584])/(2*y[4]) + 
    (7*y[622])/(36*y[2]*y[10]*y[21]) - (13*y[622])/(12*y[2]*y[10]*y[25]) - 
    (y[10]*y[12]^3)/(6*y[7]*y[23]^2*y[625]) + 
    (7*y[636])/(36*y[10]*y[11]*y[21]) - (13*y[636])/(12*y[10]*y[11]*y[25]) - 
    (19*y[10])/(18*y[7]*y[24]*y[33]*y[665]^3) - (19*y[12]*y[13]^2)/
     (18*y[2]*y[24]*y[33]*y[665]^3) + 7/(4*y[7]*y[23]^2*y[33]*y[665]^2) - 
    (25*y[10])/(36*y[7]*y[24]*y[33]*y[665]^2) + 
    (19*y[22])/(12*y[23]^2*y[33]*y[75]*y[665]^2) + 
    (19*y[24]*y[120])/(12*y[2]*y[33]*y[75]*y[665]^2) + 
    (19*y[13])/(18*y[2]*y[24]^2*y[33]^2*y[665]) + 
    (19*y[12])/(9*y[2]*y[24]*y[33]^2*y[665]) - 
    (25*y[17])/(36*y[23]^2*y[33]*y[665]) - 25/(36*y[7]*y[24]*y[33]*y[665]) + 
    (13*y[12])/(36*y[2]*y[24]*y[33]*y[665]) - 
    107/(36*y[7]*y[23]^2*y[33]*y[75]*y[665]) - 
    37/(36*y[7]*y[23]*y[33]*y[75]*y[665]) - 
    (19*y[75])/(9*y[24]*y[33]^2*y[665]) - 
    (19*y[120])/(18*y[2]*y[33]^2*y[75]*y[665]) + 
    (19*y[120])/(18*y[23]*y[33]^2*y[75]*y[665]) - 
    (19*y[501])/(18*y[23]^2*y[33]^2*y[75]*y[665]) - 
    (19*y[13]*y[674])/(18*y[7]*y[23]^2*y[34]*y[665]^3) + 
    (19*y[13]*y[674])/(6*y[7]*y[23]^2*y[34]^2*y[665]) - 
    (19*y[1029])/(12*y[7]*y[23]*y[33]*y[75]*y[665]^2) + 
    (25*y[1029])/(36*y[7]*y[23]*y[33]*y[665]) - 
    (y[10]*y[1032])/(6*y[23]^2*y[625]) + (y[33]*y[1049])/(2*y[4]*y[11]) - 
    y[13]/(6*y[2]*y[11]*y[21]*y[1098]) + 
    y[13]^2/(6*y[2]*y[11]*y[647]*y[1098]) + (y[13]*y[1049])/
     (6*y[11]*y[21]*y[1098]) + y[1104]/(6*y[2]*y[21]*y[1098]) + 
    (y[13]^2*y[1105])/(6*y[11]*y[647]*y[1098]) + 
    (y[24]*y[1111])/(6*y[21]*y[1098]) + (y[24]*y[1158])/(6*y[647]) - 
    (19*y[1215])/(12*y[23]*y[33]*y[75]*y[665]^2) - 
    (8*y[13]*y[33]*y[1237])/(9*y[11]*y[34]) + 
    (19*y[1284])/(9*y[23]*y[33]^2) - (19*y[1285])/(9*y[33]^2) + 
    (19*y[1286])/(18*y[33]) - (19*y[1287])/(18*y[33]) + 
    (19*y[1288])/(18*y[7]*y[23]*y[33]*y[665]^3) + 
    (25*y[1288])/(36*y[7]*y[23]*y[33]*y[665]^2) + 
    y[1289]/(y[23]*y[33]*y[75]*y[665]) + 
    y[1290]/(36*y[23]^2*y[33]*y[75]*y[665]) + 
    y[1291]/(36*y[23]*y[33]*y[665]) - (19*y[1292])/(18*y[7]*y[23]*y[33]^2*
      y[665]) + (19*y[1293])/(18*y[7]*y[24]*y[33]^2*y[665]) + 
    (19*y[1294])/(18*y[23]*y[33]^2*y[665]) + (y[13]*y[1295])/
     (36*y[2]*y[24]*y[33]*y[665]^2) + (19*y[1296])/(18*y[2]*y[33]^2*y[665]) + 
    (19*y[1297])/(18*y[23]^2*y[33]^2*y[665]) + 
    y[1298]/(36*y[2]*y[33]*y[665]) + y[1299]/(12*y[2]*y[25]) + 
    (y[12]^2*y[1300])/(6*y[7]*y[625]) - (38*y[13]*y[1301])/
     (9*y[34]*y[665]^3) + (38*y[13]*y[1301])/(3*y[34]^2*y[665]) + 
    (8*y[1302])/(9*y[2]*y[10]*y[34]) + y[1303]/(y[34]*y[665]^2) + 
    y[1304]/(9*y[34]*y[665]) - (y[24]*y[1305])/(6*y[2]*y[647]) + 
    y[1306]/(6*y[2]*y[647]*y[1098]) + y[1307]/(36*y[7]*y[23]^2*y[34]*
      y[665]^2) + (25*y[1308])/(36*y[24]*y[33]*y[665]^2) + 
    y[1309]/(6*y[7]*y[34]^2*y[665]) + (19*y[1310])/(18*y[7]*y[34]*y[665]^3) + 
    (8*y[12]*y[1311])/(9*y[7]*y[10]*y[34]) + (8*y[1312])/(9*y[10]*y[34]) + 
    y[1313]/(2*y[11]*y[25]) - (y[12]^2*y[1314])/(6*y[7]*y[23]*y[625]) - 
    (y[24]*y[1315])/(12*y[25]) + y[1316]/(18*y[7]*y[34]*y[665]) + 
    y[1317]/(36*y[23]*y[33]*y[665]^2) + y[1318]/(36*y[2]*y[33]*y[665]^2) + 
    y[1319]/(36*y[7]*y[34]*y[665]^2) - (13*y[24]*y[1320])/(36*y[2]) + 
    y[1321]/(36*y[2]*y[34]) + y[1322]/(12*y[23]^2*y[33]*y[665]^2) + 
    (19*y[1323])/(18*y[24]*y[33]*y[665]^3) + y[1324]/(6*y[625]) - 
    (19*y[1325])/(18*y[23]*y[33]*y[665]^3) + 
    (19*y[1326])/(18*y[2]*y[33]*y[665]^3) + 
    (19*y[1327])/(18*y[23]^2*y[33]*y[665]^3) + 
    y[1328]/(36*y[7]*y[23]^2*y[34]*y[665]) + 
    y[1329]/(36*y[7]*y[23]*y[34]*y[665]) + 
    y[1330]/(36*y[7]*y[23]*y[34]*y[665]^2) + 
    y[1331]/(36*y[23]*y[34]*y[665]) + (19*y[13]*y[1332])/
     (18*y[23]^2*y[34]*y[665]^3) - (19*y[13]*y[1332])/
     (6*y[23]^2*y[34]^2*y[665]) + y[1333]/(36*y[23]*y[34]*y[665]^2) + 
    y[1334]/(36*y[23]^2*y[34]*y[665]^2) + (19*y[1335])/
     (18*y[7]*y[23]*y[34]*y[665]^3) + (19*y[1336])/(6*y[7]*y[23]*y[34]^2*
      y[665]) + y[1337]/(6*y[23]*y[625]) + (y[24]*y[1338])/
     (6*y[647]*y[1098]) + y[1339]/(36*y[7]*y[23]^2*y[34]) + 
    y[1340]/(36*y[23]^2*y[34]) + y[1341]/(36*y[2]*y[34]*y[665]) + 
    y[1342]/(36*y[23]^2*y[34]*y[665]) + y[1343]/(36*y[7]*y[23]*y[34]) - 
    (19*y[1344])/(18*y[23]*y[34]*y[665]^3) + 
    (19*y[1344])/(6*y[23]*y[34]^2*y[665]) + y[1345]/(y[7]*y[23]^2*y[34]^2) - 
    (19*y[1346])/(6*y[7]*y[23]*y[34]^2) + (19*y[13]*y[1347])/
     (18*y[2]*y[34]*y[665]^3) - (19*y[13]*y[1347])/(6*y[2]*y[34]^2*y[665]) + 
    y[1348]/(36*y[34]) + y[1349]/(36*y[23]*y[34]) + y[1350]/(36*y[7]*y[34]) + 
    y[1351]/(36*y[2]*y[34]*y[665]^2) + y[1352]/(y[2]*y[34]^2) + 
    (19*y[1353])/(6*y[7]*y[34]^2) + y[1354]/(y[23]*y[34]^2) + 
    y[1355]/(y[23]^2*y[34]^2) - (19*y[1356])/(6*y[34]^2), 
  f[299] -> -1/8*y[24]/(y[2]*y[25]) + (y[12]^4*y[33])/(12*y[7]*y[11]*y[34]) - 
    (y[12]^3*y[35])/(12*y[7]*y[10]*y[11]*y[34]) + (y[24]*y[68])/(24*y[21]) - 
    (y[24]*y[68])/(8*y[25]) + y[84]/(12*y[2]*y[10]*y[11]*y[34]) + 
    y[134]/(12*y[2]*y[11]*y[34]) - (y[13]*y[329])/(12*y[10]*y[11]*y[34]) - 
    (y[24]*y[584])/(24*y[10]*y[21]) + (y[24]*y[584])/(8*y[10]*y[25]) + 
    y[585]/(24*y[10]*y[11]*y[21]) + y[636]/(8*y[10]*y[11]*y[25]) + 
    y[10]/(12*y[7]*y[24]*y[33]*y[665]^3) + (y[12]*y[13]^2)/
     (12*y[2]*y[24]*y[33]*y[665]^3) - 1/(8*y[7]*y[23]^2*y[33]*y[665]^2) + 
    y[10]/(24*y[7]*y[24]*y[33]*y[665]^2) - (y[24]*y[120])/
     (8*y[2]*y[33]*y[75]*y[665]^2) - y[13]/(12*y[2]*y[24]^2*y[33]^2*y[665]) + 
    y[17]/(24*y[23]^2*y[33]*y[665]) + 5/(24*y[7]*y[23]^2*y[33]*y[75]*
      y[665]) + y[75]/(6*y[24]*y[33]^2*y[665]) + 
    y[120]/(12*y[2]*y[33]^2*y[75]*y[665]) + 
    y[148]/(6*y[2]*y[24]*y[33]^2*y[665]) + 
    y[148]/(24*y[2]*y[24]*y[33]*y[665]) + 
    y[490]/(12*y[23]*y[33]^2*y[75]*y[665]) + 
    y[501]/(12*y[23]^2*y[33]^2*y[75]*y[665]) + 
    (y[13]*y[667])/(y[34]^2*y[665]) + (y[13]*y[674])/
     (12*y[7]*y[23]^2*y[34]*y[665]^3) - (y[13]*y[674])/
     (4*y[7]*y[23]^2*y[34]^2*y[665]) + 
    y[765]/(8*y[23]^2*y[33]*y[75]*y[665]^2) + 
    (y[13]*y[874])/(24*y[2]*y[24]*y[33]*y[665]^2) + 
    y[973]/(24*y[23]^2*y[33]*y[75]*y[665]) + 
    y[1215]/(8*y[23]*y[33]*y[75]*y[665]^2) + (y[13]*y[33]*y[1237])/
     (12*y[11]*y[34]) - y[1284]/(6*y[23]*y[33]^2) + y[1285]/(6*y[33]^2) - 
    y[1286]/(12*y[33]) + (y[13]*y[1301])/(3*y[34]*y[665]^3) + 
    (y[24]*y[1320])/(24*y[2]) + y[1325]/(12*y[23]*y[33]*y[665]^3) - 
    (y[13]*y[1332])/(12*y[23]^2*y[34]*y[665]^3) + 
    (y[13]*y[1332])/(4*y[23]^2*y[34]^2*y[665]) + 
    y[1335]/(4*y[7]*y[23]*y[34]^2*y[665]) + 
    y[1336]/(12*y[7]*y[23]*y[34]*y[665]^3) + 
    y[1344]/(12*y[23]*y[34]*y[665]^3) + y[1346]/(4*y[7]*y[23]*y[34]^2) - 
    (y[13]*y[1347])/(12*y[2]*y[34]*y[665]^3) + 
    (y[13]*y[1347])/(4*y[2]*y[34]^2*y[665]) + y[1356]/(4*y[34]^2) + 
    y[1357]/(12*y[33]) + y[1358]/(12*y[7]*y[23]*y[33]*y[665]^3) + 
    y[1358]/(24*y[7]*y[23]*y[33]*y[665]^2) + 
    y[1359]/(24*y[23]*y[33]*y[75]*y[665]) + 
    y[1360]/(y[7]*y[23]*y[33]^2*y[665]) + 
    y[1361]/(12*y[7]*y[24]*y[33]^2*y[665]) + y[1362]/(24*y[7]*y[33]*y[665]) + 
    y[1363]/(12*y[23]^2*y[33]^2*y[665]) + y[1364]/(12*y[2]*y[33]^2*y[665]) + 
    y[1365]/(24*y[2]*y[33]*y[665]) + y[1366]/(24*y[23]*y[33]*y[665]) + 
    y[1367]/(12*y[23]*y[33]^2*y[665]) + y[1368]/(8*y[23]^2*y[33]*y[665]^2) + 
    y[1369]/(6*y[34]*y[665]^2) + y[1370]/(12*y[2]*y[10]*y[34]) + 
    y[1371]/(12*y[34]*y[665]) + y[1372]/(24*y[7]*y[23]^2*y[34]*y[665]^2) + 
    y[1373]/(24*y[24]*y[33]*y[665]^2) + y[1374]/(12*y[7]*y[34]*y[665]^3) + 
    y[1375]/(y[7]*y[34]^2*y[665]) + y[1376]/(12*y[7]*y[34]*y[665]) + 
    y[1377]/(24*y[7]*y[23]*y[34]) + y[1378]/(12*y[7]*y[10]*y[34]) + 
    y[1379]/(12*y[10]*y[34]) + y[1380]/(24*y[2]*y[33]*y[665]^2) + 
    y[1381]/(24*y[23]*y[33]*y[665]^2) + y[1382]/(24*y[7]*y[34]*y[665]^2) + 
    y[1383]/24 + y[1384]/8 + y[1385]/(24*y[2]*y[34]) + 
    y[1386]/(12*y[2]*y[33]*y[665]^3) + y[1387]/(12*y[24]*y[33]*y[665]^3) + 
    y[1388]/(24*y[7]*y[23]*y[34]*y[665]) + 
    y[1389]/(12*y[23]^2*y[33]*y[665]^3) + 
    y[1390]/(24*y[7]*y[23]*y[34]*y[665]^2) + 
    y[1391]/(24*y[7]*y[23]^2*y[34]*y[665]) + 
    y[1392]/(24*y[23]*y[34]*y[665]) + y[1393]/(24*y[23]^2*y[34]*y[665]^2) + 
    y[1394]/(24*y[23]*y[34]*y[665]^2) + y[1395]/(24*y[7]*y[23]^2*y[34]) + 
    y[1396]/(24*y[2]*y[34]*y[665]) + y[1397]/(24*y[23]^2*y[34]) + 
    y[1398]/(4*y[7]*y[23]^2*y[34]^2) + y[1399]/(24*y[7]*y[34]) + 
    y[1400]/(y[23]^2*y[34]*y[665]) + y[1401]/(4*y[2]*y[34]^2) + 
    y[1402]/(4*y[23]^2*y[34]^2) + y[1403]/(4*y[23]*y[34]^2*y[665]) + 
    y[1404]/(24*y[23]*y[34]) + y[1405]/(24*y[34]) + 
    y[1406]/(24*y[2]*y[34]*y[665]^2) + y[1407]/(4*y[23]*y[34]^2) + 
    y[1408]/(4*y[7]*y[34]^2), f[307] -> -1/12*y[24]/y[4] + 
    y[24]/(12*y[2]*y[4]) + y[24]/(4*y[2]*y[19]) - y[24]^2/(2*y[2]*y[19]^2) - 
    (y[23]*y[24])/(12*y[28]) + (y[7]*y[24]^2)/(2*y[2]*y[28]*y[30]^2) + 
    (y[7]*y[24])/(4*y[2]*y[19]*y[30]) - (y[7]*y[24])/(4*y[2]*y[28]*y[30]) + 
    (y[24]*y[68])/(4*y[19]) + (y[24]^3*y[68])/(2*y[12]*y[19]^2) - 
    (y[24]*y[68])/(6*y[25]) + (y[24]^2*y[77])/(2*y[19]^2) - 
    (y[24]^2*y[197])/(2*y[28]*y[30]^2) - (y[7]*y[24]^2*y[202])/
     (2*y[2]*y[19]*y[30]) + (y[24]^2*y[197]*y[202])/(2*y[19]*y[30]) + 
    (y[24]*y[584])/(6*y[10]*y[25]) - (y[24]*y[584])/(6*y[10]*y[28]) + 
    y[585]/(6*y[10]*y[11]*y[28]) + y[622]/(6*y[2]*y[10]*y[25]) - 
    y[622]/(6*y[2]*y[10]*y[28]) + y[636]/(6*y[10]*y[11]*y[25]) + 
    (y[24]^3*y[118])/(y[2]*y[12]*y[642]^2) + y[24]/(6*y[642]) - 
    (3*y[24]^2)/(2*y[12]*y[642]) + (3*y[24]^2)/(2*y[2]*y[12]*y[642]) + 
    y[24]^3/(y[12]^2*y[642]) - y[24]^3/(y[2]*y[12]^2*y[642]) - 
    (y[24]^3*y[712])/(y[12]*y[642]^2) + (y[12]^3*y[13]*y[750])/
     (3*y[2]*y[7]*y[642]^2) - (y[12]^3*y[13]*y[1281])/(3*y[7]*y[642]^2) + 
    y[1282]/(3*y[642]^2) + y[1283]/(3*y[2]*y[642]^2) + 
    (y[24]*y[1409])/(4*y[19]*y[30]) - (y[24]*y[1409])/(4*y[28]*y[30]) + 
    (3*y[24]^2*y[1410])/(4*y[12]) - (3*y[24]^2*y[1410])/(4*y[2]*y[12]) - 
    (y[24]^3*y[1410])/(2*y[12]^2) + (y[24]^3*y[1411])/(2*y[2]*y[12]) - 
    (y[24]*y[1412])/(6*y[2]), f[330] -> -1/2*y[24]^2/(y[2]*y[4]*y[12]) + 
    (5*y[23]*y[24])/(18*y[28]) - (y[13]*y[33])/(4*y[2]*y[4]^2*y[11]) - 
    (y[24]^2*y[68])/(2*y[4]*y[12]) + (5*y[24]*y[584])/(18*y[10]*y[25]) - 
    (5*y[24]*y[584])/(18*y[10]*y[28]) + (5*y[622])/(18*y[2]*y[10]*y[25]) - 
    (5*y[622])/(18*y[2]*y[10]*y[28]) + (5*y[636])/(18*y[10]*y[11]*y[25]) - 
    (5*y[636])/(18*y[10]*y[11]*y[28]) + y[24]^2/(2*y[2]*y[12]*y[642]) + 
    (y[24]^2*y[68])/(2*y[12]*y[642]) - (y[7]^2*y[13]*y[24]^2*y[118])/
     (12*y[2]*y[647]^2) - (y[68]*y[698])/(6*y[642]) - 
    (5*y[24]*y[120])/(18*y[764]) + (5*y[24]*y[120])/(18*y[2]*y[764]) + 
    (y[7]*y[24]^2*y[33]*y[1076])/(4*y[4]^2) + (y[33]*y[1077])/
     (4*y[2]*y[4]*y[11]) - (y[33]*y[1079])/(4*y[2]*y[4]^2) + 
    (y[33]*y[1080])/(4*y[4]^2*y[11]) + (y[33]*y[1086])/(4*y[4]*y[11]) - 
    (y[7]*y[13]*y[24]^2*y[1089])/(12*y[647]^2) + y[1154]/(6*y[2]*y[642]) + 
    y[1157]/(12*y[2]*y[647]) + (y[1084]*y[1158])/(12*y[647]) + 
    y[1413]/(36*y[2]*y[25]) + y[1414]/(4*y[2]*y[4]) + 
    y[1415]/(4*y[2]*y[11]*y[25]) + y[1416]/(4*y[11]*y[25]) + 
    y[1417]/(4*y[4]) + y[1418]/(36*y[25]), 
  f[339] -> -1/12*(y[7]*y[24])/y[28] + (y[7]*y[24])/(12*y[2]*y[28]) + 
    (y[10]*y[12]^4*y[13])/(12*y[7]*y[23]*y[625]^2) + 
    (y[6]*y[12]^2)/(6*y[7]*y[625]) - (y[24]*y[120])/(4*y[2]*y[625]) - 
    (y[12]^2*y[13])/(6*y[2]*y[7]*y[642]) - (y[7]^2*y[13]*y[24]^2*y[118])/
     (12*y[2]*y[647]^2) + (y[12]^3*y[13]*y[650])/(12*y[7]*y[625]^2) + 
    (y[12]*y[13])/(12*y[7]*y[736]) - (y[12]*y[13])/(12*y[2]*y[7]*y[736]) + 
    y[737]/(12*y[2]*y[736]) + y[746]/(12*y[736]) - 
    (y[7]*y[13]*y[24]^2*y[1089])/(12*y[647]^2) + (y[10]*y[13]*y[1119])/
     (12*y[23]*y[625]^2) + (y[13]*y[1129])/(12*y[625]^2) + 
    y[1157]/(12*y[2]*y[647]) + (y[1084]*y[1158])/(12*y[647]) + 
    y[1419]/(6*y[2]*y[642]) + y[1420]/(6*y[642]) + 
    (y[12]^2*y[1421])/(6*y[7]*y[642]) + y[1422]/(12*y[625]), 
  f[340] -> -11/(18*y[10]) - (11*y[12])/(18*y[7]*y[10]) - 
    y[24]/(2*y[2]*y[10]*y[19]) + y[24]^2/(2*y[2]*y[10]*y[12]*y[19]) - 
    (y[23]*y[24]^2)/(2*y[12]*y[19]) - (29*y[24])/(36*y[2]*y[25]) - 
    (y[7]*y[24])/(6*y[2]*y[28]) - (y[12]^2*y[35])/(12*y[7]*y[11]*y[14]^2) + 
    (4*y[36])/(9*y[10]^2*y[11]) - y[52]/12 - (y[24]*y[68])/(2*y[10]*y[19]) + 
    (y[24]^2*y[68])/(2*y[10]*y[12]*y[19]) - (29*y[24]*y[68])/(36*y[25]) - 
    (y[7]*y[24]*y[120])/(2*y[2]*y[19]*y[30]) + (y[7]*y[24]*y[120])/
     (2*y[2]*y[28]*y[30]) + (4*y[273])/(9*y[7]*y[10]^2*y[11]) + 
    y[386]/(6*y[10]*y[11]) + (4*y[469])/(9*y[10]) + 
    (4*y[12]*y[469])/(9*y[7]*y[10]) + (29*y[24]*y[584])/(36*y[10]*y[25]) + 
    (29*y[622])/(36*y[2]*y[10]*y[25]) - (y[10]*y[12]^4*y[13])/
     (12*y[7]*y[23]*y[625]^2) + (y[24]*y[120])/(4*y[2]*y[625]) + 
    (29*y[636])/(36*y[10]*y[11]*y[25]) - (4*y[636])/(9*y[10]*y[11]*y[28]) + 
    (y[12]^2*y[13])/(6*y[2]*y[7]*y[642]) - 
    y[24]^2/(2*y[2]*y[10]*y[12]*y[642]) + (y[23]*y[24]^2)/(2*y[12]*y[642]) - 
    (y[12]*y[68])/(6*y[10]*y[642]) - (y[12]^2*y[68])/(6*y[7]*y[10]*y[642]) - 
    (y[24]^2*y[68])/(2*y[10]*y[12]*y[642]) + y[148]/(6*y[2]*y[10]*y[642]) + 
    (y[7]^2*y[13]*y[24]^2*y[118])/(12*y[2]*y[647]^2) - 
    (y[12]^3*y[13]*y[650])/(12*y[7]*y[625]^2) - 
    (5*y[24]*y[120])/(18*y[764]) + (5*y[24]*y[120])/(18*y[2]*y[764]) + 
    y[1083]/(12*y[2]*y[647]) + (y[1084]*y[1085])/(12*y[647]) + 
    (y[7]*y[13]*y[24]^2*y[1089])/(12*y[647]^2) + y[1094]/(12*y[11]*y[14]^2) - 
    (y[35]*y[1095])/(12*y[7]*y[14]^2) + y[1108]/(12*y[14]^2) + 
    (y[12]^2*y[1117])/(12*y[7]*y[11]*y[14]) - (y[10]*y[13]*y[1119])/
     (12*y[23]*y[625]^2) + (y[12]^2*y[1120])/(6*y[7]*y[625]) + 
    y[1121]/(12*y[7]) + y[1122]/(12*y[7]*y[14]) + y[1124]/(12*y[14]) + 
    y[1125]/(12*y[11]*y[14]) + y[1126]/(12*y[625]) - 
    (y[13]*y[1129])/(12*y[625]^2) + y[1423]/(6*y[2]*y[642]) + 
    (y[12]^2*y[1424])/(6*y[7]*y[642]) + y[1425]/(y[2]*y[10]*y[28]) - 
    (y[24]*y[1426])/(18*y[10]*y[28]) + (y[24]*y[1427])/(18*y[28]) - 
    (y[24]*y[1428])/(2*y[19]*y[30]) + (y[24]*y[1428])/(2*y[28]*y[30]) + 
    y[1429]/(6*y[642]) - (y[12]^2*y[1430])/(6*y[7]*y[10]) - 
    (4*y[1431])/(9*y[2]*y[10]), 
  f[345] -> -5/(18*y[10]) + 4/(3*y[2]*y[10]^2*y[11]) - 
    7/(36*y[2]^2*y[10]*y[11]) + 7/(12*y[2]*y[10]*y[11]) - 
    (4*y[12])/(9*y[7]*y[10]^2) - (5*y[12])/(18*y[7]*y[10]) + 
    (y[23]*y[24]^2)/(2*y[12]*y[19]) + (y[7]^2*y[24])/(6*y[2]^2*y[28]) - 
    (4*y[33])/(9*y[2]^2*y[7]*y[10]^2*y[11]) + 
    (4*y[33])/(9*y[2]^2*y[7]*y[10]*y[11]) - 
    (19*y[35])/(18*y[2]*y[7]*y[10]*y[34]) + 
    19/(12*y[7]*y[23]*y[24]*y[33]^3*y[75]^3) - 
    19/(4*y[2]^2*y[7]*y[24]*y[33]^3*y[75]^2) - 
    5/(3*y[2]^2*y[7]*y[24]*y[33]^2*y[75]^2) + 
    25/(36*y[2]*y[7]*y[24]*y[33]^2*y[75]^2) + 
    7/(4*y[2]*y[7]*y[24]^2*y[33]^2*y[75]) - 
    49/(18*y[2]^2*y[7]*y[24]*y[33]^2*y[75]) + 
    59/(36*y[2]*y[7]*y[24]*y[33]^2*y[75]) + 13/(18*y[2]^2*y[33]*y[75]) + 
    11/(9*y[2]*y[7]*y[24]*y[33]*y[75]) - 
    (19*y[58])/(36*y[2]^2*y[7]*y[33]^3*y[75]) + 
    (19*y[58])/(36*y[2]^2*y[24]*y[33]^3*y[75]) + 
    (4*y[76])/(9*y[2]^2*y[10]^2) - (8*y[76])/(9*y[2]*y[10]^2) - 
    (y[24]*y[120])/(2*y[2]^2*y[10]*y[19]) + (y[24]^2*y[120])/
     (2*y[2]^2*y[10]*y[12]*y[19]) - (8*y[24]*y[121])/(9*y[2]^2*y[10]*y[34]) + 
    y[392]/(12*y[7]) + y[461]/(36*y[2]^2*y[24]*y[33]*y[75]) - 
    (y[24]^3*y[501]^2)/(y[2]*y[12]*y[19]*y[30]) + 
    (y[7]*y[24]*y[501]^2)/(2*y[2]^2*y[28]*y[30]) + 
    (4*y[522])/(9*y[10]^2*y[11]) - (4*y[604])/(9*y[7]*y[10]^2*y[11]) - 
    (25*y[620])/(36*y[2]*y[24]*y[33]^2*y[75]^2) + 
    (13*y[620])/(36*y[7]*y[23]*y[33]^2*y[75]) - (y[24]*y[501]^2*y[639])/
     (2*y[2]^2*y[19]*y[30]) + y[12]^4/(6*y[2]^2*y[7]*y[642]) - 
    (y[12]^2*y[13])/(6*y[2]^2*y[7]*y[10]*y[642]) - 
    (y[12]*y[16])/(6*y[2]^2*y[10]*y[642]) - (y[23]*y[24]^2)/
     (2*y[12]*y[642]) - (y[24]^2*y[120])/(2*y[2]^2*y[10]*y[12]*y[642]) + 
    (19*y[13])/(18*y[7]*y[23]*y[33]*y[665]^3) + 
    (19*y[13]^2)/(9*y[2]*y[24]*y[33]*y[665]^3) + 
    (19*y[12]*y[13]^2)/(18*y[2]^2*y[24]*y[33]*y[665]^3) + 
    (38*y[13]^2)/(9*y[34]*y[665]^3) + (19*y[620])/(18*y[24]*y[33]*y[665]^3) + 
    (19*y[12]*y[13]*y[33])/(18*y[2]*y[10]*y[34]*y[665]^2) - 
    (19*y[12]*y[13]*y[33])/(18*y[7]*y[10]*y[34]*y[665]^2) - 
    (19*y[620])/(18*y[2]*y[7]*y[33]*y[665]^2) + 
    (19*y[12])/(18*y[2]*y[24]^2*y[33]^2*y[665]) - 
    (19*y[13])/(18*y[2]^2*y[24]^2*y[33]^2*y[665]) - 
    5/(12*y[7]*y[33]*y[665]) - 41/(36*y[7]*y[24]*y[33]*y[665]) - 
    (38*y[13]^2)/(3*y[34]^2*y[665]) + (20*y[13])/(9*y[34]*y[665]) - 
    (19*y[12]*y[33])/(18*y[2]*y[10]^2*y[34]*y[665]) - 
    (19*y[120])/(18*y[2]^2*y[33]*y[75]*y[665]) - 
    (19*y[480])/(18*y[2]^2*y[24]*y[33]^2*y[665]) - 
    (19*y[501])/(18*y[2]*y[33]*y[75]*y[665]) + 
    (19*y[501])/(18*y[23]*y[33]*y[75]*y[665]) + 
    (4*y[33]*y[666])/(9*y[2]^2*y[7]*y[10]^2) + (19*y[13]^2*y[673])/
     (6*y[7]*y[34]^2*y[665]) - (19*y[13]^2*y[674])/(18*y[7]*y[23]*y[34]*
      y[665]^3) + (19*y[13]^2*y[674])/(6*y[7]*y[23]*y[34]^2*y[665]) - 
    2/(9*y[33]*y[736]) + y[13]/(6*y[2]^2*y[7]*y[33]*y[736]) - 
    y[13]^2/(12*y[2]^2*y[28]*y[69]*y[736]) + 
    y[13]^2/(4*y[2]*y[28]*y[69]*y[736]) + (y[24]^2*y[501]^2)/
     (2*y[2]^2*y[28]*y[30]*y[736]) - (3*y[24]^2*y[501]^2)/
     (2*y[2]*y[28]*y[30]*y[736]) + (y[13]^2*y[577])/(12*y[28]*y[69]*y[736]) - 
    (y[24]^2*y[501]^2*y[577])/(2*y[28]*y[30]*y[736]) + 
    y[638]/(6*y[2]*y[7]*y[33]*y[736]) + y[12]^2/(3*y[2]*y[7]*y[642]*y[736]) + 
    (y[24]^2*y[501]^2)/(y[2]*y[12]*y[642]*y[736]) + 
    1/(12*y[33]*y[665]*y[736]) + y[620]/(12*y[2]^2*y[33]*y[665]*y[736]) - 
    (25*y[738])/(36*y[7]*y[23]*y[24]*y[33]^2*y[75]) + 
    (25*y[620]*y[738])/(36*y[23]*y[24]*y[33]^2*y[75]) + 
    (y[24]^3*y[501]^2*y[802])/(2*y[12]*y[19]*y[30]) - 
    (y[12]^2*y[802])/(6*y[7]*y[642]*y[736]) - (y[24]^2*y[501]^2*y[802])/
     (2*y[12]*y[642]*y[736]) + (y[24]^2*y[842])/(2*y[10]*y[12]*y[19]) - 
    (y[24]^2*y[843])/(2*y[2]*y[10]*y[12]*y[19]) + 
    (y[24]*y[851])/(2*y[10]*y[19]) + (y[24]^2*y[851])/
     (2*y[10]*y[12]*y[642]) - (19*y[738]*y[889])/(36*y[23]*y[24]^2*y[33]^3*
      y[75]^2) - (19*y[1187]*y[1188])/(36*y[33]^3*y[75]^2) + 
    y[1205]/(12*y[2]*y[33]*y[665]*y[736]) + (y[12]^2*y[1225])/
     (6*y[2]*y[7]*y[10]*y[642]) + (19*y[1301])/(18*y[2]*y[33]^2*y[665]) - 
    (19*y[1301])/(18*y[23]*y[33]^2*y[665]) - (4*y[1432])/(9*y[10]^2) + 
    y[1433]/(36*y[2]^2*y[33]*y[736]) + y[1434]/(36*y[2]*y[33]*y[736]) - 
    (19*y[1435])/(36*y[2]*y[24]*y[33]*y[75]) - (19*y[1436])/(18*y[33]) + 
    y[1437]/6 - (11*y[1438])/(9*y[33]) - y[1439]/(6*y[33]) - 
    (19*y[1440])/(6*y[2]*y[24]*y[33]^2) + (19*y[1441])/(18*y[33]) + 
    y[1442]/(36*y[2]*y[24]*y[33]^2*y[75]) + 
    y[1443]/(18*y[2]^2*y[24]^2*y[33]^2*y[75]) + 
    y[1444]/(18*y[2]^2*y[24]*y[33]^2*y[75]) + y[1445]/(18*y[2]*y[10]) + 
    y[1446]/(36*y[2]*y[33]*y[75]*y[736]) + 
    y[1447]/(9*y[2]*y[7]*y[10]*y[11]) - (19*y[1448])/
     (12*y[2]*y[7]*y[24]*y[33]^3*y[75]^3) + 
    (4*y[1449])/(9*y[2]*y[7]*y[10]^2*y[11]) + 
    (19*y[1450])/(9*y[7]*y[24]*y[33]^2) + 
    y[1451]/(36*y[2]^2*y[7]*y[33]^2*y[75]^2) + 
    y[1452]/(36*y[2]*y[7]*y[33]^2*y[75]) + 
    y[1453]/(36*y[2]*y[7]*y[33]^2*y[75]^2) + 
    y[1454]/(18*y[2]*y[7]*y[33]*y[75]) + 
    y[1455]/(36*y[7]*y[23]*y[33]*y[75]) + 
    y[1456]/(36*y[2]^2*y[24]*y[33]*y[665]) + 
    y[1457]/(36*y[2]^2*y[33]*y[665]) + y[1458]/(36*y[23]*y[33]*y[665]) + 
    (19*y[1459])/(18*y[2]^2*y[33]^2*y[665]) + 
    y[1460]/(y[2]*y[7]*y[33]*y[665]) + y[1461]/(y[2]^2*y[7]*y[33]^2*y[75]) + 
    y[1462]/(y[2]*y[24]^2*y[33]^2*y[75]) + 
    y[1463]/(y[2]^2*y[24]*y[33]^2*y[75]^2) + (19*y[620]*y[1464])/
     (36*y[33]^3*y[75]) - (19*y[620]*y[1465])/(36*y[33]^3*y[75]) + 
    (19*y[1186]*y[1466])/(36*y[33]^3*y[75]^3) - (19*y[1186]*y[1467])/
     (36*y[33]^3*y[75]^3) + y[1468]/(36*y[2]^2*y[33]*y[75]*y[736]) + 
    y[1469]/(12*y[2]*y[33]*y[665]) + y[1470]/(y[2]*y[24]*y[33]*y[665]) + 
    (19*y[1188]*y[1471])/(36*y[33]^3*y[75]) - 
    (19*y[1472])/(36*y[2]^2*y[7]*y[33]^3*y[75]^2) + 
    (19*y[1472])/(36*y[2]^2*y[24]*y[33]^3*y[75]^2) + 
    y[1473]/(36*y[2]^2*y[7]*y[33]*y[75]) + y[1474]/(36*y[2]^2*y[10]) + 
    y[1475]/(36*y[7]*y[23]*y[33]^2*y[75]^2) + (y[13]*y[1476])/
     (18*y[2]^2*y[24]*y[33]*y[665]^2) + 
    y[1477]/(18*y[2]*y[24]*y[33]*y[665]^2) + 
    y[1478]/(18*y[7]*y[23]*y[33]*y[665]^2) + 
    y[1479]/(36*y[7]*y[23]*y[33]*y[665]) + y[1480]/(y[2]*y[10]*y[19]) + 
    (y[12]*y[1481])/(6*y[2]^2*y[642]) - (y[12]^3*y[1482])/
     (6*y[2]*y[7]*y[642]) - (y[1481]*y[1482])/(6*y[2]*y[642]) + 
    y[1483]/(y[2]*y[10]*y[12]*y[642]) + (y[12]*y[1484])/(6*y[10]*y[642]) + 
    (y[12]^2*y[1485])/(6*y[7]*y[10]*y[642]) - (y[12]^2*y[1486])/
     (6*y[7]*y[642]) + (y[12]*y[1487])/(6*y[2]*y[10]*y[642]) + 
    y[1488]/(6*y[642]) - (19*y[24]*y[1489])/(36*y[10]*y[28]) - 
    (19*y[1490])/(36*y[10]*y[11]*y[28]) + (y[24]*y[1491])/(36*y[28]) + 
    (y[24]*y[1492])/(2*y[28]*y[30]) - (y[7]*y[24]*y[1493])/
     (y[2]*y[28]*y[30]) + y[1494]/(12*y[2]*y[28]*y[69]) + 
    y[1495]/(12*y[2]^2*y[28]*y[69]) + (19*y[13]*y[1496])/
     (18*y[2]^2*y[33]*y[665]^3) + (19*y[889]*y[1497])/
     (36*y[2]*y[24]^2*y[33]^2*y[75]^2) + (19*y[1498])/
     (36*y[2]^2*y[24]^2*y[33]^3*y[75]^2) + (19*y[12]*y[33]*y[1499])/
     (18*y[7]*y[10]^2*y[34]) + (8*y[12]*y[1500])/(9*y[7]*y[10]*y[34]) + 
    (19*y[13]^2*y[1501])/(18*y[7]*y[34]*y[665]^3) + 
    y[1502]/(18*y[2]^2*y[7]*y[10]) - (y[24]*y[1503])/(36*y[2]*y[28]) + 
    y[1504]/(18*y[2]*y[33]*y[665]^2) + (y[24]*y[501]*y[1505])/
     (y[2]*y[19]*y[30]) + y[1506]/(12*y[28]*y[69]) + 
    y[1507]/(36*y[10]*y[11]) + (8*y[1508])/(9*y[10]*y[34]) - 
    (4*y[1509])/(9*y[2]*y[7]*y[10]^2) + (19*y[13]*y[1510])/
     (18*y[2]*y[33]*y[665]^3) - (19*y[13]*y[1511])/
     (18*y[23]*y[33]*y[665]^3) + (8*y[1512])/(9*y[2]*y[10]*y[34]) + 
    y[1513]/(18*y[23]*y[33]*y[665]^2) + y[1514]/(18*y[2]^2*y[33]*y[665]^2) + 
    y[1515]/(3*y[2]*y[642]*y[736]) + (y[13]*y[1516])/
     (18*y[7]*y[34]*y[665]^2) + y[1517]/(36*y[2]*y[34]) - 
    (y[13]^2*y[1518])/(18*y[7]*y[23]*y[34]*y[665]^2) - 
    (y[13]^2*y[1519])/(36*y[7]*y[23]*y[34]*y[665]) + 
    (y[13]^2*y[1520])/(36*y[23]*y[34]*y[665]) - (19*y[1521])/(9*y[2]) + 
    (19*y[1522])/36 - (95*y[1523])/(36*y[2]) + y[1524]/(36*y[2]^2*y[34]) - 
    (y[13]^2*y[1525])/(18*y[2]^2*y[34]*y[665]^2) + 
    (y[802]*y[1526])/(36*y[28]*y[736]) + y[1527]/(y[2]*y[7]*y[10]) + 
    (y[802]*y[1528])/(6*y[642]*y[736]) + y[1529]/(9*y[7]*y[10]*y[11]) + 
    y[1530]/(18*y[2]*y[28]*y[736]) + y[1531]/(18*y[7]*y[10]*y[34]*y[665]) + 
    y[1532]/(18*y[2]*y[10]*y[34]*y[665]) + y[1533]/(36*y[7]*y[34]*y[665]) + 
    (19*y[13]^2*y[1534])/(18*y[23]*y[34]*y[665]^3) - 
    (19*y[13]^2*y[1534])/(6*y[23]*y[34]^2*y[665]) + 
    y[1535]/(36*y[2]*y[34]*y[665]) - (y[13]*y[1536])/
     (18*y[2]*y[34]*y[665]^2) - (19*y[13]^2*y[1537])/
     (18*y[2]^2*y[34]*y[665]^3) + (19*y[13]^2*y[1537])/
     (6*y[2]^2*y[34]^2*y[665]) + y[1538]/(12*y[2]^2*y[34]*y[69]) + 
    (y[24]*y[1539])/(2*y[19]*y[30]) + y[1540]/(12*y[2]*y[34]*y[69]) + 
    (y[13]^2*y[1541])/(18*y[23]*y[34]*y[665]^2) + 
    y[1542]/(36*y[2]^2*y[34]*y[665]) + y[1543]/(12*y[34]*y[69]*y[665]) + 
    y[1544]/(36*y[7]*y[23]*y[34]) - (19*y[13]^2*y[1545])/
     (18*y[2]*y[34]*y[665]^3) + (19*y[13]^2*y[1545])/
     (6*y[2]*y[34]^2*y[665]) + y[1546]/(36*y[23]*y[34]) + 
    (19*y[1547])/(6*y[2]^2*y[34]^2) + (19*y[1548])/(6*y[7]*y[23]*y[34]^2) + 
    y[1549]/(12*y[34]*y[69]) + y[1550]/(36*y[7]*y[34]) + y[1551]/(36*y[34]) + 
    y[1552]/(12*y[2]*y[34]*y[69]*y[665]) + 
    y[1553]/(12*y[2]^2*y[34]*y[69]*y[665]) + (19*y[1554])/(6*y[2]*y[34]^2) + 
    (19*y[1555])/(6*y[7]*y[34]^2) - (19*y[1556])/(6*y[23]*y[34]^2) + 
    (19*y[1557])/(6*y[34]^2), f[361] -> (-4*y[2]*y[24]*y[177])/(y[4]*y[12]) + 
    (8*y[2]*y[24]^2*y[177])/(y[4]*y[12]^2) - (8*y[2]*y[24]^2*y[177]^2)/
     (y[12]*y[642]^2) + (4*y[2]*y[24]*y[177])/(y[12]*y[642]) - 
    (8*y[2]*y[24]^2*y[177])/(y[12]^2*y[642]) - (8*y[12]^2*y[13]*y[714]^2)/
     (3*y[7]*y[642]^2) - (8*y[12]^2*y[13]^3)/(3*y[7]*y[11]*y[764]) + 
    (8*y[24]^2*y[1558])/(3*y[642]^2*y[710]) + (8*y[24]^2*y[1559])/
     (3*y[642]*y[710]^2) - (4*y[24]*y[1560])/(3*y[642]*y[710]) + 
    (8*y[12]*y[13]^2*y[1561])/(3*y[7]*y[764]) + (8*y[12]^2*y[13]^3)/
     (3*y[7]*y[11]*y[1562]) - (8*y[12]*y[13]^2*y[1561])/(3*y[7]*y[1562]) - 
    (8*y[24]^2*y[1563])/(3*y[710]^2*y[1562]) + (4*y[24]*y[1564])/
     (3*y[710]*y[1562]) + (8*y[12]*y[13]*y[1565])/(3*y[7]*y[642]) - 
    (8*y[1566])/(3*y[642]) - (8*y[1567])/(3*y[11]*y[764]) + 
    (8*y[1567])/(3*y[11]*y[1562]) + (8*y[1568])/(3*y[1562]) + 
    y[1569]/(3*y[764]) - (8*y[1570])/(3*y[642]^2), 
  f[377] -> (-19*y[13])/(36*y[4]*y[8]) + (19*y[13])/(36*y[2]*y[4]*y[8]) - 
    y[24]/(2*y[2]*y[19]) + (37*y[24])/(36*y[2]*y[21]) - 
    (y[7]*y[24])/(2*y[2]*y[19]*y[30]) + (y[7]*y[24])/(2*y[2]*y[28]*y[30]) - 
    (y[24]*y[31])/(2*y[19]*y[30]) + (y[24]*y[31])/(2*y[28]*y[30]) - 
    (y[24]*y[68])/(2*y[19]) + (37*y[24]*y[68])/(36*y[21]) - 
    (19*y[7]*y[24])/(36*y[2]*y[28]*y[69]) - (37*y[24]*y[584])/
     (36*y[10]*y[21]) + (37*y[24]*y[584])/(36*y[10]*y[28]) - 
    (37*y[622])/(36*y[2]*y[10]*y[21]) + (37*y[622])/(36*y[2]*y[10]*y[28]) - 
    (19*y[10]*y[12]^3)/(36*y[7]*y[23]^2*y[625]) - 
    (y[24]^2*y[632])/(2*y[12]) + (y[24]^2*y[633])/(2*y[12]) - 
    (37*y[636])/(36*y[10]*y[11]*y[21]) + (37*y[636])/(36*y[10]*y[11]*y[28]) - 
    (19*y[24])/(36*y[23]^2*y[33]*y[665]) - 19/(9*y[34]*y[665]) - 
    (19*y[501])/(36*y[23]^2*y[33]*y[75]*y[665]) - 
    (19*y[12]*y[674])/(36*y[7]*y[23]^2*y[34]*y[665]) - 
    (19*y[120]*y[738])/(36*y[2]*y[33]*y[665]) + (19*y[120]*y[738])/
     (36*y[23]*y[33]*y[665]) - (19*y[10]*y[1032])/(36*y[23]^2*y[625]) + 
    (19*y[1035])/(36*y[7]*y[34]*y[665]) - (19*y[1036])/
     (36*y[7]*y[23]*y[34]*y[665]) + (19*y[1041])/(36*y[23]^2*y[34]*y[665]) - 
    (19*y[1043])/(36*y[23]^2*y[34]) - (19*y[1045])/(36*y[7]*y[23]*y[34]) - 
    (19*y[12]*y[1061])/(36*y[7]*y[23]^2*y[34]) + (19*y[7]*y[24]*y[1063])/
     (36*y[28]*y[69]) + (19*y[1066])/(36*y[2]*y[34]*y[69]) + 
    (19*y[1069])/(36*y[2]*y[34]*y[665]) + (19*y[1075])/(36*y[34]*y[69]) + 
    (19*y[1571])/(36*y[2]) - (19*y[1572])/36 - (19*y[24]*y[1573])/
     (36*y[28]) + (19*y[12]*y[1574])/(36*y[7]*y[625]) + 
    (19*y[1575])/(36*y[625]) - (19*y[12]^2*y[1576])/(36*y[7]*y[23]*y[625]) - 
    (19*y[1577])/(36*y[2]*y[34]) - (19*y[1578])/(36*y[23]*y[625]) - 
    (19*y[12]*y[1579])/(36*y[7]*y[34]) + y[1580]/(y[23]*y[34]*y[665]) + 
    y[1581]/y[34] + (19*y[1582])/(36*y[23]*y[34]), 
  f[378] -> (-19*y[6])/(18*y[7]) + (19*y[23])/(18*y[7]*y[10]) - 
    y[24]/(2*y[2]*y[19]) + y[24]/(6*y[2]*y[21]) + 
    1/(6*y[2]*y[10]*y[11]*y[28]) + y[13]/(6*y[2]*y[11]*y[28]) - 
    (y[13]*y[22])/(6*y[11]*y[28]) - (y[7]*y[24])/(2*y[2]*y[19]*y[30]) + 
    (y[7]*y[24])/(2*y[2]*y[28]*y[30]) - (y[24]*y[31])/(2*y[19]*y[30]) + 
    (y[24]*y[31])/(2*y[28]*y[30]) + 19/(9*y[23]*y[24]*y[33]^2) - 
    19/(9*y[7]*y[23]*y[24]*y[33]^2) - (y[24]*y[68])/(2*y[19]) + 
    (y[24]*y[68])/(6*y[21]) - (25*y[7]*y[24]^2)/(36*y[2]*y[28]*y[69]^2) - 
    (y[24]*y[584])/(6*y[10]*y[21]) + y[585]/(6*y[10]*y[11]*y[21]) - 
    y[622]/(6*y[2]*y[10]*y[21]) + (13*y[10]*y[12]^4*y[13])/
     (36*y[7]*y[23]^2*y[625]^2) + (25*y[12]^3)/(36*y[7]*y[23]^2*y[625]) + 
    y[636]/(6*y[10]*y[11]*y[28]) + (y[12]^2*y[23])/(6*y[7]*y[642]) - 
    y[13]^2/(6*y[2]*y[11]*y[647]) - (y[13]^2*y[636])/(6*y[11]*y[647]) - 
    (19*y[10])/(18*y[7]*y[24]*y[33]*y[665]^3) - (19*y[12]*y[13]^2)/
     (18*y[2]*y[24]*y[33]*y[665]^3) + (38*y[13]^2)/(9*y[34]*y[665]^3) - 
    7/(4*y[7]*y[33]*y[665]^2) - (25*y[10])/(36*y[7]*y[24]*y[33]*y[665]^2) - 
    (19*y[10])/(9*y[7]*y[23]*y[33]^2*y[665]) - 1/(2*y[7]*y[33]*y[665]) + 
    13/(36*y[7]*y[24]*y[33]*y[665]) - (38*y[13]^2)/(3*y[34]^2*y[665]) - 
    (2*y[13])/(y[34]*y[665]) - (19*y[75])/(9*y[24]*y[33]^2*y[665]) + 
    (19*y[75])/(9*y[7]*y[24]*y[33]^2*y[665]) + 
    (19*y[120])/(18*y[2]*y[33]*y[75]*y[665]) - 
    (19*y[120])/(18*y[23]*y[33]*y[75]*y[665]) + 
    (19*y[480])/(18*y[2]*y[24]*y[33]^2*y[665]) + 
    (19*y[501])/(18*y[23]^2*y[33]*y[75]*y[665]) + 
    (19*y[667])/(18*y[23]^2*y[33]^2*y[665]) - (19*y[13]^2*y[674])/
     (18*y[7]*y[23]^2*y[34]*y[665]^3) + (19*y[13]^2*y[674])/
     (6*y[7]*y[23]^2*y[34]^2*y[665]) + y[698]/(6*y[2]*y[642]) + 
    y[699]/(6*y[642]) + y[993]/(6*y[2]*y[28]) + 
    (25*y[1032])/(36*y[23]^2*y[625]) + (19*y[1095])/
     (18*y[7]*y[23]*y[33]*y[665]^3) + (13*y[10]*y[13]*y[1119])/
     (36*y[23]^2*y[625]^2) + (y[24]^2*y[1127])/(2*y[12]) - 
    (y[24]^2*y[1128])/(2*y[12]) + (25*y[1248])/(36*y[2]*y[34]*y[69]^2) + 
    (25*y[7]*y[24]^2*y[1253])/(36*y[28]*y[69]^2) + 
    (25*y[1279])/(36*y[34]*y[69]^2) + (y[13]*y[1295])/
     (36*y[2]*y[24]*y[33]*y[665]^2) + (25*y[1308])/
     (36*y[24]*y[33]*y[665]^2) + (19*y[1323])/(18*y[24]*y[33]*y[665]^3) - 
    (19*y[1459])/(18*y[2]*y[33]^2*y[665]) - (19*y[13]*y[1496])/
     (18*y[2]*y[33]*y[665]^3) - (19*y[13]*y[1511])/
     (18*y[23]^2*y[33]*y[665]^3) + (19*y[13]^2*y[1534])/
     (18*y[23]^2*y[34]*y[665]^3) - (19*y[13]^2*y[1534])/
     (6*y[23]^2*y[34]^2*y[665]) + (19*y[13]^2*y[1537])/
     (18*y[2]*y[34]*y[665]^3) - (19*y[13]^2*y[1537])/
     (6*y[2]*y[34]^2*y[665]) + (13*y[12]^3*y[13]*y[1576])/
     (36*y[7]*y[23]*y[625]^2) + (19*y[1583])/18 - (19*y[1584])/(18*y[33]) + 
    y[1585]/(36*y[2]*y[24]*y[33]*y[665]) + 
    y[1586]/(36*y[23]^2*y[33]*y[665]) + (19*y[1587])/
     (18*y[23]*y[33]^2*y[665]) + y[1588]/(y[7]*y[23]*y[33]*y[665]) + 
    (19*y[13]*y[1589])/(18*y[33]*y[665]) + 
    y[1590]/(y[7]*y[23]^2*y[33]*y[665]) + y[1591]/(36*y[23]*y[33]*y[665]) + 
    y[1592]/(36*y[7]*y[23]*y[33]*y[665]^2) + 
    y[1593]/(36*y[7]*y[23]^2*y[33]*y[665]^2) + y[1594]/(y[2]*y[10]*y[28]) + 
    (y[24]*y[1595])/(18*y[10]*y[28]) + (y[24]*y[1596])/(18*y[28]) + 
    (13*y[12]^2*y[13]*y[1597])/(36*y[7]*y[625]^2) - 
    (7*y[12]^2*y[1598])/(36*y[7]*y[23]*y[625]) + (y[7]*y[24]*y[1599])/
     (18*y[2]*y[28]*y[69]) + (y[121]*y[1599])/(18*y[2]*y[10]*y[34]) - 
    (y[23]*y[74]*y[1600])/(18*y[7]*y[10]*y[34]) + 
    (y[12]*y[1601])/(36*y[7]*y[625]) + (y[120]*y[1602])/(6*y[2]*y[647]) - 
    (7*y[1603])/(36*y[23]*y[625]) + y[1604]/(36*y[625]) + 
    y[1605]/(18*y[10]*y[34]) + y[1606]/(36*y[2]*y[33]*y[665]) + 
    y[1607]/(36*y[23]^2*y[33]*y[665]^2) + y[1608]/(36*y[23]*y[33]*y[665]^2) + 
    y[1609]/(36*y[2]*y[33]*y[665]^2) - (y[13]^2*y[1610])/
     (36*y[7]*y[23]^2*y[34]*y[665]) - (y[13]^2*y[1611])/
     (36*y[7]*y[23]^2*y[34]*y[665]^2) + (y[13]^2*y[1612])/
     (36*y[23]^2*y[34]*y[665]) - (y[7]*y[24]*y[1613])/(36*y[28]*y[69]) + 
    (y[13]*y[1614])/(36*y[2]*y[34]*y[665]) + (y[13]^2*y[1615])/
     (36*y[2]*y[34]*y[665]^2) + y[1616]/(36*y[23]^2*y[34]) - 
    (19*y[1617])/(18*y[23]*y[33]*y[665]^3) + 
    y[1618]/(6*y[7]*y[34]^2*y[665]) + (19*y[1619])/(18*y[7]*y[34]*y[665]^3) + 
    y[1620]/(18*y[7]*y[34]*y[665]) + y[1621]/(y[7]*y[34]*y[665]^2) + 
    y[1622]/(36*y[7]*y[23]^2*y[34]) + y[1623]/(36*y[7]*y[23]*y[34]*y[665]) + 
    y[1624]/(36*y[7]*y[23]*y[34]*y[665]^2) - (13*y[13]*y[1625])/
     (36*y[625]^2) + y[1626]/(36*y[2]*y[34]*y[69]) + 
    (y[13]^2*y[1627])/(36*y[23]^2*y[34]*y[665]^2) + 
    y[1628]/(36*y[23]*y[34]*y[665]) + y[1629]/(36*y[23]*y[34]*y[665]^2) + 
    (13*y[13]*y[1630])/(36*y[23]*y[625]^2) + 
    (19*y[1631])/(18*y[7]*y[23]*y[34]*y[665]^3) - 
    (19*y[1631])/(6*y[7]*y[23]*y[34]^2*y[665]) + y[1632]/(6*y[647]) + 
    y[1633]/(36*y[2]*y[34]) + y[1634]/(36*y[7]*y[34]) - 
    (19*y[1635])/(18*y[23]*y[34]*y[665]^3) + 
    (19*y[1635])/(6*y[23]*y[34]^2*y[665]) + y[1636]/(36*y[7]*y[23]*y[34]) - 
    (19*y[1637])/(6*y[7]*y[23]^2*y[34]^2) - 
    (19*y[1638])/(6*y[7]*y[23]*y[34]^2) + y[1639]/(36*y[34]) + 
    y[1640]/(36*y[23]*y[34]) + y[1641]/(36*y[34]*y[69]) + 
    y[1642]/(y[2]*y[34]^2) + y[1643]/(y[23]*y[34]^2) + 
    y[1644]/(y[23]^2*y[34]^2) + y[1645]/(y[7]*y[34]^2) + y[1646]/y[34]^2, 
  f[381] -> y[13]/(24*y[4]*y[8]) - y[13]/(24*y[2]*y[4]*y[8]) - 
    y[24]/(24*y[2]*y[21]) + y[24]^2/(y[2]*y[4]*y[12]) + 
    y[13]/(6*y[2]*y[11]*y[28]) - (y[13]*y[22])/(6*y[11]*y[28]) - 
    (y[24]*y[68])/(24*y[21]) + (y[7]*y[24])/(24*y[2]*y[28]*y[69]) + 
    (y[24]^2*y[577])/(2*y[4]*y[12]) + (y[24]*y[584])/(24*y[10]*y[21]) - 
    (y[24]*y[584])/(24*y[10]*y[28]) + y[585]/(24*y[10]*y[11]*y[28]) + 
    (y[10]*y[12]^3)/(24*y[7]*y[23]^2*y[625]) + 
    y[636]/(24*y[10]*y[11]*y[21]) - y[24]^2/(y[2]*y[12]*y[642]) - 
    (y[24]^2*y[577])/(2*y[12]*y[642]) - y[13]^2/(6*y[2]*y[11]*y[647]) - 
    (y[13]^2*y[636])/(6*y[11]*y[647]) - (y[24]^3*y[656])/(2*y[12]^2) + 
    (y[24]^3*y[657])/(2*y[12]^2) + y[24]/(24*y[23]^2*y[33]*y[665]) + 
    1/(6*y[34]*y[665]) + y[501]/(24*y[23]^2*y[33]*y[75]*y[665]) + 
    (y[12]*y[674])/(24*y[7]*y[23]^2*y[34]*y[665]) + 
    (y[120]*y[738])/(24*y[2]*y[33]*y[665]) + (y[490]*y[738])/
     (24*y[23]*y[33]*y[665]) + y[993]/(6*y[2]*y[28]) + 
    (y[10]*y[1032])/(24*y[23]^2*y[625]) + (y[7]*y[24]*y[1034])/
     (24*y[28]*y[69]) + y[1036]/(24*y[7]*y[23]*y[34]*y[665]) + 
    y[1037]/(24*y[2]*y[34]) + y[1038]/(24*y[2]*y[34]*y[69]) + 
    y[1039]/(24*y[23]*y[34]*y[665]) + y[1040]/(24*y[2]*y[34]*y[665]) + 
    (y[12]*y[1042])/(24*y[7]*y[34]) + y[1043]/(24*y[23]^2*y[34]) + 
    y[1044]/(24*y[7]*y[23]^2*y[34]) + y[1045]/(24*y[7]*y[23]*y[34]) + 
    y[1046]/(24*y[34]) + (y[12]^2*y[1576])/(24*y[7]*y[23]*y[625]) + 
    y[1578]/(24*y[23]*y[625]) + (y[12]*y[1597])/(24*y[7]*y[625]) + 
    (y[120]*y[1602])/(6*y[2]*y[647]) + y[1632]/(6*y[647]) + 
    y[1647]/(24*y[2]*y[4]) + y[1648]/(24*y[4]) + y[1649]/(6*y[2]*y[642]) + 
    y[1650]/(6*y[642]) + (y[24]*y[1651])/(24*y[28]) + y[1652]/(24*y[625]) + 
    (y[23]*y[24]*y[1653])/(3*y[644]) + y[1654]/(24*y[7]*y[34]*y[665]) + 
    y[1655]/24 - y[1656]/(24*y[2]) + y[1657]/(24*y[23]^2*y[34]*y[665]) + 
    y[1658]/(24*y[23]*y[34]) + y[1659]/(24*y[34]*y[69]), 
  f[382] -> y[6]/(12*y[7]) - y[23]/(12*y[7]*y[10]) + 
    y[24]/(12*y[2]*y[10]*y[28]) - 1/(6*y[23]*y[24]*y[33]^2) + 
    1/(6*y[7]*y[23]*y[24]*y[33]^2) + (y[24]*y[68])/(12*y[10]*y[28]) + 
    (y[7]*y[24]^2)/(24*y[2]*y[28]*y[69]^2) + (y[6]*y[23]*y[74])/
     (12*y[7]*y[10]*y[34]) - (y[7]*y[24]*y[120])/(12*y[2]*y[28]*y[69]) - 
    (y[120]*y[121])/(12*y[2]*y[10]*y[34]) - (y[10]*y[12]^4*y[13])/
     (24*y[7]*y[23]^2*y[625]^2) - y[12]^3/(24*y[7]*y[23]^2*y[625]) + 
    y[10]/(12*y[7]*y[24]*y[33]*y[665]^3) + (y[12]*y[13]^2)/
     (12*y[2]*y[24]*y[33]*y[665]^3) - y[13]^2/(3*y[34]*y[665]^3) + 
    1/(8*y[7]*y[33]*y[665]^2) + y[10]/(24*y[7]*y[24]*y[33]*y[665]^2) + 
    y[10]/(6*y[7]*y[23]*y[33]^2*y[665]) + 5/(24*y[7]*y[23]*y[33]*y[665]) - 
    1/(24*y[7]*y[24]*y[33]*y[665]) + y[13]^2/(y[34]^2*y[665]) + 
    y[75]/(6*y[24]*y[33]^2*y[665]) - y[75]/(6*y[7]*y[24]*y[33]^2*y[665]) + 
    y[120]/(12*y[23]*y[33]*y[75]*y[665]) + 
    y[490]/(12*y[2]*y[33]*y[75]*y[665]) + y[514]/(24*y[23]^2*y[33]*y[665]) + 
    y[620]/(24*y[2]*y[24]*y[33]*y[665]) - (y[33]*y[75]*y[620])/
     (6*y[7]*y[34]*y[665]) + (y[13]^2*y[674])/(12*y[7]*y[23]^2*y[34]*
      y[665]^3) - (y[13]^2*y[674])/(4*y[7]*y[23]^2*y[34]^2*y[665]) + 
    (y[13]*y[874])/(24*y[2]*y[24]*y[33]*y[665]^2) + 
    y[980]/(12*y[2]*y[24]*y[33]^2*y[665]) + 
    y[1051]/(12*y[23]^2*y[33]*y[75]*y[665]) - (y[10]*y[13]*y[1119])/
     (24*y[23]^2*y[625]^2) + y[1168]/(24*y[23]^2*y[625]) + 
    y[1301]/(12*y[23]^2*y[33]^2*y[665]) + y[1373]/(24*y[24]*y[33]*y[665]^2) + 
    y[1387]/(12*y[24]*y[33]*y[665]^3) + y[1459]/(12*y[2]*y[33]^2*y[665]) + 
    (y[13]*y[1496])/(12*y[2]*y[33]*y[665]^3) + 
    (y[13]*y[1511])/(12*y[23]^2*y[33]*y[665]^3) - 
    (y[13]^2*y[1534])/(12*y[23]^2*y[34]*y[665]^3) + 
    (y[13]^2*y[1534])/(4*y[23]^2*y[34]^2*y[665]) - 
    (y[13]^2*y[1537])/(12*y[2]*y[34]*y[665]^3) + 
    (y[13]^2*y[1537])/(4*y[2]*y[34]^2*y[665]) - (y[24]*y[1573])/(12*y[28]) + 
    (y[12]^2*y[13]*y[1574])/(24*y[7]*y[625]^2) - (y[12]^3*y[13]*y[1576])/
     (24*y[7]*y[23]*y[625]^2) + y[1584]/(12*y[33]) - 
    (y[13]*y[1589])/(12*y[33]*y[665]) + y[1617]/(12*y[23]*y[33]*y[665]^3) + 
    (y[13]*y[1625])/(24*y[625]^2) - (y[13]*y[1630])/(24*y[23]*y[625]^2) + 
    y[1631]/(4*y[7]*y[23]*y[34]^2*y[665]) + 
    y[1635]/(12*y[23]*y[34]*y[665]^3) + y[1637]/(4*y[7]*y[23]^2*y[34]^2) + 
    y[1638]/(4*y[7]*y[23]*y[34]^2) + y[1660]/12 + 
    y[1661]/(12*y[7]*y[23]*y[33]*y[665]^3) + 
    y[1662]/(24*y[7]*y[23]^2*y[33]*y[665]^2) + 
    y[1663]/(24*y[7]*y[23]*y[33]*y[665]^2) + 
    y[1664]/(24*y[23]*y[33]*y[665]) + y[1665]/(y[7]*y[23]^2*y[33]*y[665]) + 
    y[1666]/(12*y[23]*y[33]^2*y[665]) + y[1667]/(24*y[2]*y[33]*y[665]) + 
    y[1668]/(24*y[625]) + y[1669]/(24*y[7]*y[625]) + 
    (y[13]^2*y[1670])/(24*y[23]^2*y[34]*y[665]) + 
    y[1671]/(24*y[23]^2*y[33]*y[665]^2) + y[1672]/(24*y[7]*y[23]*y[625]) + 
    y[1673]/(24*y[23]*y[625]) + y[1674]/(24*y[2]*y[33]*y[665]^2) + 
    y[1675]/(24*y[23]*y[33]*y[665]^2) + y[1676]/(24*y[2]*y[34]) + 
    (y[13]^2*y[1677])/(24*y[7]*y[23]^2*y[34]*y[665]) + 
    (y[13]^2*y[1678])/(24*y[7]*y[23]^2*y[34]*y[665]^2) + 
    (y[13]^2*y[1679])/(24*y[2]*y[34]*y[665]) + (y[7]*y[24]*y[1680])/
     (24*y[28]*y[69]) + y[1681]/(12*y[10]*y[34]) - 
    (y[13]^2*y[1682])/(24*y[2]*y[34]*y[665]^2) + 
    y[1683]/(24*y[2]*y[34]*y[69]^2) + y[1684]/(24*y[23]^2*y[34]) + 
    y[1685]/(12*y[7]*y[34]*y[665]^3) + y[1686]/(y[7]*y[34]^2*y[665]) + 
    y[1687]/(24*y[23]*y[34]*y[665]) + y[1688]/(24*y[2]*y[34]*y[69]) + 
    y[1689]/(y[7]*y[34]*y[665]^2) + y[1690]/(24*y[7]*y[23]*y[34]*y[665]) + 
    (y[7]*y[24]^2*y[1691])/(24*y[28]*y[69]^2) + 
    y[1692]/(24*y[7]*y[23]^2*y[34]) + y[1693]/(12*y[7]*y[23]*y[34]*
      y[665]^3) + y[1694]/(24*y[7]*y[23]*y[34]*y[665]^2) - 
    (y[13]^2*y[1695])/(24*y[23]^2*y[34]*y[665]^2) + 
    y[1696]/(24*y[23]*y[34]*y[665]^2) + y[1697]/(24*y[34]) + 
    y[1698]/(24*y[7]*y[23]*y[34]) + y[1699]/(24*y[23]*y[34]) + 
    y[1700]/(4*y[23]*y[34]^2*y[665]) + y[1701]/(4*y[2]*y[34]^2) - 
    (y[24]*y[1702])/(24*y[34]*y[69]) + y[1703]/(24*y[7]*y[34]) + 
    y[1704]/(24*y[34]*y[69]^2) + y[1705]/(4*y[7]*y[34]^2) + 
    y[1706]/(4*y[23]^2*y[34]^2) + y[1707]/(4*y[23]*y[34]^2) + 
    y[1708]/(4*y[34]^2), f[384] -> -1/2*(y[24]*y[118])/(y[2]*y[4]^2) + 
    (y[24]^2*y[118])/(y[2]*y[4]^2*y[12]) - (y[24]^3*y[118])/
     (2*y[2]*y[4]^2*y[12]^2) - (y[24]*y[120])/(12*y[4]) + 
    (y[24]*y[120])/(12*y[2]*y[4]) - (y[12]*y[13]^2)/(12*y[7]*y[642]) + 
    (y[12]*y[13]^2)/(12*y[2]*y[7]*y[642]) + (y[12]*y[77])/(12*y[24]*y[642]) + 
    y[148]/(12*y[2]*y[24]*y[642]) + y[12]^2/(12*y[2]*y[24]*y[647]) + 
    (y[12]^2*y[181])/(12*y[24]*y[647]) - (y[24]^3*y[671])/
     (y[2]*y[4]*y[12]^3) - (y[24]^3*y[118]*y[671])/
     (2*y[2]*y[12]^2*y[642]^2) + (y[24]^3*y[671])/(y[2]*y[12]^3*y[642]) + 
    (y[24]*y[705])/(4*y[2]*y[4]*y[12]) - (y[24]*y[705])/
     (4*y[2]*y[12]*y[642]) + (y[11]*y[23]^2*y[24])/(4*y[4]*y[710]) - 
    (y[11]^2*y[23]^2*y[24]^2)/(4*y[647]*y[710]) - (y[12]^2*y[13]^2*y[750])/
     (6*y[2]*y[7]*y[642]^2) + (y[24]^3*y[842])/(y[4]*y[12]^3) + 
    (y[24]^3*y[851])/(y[12]^3*y[642]) + (y[12]^2*y[13]^2*y[1281])/
     (6*y[7]*y[642]^2) + (y[24]*y[1709])/(4*y[4]^2) + 
    (y[24]^3*y[1710])/(2*y[4]^2*y[12]^2) + (y[24]^2*y[1711])/
     (4*y[2]*y[4]*y[12]^2) + (y[24]^2*y[1712])/(4*y[4]*y[12]^2) - 
    (y[24]^2*y[1712])/(4*y[12]^2*y[642]) + (y[24]^2*y[1713])/
     (4*y[4]^2*y[12]) - (y[24]*y[1714])/(4*y[4]*y[12]) + 
    (y[24]*y[1714])/(4*y[12]*y[642]) + (y[24]^3*y[1715])/
     (2*y[12]^2*y[642]^2) - (y[24]^2*y[118]*y[1716])/
     (2*y[2]*y[12]*y[642]^2) + (y[24]^2*y[1717])/(2*y[12]*y[642]^2) + 
    (y[24]^2*y[1718])/(4*y[2]*y[12]^2*y[642]) + (y[13]*y[24]*y[118]*y[1719])/
     (12*y[2]*y[647]^2) + y[1720]/(12*y[2]*y[647]) + y[1721]/(12*y[642]) + 
    y[1722]/(12*y[2]*y[642]) - (y[7]*y[13]*y[24]*y[1723])/(12*y[647]^2) + 
    y[1724]/(12*y[647]) + y[1725]/(6*y[2]*y[642]^2) + y[1726]/(6*y[642]^2), 
  f[386] -> -19/18 + (19*y[6])/(18*y[7]) - 13/(18*y[2]*y[10]*y[21]) + 
    1/(6*y[2]*y[10]*y[11]*y[21]) - (19*y[23])/(18*y[7]*y[10]) - 
    y[12]^2/(y[2]*y[19]*y[24]) + y[12]^2/(y[2]*y[21]*y[24]) - 
    y[24]/(2*y[2]*y[10]*y[12]*y[19]) + y[8]/(6*y[2]*y[28]) + 
    (y[13]*y[22])/(6*y[11]*y[28]) - (y[6]*y[24])/(6*y[28]) + 
    (3*y[7]*y[24]^2)/(2*y[2]*y[28]*y[30]^2) + 
    (y[7]*y[24])/(2*y[2]*y[19]*y[30]) - (y[7]*y[24])/(2*y[2]*y[28]*y[30]) + 
    (y[12]^2*y[77])/(y[19]*y[24]) + (y[24]*y[77])/(2*y[10]*y[12]*y[19]) - 
    (31*y[7]*y[118])/(36*y[2]*y[21]^2) - (y[24]*y[75]*y[120])/
     (y[2]*y[4]*y[12]) + (y[24]^2*y[75]*y[120])/(y[2]*y[4]*y[12]^2) - 
    (3*y[24]^2*y[75]*y[120])/(2*y[2]*y[12]*y[19]^2) + 
    (y[12]^2*y[183])/(y[21]*y[24]) - (3*y[24]^2*y[197])/(2*y[28]*y[30]^2) - 
    (3*y[7]*y[24]^2*y[202])/(2*y[2]*y[19]*y[30]) + 
    (3*y[24]^2*y[197]*y[202])/(2*y[19]*y[30]) - 
    (y[24]*y[584])/(6*y[10]*y[28]) + y[585]/(6*y[10]*y[11]*y[28]) - 
    (y[10]*y[12]^3)/(6*y[7]*y[23]*y[625]) + y[636]/(6*y[10]*y[11]*y[21]) + 
    (y[6]*y[12]*y[23])/(6*y[7]*y[642]) - (y[12]*y[23]^2)/
     (6*y[7]*y[10]*y[642]) + y[24]/(2*y[2]*y[10]*y[12]*y[642]) - 
    y[24]^2/(2*y[2]*y[10]*y[12]^2*y[642]) - (y[24]^2*y[68])/
     (2*y[10]*y[12]^2*y[642]) - (y[24]*y[77])/(2*y[10]*y[12]*y[642]) + 
    y[215]/(6*y[10]*y[642]) + (y[24]*y[501])/(2*y[2]*y[12]*y[642]) + 
    (y[11]*y[23]*y[24])/(3*y[644]) + (y[13]^2*y[636])/(6*y[11]*y[647]) + 
    (y[24]^2*y[75]*y[767])/(y[4]*y[12]^2) - (y[10]*y[1032])/
     (6*y[23]*y[625]) + (y[13]*y[1049])/(6*y[11]*y[21]*y[1098]) + 
    (y[13]^2*y[1105])/(6*y[11]*y[647]*y[1098]) + 
    (y[13]^2*y[1110])/(6*y[2]*y[11]*y[647]) + (y[24]*y[75]*y[1727])/
     (2*y[4]*y[12]) + (3*y[1728])/(2*y[2]*y[19]^2) + 
    (3*y[24]^2*y[75]*y[1729])/(2*y[12]*y[19]^2) + y[1730]/(y[2]*y[19]) - 
    (y[24]^2*y[1731])/(2*y[2]*y[12]^2*y[19]) + (y[24]^2*y[1732])/
     (2*y[12]^2*y[19]) + (y[24]*y[1733])/(2*y[12]*y[19]) + 
    (y[24]*y[1734])/(2*y[2]*y[12]*y[19]) - (31*y[7]*y[1735])/(36*y[21]^2) + 
    y[1736]/(18*y[10]*y[21]) + y[1737]/(6*y[642]) + 
    (y[24]*y[1738])/(2*y[12]*y[642]) + y[1739]/(6*y[2]*y[642]) + 
    y[1740]/(6*y[2]*y[21]*y[1098]) + (y[13]*y[1741])/(6*y[2]*y[647]) + 
    (y[24]*y[1742])/(2*y[19]*y[30]) - (y[24]*y[1742])/(2*y[28]*y[30]) + 
    y[1743]/y[21] + (y[24]^2*y[1744])/(2*y[2]*y[12]^2) + 
    (y[24]^2*y[68]*y[1744])/(2*y[12]^2) - (y[13]*y[1745])/(6*y[2]*y[11]) - 
    y[1746]/(6*y[2]*y[10]) + y[1747]/(y[2]*y[21]) + 
    y[1748]/(6*y[2]*y[647]*y[1098]) + y[1749]/(6*y[647]) + 
    y[1750]/(6*y[21]*y[1098]) + (3*y[1751])/(2*y[19]^2) - 
    (y[12]*y[1752])/(6*y[7]*y[625]) + y[1753]/(6*y[625]) + 
    y[1754]/(2*y[19]) + y[1755]/(6*y[647]*y[1098]), 
  f[388] -> (-3*y[24]^4)/(4*y[12]^4*y[19]) + 
    (3*y[24]^4)/(4*y[2]*y[12]^4*y[19]) + (3*y[7]*y[24]^3)/
     (4*y[2]*y[28]*y[30]^4) + (y[24]*y[118])/(16*y[2]*y[4]^2) - 
    (y[24]^2*y[118])/(4*y[2]*y[4]^2*y[12]) + (5*y[24]^3*y[118])/
     (16*y[2]*y[4]^2*y[12]^2) - (y[24]^4*y[118])/(8*y[2]*y[4]^2*y[12]^3) + 
    (3*y[10]*y[24]^4*y[120])/(4*y[2]*y[12]*y[19]^4) - 
    (3*y[7]*y[24]^3*y[257])/(4*y[2]*y[19]*y[30]) - 
    (y[24]*y[501])/(8*y[12]*y[19]) + (y[24]*y[501])/(8*y[2]*y[12]*y[19]) + 
    (5*y[24]^2*y[501])/(8*y[12]^2*y[19]) - (5*y[24]^2*y[501])/
     (8*y[2]*y[12]^2*y[19]) + (y[7]*y[24]^2*y[501])/(2*y[2]*y[28]*y[30]^3) - 
    (y[7]*y[24]*y[501])/(8*y[2]*y[28]*y[30]^2) + (y[7]*y[24]*y[202]*y[501])/
     (8*y[2]*y[19]*y[30]) - (y[7]*y[24]^2*y[235]*y[501])/
     (2*y[2]*y[19]*y[30]) - (y[24]^4*y[118]^2)/(8*y[2]*y[12]^2*y[642]^3) - 
    (y[24]^4*y[118]^2)/(4*y[2]*y[12]*y[642]^3) + 
    (y[24]^2*y[118])/(16*y[2]*y[642]^2) + (y[24]^4*y[118])/
     (4*y[2]*y[12]^3*y[642]^2) - (y[24]*y[712])/(16*y[4]^2) + 
    (y[24]^2*y[712])/(4*y[4]^2*y[12]) - (5*y[24]^3*y[712])/
     (16*y[4]^2*y[12]^2) + (y[24]^4*y[712])/(8*y[4]^2*y[12]^3) - 
    (y[24]^2*y[712])/(16*y[642]^2) - (y[24]^4*y[712])/(4*y[12]^3*y[642]^2) - 
    (y[12]^3*y[13]^2*y[750]^2)/(24*y[2]*y[7]*y[642]^3) - 
    (3*y[24]^2*y[1756])/(4*y[2]*y[19]^4) + (3*y[10]*y[24]^4*y[1757])/
     (4*y[12]*y[19]^4) + (y[24]*y[1758])/(4*y[2]*y[19]^3) + 
    (y[24]^4*y[1759])/(4*y[2]*y[12]^2*y[19]^3) + 
    (y[24]^4*y[1760])/(4*y[12]^2*y[19]^3) - (y[24]^3*y[1761])/
     (4*y[2]*y[12]*y[19]^3) + (y[24]^3*y[1762])/(4*y[12]*y[19]^3) - 
    (y[24]*y[1763])/(8*y[2]*y[19]^2) + (y[24]^4*y[1764])/
     (4*y[2]*y[12]^3*y[19]^2) - (y[24]^4*y[1765])/(4*y[12]^3*y[19]^2) - 
    (y[24]^3*y[1766])/(8*y[2]*y[12]^2*y[19]^2) + 
    (y[24]^3*y[1767])/(8*y[12]^2*y[19]^2) + (y[24]^2*y[1768])/
     (8*y[12]*y[19]^2) + (y[24]^2*y[1769])/(8*y[2]*y[12]*y[19]^2) + 
    y[1770]/(8*y[19]) + (y[24]^3*y[1771])/(4*y[12]^3*y[19]) + 
    (y[24]^3*y[1772])/(4*y[2]*y[12]^3*y[19]) + (y[24]^4*y[1773])/
     (8*y[12]^2*y[642]^3) + (y[24]^4*y[1773])/(4*y[12]*y[642]^3) + 
    (y[24]^3*y[118]*y[1774])/(16*y[2]*y[12]^2*y[642]^2) - 
    (y[24]^3*y[712]*y[1774])/(16*y[12]^2*y[642]^2) - 
    (y[24]^2*y[118]*y[1775])/(16*y[2]*y[12]*y[642]^2) + 
    (y[24]^2*y[712]*y[1775])/(16*y[12]*y[642]^2) + y[1776]/(8*y[28]) + 
    (y[12]^3*y[13]^2*y[1777])/(24*y[7]*y[642]^3) + 
    (3*y[24]^4*y[1778])/(8*y[12]^4) - (3*y[24]^4*y[1778])/(8*y[2]*y[12]^4) + 
    (y[24]*y[501]*y[1778])/(16*y[12]) - (y[24]*y[501]*y[1778])/
     (16*y[2]*y[12]) - (5*y[24]^2*y[501]*y[1778])/(16*y[12]^2) + 
    (5*y[24]^2*y[501]*y[1778])/(16*y[2]*y[12]^2) + 
    (y[24]^3*y[1771]*y[1778])/(8*y[2]*y[12]^3) + (y[24]^3*y[1772]*y[1778])/
     (8*y[12]^3) + y[1779]/(24*y[2]*y[642]^3) + y[1780]/(8*y[19]*y[30]) + 
    y[1781]/(8*y[28]*y[30]) + y[1782]/(24*y[642]^3) + y[1783]/(8*y[19]^2) + 
    (y[202]*y[1784])/(8*y[19]*y[30]) + y[1785]/(8*y[28]*y[30]^2) - 
    (3*y[1786])/(4*y[28]*y[30]^4) + (3*y[257]*y[1786])/(4*y[19]*y[30]) + 
    y[1787]/(4*y[19]^3) + (3*y[1788])/(4*y[19]^4) + 
    y[1789]/(4*y[28]*y[30]^3) + (y[235]*y[1790])/(4*y[19]*y[30]), 
  f[389] -> y[23]/(12*y[7]*y[10]) + (y[7]*y[118])/(24*y[2]*y[21]^2) + 
    y[183]/(12*y[10]*y[21]) + y[490]/(12*y[2]*y[21]) + y[1120]/(12*y[7]) + 
    y[1729]/(12*y[21]) + (y[7]*y[1735])/(24*y[21]^2) + y[1791]/12, 
  f[392] -> -1/24*1/(y[2]*y[10]) - y[13]/(24*y[2]*y[7]*y[10]) + 
    y[68]/(24*y[7]*y[10]^2) + y[1421]/(24*y[7]*y[10]) + y[1792]/(24*y[10]), 
  f[401] -> 1/(6*y[7]*y[23]*y[24]*y[33]^3*y[75]^3) + 
    1/(y[7]*y[23]*y[24]*y[33]^3*y[75]^2) - 
    2/(3*y[2]*y[7]*y[24]^2*y[33]^3*y[75]) + 
    5/(6*y[7]*y[23]*y[24]*y[33]^3*y[75]) + (y[24]*y[118])/(2*y[2]*y[4]^2) - 
    (2*y[24]^2*y[118])/(y[2]*y[4]^2*y[12]) + (5*y[24]^3*y[118])/
     (2*y[2]*y[4]^2*y[12]^2) - (y[24]^4*y[118])/(y[2]*y[4]^2*y[12]^3) - 
    (y[24]*y[712])/(2*y[4]^2) + (2*y[24]^2*y[712])/(y[4]^2*y[12]) - 
    (5*y[24]^3*y[712])/(2*y[4]^2*y[12]^2) + (y[24]^4*y[712])/
     (y[4]^2*y[12]^3) + y[738]/(3*y[7]*y[23]*y[24]^2*y[33]^3*y[75]) - 
    y[738]/(y[2]*y[7]*y[24]*y[33]^3*y[75]) - 
    y[1176]/(3*y[7]*y[24]*y[33]^3*y[75]^2) + (y[620]*y[1176])/
     (3*y[24]*y[33]^3*y[75]^2) + (y[638]*y[1183])/(3*y[23]*y[33]^3*y[75]) + 
    (y[58]*y[1185])/(6*y[33]^3*y[75]) + (y[1185]*y[1186])/
     (3*y[33]^3*y[75]^2) + (y[139]*y[1187])/(6*y[33]^3*y[75]) + 
    y[1188]/(6*y[2]*y[24]^2*y[33]^3*y[75]) + (y[1187]*y[1205])/
     (3*y[33]^3*y[75]^2) + (y[638]*y[1793])/(6*y[33]^3*y[75]) - 
    y[1794]/(6*y[7]*y[24]*y[33]^3*y[75]) + (y[620]*y[1795])/
     (6*y[33]^3*y[75]), f[404] -> (25*y[13]^2)/(36*y[4]*y[8]^2) - 
    (25*y[13]^2)/(36*y[2]*y[4]*y[8]^2) - (5*y[24])/(24*y[2]*y[21]) - 
    (3*y[24]^2)/(2*y[2]*y[4]*y[12]) + y[24]^2/(y[2]*y[12]*y[19]) + 
    (3*y[24]^3)/(2*y[2]*y[4]*y[12]^2) + y[24]^3/(y[12]^2*y[19]) - 
    y[24]^3/(y[2]*y[12]^2*y[19]) - 5/(24*y[2]*y[10]*y[11]*y[28]) + 
    y[24]/(6*y[2]*y[28]) - (3*y[7]*y[24]^2)/(2*y[2]*y[28]*y[30]^2) - 
    (3*y[23]^2*y[24]^2)/(2*y[19]*y[30]) + (3*y[23]^2*y[24]^2)/
     (2*y[28]*y[30]) + (y[12]^4*y[33])/(6*y[7]*y[11]*y[34]) - 
    (y[12]^3*y[35])/(6*y[7]*y[10]*y[11]*y[34]) - (5*y[24]*y[68])/(24*y[21]) - 
    (3*y[24]^3*y[68])/(2*y[12]*y[19]^2) + (25*y[7]*y[24]^2)/
     (36*y[2]*y[28]*y[69]^2) + 7/(36*y[2]*y[33]*y[75]) - 
    (25*y[13])/(36*y[2]*y[8]^2*y[33]*y[75]) + 25/(36*y[23]^2*y[33]*y[75]) - 
    7/(36*y[23]*y[33]*y[75]) - (3*y[24]^2*y[77])/(2*y[19]^2) + 
    y[84]/(6*y[2]*y[10]*y[11]*y[34]) + y[134]/(6*y[2]*y[11]*y[34]) + 
    (3*y[24]^2*y[197])/(2*y[28]*y[30]^2) + (3*y[7]*y[24]^2*y[202])/
     (2*y[2]*y[19]*y[30]) - (3*y[24]^2*y[197]*y[202])/(2*y[19]*y[30]) - 
    (y[13]*y[329])/(6*y[10]*y[11]*y[34]) - (y[24]^2*y[344])/(2*y[12]*y[19]) + 
    y[501]/(2*y[2]*y[10]*y[12]*y[19]) + (5*y[24]*y[584])/(24*y[10]*y[21]) + 
    (y[24]^2*y[584])/(2*y[10]*y[12]*y[19]) - 
    (19*y[620])/(18*y[2]*y[8]*y[33]^2*y[75]) + 
    (5*y[622])/(24*y[2]*y[10]*y[21]) + (y[10]*y[12]^3)/
     (24*y[7]*y[23]^2*y[625]) + (5*y[636])/(24*y[10]*y[11]*y[21]) - 
    (5*y[636])/(24*y[10]*y[11]*y[28]) - y[12]^4/(6*y[7]*y[10]*y[11]*y[642]) + 
    y[22]/(2*y[2]*y[10]*y[12]^2*y[642]) + (y[12]^2*y[23])/(6*y[7]*y[642]) - 
    y[24]/(6*y[2]*y[642]) + y[24]^2/(2*y[2]*y[12]*y[642]) + 
    (y[24]^2*y[68])/(2*y[12]*y[642]) - (y[12]^2*y[143])/
     (6*y[7]*y[10]*y[642]) - (y[24]^3*y[469])/(2*y[12]^2*y[642]) - 
    (y[24]^2*y[584])/(2*y[10]*y[12]*y[642]) + y[622]/(6*y[2]*y[10]*y[642]) + 
    (19*y[70]*y[120])/(18*y[2]*y[33]*y[665]^3) - 
    (38*y[13]*y[501])/(9*y[34]*y[665]^3) + 7/(4*y[7]*y[33]*y[665]^2) - 
    (101*y[12])/(36*y[7]*y[23]^2*y[33]*y[665]^2) + 
    (19*y[22])/(12*y[23]^2*y[33]*y[75]*y[665]^2) + 
    (19*y[24]*y[120])/(12*y[2]*y[33]*y[75]*y[665]^2) - 
    (19*y[24])/(18*y[23]^2*y[33]^2*y[665]) - 
    (22*y[12])/(9*y[7]*y[23]^2*y[33]*y[665]) - 
    275/(72*y[7]*y[23]^2*y[33]*y[75]*y[665]) - 
    211/(72*y[7]*y[23]*y[33]*y[75]*y[665]) + 
    (5*y[120])/(24*y[2]*y[33]*y[665]) - (19*y[120])/
     (18*y[2]*y[33]^2*y[75]*y[665]) + (19*y[120])/(18*y[23]*y[33]^2*y[75]*
      y[665]) + (38*y[13]*y[501])/(3*y[34]^2*y[665]) - 
    (19*y[501])/(18*y[23]^2*y[33]^2*y[75]*y[665]) - 
    (19*y[666])/(18*y[7]*y[23]*y[33]*y[665]^3) - 
    (19*y[671])/(18*y[2]*y[33]^2*y[665]) + 
    (19*y[671])/(18*y[23]*y[33]^2*y[665]) + (19*y[12]*y[13]*y[674])/
     (18*y[7]*y[23]^2*y[34]*y[665]^3) - (19*y[12]*y[13]*y[674])/
     (6*y[7]*y[23]^2*y[34]^2*y[665]) + (19*y[13]*y[738])/
     (18*y[8]*y[23]*y[33]^2*y[75]) + y[765]/(2*y[2]*y[10]*y[12]^2*y[19]) - 
    y[861]/(2*y[2]*y[10]*y[11]*y[12]*y[19]) - 
    (19*y[1029])/(12*y[7]*y[23]*y[33]*y[75]*y[665]^2) + 
    (y[10]*y[1032])/(24*y[23]^2*y[625]) - (19*y[13]*y[1035])/
     (18*y[7]*y[34]*y[665]^3) + (19*y[13]*y[1035])/(6*y[7]*y[34]^2*y[665]) + 
    (19*y[13]*y[1036])/(18*y[7]*y[23]*y[34]*y[665]^3) - 
    (19*y[13]*y[1036])/(6*y[7]*y[23]*y[34]^2*y[665]) + 
    (y[861]*y[1049])/(2*y[10]*y[11]*y[12]*y[19]) + 
    y[1051]/(2*y[2]*y[10]*y[12]*y[642]) - (19*y[1210])/(18*y[33]) + 
    (19*y[1211])/(18*y[33]) - (19*y[1215])/(12*y[23]*y[33]*y[75]*y[665]^2) - 
    (19*y[12]*y[1221])/(18*y[7]*y[23]^2*y[33]) - 
    (19*y[13]*y[1222])/(18*y[33]^2*y[75]) + (y[13]*y[1223])/(72*y[4]*y[8]) + 
    (y[13]*y[1227])/(72*y[2]*y[4]*y[8]) + (y[120]*y[1229])/
     (36*y[2]*y[33]*y[665]^2) - (y[7]*y[24]*y[1233])/(72*y[2]*y[28]*y[69]) + 
    (y[13]*y[33]*y[1237])/(6*y[11]*y[34]) - (y[13]*y[1237])/
     (6*y[10]*y[11]*y[642]) + (y[12]*y[1239])/(36*y[7]*y[23]^2*y[34]*
      y[665]^2) + (y[7]*y[24]*y[1245])/(72*y[28]*y[69]) + 
    (19*y[12]*y[1247])/(6*y[7]*y[23]^2*y[34]^2) - 
    (25*y[1248])/(36*y[2]*y[34]*y[69]^2) - 
    (19*y[1249])/(18*y[23]*y[33]*y[665]^3) + 
    (19*y[1250])/(18*y[23]^2*y[33]*y[665]^3) + 
    (y[12]*y[1252])/(72*y[7]*y[23]^2*y[34]*y[665]) - 
    (25*y[7]*y[24]^2*y[1253])/(36*y[28]*y[69]^2) - 
    (19*y[13]*y[1254])/(18*y[2]*y[34]*y[665]^3) + 
    (19*y[13]*y[1254])/(6*y[2]*y[34]^2*y[665]) + 
    (19*y[13]*y[1257])/(6*y[23]*y[34]^2*y[665]) + 
    (19*y[13]*y[1258])/(18*y[23]*y[34]*y[665]^3) - 
    (19*y[13]*y[1259])/(18*y[23]^2*y[34]*y[665]^3) + 
    (19*y[13]*y[1259])/(6*y[23]^2*y[34]^2*y[665]) + 
    (y[12]*y[1264])/(72*y[7]*y[23]^2*y[34]) - (19*y[1267])/(6*y[2]*y[34]^2) + 
    (19*y[1271])/(6*y[7]*y[23]*y[34]^2) + y[1303]/(y[34]*y[665]^2) + 
    (y[12]^2*y[1576])/(24*y[7]*y[23]*y[625]) + y[1578]/(24*y[23]*y[625]) + 
    (y[12]*y[1597])/(24*y[7]*y[625]) + (y[24]^3*y[1744])/(2*y[12]^2) + 
    y[1796]/(72*y[4]) + y[1797]/(72*y[7]*y[23]*y[33]*y[75]) + 
    y[1798]/(y[7]*y[23]*y[33]*y[665]^2) + 
    y[1799]/(72*y[23]^2*y[33]*y[75]*y[665]) + 
    y[1800]/(72*y[2]*y[33]*y[75]*y[665]) + y[1801]/(24*y[23]*y[33]*y[665]) + 
    y[1802]/(y[23]^2*y[33]*y[665]) + y[1803]/(72*y[23]*y[33]*y[75]*y[665]) + 
    y[1804]/(18*y[7]*y[23]*y[33]*y[665]) + 
    y[1805]/(72*y[2]*y[8]*y[33]*y[75]) + y[1806]/(72*y[2]*y[4]) + 
    y[1807]/(72*y[7]*y[23]^2*y[33]*y[75]) + y[1808]/(6*y[642]) + 
    (y[861]*y[1809])/(2*y[10]*y[11]*y[12]*y[642]) + 
    y[1810]/(y[2]*y[10]*y[28]) + (y[24]*y[1811])/(72*y[10]*y[28]) - 
    (y[24]*y[1812])/(72*y[28]) + y[1813]/(24*y[625]) + 
    y[1814]/(6*y[10]*y[642]) + y[1815]/(18*y[2]*y[10]*y[34]) - 
    (y[12]*y[1816])/(18*y[7]*y[10]*y[34]) + y[1817]/(y[34]*y[665]) + 
    y[1818]/(36*y[7]*y[34]*y[665]^2) + y[1819]/(72*y[7]*y[23]*y[34]*y[665]) + 
    y[1820]/(36*y[7]*y[23]*y[34]*y[665]^2) + 
    y[1821]/(36*y[23]^2*y[33]*y[665]^2) + y[1822]/(36*y[23]*y[33]*y[665]^2) + 
    y[1823]/(72*y[2]*y[34]) + (3*y[24]^2*y[1824])/2 - 
    (3*y[24]^3*y[1824])/(2*y[12]) + y[1825]/2 + 
    (y[12]*y[1826])/(72*y[7]*y[34]) + y[1827]/(72*y[7]*y[34]*y[665]) + 
    y[1828]/(72*y[2]*y[34]*y[665]) + y[1829]/(72*y[23]*y[34]*y[665]) + 
    y[1830]/(36*y[23]^2*y[34]*y[665]^2) + y[1831]/(36*y[23]*y[34]*y[665]^2) + 
    y[1832]/(18*y[10]*y[34]) + y[1833]/(72*y[2]*y[34]*y[69]) + 
    y[1834]/(36*y[2]*y[34]*y[665]^2) + y[1835]/(72*y[34]) + 
    y[1836]/(72*y[7]*y[23]*y[34]) + y[1837]/(72*y[23]^2*y[34]*y[665]) + 
    y[1838]/(72*y[23]*y[34]) + y[1839]/(72*y[23]^2*y[34]) + 
    y[1840]/(72*y[34]*y[69]) + y[1841]/(y[23]^2*y[34]^2) - 
    (19*y[1842])/(6*y[23]*y[34]^2) + y[1843]/(y[7]*y[34]^2) + 
    (19*y[1844])/(6*y[34]^2) + y[1845]/(y[34]*y[69]^2), 
  f[422] -> 8/(9*y[2]*y[10]*y[21]) + y[12]^2/(y[2]*y[19]*y[24]) - 
    y[12]^2/(y[2]*y[21]*y[24]) + y[33]/(6*y[2]*y[11]*y[34]) - 
    (y[12]^4*y[33])/(6*y[7]*y[11]*y[34]) + (y[12]^3*y[35])/
     (6*y[7]*y[10]*y[11]*y[34]) + y[37]/(6*y[2]*y[10]*y[11]*y[34]) + 
    25/(18*y[7]*y[23]^2*y[33]*y[75]) - (8*y[77])/(9*y[10]*y[21]) + 
    (y[12]^2*y[77])/(y[21]*y[24]) + (31*y[7]*y[118])/(36*y[2]*y[21]^2) + 
    (y[24]*y[118])/(y[2]*y[4]*y[12]) - (y[24]^2*y[118])/(y[2]*y[4]*y[12]^2) + 
    (3*y[24]^2*y[118])/(2*y[2]*y[12]*y[19]^2) + 
    (y[12]^2*y[183])/(y[19]*y[24]) + (y[13]*y[329])/(6*y[10]*y[11]*y[34]) - 
    (y[24]^2*y[584])/(2*y[10]*y[12]^2*y[19]) + 
    (y[10]*y[12]^3)/(6*y[7]*y[23]^2*y[625]) - (3*y[118]*y[639])/
     (2*y[2]*y[19]^2) + y[12]^4/(6*y[7]*y[10]*y[11]*y[642]) - 
    (y[12]*y[23]^2)/(6*y[7]*y[642]) + y[24]/(2*y[2]*y[12]*y[642]) - 
    y[24]^2/(2*y[2]*y[12]^2*y[642]) - (y[24]^2*y[68])/(2*y[12]^2*y[642]) - 
    (y[24]*y[77])/(2*y[12]*y[642]) + y[215]/(6*y[642]) + 
    y[501]/(2*y[2]*y[10]*y[12]^2*y[642]) + (y[24]^2*y[584])/
     (2*y[10]*y[12]^2*y[642]) + (19*y[10])/(18*y[7]*y[24]*y[33]*y[665]^3) + 
    (19*y[12]*y[13]^2)/(18*y[2]*y[24]*y[33]*y[665]^3) - 
    7/(4*y[7]*y[23]^2*y[33]*y[665]^2) + 
    (25*y[10])/(36*y[7]*y[24]*y[33]*y[665]^2) - 
    (19*y[22])/(12*y[23]^2*y[33]*y[75]*y[665]^2) - 
    (19*y[24]*y[120])/(12*y[2]*y[33]*y[75]*y[665]^2) - 
    (19*y[13])/(18*y[2]*y[24]^2*y[33]^2*y[665]) - 
    (19*y[12])/(9*y[2]*y[24]*y[33]^2*y[665]) - 
    25/(36*y[7]*y[23]^2*y[33]*y[665]) + 
    (25*y[17])/(36*y[23]^2*y[33]*y[665]) + 13/(36*y[7]*y[23]*y[33]*y[665]) - 
    13/(36*y[7]*y[24]*y[33]*y[665]) + 107/(36*y[7]*y[23]^2*y[33]*y[75]*
      y[665]) + 25/(12*y[7]*y[23]*y[33]*y[75]*y[665]) - 
    (25*y[24])/(36*y[2]*y[33]*y[75]*y[665]) + 
    (19*y[75])/(9*y[24]*y[33]^2*y[665]) + 
    (19*y[120])/(18*y[2]*y[33]^2*y[75]*y[665]) - 
    (19*y[120])/(18*y[23]*y[33]^2*y[75]*y[665]) + 
    (19*y[501])/(18*y[23]^2*y[33]^2*y[75]*y[665]) + 
    (38*y[13]*y[667])/(3*y[34]^2*y[665]) + (19*y[13]*y[674])/
     (18*y[7]*y[23]^2*y[34]*y[665]^3) - (19*y[13]*y[674])/
     (6*y[7]*y[23]^2*y[34]^2*y[665]) + (y[24]^2*y[712])/(y[4]*y[12]^2) + 
    (19*y[1029])/(12*y[7]*y[23]*y[33]*y[75]*y[665]^2) + 
    (y[10]*y[1032])/(6*y[23]^2*y[625]) + (y[861]*y[1049])/
     (2*y[10]*y[11]*y[12]*y[642]) + y[1051]/(2*y[2]*y[10]*y[12]^2*y[19]) - 
    (y[24]*y[1076])/(2*y[10]*y[12]*y[19]) + (y[24]*y[1076])/
     (2*y[10]*y[12]*y[642]) + y[13]/(6*y[2]*y[11]*y[21]*y[1098]) - 
    y[13]^2/(6*y[2]*y[11]*y[647]*y[1098]) - (y[13]*y[1049])/
     (6*y[11]*y[21]*y[1098]) - (y[13]^2*y[1105])/(6*y[11]*y[647]*y[1098]) + 
    (19*y[1215])/(12*y[23]*y[33]*y[75]*y[665]^2) + y[1234]/(y[34]*y[665]^2) - 
    (y[13]*y[33]*y[1237])/(6*y[11]*y[34]) + (y[13]*y[1237])/
     (6*y[10]*y[11]*y[642]) - (19*y[1284])/(9*y[23]*y[33]^2) + 
    (19*y[1285])/(9*y[33]^2) - (19*y[1288])/(18*y[7]*y[23]*y[33]*y[665]^3) - 
    (25*y[1288])/(36*y[7]*y[23]*y[33]*y[665]^2) + 
    (19*y[1292])/(18*y[7]*y[23]*y[33]^2*y[665]) - 
    (19*y[1293])/(18*y[7]*y[24]*y[33]^2*y[665]) - 
    (19*y[1294])/(18*y[23]*y[33]^2*y[665]) - 
    (19*y[1297])/(18*y[23]^2*y[33]^2*y[665]) + (38*y[13]*y[1301])/
     (9*y[34]*y[665]^3) - (25*y[1308])/(36*y[24]*y[33]*y[665]^2) + 
    y[1309]/(18*y[7]*y[34]*y[665]^3) + (19*y[1310])/(6*y[7]*y[34]^2*y[665]) - 
    (19*y[1323])/(18*y[24]*y[33]*y[665]^3) + 
    (19*y[1325])/(18*y[23]*y[33]*y[665]^3) - 
    (19*y[1326])/(18*y[2]*y[33]*y[665]^3) - 
    (19*y[1327])/(18*y[23]^2*y[33]*y[665]^3) - (19*y[13]*y[1332])/
     (18*y[23]^2*y[34]*y[665]^3) + (19*y[13]*y[1332])/
     (6*y[23]^2*y[34]^2*y[665]) + (19*y[1335])/(6*y[7]*y[23]*y[34]^2*
      y[665]) + (19*y[1336])/(18*y[7]*y[23]*y[34]*y[665]^3) + 
    (19*y[1344])/(18*y[23]*y[34]*y[665]^3) - 
    (19*y[1344])/(6*y[23]*y[34]^2*y[665]) + 
    (19*y[1346])/(6*y[7]*y[23]*y[34]^2) - (19*y[13]*y[1347])/
     (18*y[2]*y[34]*y[665]^3) + (19*y[13]*y[1347])/(6*y[2]*y[34]^2*y[665]) + 
    (19*y[1356])/(6*y[34]^2) + (19*y[1364])/(18*y[2]*y[33]^2*y[665]) + 
    (19*y[1398])/(6*y[7]*y[23]^2*y[34]^2) + (19*y[1401])/(6*y[2]*y[34]^2) + 
    (19*y[1402])/(6*y[23]^2*y[34]^2) + (19*y[1408])/(6*y[7]*y[34]^2) - 
    (3*y[24]^2*y[1710])/(2*y[12]*y[19]^2) + (31*y[7]*y[1735])/(36*y[21]^2) + 
    (y[861]*y[1809])/(2*y[10]*y[11]*y[12]*y[19]) - (19*y[1846])/(18*y[33]) + 
    (19*y[1847])/(18*y[33]) + y[1848]/(36*y[23]^2*y[33]*y[75]*y[665]) + 
    y[1849]/(y[23]*y[33]*y[75]*y[665]) + y[1850]/(36*y[23]*y[33]*y[665]) - 
    (y[24]*y[1851])/(2*y[4]*y[12]) + y[1852]/(36*y[2]*y[24]*y[33]*y[665]) + 
    y[1853]/(36*y[2]*y[33]*y[665]) + (y[13]*y[1854])/
     (36*y[2]*y[24]*y[33]*y[665]^2) + (y[24]^2*y[1855])/(2*y[12]^2*y[19]) - 
    (y[24]*y[1856])/(2*y[2]*y[12]*y[19]) + (y[24]^2*y[1856])/
     (2*y[2]*y[12]^2*y[19]) + (y[24]*y[1857])/(2*y[12]*y[19]) - 
    y[1858]/(6*y[2]*y[642]) - y[1859]/(2*y[2]*y[10]*y[12]*y[642]) + 
    (y[12]*y[1860])/(6*y[7]*y[10]*y[642]) + (y[13]*y[1861])/
     (6*y[10]*y[642]) + (y[12]^2*y[1862])/(6*y[7]*y[23]*y[625]) + 
    y[1863]/(18*y[2]*y[10]*y[34]) + y[1864]/(18*y[7]*y[10]*y[34]) + 
    y[1865]/(y[34]*y[665]) + y[1866]/(36*y[7]*y[23]^2*y[34]*y[665]^2) + 
    y[1867]/(6*y[2]*y[21]*y[1098]) + y[1868]/(6*y[647]) + 
    y[1869]/(y[2]*y[21]) + y[1870]/(18*y[7]*y[34]*y[665]) + 
    y[1871]/(36*y[2]*y[33]*y[665]^2) + y[1872]/(36*y[23]*y[33]*y[665]^2) + 
    y[1873]/(36*y[7]*y[34]*y[665]^2) + y[1874]/2 + y[1875]/(y[2]*y[19]) + 
    y[1876]/(6*y[2]*y[647]) + (y[12]*y[1877])/(6*y[7]*y[625]) + 
    y[1878]/(6*y[23]*y[625]) + y[1879]/(12*y[23]^2*y[33]*y[665]^2) + 
    y[1880]/(36*y[7]*y[23]*y[34]*y[665]) + 
    y[1881]/(36*y[7]*y[23]*y[34]*y[665]^2) + 
    y[1882]/(36*y[7]*y[23]^2*y[34]*y[665]) + 
    y[1883]/(36*y[23]*y[34]*y[665]) + y[1884]/(6*y[2]*y[647]*y[1098]) + 
    y[1885]/(36*y[23]*y[34]*y[665]^2) + y[1886]/(36*y[23]^2*y[34]*y[665]^2) + 
    y[1887]/(6*y[21]*y[1098]) + y[1888]/(6*y[625]) - 
    (3*y[1889])/(2*y[19]^2) + y[1890]/(18*y[10]*y[34]) + 
    y[1891]/(36*y[2]*y[34]) + y[1892]/y[21] + y[1893]/(6*y[647]*y[1098]) + 
    y[1894]/(36*y[7]*y[23]^2*y[34]) + y[1895]/(36*y[23]^2*y[34]) + 
    y[1896]/(36*y[7]*y[34]) + y[1897]/(36*y[2]*y[34]*y[665]) + 
    y[1898]/(36*y[23]^2*y[34]*y[665]) + y[1899]/(36*y[7]*y[23]*y[34]) + 
    y[1900]/(36*y[34]) + y[1901]/(36*y[23]*y[34]) + y[1902]/y[19] + 
    y[1903]/(36*y[2]*y[34]*y[665]^2) - (19*y[1904])/(6*y[23]*y[34]^2), 
  f[425] -> -1/12*(y[23]^2*y[74])/(y[7]*y[10]*y[34]) + 
    y[77]/(12*y[10]*y[21]) - (y[7]*y[118])/(24*y[2]*y[21]^2) + 
    y[121]/(12*y[2]*y[10]*y[34]) - (y[12]*y[13]^2)/(12*y[2]*y[24]*y[33]*
      y[665]^3) + y[136]/(12*y[7]*y[24]*y[33]*y[665]^3) + 
    1/(8*y[7]*y[23]^2*y[33]*y[665]^2) + 
    y[22]/(8*y[23]^2*y[33]*y[75]*y[665]^2) + (y[24]*y[120])/
     (8*y[2]*y[33]*y[75]*y[665]^2) + y[136]/(24*y[7]*y[24]*y[33]*y[665]^2) + 
    y[13]/(12*y[2]*y[24]^2*y[33]^2*y[665]) + 
    y[12]/(6*y[2]*y[24]*y[33]^2*y[665]) - 1/(24*y[7]*y[23]*y[33]*y[665]) - 
    1/(3*y[34]*y[665]) - 5/(24*y[7]*y[23]^2*y[33]*y[75]*y[665]) + 
    y[24]/(24*y[2]*y[33]*y[75]*y[665]) - 
    y[24]/(24*y[23]*y[33]*y[75]*y[665]) - y[75]/(6*y[24]*y[33]^2*y[665]) + 
    y[490]/(12*y[2]*y[33]^2*y[75]*y[665]) + 
    y[638]/(24*y[2]*y[24]*y[33]*y[665]) + (y[13]*y[667])/(3*y[34]*y[665]^3) + 
    y[671]/(24*y[23]^2*y[33]*y[75]*y[665]) - (y[13]*y[674])/
     (12*y[7]*y[23]^2*y[34]*y[665]^3) + (y[13]*y[674])/
     (4*y[7]*y[23]^2*y[34]^2*y[665]) + y[1051]/(12*y[23]^2*y[33]^2*y[75]*
      y[665]) + y[1284]/(6*y[23]*y[33]^2) - y[1285]/(6*y[33]^2) + 
    y[1288]/(12*y[7]*y[23]*y[33]*y[665]^3) + 
    y[1288]/(24*y[7]*y[23]*y[33]*y[665]^2) + 
    y[1293]/(12*y[7]*y[24]*y[33]^2*y[665]) + 
    y[1294]/(12*y[23]*y[33]^2*y[665]) + y[1296]/(12*y[2]*y[33]^2*y[665]) + 
    y[1297]/(12*y[23]^2*y[33]^2*y[665]) + (y[13]*y[1301])/(y[34]^2*y[665]) + 
    y[1308]/(24*y[24]*y[33]*y[665]^2) + y[1310]/(12*y[7]*y[34]*y[665]^3) + 
    y[1323]/(12*y[24]*y[33]*y[665]^3) + y[1326]/(12*y[2]*y[33]*y[665]^3) + 
    y[1327]/(12*y[23]^2*y[33]*y[665]^3) + (y[13]*y[1332])/
     (12*y[23]^2*y[34]*y[665]^3) - (y[13]*y[1332])/
     (4*y[23]^2*y[34]^2*y[665]) + y[1335]/(12*y[7]*y[23]*y[34]*y[665]^3) + 
    y[1336]/(4*y[7]*y[23]*y[34]^2*y[665]) + 
    y[1344]/(4*y[23]*y[34]^2*y[665]) + (y[13]*y[1347])/
     (12*y[2]*y[34]*y[665]^3) - (y[13]*y[1347])/(4*y[2]*y[34]^2*y[665]) + 
    y[1403]/(12*y[23]*y[34]*y[665]^3) + y[1664]/(24*y[2]*y[33]*y[665]) + 
    y[1667]/(24*y[23]*y[33]*y[665]) + y[1668]/(24*y[23]^2*y[33]*y[665]) - 
    (y[7]*y[1735])/(24*y[21]^2) + y[1846]/(12*y[33]) + 
    y[1904]/(4*y[23]*y[34]^2) + y[1905]/(8*y[23]*y[33]*y[75]*y[665]^2) + 
    y[1906]/(y[7]*y[23]*y[33]^2*y[665]) + y[1907]/(24*y[7]*y[33]*y[665]) - 
    y[1908]/(8*y[7]*y[23]*y[33]*y[75]*y[665]) + y[1909]/(12*y[21]) + 
    y[1910]/(24*y[2]*y[24]*y[33]*y[665]^2) + 
    y[1911]/(8*y[23]^2*y[33]*y[665]^2) + y[1912]/(6*y[34]*y[665]^2) + 
    y[1913]/(24*y[7]*y[23]^2*y[34]*y[665]^2) + 
    y[1914]/(y[7]*y[34]^2*y[665]) + y[1915]/(24*y[2]*y[34]) + 
    y[1916]/(12*y[7]*y[34]*y[665]) + y[1917]/(12*y[10]*y[34]) + 
    y[1918]/(24*y[23]*y[33]*y[665]^2) + y[1919]/(24*y[2]*y[33]*y[665]^2) + 
    y[1920]/(24*y[7]*y[34]*y[665]^2) + y[1921]/(24*y[7]*y[23]*y[34]) + 
    (y[120]*y[1922])/12 + y[1923]/12 + y[1924]/(24*y[7]*y[23]^2*y[34]*
      y[665]) + y[1925]/(12*y[23]*y[33]*y[665]^3) + 
    y[1926]/(24*y[7]*y[23]*y[34]*y[665]) + 
    y[1927]/(24*y[7]*y[23]*y[34]*y[665]^2) + 
    y[1928]/(24*y[23]*y[34]*y[665]) + y[1929]/(24*y[23]^2*y[34]*y[665]^2) + 
    y[1930]/(24*y[23]*y[34]*y[665]^2) + y[1931]/(24*y[7]*y[23]^2*y[34]) + 
    y[1932]/(24*y[34]) + y[1933]/(24*y[23]^2*y[34]*y[665]) + 
    y[1934]/(24*y[23]^2*y[34]) + y[1935]/(4*y[7]*y[23]^2*y[34]^2) + 
    y[1936]/(24*y[2]*y[34]*y[665]) + y[1937]/(4*y[2]*y[34]^2) + 
    y[1938]/(4*y[7]*y[23]*y[34]^2) + y[1939]/(24*y[23]*y[34]) + 
    y[1940]/(24*y[7]*y[34]) + y[1941]/(4*y[23]^2*y[34]^2) + 
    y[1942]/(24*y[2]*y[34]*y[665]^2) + y[1943]/(4*y[7]*y[34]^2) + 
    y[1944]/(4*y[34]^2), f[429] -> (y[24]*y[118])/(2*y[2]*y[4]^2) - 
    (2*y[24]^2*y[118])/(y[2]*y[4]^2*y[12]) + (5*y[24]^3*y[118])/
     (2*y[2]*y[4]^2*y[12]^2) - (y[24]^4*y[118])/(y[2]*y[4]^2*y[12]^3) - 
    (y[24]*y[712])/(2*y[4]^2) + (2*y[24]^2*y[712])/(y[4]^2*y[12]) - 
    (5*y[24]^3*y[712])/(2*y[4]^2*y[12]^2) + (y[24]^4*y[712])/
     (y[4]^2*y[12]^3), f[432] -> y[6]/(6*y[7]) + y[17]/(12*y[4]) - 
    y[23]/(6*y[7]*y[10]) - y[12]^2/(2*y[2]*y[19]*y[24]) + 
    y[12]^2/(2*y[2]*y[21]*y[24]) - (3*y[7]*y[24]^2)/(y[2]*y[28]*y[30]^3) - 
    (y[7]*y[24]^2)/(12*y[2]*y[28]*y[69]^2) + 
    y[13]/(6*y[2]*y[8]*y[33]^2*y[75]^2) + 1/(3*y[23]*y[33]^2*y[75]) + 
    y[13]/(12*y[2]*y[8]^2*y[33]*y[75]) + (y[12]^2*y[77])/(2*y[19]*y[24]) - 
    (y[12]^2*y[77])/(2*y[21]*y[24]) - (5*y[7]*y[118])/(24*y[2]*y[21]^2) - 
    (3*y[10]*y[24]^3*y[120])/(y[2]*y[12]*y[19]^3) + 
    (y[7]*y[120])/(2*y[2]*y[19]*y[30]) - (y[7]*y[120])/(2*y[2]*y[28]*y[30]) + 
    (y[7]*y[24]*y[120])/(6*y[2]*y[28]*y[69]) + y[183]/(12*y[10]*y[21]) + 
    (3*y[7]*y[24]^2*y[235])/(y[2]*y[19]*y[30]) + 
    y[575]/(12*y[7]*y[23]^2*y[33]*y[75]) + 
    y[620]/(6*y[2]*y[8]*y[33]^2*y[75]) + y[620]/(12*y[7]*y[23]*y[33]*y[75]) + 
    y[638]/(12*y[2]*y[8]*y[33]*y[75]) - (y[12]*y[13]^2)/
     (4*y[2]*y[24]*y[33]*y[665]^3) + y[136]/(4*y[7]*y[24]*y[33]*y[665]^3) + 
    y[22]/(8*y[23]^2*y[33]*y[75]*y[665]^2) + (y[24]*y[120])/
     (8*y[2]*y[33]*y[75]*y[665]^2) + y[136]/(8*y[7]*y[24]*y[33]*y[665]^2) + 
    1/(4*y[24]^2*y[33]^2*y[665]) + y[13]/(4*y[2]*y[24]^2*y[33]^2*y[665]) - 
    11/(24*y[7]*y[23]*y[33]*y[665]) + 1/(8*y[7]*y[24]*y[33]*y[665]) - 
    1/(24*y[7]*y[23]^2*y[33]*y[75]*y[665]) + 
    1/(24*y[7]*y[23]*y[33]*y[75]*y[665]) - y[75]/(2*y[24]*y[33]^2*y[665]) + 
    y[120]/(12*y[23]*y[33]^2*y[75]*y[665]) + 
    y[490]/(12*y[2]*y[33]^2*y[75]*y[665]) + 
    y[638]/(8*y[2]*y[24]*y[33]*y[665]) + y[738]/(2*y[23]*y[24]*y[33]^2) - 
    (y[13]*y[738])/(6*y[8]*y[23]*y[33]^2*y[75]) + 
    (y[121]*y[843])/(12*y[2]*y[10]*y[34]) - 
    y[1029]/(8*y[7]*y[23]*y[33]*y[75]*y[665]^2) + 
    y[1051]/(12*y[23]^2*y[33]^2*y[75]*y[665]) - (y[13]^2*y[1151])/
     (12*y[4]*y[8]) + (y[13]^2*y[1152])/(12*y[4]*y[8]) - 
    (y[13]*y[674]*y[1225])/(12*y[7]*y[23]^2*y[34]*y[665]^3) + 
    (y[13]*y[674]*y[1225])/(4*y[7]*y[23]^2*y[34]^2*y[665]) + 
    (y[1221]*y[1225])/(12*y[7]*y[23]^2*y[33]) + 
    y[1248]/(12*y[2]*y[34]*y[69]^2) + (y[7]*y[24]^2*y[1253])/
     (12*y[28]*y[69]^2) + y[1308]/(8*y[24]*y[33]*y[665]^2) + 
    y[1323]/(4*y[24]*y[33]*y[665]^3) + y[1664]/(8*y[2]*y[33]*y[665]) + 
    y[1667]/(8*y[23]*y[33]*y[665]) + y[1668]/(12*y[2]*y[4]) - 
    (y[7]*y[24]*y[1680])/(12*y[28]*y[69]) + (y[24]*y[1702])/
     (12*y[34]*y[69]) + (3*y[10]*y[24]^3*y[1729])/(y[12]*y[19]^3) - 
    (5*y[7]*y[1735])/(24*y[21]^2) + (3*y[24]*y[1756])/(y[2]*y[19]^3) - 
    (y[24]^3*y[1759])/(y[2]*y[12]^2*y[19]^2) + (y[24]^3*y[1764])/
     (y[2]*y[4]*y[12]^3) - (y[24]^3*y[1764])/(y[2]*y[12]^3*y[19]) + 
    y[1905]/(8*y[23]*y[33]*y[75]*y[665]^2) + 
    y[1910]/(8*y[2]*y[24]*y[33]*y[665]^2) + y[1912]/(6*y[34]*y[665]^2) - 
    y[1945]/(2*y[24]*y[33]^2) + y[1946]/6 - y[1947]/(12*y[33]) + 
    y[1948]/(24*y[23]*y[33]*y[75]*y[665]) + 
    y[1949]/(24*y[23]^2*y[33]*y[75]*y[665]) + 
    y[1950]/(24*y[2]*y[33]*y[75]*y[665]) + 
    y[1951]/(24*y[23]^2*y[33]*y[665]) + y[1952]/(12*y[23]*y[33]^2*y[665]) + 
    y[1953]/(12*y[7]*y[23]*y[33]^2*y[665]) + 
    y[1954]/(12*y[7]*y[24]*y[33]^2*y[665]) - y[1955]/(4*y[7]*y[33]*y[665]) + 
    y[1956]/(y[7]*y[23]^2*y[33]^2*y[75]) - (y[24]^3*y[1957])/(y[4]*y[12]^3) + 
    (y[24]^3*y[1957])/(y[12]^3*y[19]) + (y[24]^2*y[1958])/(2*y[4]*y[12]^2) + 
    (y[24]^2*y[1959])/(2*y[2]*y[4]*y[12]^2) + (y[24]*y[1960])/
     (2*y[4]*y[12]) + (y[24]*y[1961])/(2*y[2]*y[4]*y[12]) - 
    (y[24]*y[1961])/(2*y[2]*y[12]*y[19]) + 
    y[1962]/(12*y[7]*y[23]*y[33]*y[665]^3) + 
    y[1963]/(6*y[2]*y[24]*y[33]^2*y[665]) + 
    y[1964]/(12*y[2]*y[33]^2*y[665]) + y[1965]/(12*y[23]^2*y[33]^2*y[665]) + 
    y[1966]/(24*y[7]*y[23]*y[33]*y[665]^2) + 
    y[1967]/(24*y[7]*y[23]^2*y[33]*y[665]) + 
    y[1968]/(24*y[7]*y[23]^2*y[33]*y[665]^2) + (y[24]^3*y[1969])/
     (y[12]^2*y[19]^2) + (y[24]^2*y[1970])/(2*y[2]*y[12]*y[19]^2) - 
    (y[24]^2*y[1971])/(2*y[12]*y[19]^2) + y[1972]/(y[2]*y[19]) + 
    (y[24]^2*y[1973])/(2*y[12]^2*y[19]) + (y[24]^2*y[1974])/
     (2*y[2]*y[12]^2*y[19]) + (y[24]*y[1975])/(2*y[12]*y[19]) + 
    y[1976]/(12*y[2]*y[21]) + y[1977]/(6*y[2]*y[10]*y[28]) + 
    y[1978]/(6*y[10]*y[28]) + y[1979]/(6*y[28]) - 
    (y[7]*y[24]*y[1980])/(2*y[2]*y[28]*y[30]^2) + (y[7]*y[24]*y[202]*y[1980])/
     (2*y[2]*y[19]*y[30]) + (y[13]*y[1981])/(y[34]^2*y[665]) - 
    (y[23]*y[74]*y[1982])/(12*y[7]*y[10]*y[34]) + 
    (y[13]*y[1983])/(3*y[34]*y[665]^3) + 
    y[1984]/(24*y[7]*y[23]^2*y[34]*y[665]^2) + y[1985]/(2*y[2]*y[19]^2) + 
    y[1986]/(12*y[10]*y[34]) + y[1987]/(24*y[23]^2*y[33]*y[665]^2) + 
    y[1988]/(12*y[7]*y[34]*y[665]) + y[1989]/(24*y[23]*y[33]*y[665]^2) + 
    y[1990]/(24*y[2]*y[33]*y[665]^2) + y[1991]/(12*y[21]) + y[1992]/12 + 
    y[1993]/(12*y[23]*y[33]*y[665]^3) + y[1994]/3 + 
    y[1995]/(y[7]*y[34]^2*y[665]) + y[1996]/(12*y[7]*y[34]*y[665]^3) + 
    y[1997]/(24*y[7]*y[34]*y[665]^2) + y[1998]/(12*y[2]*y[33]*y[665]^3) + 
    y[1999]/(12*y[23]^2*y[33]*y[665]^3) + 
    y[2000]/(24*y[7]*y[23]*y[34]*y[665]) + y[2001]/(24*y[23]*y[34]*y[665]) + 
    y[2002]/(24*y[7]*y[23]*y[34]*y[665]^2) + 
    y[2003]/(24*y[7]*y[23]^2*y[34]*y[665]) + (y[13]*y[2004])/
     (12*y[23]^2*y[34]*y[665]^3) - (y[13]*y[2004])/
     (4*y[23]^2*y[34]^2*y[665]) + y[2005]/(24*y[23]*y[34]*y[665]^2) + 
    y[2006]/(24*y[23]^2*y[34]*y[665]^2) + y[2007]/(24*y[2]*y[34]) + 
    y[2008]/(12*y[2]*y[34]*y[69]) + y[2009]/(2*y[19]) + 
    y[2010]/(24*y[23]^2*y[34]*y[665]) + y[2011]/(24*y[23]^2*y[34]) + 
    y[2012]/(24*y[34]) + y[2013]/(24*y[7]*y[23]*y[34]) + 
    y[2014]/(12*y[7]*y[23]*y[34]*y[665]^3) + 
    y[2015]/(4*y[7]*y[23]*y[34]^2*y[665]) + y[2016]/(2*y[19]*y[30]) + 
    y[2017]/(2*y[28]*y[30]) + y[2018]/(24*y[2]*y[34]*y[665]) + 
    y[2019]/(4*y[2]*y[34]^2) + (y[235]*y[2020])/(y[19]*y[30]) + 
    (3*y[2021])/(y[28]*y[30]^3) + (y[202]*y[2022])/(2*y[19]*y[30]) + 
    y[2023]/(24*y[7]*y[23]^2*y[34]) + y[2024]/(4*y[7]*y[23]^2*y[34]^2) + 
    y[2025]/(2*y[28]*y[30]^2) + y[2026]/(4*y[23]*y[34]^2*y[665]) + 
    y[2027]/(12*y[23]*y[34]*y[665]^3) + y[2028]/(4*y[7]*y[23]*y[34]^2) + 
    y[2029]/(2*y[19]^2) + y[2030]/(24*y[23]*y[34]) + 
    y[2031]/(24*y[7]*y[34]) + (y[13]*y[2032])/(12*y[2]*y[34]*y[665]^3) - 
    (y[13]*y[2032])/(4*y[2]*y[34]^2*y[665]) + 
    y[2033]/(24*y[2]*y[34]*y[665]^2) + y[2034]/(12*y[34]*y[69]^2) + 
    y[2035]/(4*y[7]*y[34]^2) + (3*y[2036])/y[19]^3 + 
    y[2037]/(4*y[23]^2*y[34]^2) + y[2038]/(4*y[23]*y[34]^2) + 
    y[2039]/(4*y[34]^2), f[455] -> y[24]^3/(y[2]*y[4]*y[12]^3) + 
    (y[24]^3*y[68])/(y[4]*y[12]^3) + (y[24]*y[118])/(2*y[2]*y[4]^2) - 
    (y[24]^2*y[118])/(y[2]*y[4]^2*y[12]) - (y[24]*y[501])/
     (2*y[2]*y[4]*y[12]) + (y[24]^2*y[118]*y[501])/(2*y[2]*y[12]*y[642]^2) + 
    y[12]/(12*y[2]*y[24]*y[642]) - y[24]^3/(y[2]*y[12]^3*y[642]) - 
    (y[24]^3*y[68])/(y[12]^3*y[642]) - (y[12]*y[77])/(12*y[24]*y[642]) + 
    (y[24]*y[501])/(2*y[2]*y[12]*y[642]) - y[12]^2/(12*y[2]*y[24]*y[647]) - 
    (y[12]^2*y[181])/(12*y[24]*y[647]) + (y[24]^2*y[705])/
     (2*y[2]*y[4]*y[12]^2) - (y[24]^2*y[705])/(2*y[2]*y[12]^2*y[642]) + 
    (y[11]^2*y[23]^2*y[24]^2)/(4*y[647]*y[710]) - 
    (y[24]*y[118]*y[711])/(6*y[2]*y[642]^2) + (y[23]^2*y[24]*y[1653])/
     (4*y[4]*y[710]) + (y[24]*y[711]*y[1710])/(6*y[642]^2) - 
    (y[13]*y[24]*y[118]*y[1719])/(12*y[2]*y[647]^2) + 
    (y[7]*y[13]*y[24]*y[1723])/(12*y[647]^2) + (y[24]*y[2040])/(4*y[4]^2) - 
    (y[24]^2*y[2041])/(4*y[4]*y[12]^2) + (y[24]^2*y[2041])/
     (4*y[12]^2*y[642]) + (y[24]^2*y[2042])/(4*y[4]^2*y[12]) + 
    (y[24]*y[2043])/(2*y[4]*y[12]) - (y[24]*y[2043])/(2*y[12]*y[642]) + 
    (y[24]^2*y[501]*y[2044])/(2*y[12]*y[642]^2) + y[2045]/(y[2]*y[642]) + 
    y[2046]/(12*y[642]) + y[2047]/(12*y[2]*y[647]) + y[2048]/(12*y[647]) + 
    (y[24]^3*y[118]*y[2049])/(2*y[2]*y[12]^2) + (y[24]^3*y[2044]*y[2049])/
     (2*y[12]^2), f[463] -> -1/6 + y[6]/(6*y[7]) - 19/(36*y[2]*y[10]) - 
    (19*y[13])/(36*y[2]*y[7]*y[10]) - y[24]/(4*y[2]*y[10]*y[12]*y[19]) + 
    y[24]^2/(4*y[2]*y[10]^2*y[12]^2*y[19]) - 
    y[24]^3/(2*y[2]*y[10]*y[12]^2*y[19]^2) - 
    y[24]^3/(y[2]*y[10]*y[12]^3*y[19]) + (y[7]*y[24])/(12*y[2]*y[28]) + 
    (19*y[68])/(36*y[7]*y[10]^2) - (y[24]*y[68])/(4*y[10]*y[12]*y[19]) - 
    (y[24]^3*y[68])/(y[10]*y[12]^3*y[19]) - (y[24]^2*y[77])/
     (4*y[10]^2*y[12]^2*y[19]) + (y[24]^3*y[77])/(2*y[10]*y[12]^2*y[19]^2) + 
    y[120]/(4*y[2]*y[10]*y[19]) - (y[24]*y[120])/(2*y[2]*y[19]^2) - 
    (y[24]*y[120])/(4*y[2]*y[12]*y[19]) - (y[24]^2*y[120])/
     (4*y[2]*y[4]*y[12]^2) + (3*y[24]^2*y[120])/(4*y[2]*y[12]^2*y[19]) + 
    (y[24]^3*y[120])/(2*y[2]*y[4]*y[12]^3) - (3*y[24]^3*y[120])/
     (2*y[2]*y[12]*y[19]^3) - (y[24]^3*y[120])/(y[2]*y[12]^2*y[19]^2) - 
    (3*y[7]*y[24]^2*y[120])/(2*y[2]*y[28]*y[30]^3) + 
    (y[7]*y[120]^2)/(4*y[2]*y[19]*y[30]) - (y[7]*y[120]^2)/
     (4*y[2]*y[28]*y[30]) + (3*y[7]*y[24]^2*y[120]*y[235])/
     (2*y[2]*y[19]*y[30]) - (y[24]^2*y[501])/(4*y[2]*y[10]*y[12]*y[19]^2) + 
    (y[10]*y[12]^4*y[13])/(12*y[7]*y[23]*y[625]^2) + 
    (y[12]^2*y[13])/(6*y[2]*y[7]*y[10]*y[642]^2) + 
    (y[13]*y[59])/(6*y[2]*y[10]*y[642]^2) - (y[12]^2*y[13]*y[77])/
     (6*y[7]*y[10]*y[642]^2) - (y[13]*y[59]*y[77])/(6*y[10]*y[642]^2) + 
    (y[24]^2*y[75]*y[120]^2)/(2*y[2]*y[12]*y[642]^2) - 
    1/(12*y[2]*y[10]^2*y[642]) + (y[12]*y[13])/(6*y[2]*y[7]*y[10]*y[642]) - 
    (y[12]*y[13]^2)/(12*y[2]*y[7]*y[642]) + y[16]/(6*y[2]*y[10]*y[642]) + 
    y[24]/(4*y[2]*y[10]*y[12]*y[642]) - 
    y[24]^2/(4*y[2]*y[10]^2*y[12]^2*y[642]) + 
    y[24]^3/(y[2]*y[10]*y[12]^3*y[642]) - (y[23]*y[24]^3)/(y[12]^3*y[642]) + 
    (y[24]*y[68])/(4*y[10]*y[12]*y[642]) + (y[24]^3*y[68])/
     (y[10]*y[12]^3*y[642]) + y[77]/(12*y[10]^2*y[642]) + 
    (y[24]^2*y[77])/(4*y[10]^2*y[12]^2*y[642]) - 
    (y[24]^2*y[120])/(2*y[2]*y[12]^2*y[642]) + 
    y[12]^2/(12*y[2]*y[24]*y[647]) + (y[12]^2*y[181])/(12*y[24]*y[647]) - 
    (y[2]*y[11]^2*y[24])/(4*y[625]*y[710]) - (y[11]^2*y[23]^2*y[24]^2)/
     (4*y[647]*y[710]) + (y[11]*y[23]*y[24]*y[709])/(4*y[4]*y[710]) - 
    (y[7]*y[24]*y[833])/(4*y[2]*y[28]*y[30]^2) + (y[7]*y[24]*y[202]*y[833])/
     (4*y[2]*y[19]*y[30]) + (y[24]^3*y[861])/(2*y[2]*y[10]*y[12]*y[642]^2) - 
    (y[24]^3*y[77]*y[861])/(2*y[10]*y[12]*y[642]^2) - 
    (y[24]^3*y[120]*y[921])/(2*y[2]*y[12]^2) + (y[148]*y[1055])/
     (6*y[7]*y[10]*y[642]) + (y[10]*y[13]*y[1119])/(12*y[23]*y[625]^2) + 
    (y[13]*y[24]*y[118]*y[1719])/(12*y[2]*y[647]^2) + 
    y[1720]/(12*y[2]*y[647]) - (y[7]*y[13]*y[24]*y[1723])/(12*y[647]^2) + 
    y[1724]/(12*y[647]) + (y[12]^2*y[13]*y[1752])/(12*y[7]*y[625]^2) + 
    (y[24]*y[1757])/(4*y[10]*y[19]^2) + y[1770]/(2*y[19]) + 
    (19*y[1792])/(36*y[10]) + y[1909]/(4*y[10]*y[19]) + 
    y[2045]/(y[2]*y[10]*y[28]) + (y[24]^3*y[2050])/(2*y[4]*y[12]^3) + 
    (y[24]^2*y[2051])/(4*y[4]*y[12]^2) - (y[11]*y[24]*y[2052])/
     (4*y[4]*y[12]) + y[2053]/(36*y[7]*y[10]) + (3*y[24]^3*y[2054])/
     (2*y[12]*y[19]^3) + (y[24]^3*y[2055])/(2*y[12]^2*y[19]^2) + 
    (y[24]^2*y[2056])/(4*y[10]*y[12]*y[19]^2) - (y[24]^2*y[2057])/
     (4*y[12]*y[19]^2) + (y[24]^3*y[2058])/(2*y[12]^3*y[19]) + 
    (y[24]^2*y[2059])/(4*y[2]*y[10]*y[12]^2*y[19]) + 
    (y[24]^2*y[2060])/(4*y[10]*y[12]^2*y[19]) + (y[24]^2*y[2061])/
     (4*y[12]^2*y[19]) + (y[24]*y[2062])/(4*y[12]*y[19]) + 
    (y[24]^3*y[2063])/(2*y[12]^2*y[642]^2) + (y[24]^2*y[2064])/
     (2*y[12]*y[642]^2) + (y[12]^2*y[13]^2*y[2065])/(6*y[2]*y[7]*y[642]^2) + 
    (y[12]*y[77]*y[2066])/(12*y[642]) + (y[148]*y[2066])/(12*y[2]*y[642]) + 
    (y[24]^2*y[2067])/(4*y[2]*y[10]*y[12]^2*y[642]) + 
    (y[24]^2*y[2068])/(4*y[12]^2*y[642]) + (y[24]^2*y[2069])/
     (4*y[10]*y[12]^2*y[642]) - (y[24]*y[2070])/(4*y[12]*y[642]) + 
    y[2071]/(12*y[10]*y[28]) + y[2072]/(12*y[28]) + 
    y[2073]/(12*y[2]*y[642]) + (y[12]*y[2074])/(12*y[7]*y[642]) + 
    y[2075]/(12*y[642]) - (y[12]*y[2076])/(12*y[7]*y[625]) + 
    y[2077]/(6*y[10]*y[642]) + y[2078]/(12*y[625]) + 
    (3*y[24]^2*y[120]*y[2079])/(2*y[2]*y[19]^2) + (y[24]*y[120]*y[2080])/
     (4*y[2]) - (y[12]^2*y[13]*y[2081])/(6*y[7]*y[642]^2) + 
    y[2082]/(6*y[2]*y[642]^2) + y[2083]/(4*y[19]*y[30]) + 
    y[2084]/(4*y[19]^2) + y[2085]/(4*y[28]*y[30]) + (3*y[2086])/(2*y[19]^3) + 
    y[2087]/(2*y[19]^3*y[30]) - (3*y[2088])/(2*y[28]*y[30]^3) + 
    (3*y[202]*y[2088])/(2*y[19]*y[30]^2) + (y[202]*y[2089])/(4*y[19]*y[30]) + 
    y[2090]/(4*y[28]*y[30]^2) + y[2091]/(6*y[642]^2) + 
    (y[13]*y[2092])/(12*y[625]^2), 
  f[469] -> (y[12]*y[33])/(24*y[2]^2*y[7]*y[10]^2) + y[52]/(12*y[2]*y[10]) + 
    1/(8*y[7]*y[23]*y[24]*y[33]^3*y[75]^3) - 
    5/(24*y[2]^2*y[7]*y[24]^2*y[33]^3*y[75]^2) - 
    3/(8*y[2]^2*y[7]*y[24]*y[33]^3*y[75]^2) + 
    y[12]/(24*y[7]*y[23]*y[33]^2*y[75]^2) + 
    y[58]/(24*y[2]^2*y[24]*y[33]^3*y[75]) - (y[120]*y[121])/
     (12*y[2]^2*y[10]*y[34]) + y[139]/(24*y[2]^2*y[7]*y[33]^3*y[75]) + 
    y[147]/(12*y[2]*y[10]^2) + y[13]/(12*y[7]*y[23]*y[33]*y[665]^3) + 
    y[13]^2/(6*y[2]*y[24]*y[33]*y[665]^3) + (y[12]*y[13]^2)/
     (12*y[2]^2*y[24]*y[33]*y[665]^3) + y[13]^2/(3*y[34]*y[665]^3) + 
    y[13]^2/(12*y[2]^2*y[24]*y[33]*y[665]^2) + (y[12]*y[13]*y[33])/
     (12*y[2]*y[10]*y[34]*y[665]^2) - (y[12]*y[13]*y[33])/
     (12*y[7]*y[10]*y[34]*y[665]^2) + y[480]/(12*y[7]*y[23]*y[33]*y[665]^2) + 
    y[638]/(12*y[2]*y[7]*y[33]*y[665]^2) - y[13]^2/(y[34]^2*y[665]) - 
    (y[12]*y[33])/(12*y[2]*y[10]^2*y[34]*y[665]) + 
    y[490]/(12*y[2]^2*y[33]*y[75]*y[665]) + 
    y[501]/(12*y[23]*y[33]*y[75]*y[665]) + y[667]/(12*y[23]*y[33]^2*y[665]) + 
    (y[13]^2*y[673])/(4*y[7]*y[34]^2*y[665]) - (y[13]^2*y[674])/
     (12*y[7]*y[23]*y[34]*y[665]^3) + (y[13]^2*y[674])/
     (4*y[7]*y[23]*y[34]^2*y[665]) - (y[52]*y[802])/(24*y[10]) + 
    (y[76]*y[802])/(24*y[10]^2) + y[980]/(12*y[2]^2*y[24]*y[33]^2*y[665]) + 
    y[1051]/(12*y[2]*y[33]*y[75]*y[665]) + (y[1187]*y[1204])/
     (24*y[33]^3*y[75]^2) + y[1301]/(12*y[2]*y[33]^2*y[665]) - 
    y[1440]/(4*y[2]*y[24]*y[33]^2) + y[1450]/(6*y[7]*y[24]*y[33]^2) + 
    y[1459]/(12*y[2]^2*y[33]^2*y[665]) + (y[1186]*y[1466])/
     (24*y[33]^3*y[75]^3) + (y[1188]*y[1471])/(24*y[33]^3*y[75]) + 
    y[1472]/(24*y[2]^2*y[24]*y[33]^3*y[75]^2) + 
    (y[13]*y[1496])/(12*y[2]^2*y[33]*y[665]^3) + 
    y[1498]/(24*y[2]^2*y[24]^2*y[33]^3*y[75]^2) + 
    (y[12]*y[33]*y[1499])/(12*y[7]*y[10]^2*y[34]) + 
    (y[620]*y[1499])/(12*y[24]*y[33]*y[665]^2) + 
    (y[13]^2*y[1501])/(12*y[7]*y[34]*y[665]^3) + 
    (y[13]*y[1510])/(12*y[2]*y[33]*y[665]^3) - 
    (y[13]*y[1511])/(12*y[23]*y[33]*y[665]^3) + (y[13]^2*y[1534])/
     (12*y[23]*y[34]*y[665]^3) - (y[13]^2*y[1534])/(4*y[23]*y[34]^2*y[665]) - 
    (y[13]^2*y[1537])/(12*y[2]^2*y[34]*y[665]^3) + 
    (y[13]^2*y[1537])/(4*y[2]^2*y[34]^2*y[665]) - 
    (y[13]^2*y[1545])/(12*y[2]*y[34]*y[665]^3) + 
    (y[13]^2*y[1545])/(4*y[2]*y[34]^2*y[665]) + y[1547]/(4*y[2]^2*y[34]^2) + 
    y[1548]/(4*y[7]*y[23]*y[34]^2) + y[1554]/(4*y[2]*y[34]^2) + 
    y[1555]/(4*y[7]*y[34]^2) - y[2093]/(24*y[24]*y[33]^2*y[75]) - 
    y[2094]/(12*y[33]) + y[2095]/(12*y[33]) + (y[1205]*y[2096])/
     (24*y[33]^2*y[75]) + (y[638]*y[2097])/(24*y[33]^2*y[75]) + 
    (y[148]*y[2098])/(24*y[2]*y[33]^2*y[75]) + 
    y[2099]/(24*y[2]^2*y[24]*y[33]^2*y[75]) - 
    y[2100]/(6*y[2]*y[7]*y[24]*y[33]^3*y[75]) - 
    y[2101]/(8*y[2]*y[7]*y[24]*y[33]^2*y[75]) + 
    y[2102]/(24*y[7]*y[24]*y[33]^2*y[75]) + y[2103]/(y[2]*y[7]*y[10]) + 
    y[2104]/(24*y[2]^2*y[7]*y[33]^3*y[75]^2) + y[2105]/(24*y[7]*y[10]^2) + 
    (y[12]*y[2106])/(12*y[33]*y[665]) - (y[13]*y[2107])/
     (12*y[2]*y[33]*y[665]) + (y[620]*y[2108])/(24*y[33]^2*y[75]) + 
    y[2109]/(24*y[2]*y[7]*y[10]^2) + y[2110]/(24*y[2]^2*y[7]*y[10]) + 
    y[2110]/(12*y[2]*y[7]*y[10]*y[34]) + y[2111]/(24*y[7]*y[10]) + 
    (y[738]*y[2112])/(24*y[23]*y[24]^2*y[33]^3*y[75]^2) + 
    y[2113]/(12*y[23]*y[33]*y[665]^2) + y[2114]/(12*y[2]^2*y[33]*y[665]^2) + 
    (y[889]*y[2115])/(24*y[2]*y[24]^2*y[33]^3*y[75]^2) + 
    y[2116]/(12*y[2]*y[33]*y[665]^2) - (y[13]^2*y[2117])/
     (12*y[7]*y[23]*y[34]*y[665]^2) + y[2118]/(12*y[7]*y[10]*y[34]) + 
    y[2119]/(12*y[2]^2*y[34]) + y[2120]/(12*y[23]*y[34]) + 
    (y[13]*y[2121])/(12*y[7]*y[34]*y[665]^2) + (y[13]^2*y[2122])/
     (12*y[7]*y[23]*y[34]*y[665]) + y[2123]/(12*y[2]*y[10]*y[34]) + 
    (y[13]^2*y[2124])/(12*y[23]*y[34]*y[665]) + (y[13]^2*y[2125])/
     (12*y[2]^2*y[34]*y[665]) - (y[13]^2*y[2126])/
     (12*y[2]^2*y[34]*y[665]^2) + y[2127]/(12*y[7]*y[10]*y[34]*y[665]) + 
    y[2128]/(12*y[2]*y[10]*y[34]*y[665]) + y[2129]/(12*y[2]*y[34]) + 
    y[2130]/(12*y[7]*y[34]*y[665]) + y[2131]/(12*y[7]*y[23]*y[34]) + 
    (y[13]^2*y[2132])/(12*y[23]*y[34]*y[665]^2) + 
    y[2133]/(12*y[2]*y[34]*y[665]) + (y[13]*y[2134])/
     (12*y[2]*y[34]*y[665]^2) + y[2135]/(12*y[10]*y[34]) + 
    y[2136]/(12*y[34]) + y[2137]/(12*y[7]*y[34]) + 
    y[2138]/(4*y[23]*y[34]^2) + y[2139]/(4*y[34]^2), 
  f[484] -> (-24*y[2]*y[24]^3*y[177])/(y[4]*y[12]^4) + 
    (4*y[2]*y[24]*y[177]^2)/(y[4]^2*y[12]) - (12*y[2]*y[24]^2*y[177]^2)/
     (y[4]^2*y[12]^2) + (8*y[2]*y[24]^3*y[177]^2)/(y[4]^2*y[12]^3) + 
    (8*y[2]*y[24]^3*y[177]^3)/(y[12]^2*y[642]^3) + 
    (16*y[2]*y[24]^3*y[177]^2)/(y[12]^3*y[642]^2) + 
    (24*y[2]*y[24]^3*y[177])/(y[12]^4*y[642]) + (8*y[23]*y[120]^2*y[177])/
     (3*y[642]*y[710]) + (8*y[13]^2*y[714])/(3*y[7]*y[642]) + 
    (8*y[12]*y[13]^2*y[714]^2)/(3*y[7]*y[642]^2) + 
    (8*y[12]^2*y[13]^2*y[714]^3)/(3*y[7]*y[642]^3) - 
    (8*y[2]*y[23]*y[120]^2*y[177])/(3*y[710]*y[1562]) - 
    (8*y[2]*y[13]^2*y[714])/(3*y[7]*y[1562]) + 
    (8*y[2]*y[24]^2*y[177]*y[2140])/(y[4]*y[12]^3) - 
    (8*y[2]*y[24]^2*y[177]*y[2140])/(y[12]^3*y[642]) - 
    (4*y[2]*y[24]*y[177]*y[2141])/(y[4]*y[12]^2) + 
    (4*y[2]*y[24]*y[177]*y[2141])/(y[12]^2*y[642]) - 
    (8*y[2]*y[24]^2*y[177]^3*y[2142])/(y[12]*y[642]^3) - 
    (8*y[24]^2*y[2143])/(3*y[642]^3*y[710]) - 
    (4*y[2]*y[24]^2*y[177]^2*y[2144])/(y[12]^2*y[642]^2) + 
    (4*y[2]*y[24]*y[177]^2*y[2145])/(y[12]*y[642]^2) + 
    (8*y[24]^2*y[2146])/(3*y[642]^2*y[710]^2) - (4*y[24]*y[2147])/
     (3*y[642]^2*y[710]) - (4*y[24]*y[2148])/(3*y[642]*y[710]^2) + 
    (4*y[24]*y[2149])/(3*y[710]^2*y[1562]) + (8*y[2150])/(3*y[642]) - 
    (8*y[2]*y[2150])/(3*y[1562]) + (8*y[2151])/(3*y[642]^2) - 
    (8*y[24]^2*y[2152])/(3*y[710]^3*y[1562]) + (8*y[24]^2*y[2153])/
     (3*y[642]*y[710]^3) + (8*y[2154])/(3*y[642]^3), 
  f[486] -> -1/4*(y[24]*y[118])/(y[2]*y[4]^2) + 
    (y[24]^2*y[118])/(y[2]*y[4]^2*y[12]) - (5*y[24]^3*y[118])/
     (4*y[2]*y[4]^2*y[12]^2) + (y[24]^4*y[118])/(2*y[2]*y[4]^2*y[12]^3) - 
    (y[24]^4*y[118]^2)/(2*y[2]*y[12]^2*y[642]^3) - 
    (y[24]^4*y[118]^2)/(y[2]*y[12]*y[642]^3) + (y[24]^2*y[118])/
     (4*y[2]*y[642]^2) + (y[24]^4*y[118])/(y[2]*y[12]^3*y[642]^2) + 
    (3*y[24]^4*y[656])/(2*y[12]^4) + (y[24]*y[501]*y[656])/(4*y[12]) - 
    (5*y[24]^2*y[501]*y[656])/(4*y[12]^2) - (3*y[24]^4*y[657])/(2*y[12]^4) - 
    (y[24]*y[501]*y[657])/(4*y[12]) + (5*y[24]^2*y[501]*y[657])/(4*y[12]^2) + 
    (y[24]*y[712])/(4*y[4]^2) - (y[24]^2*y[712])/(y[4]^2*y[12]) + 
    (5*y[24]^3*y[712])/(4*y[4]^2*y[12]^2) - (y[24]^4*y[712])/
     (2*y[4]^2*y[12]^3) - (y[24]^2*y[712])/(4*y[642]^2) - 
    (y[24]^4*y[712])/(y[12]^3*y[642]^2) - (y[12]^3*y[13]^2*y[750]^2)/
     (6*y[2]*y[7]*y[642]^3) + (y[24]^3*y[657]*y[1771])/(2*y[12]^3) + 
    (y[24]^4*y[1773])/(2*y[12]^2*y[642]^3) + (y[24]^4*y[1773])/
     (y[12]*y[642]^3) + (y[24]^3*y[118]*y[1774])/(4*y[2]*y[12]^2*y[642]^2) - 
    (y[24]^3*y[712]*y[1774])/(4*y[12]^2*y[642]^2) - 
    (y[24]^2*y[118]*y[1775])/(4*y[2]*y[12]*y[642]^2) + 
    (y[24]^2*y[712]*y[1775])/(4*y[12]*y[642]^2) + (y[12]^3*y[13]^2*y[1777])/
     (6*y[7]*y[642]^3) + y[1779]/(6*y[2]*y[642]^3) + y[1782]/(6*y[642]^3) + 
    (y[656]*y[2155])/y[12]^3}, {y[1] -> 1 + (1 + z3[3])^(-1), 
  y[2] -> 1 + z3[2], y[3] -> 1 + z3[4] + z3[3]*(2 + z3[4]), 
  y[4] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5], y[5] -> -684 + 3661*z3[4] + 
    z3[3]*(-1368 - 3661*z3[2] + 3661*z3[4]), y[6] -> 1 + z3[2] - z3[6], 
  y[7] -> 1 + z3[4] - z3[6], y[8] -> z3[4] - z3[6], 
  y[9] -> z3[3]*(-1 + z3[2] - z3[6]) - z3[6], y[10] -> 1 + z3[3], 
  y[11] -> z3[2] - z3[4], y[12] -> -1 + z3[6], y[13] -> z3[6], 
  y[14] -> 1 + z3[3] + z3[2]*z3[3], y[15] -> z3[2] + z3[6], 
  y[16] -> z3[4] + z3[6], y[17] -> 1 + z3[4] + z3[6], 
  y[18] -> 1 + z3[4] + z3[2]*(-1 + z3[6]) - z3[6], 
  y[19] -> z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6], y[20] -> -1 - z3[4] + z3[6], 
  y[21] -> z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - 
    z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6], 
  y[22] -> 1 - z3[4] + z3[4]^2, y[23] -> z3[2], y[24] -> z3[4], 
  y[25] -> -z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6], y[26] -> z3[2] + z3[4], 
  y[27] -> 1 + z3[2]*(-1 + z3[6]) + (-1 + z3[4])*z3[6], 
  y[28] -> -2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[29] -> 3661*z3[4]^2 + 
    z3[2]*(3661*z3[4] - 648*(-1 + z3[6])) + 648*(-1 + z3[6]) - 
    648*z3[4]*z3[6], y[30] -> z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4] - z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[6] - 
    z3[2]*z3[3]*z3[6] + z3[4]*z3[6] + z3[3]*z3[4]*z3[6], 
  y[31] -> -1 - z3[4] + z3[2]*(1 + z3[4] - z3[6]) + z3[2]^2*(-1 + z3[6]) + 
    z3[6], y[32] -> (3661*z3[4]^3)/1296 - z3[6]/2 + (z3[4]*z3[6])/2 - 
    (z3[4]^2*z3[6])/2, y[33] -> -1 + z3[5], 
  y[34] -> z3[2]^2*z3[3]^2 + 4*z3[2]*z3[3]*z3[4] - 4*z3[3]*z3[4]^2 - 
    4*z3[2]*z3[3]*z3[4]*z3[5] - 2*z3[2]*z3[3]^2*z3[4]*z3[5] + 
    4*z3[3]*z3[4]^2*z3[5] + z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]*z3[3]*z3[6] + 
    4*z3[3]*z3[4]*z3[6] - 2*z3[3]*z3[4]*z3[5]*z3[6] + z3[6]^2, 
  y[35] -> 1 + z3[5]*(-1 + z3[6]), y[36] -> -2 + z3[4] + z3[6], 
  y[37] -> 1 - z3[5] + z3[6], y[38] -> -2 + z3[3]*z3[5]*(-1 + z3[6]) + z3[6], 
  y[39] -> -1 + z3[4]*(-2 + z3[5]) - (-3 + z3[5])*z3[6], 
  y[40] -> z3[6] + z3[3]*(1 + z3[6]), 
  y[41] -> z3[4]^2 + z3[6]^2 + z3[4]*(1 + z3[6]), 
  y[42] -> -2 + z3[4] - z3[5]*(-2 + z3[4] + z3[6]), 
  y[43] -> -2 - z3[4]^2*(2 + z3[3]*z3[5]) + z3[3]*z3[5]*(-1 + z3[6]) + 
    z3[6] + z3[4]*(2 + z3[3]*z3[5] + z3[6]), 
  y[44] -> 1 + 2*z3[4]^2 + z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) - 
    3*z3[6] + z3[5]*z3[6] + z3[6]^2 - z3[4]*(-4 + z3[5] + 3*z3[6]), 
  y[45] -> (-19*z3[5]*(-1 + z3[6])*(z3[2]^2 + z3[2]*z3[6] + 
       (-1 + z3[6])*z3[6]))/36 - 
    (19*(2*z3[2]^2 + z3[2]^3 + z3[2]*z3[6] + (-1 + z3[6])*z3[6]))/36, 
  y[46] -> 1 + 3*z3[2]^2 + 2*z3[4] - 3*z3[6] + z3[6]^2 + 
    z3[2]*(-1 - 2*z3[4] + 3*z3[6]) - 
    z3[5]*(z3[2]^2 + z3[4] + (-1 + z3[6])*z3[6] + z3[2]*(-z3[4] + z3[6])), 
  y[47] -> z3[2]^3*(1 - z3[3] + z3[3]^2) + 
    z3[2]^2*(2 - 2*z3[3] - z3[3]^2*(-3 + z3[6])) - z3[3]^2*(-1 + z3[6]) - 
    (-2 + z3[6])*(-1 + z3[6])^2 + z3[3]*(5 - 6*z3[6] + 2*z3[6]^2) + 
    z3[5]*(-1 + z3[6])*(-(z3[2]^2*(-1 + z3[3] + z3[3]^2)) + 
      2*z3[3]*(-1 + z3[6]) + (-1 + z3[6])*z3[6] + 
      z3[2]*(z3[3]^2*(-3 + z3[6]) + z3[3]*(-2 + z3[6]) + z3[6]) + 
      z3[3]^2*(-3 + 2*z3[6])) + z3[2]*(z3[3]^2*(3 - 2*z3[6]) + z3[6] + 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[48] -> (-19*z3[5]*(z3[2]^2*(-1 + z3[3] + z3[3]^2) - z3[4] + 
       z3[3]^2*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) + z3[6] - z3[6]^2 + 
       z3[3]*(2 + 2*z3[4]^2 - 2*z3[6] - z3[4]*(1 + z3[6])) - 
       z3[2]*(-z3[4] + z3[6] + z3[3]^2*(-3 + 2*z3[4] + z3[6]) + 
         z3[3]*(-2 + 3*z3[4] + z3[6]))))/36 - 
    (19*(3 + z3[2]^2*(3 - 3*z3[3] + 2*z3[3]^2) - z3[3]^2*(-1 + z3[4]) + 
       2*z3[4] - 5*z3[6] + 2*z3[6]^2 + z3[2]*(-1 - z3[3]^2*(-3 + z3[4]) - 
         2*z3[4] + z3[3]*(1 + 4*z3[4] - 3*z3[6]) + 3*z3[6]) + 
       z3[3]*(6 - 2*z3[4]^2 - 2*z3[6] + z3[4]*(-4 + 3*z3[6]))))/36, 
  y[49] -> (z3[2] - z3[4])^(-1) + z3[4]^(-1), y[50] -> -37 - 25*z3[3], 
  y[51] -> -8/9 - (25*z3[5])/36, y[52] -> z3[5], 
  y[53] -> -2 - z3[5]^2 - z3[5]*(-3 + z3[6]), 
  y[54] -> -38 - z3[4]*(32 + 25*z3[5]) + z3[5]*(38 - 25*z3[6]) - 13*z3[6], 
  y[55] -> 37 + 25*z3[3], y[56] -> -25 - z3[2]*(13 + 63*z3[5]) + 
    z3[5]*(38 - 25*z3[6]) - 13*z3[6], 
  y[57] -> 2 + z3[5]*(-1 + z3[6]) - z3[6], y[58] -> 3 + z3[6], 
  y[59] -> -1 + z3[4] + z3[6], y[60] -> -1 + z3[2] - z3[4] + z3[6] - 
    z3[2]*z3[6], y[61] -> -1 + z3[4] + z3[5], 
  y[62] -> 6*z3[4]^2 + z3[4]*(13 - 31*z3[6]) + 
    z3[2]*(18 - 7*z3[4] - 18*z3[6]) + 18*(-1 + z3[6]), 
  y[63] -> 18 - 13*z3[4] + 13*z3[6], 
  y[64] -> z3[4]*(7*z3[2] + 6*(-1 + z3[5])^2) + 6*z3[4]^2*(-1 + z3[5]) + 
    6*z3[5]*z3[6], y[65] -> 20 + 25*z3[3]*(-1 + z3[5]) + 31*z3[5] + 
    z3[4]*(26 + 25*z3[5]) + 13*z3[6] + 25*z3[5]*z3[6], 
  y[66] -> -(z3[4]*(1 + z3[3]*(-1 + z3[5]) + z3[5]^2 + z3[5]*(-2 + z3[6]))) - 
    (z3[3] + z3[5])*z3[6], y[67] -> -12 + z3[2]*(13 + 25*z3[5]) - 
    (13 + 25*z3[5])*z3[6], y[68] -> -1 + z3[2], 
  y[69] -> z3[2]^2*z3[3] - 2*z3[2]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
    z3[3]*z3[4]^2 + z3[2]*z3[6] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[70] -> z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
    (-1 + z3[6])*z3[6], y[71] -> z3[4]^2*(-1 + z3[5]) + z3[6] + 
    z3[4]*z3[5]*z3[6] + z3[5]*(-1 + z3[6])*z3[6], 
  y[72] -> 5 + (2 - 7*z3[2])*z3[3] - 4*z3[2]*z3[3]^2, 
  y[73] -> 1 + z3[2]*z3[5], y[74] -> 2 + z3[2] + z3[5]*(-1 + z3[6]) - z3[6], 
  y[75] -> z3[3], y[76] -> -2 + z3[5], y[77] -> 1 - z3[2] + z3[2]^2, 
  y[78] -> 2 - 3*z3[5] + z3[5]^2, y[79] -> 139/36 - (7*z3[6])/4, 
  y[80] -> 7/4 + (139*z3[2])/36, y[81] -> -4*(130 + 57*z3[3]) - 
    z3[2]*(101 + 442*z3[3] + 25*z3[3]^2), 
  y[82] -> 3 + z3[2]^3 - z3[2]*(-1 + z3[5])*(-1 + z3[6]) + 
    z3[2]^2*(-1 + z3[5])*(-1 + z3[6]) + z3[5]*(-1 + z3[6]) - z3[6], 
  y[83] -> 38 + z3[3]*(25 + 38*z3[5]*(-1 + z3[6])) - 51*z3[6], 
  y[84] -> -1 + z3[5] - z3[6], y[85] -> 1 + z3[3] + z3[6] + 
    z3[3]*z3[5]*z3[6] + z3[5]*z3[6]^2, 
  y[86] -> 2 - z3[2] - z3[6] + z3[5]*(-1 + z3[2] + z3[6]), 
  y[87] -> 2 - z3[4] + z3[5]*(-2 + z3[4] + z3[6]), 
  y[88] -> 1 + z3[3] + z3[4] - z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[89] -> z3[6]*(-3 + 2*z3[6]) + z3[3]*(-5 + 4*z3[6]), 
  y[90] -> 37 + 25*z3[3] + 25*z3[6] + 13*z3[6]^2 + 
    z3[5]*z3[6]*(12 + 25*z3[3] + 25*z3[6]), 
  y[91] -> 6*z3[4]^3 - 31*z3[4]^2*z3[6] + 
    (-19 + 6*z3[5]^2 + 6*z3[5]*(-3 + z3[6]))*z3[6] + 
    z3[4]*(-24 + 6*z3[5]^3 + 6*z3[5]^2*(-5 + z3[6]) - 12*z3[5]*(-4 + z3[6]) + 
      31*z3[6]), y[92] -> 38 - 12*z3[6] - 13*z3[6]^2 + 
    z3[5]*(-38 + 63*z3[6] - 25*z3[6]^2), 
  y[93] -> 7 + 38*z3[4]^2 + 76*z3[5] + z3[4]*(27 + 93*z3[5] - 25*z3[5]^2 - 
      83*z3[6]) - 59*z3[6] - 18*z3[5]*z3[6] + 45*z3[6]^2 + 
    z3[3]*(96 + z3[4]^2*(13 + 32*z3[5]) + 
      z3[4]*(71 + 25*z3[5]^2 + z3[5]*(57 - 32*z3[6]) - 26*z3[6]) - 
      25*z3[5]*(-3 + z3[6]) - 84*z3[6] + 13*z3[6]^2), 
  y[94] -> -101 + 25*z3[6] + 367*z3[6]^2 - 228*z3[6]^3 + 
    z3[3]*(63 - 51*z3[6] + 13*z3[6]^2), 
  y[95] -> -38 + 12*z3[6] + 13*z3[6]^2 + z3[5]*(38 - 63*z3[6] + 25*z3[6]^2), 
  y[96] -> -1 + z3[4] - z3[4]^4 + z3[6] + z3[4]^3*(1 + 2*z3[6]) - 
    z3[4]^2*(1 + z3[6] + z3[6]^2) + z3[5]*(z3[4]^2 + z3[4]^4 + 
      z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - z3[4]^3*(1 + z3[6])), 
  y[97] -> z3[4]^2*(-2 + z3[5]) + (z3[5] - z3[6])*(-1 + z3[6]) + 
    z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6])), 
  y[98] -> 170 + 13*z3[4]^2*(-2 + z3[5]) - 68*z3[6] - 13*z3[6]^2 + 
    z3[5]*(-101 + 31*z3[6]) + z3[4]*(112 + 25*z3[5]^2 + 39*z3[6] - 
      z3[5]*(106 + 13*z3[6])), y[99] -> 6 + z3[4]^2*(26 + 25*z3[5]) + 
    25*z3[6] + 13*z3[6]^2 + z3[5]*(-6 - 38*z3[6] + 25*z3[6]^2) + 
    z3[4]*(70 + 13*z3[6] + z3[5]*(-19 + 25*z3[6])), 
  y[100] -> 234 - 13*z3[4]^2*(-2 + z3[5]) - 303*z3[5] + 139*z3[5]^2 + 
    z3[2]^2*(26 - 165*z3[5] + 114*z3[5]^2) + 68*z3[6] - 31*z3[5]*z3[6] + 
    7*z3[6]^2 + 6*z3[5]*z3[6]^2 + z3[4]*(-112 - 25*z3[5]^2 - 39*z3[6] + 
      z3[5]*(106 + 13*z3[6])) + z3[2]*(-272 - 139*z3[5]^2 + 
      25*z3[4]*(6 - 5*z3[5] + z3[5]^2) - 87*z3[6] + z3[5]*(322 + 31*z3[6])), 
  y[101] -> -((2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*z3[6]) - 
    z3[4]*(-4 + z3[5]^3 + z3[6] + z3[5]^2*(-5 + 2*z3[6]) + 
      z3[5]*(8 - 4*z3[6] + z3[6]^2)), 
  y[102] -> z3[4]^4*(-2 + z3[5]) + z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
     (1 + z3[6]) - (-1 + z3[5])*z3[6]*(1 + z3[6]) + 
    z3[4]^3*(-5 + z3[5] + 5*z3[6] - 2*z3[5]*z3[6]) + 
    z3[4]*(-2 + 2*z3[6] - 4*z3[6]^2 + z3[6]^3 + 2*z3[5]*(1 + z3[6])) + 
    z3[4]^2*(-3 + 9*z3[6] - 4*z3[6]^2 + z3[5]*(-1 - z3[6] + z3[6]^2)), 
  y[103] -> -341 + z3[2]^3*(-63 + 25*z3[5]) + 
    z3[2]^2*(69 + z3[5]*(140 - 89*z3[6]) + 114*z3[5]^2*(-1 + z3[6]) - 
      19*z3[6]) + 139*z3[5]^2*(-1 + z3[6]) + 57*z3[6] + 6*z3[6]^2 + 
    2*z3[5]*(202 - 98*z3[6] - 6*z3[6]^2 + 3*z3[6]^3) + 
    z3[2]*(177 - 139*z3[5]^2*(-1 + z3[6]) - 76*z3[6] + 
      z3[5]*(-297 + 215*z3[6] + 6*z3[6]^2)), 
  y[104] -> 621 + 495*z3[6] + 153*z3[6]^2 - 25*z3[6]^3 + 
    25*z3[2]*z3[3]^2*(1 + z3[6]) + z3[3]*(165 + 279*z3[6] + 215*z3[6]^2 + 
      z3[2]*(505 + 391*z3[6] + 63*z3[6]^2)), 
  y[105] -> -5 - 5*z3[6] - 5*z3[6]^2 - 5*z3[6]^3 - 2*z3[6]^4 + 
    4*z3[2]*z3[3]^2*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[3]*(-2 - 2*z3[6] - 2*z3[6]^2 + 3*z3[6]^3 - 6*z3[6]^4 + 
      z3[2]*(7 + 7*z3[6] + 7*z3[6]^2 + 2*z3[6]^3)), 
  y[106] -> 38*z3[3]*(1 + z3[3])*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) + 
    (-1 - z3[3])*(38 + 38*z3[4]^2 - 51*z3[6] + z3[4]*(-38 + 13*z3[6]) + 
      25*z3[3]*(1 + z3[4]^2 - z3[4]*(1 + z3[6]))), 
  y[107] -> z3[4]^2*(-2 + z3[5]) + z3[2]^4*(-1 - 3*z3[5] + z3[5]^2) + 
    (z3[5] - z3[6])*(-1 + z3[6]) - z3[2]^3*(z3[4]*(-3 - z3[5] + z3[5]^2) + 
      z3[5]*(-2 + z3[6]) + 2*(1 + z3[6])) + 
    z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6])) + 
    z3[2]^2*(z3[4]^2*(-2 + z3[5]) + (z3[5] - z3[6])*(-1 + z3[6]) + 
      z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6]))) + 
    z3[2]*(-(z3[4]^2*(-2 + z3[5])) - (z3[5] - z3[6])*(-1 + z3[6]) + 
      z3[4]*(1 - z3[5]^2 - 3*z3[6] + z3[5]*(2 + z3[6]))), 
  y[108] -> -652 + 366*z3[4] - 228*z3[4]^2 + 189*z3[5] - 106*z3[4]*z3[5] + 
    13*z3[4]^2*z3[5] - 101*z3[5]^2 + 25*z3[4]*z3[5]^2 + 
    z3[2]^2*(-1090 + 51*z3[5] - 76*z3[5]^2 + z3[3]^2*(-49 + 138*z3[5]) + 
      z3[3]*(-1912 + 25*z3[5] + 38*z3[5]^2)) + 129*z3[6] + 228*z3[4]*z3[6] + 
    31*z3[5]*z3[6] - 13*z3[4]*z3[5]*z3[6] - 39*z3[6]^2 - 6*z3[5]*z3[6]^2 + 
    z3[3]^2*(-87 + 50*z3[5]^2 + z3[4]^2*(-25 + 38*z3[5]) + 
      z3[5]*(139 - 76*z3[6]) - 50*z3[6] + z3[4]*(87 - 139*z3[5] + 25*z3[6] - 
        25*z3[5]^2*(2 + z3[6]))) - z3[2]*(716 + 208*z3[5] - 101*z3[5]^2 + 
      z3[4]*(-762 - 125*z3[5] + 25*z3[5]^2) + 255*z3[6] + 31*z3[5]*z3[6] + 
      z3[3]^2*(111 - 25*z3[5]^2 + z3[4]*(-62 + 101*z3[5] + 25*z3[5]^2) + 
        50*z3[6] - z3[5]*(289 + 12*z3[6])) + 
      z3[3]*(1729 + 63*z3[5]^2 + z3[4]*(-1189 + 125*z3[5] - 25*z3[5]^2) + 
        650*z3[6] - 2*z3[5]*(241 + 34*z3[6]))) + 
    z3[3]*(-814 + 12*z3[4]^2*(-20 + z3[5]) + 63*z3[5]^2 - 26*z3[6] - 
      113*z3[6]^2 + 5*z3[5]*(49 + 6*z3[6] + 10*z3[6]^2) + 
      z3[4]*(647 - 25*z3[5]^2 + 302*z3[6] - z3[5]*(377 + 68*z3[6]))), 
  y[109] -> 682 - 252*z3[5] + 101*z3[5]^2 + 
    z3[2]^3*(z3[3]*(697 - 51*z3[5]) + 13*(37 + z3[5]) - 
      z3[3]^2*(13 + 25*z3[5])) - 407*z3[6] + 120*z3[5]*z3[6] - 
    101*z3[5]^2*z3[6] + 71*z3[6]^2 + 12*z3[5]*z3[6]^2 + 6*z3[6]^3 - 
    6*z3[5]*z3[6]^3 + z3[3]^2*(87 + 50*z3[5]^2*(-1 + z3[6]) - 37*z3[6] + 
      z3[5]*(-139 + 215*z3[6] - 76*z3[6]^2)) + 
    z3[3]*(718 + 63*z3[5]^2*(-1 + z3[6]) - 608*z3[6] + 102*z3[6]^2 - 
      5*z3[5]*(64 - 63*z3[6] + 19*z3[6]^2)) + 
    z3[2]^2*(1033 - 76*z3[5]^2*(-1 + z3[6]) - 285*z3[6] + 
      z3[5]*(-64 + 13*z3[6]) + z3[3]*(1817 + 38*z3[5]^2*(-1 + z3[6]) - 
        361*z3[6] + z3[5]*(26 + 25*z3[6])) + 
      z3[3]^2*(11 + 13*z3[6] + z3[5]*(-163 + 63*z3[6]))) + 
    z3[2]*(887 + 101*z3[5]^2*(-1 + z3[6]) - 646*z3[6] + 38*z3[6]^2 + 
      z3[5]*(221 - 139*z3[6] - 6*z3[6]^2) + 
      z3[3]*(1725 - 63*z3[5]^2*(-1 + z3[6]) - 855*z3[6] + 51*z3[6]^2 + 
        z3[5]*(-533 + 214*z3[6] - 57*z3[6]^2)) + 
      z3[3]^2*(86 + 25*z3[5]^2*(-1 + z3[6]) + z3[6] + 
        z3[5]*(-289 + 202*z3[6] - 38*z3[6]^2))), 
  y[110] -> -2*z3[4]^4 - (-1 + z3[5])*z3[6]*(1 + z3[6]) + 
    z3[4]^3*(-6 + 4*z3[2] + 2*z3[5] + 5*z3[6]) - 
    z3[4]^2*(2 - 11*z3[6] + 4*z3[6]^2 + z3[5]*(2 + 3*z3[6]) + 
      z3[2]*(-4 + 8*z3[6])) + z3[4]*(-2 + (1 - 4*z3[2])*z3[6] + 
      (-5 + 4*z3[2])*z3[6]^2 + z3[6]^3 + z3[5]*(2 + 3*z3[6] + z3[6]^2)) + 
    z3[3]*(-(z3[4]^4*z3[5]) + z3[4]*(-1 + z3[5])*(1 + z3[6])^2 + 
      z3[4]^3*(-1 + z3[5] + 2*z3[5]*z3[6]) - (-1 + z3[5])*(-1 + z3[6]^2) - 
      z3[4]^2*(-1 - 2*z3[6] + z3[5]*(1 + z3[6])^2) + 
      z3[2]*(z3[4]^3 - (-1 + z3[5])*(1 + z3[6]) - 
        z3[4]^2*(-1 + z3[5] + 2*z3[6]) + z3[4]*(-1 + z3[5] - z3[6] + 
          z3[5]*z3[6] + z3[6]^2))), 
  y[111] -> -2*z3[4]^2 - z3[5]*(-1 - z3[4] + 
      z3[3]*(1 + 2*z3[4]^3 + z3[4]*(5 - 3*z3[6]) - 2*z3[4]^2*(-3 + z3[6])) + 
      z3[3]^2*(3 + 5*z3[4] + 2*z3[4]^2)*(1 + z3[4] - z3[6]))*
     (1 + z3[4] - z3[6]) + (-1 + z3[6])*(2*z3[5] + (-1 + z3[6])*z3[6]) + 
    z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6] - z3[6]^2) + 
    z3[3]*(2*z3[4]^4 + z3[4]^3*(8 - 6*z3[6]) + 
      z3[4]^2*(12 - 17*z3[6] + 6*z3[6]^2) + 
      z3[6]*(-3 + 15*z3[6] - 21*z3[6]^2 + 8*z3[6]^3) - 
      2*z3[5]*(-1 + z3[6] + 6*z3[6]^2 - 7*z3[6]^3 + 2*z3[6]^4) - 
      z3[4]*(-5 + z3[5]^2 + 16*z3[6] - 22*z3[6]^2 + 10*z3[6]^3 - 
        4*z3[5]*(-1 + z3[6])^2*(1 + 2*z3[6]))) + 
    z3[3]^2*(2*z3[4]^4 + z3[4]^3*(8 - 6*z3[6]) + 
      z3[4]^2*(11 - 20*z3[6] + 6*z3[6]^2) + 
      z3[4]*(5 - 22*z3[6] + 16*z3[6]^2 - 2*z3[6]^3 + z3[5]^2*(-1 + z3[6])^2*
         (1 + 2*z3[6])) + (-1 + z3[6])*(1 + 9*z3[6] - 4*z3[6]^2 + 
        z3[5]*(-2 - 2*z3[6] + 4*z3[6]^2))), 
  y[112] -> 5 + z3[2]^5*(z3[3]^3*(-6 + z3[5]) - z3[5] + z3[3]*z3[5] - 
      z3[3]^2*(4 + z3[5])) + 5*z3[6] - 3*z3[6]^2 + 3*z3[6]^3 + 
    z3[3]^3*(-1 + z3[6])*(2*z3[5]^2 + 6*(-2 + z3[6]) + 
      3*z3[5]*(5 - 7*z3[6] + 2*z3[6]^2)) + 
    z3[3]*(38 - 29*z3[6] + 12*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-36 + 51*z3[6] - 34*z3[6]^2 + 9*z3[6]^3)) + 
    z3[3]^2*(36 + 5*z3[5]^2*(-1 + z3[6]) - 49*z3[6] + 21*z3[6]^2 + 
      z3[5]*(-39 + 81*z3[6] - 61*z3[6]^2 + 15*z3[6]^3)) + 
    z3[2]^4*(-1 + z3[5]*(-2 + z3[6]) - z3[5]^2*(-1 + z3[6]) + 
      z3[3]^3*(3*(-5 + z3[6]) - 3*z3[5]^2*(-1 + z3[6]) + 
        z3[5]*(-13 + 12*z3[6])) + z3[3]*(17 + z3[5]^2*(-1 + z3[6]) - 
        8*z3[6] + z3[5]*(-14 + 15*z3[6])) + 
      z3[3]^2*(13 - z3[5]^2*(-1 + z3[6]) - 9*z3[6] + 
        z3[5]*(-34 + 33*z3[6]))) + z3[2]^3*(-2 + z3[5] + z3[6] - 
      z3[5]*z3[6] - 4*z3[6]^2 + z3[3]^2*(77 - 61*z3[6] + 6*z3[6]^2 + 
        z3[5]*(-111 + 143*z3[6] - 31*z3[6]^2)) + 
      z3[3]*(58 - 49*z3[6] + z3[5]*(-57 + 77*z3[6] - 20*z3[6]^2)) + 
      z3[3]^3*(3*(-1 + z3[6]) - 7*z3[5]^2*(-1 + z3[6]) - 
        9*z3[5]*(6 - 6*z3[6] + z3[6]^2))) + 
    z3[2]^2*(z3[6]^2*(-10 + 3*z3[6]) + z3[3]^3*(23 - 3*z3[5]^2*(-1 + z3[6]) - 
        13*z3[6] + 2*z3[6]^2 + z3[5]*(-76 + 96*z3[6] - 33*z3[6]^2 + 
          2*z3[6]^3)) + z3[3]*(76 - 94*z3[6] + 8*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(-76 + 132*z3[6] - 61*z3[6]^2 + 5*z3[6]^3)) + 
      z3[3]^2*(127 - 128*z3[6] + 25*z3[6]^2 + z3[5]*(-163 + 244*z3[6] - 
          99*z3[6]^2 + 7*z3[6]^3))) + z3[2]*(3*z3[6]^2*(-3 + 2*z3[6]) + 
      z3[3]^3*(3*z3[5]^2*(-1 + z3[6]) + 3*(9 - 9*z3[6] + 2*z3[6]^2) + 
        z3[5]*(-49 + 84*z3[6] - 45*z3[6]^2 + 6*z3[6]^3)) + 
      z3[3]*(63 - 78*z3[6] + 18*z3[6]^2 + 6*z3[6]^3 + 
        z3[5]*(-70 + 107*z3[6] - 69*z3[6]^2 + 12*z3[6]^3)) + 
      z3[3]^2*(9*(11 - 13*z3[6] + 4*z3[6]^2) + 
        z3[5]*(-128 + 203*z3[6] - 117*z3[6]^2 + 18*z3[6]^3))), 
  y[113] -> (19*z3[5]*(z3[2]^4*(-3 + 19*z3[3] + 73*z3[3]^2 + 24*z3[3]^3) - 
       (1 + z3[4])*(1 + z3[4] - z3[6]) - 
       z3[2]^3*(-3*z3[4] + z3[3]^3*(-60 + 46*z3[4]) + z3[6] + 
         z3[3]^2*(-148 + 141*z3[4] + 7*z3[6]) + 
         z3[3]*(-56 + 59*z3[4] + 19*z3[6])) + 
       z3[3]^3*(4*z3[4]^4 + 3*z3[4]*(-5 + 2*z3[6]) - 
         3*z3[4]^3*(5 + 2*z3[6]) + 3*(5 - 7*z3[6] + 2*z3[6]^2) + 
         z3[4]^2*(15 + 9*z3[6] + 2*z3[6]^2)) + 
       z3[3]*(17 + 8*z3[4]^4 - 26*z3[6] + 9*z3[6]^2 - 
         4*z3[4]^3*(2 + 3*z3[6]) + z3[4]*(-10 + z3[6] + 3*z3[6]^2) + 
         z3[4]^2*(27 - 4*z3[6] + 4*z3[6]^2)) + 
       z3[3]^2*(34 + 12*z3[4]^4 - 52*z3[6] + 18*z3[6]^2 - 
         2*z3[4]^3*(11 + 9*z3[6]) + 2*z3[4]^2*(23 + z3[6] + 3*z3[6]^2) + 
         z3[4]*(-20 - z3[6] + 5*z3[6]^2)) + 
       z3[2]^2*(-((1 + z3[4])*(1 + z3[4] - z3[6])) + 
         z3[3]*(77 + 73*z3[4]^2 - 57*z3[6] + 5*z3[6]^2 - 
           7*z3[4]*(10 + 3*z3[6])) + z3[3]^3*(70 + 44*z3[4]^2 - 26*z3[6] + 
           4*z3[6]^2 - 2*z3[4]*(35 + 11*z3[6])) + 
         z3[3]^2*(166 + 135*z3[4]^2 - 93*z3[6] + 12*z3[6]^2 - 
           z3[4]*(152 + 61*z3[6]))) + 
       z3[2]*((1 + z3[4])*(1 + z3[4] - z3[6]) + 
         z3[3]^2*(95 - 64*z3[4]^3 - 93*z3[6] + 15*z3[6]^2 + 
           z3[4]^2*(83 + 62*z3[6]) + z3[4]*(-109 + 17*z3[6] - 11*z3[6]^2)) + 
         z3[3]*(49 - 40*z3[4]^3 - 56*z3[6] + 12*z3[6]^2 + 
           z3[4]^2*(39 + 36*z3[6]) + z3[4]*(-56 + 15*z3[6] - 5*z3[6]^2)) + 
         z3[3]^3*(45 - 21*z3[4]^3 - 39*z3[6] + 6*z3[6]^2 + 
           3*z3[4]^2*(15 + 7*z3[6]) - z3[4]*(45 + 6*z3[6] + 4*z3[6]^2)))))/
     6 - (19*(-z3[4] - 2*z3[4]^2 - 2*z3[5] - 4*z3[4]*z3[5] + z3[4]*z3[5]^2 + 
       z3[2]^4*(-1 - 6*z3[5] + z3[5]^2 + z3[3]*(17 + 6*z3[5] - z3[5]^2) + 
         z3[3]^2*(13 + 38*z3[5] + z3[5]^2) + z3[3]^3*(-16 + 12*z3[5] + 
           3*z3[5]^2)) + z3[6] + 3*z3[4]*z3[6] + 2*z3[5]*z3[6] - 5*z3[6]^2 + 
       2*z3[4]*z3[6]^2 - 2*z3[4]^2*z3[6]^2 + z3[6]^3 + 2*z3[4]*z3[6]^3 + 
       z3[2]^3*(z3[4]*(3 + 4*z3[5] - z3[5]^2) - 2*(1 + z3[5]*(-1 + z3[6]) + 
           z3[6]) + z3[3]*(58 + z3[4]*(-59 - 4*z3[5] + z3[5]^2) + 
           2*z3[5]*(-1 + z3[6]) + 10*z3[6]) + z3[3]^3*(7*z3[5]^2 + 
           z3[4]*(4 - 6*z3[5]^2) - 2*z3[6] + 6*z3[5]*(1 + z3[6])) + 
         z3[3]^2*(78 - z3[4]*(81 + 24*z3[5] + z3[5]^2) + 17*z3[6] + 
           z3[5]*(38 + 24*z3[6]))) + 2*z3[3]^3*(6 + z3[4]^4 - z3[5]^2 - 
         3*z3[6] - 2*z3[4]^3*(3 + z3[6]) + z3[4]^2*(6 + 9*z3[6] + z3[6]^2) + 
         z3[4]*(z3[5]^2*(1 + z3[6] + z3[6]^2) - 3*(2 + z3[6] + z3[6]^2))) + 
       z3[3]*(36 + 8*z3[4]^4 + 2*z3[6] + 32*z3[6]^2 - z3[6]^3 - 
         8*z3[4]^3*(1 + 2*z3[6]) + z3[4]^2*(28 + 6*z3[6]^2) + 
         2*z3[5]*(-9 - 6*z3[6] - 11*z3[6]^2 + 2*z3[6]^3) + 
         z3[4]*(-31 - z3[5]^2 - 37*z3[6] + 4*z3[6]^2 + 2*z3[6]^3 + 
           4*z3[5]*(6 + 5*z3[6] + 2*z3[6]^2))) + 
       z3[3]^2*(35 + 10*z3[4]^4 - 5*z3[5]^2 - 21*z3[6] + 21*z3[6]^2 + 
         4*z3[6]^3 - 20*z3[4]^3*(1 + z3[6]) - 2*z3[5]*(3 + 2*z3[6] + 
           5*z3[6]^2) + z3[4]^2*(39 + 15*z3[6] + 10*z3[6]^2) + 
         z3[4]*(-31 - 37*z3[6] + z3[6]^2 + 8*z3[5]*(1 + z3[6] + z3[6]^2) + 
           z3[5]^2*(6 + 5*z3[6] + 2*z3[6]^2))) - 
       z3[2]*(-z3[4] - 2*z3[4]^2 - 2*z3[5] - 4*z3[4]*z3[5] + z3[4]*z3[5]^2 + 
         z3[6] + 3*z3[4]*z3[6] + 2*z3[5]*z3[6] + 7*z3[6]^2 - 
         8*z3[4]*z3[6]^2 + 3*z3[6]^3 + z3[3]*(-70 + 40*z3[4]^3 + 8*z3[6] + 
           8*z3[6]^2 + 5*z3[6]^3 - 2*z3[4]^2*(19 + 28*z3[6]) + 
           2*z3[5]*(11 + 9*z3[6] + 4*z3[6]^2) + z3[4]*(55 + 4*z3[5] - 
             z3[5]^2 + 3*z3[6] + 6*z3[6]^2)) + z3[3]^2*(-104 + 52*z3[4]^3 + 
           6*z3[6] - 9*z3[6]^2 - z3[4]^2*(72 + 77*z3[6]) + 
           2*z3[5]*(16 + 12*z3[6] + 9*z3[6]^2) + z3[4]*(100 + z3[5]^2 + 
             39*z3[6] + 25*z3[6]^2 - 12*z3[5]*(1 + z3[6]))) + 
         z3[3]^3*(8*z3[4]^3 + 3*z3[5]^2 - 3*z3[4]^2*(9 + 4*z3[6]) + 
           4*z3[5]*(1 + z3[6] + z3[6]^2) - 3*(9 + 2*z3[6]^2) + 
           z3[4]*(27 + 27*z3[6] + 4*z3[6]^2 - 3*z3[5]^2*(1 + z3[6])))) + 
       z3[2]^2*(-2*z3[4]^2 - 2*z3[5] + z3[6] + 2*z3[5]*z3[6] - 11*z3[6]^2 + 
         z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6]) + 
         z3[3]*(76 + 74*z3[4]^2 - 2*z3[5]*(-1 + z3[6]) - 21*z3[6] - 
           10*z3[6]^2 - z3[4]*(71 - 4*z3[5] + z3[5]^2 + 59*z3[6])) + 
         z3[3]^3*(25 + 9*z3[4]^2 + 3*z3[5]^2 + 14*z3[6] + 2*z3[6]^2 - 
           6*z3[5]*(1 + z3[6]) - z3[4]*(25 + 9*z3[6] + 3*z3[5]^2*
              (1 + z3[6]))) + z3[3]^2*(131 + 106*z3[4]^2 - 5*z3[6] + 
           9*z3[6]^2 + z3[5]*(2 - 6*z3[6] + 6*z3[6]^2) + 
           z3[4]*(z3[5]^2 - 12*z3[5]*(1 + z3[6]) - 23*(5 + 4*z3[6]))))))/6, 
  y[114] -> -1 - (1 + z3[3])^(-1), 
  y[115] -> 3 + 77*z3[4] + 36*z3[2]*z3[4]^2*(-1 + z3[5]) + 
    36*z3[4]^3*(-1 + z3[5]) + z3[3]*(30 - 77*z3[2] + 137*z3[4] - 36*z3[6]) - 
    12*z3[6], y[116] -> -z3[4] - z3[6], y[117] -> -z3[2] - z3[6], 
  y[118] -> z3[4] + z3[3]*(1 + z3[4]), y[119] -> 1 + (1 + z3[2])*z3[3], 
  y[120] -> 1 + z3[4], y[121] -> -1 + z3[4]*(-2 + z3[5]) + z3[6], 
  y[122] -> -1 + z3[2] + z3[6] - z3[2]*z3[6] - z3[4]*z3[6], 
  y[123] -> 1 - z3[4]*(-2 + z3[5]) + (-3 + z3[5])*z3[6], 
  y[124] -> -z3[6] - z3[3]*(1 + z3[6]), 
  y[125] -> 2 + 2*z3[4]^2 + z3[3]*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) - 
    z3[6] - z3[4]*(2 + z3[6]), y[126] -> z3[6] + z3[3]*(1 - z3[2] + z3[6]), 
  y[127] -> -1 - 2*z3[4]^2 - z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) + 
    3*z3[6] - z3[5]*z3[6] - z3[6]^2 + z3[4]*(-4 + z3[5] + 3*z3[6]), 
  y[128] -> 18*z3[4]*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
    z3[2]*(-43 + 18*z3[4]*(-2 + z3[5]) + 18*z3[6]), 
  y[129] -> -1 + z3[2]^2*(-3 + z3[5]) + z3[4]*(-2 + z3[5]) + 3*z3[6] - 
    z3[5]*z3[6] - z3[6]^2 + z3[5]*z3[6]^2 + 
    z3[2]*(1 - z3[4]*(-2 + z3[5]) + (-3 + z3[5])*z3[6]), 
  y[130] -> 2*z3[2]^2 + z3[2]^3 + z3[2]*z3[6] + (-1 + z3[6])*z3[6] + 
    z3[5]*(-1 + z3[6])*(z3[2]^2 + z3[2]*z3[6] + (-1 + z3[6])*z3[6]), 
  y[131] -> -1 - 20*z3[4]^2 + z3[4]*(-9 + 8*z3[6]) + 
    z3[3]*(-10 - 20*z3[4]^2 + 8*z3[6] + z3[4]*(-29 + 8*z3[6])), 
  y[132] -> z3[2]^3*(-1 + z3[3] - z3[3]^2) + 
    z3[2]^2*(-2 + 2*z3[3] + z3[3]^2*(-3 + z3[6])) + z3[3]^2*(-1 + z3[6]) + 
    (-2 + z3[6])*(-1 + z3[6])^2 + z3[3]*(-5 + 6*z3[6] - 2*z3[6]^2) - 
    z3[5]*(-1 + z3[6])*(-(z3[2]^2*(-1 + z3[3] + z3[3]^2)) + 
      2*z3[3]*(-1 + z3[6]) + (-1 + z3[6])*z3[6] + 
      z3[2]*(z3[3]^2*(-3 + z3[6]) + z3[3]*(-2 + z3[6]) + z3[6]) + 
      z3[3]^2*(-3 + 2*z3[6])) + z3[2]*(-z3[6] + z3[3]^2*(-3 + 2*z3[6]) - 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[133] -> 3 + z3[2]^2*(3 - 3*z3[3] + 2*z3[3]^2) - z3[3]^2*(-1 + z3[4]) + 
    2*z3[4] - 5*z3[6] + 2*z3[6]^2 + z3[2]*(-1 - z3[3]^2*(-3 + z3[4]) - 
      2*z3[4] + z3[3]*(1 + 4*z3[4] - 3*z3[6]) + 3*z3[6]) + 
    z3[3]*(6 - 2*z3[4]^2 - 2*z3[6] + z3[4]*(-4 + 3*z3[6])) + 
    z3[5]*(z3[2]^2*(-1 + z3[3] + z3[3]^2) - z3[4] + 
      z3[3]^2*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) + z3[6] - z3[6]^2 + 
      z3[3]*(2 + 2*z3[4]^2 - 2*z3[6] - z3[4]*(1 + z3[6])) - 
      z3[2]*(-z3[4] + z3[6] + z3[3]^2*(-3 + 2*z3[4] + z3[6]) + 
        z3[3]*(-2 + 3*z3[4] + z3[6]))), y[134] -> 1 - z3[5], 
  y[135] -> 2 + z3[5], y[136] -> -1 - z3[3], 
  y[137] -> (1 + z3[3] + z3[2]*z3[3])^(-1) + (1 + z3[4] - z3[6])^(-1), 
  y[138] -> 1 + 1/((1 + z3[3] + z3[2]*z3[3])*(1 + z3[4] - z3[6])), 
  y[139] -> -3 - z3[6], y[140] -> 1 + z3[5], y[141] -> z3[2] - z3[6], 
  y[142] -> 1 + z3[2]*(1 + 3*z3[5]) + z3[5]*(-2 + z3[6]) + z3[6], 
  y[143] -> -1 + z3[2] + z3[6], y[144] -> z3[4]^2 + z3[4]*(1 - 2*z3[6]) + 
    (-1 + z3[6])*z3[6], y[145] -> -5 + (-2 + 7*z3[2])*z3[3] + 
    4*z3[2]*z3[3]^2, y[146] -> z3[3]*(5 - 4*z3[6]) + (3 - 2*z3[6])*z3[6], 
  y[147] -> 2 - z3[5], y[148] -> 1 - z3[6], y[149] -> -3 - 7*z3[2], 
  y[150] -> 4*(7 + 3*z3[3]) + z3[2]*(5 + 22*z3[3] + z3[3]^2), 
  y[151] -> 2 + z3[3] + 2*z3[3]*z3[5]*(-1 + z3[6]) - 3*z3[6], 
  y[152] -> -7 + 3*z3[6], y[153] -> -2 + z3[2] + z3[6] - 
    z3[5]*(-1 + z3[2] + z3[6]), y[154] -> 2 + 2*z3[4] + z3[6] + 
    z3[5]*(-2 + z3[4] + z3[6]), y[155] -> -2 + z3[3] - 2*z3[4] - z3[6] - 
    z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[156] -> -1 - z3[3] - z3[4] + z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[157] -> -(z3[4]^2*(2 + z3[5])) - z3[6]*(1 + z3[5]*(-2 + z3[6]) + z3[6]) - 
    z3[4]*(4 + z3[5]*(-1 + z3[6]) + z3[6]), 
  y[158] -> -1 - z3[6] - (1 + z3[5])*z3[6]^2 - z3[3]*(1 + z3[5]*z3[6]), 
  y[159] -> -1 - 2*z3[4]^2 - 4*z3[5] + 5*z3[6] - 3*z3[6]^2 + 
    z3[4]*(-3 - 3*z3[5] + z3[5]^2 + 5*z3[6]) - 
    z3[3]*(6 + z3[4]^2*(1 + 2*z3[5]) + z3[4]*(5 + z3[5]^2 + 
        z3[5]*(3 - 2*z3[6]) - 2*z3[6]) - z3[5]*(-3 + z3[6]) - 6*z3[6] + 
      z3[6]^2), y[160] -> -2 + z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[161] -> 5 - z3[6] - 19*z3[6]^2 + 12*z3[6]^3 - 
    z3[3]*(3 - 3*z3[6] + z3[6]^2), 
  y[162] -> 2 + 2*z3[4]^2 - 2*z3[3]*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) + 
    z3[4]*(-2 + z3[6]) - 3*z3[6] + z3[3]*(1 + z3[4]^2 - z3[4]*(1 + z3[6])), 
  y[163] -> 1 - z3[4] + z3[4]^4 - z3[6] - z3[4]^3*(1 + 2*z3[6]) + 
    z3[4]^2*(1 + z3[6] + z3[6]^2) - z3[5]*(z3[4]^2 + z3[4]^4 + 
      z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - z3[4]^3*(1 + z3[6])), 
  y[164] -> -8 - z3[4]^2*(-2 + z3[5]) - z3[5]*(-5 + z3[6]) + 2*z3[6] + 
    z3[6]^2 - z3[4]*(4 + z3[5]^2 + 3*z3[6] - z3[5]*(4 + z3[6])), 
  y[165] -> -12 + z3[4]^2*(-2 + z3[5]) + 15*z3[5] - 7*z3[5]^2 + 
    z3[2]^2*(-2 + 9*z3[5] - 6*z3[5]^2) - 2*z3[6] + z3[5]*z3[6] - z3[6]^2 + 
    z3[4]*(4 + z3[5]^2 + 3*z3[6] - z3[5]*(4 + z3[6])) - 
    z3[2]*(-14 - 7*z3[5]^2 + z3[4]*(6 - 5*z3[5] + z3[5]^2) - 3*z3[6] + 
      z3[5]*(16 + z3[6])), y[166] -> 17 - z3[2]^3*(-3 + z3[5]) + 
    10*z3[5]*(-2 + z3[6]) - 7*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
    z3[2]*(-9 + z3[5]*(15 - 11*z3[6]) + 7*z3[5]^2*(-1 + z3[6]) + 4*z3[6]) + 
    z3[2]^2*(-3 - 6*z3[5]^2*(-1 + z3[6]) + z3[6] + z3[5]*(-8 + 5*z3[6])), 
  y[167] -> -33 - 27*z3[6] - 9*z3[6]^2 + z3[6]^3 - 
    z3[2]*z3[3]^2*(1 + z3[6]) - z3[3]*(9 + 15*z3[6] + 11*z3[6]^2 + 
      z3[2]*(25 + 19*z3[6] + 3*z3[6]^2)), 
  y[168] -> 5 + 5*z3[6] + 5*z3[6]^2 + 5*z3[6]^3 + 2*z3[6]^4 - 
    4*z3[2]*z3[3]^2*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[3]*(2 + 2*z3[6] + 2*z3[6]^2 - 3*z3[6]^3 + 6*z3[6]^4 - 
      z3[2]*(7 + 7*z3[6] + 7*z3[6]^2 + 2*z3[6]^3)), 
  y[169] -> -(z3[4]^2*(-2 + z3[5])) + z3[2]^4*(1 + 3*z3[5] - z3[5]^2) - 
    (z3[5] - z3[6])*(-1 + z3[6]) + z3[2]^3*(z3[4]*(-3 - z3[5] + z3[5]^2) + 
      z3[5]*(-2 + z3[6]) + 2*(1 + z3[6])) + 
    z3[4]*(1 - z3[5]^2 - 3*z3[6] + z3[5]*(2 + z3[6])) + 
    z3[2]*(z3[4]^2*(-2 + z3[5]) + (z3[5] - z3[6])*(-1 + z3[6]) + 
      z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6]))) + 
    z3[2]^2*(-(z3[4]^2*(-2 + z3[5])) - (z3[5] - z3[6])*(-1 + z3[6]) + 
      z3[4]*(1 - z3[5]^2 - 3*z3[6] + z3[5]*(2 + z3[6]))), 
  y[170] -> 34 - 18*z3[4] + 12*z3[4]^2 - 9*z3[5] + 4*z3[4]*z3[5] - 
    z3[4]^2*z3[5] + 5*z3[5]^2 - z3[4]*z3[5]^2 + 
    z3[2]^2*(58 + z3[3]^2*(1 - 6*z3[5]) - 3*z3[5] + 4*z3[5]^2 - 
      z3[3]*(-100 + z3[5] + 2*z3[5]^2)) - 9*z3[6] - 12*z3[4]*z3[6] - 
    z3[5]*z3[6] + z3[4]*z3[5]*z3[6] + 3*z3[6]^2 + 
    z3[3]^2*(3 + z3[4]^2*(1 - 2*z3[5]) - 2*z3[5]^2 + 2*z3[6] + 
      z3[5]*(-7 + 4*z3[6]) + z3[4]*(-3 + 7*z3[5] - z3[6] + 
        z3[5]^2*(2 + z3[6]))) + z3[2]*(38 + 10*z3[5] - 5*z3[5]^2 + 
      z3[4]*(-42 - 5*z3[5] + z3[5]^2) + 15*z3[6] + z3[5]*z3[6] + 
      z3[3]^2*(3 - 13*z3[5] - z3[5]^2 + z3[4]*(-2 + 5*z3[5] + z3[5]^2) + 
        2*z3[6]) + z3[3]*(85 + 3*z3[5]^2 - z3[4]*(61 - 5*z3[5] + z3[5]^2) + 
        32*z3[6] - 2*z3[5]*(10 + z3[6]))) + 
    z3[3]*(40 + 12*z3[4]^2 - 3*z3[5]^2 - 4*z3[6] + 5*z3[6]^2 - 
      z3[5]*(11 + 2*z3[6]^2) + z3[4]*(-29 + z3[5]^2 - 14*z3[6] + 
        z3[5]*(17 + 2*z3[6]))), y[171] -> -34 + 12*z3[5] - 5*z3[5]^2 + 
    z3[2]^3*(-25 - z3[5] + z3[3]^2*(1 + z3[5]) + z3[3]*(-37 + 3*z3[5])) + 
    23*z3[6] - 6*z3[5]*z3[6] + 5*z3[5]^2*z3[6] - 5*z3[6]^2 + 
    z3[3]^2*(-3 - 2*z3[5]^2*(-1 + z3[6]) + z3[6] + 
      z3[5]*(7 - 11*z3[6] + 4*z3[6]^2)) + 
    z3[3]*(-34 - 3*z3[5]^2*(-1 + z3[6]) + 32*z3[6] - 6*z3[6]^2 + 
      z3[5]*(14 - 15*z3[6] + 5*z3[6]^2)) - 
    z3[2]^2*(55 + z3[5]*(-4 + z3[6]) - 4*z3[5]^2*(-1 + z3[6]) - 15*z3[6] + 
      z3[3]*(-19*(-5 + z3[6]) + 2*z3[5]^2*(-1 + z3[6]) + z3[5]*(2 + z3[6])) + 
      z3[3]^2*(-1 + z3[6] + z3[5]*(-7 + 3*z3[6]))) - 
    z3[2]*(47 + z3[5]*(11 - 7*z3[6]) + 5*z3[5]^2*(-1 + z3[6]) - 34*z3[6] + 
      2*z3[6]^2 + z3[3]^2*(2 + z3[5]^2*(-1 + z3[6]) + z3[6] + 
        z3[5]*(-13 + 10*z3[6] - 2*z3[6]^2)) + 
      z3[3]*(-3*z3[5]^2*(-1 + z3[6]) + z3[5]*(-23 + 10*z3[6] - 3*z3[6]^2) + 
        3*(29 - 15*z3[6] + z3[6]^2))), 
  y[172] -> 2*z3[4]^4 + (-1 + z3[5])*z3[6]*(1 + z3[6]) - 
    z3[4]^3*(-6 + 4*z3[2] + 2*z3[5] + 5*z3[6]) + 
    z3[4]^2*(2 - 11*z3[6] + 4*z3[6]^2 + z3[5]*(2 + 3*z3[6]) + 
      z3[2]*(-4 + 8*z3[6])) - z3[4]*(-2 + (1 - 4*z3[2])*z3[6] + 
      (-5 + 4*z3[2])*z3[6]^2 + z3[6]^3 + z3[5]*(2 + 3*z3[6] + z3[6]^2)) - 
    z3[3]*(-(z3[4]^4*z3[5]) + z3[4]*(-1 + z3[5])*(1 + z3[6])^2 + 
      z3[4]^3*(-1 + z3[5] + 2*z3[5]*z3[6]) - (-1 + z3[5])*(-1 + z3[6]^2) - 
      z3[4]^2*(-1 - 2*z3[6] + z3[5]*(1 + z3[6])^2) + 
      z3[2]*(z3[4]^3 - (-1 + z3[5])*(1 + z3[6]) - 
        z3[4]^2*(-1 + z3[5] + 2*z3[6]) + z3[4]*(-1 + z3[5] - z3[6] + 
          z3[5]*z3[6] + z3[6]^2))), 
  y[173] -> 2*z3[4]^2 + z3[5]*(-1 - z3[4] + 
      z3[3]*(1 + 2*z3[4]^3 + z3[4]*(5 - 3*z3[6]) - 2*z3[4]^2*(-3 + z3[6])) + 
      z3[3]^2*(3 + 5*z3[4] + 2*z3[4]^2)*(1 + z3[4] - z3[6]))*
     (1 + z3[4] - z3[6]) - (-1 + z3[6])*(2*z3[5] + (-1 + z3[6])*z3[6]) + 
    z3[4]*(1 + 4*z3[5] - z3[5]^2 - 3*z3[6] + z3[6]^2) + 
    z3[3]*(-2*z3[4]^4 + z3[4]^3*(-8 + 6*z3[6]) + 
      z3[4]^2*(-12 + 17*z3[6] - 6*z3[6]^2) + 
      z3[6]*(3 - 15*z3[6] + 21*z3[6]^2 - 8*z3[6]^3) + 
      2*z3[5]*(-1 + z3[6] + 6*z3[6]^2 - 7*z3[6]^3 + 2*z3[6]^4) + 
      z3[4]*(-5 + z3[5]^2 + 16*z3[6] - 22*z3[6]^2 + 10*z3[6]^3 - 
        4*z3[5]*(-1 + z3[6])^2*(1 + 2*z3[6]))) - 
    z3[3]^2*(2*z3[4]^4 + z3[4]^3*(8 - 6*z3[6]) + 
      z3[4]^2*(11 - 20*z3[6] + 6*z3[6]^2) + 
      z3[4]*(5 - 22*z3[6] + 16*z3[6]^2 - 2*z3[6]^3 + z3[5]^2*(-1 + z3[6])^2*
         (1 + 2*z3[6])) + (-1 + z3[6])*(1 + 9*z3[6] - 4*z3[6]^2 + 
        z3[5]*(-2 - 2*z3[6] + 4*z3[6]^2))), 
  y[174] -> -5 + z3[2]^5*(-(z3[3]^3*(-6 + z3[5])) + z3[5] - z3[3]*z3[5] + 
      z3[3]^2*(4 + z3[5])) - 5*z3[6] + 3*z3[6]^2 - 3*z3[6]^3 + 
    z3[2]^4*(1 + z3[3]^3*(z3[5]*(13 - 12*z3[6]) - 3*(-5 + z3[6]) + 
        3*z3[5]^2*(-1 + z3[6])) - z3[5]*(-2 + z3[6]) + z3[5]^2*(-1 + z3[6]) + 
      z3[3]*(-17 + z3[5]*(14 - 15*z3[6]) - z3[5]^2*(-1 + z3[6]) + 8*z3[6]) + 
      z3[3]^2*(-13 + z3[5]*(34 - 33*z3[6]) + z3[5]^2*(-1 + z3[6]) + 
        9*z3[6])) - z3[3]^3*(-1 + z3[6])*(2*z3[5]^2 + 6*(-2 + z3[6]) + 
      3*z3[5]*(5 - 7*z3[6] + 2*z3[6]^2)) + 
    z3[3]^2*(-36 - 5*z3[5]^2*(-1 + z3[6]) + 49*z3[6] - 21*z3[6]^2 + 
      z3[5]*(39 - 81*z3[6] + 61*z3[6]^2 - 15*z3[6]^3)) - 
    z3[3]*(38 - 29*z3[6] + 12*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-36 + 51*z3[6] - 34*z3[6]^2 + 9*z3[6]^3)) + 
    z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6] + 4*z3[6]^2 + 
      z3[3]^3*(3 + 7*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
        9*z3[5]*(6 - 6*z3[6] + z3[6]^2)) + 
      z3[3]*(-58 + 49*z3[6] + z3[5]*(57 - 77*z3[6] + 20*z3[6]^2)) + 
      z3[3]^2*(-77 + 61*z3[6] - 6*z3[6]^2 + z3[5]*(111 - 143*z3[6] + 
          31*z3[6]^2))) + z3[2]^2*((10 - 3*z3[6])*z3[6]^2 + 
      z3[3]^2*(-127 + 128*z3[6] - 25*z3[6]^2 + 
        z3[5]*(163 - 244*z3[6] + 99*z3[6]^2 - 7*z3[6]^3)) + 
      z3[3]^3*(-23 + 3*z3[5]^2*(-1 + z3[6]) + 13*z3[6] - 2*z3[6]^2 + 
        z3[5]*(76 - 96*z3[6] + 33*z3[6]^2 - 2*z3[6]^3)) - 
      z3[3]*(76 - 94*z3[6] + 8*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(-76 + 132*z3[6] - 61*z3[6]^2 + 5*z3[6]^3))) - 
    z3[2]*(3*z3[6]^2*(-3 + 2*z3[6]) + z3[3]^3*(3*z3[5]^2*(-1 + z3[6]) + 
        3*(9 - 9*z3[6] + 2*z3[6]^2) + z3[5]*(-49 + 84*z3[6] - 45*z3[6]^2 + 
          6*z3[6]^3)) + z3[3]*(63 - 78*z3[6] + 18*z3[6]^2 + 6*z3[6]^3 + 
        z3[5]*(-70 + 107*z3[6] - 69*z3[6]^2 + 12*z3[6]^3)) + 
      z3[3]^2*(9*(11 - 13*z3[6] + 4*z3[6]^2) + 
        z3[5]*(-128 + 203*z3[6] - 117*z3[6]^2 + 18*z3[6]^3))), 
  y[175] -> -z3[4] - 2*z3[4]^2 - z3[5] - 2*z3[4]*z3[5] + z3[4]^2*z3[5] + 
    z3[4]*z3[5]^2 + z3[2]^4*(-1 - 3*z3[5] + z3[5]^2 + 
      z3[3]^2*(13 - 35*z3[5] + z3[5]^2) - z3[3]*(-17 + 13*z3[5] + z3[5]^2) + 
      z3[3]^3*(-16 - 12*z3[5] + 3*z3[5]^2)) + z3[6] + 3*z3[4]*z3[6] + 
    z3[5]*z3[6] - z3[4]*z3[5]*z3[6] - 5*z3[6]^2 + 2*z3[4]*z3[6]^2 - 
    2*z3[4]^2*z3[6]^2 + z3[6]^3 + 2*z3[4]*z3[6]^3 + 
    z3[2]^3*(-2 + 3*z3[4] + 2*z3[5] + z3[4]*z3[5] - z3[4]*z3[5]^2 + 
      z3[3]^3*(7*z3[5]^2 + z3[4]*(4 + 46*z3[5] - 6*z3[5]^2) + 
        6*z3[5]*(-9 + z3[6]) - 2*z3[6]) - 2*z3[6] - z3[5]*z3[6] + 
      z3[3]*(58 + z3[4]*(-59 + 55*z3[5] + z3[5]^2) + 10*z3[6] + 
        z3[5]*(-58 + 21*z3[6])) + z3[3]^2*
       (78 - z3[4]*(81 - 117*z3[5] + z3[5]^2) + 17*z3[6] + 
        z3[5]*(-110 + 31*z3[6]))) - 
    z3[3]^3*(2*z3[5]^2 + z3[4]^4*(-2 + 4*z3[5]) + 6*(-2 + z3[6]) + 
      3*z3[5]*(5 - 7*z3[6] + 2*z3[6]^2) + 
      z3[4]^3*(4*(3 + z3[6]) - 3*z3[5]*(5 + 2*z3[6])) + 
      z3[4]*(3*z3[5]*(-5 + 2*z3[6]) - 2*z3[5]^2*(1 + z3[6] + z3[6]^2) + 
        6*(2 + z3[6] + z3[6]^2)) + z3[4]^2*(-2*(6 + 9*z3[6] + z3[6]^2) + 
        z3[5]*(15 + 9*z3[6] + 2*z3[6]^2))) + 
    z3[3]^2*(35 - 5*z3[5]^2 - 2*z3[4]^4*(-5 + 6*z3[5]) - 21*z3[6] + 
      21*z3[6]^2 + 4*z3[6]^3 - 4*z3[5]*(10 - 12*z3[6] + 7*z3[6]^2) + 
      2*z3[4]^3*(-10*(1 + z3[6]) + z3[5]*(11 + 9*z3[6])) + 
      z3[4]^2*(39 + 15*z3[6] + 10*z3[6]^2 - 2*z3[5]*(23 + z3[6] + 
          3*z3[6]^2)) + z3[4]*(-31 - 37*z3[6] + z3[6]^2 + 
        z3[5]^2*(6 + 5*z3[6] + 2*z3[6]^2) + z3[5]*(28 + 9*z3[6] + 
          3*z3[6]^2))) + z3[3]*(36 - 8*z3[4]^4*(-1 + z3[5]) + 2*z3[6] + 
      32*z3[6]^2 - z3[6]^3 + z3[5]*(-35 + 14*z3[6] - 31*z3[6]^2 + 
        4*z3[6]^3) + 4*z3[4]^3*(-2 - 4*z3[6] + z3[5]*(2 + 3*z3[6])) + 
      z3[4]^2*(28 + 6*z3[6]^2 + z3[5]*(-27 + 4*z3[6] - 4*z3[6]^2)) + 
      z3[4]*(-31 - z3[5]^2 - 37*z3[6] + 4*z3[6]^2 + 2*z3[6]^3 + 
        z3[5]*(34 + 19*z3[6] + 5*z3[6]^2))) - 
    z3[2]^2*(z3[4] + 2*z3[4]^2 + z3[5] + 2*z3[4]*z3[5] - z3[4]^2*z3[5] - 
      z3[4]*z3[5]^2 - z3[6] - 3*z3[4]*z3[6] - z3[5]*z3[6] + 
      z3[4]*z3[5]*z3[6] + 11*z3[6]^2 + 
      z3[3]^2*(-131 + z3[4]^2*(-106 + 135*z3[5]) + 5*z3[6] - 9*z3[6]^2 + 
        z3[5]*(164 - 87*z3[6] + 6*z3[6]^2) - 
        z3[4]*(z3[5]^2 - 23*(5 + 4*z3[6]) + 7*z3[5]*(20 + 7*z3[6]))) + 
      z3[3]^3*(-25 - 3*z3[5]^2 + z3[4]^2*(-9 + 44*z3[5]) - 14*z3[6] - 
        2*z3[6]^2 + 4*z3[5]*(19 - 5*z3[6] + z3[6]^2) + 
        z3[4]*(25 + 9*z3[6] + 3*z3[5]^2*(1 + z3[6]) - 
          2*z3[5]*(35 + 11*z3[6]))) + z3[3]*(-76 + z3[4]^2*(-74 + 73*z3[5]) + 
        21*z3[6] + 10*z3[6]^2 + 5*z3[5]*(15 - 11*z3[6] + z3[6]^2) + 
        z3[4]*(71 + z3[5]^2 + 59*z3[6] - z3[5]*(74 + 21*z3[6])))) + 
    z3[2]*(-(z3[4]^2*(-2 + z3[5])) + z3[5] - z3[6] - z3[5]*z3[6] - 
      7*z3[6]^2 - 3*z3[6]^3 + z3[4]*(1 - z3[5]^2 - 3*z3[6] + 8*z3[6]^2 + 
        z3[5]*(2 + z3[6])) + z3[3]^2*(104 + z3[4]^3*(-52 + 64*z3[5]) - 
        6*z3[6] + 9*z3[6]^2 + z3[5]*(-127 + 69*z3[6] - 33*z3[6]^2) + 
        z3[4]^2*(72 + 77*z3[6] - z3[5]*(83 + 62*z3[6])) - 
        z3[4]*(100 + z3[5]^2 + 39*z3[6] + 25*z3[6]^2 + 
          z3[5]*(-121 + 5*z3[6] - 11*z3[6]^2))) + 
      z3[3]^3*(27 - 3*z3[5]^2 + z3[4]^3*(-8 + 21*z3[5]) + 6*z3[6]^2 + 
        z3[5]*(-49 + 35*z3[6] - 10*z3[6]^2) - 3*z3[4]^2*
         (-9 - 4*z3[6] + z3[5]*(15 + 7*z3[6])) + 
        z3[4]*(-27 - 27*z3[6] - 4*z3[6]^2 + 3*z3[5]^2*(1 + z3[6]) + 
          z3[5]*(45 + 6*z3[6] + 4*z3[6]^2))) + 
      z3[3]*(70 + 40*z3[4]^3*(-1 + z3[5]) - 8*z3[6] - 8*z3[6]^2 - 5*z3[6]^3 + 
        z3[5]*(-71 + 38*z3[6] - 20*z3[6]^2) + 
        z3[4]^2*(38 + 56*z3[6] - 3*z3[5]*(13 + 12*z3[6])) + 
        z3[4]*(-55 + z3[5]^2 - 3*z3[6] - 6*z3[6]^2 + 
          z3[5]*(52 - 15*z3[6] + 5*z3[6]^2)))), y[176] -> 26 + 25*z3[5], 
  y[177] -> z3[2]*z3[3] - (1 + z3[3])*z3[4], 
  y[178] -> 2 + z3[5]^2 + z3[5]*(-3 + z3[6]), y[179] -> -13/36 + (7*z3[2])/4, 
  y[180] -> z3[3]*(z3[4]^2 - z3[2]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
        (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) - 
      z3[2]^2*(z3[4]*(-2 + z3[6]) + (3 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) + z3[4]*(3 - 2*z3[6]) + 
      z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
    (-1 + z3[2])*z3[4]*(-1 + z3[6]), 
  y[181] -> -1 + z3[2] - z3[2]^2 + z3[2]^3, 
  y[182] -> z3[2]^2*(-1 + z3[5]) + z3[5] - z3[2]*z3[5], 
  y[183] -> -1 + z3[2] - z3[2]^2, 
  y[184] -> z3[4]^2 + z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) - 2*z3[4]*(-1 + z3[6]) - 
    (-1 + z3[6])^2, y[185] -> -1/3 - (7*z3[5])/36, 
  y[186] -> z3[4] + z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) - z3[4]*z3[6], 
  y[187] -> 12 - 18*z3[4]^2 + 7*z3[5] + z3[2]^2*(-39 + 7*z3[5]) - 
    z3[2]*(12 + 18*z3[4] + 7*z3[5] - 19*z3[6]) - 19*z3[6] + 19*z3[4]*z3[6], 
  y[188] -> 3*(1 + z3[4] - z3[6]) - 3*z3[2]*(1 + z3[4] - z3[6]) - 
    4*z3[2]^2*(-1 + z3[6]), y[189] -> -3*(1 + z3[4] - z3[6]) + 
    3*z3[2]*(1 + z3[4] - z3[6]) + 4*z3[2]^2*(-1 + z3[6]), 
  y[190] -> -18*z3[4]^3 + 19*z3[6] - 19*z3[4]*z3[6] + 19*z3[4]^2*z3[6], 
  y[191] -> -14 - 25*z3[3]*(-1 + z3[5]) - 31*z3[5] - 5*z3[4]*(4 + 5*z3[5]) - 
    7*z3[6] - 25*z3[5]*z3[6], y[192] -> z3[4]*(z3[2] - (-1 + z3[5])^2) - 
    z3[4]^2*(-1 + z3[5]) - z3[5]*z3[6], 
  y[193] -> z3[4]*(1 + z3[3]*(-1 + z3[5]) + z3[5]^2 + z3[5]*(-2 + z3[6])) + 
    (z3[3] + z3[5])*z3[6], y[194] -> 18 - z3[2]*(7 + 25*z3[5]) + 
    (7 + 25*z3[5])*z3[6], y[195] -> 2*z3[4]^3 - z3[4]*(-2 + z3[5])*
     (2 + z3[5]^2 + z3[5]*(-3 + z3[6])) - (2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*
     z3[6], y[196] -> -7 - 2*z3[5]*(-1 + z3[6])^3 + 19*z3[6] - 13*z3[6]^2 + 
    2*z3[6]^3, y[197] -> 1 + z3[4] + z3[2]^2*(1 + z3[4] - z3[6]) + 
    z3[2]^3*(-1 + z3[6]) - z3[6] + z3[2]*(-1 - z3[4] + z3[6]), 
  y[198] -> (-25*(1 + z3[3] + z3[4]))/36 + 
    (25*z3[5]*(1 + z3[3] + z3[4] + z3[6]))/36, 
  y[199] -> 38 + z3[4]*(26 + 25*z3[5]) + 7*z3[6] + z3[5]*(-38 + 25*z3[6]), 
  y[200] -> 25 + z3[2]*(-31 + 63*z3[5]) + 7*z3[6] + z3[5]*(-38 + 25*z3[6]), 
  y[201] -> -37 - 25*z3[3] - 25*z3[6] - 7*z3[6]^2 - 
    z3[5]*z3[6]*(12 + 25*z3[3] + 25*z3[6]), 
  y[202] -> (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1) + 
    (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] + z3[2]*z3[3]*z3[4] - 
      z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[6] - z3[2]*z3[3]*z3[6] + 
      z3[4]*z3[6] + z3[3]*z3[4]*z3[6])^(-1), 
  y[203] -> -38 + 18*z3[6] + 7*z3[6]^2 + z3[5]*(38 - 63*z3[6] + 25*z3[6]^2), 
  y[204] -> z3[5]*(-1 + z3[6])^3 + (189 - 393*z3[6] + 247*z3[6]^2 - 
      36*z3[6]^3)/36, y[205] -> 7 + 2*z3[5]*(-1 + z3[6])^3 - 19*z3[6] + 
    13*z3[6]^2 - 2*z3[6]^3 + z3[2]^2*(6 + 2*z3[5]*(-1 + z3[6])^3 - 17*z3[6] + 
      12*z3[6]^2 - 2*z3[6]^3) + z3[2]*(-7 - 2*z3[5]*(-1 + z3[6])^3 + 
      19*z3[6] - 13*z3[6]^2 + 2*z3[6]^3), 
  y[206] -> -189 - 36*z3[5]*(-1 + z3[6])^3 + 393*z3[6] - 247*z3[6]^2 + 
    36*z3[6]^3 + z3[2]*(189 + 36*z3[5]*(-1 + z3[6])^3 - 393*z3[6] + 
      247*z3[6]^2 - 36*z3[6]^3) + z3[2]^2*(-171 - 36*z3[5]*(-1 + z3[6])^3 + 
      357*z3[6] - 229*z3[6]^2 + 36*z3[6]^3), 
  y[207] -> -1 + 2*z3[4] + z3[4]^2 + z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
    z3[2]*(-z3[4]^2 - z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
        (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
      2*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 2*z3[6] - 2*z3[4]*z3[6] - 
    z3[6]^2 + z3[2]^3*(-1 + z3[6])*
     (-1 + z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6]) - 
    z3[2]^2*(z3[3]*(z3[4]*(-2 + z3[6]) + (3 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) + (-1 + z3[6])*(-1 + z3[4] + z3[6])), 
  y[208] -> -6 - 5*z3[4]^2*(4 + 5*z3[5]) - 25*z3[6] - 7*z3[6]^2 + 
    z3[5]*(6 + 38*z3[6] - 25*z3[6]^2) - 
    z3[4]*(64 + 7*z3[6] + z3[5]*(-19 + 25*z3[6])), 
  y[209] -> (177 - 10*z3[4] - 242*z3[6] + 72*z3[6]^2 + 
      z3[5]*(-65 + 144*z3[6] - 72*z3[6]^2))/36 - 
    z3[3]*(3 + z3[4] + z3[5]^2*(-1 + z3[6])^2 - 2*z3[6] - 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)), 
  y[210] -> (2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*z3[6] + 
    z3[4]*(-4 + z3[5]^3 + z3[6] + z3[5]^2*(-5 + 2*z3[6]) + 
      z3[5]*(8 - 4*z3[6] + z3[6]^2)), 
  y[211] -> z3[3]*(3 + z3[4] + z3[5]^2*(-1 + z3[6])^2 - 2*z3[6] - 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)) + (3*z3[4] + (3 - 2*z3[6])*z3[6] + 
      z3[5]*(3 - 4*z3[6] + 2*z3[6]^2))/2, 
  y[212] -> -3*z3[4] - 3*z3[5] - 3*z3[6] + 4*z3[5]*z3[6] + 2*z3[6]^2 - 
    2*z3[5]*z3[6]^2 - 2*z3[3]*(3 + z3[4] + z3[5]^2*(-1 + z3[6])^2 - 2*z3[6] - 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)) - 
    z3[2]^2*(-1 + z3[5] + z3[3]*(6 + 2*z3[5]^2*(-1 + z3[6])^2 - 7*z3[6] + 
        2*z3[6]^2 + z3[5]*(-7 + 11*z3[6] - 4*z3[6]^2))) + 
    z3[2]*(3*z3[5] + 3*z3[6] - 4*z3[5]*z3[6] - 2*z3[6]^2 + 2*z3[5]*z3[6]^2 + 
      z3[3]*(6 + z3[4] + 2*z3[5]^2*(-1 + z3[6])^2 - 4*z3[6] - 
        2*z3[5]*(3 - 4*z3[6] + z3[6]^2))), 
  y[213] -> -177 + 10*z3[4] + 65*z3[5] + 242*z3[6] - 144*z3[5]*z3[6] - 
    72*z3[6]^2 + 72*z3[5]*z3[6]^2 + 
    36*z3[3]*(3 + z3[4] + z3[5]^2*(-1 + z3[6])^2 - 2*z3[6] - 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-58 + 18*z3[3]*(-1 + z3[5])*(5 + 2*z3[5]*(-1 + z3[6]) - 2*z3[6])*
       (-1 + z3[6]) + 126*z3[6] - 36*z3[6]^2 + 
      z3[5]*(29 - 72*z3[6] + 36*z3[6]^2)) + 
    z3[2]*(177 - 7*z3[4] - 65*z3[5] - 242*z3[6] + 144*z3[5]*z3[6] + 
      72*z3[6]^2 - 72*z3[5]*z3[6]^2 - 36*z3[3]*(3 + z3[5]^2*(-1 + z3[6])^2 - 
        2*z3[6] - z3[5]*(3 - 4*z3[6] + z3[6]^2))), y[214] -> 1 - 3*z3[2], 
  y[215] -> 1 - z3[2], y[216] -> -1 + 3*z3[2], 
  y[217] -> z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6]) + 
    z3[4]*(2 + z3[4] - z3[6]), y[218] -> 1 + 5*z3[4]^2 + 
    z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - (3 + z3[5]*(-1 + z3[6]) - z3[6])*
       (-1 + z3[6])) + z3[4]*(7 - 6*z3[6]) - z3[6], 
  y[219] -> -z3[4]^2 - z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 2*z3[4]*(-1 + z3[6]) + 
    (-1 + z3[6])^2, y[220] -> -3 + 2*z3[5], 
  y[221] -> -1 + z3[2] + z3[2]^2*(-2 + z3[5]) + z3[5] - z3[2]*z3[5], 
  y[222] -> -2 - z3[4] + z3[5] + z3[6], y[223] -> -2 - z3[4] + z3[6], 
  y[224] -> 1 - z3[2] + z3[2]^2 - z3[2]^3, 
  y[225] -> 3 + 4*z3[4]^2 + z3[4]*(7 - 5*z3[6]) + 
    z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) - 4*z3[6] + z3[6]^2, 
  y[226] -> 9 + 3*z3[5]*(-1 + z3[6])^3 - 27*z3[6] + 19*z3[6]^2 - 3*z3[6]^3, 
  y[227] -> -2 - z3[5]*(-1 + z3[6])^3 + 8*z3[6] - 6*z3[6]^2 + z3[6]^3, 
  y[228] -> 1 - z3[2] + z3[6] + z3[5]*(-2 + 3*z3[2] + z3[6]), 
  y[229] -> 1 + z3[3] + z3[6] + z3[5]*z3[6]*(z3[3] + z3[6]), 
  y[230] -> 1 + (-1 + z3[2])*(-1 + z3[2] - z3[4] + z3[6]), 
  y[231] -> 2 + z3[2]^2 + z3[4] - z3[5]/2 - z3[6] - z3[4]*z3[6] - 
    z3[2]*(-2 + z3[4] + z3[6]), y[232] -> 3 + z3[2]^2*(3 - 2*z3[5]) - 
    2*z3[5] - z3[6] + z3[4]*z3[6] + z3[2]*(-3 + 2*z3[5] + z3[6]), 
  y[233] -> z3[4]^(-1) + (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
      z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1), 
  y[234] -> (1 + z3[3])^(-1) + 1/((1 + z3[2])*(z3[2] + z3[2]*z3[3] - z3[4] + 
       z3[2]*z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[235] -> (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-2) + 
    (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] + z3[2]*z3[3]*z3[4] - 
      z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[6] - z3[2]*z3[3]*z3[6] + 
      z3[4]*z3[6] + z3[3]*z3[4]*z3[6])^(-2) + 
    1/((z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])*(z3[2] + z3[2]*z3[3] - z3[4] - 
       z3[3]*z3[4] + z3[2]*z3[3]*z3[4] - z3[4]^2 - z3[3]*z3[4]^2 - 
       z3[2]*z3[6] - z3[2]*z3[3]*z3[6] + z3[4]*z3[6] + z3[3]*z3[4]*z3[6])), 
  y[236] -> -1 - 4*z3[4]^2 + 3*z3[6] - z3[6]^2 + z3[4]*(-6 + 5*z3[6]) + 
    z3[3]*(-2 - z3[4] + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[237] -> -(-1 + z3[6])^2 + 2*z3[4]^2*(-5 + 2*z3[6]) + 
    z3[4]*(-11 + 15*z3[6] - 4*z3[6]^2), 
  y[238] -> z3[4]^2*(10 - 4*z3[6]) + (-1 + z3[6])^2 + 
    z3[4]*(11 - 15*z3[6] + 4*z3[6]^2), 
  y[239] -> 2 + z3[5]*(-1 + z3[6])^3 - 8*z3[6] + 6*z3[6]^2 - z3[6]^3 + 
    z3[2]^2*(1 + z3[5]*(-1 + z3[6])^3 - 6*z3[6] + 5*z3[6]^2 - z3[6]^3) + 
    z3[2]*(-2 - z3[5]*(-1 + z3[6])^3 + 8*z3[6] - 6*z3[6]^2 + z3[6]^3), 
  y[240] -> -9 - 3*z3[5]*(-1 + z3[6])^3 + 27*z3[6] - 19*z3[6]^2 + 3*z3[6]^3 + 
    z3[2]*(9 + 3*z3[5]*(-1 + z3[6])^3 - 27*z3[6] + 19*z3[6]^2 - 3*z3[6]^3) + 
    z3[2]^2*(-6 - 3*z3[5]*(-1 + z3[6])^3 + 21*z3[6] - 16*z3[6]^2 + 
      3*z3[6]^3), y[241] -> 9 - 4*z3[4] - 8*z3[5] - 17*z3[6] + 
    12*z3[5]*z3[6] + 6*z3[6]^2 - 6*z3[5]*z3[6]^2 - 
    3*z3[3]*(3 + z3[4] + z3[5]^2*(-1 + z3[6])^2 - 2*z3[6] - 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)), 
  y[242] -> 1 + 2*z3[4] + z3[5] + z3[6] - 2*z3[5]*z3[6] - z3[6]^2 + 
    z3[5]*z3[6]^2 + z3[3]*(3 + z3[4] + z3[5]^2*(-1 + z3[6])^2 - 2*z3[6] - 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)), 
  y[243] -> z3[4]*(1 + (1 + z3[3])*z3[4]^2*(-1 + z3[6])^2 + 
      (1 + z3[3])*z3[4]^3*(-1 + z3[6])^2)*(1 + z3[4] - z3[6]) - 
    z3[2]^5*(1 + z3[3])*(-1 + z3[6])^2 + 
    z3[2]*z3[4]*(-1 - z3[4] + z3[4]^2*(-1 + z3[6])^2 + 
      z3[4]^3*(-1 + z3[6])^2 + z3[6]) + z3[2]^3*(-1 + z3[3]*(-1 + z3[6])^3 - 
      (-3 + z3[4] + 2*z3[4]^2)*z3[6] + (-3 + z3[4] + z3[4]^2)*z3[6]^2 + 
      z3[6]^3) + z3[2]^4*(-1 + z3[6])*(2 + z3[4]*(-3 + z3[6]) - 3*z3[6] + 
      z3[6]^2 + z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*z3[4]*(1 + z3[4]^2*(-1 + z3[6])^2 - z3[6] + 
      z3[4]*(2 - 2*z3[6] + z3[6]^2)), 
  y[244] -> 1 + z3[4] + z3[4]^2 + 2*z3[4]^3 - 3*z3[6] + 5*z3[4]*z3[6] + 
    8*z3[4]^2*z3[6] - 2*z3[4]^3*z3[6] + z3[6]^2 - 5*z3[4]*z3[6]^2 - 
    5*z3[4]^2*z3[6]^2 + z3[2]^3*(-7 + 2*z3[3]*(-1 + z3[6]) + 
      z3[5]*(-1 + z3[6]) + 8*z3[6]) - z3[2]^2*(19 - z3[4]^2*(-1 + z3[5]) - 
      z3[5] - 27*z3[6] + z3[5]*z3[6] + 9*z3[6]^2 + 
      z3[4]*(-13 + z3[5]*(-1 + z3[6]) + 6*z3[6]) + 
      2*z3[3]*(2 - 3*z3[6] + z3[6]^2)) - 
    z3[2]*(10 - z3[4]*(8 + z3[5] - 7*z3[6])*(-1 + z3[6]) - 20*z3[6] + 
      9*z3[6]^2 + z3[4]^2*(1 + z3[5] + 2*z3[6]) + 
      z3[3]*(4 + z3[5]*(-1 + z3[6]) - 5*z3[6] + 2*z3[6]^2)) + 
    z3[3]*(2 - 2*z3[4]^3*(-1 + z3[6]) + z3[5]*(-1 + z3[6]) - z3[6] + 
      2*z3[4]^2*(2 - 3*z3[6] + z3[6]^2) + z3[4]*(3 - 4*z3[6] + 2*z3[6]^2)), 
  y[245] -> -1 + 2*z3[4]^2 - z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) - 
    z3[2]^3*(8 + z3[3]*(5 + z3[5]*(-1 + z3[6]) - z3[6]))*(-1 + z3[6]) + 
    z3[6] - 8*z3[4]*z3[6] - 14*z3[4]^2*z3[6] + 7*z3[4]*z3[6]^2 + 
    7*z3[4]^2*z3[6]^2 + z3[2]^2*(13 + z3[3]*(4*z3[4]*(-2 + z3[6]) + 
        (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
      8*z3[4]*(-2 + z3[6]) - 20*z3[6] + 7*z3[6]^2) + 
    z3[2]*(8 + 8*z3[4]^2 + z3[3]*(4*z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
        (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) - 15*z3[6] + 
      7*z3[6]^2 + z3[4]*(14 - 20*z3[6] + 7*z3[6]^2)), 
  y[246] -> -3 - 2*z3[4] - z3[4]^2 - 2*z3[4]^3 - 
    z3[2]^3*(8 + 2*z3[3] + z3[5])*(-1 + z3[6]) + 4*z3[6] - 5*z3[4]*z3[6] - 
    8*z3[4]^2*z3[6] + 2*z3[4]^3*z3[6] - z3[6]^2 + 5*z3[4]*z3[6]^2 + 
    5*z3[4]^2*z3[6]^2 + z3[2]^2*(-(z3[4]^2*(-1 + z3[5])) + 
      z3[4]*(-14 + z3[5]*(-1 + z3[6]) + 6*z3[6]) + 
      (-1 + z3[6])*(-17 + z3[5] + 9*z3[6]) + 
      2*z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[3]*(-2 + z3[5] + 2*z3[4]^3*(-1 + z3[6]) + z3[6] - z3[5]*z3[6] + 
      z3[4]*(-3 + 4*z3[6] - 2*z3[6]^2) - 2*z3[4]^2*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]*(z3[4]^2*(1 + z3[5] + 2*z3[6]) + z3[3]*(4 + z3[5]*(-1 + z3[6]) - 
        5*z3[6] + 2*z3[6]^2) + 3*(4 - 7*z3[6] + 3*z3[6]^2) + 
      z3[4]*(9 + z3[5] - 15*z3[6] - z3[5]*z3[6] + 7*z3[6]^2)), 
  y[247] -> (-1 + z3[6])^2 + 7*z3[2]^4*(2 + z3[3])*(-1 + z3[6])^2 - 
    7*(1 + z3[3])*z3[4]^4*(-1 + z3[6])^2 + z3[4]^3*(-1 + z3[6])^2*
     (-8 + 7*z3[3]*(-2 + z3[6]) + z3[6]) + 
    z3[4]*(11 - 15*z3[6] + 4*z3[6]^2) + z3[4]^2*(9 + 7*z3[3]*(-1 + z3[6])^3 - 
      z3[6] - 3*z3[6]^2 + z3[6]^3) - z3[2]^3*(-1 + z3[6])*
     (25 - 38*z3[6] + 13*z3[6]^2 + z3[4]*(-31 + 11*z3[6]) + 
      7*z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-7*z3[3]*(-1 + z3[6])^3 - (-1 + z3[6])^2*(-14 + 13*z3[6]) + 
      z3[4]^2*(3 + 10*z3[6] - 7*z3[6]^2) + 
      z3[4]*(10 - 19*z3[6] + 15*z3[6]^2 - 6*z3[6]^3)) - 
    z3[2]*((-1 + z3[6])^2 + 7*z3[4]^3*(-1 + z3[6])^2 + 
      z3[4]*(5 + 3*z3[6] - 14*z3[6]^2 + 6*z3[6]^3) + 
      z3[4]^2*(11 - 11*z3[6]^2 + 6*z3[6]^3)), 
  y[248] -> -(-1 + z3[6])^2 - 7*z3[2]^4*(2 + z3[3])*(-1 + z3[6])^2 + 
    7*(1 + z3[3])*z3[4]^4*(-1 + z3[6])^2 - z3[4]^3*(-1 + z3[6])^2*
     (-8 + 7*z3[3]*(-2 + z3[6]) + z3[6]) + 
    z3[4]*(-11 + 15*z3[6] - 4*z3[6]^2) + 
    z3[4]^2*(-9 - 7*z3[3]*(-1 + z3[6])^3 + z3[6] + 3*z3[6]^2 - z3[6]^3) + 
    z3[2]^3*(-1 + z3[6])*(25 - 38*z3[6] + 13*z3[6]^2 + 
      z3[4]*(-31 + 11*z3[6]) + 7*z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(7*z3[3]*(-1 + z3[6])^3 + (-1 + z3[6])^2*(-14 + 13*z3[6]) + 
      z3[4]^2*(-3 - 10*z3[6] + 7*z3[6]^2) + 
      z3[4]*(-10 + 19*z3[6] - 15*z3[6]^2 + 6*z3[6]^3)) + 
    z3[2]*((-1 + z3[6])^2 + 7*z3[4]^3*(-1 + z3[6])^2 + 
      z3[4]*(5 + 3*z3[6] - 14*z3[6]^2 + 6*z3[6]^3) + 
      z3[4]^2*(11 - 11*z3[6]^2 + 6*z3[6]^3)), 
  y[249] -> -4 - 4*z3[4] - z3[5] - 
    z3[2]^2*(1 + z3[5] + z3[3]*(-1 + z3[5])*(2 + z3[5]*(-1 + z3[6]) - z3[6])*
       (-1 + z3[6])) + z3[6] + 2*z3[4]*z3[6] + 2*z3[5]*z3[6] + z3[6]^2 - 
    z3[5]*z3[6]^2 - z3[3]*(3 + z3[4] + z3[5]^2*(-1 + z3[6])^2 - 2*z3[6] - 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)) + z3[2]*(-3 + 2*z3[4] + 2*z3[5] + 
      3*z3[6] - 2*z3[5]*z3[6] - z3[6]^2 + z3[5]*z3[6]^2 + 
      z3[3]*(3 + z3[5]^2*(-1 + z3[6])^2 - 2*z3[6] - 
        z3[5]*(3 - 4*z3[6] + z3[6]^2))), 
  y[250] -> -9 + 4*z3[4] + 8*z3[5] + 17*z3[6] - 12*z3[5]*z3[6] - 6*z3[6]^2 + 
    6*z3[5]*z3[6]^2 + 3*z3[3]*(3 + z3[4] + z3[5]^2*(-1 + z3[6])^2 - 2*z3[6] - 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-7 + 3*z3[3]*(-1 + z3[5])*(2 + z3[5]*(-1 + z3[6]) - z3[6])*
       (-1 + z3[6]) + 9*z3[6] - 3*z3[6]^2 + 
      z3[5]*(5 - 6*z3[6] + 3*z3[6]^2)) - 
    z3[2]*(-9 + z3[4] + 8*z3[5] + 17*z3[6] - 12*z3[5]*z3[6] - 6*z3[6]^2 + 
      6*z3[5]*z3[6]^2 + 3*z3[3]*(3 + z3[5]^2*(-1 + z3[6])^2 - 2*z3[6] - 
        z3[5]*(3 - 4*z3[6] + z3[6]^2))), 
  y[251] -> z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
    z3[2]^4*(1 + z3[3])*(-1 + z3[6])^2 - z3[2]^3*(-1 + z3[6])*
     (2 + z3[4]*(-3 + z3[6]) - 3*z3[6] + z3[6]^2 + 
      z3[3]*(-1 + z3[4]*(-3 + z3[6]) + z3[6])) + 
    z3[4]*(2 - 3*z3[6] + z3[6]^2 - z3[4]^2*(-2 + 3*z3[6] - 3*z3[6]^2 + 
        z3[6]^3) - z3[4]*(-4 + 5*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
    z3[2]^2*(z3[4]^2*(3 - 2*z3[6]) - (-1 + z3[6])^3 - 
      z3[4]*(-3 + 6*z3[6] - 4*z3[6]^2 + z3[6]^3) + 
      z3[3]*(z3[4]^2*(3 - 2*z3[6]) + (-1 + z3[6])^2 + 
        z3[4]*(3 - 4*z3[6] + z3[6]^2))) - 
    z3[2]*(z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
      z3[4]*(1 + z3[4]^2 - 2*z3[6]^2 + z3[6]^3 + 
        z3[4]*(2 + z3[6] - 3*z3[6]^2 + z3[6]^3))), 
  y[252] -> -3 + z3[4] + 4*z3[4]^2 + 4*z3[6] - 3*z3[4]*z3[6] - z3[6]^2, 
  y[253] -> -z3[2]^2 + (1 + z3[4])*(-1 + z3[6]) + z3[2]*(-2 + z3[4] + z3[6]), 
  y[254] -> z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6]) - 
    z3[4]*(-2 + z3[4] + z3[6]), 
  y[255] -> 3*z3[2]^2 - 3*(1 + z3[4])*(-1 + z3[6]) - 
    z3[2]*(-6 + z3[4] + 3*z3[6]), y[256] -> 3 - 4*z3[4]^2 - 4*z3[6] + 
    z3[6]^2 + z3[4]*(-1 + 3*z3[6]), 
  y[257] -> (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-3) + 
    (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] + z3[2]*z3[3]*z3[4] - 
      z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[6] - z3[2]*z3[3]*z3[6] + 
      z3[4]*z3[6] + z3[3]*z3[4]*z3[6])^(-3) + 
    1/((z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])*
      (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] + z3[2]*z3[3]*z3[4] - 
        z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[6] - z3[2]*z3[3]*z3[6] + 
        z3[4]*z3[6] + z3[3]*z3[4]*z3[6])^2) + 
    1/((z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
        z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^2*(z3[2] + z3[2]*z3[3] - 
       z3[4] - z3[3]*z3[4] + z3[2]*z3[3]*z3[4] - z3[4]^2 - z3[3]*z3[4]^2 - 
       z3[2]*z3[6] - z3[2]*z3[3]*z3[6] + z3[4]*z3[6] + z3[3]*z3[4]*z3[6])), 
  y[258] -> (-1 + z3[6])^2 + z3[4]^2*(-5 + 2*z3[6]) - 
    2*z3[4]*(2 - 3*z3[6] + z3[6]^2), 
  y[259] -> -(z3[2]*(6*(-1 + z3[6])^2 + z3[3]*(-1 + z3[6])^2 + 
       5*z3[4]*(-1 + z3[6])^2 + z3[4]^2*z3[6])) + 
    z3[2]^3*(z3[3]*(-1 + z3[6]) + 2*(-3 + z3[4] + 3*z3[6])) + 
    z3[4]*(-3 - z3[4]^2*(-1 + z3[6]) - z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*
       (-1 + z3[6]) + 7*z3[6] - 4*z3[6]^2 + 
      z3[4]*(-2 + 7*z3[6] - 4*z3[6]^2)) - 
    z3[2]^2*(2*z3[4]^2 + z3[4]*(-8 + 3*z3[6]) + 6*(2 - 3*z3[6] + z3[6]^2) + 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[260] -> z3[2]^3*(6 + z3[3] - 2*z3[4] - 6*z3[6] - z3[3]*z3[6]) + 
    z3[2]*(6*(-1 + z3[6])^2 + z3[3]*(-1 + z3[6])^2 + 5*z3[4]*(-1 + z3[6])^2 + 
      z3[4]^2*z3[6]) + z3[2]^2*(2*z3[4]^2 + z3[4]*(-8 + 3*z3[6]) + 
      6*(2 - 3*z3[6] + z3[6]^2) + z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[4]*(3 + z3[4]^2*(-1 + z3[6]) + z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*
       (-1 + z3[6]) - 7*z3[6] + 4*z3[6]^2 + z3[4]*(2 - 7*z3[6] + 4*z3[6]^2)), 
  y[261] -> z3[2]^3*(5 + z3[3] - 2*z3[4] - 5*z3[6] - z3[3]*z3[6]) + 
    z3[2]^2*(2*z3[4]^2 + z3[4]*(-7 + z3[3]*(-2 + z3[6]) + 2*z3[6]) + 
      5*(2 - 3*z3[6] + z3[6]^2)) + z3[2]*((2 + z3[3])*z3[4]^2 + 
      5*(-1 + z3[6])^2 + z3[4]*(6 - 11*z3[6] + 5*z3[6]^2)) + 
    z3[4]*(4 - 9*z3[6] + 5*z3[6]^2 + z3[4]*(4 - 10*z3[6] + 5*z3[6]^2)), 
  y[262] -> -(z3[4]^2*(-1 + (1 + z3[3])*z3[4]^2*(-1 + z3[6])^3 + 
       (1 + z3[3])*z3[4]^3*(-1 + z3[6])^3)*(1 + z3[4] - z3[6])) - 
    z3[2]*z3[4]^2*(1 + z3[4] + z3[4]^2*(-1 + z3[6])^3 + 
      z3[4]^3*(-1 + z3[6])^3 - z3[6]) + z3[2]^6*(-1 + z3[6])^2*
     (-1 + z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) - z3[2]^5*(-1 + z3[6])*
     (-2*z3[4]^2 + (-2 + z3[6])*(-1 + z3[6])^2 + z3[3]*(-2 + z3[6])*
       (-1 + z3[6])^2 + z3[4]*(2 - 3*z3[6] + z3[6]^2)) - 
    z3[2]^3*z3[4]^2*z3[6]*(2 - 3*z3[6] + z3[6]^2 + 
      z3[4]*(3 - 3*z3[6] + z3[6]^2)) - z3[2]^2*z3[4]^2*
     (-1 + z3[4]^2*(-1 + z3[6])^3 + z3[6] + 
      z3[4]*(-2 + 3*z3[6] - 3*z3[6]^2 + z3[6]^3)) - 
    z3[2]^4*(-z3[4]^3 + z3[4]*(-1 + z3[6])^3 + (-1 + z3[6])^4 + 
      z3[3]*(-1 + z3[6])^4 + z3[4]^2*(-2 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[263] -> 5*z3[2]^4*(-1 + z3[6])*(-3 + 2*z3[4] + z3[3]*(-1 + z3[6]) + 
      3*z3[6]) + z3[2]^3*(z3[4]^2*(14 - 6*z3[6]) - 
      15*(-2 + z3[6])*(-1 + z3[6])^2 - 5*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + 
      z3[4]*(-23 + 29*z3[6] - 6*z3[6]^2)) + 
    z3[4]*(3 - 5*(1 + z3[3])*z3[4]^3*(-1 + z3[6])^2 - 4*z3[6] + z3[6]^2 + 
      z3[4]^2*(-4 + 5*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 - 5*z3[6] + 
        10*z3[6]^2 - 5*z3[6]^3) + z3[4]*(4 + 5*z3[3]*(-1 + z3[6])^3 - 
        12*z3[6] + 15*z3[6]^2 - 5*z3[6]^3)) - 
    z3[2]^2*(4*z3[4]^3 + 15*(-1 + z3[6])^3 + 5*z3[3]*(-1 + z3[6])^3 + 
      z3[4]^2*(6 - 13*z3[6] + 5*z3[6]^2) + 
      2*z3[4]*(-4 + 12*z3[6] - 13*z3[6]^2 + 5*z3[6]^3)) - 
    z3[2]*z3[4]*(-7 + 26*z3[6] - 29*z3[6]^2 + 10*z3[6]^3 + 
      z3[4]^2*(1 - 10*z3[6] + 5*z3[6]^2) + 
      z3[4]*(-6 + 23*z3[6] - 25*z3[6]^2 + 10*z3[6]^3)), 
  y[264] -> -5*z3[2]^4*(-1 + z3[6])*(-3 + 2*z3[4] + z3[3]*(-1 + z3[6]) + 
      3*z3[6]) + z3[2]^3*(15*(-2 + z3[6])*(-1 + z3[6])^2 + 
      5*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + 2*z3[4]^2*(-7 + 3*z3[6]) + 
      z3[4]*(23 - 29*z3[6] + 6*z3[6]^2)) + 
    z3[2]^2*(4*z3[4]^3 + 15*(-1 + z3[6])^3 + 5*z3[3]*(-1 + z3[6])^3 + 
      z3[4]^2*(6 - 13*z3[6] + 5*z3[6]^2) + 
      2*z3[4]*(-4 + 12*z3[6] - 13*z3[6]^2 + 5*z3[6]^3)) + 
    z3[4]*(-3 + 5*(1 + z3[3])*z3[4]^3*(-1 + z3[6])^2 + 4*z3[6] - z3[6]^2 + 
      z3[4]*(-4 - 5*z3[3]*(-1 + z3[6])^3 + 12*z3[6] - 15*z3[6]^2 + 
        5*z3[6]^3) + z3[4]^2*(4 - 5*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + 
        5*z3[6] - 10*z3[6]^2 + 5*z3[6]^3)) + 
    z3[2]*z3[4]*(-7 + 26*z3[6] - 29*z3[6]^2 + 10*z3[6]^3 + 
      z3[4]^2*(1 - 10*z3[6] + 5*z3[6]^2) + 
      z3[4]*(-6 + 23*z3[6] - 25*z3[6]^2 + 10*z3[6]^3)), 
  y[265] -> z3[2]^5*(-1 + z3[6])^2*(-8 + 7*z3[4] + 5*z3[3]*(-1 + z3[6]) + 
      8*z3[6]) - z3[2]^4*(-1 + z3[6])*(2*z3[4]^2*(-6 + z3[6]) + 
      8*(-2 + z3[6])*(-1 + z3[6])^2 + 5*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + 
      z3[4]*(14 - 19*z3[6] + 5*z3[6]^2)) - 
    z3[2]^3*(8*(-1 + z3[6])^4 + 5*z3[3]*(-1 + z3[6])^4 + 
      z3[4]^3*(-5 + 2*z3[6]) + z3[4]*(-1 + z3[6])^2*
       (-1 - z3[6] + 3*z3[6]^2) + z3[4]^2*(-9 + 21*z3[6] - 17*z3[6]^2 + 
        5*z3[6]^3)) + z3[4]*((-1 + z3[6])^2 - 5*(1 + z3[3])*z3[4]^4*
       (-1 + z3[6])^3 + z3[4]^3*(-1 + z3[6])^3*(-7 + 5*z3[3]*(-2 + z3[6]) + 
        2*z3[6]) - 2*z3[4]*(2 - 3*z3[6] + z3[6]^2) + 
      z3[4]^2*(-3 + 5*z3[3]*(-1 + z3[6])^4 - 6*z3[6] + 12*z3[6]^2 - 
        8*z3[6]^3 + 2*z3[6]^4)) - z3[2]*z3[4]*((-1 + z3[6])^2 + 
      5*z3[4]^3*(-1 + z3[6])^3 + z3[4]*(-1 - 6*z3[6] + 16*z3[6]^2 - 
        12*z3[6]^3 + 3*z3[6]^4) + z3[4]^2*(-7 + 5*z3[6] + 3*z3[6]^2 - 
        7*z3[6]^3 + 3*z3[6]^4)) - z3[2]^2*z3[4]*
     ((-1 + z3[6])^2*(2 - 6*z3[6] + 3*z3[6]^2) + 
      z3[4]^2*z3[6]*(13 - 15*z3[6] + 5*z3[6]^2) + 
      z3[4]*(2 - 3*z3[6] + 5*z3[6]^2 - 7*z3[6]^3 + 3*z3[6]^4)), 
  y[266] -> -(z3[2]^5*(-1 + z3[6])^2*(-8 + 7*z3[4] + 5*z3[3]*(-1 + z3[6]) + 
       8*z3[6])) + z3[2]^4*(-1 + z3[6])*(2*z3[4]^2*(-6 + z3[6]) + 
      8*(-2 + z3[6])*(-1 + z3[6])^2 + 5*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + 
      z3[4]*(14 - 19*z3[6] + 5*z3[6]^2)) + 
    z3[2]^3*(8*(-1 + z3[6])^4 + 5*z3[3]*(-1 + z3[6])^4 + 
      z3[4]^3*(-5 + 2*z3[6]) + z3[4]*(-1 + z3[6])^2*
       (-1 - z3[6] + 3*z3[6]^2) + z3[4]^2*(-9 + 21*z3[6] - 17*z3[6]^2 + 
        5*z3[6]^3)) + z3[4]*(-(-1 + z3[6])^2 + 5*(1 + z3[3])*z3[4]^4*
       (-1 + z3[6])^3 - z3[4]^3*(-1 + z3[6])^3*(-7 + 5*z3[3]*(-2 + z3[6]) + 
        2*z3[6]) + 2*z3[4]*(2 - 3*z3[6] + z3[6]^2) + 
      z3[4]^2*(3 - 5*z3[3]*(-1 + z3[6])^4 + 6*z3[6] - 12*z3[6]^2 + 
        8*z3[6]^3 - 2*z3[6]^4)) + z3[2]*z3[4]*((-1 + z3[6])^2 + 
      5*z3[4]^3*(-1 + z3[6])^3 + z3[4]*(-1 - 6*z3[6] + 16*z3[6]^2 - 
        12*z3[6]^3 + 3*z3[6]^4) + z3[4]^2*(-7 + 5*z3[6] + 3*z3[6]^2 - 
        7*z3[6]^3 + 3*z3[6]^4)) + z3[2]^2*z3[4]*
     ((-1 + z3[6])^2*(2 - 6*z3[6] + 3*z3[6]^2) + 
      z3[4]^2*z3[6]*(13 - 15*z3[6] + 5*z3[6]^2) + 
      z3[4]*(2 - 3*z3[6] + 5*z3[6]^2 - 7*z3[6]^3 + 3*z3[6]^4)), 
  y[267] -> -(z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])^2) - 
    z3[2]^4*(-1 + z3[6])*(-5 + 4*z3[4] + 5*z3[6] + 
      z3[3]*(-1 + 2*z3[4] + z3[6])) + z3[4]*(-2 + 3*z3[6] - z3[6]^2 + 
      z3[4]*(-6 + 15*z3[6] - 15*z3[6]^2 + 5*z3[6]^3) + 
      z3[4]^2*(-4 + 15*z3[6] - 15*z3[6]^2 + 5*z3[6]^3)) + 
    z3[2]^2*(-z3[4]^2 + 4*z3[4]^3 + 5*(-1 + z3[6])^3 + 
      z3[4]*(-7 + 18*z3[6] - 16*z3[6]^2 + 5*z3[6]^3) + 
      z3[3]*(2*z3[4]^3 - (-1 + z3[6])^2 + z3[4]^2*(-3 + 2*z3[6]) - 
        z3[4]*(3 - 4*z3[6] + z3[6]^2))) + 
    z3[2]^3*(4*z3[4]^2*(-2 + z3[6]) + 5*(-2 + z3[6])*(-1 + z3[6])^2 + 
      z3[4]*(7 - 8*z3[6] + z3[6]^2) + z3[3]*(2*z3[4]^2*(-2 + z3[6]) + 
        (-1 + z3[6])^2 + z3[4]*(3 - 4*z3[6] + z3[6]^2))) + 
    z3[2]*(z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])^2 - 
      z3[4]*(3 + z3[4]^2 - 12*z3[6] + 14*z3[6]^2 - 5*z3[6]^3 + 
        z3[4]*(4 - 15*z3[6] + 15*z3[6]^2 - 5*z3[6]^3))), 
  y[268] -> -(z3[2]^4*((1 + z3[3])*z3[4]^2*(-3 + z3[6]) + 
       (-1 + z3[3])*z3[4]*(-1 + z3[6]) + (-2 + z3[6])*(-1 + z3[6])^2)*
      (-1 + z3[6])) + z3[2]^5*(-1 + z3[6])^2*(-1 + (1 + z3[3])*z3[4] + 
      z3[6]) + z3[2]^3*(z3[4]*(z3[3] - (-1 + z3[6])^2)*(-1 + z3[6])^2 - 
      (-1 + z3[6])^4 + z3[4]^2*(-1 + z3[6])*(-2 + z3[3]*(-3 + z3[6]) + 
        z3[6]) - (1 + z3[3])*z3[4]^3*(-3 + 2*z3[6])) - 
    z3[2]^2*z3[4]*(z3[4]^3 + z3[4]^2*(3 - 2*z3[6]) + 
      z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + (-1 + z3[6])^4 + 
      z3[4]*(3 - 7*z3[6] + 7*z3[6]^2 - 4*z3[6]^3 + z3[6]^4)) + 
    z3[2]*z3[4]*(z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
      z3[4]*(1 + z3[4]^2 + z3[6] - 5*z3[6]^2 + 4*z3[6]^3 - z3[6]^4 + 
        z3[4]*(2 + 2*z3[6] - 6*z3[6]^2 + 4*z3[6]^3 - z3[6]^4))) - 
    z3[4]*(z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
      z3[4]*(2 - 3*z3[6] + z3[6]^2 + z3[4]*(4 - 6*z3[6] + 6*z3[6]^2 - 
          4*z3[6]^3 + z3[6]^4) + z3[4]^2*(2 - 4*z3[6] + 6*z3[6]^2 - 
          4*z3[6]^3 + z3[6]^4))), y[269] -> -2 - z3[5], 
  y[270] -> -3 - 2*z3[4] - z3[5] + 2*z3[6], 
  y[271] -> -(z3[2]^2*(-3 + z3[5])) - z3[5] + z3[2]*(z3[5] - z3[6]) + z3[6] - 
    z3[4]*z3[6], y[272] -> -3 + 3*z3[6] - z3[6]^2, 
  y[273] -> 3 - 3*z3[6] + z3[6]^2, 
  y[274] -> -1 + z3[2] - z3[6] - z3[5]*(-2 + 3*z3[2] + z3[6]), 
  y[275] -> -1 - z3[3] - z3[6] - z3[5]*z3[6]*(z3[3] + z3[6]), 
  y[276] -> -2 - 2*z3[4] - z3[6] - z3[5]*(-2 + z3[4] + z3[6]), 
  y[277] -> 2 - z3[3] + 2*z3[4] + z3[6] + z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[278] -> z3[4]^2*(2 + z3[5]) + z3[6]*(1 + z3[5]*(-2 + z3[6]) + z3[6]) + 
    z3[4]*(4 + z3[5]*(-1 + z3[6]) + z3[6]), 
  y[279] -> 3 + 2*z3[4] + z3[2]^2*(-2 + z3[5]) + z3[5] - 2*z3[6] + 
    z3[2]*(-3 + z3[4] - z3[5] + 2*z3[6]), 
  y[280] -> 1 + z3[6] + (1 + z3[5])*z3[6]^2 + z3[3]*(1 + z3[5]*z3[6]), 
  y[281] -> z3[4]^2 - z3[6] - z3[5]*(z3[4]^2 + z3[4]*z3[6] + 
      (-1 + z3[6])*z3[6]), y[282] -> 2 - z3[6]^2 - 
    z3[5]*(2 - 3*z3[6] + z3[6]^2), y[283] -> 1 - 2*z3[4] - z3[4]^2 - 
    z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - (3 + z3[5]*(-1 + z3[6]) - z3[6])*
       (-1 + z3[6])) + z3[2]*(z3[4]^2 + 
      z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - (3 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) - 2*z3[4]*(-1 + z3[6]) - (-1 + z3[6])^2) - 2*z3[6] + 
    2*z3[4]*z3[6] + z3[6]^2 - z3[2]^3*(-1 + z3[6])*
     (-1 + z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6]) + 
    z3[2]^2*(z3[3]*(z3[4]*(-2 + z3[6]) + (3 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) + (-1 + z3[6])*(-1 + z3[4] + z3[6])), 
  y[284] -> 1 + ((z3[2] - z3[4])^(-1) + z3[4]^(-1))/(1 + z3[3])^2 + 
    z3[4]^(-1), y[285] -> 1 + (1 + z3[3])^(-2), 
  y[286] -> 1 + (1 + (1 + z3[3])^(-2))/((1 + z3[2])*z3[4]*
      (1 + z3[4] - z3[6])), y[287] -> 3 - z3[2] - z3[6] + 
    z3[5]*(-2 + z3[2] + z3[6]), 
  y[288] -> -2 + z3[2] - z3[5]*(-3 + 2*z3[2] + z3[6]), 
  y[289] -> -1 - z3[5]*(-2 + z3[4] + z3[6]), 
  y[290] -> 4 - 2*z3[4] - z3[6] + z3[5]*(-2 + z3[4] + z3[6]), 
  y[291] -> 2 - z3[6] - z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[292] -> -5 + 4*z3[6] - z3[6]^2 + z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[293] -> -13 + 18*z3[4]^2 + z3[4]*(5 - 12*z3[6]) + 31*z3[6] + 
    z3[3]*(-8 + 18*z3[4]^2 + z3[4]*(23 - 12*z3[6]) + 19*z3[6]), 
  y[294] -> -18*z3[4] + 13*(1 + z3[6]) + 
    z3[3]*(8 + 18*z3[2] - 36*z3[4] + 25*z3[6]), 
  y[295] -> z3[6]*(12 + 31*z3[6]) + z3[3]*(-13 + 43*z3[6] + 31*z3[6]^2), 
  y[296] -> z3[6]*(-12 + 7*z3[6]) + z3[3]*(13 - 43*z3[6] + 7*z3[6]^2 - 
      z3[2]*(13 + 7*z3[6])), y[297] -> z3[4] + z3[3]*(2 - z3[2] + z3[4]), 
  y[298] -> -1 - 13*z3[4] + z3[6] + z3[3]*(-14 - 13*z3[4] + z3[6]), 
  y[299] -> 1 + 12*z3[4] + z3[6] + z3[3]*(14 - 12*z3[2] + 12*z3[4] + z3[6]), 
  y[300] -> z3[6]^2 + z3[3]*(-1 + z3[6] + z3[6]^2), 
  y[301] -> z3[6]^2 - z3[3]*(-1 + z3[6] - z3[6]^2 + z3[2]*(1 + z3[6])), 
  y[302] -> z3[3]*(-21 + 11*z3[2] - 11*z3[4]) - 11*z3[4], 
  y[303] -> 2*z3[4] + z3[3]*(5 - 2*z3[2] + 2*z3[4]), 
  y[304] -> 3*z3[4] + z3[3]*(4 - 3*z3[2] + 3*z3[4]), 
  y[305] -> -1 + 24*z3[4] - z3[6] - z3[3]*(-22 + 24*z3[2] - 24*z3[4] + 
      z3[6]), y[306] -> 1 - 23*z3[4] - z3[6] - z3[3]*(22 + 23*z3[4] + z3[6]), 
  y[307] -> -z3[6]^2 - z3[3]*(-1 + z3[6] + z3[6]^2), 
  y[308] -> -z3[6]^2 + z3[3]*(-1 + z3[6] - z3[6]^2 + z3[2]*(1 + z3[6])), 
  y[309] -> 11 - z3[4] + 24*z3[4]^2 + z3[3]*(10 + 23*z3[4] + 24*z3[4]^2 - 
      62*z3[6]) - 62*z3[6], y[310] -> -11 - 13*z3[4] + 
    z3[3]*(-10 + 13*z3[2] - 37*z3[4] - 14*z3[6]) - 14*z3[6], 
  y[311] -> 73*z3[2] - 3*z3[6], y[312] -> -18 + 13*z3[4] - 13*z3[6], 
  y[313] -> -3*z3[4]^2 + z3[2]*(3*z3[4]^2 - 4*z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2) + 4*z3[4]*(-1 + z3[6]) + z3[2]^2*(1 + 4*z3[4] - z3[6])*
     (-1 + z3[6]) - (-1 + z3[6])^2, 
  y[314] -> 3*z3[4]^2 - 4*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[315] -> -3*z3[4]^2 + 4*z3[4]*(-1 + z3[6]) - (-1 + z3[6])^2, 
  y[316] -> 3*z3[4]^2 - z3[2]*(3*z3[4]^2 - 4*z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2) - 4*z3[4]*(-1 + z3[6]) - z3[2]^2*(1 + 4*z3[4] - z3[6])*
     (-1 + z3[6]) + (-1 + z3[6])^2, 
  y[317] -> -61*z3[4]^3 + 62*z3[6] - 62*z3[4]*z3[6] + 62*z3[4]^2*z3[6], 
  y[318] -> -(z3[3]*z3[5]*(-1 + z3[6])) + z3[6], 
  y[319] -> z3[2]^2 + z3[2]^3 + z3[2]*(-1 + z3[6]) + 
    z3[5]*(z3[2]^2 + z3[2]*(-1 + z3[6]) + (-1 + z3[6])^2)*(-1 + z3[6]) + 
    (-1 + z3[6])^2, y[320] -> -184 + 3*z3[3]*z3[5]*(-1 + z3[6]) + 181*z3[6], 
  y[321] -> -53 + 48*z3[4]^2 - 26*z3[5] + z3[4]*(30 - 35*z3[5] - 33*z3[6]) - 
    15*z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) + 33*z3[6] - 
    15*z3[5]*z3[6] - 15*z3[6]^2, y[322] -> -76 + z3[5]*(76 - 11*z3[6]) + 
    25*z3[6] + 11*z3[6]^2, y[323] -> z3[2]^4*(-4 + z3[5]) + 
    z3[2]^3*(-1 + z3[4]*(5 - 2*z3[5]) + z3[5] - 3*z3[6]) + 
    (1 + z3[4] - z3[6])*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) - 
    z3[2]*(1 + z3[4] - z3[6])*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
    z3[2]^2*(1 + z3[4] - z3[6])*(-1 + z3[4]*(-2 + z3[5]) + z3[6]), 
  y[324] -> 184 + 184*z3[4]^2 + 3*z3[3]*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) - 
    181*z3[6] - z3[4]*(184 + 3*z3[6]), 
  y[325] -> 76 - 113*z3[6] + 90*z3[6]^2 - z3[5]*(-1 + z3[6])*
     (-76 + 23*z3[6]), y[326] -> 64 + 64*z3[4]^2 - 106*z3[6] + 53*z3[6]^2 + 
    z3[4]*(-64 + 53*z3[6]), y[327] -> -61*z3[4]^2 + 
    z3[2]*(-35*z3[4] + 36*(-1 + z3[6])) - 36*(-1 + z3[6]) + 
    z3[4]*(-26 + 62*z3[6]), y[328] -> -(z3[6]*(39 + 62*z3[6])) + 
    z3[3]*(11 - 101*z3[6] - 62*z3[6]^2), 
  y[329] -> -3 + z3[4]^2*(-1 + z3[5]) + z3[4]*(2 + z3[5]*(-2 + z3[6])) + 
    z3[6] + z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[330] -> -2 + z3[2]^2*(-2 + z3[5]) + 
    z3[2]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + 2*z3[6] - z3[4]*z3[6] + 
    z3[5]*(1 + (-2 + z3[4])*z3[6] + z3[6]^2), 
  y[331] -> (-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6]) - 
    z3[3]*z3[5]*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
      z3[4]^3*(1 + z3[6])), y[332] -> (39 - 14*z3[6])*z3[6] + 
    z3[3]*(-11 + 101*z3[6] - 14*z3[6]^2 + z3[2]*(11 + 14*z3[6])), 
  y[333] -> -164 + 12*z3[4]^2*(-1 + z3[5]) + 214*z3[6] - 90*z3[6]^2 + 
    z3[5]*(164 - 122*z3[6] + 23*z3[6]^2) + 
    z3[4]*(88 - 101*z3[6] + z3[5]*(-88 + 23*z3[6])), 
  y[334] -> -76 + 3*z3[2]^3 + 189*z3[6] - 203*z3[6]^2 + 90*z3[6]^3 + 
    15*z3[2]*z3[6]*(-5 + 6*z3[6]) + z3[2]^2*(-262 + 204*z3[6]) - 
    z3[5]*(-1 + z3[6])*(76 + 137*z3[2]^2 - 99*z3[6] + 23*z3[6]^2 + 
      z3[2]*(-38 + 23*z3[6])), y[335] -> 73 + z3[2]^2*(259 - 137*z3[5]) + 
    26*z3[4]^2*(-2 + z3[5]) - 76*z3[5] - 171*z3[6] + 99*z3[5]*z3[6] + 
    75*z3[6]^2 - 23*z3[5]*z3[6]^2 + z3[2]*(3 + 99*z3[4]*(-2 + z3[5]) + 
      z3[5]*(38 - 23*z3[6]) + 133*z3[6]) + 
    z3[4]*(122 + 90*z3[6] - z3[5]*(61 + 38*z3[6])), 
  y[336] -> -73 - 26*z3[4]^2*(-2 + z3[5]) + z3[5]*(76 - 11*z3[6]) + 
    83*z3[6] + 26*z3[6]^2 + z3[4]*(z3[5]*(61 + 26*z3[6]) - 
      2*(61 + 39*z3[6])), y[337] -> 1 + z3[3]^2*(1 + z3[4])*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) - z3[6] - z3[4]^2*z3[6] + 
    z3[4]*(2 - z3[5] + z3[6]^2) + z3[3]*(-1 + z3[4]^3*z3[5] + z3[6] + 
      z3[6]^2 - z3[4]^2*(1 + z3[5]*(-2 + z3[6]) + z3[6]) + 
      z3[4]*(-2 + z3[5] - z3[6] + z3[6]^2)), 
  y[338] -> -578 - z3[2]^3*(79 + 301*z3[3] + 3*z3[3]^2) + 
    3*z3[3]^2*(-1 + z3[6]) + 955*z3[6] - 430*z3[6]^2 + 53*z3[6]^3 + 
    z3[3]*(-841 + 1200*z3[6] - 362*z3[6]^2) + 
    z3[2]^2*(-270 + 3*z3[3]^2*(-3 + z3[6]) + 252*z3[6] + 
      2*z3[3]*(-511 + 216*z3[6])) + z3[2]*(-608 + 683*z3[6] - 90*z3[6]^2 + 
      z3[3]^2*(-9 + 6*z3[6]) + z3[3]*(-1378 + 1267*z3[6] - 181*z3[6]^2)) + 
    z3[5]*(-1 + z3[6])*(z3[2]^2*(61 + 15*z3[3] + 3*z3[3]^2) + 
      z3[3]^2*(9 - 6*z3[6]) + 32*z3[3]*(-1 + z3[6]) - 53*(-1 + z3[6])*z3[6] + 
      z3[2]*(38 - 3*z3[3]^2*(-3 + z3[6]) - 53*z3[6] + 
        5*z3[3]*(-4 + 7*z3[6]))), 
  y[339] -> 657 + z3[2]^2*(349 + 867*z3[3] + 6*z3[3]^2) - 
    3*z3[3]^2*(-1 + z3[4]) - 634*z3[4] + 228*z3[4]^2 - 395*z3[6] - 
    10*z3[4]*z3[6] + 68*z3[6]^2 - z3[2]*(-529 + 3*z3[3]^2*(-3 + z3[4]) + 
      486*z3[4] + z3[3]*(892*z3[4] + 47*(-29 + z3[6])) + 57*z3[6]) + 
    z3[3]*(856 + 300*z3[4]^2 - 374*z3[6] - 7*z3[4]*(118 + 17*z3[6])) + 
    z3[5]*(z3[2]^2*(61 + 15*z3[3] + 3*z3[3]^2) + 61*z3[4] - 26*z3[4]^2 + 
      z3[3]*(6*z3[4]^2 + z3[4]*(47 - 15*z3[6]) + 32*(-1 + z3[6])) + 
      3*z3[3]^2*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) + 53*z3[6] - 
      38*z3[4]*z3[6] - 53*z3[6]^2 + z3[2]*(38 - 99*z3[4] - 53*z3[6] - 
        3*z3[3]^2*(-3 + 2*z3[4] + z3[6]) + 5*z3[3]*(-4 + z3[4] + 7*z3[6]))), 
  y[340] -> z3[2]^5*(1 - z3[3] + z3[3]^2 + z3[3]^3) + 
    z3[2]^4*(3 + z3[3]^3*(5 - 2*z3[6]) + z3[3]*(-3 + z3[6]) + 
      z3[3]^2*(-3 + z3[6]) - z3[6]) + 
    z3[2]^3*(2 - z3[6] + z3[3]^2*(-19 + 16*z3[6] - 3*z3[6]^2) + 
      z3[3]*(-10 + 13*z3[6] - 2*z3[6]^2) + 
      z3[3]^3*(10 - 8*z3[6] + z3[6]^2)) + (1 + z3[3])*(-1 + z3[6])*
     (z3[3]^2*(-1 + z3[6]) - z3[6] + z3[3]*(5 - 10*z3[6] + 3*z3[6]^2)) + 
    z3[2]^2*(-2*(-1 + z3[6])*z3[6]^2 + z3[3]^3*(10 - 12*z3[6] + 3*z3[6]^2) + 
      z3[3]^2*(-29 + 40*z3[6] - 14*z3[6]^2 + z3[6]^3) - 
      z3[3]*(20 - 34*z3[6] + 10*z3[6]^2 + z3[6]^3)) + 
    z3[2]*(-3*(-1 + z3[6])*z3[6]^2 + z3[3]*(-17 + 36*z3[6] - 18*z3[6]^2) + 
      z3[3]^3*(5 - 8*z3[6] + 3*z3[6]^2) + z3[3]^2*(-18 + 37*z3[6] - 
        21*z3[6]^2 + 3*z3[6]^3)) - z3[5]*(-1 + z3[6])*
     (z3[2]^4*(-1 + z3[3] + 7*z3[3]^2 + z3[3]^3) + z3[3]*(1 + z3[3])*
       (-1 + z3[6])*(-7 + 6*z3[6] + z3[3]*(-5 + 3*z3[6])) + 
      z3[2]^3*(-1 + z3[3]*(9 - 8*z3[6]) + z3[3]^3*(5 - 2*z3[6]) - 
        3*z3[3]^2*(-9 + 4*z3[6])) + z3[2]^2*z3[3]*
       (z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + 4*(5 - 6*z3[6] + z3[6]^2) + 
        z3[3]*(41 - 37*z3[6] + 5*z3[6]^2)) + z3[2]*z3[3]*
       (9*(2 - 3*z3[6] + z3[6]^2) + z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) + 
        z3[3]*(31 - 42*z3[6] + 12*z3[6]^2))), 
  y[341] -> 1 + 3*z3[4] + 2*z3[4]^2 - z3[4]*z3[5] - z3[4]^2*z3[5] + 
    z3[2]^4*(4 + z3[3]*(-4 + z3[5]) - z3[5] + z3[3]^3*(4 + z3[5]) + 
      z3[3]^2*(-2 + 7*z3[5])) - z3[6] - 4*z3[4]*z3[6] + z3[4]*z3[5]*z3[6] + 
    z3[6]^2 + z3[4]^2*z3[6]^2 - z3[4]*z3[6]^3 + 
    z3[3]^3*(z3[4]^4*z3[5] - z3[4]^3*(1 + z3[5]*(5 + z3[6])) + 
      z3[4]^2*(1 + z3[6] + z3[5]*(5 + 2*z3[6])) + 
      z3[4]*(-1 + z3[5]*(-5 + 3*z3[6])) + (-1 + z3[6])*
       (-1 + z3[5]*(-5 + 3*z3[6]))) - z3[2]^3*(-1 + 5*z3[4] + z3[5] - 
      2*z3[4]*z3[5] - 3*z3[6] + z3[3]^3*(-10 + z3[4]*(6 + 4*z3[5]) + 
        z3[5]*(-5 + 2*z3[6])) + z3[3]^2*(20 + 2*z3[4]*(-8 + 13*z3[5]) + 
        z3[6] + 3*z3[5]*(-9 + 4*z3[6])) + z3[3]*(9 + z3[4]*(-13 + 10*z3[5]) - 
        z3[6] + z3[5]*(-9 + 8*z3[6]))) + 
    z3[3]*(-6 + 4*z3[4]^4*(-1 + z3[5]) + 13*z3[6] - 3*z3[6]^2 - z3[6]^3 + 
      z3[5]*(7 - 13*z3[6] + 6*z3[6]^2) - z3[4]*(-2 + z3[5]*(6 - 5*z3[6]) + 
        4*z3[6] + z3[6]^3) + z3[4]^3*(4 + 7*z3[6] - z3[5]*(4 + 5*z3[6])) + 
      z3[4]^2*(-2*(4 + z3[6]^2) + z3[5]*(10 - 2*z3[6] + z3[6]^2))) + 
    z3[3]^2*(-3 + z3[4]^4*(-4 + 5*z3[5]) + 7*z3[6] - 2*z3[6]^2 + 
      3*z3[5]*(4 - 7*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(5 + 7*z3[6] - 3*z3[5]*(3 + 2*z3[6])) + 
      z3[4]^2*(-1 - z3[6] - 3*z3[6]^2 + z3[5]*(15 - z3[6] + z3[6]^2)) + 
      z3[4]*(7 - 9*z3[6] - z3[6]^2 + z3[5]*(-11 + 7*z3[6] + z3[6]^2))) + 
    z3[2]^2*(1 - z3[4]^2*(-2 + z3[5]) + z3[4]*(-3 + z3[5])*(-1 + z3[6]) - 
      2*z3[6] + 3*z3[6]^2 + z3[3]^3*(z3[4]^2*(4 + 6*z3[5]) - 2*(-5 + z3[6]) - 
        2*z3[4]*(5 + 5*z3[5] + z3[6]) + z3[5]*(10 - 8*z3[6] + z3[6]^2)) + 
      z3[3]*(-21 + z3[4]^2*(-22 + 21*z3[5]) + 16*z3[6] + 3*z3[6]^2 + 
        4*z3[5]*(5 - 6*z3[6] + z3[6]^2) + z3[4]*(17 + 9*z3[6] + 
          z3[5]*(-19 + 3*z3[6]))) + z3[3]^2*(-28 + z3[4]^2*(-26 + 36*z3[5]) + 
        9*z3[6] - 3*z3[6]^2 + z3[5]*(41 - 37*z3[6] + 5*z3[6]^2) + 
        z3[4]*(16*(2 + z3[6]) - z3[5]*(40 + 3*z3[6])))) + 
    z3[2]*(-1 + z3[4]^2*(-2 + z3[5]) + 2*z3[6] + 2*z3[6]^2 + 
      z3[4]*(-3 + z3[5] + 3*z3[6] - z3[5]*z3[6] - 3*z3[6]^2) + 
      z3[3]^3*(5 - z3[4]^3*(1 + 4*z3[5]) + z3[4]*(-5 + 2*z3[5]*(-5 + z3[6]) - 
          2*z3[6]) - 3*z3[6] + z3[4]^2*(1 + 2*z3[5])*(5 + z3[6]) + 
        z3[5]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(-16 - 16*z3[4]^3*(-1 + z3[5]) + 17*z3[6] + z3[6]^2 + z3[6]^3 + 
        9*z3[5]*(2 - 3*z3[6] + z3[6]^2) - 
        z3[4]*(-20 + z3[5]*(19 - 10*z3[6]) + 4*z3[6] + z3[6]^2) + 
        z3[4]^2*(-14 - 17*z3[6] + 3*z3[5]*(5 + 3*z3[6]))) + 
      z3[3]^2*(-19 + z3[4]^3*(17 - 22*z3[5]) + 21*z3[6] - 3*z3[6]^2 + 
        z3[5]*(31 - 42*z3[6] + 12*z3[6]^2) + z3[4]^2*(-21 - 20*z3[6] + 
          14*z3[5]*(2 + z3[6])) + z3[4]*(15 + 3*z3[6] + 5*z3[6]^2 - 
          z3[5]*(32 - 13*z3[6] + z3[6]^2)))), 
  y[342] -> (13*z3[5]*(-2*z3[4]^3 + z3[6]*(1 + z3[6]) + 
       z3[4]^2*(2 + 3*z3[6]) - z3[4]*(2 + 3*z3[6] + z3[6]^2) + 
       z3[3]*(-1 + z3[4]^4 + z3[6]^2 - z3[4]*(1 + z3[6])^2 + 
         z3[4]^2*(1 + z3[6])^2 - z3[4]^3*(1 + 2*z3[6]) + 
         z3[2]*(1 + z3[4]^2 + z3[6] - z3[4]*(1 + z3[6])))))/36 - 
    (13*(-2*z3[4]^4 + z3[6]*(1 + z3[6]) + z3[4]^3*(-6 + 4*z3[2] + 5*z3[6]) + 
       z3[4]^2*(-2 + z3[2]*(4 - 8*z3[6]) + 11*z3[6] - 4*z3[6]^2) + 
       z3[4]*(-2 + z3[6] - 4*z3[2]*z3[6] + (-5 + 4*z3[2])*z3[6]^2 + 
         z3[6]^3) + z3[3]*(-1 - z3[4]^3 + z3[6]^2 - z3[4]*(1 + z3[6])^2 + 
         z3[4]^2*(1 + 2*z3[6]) + z3[2]*(1 + z3[4]^3 + z3[4]^2*(1 - 2*z3[6]) + 
           z3[6] + z3[4]*(-1 - z3[6] + z3[6]^2)))))/36, 
  y[343] -> -(z3[2]^2*z3[3]) - z3[4]^3*(-1 + z3[5]) + 
    z3[2]*z3[4]*(1 + z3[3] + z3[4] - z3[4]*z3[5]), y[344] -> 2 + z3[2], 
  y[345] -> 2 + z3[2] + z3[6], 
  y[346] -> z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
    z3[4]*(2 + z3[4] - 2*z3[6]), 
  y[347] -> z3[3]*(z3[4]^2 - z3[2]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
        (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) - 
      z3[2]^2*(z3[4]*(-2 + z3[6]) + (3 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) + z3[4]*(3 - 2*z3[6]) + 
      z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
    z3[4]*(2 + z3[4] - z3[2]*(2 + z3[4] - 2*z3[6]) - z3[2]^2*(-1 + z3[6]) - 
      2*z3[6]), y[348] -> 1/2 + (7*z3[5])/36, 
  y[349] -> -18 + 18*z3[4]^2 + z3[2]^2*(39 - 7*z3[5]) - 7*z3[5] + 
    z3[2]*(18 + 18*z3[4] + 7*z3[5] - 25*z3[6]) + 25*z3[6] - 25*z3[4]*z3[6], 
  y[350] -> 18*z3[4]^3 - 25*z3[6] + 25*z3[4]*z3[6] - 25*z3[4]^2*z3[6], 
  y[351] -> z3[3]*(2 + z3[5]*(-1 + z3[6])) + z3[6], 
  y[352] -> -7/4 - (139*z3[2])/36, 
  y[353] -> 520 + 228*z3[3] + z3[2]*(101 + 442*z3[3] + 25*z3[3]^2), 
  y[354] -> -139/36 + (7*z3[6])/4, 
  y[355] -> -39 + z3[3]*(25 + 32*z3[5]*(-1 + z3[6])) + 32*z3[6], 
  y[356] -> -21/4 - z3[5]*(-1 + z3[6])^3 + (131*z3[6])/12 - 
    (247*z3[6]^2)/36 + z3[6]^3, y[357] -> -1 + z3[2]^4*(-3 + z3[5]) + 
    z3[4]*(-2 + z3[5]) + z3[6] - z3[2]*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
    z3[2]^2*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) - 
    z3[2]^3*(-1 + z3[4]*(-2 + z3[5]) + z3[6]), 
  y[358] -> 1 - z3[2]^2*(-1 + z3[5]) - z3[5] - z3[6] + z3[4]*z3[6] + 
    z3[2]*(-1 + z3[5] + z3[6]), y[359] -> 4 + z3[2]^2*(-2 + z3[5])^2 - 
    4*z3[5] + z3[5]^2 - 2*z3[6] + z3[4]*z3[6] - 
    z3[5]*z3[6]*(-2 + z3[2] + z3[4] + z3[6]) + 
    z3[2]*(-4 + 4*z3[5] - z3[5]^2 + z3[6]), 
  y[360] -> -126 + z3[4]*(-36 + 68*z3[5] - 25*z3[5]^2) + 4*z3[6] - 
    9*z3[5]*(-7 + 2*z3[6]), 
  y[361] -> 6*z3[4]*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
    z3[2]*(-19 + 6*z3[4]*(-2 + z3[5]) + 6*z3[6]), 
  y[362] -> 38 - 14*z3[6] - 7*z3[6]^2 + z3[5]*(-38 + 7*z3[6]), 
  y[363] -> -38 + 58*z3[6] - 45*z3[6]^2 + z3[5]*(-1 + z3[6])*
     (-38 + 13*z3[6]), y[364] -> 32 + 32*z3[4]^2 - 50*z3[6] + 25*z3[6]^2 + 
    z3[4]*(-32 + 25*z3[6]), y[365] -> -278 + 341*z3[5] - 139*z3[5]^2 + 
    z3[2]^2*(-178 + 241*z3[5] - 114*z3[5]^2) + 40*z3[6] - 26*z3[5]*z3[6] - 
    52*z3[6]^2 + 13*z3[5]*z3[6]^2 + z3[4]*(36 - 68*z3[5] + 25*z3[5]^2 - 
      6*z3[6] + 6*z3[5]*z3[6]) - z3[2]*(-278 + 341*z3[5] - 139*z3[5]^2 + 
      z3[4]*(36 - 68*z3[5] + 25*z3[5]^2) + 2*z3[6] + 12*z3[5]*z3[6]), 
  y[366] -> 101 - 25*z3[6] - 367*z3[6]^2 + 228*z3[6]^3 + 
    z3[3]*(-63 + 51*z3[6] - 13*z3[6]^2), 
  y[367] -> 12 - 77*z3[4]^2 - 63*z3[5] + 65*z3[6] + 18*z3[5]*z3[6] - 
    45*z3[6]^2 + z3[4]*(-72 - 68*z3[5] + 25*z3[5]^2 + 122*z3[6]) - 
    z3[3]*(96 + z3[4]^2*(13 + 32*z3[5]) + 
      z3[4]*(71 + 25*z3[5]^2 + z3[5]*(57 - 32*z3[6]) - 26*z3[6]) - 
      25*z3[5]*(-3 + z3[6]) - 84*z3[6] + 13*z3[6]^2), 
  y[368] -> z3[5]*(-1 + z3[6])^3 + (7 - 19*z3[6] + 13*z3[6]^2 - 2*z3[6]^3)/2, 
  y[369] -> -4 + z3[2]^3*(-2 + z3[5]) + z3[5]^2*(-1 + z3[6]) - 
    z3[2]*(2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*(-1 + z3[6]) + 3*z3[6] - 
    z3[6]^2 + z3[2]^2*(-2 - 3*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + 
      z3[6]) - z3[5]*(-5 + 5*z3[6] - 3*z3[6]^2 + z3[6]^3), 
  y[370] -> -7 - 2*z3[5]*(-1 + z3[6])^3 + 19*z3[6] - 13*z3[6]^2 + 2*z3[6]^3 + 
    z3[2]*(7 + 2*z3[5]*(-1 + z3[6])^3 - 19*z3[6] + 13*z3[6]^2 - 2*z3[6]^3) + 
    z3[2]^2*(-6 - 2*z3[5]*(-1 + z3[6])^3 + 17*z3[6] - 12*z3[6]^2 + 
      2*z3[6]^3), y[371] -> 189 + 36*z3[5]*(-1 + z3[6])^3 - 393*z3[6] + 
    247*z3[6]^2 - 36*z3[6]^3 + z3[2]^2*(171 + 36*z3[5]*(-1 + z3[6])^3 - 
      357*z3[6] + 229*z3[6]^2 - 36*z3[6]^3) + 
    z3[2]*(-189 - 36*z3[5]*(-1 + z3[6])^3 + 393*z3[6] - 247*z3[6]^2 + 
      36*z3[6]^3), y[372] -> -39 - 39*z3[4]^2 - 
    32*z3[3]*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) + 32*z3[6] + 
    z3[4]*(39 + 7*z3[6]) + 25*z3[3]*(1 + z3[4]^2 - z3[4]*(1 + z3[6])), 
  y[373] -> -82 + 6*z3[4]^2*(-1 + z3[5]) + 110*z3[6] - 45*z3[6]^2 + 
    z3[5]*(82 - 64*z3[6] + 13*z3[6]^2) + 
    z3[4]*(44 - 52*z3[6] + z3[5]*(-44 + 13*z3[6])), 
  y[374] -> 1/2 - z3[4] - (3*z3[5])/2 - 2*z3[6] + 2*z3[5]*z3[6] + z3[6]^2 - 
    z3[5]*z3[6]^2 - z3[3]*(3 + z3[4] + z3[5]^2*(-1 + z3[6])^2 - 2*z3[6] - 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)), 
  y[375] -> -61/12 + z3[4]/9 + (65*z3[5])/36 + (62*z3[6])/9 - 4*z3[5]*z3[6] - 
    2*z3[6]^2 + 2*z3[5]*z3[6]^2 + z3[3]*(3 + z3[4] + z3[5]^2*(-1 + z3[6])^2 - 
      2*z3[6] - z3[5]*(3 - 4*z3[6] + z3[6]^2)), 
  y[376] -> 379 + z3[2]^3*(69 - 25*z3[5]) - 139*z3[5]^2*(-1 + z3[6]) - 
    159*z3[6] + 103*z3[6]^2 - 45*z3[6]^3 + 
    z3[5]*(-442 + 291*z3[6] - 64*z3[6]^2 + 13*z3[6]^3) + 
    z3[2]^2*(77 - 114*z3[5]^2*(-1 + z3[6]) - 83*z3[6] + 
      3*z3[5]*(-72 + 55*z3[6])) + z3[2]*(-177 + 139*z3[5]^2*(-1 + z3[6]) + 
      121*z3[6] - 45*z3[6]^2 + z3[5]*(316 - 253*z3[6] + 13*z3[6]^2)), 
  y[377] -> -621 - 495*z3[6] - 153*z3[6]^2 + 25*z3[6]^3 - 
    25*z3[2]*z3[3]^2*(1 + z3[6]) - z3[3]*(165 + 279*z3[6] + 215*z3[6]^2 + 
      z3[2]*(505 + 391*z3[6] + 63*z3[6]^2)), 
  y[378] -> 346 - 34*z3[4] + 114*z3[4]^2 - 189*z3[5] + 68*z3[4]*z3[5] + 
    101*z3[5]^2 - 25*z3[4]*z3[5]^2 + 
    z3[2]^2*(938 + z3[3]^2*(61 - 132*z3[5]) - 89*z3[5] + 76*z3[5]^2 + 
      z3[3]*(1456 - 25*z3[5] - 38*z3[5]^2)) + 31*z3[6] - 223*z3[4]*z3[6] - 
    50*z3[5]*z3[6] + 32*z3[4]*z3[5]*z3[6] + 20*z3[6]^2 + 25*z3[5]*z3[6]^2 + 
    z3[3]^2*(93 + z3[4]^2*(25 - 32*z3[5]) - 50*z3[5]^2 + 50*z3[6] + 
      z3[5]*(-121 + 64*z3[6]) + z3[4]*(-93 + 121*z3[5] - 25*z3[6] + 
        25*z3[5]^2*(2 + z3[6]))) + z3[3]*(431 + 75*z3[4]^2 - 63*z3[5]^2 + 
      198*z3[6] + 113*z3[6]^2 - z3[5]*(214 + 61*z3[6] + 50*z3[6]^2) + 
      z3[4]*(25*z3[5]^2 - 44*(6 + 5*z3[6]) + z3[5]*(346 + 68*z3[6]))) + 
    z3[2]*(444 + 189*z3[5] - 101*z3[5]^2 + 
      z3[4]*(-534 - 68*z3[5] + 25*z3[5]^2) + 306*z3[6] + 50*z3[5]*z3[6] + 
      z3[3]^2*(129 - 25*z3[5]^2 + z3[4]*(-68 + 89*z3[5] + 25*z3[5]^2) + 
        50*z3[6] - z3[5]*(271 + 18*z3[6])) + 
      z3[3]*(1055 + 63*z3[5]^2 + z3[4]*(-713 + 100*z3[5] - 25*z3[5]^2) + 
        651*z3[6] - z3[5]*(457 + 93*z3[6]))), 
  y[379] -> -1 + 2*z3[4] + 3*z3[5] + 4*z3[6] - 4*z3[5]*z3[6] - 2*z3[6]^2 + 
    2*z3[5]*z3[6]^2 + 2*z3[3]*(3 + z3[4] + z3[5]^2*(-1 + z3[6])^2 - 2*z3[6] - 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-1 + z3[5] + z3[3]*(6 + 2*z3[5]^2*(-1 + z3[6])^2 - 7*z3[6] + 
        2*z3[6]^2 + z3[5]*(-7 + 11*z3[6] - 4*z3[6]^2))) - 
    z3[2]*(-1 + z3[4] + 3*z3[5] + 4*z3[6] - 4*z3[5]*z3[6] - 2*z3[6]^2 + 
      2*z3[5]*z3[6]^2 + z3[3]*(6 + z3[4] + 2*z3[5]^2*(-1 + z3[6])^2 - 
        4*z3[6] - 2*z3[5]*(3 - 4*z3[6] + z3[6]^2))), 
  y[380] -> 183 - 4*z3[4] - 65*z3[5] - 248*z3[6] + 144*z3[5]*z3[6] + 
    72*z3[6]^2 - 72*z3[5]*z3[6]^2 + 
    z3[2]^2*(58 - 18*z3[3]*(-1 + z3[5])*(5 + 2*z3[5]*(-1 + z3[6]) - 2*z3[6])*
       (-1 + z3[6]) - 126*z3[6] + 36*z3[6]^2 + 
      z3[5]*(-29 + 72*z3[6] - 36*z3[6]^2)) - 
    36*z3[3]*(3 + z3[4] + z3[5]^2*(-1 + z3[6])^2 - 2*z3[6] - 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)) + z3[2]*(-183 + 7*z3[4] + 65*z3[5] + 
      248*z3[6] - 144*z3[5]*z3[6] - 72*z3[6]^2 + 72*z3[5]*z3[6]^2 + 
      36*z3[3]*(3 + z3[5]^2*(-1 + z3[6])^2 - 2*z3[6] - 
        z3[5]*(3 - 4*z3[6] + z3[6]^2))), 
  y[381] -> (-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6]) + 
    z3[3]*(z3[4]^4*(-2 + z3[5]) + z3[4]*(2 + z3[5]*(-1 + z3[6])) + 
      (2 + z3[5]*(-1 + z3[6]))*(-1 + z3[6]) - 
      z3[4]^3*(-2 - 4*z3[6] + z3[5]*(1 + z3[6])) + 
      z3[4]^2*(z3[5] - 2*(1 + z3[6] + z3[6]^2))), 
  y[382] -> -408 + 252*z3[5] - 101*z3[5]^2 + 
    z3[2]^3*(-449 - 13*z3[5] + z3[3]^2*(7 + 25*z3[5]) + 
      z3[3]*(-539 + 51*z3[5])) - 33*z3[6] - 101*z3[5]*z3[6] + 
    101*z3[5]^2*z3[6] + 114*z3[6]^2 - 50*z3[5]*z3[6]^2 - 25*z3[6]^3 + 
    25*z3[5]*z3[6]^3 + z3[3]*(-335 - 63*z3[5]^2*(-1 + z3[6]) + 53*z3[6] + 
      64*z3[6]^2 + z3[5]*(289 - 253*z3[6] + 64*z3[6]^2)) + 
    z3[3]^2*(-93 - 50*z3[5]^2*(-1 + z3[6]) + 43*z3[6] + 
      z3[5]*(121 - 185*z3[6] + 64*z3[6]^2)) - 
    z3[2]^2*(913 + 51*z3[5]*(-2 + z3[6]) - 76*z3[5]^2*(-1 + z3[6]) - 
      159*z3[6] + z3[3]*(1291 + 38*z3[5]^2*(-1 + z3[6]) - 145*z3[6] + 
        z3[5]*(26 + 25*z3[6])) + z3[3]^2*(29 + 7*z3[6] + 
        z3[5]*(-157 + 57*z3[6]))) + z3[2]*(-583 - 101*z3[5]^2*(-1 + z3[6]) + 
      297*z3[6] + 7*z3[6]^2 + z3[5]*(-202 + 101*z3[6] + 25*z3[6]^2) + 
      z3[3]*(-1051 + 63*z3[5]^2*(-1 + z3[6]) + 244*z3[6] + 32*z3[6]^2 + 
        4*z3[5]*(127 - 41*z3[6] + 8*z3[6]^2)) + 
      z3[3]^2*(-104 - 25*z3[5]^2*(-1 + z3[6]) + 11*z3[6] + 
        z3[5]*(271 - 178*z3[6] + 32*z3[6]^2))), 
  y[383] -> (19*z3[5]*(z3[2]^5*(-1 + z3[3] + 15*z3[3]^2 + 5*z3[3]^3) + 
       z3[2]^4*(-1 + z3[3]^2*(67 - 32*z3[6]) + z3[3]*(17 - 16*z3[6]) + 
         z3[3]^3*(26 - 11*z3[6])) - z3[3]*(1 + z3[3])*(-1 + z3[6])^2*
        (3*(-3 + z3[6]) + z3[3]*(-10 + 3*z3[6])) - z3[2]*z3[3]*(1 + z3[3])*
        (-1 + z3[6])*(32 - 30*z3[6] + 3*z3[6]^2 + 
         z3[3]*(35 - 27*z3[6] + 3*z3[6]^2)) + z3[2]^3*z3[3]*
        (12*(4 - 5*z3[6] + z3[6]^2) + z3[3]^2*(55 - 47*z3[6] + 7*z3[6]^2) + 
         z3[3]*(124 - 118*z3[6] + 19*z3[6]^2)) - z3[2]^2*z3[3]*
        (-56 + 88*z3[6] - 33*z3[6]^2 + z3[6]^3 + 
         z3[3]^2*(-60 + 78*z3[6] - 24*z3[6]^2 + z3[6]^3) + 
         z3[3]*(-122 + 172*z3[6] - 57*z3[6]^2 + 2*z3[6]^3))))/6 - 
    (19*(5 + z3[2]^5*(1 - 2*z3[5] + z3[3]*(-1 + 2*z3[5]) + 
         z3[3]^3*(-5 + 6*z3[5]) + z3[3]^2*(-3 + 14*z3[5])) + 6*z3[6] - 
       4*z3[6]^2 + 3*z3[6]^3 + z3[3]^3*(-1 + z3[6])*(-13 + 2*z3[5]^2 + 
         7*z3[6]) + z3[3]^2*(32 + 4*z3[5]*(-2 + z3[6]) + 
         5*z3[5]^2*(-1 + z3[6]) - 36*z3[6] + 9*z3[6]^2 + 3*z3[6]^3) + 
       z3[3]*(33 + 10*z3[5]*(-2 + z3[6]) - 13*z3[6] - 2*z3[6]^2 + 
         6*z3[6]^3) + z3[2]^4*(2 + z3[3]*(-7*(-2 + z3[6]) - 
           2*z3[5]*(-2 + z3[6]) + z3[5]^2*(-1 + z3[6])) + 
         z3[3]^2*(10 + z3[5]*(40 - 6*z3[6]) - z3[5]^2*(-1 + z3[6]) - 
           8*z3[6]) + 2*z3[5]*(-2 + z3[6]) - z3[5]^2*(-1 + z3[6]) - z3[6] + 
         z3[3]^3*(-10 + 14*z3[5] - 3*z3[5]^2*(-1 + z3[6]) + z3[6])) + 
       z3[2]^3*(-4*z3[6]^2 + z3[3]^3*(7 + 6*z3[5] - 7*z3[5]^2*(-1 + z3[6]) - 
           5*z3[6] + z3[6]^2) - 2*z3[3]*(-24 + 18*z3[6] + z3[6]^2) + 
         z3[3]^2*(58 + z3[5]*(40 - 14*z3[6]) - 45*z3[6] + 3*z3[6]^2)) + 
       z3[2]^2*((-8 + z3[6])*z3[6]^2 + z3[3]^3*(33 - 6*z3[5] - 
           3*z3[5]^2*(-1 + z3[6]) - 25*z3[6] + 5*z3[6]^2) + 
         2*z3[3]*(28 - 30*z3[6] - z3[6]^2 + z3[6]^3) + 
         z3[3]^2*(98 - 2*(44 + 3*z3[5])*z3[6] + 11*z3[6]^2 + z3[6]^3)) + 
       z3[2]*(3*(-2 + z3[6])*z3[6]^2 + z3[3]^3*(32 - 4*z3[5] + 
           3*z3[5]^2*(-1 + z3[6]) - 35*z3[6] + 9*z3[6]^2) + 
         z3[3]^2*(81 + 6*z3[5]*(-5 + z3[6]) - 80*z3[6] + 15*z3[6]^2 + 
           3*z3[6]^3) + z3[3]*(46 - 20*z3[5] - 42*z3[6] + 6*z3[6]^3))))/6, 
  y[384] -> (19*z3[5]*(-1 + z3[3]*(1 + z3[4]^3 + z3[4]*(4 - 3*z3[6]) - 
         z3[4]^2*(-4 + z3[6])) + z3[3]^2*(3 + 4*z3[4] + z3[4]^2)*
        (1 + z3[4] - z3[6]))*(1 + z3[4] - z3[6]))/6 - 
    (19*(-(z3[4]^3*z3[6]) + z3[4]^2*z3[6]*(-1 + 2*z3[6]) + 
       (-1 + z3[6])*(-1 + 2*z3[5] + z3[6]^2) + 
       z3[4]*(2 - 4*z3[5] + z3[5]^2 - z3[6]^3) + 
       z3[3]*(-1 + 2*z3[4]^4 - 7*z3[4]^3*(-1 + z3[6]) - z3[6] + 15*z3[6]^2 - 
         22*z3[6]^3 + 8*z3[6]^4 + z3[4]^2*(9 - 18*z3[6] + 8*z3[6]^2) - 
         2*z3[5]*(-1 + z3[6] + 6*z3[6]^2 - 7*z3[6]^3 + 2*z3[6]^4) - 
         z3[4]*(-2 + z3[5]^2 + 14*z3[6] - 25*z3[6]^2 + 11*z3[6]^3 - 
           4*z3[5]*(-1 + z3[6])^2*(1 + 2*z3[6]))) + 
       z3[3]^2*(2*z3[4]^4 + z3[4]^3*(9 - 6*z3[6]) + 
         2*z3[4]^2*(7 - 11*z3[6] + 3*z3[6]^2) + 
         z3[4]*(8 - 26*z3[6] + 17*z3[6]^2 - 2*z3[6]^3 + 
           z3[5]^2*(-1 + z3[6])^2*(1 + 2*z3[6])) + 2*(-1 + z3[6])*
          ((5 - 2*z3[6])*z3[6] + z3[5]*(-1 - z3[6] + 2*z3[6]^2)))))/6, 
  y[385] -> 1 + 2*z3[4] - z3[5] - 3*z3[4]*z3[5] + z3[4]*z3[5]^2 + 
    z3[2]^4*(3 - 4*z3[5] + z3[5]^2 + z3[3]^2*(11 - 28*z3[5] + z3[5]^2) - 
      z3[3]*(-13 + 12*z3[5] + z3[5]^2) + z3[3]^3*(-12 - 11*z3[5] + 
        3*z3[5]^2)) - z3[4]*z3[6] + z3[5]*z3[6] - 4*z3[6]^2 + 
    2*z3[4]*z3[6]^2 - z3[4]^2*z3[6]^2 + z3[6]^3 + z3[4]*z3[6]^3 + 
    z3[2]^3*(-((-1 + z3[5])*(-1 + z3[4]*(-2 + z3[5]) + z3[6])) + 
      z3[3]^3*(7*z3[5]^2 + z3[4]*(-2 + 42*z3[5] - 6*z3[5]^2) - 
        2*(-5 + z3[6]) + z3[5]*(-49 + 4*z3[6])) + 
      z3[3]*(49 + z3[4]*(-46 + 45*z3[5] + z3[5]^2) + 11*z3[6] + 
        z3[5]*(-49 + 13*z3[6])) + z3[3]^2*
       (58 - z3[4]*(65 - 91*z3[5] + z3[5]^2) + 16*z3[6] + 
        z3[5]*(-83 + 19*z3[6]))) - z3[3]^3*(-13 + 2*z3[5]^2 + 
      z3[4]^4*(-2 + 3*z3[5]) + 7*z3[6] + z3[5]*(10 - 13*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(13 + 4*z3[6] - 5*z3[5]*(2 + z3[6])) + 
      z3[4]*(13 + 6*z3[6] + 6*z3[6]^2 + z3[5]*(-10 + 3*z3[6]) - 
        2*z3[5]^2*(1 + z3[6] + z3[6]^2)) + 
      z3[4]^2*(-13 - 19*z3[6] - 2*z3[6]^2 + z3[5]*(10 + 7*z3[6] + 
          2*z3[6]^2))) + z3[3]^2*(32 + z3[4]^4*(6 - 7*z3[5]) - 5*z3[5]^2 - 
      14*z3[6] + 19*z3[6]^2 + 4*z3[6]^3 + 
      z3[5]*(-28 + 27*z3[6] - 19*z3[6]^2) + 
      z3[4]^3*(-15 - 13*z3[6] + z3[5]*(13 + 12*z3[6])) + 
      z3[4]*(-24 - 46*z3[6] + z3[5]^2*(6 + 5*z3[6] + 2*z3[6]^2) + 
        z3[5]*(17 + 16*z3[6] + 4*z3[6]^2)) + 
      z3[4]^2*(38 + 14*z3[6] + 7*z3[6]^2 - z3[5]*(31 + 3*z3[6] + 
          5*z3[6]^2))) + z3[3]*(30 - 4*z3[4]^4*(-1 + z3[5]) + 15*z3[6] + 
      29*z3[6]^2 - 2*z3[6]^3 + z3[5]*(-28 + z3[6] - 25*z3[6]^2 + 4*z3[6]^3) + 
      z3[4]^3*(-4 - 9*z3[6] + z3[5]*(4 + 7*z3[6])) + 
      z3[4]^2*(z3[5]*(-17 + 2*z3[6] - 3*z3[6]^2) + 4*(5 + z3[6]^2)) + 
      z3[4]*(-29 - z3[5]^2 - 41*z3[6] + 4*z3[6]^2 + z3[6]^3 + 
        z3[5]*(28 + 24*z3[6] + 5*z3[6]^2))) - 
    z3[2]^2*(-1 - 2*z3[4] + z3[5] + 3*z3[4]*z3[5] - z3[4]*z3[5]^2 + z3[6] - 
      z3[5]*z3[6] + 8*z3[6]^2 + z3[3]^3*(-35 - 3*z3[5]^2 + 
        z3[4]^2*(-13 + 38*z3[5]) - 12*z3[6] - 2*z3[6]^2 + 
        3*z3[5]*(22 - 4*z3[6] + z3[6]^2) + z3[4]*(35 + 11*z3[6] + 
          3*z3[5]^2*(1 + z3[6]) - 2*z3[5]*(30 + 11*z3[6]))) + 
      z3[3]^2*(-103 + z3[4]^2*(-80 + 99*z3[5]) - 4*z3[6] - 6*z3[6]^2 + 
        z3[5]*(123 - 50*z3[6] + z3[6]^2) - z3[4]*(-83 + z3[5]^2 - 76*z3[6] + 
          2*z3[5]*(50 + 23*z3[6]))) + z3[3]*(-55 + 52*z3[4]^2*(-1 + z3[5]) + 
        5*z3[6] + 7*z3[6]^2 + z3[5]*(55 - 31*z3[6] + z3[6]^2) + 
        z3[4]*(54 + z3[5]^2 + 50*z3[6] - z3[5]*(55 + 24*z3[6])))) + 
    z3[2]*(-1 - 2*z3[4] + z3[5] + 3*z3[4]*z3[5] - z3[4]*z3[5]^2 + z3[6] - 
      z3[5]*z3[6] - 5*z3[6]^2 + 5*z3[4]*z3[6]^2 - 3*z3[6]^3 + 
      z3[3]^3*(32 - 3*z3[5]^2 + z3[4]^3*(-9 + 17*z3[5]) - 3*z3[6] + 
        6*z3[6]^2 + z3[5]*(-39 + 23*z3[6] - 7*z3[6]^2) + 
        z3[4]^2*(32 + 13*z3[6] - z3[5]*(35 + 19*z3[6])) + 
        z3[4]*(-32 - 29*z3[6] - 4*z3[6]^2 + 3*z3[5]^2*(1 + z3[6]) + 
          z3[5]*(35 + 8*z3[6] + 4*z3[6]^2))) + 
      z3[3]*(54 + 24*z3[4]^3*(-1 + z3[5]) + 9*z3[6] - 7*z3[6]^2 - 4*z3[6]^3 + 
        z3[5]*(-53 + 11*z3[6] - 11*z3[6]^2) - 3*z3[4]^2*
         (-8 - 13*z3[6] + z3[5]*(8 + 9*z3[6])) + 
        z3[4]*(z3[5]^2 - 7*(5 + z3[6] + z3[6]^2) + 
          z3[5]*(33 - 5*z3[6] + 5*z3[6]^2))) + 
      z3[3]^2*(85 + 7*z3[4]^3*(-5 + 6*z3[5]) + 15*z3[6] + 6*z3[6]^2 - 
        3*z3[5]*(32 - 9*z3[6] + 7*z3[6]^2) + z3[4]^2*(51 + 57*z3[6] - 
          z3[5]*(55 + 48*z3[6])) - z3[4]*(85 + z3[5]^2 + 36*z3[6] + 
          20*z3[6]^2 - z3[5]*(89 + 8*z3[6] + 10*z3[6]^2)))), 
  y[386] -> 1 - z3[4] - z3[6], y[387] -> -2 - z3[2], 
  y[388] -> 1 - z3[2] - z3[6], y[389] -> 3 + 2*z3[4] + z3[5] - 2*z3[6], 
  y[390] -> -3 - 2*z3[4] - z3[2]^2*(-2 + z3[5]) - z3[5] + 
    z3[2]*(3 - z3[4] + z3[5] - 2*z3[6]) + 2*z3[6], y[391] -> 7 - 3*z3[6], 
  y[392] -> -1 - z3[2], y[393] -> 3 + 7*z3[2], 
  y[394] -> -4*(7 + 3*z3[3]) - z3[2]*(5 + 22*z3[3] + z3[3]^2), 
  y[395] -> -3 + z3[3] + 2*z3[3]*z3[5]*(-1 + z3[6]) + 2*z3[6], 
  y[396] -> 2 + 2*z3[4]^2 + z3[4]*(-2 + z3[6]) - 2*z3[6] + z3[6]^2, 
  y[397] -> -2 - z3[5]*(-2 + z3[6]) + 2*z3[6] + z3[6]^2, 
  y[398] -> 2 - z3[5]*(-2 + z3[6])*(-1 + z3[6]) - 4*z3[6] + 3*z3[6]^2, 
  y[399] -> -((3 + 2*z3[4])*z3[5]) + z3[4]*z3[5]^2 + 2*(3 + z3[6]), 
  y[400] -> -4 - z3[2]^2*(-2 + z3[5])^2 + 4*z3[5] - z3[5]^2 + 
    z3[2]*(4 - 4*z3[5] + z3[5]^2 - z3[6]) + 2*z3[6] - z3[4]*z3[6] + 
    z3[5]*z3[6]*(-2 + z3[2] + z3[4] + z3[6]), 
  y[401] -> z3[2]^2*(-3 + z3[5]) + z3[5] + (-1 + z3[4])*z3[6] + 
    z3[2]*(-z3[5] + z3[6]), y[402] -> 4 - 8*z3[6] + 3*z3[6]^2 - 
    z3[5]*(-2 + z3[6])*(-2 + z3[4] + z3[6]) + z3[4]*(-2 + 4*z3[6]), 
  y[403] -> 14 - (-7 + z3[4])*z3[5]^2 + z3[2]^2*(10 - 13*z3[5] + 6*z3[5]^2) + 
    z3[2]*((17 - 2*z3[4])*z3[5] + (-7 + z3[4])*z3[5]^2 + 2*(-7 + z3[6])) - 
    4*z3[6] + 4*z3[6]^2 + z3[5]*(-17 + 2*z3[4] + 2*z3[6] - z3[6]^2), 
  y[404] -> 5*z3[4]^2 + 3*z3[5] - 5*z3[6] + 3*z3[6]^2 - 
    z3[4]*(-6 - 2*z3[5] + z3[5]^2 + 8*z3[6]) + 
    z3[3]*(6 + z3[4]^2*(1 + 2*z3[5]) + z3[4]*(5 + z3[5]^2 + 
        z3[5]*(3 - 2*z3[6]) - 2*z3[6]) - z3[5]*(-3 + z3[6]) - 6*z3[6] + 
      z3[6]^2), y[405] -> -5 + z3[6] + 19*z3[6]^2 - 12*z3[6]^3 + 
    z3[3]*(3 - 3*z3[6] + z3[6]^2), y[406] -> 4 - z3[2]^3*(-2 + z3[5]) + 
    z3[2]^2*(2 + 3*z3[5]*(-1 + z3[6]) - z3[5]^2*(-1 + z3[6]) - z3[6]) - 
    z3[5]^2*(-1 + z3[6]) + z3[2]*(2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*
     (-1 + z3[6]) - 3*z3[6] + z3[6]^2 + 
    z3[5]*(-5 + 5*z3[6] - 3*z3[6]^2 + z3[6]^3), 
  y[407] -> -19 + z3[2]^3*(-3 + z3[5]) + 
    z3[2]^2*(z3[5]*(12 - 9*z3[6]) + 5*(-1 + z3[6]) + 
      6*z3[5]^2*(-1 + z3[6])) + 7*z3[5]^2*(-1 + z3[6]) + 9*z3[6] - 
    7*z3[6]^2 + 3*z3[6]^3 - z3[5]*(-22 + 15*z3[6] - 4*z3[6]^2 + z3[6]^3) + 
    z3[2]*(9 - 7*z3[5]^2*(-1 + z3[6]) - 7*z3[6] + 3*z3[6]^2 - 
      z3[5]*(16 - 13*z3[6] + z3[6]^2)), 
  y[408] -> 33 + 27*z3[6] + 9*z3[6]^2 - z3[6]^3 + z3[2]*z3[3]^2*(1 + z3[6]) + 
    z3[3]*(9 + 15*z3[6] + 11*z3[6]^2 + z3[2]*(25 + 19*z3[6] + 3*z3[6]^2)), 
  y[409] -> 2*z3[3]*(1 + z3[3])*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) + 
    (-1 - z3[3])*(-3 - 3*z3[4]^2 + 2*z3[6] + z3[4]*(3 + z3[6]) + 
      z3[3]*(1 + z3[4]^2 - z3[4]*(1 + z3[6]))), 
  y[410] -> -16 - 2*z3[4] - 6*z3[4]^2 + 9*z3[5] - 2*z3[4]*z3[5] - 5*z3[5]^2 + 
    z3[4]*z3[5]^2 + z3[2]^2*(-50 + 5*z3[5] - 4*z3[5]^2 + 
      z3[3]^2*(-1 + 6*z3[5]) + z3[3]*(-76 + z3[5] + 2*z3[5]^2)) - z3[6] + 
    13*z3[4]*z3[6] + 2*z3[5]*z3[6] - 2*z3[4]*z3[5]*z3[6] - 2*z3[6]^2 - 
    z3[5]*z3[6]^2 + z3[3]^2*(-3 + 2*z3[5]^2 + z3[4]^2*(-1 + 2*z3[5]) + 
      z3[5]*(7 - 4*z3[6]) - 2*z3[6] + z3[4]*(3 - 7*z3[5] + z3[6] - 
        z3[5]^2*(2 + z3[6]))) - z3[2]*(24 + 9*z3[5] - 5*z3[5]^2 + 
      z3[4]*(-30 - 2*z3[5] + z3[5]^2) + 18*z3[6] + 2*z3[5]*z3[6] + 
      z3[3]^2*(3 - 13*z3[5] - z3[5]^2 + z3[4]*(-2 + 5*z3[5] + z3[5]^2) + 
        2*z3[6]) + z3[3]*(47 + 3*z3[5]^2 - z3[4]*(35 - 4*z3[5] + z3[5]^2) + 
        33*z3[6] - z3[5]*(19 + 3*z3[6]))) + 
    z3[3]*(-17 - 3*z3[4]^2 + 3*z3[5]^2 - 6*z3[6] - 5*z3[6]^2 + 
      z3[5]*(10 + z3[6] + 2*z3[6]^2) - z3[4]*(z3[5]^2 + 2*z3[5]*(8 + z3[6]) - 
        2*(3 + 5*z3[6]))), y[411] -> 18 - 12*z3[5] + 5*z3[5]^2 + 
    z3[2]^3*(23 + z3[3]*(29 - 3*z3[5]) + z3[5] - z3[3]^2*(1 + z3[5])) + 
    3*z3[6] + 5*z3[5]*z3[6] - 5*z3[5]^2*z3[6] - 6*z3[6]^2 + 2*z3[5]*z3[6]^2 + 
    z3[6]^3 - z3[5]*z3[6]^3 + z3[3]^2*(3 + 2*z3[5]^2*(-1 + z3[6]) - z3[6] + 
      z3[5]*(-7 + 11*z3[6] - 4*z3[6]^2)) + 
    z3[3]*(11 + 3*z3[5]^2*(-1 + z3[6]) + z3[6] - 4*z3[6]^2 + 
      z3[5]*(-13 + 13*z3[6] - 4*z3[6]^2)) + 
    z3[2]^2*(49 + 3*z3[5]*(-2 + z3[6]) - 4*z3[5]^2*(-1 + z3[6]) - 9*z3[6] + 
      z3[3]*(67 + 2*z3[5]^2*(-1 + z3[6]) - 7*z3[6] + z3[5]*(2 + z3[6])) + 
      z3[3]^2*(-1 + z3[6] + z3[5]*(-7 + 3*z3[6]))) + 
    z3[2]*(31 + 5*z3[5]^2*(-1 + z3[6]) - 15*z3[6] - z3[6]^2 - 
      z3[5]*(-10 + 5*z3[6] + z3[6]^2) + z3[3]^2*(2 + z3[5]^2*(-1 + z3[6]) + 
        z3[6] + z3[5]*(-13 + 10*z3[6] - 2*z3[6]^2)) - 
      z3[3]*(-49 + 3*z3[5]^2*(-1 + z3[6]) + 10*z3[6] + 2*z3[6]^2 + 
        2*z3[5]*(11 - 4*z3[6] + z3[6]^2))), 
  y[412] -> -(z3[5]*(-1 + z3[3]*(1 + z3[4]^3 + z3[4]*(4 - 3*z3[6]) - 
         z3[4]^2*(-4 + z3[6])) + z3[3]^2*(3 + 4*z3[4] + z3[4]^2)*
        (1 + z3[4] - z3[6]))*(1 + z3[4] - z3[6])) - z3[4]^3*z3[6] + 
    z3[4]^2*z3[6]*(-1 + 2*z3[6]) + (-1 + z3[6])*(-1 + 2*z3[5] + z3[6]^2) + 
    z3[4]*(2 - 4*z3[5] + z3[5]^2 - z3[6]^3) + 
    z3[3]*(-1 + 2*z3[4]^4 - 7*z3[4]^3*(-1 + z3[6]) - z3[6] + 15*z3[6]^2 - 
      22*z3[6]^3 + 8*z3[6]^4 + z3[4]^2*(9 - 18*z3[6] + 8*z3[6]^2) - 
      2*z3[5]*(-1 + z3[6] + 6*z3[6]^2 - 7*z3[6]^3 + 2*z3[6]^4) - 
      z3[4]*(-2 + z3[5]^2 + 14*z3[6] - 25*z3[6]^2 + 11*z3[6]^3 - 
        4*z3[5]*(-1 + z3[6])^2*(1 + 2*z3[6]))) + 
    z3[3]^2*(2*z3[4]^4 + z3[4]^3*(9 - 6*z3[6]) + 
      2*z3[4]^2*(7 - 11*z3[6] + 3*z3[6]^2) + 
      z3[4]*(8 - 26*z3[6] + 17*z3[6]^2 - 2*z3[6]^3 + z3[5]^2*(-1 + z3[6])^2*
         (1 + 2*z3[6])) + 2*(-1 + z3[6])*((5 - 2*z3[6])*z3[6] + 
        z3[5]*(-1 - z3[6] + 2*z3[6]^2))), 
  y[413] -> 5 + z3[2]^5*(1 + z3[3]^3*(-5 + z3[5]) + z3[3]*(-1 + z3[5]) - 
      z3[5] - z3[3]^2*(3 + z3[5])) + 6*z3[6] - 4*z3[6]^2 + 3*z3[6]^3 + 
    z3[3]^3*(-1 + z3[6])*(-13 + 2*z3[5]^2 + 7*z3[6] + 
      z3[5]*(10 - 13*z3[6] + 3*z3[6]^2)) + 
    z3[3]*(33 - 13*z3[6] - 2*z3[6]^2 + 6*z3[6]^3 + 
      z3[5]*(-29 + 31*z3[6] - 15*z3[6]^2 + 3*z3[6]^3)) + 
    z3[3]^2*(32 + 5*z3[5]^2*(-1 + z3[6]) - 36*z3[6] + 9*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-27 + 48*z3[6] - 31*z3[6]^2 + 6*z3[6]^3)) + 
    z3[2]^4*(-((-1 + z3[5])*(2 + z3[5]*(-1 + z3[6]) - z3[6])) + 
      z3[3]^3*(-10 - 3*z3[5]^2*(-1 + z3[6]) + z3[6] + 
        z3[5]*(-12 + 11*z3[6])) + z3[3]*(-7*(-2 + z3[6]) + 
        z3[5]^2*(-1 + z3[6]) + z3[5]*(-13 + 14*z3[6])) + 
      z3[3]^2*(10 - z3[5]^2*(-1 + z3[6]) - 8*z3[6] + 
        z3[5]*(-27 + 26*z3[6]))) - 
    z3[2]^3*(4*z3[6]^2 + 2*z3[3]*(-24 + 18*z3[6] + z3[6]^2 + 
        6*z3[5]*(4 - 5*z3[6] + z3[6]^2)) + 
      z3[3]^3*(-7 + 7*z3[5]^2*(-1 + z3[6]) + 5*z3[6] - z3[6]^2 + 
        z3[5]*(49 - 47*z3[6] + 7*z3[6]^2)) + 
      z3[3]^2*(-58 + 45*z3[6] - 3*z3[6]^2 + z3[5]*(84 - 104*z3[6] + 
          19*z3[6]^2))) + z3[2]^2*((-8 + z3[6])*z3[6]^2 + 
      z3[3]^3*(33 - 3*z3[5]^2*(-1 + z3[6]) - 25*z3[6] + 5*z3[6]^2 + 
        z3[5]*(-66 + 78*z3[6] - 24*z3[6]^2 + z3[6]^3)) + 
      z3[3]*(z3[5]*(-56 + 88*z3[6] - 33*z3[6]^2 + z3[6]^3) + 
        2*(28 - 30*z3[6] - z3[6]^2 + z3[6]^3)) + 
      z3[3]^2*(98 - 88*z3[6] + 11*z3[6]^2 + z3[6]^3 + 
        z3[5]*(-122 + 166*z3[6] - 57*z3[6]^2 + 2*z3[6]^3))) + 
    z3[2]*(3*(-2 + z3[6])*z3[6]^2 + z3[3]*(46 - 42*z3[6] + 6*z3[6]^3 + 
        z3[5]*(-52 + 62*z3[6] - 33*z3[6]^2 + 3*z3[6]^3)) + 
      z3[3]^3*(32 + 3*z3[5]^2*(-1 + z3[6]) - 35*z3[6] + 9*z3[6]^2 + 
        z3[5]*(-39 + 62*z3[6] - 30*z3[6]^2 + 3*z3[6]^3)) + 
      z3[3]^2*(81 - 80*z3[6] + 15*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(-97 + 130*z3[6] - 63*z3[6]^2 + 6*z3[6]^3))), 
  y[414] -> -1 - 2*z3[4] + z3[5] + 3*z3[4]*z3[5] - z3[4]*z3[5]^2 - 
    z3[2]^4*(3 - 4*z3[5] + z3[5]^2 + z3[3]^2*(11 - 28*z3[5] + z3[5]^2) - 
      z3[3]*(-13 + 12*z3[5] + z3[5]^2) + z3[3]^3*(-12 - 11*z3[5] + 
        3*z3[5]^2)) + z3[4]*z3[6] - z3[5]*z3[6] + 4*z3[6]^2 - 
    2*z3[4]*z3[6]^2 + z3[4]^2*z3[6]^2 - z3[6]^3 - z3[4]*z3[6]^3 + 
    z3[2]^3*(z3[3]^3*(-7*z3[5]^2 + z3[4]*(2 - 42*z3[5] + 6*z3[5]^2) + 
        z3[5]*(49 - 4*z3[6]) + 2*(-5 + z3[6])) + 
      (-1 + z3[5])*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
      z3[3]^2*(z3[4]*(65 - 91*z3[5] + z3[5]^2) + z3[5]*(83 - 19*z3[6]) - 
        2*(29 + 8*z3[6])) - z3[3]*(49 + z3[4]*(-46 + 45*z3[5] + z3[5]^2) + 
        11*z3[6] + z3[5]*(-49 + 13*z3[6]))) + 
    z3[3]^3*(-13 + 2*z3[5]^2 + z3[4]^4*(-2 + 3*z3[5]) + 7*z3[6] + 
      z3[5]*(10 - 13*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(13 + 4*z3[6] - 5*z3[5]*(2 + z3[6])) + 
      z3[4]*(13 + 6*z3[6] + 6*z3[6]^2 + z3[5]*(-10 + 3*z3[6]) - 
        2*z3[5]^2*(1 + z3[6] + z3[6]^2)) + 
      z3[4]^2*(-13 - 19*z3[6] - 2*z3[6]^2 + z3[5]*(10 + 7*z3[6] + 
          2*z3[6]^2))) + z3[3]^2*(-32 + 5*z3[5]^2 + z3[4]^4*(-6 + 7*z3[5]) + 
      14*z3[6] - 19*z3[6]^2 - 4*z3[6]^3 + 
      z3[5]*(28 - 27*z3[6] + 19*z3[6]^2) + 
      z3[4]^3*(15 + 13*z3[6] - z3[5]*(13 + 12*z3[6])) - 
      z3[4]*(-24 - 46*z3[6] + z3[5]^2*(6 + 5*z3[6] + 2*z3[6]^2) + 
        z3[5]*(17 + 16*z3[6] + 4*z3[6]^2)) + 
      z3[4]^2*(-38 - 14*z3[6] - 7*z3[6]^2 + z3[5]*(31 + 3*z3[6] + 
          5*z3[6]^2))) + z3[3]*(-30 + 4*z3[4]^4*(-1 + z3[5]) - 15*z3[6] - 
      29*z3[6]^2 + 2*z3[6]^3 - z3[5]*(-28 + z3[6] - 25*z3[6]^2 + 4*z3[6]^3) + 
      z3[4]^3*(4 + 9*z3[6] - z3[5]*(4 + 7*z3[6])) + 
      z3[4]^2*(-4*(5 + z3[6]^2) + z3[5]*(17 - 2*z3[6] + 3*z3[6]^2)) + 
      z3[4]*(29 + z3[5]^2 + 41*z3[6] - 4*z3[6]^2 - z3[6]^3 - 
        z3[5]*(28 + 24*z3[6] + 5*z3[6]^2))) + 
    z3[2]^2*(-1 - 2*z3[4] + z3[5] + 3*z3[4]*z3[5] - z3[4]*z3[5]^2 + z3[6] - 
      z3[5]*z3[6] + 8*z3[6]^2 + z3[3]^3*(-35 - 3*z3[5]^2 + 
        z3[4]^2*(-13 + 38*z3[5]) - 12*z3[6] - 2*z3[6]^2 + 
        3*z3[5]*(22 - 4*z3[6] + z3[6]^2) + z3[4]*(35 + 11*z3[6] + 
          3*z3[5]^2*(1 + z3[6]) - 2*z3[5]*(30 + 11*z3[6]))) + 
      z3[3]^2*(-103 + z3[4]^2*(-80 + 99*z3[5]) - 4*z3[6] - 6*z3[6]^2 + 
        z3[5]*(123 - 50*z3[6] + z3[6]^2) - z3[4]*(-83 + z3[5]^2 - 76*z3[6] + 
          2*z3[5]*(50 + 23*z3[6]))) + z3[3]*(-55 + 52*z3[4]^2*(-1 + z3[5]) + 
        5*z3[6] + 7*z3[6]^2 + z3[5]*(55 - 31*z3[6] + z3[6]^2) + 
        z3[4]*(54 + z3[5]^2 + 50*z3[6] - z3[5]*(55 + 24*z3[6])))) + 
    z3[2]*(1 + 2*z3[4] - z3[5] - 3*z3[4]*z3[5] + z3[4]*z3[5]^2 - z3[6] + 
      z3[5]*z3[6] + 5*z3[6]^2 - 5*z3[4]*z3[6]^2 + 3*z3[6]^3 + 
      z3[3]*(-54 - 24*z3[4]^3*(-1 + z3[5]) - 9*z3[6] + 7*z3[6]^2 + 
        4*z3[6]^3 + z3[5]*(53 - 11*z3[6] + 11*z3[6]^2) + 
        3*z3[4]^2*(-8 - 13*z3[6] + z3[5]*(8 + 9*z3[6])) + 
        z3[4]*(-z3[5]^2 + z3[5]*(-33 + 5*z3[6] - 5*z3[6]^2) + 
          7*(5 + z3[6] + z3[6]^2))) + z3[3]^3*(-32 + z3[4]^3*(9 - 17*z3[5]) + 
        3*z3[5]^2 + 3*z3[6] - 6*z3[6]^2 + z3[5]*(39 - 23*z3[6] + 7*z3[6]^2) + 
        z3[4]^2*(-32 - 13*z3[6] + z3[5]*(35 + 19*z3[6])) - 
        z3[4]*(-32 - 29*z3[6] - 4*z3[6]^2 + 3*z3[5]^2*(1 + z3[6]) + 
          z3[5]*(35 + 8*z3[6] + 4*z3[6]^2))) + 
      z3[3]^2*(-85 - 7*z3[4]^3*(-5 + 6*z3[5]) - 15*z3[6] - 6*z3[6]^2 + 
        3*z3[5]*(32 - 9*z3[6] + 7*z3[6]^2) + z3[4]^2*(-51 - 57*z3[6] + 
          z3[5]*(55 + 48*z3[6])) + z3[4]*(85 + z3[5]^2 + 36*z3[6] + 
          20*z3[6]^2 - z3[5]*(89 + 8*z3[6] + 10*z3[6]^2)))), 
  y[415] -> 7 + 5*z3[4]^2 - 2*z3[4]*(-6 + z3[6]) - z3[6], 
  y[416] -> 4 + 5*z3[4] + z3[4]^2, 
  y[417] -> 2*z3[4] + z3[3]*(4 - 2*z3[2] + 3*z3[4]), 
  y[418] -> z3[4]*(31 + 15*z3[4] - 3*z3[6]) + 
    z3[3]*(21 + 67*z3[4] + 30*z3[4]^2 - 3*z3[6] - 9*z3[4]*z3[6] + 
      z3[2]*(-31 - 15*z3[4] + 3*z3[6])), 
  y[419] -> z3[2]^3*z3[3] + z3[2]^2*z3[4]*(-1 - z3[3] + z3[4]*(-1 + z3[5])) + 
    z3[2]*z3[4]^3*(-1 + z3[5]) + z3[4]^4*(-1 + z3[5]), 
  y[420] -> -2 + z3[4]*(-2 + z3[5]) + z3[6], 
  y[421] -> -(z3[2]*z3[4]^2*(-1 + z3[5])*(-2 + z3[4]*(-2 + z3[5]) + z3[6])) - 
    z3[4]^3*(-1 + z3[5])*(-2 + z3[4]*(-2 + z3[5]) + z3[6]) - 
    z3[2]^2*(1 + z3[4]*(-1 + z3[5]))*(-1 + z3[4]*(-2 + z3[5]) + z3[6]), 
  y[422] -> 2 + z3[4]^2*(-2 + z3[5])^2 - 3*z3[6] + z3[6]^2 + 
    z3[4]*(-2 + z3[5])*(-3 + 2*z3[6]), 
  y[423] -> 9*z3[4]^2*(2 + z3[4]^2*(-2 + z3[5])^2 - 3*z3[6] + z3[6]^2 + 
      z3[4]*(-2 + z3[5])*(-3 + 2*z3[6])) + 
    z3[2]*z3[4]*(28 + 9*z3[4]^2*(-2 + z3[5])^2 - 27*z3[6] + 9*z3[6]^2 + 
      9*z3[4]*(-2 + z3[5])*(-3 + 2*z3[6])) + 
    9*z3[2]^2*(z3[4]^2*(-2 + z3[5])^2 + (-1 + z3[6])*z3[6] + 
      z3[4]*(-2 + z3[5])*(-1 + 2*z3[6])), 
  y[424] -> ((z3[2] - z3[4])^(-1) + z3[4]^(-1))/(1 + z3[3])^2 + z3[4]^(-1), 
  y[425] -> -19 + 22*z3[2], y[426] -> 11/18 - (7*z3[2])/9, 
  y[427] -> 1/3 - (25*z3[5])/36, y[428] -> 7/9 + z3[5]/12, 
  y[429] -> 19 - 22*z3[2], y[430] -> -11/18 + (7*z3[2])/9, 
  y[431] -> -31 + z3[4]*(12 - 25*z3[5]) + z3[5]*(44 - 25*z3[6]) + 9*z3[6], 
  y[432] -> -53 + z3[2]*(28 - 44*z3[5]) + z3[5]*(63 - 25*z3[6]) + 9*z3[6], 
  y[433] -> z3[2]^3*(3 + z3[4] - 3*z3[6]) - (3 + z3[4])*(1 + z3[4] - z3[6]) + 
    z3[2]*(3 + z3[4])*(1 + z3[4] - z3[6]) - z3[2]^2*(3 + z3[4])*
     (1 + z3[4] - z3[6]), y[434] -> 3 + z3[4], y[435] -> 1 + z3[4] + z3[5], 
  y[436] -> -1 - z3[4] - z3[5] - z3[2]^2*(1 + z3[5]) + 
    z3[2]*(1 + z3[4] + z3[5]), y[437] -> -3 - z3[2]^2 + z3[5] + 
    2*z3[2]*(-2 + z3[6]) + 2*z3[4]*(-1 + z3[6]) + 2*z3[6], 
  y[438] -> 18*z3[2]^2 - 3*(z3[4]^2 + 6*(-1 + z3[6]) + 
      5*z3[4]*(-1 + z3[6])) + z3[2]*(36 - 25*z3[4] - 18*z3[6]), 
  y[439] -> 19*z3[4]^2 + z3[2]*(9 + 16*z3[4] - 9*z3[5]) + 
    9*z3[2]^2*(-2 + z3[5]) + 9*(-1 + z3[5]) - 3*z3[4]*(-1 + z3[6]), 
  y[440] -> 3 - z3[4] - 3*z3[5] + z3[6], 
  y[441] -> 1 + z3[4]^3 + z3[4]*(4 - 3*z3[6]) + 
    z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) - z3[4]^2*(-3 + z3[6]) - 
    3*z3[6] + z3[6]^2, y[442] -> 19*z3[4]^3 - 12*z3[6] - 3*z3[4]^2*z3[6] + 
    3*z3[4]*(6 - 3*z3[5] + z3[6]), y[443] -> z3[4]^2 - z3[4]*(2 + z3[6]) + 
    3*(-2 + z3[5] + z3[6]), y[444] -> 3*(1 - 2*z3[2] + z3[6]) + 
    z3[5]*(-25 + 28*z3[2] + 3*z3[6]), 
  y[445] -> -(1/((1 + z3[2])*(1 + z3[3])^2*(z3[2] + z3[2]*z3[3] - z3[4] - 
        z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
        z3[2]*z3[6]))) - (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4] - z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[6] - 
      z3[2]*z3[3]*z3[6] + z3[4]*z3[6] + z3[3]*z3[4]*z3[6])^(-1) - 
    1/((1 + z3[2])*(1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
       z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
       z3[4]*z3[6] - z3[3]*z3[4]*z3[6])*(z3[2] + z3[2]*z3[3] - z3[4] - 
       z3[3]*z3[4] + z3[2]*z3[3]*z3[4] - z3[4]^2 - z3[3]*z3[4]^2 - 
       z3[2]*z3[6] - z3[2]*z3[3]*z3[6] + z3[4]*z3[6] + z3[3]*z3[4]*z3[6])), 
  y[446] -> -1 - z3[4]^3 + z3[4]^2*(-3 + z3[6]) + 3*z3[6] - z3[6]^2 + 
    z3[4]*(-4 + 3*z3[6]) + z3[3]*(-2 - z3[4] + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[447] -> 53 - 43*z3[6] + 9*z3[6]^2 + z3[5]*(-63 + 69*z3[6] - 25*z3[6]^2), 
  y[448] -> z3[4]^2*(-7 + z3[6]) - (-1 + z3[6])^2 - 
    z3[4]*(8 - 9*z3[6] + z3[6]^2), y[449] -> 1 - 4*z3[4] - z3[4]^2 + 
    3*z3[4]^3 + z3[4]*z3[5] + z3[4]^2*z3[5] - 2*z3[6] + 9*z3[4]*z3[6] + 
    7*z3[4]^2*z3[6] - 2*z3[4]^3*z3[6] - z3[4]*z3[5]*z3[6] - 5*z3[4]*z3[6]^2 - 
    5*z3[4]^2*z3[6]^2 + z3[2]^3*(-7 + 2*z3[3]*(-1 + z3[6]) + 
      z3[5]*(-1 + z3[6]) + 8*z3[6]) - z3[2]*(8 + z3[4]^3 + z3[5] - 
      z3[4]*(6 + z3[5] - 7*z3[6])*(-1 + z3[6]) + 2*z3[3]*(-1 + z3[6])^2 - 
      18*z3[6] - z3[5]*z3[6] + 9*z3[6]^2 + z3[4]^2*(z3[5] + z3[6])) + 
    z3[2]^2*(-19 + z3[5] + z3[4]^2*(1 + z3[5]) + 27*z3[6] - z3[5]*z3[6] - 
      9*z3[6]^2 + z3[4]*(10 + z3[5] - 3*z3[6] - z3[5]*z3[6]) - 
      2*z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[3]*(2 - 2*z3[4]^3*(-1 + z3[6]) + z3[5]*(-1 + z3[6]) + 
      2*z3[4]*(-1 + z3[6])^2 - z3[6] + 2*z3[4]^2*(2 - 3*z3[6] + z3[6]^2)), 
  y[450] -> z3[4]*(1 + z3[4])*(1 + (1 + z3[3])*z3[4]^2*(-1 + z3[6])^2)*
     (1 + z3[4] - z3[6]) - z3[2]^5*(1 + z3[3])*(-1 + z3[6])^2 + 
    z3[2]*z3[4]*(1 + z3[4])*(-1 - z3[4] + z3[4]^2*(-1 + z3[6])^2 + z3[6]) + 
    z3[2]^4*(-1 + z3[6])*(2 - z3[4]^2 + z3[4]*(-3 + z3[6]) - 3*z3[6] + 
      z3[6]^2 + z3[3]*(2 - 3*z3[6] + z3[6]^2)) + z3[2]^2*z3[4]*(1 + z3[4])*
     (1 - z3[6] + z3[4]*(2 - 2*z3[6] + z3[6]^2)) + 
    z3[2]^3*(-z3[4]^3 + (-1 + z3[6])^3 + z3[3]*(-1 + z3[6])^3 + 
      z3[4]*(-1 + z3[6])*z3[6] + z3[4]^2*(-1 - z3[6] + z3[6]^2)), 
  y[451] -> -1 + z3[4] - 3*z3[4]^3 + 3*z3[6] - 7*z3[4]*z3[6] - 
    7*z3[4]^2*z3[6] + 2*z3[4]^3*z3[6] - z3[6]^2 + 5*z3[4]*z3[6]^2 + 
    5*z3[4]^2*z3[6]^2 + z3[2]^3*(7 + z3[5] - 2*z3[3]*(-1 + z3[6]) - 8*z3[6] - 
      z3[5]*z3[6]) + z3[2]^2*(19 - z3[5] - z3[4]^2*(1 + z3[5]) - 27*z3[6] + 
      z3[5]*z3[6] + 9*z3[6]^2 + z3[4]*(-10 + z3[5]*(-1 + z3[6]) + 3*z3[6]) + 
      2*z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[3]*(-2 + z3[5] + 2*z3[4]^3*(-1 + z3[6]) + z3[6] - z3[5]*z3[6] + 
      z3[4]*(-3 + 4*z3[6] - 2*z3[6]^2) - 2*z3[4]^2*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]*(10 + z3[4]^3 - z3[4]*(6 + z3[5] - 7*z3[6])*(-1 + z3[6]) - 
      20*z3[6] + 9*z3[6]^2 + z3[4]^2*(z3[5] + z3[6]) + 
      z3[3]*(4 + z3[5]*(-1 + z3[6]) - 5*z3[6] + 2*z3[6]^2)), 
  y[452] -> z3[2]^3*(z3[3]*z3[4]^2*(-2 + z3[6]) - 2*z3[4]*(-1 + z3[6]) + 
      (-2 + z3[6])*(-1 + z3[6])^2) - z3[2]^4*(-1 + z3[6])*
     (-1 + z3[3]*z3[4] + z3[6]) + z3[2]*z3[4]*
     (z3[4]^2 + z3[6]*(2 - 3*z3[6] + z3[6]^2) + 
      z3[4]*(1 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
    z3[4]*(-1 + z3[6] + z3[4]^2*(-2 + 3*z3[6] - 3*z3[6]^2 + z3[6]^3) + 
      z3[4]*(-3 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
    z3[2]^2*(z3[3]*z3[4]^3 + z3[4]^2*(-2 + z3[6]) + (-1 + z3[6])^3 + 
      z3[4]*(-2 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[453] -> 7*z3[2]^4*(2 + z3[3])*(-1 + z3[6])^2 - 
    z3[2]^3*(-1 + z3[6])*(25 - 8*z3[4]^2 - 38*z3[6] + 13*z3[6]^2 + 
      z3[4]*(-29 + 9*z3[6]) + 7*z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-(z3[4]^3*(-7 + z3[6])) - 7*z3[3]*(-1 + z3[6])^3 - 
      (-1 + z3[6])^2*(-14 + 13*z3[6]) + z3[4]^2*(8 + 4*z3[6] - 6*z3[6]^2) + 
      z3[4]*(8 - 15*z3[6] + 13*z3[6]^2 - 6*z3[6]^3)) - 
    (1 + z3[4])*(-(-1 + z3[6])^2 + 7*(1 + z3[3])*z3[4]^3*(-1 + z3[6])^2 - 
      z3[4]*(8 - 9*z3[6] + z3[6]^2) - z3[4]^2*(6 + 7*z3[3]*(-1 + z3[6])^3 + 
        2*z3[6] - 3*z3[6]^2 + z3[6]^3)) - z3[2]*(1 + z3[4])*
     ((-1 + z3[6])^2 + z3[4]^2*(14 - 15*z3[6] + 7*z3[6]^2) + 
      z3[4]*(2 + 9*z3[6] - 17*z3[6]^2 + 6*z3[6]^3)), 
  y[454] -> -7*z3[2]^4*(2 + z3[3])*(-1 + z3[6])^2 + 
    z3[2]^3*(-1 + z3[6])*(25 - 8*z3[4]^2 - 38*z3[6] + 13*z3[6]^2 + 
      z3[4]*(-29 + 9*z3[6]) + 7*z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    (1 + z3[4])*(-(-1 + z3[6])^2 + 7*(1 + z3[3])*z3[4]^3*(-1 + z3[6])^2 - 
      z3[4]*(8 - 9*z3[6] + z3[6]^2) - z3[4]^2*(6 + 7*z3[3]*(-1 + z3[6])^3 + 
        2*z3[6] - 3*z3[6]^2 + z3[6]^3)) + z3[2]*(1 + z3[4])*
     ((-1 + z3[6])^2 + z3[4]^2*(14 - 15*z3[6] + 7*z3[6]^2) + 
      z3[4]*(2 + 9*z3[6] - 17*z3[6]^2 + 6*z3[6]^3)) + 
    z3[2]^2*(z3[4]^3*(-7 + z3[6]) + 7*z3[3]*(-1 + z3[6])^3 + 
      (-1 + z3[6])^2*(-14 + 13*z3[6]) + z3[4]^2*(-8 - 4*z3[6] + 6*z3[6]^2) + 
      z3[4]*(-8 + 15*z3[6] - 13*z3[6]^2 + 6*z3[6]^3)), 
  y[455] -> -(z3[2]^3*(-5 + z3[4] + 5*z3[6] + 
       z3[3]*(-2 + z3[4] + 2*z3[6]))) + (1 + z3[4])*
     (2 - 2*z3[6] + z3[4]*(9 - 14*z3[6] + 7*z3[6]^2)) + 
    z3[2]*(5 + (1 + 3*z3[3])*z3[4]^2 - 12*z3[6] + 7*z3[6]^2 + 
      z3[4]*(3 - 12*z3[6] + 7*z3[6]^2)) + 
    z3[2]^2*(16 + (1 + z3[3])*z3[4]^2 - 23*z3[6] + 7*z3[6]^2 + 
      z3[4]*(-5 + z3[3]*(-5 + 2*z3[6]))), y[456] -> 53 - 22*z3[5], 
  y[457] -> -53 + 22*z3[5], y[458] -> -12 + 35*z3[5] - 19*z3[5]^2, 
  y[459] -> 85 - 92*z3[5] + 38*z3[5]^2, 
  y[460] -> 1 + 1/((1 + z3[2])^2*(z3[2] - z3[4])*(1 + z3[4] - z3[6])), 
  y[461] -> 19 - 25*z3[6], y[462] -> 63 - 44*z3[2] - 25*z3[6], 
  y[463] -> -53 + 41*z3[5] - 3*z3[6], y[464] -> 1 - z3[5] - 2*z3[6], 
  y[465] -> 13 - z3[6], y[466] -> -1 - z3[2] - z3[6], 
  y[467] -> -7/4 + (11*z3[2])/9, y[468] -> 53/36 - (7*z3[2])/9, 
  y[469] -> (1 + z3[2])^(-1) + (1 + z3[3])^(-1), 
  y[470] -> (1 + z3[3])^(-2) + (z3[2] - z3[4])^(-1), y[471] -> 1 + 19*z3[5], 
  y[472] -> -75 + 157*z3[5] - 76*z3[5]^2, 
  y[473] -> 1 + 37*z3[5] - 38*z3[5]^2, y[474] -> 3 - 5*z3[5] + 2*z3[5]^2, 
  y[475] -> 5 - 10*z3[5] + 4*z3[5]^2, y[476] -> 12 - 31*z3[5] + 19*z3[5]^2, 
  y[477] -> 1 + z3[2]*(-1 + z3[5]) - z3[5]*(-1 + z3[6]) + 
    z3[5]^2*(-1 + z3[6]), y[478] -> -3 + 2*z3[5] - z3[6], 
  y[479] -> -4 + 3*z3[5] - z3[6], y[480] -> -1 + 2*z3[6], 
  y[481] -> -25 + 3*z3[6], y[482] -> -53 + 28*z3[2] + 3*z3[6], 
  y[483] -> 5 - 3*z3[4] - 44*z3[5] + 3*z3[6], 
  y[484] -> 131 - 123*z3[5] + 6*z3[6], 
  y[485] -> -46 + 10*z3[2] + z3[5]*(80 + 6*z3[2] - 29*z3[6]) + 
    38*z3[5]^2*(-1 + z3[6]) + 7*z3[6], y[486] -> -22 + 9*z3[5] + 12*z3[6], 
  y[487] -> -41 + 25*z3[6], 
  y[488] -> -(z3[2]*(9 + z3[4]^3 + z3[4]*(15 - 8*z3[6]) - 
       z3[4]^2*(-7 + z3[6]) - 9*z3[6])) + 
    2*(6 + z3[4]^3 + z3[4]*(11 - 6*z3[6]) - z3[4]^2*(-6 + z3[6]) - 6*z3[6]) - 
    z3[2]^3*(3 + z3[4] - 3*z3[6]) + 2*z3[2]^2*(3 + z3[4]^2 - 
      2*z3[4]*(-2 + z3[6]) - 3*z3[6]), y[489] -> 3 + 4*z3[4] + z3[4]^2, 
  y[490] -> -1 - z3[4], y[491] -> 1 + (3*z3[4])/4, 
  y[492] -> -3 - z3[2]^2 - 2*z3[4] + z3[2]*(2 + z3[4]), 
  y[493] -> -z3[4]^2 + z3[5] + z3[4]*(-1 + z3[6]), 
  y[494] -> 3/4 + z3[4] + z3[5] - z3[6], 
  y[495] -> -1 + z3[4] + 2*z3[4]^2 - 4*z3[5] - 2*z3[4]*z3[6], 
  y[496] -> 1 - z3[4]^2 + 3*z3[5] + z3[2]^2*(1 + z3[5]) - 
    z3[2]*(1 + z3[4] + 2*z3[5]) + z3[4]*z3[6], y[497] -> -13/18 + z3[5], 
  y[498] -> 36 - 19*z3[4] + 19*z3[4]^2 - 9*z3[2]^2*(-2 + z3[5]) - 27*z3[5] + 
    z3[2]*(-27 + 19*z3[4] + 18*z3[5]), 
  y[499] -> -18*z3[2]^2 - 11*z3[4]^2 + 2*z3[2]*(13*z3[4] + 9*(-2 + z3[6])) + 
    18*(-1 + z3[6]) + 29*z3[4]*(-1 + z3[6]), 
  y[500] -> -19 - 19*z3[4]^2 + 19*z3[4]^3 + z3[4]*(-35 + 27*z3[5]) + 
    27*z3[6], y[501] -> -1 + z3[4], y[502] -> 1 + 11*z3[4] - 13*z3[4]^2 + 
    z3[4]^3, y[503] -> 4 - 3*z3[2] + 2*z3[2]^2 - z3[2]^3, 
  y[504] -> -4 + 3*z3[2] - 2*z3[2]^2 + z3[2]^3, 
  y[505] -> 4 + z3[3] - 6*z3[2]*z3[3], 
  y[506] -> z3[2]^5*z3[5] + z3[2]^4*(1 - z3[5]*(-1 + z3[6]) + 
      z3[5]^2*(-1 + z3[6])) + (-1 + z3[5])^2*(-1 + z3[6]) - 
    z3[2]*(-1 + z3[5])^2*(-1 + z3[6]) + z3[2]^2*(-1 + z3[5])^2*(-1 + z3[6]) - 
    z3[2]^3*(-1 + z3[5])^2*(-1 + z3[6]), y[507] -> 3 - 2*z3[2] + z3[2]^2, 
  y[508] -> -1/6 - (11*z3[3])/9, y[509] -> -99 + 217*z3[3], 
  y[510] -> 37/3 + (-173/36 + 7*z3[2])*z3[3], 
  y[511] -> -44 + z3[5]*(82 - 44*z3[3] - 44*z3[6]) - 
    (-41 + 22*z3[3])*z3[5]^2*(-1 + z3[6]), 
  y[512] -> 30 + 30*z3[5]*(-1 + z3[6]) - 11*z3[6], 
  y[513] -> 3 + 4*z3[5]*(-1 + z3[6]) - 4*z3[6], y[514] -> -3 + z3[4] + z3[6], 
  y[515] -> -1 + 4*z3[6], y[516] -> -269 + z3[5]*(816 - 562*z3[6]) + 
    433*z3[5]^2*(-1 + z3[6]) + 129*z3[6], 
  y[517] -> -1 + z3[5] + 3*z3[6] - 4*z3[5]*z3[6] + 3*z3[6]^2, 
  y[518] -> 9 + z3[4]^2 + z3[4]*(10 - 9*z3[6]) - 17*z3[6] + 8*z3[6]^2, 
  y[519] -> 11 + 7*z3[4]^2 + z3[4]*(18 - 17*z3[6]) - 21*z3[6] + 10*z3[6]^2, 
  y[520] -> 3*z3[4] + 22*z3[5] - 3*(2 + z3[6]), 
  y[521] -> 2 + (-1 + z3[3])*z3[5]^2*(-1 + z3[6]) + 
    2*z3[5]*(-1 + z3[3] + z3[6]), 
  y[522] -> -3 + z3[4] - z3[5]*(-3 + z3[4] + z3[6]), 
  y[523] -> 6 - 2*z3[4] + z3[6] - z3[5]^2*(-3 + z3[4] + z3[6]) + 
    z3[5]*(-9 + 3*z3[4] + z3[6]), 
  y[524] -> 2 + z3[2]^3 + z3[2]^2*(z3[5]*(-1 + z3[6]) - z3[6]) + 
    3*z3[5]*(-1 + z3[6]) - 3*z3[6] + z3[2]*(-1 - 2*z3[5]*(-1 + z3[6]) + 
      2*z3[6]), y[525] -> (-2 + z3[6])*z3[6] + z3[3]*(-4 + 3*z3[6]), 
  y[526] -> 1 + z3[2]^2 - 3*z3[5] + 2*z3[6] - 2*z3[4]*(1 + z3[6]) - 
    z3[2]*(-8 + z3[4] + 6*z3[6]), y[527] -> 7 + z3[2]*(6 + 13*z3[5]) - 
    19*z3[5]^2*(-1 + z3[6]) + 3*z3[6] + z3[5]*(-61 + 10*z3[6]), 
  y[528] -> 26 - 13*z3[4] - 3*z3[6] - 19*z3[5]^2*(-3 + z3[4] + z3[6]) + 
    z3[5]*(-64 + 13*z3[4] + 10*z3[6]), 
  y[529] -> -3*z3[4]^3 + 15*(-1 + z3[6]) + z3[4]^2*(-17 + 3*z3[6]) + 
    z3[4]*(-29 + 16*z3[6]), y[530] -> -121 + 32*z3[4] + 4*z3[6] + 
    38*z3[5]^2*(-3 + z3[4] + z3[6]) - z3[5]*(-235 + 70*z3[4] + 29*z3[6]), 
  y[531] -> 170 + (-281 + 129*z3[3])*z3[5]^2*(-1 + z3[6]) + 
    z3[5]*(-550 + 346*z3[3] + 258*z3[6]), 
  y[532] -> 6 + 6*z3[6] + 234*z3[6]^2 - 111*z3[6]^3 + 
    z3[3]*(44 + 6*z3[6] - 3*z3[6]^2), 
  y[533] -> -4 + z3[6] + z3[5]*(12 - 6*z3[6] + z3[6]^2) - 
    z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[534] -> 136 - 50*z3[6] + 7*z3[6]^2 + 
    z3[5]*(-372 + 182*z3[6] - 29*z3[6]^2) + 
    38*z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[535] -> -z3[4]^3 + 2*z3[4]^2*(-1 + z3[6]) + 3*(-2 + z3[5] + z3[6]) - 
    z3[4]*(4 - 2*z3[6] + z3[6]^2), y[536] -> -1 + z3[4]^4 + 3*z3[6] - 
    z3[6]^2 - z3[4]^3*(3 + 2*z3[6]) + z3[3]*(-2 - z3[4] + z3[5] + z3[6] - 
      z3[5]*z3[6]) + z3[4]*(-8 + 12*z3[6] - 5*z3[6]^2) + 
    z3[4]^2*(-10 + 8*z3[6] + z3[6]^2), 
  y[537] -> 3*z3[4]^3 + z3[4]^2*(17 - 6*z3[6]) - 9*(-8 + 4*z3[5] + 3*z3[6]) + 
    z3[4]*(41 - 17*z3[6] + 3*z3[6]^2), 
  y[538] -> -36 + 4*z3[6] + 3*z3[6]^2 - 19*z3[5]^2*(6 - 4*z3[6] + z3[6]^2) + 
    2*z3[5]*(72 - 34*z3[6] + 5*z3[6]^2), 
  y[539] -> 1 - z3[4]^4 + z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) - 
    3*z3[6] + z3[6]^2 + z3[4]^3*(3 + 2*z3[6]) - 
    z3[4]^2*(-10 + 8*z3[6] + z3[6]^2) + z3[4]*(8 - 12*z3[6] + 5*z3[6]^2), 
  y[540] -> 4*z3[4]^3 + z3[4]^2*(5 - 9*z3[6]) - 7*(-1 + z3[6])^2 + 
    z3[4]*(-6 + z3[6] + 5*z3[6]^2), 
  y[541] -> 4 - 2*z3[4]^4 + z3[3]*(10 + 4*z3[4] + 5*z3[5]*(-1 + z3[6]) - 
      5*z3[6]) - 13*z3[6] + 4*z3[4]^3*z3[6] + 4*z3[6]^2 + 
    z3[4]^2*(35 - 15*z3[6] - 2*z3[6]^2) + z3[4]*(41 - 52*z3[6] + 15*z3[6]^2), 
  y[542] -> -3*z3[4]^5 - 6*(-1 + z3[6])^2 + z3[4]^4*(31 + 6*z3[6]) + 
    z3[4]*(-78 + 133*z3[6] - 55*z3[6]^2) + 
    z3[4]^3*(69 - 83*z3[6] - 3*z3[6]^2) + 
    z3[4]^2*(-37 - 32*z3[6] + 52*z3[6]^2), 
  y[543] -> 3*z3[4]^5 + 6*(-1 + z3[6])^2 - z3[4]^4*(31 + 6*z3[6]) + 
    z3[4]^2*(37 + 32*z3[6] - 52*z3[6]^2) + 
    z3[4]^3*(-69 + 83*z3[6] + 3*z3[6]^2) + 
    z3[4]*(78 - 133*z3[6] + 55*z3[6]^2), 
  y[544] -> 99 + 99*z3[6] - 357*z3[6]^2 - 234*z3[6]^3 + 
    z3[3]*(-217 - 103*z3[6] + 85*z3[6]^2), 
  y[545] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 - 3*z3[6]^4 - 2*z3[6]^5 + 
    z3[3]*(1 + z3[6] + z3[6]^2 - 11*z3[6]^3 + z3[6]^4), 
  y[546] -> 1 + 4*z3[4]^2*(-2 + z3[5]) + z3[5]^2 + 6*z3[6] - 4*z3[6]^2 + 
    z3[5]*(-9 + 5*z3[6]) + z3[4]*(-7 + 5*z3[5]^2 + 12*z3[6] - 
      z3[5]*(9 + 4*z3[6])), y[547] -> -228 + 29*z3[4]^2*(-2 + z3[5]) - 
    120*z3[5]^2 - 39*z3[6] - 29*z3[6]^2 + z3[5]*(243 + 53*z3[6]) + 
    z3[4]*(51 + 47*z3[5]^2 + 87*z3[6] - z3[5]*(118 + 29*z3[6])), 
  y[548] -> -543 + 29*z3[4]^2*(-2 + z3[5]) + 582*z3[5] - 313*z3[5]^2 + 
    z3[2]^2*(-81 + 93*z3[5] - 73*z3[5]^2) - 81*z3[6] + 106*z3[5]*z3[6] - 
    23*z3[6]^2 - 6*z3[5]*z3[6]^2 + z3[4]*(108 + 94*z3[5]^2 + 87*z3[6] - 
      z3[5]*(239 + 29*z3[6])) + z3[2]*(315 + 193*z3[5]^2 + 
      z3[4]*(-57 + 121*z3[5] - 47*z3[5]^2) + 42*z3[6] - 
      z3[5]*(339 + 53*z3[6])), y[549] -> 771 - 58*z3[4]^2*(-2 + z3[5]) + 
    433*z3[5]^2 + 120*z3[6] + 58*z3[6]^2 - 3*z3[5]*(275 + 53*z3[6]) + 
    z3[4]*(-141*z3[5]^2 - 3*(53 + 58*z3[6]) + z3[5]*(357 + 58*z3[6])), 
  y[550] -> -4 + 2*z3[4]^4 + 13*z3[6] - 4*z3[4]^3*z3[6] - 4*z3[6]^2 + 
    z3[4]*(-41 + 52*z3[6] - 15*z3[6]^2) + 
    z3[4]^2*(-35 + 15*z3[6] + 2*z3[6]^2) + 
    z3[3]*(-4*z3[4] + 5*(-2 + z3[5] + z3[6] - z3[5]*z3[6])), 
  y[551] -> -304 - 129*z3[5] + 82*z3[5]^2 - z3[4]^2*(18 + 29*z3[5]) + 
    463*z3[6] - 53*z3[5]*z3[6] - 24*z3[6]^2 + 
    z3[4]*(-355 - 47*z3[5]^2 + 39*z3[6] + z3[5]*(118 + 29*z3[6])) + 
    z3[3]*(-3*z3[4]^2*z3[5] - 44*z3[5]^2 + 
      z3[4]*(-3 + 47*z3[5]^2 + 6*z3[5]*(-1 + z3[6])) + 6*(-1 + z3[6]) + 
      z3[5]*(91 + 6*z3[6] - 3*z3[6]^2)), 
  y[552] -> -3 - 19*z3[4] - 19*z3[4]^2 + z3[4]^3 + z3[4]^4 - 3*z3[4]*z3[5] - 
    3*z3[4]^2*z3[5] + 7*z3[6] + 24*z3[4]*z3[6] - z3[4]^2*z3[6] + 
    3*z3[4]*z3[5]*z3[6] - 5*z3[4]*z3[6]^2 + 6*z3[4]^2*z3[6]^2 + 
    z3[2]^3*(7 + z3[5] - 2*z3[3]*(-1 + z3[6]) - 8*z3[6] - z3[5]*z3[6]) + 
    z3[2]*(5 - 6*z3[4]^3 + 3*z3[5] - 2*z3[4]*(12 + z3[5] - 6*z3[6])*
       (-1 + z3[6]) + 2*z3[3]*(-1 + z3[6])^2 - 17*z3[6] - 3*z3[5]*z3[6] + 
      9*z3[6]^2 + z3[4]^2*(11 + 2*z3[5] + 3*z3[6])) + 
    z3[2]^2*(21 - z3[4]^2*(-5 + z3[5]) - 2*z3[5] - 28*z3[6] + 2*z3[5]*z3[6] + 
      9*z3[6]^2 + z3[4]*(-25 + z3[5]*(-1 + z3[6]) + 16*z3[6]) + 
      2*z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    2*z3[3]*(z3[4]^3*(-1 + z3[6]) - z3[4]*(-1 + z3[6])^2 + 
      2*(-2 + z3[5] + z3[6] - z3[5]*z3[6]) - 
      z3[4]^2*(2 - 3*z3[6] + z3[6]^2)), 
  y[553] -> 143 + z3[2]^3*(76 - 3*z3[5]) - 313*z3[5]^2*(-1 + z3[6]) - 
    73*z3[6] - 6*z3[6]^2 + z3[5]*(-570 + 380*z3[6] + 18*z3[6]^2 - 
      6*z3[6]^3) + z3[2]^2*(-103 - 73*z3[5]^2*(-1 + z3[6]) + 6*z3[6] + 
      z3[5]*(-87 + 61*z3[6])) + z3[2]*(-23 + 193*z3[5]^2*(-1 + z3[6]) + 
      35*z3[6] - 6*z3[5]*(-55 + 37*z3[6] + z3[6]^2)), 
  y[554] -> 3 + 28*z3[4] + 22*z3[4]^2 - z3[4]^3 - z3[4]^4 - 10*z3[6] - 
    30*z3[4]*z3[6] + z3[4]^2*z3[6] + 3*z3[6]^2 + 5*z3[4]*z3[6]^2 - 
    6*z3[4]^2*z3[6]^2 + z3[2]^3*(-7 + 2*z3[3]*(-1 + z3[6]) + 
      z3[5]*(-1 + z3[6]) + 8*z3[6]) + z3[2]^2*(-21 + z3[4]^2*(-5 + z3[5]) + 
      2*z3[5] + 28*z3[6] - 2*z3[5]*z3[6] - 9*z3[6]^2 + 
      z3[4]*(25 + z3[5] - 16*z3[6] - z3[5]*z3[6]) - 
      2*z3[3]*(2 - 3*z3[6] + z3[6]^2)) - 
    z3[2]*(11 - 6*z3[4]^3 - 2*z3[4]*(12 + z3[5] - 6*z3[6])*(-1 + z3[6]) - 
      23*z3[6] + 9*z3[6]^2 + z3[4]^2*(11 + 2*z3[5] + 3*z3[6]) + 
      z3[3]*(8 + 3*z3[5]*(-1 + z3[6]) - 7*z3[6] + 2*z3[6]^2)) + 
    z3[3]*(8 - 2*z3[4]^3*(-1 + z3[6]) + 4*z3[5]*(-1 + z3[6]) - 4*z3[6] + 
      2*z3[4]^2*(2 - 3*z3[6] + z3[6]^2) + z3[4]*(5 - 4*z3[6] + 2*z3[6]^2)), 
  y[555] -> 6*(-74 - 74*z3[6] - 36*z3[6]^2 + z3[6]^3) - 
    z3[3]*(-173 - 97*z3[6] + 82*z3[6]^2 + 
      z3[2]*(252 + 214*z3[6] + 44*z3[6]^2)), 
  y[556] -> z3[2]^5*(1 + z3[3])*(-1 + z3[6])^3 - z3[2]^4*(-1 + z3[6])^2*
     (2 + 2*z3[4]^2 + z3[4]*(-4 + z3[6]) - 3*z3[6] + z3[6]^2 + 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)) - z3[2]^3*(-1 + z3[6])*
     (-z3[4]^4 + (-1 + z3[6])^3 + z3[3]*(-1 + z3[6])^3 + 
      z3[4]^3*(3 + z3[6]) + z3[4]^2*(2 - 6*z3[6] + z3[6]^2) + 
      z3[4]*(-2 + z3[6] + z3[6]^2)) + z3[2]^2*z3[4]*
     (z3[4]^4 + z3[4]^3*(1 - 3*z3[6]) + 4*(-1 + z3[6])^2 - 
      z3[4]*z3[6]*(-4 + 3*z3[6] + z3[6]^2) + 
      z3[4]^2*(-4 + z3[6] + 5*z3[6]^2 - z3[6]^3)) + 
    z3[2]*z3[4]*(-2*z3[4]^4 - 5*(-1 + z3[6])^2 + 
      z3[4]^3*z3[6]*(2 + 3*z3[6] - z3[6]^2) + 
      z3[4]*(1 - 9*z3[6] + 8*z3[6]^2) - z3[4]^2*(-8 + 9*z3[6] + z3[6]^3)) - 
    z3[4]*(1 + z3[4] - z3[6])*(z3[4]*(7 - 10*z3[6]) + 6*(-1 + z3[6]) + 
      z3[4]^3*(-4 + z3[3]*(-1 + z3[6])^3 + 3*z3[6] - 3*z3[6]^2 + z3[6]^3) + 
      z3[4]^2*(1 + z3[3]*(-1 + z3[6])^3 + 7*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[557] -> z3[2]^4*(-1 + z3[6])*(-1 + z3[3]*z3[4] + z3[6]) - 
    z3[2]^3*(z3[4]^2*(1 + z3[3]*(-2 + z3[6]) - z3[6]) + 
      (-2 + z3[6])*(-1 + z3[6])^2 + z3[4]*(7 - 11*z3[6] + 4*z3[6]^2)) - 
    z3[2]^2*((-1 + z3[3])*z3[4]^3 + (-1 + z3[6])^3 + 
      2*z3[4]^2*(-6 + 5*z3[6]) + z3[4]*(-11 + 21*z3[6] - 11*z3[6]^2 + 
        z3[6]^3)) - z3[2]*z3[4]*(13 + 6*z3[4]^2 - 23*z3[6] + 9*z3[6]^2 + 
      z3[6]^3 + z3[4]*(19 - 15*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
    z3[4]*(2*(9 - 17*z3[6] + 8*z3[6]^2) - 
      z3[4]^2*(-11 + 3*z3[6] - 3*z3[6]^2 + z3[6]^3) - 
      z3[4]*(-29 + 29*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[558] -> -2*(2 + 2*z3[6] + 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4) + 
    z3[3]*(-1 - z3[6] - z3[6]^2 + 7*z3[6]^3 + 2*z3[6]^4 + 
      2*z3[2]*(3 + 3*z3[6] + 3*z3[6]^2 + z3[6]^3)), 
  y[559] -> 2*z3[4]^5 + 5*(-1 + z3[6])^2 + 7*z3[2]^4*(2 + z3[3])*
     (-1 + z3[6])^2 - z3[4]^4*(27 + 7*z3[3]*(-1 + z3[6])^2 - 10*z3[6] + 
      7*z3[6]^2) + z3[4]*(65 - 109*z3[6] + 44*z3[6]^2) + 
    z3[4]^2*(26 + 7*z3[3]*(-1 + z3[6])^3 + 31*z3[6] - 42*z3[6]^2 + z3[6]^3) + 
    z3[4]^3*(-63 + 7*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + 76*z3[6] - 
      8*z3[6]^2 + z3[6]^3) - z3[2]^3*(-1 + z3[6])*(24 + 16*z3[4]^2 - 
      37*z3[6] + 13*z3[6]^2 + 2*z3[4]*(-23 + 9*z3[6]) + 
      7*z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(2*z3[4]^4 - 7*z3[3]*(-1 + z3[6])^3 + 2*z3[4]^2*(17 - 10*z3[6])*
       z3[6] + z3[4]^3*(-27 + 11*z3[6]) - (-1 + z3[6])^2*(-16 + 13*z3[6]) + 
      z3[4]*(38 - 65*z3[6] + 33*z3[6]^2 - 6*z3[6]^3)) - 
    z3[2]*(z3[4]^5 + 4*(-1 + z3[6])^2 - z3[4]^4*(9 + 2*z3[6]) + 
      z3[4]^3*(-34 + 21*z3[6] + 8*z3[6]^2) + 
      z3[4]^2*(18 + 28*z3[6] - 37*z3[6]^2 + 6*z3[6]^3) + 
      z3[4]*(46 - 67*z3[6] + 15*z3[6]^2 + 6*z3[6]^3)), 
  y[560] -> -2*z3[4]^5 - 5*(-1 + z3[6])^2 - 7*z3[2]^4*(2 + z3[3])*
     (-1 + z3[6])^2 + z3[4]*(-65 + 109*z3[6] - 44*z3[6]^2) + 
    z3[4]^4*(27 + 7*z3[3]*(-1 + z3[6])^2 - 10*z3[6] + 7*z3[6]^2) - 
    z3[4]^2*(26 + 7*z3[3]*(-1 + z3[6])^3 + 31*z3[6] - 42*z3[6]^2 + z3[6]^3) - 
    z3[4]^3*(-63 + 7*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + 76*z3[6] - 
      8*z3[6]^2 + z3[6]^3) + z3[2]^3*(-1 + z3[6])*(24 + 16*z3[4]^2 - 
      37*z3[6] + 13*z3[6]^2 + 2*z3[4]*(-23 + 9*z3[6]) + 
      7*z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-2*z3[4]^4 + z3[4]^3*(27 - 11*z3[6]) + 7*z3[3]*(-1 + z3[6])^3 + 
      2*z3[4]^2*z3[6]*(-17 + 10*z3[6]) + (-1 + z3[6])^2*(-16 + 13*z3[6]) + 
      z3[4]*(-38 + 65*z3[6] - 33*z3[6]^2 + 6*z3[6]^3)) + 
    z3[2]*(z3[4]^5 + 4*(-1 + z3[6])^2 - z3[4]^4*(9 + 2*z3[6]) + 
      z3[4]^3*(-34 + 21*z3[6] + 8*z3[6]^2) + 
      z3[4]^2*(18 + 28*z3[6] - 37*z3[6]^2 + 6*z3[6]^3) + 
      z3[4]*(46 - 67*z3[6] + 15*z3[6]^2 + 6*z3[6]^3)), 
  y[561] -> -2269 - 1248*z3[4] - 170*z3[4]^2 - 240*z3[5] + 239*z3[4]*z3[5] - 
    29*z3[4]^2*z3[5] + 199*z3[5]^2 - 94*z3[4]*z3[5]^2 + 
    z3[2]^2*(-2959 + 21*z3[5] + 35*z3[5]^2 - 
      3*z3[3]^2*(-3 + z3[5] + z3[5]^2) + z3[3]*(-1119 + 485*z3[5] + 
        3*z3[5]^2)) + 1467*z3[6] + 255*z3[4]*z3[6] - 106*z3[5]*z3[6] + 
    29*z3[4]*z3[5]*z3[6] - 59*z3[6]^2 + 6*z3[5]*z3[6]^2 + 
    3*z3[3]^2*z3[5]*(1 + z3[4]^2 - z3[5] + z3[4]*(-1 + z3[5])*(1 + z3[6])) + 
    z3[3]*(-263 - 85*z3[5]^2 + z3[4]^2*(-222 + 79*z3[5]) + 287*z3[6] - 
      61*z3[6]^2 + z3[4]*(-56 + 94*z3[5]^2 + z3[5]*(79 - 29*z3[6]) + 
        283*z3[6]) - 3*z3[5]*(-124 + 34*z3[6] + 3*z3[6]^2)) + 
    z3[2]*(1433 + 111*z3[5] - 117*z3[5]^2 + 
      z3[4]*(1425 - 121*z3[5] + 47*z3[5]^2) - 1296*z3[6] + 53*z3[5]*z3[6] - 
      z3[3]*(519 - 41*z3[5]^2 + z3[4]*(-841 + 321*z3[5] + 47*z3[5]^2) + 
        z3[5]*(57 - 11*z3[6]) + 642*z3[6]) + 
      3*z3[3]^2*(z3[4]*(-1 - 3*z3[5] + 2*z3[5]^2) - 
        (-1 + z3[5])*(1 + 2*z3[5] + z3[6]))), 
  y[562] -> z3[4]^2*(-3 + 14*z3[6] - 7*z3[6]^2) + 
    z3[4]*(-31 + 34*z3[6] - 7*z3[6]^2) - 4*(7 - 13*z3[6] + 6*z3[6]^2) + 
    z3[2]^3*(-5 + z3[4] + 5*z3[6] + z3[3]*(-2 + z3[4] + 2*z3[6])) + 
    z3[2]*(13 - 3*(5 + z3[3])*z3[4]^2 - 22*z3[6] + 9*z3[6]^2 + 
      z3[4]*(1 + 10*z3[6] - 7*z3[6]^2)) - 
    z3[2]^2*(26 + z3[3]*z3[4]^2 - 41*z3[6] + 15*z3[6]^2 + 
      z3[4]*(-20 + 14*z3[6] + z3[3]*(-5 + 2*z3[6]))), 
  y[563] -> 1 + 3*z3[4]^2*(-2 + z3[5]) - 8*z3[5] + z3[5]^2 + 
    z3[2]^4*(-1 - 3*z3[5] + z3[5]^2) + 5*z3[6] + 4*z3[5]*z3[6] - 3*z3[6]^2 - 
    z3[2]^3*(1 + z3[5]^2 + z3[4]*(-3 - z3[5] + z3[5]^2) + 
      z3[5]*(-5 + z3[6]) + 2*z3[6]) + z3[4]*(-6 + 4*z3[5]^2 + 9*z3[6] - 
      z3[5]*(7 + 3*z3[6])) + z3[2]^2*(1 + z3[4]^2*(-2 + z3[5]) + z3[5]^2 + 
      2*z3[5]*(-3 + z3[6]) + 3*z3[6] - z3[6]^2 + 
      z3[4]*(-4 + 2*z3[5]^2 + 3*z3[6] - z3[5]*(3 + z3[6]))) - 
    z3[2]*(1 + 2*z3[4]^2*(-2 + z3[5]) + z3[5]^2 + 4*z3[6] - 2*z3[6]^2 + 
      z3[5]*(-7 + 3*z3[6]) + z3[4]*(-5 + 3*z3[5]^2 + 6*z3[6] - 
        z3[5]*(5 + 2*z3[6]))), y[564] -> 2497 + 369*z3[5] - 281*z3[5]^2 + 
    2*z3[4]^2*(56 + 29*z3[5]) - 1962*z3[6] + 159*z3[5]*z3[6] + 80*z3[6]^2 + 
    z3[4]*(1679 + 141*z3[5]^2 - 186*z3[6] - z3[5]*(357 + 58*z3[6])) + 
    z3[3]*(135 - 38*z3[4]^2*(-2 + z3[5]) + 129*z3[5]^2 - 278*z3[6] + 
      76*z3[6]^2 + z3[5]*(-437 + 55*z3[6] + 6*z3[6]^2) + 
      z3[4]*(193 - 141*z3[5]^2 - 152*z3[6] + z3[5]*(-99 + 32*z3[6]))), 
  y[565] -> -2*z3[5] + z3[3]^2*(z3[4]^3 + z3[4]^2*(4 - 3*z3[6]) + 
      z3[4]*(3*(-2 + z3[6]) + z3[5]^2*(-1 + z3[6])^2)*(-1 + z3[6]) + 
      (4 + 2*z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2) + z3[6] + 
    2*z3[5]*z3[6] + 3*z3[6]^2 - 4*z3[6]^3 + z3[6]^4 + 
    z3[4]^2*(-2 + z3[6]^2) + z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6] + 
      3*z3[6]^2 - 2*z3[6]^3) - z3[3]*(2*z3[4]^4 + z3[4]^3*(12 - 5*z3[6]) + 
      3*z3[4]^2*(8 - 9*z3[6] + z3[6]^2) - z3[6]*(7 + 3*z3[6] - 15*z3[6]^2 + 
        5*z3[6]^3) + z3[4]*(15 + z3[5]^2 - 4*z3[5]*(-1 + z3[6])^3 - 
        31*z3[6] + 5*z3[6]^2 + 5*z3[6]^3) + 
      2*z3[5]*(3 - 7*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + z3[6]^4)) + 
    z3[5]*(1 + z3[4] - z3[6])*(1 + z3[4] + z3[3]^2*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[3]*(7 + 2*z3[4]^3 + 
        z3[4]^2*(10 - 3*z3[6]) - 8*z3[6] + z3[6]^2 + 
        z3[4]*(15 - 10*z3[6] + z3[6]^2))), 
  y[566] -> -3 + z3[2]^3*(874 + z3[3]*(228 - 155*z3[5]) + 
      3*z3[3]^2*(-1 + z3[5]) - 35*z3[5]) + 380*z3[5] - 199*z3[5]^2 - 
    3*z3[3]^2*(-1 + z3[5])*z3[5]*(-1 + z3[6]) - 65*z3[6] - 152*z3[5]*z3[6] + 
    199*z3[5]^2*z3[6] - 17*z3[6]^2 - 18*z3[5]*z3[6]^2 - 6*z3[6]^3 + 
    6*z3[5]*z3[6]^3 + z3[3]*(134 - 85*z3[5]^2*(-1 + z3[6]) - 149*z3[6] + 
      z3[5]*(-284 + 67*z3[6] - 35*z3[6]^2)) + 
    z3[2]^2*(1357 - 3*z3[3]^2*(-1 + z3[5])*(-2 + z3[5]*(-1 + z3[6])) + 
      35*z3[5]^2*(-1 + z3[6]) - 158*z3[6] + z3[5]*(49 + 15*z3[6]) + 
      z3[3]*(745 + 3*z3[5]^2*(-1 + z3[6]) - 114*z3[6] + 
        z3[5]*(-403 + 187*z3[6]))) - 
    z3[2]*(-441 + 3*z3[3]^2*(-1 + z3[5])*(-1 + 2*z3[5]*(-1 + z3[6])) + 
      117*z3[5]^2*(-1 + z3[6]) + 187*z3[6] + 41*z3[6]^2 + 
      z3[5]*(216 - 70*z3[6] - 6*z3[6]^2) + 
      z3[3]*(-651 - 41*z3[5]^2*(-1 + z3[6]) + 263*z3[6] + 
        z3[5]*(28 - 254*z3[6] + 35*z3[6]^2))), 
  y[567] -> 1 - 9*z3[5] + z3[5]^2 + 6*z3[6] + 5*z3[5]*z3[6] + 22*z3[6]^2 - 
    17*z3[6]^3 + 2*z3[6]^4 + 2*z3[4]^2*(-4 + 2*z3[5] + z3[6]^2) + 
    z3[4]*(-7 + 5*z3[5]^2 + 12*z3[6] + 14*z3[6]^2 - 4*z3[6]^3 - 
      z3[5]*(9 + 4*z3[6])) + z3[3]*(-1 + 8*z3[4]^4*(-1 + z3[5]) - z3[5]^2 + 
      54*z3[6] - 7*z3[6]^2 - 14*z3[6]^3 - 6*z3[6]^4 + 
      z3[4]^3*(-62 + z3[5]*(62 - 18*z3[6]) + 22*z3[6]) + 
      z3[5]*(9 - 3*z3[6] - 27*z3[6]^2 + 5*z3[6]^3 + 4*z3[6]^4) + 
      2*z3[4]^2*(-79 + 68*z3[6] - 9*z3[6]^2 + 
        z3[5]*(81 - 54*z3[6] + 6*z3[6]^2)) + 
      z3[4]*(-117 - 5*z3[5]^2 + 194*z3[6] - 59*z3[6]^2 + 10*z3[6]^3 + 
        z3[5]*(133 - 122*z3[6] + 25*z3[6]^2 - 10*z3[6]^3))) + 
    z3[3]^2*(z3[4]^4*(-4 + 6*z3[5]) + z3[4]^3*(-13 + z3[5]*(33 - 14*z3[6]) + 
        12*z3[6]) - (-1 + z3[6])*(35 - 6*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-7 + 2*z3[6] + 5*z3[6]^2)) + 
      z3[4]^2*(-3 + 31*z3[6] - 12*z3[6]^2 + z3[5]*(63 - 61*z3[6] + 
          10*z3[6]^2)) + z3[4]*(29 + 2*z3[6] - 23*z3[6]^2 + 4*z3[6]^3 - 
        2*z3[5]^2*(-1 + z3[6])^2*(5 + z3[6]) + 
        z3[5]*(51 - 80*z3[6] + 31*z3[6]^2 - 2*z3[6]^3))), 
  y[568] -> -5 + 2*z3[5] - z3[5]^2 + z3[2]^5*(z3[3]^2*(-8 + z3[5]) + 
      z3[3]^3*(-2 + z3[5]) + z3[5] - z3[3]*z3[5]) - 
    z3[3]^3*z3[5]*(-1 + z3[6])^2 - 3*z3[6] - 2*z3[5]*z3[6] + z3[5]^2*z3[6] - 
    z3[6]^2 + z3[6]^3 + z3[3]^2*(-1 + z3[6])*(-2 - 3*z3[5]^2 + 3*z3[6] + 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)) + z3[3]*(-10 - z3[5]^2*(-1 + z3[6]) - 
      5*z3[6] + 2*z3[6]^2 + z3[6]^3 + z3[5]*(8 - z3[6] - 4*z3[6]^2 + 
        z3[6]^3)) + z3[2]^4*(1 + z3[3]*(31 + 33*z3[5]*(-1 + z3[6]) - 
        z3[5]^2*(-1 + z3[6]) - 16*z3[6]) - z3[5]*(-1 + z3[6]) + 
      z3[5]^2*(-1 + z3[6]) - z3[3]^2*(2 + z3[5]*(31 - 27*z3[6]) + 
        7*z3[5]^2*(-1 + z3[6]) + 3*z3[6]) + 
      z3[3]^3*(-7 - z3[5]^2*(-1 + z3[6]) + z3[6] + z3[5]*(1 + 2*z3[6]))) - 
    z3[2]^3*(-1 - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      8*z3[6]^2 + z3[3]^3*(9 + 3*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
        z3[5]*(4 - 8*z3[6] + z3[6]^2)) + z3[3]*(-75 - z3[5]^2*(-1 + z3[6]) + 
        57*z3[6] + 2*z3[5]*(37 - 47*z3[6] + 9*z3[6]^2)) + 
      z3[3]^2*(-29 + 9*z3[5]^2*(-1 + z3[6]) + 23*z3[6] - 2*z3[6]^2 + 
        z3[5]*(72 - 82*z3[6] + 13*z3[6]^2))) + 
    z3[2]^2*(-1 - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] - 
      11*z3[6]^2 + z3[6]^3 + z3[3]^3*(-5 - 3*z3[5]^2*(-1 + z3[6]) + 3*z3[6] + 
        z3[5]*(-8 + 12*z3[6] - 3*z3[6]^2)) + 
      z3[3]*(61 - z3[5]^2*(-1 + z3[6]) - 65*z3[6] + 2*z3[6]^2 + z3[6]^3 + 
        z3[5]*(-62 + 96*z3[6] - 34*z3[6]^2 + z3[6]^3)) + 
      z3[3]^2*(34 - 42*z3[6] + 7*z3[6]^2 + z3[5]*(-50 + 90*z3[6] - 
          31*z3[6]^2 + z3[6]^3))) + z3[2]*(1 + 2*z3[5]*(-1 + z3[6]) - 
      z3[5]^2*(-1 + z3[6]) - z3[6] - 4*z3[6]^2 + 2*z3[6]^3 - 
      z3[3]^3*(-1 + z3[6])*(-1 + z3[5]^2 + z3[5]*(-5 + 3*z3[6])) + 
      z3[3]*(7 + z3[5]^2*(-1 + z3[6]) - 29*z3[6] + 4*z3[6]^2 + 2*z3[6]^3 + 
        2*z3[5]*z3[6]*(17 - 10*z3[6] + z3[6]^2)) + 
      z3[3]^2*(13 - z3[5]^2*(-1 + z3[6]) - 27*z3[6] + 8*z3[6]^2 + 
        z3[5]*(-13 + 42*z3[6] - 23*z3[6]^2 + 2*z3[6]^3))), 
  y[569] -> -1 + 6*z3[4] + 6*z3[4]^2 + 8*z3[5] + 7*z3[4]*z3[5] - 
    3*z3[4]^2*z3[5] - z3[5]^2 - 4*z3[4]*z3[5]^2 + 
    z3[2]^4*(1 + 3*z3[5] - z3[5]^2 + z3[3]*(31 - 35*z3[5] + z3[5]^2) + 
      z3[3]^3*(-10 + z3[5] + z3[5]^2) + z3[3]^2*(-17 - 29*z3[5] + 
        7*z3[5]^2)) - 5*z3[6] - 9*z3[4]*z3[6] - 4*z3[5]*z3[6] + 
    3*z3[4]*z3[5]*z3[6] - 20*z3[6]^2 - 10*z3[4]*z3[6]^2 - 2*z3[4]^2*z3[6]^2 + 
    13*z3[6]^3 + 3*z3[4]*z3[6]^3 - z3[6]^4 - 
    z3[3]^3*z3[5]*(1 - z3[4] + z3[4]^4 - z3[6] - z3[4]^3*(1 + 2*z3[6]) + 
      z3[4]^2*(1 + z3[6] + z3[6]^2)) + z3[2]^3*(1 - 5*z3[5] + z3[5]^2 + 
      z3[4]*(-3 - z3[5] + z3[5]^2) - z3[3]*(-75 + z3[5]^2 + 
        z3[4]*(133 - 137*z3[5] + z3[5]^2) + z3[5]*(71 - 19*z3[6]) - 
        46*z3[6]) + 2*z3[6] + z3[5]*z3[6] + 
      z3[3]^3*(3*z3[5]^2 + z3[4]*(10 + 10*z3[5] - 3*z3[5]^2) + 
        4*z3[5]*(-1 + z3[6]) - 2*(5 + 4*z3[6])) + 
      z3[3]^2*(47 + 9*z3[5]^2 + z3[4]*(-35 + 119*z3[5] - 15*z3[5]^2) + 
        5*z3[6] + z3[5]*(-75 + 7*z3[6]))) + 
    z3[3]*(-9 - 8*z3[4]^4*(-1 + z3[5]) + z3[5]^2 + 
      4*z3[4]^3*(12 + 4*z3[5]*(-3 + z3[6]) - 5*z3[6]) - 62*z3[6] - 
      3*z3[6]^2 - 13*z3[6]^3 - z3[6]^4 + z3[5]*(2 + 11*z3[6] + 23*z3[6]^2 + 
        10*z3[6]^3) + z3[4]^2*(z3[5]*(-139 + 84*z3[6] - 9*z3[6]^2) + 
        2*(68 - 54*z3[6] + 7*z3[6]^2)) + z3[4]*(112 + 4*z3[5]^2 - 150*z3[6] + 
        68*z3[6]^2 - z3[6]^3 + z3[5]*(-125 + 88*z3[6] - 37*z3[6]^2 + 
          z3[6]^3))) + z3[3]^2*(-29 + z3[4]^4*(6 - 8*z3[5]) + 3*z3[5]^2 + 
      29*z3[6] + 5*z3[6]^2 - 6*z3[6]^3 + z3[5]*(3 - 2*z3[6] - 7*z3[6]^2 + 
        6*z3[6]^3) + z3[4]^3*(12 - 15*z3[6] + 2*z3[5]*(-13 + 8*z3[6])) + 
      z3[4]^2*(9 - 33*z3[6] + 12*z3[6]^2 + z3[5]*(-60 + 50*z3[6] - 
          9*z3[6]^2)) + z3[4]*(-25 + z3[5]^2*(6 - 18*z3[6]) - 10*z3[6] + 
        27*z3[6]^2 - 3*z3[6]^3 + z3[5]*(-44 + 70*z3[6] - 25*z3[6]^2 + 
          z3[6]^3))) + z3[2]^2*(-1 - z3[4]^2*(-2 + z3[5]) + 6*z3[5] - 
      z3[5]^2 - 3*z3[6] - 2*z3[5]*z3[6] - 25*z3[6]^2 + 
      z3[4]*(4 - 2*z3[5]^2 - 3*z3[6] + z3[5]*(3 + z3[6])) + 
      z3[3]^3*(-5 + 3*z3[5]^2 - 5*z3[4]^2*(1 + 2*z3[5]) - 2*z3[6] - 
        2*z3[6]^2 + z3[5]*(-8 + 4*z3[6] + z3[6]^2) + 
        z3[4]*(5 + 7*z3[6] - 3*z3[5]^2*(1 + z3[6]) + 
          2*z3[5]*(5 + 4*z3[6]))) + z3[3]^2*(8 + z3[4]^2*(62 - 113*z3[5]) + 
        2*z3[6] + 11*z3[6]^2 + z3[5]*(-46 + 40*z3[6] - 3*z3[6]^2) + 
        z3[4]*(-46 + z3[5]^2*(7 - 9*z3[6]) - 68*z3[6] + 
          z3[5]*(17 + 81*z3[6]))) + z3[3]*(61 + z3[4]^2*(150 - 151*z3[5]) + 
        z3[5]^2 - 37*z3[6] + 12*z3[6]^2 + 2*z3[5]*(-33 + 18*z3[6] + 
          z3[6]^2) + z3[4]*(8 + 2*z3[5]^2 - 165*z3[6] + 
          z3[5]*(-15 + 91*z3[6])))) + z3[2]*(1 + 2*z3[4]^2*(-2 + z3[5]) - 
      7*z3[5] + z3[5]^2 + 4*z3[6] + 3*z3[5]*z3[6] + 12*z3[6]^2 - 11*z3[6]^3 + 
      z3[4]*(-5 + 3*z3[5]^2 + 6*z3[6] + 12*z3[6]^2 - z3[5]*(5 + 2*z3[6])) + 
      z3[3]^3*(-1 + z3[5]^2 + z3[4]^3*(1 + 5*z3[5]) + z3[5]*(-5 + 3*z3[6]) - 
        z3[4]^2*(1 + 2*z3[6] + z3[5]*(5 + 7*z3[6])) + 
        z3[4]*(1 + z3[6] + z3[6]^2 - z3[5]^2*(1 + z3[6] + z3[6]^2) + 
          z3[5]*(5 + 2*z3[6] + 2*z3[6]^2))) + 
      z3[3]^2*(40 + z3[5]^2 + 16*z3[4]^3*(-2 + 3*z3[5]) - 37*z3[6] - 
        17*z3[6]^2 + z3[6]^3 + z3[4]^2*(6 + z3[5]*(28 - 68*z3[6]) + 
          61*z3[6]) + z3[5]*(-18 + 32*z3[6] + 15*z3[6]^2 + z3[6]^3) + 
        z3[4]*(4 + 17*z3[6] - 30*z3[6]^2 - z3[5]^2*(9 - 11*z3[6] + z3[6]^2) + 
          z3[5]*(62 - 64*z3[6] + 19*z3[6]^2))) + 
      z3[3]*(1 + 56*z3[4]^3*(-1 + z3[5]) - z3[5]^2 + 14*z3[6] - 35*z3[6]^2 - 
        4*z3[6]^3 + z3[4]^2*(-92 + z3[5]*(94 - 80*z3[6]) + 108*z3[6]) + 
        z3[5]*(5 + 31*z3[6] + 3*z3[6]^2 + z3[6]^3) + 
        z3[4]*(-101 - 3*z3[5]^2 + 128*z3[6] - 47*z3[6]^2 + 
          z3[5]*(111 - 84*z3[6] + 23*z3[6]^2)))), y[570] -> 2 - z3[2], 
  y[571] -> 1 + 2*z3[5], y[572] -> -5 + 6*z3[5], 
  y[573] -> -4 + 5*z3[5] - 2*z3[5]^2, 
  y[574] -> (z3[2] - z3[4])^(-1) + 
    ((1 + z3[2])^(-1) + 1/((1 + z3[3])^2*(1 + z3[4] - z3[6])) + 
      1/((1 + z3[2])*(1 + z3[3])*(1 + z3[4] - z3[6])))/z3[4], 
  y[575] -> 2 - z3[6], y[576] -> 3 - 2*z3[2], y[577] -> -2 + z3[2], 
  y[578] -> -3 + 7*z3[5] - 4*z3[5]^2, y[579] -> -5 + 10*z3[5] - 4*z3[5]^2, 
  y[580] -> -3 + 5*z3[5] - 2*z3[5]^2, y[581] -> 9 - 17*z3[5] + 8*z3[5]^2, 
  y[582] -> -3 + 2*z3[2] + z3[6], y[583] -> 4 - 3*z3[5] + z3[6], 
  y[584] -> -1 + z3[2] + z3[4], y[585] -> 1 - z3[4] + z3[4]^2 - z3[4]^3, 
  y[586] -> -1 + z3[2] - z3[4] + z3[6], y[587] -> -2 + 3*z3[5] - z3[5]^2, 
  y[588] -> 3 - 5*z3[3], y[589] -> -1 + ((2 - 3*z3[2])*z3[3])/6, 
  y[590] -> 3 + 3*z3[5]*(-1 + z3[6]) - z3[6], 
  y[591] -> -z3[3] + 3*(-2 + z3[6])*z3[6]^2, 
  y[592] -> -1 + z3[5]^2*(-1 + z3[6]) - z3[5]*(-4 + z3[2] + z3[6]), 
  y[593] -> 2 + (-2 + z3[3])*z3[5]^2*(-1 + z3[6]) + 
    2*z3[5]*(-2 + z3[3] + z3[6]), 
  y[594] -> -2 - (-1 + z3[3])*z3[5]^2*(-1 + z3[6]) - 
    2*z3[5]*(-1 + z3[3] + z3[6]), 
  y[595] -> -2 + z3[4] - z3[5]*(-4 + z3[4] + z3[6]) + 
    z3[5]^2*(-3 + z3[4] + z3[6]), y[596] -> -6 + 2*z3[4] - z3[6] + 
    z3[5]^2*(-3 + z3[4] + z3[6]) - z3[5]*(-9 + 3*z3[4] + z3[6]), 
  y[597] -> 4 - z3[2] - 2*z3[5]^2*(-1 + z3[6]) - z3[6] + 
    z3[5]*(-5 + 2*z3[6]), y[598] -> -2*z3[2]^3 + 
    z3[2]^2*(2 + z3[5]*(3 - 2*z3[6]) + 2*z3[5]^2*(-1 + z3[6])) + 
    2*(-2 + z3[6]) + 8*z3[5]^2*(-1 + z3[6]) - 
    z3[2]*(-1 + z3[5]*(9 - 6*z3[6]) + 5*z3[5]^2*(-1 + z3[6]) + z3[6]) - 
    5*z3[5]*(-3 + 2*z3[6]), y[599] -> 7 - 11*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
    7*z3[5]*(-3 + 2*z3[6]), y[600] -> 7 - 2*z3[4] - z3[6] - 
    2*z3[5]^2*(-3 + z3[4] + z3[6]) + z3[5]*(-13 + 4*z3[4] + 2*z3[6]), 
  y[601] -> -4 - (-7 + 3*z3[3])*z3[5]^2*(-1 + z3[6]) - 
    2*z3[5]*(-7 + 4*z3[3] + 3*z3[6]), 
  y[602] -> 1/((1 + z3[2])*z3[4]*(1 + z3[4] - z3[6])) + 
    (1 + (z3[2] - z3[4])^(-1))/(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
      z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6]), 
  y[603] -> -3 - 3*z3[6] + 9*z3[6]^2 + 6*z3[6]^3 + 
    z3[3]*(5 + 2*z3[6] - 2*z3[6]^2), 
  y[604] -> -3 + z3[6] + z3[5]*(6 - 4*z3[6] + z3[6]^2), 
  y[605] -> 4 - z3[6] - z3[5]*(12 - 6*z3[6] + z3[6]^2) + 
    z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[606] -> -10 + 5*z3[6] - z3[6]^2 - 2*z3[5]^2*(6 - 4*z3[6] + z3[6]^2) + 
    z3[5]*(21 - 11*z3[6] + 2*z3[6]^2), 
  y[607] -> 8 + z3[4]^2*z3[5] + (-2 + z3[3])*z3[5]^2 - 11*z3[6] + 
    z3[5]*(3 - 2*z3[3] + z3[6]) + z3[4]*(8 - (-1 + z3[3])*z3[5]^2 - 
      z3[5]*(2 + z3[6])), y[608] -> 6 - z3[4]^2*(-2 + z3[5]) + 3*z3[5]^2 + 
    z3[6]^2 - z3[5]*(6 + z3[6]) + z3[4]*(-z3[5]^2 - 3*z3[6] + 
      z3[5]*(2 + z3[6])), y[609] -> -21 + 2*z3[4]^2*(-2 + z3[5]) - 
    11*z3[5]^2 - 2*z3[6]^2 + 3*z3[5]*(7 + z3[6]) + 
    z3[4]*(3*z3[5]^2 + 6*z3[6] - 2*z3[5]*(3 + z3[6])), 
  y[610] -> 15 - z3[4]^2*(-2 + z3[5]) - 15*z3[5] + 8*z3[5]^2 + 
    z3[2]^2*(3 - 3*z3[5] + 2*z3[5]^2) - 2*z3[5]*z3[6] + z3[6]^2 + 
    z3[4]*(-2*z3[5]^2 - 3*z3[6] + z3[5]*(4 + z3[6])) + 
    z3[2]*(-9 + (-5 + z3[4])*z3[5]^2 + z3[5]*(9 - 2*z3[4] + z3[6])), 
  y[611] -> -1 - 4*z3[4]^2*(-2 + z3[5]) - z3[5]^2 + z3[5]*(9 - 5*z3[6]) - 
    6*z3[6] + 4*z3[6]^2 + z3[4]*(7 - 5*z3[5]^2 - 12*z3[6] + 
      z3[5]*(9 + 4*z3[6])), y[612] -> -65 - 9*z3[5] + 7*z3[5]^2 - 
    2*z3[4]^2*(1 + z3[5]) + 48*z3[6] - 3*z3[5]*z3[6] - z3[6]^2 + 
    z3[4]*(-40 - 3*z3[5]^2 + 3*z3[6] + 2*z3[5]*(3 + z3[6])) + 
    z3[3]*(-3 + z3[4]^2*(-2 + z3[5]) - 3*z3[5]^2 - 2*z3[5]*(-5 + z3[6]) + 
      7*z3[6] - 2*z3[6]^2 + z3[4]*(-5 + 3*z3[5]^2 - z3[5]*(-3 + z3[6]) + 
        4*z3[6])), y[613] -> 59 + 30*z3[4] + 4*z3[4]^2 + 6*z3[5] - 
    4*z3[4]*z3[5] + z3[4]^2*z3[5] - 5*z3[5]^2 + 2*z3[4]*z3[5]^2 - 
    z3[2]^2*(-77 + z3[5]^2 + z3[3]*(-30 + 13*z3[5])) - 36*z3[6] - 
    6*z3[4]*z3[6] + 2*z3[5]*z3[6] - z3[4]*z3[5]*z3[6] + z3[6]^2 + 
    z3[3]*(7 - 2*z3[4]^2*(-3 + z3[5]) + 2*z3[5]^2 + 
      z3[4]*(1 - 2*z3[5]^2 + z3[5]*(-2 + z3[6]) - 8*z3[6]) + 
      3*z3[5]*(-3 + z3[6]) - 7*z3[6] + 2*z3[6]^2) + 
    z3[2]*(-37 - 3*z3[5] + 3*z3[5]^2 - z3[4]*(36 - 2*z3[5] + z3[5]^2) + 
      33*z3[6] - z3[5]*z3[6] + z3[3]*(15 - z3[5]^2 + 
        z3[4]*(-23 + 9*z3[5] + z3[5]^2) + 18*z3[6] - z3[5]*z3[6])), 
  y[614] -> 6*(2 + 2*z3[6] + z3[6]^2) + 
    z3[3]*(2*(-2 - z3[6] + z3[6]^2) + z3[2]*(6 + 5*z3[6] + z3[6]^2)), 
  y[615] -> 2*z3[5] - z3[3]^2*(z3[4]^3 + z3[4]^2*(4 - 3*z3[6]) + 
      z3[4]*(3*(-2 + z3[6]) + z3[5]^2*(-1 + z3[6])^2)*(-1 + z3[6]) + 
      (4 + 2*z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2) - z3[6] - 
    2*z3[5]*z3[6] - 3*z3[6]^2 + 4*z3[6]^3 - z3[6]^4 - 
    z3[4]^2*(-2 + z3[6]^2) - z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6] + 
      3*z3[6]^2 - 2*z3[6]^3) + z3[3]*(2*z3[4]^4 + z3[4]^3*(12 - 5*z3[6]) + 
      3*z3[4]^2*(8 - 9*z3[6] + z3[6]^2) - z3[6]*(7 + 3*z3[6] - 15*z3[6]^2 + 
        5*z3[6]^3) + z3[4]*(15 + z3[5]^2 - 4*z3[5]*(-1 + z3[6])^3 - 
        31*z3[6] + 5*z3[6]^2 + 5*z3[6]^3) + 
      2*z3[5]*(3 - 7*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + z3[6]^4)) - 
    z3[5]*(1 + z3[4] - z3[6])*(1 + z3[4] + z3[3]^2*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[3]*(7 + 2*z3[4]^3 + 
        z3[4]^2*(10 - 3*z3[6]) - 8*z3[6] + z3[6]^2 + 
        z3[4]*(15 - 10*z3[6] + z3[6]^2))), 
  y[616] -> -10*z3[5] + 5*z3[5]^2 + 
    z3[2]^3*(-23 + z3[5] + z3[3]*(-6 + 4*z3[5])) + z3[6] + 4*z3[5]*z3[6] - 
    5*z3[5]^2*z3[6] + z3[6]^2 + z3[2]^2*(-35 - 2*z3[5] - 
      z3[5]^2*(-1 + z3[6]) + 4*z3[6] + z3[3]*(-20 + z3[5]*(11 - 5*z3[6]) + 
        3*z3[6])) + z3[3]*(4*(-1 + z3[6]) + 2*z3[5]^2*(-1 + z3[6]) + 
      z3[5]*(7 - 2*z3[6] + z3[6]^2)) + z3[2]*(-12 - 2*z3[5]*(-3 + z3[6]) + 
      3*z3[5]^2*(-1 + z3[6]) + 5*z3[6] + z3[6]^2 + 
      z3[3]*(-18 - z3[5]^2*(-1 + z3[6]) + 7*z3[6] + 
        z3[5]*(2 - 7*z3[6] + z3[6]^2))), 
  y[617] -> 5 - 2*z3[5] + z3[5]^2 - z3[2]^5*(z3[3]^2*(-8 + z3[5]) + 
      z3[3]^3*(-2 + z3[5]) + z3[5] - z3[3]*z3[5]) + 
    z3[3]^3*z3[5]*(-1 + z3[6])^2 + 3*z3[6] + 2*z3[5]*z3[6] - z3[5]^2*z3[6] + 
    z3[6]^2 - z3[6]^3 + z3[3]^2*(-1 + z3[6])*(2 + 3*z3[5]^2 - 3*z3[6] - 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)) + z3[3]*(10 + z3[5]^2*(-1 + z3[6]) + 
      5*z3[6] - 2*z3[6]^2 - z3[6]^3 + z3[5]*(-8 + z3[6] + 4*z3[6]^2 - 
        z3[6]^3)) + z3[2]^4*(-1 + z3[5]*(-1 + z3[6]) - z3[5]^2*(-1 + z3[6]) + 
      z3[3]^2*(2 + z3[5]*(31 - 27*z3[6]) + 7*z3[5]^2*(-1 + z3[6]) + 
        3*z3[6]) + z3[3]*(-31 - 33*z3[5]*(-1 + z3[6]) + 
        z3[5]^2*(-1 + z3[6]) + 16*z3[6]) + 
      z3[3]^3*(7 + z3[5]^2*(-1 + z3[6]) - z3[6] - z3[5]*(1 + 2*z3[6]))) + 
    z3[2]^3*(-1 - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      8*z3[6]^2 + z3[3]^3*(9 + 3*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
        z3[5]*(4 - 8*z3[6] + z3[6]^2)) + z3[3]*(-75 - z3[5]^2*(-1 + z3[6]) + 
        57*z3[6] + 2*z3[5]*(37 - 47*z3[6] + 9*z3[6]^2)) + 
      z3[3]^2*(-29 + 9*z3[5]^2*(-1 + z3[6]) + 23*z3[6] - 2*z3[6]^2 + 
        z3[5]*(72 - 82*z3[6] + 13*z3[6]^2))) + 
    z3[2]*(-1 - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      4*z3[6]^2 - 2*z3[6]^3 + z3[3]^3*(-1 + z3[6])*(-1 + z3[5]^2 + 
        z3[5]*(-5 + 3*z3[6])) - z3[3]*(7 + z3[5]^2*(-1 + z3[6]) - 29*z3[6] + 
        4*z3[6]^2 + 2*z3[6]^3 + 2*z3[5]*z3[6]*(17 - 10*z3[6] + z3[6]^2)) + 
      z3[3]^2*(-13 + z3[5]^2*(-1 + z3[6]) + 27*z3[6] - 8*z3[6]^2 + 
        z3[5]*(13 - 42*z3[6] + 23*z3[6]^2 - 2*z3[6]^3))) + 
    z3[2]^2*(1 + 2*z3[5]*(-1 + z3[6]) - z3[5]^2*(-1 + z3[6]) - z3[6] + 
      11*z3[6]^2 - z3[6]^3 + z3[3]^3*(5 + 3*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
        z3[5]*(8 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(-61 + z3[5]^2*(-1 + z3[6]) + 65*z3[6] - 2*z3[6]^2 - z3[6]^3 - 
        z3[5]*(-62 + 96*z3[6] - 34*z3[6]^2 + z3[6]^3)) - 
      z3[3]^2*(34 - 42*z3[6] + 7*z3[6]^2 + z3[5]*(-50 + 90*z3[6] - 
          31*z3[6]^2 + z3[6]^3))), y[618] -> 1/2 + z3[4] - z3[6]/2, 
  y[619] -> -1 - 2*z3[4] + z3[2]*(1 + z3[4] - z3[6]) + z3[6], 
  y[620] -> 1 + z3[6], y[621] -> -1 - 2*z3[4] + z3[6], 
  y[622] -> 1 + (z3[2] - z3[4])^(-1), y[623] -> 3013/1296 - z3[6]/2, 
  y[624] -> 1 - z3[4] + z3[4]^2 - z3[6], 
  y[625] -> -(z3[2]*z3[3]*z3[4]) + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] - 
    z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[626] -> 1 + z3[3]*(2 + z3[2] - z3[6]) - z3[6], 
  y[627] -> -1 + z3[4]^2 + z3[2]*(1 + z3[4] - z3[6]) + z3[6] - 
    z3[4]*(1 + z3[6]), y[628] -> -1 + z3[4]^3 - z3[6] + z3[4]*(1 + z3[6]) - 
    z3[4]^2*(1 + z3[6]), y[629] -> 1 - z3[4]^2 + z3[4]*(-3013/648 + z3[6]) - 
    z3[6] + z3[2]*(-1 - z3[4] + z3[6]), 
  y[630] -> -1 + z3[4] + z3[6] + z3[3]*(-2 - z3[2] + 2*z3[4] + z3[6]), 
  y[631] -> -3013 - 648*z3[4]^3 + z3[4]*(3013 - 648*z3[6]) + 648*z3[6] + 
    z3[4]^2*(-3013 + 648*z3[6]), 
  y[632] -> 1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])) + 
    (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1), 
  y[633] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    1/((1 + z3[2])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[634] -> (19*z3[5]*(z3[2]^2 + z3[4] + (-1 + z3[6])*z3[6] + 
       z3[2]*(-z3[4] + z3[6])))/36 - 
    (19*(1 + 3*z3[2]^2 + 2*z3[4] - 3*z3[6] + z3[6]^2 + 
       z3[2]*(-1 - 2*z3[4] + 3*z3[6])))/36, 
  y[635] -> z3[2]^3*(1 - z3[3] + z3[3]^2) + (-1 + z3[6])^2*
     (2 + (-1 + z3[5])*z3[6]) + z3[3]*(5 + 2*z3[5]*(-1 + z3[6])^2 - 6*z3[6] + 
      2*z3[6]^2) - z3[2]^2*(-2 + z3[5] + z3[3]*(2 + z3[5]*(-1 + z3[6])) - 
      z3[5]*z3[6] + z3[3]^2*(-3 + z3[5]*(-1 + z3[6]) + z3[6])) + 
    z3[3]^2*(-1 + z3[6])*(-1 + z3[5]*(-3 + 2*z3[6])) + 
    z3[2]*((1 + z3[5]*(-1 + z3[6]))*z3[6] + z3[3]*(1 + z3[5])*
       (2 - 3*z3[6] + z3[6]^2) + z3[3]^2*(3 - 2*z3[6] + 
        z3[5]*(3 - 4*z3[6] + z3[6]^2))), 
  y[636] -> -1 + z3[4] - z3[4]^2 + z3[4]^3, 
  y[637] -> (17 + 36*z3[2])*z3[4] - 36*z3[4]^2*(-1 + z3[5]) - 12*z3[6], 
  y[638] -> -1 - z3[6], y[639] -> 1 + 2*z3[4] - z3[6], 
  y[640] -> z3[4]*(61 - 18*z3[5]) + 18*(-1 + z3[5] - z3[6]), 
  y[641] -> -43 + 18*z3[4]*(-2 + z3[5]) + 18*z3[6], 
  y[642] -> -(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + 
    z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6], 
  y[643] -> -1 - 4*z3[4] + z3[6], y[644] -> -(z3[2]*z3[3]*z3[4]) - 
    2*z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[2]*z3[4]^2 + z3[3]*z3[4]^2 + 
    2*z3[2]*z3[3]*z3[4]^2 + z3[2]^2*z3[3]*z3[4]*z3[5] - 
    z3[2]*z3[3]*z3[4]^2*z3[5] + z3[2]^2*z3[3]*z3[6] - z3[2]*z3[4]*z3[6] - 
    z3[2]*z3[3]*z3[4]*z3[6], y[645] -> z3[2]*(z3[4] - z3[6]) + z3[6], 
  y[646] -> -2*z3[4]^3 + z3[4]^2*(-5 + z3[6]) + 4*z3[4]*(-1 + z3[6]) - 
    (-1 + z3[6])^2, y[647] -> -(z3[2]^2*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]^2 - 
    z3[2]^2*z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]^3 + z3[2]^2*z3[3]*z3[4]*z3[5] - 
    z3[2]*z3[3]*z3[4]^2*z3[5] + z3[2]^2*z3[3]*z3[4]^2*z3[5] - 
    z3[2]*z3[3]*z3[4]^3*z3[5] + z3[2]^2*z3[3]*z3[6] - z3[2]*z3[4]*z3[6] - 
    2*z3[2]*z3[3]*z3[4]*z3[6] + 2*z3[2]^2*z3[3]*z3[4]*z3[6] + z3[4]^2*z3[6] - 
    z3[2]*z3[4]^2*z3[6] + z3[3]*z3[4]^2*z3[6] - z3[2]*z3[3]*z3[4]^2*z3[6] - 
    z3[2]^2*z3[3]*z3[4]*z3[5]*z3[6] - z3[2]^2*z3[3]*z3[6]^2 + 
    z3[2]*z3[4]*z3[6]^2 + z3[2]*z3[3]*z3[4]*z3[6]^2, 
  y[648] -> 2*z3[4]^3 - z3[2]*(z3[4]^3 - z3[4]^2*(-4 + z3[6]) - 
      4*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
    z3[2]^2*(1 + z3[4] - z3[6])^2 - z3[4]^2*(-5 + z3[6]) - 
    4*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[649] -> 1 - z3[4]^3 + z3[6] - z3[4]*(1 + z3[6]) + z3[4]^2*(1 + z3[6]), 
  y[650] -> -1 + z3[6] + z3[3]*(-2 - z3[2] + z3[6]), 
  y[651] -> 1 + 4*z3[4] - z3[6] + z3[2]*(-1 - 3*z3[4] + z3[6]), 
  y[652] -> 1 - z3[4]^2 - z3[6] + z3[4]*(1 + z3[6]) + 
    z3[2]*(-1 - z3[4] + z3[6]), y[653] -> -1 + 4*z3[4]^2 + 
    z3[4]*(5 - 4*z3[2] - 4*z3[6]) + z3[6] + 
    z3[3]*(-2 - z3[2] + 2*z3[4] + z3[6]), 
  y[654] -> z3[4]*(-53 + 36*z3[5]) + 12*(3 - 3*z3[5] + z3[6]), 
  y[655] -> 1 + z3[4]^3*(-2 + z3[5]) - z3[5] + z3[4]*(-1 + z3[5] - z3[6]) + 
    z3[6] + z3[4]^2*(1 - z3[5] + z3[6]), 
  y[656] -> 1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])) + 
    (-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[657] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    1/((1 + z3[2])*(-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[658] -> -2*z3[2]^2 - z3[2]^3 + z3[6] - z3[2]*z3[6] - z3[6]^2 - 
    z3[5]*(-1 + z3[6])*(z3[2]^2 + z3[2]*z3[6] + (-1 + z3[6])*z3[6]), 
  y[659] -> -(z3[3]*(1 + z3[3])*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6])) + 
    (-1 - z3[3])*(2 + 2*z3[4]^2 - z3[6] - z3[4]*(2 + z3[6])), 
  y[660] -> -3 + z3[2]^2*(-3 + 3*z3[3] - 2*z3[3]^2) + z3[3]^2*(-1 + z3[4]) - 
    2*z3[4] + z3[3]*(2*z3[4]^2 + z3[4]*(4 - 3*z3[6]) + 2*(-3 + z3[6])) + 
    5*z3[6] - 2*z3[6]^2 + z3[2]*(1 + z3[3]^2*(-3 + z3[4]) + 2*z3[4] - 
      3*z3[6] + z3[3]*(-1 - 4*z3[4] + 3*z3[6])) + 
    z3[5]*(-(z3[2]^2*(-1 + z3[3] + z3[3]^2)) + z3[4] - 
      z3[3]^2*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) - z3[6] + z3[6]^2 + 
      z3[3]*(-2 + z3[4] - 2*z3[4]^2 + 2*z3[6] + z3[4]*z3[6]) + 
      z3[2]*(-z3[4] + z3[6] + z3[3]^2*(-3 + 2*z3[4] + z3[6]) + 
        z3[3]*(-2 + 3*z3[4] + z3[6]))), y[661] -> 1 - 2*z3[3], 
  y[662] -> -(1/((1 + z3[3])^2*z3[4])) - 
    (z3[4]^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])))/
     ((-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[663] -> 1 + ((z3[2] - z3[4])^(-1) + z3[4]^(-1))/
     ((1 + z3[2])*(1 + z3[3])^2) + 1/(z3[4]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[664] -> z3[2]*(-1 + z3[5]) - z3[5], 
  y[665] -> z3[2]*z3[3] - z3[3]*z3[4] - z3[6], y[666] -> -2 + z3[6], 
  y[667] -> 1 - z3[4] + z3[6], y[668] -> 1 + 3*z3[4] - z3[5] + z3[6], 
  y[669] -> (1 + z3[3])*z3[5] + z3[6], 
  y[670] -> z3[4]^2 - z3[4]^3 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[671] -> 2 + z3[4], y[672] -> -1 + z3[5] - z3[6] - z3[5]*z3[6] + z3[6]^2, 
  y[673] -> 4 + z3[3] - z3[3]*z3[5], y[674] -> 4 + (-1 + z3[5])*z3[6], 
  y[675] -> -3 + z3[2] + z3[6] - z3[5]*(-2 + 3*z3[2] + z3[6]), 
  y[676] -> -1 - z3[5]*(z3[3] + z3[6]), 
  y[677] -> -4 + z3[6] - z3[5]*(-2 + z3[4] + z3[6]), 
  y[678] -> -1 + z3[4] - z3[5]*(-1 + z3[4] + z3[6]), 
  y[679] -> z3[4]^(-1) + (1 + (z3[2] - z3[4])^(-1))/
     (-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6]), y[680] -> 4 + 4*z3[4]^2 + (3 + z3[5])*z3[6] + 
    (3 + z3[5])*z3[6]^2 - z3[4]*(4 + (7 + z3[5])*z3[6]), 
  y[681] -> 6 - z3[3]^2*(-1 + z3[6]) + z3[6] + 2*z3[5]*z3[6] - z3[6]^2 - 
    z3[3]*(-1 + z3[6])*(7 + (-1 + 2*z3[5])*z3[6]), 
  y[682] -> 3 + 6*z3[4]^2 + 4*z3[5] - 17*z3[6] + 2*z3[5]*z3[6] + 9*z3[6]^2 + 
    2*z3[5]*z3[6]^2 + z3[4]*(11 + z3[5] - z3[5]^2 - 15*z3[6] - 
      2*z3[5]*z3[6]) + z3[3]*(8 + z3[4]^2*(1 + 4*z3[5]) + 
      z3[4]*(7 + z3[5]^2 + z3[5]*(5 - 4*z3[6]) - 2*z3[6]) - 
      z3[5]*(-3 + z3[6]) - 8*z3[6] + z3[6]^2), 
  y[683] -> 1/((1 + z3[4] - z3[6])*(-(z3[2]*z3[3]*z3[4]) + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] - z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - 
       z3[4]*z3[6] - z3[3]*z3[4]*z3[6])) + 
    1/((1 + z3[2])*(1 + z3[3])^2*z3[4]*(z3[2]^2*z3[3]^2 + 
       4*z3[2]*z3[3]*z3[4] - 4*z3[3]*z3[4]^2 - 4*z3[2]*z3[3]*z3[4]*z3[5] - 
       2*z3[2]*z3[3]^2*z3[4]*z3[5] + 4*z3[3]*z3[4]^2*z3[5] + 
       z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]*z3[3]*z3[6] + 4*z3[3]*z3[4]*z3[6] - 
       2*z3[3]*z3[4]*z3[5]*z3[6] + z3[6]^2)), 
  y[684] -> 4*z3[4]^2 + z3[3]*(-1 + z3[5])*(1 + z3[6]) - 
    z3[4]*(-4 + (7 + z3[5])*z3[6]) + 
    z3[6]*(-5 + 3*z3[6] + z3[5]*(1 + z3[6])), 
  y[685] -> 6 + z3[4]^2*(-2 + z3[5]) + z3[5]*(-5 + z3[6]) - z3[6]^2 + 
    z3[4]*(z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6])), 
  y[686] -> -(z3[4]^2*(-2 + z3[5])) - (z3[5] - z3[6])*(-1 + z3[6]) + 
    z3[4]*(1 - z3[5]^2 - 3*z3[6] + z3[5]*(2 + z3[6])), 
  y[687] -> 14 - z3[4]^2*(-2 + z3[5]) - 15*z3[5] + 7*z3[5]^2 + 
    z3[2]^2*(8 - 11*z3[5] + 6*z3[5]^2) - z3[5]*z3[6] + z3[6]^2 + 
    z3[4]*(-z3[5]^2 - 3*z3[6] + z3[5]*(2 + z3[6])) + 
    z3[2]*(-16 - 7*z3[5]^2 + z3[4]*(2 - 3*z3[5] + z3[5]^2) - z3[6] + 
      z3[5]*(16 + z3[6])), y[688] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + 
    (-1 + z3[6])^2 + z3[3]*(2 + 2*z3[4]^2 + z3[4]*(-2 + z3[6]) - 3*z3[6] + 
      z3[6]^2 - z3[2]*(-1 + z3[4] + z3[6])), 
  y[689] -> -6 - 6*z3[4]^2 - 7*z3[6] + 2*z3[5]*(-1 + z3[3]*(-1 + z3[4]) + 
      z3[4] - z3[6])*z3[6] - 6*z3[6]^2 + z3[4]*(6 + 13*z3[6]) + 
    z3[3]^2*(-1 - z3[4]^2 + z3[4]*(1 + z3[6])) + 
    z3[3]*(-7 - 7*z3[4]^2 + z3[6] + z3[4]*(7 + 6*z3[6])), 
  y[690] -> -17 + z3[2]^3*(-5 + z3[5]) - 10*z3[5]*(-2 + z3[6]) + 
    7*z3[5]^2*(-1 + z3[6]) + 3*z3[6] + z3[2]^2*(-1 + z3[5]*(10 - 7*z3[6]) + 
      6*z3[5]^2*(-1 + z3[6]) + z3[6]) + 
    z3[2]*(9 - 7*z3[5]^2*(-1 + z3[6]) - 4*z3[6] + z3[5]*(-15 + 11*z3[6])), 
  y[691] -> -(z3[4]^4*(-2 + z3[5])) - z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
     (1 + z3[6]) + (-1 + z3[5])*z3[6]*(1 + z3[6]) - 
    z3[4]*(-2 + 2*z3[6] - 4*z3[6]^2 + z3[6]^3 + 2*z3[5]*(1 + z3[6])) + 
    z3[4]^3*(5 - 5*z3[6] + z3[5]*(-1 + 2*z3[6])) + 
    z3[4]^2*(3 - 9*z3[6] + 4*z3[6]^2 + z3[5]*(1 + z3[6] - z3[6]^2)), 
  y[692] -> -40 + 14*z3[4] - 12*z3[4]^2 + 9*z3[5] - 2*z3[4]*z3[5] + 
    z3[4]^2*z3[5] - 5*z3[5]^2 + z3[4]*z3[5]^2 + 
    z3[2]^2*(-64 + 5*z3[5] - 4*z3[5]^2 + z3[3]^2*(-5 + 4*z3[5]) + 
      z3[3]*(-94 - z3[5] + 2*z3[5]^2)) + 7*z3[6] + 12*z3[4]*z3[6] + 
    z3[5]*z3[6] - z3[4]*z3[5]*z3[6] - 3*z3[6]^2 - 
    z3[3]^2*(5 + z3[4]^2 - z3[5] - 2*z3[5]^2 + 2*z3[6] + 
      z3[4]*(-5 + z3[5] - z3[6] + z3[5]^2*(2 + z3[6]))) - 
    z3[3]*(52 - 3*z3[5]^2 + 4*z3[4]^2*(2 + z3[5]) + 6*z3[6] + 5*z3[6]^2 - 
      z3[5]*(7 + 4*z3[6] + 2*z3[6]^2) + z3[4]*(-37 + z3[5]^2 - 12*z3[6] + 
        z3[5]*(15 + 2*z3[6]))) + z3[2]*(-36 - 10*z3[5] + 5*z3[5]^2 + 
      z3[4]*(46 + 3*z3[5] - z3[5]^2) - 17*z3[6] - z3[5]*z3[6] + 
      z3[3]^2*(-9 + z3[5]^2 - z3[4]*(-4 + z3[5] + z3[5]^2) - 2*z3[6] + 
        z3[5]*(7 + 2*z3[6])) + z3[3]*(-87 - 3*z3[5]^2 + 
        z3[4]*(53 + z3[5] + z3[5]^2) - 32*z3[6] + 2*z3[5]*(8 + 3*z3[6]))), 
  y[693] -> 38 - 12*z3[5] + 5*z3[5]^2 + z3[2]^3*(27 + z3[3]*(35 - 3*z3[5]) - 
      z3[3]^2*(-1 + z3[5]) + z3[5]) + 
    z3[2]^2*(59 + z3[3]*(91 - z3[5]*(-4 + z3[6]) + 2*z3[5]^2*(-1 + z3[6]) - 
        17*z3[6]) + z3[3]^2*(-1 + z3[5])*(-5 + z3[6]) + 
      3*z3[5]*(-2 + z3[6]) - 4*z3[5]^2*(-1 + z3[6]) - 17*z3[6]) + 
    z3[3]^2*(5 + z3[5]*(-1 + z3[6]) + 2*z3[5]^2*(-1 + z3[6]) - 3*z3[6]) - 
    15*z3[6] + 6*z3[5]*z3[6] - 5*z3[5]^2*z3[6] + z3[6]^2 + 
    z3[3]*(3*z3[5]^2*(-1 + z3[6]) + 2*(22 - 15*z3[6] + z3[6]^2) - 
      z3[5]*(10 - 7*z3[6] + z3[6]^2)) + 
    z3[2]*(47 + z3[5]*(11 - 7*z3[6]) + 5*z3[5]^2*(-1 + z3[6]) - 34*z3[6] + 
      2*z3[6]^2 + z3[3]^2*(-1 + z3[5])*(-8 + z3[5]*(-1 + z3[6]) + 3*z3[6]) + 
      z3[3]*(91 - 3*z3[5]^2*(-1 + z3[6]) - 39*z3[6] + z3[6]^2 + 
        z3[5]*(-19 + 2*z3[6] + z3[6]^2))), 
  y[694] -> z3[4] + 2*z3[4]^2 + z3[5] + 2*z3[4]*z3[5] - z3[4]^2*z3[5] - 
    z3[4]*z3[5]^2 + z3[2]^4*(1 + 3*z3[5] - z3[5]^2 + 
      z3[3]^3*(16 + 12*z3[5] - 3*z3[5]^2) - 
      z3[3]^2*(13 - 35*z3[5] + z3[5]^2) + z3[3]*(-17 + 13*z3[5] + z3[5]^2)) - 
    z3[6] - 3*z3[4]*z3[6] - z3[5]*z3[6] + z3[4]*z3[5]*z3[6] + 5*z3[6]^2 - 
    2*z3[4]*z3[6]^2 + 2*z3[4]^2*z3[6]^2 - z3[6]^3 - 2*z3[4]*z3[6]^3 + 
    z3[2]^3*(2 - 2*z3[5] + z3[4]*(-3 - z3[5] + z3[5]^2) + 
      z3[3]^2*(-78 + z3[4]*(81 - 117*z3[5] + z3[5]^2) + 
        z3[5]*(110 - 31*z3[6]) - 17*z3[6]) + 2*z3[6] + z3[5]*z3[6] + 
      z3[3]^3*(-7*z3[5]^2 + z3[4]*(-4 - 46*z3[5] + 6*z3[5]^2) - 
        6*z3[5]*(-9 + z3[6]) + 2*z3[6]) - 
      z3[3]*(58 + z3[4]*(-59 + 55*z3[5] + z3[5]^2) + 10*z3[6] + 
        z3[5]*(-58 + 21*z3[6]))) + 
    z3[3]^3*(2*z3[5]^2 + z3[4]^4*(-2 + 4*z3[5]) + 6*(-2 + z3[6]) + 
      3*z3[5]*(5 - 7*z3[6] + 2*z3[6]^2) + 
      z3[4]^3*(4*(3 + z3[6]) - 3*z3[5]*(5 + 2*z3[6])) + 
      z3[4]*(3*z3[5]*(-5 + 2*z3[6]) - 2*z3[5]^2*(1 + z3[6] + z3[6]^2) + 
        6*(2 + z3[6] + z3[6]^2)) + z3[4]^2*(-2*(6 + 9*z3[6] + z3[6]^2) + 
        z3[5]*(15 + 9*z3[6] + 2*z3[6]^2))) + 
    z3[3]^2*(-35 + 5*z3[5]^2 + 2*z3[4]^4*(-5 + 6*z3[5]) + 21*z3[6] - 
      21*z3[6]^2 - 4*z3[6]^3 + 4*z3[5]*(10 - 12*z3[6] + 7*z3[6]^2) + 
      z3[4]^3*(20*(1 + z3[6]) - 2*z3[5]*(11 + 9*z3[6])) + 
      z3[4]^2*(-39 - 15*z3[6] - 10*z3[6]^2 + 
        2*z3[5]*(23 + z3[6] + 3*z3[6]^2)) - 
      z3[4]*(-31 - 37*z3[6] + z3[6]^2 + z3[5]^2*(6 + 5*z3[6] + 2*z3[6]^2) + 
        z3[5]*(28 + 9*z3[6] + 3*z3[6]^2))) + 
    z3[3]*(-36 + 8*z3[4]^4*(-1 + z3[5]) - 2*z3[6] - 32*z3[6]^2 + z3[6]^3 + 
      z3[5]*(35 - 14*z3[6] + 31*z3[6]^2 - 4*z3[6]^3) - 
      4*z3[4]^3*(-2 - 4*z3[6] + z3[5]*(2 + 3*z3[6])) + 
      z3[4]^2*(-28 - 6*z3[6]^2 + z3[5]*(27 - 4*z3[6] + 4*z3[6]^2)) + 
      z3[4]*(31 + z3[5]^2 + 37*z3[6] - 4*z3[6]^2 - 2*z3[6]^3 - 
        z3[5]*(34 + 19*z3[6] + 5*z3[6]^2))) + 
    z3[2]^2*(z3[4] + 2*z3[4]^2 + z3[5] + 2*z3[4]*z3[5] - z3[4]^2*z3[5] - 
      z3[4]*z3[5]^2 - z3[6] - 3*z3[4]*z3[6] - z3[5]*z3[6] + 
      z3[4]*z3[5]*z3[6] + 11*z3[6]^2 + 
      z3[3]^2*(-131 + z3[4]^2*(-106 + 135*z3[5]) + 5*z3[6] - 9*z3[6]^2 + 
        z3[5]*(164 - 87*z3[6] + 6*z3[6]^2) - 
        z3[4]*(z3[5]^2 - 23*(5 + 4*z3[6]) + 7*z3[5]*(20 + 7*z3[6]))) + 
      z3[3]^3*(-25 - 3*z3[5]^2 + z3[4]^2*(-9 + 44*z3[5]) - 14*z3[6] - 
        2*z3[6]^2 + 4*z3[5]*(19 - 5*z3[6] + z3[6]^2) + 
        z3[4]*(25 + 9*z3[6] + 3*z3[5]^2*(1 + z3[6]) - 
          2*z3[5]*(35 + 11*z3[6]))) + z3[3]*(-76 + z3[4]^2*(-74 + 73*z3[5]) + 
        21*z3[6] + 10*z3[6]^2 + 5*z3[5]*(15 - 11*z3[6] + z3[6]^2) + 
        z3[4]*(71 + z3[5]^2 + 59*z3[6] - z3[5]*(74 + 21*z3[6])))) + 
    z3[2]*(z3[4]^2*(-2 + z3[5]) - z3[5] + z3[6] + z3[5]*z3[6] + 7*z3[6]^2 + 
      3*z3[6]^3 + z3[4]*(-1 + z3[5]^2 + 3*z3[6] - 8*z3[6]^2 - 
        z3[5]*(2 + z3[6])) + z3[3]^2*(-104 + z3[4]^3*(52 - 64*z3[5]) + 
        6*z3[6] - 9*z3[6]^2 + z3[5]*(127 - 69*z3[6] + 33*z3[6]^2) + 
        z3[4]^2*(-72 - 77*z3[6] + z3[5]*(83 + 62*z3[6])) + 
        z3[4]*(100 + z3[5]^2 + 39*z3[6] + 25*z3[6]^2 + 
          z3[5]*(-121 + 5*z3[6] - 11*z3[6]^2))) + 
      z3[3]*(-70 - 40*z3[4]^3*(-1 + z3[5]) + 8*z3[6] + 8*z3[6]^2 + 
        5*z3[6]^3 + z3[5]*(71 - 38*z3[6] + 20*z3[6]^2) + 
        z3[4]^2*(-38 - 56*z3[6] + z3[5]*(39 + 36*z3[6])) + 
        z3[4]*(55 - z3[5]^2 + 3*z3[6] + 6*z3[6]^2 + 
          z3[5]*(-52 + 15*z3[6] - 5*z3[6]^2))) - 
      z3[3]^3*(27 - 3*z3[5]^2 + z3[4]^3*(-8 + 21*z3[5]) + 6*z3[6]^2 + 
        z3[5]*(-49 + 35*z3[6] - 10*z3[6]^2) - 3*z3[4]^2*
         (-9 - 4*z3[6] + z3[5]*(15 + 7*z3[6])) + 
        z3[4]*(-27 - 27*z3[6] - 4*z3[6]^2 + 3*z3[5]^2*(1 + z3[6]) + 
          z3[5]*(45 + 6*z3[6] + 4*z3[6]^2)))), 
  y[695] -> (1 + z3[2])^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[696] -> 13*z3[4] - 6*z3[6], y[697] -> -13*z3[4] + 6*z3[6], 
  y[698] -> 1 + 3*z3[4] - z3[6], y[699] -> -1 + 3*(-1 + z3[2])*z3[4] + z3[6], 
  y[700] -> 19 + 19*z3[4] - 2*z3[6], 
  y[701] -> -22 + 3*z3[2]*(-1 + z3[6]) + 3*z3[6], 
  y[702] -> -2*z3[4]^3 + z3[2]*(z3[4]^3 - z3[4]^2*(-4 + z3[6]) - 
      4*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) - 
    z3[2]^2*(1 + z3[4] - z3[6])^2 + z3[4]^2*(-5 + z3[6]) + 
    4*z3[4]*(-1 + z3[6]) - (-1 + z3[6])^2, 
  y[703] -> 2*z3[4]^3 - z3[4]^2*(-5 + z3[6]) - 4*z3[4]*(-1 + z3[6]) + 
    (-1 + z3[6])^2, y[704] -> 44 + 12*z3[4]^2 + z3[4]*(13 - 6*z3[6]) - 
    6*z3[6] - 6*z3[2]*(-1 + 2*z3[4] + z3[6]), y[705] -> -3 + z3[4], 
  y[706] -> -3 + z3[2] + z3[4], y[707] -> -1 + 2*z3[4], 
  y[708] -> 2 - 2*z3[2]^2 - 4*z3[4] + z3[2]*(-1 + 2*z3[4]), 
  y[709] -> 1 + 2*z3[2], y[710] -> -z3[2] + z3[4] + z3[2]*z3[6], 
  y[711] -> 3*z3[4] - z3[6], y[712] -> z3[4] + z3[3]*(1 - z3[2] + z3[4]), 
  y[713] -> -(z3[4]*(-1 + z3[2] + z3[4])) + 
    z3[3]*(1 - z3[2] + z3[2]^2 - z3[4]^2), 
  y[714] -> 1 + z3[3]*(1 + z3[2] - z3[6]) - z3[6], 
  y[715] -> 5 + 8*z3[4] - 2*z3[6], y[716] -> 1 - 2*z3[4], 
  y[717] -> -2 + z3[2] + 2*z3[2]^2 + 4*z3[4] - 2*z3[2]*z3[4], 
  y[718] -> -5 - 3*z3[2]^2 - 8*z3[4] + z3[2]*(4 + 6*z3[4] - 2*z3[6]) + 
    2*z3[6], y[719] -> 3 + 2*z3[2]^2*z3[3] + z3[3]*(4 - 3*z3[6]) + 
    z3[2]*(2 + z3[3]*(5 - 2*z3[6]) - 2*z3[6]) - 3*z3[6], 
  y[720] -> -2 + z3[2]^2 + z3[6] - z3[2]*z3[6], 
  y[721] -> 4 - 2*z3[2]^2 - 7*z3[4] + 2*z3[4]^2 - 2*z3[6] + 2*z3[2]*z3[6], 
  y[722] -> 2*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[723] -> 7 + 5*z3[4]^3 + z3[4]^2*(15 - 2*z3[6]) - 9*z3[6] + 2*z3[6]^2 - 
    2*z3[4]*(-8 + 5*z3[6]), y[724] -> 3*(-1 + z3[2])*z3[4]^3 + 
    z3[4]^2*z3[6] + z3[2]*z3[4]*(-1 + z3[6])*z3[6] + 
    z3[2]*(-1 + z3[6])^2*z3[6] + z3[3]*(3*(-1 + z3[2])*z3[4]^3 + 
      z3[4]*(1 + z3[2]*(-2 + z3[6]))*z3[6] - z3[2]*(1 + z3[2] - z3[6])*
       (-1 + z3[6])*z3[6] + z3[4]^2*(-3 + 3*z3[2] - 3*z3[2]^2 + z3[6])), 
  y[725] -> z3[4]*((1 + z3[4])*(1 + 2*z3[4] - z3[6]) - 
      z3[2]*(1 + z3[4])*(1 + 2*z3[4] - z3[6]) + 
      z3[2]^2*(1 + z3[4]^2 - z3[4]*(-3 + z3[6]) - z3[6]) + 
      z3[2]^3*(-1 - z3[4] + z3[6])) + z3[3]*(z3[2]^4*(1 + z3[4] - z3[6]) + 
      (1 + z3[4])^2*(1 + 2*z3[4] - z3[6]) - z3[2]*(1 + z3[4])^2*
       (1 + 2*z3[4] - z3[6]) + z3[2]^2*(1 + z3[4]^3 - z3[4]^2*(-5 + z3[6]) - 
        2*z3[4]*(-2 + z3[6]) - z3[6]) + z3[2]^3*(-1 - 2*z3[4]^2 + 
        2*z3[4]*(-2 + z3[6]) + z3[6])), 
  y[726] -> -7 - 5*z3[4]^3 + z3[2]^3*(5 + 7*z3[4] - 5*z3[6]) + 9*z3[6] - 
    2*z3[6]^2 + z3[4]^2*(-15 + 2*z3[6]) + 2*z3[4]*(-8 + 5*z3[6]) - 
    z3[2]^2*(7 + 12*z3[4]^2 + z3[4]*(15 - 8*z3[6]) - 9*z3[6] + 2*z3[6]^2) + 
    z3[2]*(7 + 5*z3[4]^3 + z3[4]^2*(15 - 2*z3[6]) - 9*z3[6] + 2*z3[6]^2 - 
      2*z3[4]*(-8 + 5*z3[6])), y[727] -> 3 - 3*z3[4] + 3*z3[4]^2 - 
    2*z3[4]^3 - 6*z3[6] + 3*z3[4]*z3[6] + 3*z3[6]^2 - 
    2*z3[2]^2*z3[3]*(-1 + z3[4] + z3[6]) + 
    z3[3]*(4 + 4*z3[4]^2 - 2*z3[4]^3 - 7*z3[6] + 3*z3[6]^2 + 
      z3[4]*(-4 + 3*z3[6])) + 
    z3[2]*(2*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
      z3[3]*(5 + 4*z3[4]^2 - 7*z3[6] + 2*z3[6]^2 + z3[4]*(-5 + 2*z3[6]))), 
  y[728] -> z3[4]*(-1 + z3[2] + z3[4]) + 
    z3[3]*(-1 + z3[2] - z3[2]^2 + z3[4]^2), y[729] -> z3[4] - 2*z3[4]^2, 
  y[730] -> 3 + 4*z3[2]^2*z3[3] + z3[2]*(4 + z3[3]*(7 - 4*z3[6]) - 4*z3[6]) + 
    z3[3]*(2 - 3*z3[6]) - 3*z3[6], y[731] -> -1 + z3[4] - z3[4]^2 + z3[6], 
  y[732] -> 1 - 2*z3[2]^2 - 2*z3[6] + 2*z3[2]*z3[6], 
  y[733] -> 2 - 4*z3[2]^2 - 17*z3[4] + 4*z3[4]^2 - 4*z3[6] + 4*z3[2]*z3[6], 
  y[734] -> 3 - 3*z3[4] + 3*z3[4]^2 - 4*z3[4]^3 - 6*z3[6] + 3*z3[4]*z3[6] + 
    3*z3[6]^2 - 4*z3[2]^2*z3[3]*(-1 + z3[4] + z3[6]) + 
    z3[3]*(2 + 2*z3[4]^2 - 4*z3[4]^3 - 5*z3[6] + 3*z3[6]^2 + 
      z3[4]*(-2 + 3*z3[6])) + 
    z3[2]*(4*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
      z3[3]*(7 + 8*z3[4]^2 - 11*z3[6] + 4*z3[6]^2 + z3[4]*(-7 + 4*z3[6]))), 
  y[735] -> -29 + 12*z3[4] - 3*z3[6], 
  y[736] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4], y[737] -> -2*z3[4] - z3[6], 
  y[738] -> 1 + z3[3]^(-1), y[739] -> 1 + z3[4]^(-1), 
  y[740] -> 1 + z3[3]^(-1) + z3[4]^(-2) + 1/(z3[3]*z3[4]), 
  y[741] -> 18 - 11*z3[4] + z3[4]^2, 
  y[742] -> 18 - 6*z3[2] - 11*z3[4] + z3[4]^2, 
  y[743] -> -6 + 6*z3[2]^2 + z3[2]*(3 - 6*z3[4]) + 13*z3[4] - 2*z3[4]^2, 
  y[744] -> 6 - 13*z3[4] + 2*z3[4]^2, y[745] -> 1 + z3[3]^(-1) + z3[4]^(-1), 
  y[746] -> 2*z3[4] + z3[6], y[747] -> 29 - 12*z3[4] + 3*z3[6], 
  y[748] -> 3 - 3*z3[4] + z3[4]^2, 
  y[749] -> z3[4]*(3 - 3*z3[2] - 3*z3[4] + z3[4]^2) + 
    z3[3]*(3 + 3*z3[2]^2 - 2*z3[4]^2 + z3[4]^3 - z3[2]*(3 + z3[4]^2)), 
  y[750] -> -1 + (1 + z3[3])*z3[6], 
  y[751] -> 6 - 6*z3[2]^2 - 13*z3[4] + 2*z3[4]^2 + z3[2]*(-3 + 6*z3[4]), 
  y[752] -> 3*z3[2] - 3*z3[2]^2 + (-1 + z3[6])^2, 
  y[753] -> -5 + 3*z3[2]^2 + 3*z3[6] - 3*z3[2]*z3[6], 
  y[754] -> -5 + 3*z3[2]^2 + 11*z3[4] - 3*z3[4]^2 + 3*z3[6] - 3*z3[2]*z3[6], 
  y[755] -> z3[4]^2 - (-4 + z3[6])^2 - z3[4]*(23 + z3[6]), 
  y[756] -> 9*z3[2]^2 - z3[4]^2 - 6*z3[2]*(2 + 3*z3[4] - z3[6]) + 
    (-4 + z3[6])^2 + z3[4]*(23 + z3[6]), 
  y[757] -> -7 - 5*z3[4]^3 + 9*z3[6] - 2*z3[6]^2 + z3[4]^2*(-15 + 2*z3[6]) + 
    2*z3[4]*(-8 + 5*z3[6]), y[758] -> 3*z3[2]^2*z3[3] - 
    z3[2]*(3 + 4*z3[3])*(-1 + z3[6]) + (-1 + z3[6])*(-1 + (1 + z3[3])*z3[6]), 
  y[759] -> -3*z3[2]^2*z3[3] + 4*(-1 + z3[6]) + z3[3]*(-5 + 4*z3[6]) + 
    z3[2]*(3*(-1 + z3[6]) + z3[3]*(-7 + 3*z3[6])), 
  y[760] -> 7 + 5*z3[4]^3 + z3[4]^2*(15 - 2*z3[6]) - 9*z3[6] + 2*z3[6]^2 - 
    2*z3[4]*(-8 + 5*z3[6]) + z3[2]^3*(-5 - 7*z3[4] + 5*z3[6]) + 
    z3[2]^2*(7 + 12*z3[4]^2 + z3[4]*(15 - 8*z3[6]) - 9*z3[6] + 2*z3[6]^2) - 
    z3[2]*(7 + 5*z3[4]^3 + z3[4]^2*(15 - 2*z3[6]) - 9*z3[6] + 2*z3[6]^2 - 
      2*z3[4]*(-8 + 5*z3[6])), y[761] -> -(z3[4]^2*(-4 + z3[6])*z3[6]) - 
    z3[4]*(-1 + z3[6])^2*z3[6] - (-1 + z3[6])^3*z3[6] - z3[4]^3*(9 + z3[6]) - 
    z3[3]*((-1 + z3[6])^2*z3[6]^2 + z3[4]^3*(9 + z3[6]) + 
      z3[4]^2*(9 - 3*z3[6] + z3[6]^2) + z3[4]*z3[6]*(-3 - z3[6] + z3[6]^2)), 
  y[762] -> z3[4]^2*(-4 + z3[6])*z3[6] - z3[4]*(1 + 3*z3[2] - z3[6])*
     (-1 + z3[6])*z3[6] - (1 + 3*z3[2] - z3[6])*(-1 + z3[6])^2*z3[6] + 
    z3[4]^3*(9 - 9*z3[2] + z3[6]) + z3[3]*(z3[4]^3*(9 - 9*z3[2] + z3[6]) + 
      (-1 + z3[6])*z3[6]*(3*z3[2]^2 - 4*z3[2]*(-1 + z3[6]) + 
        (-1 + z3[6])*z3[6]) + z3[4]*z3[6]*(-3 + z3[2]*(7 - 4*z3[6]) - z3[6] + 
        z3[6]^2) + z3[4]^2*(9 + 9*z3[2]^2 - 3*z3[6] + z3[6]^2 - 
        z3[2]*(9 + z3[6]))), y[763] -> 4 - 4*z3[4] + 4*z3[4]^2 - 3*z3[4]^3 - 
    8*z3[6] + 4*z3[4]*z3[6] + 4*z3[6]^2 - 3*z3[2]^2*z3[3]*
     (-1 + z3[4] + z3[6]) + z3[3]*(5 + 5*z3[4]^2 - 3*z3[4]^3 - 9*z3[6] + 
      4*z3[6]^2 + z3[4]*(-5 + 4*z3[6])) + 
    z3[2]*(3*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
      z3[3]*(7 + 6*z3[4]^2 - 10*z3[6] + 3*z3[6]^2 + z3[4]*(-7 + 3*z3[6]))), 
  y[764] -> -(z3[2]*z3[3]*z3[4]) - z3[2]*z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - 
    z3[4]*z3[6] - z3[3]*z3[4]*z3[6], y[765] -> -1 + z3[4] - z3[4]^2, 
  y[766] -> (-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6])^(-1) + 
    1/((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), y[767] -> -1 + z3[2] - z3[4], 
  y[768] -> 1 - 2*z3[2]^2 + z3[4] + z3[2]*(-1 + 2*z3[4]), 
  y[769] -> z3[4]*(1 - z3[2] + z3[4]) + 
    z3[3]*(z3[2]^2 + (1 + z3[4])^2 - z3[2]*(1 + 2*z3[4])), 
  y[770] -> 1 - z3[2] + z3[4], y[771] -> 1 - z3[2]^2 - 4*z3[4] + z3[4]^2 - 
    z3[6] + z3[2]*z3[6], y[772] -> z3[2] - z3[2]^2 + (-2 + z3[6])*z3[6], 
  y[773] -> -5 - 3*z3[2]^2 - 5*z3[4] - 3*z3[4]^2 + 
    z3[2]*(4 + 6*z3[4] - 2*z3[6]) + 4*z3[6] - z3[6]^2, 
  y[774] -> 5 + 5*z3[4] + 3*z3[4]^2 - 4*z3[6] + z3[6]^2, 
  y[775] -> 2 - 3*z3[6] + z3[6]^2, 
  y[776] -> z3[2]^2*z3[3] + z3[2]*(1 + z3[3] - z3[6] - 2*z3[3]*z3[6]) + 
    z3[6]*(-1 + (1 + z3[3])*z3[6]), 
  y[777] -> 1/((-1 + z3[6])*(-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])) + 
    (-(z3[2]*z3[3]*z3[4]) + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] - 
      z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
      z3[3]*z3[4]*z3[6])^(-1), y[778] -> z3[2]^2*z3[3]*(-1 + z3[4] + z3[6]) + 
    (1 + z3[3])*(z3[4] - z3[4]^2 + z3[4]^3 - (-1 + z3[6])^2 - z3[4]*z3[6]) - 
    z3[2]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
      z3[3]*(2 + 2*z3[4]^2 + z3[4]*(-2 + z3[6]) - 3*z3[6] + z3[6]^2)), 
  y[779] -> 3*z3[4]^3 + 3*z3[4]^4 + z3[4]^2*(-1 + z3[6])*z3[6] + 
    z3[4]*(-1 + z3[6])*z3[6]^2 + (-1 + z3[6])^2*z3[6]^2 + 
    z3[3]*(6*z3[4]^3 + 3*z3[4]^4 + (-1 + z3[6])*z3[6]^3 + 
      z3[4]*z3[6]*(-1 + z3[6]^2) + z3[4]^2*(3 - z3[6] + z3[6]^2)), 
  y[780] -> 3*(-1 + z3[2])*z3[4]^3 - 3*z3[4]^4 - z3[4]^2*(-1 + z3[6])*z3[6] + 
    z3[4]*(z3[2] - z3[6])*(-1 + z3[6])*z3[6] + (z3[2] - z3[6])*(-1 + z3[6])^2*
     z3[6] + z3[3]*(6*(-1 + z3[2])*z3[4]^3 - 3*z3[4]^4 + 
      z3[4]^2*(-3 + 3*z3[2] - 3*z3[2]^2 + z3[6] - z3[6]^2) - 
      z3[4]*z3[6]*(-1 - 2*z3[2]*(-1 + z3[6]) + z3[6]^2) - 
      (-1 + z3[6])*z3[6]*(z3[2] + z3[2]^2 - 2*z3[2]*z3[6] + z3[6]^2)), 
  y[781] -> 62 - 25*z3[5], y[782] -> 25 - 9*z3[4] - 25*z3[5], 
  y[783] -> -62 + 25*z3[5], y[784] -> -40 + 9*z3[4] + 50*z3[5], 
  y[785] -> -110 + 111*z3[5] - 38*z3[5]^2, 
  y[786] -> 25 - 54*z3[5] + 19*z3[5]^2, 
  y[787] -> 1/((1 + z3[2])^2*z3[3]) + 
    1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    (1 + z3[4]^(-1))/((1 + z3[2])*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), y[788] -> 41 - 25*z3[6], 
  y[789] -> 1 - 9*z3[5] - 12*z3[6], y[790] -> 3 - 10*z3[6], 
  y[791] -> -179 + 123*z3[5] - 6*z3[6], y[792] -> 25 - 3*z3[6], 
  y[793] -> 53 - 28*z3[2] - 3*z3[6], y[794] -> 7/4 - (11*z3[2])/9, 
  y[795] -> -53/36 + (7*z3[2])/9, y[796] -> 1/((1 + z3[3])^3*z3[4]) + 
    1/((1 + z3[2])*(1 + z3[3])^2*z3[4]) + 
    (z3[4]^(-1) + (1 + z3[3]^(-1))/(-1 + z3[5]) + (1 + z3[3]^(-1))/
       (z3[4]^2*(-1 + z3[5])))/((1 + z3[2])*z3[3]*(-1 + z3[5])), 
  y[797] -> -73 + 111*z3[5] - 38*z3[5]^2, 
  y[798] -> -25 + 47*z3[5] - 19*z3[5]^2, 
  y[799] -> 35 - 54*z3[5] + 19*z3[5]^2, 
  y[800] -> 99 - 189*z3[5] + 76*z3[5]^2, 
  y[801] -> (1 + z3[3]^(-1))/((1 + z3[2])^2*z3[3]*(-1 + z3[5])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), y[802] -> 1 + (1 + z3[2])^(-2), 
  y[803] -> -1 + 5*z3[4] - z3[6], y[804] -> -13 + z3[6], 
  y[805] -> 1 + 3*z3[4], y[806] -> -2 - z3[2]*z3[3] + (-1 + z3[3])*z3[4], 
  y[807] -> 1 + 5*z3[4], y[808] -> 6 + 3*z3[2]*z3[3] + (7 - 3*z3[3])*z3[4], 
  y[809] -> 3 - 10*z3[4] + 7*z3[4]^2, y[810] -> 1 + 12*z3[4], 
  y[811] -> -2 - z3[2]*z3[3] + (-7 + z3[3])*z3[4], 
  y[812] -> 1 - 8*z3[4] + 9*z3[4]^2, y[813] -> 1 + z3[2] + z3[6], 
  y[814] -> 1 - 5*z3[4] + z3[6], y[815] -> 69 - 41*z3[5] + 3*z3[6], 
  y[816] -> -46 + z3[2]*(7 - 13*z3[5]) + z3[5]*(80 - 29*z3[6]) + 
    19*z3[5]^2*(-1 + z3[6]) + 4*z3[6], y[817] -> 4 + 3*z3[5] + 6*z3[6], 
  y[818] -> -3 + 10*z3[6], y[819] -> (1 + z3[3])^(-2) + 
    1/(z3[3]*(-1 + z3[5])), y[820] -> -19 + 25*z3[6], 
  y[821] -> -63 + 44*z3[2] + 25*z3[6], 
  y[822] -> 3*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[823] -> 1 + 7*z3[4], y[824] -> 2 + z3[2]^3*z3[3] + 10*z3[4] - 
    2*z3[2]*(1 + 3*z3[4]) + z3[2]^2*(2 + z3[4] - z3[3]*z3[4]), 
  y[825] -> z3[2]*(9 + 2*z3[4]^3 + z3[4]*(18 - 8*z3[6]) - 
      z3[4]^2*(-11 + z3[6]) - 9*z3[6]) - 
    2*(6 + 2*z3[4]^3 + z3[4]*(13 - 6*z3[6]) - z3[4]^2*(-9 + z3[6]) - 
      6*z3[6]) + z3[2]^3*(3 + 2*z3[4] - 3*z3[6]) - 
    2*z3[2]^2*(3 + 2*z3[4])*(1 + z3[4] - z3[6]), 
  y[826] -> 6*z3[4]^3 + z3[4]*(34 - 16*z3[6]) + z3[4]^2*(25 - 3*z3[6]) - 
    15*(-1 + z3[6]), y[827] -> 5*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) + 
    (-1 + z3[6])^2, y[828] -> 3 + 2*z3[4]^2 - z3[4]*(-5 + z3[6]) - 3*z3[6], 
  y[829] -> 4 + 3*z3[4], y[830] -> 3 + z3[2]^2 + 2*z3[4] - z3[2]*(2 + z3[4]), 
  y[831] -> 4 - z3[2]^2*(1 + 2*z3[3]) + 12*z3[4] + 
    2*z3[2]*(-2 + (-1 + z3[3])*z3[4]), y[832] -> 3 + 23*z3[4], 
  y[833] -> -1 + z3[4]^2, y[834] -> 5*z3[4]^2 - 3*z3[4]^4, 
  y[835] -> 12 - z3[2]^3*(-1 + z3[3]) + z3[2]^2*(-2 + z3[3]*(-7 + z3[4])) + 
    52*z3[4] + z3[2]*(-12 + (-5 + 7*z3[3])*z3[4]), 
  y[836] -> -2*z3[2]^2 + z3[2]^3 - z3[2]*(-3 + z3[4]^2) + 2*(-2 + z3[4]^2), 
  y[837] -> -1 - (3*z3[4])/4, y[838] -> -4*z3[4] + z3[5], 
  y[839] -> -1 + 3*z3[4]^2 - z3[5] - z3[4]*(-2 + z3[6]), 
  y[840] -> -4 + 3*z3[4]^2 - 3*z3[5] - z3[2]^2*(2 + z3[5]) + 
    z3[2]*(3 + 2*z3[5]) - z3[4]*(-2 + z3[6]), 
  y[841] -> 5 - 6*z3[4]^2 + 4*z3[5] + 2*z3[4]*(-2 + z3[6]), 
  y[842] -> 2 - z3[2] + z3[4], y[843] -> 3 + 2*z3[4], 
  y[844] -> 2 + z3[2]*(2 + z3[3]) + z3[4] - z3[3]*z3[4], 
  y[845] -> 3 + 13*z3[4], y[846] -> 10 + 3*z3[4] - 2*z3[4]^2, 
  y[847] -> -6 + 2*z3[2]^2 + z3[2]*(2 - 3*z3[4]) + z3[4]^2, 
  y[848] -> -4 - 3*z3[4] + z3[4]^2, y[849] -> z3[4]^2 + (3*z3[4]^3)/4, 
  y[850] -> -6 - z3[2]^2 + 3*(-1 + z3[3])*z3[4] + 
    z3[2]*(-4 - 3*z3[3] + 2*z3[4]), y[851] -> -2 + z3[2] - z3[4], 
  y[852] -> -1 + 3*z3[4], y[853] -> 1 + 9*z3[4], 
  y[854] -> 2 + z3[2]*(1 + z3[3] - 3*z3[4]) + z3[4] - z3[3]*z3[4], 
  y[855] -> -3 + 7*z3[4] + 6*z3[4]^2, 
  y[856] -> z3[4] - 2*z3[4]^2 - 3*z3[4]^3, y[857] -> -3/4 - z3[5] + z3[6], 
  y[858] -> 2 - z3[2]^2*(-1 + z3[3]) + 6*z3[4] + 
    z3[2]*(-2 + (-1 + z3[3])*z3[4]), 
  y[859] -> -1 + 8*z3[4] + z3[3]*(1 + z3[4]), 
  y[860] -> -(z3[2]^2*(-1 + z3[3])) + z3[2]*(-2 + z3[3]*(-2 + z3[4]) - 
      z3[4]) + 2*(5*z3[4] + z3[3]*(1 + z3[4])), 
  y[861] -> 1 + (-1 + z3[6])^(-1), y[862] -> -3 + z3[3]*(-1 + z3[6]) + z3[6], 
  y[863] -> 1 + 3*z3[6], y[864] -> -1 - 3*z3[4] - 3*z3[6], 
  y[865] -> z3[2]^2 - 2*z3[2]*(-2 + z3[4]) - 4*z3[4], 
  y[866] -> -10 - 3*z3[4] + 2*z3[4]^2, 
  y[867] -> -4 + 17*z3[4] - 14*z3[4]^2 + z3[4]^3, 
  y[868] -> -1 + 2*z3[4] + 3*z3[4]^2, 
  y[869] -> -1 + 11*z3[4] - 17*z3[4]^2 + 3*z3[4]^3, 
  y[870] -> z3[4] - 11*z3[4]^2 + 17*z3[4]^3 - 3*z3[4]^4, 
  y[871] -> 6*z3[4] + z3[2]*(-1 + 3*z3[4]), 
  y[872] -> z3[2]^2 + z3[2]*(-2 + z3[6]) + 3*(-1 + z3[6])^2, 
  y[873] -> -4 + 3*z3[6], y[874] -> -1 + 3*z3[6], y[875] -> 11/6 - z3[5], 
  y[876] -> -19 + 9*z3[5], y[877] -> -9 - 19*z3[4] + z3[2]*(9 - 18*z3[5]) + 
    9*z3[2]^2*(-1 + z3[5]) + 27*z3[5], y[878] -> 2 + z3[4] - z3[5] - z3[6], 
  y[879] -> -2 - (3*z3[4])/4 + z3[5] + (3*z3[6])/4, 
  y[880] -> -7 + 27*z3[4] - 21*z3[4]^2 + z3[4]^3, 
  y[881] -> -13 + 39*z3[4] - 27*z3[4]^2 + z3[4]^3, 
  y[882] -> 9 - 46*z3[4] + 47*z3[4]^2 - 4*z3[4]^3, 
  y[883] -> -9 + 46*z3[4] - 47*z3[4]^2 + 4*z3[4]^3, 
  y[884] -> 2 - 19*z3[4] + 26*z3[4]^2 - 3*z3[4]^3, 
  y[885] -> -2 + 19*z3[4] - 26*z3[4]^2 + 3*z3[4]^3, 
  y[886] -> z3[4]^2 + z3[4]*z3[6] + (-1 + z3[6])*z3[6], 
  y[887] -> 3 + 2*z3[4]^2 + z3[4]*(11 - 4*z3[6]) + 6*z3[6] - 4*z3[6]^2, 
  y[888] -> 1 + 2*z3[6] - 3*z3[6]^2, y[889] -> 1 + z3[6] + z3[6]^2, 
  y[890] -> 99 - 217*z3[3], y[891] -> 1/6 + (11*z3[3])/9, 
  y[892] -> -37/3 + (173/36 - 7*z3[2])*z3[3], 
  y[893] -> -170 + z3[5]*(550 - 346*z3[3] - 258*z3[6]) - 
    (-281 + 129*z3[3])*z3[5]^2*(-1 + z3[6]), 
  y[894] -> -19*z3[3]*(-1 + z3[5])*(-1 + z3[6]) + 76*z3[6], 
  y[895] -> 3 - 5*z3[6] + 2*z3[6]^2, 
  y[896] -> -3 + 3*z3[2] - 2*z3[2]^2 - 3*z3[6] + 2*z3[6]^2, 
  y[897] -> -1 + z3[4] + 3*z3[4]^2 - 2*z3[6] + 3*z3[4]*z3[6] + 3*z3[6]^2, 
  y[898] -> 11 + 24*z3[4]^2 + z3[4]*(29 - 27*z3[6]) - 21*z3[6] + 10*z3[6]^2, 
  y[899] -> -3 - 3*z3[6] + 10*z3[6]^2 - 4*z3[6]^3, 
  y[900] -> 1 + z3[2]^2 + 2*z3[6] - z3[2]*(1 + z3[6]), 
  y[901] -> -1 - z3[2]^2 - 2*z3[6] + z3[2]*(1 + z3[6]), 
  y[902] -> z3[2]^2 - 2*z3[4] + 9*z3[4]^2 + 3*(-1 + z3[6])^2 + 
    z3[2]*(-2 - 2*z3[4] + z3[6]), 
  y[903] -> 3 - z3[4] + z3[5]*(-3 + z3[4] + z3[6]), 
  y[904] -> 1 + z3[2]^2 + 2*z3[4] + 2*z3[6] - z3[2]*(1 + z3[4] + z3[6]), 
  y[905] -> -1 + z3[2]^2*(-1 + z3[3]) + z3[3] + 2*z3[6] - 3*z3[6]^2 - 
    z3[3]*z3[6]^2 + z3[2]*(1 + z3[3]*(-1 + z3[6]) + z3[6]), 
  y[906] -> -3 - 2*z3[2]^2 - z3[4]^2 + 3*z3[2]*(1 + z3[4]) - 3*z3[6] + 
    2*z3[6]^2 + z3[4]*(-7 + 2*z3[6]), 
  y[907] -> -z3[4]^2 + 2*z3[4]*(-2 + z3[6]) + z3[6]*(-3 + 2*z3[6]), 
  y[908] -> 8 - 19*z3[5]^2 - 4*z3[6] + z3[6]^2 + z3[5]*(13 + 2*z3[6]), 
  y[909] -> 38*z3[5]^2 + 4*(3 + z3[6]) - z3[5]*(51 + 2*z3[6]), 
  y[910] -> -38*z3[5]^2 + 3*z3[5]*(17 + z3[6]) - 2*(5 + 3*z3[6]), 
  y[911] -> 18 + 30*z3[4]^2 + 5*z3[6] + 3*z3[6]^2 - 5*z3[4]*(19 + 3*z3[6]), 
  y[912] -> 1 - 3*z3[6] - 3*z3[6]^2 + z3[5]*(-1 + 4*z3[6]), 
  y[913] -> 1 + z3[2]^2 + 4*z3[4] + 3*z3[5] - 4*z3[6] + 
    z3[2]*(-4 - 3*z3[4] + 4*z3[6]), 
  y[914] -> -19*z3[4]^2 + z3[4]*(92 - 27*z3[5]) - 3*(19 + 9*z3[6]), 
  y[915] -> -9 - 22*z3[4]^2 + 17*z3[6] - 8*z3[6]^2 + z3[4]*(-19 + 17*z3[6]), 
  y[916] -> -36 + 10*z3[4] + 7*z3[6] + 19*z3[5]^2*(-3 + z3[4] + z3[6]) - 
    z3[5]*(-112 + 29*z3[4] + 26*z3[6]), 
  y[917] -> 44 + (-41 + 22*z3[3])*z3[5]^2*(-1 + z3[6]) + 
    z3[5]*(-82 + 44*z3[3] + 44*z3[6]), 
  y[918] -> 169 - 48*z3[4] - 4*z3[6] - 38*z3[5]^2*(-3 + z3[4] + z3[6]) + 
    z3[5]*(-283 + 86*z3[4] + 45*z3[6]), 
  y[919] -> 33 + z3[2]*(9 - 6*z3[5]) - 38*z3[5]^2*(-1 + z3[6]) - 13*z3[6] + 
    z3[5]*(-99 + 48*z3[6]), y[920] -> 307 - 433*z3[5]^2*(-1 + z3[6]) - 
    167*z3[6] + z3[5]*(-854 + 600*z3[6]), 
  y[921] -> 1/((-1 + z3[6])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])) + 
    (-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-2), 
  y[922] -> 1/((-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    1/((1 + z3[3])*(z3[2] - z3[4])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
       z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
       z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[923] -> (1/((1 + z3[2])*z3[3]) + (1 + z3[4]^(-1))/(1 + z3[4] - z3[6]))/
     (z3[3]*z3[4]*(-1 + z3[5])^2) + 1/((1 + z3[2])*(1 + z3[3])*
      (z3[2] - z3[4])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), 
  y[924] -> 1/(z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[2])*(1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])*
      (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] + z3[2]*z3[3]*z3[4] - 
       z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[6] - z3[2]*z3[3]*z3[6] + 
       z3[4]*z3[6] + z3[3]*z3[4]*z3[6])), 
  y[925] -> -99 - 99*z3[6] + 357*z3[6]^2 + 234*z3[6]^3 + 
    z3[3]*(217 + 103*z3[6] - 85*z3[6]^2), 
  y[926] -> -6*z3[4]^3 - 3*z3[4]^2*(2 + z3[6]) - 
    (-1 + z3[6])^2*(-1 + 3*z3[6]) + z3[4]*(-1 + 3*z3[6] - 2*z3[6]^2), 
  y[927] -> -(z3[4]*(-1 + z3[6])*z3[6]^2*(-3 + z3[3]*(-1 + z3[6]) + z3[6])) - 
    (-1 + z3[6])^2*z3[6]^2*(-3 + z3[3]*(-1 + z3[6]) + z3[6]) - 
    3*z3[4]^4*(-2 + (1 + z3[3])*z3[6]) - 3*z3[4]^3*(2 + (1 + z3[3])*z3[6]) - 
    z3[4]^2*z3[6]*(-1 + z3[3]*(-1 + z3[6])^2 - 4*z3[6] + z3[6]^2), 
  y[928] -> 19*z3[5]^2 - z3[5]*(13 + 3*z3[6]) - 3*(3 - 3*z3[6] + z3[6]^2), 
  y[929] -> 8*(z3[4] - z3[6])*z3[6] + z3[3]*(-1 + z3[5])*
     (-1 + z3[6] + z3[6]^2), y[930] -> -1 - 10*z3[4]^3 + 
    5*z3[4]^2*(4 + z3[6]) - z3[4]*(2 + 2*z3[6] + z3[6]^2), 
  y[931] -> 1 + 10*z3[4]^3 - 5*z3[4]^2*(4 + z3[6]) + 
    z3[4]*(2 + 2*z3[6] + z3[6]^2), y[932] -> -2 + 6*z3[4]^4 + 4*z3[6] - 
    z3[6]^2 - 2*z3[4]^3*(19 + 2*z3[6]) + 
    z3[3]*(-2 - z3[4] + z3[5] + z3[6] - z3[5]*z3[6]) + 
    z3[4]*(-7 + 8*z3[6] - 5*z3[6]^2) + z3[4]^2*(2 + 19*z3[6] + z3[6]^2), 
  y[933] -> 2*z3[4]^4 - (-1 + z3[6])^2 - z3[4]^3*(23 + 3*z3[6]) + 
    z3[4]*(-13 + 25*z3[6] - 12*z3[6]^2) + z3[4]^2*(-37 + 36*z3[6] + z3[6]^2), 
  y[934] -> 3*z3[4]^4 - (-1 + z3[6])^2 - z3[4]^3*(43 + 3*z3[6]) + 
    z3[4]*(-13 + 25*z3[6] - 12*z3[6]^2) + z3[4]^2*(-30 + 36*z3[6] + z3[6]^2), 
  y[935] -> 6*z3[4]^3 + 3*z3[4]^2*(-1 + z3[6]) + 
    (-1 + z3[6])^2*(-4 + 3*z3[6]) + z3[4]*(3 - 3*z3[6] + 2*z3[6]^2), 
  y[936] -> 2 - 3*z3[4]^4 + z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) - 
    4*z3[6] + z3[6]^2 + 4*z3[4]^3*(3 + z3[6]) - 
    z3[4]^2*(-17 + 19*z3[6] + z3[6]^2) + z3[4]*(5 - 8*z3[6] + 5*z3[6]^2), 
  y[937] -> 9*z3[4]^3 + z3[4]^2*(3 - 14*z3[6]) - 7*(-1 + z3[6])^2 + 
    z3[4]*(-13 + 8*z3[6] + 5*z3[6]^2), 
  y[938] -> 13*z3[4]^3 - 7*(-1 + z3[6])^2 - z3[4]^2*(1 + 14*z3[6]) + 
    z3[4]*(-13 + 8*z3[6] + 5*z3[6]^2), 
  y[939] -> 96 - 32*z3[6] + z3[6]^2 + 19*z3[5]^2*(6 - 4*z3[6] + z3[6]^2) - 
    2*z3[5]*(120 - 66*z3[6] + 13*z3[6]^2), 
  y[940] -> -184 + 66*z3[6] - 7*z3[6]^2 - 
    38*z3[5]^2*(6 - 4*z3[6] + z3[6]^2) + 
    3*z3[5]*(156 - 82*z3[6] + 15*z3[6]^2), 
  y[941] -> 9 - 12*z3[4]^4 + z3[3]*(10 + 4*z3[4] + 5*z3[5]*(-1 + z3[6]) - 
      5*z3[6]) - 18*z3[6] + 4*z3[6]^2 + z3[4]^3*(81 + 8*z3[6]) - 
    2*z3[4]^2*(-7 + 24*z3[6] + z3[6]^2) + z3[4]*(34 - 36*z3[6] + 15*z3[6]^2), 
  y[942] -> -6*z3[4]^5 - 6*(-1 + z3[6])^2 + z3[4]^4*(88 + 9*z3[6]) + 
    z3[4]*(-72 + 127*z3[6] - 55*z3[6]^2) + 
    z3[4]^3*(54 - 143*z3[6] - 3*z3[6]^2) + 
    z3[4]^2*(-106 + 43*z3[6] + 52*z3[6]^2), 
  y[943] -> 9*z3[4]^5 + 6*(-1 + z3[6])^2 - z3[4]^4*(151 + 9*z3[6]) + 
    z3[4]^2*(85 - 43*z3[6] - 52*z3[6]^2) + 
    z3[4]^3*(27 + 143*z3[6] + 3*z3[6]^2) + 
    z3[4]*(72 - 127*z3[6] + 55*z3[6]^2), 
  y[944] -> -1 + 5*z3[6] - 7*z3[6]^2 + z3[6]^3 + 
    z3[3]*(1 + z3[6] - 3*z3[6]^2 + z3[6]^3), 
  y[945] -> z3[3]*(-44 - 6*z3[6] + 3*z3[6]^2) + 
    3*(-2 - 2*z3[6] - 78*z3[6]^2 + 37*z3[6]^3), 
  y[946] -> 1 - 2*z3[4]^2 + z3[6] - 2*z3[6]^2 - 
    z3[2]^2*(-1 + z3[4] + z3[6]) - z3[4]*(1 + 2*z3[6]) + 
    z3[2]*(-1 + z3[4]^2 + z3[6]^2 + z3[4]*(1 + z3[6])), 
  y[947] -> 266 - 29*z3[4]^2*(-2 + z3[5]) + 120*z3[5]^2 + z3[6] + 
    29*z3[6]^2 - z3[5]*(243 + 53*z3[6]) + 
    z3[4]*(25 - 47*z3[5]^2 - 87*z3[6] + z3[5]*(80 + 29*z3[6])), 
  y[948] -> 733 - 29*z3[4]^2*(-2 + z3[5]) - 620*z3[5] + 313*z3[5]^2 + 
    z3[2]^2*(195 - 131*z3[5] + 73*z3[5]^2) + 5*z3[6] - 106*z3[5]*z3[6] + 
    23*z3[6]^2 + 6*z3[5]*z3[6]^2 + z3[4]*(44 - 94*z3[5]^2 - 87*z3[6] + 
      z3[5]*(163 + 29*z3[6])) + z3[2]*(-467 - 193*z3[5]^2 + 
      z3[4]*(-19 - 83*z3[5] + 47*z3[5]^2) - 4*z3[6] + 
      z3[5]*(377 + 53*z3[6])), y[949] -> -999 + 58*z3[4]^2*(-2 + z3[5]) - 
    433*z3[5]^2 - 6*z3[6] - 58*z3[6]^2 + z3[5]*(863 + 159*z3[6]) + 
    z3[4]*(-69 + 141*z3[5]^2 + 174*z3[6] - z3[5]*(243 + 58*z3[6])), 
  y[950] -> (-1 + z3[6])^(-1) + ((-1 + z3[6])^(-1) + 
      (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
        z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1) + 
      (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] + z3[2]*z3[3]*z3[4] - 
        z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[6] - z3[2]*z3[3]*z3[6] + 
        z3[4]*z3[6] + z3[3]*z3[4]*z3[6])^(-1))/(1 + z3[2])^2, 
  y[951] -> -9 + 6*z3[4]^4 + 18*z3[6] - 4*z3[6]^2 - z3[4]^3*(29 + 8*z3[6]) + 
    2*z3[4]^2*(-26 + 24*z3[6] + z3[6]^2) - 
    3*z3[4]*(10 - 12*z3[6] + 5*z3[6]^2) + 
    z3[3]*(-4*z3[4] + 5*(-2 + z3[5] + z3[6] - z3[5]*z3[6])), 
  y[952] -> 7 + 16*z3[4] + 32*z3[4]^2 + 17*z3[4]^3 - 3*z3[4]^4 + 
    3*z3[4]*z3[5] + 3*z3[4]^2*z3[5] + 
    z3[2]^3*(1 - 6*z3[4] + z3[5]*(-1 + z3[6])) + 
    4*z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + 
    z3[2]^2*(-1 + z3[4]^2*(10 + z3[5]) - 2*z3[5]*(-1 + z3[6]) - 
      z3[4]*(10 + z3[5])*(-1 + z3[6]) - z3[6]) - 11*z3[6] - 22*z3[4]*z3[6] - 
    29*z3[4]^2*z3[6] + 4*z3[4]^3*z3[6] - 3*z3[4]*z3[5]*z3[6] + 
    10*z3[4]*z3[6]^2 - z3[4]^2*z3[6]^2 + 
    z3[2]*(1 - 5*z3[4]^3 - 2*z3[4]^2*(8 + z3[5] - 5*z3[6]) + 
      3*z3[5]*(-1 + z3[6]) + 2*z3[6] + z3[4]*(-14 + 2*z3[5]*(-1 + z3[6]) + 
        16*z3[6] - 5*z3[6]^2)), y[953] -> 6*(2 + z3[3])*z3[4]^4 + 
    z3[4]^2*z3[6]*(2 + z3[2]*(-1 + z3[3]) + 2*z3[3]*(-1 + z3[6]) + 4*z3[6]) - 
    3*z3[4]^3*(2 + z3[6] + z3[3]*(-2 + 2*z3[2] + z3[6])) - 
    (-1 + z3[6])*z3[6]*(-1 + z3[2]^2*(-1 + z3[3]) + z3[3] + 2*z3[6] - 
      3*z3[6]^2 - z3[3]*z3[6]^2 + z3[2]*(1 + z3[3]*(-1 + z3[6]) + z3[6])) + 
    z3[4]*z3[6]*(1 - z3[2]^2*(-1 + z3[3]) - 2*z3[6] + 3*z3[6]^2 - 
      z3[2]*(1 + z3[3]*(-1 + z3[6]) + z3[6]) + z3[3]*(-1 + z3[6]^2)), 
  y[954] -> 266 + 29*z3[4]^2*(-2 + z3[5]) + 129*z3[5] - 82*z3[5]^2 - 
    273*z3[6] + 15*z3[5]*z3[6] - 52*z3[6]^2 - 38*z3[5]*z3[6]^2 + 
    z3[4]*(203 + 47*z3[5]^2 + 113*z3[6] + z3[5]*(-80 + 9*z3[6])) + 
    z3[3]*(6 + 3*z3[4]^2*z3[5] + 44*z3[5]^2 + 
      z3[4]*(3 - 47*z3[5]^2 - 6*z3[5]*(-1 + z3[6])) - 6*z3[6] + 
      z3[5]*(-91 - 6*z3[6] + 3*z3[6]^2)), 
  y[955] -> 4*(7 + 12*z3[4]^2 + z3[4]*(13 - 11*z3[6]) - 13*z3[6] + 
      6*z3[6]^2) + z3[2]^3*(z3[3]*(2 + z3[4] - 2*z3[6]) + 
      2*(-1 + 2*z3[4] + z3[6])) - z3[2]^2*((14 + z3[3])*z3[4]^2 + 
      z3[4]*(1 + z3[3]*(5 - 2*z3[6]) - 6*z3[6]) - 
      4*(3 - 5*z3[6] + 2*z3[6]^2)) + z3[2]*((-5 + 3*z3[3])*z3[4]^2 + 
      4*z3[4]*(-7 + 5*z3[6]) - 4*(5 - 9*z3[6] + 4*z3[6]^2)), 
  y[956] -> z3[2]^4*(-1 + z3[3]*(1 + z3[4] - z3[6]) + z3[6]) + 
    z3[2]^3*(6 - (-1 + z3[3])*z3[4]^2 + z3[4]*(8 + z3[3]*(-2 + z3[6]) - 
        5*z3[6]) - 10*z3[6] + 4*z3[6]^2) + 
    2*z3[2]*(7 + 12*z3[4]^2 + z3[4]*(17 - 15*z3[6]) - 13*z3[6] + 6*z3[6]^2) - 
    2*(9 + 18*z3[4]^2 + z3[4]*(23 - 21*z3[6]) - 17*z3[6] + 8*z3[6]^2) + 
    z3[2]^2*((-11 + z3[3])*z3[4]^2 + 2*z3[4]*(-11 + 9*z3[6]) - 
      2*(5 - 9*z3[6] + 4*z3[6]^2)), 
  y[957] -> z3[2]^3*(3 - 4*z3[4] + z3[4]^2)*(1 + z3[4] - z3[6])^2 + 
    z3[2]^5*(-1 + z3[6])^2 + z3[2]^4*(-1 + z3[6])*(2 + z3[4] - 2*z3[4]^2 - 
      2*z3[6] + 2*z3[4]*z3[6]) + z3[2]*(-1 + z3[4])*
     (5*z3[4]^3 + z3[4]^2*(1 - 8*z3[6]) - 5*(-1 + z3[6])^2 + 
      3*z3[4]*(-3 + 2*z3[6] + z3[6]^2)) - z3[2]^2*(-1 + z3[4])*
     (3*z3[4]^3 - 4*(-1 + z3[6])^2 - 5*z3[4]^2*z3[6] + 
      z3[4]*(-7 + 5*z3[6] + 2*z3[6]^2)) - (-1 + z3[4])*
     (7*z3[4]^3 + z3[4]^2*(2 - 11*z3[6]) - 6*(-1 + z3[6])^2 + 
      z3[4]*(-11 + 7*z3[6] + 4*z3[6]^2)), 
  y[958] -> z3[2]^3*(3 - 4*z3[4] + z3[4]^2)*(1 + z3[4] - z3[6])^2 + 
    z3[2]^5*(-1 + z3[6])^2 + z3[2]^4*(-1 + z3[6])*(2 + z3[4] - 2*z3[4]^2 - 
      2*z3[6] + 2*z3[4]*z3[6]) + z3[2]*(-1 + z3[4])*
     (7*z3[4]^3 - 5*(-1 + z3[6])^2 - z3[4]^2*(1 + 8*z3[6]) + 
      3*z3[4]*(-3 + 2*z3[6] + z3[6]^2)) - z3[2]^2*(-1 + z3[4])*
     (4*z3[4]^3 - 4*(-1 + z3[6])^2 - z3[4]^2*(1 + 5*z3[6]) + 
      z3[4]*(-7 + 5*z3[6] + 2*z3[6]^2)) - (-1 + z3[4])*
     (10*z3[4]^3 - 6*(-1 + z3[6])^2 - z3[4]^2*(1 + 11*z3[6]) + 
      z3[4]*(-11 + 7*z3[6] + 4*z3[6]^2)), 
  y[959] -> -7 - 27*z3[4] - 16*z3[4]^2 - 43*z3[4]^3 + 6*z3[4]^4 + 14*z3[6] + 
    28*z3[4]*z3[6] + 29*z3[4]^2*z3[6] - 4*z3[4]^3*z3[6] - 3*z3[6]^2 - 
    10*z3[4]*z3[6]^2 + z3[4]^2*z3[6]^2 + 
    z3[2]^2*(1 - z3[4]^2*(10 + z3[5]) + 2*z3[5]*(-1 + z3[6]) + 
      z3[4]*(10 + z3[5])*(-1 + z3[6]) + z3[6]) + 
    z3[2]^3*(-1 + 6*z3[4] + z3[5] - z3[5]*z3[6]) + 
    z3[3]*(-3*z3[4] + 4*(-2 + z3[5] + z3[6] - z3[5]*z3[6])) + 
    z3[2]*(5 + 5*z3[4]^3 + 2*z3[4]^2*(8 + z3[5] - 5*z3[6]) + 
      3*z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) - 8*z3[6] + 
      z3[4]*(14 - 2*z3[5]*(-1 + z3[6]) - 16*z3[6] + 5*z3[6]^2)), 
  y[960] -> -181 + 3*z3[2]^3*(-38 + z3[5]) + 313*z3[5]^2*(-1 + z3[6]) + 
    111*z3[6] + 6*z3[6]^2 + z3[2]^2*(65 + z3[5]*(125 - 99*z3[6]) + 
      73*z3[5]^2*(-1 + z3[6]) + 32*z3[6]) + 
    2*z3[5]*(304 - 209*z3[6] - 9*z3[6]^2 + 3*z3[6]^3) + 
    z3[2]*(61 - 193*z3[5]^2*(-1 + z3[6]) - 73*z3[6] + 
      z3[5]*(-368 + 260*z3[6] + 6*z3[6]^2)), 
  y[961] -> 4*z3[4]^5 - z3[2]^4*(1 + 12*z3[4] - z3[6])*(-1 + z3[6]) + 
    5*(-1 + z3[6])^2 - 3*z3[4]^4*(21 + 2*z3[6]) + 
    z3[4]^2*(82 - 32*z3[6] - 39*z3[6]^2) + 
    2*z3[4]^3*(-20 + 52*z3[6] + z3[6]^2) + 
    4*z3[4]*(15 - 26*z3[6] + 11*z3[6]^2) + 
    z3[2]^3*(12*z3[4]^3 - 2*(-1 + z3[6])^2 - z3[4]^2*(17 + z3[6]) + 
      z3[4]*(-24 + 35*z3[6] - 11*z3[6]^2)) + 
    z3[2]^2*(-13*z3[4]^4 + 3*(-1 + z3[6])^2 + 2*z3[4]^3*(-6 + 13*z3[6]) + 
      z3[4]^2*(34 - 10*z3[6] - 13*z3[6]^2) + 
      z3[4]*(36 - 58*z3[6] + 22*z3[6]^2)) - 
    z3[2]*(2*z3[4]^5 + 4*(-1 + z3[6])^2 - z3[4]^4*(38 + 3*z3[6]) + 
      z3[4]^2*(58 - 21*z3[6] - 26*z3[6]^2) + 
      z3[4]^3*(-26 + 65*z3[6] + z3[6]^2) + 
      z3[4]*(48 - 81*z3[6] + 33*z3[6]^2)), 
  y[962] -> -6*z3[4]^5 + z3[2]^4*(1 + 12*z3[4] - z3[6])*(-1 + z3[6]) - 
    5*(-1 + z3[6])^2 + 3*z3[4]^4*(35 + 2*z3[6]) - 
    2*z3[4]^3*(7 + 52*z3[6] + z3[6]^2) - 
    4*z3[4]*(15 - 26*z3[6] + 11*z3[6]^2) + 
    z3[4]^2*(-68 + 32*z3[6] + 39*z3[6]^2) + 
    z3[2]^3*(-12*z3[4]^3 + 2*(-1 + z3[6])^2 + z3[4]^2*(17 + z3[6]) + 
      z3[4]*(24 - 35*z3[6] + 11*z3[6]^2)) + 
    z3[2]^2*(13*z3[4]^4 + z3[4]^3*(12 - 26*z3[6]) - 3*(-1 + z3[6])^2 + 
      z3[4]*(-36 + 58*z3[6] - 22*z3[6]^2) + 
      z3[4]^2*(-34 + 10*z3[6] + 13*z3[6]^2)) + 
    z3[2]*(3*z3[4]^5 + 4*(-1 + z3[6])^2 - z3[4]^4*(59 + 3*z3[6]) + 
      z3[4]^2*(51 - 21*z3[6] - 26*z3[6]^2) + 
      z3[4]^3*(1 + 65*z3[6] + z3[6]^2) + z3[4]*(48 - 81*z3[6] + 33*z3[6]^2)), 
  y[963] -> 6*(74 + 74*z3[6] + 36*z3[6]^2 - z3[6]^3) + 
    z3[3]*(-173 - 97*z3[6] + 82*z3[6]^2 + 
      z3[2]*(252 + 214*z3[6] + 44*z3[6]^2)), 
  y[964] -> 3*z3[4]^4*(-6 + z3[3]*(-2 + z3[6]) + z3[6]) + 
    6*z3[4]^3*(2 + z3[3]*(-1 + z3[6]) + z3[6]) + 
    z3[4]^2*z3[6]*(-3 - 8*z3[6] + z3[6]^2 + z3[3]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[4]*z3[6]*(-1 + 5*z3[6] - 7*z3[6]^2 + z3[6]^3 + 
      z3[3]*(1 + z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
    (-1 + z3[6])*z3[6]*(-1 + 5*z3[6] - 7*z3[6]^2 + z3[6]^3 + 
      z3[3]*(1 + z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[965] -> 2003 + 1096*z3[4] + 170*z3[4]^2 + 278*z3[5] - 163*z3[4]*z3[5] + 
    29*z3[4]^2*z3[5] - 199*z3[5]^2 + 94*z3[4]*z3[5]^2 + 
    z3[2]^2*(2845 + 17*z3[5] - 35*z3[5]^2 + 
      z3[3]*(1081 - 371*z3[5] - 3*z3[5]^2) + 
      3*z3[3]^2*(-3 + z3[5] + z3[5]^2)) - 1467*z3[6] - 255*z3[4]*z3[6] + 
    106*z3[5]*z3[6] - 29*z3[4]*z3[5]*z3[6] + 97*z3[6]^2 - 6*z3[5]*z3[6]^2 - 
    3*z3[3]^2*z3[5]*(1 + z3[4]^2 - z3[5] + z3[4]*(-1 + z3[5])*(1 + z3[6])) + 
    z3[2]*(-1281 - 149*z3[5] + 117*z3[5]^2 + 
      z3[4]*(-1349 + 83*z3[5] - 47*z3[5]^2) + 1258*z3[6] - 53*z3[5]*z3[6] + 
      z3[3]*(215 - 41*z3[5]^2 + z3[4]*(-689 + 131*z3[5] + 47*z3[5]^2) + 
        z3[5]*(171 - 49*z3[6]) + 604*z3[6]) - 
      3*z3[3]^2*(z3[4]*(-1 - 3*z3[5] + 2*z3[5]^2) - 
        (-1 + z3[5])*(1 + 2*z3[5] + z3[6]))) + 
    z3[3]*(263 + z3[4]^2*(146 - 3*z3[5]) + 85*z3[5]^2 - 363*z3[6] + 
      61*z3[6]^2 + z3[5]*(-372 + 64*z3[6] + 9*z3[6]^2) - 
      z3[4]*(-208 + 94*z3[5]^2 + 207*z3[6] + z3[5]*(3 + 9*z3[6]))), 
  y[966] -> -2269 - 407*z3[5] + 281*z3[5]^2 - 2*z3[4]^2*(56 + 29*z3[5]) + 
    1620*z3[6] - 159*z3[5]*z3[6] - 156*z3[6]^2 + 
    z3[4]*(-1299 - 141*z3[5]^2 + 262*z3[6] + z3[5]*(243 + 58*z3[6])) - 
    z3[3]*(211 + 129*z3[5]^2 + 38*z3[4]^2*(2 + z3[5]) - 354*z3[6] + 
      76*z3[6]^2 + z3[5]*(-437 + 55*z3[6] + 6*z3[6]^2) - 
      z3[4]*(-269 + 141*z3[5]^2 + 152*z3[6] + z3[5]*(23 + 44*z3[6]))), 
  y[967] -> (-1 + z3[6])^(-2) + ((-1 + z3[6])^(-2) + 
      (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
        z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-2) + 
      (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] + z3[2]*z3[3]*z3[4] - 
        z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[6] - z3[2]*z3[3]*z3[6] + 
        z3[4]*z3[6] + z3[3]*z3[4]*z3[6])^(-2) + 
      1/((-1 + z3[6])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] + 
         z3[2]*z3[3]*z3[4] - z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[6] - 
         z3[2]*z3[3]*z3[6] + z3[4]*z3[6] + z3[3]*z3[4]*z3[6])) + 
      ((-1 + z3[6])^(-1) + (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] + 
          z3[2]*z3[3]*z3[4] - z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[6] - 
          z3[2]*z3[3]*z3[6] + z3[4]*z3[6] + z3[3]*z3[4]*z3[6])^(-1))/
       (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
        z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6]))/(1 + z3[2])^2, 
  y[968] -> 117 - 418*z3[5] + 199*z3[5]^2 + 
    z3[2]^3*(-836 - 3*z3[3]^2*(-1 + z3[5]) + 35*z3[5] + 
      z3[3]*(-266 + 155*z3[5])) + 3*z3[3]^2*(-1 + z3[5])*z3[5]*(-1 + z3[6]) + 
    141*z3[6] + 190*z3[5]*z3[6] - 199*z3[5]^2*z3[6] - 21*z3[6]^2 + 
    18*z3[5]*z3[6]^2 + 6*z3[6]^3 - 6*z3[5]*z3[6]^3 + 
    z3[2]^2*(-1319 + 3*z3[3]^2*(-1 + z3[5])*(-2 + z3[5]*(-1 + z3[6])) - 
      35*z3[5]^2*(-1 + z3[6]) + 120*z3[6] + z3[5]*(-87 + 23*z3[6]) + 
      z3[3]*(-631 + z3[5]*(289 - 73*z3[6]) - 3*z3[5]^2*(-1 + z3[6]) + 
        76*z3[6])) + z3[3]*(-58 + 85*z3[5]^2*(-1 + z3[6]) + 73*z3[6] + 
      z3[5]*(284 - 29*z3[6] - 3*z3[6]^2)) + 
    z3[2]*(-479 + 3*z3[3]^2*(-1 + z3[5])*(-1 + 2*z3[5]*(-1 + z3[6])) + 
      117*z3[5]^2*(-1 + z3[6]) + 225*z3[6] + 3*z3[6]^2 - 
      2*z3[5]*(-127 + 54*z3[6] + 3*z3[6]^2) - 
      z3[3]*(423 + 41*z3[5]^2*(-1 + z3[6]) - 149*z3[6] + 
        z3[5]*(86 + 102*z3[6] + 3*z3[6]^2))), 
  y[969] -> (19*z3[5]*(z3[2]^5*(1 + 31*z3[3] + 17*z3[3]^2 + z3[3]^3) + 
       z3[3]*(1 + z3[3])*(2 + z3[3] - z3[6])*(-1 + z3[6])^2 - 
       z3[2]^4*(-1 + z3[6] + z3[3]^3*(-5 + 2*z3[6]) + 
         z3[3]^2*(-65 + 29*z3[6]) + z3[3]*(-95 + 47*z3[6])) - 
       z3[2]*z3[3]*(-1 + z3[6])*(z3[3]^2*(5 - 3*z3[6]) + 
         2*(9 - 9*z3[6] + z3[6]^2) + z3[3]*(23 - 21*z3[6] + 2*z3[6]^2)) + 
       z3[2]^3*z3[3]*(z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + 
         2*(56 - 56*z3[6] + 9*z3[6]^2) + z3[3]*(96 - 88*z3[6] + 
           13*z3[6]^2)) + z3[2]^2*z3[3]*(64 - 96*z3[6] + 34*z3[6]^2 - 
         z3[6]^3 + z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) - 
         z3[3]*(-68 + 96*z3[6] - 31*z3[6]^2 + z3[6]^3))))/6 - 
    (19*(-5 + 2*z3[5] - z3[5]^2 + 2*z3[2]^5*(z3[3]^3*(-1 + z3[5]) + z3[5] + 
         15*z3[3]*z3[5] + z3[3]^2*(-4 + 9*z3[5])) - 
       z3[3]^2*(2 + 3*z3[5]^2 - 3*z3[6])*(-1 + z3[6]) - 3*z3[6] - 
       2*z3[5]*z3[6] + z3[5]^2*z3[6] - z3[6]^2 + z3[6]^3 + 
       z3[3]*(-10 + z3[5]*(10 - 6*z3[6]) - z3[5]^2*(-1 + z3[6]) - 5*z3[6] + 
         2*z3[6]^2 + z3[6]^3) + z3[2]^4*
        (1 + z3[3]*(31 + z3[5]*(62 - 14*z3[6]) - z3[5]^2*(-1 + z3[6]) - 
           16*z3[6]) - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + 
         z3[3]^3*(-7 + 6*z3[5] - z3[5]^2*(-1 + z3[6]) + z3[6]) - 
         z3[3]^2*(2 + 2*z3[5]*(-17 + z3[6]) + 7*z3[5]^2*(-1 + z3[6]) + 
           3*z3[6])) + z3[2]^3*(1 + z3[3]*(75 + z3[5]*(38 - 18*z3[6]) + 
           z3[5]^2*(-1 + z3[6]) - 57*z3[6]) + 2*z3[5]*(-1 + z3[6]) - 
         z3[5]^2*(-1 + z3[6]) - z3[6] - 8*z3[6]^2 + 
         3*z3[3]^3*(-3 + 2*z3[5] - z3[5]^2*(-1 + z3[6]) + z3[6]) + 
         z3[3]^2*(29 - 6*z3[5]*(-4 + z3[6]) - 9*z3[5]^2*(-1 + z3[6]) - 
           23*z3[6] + 2*z3[6]^2)) + z3[2]^2*(-1 - 2*z3[5]*(-1 + z3[6]) + 
         z3[5]^2*(-1 + z3[6]) + z3[6] - 11*z3[6]^2 + z3[6]^3 - 
         z3[3]^3*(-1 + z3[5])*(-5 + 3*z3[5]*(-1 + z3[6]) + 3*z3[6]) + 
         z3[3]^2*(34 - 6*z3[5]*(-3 + z3[6]) - 42*z3[6] + 7*z3[6]^2) + 
         z3[3]*(61 + 2*z3[5] - z3[5]^2*(-1 + z3[6]) - 65*z3[6] + 2*z3[6]^2 + 
           z3[6]^3)) + z3[2]*(1 + 2*z3[5]*(-1 + z3[6]) - 
         z3[5]^2*(-1 + z3[6]) - z3[3]^3*(-1 + z3[5]^2)*(-1 + z3[6]) - z3[6] - 
         4*z3[6]^2 + 2*z3[6]^3 + z3[3]^2*(13 - 2*z3[5]*(-5 + z3[6]) - 
           z3[5]^2*(-1 + z3[6]) - 27*z3[6] + 8*z3[6]^2) + 
         z3[3]*(7 - 2*z3[5]*(-9 + z3[6]) + z3[5]^2*(-1 + z3[6]) - 29*z3[6] + 
           4*z3[6]^2 + 2*z3[6]^3))))/6, 
  y[970] -> (-19*z3[5]*(1 + z3[4] - z3[6])*(1 + z3[4] + 
       z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
       z3[3]*(7 + 2*z3[4]^3 + z3[4]^2*(10 - 3*z3[6]) - 8*z3[6] + z3[6]^2 + 
         z3[4]*(15 - 10*z3[6] + z3[6]^2))))/6 - 
    (19*(-2*z3[5] + z3[3]^2*(z3[4]^3 + z3[4]^2*(4 - 3*z3[6]) + 
         z3[4]*(3*(-2 + z3[6]) + z3[5]^2*(-1 + z3[6])^2)*(-1 + z3[6]) + 
         (4 + 2*z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2) + z3[6] + 
       2*z3[5]*z3[6] + 3*z3[6]^2 - 4*z3[6]^3 + z3[6]^4 + 
       z3[4]^2*(-2 + z3[6]^2) + z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6] + 
         3*z3[6]^2 - 2*z3[6]^3) - z3[3]*(2*z3[4]^4 + z3[4]^3*(12 - 5*z3[6]) + 
         3*z3[4]^2*(8 - 9*z3[6] + z3[6]^2) - z3[6]*(7 + 3*z3[6] - 
           15*z3[6]^2 + 5*z3[6]^3) + z3[4]*(15 + z3[5]^2 - 
           4*z3[5]*(-1 + z3[6])^3 - 31*z3[6] + 5*z3[6]^2 + 5*z3[6]^3) + 
         2*z3[5]*(3 - 7*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + z3[6]^4))))/6, 
  y[971] -> 1 - 2*z3[5], y[972] -> 1/3 - z3[5]/4, y[973] -> -2 - z3[4], 
  y[974] -> -1 + 3*z3[5] - z3[5]^2, y[975] -> 5 - 6*z3[5] + 2*z3[5]^2, 
  y[976] -> 1/((1 + z3[2])*(1 + z3[3])*(z3[2] - z3[4])) + 
    (1/((1 + z3[2])^2*z3[3]) + 
      ((z3[3]^(-1) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/z3[4] + 
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
       ((1 + z3[2])*(1 + z3[4] - z3[6])) + 
      1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/(-1 + z3[5]), 
  y[977] -> (1 + 1/((1 + z3[2])^2*(z3[2] - z3[4])*(1 + z3[4] - z3[6])))/
     (1 + z3[3])^3 + 1/((1 + z3[2])^2*(1 + z3[3])*(z3[2] - z3[4])*
      (1 + z3[4] - z3[6])), 
  y[978] -> ((z3[2] - z3[4])^(-1) + z3[4]^(-1))/((1 + z3[2])*(1 + z3[3])) + 
    1/((1 + z3[3])^3*z3[4]*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[2])*(1 + z3[3])^2*z3[4]*(1 + z3[4] - z3[6])) + 
    (1 + z3[4]^(-1) + (1 + z3[3]^(-1))/(-1 + z3[5]) + 
      (1 + z3[3]^(-1))/(z3[4]^2*(-1 + z3[5])))/((1 + z3[2])*z3[3]*
      (-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[979] -> 1/((1 + z3[2])*z3[3]) + (1 + z3[3]^(-1))/
     ((1 + z3[2])^2*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[980] -> 1 - 2*z3[6], y[981] -> 3 - 2*z3[2] - z3[6], 
  y[982] -> -3 + 2*z3[2], y[983] -> -1 + 3*z3[5] - 2*z3[5]^2, 
  y[984] -> -1/2 + (7*z3[5])/8 - z3[5]^2/3, 
  y[985] -> 1 - 3*z3[5] + 2*z3[5]^2, y[986] -> 7 - 11*z3[5] + 4*z3[5]^2, 
  y[987] -> -1 - z3[2]*(-1 + z3[5]) + z3[5]*(-1 + z3[6]) - 
    z3[5]^2*(-1 + z3[6]), y[988] -> 10 + z3[4]*(-3 + 2*z3[5]) + 
    2*z3[5]*(-3 + z3[6]) - z3[6], y[989] -> 1/((1 + z3[3])^3*z3[4]) + 
    1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(-1 + z3[5])), 
  y[990] -> 3 - 2*z3[5] + z3[6], y[991] -> -3 - 3*z3[5]*(-2 + z3[6]) + 
    2*z3[5]^2*(-1 + z3[6]) + z3[6], y[992] -> 3 - 2*z3[4] + z3[4]^2, 
  y[993] -> -z3[4] + z3[6], y[994] -> -4 + z3[2] + z3[5] + z3[6] - 
    z3[5]*z3[6], y[995] -> -1 + ((-1 + 6*z3[2])*z3[3])/4, 
  y[996] -> -(z3[2]^5*z3[5]) + z3[2]^4*(-1 + z3[5]*(-1 + z3[6]) - 
      z3[5]^2*(-1 + z3[6])) - (-1 + z3[5])^2*(-1 + z3[6]) + 
    z3[2]*(-1 + z3[5])^2*(-1 + z3[6]) - z3[2]^2*(-1 + z3[5])^2*(-1 + z3[6]) + 
    z3[2]^3*(-1 + z3[5])^2*(-1 + z3[6]), y[997] -> -2/3 + z3[5] - z3[5]^2/3, 
  y[998] -> -3 + 5*z3[3], y[999] -> 1 + ((-2 + 3*z3[2])*z3[3])/6, 
  y[1000] -> z3[5]*(22 - 15*z3[6]) + 4*(-2 + z3[6]) + 
    11*z3[5]^2*(-1 + z3[6]), y[1001] -> z3[3]*(-1 + z3[5])*(-1 + z3[6]) - 
    4*z3[6], y[1002] -> z3[3] - 3*(-2 + z3[6])*z3[6]^2, 
  y[1003] -> -2 - (-2 + z3[3])*z3[5]^2*(-1 + z3[6]) - 
    2*z3[5]*(-2 + z3[3] + z3[6]), y[1004] -> 3 - z3[4] - z3[6] - 
    z3[5]^2*(-3 + z3[4] + z3[6]) + z3[5]*(-7 + 2*z3[4] + 2*z3[6]), 
  y[1005] -> 4 + (-7 + 3*z3[3])*z3[5]^2*(-1 + z3[6]) + 
    2*z3[5]*(-7 + 4*z3[3] + 3*z3[6]), 
  y[1006] -> 5 + 3*z3[2]^3 + z3[2]*(z3[5]*(10 - 7*z3[6]) + 2*(-1 + z3[6]) + 
      5*z3[5]^2*(-1 + z3[6])) - 8*z3[5]^2*(-1 + z3[6]) - 3*z3[6] - 
    z3[2]^2*(1 + z3[5]*(4 - 3*z3[6]) + 2*z3[5]^2*(-1 + z3[6]) + z3[6]) + 
    z3[5]*(-16 + 11*z3[6]), y[1007] -> 1/(z3[4]*(1 + z3[4] - z3[6])) + 
    (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
      z3[3]*z3[4]*z3[6])^(-1), y[1008] -> -9 + 5*z3[6] - z3[6]^2 + 
    z3[5]*(6 - 4*z3[6] + z3[6]^2), y[1009] -> 13 - 6*z3[6] + z3[6]^2 - 
    3*z3[5]*(9 - 5*z3[6] + z3[6]^2) + 2*z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[1010] -> 8*z3[6]*(-z3[4] + z3[6]) - z3[3]*(-1 + z3[5])*
     (-1 + z3[6] + z3[6]^2), y[1011] -> 3 + 3*z3[6] - 9*z3[6]^2 - 6*z3[6]^3 + 
    z3[3]*(-5 - 2*z3[6] + 2*z3[6]^2), 
  y[1012] -> -1 - z3[6] - z3[6]^2 - z3[6]^3 + 3*z3[6]^4 + 2*z3[6]^5 - 
    z3[3]*(1 + z3[6] + z3[6]^2 - 11*z3[6]^3 + z3[6]^4), 
  y[1013] -> -7 - z3[4]^2*(-2 + z3[5]) - (-2 + z3[3])*z3[5]^2 + 6*z3[6] + 
    2*z3[6]^2 + z3[5]*(-3 + 2*z3[3] + z3[6]^2) + 
    z3[4]*(z3[5] + (-1 + z3[3])*z3[5]^2 - 4*(1 + z3[6])), 
  y[1014] -> -7 + z3[4]^2*(-2 + z3[5]) - 3*z3[5]^2 + z3[6] - z3[6]^2 + 
    z3[5]*(6 + z3[6]) + z3[4]*(-2 + z3[5]^2 + 3*z3[6] - z3[5]*(1 + z3[6])), 
  y[1015] -> -20 + z3[4]^2*(-2 + z3[5]) + 16*z3[5] - 8*z3[5]^2 - 
    2*z3[2]^2*(3 - 2*z3[5] + z3[5]^2) + 2*z3[6] + 2*z3[5]*z3[6] - z3[6]^2 + 
    z3[4]*(-4 + 2*z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6])) - 
    z3[2]*(-13 - 5*z3[5]^2 + z3[4]*(-2 - z3[5] + z3[5]^2) + z3[6] + 
      z3[5]*(10 + z3[6])), y[1016] -> 27 - 2*z3[4]^2*(-2 + z3[5]) + 
    11*z3[5]^2 - 3*z3[6] + 2*z3[6]^2 - z3[5]*(22 + 3*z3[6]) + 
    z3[4]*(6 - 3*z3[5]^2 - 6*z3[6] + z3[5]*(3 + 2*z3[6])), 
  y[1017] -> ((z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1) + 
      1/((1 + z3[2])^2*z3[3]^2*z3[4]*(-1 + z3[5])) + 
      (1 + z3[4]^(-1))/((1 + z3[2])*z3[3]*z3[4]*(-1 + z3[5])*
        (1 + z3[4] - z3[6])))/(-1 + z3[5]) + 
    (1/(z3[4]*(1 + z3[4] - z3[6])) + (1 + (z3[2] - z3[4])^(-1))/
       (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
        z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
        z3[3]*z3[4]*z3[6]))/((1 + z3[2])^2*(1 + z3[3])), 
  y[1018] -> -6*(2 + 2*z3[6] + z3[6]^2) - 
    z3[3]*(2*(-2 - z3[6] + z3[6]^2) + z3[2]*(6 + 5*z3[6] + z3[6]^2)), 
  y[1019] -> 2*(2 + 2*z3[6] + 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4) + 
    z3[3]*(1 + z3[6] + z3[6]^2 - 7*z3[6]^3 - 2*z3[6]^4 - 
      2*z3[2]*(3 + 3*z3[6] + 3*z3[6]^2 + z3[6]^3)), 
  y[1020] -> 59 + 10*z3[5] - 7*z3[5]^2 + 2*z3[4]^2*(1 + z3[5]) - 39*z3[6] + 
    3*z3[5]*z3[6] + 3*z3[6]^2 + z3[4]*(3*z3[5]^2 - 5*(-6 + z3[6]) - 
      z3[5]*(3 + 2*z3[6])) + z3[3]*(5 + 3*z3[5]^2 + z3[4]^2*(2 + z3[5]) + 
      2*z3[5]*(-5 + z3[6]) - 9*z3[6] + 2*z3[6]^2 - 
      z3[4]*(-7 + 3*z3[5]^2 + 4*z3[6] + z3[5]*(1 + z3[6]))), 
  y[1021] -> -52 - 26*z3[4] - 4*z3[4]^2 - 7*z3[5] + 2*z3[4]*z3[5] - 
    z3[4]^2*z3[5] + 5*z3[5]^2 - 2*z3[4]*z3[5]^2 + 
    z3[2]^2*(-74 - z3[5] + z3[5]^2 + z3[3]*(-29 + 10*z3[5])) + 36*z3[6] + 
    6*z3[4]*z3[6] - 2*z3[5]*z3[6] + z3[4]*z3[5]*z3[6] - 2*z3[6]^2 - 
    z3[3]*(7 + 4*z3[4]^2 + 2*z3[5]^2 + z3[4]*(5 - 2*z3[5]^2 - 6*z3[6]) - 
      9*z3[6] + 2*z3[6]^2 + z3[5]*(-9 + 2*z3[6])) + 
    z3[2]*(33 + 4*z3[5] - 3*z3[5]^2 + z3[4]*(34 - z3[5] + z3[5]^2) - 
      32*z3[6] + z3[5]*z3[6] + z3[3]*(-7 + z3[5]^2 - 
        z3[4]*(-19 + 4*z3[5] + z3[5]^2) - 17*z3[6] + z3[5]*(-3 + 2*z3[6]))), 
  y[1022] -> -1 - 3*z3[4]^2*(-2 + z3[5]) + 8*z3[5] - z3[5]^2 + 
    z3[2]^4*(1 + 3*z3[5] - z3[5]^2) - 5*z3[6] - 4*z3[5]*z3[6] + 3*z3[6]^2 + 
    z3[2]^3*(1 + z3[5]^2 + z3[4]*(-3 - z3[5] + z3[5]^2) + 
      z3[5]*(-5 + z3[6]) + 2*z3[6]) + z3[4]*(6 - 4*z3[5]^2 - 9*z3[6] + 
      z3[5]*(7 + 3*z3[6])) + z3[2]^2*(-1 - z3[4]^2*(-2 + z3[5]) - z3[5]^2 - 
      2*z3[5]*(-3 + z3[6]) - 3*z3[6] + z3[6]^2 + 
      z3[4]*(4 - 2*z3[5]^2 - 3*z3[6] + z3[5]*(3 + z3[6]))) + 
    z3[2]*(1 + 2*z3[4]^2*(-2 + z3[5]) + z3[5]^2 + 4*z3[6] - 2*z3[6]^2 + 
      z3[5]*(-7 + 3*z3[6]) + z3[4]*(-5 + 3*z3[5]^2 + 6*z3[6] - 
        z3[5]*(5 + 2*z3[6]))), y[1023] -> -3 + 11*z3[5] - 5*z3[5]^2 - 
    z3[2]^3*(-22 + z3[5] + z3[3]*(-7 + 4*z3[5])) + 
    z3[2]^2*(34 + z3[3]*(17 + 2*z3[5]*(-4 + z3[6]) - 2*z3[6]) - 
      z3[5]*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6]) - 3*z3[6]) + 
    z3[3]*(2 + z3[5]*(-7 + z3[6]) - 2*z3[5]^2*(-1 + z3[6]) - 2*z3[6]) - 
    3*z3[6] - 5*z3[5]*z3[6] + 5*z3[5]^2*z3[6] + 
    z3[2]*(13 - 3*z3[5]^2*(-1 + z3[6]) - 6*z3[6] + z3[5]*(-7 + 3*z3[6]) + 
      z3[3]*(-4*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[5]*(1 + 3*z3[6]))), 
  y[1024] -> -1 + 9*z3[5] - z3[5]^2 - 6*z3[6] - 5*z3[5]*z3[6] - 22*z3[6]^2 + 
    17*z3[6]^3 - 2*z3[6]^4 - 2*z3[4]^2*(-4 + 2*z3[5] + z3[6]^2) + 
    z3[4]*(7 - 5*z3[5]^2 - 12*z3[6] - 14*z3[6]^2 + 4*z3[6]^3 + 
      z3[5]*(9 + 4*z3[6])) - z3[3]^2*(z3[4]^4*(-4 + 6*z3[5]) + 
      z3[4]^3*(-13 + z3[5]*(33 - 14*z3[6]) + 12*z3[6]) - 
      (-1 + z3[6])*(35 - 6*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-7 + 2*z3[6] + 5*z3[6]^2)) + 
      z3[4]^2*(-3 + 31*z3[6] - 12*z3[6]^2 + z3[5]*(63 - 61*z3[6] + 
          10*z3[6]^2)) + z3[4]*(29 + 2*z3[6] - 23*z3[6]^2 + 4*z3[6]^3 - 
        2*z3[5]^2*(-1 + z3[6])^2*(5 + z3[6]) + 
        z3[5]*(51 - 80*z3[6] + 31*z3[6]^2 - 2*z3[6]^3))) + 
    z3[3]*(1 - 8*z3[4]^4*(-1 + z3[5]) + z3[5]^2 - 54*z3[6] + 7*z3[6]^2 + 
      14*z3[6]^3 + 6*z3[6]^4 + z3[5]*(-9 + 3*z3[6] + 27*z3[6]^2 - 5*z3[6]^3 - 
        4*z3[6]^4) + 2*z3[4]^3*(31 - 11*z3[6] + z3[5]*(-31 + 9*z3[6])) - 
      2*z3[4]^2*(-79 + 68*z3[6] - 9*z3[6]^2 + 
        z3[5]*(81 - 54*z3[6] + 6*z3[6]^2)) + 
      z3[4]*(117 + 5*z3[5]^2 - 194*z3[6] + 59*z3[6]^2 - 10*z3[6]^3 + 
        z3[5]*(-133 + 122*z3[6] - 25*z3[6]^2 + 10*z3[6]^3))), 
  y[1025] -> 1 - 6*z3[4] - 6*z3[4]^2 - 8*z3[5] - 7*z3[4]*z3[5] + 
    3*z3[4]^2*z3[5] + z3[5]^2 + 4*z3[4]*z3[5]^2 - 
    z3[2]^4*(1 + 3*z3[5] - z3[5]^2 + z3[3]*(31 - 35*z3[5] + z3[5]^2) + 
      z3[3]^3*(-10 + z3[5] + z3[5]^2) + z3[3]^2*(-17 - 29*z3[5] + 
        7*z3[5]^2)) + 5*z3[6] + 9*z3[4]*z3[6] + 4*z3[5]*z3[6] - 
    3*z3[4]*z3[5]*z3[6] + 20*z3[6]^2 + 10*z3[4]*z3[6]^2 + 2*z3[4]^2*z3[6]^2 - 
    13*z3[6]^3 - 3*z3[4]*z3[6]^3 + z3[6]^4 + 
    z3[2]^3*(-1 + 5*z3[5] - z3[5]^2 + z3[4]*(3 + z3[5] - z3[5]^2) + 
      z3[3]*(-75 + z3[5]^2 + z3[4]*(133 - 137*z3[5] + z3[5]^2) + 
        z3[5]*(71 - 19*z3[6]) - 46*z3[6]) + 
      z3[3]^2*(-47 - 9*z3[5]^2 + z3[4]*(35 - 119*z3[5] + 15*z3[5]^2) + 
        z3[5]*(75 - 7*z3[6]) - 5*z3[6]) - 2*z3[6] - z3[5]*z3[6] + 
      z3[3]^3*(10 - 3*z3[5]^2 + z3[4]*(-10 - 10*z3[5] + 3*z3[5]^2) - 
        4*z3[5]*(-1 + z3[6]) + 8*z3[6])) + z3[3]^3*z3[5]*
     (1 - z3[4] + z3[4]^4 - z3[6] - z3[4]^3*(1 + 2*z3[6]) + 
      z3[4]^2*(1 + z3[6] + z3[6]^2)) + z3[3]*(9 + 8*z3[4]^4*(-1 + z3[5]) - 
      z3[5]^2 - 4*z3[4]^3*(12 + 4*z3[5]*(-3 + z3[6]) - 5*z3[6]) + 62*z3[6] + 
      3*z3[6]^2 + 13*z3[6]^3 + z3[6]^4 - z3[5]*(2 + 11*z3[6] + 23*z3[6]^2 + 
        10*z3[6]^3) + z3[4]^2*(-2*(68 - 54*z3[6] + 7*z3[6]^2) + 
        z3[5]*(139 - 84*z3[6] + 9*z3[6]^2)) + 
      z3[4]*(-112 - 4*z3[5]^2 + 150*z3[6] - 68*z3[6]^2 + z3[6]^3 - 
        z3[5]*(-125 + 88*z3[6] - 37*z3[6]^2 + z3[6]^3))) + 
    z3[3]^2*(29 - 3*z3[5]^2 + z3[4]^4*(-6 + 8*z3[5]) - 29*z3[6] - 5*z3[6]^2 + 
      6*z3[6]^3 + z3[5]*(-3 + 2*z3[6] + 7*z3[6]^2 - 6*z3[6]^3) + 
      z3[4]^3*(z3[5]*(26 - 16*z3[6]) + 3*(-4 + 5*z3[6])) + 
      z3[4]^2*(-9 + 33*z3[6] - 12*z3[6]^2 + z3[5]*(60 - 50*z3[6] + 
          9*z3[6]^2)) + z3[4]*(25 + 10*z3[6] - 27*z3[6]^2 + 3*z3[6]^3 + 
        6*z3[5]^2*(-1 + 3*z3[6]) - z3[5]*(-44 + 70*z3[6] - 25*z3[6]^2 + 
          z3[6]^3))) + z3[2]^2*(1 + z3[4]^2*(-2 + z3[5]) - 6*z3[5] + 
      z3[5]^2 + 3*z3[6] + 2*z3[5]*z3[6] + 25*z3[6]^2 + 
      z3[4]*(-4 + 2*z3[5]^2 + 3*z3[6] - z3[5]*(3 + z3[6])) + 
      z3[3]*(-61 - z3[5]^2 + z3[4]^2*(-150 + 151*z3[5]) + 37*z3[6] - 
        12*z3[6]^2 + z3[4]*(-8 - 2*z3[5]^2 + z3[5]*(15 - 91*z3[6]) + 
          165*z3[6]) - 2*z3[5]*(-33 + 18*z3[6] + z3[6]^2)) + 
      z3[3]^3*(5 - 3*z3[5]^2 + 5*z3[4]^2*(1 + 2*z3[5]) + 2*z3[6] + 
        2*z3[6]^2 - z3[5]*(-8 + 4*z3[6] + z3[6]^2) + 
        z3[4]*(-5 - 7*z3[6] + 3*z3[5]^2*(1 + z3[6]) - 
          2*z3[5]*(5 + 4*z3[6]))) + z3[3]^2*(-8 + z3[4]^2*(-62 + 113*z3[5]) - 
        2*z3[6] - 11*z3[6]^2 + z3[5]*(46 - 40*z3[6] + 3*z3[6]^2) + 
        z3[4]*(46 + 68*z3[6] + z3[5]^2*(-7 + 9*z3[6]) - 
          z3[5]*(17 + 81*z3[6])))) - z3[2]*(1 + 2*z3[4]^2*(-2 + z3[5]) - 
      7*z3[5] + z3[5]^2 + 4*z3[6] + 3*z3[5]*z3[6] + 12*z3[6]^2 - 11*z3[6]^3 + 
      z3[4]*(-5 + 3*z3[5]^2 + 6*z3[6] + 12*z3[6]^2 - z3[5]*(5 + 2*z3[6])) + 
      z3[3]^3*(-1 + z3[5]^2 + z3[4]^3*(1 + 5*z3[5]) + z3[5]*(-5 + 3*z3[6]) - 
        z3[4]^2*(1 + 2*z3[6] + z3[5]*(5 + 7*z3[6])) + 
        z3[4]*(1 + z3[6] + z3[6]^2 - z3[5]^2*(1 + z3[6] + z3[6]^2) + 
          z3[5]*(5 + 2*z3[6] + 2*z3[6]^2))) + 
      z3[3]^2*(40 + z3[5]^2 + 16*z3[4]^3*(-2 + 3*z3[5]) - 37*z3[6] - 
        17*z3[6]^2 + z3[6]^3 + z3[4]^2*(6 + z3[5]*(28 - 68*z3[6]) + 
          61*z3[6]) + z3[5]*(-18 + 32*z3[6] + 15*z3[6]^2 + z3[6]^3) + 
        z3[4]*(4 + 17*z3[6] - 30*z3[6]^2 - z3[5]^2*(9 - 11*z3[6] + z3[6]^2) + 
          z3[5]*(62 - 64*z3[6] + 19*z3[6]^2))) + 
      z3[3]*(1 + 56*z3[4]^3*(-1 + z3[5]) - z3[5]^2 + 14*z3[6] - 35*z3[6]^2 - 
        4*z3[6]^3 + z3[4]^2*(-92 + z3[5]*(94 - 80*z3[6]) + 108*z3[6]) + 
        z3[5]*(5 + 31*z3[6] + 3*z3[6]^2 + z3[6]^3) + 
        z3[4]*(-101 - 3*z3[5]^2 + 128*z3[6] - 47*z3[6]^2 + 
          z3[5]*(111 - 84*z3[6] + 23*z3[6]^2)))), 
  y[1026] -> 684 - 3661*z3[4], y[1027] -> -684 + 3661*z3[4], 
  y[1028] -> 1 + 1/((1 + z3[2])*z3[3]*(-1 + z3[5])*(z3[4] - z3[6])), 
  y[1029] -> 1 + z3[2]^(-1), y[1030] -> 
   1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[1031] -> 4345*z3[2] + 684*(1 + z3[4] - z3[6]), 
  y[1032] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[1033] -> -1 + z3[3]*(-2 + z3[6]) + z3[6], 
  y[1034] -> -1 + z3[2] + z3[2]*(1 + z3[3])*z3[4] - (1 + z3[3])*z3[4]^2 - 
    z3[2]*(1 + z3[3])*z3[6] + (1 + z3[3])*z3[4]*z3[6], 
  y[1035] -> 4 + (-4 + z3[3]*(-1 + z3[5]))*z3[6], 
  y[1036] -> -8 + 8*z3[6] + (-1 + z3[5])*z3[6]^2, 
  y[1037] -> (1 + 2*z3[4])*(1 + z3[4] - z3[6]) + 
    z3[5]*(-1 + z3[4] + z3[4]^2 + z3[6] - z3[4]*z3[6]), 
  y[1038] -> -(z3[4]^3*(-2 + z3[5])) + z3[4]^2*(5 + z3[5]*(-1 + z3[6]) - 
      3*z3[6]) + z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) - 
    (-1 + z3[5])*z3[6] + z3[4]*(2 + 2*z3[5] - 4*z3[6] + z3[6]^2), 
  y[1039] -> 8 + 4*z3[4]^3 - (-1 + z3[5])*z3[6]^2 - 
    z3[4]^2*(-8 + (7 + z3[5])*z3[6]) + 
    z3[4]*(-8 - 8*z3[6] + (3 + z3[5])*z3[6]^2), 
  y[1040] -> -4*z3[4]^3 + (-1 + z3[5])*z3[6]*(z3[3] + z3[6]) + 
    z3[4]^2*(-8 + (7 + z3[5])*z3[6]) - 
    z3[4]*(4 - 8*z3[6] + (3 + z3[5])*z3[6]^2), 
  y[1041] -> -4 + 4*z3[4]^3 + z3[6] - z3[5]*z3[6] - 
    z3[4]^2*(4 + (7 + z3[5])*z3[6]) + z3[4]*(4 + (3 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2), y[1042] -> 
   8 + z3[3]^2*(3 + z3[2]^2 - z3[2]*(-3 + z3[6]) - 2*z3[6]) - 5*z3[6] + 
    z3[6]^2 + z3[3]*(15 + z3[2]*(5 - 2*z3[6]) - 9*z3[6] + z3[6]^2) + 
    z3[3]*z3[5]*(-1 + z3[6])*(-1 + z3[6] + z3[3]*(-3 - z3[2] + z3[6])), 
  y[1043] -> 8 + z3[5] + z3[4]^2*(8 + z3[5]) + 
    z3[3]^2*z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) - 6*z3[6] + 
    z3[6]^2 - z3[4]*(8 + z3[5] + 2*z3[6] + z3[5]*z3[6]) + 
    z3[3]*(2*z3[4]^2*(2 + z3[5]) + z3[4]*(-4 + z3[5]*(-2 + z3[6]) + z3[6]) + 
      (-1 + z3[6])*(-4 + z3[5]*(-2 + z3[6]) + z3[6])), 
  y[1044] -> (-2 + z3[3]*(-1 + z3[6]) + z3[6])*(4 - 5*z3[6] + z3[6]^2) + 
    z3[5]*(-1 + z3[6])*(1 + z3[3]^2*(-1 + z3[6])^2 + 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[1045] -> -17 + (27 + z3[5])*z3[6] - 13*z3[6]^2 + 2*z3[6]^3 + 
    z3[3]^2*(-1 + z3[6])^2*(-1 + z3[5]*(-3 + 2*z3[6])) + 
    z3[3]*(-1 + z3[6])*(2*(7 - 6*z3[6] + z3[6]^2) + 
      z3[5]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[1046] -> 8 + 2*z3[4]^2 + z3[4]*(4 - 3*z3[6]) - 5*z3[6] + z3[6]^2 + 
    z3[3]*(15 - 6*z3[4] - z3[4]^2 + z3[2]*(5 + z3[4] - 2*z3[6]) - 9*z3[6] + 
      z3[6]^2) + z3[3]^2*(3 + z3[2]^2 - 2*z3[4] - 2*z3[6] - 
      z3[2]*(-3 + z3[4] + z3[6])) + z3[3]*z3[5]*
     (z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
      z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2 - 
        z3[2]*(-1 + z3[4] + z3[6]))), 
  y[1047] -> 17 - z3[4]^2*(2 + z3[5]) - 10*z3[6] - z3[5]*z3[6] + 2*z3[6]^2 + 
    z3[4]*(-17 + (5 + z3[5])*z3[6]) + 
    z3[3]^2*(2*z3[4]^2*z3[5] + z3[4]*(-1 + z3[5]*(-3 + 2*z3[6])) + 
      (-1 + z3[6])*(-1 + z3[5]*(-3 + 2*z3[6]))) + 
    z3[3]*(z3[4]^2*(2 + z3[5]) + 2*(7 - 6*z3[6] + z3[6]^2) + 
      z3[5]*(3 - 5*z3[6] + 2*z3[6]^2) + z3[4]*(2*(-7 + z3[6]) + 
        z3[5]*(-3 + 2*z3[6]))), 
  y[1048] -> (-19*z3[5]*(z3[3]^2*(z3[2] - z3[4])*z3[4]^2*
        (1 + z3[4] - z3[6]) - (-1 + z3[4])*(2*z3[4] - z3[6]) + 
       z3[3]*(-1 + z3[4])*(-1 + z3[2] - 2*z3[4] - z3[4]^3 + 
         z3[4]^2*(-1 + z3[6]) + z3[6])))/36 - 
    (19*(2*z3[4]^4 + z3[4]^3*(4 - 4*z3[2] - 5*z3[6]) + z3[6] - 
       z3[3]^2*(z3[2] - z3[4])*z3[4]*(z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
         (-1 + z3[6])*z3[6]) + z3[4]*(2 - 4*z3[2]*(-1 + z3[6])^2 - 5*z3[6] + 
         z3[6]^2) + z3[4]^2*(8*z3[2]*(-1 + z3[6]) + 
         3*(2 - 2*z3[6] + z3[6]^2)) + z3[3]*(-1 + 3*z3[4]^4 + 
         z3[4]^3*(3 - 7*z3[6]) + z3[4]^2*(1 - 2*z3[6])^2 + z3[6] - 
         z3[4]*(1 + z3[6]) - z3[2]*(-1 + 3*z3[4]^3 + z3[4]^2*(4 - 7*z3[6]) + 
           z3[4]*(1 - 5*z3[6] + 4*z3[6]^2)))))/36, 
  y[1049] -> 1 - z3[4] + z3[4]^2 - z3[4]^3 + z3[4]^4, 
  y[1050] -> -33 + z3[4]*(77 - 36*z3[5]) + 36*z3[5] - 12*z3[6], 
  y[1051] -> 1 - z3[4], y[1052] -> -3 - (41 + 36*z3[2])*z3[4] - 
    36*(-1 + z3[2])*z3[4]^2*(-1 + z3[5]) - 36*z3[4]^3*(-1 + z3[5]) + 
    12*z3[6], y[1053] -> 62*z3[2] - 3*(5 + z3[4] - 5*z3[6]), 
  y[1054] -> z3[3] + 4*z3[4], y[1055] -> z3[2]^2 + z3[6] - z3[2]*z3[6], 
  y[1056] -> -z3[4]^2 + z3[6] - z3[4]*z3[6] - z3[6]^2, 
  y[1057] -> z3[4] + z3[4]^3 - z3[4]^2*(-2 + z3[6]) - 2*z3[4]*z3[6] + 
    z3[6]^2, y[1058] -> 8 - 8*z3[6] - (-1 + z3[5])*z3[6]^2, 
  y[1059] -> z3[4]*(-61 + 18*z3[5]) + 18*(1 - z3[5] + z3[6]), 
  y[1060] -> -1 + z3[4]^4*(-2 + z3[5]) + z3[5] + 
    z3[4]^2*(-1 + z3[5] - z3[6]) - z3[6] + z3[4]*(1 - z3[5] + z3[6]) + 
    z3[4]^3*(1 - z3[5] + z3[6]), 
  y[1061] -> 8 + z3[5] + z3[3]^2*z3[5]*(-1 + z3[6])^2 - 6*z3[6] + z3[6]^2 + 
    z3[3]*(-1 + z3[6])*(-4 + z3[5]*(-2 + z3[6]) + z3[6]), 
  y[1062] -> 43 + 18*z3[4]^2*(-2 + z3[5]) - 18*z3[4]*(-1 + z3[5] - z3[6]) - 
    18*z3[6] + z3[2]*(-43 + 18*z3[4]*(-2 + z3[5]) + 18*z3[6]), 
  y[1063] -> 1 + (1 + z3[3])*z3[4]^2 - (1 + z3[3])*z3[4]*z3[6] + 
    z3[2]*(-1 - (1 + z3[3])*z3[4] + z3[6] + z3[3]*z3[6]), 
  y[1064] -> -((1 + 2*z3[4])*(1 + z3[4] - z3[6])) - 
    z3[5]*(-1 + z3[4] + z3[4]^2 + z3[6] - z3[4]*z3[6]), 
  y[1065] -> 1/((1 + z3[4])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])) + 
    1/((1 + z3[2])*(z3[2] - z3[4])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
       z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
       z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[1066] -> z3[4]^3*(-2 + z3[5]) - z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) + 
    (-1 + z3[5])*z3[6] + z3[4]^2*(-5 + z3[5] + 3*z3[6] - z3[5]*z3[6]) - 
    z3[4]*(2 + 2*z3[5] - 4*z3[6] + z3[6]^2), 
  y[1067] -> z3[4]^2 + z3[2]*(1 + z3[4] - z3[6])*(-1 + z3[6]) + 
    (-1 + z3[6])^2 - z3[4]*(-2 + z3[6] + z3[6]^2), 
  y[1068] -> -8 - 4*z3[4]^3 + (-1 + z3[5])*z3[6]^2 + 
    z3[4]^2*(-8 + (7 + z3[5])*z3[6]) + 
    z3[4]*(8 + 8*z3[6] - (3 + z3[5])*z3[6]^2), 
  y[1069] -> 4*z3[4]^3 - (-1 + z3[5])*z3[6]*(z3[3] + z3[6]) - 
    z3[4]^2*(-8 + (7 + z3[5])*z3[6]) + 
    z3[4]*(4 - 8*z3[6] + (3 + z3[5])*z3[6]^2), 
  y[1070] -> -8 - z3[5] - z3[4]^2*(8 + z3[5]) - 
    z3[3]^2*z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 6*z3[6] - 
    z3[6]^2 + z3[4]*(8 + z3[5] + 2*z3[6] + z3[5]*z3[6]) - 
    z3[3]*(2*z3[4]^2*(2 + z3[5]) + z3[4]*(-4 + z3[5]*(-2 + z3[6]) + z3[6]) + 
      (-1 + z3[6])*(-4 + z3[5]*(-2 + z3[6]) + z3[6])), 
  y[1071] -> z3[3]*z3[5]*(1 + z3[3]*(3 + z3[2] - z3[6]) - z3[6])*
     (-1 + z3[6])^2 + (1 - z3[6])*
     (8 + z3[3]^2*(3 + z3[2]^2 - z3[2]*(-3 + z3[6]) - 2*z3[6]) - 5*z3[6] + 
      z3[6]^2 + z3[3]*(15 + z3[2]*(5 - 2*z3[6]) - 9*z3[6] + z3[6]^2)), 
  y[1072] -> 17 - (27 + z3[5])*z3[6] + 13*z3[6]^2 - 2*z3[6]^3 - 
    z3[3]^2*(-1 + z3[6])^2*(-1 + z3[5]*(-3 + 2*z3[6])) - 
    z3[3]*(-1 + z3[6])*(2*(7 - 6*z3[6] + z3[6]^2) + 
      z3[5]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[1073] -> -8 - 2*z3[4]^2 + 5*z3[6] - z3[6]^2 + z3[4]*(-4 + 3*z3[6]) + 
    z3[3]*(-15 + 6*z3[4] + z3[4]^2 - z3[2]*(5 + z3[4] - 2*z3[6]) + 9*z3[6] - 
      z3[6]^2) + z3[3]^2*(-3 - z3[2]^2 + 2*z3[4] + 2*z3[6] + 
      z3[2]*(-3 + z3[4] + z3[6])) - z3[3]*z3[5]*
     (z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
      z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2 - 
        z3[2]*(-1 + z3[4] + z3[6]))), 
  y[1074] -> -17 + 2*z3[4]^2 + z3[4]*(17 - 5*z3[6]) + 10*z3[6] - 2*z3[6]^2 + 
    z3[3]^2*(-1 + z3[4] + z3[6]) - 2*z3[3]*(7 + z3[4]^2 + 
      z3[4]*(-7 + z3[6]) - 6*z3[6] + z3[6]^2) + 
    z3[5]*(z3[4]^2 + z3[6] - z3[4]*z3[6] - z3[3]*(3 + z3[4]^2 - 5*z3[6] + 
        2*z3[6]^2 + z3[4]*(-3 + 2*z3[6])) - 
      z3[3]^2*(3 + 2*z3[4]^2 - 5*z3[6] + 2*z3[6]^2 + z3[4]*(-3 + 2*z3[6]))), 
  y[1075] -> 2*z3[4]^4 + z3[4]^3*(4 - 4*z3[2] - 5*z3[6]) + z3[6] - 
    z3[3]^2*(z3[2] - z3[4])*z3[4]*(z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
      (-1 + z3[6])*z3[6]) + z3[4]*(2 - 4*z3[2]*(-1 + z3[6])^2 - 5*z3[6] + 
      z3[6]^2) + z3[5]*(z3[3]^2*(z3[2] - z3[4])*z3[4]^2*(1 + z3[4] - z3[6]) - 
      (-1 + z3[4])*(2*z3[4] - z3[6]) + z3[3]*(-1 + z3[4])*
       (-1 + z3[2] - 2*z3[4] - z3[4]^3 + z3[4]^2*(-1 + z3[6]) + z3[6])) + 
    z3[4]^2*(8*z3[2]*(-1 + z3[6]) + 3*(2 - 2*z3[6] + z3[6]^2)) + 
    z3[3]*(-1 + 3*z3[4]^4 + z3[4]^3*(3 - 7*z3[6]) + z3[4]^2*(1 - 2*z3[6])^2 + 
      z3[6] - z3[4]*(1 + z3[6]) - z3[2]*(-1 + 3*z3[4]^3 + 
        z3[4]^2*(4 - 7*z3[6]) + z3[4]*(1 - 5*z3[6] + 4*z3[6]^2))), 
  y[1076] -> 1 + z3[2]^2 + z3[2]*(-1 + z3[4]) - z3[4] + z3[4]^2, 
  y[1077] -> z3[5] - z3[6], y[1078] -> z3[4]*(61 + 36*z3[5] - 18*z3[5]^2) + 
    18*(-1 + z3[5])*(z3[5] - 2*z3[6]), 
  y[1079] -> z3[4]^2 + z3[6] - z3[4]*z3[6], 
  y[1080] -> z3[4]^6 + z3[6] - z3[4]*z3[6] + z3[4]^2*z3[6] - z3[4]^3*z3[6] + 
    z3[4]^4*z3[6] - z3[4]^5*z3[6], y[1081] -> 1 - z3[4]*(-4 + z3[6]) - 
    z3[6]^2, y[1082] -> -1 + z3[2]*(1 + 3*z3[4] - z3[6]) + 
    z3[4]*(-4 + z3[6]) + z3[6]^2, 
  y[1083] -> 3*z3[4]^3 - 2*z3[4]^2*(-4 + z3[6]) - 7*z3[4]*(-1 + z3[6]) + 
    2*(-1 + z3[6])^2, y[1084] -> 2 + 3*z3[4] - 2*z3[6], 
  y[1085] -> -1 - 2*z3[4] - z3[4]^2 + z3[2]*(1 + 2*z3[4] + z3[4]^2 - z3[6]) + 
    z3[6] + z3[2]^2*(-1 - z3[4] + z3[6]), 
  y[1086] -> z3[4]^5*(-2 + z3[5]) - z3[5] + z3[4]*(z3[5] - z3[6]) + 
    z3[4]^3*(z3[5] - z3[6]) + z3[6] + z3[4]^2*(-z3[5] + z3[6]) + 
    z3[4]^4*(-z3[5] + z3[6]), y[1087] -> z3[5]^2 + z3[6]*(1 + z3[6]) - 
    z3[5]*(1 + 2*z3[6]), y[1088] -> -30*z3[4]^2 + 
    z3[4]*(-139 - 18*z3[5] + 18*z3[5]^2 + 6*z3[6]) - 
    18*(1 + z3[5]^2 - z3[5]*(1 + z3[6])), 
  y[1089] -> z3[4]*(-1 - z3[4] + z3[2]*(1 + z3[4] - z3[6]) + 
      z3[2]^2*(-1 + z3[6]) + z3[6]) + 
    z3[3]*(-((1 + z3[4])*(1 + z3[4] - z3[6])) + z3[2]*(1 + z3[4])*
       (1 + z3[4] - z3[6]) - z3[2]^3*(-1 + z3[6]) + 
      z3[2]^2*(-1 + z3[4]*(-2 + z3[6]) + z3[6])), 
  y[1090] -> z3[4]^5*(-2 + z3[5])^2 + z3[5] - z3[5]^2 - 
    z3[4]^4*(-2 + z3[5])*(1 + z3[5] - 2*z3[6]) + 2*z3[5]*z3[6] - 
    z3[6]*(1 + z3[6]) + z3[4]*(z3[5]^2 + z3[6]*(1 + z3[6]) - 
      z3[5]*(1 + 2*z3[6])) - z3[4]^2*(z3[5]^2 + z3[6]*(1 + z3[6]) - 
      z3[5]*(1 + 2*z3[6])) + z3[4]^3*(z3[5]^2 + z3[6]*(1 + z3[6]) - 
      z3[5]*(1 + 2*z3[6])), y[1091] -> -18*z3[4]^4*(2 - 3*z3[5] + z3[5]^2) + 
    18*z3[4]^3*(-1 + z3[5])*(z3[5] - z3[6]) - 18*(-1 + z3[6]) - 
    18*z3[2]^2*(1 + z3[4]*(-1 + z3[5]))*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
    z3[4]*(139 - 6*(-2 + 3*z3[5])*z3[6]) - 
    6*z3[4]^2*(-5 + 3*z3[5]^2 + 3*z3[6] - 3*z3[5]*(1 + z3[6])) - 
    18*z3[2]*(1 + z3[4]^3*(2 - 3*z3[5] + z3[5]^2) - z3[4]^2*(-1 + z3[5])*
       (z3[5] - z3[6]) - z3[6] + z3[4]*(2 + z3[6] - z3[5]*z3[6])), 
  y[1092] -> 18*z3[4]^4*(-2 + z3[5])^2 + 18*(1 - z3[2] + z3[2]^2)*
     (-1 + z3[6])*z3[6] + 18*z3[4]^3*(-2 + z3[5])*(-1 + z3[2]*(-2 + z3[5]) - 
      z3[5] + 2*z3[6]) + 18*z3[4]^2*(z3[2]^2*(-2 + z3[5])^2 + z3[5]^2 - 
      z3[2]*(-2 + z3[5])*(1 + z3[5] - 2*z3[6]) + z3[6]*(1 + z3[6]) - 
      z3[5]*(1 + 2*z3[6])) + z3[4]*(-61 - 18*z3[6] - 18*z3[6]^2 + 
      18*z3[2]^2*(-2 + z3[5])*(-1 + 2*z3[6]) + 18*z3[5]*(-1 + 2*z3[6]) + 
      z3[2]*(61 + z3[5]*(18 - 36*z3[6]) + 18*z3[6] + 18*z3[6]^2)), 
  y[1093] -> -4 - z3[5]^2 - z3[5]*(-4 + z3[6]), 
  y[1094] -> 1 - z3[4] + z3[4]^2 - z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2) - z3[6], y[1095] -> z3[3] + z3[6], 
  y[1096] -> 25 + 25*z3[5]*(-1 + z3[6]) + 7*z3[6], 
  y[1097] -> -56 - 25*z3[5]*(-1 + z3[6]) + 31*z3[6], 
  y[1098] -> -z3[2] - z3[2]*z3[3] + z3[4] - z3[2]*z3[4] + z3[3]*z3[4] + 
    z3[2]*z3[6] + z3[2]*z3[3]*z3[6], y[1099] -> -z3[4] - z3[4]^2 + z3[6], 
  y[1100] -> z3[4]^3*(-1 + z3[5]) + z3[4]^2*(2 - 3*z3[5] + z3[5]^2 - z3[6]) - 
    z3[6] + z3[4]*z3[6], y[1101] -> z3[4]^2*(-1 + z3[5]) + 
    z3[4]*(4 - 3*z3[5] + z3[5]^2 - z3[6]) + (-1 + z3[5])*z3[6], 
  y[1102] -> 19 + 19*z3[5] + 5*z3[4]*(4 + 5*z3[5]) + z3[3]*(13 + 25*z3[5]) + 
    7*z3[6] + 25*z3[5]*z3[6], y[1103] -> 
   -(z3[4]*(2 + z3[3]*(-2 + z3[5]) + z3[5]^2 + z3[5]*(-3 + z3[6]))) - 
    (-1 + 2*z3[3] + z3[5])*z3[6], y[1104] -> z3[4] + z3[4]^2 - z3[6], 
  y[1105] -> -1 + z3[4] - z3[4]^2 + z3[4]^3 - z3[4]^4 + z3[4]^5, 
  y[1106] -> 1 + z3[4]^2 - z3[4]^3 + 
    z3[4]*(-9 + z3[5]^3 - 2*z3[5]*(-6 + z3[6]) + z3[5]^2*(-6 + z3[6])) + 
    (-2 + z3[5])^2*z3[6] + z3[5]*z3[6]^2, 
  y[1107] -> 25 + 25*z3[3] + 18*z3[6] + 7*z3[6]^2 + 
    25*z3[5]*(-1 + z3[6])*(1 + z3[3] + z3[6]), 
  y[1108] -> z3[3] + z3[4] - z3[5]*(z3[3] + z3[4] + z3[6]), 
  y[1109] -> -3*z3[4]^3 - z3[4]^4 - z3[6]^2 + z3[4]^2*(-3 + 2*z3[6]) + 
    z3[4]*(-1 + 2*z3[6]), y[1110] -> 
   1 + (-z3[2] - z3[2]*z3[3] + z3[4] - z3[2]*z3[4] + z3[3]*z3[4] + 
      z3[2]*z3[6] + z3[2]*z3[3]*z3[6])^(-1), 
  y[1111] -> -1 + z3[6] + z3[4]^2*z3[6] - z3[4]*(1 + z3[6]) + 
    z3[2]^2*(-1 - z3[4] + z3[6]) + z3[2]*(1 - z3[6] + z3[4]*(1 + z3[6])), 
  y[1112] -> z3[2]^2*(-1 - z3[4] + z3[6]) + 
    z3[2]*(z3[4] + z3[4]^2 + z3[6] + z3[4]*z3[6] - z3[6]^2) - 
    z3[6]*(1 - z3[6] + z3[4]*(1 + z3[6])), 
  y[1113] -> (-1 + z3[6])^2 + z3[3]*(z3[2] - z3[2]*z3[6] + 
      (-2 + z3[6])*(-1 + z3[4] + z3[6])), 
  y[1114] -> -13 + 5*z3[4]^2*(4 + 5*z3[5]) + 18*z3[6] + 7*z3[6]^2 + 
    z3[5]*(19 - 50*z3[6] + 25*z3[6]^2) + 
    z3[4]*(31 + 7*z3[6] + z3[5]*(-31 + 25*z3[6])), 
  y[1115] -> -((5 + z3[3] + z3[5]^2 + z3[5]*(-4 + z3[6]))*z3[6]) - 
    z3[4]*(-8 + z3[5]^3 + 2*z3[5]^2*(-3 + z3[6]) + z3[6] + 
      z3[5]*(12 - 5*z3[6] + z3[6]^2)), 
  y[1116] -> -(z3[2]^3*(1 + z3[4] - z3[6])^2) + (-1 + z3[6])^2 - 
    z3[4]^3*(-1 + z3[6]^2) + z3[4]^2*(3 + z3[6]^2) - 
    z3[4]*(-3 + 2*z3[6] + z3[6]^2) + z3[2]^2*(3*z3[4]^2 + z3[4]^3 + 
      (-1 + z3[6])^2 - z3[4]*(-3 + 2*z3[6] + z3[6]^2)) - 
    z3[2]*(z3[4]^3 + (-1 + z3[6])^2 + z3[4]^2*(3 + z3[6]^2) - 
      z3[4]*(-3 + 2*z3[6] + z3[6]^2)), 
  y[1117] -> 1 + z3[5]*(-1 + z3[6]) + z3[6], 
  y[1118] -> 1/3 + z3[4] - z3[6]/3, 
  y[1119] -> z3[4]^3 + z3[4]^2*(-1 + z3[6]) + z3[4]*(-1 + z3[6])^2 + 
    (-1 + z3[6])^3, y[1120] -> -1 - z3[2] + z3[6], 
  y[1121] -> -2 + z3[5] + z3[6] - z3[5]*z3[6], 
  y[1122] -> 1 + z3[3] + z3[6]^2 + z3[5]*(-1 + z3[6])*(1 + z3[3] + z3[6]), 
  y[1123] -> 1 + z3[4] - z3[2]^2*(-1 + z3[6]) - z3[6] + 
    z3[2]*(-1 - z3[4] + z3[6]), y[1124] -> 1 + z3[3] + 2*z3[4] + z3[6] + 
    z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[1125] -> z3[4]^2*(2 + z3[5]) + z3[4]*(1 + z3[5]*(-1 + z3[6]) + z3[6]) + 
    (-1 + z3[6])*(1 + z3[5]*(-1 + z3[6]) + z3[6]), 
  y[1126] -> 3*z3[4]^2 + z3[2]*(2 - 3*z3[4] - 2*z3[6]) + 2*(-1 + z3[6])^2 + 
    z3[4]*(-5 + 2*z3[6]), y[1127] -> 
   1/((1 + z3[2])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])) + 
    (-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[1128] -> (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1) + 
    1/((1 + z3[2])*(-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[1129] -> (z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2)*(-1 + z3[6]) + 
    z3[3]*((z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2)*(-2 + z3[6]) - 
      z3[2]*(-1 + z3[6])*(-1 + z3[4] + z3[6])), 
  y[1130] -> -1 + z3[4] - z3[4]^2 + z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2) + z3[6], y[1131] -> -(z3[3]*(1 + z3[5])) - 
    z3[4]*(2 + z3[5]) - (1 + z3[5])*(1 + z3[6]), 
  y[1132] -> -1 - z3[3] - z3[6]^2 - z3[5]*(-1 + z3[6])*(1 + z3[3] + z3[6]), 
  y[1133] -> -z3[3] - z3[4] + z3[5]*(z3[3] + z3[4] + z3[6]), 
  y[1134] -> -(z3[4]^2*(2 + z3[5])) - z3[4]*(1 + z3[5]*(-1 + z3[6]) + 
      z3[6]) - (-1 + z3[6])*(1 + z3[5]*(-1 + z3[6]) + z3[6]), 
  y[1135] -> 1 + (1 + (z3[2] - z3[4])^(-1))/((1 + z3[2])*(1 + z3[3])*
      (1 + z3[4] - z3[6])), y[1136] -> (1 + z3[2])^(-1) + (1 + z3[3])^(-1) + 
    (1 + (z3[2] - z3[4])^(-1))/((1 + z3[2])*(-z3[4] - z3[3]*z3[4] - 
       2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6])), 
  y[1137] -> 1/((1 + z3[2])*z3[4]) + (1 + z3[4]^(-1))/
     (z3[2]*(1 + z3[4] - z3[6])), 
  y[1138] -> 1/((1 + z3[2])*z3[3]*(z3[4] - z3[6])) + 
    (1 + z3[3]^(-1))/(z3[2]^2*(1 + z3[4] - z3[6])), y[1139] -> 12 - 7*z3[6], 
  y[1140] -> -12 + 7*z3[6], y[1141] -> 13 + 7*z3[6], y[1142] -> 7 + 6*z3[6], 
  y[1143] -> 7 + 12*z3[4] + 6*z3[6], y[1144] -> 18 + 7*z3[6], 
  y[1145] -> z3[4]/2 - (13*(1 + z3[6]))/36, 
  y[1146] -> -1/2*z3[4] + (13*(1 + z3[6]))/36, 
  y[1147] -> -z3[4]^3 + z3[4]^2*(-2 + z3[6]) - z3[6]^2 + 
    z3[4]*(-1 + 2*z3[6]), y[1148] -> 18 - 45*z3[4]^2 - 11*z3[6] - 7*z3[6]^2 - 
    z3[4]*(18 + 7*z3[6]), y[1149] -> 
   1/((1 + z3[4])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])) + (1 + (z3[2] - z3[4])^(-1))/
     ((1 + z3[2])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), y[1150] -> -1/6 - 2*z3[4] - z3[6]/6, 
  y[1151] -> (1 + z3[2])^(-1) + (z3[4] - z3[6])^(-1), 
  y[1152] -> 1 + 1/((1 + z3[2])*(z3[4] - z3[6])), 
  y[1153] -> 1 + 12*z3[4] + z3[6], y[1154] -> -1 - 3*z3[4] + z3[6], 
  y[1155] -> 5 + 4*z3[2] - 4*z3[6], 
  y[1156] -> -3*z3[4]^2 + z3[6] - z3[4]*z3[6] - z3[6]^2, 
  y[1157] -> -3*z3[4]^3 + 2*z3[4]^2*(-4 + z3[6]) + 7*z3[4]*(-1 + z3[6]) - 
    2*(-1 + z3[6])^2, y[1158] -> 1 + 2*z3[4] + z3[4]^2 + 
    z3[2]^2*(1 + z3[4] - z3[6]) - z3[2]*(1 + 2*z3[4] + z3[4]^2 - z3[6]) - 
    z3[6], y[1159] -> 2*(-1 + z3[6]) + z3[3]*(-5 - 2*z3[2] + 2*z3[6]), 
  y[1160] -> 3*(-1 + z3[6]) + z3[3]*(-4 + 3*z3[6]), 
  y[1161] -> -5 - 6*z3[4]^2 + z3[4]*(10 - 4*z3[6]) + 9*z3[6] - 4*z3[6]^2 + 
    z3[2]*(-4 + 6*z3[4] + 4*z3[6]), 
  y[1162] -> 2*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2)*(-1 + z3[6]) + 
    z3[3]*(2*z3[4]^2*(-2 + z3[6]) - 2*z3[2]*(-1 + z3[6])*
       (-1 + z3[4] + z3[6]) + (-1 + z3[6])^2*(-5 + 2*z3[6]) + 
      z3[4]*(5 - 7*z3[6] + 2*z3[6]^2)), 
  y[1163] -> 2*z3[4]^3 + 3*z3[4]^2*(-1 + z3[6]) + 3*z3[4]*(-1 + z3[6])^2 + 
    3*(-1 + z3[6])^3 + z3[3]*(2*z3[4]^3 + z3[4]^2*(-4 + 3*z3[6]) + 
      (-1 + z3[6])^2*(-4 + 3*z3[6]) + z3[4]*(4 - 7*z3[6] + 3*z3[6]^2)), 
  y[1164] -> z3[4] + (-1 - z3[6])/24, y[1165] -> 1 - 24*z3[4] + z3[6], 
  y[1166] -> 1/3 + z3[4] - z3[2]*z3[4] - z3[6]/3, 
  y[1167] -> 7 + 8*z3[2] - 8*z3[6], 
  y[1168] -> z3[4] - z3[4]^2 - (-1 + z3[6])^2 - z3[4]*z3[6], 
  y[1169] -> 3*z3[4]^2 + z3[4]*z3[6] + (-1 + z3[6])*z3[6], 
  y[1170] -> -7 - 12*z3[4]^2 + z3[4]*(20 - 8*z3[6]) + 15*z3[6] - 8*z3[6]^2 + 
    4*z3[2]*(-2 + 3*z3[4] + 2*z3[6]), 
  y[1171] -> 3*(-1 + z3[6]) + z3[3]*(-2 + 3*z3[6]), 
  y[1172] -> 4*(-1 + z3[6]) + z3[3]*(-7 - 4*z3[2] + 4*z3[6]), 
  y[1173] -> 4*z3[4]^3 + 3*z3[4]^2*(-1 + z3[6]) + 3*z3[4]*(-1 + z3[6])^2 + 
    3*(-1 + z3[6])^3 + z3[3]*(4*z3[4]^3 + z3[4]^2*(-2 + 3*z3[6]) + 
      (-1 + z3[6])^2*(-2 + 3*z3[6]) + z3[4]*(2 - 5*z3[6] + 3*z3[6]^2)), 
  y[1174] -> 4*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2)*(-1 + z3[6]) + 
    z3[3]*(4*z3[4]^2*(-2 + z3[6]) - 4*z3[2]*(-1 + z3[6])*
       (-1 + z3[4] + z3[6]) + (-1 + z3[6])^2*(-7 + 4*z3[6]) + 
      z3[4]*(7 - 11*z3[6] + 4*z3[6]^2)), y[1175] -> -34 - 19*z3[6], 
  y[1176] -> z3[2]^(-2) + 1/((1 + z3[2])*z3[4]), 
  y[1177] -> (z3[3]^(-1) + z3[4]^(-1) + 1/(z3[3]^2*(-1 + z3[5])) + 
      1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + (1 + z3[3]^(-2))/
     (z3[2]^2*(-1 + z3[5])), y[1178] -> 1 + 1/(z3[3]*(-1 + z3[5])), 
  y[1179] -> -25 - 3*z3[6], y[1180] -> -19 - 3*z3[6], 
  y[1181] -> 1/((1 + z3[2])*(z3[4] - z3[6])^2) + 
    (1 + z3[3]^(-1))/(z3[2]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[1182] -> (z3[3]^(-1) + z3[4]^(-1) + 1/(z3[3]^2*(-1 + z3[5])) + 
      1/(z3[4]^2*(-1 + z3[5])))/((1 + z3[2])*z3[4]) + 
    ((1 + z3[3]^(-2))/(z3[2]*z3[4]) + 1/(z3[3]^2*(1 + z3[4] - z3[6])))/
     (z3[2]*(-1 + z3[5])), y[1183] -> (1 + z3[3]^(-1))/z3[4]^2 + 
    1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])), 
  y[1184] -> (1 + 1/(z3[3]*(-1 + z3[5])))/(z3[2]*z3[3]*z3[4]) + 
    (1 + z3[3]^(-2))/(z3[2]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[2])*z3[3]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[1185] -> 1/((1 + z3[2])*z3[4]) + 1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[1186] -> 2 + z3[6], y[1187] -> 1/(z3[2]*z3[4]) + 
    1/((1 + z3[2])*(1 + z3[4] - z3[6])), y[1188] -> 3 + 2*z3[6], 
  y[1189] -> 19 + 3*z3[6], y[1190] -> 22 + 3*z3[6], y[1191] -> 25 + 19*z3[6], 
  y[1192] -> 1 + 3*z3[2] - z3[6], y[1193] -> -7 - 6*z3[2] + 6*z3[6], 
  y[1194] -> -4 + z3[4]*(-8 + 9*z3[2] - z3[6]) + 5*z3[6] - z3[6]^2, 
  y[1195] -> 4 - 5*z3[6] + z3[6]^2 + z3[4]*(8 + z3[6]), 
  y[1196] -> 7 + 9*z3[4]^2 + z3[2]*(6 - 9*z3[4] - 6*z3[6]) - 13*z3[6] + 
    6*z3[6]^2 + 3*z3[4]*(-5 + 2*z3[6]), 
  y[1197] -> 15*z3[4]^2 - 6*(1 + z3[6]) - z3[4]*(41 + 3*z3[6]), 
  y[1198] -> -15*z3[4]^2 + 6*(1 + z3[6]) + z3[4]*(41 + 3*z3[6]), 
  y[1199] -> 3*(-1 + z3[6]) + z3[3]*(-7 - 3*z3[2] + 3*z3[6]), 
  y[1200] -> 4*(-1 + z3[6]) + z3[3]*(-5 + 4*z3[6]), 
  y[1201] -> 3*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2)*(-1 + z3[6]) + 
    z3[3]*(3*z3[4]^2*(-2 + z3[6]) - 3*z3[2]*(-1 + z3[6])*
       (-1 + z3[4] + z3[6]) + (-1 + z3[6])^2*(-7 + 3*z3[6]) + 
      z3[4]*(7 - 10*z3[6] + 3*z3[6]^2)), 
  y[1202] -> 3*z3[4]^3 + 4*z3[4]^2*(-1 + z3[6]) + 4*z3[4]*(-1 + z3[6])^2 + 
    4*(-1 + z3[6])^3 + z3[3]*(3*z3[4]^3 + z3[4]^2*(-5 + 4*z3[6]) + 
      (-1 + z3[6])^2*(-5 + 4*z3[6]) + z3[4]*(5 - 9*z3[6] + 4*z3[6]^2)), 
  y[1203] -> (1 + z3[2])^(-1) + (1 + z3[3]^(-2))/
     (z3[2]^2*z3[4]*(-1 + z3[5])^2*(1 + z3[4] - z3[6])) + 
    (1 + z3[3]^(-1) + z3[4]^(-2) + (1 + 1/(z3[3]*(-1 + z3[5])))/
       (z3[3]*z3[4]) + 1/(z3[4]^3*(-1 + z3[5])))/((1 + z3[2])*(-1 + z3[5])*
      (1 + z3[4] - z3[6])), y[1204] -> -3 - 2*z3[6], y[1205] -> -2 - z3[6], 
  y[1206] -> (1 + z3[3]^(-1) + z3[4]^(-1) + 1/(z3[3]^2*(-1 + z3[5])) + 
      1/(z3[4]^2*(-1 + z3[5])))/((1 + z3[2])*z3[4]) + 
    ((1 + z3[3]^(-2))/(z3[2]*z3[4]) + 1/(z3[3]^2*(1 + z3[4] - z3[6])))/
     (z3[2]*(-1 + z3[5])), y[1207] -> 1 + z3[3]^(-1) + 
    (1 + z3[3]^(-1) + 1/(z3[3]^2*(-1 + z3[5])))/z3[4], 
  y[1208] -> (1 + z3[2])^(-1) + 1/(z3[2]^2*z3[3]*(-1 + z3[5])) + 
    1/((1 + z3[2])*z3[3]*z3[4]*(-1 + z3[5])), 
  y[1209] -> (1 + z3[3]^(-1) + 1/(z3[3]^2*(-1 + z3[5])))/(z3[2]*z3[4]) + 
    (1 + z3[3]^(-2))/(z3[2]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[2])*z3[3]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[1210] -> (z3[3]^(-2) + z3[3]^(-1) + 
      1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     ((1 + z3[2])*(-1 + z3[5])) + 
    (1 + z3[3]^(-1) + 1/((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - 
         z3[6])))/(z3[2]^2*z3[3]*(-1 + z3[5])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3) + (1 + z3[3]^(-1))/
     (z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - 
       z3[6])), y[1211] -> (1 + z3[3]^(-1) + (1 + z3[4] - z3[6])^(-1))/
     (z3[2]*z3[3]*(-1 + z3[5])) + (1/(z3[4]*(-1 + z3[5])) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-2))/((1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1212] -> -11 - 13*z3[4] - 14*z3[6], y[1213] -> -11 - 14*z3[6], 
  y[1214] -> 211 - 50*z3[6], y[1215] -> -1 + z3[4] + z3[4]^2, 
  y[1216] -> 51 - 61*z3[4], y[1217] -> -7 - 29*z3[4], 
  y[1218] -> 22/9 - (5*z3[4])/24, y[1219] -> -161 + 47*z3[4], 
  y[1220] -> 61 + 87*z3[4], y[1221] -> 1/(z3[3]^2*(-1 + z3[5])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3), 
  y[1222] -> 1/((1 + z3[2])*z3[3]*(z3[4] - z3[6])) + 
    1/(z3[2]^2*(1 + z3[4] - z3[6])), y[1223] -> 39 - 14*z3[6], 
  y[1224] -> -41/9 + (7*z3[6])/4, y[1225] -> 1 + 2*z3[6], 
  y[1226] -> -53 + 9*z3[6], y[1227] -> -39 + 14*z3[6], 
  y[1228] -> 11 + 13*z3[4] + 14*z3[6], y[1229] -> -6 + 13*z3[4] + 44*z3[6], 
  y[1230] -> 7/36 - (8*z3[4])/9, y[1231] -> 25 - 25*z3[2] + 7*z3[4], 
  y[1232] -> 73 + 50*z3[2] + 61*z3[4] - 61*z3[6], y[1233] -> 61 + 64*z3[4], 
  y[1234] -> 19/9 - (19*z3[4])/9 - 7*z3[6], 
  y[1235] -> 1 + z3[2] + z3[5]*(-1 + z3[6]), 
  y[1236] -> 9 + 40*z3[4] - 2*(18 + 5*z3[3]*(-1 + z3[5]))*z3[6], 
  y[1237] -> 3 + z3[4]^2 + z3[4]*(-2 + z3[6]) - 3*z3[6] + z3[6]^2, 
  y[1238] -> -76 + (328 + 19*z3[3]*(-1 + z3[5]))*z3[6] + 
    63*(-4 + z3[3]*(-1 + z3[5]))*z3[6]^2, 
  y[1239] -> -76 + (461 + 19*z3[5])*z3[6] + 101*(-1 + z3[5])*z3[6]^2, 
  y[1240] -> -152 + 884*z3[6] - 3*(225 + 19*z3[5])*z3[6]^2 - 
    63*(-1 + z3[5])*z3[6]^3, y[1241] -> -404 + 2*(739 + 13*z3[5])*z3[6] - 
    (843 + 257*z3[5])*z3[6]^2 - 36*(-1 + z3[5])*z3[6]^3, 
  y[1242] -> 101 - 13*z3[4]^2 - 44*z3[4]*(1 + z3[6]), 
  y[1243] -> -1 + z3[4]^2*(-2 + z3[5]) + z3[5] - z3[6] + 
    z3[4]*(1 - z3[5] + z3[6]), y[1244] -> 107 + 13*z3[4]^2 + 44*z3[6] + 
    z3[4]*(7 + 44*z3[6]), y[1245] -> 61 + (11 + 61*z3[3])*z3[4]^2 + 
    z3[2]*(-61 - (175 + 61*z3[3])*z3[4] + 61*(1 + z3[3])*z3[6]) + 
    z3[4]*(64 - (11 + 61*z3[3])*z3[6]), 
  y[1246] -> 1/(z3[2]*z3[3]*(-1 + z3[5])) + 
    1/((1 + z3[2])*(1 + z3[3])*(z3[2] - z3[4])*(-2*z3[2]*z3[3]*z3[4] + 
       z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[1247] -> -2 + z3[3]^2*(-2 + z3[5]*(-2 + z3[6]) - z3[6])*(-1 + z3[6])^2 + 
    z3[3]^3*z3[5]*(-1 + z3[6])^3 - (5 + z3[5])*z3[6] + 6*z3[6]^2 - 
    2*z3[6]^3 + z3[3]*(-1 + z3[6])*(4 + z3[5] + 2*z3[6] - 3*z3[6]^2), 
  y[1248] -> z3[4]^4*(-2 + z3[5]) + 2*z3[4]*(-1 + z3[5]) + 
    z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) - (-1 + z3[5])*z3[6] + 
    z3[4]^3*(-5 + z3[5] + 3*z3[6] - z3[5]*z3[6]) - 
    z3[4]^2*(3 + z3[5] - 4*z3[6] + z3[6]^2), 
  y[1249] -> 2 + z3[4]^3 - 2*z3[4]^2*(-1 + z3[6]) + z3[6] + z3[6]^2 + 
    z3[4]*(-2 - 3*z3[6] + z3[6]^2), 
  y[1250] -> -1 + z3[4]^3 - z3[4]^2*(1 + 2*z3[6]) + 
    z3[4]*(1 + z3[6] + z3[6]^2), y[1251] -> -36*(1 - 5*z3[6] + 4*z3[6]^2) + 
    z3[3]*(-1 + z3[5])*(-64 + 131*z3[6] + 36*z3[6]^2), 
  y[1252] -> -330 + 903*z3[6] - 176*z3[6]^2 + 
    z3[5]*(-38 + 129*z3[6] + 176*z3[6]^2), 
  y[1253] -> 1 - (1 + z3[3])*z3[4]^3 + z3[2]^2*(1 + z3[4] - z3[6]) + 
    2*(1 + z3[3])*z3[4]^2*z3[6] - (1 + z3[3])*z3[4]*z3[6]^2 + 
    z3[2]*(-1 + (1 + z3[3])*z3[4]^2 - 2*(1 + z3[3])*z3[4]*z3[6] + 
      (1 + z3[3])*z3[6]^2), y[1254] -> -4*z3[4]^4 - 
    (-1 + z3[5])*z3[6]*(1 + z3[6])*(z3[3] + z3[6]) + 
    z3[4]^3*(-8 + (11 + z3[5])*z3[6]) + z3[4]*z3[6]*
     (4 + (-9 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2) - 
    2*z3[4]^2*(2 - 8*z3[6] + (5 + z3[5])*z3[6]^2), 
  y[1255] -> 404 + z3[4]^3*(490 + 38*z3[5]) - 2*(537 + 13*z3[5])*z3[6] + 
    231*(-1 + z3[5])*z3[6]^2 + z3[4]^2*(404 + (-181 + 13*z3[5])*z3[6]) + 
    z3[4]*(-404 + (670 + 26*z3[5])*z3[6] - (169 + 191*z3[5])*z3[6]^2), 
  y[1256] -> -2*z3[4]^3*(245 + 19*z3[5]) - z3[3]*(-1 + z3[5])*
     (-64 + 27*z3[6]) - (-1 + z3[5])*z3[6]*(-26 + 191*z3[6]) + 
    z3[4]^2*(-724 + (181 - 13*z3[5])*z3[6]) + 
    z3[4]*(-196 - 2*(31 + 13*z3[5])*z3[6] + (169 + 191*z3[5])*z3[6]^2), 
  y[1257] -> -8 + 4*z3[4]^4 + (-1 + z3[5])*z3[6]^2 + (-1 + z3[5])*z3[6]^3 - 
    z3[4]^3*(-8 + (11 + z3[5])*z3[6]) + 
    2*z3[4]^2*(-4 - 8*z3[6] + (5 + z3[5])*z3[6]^2) - 
    z3[4]*(-8 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3), 
  y[1258] -> 8 - 4*z3[4]^4 - (-1 + z3[5])*z3[6]^2 - (-1 + z3[5])*z3[6]^3 + 
    z3[4]^3*(-8 + (11 + z3[5])*z3[6]) - 
    2*z3[4]^2*(-4 - 8*z3[6] + (5 + z3[5])*z3[6]^2) + 
    z3[4]*(-8 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3), 
  y[1259] -> -4 - 4*z3[4]^4 + z3[6] - z3[5]*z3[6] + 
    z3[4]^3*(4 + (11 + z3[5])*z3[6]) - z3[4]^2*(4 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2) + z3[4]*(4 + (3 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3), 
  y[1260] -> 76 + 76*z3[4]^4 - (461 + 19*z3[5])*z3[6] - 
    101*(-1 + z3[5])*z3[6]^2 + z3[4]^3*(-76 + (233 + 19*z3[5])*z3[6]) - 
    z3[4]^2*(-76 + (309 + 19*z3[5])*z3[6] + (593 + 139*z3[5])*z3[6]^2) + 
    z3[4]*(-76 + (385 + 19*z3[5])*z3[6] + 4*(71 + 30*z3[5])*z3[6]^2 + 
      4*(71 + 30*z3[5])*z3[6]^3), y[1261] -> 152 - 76*z3[4]^4 - 732*z3[6] + 
    57*(-1 + z3[5])*z3[6]^2 + 120*(-1 + z3[5])*z3[6]^3 - 
    z3[4]^3*(152 + (233 + 19*z3[5])*z3[6]) + 
    z3[4]^2*(152 - 428*z3[6] + (593 + 139*z3[5])*z3[6]^2) - 
    z3[4]*(152 - 580*z3[6] + (-637 + 57*z3[5])*z3[6]^2 + 
      4*(71 + 30*z3[5])*z3[6]^3), 
  y[1262] -> (-8*z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2))/9 - 
    (8*(-1 + z3[4] - 2*z3[4]^2 + z3[6] + z3[2]*(-1 + z3[4] + z3[6])))/9, 
  y[1263] -> z3[4]^2*(110 + 113*z3[5]) - 3*(-1 + z3[5])*(-1 + 9*z3[6]) + 
    z3[4]*(223 - 110*z3[6] + 3*z3[5]*(-1 + 9*z3[6])), 
  y[1264] -> 3*z3[3]^2*z3[5]*(-1 + z3[6])^2 + z3[5]*(-73 + 176*z3[6]) - 
    3*(68 - 94*z3[6] + 7*z3[6]^2) - z3[3]*(-1 + z3[6])*
     (-26 - 29*z3[6] + z3[5]*(-32 + 47*z3[6])), 
  y[1265] -> -64*z3[4]^4*(-2 + z3[5]) - 3*z3[3]*(-1 + z3[5])*
     (1 + z3[4] - z3[6]) + (-1 + z3[5])*(-50 + 3*z3[6]) + 
    z3[4]*(200 + 44*z3[5] - 244*z3[6] + 61*z3[6]^2) + 
    z3[4]^2*(447 - 389*z3[6] + 64*z3[6]^2 + z3[5]*(-47 + 61*z3[6])) + 
    z3[4]^3*(392 - 192*z3[6] + z3[5]*(-125 + 64*z3[6])), 
  y[1266] -> 76*z3[4]^4 + z3[4]^3*(152 + (233 + 19*z3[5])*z3[6]) + 
    z3[4]*z3[6]*(176 + (-637 + 57*z3[5])*z3[6] + 4*(71 + 30*z3[5])*z3[6]^2) + 
    z3[4]^2*(76 + 428*z3[6] - (593 + 139*z3[5])*z3[6]^2) - 
    (-1 + z3[5])*z3[6]*(3*z3[6]*(19 + 40*z3[6]) + z3[3]*(19 + 82*z3[6])), 
  y[1267] -> 2*z3[4]^4 + (-1 + z3[5])*z3[6]^2*(1 + z3[6]) - 
    z3[4]^3*(-4 + (8 + z3[5])*z3[6]) - z3[4]*z3[6]*(4 + (-9 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2) + z3[4]^2*(2 - 13*z3[6] + (9 + 2*z3[5])*z3[6]^2) + 
    z3[3]*z3[4]*(1 + z3[4] - z3[6])*(2 + 2*z3[4]^2 - 3*z3[6] - 
      z3[4]*(-4 + (2 + z3[5])*z3[6])), 
  y[1268] -> 41 - 7*z3[6] + 141*z3[6]^2 - 72*z3[6]^3 + 
    z3[5]*(64 - 131*z3[6] - 36*z3[6]^2) - 3*z3[3]^2*(-1 + z3[6])^2*
     (-1 + z3[5]*(-3 + 2*z3[6])) - z3[3]*(-1 + z3[6])*
     (118 - 216*z3[6] + 58*z3[6]^2 + 5*z3[5]*(7 - 11*z3[6] + 4*z3[6]^2)), 
  y[1269] -> z3[5]*(3*z3[3]^2*(3 + z3[2] - z3[6]) + 64*(-1 + z3[6]) - 
      67*z3[3]*(-1 + z3[6]))*(-1 + z3[6])^2 + 
    (1 - z3[6])*(738 + 3*z3[2]^2*z3[3]*(76 + z3[3]) + 
      z3[2]*(z3[3]*(725 - 324*z3[6]) - 3*z3[3]^2*(-3 + z3[6]) - 
        292*(-1 + z3[6])) + z3[3]^2*(9 - 6*z3[6]) - 835*z3[6] + 157*z3[6]^2 + 
      z3[3]*(641 - 537*z3[6] + 29*z3[6]^2)), 
  y[1270] -> 330 - 2*z3[4]^3*(165 + 19*z3[5]) + 
    z3[4]^2*(330 + z3[5]*(38 - 53*z3[6]) - 243*z3[6]) - 903*z3[6] + 
    176*z3[6]^2 + z3[5]*(38 - 129*z3[6] - 176*z3[6]^2) + 
    z3[4]*(-330 + 573*z3[6] + 397*z3[6]^2 + 
      z3[5]*(-38 + 91*z3[6] + 267*z3[6]^2)), 
  y[1271] -> 4 + 7*z3[6] - (20 + z3[5])*z3[6]^2 + 13*z3[6]^3 - 3*z3[6]^4 + 
    z3[3]^3*(-1 + z3[6])^3*(-1 + z3[5]*(-5 + 3*z3[6])) + 
    z3[3]^2*(-1 + z3[6])^2*(8 + 2*z3[6] - 3*z3[6]^2 + 
      z3[5]*(9 - 14*z3[6] + 6*z3[6]^2)) + z3[3]*(-1 + z3[6])*
     (-11 - 3*z3[6] + 16*z3[6]^2 - 6*z3[6]^3 + 
      z3[5]*(-4 + 10*z3[6] - 9*z3[6]^2 + 3*z3[6]^3)), 
  y[1272] -> -738 - 3*z3[2]^2*z3[3]*(76 + z3[3]) + 1166*z3[4] - 56*z3[4]^2 + 
    835*z3[6] - 401*z3[4]*z3[6] - 157*z3[6]^2 + 
    z3[3]^2*(-9 + 6*z3[4] + 6*z3[6]) - z3[3]*(641 + 239*z3[4]^2 - 537*z3[6] + 
      29*z3[6]^2 + 18*z3[4]*(-47 + 5*z3[6])) + 
    z3[2]*(3*z3[3]^2*(-3 + z3[4] + z3[6]) + 292*(-1 + z3[4] + z3[6]) + 
      z3[3]*(-725 + 595*z3[4] + 324*z3[6])) + 
    z3[5]*(64*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) - 
      67*z3[3]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) - 
      3*z3[3]^2*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2 - 
        z3[2]*(-1 + z3[4] + z3[6]))), 
  y[1273] -> 204 + 73*z3[5] + z3[4]^2*(204 + 73*z3[5]) - 
    3*z3[3]^2*z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) - 
    282*z3[6] - 176*z3[5]*z3[6] + 21*z3[6]^2 + 
    z3[4]*(-204 + 78*z3[6] + z3[5]*(-73 + 103*z3[6])) + 
    z3[3]*(z3[4]^2*(26 + 32*z3[5]) + z3[4]*(-26 - 29*z3[6] + 
        z3[5]*(-32 + 47*z3[6])) + (-1 + z3[6])*(-26 - 29*z3[6] + 
        z3[5]*(-32 + 47*z3[6]))), 
  y[1274] -> 2 + 2*z3[4]^4 + z3[3]^3*z3[5]*(-z3[4]^3 + z3[4]^4 - 
      z3[4]^2*(-1 + z3[6]) - z3[4]*(-1 + z3[6])^2 - (-1 + z3[6])^3) + 
    5*z3[6] + z3[5]*z3[6] - 6*z3[6]^2 + 2*z3[6]^3 + 
    z3[4]^2*(1 + 2*z3[6])*(2 + (5 + z3[5])*z3[6]) - 
    z3[4]^3*(2 + (11 + z3[5])*z3[6]) - z3[4]*(2 + (7 + z3[5])*z3[6] + 
      (1 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3) + 
    z3[3]^2*(2*z3[4]^4*(1 + z3[5]) - z3[4]*(-2 + z3[5]*(-2 + z3[6]) - z3[6])*
       (-1 + z3[6]) - (-2 + z3[5]*(-2 + z3[6]) - z3[6])*(-1 + z3[6])^2 + 
      z3[4]^2*(2 - z3[5]*(-2 + z3[6]) + z3[6]) - 
      z3[4]^3*(2 + 3*z3[6] + z3[5]*(2 + z3[6]))) + 
    z3[3]*(z3[4]^4*(4 + z3[5]) - z3[4]^3*(4 + z3[5] + 10*z3[6] + 
        2*z3[5]*z3[6]) - z3[4]*(4 + z3[5] + 2*z3[6] - 3*z3[6]^2) - 
      (-1 + z3[6])*(4 + z3[5] + 2*z3[6] - 3*z3[6]^2) + 
      z3[4]^2*(4 + 6*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6] + z3[6]^2))), 
  y[1275] -> 
   (19*z3[5]*(z3[6]*(z3[4]^3 - 2*z3[4]^2*z3[6] - z3[6]*(1 + z3[6]) + 
         z3[4]*z3[6]*(1 + z3[6])) + z3[3]^2*(9 + 4*z3[4]^4 + 
         z3[4]^2*(9 - 5*z3[6]) + z3[4]^3*(-9 + z3[6]) - 23*z3[6] + 
         20*z3[6]^2 - 6*z3[6]^3 + z3[4]*(-9 + 14*z3[6] - 6*z3[6]^2)) + 
       z3[3]^3*(-5*z3[4]^3 + 2*z3[4]^4 + z3[4]^2*(5 - 3*z3[6]) - 
         (-1 + z3[6])^2*(-5 + 3*z3[6]) + z3[4]*(-5 + 8*z3[6] - 3*z3[6]^2)) + 
       z3[3]*(4 + 2*z3[4]^4 + 2*z3[4]^3*(-2 + z3[6]) - 10*z3[6] + 9*z3[6]^2 - 
         3*z3[6]^3 + z3[4]*(-4 + 6*z3[6] - 3*z3[6]^2) - 
         z3[4]^2*(-4 + 2*z3[6] + z3[6]^2))))/6 - 
    (19*(-4 + 2*z3[4]^4 + z3[4]^3*(4 - 8*z3[6]) - 11*z3[6] + 9*z3[6]^2 - 
       4*z3[6]^3 + z3[3]^3*(z3[4] - z3[4]^2 + z3[4]^3 - (-1 + z3[6])^2 - 
         z3[4]*z3[6]) + z3[4]^2*(-4 - 19*z3[6] + 10*z3[6]^2) + 
       z3[4]*(4 + 15*z3[6] + 6*z3[6]^2 - 3*z3[6]^3) + 
       z3[3]^2*(-8 + 8*z3[4]^3 + 2*z3[4]^4 + 6*z3[6] + 5*z3[6]^2 - 
         3*z3[6]^3 - 2*z3[4]^2*(4 + 5*z3[6]) + 
         z3[4]*(8 + 2*z3[6] - 3*z3[6]^2)) + 
       z3[3]*(-11 + 4*z3[4]^4 + z3[4]^3*(11 - 4*z3[6]) - 3*z3[6] + 
         16*z3[6]^2 - 6*z3[6]^3 + z3[4]*(11 + 14*z3[6] - 2*z3[6]^2) + 
         z3[4]^2*(-11 - 25*z3[6] + 3*z3[6]^2))))/6, 
  y[1276] -> 2 + 5*z3[6] + (-3 + z3[2])*z3[6]^2 - z3[2]*z3[6]^3 + 
    z3[3]*(6 + 17*z3[6] - 18*z3[6]^2 + 3*z3[6]^3 + 
      z3[2]*(-5 + 18*z3[6] - 8*z3[6]^2) - z3[2]^2*(4 - 6*z3[6] + z3[6]^2)) + 
    z3[3]^3*(5 + z3[2]^4 + z3[2]^3*(5 - 2*z3[6]) - 8*z3[6] + 3*z3[6]^2 + 
      z3[2]^2*(10 - 8*z3[6] + z3[6]^2) + z3[2]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
    z3[3]^2*(9 + z3[2]^3*(-3 + z3[6]) + 4*z3[6] - 12*z3[6]^2 + 3*z3[6]^3 + 
      z3[2]^2*(-7 + 9*z3[6] - 2*z3[6]^2) + z3[2]*(-1 + 15*z3[6] - 9*z3[6]^2 + 
        z3[6]^3)) - z3[3]*z3[5]*(-1 + z3[6])*(z3[2]^3*z3[3]*(4 + z3[3]) + 
      z3[2]^2*(4 + z3[3]*(15 - 8*z3[6]) + z3[3]^2*(5 - 2*z3[6]) - 4*z3[6]) + 
      (1 + z3[3])*(9 - 15*z3[6] + 6*z3[6]^2 + 
        z3[3]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[2]*(10 - 13*z3[6] + 3*z3[6]^2 + z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + 
        z3[3]*(23 - 24*z3[6] + 4*z3[6]^2))), 
  y[1277] -> -41 - 612*z3[4]^2 - 34*z3[6] - 72*z3[6]^2 + 
    3*z3[3]^2*(-1 + z3[4] + z3[6]) + z3[4]*(41 + 99*z3[6]) - 
    2*z3[3]*(59 + 137*z3[4]^2 - 108*z3[6] + 29*z3[6]^2 + 
      z3[4]*(-59 + 29*z3[6])) - z3[5]*(64 + 113*z3[4]^2 - 67*z3[6] + 
      z3[4]*(-64 + 27*z3[6]) + 3*z3[3]^2*(3 + 2*z3[4]^2 - 5*z3[6] + 
        2*z3[6]^2 + z3[4]*(-3 + 2*z3[6])) + 
      z3[3]*(81*z3[4]^2 + 5*z3[4]*(-7 + 4*z3[6]) + 
        5*(7 - 11*z3[6] + 4*z3[6]^2))), 
  y[1278] -> -150*z3[4]^4 - 3*(-1 + z3[5])*z3[6] - 
    61*z3[3]^2*(z3[2] - z3[4])*z3[4]*(1 + z3[4] - z3[6])*
     (z3[4]*(-1 + z3[5]) + z3[6]) + z3[4]^3*(-428 + 700*z3[2] + 128*z3[5] + 
      197*z3[6]) + z3[4]*(-250 + 244*z3[2]*(-1 + z3[6])^2 + 241*z3[6] - 
      61*z3[6]^2 + 3*z3[5]*(2 + z3[6])) - 
    z3[4]^2*(394 + 944*z3[2]*(-1 + z3[6]) - 386*z3[6] + 47*z3[6]^2 + 
      z3[5]*(6 + 64*z3[6])) + z3[3]*(-(z3[4]^4*(183 + 53*z3[5])) - 
      3*(-1 + z3[5])*(-1 + z3[6]) + 3*z3[4]*(-1 + z3[5])*(1 + z3[6]) + 
      z3[4]^2*(3 + 258*z3[6] - 194*z3[6]^2 - 3*z3[5]*(1 + z3[6])) + 
      z3[4]^3*(-247 + 377*z3[6] + z3[5]*(14 + 53*z3[6])) + 
      z3[2]*(3 + 347*z3[4]^3 - 3*z3[5] + z3[4]^2*(408 - 64*z3[5] - 
          591*z3[6]) + z3[4]*(-3 + 3*z3[5] - 305*z3[6] + 244*z3[6]^2))), 
  y[1279] -> -3*z3[4]^6 + z3[3]^2*(z3[2] - z3[4])*z3[4]^2*(z3[4] - z3[6])^2*
     (1 + z3[4] - z3[6]) - z3[6] + z3[4]*(2 + z3[6]) + 
    2*z3[4]^5*(-2 + 2*z3[2] + 5*z3[6]) + 
    z3[4]^4*(1 + 4*z3[2]^2 + z3[2]*(4 - 12*z3[6]) + 9*z3[6] - 11*z3[6]^2) + 
    z3[4]^2*(2 + 4*z3[2]^2*(-1 + z3[6])^2 - 5*z3[6] + z3[6]^2 - 
      4*z3[2]*(-1 + z3[6])^2*(1 + z3[6])) + 
    z3[4]^3*(6 - 8*z3[2]^2*(-1 + z3[6]) - 2*z3[6] - 5*z3[6]^2 + 4*z3[6]^3 + 
      4*z3[2]*(-1 - 2*z3[6] + 3*z3[6]^2)) - 
    z3[5]*((1 - z3[4] + z3[4]^2)*(2*z3[4] - z3[6]) + 
      z3[3]^2*(z3[2] - z3[4])*z3[4]^3*(z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
        (-1 + z3[6])*z3[6]) + z3[3]*(1 - z3[4]^6 + 
        z3[2]*(-1 + z3[4] - z3[4]^2 + z3[4]^5 - 2*z3[4]^4*(-1 + z3[6]) + 
          z3[4]^3*(-1 + z3[6])^2) - z3[6] + z3[4]*(1 + z3[6]) - 
        z3[4]^2*(1 + z3[6]) + z3[4]^3*(1 + z3[6]) + z3[4]^5*(-1 + 2*z3[6]) + 
        z3[4]^4*(-1 + z3[6] - z3[6]^2))) + 
    z3[3]*(1 - 4*z3[4]^6 - z3[6] + z3[4]*(1 + z3[6]) - z3[4]^2*(1 + z3[6]) + 
      z3[4]^5*(-5 + 13*z3[6]) + z3[4]^4*(-1 + 11*z3[6] - 14*z3[6]^2) + 
      z3[4]^3*(1 + z3[6] - 6*z3[6]^2 + 5*z3[6]^3) + 
      z3[2]*(-1 + z3[4] + 5*z3[4]^5 + z3[4]^4*(7 - 15*z3[6]) + 
        z3[4]^3*(1 - 13*z3[6] + 15*z3[6]^2) + z3[4]^2*(-1 + 6*z3[6]^2 - 
          5*z3[6]^3))), y[1280] -> 2 + 5*z3[6] - 3*z3[6]^2 + z3[2]*z3[6]^2 + 
    z3[4]^2*z3[6]^2 - z3[2]*z3[6]^3 - z3[4]*(2 + 3*z3[6] + z3[2]*z3[6]^2) + 
    z3[3]^3*(5 + z3[2]^4 + 5*z3[4]^2 - 2*z3[4]^3 + 
      z3[2]^3*(5 - 3*z3[4] - 2*z3[6]) - 8*z3[6] + 3*z3[6]^2 + 
      z3[4]*(-5 + 3*z3[6]) + z3[2]^2*(10 + 3*z3[4]^2 + z3[4]*(-9 + z3[6]) - 
        8*z3[6] + z3[6]^2) + z3[2]*(10 + 7*z3[4]^2 - z3[4]^3 - 12*z3[6] + 
        3*z3[6]^2 + z3[4]*(-10 + 3*z3[6]))) + 
    z3[3]^2*(9 - 4*z3[4]^4 + 4*z3[6] - 12*z3[6]^2 + 3*z3[6]^3 + 
      z3[2]^3*(-3 + 3*z3[4] + z3[6]) + z3[4]^2*(9 + 2*z3[6]) + 
      z3[4]^3*(8 + 3*z3[6]) + z3[2]^2*(-7 + 10*z3[4] - 10*z3[4]^2 + 9*z3[6] - 
        2*z3[6]^2) + z3[4]*(-9 - 13*z3[6] + 3*z3[6]^2) + 
      z3[2]*(-1 + 11*z3[4]^3 + 15*z3[6] - 9*z3[6]^2 + z3[6]^3 - 
        z3[4]^2*(13 + 4*z3[6]) + z3[4]*(1 - 7*z3[6] + z3[6]^2))) - 
    z3[3]*(-6 + 4*z3[4]^4 - 17*z3[6] + 18*z3[6]^2 - 3*z3[6]^3 - 
      z3[4]^2*z3[6]*(2 + z3[6]) - z3[4]^3*(8 + 3*z3[6]) + 
      z3[4]*(8 + 18*z3[6] - 4*z3[6]^2) + z3[2]^2*(4 + 4*z3[4]^2 + 
        2*z3[4]*(-2 + z3[6]) - 6*z3[6] + z3[6]^2) + 
      z3[2]*(5 - 8*z3[4]^3 - 18*z3[6] + 8*z3[6]^2 + z3[4]^2*(10 + z3[6]) + 
        z3[4]*(-7 + 8*z3[6] + z3[6]^2))) - 
    z3[3]*z3[5]*(-9 + 9*z3[4] - 9*z3[4]^2 + 8*z3[4]^3 - 4*z3[4]^4 + 
      24*z3[6] - 15*z3[4]*z3[6] + 6*z3[4]^2*z3[6] + z3[4]^3*z3[6] - 
      21*z3[6]^2 + 6*z3[4]*z3[6]^2 + 6*z3[6]^3 + z3[2]^3*z3[3]*(4 + z3[3])*
       (-1 + z3[4] + z3[6]) + z3[3]^2*(-10 + 7*z3[4]^3 - z3[4]^4 + 22*z3[6] - 
        15*z3[6]^2 + 3*z3[6]^3 + z3[4]^2*(-10 + 3*z3[6]) + 
        z3[4]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(-19 - 5*z3[4]^4 + 46*z3[6] - 36*z3[6]^2 + 9*z3[6]^3 + 
        z3[4]^3*(15 + z3[6]) + z3[4]^2*(-19 + 10*z3[6]) + 
        z3[4]*(19 - 27*z3[6] + 9*z3[6]^2)) - 
      z3[2]^2*(4*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
        z3[3]^2*(5 + 3*z3[4]^2 - 7*z3[6] + 2*z3[6]^2 + 
          z3[4]*(-5 + 2*z3[6])) + z3[3]*(15 + 13*z3[4]^2 - 23*z3[6] + 
          8*z3[6]^2 + z3[4]*(-15 + 8*z3[6]))) + 
      z3[2]*(8*z3[4]^3 + z3[4]^2*(-10 + 3*z3[6]) + (-1 + z3[6])^2*
         (-10 + 3*z3[6]) + z3[4]*(10 - 13*z3[6] + 3*z3[6]^2) + 
        z3[3]^2*(-10 + 3*z3[4]^3 + z3[4]^2*(-9 + z3[6]) + 18*z3[6] - 
          9*z3[6]^2 + z3[6]^3 + z3[4]*(10 - 8*z3[6] + z3[6]^2)) + 
        z3[3]*(-23 + 14*z3[4]^3 + 47*z3[6] - 28*z3[6]^2 + 4*z3[6]^3 + 
          z3[4]^2*(-22 + 3*z3[6]) + z3[4]*(23 - 24*z3[6] + 4*z3[6]^2)))), 
  y[1281] -> -1 - z3[2]*z3[3] + (1 + z3[3])*z3[6], 
  y[1282] -> -3*z3[4]^4 - z3[4]^2*(-1 + z3[6])*z3[6] - 
    z3[4]*(-1 + z3[6])^2*z3[6] - (-1 + z3[6])^3*z3[6] + 
    z3[3]*(3*(-1 + z3[2])*z3[4]^3 - 3*z3[4]^4 - z3[4]^2*(-1 + z3[6])*z3[6] + 
      z3[4]*(z3[2] - z3[6])*(-1 + z3[6])*z3[6] + (z3[2] - z3[6])*
       (-1 + z3[6])^2*z3[6]), y[1283] -> 
   3*z3[4]^4 + z3[4]^2*(-1 + z3[6])*z3[6] + z3[4]*(-1 + z3[6])^2*z3[6] + 
    (-1 + z3[6])^3*z3[6] + z3[3]*(3*z3[4]^3 + 3*z3[4]^4 + 
      z3[4]^2*(-1 + z3[6])*z3[6] + z3[4]*(-1 + z3[6])*z3[6]^2 + 
      (-1 + z3[6])^2*z3[6]^2), 
  y[1284] -> z3[3]^(-1) + (1 + z3[3]^(-1))/z3[4], 
  y[1285] -> (z3[2]^(-2) + (1 + z3[4]^(-1))/(1 + z3[2]))/z3[3] + 
    (1 + z3[3]^(-1))/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[1286] -> (1 + 1/(z3[3]*(-1 + z3[5])))/(z3[2]*z3[3]) + 
    (1/(z3[3]^2*(-1 + z3[5])) + 1/(z3[3]*(-1 + z3[5])) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3))/
     (z3[2]^2*(1 + z3[4] - z3[6])) + (1 + 1/(z3[4]*(-1 + z3[5])))/
     (z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1287] -> (1 + 1/(z3[3]*(-1 + z3[5])))/((1 + z3[2])*z3[3]) + 
    (z3[3]^(-2) + 1/((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - 
         z3[6])) + 1/(z3[3]*(1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - 
         z3[6])))/(z3[2]^2*(-1 + z3[5])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3) + 
    1/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    1/(z3[4]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - 
       z3[6])), y[1288] -> 2 + z3[3], y[1289] -> -5/9 + (13*z3[4])/36, 
  y[1290] -> 50 + 7*z3[4], y[1291] -> 83*z3[4] - 13*z3[6], 
  y[1292] -> 3 + 2*z3[3], y[1293] -> 1 + 2*z3[3], 
  y[1294] -> 4 + 2*z3[3] + 2*z3[4] - z3[6], y[1295] -> 25 - 63*z3[6], 
  y[1296] -> -4 - 2*z3[4] + z3[6], y[1297] -> 1 - 2*z3[4] + z3[6], 
  y[1298] -> -96 - 83*z3[4] + 13*z3[6], 
  y[1299] -> z3[4]*(25 - 6*z3[5]) + 6*(-1 + z3[5] - z3[6]), 
  y[1300] -> 1 + z3[3]*(3 + z3[2] - z3[6]) - z3[6], 
  y[1301] -> -1 + z3[4] - z3[6], y[1302] -> 1 + z3[4]*(-2 + z3[5]) - z3[5] + 
    z3[6], y[1303] -> -19/9 + (19*z3[4])/9 + 7*z3[6], 
  y[1304] -> -12 - 20*z3[4] + (38 + 5*z3[3]*(-1 + z3[5]))*z3[6], 
  y[1305] -> 1 + 2*z3[4] + z3[4]^2 - z3[6], 
  y[1306] -> z3[4] + 3*z3[4]^3 + z3[4]^4 + z3[4]^2*(3 - 2*z3[6]) - 
    2*z3[4]*z3[6] + z3[6]^2, y[1307] -> 76 - (537 + 19*z3[5])*z3[6] - 
    120*(-1 + z3[5])*z3[6]^2, y[1308] -> 1 + z3[3]*(1 + z3[6]), 
  y[1309] -> 76*z3[6] - 19*z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[1310] -> -4*z3[6] + z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[1311] -> -1 + z3[2] + z3[2]^2 + z3[6] + z3[5]*(-1 + z3[6])*
     (-1 + z3[2] + z3[6]), y[1312] -> -1 + z3[2] + z3[2]^2 - 2*z3[2]*z3[4] - 
    z3[4]*(-2 + z3[6]) + z3[6] + z3[5]*(-1 + z3[2] + z3[6])*
     (-1 + z3[4] + z3[6]), y[1313] -> 1 - z3[4]^4*(-2 + z3[5]) - z3[5] + 
    z3[4]*(-1 + z3[5] - z3[6]) + z3[4]^3*(-1 + z3[5] - z3[6]) + z3[6] + 
    z3[4]^2*(1 - z3[5] + z3[6]), 
  y[1314] -> 2*(-1 + z3[6]) + z3[3]*(-3 + 2*z3[6]), 
  y[1315] -> 19 + 6*z3[4]^2*(-2 + z3[5]) - 6*z3[6] + 
    z3[2]*(-19 + 6*z3[4]*(-2 + z3[5]) + 6*z3[6]) + 
    z3[4]*(6 - 6*z3[5] + 6*z3[6]), 
  y[1316] -> 24 - 124*z3[6] + z3[3]*(-1 + z3[5])*(60 + 31*z3[6]), 
  y[1317] -> -31 - 51*z3[4]^2 - 94*z3[6] + 63*z3[6]^2 - 
    25*z3[3]*(1 + z3[6]) - z3[4]*(83 + 69*z3[6]), 
  y[1318] -> 32 + 51*z3[4]^2 + 94*z3[6] - 63*z3[6]^2 + z3[4]*(83 + 69*z3[6]), 
  y[1319] -> 76 - 328*z3[6] + z3[3]*(-1 + z3[5])*(101 + 82*z3[6]), 
  y[1320] -> 1/(z3[3]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    (z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - 
      z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1), 
  y[1321] -> -52 - z3[4]^2*(135 + 64*z3[5]) - 13*z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) + 80*z3[6] - 26*z3[5]*z3[6] - 14*z3[6]^2 + 
    50*z3[5]*z3[6]^2 + z3[4]*(-251 + (149 + 14*z3[5])*z3[6]), 
  y[1322] -> 17*z3[4]^2 + z3[4]*(2 + 23*z3[6]) - 21*(1 + z3[6] + z3[6]^2), 
  y[1323] -> 1 + z3[6] + z3[3]*(1 + z3[6] + z3[6]^2), 
  y[1324] -> -((-1 + z3[6])*(-1 + z3[4] + z3[6])) - 
    z3[3]*(3 + z3[2] + z3[4]*(-2 + z3[6]) - 4*z3[6] - z3[2]*z3[6] + z3[6]^2), 
  y[1325] -> 2 + z3[4]^3 + z3[4]^2*(2 - 3*z3[6]) + 3*z3[6] + 4*z3[6]^2 - 
    z3[6]^3 + z3[3]*(1 + z3[6] + z3[6]^2) + z3[4]*(-2 - 5*z3[6] + 3*z3[6]^2), 
  y[1326] -> z3[4]^3 + z3[4]^2*(2 - 3*z3[6]) - 
    z3[6]*(2 - 4*z3[6] + z3[6]^2) + z3[4]*(1 - 5*z3[6] + 3*z3[6]^2), 
  y[1327] -> -1 + z3[4]^3 - z3[6] - z3[6]^2 - z3[6]^3 - 
    z3[4]^2*(1 + 3*z3[6]) + z3[4]*(1 + 2*z3[6] + 3*z3[6]^2), 
  y[1328] -> z3[5]*(19 - 76*z3[6] - 132*z3[6]^2) + 
    3*(65 - 218*z3[6] + 44*z3[6]^2), 
  y[1329] -> 363 + 88*z3[3]*(-1 + z3[5]) - 738*z3[6] + 62*z3[6]^2 - 
    z3[5]*(101 + 202*z3[6] + 62*z3[6]^2), 
  y[1330] -> 190 + 101*z3[3]*(-1 + z3[5]) - 745*z3[6] + 82*z3[6]^2 - 
    z3[5]*(38 + 139*z3[6] + 82*z3[6]^2), 
  y[1331] -> -262 - z3[4]^3*(275 + 19*z3[5]) + 665*z3[6] + 13*z3[5]*z3[6] + 
    792*z3[6]^2 - 114*z3[5]*z3[6]^2 - 213*z3[6]^3 - 151*z3[5]*z3[6]^3 + 
    z3[4]^2*(-262 + (223 + z3[5])*z3[6]) - 88*z3[3]*(-1 + z3[5])*
     (1 + z3[6] + z3[6]^2) + z3[4]*(262 - 13*(31 + z3[5])*z3[6] + 
      (265 + 169*z3[5])*z3[6]^2), 
  y[1332] -> 4 + 4*z3[4]^4 + (3 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
    (3 + z3[5])*z3[6]^3 + (3 + z3[5])*z3[6]^4 - 
    z3[4]^3*(4 + (15 + z3[5])*z3[6]) + z3[4]^2*(4 + (11 + z3[5])*z3[6] + 
      3*(7 + z3[5])*z3[6]^2) - z3[4]*(4 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2 + (13 + 3*z3[5])*z3[6]^3), 
  y[1333] -> -152 + 76*z3[4]^4 + 732*z3[6] + 789*z3[6]^2 - 57*z3[5]*z3[6]^2 + 
    928*z3[6]^3 - 196*z3[5]*z3[6]^3 - 341*z3[6]^4 - 139*z3[5]*z3[6]^4 + 
    z3[4]^3*(152 + (233 + 19*z3[5])*z3[6]) - 
    z3[4]^2*(152 - 428*z3[6] + 3*(345 + 59*z3[5])*z3[6]^2) - 
    101*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[4]*(152 - 580*z3[6] + (-1369 + 57*z3[5])*z3[6]^2 + 
      11*(97 + 27*z3[5])*z3[6]^3), 
  y[1334] -> -76 - 76*z3[4]^4 + (461 + 19*z3[5])*z3[6] + 
    (341 + 139*z3[5])*z3[6]^2 + (341 + 139*z3[5])*z3[6]^3 + 
    (341 + 139*z3[5])*z3[6]^4 + z3[4]^3*(76 - (233 + 19*z3[5])*z3[6]) + 
    z3[4]^2*(-76 + (309 + 19*z3[5])*z3[6] + 3*(345 + 59*z3[5])*z3[6]^2) - 
    z3[4]*(-76 + (385 + 19*z3[5])*z3[6] + 2*(363 + 79*z3[5])*z3[6]^2 + 
      11*(97 + 27*z3[5])*z3[6]^3), 
  y[1335] -> z3[3]*(-1 + z3[5]) - z3[6]*(7 - z3[6] + z3[5]*(1 + z3[6])), 
  y[1336] -> -(z3[3]*(-1 + z3[5])) + z3[6]*(7 - z3[6] + z3[5]*(1 + z3[6])), 
  y[1337] -> -z3[4]^2 - 2*z3[4]*(-1 + z3[6]) - 2*(-1 + z3[6])^2 - 
    z3[3]*(3 + z3[4]^2 - 5*z3[6] + 2*z3[6]^2 + z3[4]*(-3 + 2*z3[6])), 
  y[1338] -> z3[2]^3*(1 + z3[4] - z3[6])^2 - (-1 + z3[6])^2 + 
    z3[4]^3*(-1 + z3[6]^2) - z3[4]^2*(3 + z3[6]^2) + 
    z3[4]*(-3 + 2*z3[6] + z3[6]^2) - z3[2]^2*(3*z3[4]^2 + z3[4]^3 + 
      (-1 + z3[6])^2 - z3[4]*(-3 + 2*z3[6] + z3[6]^2)) + 
    z3[2]*(z3[4]^3 + (-1 + z3[6])^2 + z3[4]^2*(3 + z3[6]^2) - 
      z3[4]*(-3 + 2*z3[6] + z3[6]^2)), 
  y[1339] -> 187 - z3[3]^2*(-25 + 6*z3[5]*(-1 + z3[6]))*(-1 + z3[6])^2 - 
    398*z3[6] + 117*z3[6]^2 - 6*z3[6]^3 - 44*z3[5]*(-1 + 3*z3[6]) - 
    z3[3]*(-1 + z3[6])*(93 - 86*z3[6] + 6*z3[6]^2 + 
      z3[5]*(31 - 62*z3[6] + 6*z3[6]^2)), 
  y[1340] -> -187 - 187*z3[4]^2 + z3[4]*(187 - 24*z3[6]) - 
    25*z3[3]^2*(1 - z3[4] + z3[4]^2 - z3[6]) + 211*z3[6] + 94*z3[6]^2 + 
    z3[3]*(-93 - 93*z3[4]^2 + 86*z3[6] - 6*z3[6]^2 + z3[4]*(93 + 7*z3[6])) - 
    z3[5]*(6*z3[3]^2*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
      44*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6] - 2*z3[6]^2) + 
      z3[3]*(31 + 31*z3[4]^2 + 31*z3[4]*(-1 + z3[6]) - 62*z3[6] + 
        6*z3[6]^2)), y[1341] -> z3[4]^3*(275 + 19*z3[5]) - 
    z3[4]^2*(-422 + (223 + z3[5])*z3[6]) + 2*z3[3]*(-1 + z3[5])*
     (-16 - 13*z3[6] + 25*z3[6]^2) + z3[4]*(128 + (-61 + 13*z3[5])*z3[6] - 
      (265 + 169*z3[5])*z3[6]^2) + z3[6]*(61 - 468*z3[6] + 213*z3[6]^2 + 
      z3[5]*(-13 + 94*z3[6] + 151*z3[6]^2)), 
  y[1342] -> -195 + z3[4]^3*(195 + 19*z3[5]) + 459*z3[6] + 327*z3[6]^2 + 
    327*z3[6]^3 + z3[4]^2*(-195 + 19*z3[5]*(-1 + z3[6]) + 69*z3[6]) + 
    z3[5]*(-19 + 57*z3[6] + 189*z3[6]^2 + 189*z3[6]^3) - 
    z3[4]*(3*(-65 + 88*z3[6] + 197*z3[6]^2) + 
      z3[5]*(-19 + 38*z3[6] + 227*z3[6]^2)), 
  y[1343] -> 295 - 553*z3[6] + 202*z3[6]^2 - 12*z3[6]^3 - 
    2*z3[5]*(60 + 31*z3[6]) - z3[3]^2*(-1 + z3[6])*
     (131 - 81*z3[6] + z3[5]*(-7 - 5*z3[6] + 12*z3[6]^2)) + 
    z3[3]*(271 - 542*z3[6] + 271*z3[6]^2 - 12*z3[6]^3 + 
      z3[5]*(-20 + 3*z3[6] + 29*z3[6]^2 - 12*z3[6]^3)), 
  y[1344] -> z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4) + 
    z3[6]*(-8 + 4*z3[4]^4 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + 
      2*(-5 + z3[5])*z3[6]^3 + (3 + z3[5])*z3[6]^4 - 
      z3[4]^3*(-8 + (15 + z3[5])*z3[6]) + 
      z3[4]^2*(-8 - 24*z3[6] + 3*(7 + z3[5])*z3[6]^2) + 
      z3[4]*(8 + 16*z3[6] - (-25 + z3[5])*z3[6]^2 - (13 + 3*z3[5])*z3[6]^3)), 
  y[1345] -> (-19*z3[5]*z3[6]*(-1 + z3[3]^3*(-1 + z3[6])^3 + 
       z3[3]^2*(-1 + z3[6])^2*(-3 + 2*z3[6]) + 
       z3[3]*(-3 + 6*z3[6] - 4*z3[6]^2 + z3[6]^3)))/6 - 
    (19*(-2 + 2*z3[3]^3*(-1 + z3[6])^3 - 6*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + 
       z3[6]^4 + z3[3]^2*(-1 + z3[6])^2*(-6 + 2*z3[6] + z3[6]^2) + 
       z3[3]*(-6 + 6*z3[6] + 5*z3[6]^2 - 7*z3[6]^3 + 2*z3[6]^4)))/6, 
  y[1346] -> -3 - 12*z3[6] + 17*z3[6]^2 - 11*z3[6]^3 + 3*z3[6]^4 - 
    z3[5]*(1 + z3[6]) + z3[3]^3*(-1 + z3[6])^2*(7*(-2 + z3[6]) + 
      z3[5]*(4 - 9*z3[6] + 3*z3[6]^2)) + z3[3]^2*(-1 + z3[6])*
     (32 - 33*z3[6] + 5*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-8 + 26*z3[6] - 23*z3[6]^2 + 6*z3[6]^3)) + 
    z3[3]*(-22 + 21*z3[6] + 7*z3[6]^2 - 16*z3[6]^3 + 6*z3[6]^4 + 
      z3[5]*(4 - 17*z3[6] + 24*z3[6]^2 - 14*z3[6]^3 + 3*z3[6]^4)), 
  y[1347] -> 4*z3[4]^4 - z3[4]^3*(-8 + (15 + z3[5])*z3[6]) + 
    z3[4]^2*(4 - 24*z3[6] + 3*(7 + z3[5])*z3[6]^2) - 
    z3[4]*z3[6]*(8 + (-25 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) + 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + z3[6])^2 + 
      z3[6]*(3 - 10*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6])^2)), 
  y[1348] -> -56 - 2*z3[2]^2*(130 + 269*z3[3] + 9*z3[3]^2) + 27*z3[4] - 
    114*z3[4]^2 + 97*z3[6] + 109*z3[4]*z3[6] + 26*z3[6]^2 + 
    z3[3]^2*(-243 + 149*z3[4] - 25*z3[4]^2 + 87*z3[6]) + 
    z3[3]*(-357 - 75*z3[4]^2 + 387*z3[6] - 6*z3[6]^2 + 
      5*z3[4]*(17 + 9*z3[6])) + z3[2]*(-488 + 406*z3[4] + 
      z3[3]^2*(43*z3[4] + 31*(-5 + z3[6])) + 114*z3[6] + 
      z3[3]*(-539 + 378*z3[4] + 36*z3[6])) + 
    z3[5]*(25*z3[2]^2*z3[3]^2 - 32*(-1 + z3[6])*(-1 + z3[4] + z3[6]) - 
      2*z3[3]*(-1 + z3[4] + z3[6])*(22 + 3*z3[6]) + 
      z3[2]*(z3[3]^2*(69 - 57*z3[4] - 19*z3[6]) - 32*(-1 + z3[4] + z3[6]) + 
        7*z3[3]*(-1 + z3[4] + z3[6])) + z3[3]^2*(57 + 32*z3[4]^2 - 26*z3[6] - 
        6*z3[6]^2 - 2*z3[4]*(35 + 3*z3[6]))), 
  y[1349] -> -207 + 272*z3[4]^2 + z3[4]*(207 - 320*z3[6]) + 434*z3[6] + 
    2*z3[6]^2 + z3[3]^2*(-131 + 131*z3[4] - 50*z3[4]^2 + 81*z3[6]) + 
    z3[3]*(-271 + 23*z3[4]^2 + z3[4]*(271 - 139*z3[6]) + 271*z3[6] - 
      12*z3[6]^2) + z3[5]*(32 + 64*z3[4]^2 + 6*z3[6] - 50*z3[6]^2 - 
      2*z3[4]*(16 + 7*z3[6]) + z3[3]*(20 + 71*z3[4]^2 + 17*z3[6] - 
        12*z3[6]^2 - 5*z3[4]*(4 + 5*z3[6])) + 
      z3[3]^2*(7 + 26*z3[4]^2 + 5*z3[6] - 12*z3[6]^2 - 
        z3[4]*(7 + 12*z3[6]))), y[1350] -> 108 + 228*z3[2]^3*z3[3] + 
    z3[2]^2*(z3[3]*(652 - 310*z3[6]) + z3[3]^2*(56 - 31*z3[6]) - 
      260*(-1 + z3[6])) - 305*z3[6] + 71*z3[6]^2 + 26*z3[6]^3 + 
    z3[3]^2*(243 - 305*z3[6] + 87*z3[6]^2) + 
    z3[3]*(370 - 743*z3[6] + 266*z3[6]^2 - 6*z3[6]^3) + 
    z3[2]*(488 - 602*z3[6] + 114*z3[6]^2 + 
      z3[3]^2*(193 - 174*z3[6] + 31*z3[6]^2) + 
      z3[3]*(616 - 690*z3[6] + 87*z3[6]^2)) - z3[5]*(-1 + z3[6])*
     (-25*z3[2]^2*z3[3]^2 + 32*(-1 + z3[6])^2 + 
      z3[3]^2*(-57 + 26*z3[6] + 6*z3[6]^2) + 
      z3[3]*(-44 + 38*z3[6] + 6*z3[6]^2) + 
      z3[2]*(32*(-1 + z3[6]) - 7*z3[3]*(-1 + z3[6]) + 
        z3[3]^2*(-69 + 19*z3[6]))), 
  y[1351] -> -76*z3[4]^4 - z3[4]^3*(152 + (233 + 19*z3[5])*z3[6]) - 
    z3[4]*z3[6]*(176 + (-1369 + 57*z3[5])*z3[6] + 11*(97 + 27*z3[5])*
       z3[6]^2) + z3[4]^2*(-76 - 428*z3[6] + 3*(345 + 59*z3[5])*z3[6]^2) + 
    z3[6]*(z3[3]*(-1 + z3[5])*(19 + 120*z3[6] + 101*z3[6]^2) + 
      z3[6]*(195 - 928*z3[6] + 341*z3[6]^2 + z3[5]*(57 + 196*z3[6] + 
          139*z3[6]^2))), y[1352] -> 
   (-19*z3[5]*(z3[3]^2*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
       z3[6]*(-z3[4]^3 + 3*z3[4]^2*z3[6] + z3[6]*(1 + z3[6])^2 - 
         z3[4]*z3[6]*(1 + 3*z3[6])) + z3[3]*z3[4]*
        (z3[4]^3 + z3[4]^2*(2 - 3*z3[6]) - (-1 + z3[6])*z3[6]^2 + 
         z3[4]*(1 - 3*z3[6] + 3*z3[6]^2))))/6 - 
    (19*(2*z3[4]^4 + z3[4]^3*(4 - 11*z3[6]) + z3[3]^2*(1 + z3[4])*
        (1 + z3[4] - z3[6])^2 + z3[4]*z3[6]*(-7 + 24*z3[6] - 13*z3[6]^2) + 
       z3[6]^2*(3 - 10*z3[6] + 3*z3[6]^2) + 
       z3[4]^2*(2 - 19*z3[6] + 19*z3[6]^2) + 
       z3[3]*(2*z3[4]^4 - 7*z3[4]^3*(-1 + z3[6]) + 
         z3[6]*(-3 + 7*z3[6] - 4*z3[6]^2) + 4*z3[4]^2*(2 - 5*z3[6] + 
           2*z3[6]^2) + z3[4]*(3 - 16*z3[6] + 17*z3[6]^2 - 3*z3[6]^3))))/6, 
  y[1353] -> 2 + 6*z3[6] - 2*(5 + 2*z3[2] + z3[2]^2)*z3[6]^2 + 
    (9 + 5*z3[2] + 2*z3[2]^2)*z3[6]^3 - (3 + z3[2])*z3[6]^4 - 
    z3[3]^3*(-38 + 2*z3[2]^5 - 3*z3[2]^4*(-2 + z3[6]) + 77*z3[6] - 
      48*z3[6]^2 + 9*z3[6]^3 - z3[2]^3*(2 + z3[6]) + 
      z3[2]^2*(-30 + 32*z3[6] - 10*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-50 + 78*z3[6] - 36*z3[6]^2 + 5*z3[6]^3)) + 
    z3[3]*(34 - 45*z3[6] + 13*z3[6]^2 + 12*z3[6]^3 - 6*z3[6]^4 + 
      2*z3[2]^3*(4 - 6*z3[6] + z3[6]^2) + 
      z3[2]^2*(24 - 44*z3[6] + 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(34 - 62*z3[6] + 29*z3[6]^2 + 4*z3[6]^3 - 2*z3[6]^4)) - 
    z3[3]^2*(-70 + 2*z3[2]^4*(-3 + z3[6]) + 128*z3[6] - 71*z3[6]^2 + 
      6*z3[6]^3 + 3*z3[6]^4 + z3[2]^3*(-28 + 27*z3[6] - 5*z3[6]^2) + 
      2*z3[2]^2*(-31 + 44*z3[6] - 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-84 + 140*z3[6] - 69*z3[6]^2 + 6*z3[6]^3 + z3[6]^4)) + 
    z3[3]*z3[5]*(-1 + z3[6])*(16 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 34*z3[6] + 
      21*z3[6]^2 - 3*z3[6]^3 + z3[3]*(36 - 76*z3[6] + 45*z3[6]^2 - 
        6*z3[6]^3) + z3[3]^2*(20 - 42*z3[6] + 24*z3[6]^2 - 3*z3[6]^3) + 
      z3[2]^3*(8 + z3[3]^2*(20 - 9*z3[6]) - 8*z3[6] - 
        4*z3[3]*(-9 + 5*z3[6])) + z3[2]^2*(8*(3 - 4*z3[6] + z3[6]^2) + 
        z3[3]^2*(40 - 37*z3[6] + 6*z3[6]^2) + 
        z3[3]*(68 - 73*z3[6] + 14*z3[6]^2)) - 
      z3[2]*(-28 + 48*z3[6] - 21*z3[6]^2 + z3[6]^3 + 
        z3[3]^2*(-40 + 58*z3[6] - 20*z3[6]^2 + z3[6]^3) + 
        z3[3]*(-68 + 106*z3[6] - 41*z3[6]^2 + 2*z3[6]^3))), 
  y[1354] -> 
   (19*z3[5]*(z3[6]*(-z3[4]^3 + 3*z3[4]^2*z3[6] + z3[6]*(1 + z3[6])^2 - 
         z3[4]*z3[6]*(1 + 3*z3[6])) + z3[3]^3*(4 + 3*z3[4]^4 + 
         z3[4]^2*(4 - 5*z3[6]) - 13*z3[6] + 12*z3[6]^2 - 3*z3[6]^3 - 
         z3[4]^3*(4 + z3[6]) + z3[4]*(-4 + 9*z3[6] - 3*z3[6]^2)) + 
       z3[3]^2*(8 + 6*z3[4]^4 - 26*z3[6] + 23*z3[6]^2 - 6*z3[6]^3 - 
         z3[4]^3*(8 + 3*z3[6]) + z3[4]*(-8 + 18*z3[6] - 5*z3[6]^2) + 
         z3[4]^2*(8 - 10*z3[6] + z3[6]^2)) + 
       z3[3]*(4 + 3*z3[4]^4 - 13*z3[6] + 11*z3[6]^2 - 3*z3[6]^3 - 
         z3[4]^3*(4 + 3*z3[6]) + z3[4]^2*(4 - 5*z3[6] + 3*z3[6]^2) - 
         z3[4]*(4 - 9*z3[6] + 2*z3[6]^2 + z3[6]^3))))/6 - 
    (19*(4 - 2*z3[4]^4 + 17*z3[6] + z3[6]^2 + 13*z3[6]^3 - 3*z3[6]^4 + 
       z3[4]^3*(-4 + 11*z3[6]) + z3[4]^2*(4 + 25*z3[6] - 21*z3[6]^2) + 
       z3[4]*(-4 - 21*z3[6] - 22*z3[6]^2 + 13*z3[6]^3) + 
       z3[3]^2*(32 + 6*z3[4]^4 - 33*z3[6] + 5*z3[6]^2 + 3*z3[6]^3 - 
         z3[4]^3*(32 + 5*z3[6]) + z3[4]*(-32 + z3[6] - 4*z3[6]^2) + 
         z3[4]^2*(32 + 31*z3[6] - 3*z3[6]^2)) + 
       z3[3]^3*(4*z3[4]^4 + 7*z3[4]*(-2 + z3[6]) + 7*z3[4]^2*(2 + z3[6]) - 
         2*z3[4]^3*(7 + 2*z3[6]) + 7*(2 - 3*z3[6] + z3[6]^2)) + 
       z3[3]*(22 + z3[6] - 6*z3[6]^2 + 10*z3[6]^3 + z3[4]^3*(-22 + 6*z3[6]) + 
         z3[4]^2*(22 + 45*z3[6] - 13*z3[6]^2) + 
         z3[4]*(-22 - 23*z3[6] - 17*z3[6]^2 + 3*z3[6]^3))))/6, 
  y[1355] -> (-19*z3[5]*z3[6]*(1 - z3[4]^3 + 
       z3[3]^3*(z3[4]^2 - z3[4]^3 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
       z3[6] + z3[6]^2 + z3[6]^3 + z3[4]^2*(1 + 3*z3[6]) - 
       z3[3]*(-1 + z3[4])*(3 + 3*z3[4]^2 - 3*z3[6] - 3*z3[4]*z3[6] + 
         z3[6]^2) - z3[4]*(1 + 2*z3[6] + 3*z3[6]^2) + 
       z3[3]^2*(3 - 3*z3[4]^3 - 5*z3[6] + 2*z3[6]^2 + z3[4]^2*(3 + z3[6]) + 
         z3[4]*(-3 + 2*z3[6]))))/6 - 
    (19*(2 + 2*z3[4]^4 + 8*z3[6] - z3[6]^2 + 4*z3[6]^3 + 3*z3[6]^4 - 
       2*z3[4]^3*(1 + 7*z3[6]) + z3[4]^2*(2 + 12*z3[6] + 21*z3[6]^2) - 
       z3[4]*(2 + 10*z3[6] + 9*z3[6]^2 + 13*z3[6]^3) + 
       2*z3[3]^3*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
         z3[4]^3*(1 + z3[6])) + z3[3]^2*(6 + 6*z3[4]^4 - 8*z3[6] + z3[6]^2 + 
         z3[6]^3 - 2*z3[4]^3*(3 + 5*z3[6]) + z3[4]*(-6 + 2*z3[6] + z3[6]^2) + 
         z3[4]^2*(6 + 4*z3[6] + 3*z3[6]^2)) + 
       z3[3]*(6 + 6*z3[4]^4 - 5*z3[6]^2 + 2*z3[6]^3 - 
         6*z3[4]^3*(1 + 3*z3[6]) + z3[4]^2*(6 + 12*z3[6] + 13*z3[6]^2) - 
         z3[4]*(6 + 6*z3[6] + z3[6]^2 + 3*z3[6]^3))))/6, 
  y[1356] -> 2 + 8*z3[6] - 6*z3[6]^2 - 4*z3[2]*z3[6]^2 - 2*z3[2]^2*z3[6]^2 - 
    z3[4]^2*z3[6]^2 + 3*z3[6]^3 + z3[2]*z3[6]^3 + 
    z3[4]*(-2 - 3*z3[6] + (4 + 3*z3[2])*z3[6]^2) + 
    z3[3]*(34 - 4*z3[4]^4*(-1 + z3[5]) - 16*z3[5] + 
      z3[2]^3*(8 + 8*z3[4]*(-1 + z3[5]) + 8*z3[5]*(-1 + z3[6]) - 4*z3[6]) - 
      8*z3[6] + 34*z3[5]*z3[6] - 5*z3[6]^2 - 21*z3[5]*z3[6]^2 + 6*z3[6]^3 + 
      3*z3[5]*z3[6]^3 + z3[4]^3*(-12 - 5*z3[6] + 3*z3[5]*(4 + z3[6])) + 
      z3[4]^2*(26 + 2*z3[6] - z3[6]^2 + z3[5]*(-17 + 4*z3[6])) - 
      z3[2]^2*(-24 + 20*z3[4]^2*(-1 + z3[5]) + 20*z3[6] + 3*z3[6]^2 + 
        2*z3[4]*(12 + 4*z3[5]*(-3 + z3[6]) + z3[6]) + 
        8*z3[5]*(3 - 4*z3[6] + z3[6]^2)) + 
      z3[4]*(-37 - 7*z3[6] + 12*z3[6]^2 + z3[5]*(16 - 18*z3[6] + 
          3*z3[6]^2)) + z3[2]*(34 + 16*z3[4]^3*(-1 + z3[5]) - 31*z3[6] - 
        3*z3[6]^2 + 2*z3[6]^3 + z3[5]*(-28 + 48*z3[6] - 21*z3[6]^2 + 
          z3[6]^3) + z3[4]^2*(26 + 11*z3[6] - z3[5]*(26 + 3*z3[6])) + 
        z3[4]*(-31 + 7*z3[6] + 5*z3[6]^2 + z3[5]*(28 - 20*z3[6] + 
            z3[6]^2)))) + z3[3]^3*(38 + z3[4]^4*(2 - 3*z3[5]) - 20*z3[5] - 
      z3[2]^4*(5 + 4*z3[5]) - 39*z3[6] + 42*z3[5]*z3[6] + 9*z3[6]^2 - 
      24*z3[5]*z3[6]^2 + 3*z3[5]*z3[6]^3 + 
      z3[4]^2*(38 + z3[5]*(-20 + z3[6]) + 11*z3[6]) + 
      z3[4]^3*(-19 - 2*z3[6] + z3[5]*(17 + 2*z3[6])) + 
      z3[2]^3*(1 + z3[4]*(1 + 15*z3[5]) + z3[5]*(-20 + 9*z3[6])) + 
      z3[4]*(-38 + z3[6] + z3[5]*(20 - 22*z3[6] + 3*z3[6]^2)) + 
      z3[2]^2*(30 + z3[4]^2*(7 - 21*z3[5]) - 6*z3[6] + z3[6]^2 + 
        z3[5]*(-40 + 37*z3[6] - 6*z3[6]^2) - 
        z3[4]*(23 + z3[6] + z3[5]*(-39 + 4*z3[6]))) + 
      z3[2]*(50 + z3[4]^3*(-7 + 13*z3[5]) - 28*z3[6] + 5*z3[6]^2 + 
        z3[5]*(-40 + 58*z3[6] - 20*z3[6]^2 + z3[6]^3) + 
        z3[4]^2*(33 + 4*z3[6] - z3[5]*(37 + 3*z3[6])) + 
        z3[4]*(-5*(10 + z3[6]) + z3[5]*(40 - 18*z3[6] + z3[6]^2)))) + 
    z3[3]^2*(69 + z3[2]^4*(6 - 8*z3[5]) + z3[4]^4*(6 - 7*z3[5]) - 36*z3[5] - 
      56*z3[6] + 76*z3[5]*z3[6] + 12*z3[6]^2 - 45*z3[5]*z3[6]^2 + 3*z3[6]^3 + 
      6*z3[5]*z3[6]^3 + z3[2]^3*(28 + z3[4]*(-25 + 32*z3[5]) - z3[6] + 
        4*z3[5]*(-9 + 5*z3[6])) + z3[4]^3*(-29 - 7*z3[6] + 
        z3[5]*(28 + 5*z3[6])) + z3[4]^2*(67 + 10*z3[6] + 
        z3[5]*(-39 + 6*z3[6])) + z3[4]*(-73 - 8*z3[6] + 9*z3[6]^2 + 
        z3[5]*(35 - 38*z3[6] + 6*z3[6]^2)) - 
      z3[2]^2*(-61 + z3[4]^2*(-38 + 47*z3[5]) + 31*z3[6] - 2*z3[6]^2 + 
        z3[5]*(68 - 73*z3[6] + 14*z3[6]^2) + z3[4]*(55 + 12*z3[6] + 
          2*z3[5]*(-33 + 5*z3[6]))) + z3[2]*(85 + 5*z3[4]^3*(-5 + 6*z3[5]) - 
        58*z3[6] + 4*z3[6]^2 + z3[6]^3 + z3[5]*(-68 + 106*z3[6] - 
          41*z3[6]^2 + 2*z3[6]^3) + z3[4]^2*(56 + 18*z3[6] - 
          z3[5]*(61 + 7*z3[6])) + z3[4]*(-81 + 7*z3[6] + z3[6]^2 + 
          z3[5]*(69 - 40*z3[6] + 2*z3[6]^2)))), 
  y[1357] -> (1 + 1/(z3[3]*(-1 + z3[5])))/((1 + z3[2])*z3[3]) + 
    1/(z3[2]^2*z3[3]^2*(-1 + z3[5])) + 
    ((z3[3]^(-1) + 1/((-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
        1/(z3[3]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/z3[2]^2 + 
      1/(z3[2]*z3[3]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
      1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[4] - z3[6]) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3), 
  y[1358] -> -2 - z3[3], y[1359] -> 2 - z3[4], y[1360] -> 1/4 + z3[3]/6, 
  y[1361] -> -1 - 2*z3[3], y[1362] -> 1/(z3[2]*z3[3]) + z3[4]^(-1), 
  y[1363] -> -1 + 2*z3[4] - z3[6], y[1364] -> 4 + 2*z3[4] - z3[6], 
  y[1365] -> 6 + 5*z3[4] - z3[6], y[1366] -> -5*z3[4] + z3[6], 
  y[1367] -> -4 - 2*z3[3] - 2*z3[4] + z3[6], 
  y[1368] -> 1 - z3[4]^2 + z3[6] - z3[4]*z3[6] + z3[6]^2, 
  y[1369] -> 1 - z3[4] - 3*z3[6], y[1370] -> -1 - z3[4]*(-2 + z3[5]) + 
    z3[5] - z3[6], y[1371] -> 4*z3[4] + (-4 + z3[3] - z3[3]*z3[5])*z3[6], 
  y[1372] -> -4 + (27 + z3[5])*z3[6] + 6*(-1 + z3[5])*z3[6]^2, 
  y[1373] -> -1 - z3[3]*(1 + z3[6]), 
  y[1374] -> 4*z3[6] - z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[1375] -> -z3[6] + (z3[3]*(-1 + z3[5])*(1 + z3[6]))/4, 
  y[1376] -> 4*z3[6] - z3[3]*(-1 + z3[5])*(3 + z3[6]), 
  y[1377] -> -7 + z3[3]*(7 + z3[5]*(-2 + z3[6]) - 7*z3[6])*(-1 + z3[6]) + 
    z3[3]^2*(5 + z3[5]*(-1 + z3[6]) - 3*z3[6])*(-1 + z3[6]) + 13*z3[6] - 
    4*z3[6]^2 + 2*z3[5]*(3 + z3[6]), 
  y[1378] -> -(z3[5]*(-1 + z3[6])^2*(-1 + z3[2] + z3[6])) - 
    (-1 + z3[6])*(-1 + z3[2] + z3[2]^2 + z3[6]), 
  y[1379] -> 1 - z3[2]^2 + z3[2]*(-1 + 2*z3[4]) + z3[4]*(-2 + z3[6]) - 
    z3[6] - z3[5]*(-1 + z3[2] + z3[6])*(-1 + z3[4] + z3[6]), 
  y[1380] -> -2 - 3*z3[4]^2 - 4*z3[6] + 3*z3[6]^2 - z3[4]*(5 + 3*z3[6]), 
  y[1381] -> 1 + 3*z3[4]^2 + 4*z3[6] - 3*z3[6]^2 + z3[3]*(1 + z3[6]) + 
    z3[4]*(5 + 3*z3[6]), y[1382] -> -4 + 16*z3[6] - 
    z3[3]*(-1 + z3[5])*(5 + 4*z3[6]), 
  y[1383] -> -((1 + z3[2]^(-1))/(z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
       (z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))) - (1 + (z3[2] - z3[4])^(-1))/
     ((1 + z3[2])*(1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - 
       z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
       z3[2]*z3[6])), y[1384] -> 
   (1 + z3[2]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2) + (1 + (z3[2] - z3[4])^(-1))/
     ((1 + z3[2])*(1 + z3[3])*(-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6])), 
  y[1385] -> 4 + z3[4]^2*(9 + 4*z3[5]) + z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) + 2*(-4 + z3[5])*z3[6] - 2*(-1 + z3[5])*z3[6]^2 + 
    z3[4]*(17 - (11 + 2*z3[5])*z3[6]), 
  y[1386] -> -z3[4]^3 + z3[4]^2*(-2 + 3*z3[6]) + 
    z3[4]*(-1 + 5*z3[6] - 3*z3[6]^2) + z3[6]*(2 - 4*z3[6] + z3[6]^2), 
  y[1387] -> -1 - z3[6] - z3[3]*(1 + z3[6] + z3[6]^2), 
  y[1388] -> -15 + 4*z3[3] + 30*z3[6] - 2*z3[6]^2 + 
    z3[5]*(5 - 4*z3[3] + 10*z3[6] + 2*z3[6]^2), 
  y[1389] -> 1 - z3[4]^3 + z3[6] + z3[6]^2 + z3[6]^3 + 
    z3[4]^2*(1 + 3*z3[6]) - z3[4]*(1 + 2*z3[6] + 3*z3[6]^2), 
  y[1390] -> -10 + 5*z3[3] + 37*z3[6] - 4*z3[6]^2 + 
    z3[5]*(2 - 5*z3[3] + 7*z3[6] + 4*z3[6]^2), 
  y[1391] -> -9 + 30*z3[6] - 6*z3[6]^2 + z3[5]*(-1 + 4*z3[6] + 6*z3[6]^2), 
  y[1392] -> 10 + z3[4]^3*(17 + z3[5]) - 29*z3[6] - z3[5]*z3[6] - 
    36*z3[6]^2 + 6*z3[5]*z3[6]^2 + 9*z3[6]^3 + 7*z3[5]*z3[6]^3 - 
    z3[4]^2*(-10 + (19 + z3[5])*z3[6]) + 4*z3[3]*(-1 + z3[5])*
     (1 + z3[6] + z3[6]^2) + z3[4]*(-10 + (19 + z3[5])*z3[6] - 
      7*(1 + z3[5])*z3[6]^2), y[1393] -> 4 + 4*z3[4]^4 - (23 + z3[5])*z3[6] - 
    (17 + 7*z3[5])*z3[6]^2 - (17 + 7*z3[5])*z3[6]^3 - 
    (17 + 7*z3[5])*z3[6]^4 + z3[4]^3*(-4 + (11 + z3[5])*z3[6]) - 
    z3[4]^2*(-4 + (15 + z3[5])*z3[6] + (51 + 9*z3[5])*z3[6]^2) + 
    z3[4]*(-4 + (19 + z3[5])*z3[6] + 4*(9 + 2*z3[5])*z3[6]^2 + 
      (53 + 15*z3[5])*z3[6]^3), y[1394] -> 8 - 4*z3[4]^4 - 36*z3[6] - 
    39*z3[6]^2 + 3*z3[5]*z3[6]^2 - 46*z3[6]^3 + 10*z3[5]*z3[6]^3 + 
    17*z3[6]^4 + 7*z3[5]*z3[6]^4 - z3[4]^3*(8 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(8 - 20*z3[6] + (51 + 9*z3[5])*z3[6]^2) + 
    5*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) - 
    z3[4]*(8 - 28*z3[6] + (-67 + 3*z3[5])*z3[6]^2 + (53 + 15*z3[5])*z3[6]^3), 
  y[1395] -> -7 - z3[3]^2*(-1 + z3[6])^2 + 14*z3[6] - 3*z3[6]^2 + 
    z3[5]*(-2 + 6*z3[6]) - z3[3]*(-1 + z3[6])*(-3 + 2*z3[6] + 
      z3[5]*(-1 + 2*z3[6])), y[1396] -> -(z3[4]^3*(17 + z3[5])) + 
    z3[4]^2*(-26 + (19 + z3[5])*z3[6]) - 2*z3[3]*(-1 + z3[5])*
     (-1 - z3[6] + z3[6]^2) + z3[4]*(-8 - (-13 + z3[5])*z3[6] + 
      7*(1 + z3[5])*z3[6]^2) + z3[6]*(-1 + 18*z3[6] - 9*z3[6]^2 + 
      z3[5]*(1 - 4*z3[6] - 7*z3[6]^2)), 
  y[1397] -> 7 - 7*z3[4] + 7*z3[4]^2 + z3[3]^2*(1 - z3[4] + z3[4]^2 - 
      z3[6]) - 7*z3[6] - 4*z3[6]^2 + z3[3]*(3 + 3*z3[4]^2 - 2*z3[6] - 
      z3[4]*(3 + z3[6])) + 
    z3[5]*(z3[3]*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6]) + 
      2*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6] - 2*z3[6]^2)), 
  y[1398] -> -2 - (6 + z3[5])*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + z3[6]^4 + 
    z3[3]^3*(-1 + z3[6])^3*(2 + z3[5]*z3[6]) + z3[3]^2*(-1 + z3[6])^2*
     (-6 + (2 - 3*z3[5])*z3[6] + (1 + 2*z3[5])*z3[6]^2) + 
    z3[3]*(-1 + z3[6])*(6 - 5*z3[6]^2 + 2*z3[6]^3 + 
      z3[5]*z3[6]*(3 - 3*z3[6] + z3[6]^2)), 
  y[1399] -> -12*z3[2]^3*z3[3] + z3[3]*(-10 + 23*z3[6] - 8*z3[6]^2) + 
    z3[3]^2*(-9 + 11*z3[6] - 3*z3[6]^2) + z3[6]*(5 + z3[6] - 2*z3[6]^2) + 
    z3[2]^2*(z3[3]^2*(-2 + z3[6]) + 14*(-1 + z3[6]) + 
      2*z3[3]*(-17 + 8*z3[6])) + z3[5]*(-1 + z3[6])*
     (-(z3[2]^2*z3[3]^2) + 2*z3[3]*(-1 + z3[6]) + 2*(-1 + z3[6])^2 + 
      z3[3]^2*(-3 + 2*z3[6]) + z3[2]*(z3[3] + z3[3]^2*(-3 + z3[6]) + 
        2*(-1 + z3[6]) - z3[3]*z3[6])) - 
    z3[2]*(26 - 32*z3[6] + 6*z3[6]^2 + z3[3]^2*(7 - 6*z3[6] + z3[6]^2) + 
      z3[3]*(28 - 30*z3[6] + 3*z3[6]^2)), 
  y[1400] -> -1/24*(z3[5]*(-1 + z3[4]^3 + z3[4]^2*(-1 + z3[6]) + 3*z3[6] + 
       9*z3[6]^2 + 9*z3[6]^3 + z3[4]*(1 - 2*z3[6] - 11*z3[6]^2))) + 
    (3 - 3*z3[4]^3 - z3[4]^2*(-3 + z3[6]) - 7*z3[6] - 5*z3[6]^2 - 5*z3[6]^3 + 
      z3[4]*(-3 + 4*z3[6] + 9*z3[6]^2))/8, 
  y[1401] -> 2*z3[4]^4 + z3[3]^2*(1 + z3[4])*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6])^2 - z3[4]^3*(-4 + (11 + z3[5])*z3[6]) - 
    z3[4]*z3[6]*(7 + (-24 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) + 
    z3[4]^2*(2 - 19*z3[6] + (19 + 3*z3[5])*z3[6]^2) + 
    z3[6]^2*(3 - 10*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6])^2) + 
    z3[3]*(1 + z3[4] - z3[6])*(z3[4]^3*(2 + z3[5]) + z3[6]*(-3 + 4*z3[6]) + 
      z3[4]^2*(5 + z3[5] - 5*z3[6] - 2*z3[5]*z3[6]) + 
      z3[4]*(3 - 10*z3[6] + (3 + z3[5])*z3[6]^2)), 
  y[1402] -> 2 + 2*z3[4]^4 + 8*z3[6] + z3[5]*z3[6] - z3[6]^2 + 
    z3[5]*z3[6]^2 + 4*z3[6]^3 + z3[5]*z3[6]^3 + 3*z3[6]^4 + z3[5]*z3[6]^4 - 
    z3[4]^3*(2 + (14 + z3[5])*z3[6]) + z3[4]^2*(2 + (12 + z3[5])*z3[6] + 
      3*(7 + z3[5])*z3[6]^2) - z3[4]*(2 + (10 + z3[5])*z3[6] + 
      (9 + 2*z3[5])*z3[6]^2 + (13 + 3*z3[5])*z3[6]^3) + 
    z3[3]^3*(2*z3[4]^4 + z3[4]^2*(2 + z3[5]*z3[6]) + 
      z3[4]*(-1 + z3[6])*(2 + z3[5]*z3[6]) + (-1 + z3[6])^2*
       (2 + z3[5]*z3[6]) - z3[4]^3*(2 + (2 + z3[5])*z3[6])) + 
    z3[3]^2*(6*z3[4]^4 - z3[4]^3*(6 + (10 + 3*z3[5])*z3[6]) + 
      z3[4]^2*(6 + (4 + 3*z3[5])*z3[6] + (3 + z3[5])*z3[6]^2) + 
      z3[4]*(-6 + (2 - 3*z3[5])*z3[6] + (1 + 2*z3[5])*z3[6]^2) + 
      (-1 + z3[6])*(-6 + (2 - 3*z3[5])*z3[6] + (1 + 2*z3[5])*z3[6]^2)) + 
    z3[3]*(6 + 6*z3[4]^4 - 5*z3[6]^2 + 2*z3[6]^3 - 
      3*z3[4]^3*(2 + (6 + z3[5])*z3[6]) + z3[5]*z3[6]*
       (3 - 3*z3[6] + z3[6]^2) + z3[4]^2*(6 + 3*(4 + z3[5])*z3[6] + 
        (13 + 3*z3[5])*z3[6]^2) - z3[4]*(6 + 3*(2 + z3[5])*z3[6] + z3[6]^2 + 
        (3 + z3[5])*z3[6]^3)), 
  y[1403] -> -(z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + 
       z3[6]^4)) + z3[6]*(8 - 4*z3[4]^4 + 8*z3[6] - (-9 + z3[5])*z3[6]^2 - 
      2*(-5 + z3[5])*z3[6]^3 - (3 + z3[5])*z3[6]^4 + 
      z3[4]^3*(-8 + (15 + z3[5])*z3[6]) + 
      z3[4]^2*(8 + 24*z3[6] - 3*(7 + z3[5])*z3[6]^2) + 
      z3[4]*(-8 - 16*z3[6] + (-25 + z3[5])*z3[6]^2 + (13 + 3*z3[5])*
         z3[6]^3)), y[1404] -> 3 - 2*z3[5] - 4*z3[4]^2*(5 + z3[5]) + 
    z3[3]^2*(5 + z3[4]*(-5 + z3[5]) - 2*z3[4]^2*(-1 + z3[5]) + 
      z3[5]*(-1 + z3[6]) - 3*z3[6]) - 14*z3[6] - 2*z3[6]^2 + 
    2*z3[5]*z3[6]^2 + z3[4]*(-3 + 20*z3[6] + 2*z3[5]*(1 + z3[6])) + 
    z3[3]*(7 - 5*z3[4]^2*(1 + z3[5]) + z3[5]*(-2 + z3[6]) - 7*z3[6] + 
      z3[4]*(7*(-1 + z3[6]) + z3[5]*(2 + z3[6]))), 
  y[1405] -> -4 + 14*z3[2]^2*(1 + 2*z3[3]) + 3*z3[4] + 6*z3[4]^2 + 
    z3[3]*(9 + 3*z3[4]^2 + z3[4]*(5 - 3*z3[6]) - 15*z3[6]) + 
    z3[3]^2*(9 - 5*z3[4] + z3[4]^2 - 3*z3[6]) - z3[6] - 7*z3[4]*z3[6] - 
    2*z3[6]^2 - z3[2]*(-26 + 22*z3[4] + z3[3]*(-23 + 18*z3[4]) + 6*z3[6] + 
      z3[3]^2*(-5 + z3[4] + z3[6])) + z3[5]*(-(z3[2]^2*z3[3]^2) + 
      2*z3[3]*(-1 + z3[4] + z3[6]) + 2*(-1 + z3[6])*(-1 + z3[4] + z3[6]) + 
      z3[3]^2*(-3 + 4*z3[4] - 2*z3[4]^2 + 2*z3[6]) + 
      z3[2]*(2*(-1 + z3[4] + z3[6]) - z3[3]*(-1 + z3[4] + z3[6]) + 
        z3[3]^2*(-3 + 3*z3[4] + z3[6]))), 
  y[1406] -> 4*z3[4]^4 + z3[4]^3*(8 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(4 + 20*z3[6] - 3*(17 + 3*z3[5])*z3[6]^2) + 
    z3[4]*z3[6]*(8 + (-67 + 3*z3[5])*z3[6] + (53 + 15*z3[5])*z3[6]^2) - 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + 6*z3[6] + 5*z3[6]^2) + 
      z3[6]*(9 - 46*z3[6] + 17*z3[6]^2 + z3[5]*(3 + 10*z3[6] + 7*z3[6]^2))), 
  y[1407] -> 4 - 2*z3[4]^4 + 17*z3[6] + z3[6]^2 - z3[5]*z3[6]^2 + 
    13*z3[6]^3 - 2*z3[5]*z3[6]^3 - 3*z3[6]^4 - z3[5]*z3[6]^4 + 
    z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(4 + 25*z3[6] - 3*(7 + z3[5])*z3[6]^2) + 
    z3[4]*(-4 - 21*z3[6] + (-22 + z3[5])*z3[6]^2 + (13 + 3*z3[5])*z3[6]^3) + 
    z3[3]^3*(z3[4]^4*(4 - 3*z3[5]) + z3[4]^3*(z3[5]*(4 + z3[6]) - 
        2*(7 + 2*z3[6])) + z3[4]^2*(7*(2 + z3[6]) + z3[5]*(-4 + 5*z3[6])) + 
      z3[4]*(7*(-2 + z3[6]) + z3[5]*(4 - 9*z3[6] + 3*z3[6]^2)) + 
      (-1 + z3[6])*(7*(-2 + z3[6]) + z3[5]*(4 - 9*z3[6] + 3*z3[6]^2))) + 
    z3[3]^2*(32 - 6*z3[4]^4*(-1 + z3[5]) - 33*z3[6] + 5*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-8 + 26*z3[6] - 23*z3[6]^2 + 6*z3[6]^3) + 
      z3[4]^3*(-32 - 5*z3[6] + z3[5]*(8 + 3*z3[6])) + 
      z3[4]^2*(32 + 31*z3[6] - 3*z3[6]^2 - z3[5]*(8 - 10*z3[6] + z3[6]^2)) + 
      z3[4]*(-32 + z3[6] - 4*z3[6]^2 + z3[5]*(8 - 18*z3[6] + 5*z3[6]^2))) + 
    z3[3]*(22 - 3*z3[4]^4*z3[5] + z3[6] - 6*z3[6]^2 + 10*z3[6]^3 + 
      z3[5]*(-4 + 13*z3[6] - 11*z3[6]^2 + 3*z3[6]^3) + 
      z3[4]^3*(-22 + 6*z3[6] + z3[5]*(4 + 3*z3[6])) + 
      z3[4]^2*(22 + 45*z3[6] - 13*z3[6]^2 + z3[5]*(-4 + 5*z3[6] - 
          3*z3[6]^2)) + z3[4]*(-22 - 23*z3[6] - 17*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(4 - 9*z3[6] + 2*z3[6]^2 + z3[6]^3))), 
  y[1408] -> -2 - 6*z3[6] + 2*(5 + 2*z3[2] + z3[2]^2)*z3[6]^2 - 
    (9 + 5*z3[2] + 2*z3[2]^2)*z3[6]^3 + (3 + z3[2])*z3[6]^4 + 
    z3[3]^3*(-38 + 2*z3[2]^5 - 3*z3[2]^4*(-2 + z3[6]) + 77*z3[6] - 
      48*z3[6]^2 + 9*z3[6]^3 - z3[2]^3*(2 + z3[6]) + 
      z3[2]^2*(-30 + 32*z3[6] - 10*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-50 + 78*z3[6] - 36*z3[6]^2 + 5*z3[6]^3)) - 
    z3[3]*(34 - 45*z3[6] + 13*z3[6]^2 + 12*z3[6]^3 - 6*z3[6]^4 + 
      2*z3[2]^3*(4 - 6*z3[6] + z3[6]^2) + 
      z3[2]^2*(24 - 44*z3[6] + 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(34 - 62*z3[6] + 29*z3[6]^2 + 4*z3[6]^3 - 2*z3[6]^4)) + 
    z3[3]^2*(-70 + 2*z3[2]^4*(-3 + z3[6]) + 128*z3[6] - 71*z3[6]^2 + 
      6*z3[6]^3 + 3*z3[6]^4 + z3[2]^3*(-28 + 27*z3[6] - 5*z3[6]^2) + 
      2*z3[2]^2*(-31 + 44*z3[6] - 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-84 + 140*z3[6] - 69*z3[6]^2 + 6*z3[6]^3 + z3[6]^4)) - 
    z3[3]*z3[5]*(-1 + z3[6])*(16 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 34*z3[6] + 
      21*z3[6]^2 - 3*z3[6]^3 + z3[3]*(36 - 76*z3[6] + 45*z3[6]^2 - 
        6*z3[6]^3) + z3[3]^2*(20 - 42*z3[6] + 24*z3[6]^2 - 3*z3[6]^3) + 
      z3[2]^3*(8 + z3[3]^2*(20 - 9*z3[6]) - 8*z3[6] - 
        4*z3[3]*(-9 + 5*z3[6])) + z3[2]^2*(8*(3 - 4*z3[6] + z3[6]^2) + 
        z3[3]^2*(40 - 37*z3[6] + 6*z3[6]^2) + 
        z3[3]*(68 - 73*z3[6] + 14*z3[6]^2)) - 
      z3[2]*(-28 + 48*z3[6] - 21*z3[6]^2 + z3[6]^3 + 
        z3[3]^2*(-40 + 58*z3[6] - 20*z3[6]^2 + z3[6]^3) + 
        z3[3]*(-68 + 106*z3[6] - 41*z3[6]^2 + 2*z3[6]^3))), 
  y[1409] -> -1 - z3[4] + z3[2]*(1 + z3[4] - z3[6]) + z3[6] + 
    z3[2]^2*(-1 + 2*z3[4] + z3[6]), 
  y[1410] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + (z3[2] + z3[2]*z3[3] - z3[4] - 
      z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
      z3[2]*z3[6])^(-1), y[1411] -> 
   1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])*(-1 + z3[6])) + 
    (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-2) + 
    1/((-1 + z3[6])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[1412] -> (-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6])^(-1) + 
    (-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[1413] -> z3[4]*(-10 - 18*z3[5] + 9*z3[5]^2) - 
    9*(-1 + z3[5])*(z3[5] - 2*z3[6]), 
  y[1414] -> 1 + z3[5]^2 + z3[4]*(2 + z3[5] - z3[5]^2) - z3[5]*(1 + z3[6]), 
  y[1415] -> z3[5] - z3[5]^2 + 2*z3[5]*z3[6] - z3[6]*(1 + z3[6]), 
  y[1416] -> -(z3[4]^5*(-2 + z3[5])^2) + z3[5]^2 + 
    z3[4]^4*(-2 + z3[5])*(1 + z3[5] - 2*z3[6]) + z3[6]*(1 + z3[6]) - 
    z3[5]*(1 + 2*z3[6]) - z3[4]*(z3[5]^2 + z3[6]*(1 + z3[6]) - 
      z3[5]*(1 + 2*z3[6])) + z3[4]^2*(z3[5]^2 + z3[6]*(1 + z3[6]) - 
      z3[5]*(1 + 2*z3[6])) - z3[4]^3*(z3[5]^2 + z3[6]*(1 + z3[6]) - 
      z3[5]*(1 + 2*z3[6])), y[1417] -> -1 + z3[4]^4*(2 - 3*z3[5] + z3[5]^2) + 
    z3[4]^2*(-1 + z3[5])*(z3[5] - z3[6]) - z3[4]^3*(-1 + z3[5])*
     (z3[5] - z3[6]) + z3[6] + z3[2]^2*(1 + z3[4]*(-1 + z3[5]))*
     (-1 + z3[4]*(-2 + z3[5]) + z3[6]) + z3[4]*(-2 + (-1 + z3[5])*z3[6]) + 
    z3[2]*(1 + z3[4]^3*(2 - 3*z3[5] + z3[5]^2) - z3[4]^2*(-1 + z3[5])*
       (z3[5] - z3[6]) - z3[6] + z3[4]*(2 + z3[6] - z3[5]*z3[6])), 
  y[1418] -> -9*z3[4]^4*(-2 + z3[5])^2 - 9*(1 - z3[2] + z3[2]^2)*(-1 + z3[6])*
     z3[6] - 9*z3[4]^3*(-2 + z3[5])*(-1 + z3[2]*(-2 + z3[5]) - z3[5] + 
      2*z3[6]) - 9*z3[4]^2*(z3[2]^2*(-2 + z3[5])^2 + z3[5]^2 - 
      z3[2]*(-2 + z3[5])*(1 + z3[5] - 2*z3[6]) + z3[6]*(1 + z3[6]) - 
      z3[5]*(1 + 2*z3[6])) + z3[4]*(10 + z3[5]*(9 - 18*z3[6]) + 9*z3[6] + 
      9*z3[6]^2 - 9*z3[2]^2*(-2 + z3[5])*(-1 + 2*z3[6]) - 
      z3[2]*(10 + z3[5]*(9 - 18*z3[6]) + 9*z3[6] + 9*z3[6]^2)), 
  y[1419] -> -3*z3[4] - 3*z3[4]^2 - (-1 + z3[6])^2, 
  y[1420] -> -3*(-1 + z3[2])*z3[4] + 3*z3[4]^2 + (-1 + z3[6])^2, 
  y[1421] -> -z3[2] + z3[6], y[1422] -> -3*z3[4]^2 + z3[4]*(5 - 2*z3[6]) - 
    2*(-1 + z3[6])^2 + z3[2]*(-2 + 3*z3[4] + 2*z3[6]), 
  y[1423] -> 3*z3[4] + 3*z3[4]^2 + (-1 + z3[6])^2, 
  y[1424] -> 2*z3[2] - z3[6], y[1425] -> -4/9 + z3[4]/6, 
  y[1426] -> -5 + 5*z3[2] + 8*z3[4], 
  y[1427] -> 3 + 14*z3[2] + 3*z3[4] - 3*z3[6], 
  y[1428] -> -((1 + z3[4])*(1 + z3[4] - z3[6])) + 
    z3[2]*(1 + z3[4])*(1 + z3[4] - z3[6]) + z3[2]^2*(-1 + z3[6]), 
  y[1429] -> -3*z3[4] - 3*z3[4]^2 - (-1 + z3[6])^2 + 
    z3[2]*(-1 + 3*z3[4] + z3[6]), y[1430] -> (z3[2] - z3[4])^(-1) + 
    1/((1 + z3[2])*(-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[1431] -> (1 + (z3[2] - z3[4])^(-1))/((1 + z3[3])*(1 + z3[4] - z3[6])) + 
    1/((z3[2] - z3[4])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), y[1432] -> 1 + 1/((1 + z3[2])^2*(z3[2] - z3[4])), 
  y[1433] -> 1 - 8*z3[4], y[1434] -> 7 + 8*z3[4], 
  y[1435] -> 1/(z3[4]*(-1 + z3[5])^2) + 
    ((1 + (1 + z3[3]^(-1))/(z3[4]^2*(-1 + z3[5])^2) + 
        (1 + 1/(z3[3]*(-1 + z3[5])))/(z3[3]*z3[4]*(-1 + z3[5])))/
       (1 + z3[2]) + (1 + z3[3]^(-1))/(z3[3]*z3[4]*(-1 + z3[5])^2))/
     (1 + z3[4] - z3[6]), y[1436] -> 
   (z3[3]^(-1) + 1/((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (z3[2]*(-1 + z3[5])) + (1/((1 + z3[2])^2*z3[3]*z3[4]^2*(-1 + z3[5])) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3) + 
      1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^3) + 
      1/((1 + z3[2])*z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2) + 
      1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[4] - z3[6]), y[1437] -> 1 + 1/((1 + z3[2])*z3[3]*(-1 + z3[5])) + 
    1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(-1 + z3[5])*
      (1 + z3[4] - z3[6])) + 1/(z3[4]*(-1 + z3[5])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2), 
  y[1438] -> 1/((1 + z3[2])*z3[3]*z3[4]) + 
    1/((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2), 
  y[1439] -> 1/(z3[2]*z3[3]) + 1/(z3[4]*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2), 
  y[1440] -> 1/((1 + z3[2])*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[1441] -> 1/((1 + z3[2])^2*z3[3]*(-1 + z3[5])) + 
    ((1 + 1/(z3[4]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])))/
       (z3[3]*(-1 + z3[5])) + (z3[4]^(-1) + (-1 + z3[5])^(-1) + 
        1/(z3[4]^2*(-1 + z3[5])))/((1 + z3[4] - z3[6])*
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/(1 + z3[2]) + 
    (z3[4]^(-1) + 1/(z3[4]^2*(-1 + z3[5])) + 
      1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])))/(z3[2]*z3[3] - z3[3]*z3[4] - 
      z3[6]), y[1442] -> -34 - 25*z3[6], y[1443] -> 19 - 3*z3[6], 
  y[1444] -> 49 - 3*z3[6], y[1445] -> 13 - 6*z3[4] + 16*z3[5] - 3*z3[6], 
  y[1446] -> -6 - z3[6], y[1447] -> 13 - 16*z3[5], 
  y[1448] -> 1 + (1 + z3[2])^(-1), y[1449] -> -3 + 4*z3[5], 
  y[1450] -> 1/(z3[2]*z3[3]^2*(-1 + z3[5])) + 
    1/((1 + z3[2])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1451] -> -41 - 22*z3[6], y[1452] -> -4 - 13*z3[6], 
  y[1453] -> 25 - 13*z3[6], y[1454] -> -13 - 3*z3[6], 
  y[1455] -> 44 - 3*z3[6], y[1456] -> -3 - 35*z3[6], 
  y[1457] -> 20 + 26*z3[4] - 35*z3[6], y[1458] -> 44 - 6*z3[4] - 3*z3[6], 
  y[1459] -> 2 + z3[4] - z3[6], y[1460] -> 19/18 - (8*z3[6])/9, 
  y[1461] -> -5/3 - (11*z3[6])/18, y[1462] -> -7/4 - (19*z3[6])/36, 
  y[1463] -> 41/36 - (4*z3[6])/9, 
  y[1464] -> (1 + 1/((1 + z3[2])*z3[4]^2))/((1 + z3[2])*z3[4]) + 
    1/(z3[2]*(1 + z3[4] - z3[6])), y[1465] -> 1/((1 + z3[2])*z3[4]^3) + 
    1/(z3[2]*z3[4]) + 1/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[1466] -> (1 + (1 + z3[2])^(-1))/((1 + z3[2])*z3[4]) + 
    1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[1467] -> 1/(z3[2]*z3[4]) + (1 + (1 + z3[2])^(-1))/
     ((1 + z3[2])*(1 + z3[4] - z3[6])), y[1468] -> 6 + z3[6], 
  y[1469] -> -28 + 2*z3[4] + z3[6], y[1470] -> -8/9 + (19*z3[6])/18, 
  y[1471] -> 1/((1 + z3[2])^2*z3[4]^2) + 1/((1 + z3[2])*z3[3]*z3[4]) + 
    1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])), y[1472] -> 5 + 2*z3[6], 
  y[1473] -> -19 + 3*z3[6], y[1474] -> -13 + 12*z3[4] - 16*z3[5] + 6*z3[6], 
  y[1475] -> -25 + 13*z3[6], y[1476] -> -3 + 22*z3[6], 
  y[1477] -> 19 + 25*z3[6], y[1478] -> -19 + 41*z3[6], 
  y[1479] -> -44 + 47*z3[6], y[1480] -> (3*z3[4])/2 + z3[4]^2, 
  y[1481] -> 3*z3[4]^2 + (-1 + z3[6])^2, y[1482] -> -3 + z3[6], 
  y[1483] -> (3*z3[4]^2)/2 + z3[4]^3, y[1484] -> -1 + z3[2] - z3[4] - z3[6], 
  y[1485] -> -1 + z3[2] - z3[6], y[1486] -> -2 + z3[2] + 2*z3[6], 
  y[1487] -> 1 + 2*z3[4] + 2*z3[6], 
  y[1488] -> z3[2] - 2*(3*z3[4]^2 + (-1 + z3[6])^2) - z3[2]*z3[6], 
  y[1489] -> -2 + z3[2] + z3[4], y[1490] -> -4 + 3*z3[4] - 2*z3[4]^2 + 
    z3[4]^3, y[1491] -> z3[2] + 11*(1 + z3[4] - z3[6]), 
  y[1492] -> 2*z3[2]*(-1 + z3[4])*(1 + z3[4] - z3[6]) + 
    (3 - 4*z3[4] + z3[4]^2)*(1 + z3[4] - z3[6]) - z3[2]^2*(-1 + z3[6]), 
  y[1493] -> 2 - 3*z3[4] + z3[4]^2, 
  y[1494] -> 3*z3[4] + 3*z3[4]^3 - 3*z3[4]^2*(-2 + z3[6]) + 
    (3 - 2*z3[6])*z3[6], y[1495] -> -z3[4] - z3[4]^3 + z3[4]^2*(-2 + z3[6]) + 
    (-1 + z3[6])*z3[6], y[1496] -> 1 + z3[4]^2 - 2*z3[4]*(-1 + z3[6]) - 
    3*z3[6] + z3[6]^2, y[1497] -> 
   (1 + 1/(z3[3]*(-1 + z3[5])) + 1/(z3[4]*(-1 + z3[5])))/(1 + z3[2]) + 
    (1 + z3[3]^(-1))/(-1 + z3[5]), y[1498] -> 4 + 3*z3[6] + z3[6]^2, 
  y[1499] -> (1 + z3[2])^(-1) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[1500] -> z3[2]^2 - (-1 + z3[5])*(-1 + z3[6]) + 
    z3[2]*(-1 + z3[5])*(-1 + z3[6]), y[1501] -> -4 + z3[3]*(-1 + z3[5]), 
  y[1502] -> -5 - 8*z3[5]*(-2 + z3[6]) - 6*z3[6] + 3*z3[6]^2, 
  y[1503] -> 17 + 6*z3[4]^2 + z3[4]*(23 - 12*z3[6]) - 23*z3[6] + 6*z3[6]^2, 
  y[1504] -> 38 - 19*z3[4]^2 + z3[4]*(19 - 3*z3[6]) + 22*z3[6] + 22*z3[6]^2, 
  y[1505] -> 2*z3[4]^2 + 2*(-1 + z3[6]) - z3[4]*(2 + z3[6]), 
  y[1506] -> (-2 + z3[2])*z3[4] + (-2 + z3[2])*z3[4]^3 - 
    (-2 + z3[2])*z3[4]^2*(-2 + z3[6]) + z3[6]*(-2 + z3[2] + z3[6]), 
  y[1507] -> 10 + 3*z3[4] - 4*z3[6] + 16*z3[5]*(-3 + z3[4] + z3[6]), 
  y[1508] -> z3[2]^2 - z3[4]^2*(-2 + z3[5]) + 
    z3[2]*(z3[4]*(-3 + z3[5]) + (-1 + z3[5])*(-1 + z3[6])) - 
    (-1 + z3[5])*(-1 + z3[6]) - z3[4]*(-4 + z3[5] + z3[6]), 
  y[1509] -> 4 - 2*z3[6] + z3[5]*(-5 + 2*z3[6]), 
  y[1510] -> -2 + z3[4]^2 + z3[6] + z3[6]^2 - z3[4]*(1 + 2*z3[6]), 
  y[1511] -> 1 + z3[4]^2 + z3[6] + z3[6]^2 - z3[4]*(1 + 2*z3[6]), 
  y[1512] -> 2*z3[4]^2*(-2 + z3[5]) + (-1 + z3[5])*(-1 + z3[6]) + 
    z3[4]*(-5 + z3[5] + 2*z3[6]), y[1513] -> 19 + 19*z3[4]^2 - 22*z3[6] - 
    22*z3[6]^2 + z3[4]*(-19 + 3*z3[6]), 
  y[1514] -> -19 - 19*z3[4]^2 - 6*z3[6] + 22*z3[6]^2 - z3[4]*(38 + 3*z3[6]), 
  y[1515] -> -1 + z3[4] - 6*z3[4]^3 + z3[6] - z3[4]*z3[6]^2 + 
    z3[4]^2*(2 + 4*z3[6]), y[1516] -> 19 + 19*z3[5]*(-1 + z3[6]) - 
    107*z3[6] + z3[3]*(-1 + z3[5])*(19 + 22*z3[6]), 
  y[1517] -> -508 + 38*z3[5] - 2*z3[4]^2*(15 + 29*z3[5]) + 
    67*z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) + 435*z3[6] - 
    29*z3[5]*z3[6] + 55*z3[6]^2 - 47*z3[5]*z3[6]^2 - 
    z3[4]*(587 + 38*z3[5] + 25*z3[6]), 
  y[1518] -> 183 - 41*z3[6] + z3[5]*(19 + 41*z3[6]), 
  y[1519] -> 232 - 47*z3[6] + z3[5]*(82 + 47*z3[6]), 
  y[1520] -> 232 - 232*z3[4] + 185*z3[6] + z3[5]*(82 - 82*z3[4] + 129*z3[6]), 
  y[1521] -> (z3[3]^(-1) + 1/((1 + z3[2])*z3[4]))/(z3[3]*z3[4]*(-1 + z3[5])^3*
      (1 + z3[4] - z3[6])) + 1/((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
       z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
       z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[1522] -> ((1 + (1 + z3[3]^(-1))/(z3[3]*z3[4]))/z3[2] + 
      1/((1 + z3[2])*z3[4]^2))/(z3[3]*z3[4]*(-1 + z3[5])^3*
      (1 + z3[4] - z3[6])) + (1 + (z3[2] - z3[4])^(-1))/
     ((1 + z3[2])^2*(1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
       z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
       z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[1523] -> 1/((1 + z3[2])*z3[3]^2*z3[4]^2*(-1 + z3[5])^3*
      (1 + z3[4] - z3[6])) + 1/((1 + z3[3])*(z3[2] - z3[4])*
      (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), y[1524] -> 64 + z3[4]^2*(64 + 29*z3[5]) + 
    (-148 + 29*z3[5])*z3[6] + (64 - 9*z3[5])*z3[6]^2 + 
    z3[4]*(157 - 4*(32 + 5*z3[5])*z3[6]), 
  y[1525] -> 88 + z3[4]^2*(183 + 19*z3[5]) - 328*z3[6] + 38*z3[5]*z3[6] + 
    142*z3[6]^2 + 60*z3[5]*z3[6]^2 + z3[3]*(-1 + z3[5])*(19 + 41*z3[6]) + 
    z3[4]*(290 - (325 + 79*z3[5])*z3[6]), 
  y[1526] -> -36*z3[4]^3 - 3*z3[6] + 4*z3[4]^2*(5 + 6*z3[6]) + 
    z3[4]*(3 + z3[6] - 6*z3[6]^2), y[1527] -> (4*z3[5]*(-5 + 2*z3[6]))/9 + 
    (4 + 3*z3[6] - z3[6]^2)/6, y[1528] -> 1 + 6*z3[4]^3 - z3[6] - 
    2*z3[4]^2*(1 + 2*z3[6]) + z3[4]*(-1 + z3[6]^2), 
  y[1529] -> -15 + 7*z3[6] - z3[6]^2 + 4*z3[5]*(6 - 4*z3[6] + z3[6]^2), 
  y[1530] -> 36*z3[4]^3 + 3*z3[6] - 4*z3[4]^2*(5 + 6*z3[6]) + 
    z3[4]*(-3 - z3[6] + 6*z3[6]^2), y[1531] -> -22 - 13*z3[6] + 16*z3[6]^2 - 
    2*z3[5]*(-11 + 3*z3[6] + 8*z3[6]^2), 
  y[1532] -> 22 + 13*z3[6] - 16*z3[6]^2 + 
    2*z3[5]*(-11 + 3*z3[6] + 8*z3[6]^2), 
  y[1533] -> 6 - 64*z3[6] - 92*z3[6]^2 + z3[3]*(-1 + z3[5])*
     (-32 + 64*z3[6] + 15*z3[6]^2) + z3[5]*(-6 - 26*z3[6] + 32*z3[6]^2), 
  y[1534] -> 4 - 4*z3[4]^3 + (3 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
    (3 + z3[5])*z3[6]^3 + z3[4]^2*(4 + (11 + z3[5])*z3[6]) - 
    z3[4]*(4 + (7 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2), 
  y[1535] -> -6 + 32*z3[6] - 160*z3[4]*z3[6] + 104*z3[6]^2 + 
    232*z3[4]*z3[6]^2 - 185*z3[6]^3 - z3[3]*(-1 + z3[5])*
     (-23 + 58*z3[6] + 38*z3[6]^2) + 
    z3[5]*(6 + 26*z3[6] + 2*(-57 + 41*z3[4])*z3[6]^2 - 129*z3[6]^3), 
  y[1536] -> 19 - 214*z3[6] - 183*z3[4]*z3[6] + 183*z3[4]^2*z3[6] + 
    142*z3[6]^2 - 325*z3[4]*z3[6]^2 + 142*z3[6]^3 + 
    z3[3]*(-1 + z3[5])*(19 + 22*z3[6]) + 
    z3[5]*(-19 + 19*(2 - z3[4] + z3[4]^2)*z3[6] + (60 - 79*z3[4])*z3[6]^2 + 
      60*z3[6]^3), y[1537] -> -4*z3[4]^3 + 
    z3[4]^2*(-8 + (11 + z3[5])*z3[6]) - 
    2*z3[4]*(2 - 8*z3[6] + (5 + z3[5])*z3[6]^2) + 
    z3[6]*(4 + (-9 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(1 + z3[6])), 
  y[1538] -> -1 + z3[4]^4*(-2 + z3[5]) + z3[5] + 
    z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) - z3[6] - 3*z3[5]*z3[6] + 
    2*z3[6]^2 + 2*z3[5]*z3[6]^2 + z3[6]^3 - z3[5]*z3[6]^3 + 
    z3[4]^3*(-7 - z3[5]*(-2 + z3[6]) + 3*z3[6]) - 
    z3[4]^2*(8 - 5*z3[6] + z3[6]^2) + z3[4]*(-5 - z3[6] + z3[5]*(1 + z3[6])), 
  y[1539] -> -2*z3[2]*(-1 + z3[4])*(1 + z3[4] - z3[6]) + 
    z3[2]^2*(-1 + z3[6]) - (-1 + z3[4])*(2*z3[4]^2 + 3*(-1 + z3[6]) - 
      z3[4]*(3 + z3[6])), y[1540] -> 4 - 2*z3[4]^4*(-2 + z3[5]) - 4*z3[5] + 
    z3[4]^3*(17 + 2*z3[5]*(-2 + z3[6]) - 6*z3[6]) - 
    z3[3]*(-1 + z3[5])*(6 + 5*z3[4] - 5*z3[6]) + z3[6] + 11*z3[5]*z3[6] - 
    4*z3[6]^2 - 4*z3[5]*z3[6]^2 - z3[6]^3 + z3[5]*z3[6]^3 + 
    z3[4]^2*(22 + 2*z3[5] - 13*z3[6] + 2*z3[6]^2) + 
    z3[4]*(19 + 2*z3[6] - z3[5]*(7 + 2*z3[6])), 
  y[1541] -> 183 + z3[4]^2*(183 + 19*z3[5]) + 142*z3[6] + 142*z3[6]^2 + 
    z3[5]*(19 + 60*z3[6] + 60*z3[6]^2) - 
    z3[4]*(183 + 325*z3[6] + z3[5]*(19 + 79*z3[6])), 
  y[1542] -> -(z3[3]*(-1 + z3[5])*(-3 - 29*z3[6] + 9*z3[6]^2)) + 
    z3[6]*(-48 + 80*z3[4]^2 + (166 - 6*z3[5])*z3[6] - 
      (71 + 91*z3[5])*z3[6]^2 + z3[4]*(32 + (20 + 62*z3[5])*z3[6])), 
  y[1543] -> 4*z3[6]^2*(-4 + 2*z3[2] - z3[4] + z3[6]) - 
    z3[3]*(-1 + z3[5])*(-4 + 3*z3[6] - 2*z3[6]^2 + z3[6]^3 + 
      z3[4]*(3 - 2*z3[6] + z3[6]^2)), 
  y[1544] -> -32 + 3*z3[3]^2*z3[5]*(-1 + z3[6])^2 + 105*z3[6] - 
    (91 + 47*z3[5])*z3[6]^2 + 3*z3[6]^3 + z3[3]*(-1 + z3[6])*
     (32 - 73*z3[6] + 3*z3[5]*(-1 + z3[6] + z3[6]^2)), 
  y[1545] -> -4*z3[4]^3 + z3[3]*(-1 + z3[5]) + 
    z3[4]^2*(4 + (11 + z3[5])*z3[6]) - z3[4]*(-8 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2) + z3[6]*(3*(-3 + z3[6] + z3[6]^2) + 
      z3[5]*(1 + z3[6] + z3[6]^2)), y[1546] -> 32 + 32*z3[4]^2 - 73*z3[6] + 
    18*z3[6]^2 + z3[4]*(-32 + 41*z3[6]) + 
    z3[3]*(32 + 32*z3[4]^2 - 73*z3[6] + z3[4]*(-32 + 41*z3[6])) + 
    z3[5]*(-3*z3[3]^2*(1 - z3[4] + z3[4]^2 - z3[6]) + 47*z3[6]^2 + 
      3*z3[3]*(-1 + z3[4] - z3[4]^2 + z3[6] + z3[6]^2)), 
  y[1547] -> z3[3]*(3 + 2*z3[4])*(z3[4] - z3[6])*(1 + z3[4] - z3[6])^2 + 
    z3[5]*(-(z3[3]*z3[4]*(1 + z3[4] - z3[6])^2*(2 + z3[4] + z3[6])) + 
      z3[6]^2*(z3[4]^2 + z3[6] - 2*z3[4]*z3[6] + z3[6]^2)) + 
    z3[6]*(-3*z3[4]^3 + z3[4]^2*(-6 + 9*z3[6]) + 
      z3[4]*(-3 + 13*z3[6] - 9*z3[6]^2) + z3[6]*(3 - 8*z3[6] + 3*z3[6]^2)), 
  y[1548] -> -(z3[3]^3*z3[5]*(-1 + z3[6])^3) + 
    z3[6]*(3 + (2 + z3[5])*z3[6] - 3*z3[6]^2 + z3[6]^3) + 
    z3[3]^2*(-1 + z3[6])^2*(3*z3[6] + z3[5]*(2 - 2*z3[6] + z3[6]^2)) + 
    z3[3]*(-1 + z3[6])*(z3[6]*(-6 + 2*z3[6] + z3[6]^2) + 
      z3[5]*(-1 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[1549] -> -2*z3[4]^4 + z3[4]^3*(4*z3[2] + 4*z3[5] + 3*(-4 + z3[6])) + 
    4*z3[4]*(-3 + z3[2] - z3[6] + z3[5]*(1 + z3[6])) - 
    z3[6]*(6 - 4*z3[2] - 5*z3[6] + z3[5]*(2 + z3[6])) - 
    z3[4]^2*(12 + 4*z3[2]*(-2 + z3[6]) - 10*z3[6] + z3[6]^2 + 
      2*z3[5]*(2 + z3[6])) + z3[3]*(-(z3[4]^4*z3[5]) - 
      2*z3[4]^2*(-1 + z3[5])*(1 + z3[6]) + z3[4]*(-1 + z3[5])*(2 + 3*z3[6]) - 
      (-1 + z3[5])*(-5 + 2*z3[6] + z3[6]^2) + 
      z3[4]^3*(-2 + z3[5]*(2 + z3[6])) + 
      z3[2]*(z3[4]^3 + 2*z3[4]*(-1 + z3[5]) - (-1 + z3[5])*(2 + z3[6]) - 
        z3[4]^2*(-2 + 2*z3[5] + z3[6]))), 
  y[1550] -> -356 + 3*z3[2]^3*(-152 - 38*z3[3] + z3[3]^2) - 
    3*z3[3]^2*(-1 + z3[6]) + 397*z3[6] - 170*z3[6]^2 + 3*z3[6]^3 + 
    z3[3]*(-333 + 520*z3[6] - 149*z3[6]^2) + 
    z3[2]^2*(-880 - 3*z3[3]^2*(-3 + z3[6]) + 538*z3[6] + 
      z3[3]*(-614 + 266*z3[6])) - z3[2]*(652 - 734*z3[6] + 79*z3[6]^2 + 
      z3[3]^2*(-9 + 6*z3[6]) + z3[3]*(801 - 681*z3[6] + 76*z3[6]^2)) + 
    z3[5]*(-1 + z3[6])*(-3*z3[2]^2*z3[3]*(42 + z3[3]) + 32*(-1 + z3[6]) + 
      z3[3]^2*(-9 + 6*z3[6]) + z3[3]*(-15 + 50*z3[6] + 3*z3[6]^2) + 
      z3[2]*(3*z3[3]^2*(-3 + z3[6]) - 32*(-1 + z3[6]) + 
        z3[3]*(-138 + 47*z3[6]))), 
  y[1551] -> 762 + z3[2]^2*(1108 + 500*z3[3] - 6*z3[3]^2) + 
    3*z3[3]^2*(-1 + z3[4]) + 112*z3[4] + 170*z3[4]^2 - 328*z3[6] - 
    85*z3[4]*z3[6] - 32*z3[6]^2 + z3[2]*(310 + 3*z3[3]^2*(-3 + z3[4]) - 
      816*z3[4] + 32*z3[6] + z3[3]*(868 - 605*z3[4] + 38*z3[6])) + 
    z3[3]*(266 + 222*z3[4]^2 - 120*z3[6] - z3[4]*(400 + 149*z3[6])) + 
    z3[5]*(-3*z3[2]^2*z3[3]*(42 + z3[3]) - 3*z3[3]^2*(3 - 3*z3[4] + z3[4]^2 - 
        2*z3[6]) + 32*(-1 + z3[4] + z3[4]^2 + z3[6]) + 
      z3[3]*(-15 - 79*z3[4]^2 + 50*z3[6] + 3*z3[6]^2 + 
        z3[4]*(-52 + 38*z3[6])) + z3[2]*(-32*(-1 + z3[4] + z3[6]) + 
        3*z3[3]^2*(-3 + 2*z3[4] + z3[6]) + z3[3]*(-138 + 202*z3[4] + 
          47*z3[6]))), y[1552] -> z3[3]*(-1 + z3[5])*(-5 + 4*z3[6]) + 
    z3[6]*(4 + z3[5]*(-4 + z3[6])*(-1 + z3[6])^2 + 15*z3[6] - 2*z3[6]^2 - 
      z3[6]^3 + z3[4]*(3 + 6*z3[6] + z3[6]^2 - 
        z3[5]*(3 - 2*z3[6] + z3[6]^2))), 
  y[1553] -> -(z3[3]*(-1 + z3[5])*(-1 + z3[6])) + 
    z3[6]*(-1 - z3[5]*(-1 + z3[6])^3 - 5*z3[6] + z3[6]^2 + z3[6]^3 + 
      z3[4]*(-1 - 3*z3[6] - z3[6]^2 + z3[5]*(1 - z3[6] + z3[6]^2))), 
  y[1554] -> 3*z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
    z3[6]*(-3*z3[4]^3 + 3*z3[4]^2*(1 + 4*z3[6]) + z3[4]*(6 - 12*z3[6]^2) + 
      z3[6]*(-4 + 3*z3[6]^2)) - z3[3]*(4*z3[4]^4 + z3[4]^3*(26 - 3*z3[6]) + 
      z3[4]^2*(43 - 34*z3[6] - 6*z3[6]^2) + 
      3*z3[6]*(-5 + 4*z3[6] + z3[6]^2) + z3[4]*(21 - 49*z3[6] + 5*z3[6]^2 + 
        5*z3[6]^3)) + z3[5]*(3*z3[3]^2*z3[4]*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[6]^2*(1 + z3[4]^2 + z3[6] + z3[6]^2 - 
        z3[4]*(1 + 2*z3[6])) + z3[3]*z3[4]*(18 + 5*z3[4]^3 + 
        z3[4]^2*(25 - 8*z3[6]) - 19*z3[6] + 2*z3[6]^2 - z3[6]^3 + 
        z3[4]*(38 - 24*z3[6] + 4*z3[6]^2))), 
  y[1555] -> (1 + z3[2])^3*z3[3]^3*(1 + z3[2] - z3[6])^2 + 
    z3[6]*(3 + (4 + 6*z3[2] + 8*z3[2]^2 + 4*z3[2]^3)*z3[6] - 
      (5 + 7*z3[2] + 5*z3[2]^2)*z3[6]^2 + (2 + z3[2])*z3[6]^3) + 
    z3[3]^2*(-6 + 4*z3[2]^5 + z3[2]^4*(4 - 3*z3[6]) + 27*z3[6] - 29*z3[6]^2 + 
      8*z3[6]^3 - 3*z3[2]^3*(6 - 5*z3[6] + z3[6]^2) + 
      z3[2]^2*(-38 + 60*z3[6] - 23*z3[6]^2 + 2*z3[6]^3) + 
      z3[2]*(-26 + 66*z3[6] - 43*z3[6]^2 + 7*z3[6]^3)) + 
    z3[3]*(-7 + 8*z3[2]^4*(-2 + z3[6]) + 32*z3[6] - 25*z3[6]^2 + 2*z3[6]^3 + 
      2*z3[6]^4 + z3[2]^2*(-56 + 92*z3[6] - 33*z3[6]^2) + 
      z3[2]^3*(-48 + 52*z3[6] - 9*z3[6]^2) + 
      z3[2]*(-31 + 74*z3[6] - 41*z3[6]^2 + z3[6]^3 + z3[6]^4)) - 
    z3[3]*z3[5]*(-1 + z3[6])*(z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 
      z3[2]^3*(48 + z3[3]^2*(5 - 2*z3[6]) - 22*z3[3]*(-2 + z3[6]) - 
        28*z3[6]) - (-1 + z3[6])^2*(-9 + 2*z3[6]) + 
      z3[3]^2*(5 - 8*z3[6] + 3*z3[6]^2) + z3[3]*(14 - 28*z3[6] + 17*z3[6]^2 - 
        2*z3[6]^3) + z3[2]^2*(56 - 64*z3[6] + 13*z3[6]^2 + 
        z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + z3[3]*(62 - 64*z3[6] + 
          11*z3[6]^2)) + z3[2]*(32 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
        z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) - 
        z3[3]*(-42 + 66*z3[6] - 25*z3[6]^2 + z3[6]^3))), 
  y[1556] -> z3[3]^3*z3[5]*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2 - z3[4]^3*(1 + z3[6])) + 
    z3[6]*(3 - 3*z3[4]^3 + (5 + z3[5])*z3[6] + (2 + z3[5])*z3[6]^2 + 
      (3 + z3[5])*z3[6]^3 + z3[4]^2*(3 + (11 + z3[5])*z3[6]) - 
      z3[4]*(3 + (8 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2)) + 
    z3[3]^2*(-3*(-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6]) + 
      z3[5]*(2 + 2*z3[4]^4 - 4*z3[6] + 3*z3[6]^2 - z3[6]^3 - 
        2*z3[4]^3*(1 + z3[6]) + z3[4]^2*(2 + z3[6]^2) - 
        z3[4]*(2 - 2*z3[6] + z3[6]^2))) + 
    z3[3]*(-(z3[6]*(-6 + 6*z3[4]^3 + 2*z3[6] + z3[6]^2 - 
         2*z3[4]^2*(3 + 5*z3[6]) + z3[4]*(6 + 4*z3[6] + 3*z3[6]^2))) + 
      z3[5]*(1 + z3[4]^4 - 2*z3[6] + 3*z3[6]^2 - z3[6]^3 - 
        z3[4]^3*(1 + z3[6]) + z3[4]^2*(1 + 2*z3[6]^2) - 
        z3[4]*(1 - z3[6] + 2*z3[6]^2 + z3[6]^3))), 
  y[1557] -> -((1 + z3[2])*z3[3]^3*(1 + 2*z3[2] - z3[4])*
      (1 + 2*z3[2]^2 - 2*z3[2]*(-1 + z3[4]) + z3[4]^2 - z3[6] - 
       z3[4]*z3[6])) - z3[6]*(3 + (7 + 10*z3[2]^2 + z3[2]*(3 - 8*z3[4]) + 
        2*z3[4] + 2*z3[4]^2)*z3[6] - (4 + z3[4])*z3[6]^2) + 
    z3[3]*(7 + 16*z3[2]^4 + 8*z3[4]^4 - 8*z3[2]^3*(-6 + 7*z3[4]) - 
      12*z3[4]^3*(-1 + z3[6]) - 37*z3[6] + 6*z3[6]^2 + 4*z3[6]^3 + 
      2*z3[4]^2*(21 - 14*z3[6] + z3[6]^2) + 
      z3[4]*(11 - 17*z3[6] + 10*z3[6]^2 + z3[6]^3) + 
      z3[2]^2*(56 + 72*z3[4]^2 - 42*z3[6] - 4*z3[4]*(11 + 9*z3[6])) - 
      z3[2]*(-31 + 40*z3[4]^3 + 34*z3[6] + 2*z3[6]^2 - 
        4*z3[4]^2*(1 + 10*z3[6]) + z3[4]*(46 - 33*z3[6] + z3[6]^2))) - 
    z3[3]^2*(-3 + 6*z3[2]^4 - 6*z3[4]^4 + 3*z3[2]^3*(-7 + 4*z3[4]) + 
      15*z3[6] - 5*z3[6]^2 + 9*z3[4]^3*(1 + z3[6]) + 
      z3[4]*(15 - 27*z3[6] - 4*z3[6]^2) + z3[4]^2*(3 + 3*z3[6] - 3*z3[6]^2) + 
      z3[2]^2*(-35 - 32*z3[4]^2 + 16*z3[6] - 4*z3[6]^2 + 
        z3[4]*(47 + 16*z3[6])) + z3[2]*(-29 + 24*z3[4]^3 + 46*z3[6] - 
        6*z3[6]^2 - z3[4]^2*(35 + 24*z3[6]) + 
        z3[4]*(17 - 2*z3[6] + 5*z3[6]^2))) - 
    z3[3]*z3[5]*(9 + z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 7*z3[4] + 
      42*z3[4]^2 + 12*z3[4]^3 + 8*z3[4]^4 - 20*z3[6] - 5*z3[4]*z3[6] - 
      22*z3[4]^2*z3[6] - 8*z3[4]^3*z3[6] + 13*z3[6]^2 + z3[4]^2*z3[6]^2 - 
      2*z3[6]^3 - z3[2]^3*(-48 + 56*z3[4] + 28*z3[6] + 
        22*z3[3]*(-2 + 2*z3[4] + z3[6]) + z3[3]^2*(-5 + 4*z3[4] + 2*z3[6])) + 
      z3[3]^2*(5 + z3[4]^4 - 8*z3[6] + 3*z3[6]^2 - z3[4]^3*(5 + z3[6]) + 
        z3[4]^2*(5 + 2*z3[6]) + z3[4]*(-5 + 3*z3[6])) + 
      z3[3]*(14 + 8*z3[4]^4 - 28*z3[6] + 17*z3[6]^2 - 2*z3[6]^3 + 
        z3[4]*(-11 + 8*z3[6]) - z3[4]^3*(5 + 8*z3[6]) + 
        z3[4]^2*(23 - 12*z3[6] + z3[6]^2)) + 
      z3[2]^2*(56 - 44*z3[4] + 72*z3[4]^2 - 64*z3[6] + 13*z3[6]^2 + 
        z3[3]^2*(10 - 10*z3[4] + 6*z3[4]^2 - 8*z3[6] + z3[6]^2) + 
        z3[3]*(62 - 59*z3[4] + 60*z3[4]^2 - 64*z3[6] + 11*z3[6]^2)) + 
      z3[2]*(32 - 40*z3[4]^3 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
        4*z3[4]^2*(1 + 5*z3[6]) + z3[4]*(-46 + 35*z3[6] - 2*z3[6]^2) + 
        z3[3]^2*(10 - 4*z3[4]^3 + 2*z3[4]*(-5 + z3[6]) - 12*z3[6] + 
          3*z3[6]^2 + 2*z3[4]^2*(5 + z3[6])) - 
        z3[3]*(-42 + 36*z3[4]^3 + 66*z3[6] - 25*z3[6]^2 + z3[6]^3 - 
          3*z3[4]^2*(11 + 6*z3[6]) + z3[4]*(45 - 30*z3[6] + 2*z3[6]^2)))), 
  y[1558] -> 3*z3[2]^4*z3[3]^2 + 3*z3[2]^3*z3[3]*(z3[3] - 2*z3[4] - 
      3*z3[3]*z3[4]) - z3[2]*z3[4]*(3*(-1 + z3[4])*z3[4] + 
      3*z3[3]^2*(1 - 3*z3[4] + z3[4]^2) + 
      2*z3[3]*(1 - 6*z3[4] + 3*z3[4]^2)) + 
    z3[2]^2*(3*z3[4]^2 + 6*z3[3]*z3[4]*(-1 + 2*z3[4]) + 
      z3[3]^2*(1 - 9*z3[4] + 9*z3[4]^2)) - (1 + z3[3])*z3[4]^2*
     (3*z3[4] + z3[3]*(-2 + 3*z3[4] - z3[6]) - z3[6]), 
  y[1559] -> 3*z3[2]^4*z3[3] - 3*z3[2]^3*(2*z3[3]*(-1 + z3[4]) + z3[4]) + 
    z3[2]^2*(3*(-2 + z3[4])*z3[4] + z3[3]*(4 - 12*z3[4] + 3*z3[4]^2)) + 
    z3[2]*(2*z3[4]*(-2 + 3*z3[4]) + z3[3]*(1 - 8*z3[4] + 6*z3[4]^2)) + 
    z3[4]*(4*z3[4] + z3[3]*(-1 + 4*z3[4] - z3[6]) - z3[6]), 
  y[1560] -> 3*z3[2]^3*z3[3] - 3*z3[2]^2*(z3[3]*(-2 + z3[4]) + z3[4]) + 
    z3[2]*(z3[3] - 6*z3[4] - 10*z3[3]*z3[4]) + 
    z3[4]*(-1 + 4*z3[4] + z3[3]*(-3 + 4*z3[4])), 
  y[1561] -> 1 + (1 + z3[2])*z3[3] - z3[6], 
  y[1562] -> z3[2]^2*z3[3] - z3[2]*z3[4] - 3*z3[2]*z3[3]*z3[4] - 
    z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
    z3[2]^2*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[1563] -> 3*z3[2]^5*z3[3] - 
    3*z3[2]^4*(z3[4] + z3[3]*(-3 + 2*z3[4])) + 
    z3[2]^3*(3*(-3 + z3[4])*z3[4] + z3[3]*(10 - 18*z3[4] + 3*z3[4]^2)) + 
    z3[2]^2*(z3[4]*(-10 + 9*z3[4]) + z3[3]*(5 - 20*z3[4] + 9*z3[4]^2)) + 
    z3[2]*(5*z3[4]*(-1 + 2*z3[4]) + z3[3]*(1 - 10*z3[4] + 10*z3[4]^2)) + 
    z3[4]*(5*z3[4] + z3[3]*(-1 + 5*z3[4] - z3[6]) - z3[6]), 
  y[1564] -> 3*z3[2]^4*z3[3] + z3[2]^2*(z3[3]*(7 - 13*z3[4]) - 9*z3[4]) - 
    3*z3[2]^3*(z3[3]*(-3 + z3[4]) + z3[4]) + 
    z3[4]*(-1 + 6*z3[4] + z3[3]*(-3 + 6*z3[4])) + 
    z3[2]*(z3[4]*(-7 + 4*z3[4]) + z3[3]*(1 - 13*z3[4] + 4*z3[4]^2)), 
  y[1565] -> -1 + z3[6] + z3[3]*(-1 - z3[2] + z3[6]), 
  y[1566] -> z3[2]*z3[3]*(z3[4] + z3[6]) - 
    (1 + z3[3])*(z3[4]^2 + z3[4]*z3[6] + (-1 + z3[6])*z3[6]), 
  y[1567] -> z3[4]^4 + z3[4]*z3[6]^3 + (-1 + z3[6])*z3[6]^3 + 
    z3[4]^3*(2 + z3[6]) + z3[4]^2*(1 + z3[6] + z3[6]^2), 
  y[1568] -> z3[4]^3 + z3[4]*z3[6]^2 + (-1 + z3[6])*z3[6]^2 + 
    z3[4]^2*(1 + z3[6]) - (1 + z3[2])*z3[3]*(z3[4]^2 + z3[6]^2 + 
      z3[4]*(1 + z3[6])), y[1569] -> 
   8*(1 + z3[2])*z3[3]*(z3[4]^2 + z3[6]^2 + z3[4]*(1 + z3[6])) - 
    8*(z3[4]^3 + z3[4]*z3[6]^2 + (-1 + z3[6])*z3[6]^2 + z3[4]^2*(1 + z3[6])), 
  y[1570] -> (z3[4]^3 + z3[4]^2*(-1 + z3[6]) + z3[4]*(-1 + z3[6])^2 + 
      (-1 + z3[6])^3)*z3[6] + z3[2]^2*z3[3]^2*z3[6]*(-1 + z3[4] + z3[6]) + 
    2*z3[3]*(z3[4]^2*(-1 + z3[6])*z3[6] + z3[4]*(-1 + z3[6])^2*z3[6] + 
      (-1 + z3[6])^3*z3[6] + z3[4]^3*(1 + z3[6])) + 
    z3[3]^2*(z3[4]^2*(-1 + z3[6])*z3[6] + z3[4]*(-1 + z3[6])^2*z3[6] + 
      (-1 + z3[6])^3*z3[6] + z3[4]^3*(2 + z3[6])) - 
    z3[2]*z3[3]*(2*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2)*z3[6] + 
      z3[3]*(2*z3[4]*(-1 + z3[6])*z3[6] + 2*(-1 + z3[6])^2*z3[6] + 
        z3[4]^2*(1 + 2*z3[6]))), 
  y[1571] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 1/(z3[3]*(-1 + z3[5])*(z3[4] - z3[6])), 
  y[1572] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    ((1 + z3[2]^(-1))*(1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1)))/
     (z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[1573] -> 1 + z3[2] + z3[4] - z3[6], 
  y[1574] -> -1 - z3[3]*(3 + z3[2] - 2*z3[6]) + z3[6], 
  y[1575] -> -1 + z3[4] - z3[3]*(3 + z3[2] - 2*z3[4] - 2*z3[6]) + z3[6], 
  y[1576] -> -2 + z3[3]*(-3 + z3[6]) + z3[6], 
  y[1577] -> z3[4]^2*(2 + z3[5]) + (-1 + z3[5])*(-1 + z3[6]) + 
    z3[4]*(3 + z3[5] - 2*z3[6] - z3[5]*z3[6]), 
  y[1578] -> 2 + z3[4]^2 + z3[4]*(-2 + z3[6]) - 3*z3[6] + z3[6]^2 + 
    z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2), 
  y[1579] -> 8 - 5*z3[6] + z3[6]^2 + z3[3]*(15 + z3[2]*(5 - 2*z3[6]) + 
      z3[5]*(-1 + z3[6])^2 - 9*z3[6] + z3[6]^2) + 
    z3[3]^2*(3 + z3[2]^2 - 2*z3[6] + z3[2]*(3 + z3[5] - z3[6] - 
        z3[5]*z3[6]) + z3[5]*(3 - 4*z3[6] + z3[6]^2)), 
  y[1580] -> (19*z3[5]*z3[6]*(z3[4]^2 + z3[6] - z3[4]*z3[6]))/36 - 
    (19*(8 + 4*z3[4]^3 + z3[4]^2*(8 - 7*z3[6]) + z3[6]^2 + 
       z3[4]*(-8 - 8*z3[6] + 3*z3[6]^2)))/36, 
  y[1581] -> (-19*(8 + 2*z3[4]^2 + z3[4]*(4 - 3*z3[6]) - 5*z3[6] + z3[6]^2 + 
       z3[3]*(15 - 6*z3[4] - z3[4]^2 + z3[2]*(5 + z3[4] - 2*z3[6]) - 
         9*z3[6] + z3[6]^2) + z3[3]^2*(3 + z3[2]^2 - 2*z3[4] - 2*z3[6] - 
         z3[2]*(-3 + z3[4] + z3[6]))))/36 - 
    (19*z3[3]*z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
       z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2 - 
         z3[2]*(-1 + z3[4] + z3[6]))))/36, 
  y[1582] -> -17 + 2*z3[4]^2 + z3[4]*(17 - 5*z3[6]) + 10*z3[6] - 2*z3[6]^2 + 
    z3[3]^2*(-1 + z3[4] + z3[6]) - 2*z3[3]*(7 + z3[4]^2 + 
      z3[4]*(-7 + z3[6]) - 6*z3[6] + z3[6]^2) - 
    z3[5]*(-z3[4]^2 - z3[6] + z3[4]*z3[6] + 
      z3[3]*(3 + z3[4]^2 - 5*z3[6] + 2*z3[6]^2 + z3[4]*(-3 + 2*z3[6])) + 
      z3[3]^2*(3 + 2*z3[4]^2 - 5*z3[6] + 2*z3[6]^2 + z3[4]*(-3 + 2*z3[6]))), 
  y[1583] -> 1 + (1 + z3[4]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])^2) + 
    ((1 + (-1 + z3[5])^(-1) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
       z3[2] + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
     (z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    1/(z3[4]^2*(-1 + z3[5])^2*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1584] -> (1 + z3[4]^(-1))/((1 + z3[2])*z3[3]*(-1 + z3[5])) + 
    (z3[3]^(-1) + 1/((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - 
         z3[6])))/(z3[2]^2*(-1 + z3[5])) + 
    1/(z3[2]*z3[3]*z3[4]*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (1/(z3[4]^2*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-2))/
     ((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1585] -> -13 - 25*z3[6], y[1586] -> 63 - 25*z3[4] - 25*z3[6], 
  y[1587] -> 2 + 2*z3[3] + z3[4] - z3[6], y[1588] -> -119/36 + z3[6]/2, 
  y[1589] -> 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])) + 
    1/(z3[2]^2*(1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2), 
  y[1590] -> -7/4 + (22*z3[6])/9, y[1591] -> 56 + 7*z3[4] + 25*z3[6], 
  y[1592] -> -114 + 25*z3[3] + 63*z3[6], y[1593] -> -38 + 101*z3[6], 
  y[1594] -> 1/6 - (8*z3[4])/9, y[1595] -> 13 - 13*z3[2] + 3*z3[4], 
  y[1596] -> 22 + 22*z3[2] + 19*z3[4] - 22*z3[6], 
  y[1597] -> 1 + z3[3]*(3 + z3[2] - 2*z3[6]) - z3[6], y[1598] -> 8 + z3[6], 
  y[1599] -> 19 + 16*z3[4], y[1600] -> 16 + 19*z3[2] - 16*z3[6], 
  y[1601] -> 37 - 6*z3[2]*(-1 + z3[6]) - 5*z3[6] + 6*z3[6]^2, 
  y[1602] -> 1 + 2*z3[4] + z3[4]^2 - 2*z3[6], 
  y[1603] -> -8 + z3[4]^2 + 7*z3[6] + z3[6]^2 + z3[4]*(8 + z3[6]), 
  y[1604] -> 37 + z3[4] + 12*z3[4]^2 - 5*z3[6] + 6*z3[4]*z3[6] + 6*z3[6]^2 - 
    6*z3[2]*(-1 + 2*z3[4] + z3[6]), 
  y[1605] -> z3[2]^2*(73 - 19*z3[5]) - (19 + 16*z3[4])*
     (-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
    z3[2]*(13 + z3[4]*(-86 + 35*z3[5]) + 16*z3[5]*(-1 + z3[6]) + 3*z3[6]), 
  y[1606] -> -7*z3[4] - 5*(4 + 5*z3[6]), 
  y[1607] -> 38 + 38*z3[4]^2 - 63*z3[6] - 63*z3[6]^2 + 
    z3[4]*(-38 + 25*z3[6]), y[1608] -> 76 - 38*z3[4]^2 - 50*z3[6] + 
    63*z3[6]^2 - 25*z3[3]*(1 + z3[6]) - z3[4]*(76 + 25*z3[6]), 
  y[1609] -> 38 + 38*z3[4]^2 + 50*z3[6] - 63*z3[6]^2 + z3[4]*(76 + 25*z3[6]), 
  y[1610] -> 415 - 88*z3[6] + z3[5]*(101 + 88*z3[6]), 
  y[1611] -> 442 - 101*z3[6] + z3[5]*(38 + 101*z3[6]), 
  y[1612] -> 415 - 415*z3[4] + 327*z3[6] + 
    z3[5]*(101 - 101*z3[4] + 189*z3[6]), 
  y[1613] -> 38 + (13 + 38*z3[3])*z3[4]^2 - 
    19*z3[2]*(2 + (5 + 2*z3[3])*z3[4] - 2*(1 + z3[3])*z3[6]) + 
    z3[4]*(32 - (13 + 38*z3[3])*z3[6]), 
  y[1614] -> 48 + 72*z3[4]^2 - 570*z3[6] + 44*z3[5]*z3[6] + 327*z3[6]^2 + 
    189*z3[5]*z3[6]^2 + 2*z3[3]*(-1 + z3[5])*(3 + 44*z3[6]) + 
    z3[4]*(120 - 7*(67 + 17*z3[5])*z3[6]), 
  y[1615] -> 252 + z3[4]^2*(442 + 38*z3[5]) - 808*z3[6] + 76*z3[5]*z3[6] + 
    341*z3[6]^2 + 139*z3[5]*z3[6]^2 + z3[3]*(-1 + z3[5])*(38 + 101*z3[6]) - 
    3*z3[4]*(-244 + (261 + 59*z3[5])*z3[6]), 
  y[1616] -> -25 + 25*z3[4] - 25*z3[4]^2 - 
    25*z3[3]^2*(1 - z3[4] + z3[4]^2 - z3[6]) + 25*z3[6] + 112*z3[6]^2 + 
    (88 + 25*z3[3])*z3[5]*z3[6]^2 + z3[3]*(-50 + 50*z3[4] - 50*z3[4]^2 + 
      50*z3[6] - 13*z3[6]^2), y[1617] -> 
   -(z3[6]*(-2 + z3[4]^2 - 2*z3[4]*(-1 + z3[6]) - 3*z3[6] + z3[6]^2)) + 
    z3[3]*(1 + z3[6] + z3[6]^2), 
  y[1618] -> 76*z3[6]^2 - 19*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2), 
  y[1619] -> -4*z3[6]^2 + z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2), 
  y[1620] -> 12*(1 - 3*z3[6])*z3[6] + z3[3]*(-1 + z3[5])*
     (44 + 41*z3[6] + 9*z3[6]^2), 
  y[1621] -> -7*z3[6]^2 + (z3[3]*(-1 + z3[5])*(101 + 101*z3[6] + 63*z3[6]^2))/
     36, y[1622] -> 25 + 25*z3[3]^2*(-1 + z3[6])^2 - 50*z3[6] - 
    (87 + 88*z3[5])*z3[6]^2 + 12*z3[6]^3 + z3[3]*(-1 + z3[6])*
     (-50 + 50*z3[6] + (-13 + 25*z3[5])*z3[6]^2), 
  y[1623] -> 101 + 88*z3[3]*(-1 + z3[5]) + 213*z3[6] - 405*z3[6]^2 + 
    18*z3[6]^3 - z3[5]*(101 + 189*z3[6] + 145*z3[6]^2 + 18*z3[6]^3), 
  y[1624] -> 38 + 101*z3[3]*(-1 + z3[5]) + 139*z3[6] - 593*z3[6]^2 + 
    63*z3[6]^3 - z3[5]*(38 + 139*z3[6] + 139*z3[6]^2 + 63*z3[6]^3), 
  y[1625] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
    z3[3]*(3 + 2*z3[4]^2 - 5*z3[6] + 2*z3[6]^2 - z3[2]*(-1 + z3[4] + z3[6]) + 
      z3[4]*(-3 + 2*z3[6])), y[1626] -> -32*z3[4]^4*(-2 + z3[5]) + 
    6*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) - (-1 + z3[5])*(25 + 6*z3[6]) + 
    z3[4]*(115 + 37*z3[5] - 152*z3[6] + 38*z3[6]^2) + 
    z3[4]^3*(211 - 96*z3[6] + z3[5]*(-70 + 32*z3[6])) + 
    z3[4]^2*(261 - 217*z3[6] + 32*z3[6]^2 + z3[5]*(-31 + 38*z3[6])), 
  y[1627] -> 442 + z3[4]^2*(442 + 38*z3[5]) + 341*z3[6] + 341*z3[6]^2 + 
    z3[5]*(38 + 139*z3[6] + 139*z3[6]^2) - 
    z3[4]*(442 + 783*z3[6] + z3[5]*(38 + 177*z3[6])), 
  y[1628] -> -88*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2) + 
    z3[6]*(-24 - 72*z3[4]^2 + (570 - 44*z3[5])*z3[6] - 
      3*(109 + 63*z3[5])*z3[6]^2 + z3[4]*(24 + 7*(67 + 17*z3[5])*z3[6])), 
  y[1629] -> -101*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) - 
    z3[6]^2*(-732 + z3[4]^2*(442 + 38*z3[5]) + (-808 + 76*z3[5])*z3[6] + 
      (341 + 139*z3[5])*z3[6]^2 - 3*z3[4]*(-244 + (261 + 59*z3[5])*z3[6])), 
  y[1630] -> z3[4]^3 + z3[4]^2*(-2 + z3[6]) + (-2 + z3[6])*(-1 + z3[6])^2 + 
    z3[4]*(2 - 3*z3[6] + z3[6]^2) + z3[3]*(z3[4]^3 + z3[4]^2*(-3 + z3[6]) + 
      (-3 + z3[6])*(-1 + z3[6])^2 + z3[4]*(3 - 4*z3[6] + z3[6]^2)), 
  y[1631] -> z3[3]*(-1 + z3[5]) + z3[6]*(1 - 7*z3[6] + z3[6]^2 - 
      z3[5]*(1 + z3[6] + z3[6]^2)), 
  y[1632] -> -z3[4]^3 - z3[2]^2*(1 + z3[4] - z3[6])^2 - (-1 + z3[6])^2 - 
    z3[4]^2*(3 + z3[6]^2) + z3[4]*(-3 + 2*z3[6] + z3[6]^2) + 
    z3[2]*(3*z3[4]^2 + z3[4]^3 + (-1 + z3[6])^2 - 
      z3[4]*(-3 + 2*z3[6] + z3[6]^2)), 
  y[1633] -> 11*z3[4]^2 + 25*z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) - 
    z3[4]*(-35 + 111*z3[6] + 2*z3[5]*(16 + 9*z3[6])) + 
    2*(-4 - 71*z3[6] + 50*z3[6]^2 + z3[5]*(-3 + 3*z3[6] + 44*z3[6]^2)), 
  y[1634] -> 493 + 38*z3[2]^3*(1 + 5*z3[3] + z3[3]^2) + 
    z3[2]^2*(336 + z3[3]*(690 - 386*z3[6]) + z3[3]^2*(164 - 63*z3[6]) - 
      298*z3[6]) - 842*z3[6] + 446*z3[6]^2 - 45*z3[6]^3 + 
    z3[3]^2*(263 - 313*z3[6] + 75*z3[6]^2) + 
    z3[3]*(768 - 1114*z3[6] + 398*z3[6]^2 - 13*z3[6]^3) - 
    z3[5]*(-1 + z3[6])*(z3[2]^2*(-38 + 38*z3[3] + 13*z3[3]^2) + 
      z3[2]*(-13*z3[3]^2*(-3 + z3[6]) + 32*(-1 + z3[6]) - 
        83*z3[3]*(-1 + z3[6])) + z3[3]*(58 + z3[3]*(39 - 26*z3[6]) - 
        90*z3[6] + 32*z3[6]^2)) + z3[2]*(634 - 894*z3[6] + 260*z3[6]^2 + 
      z3[3]^2*(289 - 226*z3[6] + 25*z3[6]^2) + 
      z3[3]*(1017 - 1048*z3[6] + 196*z3[6]^2)), 
  y[1635] -> z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4) + 
    z3[6]^2*(-8 - 4*z3[4]^3 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + 
      (3 + z3[5])*z3[6]^3 + z3[4]^2*(-8 + (11 + z3[5])*z3[6]) - 
      2*z3[4]*(-4 - 8*z3[6] + (5 + z3[5])*z3[6]^2)), 
  y[1636] -> 264 - 240*z3[6] + 99*z3[6]^2 - 33*z3[6]^3 - 
    2*z3[5]*(44 + 41*z3[6] + 9*z3[6]^2) + z3[3]^2*(-1 + z3[6])*
     (13*z3[5]*(-1 + z3[6]) + 25*(-5 + 3*z3[6])) + 
    z3[3]*(301 - 552*z3[6] + 265*z3[6]^2 - 26*z3[6]^3 + 
      z3[5]*(13 - 20*z3[6] + 14*z3[6]^2 - 7*z3[6]^3)), 
  y[1637] -> -(z3[6]*(3 + (2 + z3[5])*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
    z3[3]^3*(-1 + z3[6])^3*(2 + z3[5]*(-1 + 2*z3[6])) + 
    z3[3]^2*(-1 + z3[6])^2*(-4 + z3[6] + z3[5]*(2 - 6*z3[6] + 3*z3[6]^2)) + 
    z3[3]*(-1 + z3[6])*(2 + 2*z3[6] - z3[6]^3 + 
      z3[5]*(-1 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[1638] -> 1 - 5*z3[6] - 3*z3[6]^2 + 2*z3[6]^3 - 
    z3[5]*(1 + z3[6] + z3[6]^2) + z3[3]^3*(-1 + z3[6])^2*
     (-13 + 6*z3[6] + z3[5]*(9 - 17*z3[6] + 6*z3[6]^2)) + 
    z3[3]^2*(-1 + z3[6])*(24 - 27*z3[6] + 10*z3[6]^2 + 
      z3[5]*(-17 + 49*z3[6] - 43*z3[6]^2 + 12*z3[6]^3)) + 
    z3[3]*(-11 + 13*z3[6] - 12*z3[6]^2 + 6*z3[6]^3 + 
      z3[5]*(8 - 31*z3[6] + 43*z3[6]^2 - 26*z3[6]^3 + 6*z3[6]^4)), 
  y[1639] -> -479 + 564*z3[4] - 127*z3[4]^2 + 38*z3[4]*z3[5] + 
    32*z3[4]^2*z3[5] - z3[2]^2*(374 - 38*z3[5] + z3[3]^2*(88 + 13*z3[5]) + 
      z3[3]*(538 + 38*z3[5])) + 439*z3[6] - 114*z3[4]*z3[6] - 45*z3[6]^2 + 
    z3[3]^2*(-263 - 25*z3[4]^2 + z3[4]*(175 + 26*z3[5]) + 75*z3[6] + 
      13*z3[5]*(-3 + 2*z3[6])) + z3[2]*(-596 + 628*z3[4] + 32*z3[5] - 
      70*z3[4]*z3[5] + 222*z3[6] - 32*z3[5]*z3[6] + 
      z3[3]^2*(-251 + z3[4]*(75 + 13*z3[5]) + 13*z3[5]*(-3 + z3[6]) + 
        25*z3[6]) + z3[3]*(-902 + z3[4]*(531 + 121*z3[5]) + 
        83*z3[5]*(-1 + z3[6]) + 183*z3[6])) - 
    z3[3]*(793 + 6*z3[4]^2*(21 + 17*z3[5]) - 398*z3[6] + 13*z3[6]^2 + 
      z3[5]*(58 - 90*z3[6] + 32*z3[6]^2) + 
      z3[4]*(-615 + 38*z3[6] + 4*z3[5]*(-5 + 8*z3[6]))), 
  y[1640] -> -176 - 125*z3[4]^2 - 25*z3[3]^2*(5 - 5*z3[4] + 2*z3[4]^2 - 
      3*z3[6]) + 152*z3[6] - 133*z3[6]^2 + 11*z3[4]*(16 + 3*z3[6]) - 
    z3[3]*(301 + 175*z3[4]^2 - 251*z3[6] + 26*z3[6]^2 + 
      z3[4]*(-301 + 39*z3[6])) + z3[5]*(2*(-3 + 9*z3[4] - 44*z3[6])*z3[6] + 
      13*z3[3]^2*(-1 + z3[4] + z3[6]) + z3[3]*(-13 + 7*z3[6] - 7*z3[6]^2 + 
        z3[4]*(13 + 18*z3[6]))), 
  y[1641] -> -38*z3[3]^2*(z3[2] - z3[4])*z3[4]*(1 + z3[4] - z3[6])*
     (z3[4]*(-1 + z3[5]) + z3[6]) + 2*(-45*z3[4]^4 + 3*(-1 + z3[5])*z3[6] + 
      2*z3[4]^3*(-61 + 95*z3[2] + 16*z3[5] + 34*z3[6]) + 
      z3[4]^2*(-121 + z3[5]*(6 - 16*z3[6]) - 266*z3[2]*(-1 + z3[6]) + 
        119*z3[6] - 23*z3[6]^2) + z3[4]*(-70 + 76*z3[2]*(-1 + z3[6])^2 + 
        79*z3[6] - 19*z3[6]^2 - 3*z3[5]*(2 + z3[6]))) + 
    z3[3]*(-19*z3[4]^4*(6 + z3[5]) + 6*(-1 + z3[5])*(-1 + z3[6]) - 
      6*z3[4]*(-1 + z3[5])*(1 + z3[6]) + z3[4]^2*(-6 + 159*z3[6] - 
        127*z3[6]^2 + 6*z3[5]*(1 + z3[6])) + 
      z3[4]^3*(-146 + 241*z3[6] + z3[5]*(7 + 19*z3[6])) + 
      2*z3[2]*(98*z3[4]^3 + 3*(-1 + z3[5]) + z3[4]^2*(117 - 16*z3[5] - 
          174*z3[6]) + z3[4]*(3 - 3*z3[5] - 95*z3[6] + 76*z3[6]^2))), 
  y[1642] -> (-19*z3[5]*(z3[3]^2*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
       z3[6]^2*(z3[4]^2 + z3[6] - 2*z3[4]*z3[6] + z3[6]^2) + 
       z3[3]*z3[4]*(z3[4]^3 - 2*z3[4]^2*(-1 + z3[6]) - (-1 + z3[6])*z3[6]^2 + 
         z3[4]*(1 - 2*z3[6] + 2*z3[6]^2))))/6 - 
    (19*(z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
       z3[6]*(-3*z3[4]^3 + 2*z3[4]^2*(-3 + 5*z3[6]) + 
         z3[4]*(-3 + 15*z3[6] - 10*z3[6]^2) + z3[6]*(4 - 9*z3[6] + 
           3*z3[6]^2)) + z3[3]*(z3[4]^3*(1 - 3*z3[6]) + 
         z3[6]*(-3 + 7*z3[6] - 4*z3[6]^2) + z3[4]^2*(2 - 11*z3[6] + 
           6*z3[6]^2) + z3[4]*(1 - 11*z3[6] + 14*z3[6]^2 - 3*z3[6]^3))))/6, 
  y[1643] -> (19*z3[5]*(z3[6]^2*(z3[4]^2 + z3[6] - 2*z3[4]*z3[6] + z3[6]^2) + 
       z3[3]^3*(9 + 5*z3[4]^4 + z3[4]^2*(9 - 8*z3[6]) - 26*z3[6] + 
         23*z3[6]^2 - 6*z3[6]^3 - z3[4]^3*(9 + z3[6]) + 
         z3[4]*(-9 + 17*z3[6] - 6*z3[6]^2)) + 
       z3[3]^2*(17 + 10*z3[4]^4 - 49*z3[6] + 43*z3[6]^2 - 12*z3[6]^3 - 
         z3[4]^3*(17 + 2*z3[6]) + z3[4]*(-17 + 32*z3[6] - 11*z3[6]^2) + 
         z3[4]^2*(17 - 15*z3[6] + z3[6]^2)) + 
       z3[3]*(8 + 5*z3[4]^4 - 23*z3[6] + 20*z3[6]^2 - 6*z3[6]^3 - 
         z3[4]^3*(8 + z3[6]) + z3[4]^2*(8 - 7*z3[6] + 2*z3[6]^2) - 
         z3[4]*(8 - 15*z3[6] + 5*z3[6]^2 + z3[6]^3))))/6 - 
    (19*(z3[3]^3*(13 + 4*z3[4]^4 - 19*z3[6] + 6*z3[6]^2 - 
         z3[4]^3*(13 + 4*z3[6]) + z3[4]*(-13 + 6*z3[6]) + 
         z3[4]^2*(13 + 7*z3[6])) + z3[3]^2*(24 + 8*z3[4]^4 - 27*z3[6] + 
         10*z3[6]^2 - z3[4]^3*(24 + 5*z3[6]) + z3[4]*(-24 + 3*z3[6] - 
           7*z3[6]^2) - 3*z3[4]^2*(-8 - 7*z3[6] + z3[6]^2)) + 
       z3[6]*(6 + 3*z3[4]^3 + z3[4]^2*(6 - 11*z3[6]) + 10*z3[6] + 9*z3[6]^2 - 
         3*z3[6]^3 + 2*z3[4]*(-3 - 8*z3[6] + 5*z3[6]^2)) + 
       z3[3]*(11 + 4*z3[4]^4 - 2*z3[6] + 10*z3[6]^2 + 4*z3[6]^3 + 
         z3[4]^3*(-11 + 2*z3[6]) + z3[4]^2*(11 + 20*z3[6] - 10*z3[6]^2) + 
         z3[4]*(-11 - 9*z3[6] - 19*z3[6]^2 + 3*z3[6]^3))))/6, 
  y[1644] -> 
   (19*z3[5]*(-(z3[6]^2*(1 + z3[4]^2 + z3[6] + z3[6]^2 - 
          z3[4]*(1 + 2*z3[6]))) + z3[3]^3*(z3[4]^4 + z3[4]^2*(1 - 2*z3[6]) + 
         z3[4]^3*(-1 + z3[6]) - (-1 + z3[6])^2*(-1 + 2*z3[6]) + 
         z3[4]*(-1 + 3*z3[6] - 2*z3[6]^2)) + 
       z3[3]^2*(2 + 2*z3[4]^4 + 2*z3[4]^3*(-1 + z3[6]) - 8*z3[6] + 
         9*z3[6]^2 - 3*z3[6]^3 + z3[4]*(-2 + 6*z3[6] - 3*z3[6]^2) - 
         z3[4]^2*(-2 + 4*z3[6] + z3[6]^2)) + 
       z3[3]*(1 + z3[4]^4 + z3[4]^3*(-1 + z3[6]) - 4*z3[6] + 3*z3[6]^2 - 
         z3[6]^3 + z3[4]^2*(1 - 2*z3[6] - 2*z3[6]^2) + 
         z3[4]*(-1 + 3*z3[6] + z3[6]^3))))/6 - 
    (19*(2*z3[3]^3*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
         z3[4]^3*(1 + z3[6])) + z3[3]^2*(4 + 4*z3[4]^4 + z3[4]*(-4 + z3[6]) - 
         5*z3[6] + z3[6]^2 - z3[4]^3*(4 + 7*z3[6]) + 
         z3[4]^2*(4 + 3*z3[6] + 3*z3[6]^2)) + 
       z3[6]*(3 - 3*z3[4]^3 + 5*z3[6] + 2*z3[6]^2 + 3*z3[6]^3 + 
         z3[4]^2*(3 + 11*z3[6]) - z3[4]*(3 + 8*z3[6] + 10*z3[6]^2)) + 
       z3[3]*(2 + 2*z3[4]^4 + 2*z3[6] - z3[6]^3 - 2*z3[4]^3*(1 + 4*z3[6]) + 
         2*z3[4]^2*(1 + 3*z3[6] + 5*z3[6]^2) - 
         z3[4]*(2 + 4*z3[6] + 4*z3[6]^2 + 3*z3[6]^3))))/6, 
  y[1645] -> (19*z3[3]*z3[5]*(-1 + z3[6])*(25 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 
       58*z3[6] + 42*z3[6]^2 - 9*z3[6]^3 + z3[3]*(55 - 122*z3[6] + 
         81*z3[6]^2 - 15*z3[6]^3) + z3[3]^2*(30 - 64*z3[6] + 39*z3[6]^2 - 
         6*z3[6]^3) + z3[2]^3*(8 + z3[3]^2*(21 - 10*z3[6]) - 8*z3[6] - 
         8*z3[3]*(-5 + 3*z3[6])) + z3[2]^2*(4*(7 - 10*z3[6] + 3*z3[6]^2) + 
         z3[3]^2*(45 - 44*z3[6] + 8*z3[6]^2) + z3[3]*(83 - 96*z3[6] + 
           22*z3[6]^2)) + z3[2]*(38 - 71*z3[6] + 37*z3[6]^2 - 4*z3[6]^3 + 
         z3[3]*(91 - 153*z3[6] + 69*z3[6]^2 - 6*z3[6]^3) + 
         z3[3]^2*(50 - 76*z3[6] + 29*z3[6]^2 - 2*z3[6]^3))))/6 - 
    (19*(z3[6]*(-3 + (2 + 5*z3[2] + 2*z3[2]^2)*z3[6] - 
         (6 + 7*z3[2] + 2*z3[2]^2)*z3[6]^2 + (3 + 2*z3[2])*z3[6]^3) + 
       z3[3]^3*(-33 + 2*z3[2]^5 + z3[2]^4*(7 - 4*z3[6]) + 64*z3[6] - 
         37*z3[6]^2 + 6*z3[6]^3 - z3[2]^2*(20 - 14*z3[6] + z3[6]^2) + 
         z3[2]^3*(3 - 8*z3[6] + 2*z3[6]^2) + z3[2]*(-40 + 56*z3[6] - 
           21*z3[6]^2 + 2*z3[6]^3)) + z3[3]^2*(-61 + 2*z3[2]^4*(-3 + z3[6]) + 
         123*z3[6] - 87*z3[6]^2 + 21*z3[6]^3 + z3[2]^3*(-31 + 31*z3[6] - 
           6*z3[6]^2) + z3[2]^2*(-69 + 104*z3[6] - 43*z3[6]^2 + 4*z3[6]^3) + 
         z3[2]*(-85 + 156*z3[6] - 93*z3[6]^2 + 16*z3[6]^3)) + 
       z3[3]*(-28 + 56*z3[6] - 48*z3[6]^2 + 9*z3[6]^3 + 3*z3[6]^4 + 
         z3[2]^2*(-28 + 54*z3[6] - 23*z3[6]^2) - 2*z3[2]^3*
          (4 - 6*z3[6] + z3[6]^2) + z3[2]*(-39 + 85*z3[6] - 55*z3[6]^2 + 
           4*z3[6]^3 + 2*z3[6]^4))))/6, 
  y[1646] -> (19*z3[3]*z3[5]*(25 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 25*z3[4] + 
       26*z3[4]^2 - 20*z3[4]^3 + 8*z3[4]^4 - 58*z3[6] + 33*z3[4]*z3[6] - 
       10*z3[4]^2*z3[6] - 4*z3[4]^3*z3[6] + 42*z3[6]^2 - 9*z3[4]*z3[6]^2 - 
       9*z3[6]^3 - z3[2]^3*(8*(-1 + z3[4] + z3[6]) + 
         4*z3[3]*(-10 + 9*z3[4] + 6*z3[6]) + z3[3]^2*(-21 + 16*z3[4] + 
           10*z3[6])) + z3[3]*(55 + 12*z3[4]^4 + z3[4]^2*(58 - 16*z3[6]) - 
         122*z3[6] + 81*z3[6]^2 - 15*z3[6]^3 - z3[4]^3*(43 + 6*z3[6]) + 
         z3[4]*(-54 + 65*z3[6] - 15*z3[6]^2)) + 
       z3[3]^2*(30 + 4*z3[4]^4 + z3[4]^2*(30 - 4*z3[6]) - 64*z3[6] + 
         39*z3[6]^2 - 6*z3[6]^3 - 2*z3[4]^3*(12 + z3[6]) + 
         z3[4]*(-30 + 34*z3[6] - 6*z3[6]^2)) + 
       z3[2]^2*(z3[3]*(83 + 60*z3[4]^2 - 96*z3[6] + 22*z3[6]^2 + 
           9*z3[4]*(-9 + 2*z3[6])) + 4*(7 + 6*z3[4]^2 - 10*z3[6] + 
           3*z3[6]^2 + z3[4]*(-7 + 3*z3[6])) + z3[3]^2*(45 + 24*z3[4]^2 - 
           44*z3[6] + 8*z3[6]^2 + z3[4]*(-44 + 6*z3[6]))) + 
       z3[2]*(38 + 36*z3[4]^2 - 24*z3[4]^3 - 71*z3[6] + 37*z3[6]^2 - 
         4*z3[6]^3 + z3[4]*(-38 + 33*z3[6] - 4*z3[6]^2) + 
         z3[3]*(91 - 44*z3[4]^3 - 153*z3[6] + 69*z3[6]^2 - 6*z3[6]^3 + 
           z3[4]^2*(83 + 4*z3[6]) + z3[4]*(-92 + 64*z3[6] - 6*z3[6]^2)) + 
         z3[3]^2*(50 - 16*z3[4]^3 - 76*z3[6] + 29*z3[6]^2 - 2*z3[6]^3 + 
           2*z3[4]^2*(23 + z3[6]) - 2*z3[4]*(25 - 13*z3[6] + z3[6]^2)))))/6 - 
    (19*(z3[6]*(3 - (3 + 2*z3[2]^2 + z3[2]*(5 - 4*z3[4]) - 4*z3[4] + 
           2*z3[4]^2)*z3[6] + (3 + 2*z3[2])*z3[6]^2) + 
       z3[3]^3*(33 - 6*z3[2]^4 + 2*z3[4]^4 - 31*z3[6] + 6*z3[6]^2 + 
         11*z3[4]^2*(3 + z3[6]) + 2*z3[2]^3*(-2 + 2*z3[4] + z3[6]) - 
         z3[4]^3*(17 + 2*z3[6]) - z3[4]*(33 + 2*z3[6]) + 
         2*z3[2]^2*(10 + 2*z3[4]^2 + z3[6] - z3[4]*(7 + z3[6])) + 
         2*z3[2]*(20 - 3*z3[4]^3 - 8*z3[6] + z3[6]^2 - 4*z3[4]*(5 + z3[6]) + 
           z3[4]^2*(13 + 2*z3[6]))) + z3[3]^2*(6*z3[2]^4 + 10*z3[4]^4 + 
         z3[2]^3*(31 - 28*z3[4] - 2*z3[6]) + z3[4]^2*(58 + 8*z3[6]) - 
         z3[4]^3*(37 + 10*z3[6]) + 12*(5 - 5*z3[6] + 2*z3[6]^2) + 
         z3[4]*(-64 + 5*z3[6] + 6*z3[6]^2) + z3[2]*(86 - 36*z3[4]^3 - 
           73*z3[6] + 13*z3[6]^2 + 2*z3[4]*(-41 + 7*z3[6]) + 
           z3[4]^2*(69 + 22*z3[6])) + z3[2]^2*(48*z3[4]^2 - 
           z3[4]*(65 + 12*z3[6]) + 4*(17 - 10*z3[6] + z3[6]^2))) + 
       z3[3]*(28 + 8*z3[4]^4 - 25*z3[6] + 13*z3[6]^2 + 3*z3[6]^3 - 
         4*z3[2]^3*(-2 + 2*z3[4] + z3[6]) - 4*z3[4]^3*(5 + 2*z3[6]) + 
         z3[2]^2*(28 - 28*z3[4] + 24*z3[4]^2 - 26*z3[6] - 2*z3[6]^2) - 
         2*z3[4]^2*(-13 + z3[6]^2) + z3[4]*(-29 + 11*z3[6] + 8*z3[6]^2) + 
         z3[2]*(39 - 24*z3[4]^3 - 49*z3[6] + 5*z3[6]^2 + 2*z3[6]^3 + 
           12*z3[4]^2*(3 + z3[6]) + z3[4]*(-38 + 15*z3[6] + 6*z3[6]^2)))))/6, 
  y[1647] -> -1 - 8*z3[4], y[1648] -> 1 + 8*z3[4], 
  y[1649] -> 1 + 4*z3[4] - z3[6], 
  y[1650] -> -1 - 4*z3[4] + z3[2]*(1 + 3*z3[4] - z3[6]) + z3[6], 
  y[1651] -> 5 - 3*z3[2] + z3[4] - 5*z3[6], 
  y[1652] -> 1 + (-1 + 4*z3[2])*z3[4] - 4*z3[4]^2 + 
    z3[3]*(3 + z3[2] - 2*z3[4] - 2*z3[6]) - z3[6], y[1653] -> -z3[2] + z3[4], 
  y[1654] -> -4 + (4 + z3[3] - z3[3]*z3[5])*z3[6], 
  y[1655] -> ((1 + z3[2]^(-1))*(1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^
        (-1)))/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (1 + (z3[2] - z3[4])^(-1))/((1 + z3[2])*(1 + z3[3])*
      (z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[1656] -> 1/(z3[3]*(-1 + z3[5])*(z3[4] - z3[6])) + 
    (1 + (z3[2] - z3[4])^(-1))/((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
       z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
       z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[1657] -> 4 - 4*z3[4]^3 + (-1 + z3[5])*z3[6] + 
    z3[4]^2*(4 + (7 + z3[5])*z3[6]) - z3[4]*(4 + (3 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2), y[1658] -> 17 - 2*z3[4]^2 - 10*z3[6] + 
    2*z3[6]^2 - z3[3]^2*(-1 + z3[4] + z3[6]) + z3[4]*(-17 + 5*z3[6]) + 
    2*z3[3]*(7 + z3[4]^2 + z3[4]*(-7 + z3[6]) - 6*z3[6] + z3[6]^2) + 
    z3[5]*(-z3[4]^2 - z3[6] + z3[4]*z3[6] + 
      z3[3]*(3 + z3[4]^2 - 5*z3[6] + 2*z3[6]^2 + z3[4]*(-3 + 2*z3[6])) + 
      z3[3]^2*(3 + 2*z3[4]^2 - 5*z3[6] + 2*z3[6]^2 + z3[4]*(-3 + 2*z3[6]))), 
  y[1659] -> -2*z3[4]^4 + (-1 + z3[5])*z3[6] - z3[3]^2*(z3[2] - z3[4])*z3[4]*
     (1 + z3[4] - z3[6])*(z3[4]*(-1 + z3[5]) + z3[6]) + 
    z3[4]^3*(-4 + 4*z3[2] + 5*z3[6]) + 
    z3[4]^2*(-6 + 2*z3[5] - 8*z3[2]*(-1 + z3[6]) + 6*z3[6] - 3*z3[6]^2) + 
    z3[4]*(-2 + 4*z3[2]*(-1 + z3[6])^2 + 5*z3[6] - z3[6]^2 - 
      z3[5]*(2 + z3[6])) + z3[3]*(z3[4]^4*(-3 + z3[5]) + 
      (-1 + z3[5])*(-1 + z3[6]) - z3[4]*(-1 + z3[5])*(1 + z3[6]) - 
      z3[4]^3*(3 + (-7 + z3[5])*z3[6]) + z3[4]^2*(-(1 - 2*z3[6])^2 + 
        z3[5]*(1 + z3[6])) + z3[2]*(-1 + 3*z3[4]^3 + z3[5] + 
        z3[4]^2*(4 - 7*z3[6]) - z3[4]*(-1 + z3[5] + 5*z3[6] - 4*z3[6]^2))), 
  y[1660] -> -1 - (1 + z3[4]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])^2) - 
    ((1 + (-1 + z3[5])^(-1) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
       z3[2] + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
     (z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) - 
    1/(z3[4]^2*(-1 + z3[5])^2*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1661] -> -z3[3] - z3[6], y[1662] -> 2 - 5*z3[6], 
  y[1663] -> 6 - z3[3] - 3*z3[6], y[1664] -> -2 - z3[4] - z3[6], 
  y[1665] -> 1/8 - z3[6]/6, y[1666] -> -2 - 2*z3[3] - z3[4] + z3[6], 
  y[1667] -> 2 + z3[4] + z3[6], y[1668] -> -1 - z3[4] - z3[6], 
  y[1669] -> 1 - z3[6]^2, y[1670] -> -19 + 19*z3[4] + 
    z3[5]*(-5 + 5*z3[4] - 9*z3[6]) - 15*z3[6], 
  y[1671] -> -2 - 2*z3[4]^2 - z3[4]*(-2 + z3[6]) + 3*z3[6] + 3*z3[6]^2, 
  y[1672] -> 2 - 3*z3[6] + z3[6]^3, 
  y[1673] -> -2 + z3[4]^2 + z3[6] + z3[6]^2 + z3[4]*(2 + z3[6]), 
  y[1674] -> -2 - 2*z3[4]^2 - 2*z3[6] + 3*z3[6]^2 - z3[4]*(4 + z3[6]), 
  y[1675] -> -4 + 2*z3[4]^2 + 2*z3[6] - 3*z3[6]^2 + z3[3]*(1 + z3[6]) + 
    z3[4]*(4 + z3[6]), y[1676] -> 2 + z3[4]^2 - z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) + 4*z3[6] - 4*z3[6]^2 - 4*z3[5]*z3[6]^2 + 
    z3[4]*(1 + 2*z3[5] + 3*z3[6]), 
  y[1677] -> 19 - 4*z3[6] + z3[5]*(5 + 4*z3[6]), 
  y[1678] -> 22 - 5*z3[6] + z3[5]*(2 + 5*z3[6]), 
  y[1679] -> 24 + 4*z3[3] + 19*z3[4] - 15*z3[6] - 
    z3[5]*(2 + 4*z3[3] - 5*z3[4] + 9*z3[6]), 
  y[1680] -> 2 + (1 + 2*z3[3])*z3[4]^2 - z3[4]*(-2 + z3[6] + 2*z3[3]*z3[6]) + 
    z3[2]*(-2 - (5 + 2*z3[3])*z3[4] + 2*(1 + z3[3])*z3[6]), 
  y[1681] -> z3[2]^2*(-4 + z3[5]) + (1 + z3[4])*(-1 + z3[4]*(-2 + z3[5]) + 
      z3[6]) + z3[2]*(-1 + z3[4]*(5 - 2*z3[5]) + z3[5] - z3[5]*z3[6]), 
  y[1682] -> 12 + 2*z3[4]^2*(11 + z3[5]) - 40*z3[6] + 4*z3[5]*z3[6] + 
    17*z3[6]^2 + 7*z3[5]*z3[6]^2 + z3[3]*(-1 + z3[5])*(2 + 5*z3[6]) + 
    z3[4]*(36 - 3*(13 + 3*z3[5])*z3[6]), 
  y[1683] -> -(z3[4]^4*(-2 + z3[5])) - 2*z3[4]*(-1 + z3[5]) + 
    z3[4]^3*(5 + z3[5]*(-1 + z3[6]) - 3*z3[6]) - 
    z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) + (-1 + z3[5])*z3[6] + 
    z3[4]^2*(3 + z3[5] - 4*z3[6] + z3[6]^2), 
  y[1684] -> 1 - z3[4] + z3[4]^2 + z3[3]^2*(1 - z3[4] + z3[4]^2 - z3[6]) - 
    z3[6] - 4*z3[6]^2 - (4 + z3[3])*z3[5]*z3[6]^2 + 
    z3[3]*(2 - 2*z3[4] + 2*z3[4]^2 - 2*z3[6] + z3[6]^2), 
  y[1685] -> 4*z3[6]^2 - z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2), 
  y[1686] -> -z3[6]^2 + (z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2))/4, 
  y[1687] -> z3[6]^2*(-24 + 2*z3[5] - z3[4]*(19 + 5*z3[5]) + 15*z3[6] + 
      9*z3[5]*z3[6]) + 4*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2), 
  y[1688] -> -1 + 2*z3[4]^4*(-2 + z3[5]) + z3[5] + 
    z3[4]^3*(-13 - 2*z3[5]*(-2 + z3[6]) + 6*z3[6]) + 
    z3[4]^2*(-15 + z3[5] + 13*z3[6] - 2*z3[5]*z3[6] - 2*z3[6]^2) - 
    z3[4]*(7 + z3[5] - 8*z3[6] + 2*z3[6]^2), 
  y[1689] -> z3[6]^2/2 - (z3[3]*(-1 + z3[5])*(5 + 5*z3[6] + 3*z3[6]^2))/24, 
  y[1690] -> -5 + 4*z3[3] - 9*z3[6] + 15*z3[6]^2 + 
    z3[5]*(5 - 4*z3[3] + 9*z3[6] + 7*z3[6]^2), 
  y[1691] -> -1 + (1 + z3[3])*z3[4]^3 - 2*(1 + z3[3])*z3[4]^2*z3[6] + 
    (1 + z3[3])*z3[4]*z3[6]^2 + z3[2]^2*(-1 - z3[4] + z3[6]) - 
    z3[2]*(-1 + (1 + z3[3])*z3[4]^2 - 2*(1 + z3[3])*z3[4]*z3[6] + 
      (1 + z3[3])*z3[6]^2), y[1692] -> -1 - z3[3]^2*(-1 + z3[6])^2 + 
    2*z3[6] + (3 + 4*z3[5])*z3[6]^2 - z3[3]*(-1 + z3[6])*
     (-2 + 2*z3[6] + (-1 + z3[5])*z3[6]^2), 
  y[1693] -> z3[3] - z3[6]*(1 - 7*z3[6] + z3[6]^2) + 
    z3[5]*(-z3[3] + z3[6] + z3[6]^2 + z3[6]^3), 
  y[1694] -> -2 + 5*z3[3] - 7*z3[6] + 29*z3[6]^2 - 3*z3[6]^3 + 
    z3[5]*(2 - 5*z3[3] + 7*z3[6] + 7*z3[6]^2 + 3*z3[6]^3), 
  y[1695] -> 22 + 2*z3[4]^2*(11 + z3[5]) + 17*z3[6] + 17*z3[6]^2 + 
    z3[5]*(2 + 7*z3[6] + 7*z3[6]^2) - 
    z3[4]*(22 + 39*z3[6] + z3[5]*(2 + 9*z3[6])), 
  y[1696] -> 5*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[6]^2*(-36 + 2*z3[4]^2*(11 + z3[5]) + 4*(-10 + z3[5])*z3[6] + 
      (17 + 7*z3[5])*z3[6]^2 + z3[4]*(36 - 3*(13 + 3*z3[5])*z3[6])), 
  y[1697] -> 23 - 30*z3[4] + 7*z3[4]^2 - 2*z3[4]*z3[5] - 2*z3[4]^2*z3[5] + 
    z3[2]^2*(20 - 2*z3[5] + z3[3]^2*(4 + z3[5]) + 2*z3[3]*(14 + z3[5])) + 
    z3[3]^2*(11 + z3[4]^2 - z3[4]*(7 + 2*z3[5]) + z3[5]*(3 - 2*z3[6]) - 
      3*z3[6]) - 25*z3[6] + 6*z3[4]*z3[6] + 3*z3[6]^2 - 
    z3[2]*(z3[3]^2*(-11 + z3[4]*(3 + z3[5]) + z3[5]*(-3 + z3[6]) + z3[6]) + 
      z3[3]*(-44 + z3[4]*(27 + 7*z3[5]) + 5*z3[5]*(-1 + z3[6]) + 9*z3[6]) + 
      2*(-16 + z3[4]*(17 - 2*z3[5]) + z3[5] + 6*z3[6] - z3[5]*z3[6])) + 
    z3[3]*(37 + 6*z3[4]^2*(1 + z3[5]) - 20*z3[6] + z3[6]^2 + 
      z3[4]*(-27 + 2*z3[5]*(-1 + z3[6]) + 2*z3[6]) + 
      2*z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[1698] -> 4*z3[5]*(1 + z3[6]) - z3[3]^2*(-1 + z3[6])*
     (-5 + z3[5]*(-1 + z3[6]) + 3*z3[6]) + 
    3*(-4 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3) + z3[3]*(-1 + z3[6])*
     (13 - 11*z3[6] + 2*z3[6]^2 + z3[5]*(1 - z3[6] + z3[6]^2)), 
  y[1699] -> 8 + 5*z3[4]^2 - 8*z3[6] + 7*z3[6]^2 + 4*z3[5]*z3[6]^2 + 
    z3[4]*(-8 + 3*z3[6]) + z3[3]^2*(5 + 2*z3[4]^2 + z3[5] - 
      z3[4]*(5 + z3[5]) - 3*z3[6] - z3[5]*z3[6]) + 
    z3[3]*(13 + 7*z3[4]^2 - z3[4]*(13 + z3[5] - 3*z3[6]) - 11*z3[6] + 
      2*z3[6]^2 + z3[5]*(1 - z3[6] + z3[6]^2)), 
  y[1700] -> -(z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + 
       z3[6]^4)) - z3[6]^2*(-8 - 4*z3[4]^3 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + 
      (3 + z3[5])*z3[6]^3 + z3[4]^2*(-8 + (11 + z3[5])*z3[6]) - 
      2*z3[4]*(-4 - 8*z3[6] + (5 + z3[5])*z3[6]^2)), 
  y[1701] -> z3[3]^2*(1 + z3[4])*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6])^2 + 
    z3[3]*(1 + z3[4] - z3[6])*(z3[4]^3*z3[5] + z3[6]*(-3 + 4*z3[6]) + 
      z3[4]^2*(1 + z3[5] - 3*z3[6] - z3[5]*z3[6]) + 
      z3[4]*(1 - 7*z3[6] + (3 + z3[5])*z3[6]^2)) + 
    z3[6]*(-3*z3[4]^3 + z3[4]^2*(-6 + (10 + z3[5])*z3[6]) + 
      z3[6]*(4 + (-9 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2) - 
      z3[4]*(3 - 15*z3[6] + 2*(5 + z3[5])*z3[6]^2)), 
  y[1702] -> z3[4]^3*(-6 + 2*z3[3]^2*(-1 + z3[5]) - z3[3]*(6 + z3[5])) - 
    2*(-2 + z3[6])^2 - z3[4]*(14 - (16 + 9*z3[3] + 2*z3[3]^2 - 2*z3[5])*
       z3[6] + (4 + 7*z3[3] + 2*z3[3]^2)*z3[6]^2) + 
    z3[4]^2*(z3[3]^2*(-2 - 2*z3[5]*(-1 + z3[6]) + 4*z3[6]) + 
      2*(-8 + 2*z3[5] + 5*z3[6]) + z3[3]*(-8 + 13*z3[6] + 
        z3[5]*(1 + z3[6]))) - 
    2*z3[2]*(-4 + z3[4]^2*(-10 - 5*z3[3] + z3[3]^2*(-1 + z3[5])) + 
      (8 + 5*z3[3] + z3[3]^2)*z3[6] - (2 + z3[3])^2*z3[6]^2 + 
      z3[4]*(14*(-1 + z3[6]) + z3[3]*(-6 + z3[5] + 9*z3[6]) + 
        z3[3]^2*(-1 + z3[5] + 2*z3[6] - z3[5]*z3[6]))), 
  y[1703] -> -25 - 2*z3[2]^3*(1 + 5*z3[3] + z3[3]^2) + 44*z3[6] - 
    26*z3[6]^2 + 3*z3[6]^3 + z3[3]^2*(-11 + 13*z3[6] - 3*z3[6]^2) + 
    z3[3]*(-36 + 52*z3[6] - 20*z3[6]^2 + z3[6]^3) + 
    z3[2]^2*(z3[3]^2*(-8 + 3*z3[6]) + 4*z3[3]*(-9 + 5*z3[6]) + 
      2*(-9 + 8*z3[6])) - z3[2]*(34 - 48*z3[6] + 14*z3[6]^2 + 
      z3[3]^2*(13 - 10*z3[6] + z3[6]^2) + 
      z3[3]*(51 - 52*z3[6] + 10*z3[6]^2)) + z3[5]*(-1 + z3[6])*
     (z3[2]^2*(-2 + 2*z3[3] + z3[3]^2) + z3[2]*(-(z3[3]^2*(-3 + z3[6])) + 
        2*(-1 + z3[6]) - 5*z3[3]*(-1 + z3[6])) + 
      z3[3]*(z3[3]*(3 - 2*z3[6]) + 2*(2 - 3*z3[6] + z3[6]^2))), 
  y[1704] -> 3*z3[4]^6 - z3[3]^2*(z3[2] - z3[4])*z3[4]^2*(z3[4] - z3[6])^2*
     (1 + z3[4] - z3[6]) + z3[6] - z3[4]*(2 + z3[6]) - 
    2*z3[4]^5*(-2 + 2*z3[2] + 5*z3[6]) - 
    z3[4]^4*(1 + 4*z3[2]^2 + z3[2]*(4 - 12*z3[6]) + 9*z3[6] - 11*z3[6]^2) - 
    z3[4]^2*(2 + 4*z3[2]^2*(-1 + z3[6])^2 - 5*z3[6] + z3[6]^2 - 
      4*z3[2]*(-1 + z3[6])^2*(1 + z3[6])) + 
    z3[4]^3*(-6 + 8*z3[2]^2*(-1 + z3[6]) + 2*z3[6] + 5*z3[6]^2 - 4*z3[6]^3 + 
      z3[2]*(4 + 8*z3[6] - 12*z3[6]^2)) + 
    z3[5]*((1 - z3[4] + z3[4]^2)*(2*z3[4] - z3[6]) + 
      z3[3]^2*(z3[2] - z3[4])*z3[4]^3*(z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
        (-1 + z3[6])*z3[6]) + z3[3]*(1 - z3[4]^6 + 
        z3[2]*(-1 + z3[4] - z3[4]^2 + z3[4]^5 - 2*z3[4]^4*(-1 + z3[6]) + 
          z3[4]^3*(-1 + z3[6])^2) - z3[6] + z3[4]*(1 + z3[6]) - 
        z3[4]^2*(1 + z3[6]) + z3[4]^3*(1 + z3[6]) + z3[4]^5*(-1 + 2*z3[6]) + 
        z3[4]^4*(-1 + z3[6] - z3[6]^2))) + 
    z3[3]*(-1 + 4*z3[4]^6 + z3[4]^5*(5 - 13*z3[6]) + z3[6] - 
      z3[4]*(1 + z3[6]) + z3[4]^2*(1 + z3[6]) + 
      z3[4]^4*(1 - 11*z3[6] + 14*z3[6]^2) - 
      z3[4]^3*(1 + z3[6] - 6*z3[6]^2 + 5*z3[6]^3) - 
      z3[2]*(-1 + z3[4] + 5*z3[4]^5 + z3[4]^4*(7 - 15*z3[6]) + 
        z3[4]^3*(1 - 13*z3[6] + 15*z3[6]^2) + z3[4]^2*(-1 + 6*z3[6]^2 - 
          5*z3[6]^3))), y[1705] -> 
   z3[6]*(-3 + (2 + 5*z3[2] + 2*z3[2]^2)*z3[6] - (6 + 7*z3[2] + 2*z3[2]^2)*
       z3[6]^2 + (3 + 2*z3[2])*z3[6]^3) + 
    z3[3]^3*(-33 + 2*z3[2]^5 + z3[2]^4*(7 - 4*z3[6]) + 64*z3[6] - 
      37*z3[6]^2 + 6*z3[6]^3 - z3[2]^2*(20 - 14*z3[6] + z3[6]^2) + 
      z3[2]^3*(3 - 8*z3[6] + 2*z3[6]^2) + 
      z3[2]*(-40 + 56*z3[6] - 21*z3[6]^2 + 2*z3[6]^3)) + 
    z3[3]^2*(-61 + 2*z3[2]^4*(-3 + z3[6]) + 123*z3[6] - 87*z3[6]^2 + 
      21*z3[6]^3 + z3[2]^3*(-31 + 31*z3[6] - 6*z3[6]^2) + 
      z3[2]^2*(-69 + 104*z3[6] - 43*z3[6]^2 + 4*z3[6]^3) + 
      z3[2]*(-85 + 156*z3[6] - 93*z3[6]^2 + 16*z3[6]^3)) + 
    z3[3]*(-28 + 56*z3[6] - 48*z3[6]^2 + 9*z3[6]^3 + 3*z3[6]^4 + 
      z3[2]^2*(-28 + 54*z3[6] - 23*z3[6]^2) - 
      2*z3[2]^3*(4 - 6*z3[6] + z3[6]^2) + 
      z3[2]*(-39 + 85*z3[6] - 55*z3[6]^2 + 4*z3[6]^3 + 2*z3[6]^4)) - 
    z3[3]*z3[5]*(-1 + z3[6])*(25 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 58*z3[6] + 
      42*z3[6]^2 - 9*z3[6]^3 + z3[3]*(55 - 122*z3[6] + 81*z3[6]^2 - 
        15*z3[6]^3) + z3[3]^2*(30 - 64*z3[6] + 39*z3[6]^2 - 6*z3[6]^3) + 
      z3[2]^3*(8 + z3[3]^2*(21 - 10*z3[6]) - 8*z3[6] - 
        8*z3[3]*(-5 + 3*z3[6])) + z3[2]^2*(4*(7 - 10*z3[6] + 3*z3[6]^2) + 
        z3[3]^2*(45 - 44*z3[6] + 8*z3[6]^2) + 
        z3[3]*(83 - 96*z3[6] + 22*z3[6]^2)) + 
      z3[2]*(38 - 71*z3[6] + 37*z3[6]^2 - 4*z3[6]^3 + 
        z3[3]*(91 - 153*z3[6] + 69*z3[6]^2 - 6*z3[6]^3) + 
        z3[3]^2*(50 - 76*z3[6] + 29*z3[6]^2 - 2*z3[6]^3))), 
  y[1706] -> z3[6]*(3 - 3*z3[4]^3 + (5 + z3[5])*z3[6] + (2 + z3[5])*z3[6]^2 + 
      (3 + z3[5])*z3[6]^3 + z3[4]^2*(3 + (11 + z3[5])*z3[6]) - 
      z3[4]*(3 + (8 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2)) - 
    z3[3]^3*(z3[4]^4*(-2 + z3[5]) + z3[4]^2*(-2 + z3[5] - 2*z3[5]*z3[6]) + 
      z3[4]^3*(z3[5]*(-1 + z3[6]) + 2*(1 + z3[6])) - 
      z3[4]*(-1 + z3[6])*(2 + z3[5]*(-1 + 2*z3[6])) - 
      (-1 + z3[6])^2*(2 + z3[5]*(-1 + 2*z3[6]))) + 
    z3[3]^2*(-2*z3[4]^4*(-2 + z3[5]) - z3[4]^3*(4 + 2*z3[5]*(-1 + z3[6]) + 
        7*z3[6]) + z3[4]^2*(4 + 3*z3[6] + 3*z3[6]^2 + 
        z3[5]*(-2 + 4*z3[6] + z3[6]^2)) + 
      z3[4]*(-4 + z3[6] + z3[5]*(2 - 6*z3[6] + 3*z3[6]^2)) + 
      (-1 + z3[6])*(-4 + z3[6] + z3[5]*(2 - 6*z3[6] + 3*z3[6]^2))) - 
    z3[3]*(-2 + z3[4]^4*(-2 + z3[5]) - 2*z3[6] + z3[6]^3 + 
      z3[4]^3*(2 + z3[5]*(-1 + z3[6]) + 8*z3[6]) - 
      z3[5]*(-1 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3) - 
      z3[4]^2*(2 + 6*z3[6] + 10*z3[6]^2 + z3[5]*(-1 + 2*z3[6] + 2*z3[6]^2)) + 
      z3[4]*(2 + 4*z3[6] + 4*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(-1 + 3*z3[6] + z3[6]^3))), 
  y[1707] -> -(z3[6]*(-6 - 3*z3[4]^3 - 10*z3[6] + (-9 + z3[5])*z3[6]^2 + 
       (3 + z3[5])*z3[6]^3 + z3[4]^2*(-6 + (11 + z3[5])*z3[6]) - 
       2*z3[4]*(-3 - 8*z3[6] + (5 + z3[5])*z3[6]^2))) + 
    z3[3]^3*(z3[4]^4*(4 - 5*z3[5]) + z3[4]^3*(-13 - 4*z3[6] + 
        z3[5]*(9 + z3[6])) + z3[4]^2*(13 + 7*z3[6] + z3[5]*(-9 + 8*z3[6])) + 
      z3[4]*(-13 + 6*z3[6] + z3[5]*(9 - 17*z3[6] + 6*z3[6]^2)) + 
      (-1 + z3[6])*(-13 + 6*z3[6] + z3[5]*(9 - 17*z3[6] + 6*z3[6]^2))) + 
    z3[3]^2*(24 + z3[4]^4*(8 - 10*z3[5]) - 27*z3[6] + 10*z3[6]^2 + 
      z3[5]*(-17 + 49*z3[6] - 43*z3[6]^2 + 12*z3[6]^3) + 
      z3[4]^3*(-24 - 5*z3[6] + z3[5]*(17 + 2*z3[6])) + 
      z3[4]^2*(-(z3[5]*(17 - 15*z3[6] + z3[6]^2)) - 
        3*(-8 - 7*z3[6] + z3[6]^2)) + z3[4]*(-24 + 3*z3[6] - 7*z3[6]^2 + 
        z3[5]*(17 - 32*z3[6] + 11*z3[6]^2))) + 
    z3[3]*(11 + z3[4]^4*(4 - 5*z3[5]) - 2*z3[6] + 10*z3[6]^2 + 4*z3[6]^3 + 
      z3[5]*(-8 + 23*z3[6] - 20*z3[6]^2 + 6*z3[6]^3) + 
      z3[4]^3*(-11 + 2*z3[6] + z3[5]*(8 + z3[6])) + 
      z3[4]^2*(11 + 20*z3[6] - 10*z3[6]^2 + z3[5]*(-8 + 7*z3[6] - 
          2*z3[6]^2)) + z3[4]*(-11 - 9*z3[6] - 19*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(8 - 15*z3[6] + 5*z3[6]^2 + z3[6]^3))), 
  y[1708] -> z3[6]*(3 - (3 + 2*z3[2]^2 + z3[2]*(5 - 4*z3[4]) - 4*z3[4] + 
        2*z3[4]^2)*z3[6] + (3 + 2*z3[2])*z3[6]^2) + 
    z3[3]^3*(33 + z3[4]^4*(2 - 4*z3[5]) - 30*z3[5] - 
      2*z3[2]^4*(3 + 2*z3[5]) - 31*z3[6] + 64*z3[5]*z3[6] + 6*z3[6]^2 - 
      39*z3[5]*z3[6]^2 + 6*z3[5]*z3[6]^3 + 
      z3[4]^3*(-17 - 2*z3[6] + 2*z3[5]*(12 + z3[6])) + 
      z3[4]^2*(11*(3 + z3[6]) + z3[5]*(-30 + 4*z3[6])) + 
      z3[2]^3*(4*z3[4]*(1 + 4*z3[5]) + 2*(-2 + z3[6]) + 
        z3[5]*(-21 + 10*z3[6])) + z3[4]*(-33 - 2*z3[6] + 
        z3[5]*(30 - 34*z3[6] + 6*z3[6]^2)) + 
      z3[2]^2*(z3[4]^2*(4 - 24*z3[5]) + 2*(10 + z3[6]) + 
        z3[5]*(-45 + 44*z3[6] - 8*z3[6]^2) - 
        2*z3[4]*(7 + z3[6] + z3[5]*(-22 + 3*z3[6]))) + 
      z3[2]*(2*z3[4]^3*(-3 + 8*z3[5]) + 2*(20 - 8*z3[6] + z3[6]^2) + 
        z3[5]*(-50 + 76*z3[6] - 29*z3[6]^2 + 2*z3[6]^3) + 
        z3[4]^2*(26 + 4*z3[6] - 2*z3[5]*(23 + z3[6])) + 
        2*z3[4]*(-4*(5 + z3[6]) + z3[5]*(25 - 13*z3[6] + z3[6]^2)))) + 
    z3[3]^2*(60 + z3[2]^4*(6 - 8*z3[5]) - 55*z3[5] - 
      2*z3[4]^4*(-5 + 6*z3[5]) - 60*z3[6] + 122*z3[5]*z3[6] + 24*z3[6]^2 - 
      81*z3[5]*z3[6]^2 + 15*z3[5]*z3[6]^3 + 
      z3[2]^3*(31 + 4*z3[4]*(-7 + 9*z3[5]) - 2*z3[6] + 
        8*z3[5]*(-5 + 3*z3[6])) + z3[4]^3*(-37 - 10*z3[6] + 
        z3[5]*(43 + 6*z3[6])) + 2*z3[4]^2*(29 + 4*z3[6] + 
        z3[5]*(-29 + 8*z3[6])) + z3[4]*(-64 + 5*z3[6] + 6*z3[6]^2 + 
        z3[5]*(54 - 65*z3[6] + 15*z3[6]^2)) - 
      z3[2]^2*(12*z3[4]^2*(-4 + 5*z3[5]) - 4*(17 - 10*z3[6] + z3[6]^2) + 
        z3[5]*(83 - 96*z3[6] + 22*z3[6]^2) + z3[4]*(65 + 12*z3[6] + 
          9*z3[5]*(-9 + 2*z3[6]))) + z3[2]*(86 + 4*z3[4]^3*(-9 + 11*z3[5]) - 
        73*z3[6] + 13*z3[6]^2 + z3[5]*(-91 + 153*z3[6] - 69*z3[6]^2 + 
          6*z3[6]^3) + z3[4]^2*(69 + 22*z3[6] - z3[5]*(83 + 4*z3[6])) + 
        2*z3[4]*(-41 + 7*z3[6] + z3[5]*(46 - 32*z3[6] + 3*z3[6]^2)))) + 
    z3[3]*(28 - 8*z3[4]^4*(-1 + z3[5]) - 25*z3[5] + 
      z3[2]^3*(8 + 8*z3[4]*(-1 + z3[5]) + 8*z3[5]*(-1 + z3[6]) - 4*z3[6]) - 
      25*z3[6] + 58*z3[5]*z3[6] + 13*z3[6]^2 - 42*z3[5]*z3[6]^2 + 3*z3[6]^3 + 
      9*z3[5]*z3[6]^3 - 2*z3[4]^2*(-13 + z3[5]*(13 - 5*z3[6]) + z3[6]^2) + 
      4*z3[4]^3*(-5 - 2*z3[6] + z3[5]*(5 + z3[6])) + 
      z3[4]*(-29 + 11*z3[6] + 8*z3[6]^2 + z3[5]*(25 - 33*z3[6] + 
          9*z3[6]^2)) - 2*z3[2]^2*(12*z3[4]^2*(-1 + z3[5]) + 
        2*z3[4]*(7 + z3[5]*(-7 + 3*z3[6])) + (-1 + z3[6])*
         (14 + z3[6] + 2*z3[5]*(-7 + 3*z3[6]))) + 
      z3[2]*(39 + 24*z3[4]^3*(-1 + z3[5]) - 49*z3[6] + 5*z3[6]^2 + 
        2*z3[6]^3 + 12*z3[4]^2*(3 - 3*z3[5] + z3[6]) + 
        z3[5]*(-38 + 71*z3[6] - 37*z3[6]^2 + 4*z3[6]^3) + 
        z3[4]*(-38 + 15*z3[6] + 6*z3[6]^2 + z3[5]*(38 - 33*z3[6] + 
            4*z3[6]^2)))), y[1709] -> -((-2 + 2*z3[2] + z3[2]^2)*z3[4]) + 
    z3[3]*(z3[2]^3 - z3[2]^2*(-2 + z3[4]) + 2*(1 + z3[4]) - 
      2*z3[2]*(1 + z3[4])), y[1710] -> z3[4] - z3[2]*z3[4] + 
    z3[3]*(1 + z3[2]^2 + z3[4] - z3[2]*(1 + z3[4])), 
  y[1711] -> 10 + z3[4] - z3[4]^2, 
  y[1712] -> -10 + z3[2]^2 - 2*z3[2]*(-3 + z3[4]) - z3[4] + z3[4]^2, 
  y[1713] -> (-4 + 4*z3[2] + z3[2]^2)*z3[4] - 
    z3[3]*(z3[2]^3 - z3[2]^2*(-4 + z3[4]) + 4*(1 + z3[4]) - 
      4*z3[2]*(1 + z3[4])), y[1714] -> -3 + 2*z3[2]^2 - 
    2*z3[2]*(-1 + z3[4]) + z3[4], y[1715] -> z3[4]*(2 - z3[2] + z3[4]) + 
    z3[3]*(2 + z3[2]^2 + 3*z3[4] + z3[4]^2 - 2*z3[2]*(1 + z3[4])), 
  y[1716] -> -1 + 2*z3[4] + z3[4]^2, 
  y[1717] -> z3[4]*(-1 + z3[2] + 2*z3[4] - z3[2]*z3[4] + z3[4]^2) + 
    z3[3]*(-1 + z3[2]^2*(-1 + z3[4]) + z3[4] + 3*z3[4]^2 + z3[4]^3 - 
      z3[2]*(-1 + z3[4] + 2*z3[4]^2)), y[1718] -> -10 - z3[4] + z3[4]^2, 
  y[1719] -> z3[4]^3 - z3[4]^2*(-3 + z3[6]) - 3*z3[4]*(-1 + z3[6]) + 
    (-1 + z3[6])^2, y[1720] -> 5 + 7*z3[4]^2 + 2*z3[4]^3 - 
    3*z3[4]*(-3 + z3[6]) - 5*z3[6], y[1721] -> -3 - 4*z3[2]^2 - z3[4]^2 + 
    z3[2]*(3 + 2*z3[4]) - z3[6]^2 - z3[4]*(3 + z3[6]), 
  y[1722] -> 3 + z3[4]^2 + z3[6]^2 + z3[4]*(3 + z3[6]), 
  y[1723] -> z3[3]*(z3[2]^4*(1 + z3[4] - z3[6]) - z3[2]^3*(1 + z3[4])*
       (1 + 2*z3[4] - z3[6]) + (1 + z3[4])*(1 + 2*z3[4] + z3[4]^2 - z3[6]) - 
      z3[2]*(1 + z3[4])*(1 + 2*z3[4] + z3[4]^2 - z3[6]) + 
      z3[2]^2*(1 + z3[4])*(1 + 2*z3[4] + z3[4]^2 - z3[6])) + 
    z3[4]*(1 + 2*z3[4] + z3[4]^2 - z3[2]*(1 + 2*z3[4] + z3[4]^2 - z3[6]) + 
      z3[2]^2*(1 + 2*z3[4] + z3[4]^2 - z3[6]) - z3[6] + 
      z3[2]^3*(-1 - z3[4] + z3[6])), 
  y[1724] -> -7*z3[4]^2 - 2*z3[4]^3 + z3[2]^3*(5 + 7*z3[4] - 5*z3[6]) + 
    z3[2]*(5 + 7*z3[4]^2 + 2*z3[4]^3 - 3*z3[4]*(-3 + z3[6]) - 5*z3[6]) + 
    3*z3[4]*(-3 + z3[6]) + 5*(-1 + z3[6]) + 
    z3[2]^2*(-9*z3[4]^2 + 5*(-1 + z3[6]) + z3[4]*(-10 + 3*z3[6])), 
  y[1725] -> -(z3[4]^3*(-3 + z3[6])) - z3[4]*(-1 + z3[6])*z3[6]^2 - 
    (-1 + z3[6])^2*z3[6]^2 - z3[4]^2*z3[6]*(1 + z3[6]) - 
    z3[3]*(z3[4]^3*(-3 + z3[6]) + (-1 + z3[6])*z3[6]^3 + 
      z3[4]^2*(-3 + 2*z3[6] + z3[6]^2) + z3[4]*(z3[6] + z3[6]^3)), 
  y[1726] -> z3[4]*(-1 + z3[6])*z3[6]^2 + (-1 + z3[6])^2*z3[6]^2 + 
    z3[4]^2*z3[6]*(1 - z3[2] + z3[6]) + z3[4]^3*(-3 + 3*z3[2] + z3[6]) + 
    z3[3]*(-((z3[2] - z3[6])*(-1 + z3[6])*z3[6]^2) + 
      z3[4]^3*(-3 + 3*z3[2] + z3[6]) + z3[4]^2*(-3 - 3*z3[2]^2 + 
        z3[2]*(3 - 2*z3[6]) + 2*z3[6] + z3[6]^2) + 
      z3[4]*z3[6]*(1 + z3[2]^2 + z3[6]^2 - z3[2]*(1 + z3[6]))), 
  y[1727] -> -z3[2]^2 + z3[2]*(-2 + z3[4]) + 2*(1 + z3[4]), 
  y[1728] -> z3[4]*(1 + z3[4] - z3[6]) + z3[3]*(1 + z3[4])*
     (1 + 2*z3[4] - z3[6]), y[1729] -> 1 + z3[2]^2 + z3[4] - 
    z3[2]*(1 + z3[4]), y[1730] -> (3*z3[4])/2 + 
    z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]), 
  y[1731] -> 1 + 2*z3[3]*(1 + z3[4]), 
  y[1732] -> 1 - z3[2]*(1 + 2*z3[3]) + 2*z3[3]*(1 + z3[4]), 
  y[1733] -> -1 + z3[2] + z3[2]^2*(-1 + z3[3]) - z3[2]*z3[3]*(-2 + z3[4]) + 
    z3[4] - 2*z3[3]*(1 + z3[4]), y[1734] -> 1 - z3[4] + 2*z3[3]*(1 + z3[4]), 
  y[1735] -> (-1 + z3[2] - z3[2]^2)*z3[4] + 
    z3[3]*(-1 + z3[2]^3 - z3[4] + z3[2]*(1 + z3[4]) - z3[2]^2*(1 + z3[4])), 
  y[1736] -> 16 + 16*z3[2]^2 - 3*z3[4] + 3*z3[4]^2 + z3[2]*(-16 + 3*z3[4]), 
  y[1737] -> z3[2] + 3*z3[4] - 3*z3[2]*z3[4] - z3[6], 
  y[1738] -> 1 - z3[2] + z3[2]^2 - z3[4], y[1739] -> -3*z3[4] + z3[6], 
  y[1740] -> -1 - z3[4]^2 - (1 + z3[3])*z3[6] + (1 + z3[3])*z3[6]^2 - 
    z3[4]*(2 + z3[6]), y[1741] -> 1 + z3[4]^2 - z3[6] + z3[6]^2 + 
    z3[4]*(2 + z3[6]), y[1742] -> -1 - z3[4] + z3[2]*(1 + z3[4] - z3[6]) + 
    z3[6] + z3[2]^2*(-1 + 3*z3[4] + z3[6]), 
  y[1743] -> -37/18 + (5*z3[4])/18 + z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - 
      z3[6]) + z3[6] + z3[2]^2*(-37/18 + z3[3]*(5/2 + z3[5]*(-1 + z3[6]) - 
        z3[6]) + z3[6]) - 
    (z3[2]*(-37 + 14*z3[4] + 9*z3[3]*(4 + 3*z3[4] + 2*z3[5]*(-1 + z3[6]) - 
         2*z3[6]) + 18*z3[6]))/18, 
  y[1744] -> 1/((1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])) + 
    (-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[1745] -> 1/((z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])*
      (-z3[2] - z3[2]*z3[3] + z3[4] - z3[2]*z3[4] + z3[3]*z3[4] + 
       z3[2]*z3[6] + z3[2]*z3[3]*z3[6])) + 
    (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
      z3[3]*z3[4]*z3[6])^(-1), 
  y[1746] -> (-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1) + 
    (1 + (z3[2] - z3[4])^(-1))/(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
      z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6]), 
  y[1747] -> (37 - 2*z3[4] - 15*z3[6])/18 + 
    z3[3]*(-2 - z3[4] + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[1748] -> -1 - z3[4]^4 + 2*z3[6] + (1 + z3[3])*z3[6]^2 - 
    2*(1 + z3[3])*z3[6]^3 + (1 + z3[3])*z3[6]^4 - z3[4]^3*(4 + z3[6]) - 
    z3[4]^2*(6 + z3[6]^2) + z3[4]*(-4 + 3*z3[6] + z3[6]^2 - z3[6]^3), 
  y[1749] -> z3[4]^3 + z3[2]^3*(1 + 2*z3[4] - z3[6]) + (-1 + z3[6])*z3[6] - 
    z3[4]*z3[6]*(2 + z3[6]) - z3[2]^2*(z3[4] + z3[4]^2 + z3[6] + 
      2*z3[4]*z3[6] - z3[6]^2) + z3[4]^2*(1 + z3[6]^2) - 
    z3[2]*(z3[4]^2 + z3[4]^3 + (-1 + z3[6])*z3[6] - z3[4]*z3[6]*(2 + z3[6])), 
  y[1750] -> z3[4]^3*z3[6] - z3[4]^2*(z3[3] + z3[6]) + 
    z3[2]^3*(-1 + (-1 + z3[3])*z3[4] + z3[6]) - 
    z3[2]^2*(-1 + (1 + z3[3])*z3[4]^2 + z3[4]*(-1 + z3[3] - z3[6]) + z3[6]) + 
    z3[4]*(2 + z3[6] - z3[3]*z3[6]) - (-1 + z3[6])*
     (1 + z3[6] + z3[3]*z3[6]) + z3[2]*(-1 + z3[4]*(-1 + z3[3] - z3[6]) + 
      z3[6] + z3[4]^2*(1 + z3[3] + z3[6])), 
  y[1751] -> z3[4]*(-1 - z3[4] + z3[2]*(1 + z3[4] - z3[6]) + 
      z3[2]^2*(-1 + z3[6]) + z3[6]) + z3[3]*(z3[2]^3*(1 + z3[4] - z3[6]) - 
      (1 + z3[4])*(1 + 2*z3[4] - z3[6]) + z3[2]*(1 + z3[4])*
       (1 + 2*z3[4] - z3[6]) + z3[2]^2*(-1 - z3[4]^2 + z3[4]*(-3 + z3[6]) + 
        z3[6])), y[1752] -> z3[2]^2*z3[3] + 
    (-1 + z3[6])*(-2 + z3[3]*(-3 + z3[6]) + z3[6]) - 
    z3[2]*(-1 + z3[6] + z3[3]*(-3 + 2*z3[6])), 
  y[1753] -> -(z3[2]^2*z3[3]) - (-2 + z3[6])*(-1 + z3[4] + z3[6]) - 
    z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2) + 
    z3[2]*(-1 + z3[6] + z3[3]*(-3 + 2*z3[4] + 2*z3[6])), 
  y[1754] -> (-3 + 4*z3[2])*z3[4] + 
    z3[3]*(z3[2]*(4 + 3*z3[4] + 2*z3[5]*(-1 + z3[6]) - 2*z3[6]) - 
      2*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) + 
      z3[2]^2*(-5 - 2*z3[5]*(-1 + z3[6]) + 2*z3[6])), 
  y[1755] -> z3[2]^4*(-((-2 + z3[3])*z3[4]^2) - 3*z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2) + z3[4]^4*(-z3[3] + z3[6]^2) + 
    z3[4]^2*(6 - (-1 + z3[3])*z3[6]^2) - z3[4]*(-1 + z3[6])*
     (4 + z3[6] + z3[3]*z3[6]^2) - (-1 + z3[6])^2*
     (-1 + (1 + z3[3])*z3[6]^2) - z3[4]^3*(-3 + z3[6]^2 + 
      z3[3]*(1 + z3[6])) + z3[2]^2*((1 - 2*z3[3])*z3[4]^3 - 
      (1 + z3[3])*z3[4]^4 + (-1 + z3[6])^2 + z3[4]^2*(5 - z3[3] + z3[6]^2) - 
      z3[4]*(-4 + 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*((-5 + z3[3])*z3[4]^2 + (-1 + 2*z3[3])*z3[4]^3 - (-1 + z3[6])^2 + 
      z3[4]*(-4 + 3*z3[6] + z3[6]^2)) + 
    z3[2]*((1 + z3[3])*z3[4]^4 - (-1 + z3[6])^2 + 
      z3[4]^2*(-5 + z3[3] - z3[6]^2) + z3[4]^3*(-1 + 2*z3[3] + z3[6]^2) + 
      z3[4]*(-4 + 3*z3[6] + z3[6]^2)), 
  y[1756] -> z3[3]*(1 + z3[4])*(1 + 2*z3[4] - z3[6]) + 
    z3[4]*(2 + 2*z3[4] - z3[6]), y[1757] -> -1 + z3[2]^3 - z3[4] + 
    z3[2]*(1 + z3[4]) - z3[2]^2*(1 + z3[4]), 
  y[1758] -> z3[4]*(3 + 2*z3[4] - z3[6]) + z3[3]*(1 + z3[4])*
     (1 + 4*z3[4] - z3[6]), y[1759] -> 3 + 2*z3[4] + 2*z3[3]*(1 + z3[4]), 
  y[1760] -> -3 - z3[2]^2*(3 + 2*z3[3]) - 2*z3[4] - 2*z3[3]*(1 + z3[4]) + 
    z3[2]*(3 + 2*z3[4] + 2*z3[3]*(1 + z3[4])), 
  y[1761] -> 5 + 3*z3[4] + 5*z3[3]*(1 + z3[4]), 
  y[1762] -> 5 + z3[2]^2*(5 + 5*z3[3] - 2*z3[4]) + 3*z3[4] + 
    5*z3[3]*(1 + z3[4]) - z3[2]*(5 + 3*z3[4] + 5*z3[3]*(1 + z3[4])), 
  y[1763] -> 1 + z3[3]*(1 + z3[4]), y[1764] -> 3 + z3[4] + z3[3]*(1 + z3[4]), 
  y[1765] -> 3 - z3[2]*(3 + z3[3]) + z3[4] + z3[3]*(1 + z3[4]), 
  y[1766] -> 10 + z3[4] + 5*z3[3]*(1 + z3[4]), 
  y[1767] -> 10 + z3[4] + 5*z3[3]*(1 + z3[4]) + 
    z3[2]*(-10 - 5*z3[3] + 4*z3[4]), 
  y[1768] -> -5 + z3[2]*(5 + 4*z3[3] - 5*z3[4]) + z3[4] - 
    4*z3[3]*(1 + z3[4]), y[1769] -> 5 - z3[4] + 4*z3[3]*(1 + z3[4]), 
  y[1770] -> z3[2]^2 - z3[2]*(-2 + z3[6]) - (1 + z3[4])*(-1 + z3[6]), 
  y[1771] -> 5 - 2*z3[4], y[1772] -> -5 + 2*z3[4], 
  y[1773] -> z3[4]^2 + 2*z3[3]*z3[4]*(1 - z3[2] + z3[4]) + 
    z3[3]^2*(z3[2]^2 + (1 + z3[4])^2 - z3[2]*(1 + 2*z3[4])), 
  y[1774] -> -5 + 4*z3[4], y[1775] -> -1 + 5*z3[4], 
  y[1776] -> -z3[2]^2 + z3[2]*(-2 + z3[6]) + (1 + z3[4])*(-1 + z3[6]), 
  y[1777] -> z3[2]^2*z3[3]^2 + z3[2]*z3[3]*(2 + z3[3] - 2*z3[6] - 
      2*z3[3]*z3[6]) + (-1 + (1 + z3[3])*z3[6])^2, 
  y[1778] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    (-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[1779] -> -3*z3[4]^6 - z3[4]^4*z3[6]^2 - z3[4]^3*(-1 + z3[6])*z3[6]^2 - 
    z3[4]^2*(-1 + z3[6])^2*z3[6]^2 - z3[4]*(-1 + z3[6])^3*z3[6]^2 - 
    (-1 + z3[6])^4*z3[6]^2 - 2*z3[3]*(3*z3[4]^5 + 3*z3[4]^6 + 
      z3[4]^4*z3[6]^2 + z3[4]^3*z3[6]^3 + z3[4]^2*(-1 + z3[6])*z3[6]^3 + 
      z3[4]*(-1 + z3[6])^2*z3[6]^3 + (-1 + z3[6])^3*z3[6]^3) - 
    z3[3]^2*(6*z3[4]^5 + 3*z3[4]^6 + z3[4]^2*z3[6]^4 + 
      z3[4]*(-1 + z3[6])*z3[6]^4 + (-1 + z3[6])^2*z3[6]^4 + 
      z3[4]^3*z3[6]^2*(1 + z3[6]) + z3[4]^4*(3 + z3[6]^2)), 
  y[1780] -> -(z3[4]*(1 + z3[4])*(-1 + z3[6])*(-4 + z3[4] + 
       z3[3]*(1 + z3[4] - z3[6]) + 4*z3[6])) + 
    z3[2]^3*(-6 + 4*z3[4] + z3[3]*(-1 + z3[6]) + 6*z3[6]) - 
    z3[2]*(-1 + z3[6])*(z3[4]^2 + 6*(-1 + z3[6]) + z3[3]*(-1 + z3[6]) + 
      z3[4]*(-4 + 5*z3[6])) - z3[2]^2*(z3[4]^2 + z3[4]*(-7 + z3[6]) + 
      6*(2 - 3*z3[6] + z3[6]^2) + z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[1781] -> z3[4]*(1 + z3[4])*(-1 + z3[6])*(-4 + z3[4] + 
      z3[3]*(1 + z3[4] - z3[6]) + 4*z3[6]) + 
    z3[2]^3*(6 + z3[3] - 4*z3[4] - 6*z3[6] - z3[3]*z3[6]) + 
    z3[2]*(-1 + z3[6])*(z3[4]^2 + 6*(-1 + z3[6]) + z3[3]*(-1 + z3[6]) + 
      z3[4]*(-4 + 5*z3[6])) + z3[2]^2*(z3[4]^2 + z3[4]*(-7 + z3[6]) + 
      6*(2 - 3*z3[6] + z3[6]^2) + z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[1782] -> 3*z3[4]^6 + z3[4]^4*z3[6]^2 + z3[4]^3*(-1 + z3[6])*z3[6]^2 + 
    z3[4]^2*(-1 + z3[6])^2*z3[6]^2 + z3[4]*(-1 + z3[6])^3*z3[6]^2 + 
    (-1 + z3[6])^4*z3[6]^2 + 2*z3[3]*(-3*(-1 + z3[2])*z3[4]^5 + 3*z3[4]^6 + 
      z3[4]^4*z3[6]^2 - z3[4]^2*(z3[2] - z3[6])*(-1 + z3[6])*z3[6]^2 - 
      z3[4]*(z3[2] - z3[6])*(-1 + z3[6])^2*z3[6]^2 - 
      (z3[2] - z3[6])*(-1 + z3[6])^3*z3[6]^2 + z3[4]^3*z3[6]^2*
       (-z3[2] + z3[6])) + z3[3]^2*(-6*(-1 + z3[2])*z3[4]^5 + 3*z3[4]^6 + 
      z3[4]^3*z3[6]^2*(1 - 2*z3[2] + z3[6]) + 
      z3[4]^4*(3 - 3*z3[2] + 3*z3[2]^2 + z3[6]^2) + 
      z3[4]^2*z3[6]^2*(z3[2] + z3[2]^2 - 2*z3[2]*z3[6] + z3[6]^2) + 
      z3[4]*(-1 + z3[6])*z3[6]^2*(z3[2] + z3[2]^2 - 2*z3[2]*z3[6] + 
        z3[6]^2) + (-1 + z3[6])^2*z3[6]^2*(z3[2] + z3[2]^2 - 2*z3[2]*z3[6] + 
        z3[6]^2)), y[1783] -> z3[2]^3*((4 + z3[3])*z3[4] + 5*(-1 + z3[6])) + 
    z3[4]*(-4 + z3[3]*(1 + z3[4]) - 5*z3[4]*(-1 + z3[6])^2 + 10*z3[6] - 
      5*z3[6]^2) + z3[2]^2*((6 + z3[3])*z3[4] - (2 + z3[3])*z3[4]^2 - 
      5*(2 - 3*z3[6] + z3[6]^2)) - z3[2]*(z3[3]*z3[4]^2 + 5*(-1 + z3[6])^2 + 
      z3[4]*(6 + z3[3] - 10*z3[6] + 5*z3[6]^2)), 
  y[1784] -> z3[2]^4*(6*z3[4]^2 + 14*z3[4]*(-1 + z3[6]) + 15*(-1 + z3[6])^2 + 
      5*z3[3]*(-1 + z3[6])^2) - z3[2]^3*(4*z3[4]^3 + z3[4]^2*(-15 + z3[6]) + 
      15*(-2 + z3[6])*(-1 + z3[6])^2 + 5*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + 
      z3[4]*(21 - 26*z3[6] + 5*z3[6]^2)) + 
    z3[2]*z3[4]*(9 - 29*z3[6] + 30*z3[6]^2 - 10*z3[6]^3 + 
      z3[4]^2*(-4 + 10*z3[6] - 5*z3[6]^2) + 
      z3[4]*(5 - 21*z3[6] + 25*z3[6]^2 - 10*z3[6]^3)) - 
    z3[4]*(-1 + 5*(1 + z3[3])*z3[4]^3*(-1 + z3[6])^2 + z3[6] + 
      z3[4]*(-5 - 5*z3[3]*(-1 + z3[6])^3 + 14*z3[6] - 15*z3[6]^2 + 
        5*z3[6]^3) + z3[4]^2*(1 - 5*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + 
        5*z3[6] - 10*z3[6]^2 + 5*z3[6]^3)) - 
    z3[2]^2*(z3[4]^3 + 15*(-1 + z3[6])^3 + 5*z3[3]*(-1 + z3[6])^3 + 
      z3[4]^2*(5 - 11*z3[6] + 5*z3[6]^2) + 
      z3[4]*(-6 + 21*z3[6] - 25*z3[6]^2 + 10*z3[6]^3)), 
  y[1785] -> -(z3[2]^4*(6*z3[4]^2 + 14*z3[4]*(-1 + z3[6]) + 
       15*(-1 + z3[6])^2 + 5*z3[3]*(-1 + z3[6])^2)) + 
    z3[2]^3*(4*z3[4]^3 + z3[4]^2*(-15 + z3[6]) + 15*(-2 + z3[6])*
       (-1 + z3[6])^2 + 5*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + 
      z3[4]*(21 - 26*z3[6] + 5*z3[6]^2)) + 
    z3[4]*(-1 + 5*(1 + z3[3])*z3[4]^3*(-1 + z3[6])^2 + z3[6] + 
      z3[4]*(-5 - 5*z3[3]*(-1 + z3[6])^3 + 14*z3[6] - 15*z3[6]^2 + 
        5*z3[6]^3) + z3[4]^2*(1 - 5*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + 
        5*z3[6] - 10*z3[6]^2 + 5*z3[6]^3)) + 
    z3[2]^2*(z3[4]^3 + 15*(-1 + z3[6])^3 + 5*z3[3]*(-1 + z3[6])^3 + 
      z3[4]^2*(5 - 11*z3[6] + 5*z3[6]^2) + 
      z3[4]*(-6 + 21*z3[6] - 25*z3[6]^2 + 10*z3[6]^3)) + 
    z3[2]*z3[4]*(-9 + 29*z3[6] - 30*z3[6]^2 + 10*z3[6]^3 + 
      z3[4]^2*(4 - 10*z3[6] + 5*z3[6]^2) + 
      z3[4]*(-5 + 21*z3[6] - 25*z3[6]^2 + 10*z3[6]^3)), 
  y[1786] -> -(z3[2]^4*(-z3[4]^4 + z3[4]^3*(-1 + z3[6]) + 
       z3[4]*(-1 + z3[6])^4 + z3[4]^2*(-1 + z3[6])^4 + (-1 + z3[6])^5 + 
       z3[3]*(-1 + z3[6])^5)) - 
    z3[4]^3*(-1 + (1 + z3[3])*z3[4]*(-1 + z3[6])^4 + 
      (1 + z3[3])*z3[4]^2*(-1 + z3[6])^4)*(1 + z3[4] - z3[6]) - 
    z3[2]^5*(-2*z3[4]^3 - z3[4]^2*(-1 + z3[6]) + z3[4]*(-2 + z3[6])*
       (-1 + z3[6])^2 + (-2 + z3[6])*(-1 + z3[6])^3 + 
      z3[3]*(-2 + z3[6])*(-1 + z3[6])^3)*(-1 + z3[6]) + 
    z3[2]^6*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
      z3[3]*(-1 + z3[6])^2)*(-1 + z3[6])^2 - z3[2]^2*z3[4]^3*z3[6]*
     (-3 + 6*z3[6] - 4*z3[6]^2 + z3[6]^3 + z3[4]*(-4 + 6*z3[6] - 4*z3[6]^2 + 
        z3[6]^3)) - z3[2]^3*z3[4]^2*(z3[4]^2 + (-1 + z3[6])^4 + 
      z3[4]*(2 - 5*z3[6] + 6*z3[6]^2 - 4*z3[6]^3 + z3[6]^4)) - 
    z3[2]*z3[4]^3*(1 + z3[4]^2*(-1 + z3[6])^4 - z3[6] + 
      z3[4]*(2 - 4*z3[6] + 6*z3[6]^2 - 4*z3[6]^3 + z3[6]^4)), 
  y[1787] -> z3[2]^4*((3 + 2*z3[3])*z3[4]^2 + (5 + z3[3])*z3[4]*
       (-1 + z3[6]) + 5*(-1 + z3[6])^2) - 
    z3[2]^3*(2*(2 + z3[3])*z3[4]^3 + (-5 + z3[3])*z3[4]*(-1 + z3[6]) + 
      5*(-2 + z3[6])*(-1 + z3[6])^2 + z3[4]^2*(-8 + z3[3]*(-5 + z3[6]) + 
        z3[6])) + z3[2]^2*(-2*(1 + 2*z3[3])*z3[4]^3 + 
      z3[4]*(z3[3] - 5*(-1 + z3[6])^2)*(-1 + z3[6]) - 5*(-1 + z3[6])^3 + 
      z3[4]^2*(-3 + z3[3]*(-5 + z3[6]) + z3[6])) + 
    z3[2]*z3[4]*(2*z3[4]^2 + z3[3]*(1 + z3[4])*(1 + 4*z3[4] - z3[6]) - 
      5*(-1 + z3[6])^3 + z3[4]*(8 - 16*z3[6] + 15*z3[6]^2 - 5*z3[6]^3)) + 
    z3[4]*(-(z3[3]*(1 + z3[4])*(1 + 4*z3[4] - z3[6])) + 
      z3[4]*(2 - 14*z3[6] + 15*z3[6]^2 - 5*z3[6]^3 + 
        z3[4]*(3 - 15*z3[6] + 15*z3[6]^2 - 5*z3[6]^3))), 
  y[1788] -> -(z3[2]^4*((1 + z3[3])*z3[4]^3*(-3 + z3[6]) + 
       (-1 + z3[3])*z3[4]^2*(-1 + z3[6]) - z3[4]*(-1 + z3[6])^2 + 
       (-2 + z3[6])*(-1 + z3[6])^3)) + z3[2]^5*((1 + z3[3])*z3[4]^2 + 
      z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2)*(-1 + z3[6]) + 
    z3[2]^2*z3[4]*(2*(1 + z3[3])*z3[4]^3 - z3[4]*(z3[3] + (-1 + z3[6])^3)*
       (-1 + z3[6]) - (-1 + z3[6])^4 - z3[4]^2*(-2 + z3[3]*(-3 + z3[6]) + 
        z3[6])) - z3[2]^3*(2*(1 + z3[3])*z3[4]^4 - 
      z3[3]*z3[4]^2*(-1 + z3[6]) + (-1 + z3[6])^4 + z3[4]*(-1 + z3[6])^4 - 
      z3[4]^3*(-2 + z3[3]*(-3 + z3[6]) + z3[6])) - 
    z3[2]*z3[4]^2*(2*z3[4]^2 + z3[3]*(1 + z3[4])*(1 + 2*z3[4] - z3[6]) + 
      (-1 + z3[6])^4 + z3[4]*(3 - 5*z3[6] + 6*z3[6]^2 - 4*z3[6]^3 + 
        z3[6]^4)) + z3[4]^2*(z3[3]*(1 + z3[4])*(1 + 2*z3[4] - z3[6]) + 
      z3[4]*(1 + 3*z3[6] - 6*z3[6]^2 + 4*z3[6]^3 - z3[6]^4 + 
        z3[4]*(1 + 4*z3[6] - 6*z3[6]^2 + 4*z3[6]^3 - z3[6]^4))), 
  y[1789] -> -(z3[2]^5*(6*z3[4]^2 + 8*z3[4]*(-1 + z3[6]) + 8*(-1 + z3[6])^2 + 
       5*z3[3]*(-1 + z3[6])^2)*(-1 + z3[6])) + 
    z3[2]^4*(2*z3[4]^3*(-4 + z3[6]) - 10*z3[4]^2*(-1 + z3[6]) + 
      8*(-2 + z3[6])*(-1 + z3[6])^3 + 5*z3[3]*(-2 + z3[6])*(-1 + z3[6])^3 + 
      z3[4]*(-1 + z3[6])^2*(-13 + 5*z3[6])) + 
    z3[2]^3*(2*z3[4]^4 + 8*(-1 + z3[6])^4 + 5*z3[3]*(-1 + z3[6])^4 - 
      2*z3[4]^3*z3[6] + z3[4]*(-1 + z3[6])^3*(2 + 3*z3[6]) + 
      z3[4]^2*(-7 + 17*z3[6] - 15*z3[6]^2 + 5*z3[6]^3)) + 
    z3[2]^2*z3[4]*(-2*z3[4]^3 + 3*(-1 + z3[6])^4 + 
      z3[4]*z3[6]*(1 + 3*z3[6] - 7*z3[6]^2 + 3*z3[6]^3) + 
      z3[4]^2*(-5 + 17*z3[6] - 15*z3[6]^2 + 5*z3[6]^3)) + 
    z3[2]*z3[4]^2*(1 - 10*z3[6] + 18*z3[6]^2 - 12*z3[6]^3 + 3*z3[6]^4 + 
      z3[4]^2*(-3 + 15*z3[6] - 15*z3[6]^2 + 5*z3[6]^3) + 
      z3[4]*(-2 + z3[6] + 3*z3[6]^2 - 7*z3[6]^3 + 3*z3[6]^4)) + 
    z3[4]^2*(2 + 5*(1 + z3[3])*z3[4]^3*(-1 + z3[6])^3 - 2*z3[6] - 
      z3[4]^2*(9 + 5*z3[3]*(-2 + z3[6])*(-1 + z3[6])^3 - 23*z3[6] + 
        27*z3[6]^2 - 13*z3[6]^3 + 2*z3[6]^4) - 
      z3[4]*(5*z3[3]*(-1 + z3[6])^4 + 2*(1 - 5*z3[6] + 6*z3[6]^2 - 
          4*z3[6]^3 + z3[6]^4))), 
  y[1790] -> z3[2]^5*(6*z3[4]^2 + 8*z3[4]*(-1 + z3[6]) + 8*(-1 + z3[6])^2 + 
      5*z3[3]*(-1 + z3[6])^2)*(-1 + z3[6]) - 
    z3[2]^4*(2*z3[4]^3*(-4 + z3[6]) - 10*z3[4]^2*(-1 + z3[6]) + 
      8*(-2 + z3[6])*(-1 + z3[6])^3 + 5*z3[3]*(-2 + z3[6])*(-1 + z3[6])^3 + 
      z3[4]*(-1 + z3[6])^2*(-13 + 5*z3[6])) + 
    z3[2]^2*z3[4]*(2*z3[4]^3 - 3*(-1 + z3[6])^4 + 
      z3[4]^2*(5 - 17*z3[6] + 15*z3[6]^2 - 5*z3[6]^3) - 
      z3[4]*z3[6]*(1 + 3*z3[6] - 7*z3[6]^2 + 3*z3[6]^3)) - 
    z3[2]^3*(2*z3[4]^4 + 8*(-1 + z3[6])^4 + 5*z3[3]*(-1 + z3[6])^4 - 
      2*z3[4]^3*z3[6] + z3[4]*(-1 + z3[6])^3*(2 + 3*z3[6]) + 
      z3[4]^2*(-7 + 17*z3[6] - 15*z3[6]^2 + 5*z3[6]^3)) - 
    z3[2]*z3[4]^2*(1 - 10*z3[6] + 18*z3[6]^2 - 12*z3[6]^3 + 3*z3[6]^4 + 
      z3[4]^2*(-3 + 15*z3[6] - 15*z3[6]^2 + 5*z3[6]^3) + 
      z3[4]*(-2 + z3[6] + 3*z3[6]^2 - 7*z3[6]^3 + 3*z3[6]^4)) + 
    z3[4]^2*(2*(-1 + z3[6]) - 5*(1 + z3[3])*z3[4]^3*(-1 + z3[6])^3 + 
      z3[4]^2*(9 + 5*z3[3]*(-2 + z3[6])*(-1 + z3[6])^3 - 23*z3[6] + 
        27*z3[6]^2 - 13*z3[6]^3 + 2*z3[6]^4) + 
      z3[4]*(5*z3[3]*(-1 + z3[6])^4 + 2*(1 - 5*z3[6] + 6*z3[6]^2 - 
          4*z3[6]^3 + z3[6]^4))), 
  y[1791] -> 1 + 1/((1 + z3[2])*(1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] + 
       z3[2]*z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[1792] -> 1 + 1/((1 + z3[2])*(1 + z3[3])*(1 + z3[4] - z3[6])), 
  y[1793] -> 1/(z3[2]*z3[3]^2*z3[4]) + 
    ((1 + z3[3]^(-2))/z3[2]^2 + 1/((1 + z3[2])*z3[3]^2))/(1 + z3[4] - z3[6]), 
  y[1794] -> (1 + z3[3]^(-2))/z3[2]^2 + (z3[3]^(-2) + z3[4]^(-2))/
     (1 + z3[2]), y[1795] -> (1 + z3[3]^(-2))/(z3[2]^2*z3[4]) + 
    (z3[3]^(-2) + z3[4]^(-2))/((1 + z3[2])*z3[4]) + 
    1/(z3[2]*z3[3]^2*(1 + z3[4] - z3[6])), 
  y[1796] -> -11 - 14*z3[4] - 14*z3[6], y[1797] -> -83 - 14*z3[6], 
  y[1798] -> 41/9 - (7*z3[6])/4, y[1799] -> 161 - 47*z3[4], 
  y[1800] -> -61 - 11*z3[4], y[1801] -> -17 - 5*z3[4], 
  y[1802] -> -22/9 + (5*z3[4])/24, y[1803] -> 97 + 11*z3[4], 
  y[1804] -> 53 - 9*z3[6], y[1805] -> 11 + 14*z3[6], 
  y[1806] -> 11 + 14*z3[4] + 14*z3[6], y[1807] -> -211 + 50*z3[6], 
  y[1808] -> z3[4] + z3[2]*(-1 + z3[6]), 
  y[1809] -> -1 + z3[4] - z3[4]^2 + z3[4]^3 - z3[4]^4, 
  y[1810] -> -5/24 + (8*z3[4])/9, y[1811] -> -49 + 49*z3[2] - 15*z3[4], 
  y[1812] -> 73 + 49*z3[2] + 61*z3[4] - 61*z3[6], 
  y[1813] -> 1 - z3[4] + z3[3]*(3 + z3[2] - 2*z3[4] - 2*z3[6]) - z3[6], 
  y[1814] -> -1 + z3[2] - z3[2]*z3[6] - (-2 + z3[4])*z3[6] - z3[6]^2, 
  y[1815] -> -16*z3[4]^2*(-2 + z3[5]) + z3[4]*(22 - 3*z3[5] - 16*z3[6]) + 
    3*(-1 + z3[5] - z3[6]), y[1816] -> 19*z3[2]^2 + 
    z3[2]*(35 + 19*z3[5]*(-1 + z3[6]) - 16*z3[6]) + 
    3*(1 + z3[5]*(-1 + z3[6]))*(-1 + z3[6]), 
  y[1817] -> -85/18 + 2*z3[4] + ((4 + z3[3] - z3[3]*z3[5])*z3[6])/2, 
  y[1818] -> 76 + (-328 - 19*z3[3]*(-1 + z3[5]))*z3[6] - 
    63*(-4 + z3[3]*(-1 + z3[5]))*z3[6]^2, 
  y[1819] -> 708 + 2*(-929 + 25*z3[5])*z3[6] + (919 + 181*z3[5])*z3[6]^2 + 
    36*(-1 + z3[5])*z3[6]^3, y[1820] -> 152 - 884*z3[6] + 
    (675 + 57*z3[5])*z3[6]^2 + 63*(-1 + z3[5])*z3[6]^3, 
  y[1821] -> -101 + 13*z3[4]^2 + 44*z3[4]*(1 + z3[6]), 
  y[1822] -> -107 - 13*z3[4]^2 - 44*z3[6] - z3[4]*(7 + 44*z3[6]), 
  y[1823] -> z3[4]^2*(42 - 37*z3[5]) + z3[4]*(5 + z3[5]*(3 - 103*z3[6]) - 
      42*z3[6]) + (-1 + z3[5])*(-3 + 103*z3[6]), 
  y[1824] -> 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])*(-1 + z3[6])) + 
    1/((1 + z3[2])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
        z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^2), 
  y[1825] -> 1/((-1 + z3[5])*(1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - 
       z3[6])) + (1 + (-1 + z3[6])^(-1))/((1 + z3[2])*(1 + z3[3])*
      (z3[2] - z3[4])*(-1 + z3[6])*(-(z3[2]*z3[3]*z3[4]) + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), y[1826] -> 
   54 + z3[2]^2*(76 + 152*z3[3] + 3*z3[3]^2) + 
    z3[2]*(368 + z3[3]*(269 - 172*z3[6]) - 3*z3[3]^2*(-3 + z3[6]) - 
      292*z3[6]) + z3[3]^2*(9 - 6*z3[6]) + 
    z3[5]*(z3[2]*(76 - 76*z3[3] - 3*z3[3]^2) + 3*z3[3]^2*(-3 + z3[6]) + 
      12*(-1 + z3[6]) + 67*z3[3]*(-1 + z3[6]))*(-1 + z3[6]) - 379*z3[6] + 
    81*z3[6]^2 + z3[3]*(109 - 233*z3[6] + 29*z3[6]^2), 
  y[1827] -> 4*(85 - 121*z3[6] + 36*z3[6]^2) - z3[3]*(-1 + z3[5])*
     (12 + 55*z3[6] + 36*z3[6]^2), y[1828] -> 2*z3[4]^3*(93 + 19*z3[5]) + 
    z3[3]*(-1 + z3[5])*(12 + 103*z3[6]) + (-1 + z3[5])*z3[6]*
     (50 + 267*z3[6]) + z3[4]^2*(420 + (351 + 89*z3[5])*z3[6]) + 
    z3[4]*(196 + (442 - 50*z3[5])*z3[6] - (397 + 267*z3[5])*z3[6]^2), 
  y[1829] -> -708 - 2*z3[4]^3*(93 + 19*z3[5]) - 50*(-23 + z3[5])*z3[6] - 
    231*(-1 + z3[5])*z3[6]^2 - z3[4]^2*(708 + (351 + 89*z3[5])*z3[6]) + 
    z3[4]*(708 + (-442 + 50*z3[5])*z3[6] + (397 + 267*z3[5])*z3[6]^2), 
  y[1830] -> -76 - 76*z3[4]^4 + (461 + 19*z3[5])*z3[6] + 
    101*(-1 + z3[5])*z3[6]^2 + z3[4]^3*(76 - (233 + 19*z3[5])*z3[6]) + 
    z3[4]^2*(-76 + (309 + 19*z3[5])*z3[6] + (593 + 139*z3[5])*z3[6]^2) - 
    z3[4]*(-76 + (385 + 19*z3[5])*z3[6] + 4*(71 + 30*z3[5])*z3[6]^2 + 
      4*(71 + 30*z3[5])*z3[6]^3), y[1831] -> -152 + 76*z3[4]^4 + 732*z3[6] - 
    57*(-1 + z3[5])*z3[6]^2 - 120*(-1 + z3[5])*z3[6]^3 + 
    z3[4]^3*(152 + (233 + 19*z3[5])*z3[6]) - 
    z3[4]^2*(152 - 428*z3[6] + (593 + 139*z3[5])*z3[6]^2) + 
    z3[4]*(152 - 580*z3[6] + (-637 + 57*z3[5])*z3[6]^2 + 
      4*(71 + 30*z3[5])*z3[6]^3), y[1832] -> 3 - 19*z3[2]^2 - 32*z3[4]^2 - 
    3*z3[6] + z3[2]*(-35 + 54*z3[4] + 16*z3[6]) + z3[4]*(-22 + 19*z3[6]) + 
    z3[5]*(16*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) - 3*(-1 + z3[6])^2 - 
      19*z3[2]*(-1 + z3[4] + z3[6])), 
  y[1833] -> 64*z3[4]^4*(-2 + z3[5]) + 3*z3[3]*(-1 + z3[5])*
     (1 + z3[4] - z3[6]) - (-1 + z3[5])*(-50 + 3*z3[6]) + 
    z3[4]^2*(-447 + z3[5]*(47 - 61*z3[6]) + 389*z3[6] - 64*z3[6]^2) - 
    z3[4]*(200 + 44*z3[5] - 244*z3[6] + 61*z3[6]^2) + 
    z3[4]^3*(z3[5]*(125 - 64*z3[6]) + 8*(-49 + 24*z3[6])), 
  y[1834] -> -76*z3[4]^4 - z3[4]^3*(152 + (233 + 19*z3[5])*z3[6]) - 
    z3[4]*z3[6]*(176 + (-637 + 57*z3[5])*z3[6] + 4*(71 + 30*z3[5])*z3[6]^2) + 
    z3[4]^2*(-76 - 428*z3[6] + (593 + 139*z3[5])*z3[6]^2) + 
    (-1 + z3[5])*z3[6]*(3*z3[6]*(19 + 40*z3[6]) + z3[3]*(19 + 82*z3[6])), 
  y[1835] -> 54 + z3[2]^2*(76 + 152*z3[3] + 3*z3[3]^2) - 710*z3[4] + 
    56*z3[4]^2 + z3[3]^2*(9 - 6*z3[4] - 6*z3[6]) - 379*z3[6] + 
    249*z3[4]*z3[6] + 81*z3[6]^2 + z3[3]*(109 + 87*z3[4]^2 - 233*z3[6] + 
      29*z3[6]^2 + z3[4]*(-314 + 90*z3[6])) - 
    z3[2]*(3*z3[3]^2*(-3 + z3[4] + z3[6]) + 4*(-92 + 111*z3[4] + 73*z3[6]) + 
      z3[3]*(-269 + 367*z3[4] + 172*z3[6])) + 
    z3[5]*(-64*z3[4]^2 + z3[3]*(143*z3[4]^2 + 67*z3[4]*(-1 + z3[6]) + 
        67*(-1 + z3[6])^2) + 12*z3[4]*(-1 + z3[6]) + 12*(-1 + z3[6])^2 - 
      z3[2]*(-76 + 76*z3[3] + 3*z3[3]^2)*(-1 + z3[4] + z3[6]) + 
      3*z3[3]^2*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2)), 
  y[1836] -> 415 - 677*z3[6] + 87*z3[6]^2 + 72*z3[6]^3 + 
    z3[5]*(12 + 55*z3[6] + 36*z3[6]^2) + 3*z3[3]^2*(-1 + z3[6])^2*
     (-1 + z3[5]*(-3 + 2*z3[6])) + z3[3]*(-1 + z3[6])*
     (-34 - 64*z3[6] + 58*z3[6]^2 + z3[5]*(-41 + 21*z3[6] + 20*z3[6]^2)), 
  y[1837] -> -330 + z3[4]^3*(330 + 38*z3[5]) + 903*z3[6] - 176*z3[6]^2 + 
    z3[5]*(-38 + 129*z3[6] + 176*z3[6]^2) + 
    z3[4]^2*(-330 + 243*z3[6] + z3[5]*(-38 + 53*z3[6])) - 
    z3[4]*(-330 + 573*z3[6] + 397*z3[6]^2 + 
      z3[5]*(-38 + 91*z3[6] + 267*z3[6]^2)), 
  y[1838] -> -415 + 156*z3[4]^2 + 262*z3[6] + 72*z3[6]^2 - 
    3*z3[3]^2*(-1 + z3[4] + z3[6]) + z3[4]*(415 + 129*z3[6]) + 
    2*z3[3]*(-17 + 61*z3[4]^2 - 32*z3[6] + 29*z3[6]^2 + 
      z3[4]*(17 + 29*z3[6])) + z3[5]*(-12 + 37*z3[4]^2 - 67*z3[6] + 
      z3[4]*(12 + 103*z3[6]) + 3*z3[3]^2*(3 + 2*z3[4]^2 - 5*z3[6] + 
        2*z3[6]^2 + z3[4]*(-3 + 2*z3[6])) + 
      z3[3]*(-41 + 5*z3[4]^2 + 21*z3[6] + 20*z3[6]^2 + 
        z3[4]*(41 + 20*z3[6]))), y[1839] -> -204 - 73*z3[5] - 
    z3[4]^2*(204 + 73*z3[5]) + 3*z3[3]^2*z3[5]*
     (z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
    z3[4]*(204 + z3[5]*(73 - 103*z3[6]) - 78*z3[6]) + 282*z3[6] + 
    176*z3[5]*z3[6] - 21*z3[6]^2 - z3[3]*(z3[4]^2*(26 + 32*z3[5]) + 
      z3[4]*(-26 - 29*z3[6] + z3[5]*(-32 + 47*z3[6])) + 
      (-1 + z3[6])*(-26 - 29*z3[6] + z3[5]*(-32 + 47*z3[6]))), 
  y[1840] -> 150*z3[4]^4 + 3*(-1 + z3[5])*z3[6] + 61*z3[3]^2*(z3[2] - z3[4])*
     z3[4]*(1 + z3[4] - z3[6])*(z3[4]*(-1 + z3[5]) + z3[6]) - 
    z3[4]^3*(-428 + 700*z3[2] + 128*z3[5] + 197*z3[6]) - 
    z3[4]*(-250 + 244*z3[2]*(-1 + z3[6])^2 + 241*z3[6] - 61*z3[6]^2 + 
      3*z3[5]*(2 + z3[6])) + z3[4]^2*(394 + 944*z3[2]*(-1 + z3[6]) - 
      386*z3[6] + 47*z3[6]^2 + z3[5]*(6 + 64*z3[6])) + 
    z3[3]*(z3[4]^4*(183 + 53*z3[5]) + 3*(-1 + z3[5])*(-1 + z3[6]) - 
      3*z3[4]*(-1 + z3[5])*(1 + z3[6]) + z3[4]^2*(-3 - 258*z3[6] + 
        194*z3[6]^2 + 3*z3[5]*(1 + z3[6])) - 
      z3[4]^3*(-247 + 377*z3[6] + z3[5]*(14 + 53*z3[6])) + 
      z3[2]*(-347*z3[4]^3 + 3*(-1 + z3[5]) + z3[4]^2*(-408 + 64*z3[5] + 
          591*z3[6]) + z3[4]*(3 - 3*z3[5] + 305*z3[6] - 244*z3[6]^2))), 
  y[1841] -> (-19*z3[5]*(z3[3]^3*(-z3[4]^3 + z3[4]^4 - z3[4]^2*(-1 + z3[6]) - 
         z3[4]*(-1 + z3[6])^2 - (-1 + z3[6])^3) + 
       z3[3]^2*(2*z3[4]^4 - z3[4]^2*(-2 + z3[6]) - (-2 + z3[6])*
          (-1 + z3[6])^2 - z3[4]^3*(2 + z3[6]) - 
         z3[4]*(2 - 3*z3[6] + z3[6]^2)) - z3[6]*(-1 + z3[4]^3 - 
         z3[4]^2*(1 + 2*z3[6]) + z3[4]*(1 + z3[6] + z3[6]^2)) + 
       z3[3]*(1 - z3[4] + z3[4]^4 - z3[6] - z3[4]^3*(1 + 2*z3[6]) + 
         z3[4]^2*(1 + z3[6] + z3[6]^2))))/6 - 
    (19*(2 + 2*z3[4]^4 + 5*z3[6] - 6*z3[6]^2 + 2*z3[6]^3 - 
       z3[4]^3*(2 + 11*z3[6]) + z3[4]^2*(2 + 9*z3[6] + 10*z3[6]^2) - 
       z3[4]*(2 + 7*z3[6] + z3[6]^2 + 3*z3[6]^3) + 
       z3[3]^2*(2 + 2*z3[4]^4 - 3*z3[6] + z3[6]^3 + z3[4]^2*(2 + z3[6]) - 
         z3[4]^3*(2 + 3*z3[6]) + z3[4]*(-2 + z3[6] + z3[6]^2)) + 
       z3[3]*(4 + 4*z3[4]^4 - 2*z3[6] - 5*z3[6]^2 + 3*z3[6]^3 - 
         2*z3[4]^3*(2 + 5*z3[6]) + z3[4]*(-4 - 2*z3[6] + 3*z3[6]^2) + 
         z3[4]^2*(4 + 6*z3[6] + 3*z3[6]^2))))/6, 
  y[1842] -> 4 - 2*z3[4]^4 + 11*z3[6] - 9*z3[6]^2 - z3[5]*z3[6]^2 + 
    4*z3[6]^3 - z3[5]*z3[6]^3 + z3[4]^3*(-4 + (8 + z3[5])*z3[6]) + 
    z3[4]^2*(4 + 19*z3[6] - 2*(5 + z3[5])*z3[6]^2) + 
    z3[4]*(-4 - 15*z3[6] + (-6 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3) + 
    z3[3]^3*(2*z3[4]^4*z3[5] - z3[4]^3*(1 + 5*z3[5]) + 
      z3[4]^2*(1 + z3[5]*(5 - 3*z3[6])) - z3[4]*(-1 + z3[6])*
       (-1 + z3[5]*(-5 + 3*z3[6])) - (-1 + z3[6])^2*
       (-1 + z3[5]*(-5 + 3*z3[6]))) + z3[3]*(11 + 2*z3[4]^4*(-2 + z3[5]) + 
      3*z3[6] - 16*z3[6]^2 + 6*z3[6]^3 + 
      z3[4]^3*(-11 + 2*z3[5]*(-2 + z3[6]) + 4*z3[6]) + 
      z3[5]*(4 - 10*z3[6] + 9*z3[6]^2 - 3*z3[6]^3) + 
      z3[4]^2*(11 + 25*z3[6] - 3*z3[6]^2 - z3[5]*(-4 + 2*z3[6] + z3[6]^2)) - 
      z3[4]*(11 + 14*z3[6] - 2*z3[6]^2 + z3[5]*(4 - 6*z3[6] + 3*z3[6]^2))) + 
    z3[3]^2*(z3[4]^4*(-2 + 4*z3[5]) + z3[4]^3*(-8 + z3[5]*(-9 + z3[6])) + 
      z3[4]^2*(8 + z3[5]*(9 - 5*z3[6]) + 10*z3[6]) - 
      z3[4]*(8 + 2*z3[6] - 3*z3[6]^2 + z3[5]*(9 - 14*z3[6] + 6*z3[6]^2)) - 
      (-1 + z3[6])*(8 + 2*z3[6] - 3*z3[6]^2 + 
        z3[5]*(9 - 14*z3[6] + 6*z3[6]^2))), 
  y[1843] -> (19*z3[3]*z3[5]*(-1 + z3[6])^2*(z3[2]^3*z3[3]*(4 + z3[3]) + 
       z3[2]^2*(4 + z3[3]*(15 - 8*z3[6]) + z3[3]^2*(5 - 2*z3[6]) - 4*z3[6]) + 
       (1 + z3[3])*(9 - 15*z3[6] + 6*z3[6]^2 + z3[3]*(10 - 12*z3[6] + 
           3*z3[6]^2)) + z3[2]*(10 - 13*z3[6] + 3*z3[6]^2 + 
         z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + z3[3]*(23 - 24*z3[6] + 
           4*z3[6]^2))))/6 - (19*(-1 + z3[6])*(2 + 5*z3[6] + 
       (-3 + z3[2])*z3[6]^2 - z3[2]*z3[6]^3 + 
       z3[3]*(6 + 17*z3[6] - 18*z3[6]^2 + 3*z3[6]^3 + 
         z3[2]*(-5 + 18*z3[6] - 8*z3[6]^2) - z3[2]^2*(4 - 6*z3[6] + 
           z3[6]^2)) + z3[3]^3*(5 + z3[2]^4 + z3[2]^3*(5 - 2*z3[6]) - 
         8*z3[6] + 3*z3[6]^2 + z3[2]^2*(10 - 8*z3[6] + z3[6]^2) + 
         z3[2]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
       z3[3]^2*(9 + z3[2]^3*(-3 + z3[6]) + 4*z3[6] - 12*z3[6]^2 + 3*z3[6]^3 + 
         z3[2]^2*(-7 + 9*z3[6] - 2*z3[6]^2) + z3[2]*(-1 + 15*z3[6] - 
           9*z3[6]^2 + z3[6]^3))))/6, 
  y[1844] -> -2 - 5*z3[6] + 3*z3[6]^2 - z3[2]*z3[6]^2 - z3[4]^2*z3[6]^2 + 
    z3[2]*z3[6]^3 + z3[4]*(2 + 3*z3[6] + z3[2]*z3[6]^2) - 
    z3[3]^3*(5 + z3[2]^4 + 5*z3[4]^2 - 2*z3[4]^3 + 
      z3[2]^3*(5 - 3*z3[4] - 2*z3[6]) - 8*z3[6] + 3*z3[6]^2 + 
      z3[4]*(-5 + 3*z3[6]) + z3[2]^2*(10 + 3*z3[4]^2 + z3[4]*(-9 + z3[6]) - 
        8*z3[6] + z3[6]^2) + z3[2]*(10 + 7*z3[4]^2 - z3[4]^3 - 12*z3[6] + 
        3*z3[6]^2 + z3[4]*(-10 + 3*z3[6]))) - 
    z3[3]^2*(9 - 4*z3[4]^4 + 4*z3[6] - 12*z3[6]^2 + 3*z3[6]^3 + 
      z3[2]^3*(-3 + 3*z3[4] + z3[6]) + z3[4]^2*(9 + 2*z3[6]) + 
      z3[4]^3*(8 + 3*z3[6]) + z3[2]^2*(-7 + 10*z3[4] - 10*z3[4]^2 + 9*z3[6] - 
        2*z3[6]^2) + z3[4]*(-9 - 13*z3[6] + 3*z3[6]^2) + 
      z3[2]*(-1 + 11*z3[4]^3 + 15*z3[6] - 9*z3[6]^2 + z3[6]^3 - 
        z3[4]^2*(13 + 4*z3[6]) + z3[4]*(1 - 7*z3[6] + z3[6]^2))) + 
    z3[3]*(-6 + 4*z3[4]^4 - 17*z3[6] + 18*z3[6]^2 - 3*z3[6]^3 - 
      z3[4]^2*z3[6]*(2 + z3[6]) - z3[4]^3*(8 + 3*z3[6]) + 
      z3[4]*(8 + 18*z3[6] - 4*z3[6]^2) + z3[2]^2*(4 + 4*z3[4]^2 + 
        2*z3[4]*(-2 + z3[6]) - 6*z3[6] + z3[6]^2) + 
      z3[2]*(5 - 8*z3[4]^3 - 18*z3[6] + 8*z3[6]^2 + z3[4]^2*(10 + z3[6]) + 
        z3[4]*(-7 + 8*z3[6] + z3[6]^2))) + 
    z3[3]*z3[5]*(-9 + 9*z3[4] - 9*z3[4]^2 + 8*z3[4]^3 - 4*z3[4]^4 + 
      24*z3[6] - 15*z3[4]*z3[6] + 6*z3[4]^2*z3[6] + z3[4]^3*z3[6] - 
      21*z3[6]^2 + 6*z3[4]*z3[6]^2 + 6*z3[6]^3 + z3[2]^3*z3[3]*(4 + z3[3])*
       (-1 + z3[4] + z3[6]) + z3[3]^2*(-10 + 7*z3[4]^3 - z3[4]^4 + 22*z3[6] - 
        15*z3[6]^2 + 3*z3[6]^3 + z3[4]^2*(-10 + 3*z3[6]) + 
        z3[4]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(-19 - 5*z3[4]^4 + 46*z3[6] - 36*z3[6]^2 + 9*z3[6]^3 + 
        z3[4]^3*(15 + z3[6]) + z3[4]^2*(-19 + 10*z3[6]) + 
        z3[4]*(19 - 27*z3[6] + 9*z3[6]^2)) - 
      z3[2]^2*(4*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
        z3[3]^2*(5 + 3*z3[4]^2 - 7*z3[6] + 2*z3[6]^2 + 
          z3[4]*(-5 + 2*z3[6])) + z3[3]*(15 + 13*z3[4]^2 - 23*z3[6] + 
          8*z3[6]^2 + z3[4]*(-15 + 8*z3[6]))) + 
      z3[2]*(8*z3[4]^3 + z3[4]^2*(-10 + 3*z3[6]) + (-1 + z3[6])^2*
         (-10 + 3*z3[6]) + z3[4]*(10 - 13*z3[6] + 3*z3[6]^2) + 
        z3[3]^2*(-10 + 3*z3[4]^3 + z3[4]^2*(-9 + z3[6]) + 18*z3[6] - 
          9*z3[6]^2 + z3[6]^3 + z3[4]*(10 - 8*z3[6] + z3[6]^2)) + 
        z3[3]*(-23 + 14*z3[4]^3 + 47*z3[6] - 28*z3[6]^2 + 4*z3[6]^3 + 
          z3[4]^2*(-22 + 3*z3[6]) + z3[4]*(23 - 24*z3[6] + 4*z3[6]^2)))), 
  y[1845] -> (25*z3[5]*((1 - z3[4] + z3[4]^2)*(2*z3[4] - z3[6]) + 
       z3[3]^2*(z3[2] - z3[4])*z3[4]^3*(z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
         (-1 + z3[6])*z3[6]) + z3[3]*(1 - z3[4]^6 + 
         z3[2]*(-1 + z3[4] - z3[4]^2 + z3[4]^5 - 2*z3[4]^4*(-1 + z3[6]) + 
           z3[4]^3*(-1 + z3[6])^2) - z3[6] + z3[4]*(1 + z3[6]) - 
         z3[4]^2*(1 + z3[6]) + z3[4]^3*(1 + z3[6]) + z3[4]^5*(-1 + 2*z3[6]) + 
         z3[4]^4*(-1 + z3[6] - z3[6]^2))))/36 - 
    (25*(-3*z3[4]^6 + z3[3]^2*(z3[2] - z3[4])*z3[4]^2*(z3[4] - z3[6])^2*
        (1 + z3[4] - z3[6]) - z3[6] + z3[4]*(2 + z3[6]) + 
       2*z3[4]^5*(-2 + 2*z3[2] + 5*z3[6]) + 
       z3[4]^4*(1 + 4*z3[2]^2 + z3[2]*(4 - 12*z3[6]) + 9*z3[6] - 
         11*z3[6]^2) + z3[4]^2*(2 + 4*z3[2]^2*(-1 + z3[6])^2 - 5*z3[6] + 
         z3[6]^2 - 4*z3[2]*(-1 + z3[6])^2*(1 + z3[6])) + 
       z3[4]^3*(6 - 8*z3[2]^2*(-1 + z3[6]) - 2*z3[6] - 5*z3[6]^2 + 
         4*z3[6]^3 + 4*z3[2]*(-1 - 2*z3[6] + 3*z3[6]^2)) + 
       z3[3]*(1 - 4*z3[4]^6 - z3[6] + z3[4]*(1 + z3[6]) - 
         z3[4]^2*(1 + z3[6]) + z3[4]^5*(-5 + 13*z3[6]) + 
         z3[4]^4*(-1 + 11*z3[6] - 14*z3[6]^2) + 
         z3[4]^3*(1 + z3[6] - 6*z3[6]^2 + 5*z3[6]^3) + 
         z3[2]*(-1 + z3[4] + 5*z3[4]^5 + z3[4]^4*(7 - 15*z3[6]) + 
           z3[4]^3*(1 - 13*z3[6] + 15*z3[6]^2) + z3[4]^2*(-1 + 6*z3[6]^2 - 
             5*z3[6]^3)))))/36, 
  y[1846] -> (1/(z3[2]*z3[3]^2) + 1/(z3[4]^2*(z3[2]*z3[3] - z3[3]*z3[4] - 
         z3[6])))/(-1 + z3[5]) + (1/(z3[3]^2*(-1 + z3[5])) + 
      1/(z3[3]*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3))/
     (z3[2]^2*(1 + z3[4] - z3[6])), 
  y[1847] -> 1/((1 + z3[2])*z3[3]^2*(-1 + z3[5])) + 
    (z3[3]^(-2) + 1/((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - 
         z3[6])) + 1/(z3[3]*(1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - 
         z3[6])))/(z3[2]^2*(-1 + z3[5])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3) + 
    1/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    1/(z3[4]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - 
       z3[6])), y[1848] -> -50 - 7*z3[4], y[1849] -> -1/2 + (25*z3[4])/36, 
  y[1850] -> -38 - 7*z3[4] - 25*z3[6], 
  y[1851] -> (2 + z3[2])*z3[4] + z3[3]*(-z3[2]^2 + z3[2]*(-2 + z3[4]) + 
      2*(1 + z3[4])), y[1852] -> 13 + 25*z3[6], 
  y[1853] -> 20 + 7*z3[4] + 25*z3[6], y[1854] -> -25 + 63*z3[6], 
  y[1855] -> -1 + z3[2] + 2*z3[2]*z3[3] - 2*z3[4] - 2*z3[3]*(1 + z3[4]), 
  y[1856] -> 1 + 2*z3[4] + 2*z3[3]*(1 + z3[4]), 
  y[1857] -> 1 - z3[2]^2*(-1 + z3[3]) + 2*z3[4] + 2*z3[3]*(1 + z3[4]) + 
    z3[2]*(-1 + z3[3]*(-2 + z3[4]) + z3[4]), 
  y[1858] -> 1 + 1/((1 + z3[3])*(z3[2] - z3[4])), 
  y[1859] -> 1 + (1 + (-1 + z3[6])^(-1))/(z3[2] - z3[4]), 
  y[1860] -> z3[2]^2 + z3[2]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[1861] -> -2 + z3[2] + z3[4] + z3[6], 
  y[1862] -> -3 + 2*z3[3]*(-2 + z3[6]) + 2*z3[6], 
  y[1863] -> 22 - 16*z3[4]*(-2 + z3[5]) - 3*z3[5] - 16*z3[6], 
  y[1864] -> 19*z3[2]^3 + z3[2]^2*(35 + 19*z3[5]*(-1 + z3[6]) - 16*z3[6]) + 
    3*z3[2]*(1 + z3[5]*(-1 + z3[6]))*(-1 + z3[6]) + 
    3*(1 + z3[5]*(-1 + z3[6]))*(-1 + z3[6])^2, 
  y[1865] -> 50/9 - 2*z3[4] + (z3[3]*(-1 + z3[5])*z3[6])/2, 
  y[1866] -> -76 + (537 + 19*z3[5])*z3[6] + 120*(-1 + z3[5])*z3[6]^2, 
  y[1867] -> 1 + z3[4]^2 + (1 + z3[3])*z3[6] - (1 + z3[3])*z3[6]^2 + 
    z3[4]*(2 + z3[6]), y[1868] -> 1 + 3*z3[4] + 2*z3[4]^2 + 
    z3[2]^2*(1 + 3*z3[4] + 2*z3[4]^2 - z3[6]) - z3[6] + 
    z3[2]^3*(-1 - 2*z3[4] + z3[6]) + z3[2]*(-1 - 3*z3[4] - 2*z3[4]^2 + 
      z3[6]), y[1869] -> z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) + 
    (-37 - z3[4] + 15*z3[6])/18, y[1870] -> 4*(-25 + 31*z3[6]) - 
    z3[3]*(-1 + z3[5])*(41 + 31*z3[6]), 
  y[1871] -> -32 - 51*z3[4]^2 - 94*z3[6] + 63*z3[6]^2 - 
    z3[4]*(83 + 69*z3[6]), y[1872] -> 31 + 51*z3[4]^2 + 94*z3[6] - 
    63*z3[6]^2 + 25*z3[3]*(1 + z3[6]) + z3[4]*(83 + 69*z3[6]), 
  y[1873] -> -76 + 328*z3[6] - z3[3]*(-1 + z3[5])*(101 + 82*z3[6]), 
  y[1874] -> 1/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (1 + (1 + (-1 + z3[6])^(-1))/(z3[2] - z3[4]))/((1 + z3[2])*(1 + z3[3])*
      (-1 + z3[6])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[1875] -> -z3[4] + z3[3]*(-2 - z3[4] + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[1876] -> -z3[4]^3 - (-1 + z3[6])^2*(1 + z3[6]) - z3[4]^2*(3 + z3[6]) - 
    z3[4]*(3 + z3[6]^2), y[1877] -> 3 + z3[2]^2*z3[3] - 4*z3[6] + z3[6]^2 - 
    z3[2]*(-1 + 2*z3[3]*(-2 + z3[6]) + z3[6]) + 
    z3[3]*(6 - 6*z3[6] + z3[6]^2), y[1878] -> 3 + 2*z3[4]^2 - 5*z3[6] + 
    2*z3[6]^2 + z3[4]*(-3 + 2*z3[6]) + 
    2*z3[3]*(2 + z3[4]^2 + z3[4]*(-2 + z3[6]) - 3*z3[6] + z3[6]^2), 
  y[1879] -> -17*z3[4]^2 - z3[4]*(2 + 23*z3[6]) + 21*(1 + z3[6] + z3[6]^2), 
  y[1880] -> -515 - 88*z3[3]*(-1 + z3[5]) + 776*z3[6] - 62*z3[6]^2 + 
    z3[5]*(101 + 164*z3[6] + 62*z3[6]^2), 
  y[1881] -> -190 - 101*z3[3]*(-1 + z3[5]) + 745*z3[6] - 82*z3[6]^2 + 
    z3[5]*(38 + 139*z3[6] + 82*z3[6]^2), 
  y[1882] -> -3*(65 - 218*z3[6] + 44*z3[6]^2) + 
    z3[5]*(-19 + 76*z3[6] + 132*z3[6]^2), 
  y[1883] -> 414 + z3[4]^3*(123 + 19*z3[5]) - 551*z3[6] + 25*z3[5]*z3[6] - 
    678*z3[6]^2 + 152*z3[5]*z3[6]^2 + 327*z3[6]^3 + 189*z3[5]*z3[6]^3 + 
    z3[4]^2*(414 + (195 + 37*z3[5])*z3[6]) + 88*z3[3]*(-1 + z3[5])*
     (1 + z3[6] + z3[6]^2) - z3[4]*(414 + (-137 + 25*z3[5])*z3[6] + 
      5*(129 + 49*z3[5])*z3[6]^2), y[1884] -> 1 + z3[4]^4 - 2*z3[6] - 
    (1 + z3[3])*z3[6]^2 + 2*(1 + z3[3])*z3[6]^3 - (1 + z3[3])*z3[6]^4 + 
    z3[4]^3*(4 + z3[6]) + z3[4]^2*(6 + z3[6]^2) + 
    z3[4]*(4 - 3*z3[6] - z3[6]^2 + z3[6]^3), 
  y[1885] -> 152 - 76*z3[4]^4 - 732*z3[6] - 789*z3[6]^2 + 57*z3[5]*z3[6]^2 - 
    928*z3[6]^3 + 196*z3[5]*z3[6]^3 + 341*z3[6]^4 + 139*z3[5]*z3[6]^4 - 
    z3[4]^3*(152 + (233 + 19*z3[5])*z3[6]) + 
    z3[4]^2*(152 - 428*z3[6] + 3*(345 + 59*z3[5])*z3[6]^2) + 
    101*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) - 
    z3[4]*(152 - 580*z3[6] + (-1369 + 57*z3[5])*z3[6]^2 + 
      11*(97 + 27*z3[5])*z3[6]^3), 
  y[1886] -> 76 + 76*z3[4]^4 - (461 + 19*z3[5])*z3[6] - 
    (341 + 139*z3[5])*z3[6]^2 - (341 + 139*z3[5])*z3[6]^3 - 
    (341 + 139*z3[5])*z3[6]^4 + z3[4]^3*(-76 + (233 + 19*z3[5])*z3[6]) - 
    z3[4]^2*(-76 + (309 + 19*z3[5])*z3[6] + 3*(345 + 59*z3[5])*z3[6]^2) + 
    z3[4]*(-76 + (385 + 19*z3[5])*z3[6] + 2*(363 + 79*z3[5])*z3[6]^2 + 
      11*(97 + 27*z3[5])*z3[6]^3), 
  y[1887] -> z3[2]^3*(1 + z3[4] - z3[3]*z3[4] - z3[6]) - z3[4]^3*z3[6] + 
    z3[4]^2*(z3[3] + z3[6]) + z3[2]^2*(-1 + (1 + z3[3])*z3[4]^2 + 
      z3[4]*(-1 + z3[3] - z3[6]) + z3[6]) + z3[4]*(-2 + (-1 + z3[3])*z3[6]) + 
    (-1 + z3[6])*(1 + (1 + z3[3])*z3[6]) - 
    z3[2]*(-1 + z3[4]*(-1 + z3[3] - z3[6]) + z3[6] + 
      z3[4]^2*(1 + z3[3] + z3[6])), y[1888] -> 3 + z3[2]^2*z3[3] - 3*z3[4] + 
    z3[4]^2 - 4*z3[6] + z3[4]*z3[6] + z3[6]^2 + 
    z3[3]*(6 + z3[4]^2 + z3[4]*(-5 + z3[6]) - 6*z3[6] + z3[6]^2) - 
    z3[2]*(-1 + z3[4] + z3[6] + 2*z3[3]*(-2 + z3[4] + z3[6])), 
  y[1889] -> z3[4]*(-1 - 2*z3[4] + z3[2]*(1 + 2*z3[4] - z3[6]) + z3[6] + 
      z3[2]^2*(-1 - z3[4] + z3[6])) + z3[3]*(z3[2]^3*(1 + z3[4] - z3[6]) - 
      (1 + z3[4])*(1 + 2*z3[4] - z3[6]) + z3[2]*(1 + z3[4])*
       (1 + 2*z3[4] - z3[6]) + z3[2]^2*(-1 - z3[4]^2 + z3[4]*(-3 + z3[6]) + 
        z3[6])), y[1890] -> z3[2]^2*(-54 + 19*z3[5]) + 
    z3[2]*(22 - 16*z3[4]*(-2 + z3[5]) + 3*z3[5]*(-1 + z3[6]) - 19*z3[6]) + 
    (22 + 3*z3[5]*(-1 + z3[6]))*(-1 + z3[6]) + 
    z3[4]*(-32 - 3*z3[6] + z3[5]*(16 + 3*z3[6])), 
  y[1891] -> z3[4]^2*(-17 + 26*z3[5]) - 25*z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) - 2*(-7 + (-93 + 25*z3[5])*z3[6] + 
      (50 + 44*z3[5])*z3[6]^2) + z3[4]*(3*(-5 + 39*z3[6]) + 
      z3[5]*(38 + 62*z3[6])), y[1892] -> 37/18 - z3[4]/9 - z3[6] + 
    (z3[2]*(-37 + 11*z3[4] + 9*z3[3]*(4 + 3*z3[4] + 2*z3[5]*(-1 + z3[6]) - 
         2*z3[6]) + 18*z3[6]))/18 + z3[3]*(-2 - z3[4] + z3[5] + z3[6] - 
      z3[5]*z3[6]) + z3[2]^2*(37/18 - z3[6] + 
      z3[3]*(-5/2 + z3[5] + z3[6] - z3[5]*z3[6])), 
  y[1893] -> z3[2]^4*((-2 + z3[3])*z3[4]^2 + 3*z3[4]*(-1 + z3[6]) - 
      (-1 + z3[6])^2) + z3[4]^4*(z3[3] - z3[6]^2) + 
    z3[4]^2*(-6 + (-1 + z3[3])*z3[6]^2) + z3[4]*(-1 + z3[6])*
     (4 + z3[6] + z3[3]*z3[6]^2) + (-1 + z3[6])^2*
     (-1 + (1 + z3[3])*z3[6]^2) + z3[4]^3*(-3 + z3[6]^2 + 
      z3[3]*(1 + z3[6])) + z3[2]^3*(-((-5 + z3[3])*z3[4]^2) + 
      (1 - 2*z3[3])*z3[4]^3 + (-1 + z3[6])^2 - 
      z3[4]*(-4 + 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*((-1 + 2*z3[3])*z3[4]^3 + (1 + z3[3])*z3[4]^4 - (-1 + z3[6])^2 + 
      z3[4]^2*(-5 + z3[3] - z3[6]^2) + z3[4]*(-4 + 3*z3[6] + z3[6]^2)) - 
    z3[2]*((1 + z3[3])*z3[4]^4 - (-1 + z3[6])^2 + 
      z3[4]^2*(-5 + z3[3] - z3[6]^2) + z3[4]^3*(-1 + 2*z3[3] + z3[6]^2) + 
      z3[4]*(-4 + 3*z3[6] + z3[6]^2)), 
  y[1894] -> -187 + z3[3]^2*(-25 + 6*z3[5]*(-1 + z3[6]))*(-1 + z3[6])^2 + 
    398*z3[6] - 117*z3[6]^2 + 6*z3[6]^3 + 44*z3[5]*(-1 + 3*z3[6]) + 
    z3[3]*(-1 + z3[6])*(93 - 86*z3[6] + 6*z3[6]^2 + 
      z3[5]*(31 - 62*z3[6] + 6*z3[6]^2)), 
  y[1895] -> 187 + 187*z3[4]^2 + 25*z3[3]^2*(1 - z3[4] + z3[4]^2 - z3[6]) - 
    211*z3[6] - 94*z3[6]^2 + z3[4]*(-187 + 24*z3[6]) + 
    z3[3]*(93 + 93*z3[4]^2 - 86*z3[6] + 6*z3[6]^2 - z3[4]*(93 + 7*z3[6])) + 
    z3[5]*(6*z3[3]^2*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
      44*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6] - 2*z3[6]^2) + 
      z3[3]*(31 + 31*z3[4]^2 + 31*z3[4]*(-1 + z3[6]) - 62*z3[6] + 
        6*z3[6]^2)), y[1896] -> -526 - 38*z3[2]^3*(1 + 5*z3[3] + z3[3]^2) + 
    723*z3[6] - 261*z3[6]^2 + 12*z3[6]^3 + 
    z3[3]^2*(-281 + 343*z3[6] - 87*z3[6]^2) + 
    z3[3]*(-826 + 1123*z3[6] - 342*z3[6]^2 + 6*z3[6]^3) + 
    z3[2]^2*(-298 + 260*z3[6] + z3[3]^2*(-170 + 69*z3[6]) + 
      z3[3]*(-614 + 310*z3[6])) + z3[5]*(-1 + z3[6])*
     (z3[2]^2*(-38 + 38*z3[3] + 13*z3[3]^2) + 
      z3[2]*(6 + z3[3]^2*(45 - 19*z3[6]) - 45*z3[3]*(-1 + z3[6]) - 6*z3[6]) - 
      6*(-1 + z3[6])^2 + z3[3]^2*(57 - 50*z3[6] + 6*z3[6]^2) + 
      z3[3]*(32 - 38*z3[6] + 6*z3[6]^2)) - 
    z3[2]*(6*(75 - 94*z3[6] + 19*z3[6]^2) + 
      5*z3[3]*(184 - 176*z3[6] + 25*z3[6]^2) + 
      z3[3]^2*(307 - 250*z3[6] + 31*z3[6]^2)), 
  y[1897] -> -(z3[4]^3*(123 + 19*z3[5])) - 
    z3[4]^2*(270 + (195 + 37*z3[5])*z3[6]) - 2*z3[3]*(-1 + z3[5])*
     (3 + 25*z3[6] + 44*z3[6]^2) + z3[4]*(-128 + (-281 + 25*z3[5])*z3[6] + 
      5*(129 + 49*z3[5])*z3[6]^2) - z3[6]*(23 - 696*z3[6] + 327*z3[6]^2 + 
      z3[5]*(25 + 170*z3[6] + 189*z3[6]^2)), 
  y[1898] -> -(z3[5]*(-19 + 19*z3[4]^3 + 19*z3[4]^2*(-1 + z3[6]) + 57*z3[6] + 
       189*z3[6]^2 + 189*z3[6]^3 + z3[4]*(19 - 38*z3[6] - 227*z3[6]^2))) + 
    3*(65 - 65*z3[4]^3 + z3[4]^2*(65 - 23*z3[6]) - 153*z3[6] - 109*z3[6]^2 - 
      109*z3[6]^3 + z3[4]*(-65 + 88*z3[6] + 197*z3[6]^2)), 
  y[1899] -> -599 + 781*z3[6] - 240*z3[6]^2 + 12*z3[6]^3 + 
    z3[5]*(82 + 62*z3[6]) + z3[3]^2*(-1 + z3[6])*(131 - 81*z3[6] + 
      z3[5]*(31 - 43*z3[6] + 12*z3[6]^2)) + 
    z3[3]*(-423 + 732*z3[6] - 309*z3[6]^2 + 12*z3[6]^3 + 
      z3[5]*(-56 + 111*z3[6] - 67*z3[6]^2 + 12*z3[6]^3)), 
  y[1900] -> 512 + z3[2]^2*(336 + 462*z3[3] + 94*z3[3]^2) - 179*z3[4] + 
    114*z3[4]^2 + z3[3]^2*(281 - 187*z3[4] + 25*z3[4]^2 - 87*z3[6]) - 
    287*z3[6] - 33*z3[4]*z3[6] + 12*z3[6]^2 + 
    z3[3]*(851 + 75*z3[4]^2 - 349*z3[6] + 6*z3[6]^2 - 
      z3[4]*(503 + 7*z3[6])) - z3[2]*(-412 + 406*z3[4] + 76*z3[6] + 
      z3[3]^2*(-269 + 81*z3[4] + 31*z3[6]) + 
      z3[3]*(-805 + 340*z3[4] + 112*z3[6])) + 
    z3[5]*(z3[2]^2*(-38 + 38*z3[3] + 13*z3[3]^2) + 
      z3[2]*(6 + 32*z3[4] + z3[3]*(45 - 83*z3[4] - 45*z3[6]) + 
        z3[3]^2*(45 - 19*z3[4] - 19*z3[6]) - 6*z3[6]) + 
      z3[3]*(32 + 38*z3[4]^2 - 38*z3[6] + 6*z3[6]^2 + 6*z3[4]*(1 + z3[6])) - 
      2*(3*(-1 + z3[6])^2 + z3[4]*(16 + 3*z3[6])) + 
      z3[3]^2*(57 + 6*z3[4]^2 - 50*z3[6] + 6*z3[6]^2 + 
        z3[4]*(-44 + 6*z3[6]))), y[1901] -> 511 + z3[4]^2*(32 - 26*z3[5]) + 
    6*z3[5] - 358*z3[6] + 32*z3[5]*z3[6] + 112*z3[6]^2 + 88*z3[5]*z3[6]^2 - 
    z3[4]*(511 + 60*z3[6] + z3[5]*(6 + 62*z3[6])) + 
    z3[3]^2*(131 + 2*z3[4]^2*(25 + 6*z3[5]) - 81*z3[6] + 
      z3[5]*(31 - 43*z3[6] + 12*z3[6]^2) + 
      z3[4]*(-131 + z3[5]*(-31 + 12*z3[6]))) + 
    z3[3]*(423 + z3[4]^2*(129 + 5*z3[5]) - 309*z3[6] + 12*z3[6]^2 + 
      z3[5]*(56 - 55*z3[6] + 12*z3[6]^2) - 
      z3[4]*(423 - 25*z3[6] + z3[5]*(56 + 13*z3[6]))), 
  y[1902] -> z3[4] - (3*z3[2]*z3[4])/2 + 
    (z3[3]*(z3[2]^2*(5 + 2*z3[5]*(-1 + z3[6]) - 2*z3[6]) + 
       2*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) + 
       z3[2]*(-3*z3[4] + 2*(-2 + z3[5] + z3[6] - z3[5]*z3[6]))))/2, 
  y[1903] -> 76*z3[4]^4 + z3[4]^3*(152 + (233 + 19*z3[5])*z3[6]) + 
    z3[4]*z3[6]*(176 + (-1369 + 57*z3[5])*z3[6] + 11*(97 + 27*z3[5])*
       z3[6]^2) + z3[4]^2*(76 + 428*z3[6] - 3*(345 + 59*z3[5])*z3[6]^2) - 
    z3[6]*(z3[3]*(-1 + z3[5])*(19 + 120*z3[6] + 101*z3[6]^2) + 
      z3[6]*(195 - 928*z3[6] + 341*z3[6]^2 + z3[5]*(57 + 196*z3[6] + 
          139*z3[6]^2))), y[1904] -> -4 + 2*z3[4]^4 - 17*z3[6] - z3[6]^2 + 
    z3[5]*z3[6]^2 - 13*z3[6]^3 + 2*z3[5]*z3[6]^3 + 3*z3[6]^4 + 
    z3[5]*z3[6]^4 - z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 - 25*z3[6] + 3*(7 + z3[5])*z3[6]^2) + 
    z3[4]*(4 + 21*z3[6] - (-22 + z3[5])*z3[6]^2 - (13 + 3*z3[5])*z3[6]^3) + 
    z3[3]^3*(z3[4]^4*(-4 + 3*z3[5]) + z3[4]^3*(14 + 4*z3[6] - 
        z3[5]*(4 + z3[6])) - z3[4]^2*(7*(2 + z3[6]) + z3[5]*(-4 + 5*z3[6])) + 
      z3[4]*(-7*(-2 + z3[6]) + z3[5]*(-4 + 9*z3[6] - 3*z3[6]^2)) - 
      (-1 + z3[6])*(7*(-2 + z3[6]) + z3[5]*(4 - 9*z3[6] + 3*z3[6]^2))) + 
    z3[3]^2*(-32 + 6*z3[4]^4*(-1 + z3[5]) + 33*z3[6] - 5*z3[6]^2 - 
      3*z3[6]^3 + z3[5]*(8 - 26*z3[6] + 23*z3[6]^2 - 6*z3[6]^3) + 
      z3[4]^3*(32 + 5*z3[6] - z3[5]*(8 + 3*z3[6])) + 
      z3[4]^2*(-32 - 31*z3[6] + 3*z3[6]^2 + z3[5]*(8 - 10*z3[6] + z3[6]^2)) - 
      z3[4]*(-32 + z3[6] - 4*z3[6]^2 + z3[5]*(8 - 18*z3[6] + 5*z3[6]^2))) + 
    z3[3]*(-22 + 3*z3[4]^4*z3[5] - z3[6] + 6*z3[6]^2 - 10*z3[6]^3 + 
      z3[5]*(4 - 13*z3[6] + 11*z3[6]^2 - 3*z3[6]^3) - 
      z3[4]^3*(-22 + 6*z3[6] + z3[5]*(4 + 3*z3[6])) + 
      z3[4]^2*(-22 - 45*z3[6] + 13*z3[6]^2 + 
        z3[5]*(4 - 5*z3[6] + 3*z3[6]^2)) + 
      z3[4]*(22 + 23*z3[6] + 17*z3[6]^2 - 3*z3[6]^3 - 
        z3[5]*(4 - 9*z3[6] + 2*z3[6]^2 + z3[6]^3))), 
  y[1905] -> 1 - z3[4] - z3[4]^2, y[1906] -> -1/4 - z3[3]/6, 
  y[1907] -> z3[2]^(-2) + z3[4]^(-1), 
  y[1908] -> 1 + (1 + z3[2]^(-1))/(z3[2]*z3[3] - z3[3]*z3[4] - z3[6]), 
  y[1909] -> -1 - z3[2]^2 - z3[4] + z3[2]*(1 + z3[4]), 
  y[1910] -> z3[6] - 3*z3[6]^2, y[1911] -> -1 + z3[4]^2 - z3[6] + 
    z3[4]*z3[6] - z3[6]^2, y[1912] -> -1 + z3[4] + 3*z3[6], 
  y[1913] -> 4 - (27 + z3[5])*z3[6] - 6*(-1 + z3[5])*z3[6]^2, 
  y[1914] -> z3[6] - (z3[3]*(-1 + z3[5])*(1 + z3[6]))/4, 
  y[1915] -> -2 - z3[4]^2*(1 + 2*z3[5]) + z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) - 6*z3[6] + 2*z3[5]*z3[6] + 4*z3[6]^2 + 
    4*z3[5]*z3[6]^2 - z3[4]*(3 + 2*z3[5])*(1 + z3[6]), 
  y[1916] -> 4 - 4*z3[6] + z3[3]*(-1 + z3[5])*(2 + z3[6]), 
  y[1917] -> 1 - z3[2]^2*(-3 + z3[5]) - z3[4]*(-2 + z3[5]) - z3[6] + 
    z3[2]*(-1 + z3[4]*(-2 + z3[5]) + z3[6]), 
  y[1918] -> -1 - 3*z3[4]^2 - 4*z3[6] + 3*z3[6]^2 - z3[3]*(1 + z3[6]) - 
    z3[4]*(5 + 3*z3[6]), y[1919] -> 2 + 3*z3[4]^2 + 4*z3[6] - 3*z3[6]^2 + 
    z3[4]*(5 + 3*z3[6]), y[1920] -> 4 - 16*z3[6] + 
    z3[3]*(-1 + z3[5])*(5 + 4*z3[6]), 
  y[1921] -> 23 - 25*z3[6] + 6*z3[6]^2 - 2*z3[5]*(2 + z3[6]) + 
    z3[3]^2*(-1 + z3[6])*(-5 + z3[5]*(-1 + z3[6]) + 3*z3[6]) + 
    z3[3]*(-1 + z3[6])*(-15 + z3[5]*(-2 + z3[6]) + 9*z3[6]), 
  y[1922] -> 1/(z3[2]*z3[3]*(-1 + z3[5])^2*(z3[2]*z3[3] - z3[3]*z3[4] - 
       z3[6])) + 1/((1 + z3[2])*(z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - 
       z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
       z3[2]*z3[6])), y[1923] -> 
   -((1/(z3[2]^2*z3[3]^2*(-1 + z3[5])) + 1/((1 + z3[2])*z3[3]^2*
         (-1 + z3[5])) + 
       ((z3[3]^(-1) + 1/((-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
           1/(z3[3]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
          z3[2]^2 + 1/(z3[2]*z3[3]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - 
            z3[6])) + 1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - 
            z3[6])))/(1 + z3[4] - z3[6]) + (z3[2]*z3[3] - z3[3]*z3[4] - 
         z3[6])^(-3))/(-1 + z3[5])) - 
    1/((1 + z3[2])*(1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - 
       z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
       z3[2]*z3[6])), y[1924] -> 9 - 30*z3[6] + 6*z3[6]^2 + 
    z3[5]*(1 - 4*z3[6] - 6*z3[6]^2), 
  y[1925] -> -2 - z3[4]^3 - 3*z3[6] - 4*z3[6]^2 + z3[6]^3 + 
    z3[4]^2*(-2 + 3*z3[6]) + z3[4]*(2 + 5*z3[6] - 3*z3[6]^2) - 
    z3[3]*(1 + z3[6] + z3[6]^2), y[1926] -> 23 + 4*z3[3]*(-1 + z3[5]) - 
    32*z3[6] + 2*z3[6]^2 - z3[5]*(5 + 8*z3[6] + 2*z3[6]^2), 
  y[1927] -> 10 + 5*z3[3]*(-1 + z3[5]) - 37*z3[6] + 4*z3[6]^2 - 
    z3[5]*(2 + 7*z3[6] + 4*z3[6]^2), 
  y[1928] -> -18 - z3[4]^3*(9 + z3[5]) + 23*z3[6] - z3[5]*z3[6] + 
    30*z3[6]^2 - 8*z3[5]*z3[6]^2 - 15*z3[6]^3 - 9*z3[5]*z3[6]^3 - 
    z3[4]^2*(18 + (3 + z3[5])*z3[6]) - 4*z3[3]*(-1 + z3[5])*
     (1 + z3[6] + z3[6]^2) + z3[4]*(18 + (-5 + z3[5])*z3[6] + 
      (27 + 11*z3[5])*z3[6]^2), y[1929] -> -4 - 4*z3[4]^4 + 
    (23 + z3[5])*z3[6] + (17 + 7*z3[5])*z3[6]^2 + (17 + 7*z3[5])*z3[6]^3 + 
    (17 + 7*z3[5])*z3[6]^4 - z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 + (15 + z3[5])*z3[6] + (51 + 9*z3[5])*z3[6]^2) - 
    z3[4]*(-4 + (19 + z3[5])*z3[6] + 4*(9 + 2*z3[5])*z3[6]^2 + 
      (53 + 15*z3[5])*z3[6]^3), y[1930] -> -8 + 4*z3[4]^4 + 36*z3[6] + 
    39*z3[6]^2 - 3*z3[5]*z3[6]^2 + 46*z3[6]^3 - 10*z3[5]*z3[6]^3 - 
    17*z3[6]^4 - 7*z3[5]*z3[6]^4 + z3[4]^3*(8 + (11 + z3[5])*z3[6]) - 
    z3[4]^2*(8 - 20*z3[6] + (51 + 9*z3[5])*z3[6]^2) - 
    5*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[4]*(8 - 28*z3[6] + (-67 + 3*z3[5])*z3[6]^2 + (53 + 15*z3[5])*z3[6]^3), 
  y[1931] -> 7 + z3[5]*(2 - 6*z3[6]) + z3[3]^2*(-1 + z3[6])^2 - 14*z3[6] + 
    3*z3[6]^2 + z3[3]*(-1 + z3[6])*(-3 + 2*z3[6] + z3[5]*(-1 + 2*z3[6])), 
  y[1932] -> -20 + 5*z3[4] - 6*z3[4]^2 + 2*z3[4]*z3[5] - 
    z3[2]^2*(-2*(-9 + z3[5]) + z3[3]^2*(4 + z3[5]) + 2*z3[3]*(12 + z3[5])) + 
    11*z3[6] + 3*z3[4]*z3[6] + z3[3]*(-35 - z3[4]^2*(3 + 2*z3[5]) + 
      2*z3[5]*(-1 + z3[6]) + 13*z3[6] + z3[4]*(17 + z3[6])) + 
    z3[3]^2*(-11 - z3[4]^2 + z3[4]*(7 + 2*z3[5]) + 3*z3[6] + 
      z3[5]*(-3 + 2*z3[6])) + z3[2]*(-22 + 22*z3[4] - 2*z3[4]*z3[5] + 
      4*z3[6] + z3[3]^2*(-11 + z3[4]*(3 + z3[5]) + z3[5]*(-3 + z3[6]) + 
        z3[6]) + z3[3]*(-37 + z3[4]*(16 + 5*z3[5]) + 3*z3[5]*(-1 + z3[6]) + 
        4*z3[6])), y[1933] -> z3[5]*(-1 + z3[4]^3 + z3[4]^2*(-1 + z3[6]) + 
      3*z3[6] + 9*z3[6]^2 + 9*z3[6]^3 + z3[4]*(1 - 2*z3[6] - 11*z3[6]^2)) + 
    3*(-3 + 3*z3[4]^3 + z3[4]^2*(-3 + z3[6]) + 7*z3[6] + 5*z3[6]^2 + 
      5*z3[6]^3 + z3[4]*(3 - 4*z3[6] - 9*z3[6]^2)), 
  y[1934] -> -7 + 7*z3[4] - 7*z3[4]^2 + 7*z3[6] + 4*z3[6]^2 + 
    z3[3]^2*(-1 + z3[4] - z3[4]^2 + z3[6]) + 
    z3[3]*(-3 - 3*z3[4]^2 + 2*z3[6] + z3[4]*(3 + z3[6])) - 
    z3[5]*(z3[3]*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6]) + 
      2*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6] - 2*z3[6]^2)), 
  y[1935] -> 2 + (6 + z3[5])*z3[6] - 9*z3[6]^2 + 5*z3[6]^3 - z3[6]^4 - 
    z3[3]^3*(-1 + z3[6])^3*(2 + z3[5]*z3[6]) - z3[3]^2*(-1 + z3[6])^2*
     (-6 + (2 - 3*z3[5])*z3[6] + (1 + 2*z3[5])*z3[6]^2) - 
    z3[3]*(-1 + z3[6])*(6 - 5*z3[6]^2 + 2*z3[6]^3 + 
      z3[5]*z3[6]*(3 - 3*z3[6] + z3[6]^2)), 
  y[1936] -> z3[4]^3*(9 + z3[5]) + z3[4]^2*(18 + (3 + z3[5])*z3[6]) - 
    z3[4]*(-8 + (-5 + z3[5])*z3[6] + (27 + 11*z3[5])*z3[6]^2) + 
    z3[6]*(-1 - 30*z3[6] + 15*z3[6]^2 + 2*z3[3]*(-1 + z3[5])*(1 + 2*z3[6]) + 
      z3[5]*(1 + 8*z3[6] + 9*z3[6]^2)), 
  y[1937] -> -2*z3[4]^4 - z3[3]^2*(1 + z3[4])*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6])^2 + z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]*z3[6]*(7 + (-24 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) - 
    z3[4]^2*(2 - 19*z3[6] + (19 + 3*z3[5])*z3[6]^2) - 
    z3[6]^2*(3 - 10*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6])^2) - 
    z3[3]*(1 + z3[4] - z3[6])*(z3[4]^3*(2 + z3[5]) + z3[6]*(-3 + 4*z3[6]) + 
      z3[4]^2*(5 + z3[5] - 5*z3[6] - 2*z3[5]*z3[6]) + 
      z3[4]*(3 - 10*z3[6] + (3 + z3[5])*z3[6]^2)), 
  y[1938] -> 3 + 12*z3[6] - 17*z3[6]^2 + 11*z3[6]^3 - 3*z3[6]^4 + 
    z3[5]*(1 + z3[6]) - z3[3]^3*(-1 + z3[6])^2*(7*(-2 + z3[6]) + 
      z3[5]*(4 - 9*z3[6] + 3*z3[6]^2)) - z3[3]^2*(-1 + z3[6])*
     (32 - 33*z3[6] + 5*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-8 + 26*z3[6] - 23*z3[6]^2 + 6*z3[6]^3)) - 
    z3[3]*(-22 + 21*z3[6] + 7*z3[6]^2 - 16*z3[6]^3 + 6*z3[6]^4 + 
      z3[5]*(4 - 17*z3[6] + 24*z3[6]^2 - 14*z3[6]^3 + 3*z3[6]^4)), 
  y[1939] -> -19 + 2*z3[4]^2*(2 + z3[5]) + 10*z3[6] - 2*z3[5]*z3[6] - 
    4*z3[6]^2 - 4*z3[5]*z3[6]^2 + z3[3]^2*(-5 - 2*z3[4]^2 + 
      z3[4]*(5 + z3[5]) + z3[5]*(-1 + z3[6]) + 3*z3[6]) + 
    z3[4]*(19 + 2*z3[5]*z3[6]) + z3[3]*(-15 + z3[4]^2*(-3 + z3[5]) + 
      z3[5]*(-2 + z3[6]) + 9*z3[6] + z3[4]*(15 - z3[6] + z3[5]*(2 + z3[6]))), 
  y[1940] -> 22 + 2*z3[2]^3*(1 + 5*z3[3] + z3[3]^2) + 
    z3[2]^2*(16 + z3[3]^2*(8 - 3*z3[6]) - 16*z3[3]*(-2 + z3[6]) - 14*z3[6]) - 
    27*z3[6] + 9*z3[6]^2 + z3[3]^2*(11 - 13*z3[6] + 3*z3[6]^2) + 
    z3[3]*(34 - 43*z3[6] + 12*z3[6]^2) + 
    z3[2]*(z3[3]^2*(13 - 10*z3[6] + z3[6]^2) + 6*(4 - 5*z3[6] + z3[6]^2) + 
      z3[3]*(44 - 40*z3[6] + 5*z3[6]^2)) + z3[5]*(-1 + z3[6])*
     (-(z3[2]^2*(-2 + 2*z3[3] + z3[3]^2)) + z3[2]*z3[3]*
       (z3[3]*(-3 + z3[6]) + 3*(-1 + z3[6])) + 
      z3[3]*(2*(-1 + z3[6]) + z3[3]*(-3 + 2*z3[6]))), 
  y[1941] -> -2 - 2*z3[4]^4 - 8*z3[6] + z3[6]^2 - 4*z3[6]^3 - 3*z3[6]^4 + 
    2*z3[4]^3*(1 + 7*z3[6]) - z3[4]^2*(2 + 12*z3[6] + 21*z3[6]^2) + 
    z3[4]*(2 + 10*z3[6] + 9*z3[6]^2 + 13*z3[6]^3) - 
    2*z3[3]^3*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
      z3[4]^3*(1 + z3[6])) - z3[3]^2*(6 + 6*z3[4]^4 - 8*z3[6] + z3[6]^2 + 
      z3[6]^3 - 2*z3[4]^3*(3 + 5*z3[6]) + z3[4]*(-6 + 2*z3[6] + z3[6]^2) + 
      z3[4]^2*(6 + 4*z3[6] + 3*z3[6]^2)) + 
    z3[3]*(-6 - 6*z3[4]^4 + 5*z3[6]^2 - 2*z3[6]^3 + 6*z3[4]^3*(1 + 3*z3[6]) - 
      z3[4]^2*(6 + 12*z3[6] + 13*z3[6]^2) + 
      z3[4]*(6 + 6*z3[6] + z3[6]^2 + 3*z3[6]^3)) - 
    z3[5]*z3[6]*(1 - z3[4]^3 + z3[3]^3*(z3[4]^2 - z3[4]^3 + 
        z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + z3[6] + z3[6]^2 + z3[6]^3 + 
      z3[4]^2*(1 + 3*z3[6]) - z3[3]*(-1 + z3[4])*(3 + 3*z3[4]^2 - 3*z3[6] - 
        3*z3[4]*z3[6] + z3[6]^2) - z3[4]*(1 + 2*z3[6] + 3*z3[6]^2) + 
      z3[3]^2*(3 - 3*z3[4]^3 - 5*z3[6] + 2*z3[6]^2 + z3[4]^2*(3 + z3[6]) + 
        z3[4]*(-3 + 2*z3[6]))), 
  y[1942] -> -4*z3[4]^4 - z3[4]^3*(8 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 - 20*z3[6] + (51 + 9*z3[5])*z3[6]^2) - 
    z3[4]*z3[6]*(8 + (-67 + 3*z3[5])*z3[6] + (53 + 15*z3[5])*z3[6]^2) + 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + 6*z3[6] + 5*z3[6]^2) + 
      z3[6]*(9 - 46*z3[6] + 17*z3[6]^2 + z3[5]*(3 + 10*z3[6] + 7*z3[6]^2))), 
  y[1943] -> 2 + 6*z3[6] - 2*(5 + 2*z3[2] + z3[2]^2)*z3[6]^2 + 
    (9 + 5*z3[2] + 2*z3[2]^2)*z3[6]^3 - (3 + z3[2])*z3[6]^4 + 
    z3[3]^3*(38 - 2*z3[2]^5 + 3*z3[2]^4*(-2 + z3[6]) - 77*z3[6] + 
      48*z3[6]^2 - 9*z3[6]^3 + z3[2]^3*(2 + z3[6]) + 
      z3[2]*(50 - 78*z3[6] + 36*z3[6]^2 - 5*z3[6]^3) - 
      z3[2]^2*(-30 + 32*z3[6] - 10*z3[6]^2 + z3[6]^3)) + 
    z3[3]*(34 - 45*z3[6] + 13*z3[6]^2 + 12*z3[6]^3 - 6*z3[6]^4 + 
      2*z3[2]^3*(4 - 6*z3[6] + z3[6]^2) + 
      z3[2]^2*(24 - 44*z3[6] + 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(34 - 62*z3[6] + 29*z3[6]^2 + 4*z3[6]^3 - 2*z3[6]^4)) - 
    z3[3]^2*(-70 + 2*z3[2]^4*(-3 + z3[6]) + 128*z3[6] - 71*z3[6]^2 + 
      6*z3[6]^3 + 3*z3[6]^4 + z3[2]^3*(-28 + 27*z3[6] - 5*z3[6]^2) + 
      2*z3[2]^2*(-31 + 44*z3[6] - 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-84 + 140*z3[6] - 69*z3[6]^2 + 6*z3[6]^3 + z3[6]^4)) + 
    z3[3]*z3[5]*(-1 + z3[6])*(16 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 34*z3[6] + 
      21*z3[6]^2 - 3*z3[6]^3 + z3[3]*(36 - 76*z3[6] + 45*z3[6]^2 - 
        6*z3[6]^3) + z3[3]^2*(20 - 42*z3[6] + 24*z3[6]^2 - 3*z3[6]^3) + 
      z3[2]^3*(8 + z3[3]^2*(20 - 9*z3[6]) - 8*z3[6] - 
        4*z3[3]*(-9 + 5*z3[6])) + z3[2]^2*(8*(3 - 4*z3[6] + z3[6]^2) + 
        z3[3]^2*(40 - 37*z3[6] + 6*z3[6]^2) + 
        z3[3]*(68 - 73*z3[6] + 14*z3[6]^2)) - 
      z3[2]*(-28 + 48*z3[6] - 21*z3[6]^2 + z3[6]^3 + 
        z3[3]^2*(-40 + 58*z3[6] - 20*z3[6]^2 + z3[6]^3) + 
        z3[3]*(-68 + 106*z3[6] - 41*z3[6]^2 + 2*z3[6]^3))), 
  y[1944] -> -2 - 8*z3[6] + 6*z3[6]^2 + 4*z3[2]*z3[6]^2 + 2*z3[2]^2*z3[6]^2 + 
    z3[4]^2*z3[6]^2 - 3*z3[6]^3 - z3[2]*z3[6]^3 + 
    z3[4]*(2 + 3*z3[6] - (4 + 3*z3[2])*z3[6]^2) + 
    z3[3]*(-34 + 4*z3[4]^4*(-1 + z3[5]) + 16*z3[5] + 8*z3[6] - 
      34*z3[5]*z3[6] + 5*z3[6]^2 + 21*z3[5]*z3[6]^2 - 6*z3[6]^3 - 
      3*z3[5]*z3[6]^3 + 4*z3[2]^3*(-2 - 2*z3[4]*(-1 + z3[5]) - 
        2*z3[5]*(-1 + z3[6]) + z3[6]) + z3[4]^2*(-26 + z3[5]*(17 - 4*z3[6]) - 
        2*z3[6] + z3[6]^2) + z3[4]^3*(12 + 5*z3[6] - 3*z3[5]*(4 + z3[6])) + 
      z3[4]*(37 + 7*z3[6] - 12*z3[6]^2 + z3[5]*(-16 + 18*z3[6] - 
          3*z3[6]^2)) + z3[2]^2*(-24 + 20*z3[4]^2*(-1 + z3[5]) + 20*z3[6] + 
        3*z3[6]^2 + 2*z3[4]*(12 + 4*z3[5]*(-3 + z3[6]) + z3[6]) + 
        8*z3[5]*(3 - 4*z3[6] + z3[6]^2)) - 
      z3[2]*(34 + 16*z3[4]^3*(-1 + z3[5]) - 31*z3[6] - 3*z3[6]^2 + 
        2*z3[6]^3 + z3[5]*(-28 + 48*z3[6] - 21*z3[6]^2 + z3[6]^3) + 
        z3[4]^2*(26 + 11*z3[6] - z3[5]*(26 + 3*z3[6])) + 
        z3[4]*(-31 + 7*z3[6] + 5*z3[6]^2 + z3[5]*(28 - 20*z3[6] + 
            z3[6]^2)))) + z3[3]^3*(-38 + 20*z3[5] + z3[4]^4*(-2 + 3*z3[5]) + 
      z3[2]^4*(5 + 4*z3[5]) + 39*z3[6] - 42*z3[5]*z3[6] - 9*z3[6]^2 + 
      24*z3[5]*z3[6]^2 - 3*z3[5]*z3[6]^3 - 
      z3[4]^2*(38 + z3[5]*(-20 + z3[6]) + 11*z3[6]) + 
      z3[4]^3*(19 + 2*z3[6] - z3[5]*(17 + 2*z3[6])) - 
      z3[2]^3*(1 + z3[4]*(1 + 15*z3[5]) + z3[5]*(-20 + 9*z3[6])) - 
      z3[4]*(-38 + z3[6] + z3[5]*(20 - 22*z3[6] + 3*z3[6]^2)) + 
      z3[2]^2*(-30 + 7*z3[4]^2*(-1 + 3*z3[5]) + 6*z3[6] - z3[6]^2 + 
        z3[5]*(40 - 37*z3[6] + 6*z3[6]^2) + 
        z3[4]*(23 + z3[6] + z3[5]*(-39 + 4*z3[6]))) - 
      z3[2]*(50 + z3[4]^3*(-7 + 13*z3[5]) - 28*z3[6] + 5*z3[6]^2 + 
        z3[5]*(-40 + 58*z3[6] - 20*z3[6]^2 + z3[6]^3) + 
        z3[4]^2*(33 + 4*z3[6] - z3[5]*(37 + 3*z3[6])) + 
        z3[4]*(-5*(10 + z3[6]) + z3[5]*(40 - 18*z3[6] + z3[6]^2)))) + 
    z3[3]^2*(-69 + 36*z3[5] + z3[4]^4*(-6 + 7*z3[5]) + 
      z3[2]^4*(-6 + 8*z3[5]) + 56*z3[6] - 76*z3[5]*z3[6] - 12*z3[6]^2 + 
      45*z3[5]*z3[6]^2 - 3*z3[6]^3 - 6*z3[5]*z3[6]^3 + 
      z3[2]^3*(-28 + z3[4]*(25 - 32*z3[5]) + z3[6] - 
        4*z3[5]*(-9 + 5*z3[6])) + z3[4]^3*(29 + 7*z3[6] - 
        z3[5]*(28 + 5*z3[6])) - z3[4]^2*(67 + 10*z3[6] + 
        z3[5]*(-39 + 6*z3[6])) + z3[4]*(73 + 8*z3[6] - 9*z3[6]^2 + 
        z3[5]*(-35 + 38*z3[6] - 6*z3[6]^2)) + 
      z3[2]^2*(-61 + z3[4]^2*(-38 + 47*z3[5]) + 31*z3[6] - 2*z3[6]^2 + 
        z3[5]*(68 - 73*z3[6] + 14*z3[6]^2) + z3[4]*(55 + 12*z3[6] + 
          2*z3[5]*(-33 + 5*z3[6]))) - z3[2]*(85 + 5*z3[4]^3*(-5 + 6*z3[5]) - 
        58*z3[6] + 4*z3[6]^2 + z3[6]^3 + z3[5]*(-68 + 106*z3[6] - 
          41*z3[6]^2 + 2*z3[6]^3) + z3[4]^2*(56 + 18*z3[6] - 
          z3[5]*(61 + 7*z3[6])) + z3[4]*(-81 + 7*z3[6] + z3[6]^2 + 
          z3[5]*(69 - 40*z3[6] + 2*z3[6]^2)))), 
  y[1945] -> 1/((1 + z3[2])*z3[3]) + (1 + z3[3]^(-1))/
     (z3[2]*(1 + z3[4] - z3[6])), 
  y[1946] -> -1 - (1/(z3[2]*z3[3]*(-1 + z3[5])) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3))/
     ((-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[1947] -> (1 + 1/(z3[3]*(-1 + z3[5])))/((1 + z3[2])*z3[3]) + 
    (1 + 1/(z3[3]*(-1 + z3[5])) + 1/((-1 + z3[5])*(1 + z3[4] - z3[6])*
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/(z3[2]^2*z3[3]) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3) + 
    1/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), y[1948] -> -4 - 5*z3[4], 
  y[1949] -> -2 + 5*z3[4], y[1950] -> 4 + 5*z3[4], 
  y[1951] -> 5 - 3*z3[4] - 3*z3[6], 
  y[1952] -> 8 + 6*z3[3] + 4*z3[4] - 3*z3[6], y[1953] -> -7 - 6*z3[3], 
  y[1954] -> 1 + 6*z3[3], y[1955] -> 1/(z3[2]^2*(-1 + z3[5])) + 
    1/(z3[4]^2*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[1956] -> 1/4 + z3[6]/6, y[1957] -> 3 + z3[3], 
  y[1958] -> 7 + 3*z3[3] - 4*z3[4], 
  y[1959] -> -7 + z3[4] - 3*z3[3]*(1 + z3[4]), 
  y[1960] -> -2 - z3[3] + 3*z3[4], 
  y[1961] -> 2 - 2*z3[4] + z3[3]*(1 + z3[4]), 
  y[1962] -> 2 + 3*z3[3] + 2*z3[6], y[1963] -> -2 + 3*z3[6], 
  y[1964] -> -8 - 4*z3[4] + 3*z3[6], y[1965] -> 3 - 4*z3[4] + 3*z3[6], 
  y[1966] -> -10 + 3*z3[3] + 6*z3[6], y[1967] -> -5 + 8*z3[6], 
  y[1968] -> -1 + 10*z3[6], y[1969] -> 3 - z3[2]*(3 + 2*z3[3]) + 2*z3[4] + 
    2*z3[3]*(1 + z3[4]), y[1970] -> 7 + 3*z3[4] + 7*z3[3]*(1 + z3[4]), 
  y[1971] -> 7 + 3*z3[4] + 7*z3[3]*(1 + z3[4]) + 
    z3[2]*(-7 - 7*z3[3] + 4*z3[4]), 
  y[1972] -> 1/2 + z3[4] + (z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]))/
     2, y[1973] -> -7 - 3*z3[3] + 4*z3[4], 
  y[1974] -> 7 - z3[4] + 3*z3[3]*(1 + z3[4]), y[1975] -> 2 + z3[3] - 3*z3[4], 
  y[1976] -> 5 - 7*z3[4] - 6*z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) - 
    6*z3[6], y[1977] -> -3 - z3[4], 
  y[1978] -> 3 + 3*z3[2]^2 + z3[4] - z3[2]*(3 + z3[4]), 
  y[1979] -> -6*z3[2]^2 + z3[4]^2 + z3[2]*(z3[4] + 6*(-2 + z3[6])) + 
    6*(-1 + z3[6]) + 5*z3[4]*(-1 + z3[6]), y[1980] -> -1 + 4*z3[4], 
  y[1981] -> -1 + z3[4] - 3*z3[6], y[1982] -> 2 + 3*z3[2] - 2*z3[6], 
  y[1983] -> 1 - z3[4] + 3*z3[6], y[1984] -> 4 - (27 + z3[5])*z3[6] - 
    2*(19 + 5*z3[5])*z3[6]^2 - 10*(-1 + z3[5])*z3[6]^3, 
  y[1985] -> z3[4]*(2*z3[4] - z3[6]) - z3[3]*(1 + z3[4])*
     (-1 + 2*z3[4] + z3[6]), y[1986] -> z3[2]^2*(11 - 3*z3[5]) - 
    (3 + 2*z3[4])*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
    z3[2]*(1 + z3[4]*(-12 + 5*z3[5]) + 2*z3[5]*(-1 + z3[6]) + z3[6]), 
  y[1987] -> 1 + 7*z3[4]^2 - 9*z3[6] - 9*z3[6]^2 + z3[4]*(-4 + 5*z3[6]), 
  y[1988] -> 4 - 4*z3[6] + z3[3]*(-1 + z3[5])*(6 + 5*z3[6]), 
  y[1989] -> 7 - 7*z3[4]^2 - 8*z3[6] + 9*z3[6]^2 - 3*z3[3]*(1 + z3[6]) - 
    z3[4]*(13 + 5*z3[6]), y[1990] -> 6 + 7*z3[4]^2 + 8*z3[6] - 9*z3[6]^2 + 
    z3[4]*(13 + 5*z3[6]), y[1991] -> -5 + 7*z3[4] + 
    6*z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) + 6*z3[6] + 
    z3[2]^2*(-5 + 6*z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + 6*z3[6]) - 
    z3[2]*(-5 + 7*z3[4] + 6*z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) + 
      6*z3[6]), y[1992] -> (1 + 1/(z3[3]*(-1 + z3[5])))/
     (z3[2]*z3[3]*(-1 + z3[5])) + 1/((1 + z3[2])*(1 + z3[3])*
      (z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[1993] -> -2 - z3[4]^3 - 7*z3[6] - 10*z3[6]^2 + 3*z3[6]^3 + 
    z3[4]^2*(-2 + 5*z3[6]) + z3[4]*(2 + 9*z3[6] - 7*z3[6]^2) - 
    3*z3[3]*(1 + z3[6] + z3[6]^2), 
  y[1994] -> -(1/(z3[2]^2*z3[3]*(-1 + z3[5])^2)) - 
    1/((1 + z3[2])*z3[3]*(-1 + z3[5])^2) - 
    1/((z3[2]*z3[3] - z3[3]*z3[4] - z3[6])*(z3[2]^2*z3[3]^2 + 
       4*z3[2]*z3[3]*z3[4] - 4*z3[3]*z3[4]^2 - 4*z3[2]*z3[3]*z3[4]*z3[5] - 
       2*z3[2]*z3[3]^2*z3[4]*z3[5] + 4*z3[3]*z3[4]^2*z3[5] + 
       z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]*z3[3]*z3[6] + 4*z3[3]*z3[4]*z3[6] - 
       2*z3[3]*z3[4]*z3[5]*z3[6] + z3[6]^2)), 
  y[1995] -> z3[6]*(1 + 2*z3[6]) - 
    (z3[3]*(-1 + z3[5])*(3 + 3*z3[6] + 2*z3[6]^2))/4, 
  y[1996] -> -4*z3[6]*(1 + 2*z3[6]) + z3[3]*(-1 + z3[5])*
     (3 + 3*z3[6] + 2*z3[6]^2), y[1997] -> -4*(-1 + 4*z3[6] + 6*z3[6]^2) + 
    z3[3]*(-1 + z3[5])*(15 + 14*z3[6] + 6*z3[6]^2), 
  y[1998] -> z3[4]^3 + z3[4]^2*(2 - 5*z3[6]) + 
    z3[6]*(-4 + 10*z3[6] - 3*z3[6]^2) + z3[4]*(1 - 9*z3[6] + 7*z3[6]^2), 
  y[1999] -> -1 + z3[4]^3 - 3*z3[6] - 3*z3[6]^2 - 3*z3[6]^3 - 
    z3[4]^2*(1 + 5*z3[6]) + z3[4]*(1 + 4*z3[6] + 7*z3[6]^2), 
  y[2000] -> 33 + 12*z3[3]*(-1 + z3[5]) - 14*z3[6] - 28*z3[6]^2 - 
    z3[5]*(15 + 26*z3[6] + 16*z3[6]^2), 
  y[2001] -> -18 - z3[4]^3*(9 + z3[5]) + 23*z3[6] - z3[5]*z3[6] + 
    78*z3[6]^2 - 12*z3[5]*z3[6]^2 - 45*z3[6]^3 - 27*z3[5]*z3[6]^3 - 
    z3[4]^2*(18 + (3 + z3[5])*z3[6]) - 12*z3[3]*(-1 + z3[5])*
     (1 + z3[6] + z3[6]^2) + z3[4]*(18 + (-5 + z3[5])*z3[6] + 
      (65 + 21*z3[5])*z3[6]^2), y[2002] -> 14 + 15*z3[3]*(-1 + z3[5]) - 
    23*z3[6] - 54*z3[6]^2 + 6*z3[6]^3 - 
    3*z3[5]*(2 + 7*z3[6] + 6*z3[6]^2 + 2*z3[6]^3), 
  y[2003] -> 9 - 30*z3[6] - 32*z3[6]^2 + 8*z3[6]^3 - 
    z3[5]*(-1 + 4*z3[6] + 16*z3[6]^2 + 8*z3[6]^3), 
  y[2004] -> 4 + 4*z3[4]^4 + (11 + z3[5])*z3[6] + 3*(3 + z3[5])*z3[6]^2 + 
    3*(3 + z3[5])*z3[6]^3 + 3*(3 + z3[5])*z3[6]^4 - 
    z3[4]^3*(4 + (23 + z3[5])*z3[6]) + z3[4]^2*(4 + (19 + z3[5])*z3[6] + 
      (43 + 5*z3[5])*z3[6]^2) - z3[4]*(4 + (15 + z3[5])*z3[6] + 
      4*(6 + z3[5])*z3[6]^2 + (33 + 7*z3[5])*z3[6]^3), 
  y[2005] -> -8 + 4*z3[4]^4 + 36*z3[6] + 111*z3[6]^2 - 3*z3[5]*z3[6]^2 + 
    126*z3[6]^3 - 18*z3[5]*z3[6]^3 - 51*z3[6]^4 - 21*z3[5]*z3[6]^4 + 
    z3[4]^3*(8 + (11 + z3[5])*z3[6]) - 
    z3[4]^2*(8 - 20*z3[6] + (95 + 13*z3[5])*z3[6]^2) - 
    15*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[4]*(8 - 28*z3[6] + (-139 + 3*z3[5])*z3[6]^2 + 
      (131 + 33*z3[5])*z3[6]^3), 
  y[2006] -> -4 - 4*z3[4]^4 + (23 + z3[5])*z3[6] + (61 + 11*z3[5])*z3[6]^2 + 
    3*(17 + 7*z3[5])*z3[6]^3 + 3*(17 + 7*z3[5])*z3[6]^4 - 
    z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 + (15 + z3[5])*z3[6] + (95 + 13*z3[5])*z3[6]^2) - 
    z3[4]*(-4 + (19 + z3[5])*z3[6] + 4*(20 + 3*z3[5])*z3[6]^2 + 
      (131 + 33*z3[5])*z3[6]^3), y[2007] -> -(z3[4]^2*(3 + 2*z3[5])) + 
    3*z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) + 
    2*(-3 + (-7 + z3[5])*z3[6] + 6*(1 + z3[5])*z3[6]^2) - 
    z3[4]*(5 + 9*z3[6] + 2*z3[5]*(3 + z3[6])), 
  y[2008] -> 1 - 2*z3[4]^4*(-2 + z3[5]) - z3[5] + 
    z3[4]^3*(13 + 2*z3[5]*(-2 + z3[6]) - 6*z3[6]) + 
    z3[4]*(7 + z3[5] - 8*z3[6] + 2*z3[6]^2) + 
    z3[4]^2*(15 - 13*z3[6] + 2*z3[6]^2 + z3[5]*(-1 + 2*z3[6])), 
  y[2009] -> 1 + z3[2]*(5 + 2*z3[4] + z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - 
        z3[6]) - 2*z3[6]) - 2*z3[6] - 2*z3[4]*z3[6] + 
    z3[3]*(-2 - z3[4] + z3[5] + z3[6] - z3[5]*z3[6]) + 
    z3[2]^2*(1 + z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6])), 
  y[2010] -> -9 + z3[4]^3*(9 + z3[5]) + 
    z3[4]^2*(3*(-3 + z3[6]) + z3[5]*(-1 + z3[6])) + 21*z3[6] + 53*z3[6]^2 + 
    45*z3[6]^3 + z3[5]*(-1 + 3*z3[6] + 19*z3[6]^2 + 27*z3[6]^3) + 
    z3[4]*(9 - 12*z3[6] - 65*z3[6]^2 + z3[5]*(1 - 2*z3[6] - 21*z3[6]^2)), 
  y[2011] -> -9 + 9*z3[4] - 9*z3[4]^2 - 
    3*z3[3]^2*(1 - z3[4] + z3[4]^2 - z3[6]) + 9*z3[6] + 12*z3[6]^2 + 
    z3[3]*(-7 - 7*z3[4]^2 + 6*z3[6] - 2*z3[6]^2 + z3[4]*(7 + z3[6])) - 
    z3[5]*(2*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6] - 6*z3[6]^2) + 
      z3[3]*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6] - 2*z3[6]^2)), 
  y[2012] -> -66 + 65*z3[4] - 20*z3[4]^2 + 6*z3[4]*z3[5] + 4*z3[4]^2*z3[5] - 
    z3[2]^2*(58 - 6*z3[5] + 3*z3[3]^2*(4 + z3[5]) + z3[3]*(80 + 6*z3[5])) - 
    3*z3[3]^2*(11 + z3[4]^2 - z3[4]*(7 + 2*z3[5]) + z3[5]*(3 - 2*z3[6]) - 
      3*z3[6]) + 61*z3[6] - 9*z3[4]*z3[6] - 6*z3[6]^2 + 
    z3[2]*(-86 + 90*z3[4] + 4*z3[5] - 10*z3[4]*z3[5] + 28*z3[6] - 
      4*z3[5]*z3[6] + 3*z3[3]^2*(-11 + z3[4]*(3 + z3[5]) + 
        z3[5]*(-3 + z3[6]) + z3[6]) + z3[3]*(-125 + z3[4]*(70 + 19*z3[5]) + 
        13*z3[5]*(-1 + z3[6]) + 22*z3[6])) - 
    z3[3]*(109 + z3[4]^2*(15 + 14*z3[5]) - 53*z3[6] + 2*z3[6]^2 + 
      z3[4]*(-71 + 4*z3[5]*(-1 + z3[6]) + 3*z3[6]) + 
      2*z3[5]*(5 - 7*z3[6] + 2*z3[6]^2)), 
  y[2013] -> 47 - 49*z3[6] + 24*z3[6]^2 - 6*z3[6]^3 + 
    3*z3[3]^2*(-1 + z3[6])*(-5 + z3[5]*(-1 + z3[6]) + 3*z3[6]) - 
    2*z3[5]*(6 + 5*z3[6]) - z3[3]*(-1 + z3[6])*(41 - 31*z3[6] + 4*z3[6]^2 + 
      z3[5]*(4 - 3*z3[6] + 2*z3[6]^2)), 
  y[2014] -> 3*z3[3]*(-1 + z3[5]) - z3[6]*(5 + 13*z3[6] - 2*z3[6]^2 + 
      z3[5]*(3 + 3*z3[6] + 2*z3[6]^2)), 
  y[2015] -> -3*z3[3]*(-1 + z3[5]) + z3[6]*(5 + 13*z3[6] - 2*z3[6]^2 + 
      z3[5]*(3 + 3*z3[6] + 2*z3[6]^2)), 
  y[2016] -> 2*z3[2]^3*(-4 + 3*z3[4] + z3[3]*(-1 + z3[6]) + 4*z3[6]) - 
    z3[2]^2*(19 + 4*z3[4]^2 + z3[4]*(-9 + z3[6]) - 28*z3[6] + 9*z3[6]^2 + 
      2*z3[3]*(2 - 3*z3[6] + z3[6]^2)) - 
    (1 + z3[4])*(1 + 2*(1 + z3[3])*z3[4]^2*(-1 + z3[6]) - z3[6] + 
      z3[4]*(6 - 2*z3[3]*(-1 + z3[6])^2 - 10*z3[6] + 5*z3[6]^2)) - 
    z3[2]*(8 + 2*z3[3]*(-1 + z3[6])^2 - 17*z3[6] + 9*z3[6]^2 + 
      z3[4]^2*(-3 + 2*z3[6]) + z3[4]*(3 - 11*z3[6] + 7*z3[6]^2)), 
  y[2017] -> -2*z3[2]^3*(-4 + 3*z3[4] + z3[3]*(-1 + z3[6]) + 4*z3[6]) + 
    z3[2]^2*(19 + 4*z3[4]^2 + z3[4]*(-9 + z3[6]) - 28*z3[6] + 9*z3[6]^2 + 
      2*z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    (1 + z3[4])*(1 + 2*(1 + z3[3])*z3[4]^2*(-1 + z3[6]) - z3[6] + 
      z3[4]*(6 - 2*z3[3]*(-1 + z3[6])^2 - 10*z3[6] + 5*z3[6]^2)) + 
    z3[2]*(8 + 2*z3[3]*(-1 + z3[6])^2 - 17*z3[6] + 9*z3[6]^2 + 
      z3[4]^2*(-3 + 2*z3[6]) + z3[4]*(3 - 11*z3[6] + 7*z3[6]^2)), 
  y[2018] -> z3[4]^3*(9 + z3[5]) + z3[4]^2*(18 + (3 + z3[5])*z3[6]) - 
    z3[4]*(-8 + (-5 + z3[5])*z3[6] + (65 + 21*z3[5])*z3[6]^2) + 
    z3[6]*(-1 - 78*z3[6] + 45*z3[6]^2 + 2*z3[3]*(-1 + z3[5])*(1 + 6*z3[6]) + 
      z3[5]*(1 + 12*z3[6] + 27*z3[6]^2)), 
  y[2019] -> -2*z3[4]^4 - 3*z3[3]^2*(1 + z3[4])*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6])^2 + z3[4]^3*(-4 + (17 + z3[5])*z3[6]) - 
    z3[4]^2*(2 - 31*z3[6] + (39 + 5*z3[5])*z3[6]^2) + 
    z3[4]*z3[6]*(13 + (-54 + z3[5])*z3[6] + (33 + 7*z3[5])*z3[6]^2) - 
    z3[6]^2*(11 - 28*z3[6] + 9*z3[6]^2 + z3[5]*(1 + 4*z3[6] + 3*z3[6]^2)) - 
    z3[3]*(1 + z3[4] - z3[6])*(z3[4]^3*(2 + 3*z3[5]) + 
      z3[4]^2*(7 + z3[5]*(3 - 4*z3[6]) - 11*z3[6]) + 3*z3[6]*(-3 + 4*z3[6]) + 
      z3[4]*(5 - 24*z3[6] + 3*(3 + z3[5])*z3[6]^2)), 
  y[2020] -> -3*z3[4]^2*(1 + (1 + z3[3])*z3[4]*(-1 + z3[6])^3 + 
      (1 + z3[3])*z3[4]^2*(-1 + z3[6])^3)*(1 + z3[4] - z3[6]) + 
    3*z3[2]^5*(-1 + z3[6])^2*(-1 + z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) - 
    3*z3[2]^4*(-1 + z3[6])*(-2*z3[4]^2 + (-2 + z3[6])*(-1 + z3[6])^2 + 
      z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + z3[4]*(2 - 3*z3[6] + z3[6]^2)) - 
    3*z3[2]^2*z3[4]^2*z3[6]*(2 - 3*z3[6] + z3[6]^2 + 
      z3[4]*(3 - 3*z3[6] + z3[6]^2)) - 3*z3[2]*z3[4]^2*
     (-1 + z3[4]^2*(-1 + z3[6])^3 + z3[6] + 
      z3[4]*(-2 + 3*z3[6] - 3*z3[6]^2 + z3[6]^3)) - 
    3*z3[2]^3*(-z3[4]^3 + z3[4]*(-1 + z3[6])^3 + (-1 + z3[6])^4 + 
      z3[3]*(-1 + z3[6])^4 + z3[4]^2*(-2 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[2021] -> z3[4]^2*(1 + (1 + z3[3])*z3[4]*(-1 + z3[6])^3 + 
      (1 + z3[3])*z3[4]^2*(-1 + z3[6])^3)*(1 + z3[4] - z3[6]) - 
    z3[2]^5*(-1 + z3[6])^2*(-1 + z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) + 
    z3[2]^4*(-1 + z3[6])*(-2*z3[4]^2 + (-2 + z3[6])*(-1 + z3[6])^2 + 
      z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + z3[4]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*z3[4]^2*z3[6]*(2 - 3*z3[6] + z3[6]^2 + 
      z3[4]*(3 - 3*z3[6] + z3[6]^2)) + z3[2]*z3[4]^2*
     (-1 + z3[4]^2*(-1 + z3[6])^3 + z3[6] + 
      z3[4]*(-2 + 3*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
    z3[2]^3*(-z3[4]^3 + z3[4]*(-1 + z3[6])^3 + (-1 + z3[6])^4 + 
      z3[3]*(-1 + z3[6])^4 + z3[4]^2*(-2 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[2022] -> z3[2]^4*(12*z3[4] + 13*(-1 + z3[6]) + 7*z3[3]*(-1 + z3[6]))*
     (-1 + z3[6]) + z3[2]^3*(-4*z3[4]^2*(-4 + z3[6]) - 
      13*(-2 + z3[6])*(-1 + z3[6])^2 - 7*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 - 
      7*z3[4]*(3 - 4*z3[6] + z3[6]^2)) - 
    z3[2]^2*(4*z3[4]^3 + 13*(-1 + z3[6])^3 + 7*z3[3]*(-1 + z3[6])^3 + 
      z3[4]*z3[6]*(5 - 11*z3[6] + 6*z3[6]^2) + 
      z3[4]^2*(10 - 18*z3[6] + 7*z3[6]^2)) + 
    z3[2]*z3[4]*(5 - 17*z3[6] + 18*z3[6]^2 - 6*z3[6]^3 + 
      z3[4]^2*(-3 + 14*z3[6] - 7*z3[6]^2) + 
      z3[4]*(2 - 8*z3[6] + 11*z3[6]^2 - 6*z3[6]^3)) + 
    z3[4]*(1 - 7*(1 + z3[3])*z3[4]^3*(-1 + z3[6])^2 - z3[6] + 
      z3[4]^2*(-12 + 7*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + 17*z3[6] - 
        10*z3[6]^2 + z3[6]^3) + z3[4]*(-4 + 7*z3[3]*(-1 + z3[6])^3 + 
        7*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[2023] -> 3*z3[3]^2*(-1 + z3[6])^2 + z3[5]*(2 - 6*z3[6] - 8*z3[6]^2) - 
    3*(-3 + 6*z3[6] + z3[6]^2) + z3[3]*(7 - 13*z3[6] + 8*z3[6]^2 - 
      2*z3[6]^3 + z3[5]*(1 - 3*z3[6] + 2*z3[6]^3)), 
  y[2024] -> 2 + (12 + z3[5])*z3[6] + (-5 + 2*z3[5])*z3[6]^2 - z3[6]^3 + 
    z3[6]^4 - z3[3]^3*(-1 + z3[6])^3*(6 + z3[5]*(-2 + 5*z3[6])) - 
    z3[3]^2*(-1 + z3[6])^2*(-14 + 4*z3[6] + z3[6]^2 + 
      z3[5]*(4 - 15*z3[6] + 8*z3[6]^2)) - z3[3]*(-1 + z3[6])*
     (10 + 4*z3[6] - 5*z3[6]^2 + z3[5]*(-2 + 11*z3[6] - 9*z3[6]^2 + 
        3*z3[6]^3)), y[2025] -> 
   -(z3[2]^4*(12*z3[4] + 13*(-1 + z3[6]) + 7*z3[3]*(-1 + z3[6]))*
      (-1 + z3[6])) + z3[2]^3*(4*z3[4]^2*(-4 + z3[6]) + 
      13*(-2 + z3[6])*(-1 + z3[6])^2 + 7*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + 
      7*z3[4]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[2]^2*(4*z3[4]^3 + 13*(-1 + z3[6])^3 + 7*z3[3]*(-1 + z3[6])^3 + 
      z3[4]*z3[6]*(5 - 11*z3[6] + 6*z3[6]^2) + 
      z3[4]^2*(10 - 18*z3[6] + 7*z3[6]^2)) + 
    z3[4]*(-1 + 7*(1 + z3[3])*z3[4]^3*(-1 + z3[6])^2 + z3[6] - 
      z3[4]^2*(-12 + 7*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + 17*z3[6] - 
        10*z3[6]^2 + z3[6]^3) - z3[4]*(-4 + 7*z3[3]*(-1 + z3[6])^3 + 
        7*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
    z3[2]*z3[4]*(-5 + 17*z3[6] - 18*z3[6]^2 + 6*z3[6]^3 + 
      z3[4]^2*(3 - 14*z3[6] + 7*z3[6]^2) + z3[4]*(-2 + 8*z3[6] - 11*z3[6]^2 + 
        6*z3[6]^3)), y[2026] -> 
   3*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4) + 
    z3[6]*(-8 + 4*z3[4]^4 - 24*z3[6] + (-25 + z3[5])*z3[6]^2 + 
      4*(-7 + z3[5])*z3[6]^3 + 3*(3 + z3[5])*z3[6]^4 - 
      z3[4]^3*(-8 + (23 + z3[5])*z3[6]) + 
      z3[4]^2*(-8 - 40*z3[6] + (43 + 5*z3[5])*z3[6]^2) + 
      z3[4]*(8 + 32*z3[6] - (-57 + z3[5])*z3[6]^2 - (33 + 7*z3[5])*z3[6]^3)), 
  y[2027] -> -3*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + 
      z3[6]^4) + z3[6]*(8 - 4*z3[4]^4 + 24*z3[6] - (-25 + z3[5])*z3[6]^2 - 
      4*(-7 + z3[5])*z3[6]^3 - 3*(3 + z3[5])*z3[6]^4 + 
      z3[4]^3*(-8 + (23 + z3[5])*z3[6]) + 
      z3[4]^2*(8 + 40*z3[6] - (43 + 5*z3[5])*z3[6]^2) + 
      z3[4]*(-8 - 32*z3[6] + (-57 + z3[5])*z3[6]^2 + (33 + 7*z3[5])*
         z3[6]^3)), y[2028] -> 1 + 22*z3[6] - 11*z3[6]^2 + 7*z3[6]^3 - 
    3*z3[6]^4 + z3[5]*(3 + 3*z3[6] + 2*z3[6]^2) - z3[3]^3*(-1 + z3[6])^2*
     (-40 + 19*z3[6] + z3[5]*(22 - 43*z3[6] + 15*z3[6]^2)) - 
    z3[3]^2*(-1 + z3[6])*(80 - 87*z3[6] + 25*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-42 + 124*z3[6] - 109*z3[6]^2 + 30*z3[6]^3)) + 
    z3[3]*(44 - 47*z3[6] + 17*z3[6]^2 + 4*z3[6]^3 - 6*z3[6]^4 + 
      z3[5]*(-20 + 79*z3[6] - 110*z3[6]^2 + 66*z3[6]^3 - 15*z3[6]^4)), 
  y[2029] -> z3[3]*(1 + z3[4])*(-1 + 2*z3[4] + z3[6]) + 
    z3[2]^3*(-7 + 6*z3[4] + z3[3]*(1 + 4*z3[4] - z3[6]) + 7*z3[6]) - 
    z3[4]*(7 - 15*z3[6] + 7*z3[6]^2 + z3[4]*(9 - 14*z3[6] + 7*z3[6]^2)) - 
    z3[2]*(-2*z3[4]^2 + 7*(-1 + z3[6])^2 + z3[3]*(1 + z3[4])*
       (-1 + 2*z3[4] + z3[6]) + z3[4]*(7 - 13*z3[6] + 7*z3[6]^2)) + 
    z3[2]^2*(-8*z3[4]^2 + z3[4]*(7 + z3[6]) - 7*(2 - 3*z3[6] + z3[6]^2) + 
      z3[3]*(-1 - 4*z3[4]^2 + z3[6] + z3[4]*(1 + z3[6]))), 
  y[2030] -> -35 + 2*z3[4]^2*(-3 + z3[5]) + 26*z3[6] - 2*z3[5]*z3[6] - 
    18*z3[6]^2 - 12*z3[5]*z3[6]^2 + z3[4]*(35 + 2*(-3 + z3[5])*z3[6]) - 
    3*z3[3]^2*(5 + 2*z3[4]^2 + z3[5] - z3[4]*(5 + z3[5]) - 3*z3[6] - 
      z3[5]*z3[6]) + z3[3]*(-41 + z3[4]^2*(-17 + z3[5]) + 31*z3[6] - 
      4*z3[6]^2 + z3[5]*(-4 + 3*z3[6] - 2*z3[6]^2) + 
      z3[4]*(41 - 7*z3[6] + z3[5]*(4 + z3[6]))), 
  y[2031] -> 72 + 6*z3[2]^3*(1 + 5*z3[3] + z3[3]^2) - 115*z3[6] + 
    61*z3[6]^2 - 6*z3[6]^3 + z3[3]^2*(33 - 39*z3[6] + 9*z3[6]^2) + 
    z3[3]*(106 - 147*z3[6] + 52*z3[6]^2 - 2*z3[6]^3) + 
    z3[2]^2*(52 + z3[3]^2*(24 - 9*z3[6]) - 46*z3[6] - 
      8*z3[3]*(-13 + 7*z3[6])) + z3[2]*(92 - 126*z3[6] + 34*z3[6]^2 + 
      3*z3[3]^2*(13 - 10*z3[6] + z3[6]^2) + 
      z3[3]*(146 - 144*z3[6] + 25*z3[6]^2)) - z3[5]*(-1 + z3[6])*
     (3*z3[2]^2*(-2 + 2*z3[3] + z3[3]^2) + z3[2]*(-3*z3[3]^2*(-3 + z3[6]) + 
        4*(-1 + z3[6]) - 13*z3[3]*(-1 + z3[6])) + 
      z3[3]*(z3[3]*(9 - 6*z3[6]) + 2*(5 - 7*z3[6] + 2*z3[6]^2))), 
  y[2032] -> 4*z3[4]^4 - z3[4]^3*(-8 + (23 + z3[5])*z3[6]) + 
    z3[4]^2*(4 - 40*z3[6] + (43 + 5*z3[5])*z3[6]^2) - 
    z3[4]*z3[6]*(16 + (-57 + z3[5])*z3[6] + (33 + 7*z3[5])*z3[6]^2) + 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + 4*z3[6] + 3*z3[6]^2) + 
      z3[6]*(11 - 28*z3[6] + 9*z3[6]^2 + z3[5]*(1 + 4*z3[6] + 3*z3[6]^2))), 
  y[2033] -> -4*z3[4]^4 - z3[4]^3*(8 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 - 20*z3[6] + (95 + 13*z3[5])*z3[6]^2) - 
    z3[4]*z3[6]*(8 + (-139 + 3*z3[5])*z3[6] + (131 + 33*z3[5])*z3[6]^2) + 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + 10*z3[6] + 15*z3[6]^2) + 
      3*z3[6]*(11 - 42*z3[6] + 17*z3[6]^2 + z3[5]*(1 + 6*z3[6] + 
          7*z3[6]^2))), y[2034] -> -3*z3[4]^6 + z3[3]^2*(z3[2] - z3[4])*
     z3[4]^2*(z3[4] - z3[6])^2*(1 + z3[4] - z3[6]) - z3[6] + 
    z3[4]*(2 + z3[6]) + 2*z3[4]^5*(-2 + 2*z3[2] + 5*z3[6]) + 
    z3[4]^4*(1 + 4*z3[2]^2 + z3[2]*(4 - 12*z3[6]) + 9*z3[6] - 11*z3[6]^2) + 
    z3[4]^2*(2 + 4*z3[2]^2*(-1 + z3[6])^2 - 5*z3[6] + z3[6]^2 - 
      4*z3[2]*(-1 + z3[6])^2*(1 + z3[6])) + 
    z3[4]^3*(6 - 8*z3[2]^2*(-1 + z3[6]) - 2*z3[6] - 5*z3[6]^2 + 4*z3[6]^3 + 
      4*z3[2]*(-1 - 2*z3[6] + 3*z3[6]^2)) + 
    z3[5]*(-((1 - z3[4] + z3[4]^2)*(2*z3[4] - z3[6])) - 
      z3[3]^2*(z3[2] - z3[4])*z3[4]^3*(z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
        (-1 + z3[6])*z3[6]) + z3[3]*(-1 + z3[4]^6 - 
        z3[2]*(-1 + z3[4] - z3[4]^2 + z3[4]^5 - 2*z3[4]^4*(-1 + z3[6]) + 
          z3[4]^3*(-1 + z3[6])^2) + z3[4]^5*(1 - 2*z3[6]) + z3[6] - 
        z3[4]*(1 + z3[6]) + z3[4]^2*(1 + z3[6]) - z3[4]^3*(1 + z3[6]) + 
        z3[4]^4*(1 - z3[6] + z3[6]^2))) + 
    z3[3]*(1 - 4*z3[4]^6 - z3[6] + z3[4]*(1 + z3[6]) - z3[4]^2*(1 + z3[6]) + 
      z3[4]^5*(-5 + 13*z3[6]) + z3[4]^4*(-1 + 11*z3[6] - 14*z3[6]^2) + 
      z3[4]^3*(1 + z3[6] - 6*z3[6]^2 + 5*z3[6]^3) + 
      z3[2]*(-1 + z3[4] + 5*z3[4]^5 + z3[4]^4*(7 - 15*z3[6]) + 
        z3[4]^3*(1 - 13*z3[6] + 15*z3[6]^2) + z3[4]^2*(-1 + 6*z3[6]^2 - 
          5*z3[6]^3))), y[2035] -> 2 + 12*z3[6] - 2*(7 + 7*z3[2] + 3*z3[2]^2)*
     z3[6]^2 + (21 + 19*z3[2] + 6*z3[2]^2)*z3[6]^3 - (9 + 5*z3[2])*z3[6]^4 - 
    z3[3]^3*(-104 + 6*z3[2]^5 + z3[2]^4*(20 - 11*z3[6]) + 205*z3[6] - 
      122*z3[6]^2 + 21*z3[6]^3 + z3[2]^3*(4 - 17*z3[6] + 4*z3[6]^2) + 
      z3[2]^2*(-70 + 60*z3[6] - 12*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-130 + 190*z3[6] - 78*z3[6]^2 + 9*z3[6]^3)) + 
    z3[3]*(90 - 157*z3[6] + 109*z3[6]^2 - 6*z3[6]^3 - 12*z3[6]^4 + 
      6*z3[2]^3*(4 - 6*z3[6] + z3[6]^2) + z3[2]^2*(80 - 152*z3[6] + 
        62*z3[6]^2 + z3[6]^3) + z3[2]*(112 - 232*z3[6] + 139*z3[6]^2 - 
        4*z3[6]^3 - 6*z3[6]^4)) - z3[3]^2*(-192 + 6*z3[2]^4*(-3 + z3[6]) + 
      374*z3[6] - 245*z3[6]^2 + 48*z3[6]^3 + 3*z3[6]^4 + 
      z3[2]^3*(-90 + 89*z3[6] - 17*z3[6]^2) + 
      2*z3[2]^2*(-100 + 148*z3[6] - 59*z3[6]^2 + 5*z3[6]^3) + 
      z3[2]*(-254 + 452*z3[6] - 255*z3[6]^2 + 38*z3[6]^3 + z3[6]^4)) + 
    z3[3]*z3[5]*(-1 + z3[6])*(12*z3[2]^4*z3[3]*(2 + z3[3]) + 
      z3[2]^3*(z3[3]*(116 - 68*z3[6]) + z3[3]^2*(62 - 29*z3[6]) - 
        24*(-1 + z3[6])) + z3[3]*(146 - 320*z3[6] + 207*z3[6]^2 - 
        36*z3[6]^3) + z3[3]^2*(80 - 170*z3[6] + 102*z3[6]^2 - 15*z3[6]^3) + 
      3*(22 - 50*z3[6] + 35*z3[6]^2 - 7*z3[6]^3) + 
      z3[2]^2*(16*(5 - 7*z3[6] + 2*z3[6]^2) + z3[3]^2*(130 - 125*z3[6] + 
          22*z3[6]^2) + z3[3]*(234 - 265*z3[6] + 58*z3[6]^2)) + 
      z3[2]*(104 - 190*z3[6] + 95*z3[6]^2 - 9*z3[6]^3 + 
        z3[3]*(250 - 412*z3[6] + 179*z3[6]^2 - 14*z3[6]^3) + 
        z3[3]^2*(140 - 210*z3[6] + 78*z3[6]^2 - 5*z3[6]^3))), 
  y[2036] -> -(z3[2]^3*((1 + z3[3])*z3[4]^2*(-3 + z3[6]) + 
       (-1 + z3[3])*z3[4]*(-1 + z3[6]) + (-2 + z3[6])*(-1 + z3[6])^2)) + 
    z3[2]^4*(-1 + z3[6])*(-1 + (1 + z3[3])*z3[4] + z3[6]) + 
    z3[2]^2*(-2*(1 + z3[3])*z3[4]^3 + z3[4]*(z3[3] - (-1 + z3[6])^2)*
       (-1 + z3[6]) - (-1 + z3[6])^3 + z3[4]^2*(-2 + z3[3]*(-3 + z3[6]) + 
        z3[6])) + z3[2]*z3[4]*(2*z3[4]^2 + z3[3]*(1 + z3[4])*
       (1 + 2*z3[4] - z3[6]) - (-1 + z3[6])^3 - 
      z3[4]*(-3 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3)) - 
    z3[4]*(z3[3]*(1 + z3[4])*(1 + 2*z3[4] - z3[6]) + 
      z3[4]*(1 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3 + 
        z3[4]*(1 + 3*z3[6] - 3*z3[6]^2 + z3[6]^3))), 
  y[2037] -> -2 - 2*z3[4]^4 - 14*z3[6] - z3[5]*z3[6] - 9*z3[6]^2 - 
    3*z3[5]*z3[6]^2 - 8*z3[6]^3 - 3*z3[5]*z3[6]^3 - 9*z3[6]^4 - 
    3*z3[5]*z3[6]^4 + z3[4]^3*(2 + (20 + z3[5])*z3[6]) - 
    z3[4]^2*(2 + (18 + z3[5])*z3[6] + (43 + 5*z3[5])*z3[6]^2) + 
    z3[4]*(2 + (16 + z3[5])*z3[6] + (25 + 4*z3[5])*z3[6]^2 + 
      (33 + 7*z3[5])*z3[6]^3) + z3[3]^3*(2*z3[4]^4*(-3 + z3[5]) + 
      z3[4]^2*(-6 + z3[5]*(2 - 5*z3[6])) + 
      z3[4]^3*(6*(1 + z3[6]) + z3[5]*(-2 + 3*z3[6])) - 
      z3[4]*(-1 + z3[6])*(6 + z3[5]*(-2 + 5*z3[6])) - 
      (-1 + z3[6])^2*(6 + z3[5]*(-2 + 5*z3[6]))) + 
    z3[3]^2*(2*z3[4]^4*(-7 + 2*z3[5]) + z3[4]^3*(14 + 24*z3[6] + 
        z3[5]*(-4 + 7*z3[6])) - z3[4]^2*(14 + 10*z3[6] + 9*z3[6]^2 + 
        z3[5]*(-4 + 11*z3[6] + 3*z3[6]^2)) - 
      z3[4]*(-14 + 4*z3[6] + z3[6]^2 + z3[5]*(4 - 15*z3[6] + 8*z3[6]^2)) - 
      (-1 + z3[6])*(-14 + 4*z3[6] + z3[6]^2 + 
        z3[5]*(4 - 15*z3[6] + 8*z3[6]^2))) + 
    z3[3]*(-10 + 2*z3[4]^4*(-5 + z3[5]) - 4*z3[6] + 5*z3[6]^2 + 
      z3[5]*(2 - 11*z3[6] + 9*z3[6]^2 - 3*z3[6]^3) + 
      z3[4]^3*(10 + 34*z3[6] + z3[5]*(-2 + 5*z3[6])) - 
      z3[4]^2*(10 + 24*z3[6] + 33*z3[6]^2 + z3[5]*(-2 + 7*z3[6] + 
          7*z3[6]^2)) + z3[4]*(10 + 14*z3[6] + 9*z3[6]^2 + 9*z3[6]^3 + 
        z3[5]*(-2 + 9*z3[6] + 3*z3[6]^3))), 
  y[2038] -> -4 + 2*z3[4]^4 - 29*z3[6] - 21*z3[6]^2 + z3[5]*z3[6]^2 - 
    31*z3[6]^3 + 4*z3[5]*z3[6]^3 + 9*z3[6]^4 + 3*z3[5]*z3[6]^4 - 
    z3[4]^3*(-4 + (17 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 - 37*z3[6] + (43 + 5*z3[5])*z3[6]^2) + 
    z3[4]*(4 + 33*z3[6] - (-54 + z3[5])*z3[6]^2 - (33 + 7*z3[5])*z3[6]^3) + 
    z3[3]^2*(-80 + z3[4]^4*(-22 + 26*z3[5]) + 87*z3[6] - 25*z3[6]^2 - 
      3*z3[6]^3 + z3[5]*(42 - 124*z3[6] + 109*z3[6]^2 - 30*z3[6]^3) + 
      z3[4]^3*(80 + 15*z3[6] - 7*z3[5]*(6 + z3[6])) + 
      z3[4]*(80 - 7*z3[6] + 18*z3[6]^2 + z3[5]*(-42 + 82*z3[6] - 
          27*z3[6]^2)) + z3[4]^2*(-80 - 73*z3[6] + 9*z3[6]^2 + 
        z3[5]*(42 - 40*z3[6] + 3*z3[6]^2))) + 
    z3[3]^3*(z3[4]^4*(-12 + 13*z3[5]) + z3[4]^3*(40 + 12*z3[6] - 
        z3[5]*(22 + 3*z3[6])) - z3[4]^2*(40 + 21*z3[6] + 
        z3[5]*(-22 + 21*z3[6])) + z3[4]*(40 - 19*z3[6] + 
        z3[5]*(-22 + 43*z3[6] - 15*z3[6]^2)) - (-1 + z3[6])*
       (-40 + 19*z3[6] + z3[5]*(22 - 43*z3[6] + 15*z3[6]^2))) + 
    z3[3]*(-44 + z3[4]^4*(-8 + 13*z3[5]) + 3*z3[6] - 14*z3[6]^2 - 
      18*z3[6]^3 + z3[5]*(20 - 59*z3[6] + 51*z3[6]^2 - 15*z3[6]^3) - 
      z3[4]^3*(-44 + 10*z3[6] + 5*z3[5]*(4 + z3[6])) + 
      z3[4]^2*(-44 - 85*z3[6] + 33*z3[6]^2 + z3[5]*(20 - 19*z3[6] + 
          7*z3[6]^2)) + z3[4]*(44 + 41*z3[6] + 55*z3[6]^2 - 9*z3[6]^3 - 
        z3[5]*(20 - 39*z3[6] + 12*z3[6]^2 + 3*z3[6]^3))), 
  y[2039] -> -2 - 14*z3[6] + 12*z3[6]^2 + 14*z3[2]*z3[6]^2 + 
    6*z3[2]^2*z3[6]^2 + 5*z3[4]^2*z3[6]^2 - 9*z3[6]^3 - 5*z3[2]*z3[6]^3 + 
    z3[4]*(2 + 3*z3[6] - (12 + 11*z3[2])*z3[6]^2) + 
    z3[3]^3*(-104 + 80*z3[5] + z3[4]^4*(-6 + 11*z3[5]) + 
      z3[2]^4*(17 + 12*z3[5]) + 101*z3[6] - 170*z3[5]*z3[6] - 21*z3[6]^2 + 
      102*z3[5]*z3[6]^2 - 15*z3[5]*z3[6]^3 + 
      z3[4]^3*(53 + 6*z3[6] - z3[5]*(65 + 6*z3[6])) - 
      z3[4]^2*(104 + 33*z3[6] + z3[5]*(-80 + 9*z3[6])) - 
      z3[2]^3*(-7 + z3[4]*(9 + 47*z3[5]) + 4*z3[6] + 
        z3[5]*(-62 + 29*z3[6])) + z3[4]*(104 + 3*z3[6] - 
        5*z3[5]*(16 - 18*z3[6] + 3*z3[6]^2)) + 
      z3[2]^2*(-70 + 3*z3[4]^2*(-5 + 23*z3[5]) + 2*z3[6] - z3[6]^2 + 
        z3[5]*(130 - 125*z3[6] + 22*z3[6]^2) + 
        z3[4]*(51 + 5*z3[6] + z3[5]*(-127 + 16*z3[6]))) + 
      z3[2]*(-130 + z3[4]^3*(19 - 45*z3[5]) + 60*z3[6] - 9*z3[6]^2 + 
        z3[5]*(140 - 210*z3[6] + 78*z3[6]^2 - 5*z3[6]^3) + 
        z3[4]^2*(-85 - 12*z3[6] + z3[5]*(129 + 7*z3[6])) + 
        z3[4]*(130 + 21*z3[6] - 5*z3[5]*(28 - 14*z3[6] + z3[6]^2)))) - 
    z3[3]*(90 - 20*z3[4]^4*(-1 + z3[5]) - 66*z3[5] + 
      12*z3[2]^3*(2 + 2*z3[4]*(-1 + z3[5]) + 2*z3[5]*(-1 + z3[6]) - z3[6]) - 
      58*z3[6] + 150*z3[5]*z3[6] + 21*z3[6]^2 - 105*z3[5]*z3[6]^2 + 
      12*z3[6]^3 + 21*z3[5]*z3[6]^3 + z3[4]^2*(78 + 2*z3[6] - 5*z3[6]^2 + 
        3*z3[5]*(-23 + 8*z3[6])) + z3[4]^3*(-52 - 21*z3[6] + 
        z3[5]*(52 + 11*z3[6])) + z3[4]*(-95 + 15*z3[6] + 28*z3[6]^2 + 
        3*z3[5]*(22 - 28*z3[6] + 7*z3[6]^2)) - 
      z3[2]^2*(-80 + 68*z3[4]^2*(-1 + z3[5]) + 72*z3[6] + 7*z3[6]^2 + 
        16*z3[5]*(5 - 7*z3[6] + 2*z3[6]^2) + 
        2*z3[4]*(40 + z3[6] + 8*z3[5]*(-5 + 2*z3[6]))) + 
      z3[2]*(112 + 64*z3[4]^3*(-1 + z3[5]) - 129*z3[6] + 7*z3[6]^2 + 
        6*z3[6]^3 + z3[5]*(-104 + 190*z3[6] - 95*z3[6]^2 + 9*z3[6]^3) + 
        z3[4]^2*(98 + 35*z3[6] - z3[5]*(98 + 3*z3[6])) + 
        z3[4]*(-107 + 37*z3[6] + 17*z3[6]^2 + z3[5]*(104 - 86*z3[6] + 
            9*z3[6]^2)))) + z3[3]^2*(-189 + 146*z3[5] + 
      6*z3[2]^4*(-3 + 4*z3[5]) + z3[4]^4*(-26 + 31*z3[5]) + 
      z3[2]^3*(z3[4]*(81 - 104*z3[5]) + z3[5]*(116 - 68*z3[6]) + 
        5*(-18 + z3[6])) + 176*z3[6] - 320*z3[5]*z3[6] - 60*z3[6]^2 + 
      207*z3[5]*z3[6]^2 - 3*z3[6]^3 - 36*z3[5]*z3[6]^3 + 
      z3[4]^3*(103 + 27*z3[6] - z3[5]*(114 + 17*z3[6])) - 
      z3[4]^2*(183 + 26*z3[6] + z3[5]*(-155 + 38*z3[6])) - 
      z3[4]*(-201 + 2*z3[6] + 21*z3[6]^2 + z3[5]*(143 - 168*z3[6] + 
          36*z3[6]^2)) + z3[2]^2*(-197 + z3[4]^2*(-134 + 167*z3[5]) + 
        111*z3[6] - 10*z3[6]^2 + z3[5]*(234 - 265*z3[6] + 58*z3[6]^2) + 
        z3[4]*(185 + 36*z3[6] + z3[5]*(-228 + 46*z3[6]))) - 
      z3[2]*(257 + z3[4]^3*(-97 + 118*z3[5]) - 204*z3[6] + 30*z3[6]^2 + 
        z3[6]^3 + z3[5]*(-250 + 412*z3[6] - 179*z3[6]^2 + 14*z3[6]^3) + 
        z3[4]^2*(194 + 62*z3[6] - z3[5]*(227 + 15*z3[6])) + 
        z3[4]*(-245 + 35*z3[6] + z3[6]^2 + z3[5]*(253 - 168*z3[6] + 
            14*z3[6]^2)))), y[2040] -> (-2 + 2*z3[2] + z3[2]^2)*z3[4] - 
    z3[3]*(z3[2]^3 - z3[2]^2*(-2 + z3[4]) + 2*(1 + z3[4]) - 
      2*z3[2]*(1 + z3[4])), y[2041] -> z3[2]^2 + 2*(-3 + z3[4]) - 
    2*z3[2]*(-3 + z3[4]), y[2042] -> -((-4 + 4*z3[2] + z3[2]^2)*z3[4]) + 
    z3[3]*(z3[2]^3 - z3[2]^2*(-4 + z3[4]) + 4*(1 + z3[4]) - 
      4*z3[2]*(1 + z3[4])), y[2043] -> -1 + z3[2] + z3[2]^2 + z3[4] - 
    z3[2]*z3[4], y[2044] -> (-1 + z3[2])*z3[4] - 
    z3[3]*(1 + z3[2]^2 + z3[4] - z3[2]*(1 + z3[4])), 
  y[2045] -> -1/4 - z3[4]/6, y[2046] -> 3 + 4*z3[2]^2 + 2*z3[4] - 
    z3[2]*(3 + 2*z3[4]), y[2047] -> -7*z3[4]^2 - 2*z3[4]^3 + 
    3*z3[4]*(-3 + z3[6]) + 5*(-1 + z3[6]), 
  y[2048] -> 5 + 7*z3[4]^2 + 2*z3[4]^3 + 
    z3[2]^2*(5 + 9*z3[4]^2 + z3[4]*(10 - 3*z3[6]) - 5*z3[6]) - 
    z3[2]*(5 + 7*z3[4]^2 + 2*z3[4]^3 - 3*z3[4]*(-3 + z3[6]) - 5*z3[6]) - 
    3*z3[4]*(-3 + z3[6]) - 5*z3[6] + z3[2]^3*(-5 - 7*z3[4] + 5*z3[6]), 
  y[2049] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-2) + 
    (-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-2), 
  y[2050] -> -1 - z3[2]*z3[3] + z3[3]*z3[4], 
  y[2051] -> 1 + z3[2]*(2 + 3*z3[3]) - (2 + 3*z3[3])*z3[4], 
  y[2052] -> 1 + 2*z3[2] + z3[3], y[2053] -> -25*z3[2] + 19*z3[6], 
  y[2054] -> 1 + z3[2]^3*z3[3] + z3[4] - z3[2]*(1 + z3[4]) + 
    z3[2]^2*(1 - z3[3]*z3[4]), y[2055] -> -(z3[2]^2*(1 + 2*z3[3])) + 
    2*(1 + z3[4]) + 2*z3[2]*(-1 + z3[3]*z3[4]), 
  y[2056] -> -1 + z3[2] + z3[2]^3 + z3[2]^2*(-1 + z3[4]) + z3[4] - 
    z3[2]*z3[4], y[2057] -> -(z3[2]^3*(-1 + z3[3])) + 6*(1 + z3[4]) + 
    z3[2]^2*(-1 + z3[3]*(-7 + z3[4]) + z3[4]) + 
    z3[2]*(-6 + z3[4] + 7*z3[3]*z3[4]), 
  y[2058] -> 1 + z3[2]*(2 + z3[3]) - z3[3]*z3[4], y[2059] -> 3 - 2*z3[4], 
  y[2060] -> -3 + 2*z3[2]^2 + z3[2]*(3 - 2*z3[4]) + 2*z3[4], 
  y[2061] -> -3 - z3[2]^2 + 3*z3[3]*z3[4] + z3[2]*(-4 - 3*z3[3] + 2*z3[4]), 
  y[2062] -> 1 + z3[2]*(1 + z3[3]) - z3[3]*z3[4], 
  y[2063] -> 1 - z3[2]^2*(-1 + z3[3]) + z3[4] + z3[2]*(-1 + z3[3]*z3[4]), 
  y[2064] -> z3[2]^2*z3[4] - z3[3]*(1 + z3[4])*(1 + z3[2]^2 + z3[4] - 
      z3[2]*(1 + z3[4])), y[2065] -> -2 + (1 + z3[3])*z3[6], 
  y[2066] -> z3[4]^(-1) + 1/((1 + z3[3])^2*(1 + z3[4] - z3[6])), 
  y[2067] -> -3 + 2*z3[4], y[2068] -> z3[2]^2 - 2*z3[2]*(-1 + z3[4]) + 
    2*(1 + z3[4]), y[2069] -> 3 - 2*z3[2]^2 - 2*z3[4] + z3[2]*(-3 + 2*z3[4]), 
  y[2070] -> 1 - 2*z3[2]^2 + z3[4] + 2*z3[2]*z3[4], 
  y[2071] -> 3 + 3*z3[2]^2 + 2*z3[4] - z3[2]*(3 + 2*z3[4]), 
  y[2072] -> -6*z3[2]^2 - z3[4]^2 - z3[2]*(12 + z3[4] - 6*z3[6]) + 
    6*(-1 + z3[6]) + 7*z3[4]*(-1 + z3[6]), 
  y[2073] -> 3 - z3[4] - 3*z3[4]^2 - z3[6]^2, 
  y[2074] -> 2*z3[2]^2 + z3[2]*(2 - 4*z3[6]) + z3[6]^2, 
  y[2075] -> -3 - 2*z3[2]^2 + z3[4] + 3*z3[4]^2 + 
    z3[2]*(5 - 2*z3[4] - 4*z3[6]) + z3[6]^2, 
  y[2076] -> 1 + z3[2]^2 + z3[2]*(2 - 3*z3[6]) - 3*z3[6] + 2*z3[6]^2, 
  y[2077] -> -z3[2]^2 - z3[4] - z3[6] + z3[2]*(z3[4] + z3[6]), 
  y[2078] -> -1 - z3[2]^2 + z3[4] - 2*z3[4]^2 + 3*z3[6] - 2*z3[4]*z3[6] - 
    2*z3[6]^2 + z3[2]*(-2 + 3*z3[4] + 3*z3[6]), 
  y[2079] -> (-1 + z3[6])^(-1) + (z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
      z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1), 
  y[2080] -> 1/((1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
        z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^2) + 
    1/((-1 + z3[6])*(-(z3[2]*z3[3]*z3[4]) + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[2081] -> z3[2]^2*(-1 + 2*z3[3]) + z3[6]*(-2 + (1 + z3[3])*z3[6]) - 
    z3[2]*(-2 + z3[6] + z3[3]*(-2 + 3*z3[6])), 
  y[2082] -> 3*z3[4]^3 + 3*z3[4]^4 + z3[4]^2*(-2 + z3[6])*z3[6] + 
    z3[4]*(-2 + z3[6])*z3[6]^2 + z3[6]^2*(2 - 3*z3[6] + z3[6]^2) + 
    z3[3]*(6*z3[4]^3 + 3*z3[4]^4 + (-1 + z3[6])*z3[6]^3 + 
      z3[4]*z3[6]*(-1 + z3[6]^2) + z3[4]^2*(3 - z3[6] + z3[6]^2)), 
  y[2083] -> 2*z3[2]^3*(-4 + 3*z3[4] + z3[3]*(-1 + z3[6]) + 4*z3[6]) + 
    z3[2]*(-8 + z3[4]^3 + z3[4]^2*(5 - 3*z3[6]) - 2*z3[3]*(-1 + z3[6])^2 + 
      17*z3[6] - 9*z3[6]^2 + z3[4]*(-2 + 10*z3[6] - 7*z3[6]^2)) + 
    z3[2]^2*(-19 + 8*z3[4] + 28*z3[6] - 9*z3[6]^2 - 
      2*z3[3]*(2 - 3*z3[6] + z3[6]^2)) - 
    (1 + z3[4])*(1 - z3[6] + z3[4]^2*(-1 + 2*z3[3]*(-1 + z3[6]) + 2*z3[6]) + 
      z3[4]*(7 - 2*z3[3]*(-1 + z3[6])^2 - 11*z3[6] + 5*z3[6]^2)), 
  y[2084] -> z3[2]^3*((5 + 2*z3[3])*z3[4] + 7*(-1 + z3[6])) - 
    z3[4]*(1 + z3[4])*(5 - 14*z3[6] + 7*z3[6]^2) + 
    z3[2]^2*(9*z3[4] - 2*z3[3]*z3[4]^2 - 7*(2 - 3*z3[6] + z3[6]^2)) - 
    z3[2]*(2*z3[4]^2 + 7*(-1 + z3[6])^2 + z3[4]*(9 - 14*z3[6] + 7*z3[6]^2)), 
  y[2085] -> -2*z3[2]^3*(-4 + 3*z3[4] + z3[3]*(-1 + z3[6]) + 4*z3[6]) + 
    z3[2]^2*(19 - 8*z3[4] - 28*z3[6] + 9*z3[6]^2 + 
      2*z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    (1 + z3[4])*(1 - z3[6] + z3[4]^2*(-1 + 2*z3[3]*(-1 + z3[6]) + 2*z3[6]) + 
      z3[4]*(7 - 2*z3[3]*(-1 + z3[6])^2 - 11*z3[6] + 5*z3[6]^2)) + 
    z3[2]*(8 - z3[4]^3 + 2*z3[3]*(-1 + z3[6])^2 - 17*z3[6] + 9*z3[6]^2 + 
      z3[4]^2*(-5 + 3*z3[6]) + z3[4]*(2 - 10*z3[6] + 7*z3[6]^2)), 
  y[2086] -> z3[2]^4*(z3[3]*z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) - 
    z3[2]^2*(z3[4]^2 + z3[4]^3 + (-1 + z3[6])^3 + z3[4]*(-1 + z3[6])^3) - 
    z3[2]^3*(z3[4] - 2*z3[4]^2 + z3[3]*z3[4]^3 + 
      (-2 + z3[6])*(-1 + z3[6])^2 - z3[4]*z3[6]) - 
    z3[4]^2*(1 + z3[4])*z3[6]*(3 - 3*z3[6] + z3[6]^2) + 
    z3[2]*z3[4]*(z3[4]^2 - (-1 + z3[6])^3 - 
      z3[4]*(-2 + 3*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[2087] -> -3*z3[4]^2*(1 + z3[4])*(1 + (1 + z3[3])*z3[4]*(-1 + z3[6])^3)*
     (1 + z3[4] - z3[6]) + 3*z3[2]^5*(-1 + z3[6])^2*
     (-1 + z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) - 3*z3[2]^4*(-1 + z3[6])*
     (-2*z3[4]^2 - z3[4]^3 + (-2 + z3[6])*(-1 + z3[6])^2 + 
      z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + z3[4]*(2 - 3*z3[6] + z3[6]^2)) - 
    3*z3[2]^2*z3[4]^2*(z3[4]^2 + z3[6]*(2 - 3*z3[6] + z3[6]^2) + 
      z3[4]*(1 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3)) - 
    3*z3[2]*z3[4]^2*(-1 + z3[6] + z3[4]^2*(-2 + 3*z3[6] - 3*z3[6]^2 + 
        z3[6]^3) + z3[4]*(-3 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3)) - 
    3*z3[2]^3*(-z3[4]^4 + z3[4]^3*(-2 + z3[6]) + z3[4]*(-1 + z3[6])^3 + 
      (-1 + z3[6])^4 + z3[3]*(-1 + z3[6])^4 + 
      z3[4]^2*(-2 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[2088] -> -(z3[4]^2*(1 + z3[4])*(1 + (1 + z3[3])*z3[4]*(-1 + z3[6])^3)*
      (1 + z3[4] - z3[6])) + z3[2]^5*(-1 + z3[6])^2*
     (-1 + z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) - z3[2]^4*(-1 + z3[6])*
     (-2*z3[4]^2 - z3[4]^3 + (-2 + z3[6])*(-1 + z3[6])^2 + 
      z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + z3[4]*(2 - 3*z3[6] + z3[6]^2)) - 
    z3[2]^2*z3[4]^2*(z3[4]^2 + z3[6]*(2 - 3*z3[6] + z3[6]^2) + 
      z3[4]*(1 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3)) - 
    z3[2]*z3[4]^2*(-1 + z3[6] + z3[4]^2*(-2 + 3*z3[6] - 3*z3[6]^2 + 
        z3[6]^3) + z3[4]*(-3 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3)) - 
    z3[2]^3*(-z3[4]^4 + z3[4]^3*(-2 + z3[6]) + z3[4]*(-1 + z3[6])^3 + 
      (-1 + z3[6])^4 + z3[3]*(-1 + z3[6])^4 + 
      z3[4]^2*(-2 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[2089] -> z3[2]^4*(12*z3[4] + 13*(-1 + z3[6]) + 7*z3[3]*(-1 + z3[6]))*
     (-1 + z3[6]) + z3[2]^3*(12*z3[4]^2 + 6*z3[4]^3 - 
      13*(-2 + z3[6])*(-1 + z3[6])^2 - 7*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 - 
      7*z3[4]*(3 - 4*z3[6] + z3[6]^2)) - 
    z3[2]^2*(z3[4]^4 - z3[4]^3*(-1 + z3[6]) + 13*(-1 + z3[6])^3 + 
      7*z3[3]*(-1 + z3[6])^3 + z3[4]*z3[6]*(5 - 11*z3[6] + 6*z3[6]^2) + 
      z3[4]^2*(6 - 14*z3[6] + 7*z3[6]^2)) - z3[4]*(1 + z3[4])*
     (-1 + z3[6] + z3[4]^2*(8 + 7*z3[3]*(-1 + z3[6])^2 - 14*z3[6] + 
        7*z3[6]^2) - z3[4]*(-1 + 7*z3[3]*(-1 + z3[6])^3 + 4*z3[6] - 
        3*z3[6]^2 + z3[6]^3)) + z3[2]*z3[4]*(5 + z3[4]^3 - 17*z3[6] + 
      18*z3[6]^2 - 6*z3[6]^3 + z3[4]^2*(-6 + 13*z3[6] - 7*z3[6]^2) - 
      z3[4]*(2 + 4*z3[6] - 11*z3[6]^2 + 6*z3[6]^3)), 
  y[2090] -> -(z3[2]^4*(12*z3[4] + 13*(-1 + z3[6]) + 7*z3[3]*(-1 + z3[6]))*
      (-1 + z3[6])) + z3[2]^3*(-12*z3[4]^2 - 6*z3[4]^3 + 
      13*(-2 + z3[6])*(-1 + z3[6])^2 + 7*z3[3]*(-2 + z3[6])*(-1 + z3[6])^2 + 
      7*z3[4]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[2]^2*(z3[4]^4 - z3[4]^3*(-1 + z3[6]) + 13*(-1 + z3[6])^3 + 
      7*z3[3]*(-1 + z3[6])^3 + z3[4]*z3[6]*(5 - 11*z3[6] + 6*z3[6]^2) + 
      z3[4]^2*(6 - 14*z3[6] + 7*z3[6]^2)) + z3[4]*(1 + z3[4])*
     (-1 + z3[6] + z3[4]^2*(8 + 7*z3[3]*(-1 + z3[6])^2 - 14*z3[6] + 
        7*z3[6]^2) - z3[4]*(-1 + 7*z3[3]*(-1 + z3[6])^3 + 4*z3[6] - 
        3*z3[6]^2 + z3[6]^3)) + z3[2]*z3[4]*(-5 - z3[4]^3 + 17*z3[6] - 
      18*z3[6]^2 + 6*z3[6]^3 + z3[4]^2*(6 - 13*z3[6] + 7*z3[6]^2) + 
      z3[4]*(2 + 4*z3[6] - 11*z3[6]^2 + 6*z3[6]^3)), 
  y[2091] -> 3*(-1 + z3[2])*z3[4]^3 - 3*z3[4]^4 - 
    z3[4]^2*(-2 + z3[6])*z3[6] + z3[4]*z3[6]*(z3[2]^2 + z3[2]*(-2 + z3[6]) - 
      (-2 + z3[6])*z3[6]) - (-1 + z3[6])*z3[6]*
     (-z3[2]^2 - z3[2]*(-2 + z3[6]) + (-2 + z3[6])*z3[6]) + 
    z3[3]*(6*(-1 + z3[2])*z3[4]^3 - 3*z3[4]^4 - (-1 + z3[6])*z3[6]*
       (2*z3[2]^2 + z3[2]*(2 - 3*z3[6]) + z3[6]^2) - 
      z3[4]*z3[6]*(-1 + z3[2]^2 - 3*z3[2]*(-1 + z3[6]) + z3[6]^2) + 
      z3[4]^2*(-3 - 3*z3[2]^2 + z3[6] - z3[6]^2 + z3[2]*(3 + z3[6]))), 
  y[2092] -> -2 + 2*z3[4] - 2*z3[4]^2 + z3[4]^3 + 5*z3[6] - 3*z3[4]*z3[6] + 
    z3[4]^2*z3[6] - 4*z3[6]^2 + z3[4]*z3[6]^2 + z3[6]^3 + 
    z3[2]^2*z3[3]*(-1 + z3[4] + z3[6]) + 
    z3[3]*(z3[4]^3 + z3[4]^2*(-3 + z3[6]) + (-3 + z3[6])*(-1 + z3[6])^2 + 
      z3[4]*(3 - 4*z3[6] + z3[6]^2)) - z3[2]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2 + z3[3]*(3 + 2*z3[4]^2 - 5*z3[6] + 2*z3[6]^2 + 
        z3[4]*(-3 + 2*z3[6]))), 
  y[2093] -> 1/((1 + z3[2])*z3[4]*(-1 + z3[5])) + 
    ((1 + z3[3]^(-1))/z3[2] + 
      ((z3[3]^(-1) + (1 + 1/(z3[3]^2*(-1 + z3[5])))/z3[4] + 
          (1 + z3[3]^(-1))/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + 
        (1 + z3[3]^(-1))/(z3[3]*z3[4]*(-1 + z3[5])))/(1 + z3[2]))/
     (1 + z3[4] - z3[6]), y[2094] -> 1/(z3[2]*z3[3]*(-1 + z3[5])) + 
    (1/(z3[3]*z3[4]^2*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^
       (-1))/(1 + z3[2]) + 
    ((z3[3]^(-1) + 1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2))/
       (1 + z3[2]) + (1/(z3[2]*(-1 + z3[5])) + 1/(z3[4]^2*(-1 + z3[5])) + 
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-2) + 
        1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2) + 
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/(z3[2]*z3[3] - 
        z3[3]*z3[4] - z3[6]))/(1 + z3[4] - z3[6]), 
  y[2095] -> 1/((1 + z3[2])^2*z3[3]*(-1 + z3[5])) + 
    1/((1 + z3[2])*z3[3]*(-1 + z3[5])) + 
    ((1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/(z3[2]*z3[3]) + 
      (((1 + (-1 + z3[5])^(-1))/z3[3] + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^
           (-1))/z3[4]^2 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
       ((1 + z3[2])*(-1 + z3[5])))/(1 + z3[4] - z3[6]) + 
    (z3[2]^(-1) + 1/(z3[4]^2*(-1 + z3[5])))/(z3[2]*z3[3] - z3[3]*z3[4] - 
      z3[6]), y[2096] -> 1/(z3[2]*z3[3]^2*z3[4]*(-1 + z3[5])) + 
    ((1 + z3[2])^(-1) + 1/(z3[3]^2*(-1 + z3[5])) + 
      1/((1 + z3[2])*z3[3]^2*(-1 + z3[5])))/((1 + z3[2])*
      (1 + z3[4] - z3[6])), y[2097] -> 
   ((1 + z3[3]^(-1) + 1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + 
      1/(z3[2]*(-1 + z3[5])))/z3[4] + (1 + 1/((1 + z3[2])*z3[3]) + 
      (-1 + z3[5])^(-1))/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[2098] -> (z3[3]^(-1) + z3[4]^(-1))/((1 + z3[2])*z3[4]) + 
    1/(z3[3]*(1 + z3[4] - z3[6])), y[2099] -> 4 - z3[6], 
  y[2100] -> z3[3]^(-1) + 1/((1 + z3[2])*z3[4]), 
  y[2101] -> (1 + z3[2])^(-1) + 1/(z3[3]^2*(-1 + z3[5])) + 
    1/((1 + z3[2])*z3[3]^2*(-1 + z3[5])), 
  y[2102] -> (1 + z3[3]^(-1) + 1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + 
    (1 + (1 + z3[3]^(-1))/(z3[3]*z3[4]))/(z3[2]*(-1 + z3[5])), 
  y[2103] -> 1/8 + (z3[5]*(-1 + z3[6]))/12, y[2104] -> -5 - 2*z3[6], 
  y[2105] -> z3[2] + z3[5]*(-1 + z3[6]) - z3[6], 
  y[2106] -> 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])) + 
    1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[2107] -> 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])) + (1 + z3[4] - z3[6])^(-1), 
  y[2108] -> ((1 + z3[3]^(-1))/z3[2] + (1 + 1/((1 + z3[2])*z3[4]^2))/
       ((1 + z3[2])*(-1 + z3[5])))/z3[4] + (1 + (-1 + z3[5])^(-1))/
     (z3[2]*(1 + z3[4] - z3[6])), y[2109] -> -1 - 2*z3[5]*(-1 + z3[6]) + 
    2*z3[6], y[2110] -> -1 + z3[5] - z3[5]*z3[6], 
  y[2111] -> -2 + z3[2] + z3[5] - z3[5]*z3[6], 
  y[2112] -> -1 - z3[6] - z3[6]^2, y[2113] -> 1 - z3[4] + z3[4]^2 - z3[6] - 
    z3[6]^2, y[2114] -> -1 - 2*z3[4] - z3[4]^2 + z3[6]^2, 
  y[2115] -> 1 + z3[3]^(-1) + (z3[3]^(-1) + z3[4]^(-1))/(1 + z3[2]), 
  y[2116] -> 2 + z3[4] - z3[4]^2 + z3[6] + z3[6]^2, 
  y[2117] -> 9 + z3[5] - 2*z3[6] + 2*z3[5]*z3[6], 
  y[2118] -> -z3[2]^3 - z3[2]^2*(-2 + z3[5])*(-1 + z3[6]) - 
    (-1 + z3[5])*(-1 + z3[6])*z3[6] + z3[2]*(-1 + z3[5])*(-1 + z3[6])*z3[6], 
  y[2119] -> 1 + z3[4]^2*z3[5] + z3[4]*(1 + z3[5]) - z3[5]*z3[6]^2, 
  y[2120] -> (1 + z3[3])*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6]) + 
    z3[5]*z3[6]^2, y[2121] -> 1 + z3[5]*(-1 + z3[6]) - 5*z3[6] + 
    z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[2122] -> -5 + z3[6] - z3[5]*(2 + z3[6]), 
  y[2123] -> -5 + 2*z3[4]^2*(-2 + z3[5]) + (2 + z3[5])*z3[6] + 
    z3[4]*(-11 + 4*z3[5] + 2*z3[6]), 
  y[2124] -> 5 - 5*z3[4] + 4*z3[6] + z3[5]*(2 - 2*z3[4] + 3*z3[6]), 
  y[2125] -> 7 + z3[3] + 5*z3[4] - 4*z3[6] - 
    z3[5]*(1 + z3[3] - 2*z3[4] + 3*z3[6]), 
  y[2126] -> 4 + z3[4]^2*(9 + z3[5]) - 16*z3[6] + 2*z3[5]*z3[6] + 7*z3[6]^2 + 
    3*z3[5]*z3[6]^2 + z3[3]*(-1 + z3[5])*(1 + 2*z3[6]) - 
    2*z3[4]*(-7 + 2*(4 + z3[5])*z3[6]), 
  y[2127] -> -2 + z3[6]^2 - z3[5]*(-2 + z3[6] + z3[6]^2), 
  y[2128] -> 2 - z3[6]^2 + z3[5]*(-2 + z3[6] + z3[6]^2), 
  y[2129] -> -8 - 6*z3[4] + 3*z3[6] - z3[5]*(4*z3[4] + 2*z3[4]^2 + z3[6] + 
      z3[6]^2), y[2130] -> 1 + z3[6] - z3[3]*z3[6] - z3[6]^2 + 
    z3[5]*(-1 + z3[3]*z3[6] + z3[6]^2), 
  y[2131] -> -(z3[5]*z3[6]^2) - (1 + z3[3])*(1 - 3*z3[6] + 2*z3[6]^2), 
  y[2132] -> 9 + z3[4]^2*(9 + z3[5]) + 7*z3[6] + 7*z3[6]^2 - 
    z3[4]*(9 + z3[5] + 16*z3[6] + 4*z3[5]*z3[6]) + 
    z3[5]*(1 + 3*z3[6] + 3*z3[6]^2), 
  y[2133] -> -1 + (-1 + z3[3])*z3[6] + (-4 + 5*z3[4])*z3[6]^2 - 4*z3[6]^3 - 
    z3[5]*(-1 + z3[3]*z3[6] + (3 - 2*z3[4])*z3[6]^2 + 3*z3[6]^3), 
  y[2134] -> -1 + (10 + 9*z3[4] - 9*z3[4]^2)*z3[6] + 
    (-7 + 16*z3[4])*z3[6]^2 - 7*z3[6]^3 + z3[3]*(1 + z3[6]) - 
    z3[5]*(-1 + (2 - z3[4] + z3[4]^2)*z3[6] + (3 - 4*z3[4])*z3[6]^2 + 
      3*z3[6]^3 + z3[3]*(1 + z3[6])), 
  y[2135] -> 4 + 4*z3[2]^2 + 2*z3[4]^2 - z3[2]*(3 + 5*z3[4]) - 
    z3[4]*(-8 + z3[6]) - z3[6] - z3[5]*(z3[2]^2 + 3*z3[4] + z3[4]^2 + z3[6] - 
      z3[2]*(2*z3[4] + z3[6])), y[2136] -> 14 + 2*z3[2]^2*(13 + 6*z3[3]) - 
    2*z3[4] + 4*z3[4]^2 + z3[2]*(12 - 19*z3[4] - 3*z3[3]*(-5 + 4*z3[4])) - 
    8*z3[6] - 2*z3[4]*z3[6] + z3[5]*(z3[2]^2 + 3*z3[4] + z3[4]^2 + z3[6] - 
      z3[2]*(2*z3[4] + z3[6])) + z3[3]*(7 + 4*z3[4]^2 - 5*z3[6] - 
      z3[4]*(7 + 2*z3[6])), y[2137] -> -7 - z3[2]^3*(11 + 4*z3[3]) + 
    13*z3[6] - 5*z3[6]^2 + z3[5]*(-1 + z3[6])*(z3[2]^2 + z3[6] - 
      z3[2]*z3[6]) + z3[3]*(-7 + 12*z3[6] - 4*z3[6]^2) + 
    z3[2]^2*(-22 + 13*z3[6] + z3[3]*(-13 + 6*z3[6])) - 
    z3[2]*(18 - 20*z3[6] + 3*z3[6]^2 + z3[3]*(15 - 15*z3[6] + 2*z3[6]^2)), 
  y[2138] -> -(z3[3]^3*z3[5]*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + 
       (-1 + z3[6])^2 - z3[4]^3*(1 + z3[6]))) - 
    z3[6]*(3 - 3*z3[4]^3 + (5 + z3[5])*z3[6] + (2 + z3[5])*z3[6]^2 + 
      (3 + z3[5])*z3[6]^3 + z3[4]^2*(3 + (11 + z3[5])*z3[6]) - 
      z3[4]*(3 + (8 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2)) + 
    z3[3]^2*(3*(-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6]) + 
      z3[5]*(-2 - 2*z3[4]^4 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3 + 
        2*z3[4]^3*(1 + z3[6]) - z3[4]^2*(2 + z3[6]^2) + 
        z3[4]*(2 - 2*z3[6] + z3[6]^2))) + 
    z3[3]*(z3[6]*(-6 + 6*z3[4]^3 + 2*z3[6] + z3[6]^2 - 
        2*z3[4]^2*(3 + 5*z3[6]) + z3[4]*(6 + 4*z3[6] + 3*z3[6]^2)) + 
      z3[5]*(-1 - z3[4]^4 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3 + 
        z3[4]^3*(1 + z3[6]) - z3[4]^2*(1 + 2*z3[6]^2) + 
        z3[4]*(1 - z3[6] + 2*z3[6]^2 + z3[6]^3))), 
  y[2139] -> -((1 + z3[2])*z3[3]^3*(1 + 2*z3[2] - z3[4])*
      (1 + 2*z3[2]^2 - 2*z3[2]*(-1 + z3[4]) + z3[4]^2 - z3[6] - 
       z3[4]*z3[6])) + z3[6]*(-3 - (7 + 10*z3[2]^2 + z3[2]*(3 - 8*z3[4]) + 
        2*z3[4] + 2*z3[4]^2)*z3[6] + (4 + z3[4])*z3[6]^2) + 
    z3[3]^2*(3 - 6*z3[2]^4 + 6*z3[4]^4 - 3*z3[2]^3*(-7 + 4*z3[4]) - 
      15*z3[6] + 5*z3[6]^2 - 9*z3[4]^3*(1 + z3[6]) + 
      3*z3[4]^2*(-1 - z3[6] + z3[6]^2) + z3[4]*(-15 + 27*z3[6] + 4*z3[6]^2) + 
      z3[2]^2*(35 + 32*z3[4]^2 - 16*z3[6] + 4*z3[6]^2 - 
        z3[4]*(47 + 16*z3[6])) + z3[2]*(29 - 24*z3[4]^3 - 46*z3[6] + 
        6*z3[6]^2 + z3[4]^2*(35 + 24*z3[6]) + 
        z3[4]*(-17 + 2*z3[6] - 5*z3[6]^2))) + 
    z3[3]*(7 + 16*z3[2]^4 + 8*z3[4]^4 - 8*z3[2]^3*(-6 + 7*z3[4]) - 
      12*z3[4]^3*(-1 + z3[6]) - 37*z3[6] + 6*z3[6]^2 + 4*z3[6]^3 + 
      2*z3[4]^2*(21 - 14*z3[6] + z3[6]^2) + 
      z3[4]*(11 - 17*z3[6] + 10*z3[6]^2 + z3[6]^3) + 
      z3[2]^2*(56 + 72*z3[4]^2 - 42*z3[6] - 4*z3[4]*(11 + 9*z3[6])) - 
      z3[2]*(-31 + 40*z3[4]^3 + 34*z3[6] + 2*z3[6]^2 - 
        4*z3[4]^2*(1 + 10*z3[6]) + z3[4]*(46 - 33*z3[6] + z3[6]^2))) - 
    z3[3]*z3[5]*(9 + z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 7*z3[4] + 
      42*z3[4]^2 + 12*z3[4]^3 + 8*z3[4]^4 - 20*z3[6] - 5*z3[4]*z3[6] - 
      22*z3[4]^2*z3[6] - 8*z3[4]^3*z3[6] + 13*z3[6]^2 + z3[4]^2*z3[6]^2 - 
      2*z3[6]^3 - z3[2]^3*(-48 + 56*z3[4] + 28*z3[6] + 
        22*z3[3]*(-2 + 2*z3[4] + z3[6]) + z3[3]^2*(-5 + 4*z3[4] + 2*z3[6])) + 
      z3[3]^2*(5 + z3[4]^4 - 8*z3[6] + 3*z3[6]^2 - z3[4]^3*(5 + z3[6]) + 
        z3[4]^2*(5 + 2*z3[6]) + z3[4]*(-5 + 3*z3[6])) + 
      z3[3]*(14 + 8*z3[4]^4 - 28*z3[6] + 17*z3[6]^2 - 2*z3[6]^3 + 
        z3[4]*(-11 + 8*z3[6]) - z3[4]^3*(5 + 8*z3[6]) + 
        z3[4]^2*(23 - 12*z3[6] + z3[6]^2)) + 
      z3[2]^2*(56 - 44*z3[4] + 72*z3[4]^2 - 64*z3[6] + 13*z3[6]^2 + 
        z3[3]^2*(10 - 10*z3[4] + 6*z3[4]^2 - 8*z3[6] + z3[6]^2) + 
        z3[3]*(62 - 59*z3[4] + 60*z3[4]^2 - 64*z3[6] + 11*z3[6]^2)) + 
      z3[2]*(32 - 40*z3[4]^3 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
        4*z3[4]^2*(1 + 5*z3[6]) + z3[4]*(-46 + 35*z3[6] - 2*z3[6]^2) + 
        z3[3]^2*(10 - 4*z3[4]^3 + 2*z3[4]*(-5 + z3[6]) - 12*z3[6] + 
          3*z3[6]^2 + 2*z3[4]^2*(5 + z3[6])) - 
        z3[3]*(-42 + 36*z3[4]^3 + 66*z3[6] - 25*z3[6]^2 + z3[6]^3 - 
          3*z3[4]^2*(11 + 6*z3[6]) + z3[4]*(45 - 30*z3[6] + 2*z3[6]^2)))), 
  y[2140] -> 3 + z3[2] - 2*z3[4], y[2141] -> 2 + z3[2] - z3[4], 
  y[2142] -> z3[2] - 2*z3[4], y[2143] -> -3*z3[2]^6*z3[3]^3 + 
    3*z3[2]^5*z3[3]^2*(3*z3[4] + z3[3]*(-1 + 5*z3[4])) + 
    z3[2]*(1 + z3[3])*z3[4]^3*(1 - 6*z3[4] + 3*z3[4]^2 + 
      z3[3]^2*(10 - 15*z3[4] + 3*z3[4]^2) + 
      z3[3]*(8 - 21*z3[4] + 6*z3[4]^2)) - z3[2]^2*z3[4]^2*
     (3*z3[4]*(-1 + 2*z3[4]) + 5*z3[3]^3*(2 - 6*z3[4] + 3*z3[4]^2) + 
      6*z3[3]^2*(2 - 9*z3[4] + 6*z3[4]^2) + 
      3*z3[3]*(1 - 9*z3[4] + 9*z3[4]^2)) - z3[2]^4*z3[3]*
     (9*z3[4]^2 + 9*z3[3]*z3[4]*(-1 + 4*z3[4]) + 
      z3[3]^2*(1 - 15*z3[4] + 30*z3[4]^2)) + 
    z3[2]^3*z3[4]*(3*z3[4]^2 + 9*z3[3]*z3[4]*(-1 + 3*z3[4]) + 
      5*z3[3]^3*(1 - 6*z3[4] + 6*z3[4]^2) + 
      z3[3]^2*(3 - 36*z3[4] + 54*z3[4]^2)) + (1 + z3[3])^2*z3[4]^4*
     (-1 + 3*z3[4] + z3[3]*(-4 + 3*z3[4] - z3[6]) - z3[6]), 
  y[2144] -> 3 + 2*z3[2] - 4*z3[4], y[2145] -> 1 + z3[2] - z3[4], 
  y[2146] -> 3*z3[2]^6*z3[3]^2 - 6*z3[2]^5*z3[3]*
     (z3[4] + z3[3]*(-1 + 2*z3[4])) + z3[2]*z3[4]^2*
     (1 - 8*z3[4] + 6*z3[4]^2 + 6*z3[3]*(1 - 4*z3[4] + 2*z3[4]^2) + 
      2*z3[3]^2*(3 - 8*z3[4] + 3*z3[4]^2)) + 
    z3[2]^4*(3*z3[4]^2 + 6*z3[3]*z3[4]*(-2 + 3*z3[4]) + 
      2*z3[3]^2*(2 - 12*z3[4] + 9*z3[4]^2)) + 
    z3[2]^3*(-6*(-1 + z3[4])*z3[4]^2 - 2*z3[3]*z3[4]*
       (4 - 18*z3[4] + 9*z3[4]^2) + z3[3]^2*(1 - 16*z3[4] + 36*z3[4]^2 - 
        12*z3[4]^3)) + z3[2]^2*z3[4]*(z3[4]*(4 - 12*z3[4] + 3*z3[4]^2) + 
      z3[3]^2*(-4 + 24*z3[4] - 24*z3[4]^2 + 3*z3[4]^3) + 
      z3[3]*(-2 + 24*z3[4] - 36*z3[4]^2 + 6*z3[4]^3)) + 
    (1 + z3[3])*z3[4]^3*(-1 + 4*z3[4] + z3[3]*(-3 + 4*z3[4] - z3[6]) - 
      z3[6]), y[2147] -> 3*z3[2]^5*z3[3]^2 + 
    z3[2]*(1 + z3[3]*(8 - 28*z3[4]) + z3[3]^2*(9 - 18*z3[4]) - 10*z3[4])*
     z3[4]^2 - 3*z3[2]^4*z3[3]*(2*z3[4] + z3[3]*(-2 + 3*z3[4])) + 
    (1 + z3[3])*z3[4]^3*(-3 + 4*z3[4] + z3[3]*(-7 + 4*z3[4])) - 
    z3[2]^2*z3[4]*(3*(-2 + z3[4])*z3[4] + 
      z3[3]^2*(5 - 30*z3[4] + 3*z3[4]^2) + 
      z3[3]*(2 - 32*z3[4] + 6*z3[4]^2)) + 
    z3[2]^3*(12*z3[3]*(-1 + z3[4])*z3[4] + 3*z3[4]^2 + 
      z3[3]^2*(1 - 22*z3[4] + 9*z3[4]^2)), 
  y[2148] -> 3*z3[2]^5*z3[3] + (3 + z3[3]*(5 - 6*z3[4]) - 6*z3[4])*z3[4]^2 - 
    3*z3[2]^4*(z3[4] + z3[3]*(-3 + 2*z3[4])) + 
    z3[2]^3*(3*(-3 + z3[4])*z3[4] + z3[3]*(7 - 22*z3[4] + 3*z3[4]^2)) - 
    z3[2]*z3[4]*(1 - 13*z3[4] + 4*z3[4]^2 + 
      z3[3]*(4 - 19*z3[4] + 4*z3[4]^2)) + 
    z3[2]^2*(z3[4]*(-7 + 13*z3[4]) + z3[3]*(1 - 20*z3[4] + 17*z3[4]^2)), 
  y[2149] -> 3*z3[2]^6*z3[3] + (3 + z3[3]*(5 - 8*z3[4]) - 8*z3[4])*z3[4]^2 - 
    3*z3[2]^5*(2*z3[3]*(-2 + z3[4]) + z3[4]) + 
    z3[2]^4*(3*(-4 + z3[4])*z3[4] + z3[3]*(16 - 28*z3[4] + 3*z3[4]^2)) - 
    z3[2]*z3[4]*(1 - 16*z3[4] + 10*z3[4]^2 + 
      2*z3[3]*(2 - 12*z3[4] + 5*z3[4]^2)) + 
    2*z3[2]^3*(8*(-1 + z3[4])*z3[4] + z3[3]*(4 - 21*z3[4] + 10*z3[4]^2)) + 
    z3[2]^2*(-2*z3[4]*(4 - 13*z3[4] + 2*z3[4]^2) + 
      z3[3]*(1 - 24*z3[4] + 36*z3[4]^2 - 4*z3[4]^3)), 
  y[2150] -> z3[2]*z3[3]*(1 + z3[4] + z3[6]) - 
    (1 + z3[3])*(z3[4]^2 + z3[6]^2 + z3[4]*(1 + z3[6])), 
  y[2151] -> z3[2]^2*z3[3]^2*(z3[4]^2 + z3[6]^2 + z3[4]*(1 + z3[6])) - 
    2*z3[2]*z3[3]*(1 + z3[3])*(z3[4]^3 + z3[4]*z3[6]^2 + 
      (-1 + z3[6])*z3[6]^2 + z3[4]^2*(1 + z3[6])) + 
    (1 + z3[3])^2*(z3[4]^4 + z3[4]^2*z3[6]^2 + z3[4]*(-1 + z3[6])*z3[6]^2 + 
      (-1 + z3[6])^2*z3[6]^2 + z3[4]^3*(1 + z3[6])), 
  y[2152] -> 3*z3[2]^7*z3[3] - 3*z3[2]^6*(z3[4] + z3[3]*(-4 + 3*z3[4])) - 
    z3[2]*z3[4]*(1 - 12*z3[4] + 15*z3[4]^2 + 
      3*z3[3]*(1 - 6*z3[4] + 5*z3[4]^2)) + 
    z3[2]^5*(6*(-2 + z3[4])*z3[4] + z3[3]*(19 - 36*z3[4] + 9*z3[4]^2)) + 
    z3[2]^2*(z3[4]*(-6 + 30*z3[4] - 19*z3[4]^2) + 
      z3[3]*(1 - 18*z3[4] + 45*z3[4]^2 - 19*z3[4]^3)) + 
    z3[2]^3*(z3[4]*(-15 + 38*z3[4] - 12*z3[4]^2) + 
      z3[3]*(6 - 45*z3[4] + 57*z3[4]^2 - 12*z3[4]^3)) + 
    z3[2]^4*(z3[4]*(-19 + 24*z3[4] - 3*z3[4]^2) - 
      3*z3[3]*(-5 + 19*z3[4] - 12*z3[4]^2 + z3[4]^3)) + 
    z3[4]^2*(1 - 6*z3[4] + z3[6] + z3[3]*(2 - 6*z3[4] + z3[6])), 
  y[2153] -> 3*z3[2]^6*z3[3] - 3*z3[2]^5*(3*z3[3]*(-1 + z3[4]) + z3[4]) + 
    z3[2]^4*(3*z3[4]*(-3 + 2*z3[4]) + z3[3]*(10 - 27*z3[4] + 9*z3[4]^2)) - 
    z3[2]*z3[4]*(1 - 10*z3[4] + 10*z3[4]^2 + 
      z3[3]*(3 - 15*z3[4] + 10*z3[4]^2)) + 
    z3[2]^2*(z3[4]*(-5 + 20*z3[4] - 9*z3[4]^2) + 
      z3[3]*(1 - 15*z3[4] + 30*z3[4]^2 - 9*z3[4]^3)) + 
    z3[2]^3*(z3[4]*(-10 + 18*z3[4] - 3*z3[4]^2) + 
      z3[3]*(5 - 30*z3[4] + 27*z3[4]^2 - 3*z3[4]^3)) + 
    z3[4]^2*(1 - 5*z3[4] + z3[6] + z3[3]*(2 - 5*z3[4] + z3[6])), 
  y[2154] -> z3[2]^3*z3[3]^3*(z3[4]*z3[6]^2 + (-1 + z3[6])*z3[6]^2 + 
      z3[4]^2*(1 + z3[6])) + 3*z3[2]*z3[3]*(1 + z3[3])*
     ((1 + z3[3])*z3[4]^3*z3[6]^2 + (1 + z3[3])*z3[4]^2*(-1 + z3[6])*
       z3[6]^2 + (1 + z3[3])*z3[4]*(-1 + z3[6])^2*z3[6]^2 + 
      (1 + z3[3])*(-1 + z3[6])^3*z3[6]^2 + 
      z3[4]^4*(1 + z3[6] + z3[3]*(2 + z3[6]))) - 
    (1 + z3[3])^2*((1 + z3[3])*z3[4]^4*z3[6]^2 + (1 + z3[3])*z3[4]^3*
       (-1 + z3[6])*z3[6]^2 + (1 + z3[3])*z3[4]^2*(-1 + z3[6])^2*z3[6]^2 + 
      (1 + z3[3])*z3[4]*(-1 + z3[6])^3*z3[6]^2 + (1 + z3[3])*(-1 + z3[6])^4*
       z3[6]^2 + z3[4]^5*(1 + z3[6] + z3[3]*(4 + z3[6]))) - 
    z3[2]^2*z3[3]^2*(3*(1 + z3[3])*z3[4]^2*z3[6]^2 + 
      3*(1 + z3[3])*z3[4]*(-1 + z3[6])*z3[6]^2 + 3*(1 + z3[3])*(-1 + z3[6])^2*
       z3[6]^2 + z3[4]^3*(3*(1 + z3[6]) + z3[3]*(4 + 3*z3[6]))), 
  y[2155] -> (-5*z3[4]^3)/2 + z3[4]^4}}


==> anc/analytic/FiniteRemainder_5pt_2L_nf1_Qu_pppm.m <==
{{{f[1], f[2], f[18]/2 + f[82]/2 + f[88] + f[91]/2, 
   (-26*f[15])/9 + (17*f[34])/18 + f[52]/6 + (32*f[78])/9 - f[106]/18, 0, 
   f[5], f[15] - f[78], -f[15] - (3*f[52])/4 - 11*f[78] + (3*f[106])/4, 0, 
   -f[75] + (41*f[78])/3 - f[79] + f[88], 0, 0, f[15]/3 - (5*f[52])/6 - 
    (23*f[78])/3 + f[106]/2, 0, 0, f[10], f[11], 
   -8*f[15] + f[34]/2 + 8*f[78], 0, 0, 0, 0, 0, -f[11] + f[79] - f[88] - 
    f[91], 4*f[15] - f[34] - 4*f[78], 0, f[15], 0, 0, 
   (44*f[15])/3 + f[34] - (40*f[78])/3 + f[106]/3, 0, 0, 0, f[17], f[18], 
   (7*f[52])/2 + 8*f[78] - 2*f[106], 0, f[20], -f[52] - 16*f[78] + f[106], 0, 
   f[52]/2 - f[106]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[18] + f[75] - f[82] - f[88], f[52] - 4*f[78], 0, 
   f[15] + f[52]/2 + 4*f[78] - f[106]/2, 0, 0, 0, 0, 0, 0, 
   (-4*f[15])/3 - (17*f[52])/6 - (32*f[78])/3 + (11*f[106])/6, 0, 0, 0, 0, 
   (-9*f[1])/19 - f[5] - (1359*f[15])/38 - f[17] - (9*f[126])/19 - f[130] - 
    f[142] - f[152] - (108*f[203])/19 + (108*f[205])/19 - (9*f[251])/19 - 
    f[255] - f[267] - f[277] - (9*f[376])/19 - f[380] - f[391] - f[401], 
   3*f[15] - f[18]/2 - 3*f[78], (-17*f[15])/3 - (2*f[34])/3 - (13*f[52])/4 - 
    (31*f[78])/3 + (37*f[106])/12, 0, -f[15] - f[20] + (14*f[78])/3, 
   f[52]/2 + 8*f[78] - f[106]/2, 0, -f[15] + 7*f[78], 0, 0, -f[11], f[34], 0, 
   0, 0, 21*f[15] - 2*f[34] - 20*f[78], 0, 0, 0, f[20], 
   -2*f[52] - 8*f[78] + 2*f[106], 0, -f[52] - 8*f[78] + f[106], 0, 0, 0, 0, 
   0, f[15] + 2*f[52] + 4*f[78] - 2*f[106], 0, 0, 0, 0, 
   -3*f[15] + f[18]/2 - f[20] - f[75] + (23*f[78])/3 + f[82]/2 - f[91]/2, 
   (2*f[15])/3 - (5*f[34])/6 + (4*f[78])/3 - f[106]/3, 0, 
   (3*f[52])/4 + 7*f[78] - (3*f[106])/4, 0, 0, 8*f[15] - (3*f[34])/2 - 
    8*f[78], 0, 0, 0, -f[52] - 4*f[78] + f[106], 0, 0, 0, 0, 
   (26*f[15])/9 - (7*f[34])/9 - (19*f[52])/12 - (95*f[78])/9 + 
    (47*f[106])/36, 0, 0, 0, 0, 0, f[46], -f[11] + 2*f[15] + f[18]/2 - 
    2*f[78], 4*f[15] + f[52]/2 - 2*f[78], 0, 0, -1/2*f[52] - 8*f[78] + 
    f[106]/2, 0, 0, 0, 0, 0, 8*f[15] - f[34] - 8*f[78], 0, 0, 0, 0, 0, 0, 0, 
   0, -f[18], f[52], 0, f[52] + 16*f[78] - f[106], 0, 0, 0, 0, 0, 0, 
   -f[52] + 4*f[78], 0, 0, 0, 0, f[11] - 2*f[15] + f[18]/2 + 2*f[78], 
   -f[34] - (3*f[52])/2 - 8*f[78] + (3*f[106])/2, 0, 
   -1/2*f[52] - 8*f[78] + f[106]/2, 0, 0, -8*f[15] + f[34] + 8*f[78], 0, 0, 
   0, 2*f[52] + 8*f[78] - 2*f[106], 0, 0, 0, 0, -4*f[15] + f[34] - 2*f[52] - 
    6*f[78] + 2*f[106], 0, 0, 0, 0, 0, -f[79] - f[82]/2 + f[91]/2, 
   (-10*f[15])/3 + (7*f[34])/6 - f[52]/2 + (4*f[78])/3 + (2*f[106])/3, 0, 
   f[52]/4 + 3*f[78] - f[106]/4, 0, 0, -4*f[15] + f[34]/2 + 4*f[78], 0, 0, 0, 
   -1/2*f[52], 0, 0, 0, 0, (-2*f[15])/3 - (2*f[34])/3 - f[52]/4 - f[78]/3 + 
    f[106]/12, 0, 0, 0, 0, 0, (-4*f[15])/3 + (2*f[34])/3 - (5*f[52])/6 - 
    (10*f[78])/3 + f[106]/2, 0, 0, 0, 0, 0, 0, f[11]/12 - f[18]/18 + 
    f[20]/9 + f[75]/6 + (41*f[78])/18 + f[79]/6 + f[82]/12 + f[91]/12, 
   -1/9*f[15] - f[34]/36 + (11*f[52])/12 + (34*f[78])/9 - (25*f[106])/36, 0, 
   (-2*f[15])/3 + (7*f[52])/24 + (10*f[78])/3 - f[106]/8, 0, 0, 
   (-5*f[34])/12 - (2*f[78])/3 - f[106]/6, 0, 0, 0, 
   (2*f[15])/3 + f[52]/2 + (4*f[78])/3 - f[106]/2, 0, 0, 0, 0, 
   (-11*f[15])/9 + (11*f[34])/18 + (5*f[52])/8 + (35*f[78])/9 - 
    (31*f[106])/72, 0, 0, 0, 0, 0, (2*f[15])/3 - f[34]/3 + (3*f[52])/4 + 
    3*f[78] - (7*f[106])/12, 0, 0, 0, 0, 0, 0, 0, f[75], 0, 0, 
   -1/2*f[52] - 7*f[78] + f[106]/2, 0, 0, 0, 0, 0, 0, 
   -1/2*f[52] - 8*f[78] + f[106]/2, 0, 0, 0, 0, f[78], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, f[79], 0, 0, f[78], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[78], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[82], 
   -f[52] - 4*f[78] + f[106], 0, -1/2*f[52] - 8*f[78] + f[106]/2, 0, 0, 0, 0, 
   0, 0, -f[52] - 8*f[78] + f[106], 0, 0, 0, 0, (-3*f[52])/2 - 8*f[78] + 
    (3*f[106])/2, 0, 0, 0, 0, 0, f[52] + 4*f[78] - f[106], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[88], 0, 0, -f[15] + f[78], 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[15] + f[78], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[91], 
   -4*f[15] + f[34] + 4*f[78], 0, 0, 0, 0, -8*f[15] + f[34] + 8*f[78], 0, 0, 
   0, 0, 0, 0, -4*f[15] + 4*f[78], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, f[95], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[18], 
   -4*f[52] - 16*f[78] + 3*f[106], 0, f[52] + 16*f[78] - f[106], 0, 0, 0, 0, 
   0, 0, -4*f[52] - 8*f[78] + 2*f[106], 0, 0, 0, 0, 
   3*f[52] + 16*f[78] - 3*f[106], 0, 0, 0, 0, 0, -2*f[52] - 8*f[78] + f[106], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[11], -8*f[15] + 8*f[78], 0, 0, 0, 0, 
   -16*f[15] + 2*f[34] + 16*f[78], 0, 0, 0, 0, 0, 0, 0, 0, 
   -8*f[15] + 2*f[34] + 8*f[78], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[106], 0, 0, 0, 0, 0, 0, 8*f[15] - 4*f[34] - 8*f[78], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-280*f[15])/3 + (80*f[34])/3 - (289*f[52])/3 - 
    (1172*f[78])/3 + (220*f[106])/3, 0, 0, 0, 0, 0, 0, f[109], 0, 0, 0, 0, 
   2*f[52] + 12*f[78] - 2*f[106], 0, 0, 0, 0, 0, 0, -4*f[78] - f[106], 0, 0, 
   0, 0, 0, 0, -4*f[15] + 4*f[78], 0, 0, 0, 0, 0, 0, 
   (8*f[15])/3 - (10*f[34])/3 - 2*f[52] - (32*f[78])/3 + (5*f[106])/3, 0, 0, 
   0, 0, 0, 0, (-8*f[15])/3 - (2*f[34])/3 - 2*f[52] - (16*f[78])/3 + 
    (4*f[106])/3, 0, 0, 0, 0, 0, 0, -3*f[52] - 12*f[78] + 2*f[106], 0, 0, 0, 
   0, 0, 0, 2*f[34], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*f[52] + 16*f[78] - 2*f[106], 0, 0, 0, 0, 0, -8*f[15] + 8*f[78], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -8*f[15] + 6*f[34] + 8*f[78], 0, 0, 0, 0, 0, 0, 
   -6*f[52] - 24*f[78] + 5*f[106], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3*f[52] - 24*f[78] + 3*f[106], 0, 0, 0, 0, 0, -f[52] - 4*f[78] + f[106], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8*f[15], 0, 0, 
   0, 8*f[15] - 8*f[78] - f[106], 0, 0, 0, 0, 0, 0, 0, 0, 0, f[106], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {f[126], -f[2] - f[252] - f[377], 
   (-41*f[15])/3 + (41*f[78])/3 - f[79] - 3*f[131] + f[133] + f[143] - 
    f[145] - f[165] + (14*f[203])/3 + f[207] + f[258] + f[325] - f[338] - 
    f[451], (-17*f[34])/18 + f[106]/18 - (26*f[140])/9 + f[177]/6 + 
    (2*f[203])/3 + (26*f[205])/9 - (17*f[284])/18 + f[356]/18 - 
    (17*f[387])/9 + f[472]/18, 0, f[130], f[131], 
   (-3*f[106])/4 - f[140] - (3*f[177])/4 - 12*f[203] + f[205] - 
    (3*f[356])/4 - (3*f[472])/4, 0, f[133], 0, 0, 
   -1/2*f[106] + f[140]/3 - (5*f[177])/6 - 5*f[203] - (8*f[205])/3 - 
    f[356]/2 - f[472]/2, 0, 0, -f[10] - f[260] - f[385], 
   2*f[131] - f[143]/2 + f[180], -1/2*f[34] - 8*f[140] + 8*f[205] - 
    f[284]/2 - f[387], 0, 0, 0, 0, 0, (41*f[15])/3 - (41*f[78])/3 + f[79] - 
    f[88] + 4*f[131] - 2*f[133] - f[143]/2 + 2*f[145] + 2*f[165] - f[180] + 
    (13*f[203])/3 - f[207] - f[258] - f[325] + f[451] - f[458], 
   f[34] + 4*f[140] - 4*f[205] + f[284] + 2*f[387], 0, f[140], 0, 0, 
   -f[34] - f[106]/3 + (44*f[140])/3 - (40*f[205])/3 - f[284] - f[356]/3 - 
    2*f[387] - f[472]/3, 0, 0, 0, f[142], f[143], 
   2*f[106] + (7*f[177])/2 + 8*f[203] + 2*f[356] + 2*f[472], 0, f[145], 
   -f[106] - f[177] - 16*f[203] - f[356] - f[472], 0, 
   f[106]/2 + f[177]/2 + f[356]/2 + f[472]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (41*f[15])/3 - (41*f[78])/3 + f[79] - f[133] - f[143]/2 - f[207] - 
    f[258] - f[325] + f[338] + f[451], f[177] - 4*f[203], 0, 
   f[106]/2 + f[140] + f[177]/2 + 5*f[203] - f[205] + f[356]/2 + f[472]/2, 0, 
   0, 0, 0, 0, 0, (-11*f[106])/6 - (4*f[140])/3 - (17*f[177])/6 - 12*f[203] + 
    (4*f[205])/3 - (11*f[356])/6 - (11*f[472])/6, 0, 0, 0, 0, f[152], 
   3*f[131] - f[143]/2, (2*f[34])/3 - (37*f[106])/12 - (17*f[140])/3 - 
    (13*f[177])/4 - 16*f[203] + (17*f[205])/3 + (2*f[284])/3 - 
    (37*f[356])/12 + (4*f[387])/3 - (37*f[472])/12, 0, 
   -f[131] - f[145] + (11*f[203])/3, f[106]/2 + f[177]/2 + 8*f[203] + 
    f[356]/2 + f[472]/2, 0, -f[140] + 7*f[203], 0, 0, 
   -2*f[131] + f[143]/2 - f[180], -f[34] - f[284] - 2*f[387], 0, 0, 0, 
   2*f[34] + 21*f[140] - 20*f[205] + 2*f[284] + 4*f[387], 0, 0, 0, f[145], 
   -2*f[106] - 2*f[177] - 8*f[203] - 2*f[356] - 2*f[472], 0, 
   -f[106] - f[177] - 8*f[203] - f[356] - f[472], 0, 0, 0, 0, 0, 
   2*f[106] + f[140] + 2*f[177] + 5*f[203] - f[205] + 2*f[356] + 2*f[472], 0, 
   0, 0, 0, f[165], (5*f[34])/6 + f[106]/3 + (2*f[140])/3 + 2*f[203] - 
    (2*f[205])/3 + (5*f[284])/6 + f[356]/3 + (5*f[387])/3 + f[472]/3, 0, 
   (3*f[106])/4 + (3*f[177])/4 + 7*f[203] + (3*f[356])/4 + (3*f[472])/4, 0, 
   0, (3*f[34])/2 + 8*f[140] - 8*f[205] + (3*f[284])/2 + 3*f[387], 0, 0, 0, 
   -f[106] - f[177] - 4*f[203] - f[356] - f[472], 0, 0, 0, 0, 
   (7*f[34])/9 - (47*f[106])/36 + (26*f[140])/9 - (19*f[177])/12 - 
    (23*f[203])/3 - (26*f[205])/9 + (7*f[284])/9 - (47*f[356])/36 + 
    (14*f[387])/9 - (47*f[472])/36, 0, 0, 0, 0, 0, 
   -6*f[15] - f[46] + (168*f[78])/19 - 6*f[140] + (168*f[205])/19 - 
    (9*f[261])/38 - f[296] - (9*f[338])/19 + (9*f[376])/19 + f[377] + 
    f[380] + f[385] + f[391] + f[401], f[143] - f[180], 
   4*f[140] + f[177]/2 + 2*f[203] - 4*f[205], 0, 0, 
   -1/2*f[106] - f[177]/2 - 8*f[203] - f[356]/2 - f[472]/2, 0, 0, 0, 0, 0, 
   f[34] + 8*f[140] - 8*f[205] + f[284] + 2*f[387], 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[143], f[177], 0, f[106] + f[177] + 16*f[203] + f[356] + f[472], 0, 0, 
   0, 0, 0, 0, -f[177] + 4*f[203], 0, 0, 0, 0, f[180], 
   f[34] - (3*f[106])/2 - (3*f[177])/2 - 8*f[203] + f[284] - (3*f[356])/2 + 
    2*f[387] - (3*f[472])/2, 0, -1/2*f[106] - f[177]/2 - 8*f[203] - 
    f[356]/2 - f[472]/2, 0, 0, -f[34] - 8*f[140] + 8*f[205] - f[284] - 
    2*f[387], 0, 0, 0, 2*f[106] + 2*f[177] + 8*f[203] + 2*f[356] + 2*f[472], 
   0, 0, 0, 0, -f[34] - 2*f[106] - 4*f[140] - 2*f[177] - 10*f[203] + 
    4*f[205] - f[284] - 2*f[356] - 2*f[387] - 2*f[472], 0, 0, 0, 0, 0, 
   f[88] - 3*f[131] + f[133] + f[143]/2 - f[145] - f[165] - 9*f[203] + 
    f[338] + f[458], (-7*f[34])/6 - (2*f[106])/3 - (10*f[140])/3 - f[177]/2 - 
    2*f[203] + (10*f[205])/3 - (7*f[284])/6 - (2*f[356])/3 - (7*f[387])/3 - 
    (2*f[472])/3, 0, f[106]/4 + f[177]/4 + 4*f[203] - f[205] + f[356]/4 + 
    f[472]/4, 0, 0, -1/2*f[34] - 4*f[140] + 4*f[205] - f[284]/2 - f[387], 0, 
   0, 0, -1/2*f[177], 0, 0, 0, 0, (2*f[34])/3 - f[106]/12 - (2*f[140])/3 - 
    f[177]/4 - f[205]/3 + (2*f[284])/3 - f[356]/12 + (4*f[387])/3 - 
    f[472]/12, 0, 0, 0, 0, 0, (-2*f[34])/3 - f[106]/2 - (4*f[140])/3 - 
    (5*f[177])/6 - (10*f[203])/3 - (2*f[284])/3 - f[356]/2 - (4*f[387])/3 - 
    f[472]/2, 0, 0, 0, 0, 0, 0, (-41*f[15])/18 + (41*f[78])/18 - f[79]/6 - 
    f[131]/3 - f[143]/72 - f[145]/18 - f[165]/6 + f[180]/12 + (16*f[203])/3 + 
    f[207]/6 + f[258]/6 + f[325]/6 - f[338]/6 - f[451]/6, 
   f[34]/36 + (25*f[106])/36 - f[140]/9 + (11*f[177])/12 + (11*f[203])/3 + 
    f[205]/9 + f[284]/36 + (25*f[356])/36 + f[387]/18 + (25*f[472])/36, 0, 
   f[106]/8 - (2*f[140])/3 + (7*f[177])/24 + (11*f[203])/6 + (3*f[205])/2 + 
    f[356]/8 + f[472]/8, 0, 0, (5*f[34])/12 + f[106]/6 - (2*f[205])/3 + 
    (5*f[284])/12 + f[356]/6 + (5*f[387])/6 + f[472]/6, 0, 0, 0, 
   f[106]/2 + (2*f[140])/3 + f[177]/2 + 2*f[203] - (2*f[205])/3 + f[356]/2 + 
    f[472]/2, 0, 0, 0, 0, (-11*f[34])/18 + (31*f[106])/72 - (11*f[140])/9 + 
    (5*f[177])/8 + (5*f[203])/2 + (25*f[205])/18 - (11*f[284])/18 + 
    (31*f[356])/72 - (11*f[387])/9 + (31*f[472])/72, 0, 0, 0, 0, 0, 
   f[34]/3 + (7*f[106])/12 + (2*f[140])/3 + (3*f[177])/4 + 3*f[203] + 
    f[284]/3 + (7*f[356])/12 + (2*f[387])/3 + (7*f[472])/12, 0, 0, 0, 0, 0, 
   0, 0, (41*f[15])/3 - (41*f[78])/3 + f[79] - f[88] - f[133] - f[258] - 
    f[325] + f[451] - f[458], 0, 0, -1/2*f[106] - f[177]/2 - 7*f[203] - 
    f[356]/2 - f[472]/2, 0, 0, 0, 0, 0, 0, -1/2*f[106] - f[177]/2 - 
    8*f[203] - f[356]/2 - f[472]/2, 0, 0, 0, 0, f[203], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (-41*f[15])/3 + (41*f[78])/3 - f[79] + 
    (41*f[203])/3 + f[258] + f[325] - f[338] - f[451], 0, 0, f[205], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, f[205], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[207], -f[106] - f[177] - 4*f[203] - f[356] - f[472], 0, 
   -1/2*f[106] - f[177]/2 - 8*f[203] - f[356]/2 - f[472]/2, 0, 0, 0, 0, 0, 0, 
   -f[106] - f[177] - 8*f[203] - f[356] - f[472], 0, 0, 0, 0, 
   (-3*f[106])/2 - (3*f[177])/2 - 8*f[203] - (3*f[356])/2 - (3*f[472])/2, 0, 
   0, 0, 0, 0, f[106] + f[177] + 4*f[203] + f[356] + f[472], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -f[88] - f[338] - f[458], 0, 0, -f[140] + f[205], 0, 0, 0, 0, 
   0, 0, 0, 0, -f[140] + f[205], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-82*f[15])/3 + (82*f[78])/3 - 2*f[79] + 2*f[88] - 6*f[131] + 2*f[133] + 
    f[143] - 2*f[145] - 2*f[165] + (28*f[203])/3 + f[207] + 2*f[258] + 
    2*f[325] - 2*f[451] + 2*f[458], -f[34] - 4*f[140] + 4*f[205] - f[284] - 
    2*f[387], 0, 0, 0, 0, -f[34] - 8*f[140] + 8*f[205] - f[284] - 2*f[387], 
   0, 0, 0, 0, 0, 0, -4*f[140] + 4*f[205], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -f[95] - f[345] - f[462], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[143], -3*f[106] - 4*f[177] - 16*f[203] - 3*f[356] - 3*f[472], 0, 
   f[106] + f[177] + 16*f[203] + f[356] + f[472], 0, 0, 0, 0, 0, 0, 
   -2*f[106] - 4*f[177] - 8*f[203] - 2*f[356] - 2*f[472], 0, 0, 0, 0, 
   3*f[106] + 3*f[177] + 16*f[203] + 3*f[356] + 3*f[472], 0, 0, 0, 0, 0, 
   -f[106] - 2*f[177] - 8*f[203] - f[356] - f[472], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 2*f[131] - f[143]/2 + f[180], -8*f[140] + 8*f[205], 0, 0, 0, 
   0, -2*f[34] - 16*f[140] + 16*f[205] - 2*f[284] - 4*f[387], 0, 0, 0, 0, 0, 
   0, 0, 0, -2*f[34] - 8*f[140] + 8*f[205] - 2*f[284] - 4*f[387], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[106] - f[356] - f[472], 0, 0, 
   0, 0, 0, 0, 4*f[34] + 8*f[140] - 8*f[205] + 4*f[284] + 8*f[387], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-80*f[34])/3 - (220*f[106])/3 - 
    (280*f[140])/3 - (289*f[177])/3 - (1396*f[203])/3 + (224*f[205])/3 - 
    (80*f[284])/3 - (220*f[356])/3 - (160*f[387])/3 - (220*f[472])/3, 0, 0, 
   0, 0, 0, 0, f[234], 0, 0, 0, 0, 2*f[106] + 2*f[177] + 12*f[203] + 
    2*f[356] + 2*f[472], 0, 0, 0, 0, 0, 0, f[106] - 4*f[205] + f[356] + 
    f[472], 0, 0, 0, 0, 0, 0, -4*f[140] + 4*f[205], 0, 0, 0, 0, 0, 0, 
   (10*f[34])/3 - (5*f[106])/3 + (8*f[140])/3 - 2*f[177] - 8*f[203] - 
    (8*f[205])/3 + (10*f[284])/3 - (5*f[356])/3 + (20*f[387])/3 - 
    (5*f[472])/3, 0, 0, 0, 0, 0, 0, (2*f[34])/3 - (4*f[106])/3 - 
    (8*f[140])/3 - 2*f[177] - 8*f[203] + (8*f[205])/3 + (2*f[284])/3 - 
    (4*f[356])/3 + (4*f[387])/3 - (4*f[472])/3, 0, 0, 0, 0, 0, 0, 
   -2*f[106] - 3*f[177] - 12*f[203] - 2*f[356] - 2*f[472], 0, 0, 0, 0, 0, 0, 
   -2*f[34] - 2*f[284] - 4*f[387], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 2*f[106] + 2*f[177] + 16*f[203] + 2*f[356] + 2*f[472], 0, 
   0, 0, 0, 0, -8*f[140] + 8*f[205], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -6*f[34] - 8*f[140] + 8*f[205] - 6*f[284] - 12*f[387], 0, 0, 0, 0, 0, 0, 
   -5*f[106] - 6*f[177] - 24*f[203] - 5*f[356] - 5*f[472], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -3*f[106] - 3*f[177] - 24*f[203] - 3*f[356] - 
    3*f[472], 0, 0, 0, 0, 0, -f[106] - f[177] - 4*f[203] - f[356] - f[472], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -8*f[140] - 8*f[203] + 8*f[205], 0, 0, 0, f[106] + 8*f[140] - 8*f[205] + 
    f[356] + f[472], 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[106] - f[356] - f[472], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {f[251], f[252], 
   (40*f[15])/3 - (40*f[78])/3 - 2*f[131] + 38*f[140] + (68*f[203])/3 - 
    38*f[205] + f[261]/2 + f[290] - f[305]/2 + f[325] + 4*f[338] + f[341] - 
    2*f[381], (32*f[15])/9 - (32*f[78])/9 + (26*f[140])/9 - (2*f[203])/3 - 
    (26*f[205])/9 + (17*f[284])/18 + f[302]/6 - f[356]/18, 0, f[255], 
   -f[15] + f[78] - f[131] - f[381], -11*f[15] + 11*f[78] + f[140] + 
    12*f[203] - f[205] - (3*f[302])/4 + (3*f[356])/4, 0, f[258], 0, 0, 
   (-16*f[15])/3 + (23*f[78])/3 - f[140]/3 + 5*f[203] + (8*f[205])/3 - 
    (5*f[302])/6 + f[356]/2, 0, 0, f[260], f[261], 
   8*f[15] - 8*f[78] + 8*f[140] - 8*f[205] + f[284]/2, 0, 0, 0, 0, 0, 
   (41*f[15])/3 - (41*f[78])/3 - (41*f[203])/3 - f[258] - f[261] - f[325] - 
    f[341], -4*f[15] + 4*f[78] - 4*f[140] + 4*f[205] - f[284], 0, 
   -f[15] - f[140], 0, 0, (-44*f[15])/3 + (40*f[78])/3 - (44*f[140])/3 + 
    (40*f[205])/3 + f[284] + f[356]/3, 0, 0, 0, f[267], 
   -4*f[15] + 4*f[78] - 4*f[131] - 2*f[261] + 2*f[305] - 4*f[381], 
   8*f[15] - 8*f[78] - 8*f[203] + (7*f[302])/2 - 2*f[356], 0, 
   21*f[15] - 21*f[78] + f[131] + 38*f[140] + 18*f[203] - 38*f[205] + 
    f[261]/2 - f[305]/2 + 3*f[338] + f[381], -16*f[15] + 16*f[78] + 
    16*f[203] - f[302] + f[356], 0, f[302]/2 - f[356]/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (-86*f[15])/3 + (86*f[78])/3 + 2*f[131] - 76*f[140] - 
    (136*f[203])/3 + 76*f[205] - 2*f[261] - 2*f[290] + 2*f[305] - f[325] - 
    7*f[338] - f[341] + 2*f[381], -4*f[15] + 4*f[78] + 4*f[203] + f[302], 0, 
   4*f[15] - 4*f[78] - f[140] - 5*f[203] + f[205] + f[302]/2 - f[356]/2, 0, 
   0, 0, 0, 0, 0, (-32*f[15])/3 + (32*f[78])/3 + (4*f[140])/3 + 12*f[203] - 
    (4*f[205])/3 - (17*f[302])/6 + (11*f[356])/6, 0, 0, 0, 0, f[277], 
   -f[15] + f[78] - f[131] + f[261] - f[305] - f[381], 
   (-31*f[15])/3 + (31*f[78])/3 + (17*f[140])/3 + 16*f[203] - (17*f[205])/3 - 
    (2*f[284])/3 - (13*f[302])/4 + (37*f[356])/12, 0, 
   (-49*f[15])/3 + (49*f[78])/3 - 38*f[140] - (65*f[203])/3 + 38*f[205] - 
    f[261]/2 + f[305]/2 - 3*f[338], 8*f[15] - 8*f[78] - 8*f[203] + f[302]/2 - 
    f[356]/2, 0, 8*f[15] - 7*f[78] + f[140] - 7*f[203], 0, 0, -f[261], 
   f[284], 0, 0, 0, -21*f[15] + 20*f[78] - 21*f[140] + 20*f[205] - 2*f[284], 
   0, 0, 0, 21*f[15] - 21*f[78] + f[131] + 38*f[140] + 18*f[203] - 
    38*f[205] + f[261]/2 - f[305]/2 + 3*f[338] + f[381], 
   -8*f[15] + 8*f[78] + 8*f[203] - 2*f[302] + 2*f[356], 0, 
   -8*f[15] + 8*f[78] + 8*f[203] - f[302] + f[356], 0, 0, 0, 0, 0, 
   4*f[15] - 4*f[78] - f[140] - 5*f[203] + f[205] + 2*f[302] - 2*f[356], 0, 
   0, 0, 0, f[290], (4*f[15])/3 - (4*f[78])/3 - (2*f[140])/3 - 2*f[203] + 
    (2*f[205])/3 - (5*f[284])/6 - f[356]/3, 0, 7*f[15] - 7*f[78] - 7*f[203] + 
    (3*f[302])/4 - (3*f[356])/4, 0, 0, -8*f[15] + 8*f[78] - 8*f[140] + 
    8*f[205] - (3*f[284])/2, 0, 0, 0, -4*f[15] + 4*f[78] + 4*f[203] - 
    f[302] + f[356], 0, 0, 0, 0, (-95*f[15])/9 + (95*f[78])/9 - 
    (26*f[140])/9 + (23*f[203])/3 + (26*f[205])/9 - (7*f[284])/9 - 
    (19*f[302])/12 + (47*f[356])/36, 0, 0, 0, 0, 0, f[296], 
   -4*f[15] + 4*f[78] - 4*f[131] - 2*f[261] + f[305] - 4*f[381], 
   -2*f[15] + 2*f[78] - 4*f[140] - 2*f[203] + 4*f[205] + f[302]/2, 0, 0, 
   -8*f[15] + 8*f[78] + 8*f[203] - f[302]/2 + f[356]/2, 0, 0, 0, 0, 0, 
   -8*f[15] + 8*f[78] - 8*f[140] + 8*f[205] - f[284], 0, 0, 0, 0, 0, 0, 0, 0, 
   4*f[15] - 4*f[78] + 4*f[131] + 2*f[261] - 2*f[305] + 4*f[381], f[302], 0, 
   16*f[15] - 16*f[78] - 16*f[203] + f[302] - f[356], 0, 0, 0, 0, 0, 0, 
   4*f[15] - 4*f[78] - 4*f[203] - f[302], 0, 0, 0, 0, f[305], 
   -8*f[15] + 8*f[78] + 8*f[203] - f[284] - (3*f[302])/2 + (3*f[356])/2, 0, 
   -8*f[15] + 8*f[78] + 8*f[203] - f[302]/2 + f[356]/2, 0, 0, 
   8*f[15] - 8*f[78] + 8*f[140] - 8*f[205] + f[284], 0, 0, 0, 
   8*f[15] - 8*f[78] - 8*f[203] + 2*f[302] - 2*f[356], 0, 0, 0, 0, 
   -6*f[15] + 6*f[78] + 4*f[140] + 10*f[203] - 4*f[205] + f[284] - 2*f[302] + 
    2*f[356], 0, 0, 0, 0, 0, -29*f[15] + 29*f[78] - 38*f[140] - 9*f[203] + 
    38*f[205] + f[258] - (3*f[261])/2 - f[290] + (3*f[305])/2 - 4*f[338], 
   (4*f[15])/3 - (4*f[78])/3 + (10*f[140])/3 + 2*f[203] - (10*f[205])/3 + 
    (7*f[284])/6 - f[302]/2 + (2*f[356])/3, 0, 4*f[15] - 3*f[78] - 4*f[203] + 
    f[205] + f[302]/4 - f[356]/4, 0, 0, 4*f[15] - 4*f[78] + 4*f[140] - 
    4*f[205] + f[284]/2, 0, 0, 0, -1/2*f[302], 0, 0, 0, 0, 
   (2*f[15])/3 + f[78]/3 + (2*f[140])/3 + f[205]/3 - (2*f[284])/3 - 
    f[302]/4 + f[356]/12, 0, 0, 0, 0, 0, -2*f[15] + (10*f[78])/3 + 
    (4*f[140])/3 + (10*f[203])/3 + (2*f[284])/3 - (5*f[302])/6 + f[356]/2, 0, 
   0, 0, 0, 0, 0, (29*f[15])/3 - (29*f[78])/3 + f[131]/3 + (95*f[140])/9 + 
    (11*f[203])/9 - (95*f[205])/9 - f[258]/6 + f[261]/2 + f[290]/6 - 
    (5*f[305])/12 + f[325]/6 + f[338] + f[341]/6 + f[381]/3, 
   (34*f[15])/9 - (34*f[78])/9 + f[140]/9 - (11*f[203])/3 - f[205]/9 - 
    f[284]/36 + (11*f[302])/12 - (25*f[356])/36, 0, 
   (5*f[15])/2 - (10*f[78])/3 + (2*f[140])/3 - (11*f[203])/6 - (3*f[205])/2 + 
    (7*f[302])/24 - f[356]/8, 0, 0, (2*f[78])/3 + (2*f[205])/3 - 
    (5*f[284])/12 - f[356]/6, 0, 0, 0, (4*f[15])/3 - (4*f[78])/3 - 
    (2*f[140])/3 - 2*f[203] + (2*f[205])/3 + f[302]/2 - f[356]/2, 0, 0, 0, 0, 
   (67*f[15])/18 - (35*f[78])/9 + (11*f[140])/9 - (5*f[203])/2 - 
    (25*f[205])/18 + (11*f[284])/18 + (5*f[302])/8 - (31*f[356])/72, 0, 0, 0, 
   0, 0, (7*f[15])/3 - 3*f[78] - (2*f[140])/3 - 3*f[203] - f[284]/3 + 
    (3*f[302])/4 - (7*f[356])/12, 0, 0, 0, 0, 0, 0, 0, f[325], 0, 0, 
   -7*f[15] + 7*f[78] + 7*f[203] - f[302]/2 + f[356]/2, 0, 0, 0, 0, 0, 0, 
   -8*f[15] + 8*f[78] + 8*f[203] - f[302]/2 + f[356]/2, 0, 0, 0, 0, 
   f[15] - f[78] - f[203], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (41*f[15])/3 - (41*f[78])/3 - (41*f[203])/3 - f[258] - f[325] + f[338], 0, 
   0, -f[78] - f[205], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[78] - f[205], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (92*f[15])/3 - (92*f[78])/3 + 
    76*f[140] + (136*f[203])/3 - 76*f[205] + 3*f[261] + 2*f[290] - 3*f[305] + 
    2*f[325] + 6*f[338] + f[341], -4*f[15] + 4*f[78] + 4*f[203] - f[302] + 
    f[356], 0, -8*f[15] + 8*f[78] + 8*f[203] - f[302]/2 + f[356]/2, 0, 0, 0, 
   0, 0, 0, -8*f[15] + 8*f[78] + 8*f[203] - f[302] + f[356], 0, 0, 0, 0, 
   -8*f[15] + 8*f[78] + 8*f[203] - (3*f[302])/2 + (3*f[356])/2, 0, 0, 0, 0, 
   0, 4*f[15] - 4*f[78] - 4*f[203] + f[302] - f[356], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, f[338], 0, 0, f[15] - f[78] + f[140] - f[205], 0, 0, 0, 0, 0, 0, 0, 0, 
   f[15] - f[78] + f[140] - f[205], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[341], 4*f[15] - 4*f[78] + 4*f[140] - 4*f[205] + f[284], 0, 0, 0, 0, 
   8*f[15] - 8*f[78] + 8*f[140] - 8*f[205] + f[284], 0, 0, 0, 0, 0, 0, 
   4*f[15] - 4*f[78] + 4*f[140] - 4*f[205], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, f[345], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   4*f[15] - 4*f[78] + 4*f[131] + 2*f[261] - 2*f[305] + 4*f[381], 
   -16*f[15] + 16*f[78] + 16*f[203] - 4*f[302] + 3*f[356], 0, 
   16*f[15] - 16*f[78] - 16*f[203] + f[302] - f[356], 0, 0, 0, 0, 0, 0, 
   -8*f[15] + 8*f[78] + 8*f[203] - 4*f[302] + 2*f[356], 0, 0, 0, 0, 
   16*f[15] - 16*f[78] - 16*f[203] + 3*f[302] - 3*f[356], 0, 0, 0, 0, 0, 
   -8*f[15] + 8*f[78] + 8*f[203] - 2*f[302] + f[356], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[261], 8*f[15] - 8*f[78] + 8*f[140] - 8*f[205], 0, 0, 0, 0, 
   16*f[15] - 16*f[78] + 16*f[140] - 16*f[205] + 2*f[284], 0, 0, 0, 0, 0, 0, 
   0, 0, 8*f[15] - 8*f[78] + 8*f[140] - 8*f[205] + 2*f[284], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[356], 0, 0, 0, 0, 0, 0, 
   -8*f[15] + 8*f[78] - 8*f[140] + 8*f[205] - 4*f[284], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -372*f[15] + (1172*f[78])/3 + (280*f[140])/3 + 
    (1396*f[203])/3 - (224*f[205])/3 + (80*f[284])/3 - (289*f[302])/3 + 
    (220*f[356])/3, 0, 0, 0, 0, 0, 0, f[359], 0, 0, 0, 0, 
   12*f[15] - 12*f[78] - 12*f[203] + 2*f[302] - 2*f[356], 0, 0, 0, 0, 0, 0, 
   4*f[78] + 4*f[205] - f[356], 0, 0, 0, 0, 0, 0, 
   4*f[15] - 4*f[78] + 4*f[140] - 4*f[205], 0, 0, 0, 0, 0, 0, 
   (-32*f[15])/3 + (32*f[78])/3 - (8*f[140])/3 + 8*f[203] + (8*f[205])/3 - 
    (10*f[284])/3 - 2*f[302] + (5*f[356])/3, 0, 0, 0, 0, 0, 0, 
   (-16*f[15])/3 + (16*f[78])/3 + (8*f[140])/3 + 8*f[203] - (8*f[205])/3 - 
    (2*f[284])/3 - 2*f[302] + (4*f[356])/3, 0, 0, 0, 0, 0, 0, 
   -12*f[15] + 12*f[78] + 12*f[203] - 3*f[302] + 2*f[356], 0, 0, 0, 0, 0, 0, 
   2*f[284], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   16*f[15] - 16*f[78] - 16*f[203] + 2*f[302] - 2*f[356], 0, 0, 0, 0, 0, 
   8*f[15] - 8*f[78] + 8*f[140] - 8*f[205], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 8*f[15] - 8*f[78] + 8*f[140] - 8*f[205] + 6*f[284], 0, 0, 0, 0, 0, 0, 
   -24*f[15] + 24*f[78] + 24*f[203] - 6*f[302] + 5*f[356], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -24*f[15] + 24*f[78] + 24*f[203] - 3*f[302] + 
    3*f[356], 0, 0, 0, 0, 0, -4*f[15] + 4*f[78] + 4*f[203] - f[302] + f[356], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   8*f[140] + 8*f[203] - 8*f[205], 0, 0, 0, -8*f[15] + 8*f[78] - 8*f[140] + 
    8*f[205] - f[356], 0, 0, 0, 0, 0, 0, 0, 0, 0, f[356], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {f[376], f[377], (3*f[11])/2 - (8*f[15])/3 + 
    f[18]/4 + (8*f[78])/3 + f[79] - f[82]/2 - f[88] - f[91]/2 + 5*f[131] - 
    f[133] - 38*f[140] - f[143] + f[145] + f[165] + (3*f[180])/2 - 
    (82*f[203])/3 + 38*f[205] - f[207] - f[258] - f[261]/2 - f[290] + 
    2*f[305] - 2*f[325] - 3*f[338] - f[341] + 2*f[381] + (3*f[428])/2 + 
    f[451], (17*f[387])/9 + f[398]/6 - f[472]/18, 0, f[380], f[381], 
   (-3*f[398])/4 + (3*f[472])/4, 0, f[383], 0, 0, (-5*f[398])/6 + f[472]/2, 
   0, 0, f[385], -f[11] - 2*f[131] + f[143]/2 - f[180] - f[261], f[387], 0, 
   0, 0, 0, 0, f[11] - (82*f[15])/3 + (82*f[78])/3 - 2*f[79] + 2*f[88] + 
    f[91] - 4*f[131] + 2*f[133] + f[143]/2 - 2*f[145] - 2*f[165] + f[180] + 
    (28*f[203])/3 + f[207] + 2*f[258] + f[261] + 2*f[325] + f[341] - f[451] + 
    f[458], -2*f[387], 0, 0, 0, 0, 2*f[387] + f[472]/3, 0, 0, 0, f[391], 
   2*f[11] + 4*f[131] - f[143] + 2*f[180] + 2*f[261] + 4*f[381] + 2*f[428], 
   (7*f[398])/2 - 2*f[472], 0, (3*f[11])/2 - 30*f[15] + f[18]/4 + 30*f[78] - 
    f[79] - f[82]/2 + f[88] + f[91]/2 - f[131] + f[133] - 38*f[140] - 
    f[145] - f[165] + (3*f[180])/2 - 18*f[203] + 38*f[205] + f[258] - 
    f[261]/2 - f[290] + 2*f[305] - 3*f[338] - f[381] + f[383] - f[413] + 
    (3*f[428])/2, -f[398] + f[472], 0, f[398]/2 - f[472]/2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -2*f[11] + (98*f[15])/3 - f[18]/2 - (98*f[78])/3 + f[82] - 
    2*f[131] + 76*f[140] + f[143]/2 - 2*f[180] + (136*f[203])/3 - 76*f[205] + 
    f[207] + 2*f[261] + 2*f[290] - 4*f[305] + 2*f[325] + 6*f[338] + f[341] - 
    2*f[381] - f[383] - 2*f[428] - f[451], f[398], 0, f[398]/2 - f[472]/2, 0, 
   0, 0, 0, 0, 0, (-17*f[398])/6 + (11*f[472])/6, 0, 0, 0, 0, f[401], 
   -f[11] - 2*f[131] + f[143]/2 - f[180] - f[261] + f[381] - f[428], 
   (-4*f[387])/3 - (13*f[398])/4 + (37*f[472])/12, 0, 
   (-3*f[11])/2 + 30*f[15] - f[18]/4 - 30*f[78] + f[79] + f[82]/2 - f[88] - 
    f[91]/2 + f[131] - f[133] + 38*f[140] + f[145] + f[165] - (3*f[180])/2 + 
    18*f[203] - 38*f[205] - f[258] + f[261]/2 + f[290] - 2*f[305] + 
    3*f[338] - f[383] + f[413] - (3*f[428])/2, f[398]/2 - f[472]/2, 0, 0, 0, 
   0, f[11] + 2*f[131] - f[143]/2 + f[180] + f[261], 2*f[387], 0, 0, 0, 
   -4*f[387], 0, 0, 0, (3*f[11])/2 - 30*f[15] + f[18]/4 + 30*f[78] - f[79] - 
    f[82]/2 + f[88] + f[91]/2 - f[131] + f[133] - 38*f[140] - f[145] - 
    f[165] + (3*f[180])/2 - 18*f[203] + 38*f[205] + f[258] - f[261]/2 - 
    f[290] + 2*f[305] - 3*f[338] - f[381] + f[383] - f[413] + (3*f[428])/2, 
   -2*f[398] + 2*f[472], 0, -f[398] + f[472], 0, 0, 0, 0, 0, 
   2*f[398] - 2*f[472], 0, 0, 0, 0, f[413], (-5*f[387])/3 - f[472]/3, 0, 
   (3*f[398])/4 - (3*f[472])/4, 0, 0, -3*f[387], 0, 0, 0, -f[398] + f[472], 
   0, 0, 0, 0, (-14*f[387])/9 - (19*f[398])/12 + (47*f[472])/36, 0, 0, 0, 0, 
   0, 6*f[15] - (168*f[78])/19 + 6*f[140] - (168*f[205])/19 + (9*f[261])/38 + 
    (9*f[338])/19 - (9*f[376])/19 - f[377] - f[380] - f[385] - f[391] - 
    f[401], 2*f[11] + 4*f[131] - f[143] + 2*f[180] + 2*f[261] + 4*f[381] + 
    f[428], f[398]/2, 0, 0, -1/2*f[398] + f[472]/2, 0, 0, 0, 0, 0, -2*f[387], 
   0, 0, 0, 0, 0, 0, 0, 0, -2*f[11] - 4*f[131] + f[143] - 2*f[180] - 
    2*f[261] - 4*f[381] - 2*f[428], f[398], 0, f[398] - f[472], 0, 0, 0, 0, 
   0, 0, -f[398], 0, 0, 0, 0, f[428], -2*f[387] - (3*f[398])/2 + 
    (3*f[472])/2, 0, -1/2*f[398] + f[472]/2, 0, 0, 2*f[387], 0, 0, 0, 
   2*f[398] - 2*f[472], 0, 0, 0, 0, 2*f[387] - 2*f[398] + 2*f[472], 0, 0, 0, 
   0, 0, -1/2*f[11] + 30*f[15] - f[18]/4 - 30*f[78] + f[79] + f[82]/2 - 
    f[88] - f[91]/2 + 3*f[131] - f[133] + 38*f[140] - f[143]/2 + f[145] + 
    f[165] - f[180]/2 + 18*f[203] - 38*f[205] - f[258] + (3*f[261])/2 + 
    f[290] - 2*f[305] + 3*f[338] - f[428]/2 - f[458], 
   (7*f[387])/3 - f[398]/2 + (2*f[472])/3, 0, f[398]/4 - f[472]/4, 0, 0, 
   f[387], 0, 0, 0, -1/2*f[398], 0, 0, 0, 0, (-4*f[387])/3 - f[398]/4 + 
    f[472]/12, 0, 0, 0, 0, 0, (4*f[387])/3 - (5*f[398])/6 + f[472]/2, 0, 0, 
   0, 0, 0, 0, f[11]/18 - (34*f[15])/9 + (5*f[18])/72 + (34*f[78])/9 + 
    f[79]/18 - (5*f[82])/36 - f[88]/18 - f[91]/36 - f[133]/18 - 
    (95*f[140])/9 + f[143]/72 + f[145]/18 + f[165]/18 + f[180]/18 - 
    (59*f[203])/9 + (95*f[205])/9 - f[207]/6 - f[258]/18 - f[261]/2 - 
    (5*f[290])/18 + (5*f[305])/9 - f[325]/3 - (5*f[338])/6 - f[341]/6 - 
    f[381]/3 - f[383]/18 - f[413]/9 + (5*f[428])/36 + f[451]/6, 
   -1/18*f[387] + (11*f[398])/12 - (25*f[472])/36, 0, 
   (7*f[398])/24 - f[472]/8, 0, 0, (-5*f[387])/6 - f[472]/6, 0, 0, 0, 
   f[398]/2 - f[472]/2, 0, 0, 0, 0, (11*f[387])/9 + (5*f[398])/8 - 
    (31*f[472])/72, 0, 0, 0, 0, 0, (-2*f[387])/3 + (3*f[398])/4 - 
    (7*f[472])/12, 0, 0, 0, 0, 0, 0, 0, -f[383] - f[451] + f[458], 0, 0, 
   -1/2*f[398] + f[472]/2, 0, 0, 0, 0, 0, 0, -1/2*f[398] + f[472]/2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[451], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[11] - (98*f[15])/3 + f[18]/2 + (98*f[78])/3 - f[82] - 76*f[140] + 
    f[180] - (136*f[203])/3 + 76*f[205] - f[207] - 3*f[261] - 2*f[290] + 
    4*f[305] - 2*f[325] - 6*f[338] - f[341] + f[428], -f[398] + f[472], 0, 
   -1/2*f[398] + f[472]/2, 0, 0, 0, 0, 0, 0, -f[398] + f[472], 0, 0, 0, 0, 
   (-3*f[398])/2 + (3*f[472])/2, 0, 0, 0, 0, 0, f[398] - f[472], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, f[458], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (82*f[15])/3 - (82*f[78])/3 + 2*f[79] - 
    2*f[88] - f[91] + 6*f[131] - 2*f[133] - f[143] + 2*f[145] + 2*f[165] - 
    (28*f[203])/3 - f[207] - 2*f[258] - 2*f[325] - f[341] + 2*f[451] - 
    2*f[458], 2*f[387], 0, 0, 0, 0, 2*f[387], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[462], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -2*f[11] - 4*f[131] + f[143] - 2*f[180] - 2*f[261] - 4*f[381] - 
    2*f[428], -4*f[398] + 3*f[472], 0, f[398] - f[472], 0, 0, 0, 0, 0, 0, 
   -4*f[398] + 2*f[472], 0, 0, 0, 0, 3*f[398] - 3*f[472], 0, 0, 0, 0, 0, 
   -2*f[398] + f[472], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[11] - 2*f[131] + f[143]/2 - f[180] - f[261], 0, 0, 0, 0, 0, 4*f[387], 
   0, 0, 0, 0, 0, 0, 0, 0, 4*f[387], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, f[472], 0, 0, 0, 0, 0, 0, -8*f[387], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (160*f[387])/3 - (289*f[398])/3 + (220*f[472])/3, 0, 0, 0, 
   0, 0, 0, -f[109] - f[234] - f[359], 0, 0, 0, 0, 2*f[398] - 2*f[472], 0, 0, 
   0, 0, 0, 0, -f[472], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-20*f[387])/3 - 2*f[398] + (5*f[472])/3, 0, 0, 0, 0, 0, 0, 
   (-4*f[387])/3 - 2*f[398] + (4*f[472])/3, 0, 0, 0, 0, 0, 0, 
   -3*f[398] + 2*f[472], 0, 0, 0, 0, 0, 0, 4*f[387], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*f[398] - 2*f[472], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12*f[387], 0, 0, 0, 0, 0, 0, 
   -6*f[398] + 5*f[472], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3*f[398] + 3*f[472], 0, 0, 0, 0, 0, -f[398] + f[472], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[472], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[472], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[1]/36 + y[3]/y[2] - (4345*y[4])/(1296*y[2]^2) - 1/(2*y[5]) + 
    y[6]/(1296*y[7]) + y[8]/(1296*y[2]*y[7]) + y[9]/(2*y[5]*y[7]) - 
    (4345*y[4]*y[10])/(1296*y[2]^2*y[7]) + (4345*y[4]*y[11])/
     (1296*y[2]^2*y[7]^2) + (19*y[4]^2*y[11]^2)/(36*y[2]^2*y[7]^2*y[12]) - 
    (19*y[4]^2*y[13])/(36*y[2]^2*y[12]) + (y[11]^2*y[14])/(2*y[7]*y[15]) + 
    y[16]/(2*y[15]) - (y[17]*y[18]^2)/(36*y[5]*y[19]) - 
    (19*y[4]^2*y[20])/(36*y[2]^2*y[7]*y[12]) + (19*y[4]*y[21])/(36*y[12]) - 
    (19*y[4]*y[22])/(36*y[2]*y[12]) + (19*y[4]*y[11]*y[23])/
     (36*y[2]*y[7]^2*y[12]) + y[24]/(1296*y[2]*y[7]^2) - 
    (19*y[25])/(36*y[7]*y[12]) - (19*y[4]*y[26])/(18*y[2]*y[7]*y[12]) + 
    y[27]/(1296*y[7]^2) + (19*y[28])/(36*y[7]^2*y[12]), 
  f[2] -> (19*y[4])/(36*y[2]^2) + (19*y[4]*y[10])/(36*y[2]^2*y[7]) - 
    (19*y[4]*y[11])/(36*y[2]^2*y[7]^2) + (y[11]^2*y[14])/(2*y[7]*y[15]) + 
    y[16]/(2*y[15]) + (19*y[29])/36 + y[30]/(36*y[2]) + 
    y[32]^2/(6*y[5]*y[31]) + y[33]/y[4] + y[34]/3 + 
    (y[32]*y[35])/(3*y[5]*y[7]*y[31]) + y[35]^2/(6*y[5]*y[7]^2*y[31]) + 
    y[36]/(36*y[2]*y[7]^2) + y[37]/(6*y[4]*y[7]) - 
    (y[38]^2*y[39])/(3*y[4]*y[5]*y[7]^2) + y[40]/(36*y[7]) + 
    y[41]/(6*y[4]*y[7]^2) + (y[2]^2*y[42])/(6*y[4]*y[43]) - 
    (y[2]^2*y[14]*y[44])/(6*y[4]*y[7]^2*y[43]) + (y[4]*y[11]^2*y[45])/
     (6*y[2]^2*y[7]^2*y[43]) - (y[2]^2*y[46])/(6*y[4]*y[7]*y[43]) + 
    y[47]/(36*y[7]^2) - (y[32]*y[48])/(3*y[4]*y[5]) + y[49]/(36*y[2]*y[7]) + 
    (y[32]*y[50])/(6*y[5]) + (y[11]*y[32]*y[51])/(6*y[5]*y[7]^2) + 
    (y[32]*y[52])/(6*y[5]*y[7]) + y[53]/(3*y[4]*y[5]*y[7]) + 
    y[54]/(6*y[43]) - (y[4]*y[11]*y[55])/(6*y[2]^2*y[7]*y[43]) - 
    (y[4]*y[56])/(6*y[2]^2*y[43]) + (y[4]*y[11]*y[57])/
     (6*y[2]*y[7]^2*y[43]) - (y[4]*y[58])/(6*y[2]*y[7]*y[43]) - 
    (y[4]*y[59])/(6*y[2]*y[43]) + y[60]/(6*y[7]^2*y[43]) + 
    y[61]/(6*y[7]*y[43]), f[5] -> (-25*y[4])/(36*y[2]^2) - 
    (25*y[4]*y[10])/(36*y[2]^2*y[7]) + (25*y[4]*y[11])/(36*y[2]^2*y[7]^2) - 
    (y[4]^2*y[11]^2)/(24*y[2]^2*y[7]^2*y[12]) + 
    (y[4]^2*y[13])/(24*y[2]^2*y[12]) + (y[4]^2*y[20])/
     (24*y[2]^2*y[7]*y[12]) + (y[4]*y[22])/(24*y[2]*y[12]) - 
    (y[4]*y[11]*y[23])/(24*y[2]*y[7]^2*y[12]) + y[25]/(24*y[7]*y[12]) + 
    (y[4]*y[26])/(12*y[2]*y[7]*y[12]) + y[62]/(72*y[2]) + y[63]/24 - 
    (y[2]*y[11]^2)/(y[7]*y[64]) - (y[2]*y[65])/y[64] - 
    (y[18]^2*y[66])/(24*y[5]*y[19]) + (y[11]*y[67]*y[68])/(6*y[5]*y[7]^2) - 
    (y[4]*y[69])/(24*y[12]) + y[70]/(36*y[2]*y[7]^2) + 
    (y[11]*y[72])/(6*y[7]^2*y[71]) + y[73]/(72*y[7]) + y[74]/(72*y[7]^2) + 
    y[75]/(6*y[5]) + y[76]/(6*y[71]) + y[77]/(6*y[5]*y[7]) + 
    y[78]/(6*y[7]*y[71]) + y[79]/(72*y[2]*y[7]) + y[80]/(24*y[7]^2*y[12]), 
  f[10] -> -5/3 - y[2]/(2*y[4]*y[15]) - (y[2]*y[11]^2*y[14])/
     (2*y[4]*y[7]^2*y[15]) - y[32]^2/(6*y[5]*y[31]) - 
    (y[32]*y[35])/(3*y[5]*y[7]*y[31]) - y[35]^2/(6*y[5]*y[7]^2*y[31]) + 
    (y[2]^2*y[11]*y[39])/(2*y[15]*y[18]) + (y[38]^2*y[39])/
     (3*y[4]*y[5]*y[7]^2) + (y[32]*y[48])/(3*y[4]*y[5]) - 
    (y[32]*y[50])/(6*y[5]) - (y[11]*y[32]*y[51])/(6*y[5]*y[7]^2) - 
    (y[32]*y[52])/(6*y[5]*y[7]) + y[81] + y[82]/y[2] - y[83]^2/3 + 
    y[84]/(3*y[4]) + y[85]/y[7] + y[86]/(y[2]*y[7]) + y[87]/(y[4]*y[7]) - 
    (3*y[2]*y[88])/(2*y[15]^2) + (3*y[2]*y[11]^2*y[14]*y[89])/
     (2*y[7]*y[15]^2) - (y[2]*y[11]*y[90])/(2*y[4]*y[7]*y[15]) + 
    (y[11]*y[14]*y[91])/(2*y[7]*y[15]) - (y[2]^2*y[11]*y[39])/
     (2*y[18]*y[92]) + y[93]/(6*y[2]*y[7]^2) + y[94]/(6*y[7]^2) + 
    y[95]/(6*y[4]*y[7]^2) + y[96]/(2*y[92]) + y[97]/(2*y[15]) + 
    y[98]/(3*y[4]*y[5]*y[7]), f[11] -> 1/3 - y[2]^(-1) + 
    y[11]/(y[2]*y[7]^2) + (y[2]*y[11]^3*y[14]^2)/(y[7]^2*y[15]^2) + 
    (2*y[11]^2*y[14]^2)/(y[7]^2*y[15]) - (3*y[2]*y[4]*y[11]^3*y[14]^2*y[89])/
     (y[7]*y[15]^3) + (y[11]*y[90])/y[7]^2 + y[99]/(y[2]*y[7]) + 
    y[100]/(6*y[7]) - (y[11]^2*y[14]*y[101])/(2*y[7]*y[15]^2) + 
    (y[11]*y[102]*y[103])/(6*y[7]*y[104]) - (3*y[2]*y[4]*y[105])/y[15]^3 + 
    (y[11]*y[106])/(2*y[7]*y[15]) + y[107]/(2*y[15]) + y[108]/(6*y[104]) + 
    y[109]/(2*y[15]^2), f[15] -> -1/24*(y[4]*y[10])/(y[2]*y[7]) + 
    (y[4]*y[11])/(24*y[2]*y[7]^2) - y[29]/24 + y[110]/(24*y[2]) + 
    y[111]/(24*y[7]) + y[112]/(24*y[7]^2), 
  f[17] -> 25/36 + (8*y[4])/(9*y[2]^2) + (8*y[4]*y[10])/(9*y[2]^2*y[7]) - 
    (8*y[4]*y[11])/(9*y[2]^2*y[7]^2) - (25*y[4]^2*y[11]^3)/
     (36*y[2]^2*y[7]^2*y[12]^2) - (25*y[4]*y[11]^2*y[23])/
     (36*y[2]*y[7]^2*y[12]^2) - (25*y[11]*y[28])/(36*y[7]^2*y[12]^2) - 
    (y[11]*y[32]*y[39]*y[67])/(6*y[5]*y[7]^2) + (y[4]*y[113])/(12*y[2]) + 
    y[29]*y[114] + y[115]/(36*y[2]*y[7]^2) - (y[11]^2*y[116])/
     (18*y[2]^2*y[7]^2*y[12]) + (y[13]*y[116])/(18*y[2]^2*y[12]) + 
    (y[20]*y[116])/(18*y[2]^2*y[7]*y[12]) + (25*y[4]^2*y[11]^2*y[117])/
     (36*y[2]^2*y[7]*y[12]^2) - (y[29]*y[32]^2*y[118])/(6*y[5]) + 
    (25*y[4]^2*y[119])/(36*y[2]^2*y[12]^2) + y[120]/(36*y[7]) - 
    (y[11]*y[121])/(18*y[2]*y[7]^2*y[12]) + y[122]/(18*y[12]) + 
    y[123]/(18*y[2]*y[12]) + y[124]/(6*y[7]*y[71]) + 
    (25*y[4]*y[11]*y[125])/(36*y[2]*y[7]*y[12]^2) - 
    (y[32]*y[126])/(6*y[5]*y[7]) + y[127]/(18*y[7]*y[12]) + 
    y[128]/(9*y[2]*y[7]*y[12]) + y[129]/(6*y[71]) + y[130]/(6*y[7]^2*y[71]) + 
    y[131]/(36*y[7]^2) + (25*y[132])/(36*y[12]^2) + y[133]/(36*y[2]*y[7]) + 
    (25*y[4]*y[134])/(36*y[2]*y[12]^2) - (25*y[135])/(36*y[7]*y[12]^2) + 
    y[136]/(18*y[7]^2*y[12]), f[18] -> 9/2 + y[4]/(3*y[2]^2) + 
    (5*y[4])/(2*y[2]) + (y[4]*y[10])/(3*y[2]^2*y[7]) - 
    (y[4]*y[11])/(3*y[2]^2*y[7]^2) - (y[4]^2*y[11]^3)/
     (6*y[2]^2*y[7]^2*y[12]^2) - (y[4]*y[11]^2*y[23])/
     (6*y[2]*y[7]^2*y[12]^2) - (y[11]*y[28])/(6*y[7]^2*y[12]^2) + 
    (13*y[29])/6 + (2*y[2]*y[11]^2*y[14])/(y[7]^2*y[64]) + 
    (y[4]^2*y[11]^2*y[117])/(6*y[2]^2*y[7]*y[12]^2) + 
    (y[4]^2*y[119])/(6*y[2]^2*y[12]^2) + (y[4]*y[11]*y[125])/
     (6*y[2]*y[7]*y[12]^2) + y[132]/(6*y[12]^2) + 
    (y[4]*y[134])/(6*y[2]*y[12]^2) + y[137]/(6*y[2]*y[7]^2) + 
    y[138]/(6*y[7]^2) - (y[11]^2*y[139])/(3*y[2]^2*y[7]^2*y[12]) + 
    (y[13]*y[139])/(3*y[2]^2*y[12]) + (y[20]*y[139])/(3*y[2]^2*y[7]*y[12]) - 
    (4*y[2]*y[11]^2*y[14]*y[140])/(y[7]*y[64]^2) + 
    (y[11]*y[103]*y[141])/(3*y[7]*y[104]) + y[142]/(3*y[12]) - 
    (y[11]*y[143])/(3*y[2]*y[7]^2*y[12]) + (2*y[11]*y[144])/(y[7]*y[64]) + 
    y[145]/(y[2]*y[12]) + y[146]/(6*y[7]) + y[147]/(6*y[2]*y[7]) + 
    y[148]/(3*y[7]*y[12]) + y[149]/(y[2]*y[7]*y[12]) + (2*y[150])/y[64] - 
    (4*y[2]*y[14]*y[151])/y[64]^2 + y[152]/(3*y[7]^2*y[12]) + 
    y[153]/(6*y[7]*y[12]^2) + y[154]/(3*y[104]), 
  f[20] -> (7*y[4])/(8*y[2]) - (y[4]*y[10])/(12*y[2]^2*y[7]) + 
    (y[4]*y[11])/(12*y[2]^2*y[7]^2) + (y[4]^2*y[11]^3)/
     (24*y[2]^2*y[7]^2*y[12]^2) + (y[4]*y[11]^2*y[23])/
     (24*y[2]*y[7]^2*y[12]^2) + (y[11]*y[28])/(24*y[7]^2*y[12]^2) + 
    (y[2]*y[11]^2*y[14])/(y[7]^2*y[64]) + y[110]/(12*y[2]^2) - 
    (y[4]^2*y[11]^2*y[117])/(24*y[2]^2*y[7]*y[12]^2) - 
    (y[4]^2*y[119])/(24*y[2]^2*y[12]^2) - (y[4]*y[11]*y[125])/
     (24*y[2]*y[7]*y[12]^2) - (y[4]*y[134])/(24*y[2]*y[12]^2) + 
    y[135]/(24*y[7]*y[12]^2) + (y[11]^2*y[139])/(12*y[2]^2*y[7]^2*y[12]) - 
    (y[13]*y[139])/(12*y[2]^2*y[12]) - (y[20]*y[139])/
     (12*y[2]^2*y[7]*y[12]) - (2*y[2]*y[11]^2*y[14]*y[140])/(y[7]*y[64]^2) + 
    (y[11]*y[103]*y[141])/(6*y[7]*y[104]) + (y[11]*y[143])/
     (12*y[2]*y[7]^2*y[12]) + (y[11]*y[144])/(y[7]*y[64]) + y[150]/y[64] - 
    (2*y[2]*y[14]*y[151])/y[64]^2 + y[154]/(6*y[104]) + y[155]/24 + 
    y[156]/(24*y[2]*y[7]^2) + y[157]/(24*y[7]^2) + y[158]/(12*y[12]) + 
    y[159]/(12*y[2]*y[12]) + y[160]/(24*y[2]*y[7]) + y[161]/(24*y[7]) + 
    y[162]/(12*y[2]*y[7]*y[12]) + y[163]/(24*y[12]^2) + 
    y[164]/(12*y[7]*y[12]) + y[165]/(12*y[7]^2*y[12]), 
  f[34] -> y[4]/(12*y[2]^2) + (y[4]*y[10])/(12*y[2]^2*y[7]) - 
    (y[4]*y[11])/(12*y[2]^2*y[7]^2) + (y[2]^2*y[11]^4*y[14]^2)/
     (2*y[7]^2*y[15]^3) + (5*y[2]*y[11]^3*y[14]^2)/(4*y[7]^2*y[15]^2) + 
    (y[11]^2*y[14]^2)/(y[7]^2*y[15]) - (3*y[2]^2*y[4]*y[11]^4*y[14]^2*y[89])/
     (2*y[7]*y[15]^4) + y[166]/(24*y[2]) + y[167]/(24*y[2]*y[7]^2) + 
    y[168]/(24*y[7]) + y[169]/(24*y[2]*y[7]) - 
    (y[11]^2*y[32])/(8*y[7]*y[170]) - (y[32]*y[65])/(8*y[170]) - 
    (y[2]*y[11]^3*y[14]*y[171])/(y[7]*y[15]^3) - (y[11]^2*y[14]*y[172])/
     (4*y[7]*y[15]^2) + y[173]/(4*y[15]) + y[174]/(24*y[7]^2) - 
    (3*y[2]^2*y[4]*y[175])/(2*y[15]^4) + (y[11]*y[176])/(4*y[7]*y[15]) + 
    y[177]/(4*y[15]^2) + (y[2]*y[178])/(2*y[15]^3), 
  f[46] -> (-3*y[2]^2*y[11]^2*y[14])/(2*y[7]*y[15]^2) - 
    (3*y[2]*y[11]*y[14])/(y[7]*y[15]) + y[32]/3 + 
    (2*y[11]^3*y[39])/(y[4]*y[5]*y[7]*y[15]) + 
    (y[11]^4*y[39])/(2*y[4]*y[5]*y[7]^2*y[15]) - (y[2]^2*y[11]*y[39])/
     (2*y[15]*y[18]) - (y[4]^2*y[11]^2)/(3*y[2]^2*y[7]^2*y[43]) - 
    (2*y[11]^3*y[32]*y[39])/(3*y[5]*y[7]*y[43]) - 
    (y[11]^4*y[32]*y[39])/(6*y[5]*y[7]^2*y[43]) + 
    (y[11]^3*y[35]*y[39])/(6*y[4]*y[5]*y[7]^2*y[43]) + 
    (y[2]^2*y[11]*y[39])/(2*y[18]*y[92]) - (y[42]*y[118])/(3*y[4]*y[5]) + 
    y[179]/(3*y[4]) - (y[11]*y[39]*y[180])/(3*y[4]*y[5]*y[7]^2) - 
    (y[42]*y[181])/(3*y[4]*y[7]) + y[182]/(2*y[15]) + 
    (y[39]*y[183])/(2*y[4]*y[5]*y[15]) - (y[32]*y[39]*y[183])/
     (6*y[5]*y[43]) + (y[39]*y[184])/(2*y[4]*y[15]) + 
    (y[18]^2*y[29]*y[185])/(6*y[5]*y[19]) + (y[11]^2*y[186])/
     (2*y[4]*y[7]^2*y[15]) + (y[11]*y[187])/(2*y[4]*y[7]*y[15]) + 
    y[188]/(6*y[2]*y[43]) - (y[4]^2*y[189])/(3*y[2]^2*y[43]) + 
    (y[4]*y[11]*y[190])/(6*y[2]*y[7]^2*y[43]) + (y[11]^2*y[39]*y[191])/
     (6*y[4]*y[5]*y[7]*y[43]) + y[192]/(6*y[4]*y[7]*y[43]) + 
    y[193]/(6*y[4]*y[7]^2*y[43]) + (2*y[4]^2*y[194])/(3*y[2]^2*y[7]*y[43]) + 
    (y[11]*y[195])/(3*y[5]*y[7]^2) + y[196]/(6*y[7]^2) + y[197]/(2*y[92]) + 
    y[198]/(6*y[7]) + y[199]/(y[4]*y[43]) + y[200]/(6*y[5]) + 
    y[201]/(y[5]*y[7]) + y[202]/(6*y[4]*y[7]^2) + y[203]/(y[4]*y[5]*y[43]) + 
    y[204]/(y[4]*y[5]*y[7]) + y[205]/(6*y[43]) + 
    (3*y[2]*y[206])/(2*y[15]^2) - (y[4]*y[207])/(6*y[2]*y[7]*y[43]) + 
    y[208]/(6*y[7]^2*y[43]) + y[209]/(6*y[7]*y[43]), 
  f[52] -> -1 - (y[4]*y[10])/(y[2]*y[7]) + (y[4]*y[11])/(y[2]*y[7]^2) - 
    y[29]/2 - (y[2]^2*y[11]^3*y[14])/(y[7]^2*y[64]^2) - 
    (5*y[2]*y[11]^2*y[14])/(2*y[7]^2*y[64]) + y[110]/y[2] + 
    (2*y[2]^2*y[11]^3*y[14]*y[140])/(y[7]*y[64]^3) + 
    (2*y[2]^2*y[14]*y[210])/y[64]^3 + (y[2]*y[11]^2*y[211])/(y[7]*y[64]^2) + 
    y[212]/y[7] + y[213]/(2*y[7]^2) - (y[11]*y[214])/(2*y[7]*y[64]) + 
    y[215]/(2*y[64]) + (y[2]*y[216])/y[64]^2, 
  f[75] -> (-5*y[4])/(18*y[2]^2) - (5*y[4]*y[10])/(18*y[2]^2*y[7]) + 
    (5*y[4]*y[11])/(18*y[2]^2*y[7]^2) + (y[2]*y[11]^2*y[14])/
     (2*y[7]^2*y[64]) - (y[11]^2*y[32]*y[67])/(12*y[5]*y[7]^2) + 
    (y[11]*y[103]*y[141])/(12*y[7]*y[104]) + y[154]/(12*y[104]) + 
    y[217]/(36*y[2]) + y[218]/12 + (y[11]*y[219])/(2*y[7]*y[64]) - 
    (y[11]*y[32]*y[220])/(12*y[5]*y[7]) + (3*y[2]^2*y[11]^2)/
     (2*y[7]*y[64]*y[221]) + (y[2]^2*y[11]^3)/(2*y[7]^2*y[64]*y[221]) + 
    (y[11]*y[222])/(2*y[7]*y[221]) + (y[11]^2*y[223])/(6*y[7]^2*y[221]) + 
    (y[2]*y[11]^2*y[224])/(y[7]*y[64]^2) + (y[2]^2*y[225])/(2*y[64]*y[221]) + 
    y[226]/(2*y[64]) + y[227]/(36*y[2]*y[7]^2) - (y[32]*y[228])/(12*y[5]) + 
    y[229]/(6*y[221]) + y[230]/(36*y[2]*y[7]) + y[231]/(36*y[7]) + 
    (y[2]*y[232])/y[64]^2 + y[233]/(36*y[7]^2), 
  f[78] -> y[4]/(24*y[2]^2) + (y[4]*y[10])/(24*y[2]^2*y[7]) - 
    (y[4]*y[11])/(24*y[2]^2*y[7]^2) + y[29]/(24*y[2]) + 
    (y[29]*y[38])/(24*y[7]^2) + (y[29]*y[42])/(24*y[7]) + 
    y[234]/(24*y[2]*y[7]^2) + y[235]/(24*y[2]*y[7]), 
  f[79] -> (-5*y[4])/(18*y[2]^2) - (5*y[4]*y[10])/(18*y[2]^2*y[7]) - 
    (y[4]^2*y[11])/(2*y[2]*y[7]^3) + (5*y[4]*y[11])/(18*y[2]^2*y[7]^2) + 
    (y[29]^2*y[38]^2)/(2*y[7]^3) + (y[11]*y[67]^2)/(2*y[5]*y[7]^3) + 
    (y[11]*y[103]*y[141])/(12*y[7]*y[104]) + y[154]/(12*y[104]) + 
    y[236]/(18*y[2]) + y[237]/12 + y[238]/(18*y[2]*y[7]) + 
    (y[18]^2*y[29]*y[239])/(6*y[5]*y[19]) + y[240]/(36*y[7]) + 
    y[241]/(18*y[2]*y[7]^2) + y[242]/(12*y[5]) + y[243]/(36*y[7]^2) + 
    y[244]/(12*y[5]*y[7]) + y[245]/(12*y[5]*y[7]^2), 
  f[82] -> 13/6 + (5*y[4])/(4*y[2]) - (19*y[4]*y[11])/(12*y[2]*y[7]^2) - 
    (y[4]^2*y[11]^3)/(12*y[2]^2*y[7]^2*y[12]^2) - 
    (y[4]*y[11]^2*y[23])/(12*y[2]*y[7]^2*y[12]^2) - 
    (y[11]*y[28])/(12*y[7]^2*y[12]^2) - (y[4]*y[10])/(6*y[2]^2*y[7]*y[32]) + 
    (y[4]*y[11])/(6*y[2]^2*y[7]^2*y[32]) + y[29]/(6*y[7]^2*y[18]*y[32]) - 
    y[29]/(6*y[7]*y[18]*y[32]) + (y[2]*y[11]^2*y[14])/(y[7]^2*y[64]) - 
    (y[11]^2*y[32]*y[67])/(12*y[5]*y[7]^2) + y[110]/(6*y[2]^2*y[32]) + 
    (y[4]^2*y[11]^2*y[117])/(12*y[2]^2*y[7]*y[12]^2) + 
    (y[4]^2*y[119])/(12*y[2]^2*y[12]^2) + (y[4]*y[11]*y[125])/
     (12*y[2]*y[7]*y[12]^2) + y[132]/(12*y[12]^2) + 
    (y[4]*y[134])/(12*y[2]*y[12]^2) - (y[11]^2*y[139])/
     (6*y[2]^2*y[7]^2*y[12]) + (y[13]*y[139])/(6*y[2]^2*y[12]) + 
    (y[20]*y[139])/(6*y[2]^2*y[7]*y[12]) - (2*y[2]*y[11]^2*y[14]*y[140])/
     (y[7]*y[64]^2) + (y[11]*y[103]*y[141])/(12*y[7]*y[104]) + 
    y[142]/(6*y[12]) - (y[11]*y[143])/(6*y[2]*y[7]^2*y[12]) + 
    (y[11]*y[144])/(y[7]*y[64]) + y[148]/(6*y[7]*y[12]) + y[150]/y[64] - 
    (2*y[2]*y[14]*y[151])/y[64]^2 + y[152]/(6*y[7]^2*y[12]) + 
    y[153]/(12*y[7]*y[12]^2) + y[154]/(12*y[104]) - 
    (y[11]*y[32]*y[220])/(12*y[5]*y[7]) - (y[32]*y[228])/(12*y[5]) - 
    (y[29]*y[246])/12 + y[247]/(6*y[2]*y[7]^2*y[32]) + 
    y[248]/(6*y[2]*y[7]*y[32]) + (y[4]*y[249])/(12*y[2]*y[7]) + 
    y[250]/(6*y[2]*y[12]) + y[251]/(12*y[7]^2) + y[252]/(6*y[2]*y[7]*y[12]) + 
    y[253]/(12*y[7]), f[88] -> (-5*y[4])/(18*y[2]^2) - 
    (5*y[4]*y[10])/(18*y[2]^2*y[7]) + (5*y[4]*y[11])/(18*y[2]^2*y[7]^2) + 
    (y[11]*y[103]*y[141])/(12*y[7]*y[104]) + y[154]/(12*y[104]) + 
    y[254]/(36*y[2]) + y[255]/36 + y[256]/(36*y[2]*y[7]) + y[257]/(36*y[7]) + 
    y[258]/(36*y[2]*y[7]^2) + y[259]/(36*y[7]^2), 
  f[91] -> -13/(12*y[2]) - (13*y[10])/(12*y[2]*y[7]) + 
    (13*y[11])/(12*y[2]*y[7]^2) - (y[2]^2*y[11]^3*y[14])/
     (2*y[4]*y[7]^2*y[15]^2) + (y[2]*y[11]^3*y[14]^2)/(2*y[7]^2*y[15]^2) + 
    y[2]^2/(4*y[4]^2*y[15]) + (y[2]^2*y[11])/(2*y[4]^2*y[7]*y[15]) + 
    (y[2]^2*y[11]^2)/(4*y[4]^2*y[7]^2*y[15]) - (5*y[2]*y[11]^2*y[14])/
     (4*y[4]*y[7]^2*y[15]) + (y[11]^2*y[14]^2)/(y[7]^2*y[15]) - 
    (y[11]^3*y[32]^2)/(12*y[5]*y[7]^2) + (y[11]^2*y[32]*y[38])/
     (4*y[4]*y[5]*y[7]^2) - (y[11]*y[38]^2)/(6*y[4]^2*y[5]*y[7]^2) - 
    y[42]^2/(6*y[4]^2) + y[42]^2/(4*y[4]) + (y[11]*y[102]*y[103])/
     (12*y[7]*y[104]) + y[108]/(12*y[104]) + y[260]/12 - 
    (y[32]*y[261])/(12*y[5]) - (y[42]*y[262])/(6*y[4]^2*y[5]) + 
    y[263]/(y[4]^2*y[7]) + y[264]/y[7] - (y[11]^2*y[265])/(12*y[5]*y[7]) + 
    y[266]/(y[4]*y[7]) + (y[11]*y[267])/(12*y[4]*y[5]*y[7]) - 
    (3*y[2]*y[11]^3*y[14]*y[89]*y[268])/(2*y[7]*y[15]^3) - 
    (y[2]^2*y[11]^2*y[269])/(4*y[4]*y[7]*y[15]^2) - 
    (y[2]*y[11]*y[270])/(4*y[4]*y[7]*y[15]) - (y[2]*y[271])/(4*y[4]*y[15]) + 
    y[272]/(4*y[4]*y[7]^2) + (y[2]^2*y[273])/(4*y[4]*y[15]^2) - 
    (3*y[2]*y[268]*y[274])/(2*y[15]^3) - (y[11]^2*y[14]*y[275])/
     (4*y[7]*y[15]^2) + y[276]/(12*y[7]^2) + y[277]/(12*y[4]^2*y[7]^2) + 
    y[278]/(12*y[4]*y[5]) + y[279]/(6*y[4]^2*y[5]*y[7]) + 
    (y[11]*y[280])/(4*y[7]*y[15]) + y[281]/(4*y[15]) + y[282]/(4*y[15]^2), 
  f[95] -> -1/6*y[29]/(y[18]*y[32]) - (y[11]*y[35]*y[38]^2)/
     (6*y[4]^2*y[5]*y[7]^2) + (y[2]^3*y[42])/(6*y[4]*y[43]) - 
    (y[2]^3*y[14]*y[44])/(6*y[4]*y[7]^2*y[43]) - 
    (y[2]^3*y[46])/(6*y[4]*y[7]*y[43]) - (y[2]^2*y[11]^3*y[14]*y[89])/
     (2*y[4]*y[7]^2*y[15]^2) + (y[2]^2*y[11]^2*y[89])/
     (4*y[4]^2*y[7]^2*y[15]) - (3*y[2]*y[11]^2*y[14]*y[89])/
     (2*y[4]*y[7]^2*y[15]) + y[283]/(12*y[4]^2) + 
    (y[29]*y[284])/(6*y[7]*y[32]) - (y[29]*y[284]*y[285])/(6*y[32]) + 
    (y[29]*y[286])/(6*y[7]^2*y[18]*y[32]) - (y[29]*y[287])/
     (6*y[7]*y[18]*y[32]) + y[288]/(6*y[2]*y[7]*y[32]) - 
    (y[4]*y[11]*y[289])/(12*y[2]^2*y[7]^2) - (y[4]*y[11]*y[290])/
     (6*y[2]^2*y[7]^2*y[32]) - (y[11]^3*y[14]^2*y[291])/(2*y[7]^2*y[15]^2) + 
    (y[2]^2*y[292])/(4*y[4]^2*y[15]) + (y[2]^2*y[11]*y[293])/
     (4*y[4]^2*y[7]*y[15]) + (y[4]^2*y[11]^2*y[294])/
     (6*y[2]^2*y[7]^2*y[43]) + (y[4]*y[295])/(6*y[2]^2*y[32]) + 
    (y[4]*y[296])/(12*y[2]^2) + (y[2]^2*y[11]^2*y[297])/
     (4*y[4]*y[7]*y[15]^2) + y[298]/(6*y[2]*y[7]^2*y[32]) + 
    (y[2]*y[299])/(2*y[4]*y[15]) + (y[2]*y[11]*y[300])/(2*y[4]*y[7]*y[15]) + 
    (y[11]^2*y[301])/(4*y[7]^2*y[15]) + y[302]/(12*y[4]) + 
    (y[11]^2*y[32]*y[303])/(12*y[4]*y[5]*y[7]^2) + 
    (y[4]*y[304])/(6*y[2]^2*y[7]*y[32]) + (y[4]*y[305])/(12*y[2]^2*y[7]) + 
    y[306]/(12*y[2]*y[7]^2) + (y[2]^2*y[307])/(4*y[4]*y[15]^2) - 
    (y[4]^2*y[11]*y[308])/(6*y[2]^2*y[7]*y[43]) + y[309]/(6*y[4]^2*y[5]) + 
    (y[11]*y[310])/(12*y[4]*y[5]*y[7]) + y[311]/(12*y[4]^2*y[7]) + 
    y[312]/(12*y[4]*y[7]^2) + y[313]/(12*y[4]*y[7]) + 
    y[314]/(6*y[4]^2*y[5]*y[7]) + y[315]/(12*y[2]) - 
    (3*y[11]^3*y[14]*y[89]*y[316])/(2*y[7]*y[15]^3) + y[317]/12 + 
    y[318]/(12*y[4]*y[5]) + (y[4]^2*y[319])/(6*y[2]^2*y[43]) + 
    y[320]/(12*y[2]*y[7]) + y[321]/(12*y[5]*y[7]) + 
    (y[11]^2*y[322])/(12*y[5]*y[7]^2) + (y[4]*y[323])/(6*y[2]*y[7]*y[43]) + 
    (y[4]*y[11]*y[324])/(6*y[2]*y[7]^2*y[43]) + y[325]/(12*y[4]^2*y[7]^2) + 
    (y[11]*y[326])/(4*y[7]*y[15]) + (y[11]^2*y[327])/(4*y[7]*y[15]^2) + 
    y[328]/(6*y[2]*y[43]) + y[329]/(12*y[7]^2) + y[330]/(12*y[5]) + 
    y[331]/(12*y[7]) + y[332]/(4*y[15]) + y[333]/(6*y[7]^2*y[43]) + 
    y[334]/(4*y[15]^2) + (3*y[335])/(2*y[15]^3) + y[336]/(6*y[7]*y[43]) + 
    y[337]/(6*y[43]), f[106] -> y[4]/(6*y[2]^2) + 
    (y[4]*y[10])/(6*y[2]^2*y[7]) - (y[4]*y[11])/(6*y[2]^2*y[7]^2) - 
    (y[29]*y[42])/(12*y[7]) + (y[11]^2*y[32])/(4*y[7]*y[170]) + 
    (y[32]*y[65])/(4*y[170]) + y[338]/(12*y[2]) + y[339]/(12*y[2]*y[7]) + 
    y[340]/(12*y[2]*y[7]^2) + (y[29]*y[341])/(12*y[7]^2), 
  f[109] -> 8/(3*y[2]*y[7]^2) - 4/(y[7]^2*y[14]) + 4/(y[7]*y[170]) + 
    (4*y[4])/(y[14]*y[343]) + y[342]/y[343] - (4*y[29]*y[344])/
     (3*y[7]*y[343]) + y[345]/(y[7]*y[14]*y[343]) - 
    (4*y[11]*y[39])/(y[7]*y[170]*y[346]) - (4*y[347])/(y[170]*y[346]) + 
    (4*y[348])/(y[343]*y[346]), f[126] -> y[11]/(2*y[15]) + 
    (y[11]^3*y[14])/(2*y[7]^2*y[15]) + (y[17]*y[18]^2)/(36*y[19]) - 
    (19*y[10])/(36*y[2]^2*y[7]*y[29]) + (19*y[11])/(36*y[2]^2*y[7]^2*y[29]) + 
    (19*y[29])/(36*y[2]^2) + (y[11]*y[39])/(2*y[5]*y[7]) + 
    (y[11]^2*y[90])/(2*y[7]*y[15]) - (19*y[349])/(36*y[2]*y[29]) + 
    y[350]/1296 + y[351]/(1296*y[2]) + (19*y[352])/(36*y[2]*y[7]*y[29]) + 
    y[353]/(2*y[5]) + (19*y[354])/(36*y[2]*y[7]^2*y[29]) + 
    (y[17]*y[18]^2*y[355])/(36*y[5]*y[19]) - 
    (19*y[35]^2)/(36*y[7]^2*y[29]*y[356]) + (19*y[357])/(36*y[29]*y[356]) + 
    y[358]/(1296*y[2]^2*y[7]) - (y[11]*y[359])/(1296*y[2]^2*y[7]^2) + 
    y[360]/(1296*y[7]^2) + (19*y[361])/(36*y[7]*y[29]*y[356]) + 
    y[362]/(1296*y[7]) + y[363]/(1296*y[2]*y[7]) + y[364]/(1296*y[2]*y[7]^2), 
  f[130] -> y[39]/(3*y[5]*y[7]*y[29]) + (y[11]*y[39])/(3*y[5]*y[7]^2*y[29]) - 
    (3*y[2]*y[11]^2)/(y[7]*y[64]) - (y[2]*y[11]^3)/(y[7]^2*y[64]) + 
    (y[18]^2*y[66])/(24*y[19]) - (y[11]^3*y[35])/(6*y[7]^2*y[29]*y[104]) - 
    (y[2]*y[225])/y[64] + (y[18]^2*y[66]*y[355])/(24*y[5]*y[19]) + 
    (y[11]^2*y[32]*y[35])/(6*y[7]*y[356]) + y[365]/(24*y[2]^2) + 
    y[366]/(24*y[2]*y[29]) + y[367]/(72*y[2]) + y[368]/72 + 
    y[369]/(72*y[2]^2*y[7]) + (y[11]*y[39]*y[370])/(6*y[5]*y[7]^2) + 
    y[371]/(24*y[2]^2*y[29]) + (y[32]*y[372])/(6*y[356]) - 
    y[18]^3/(3*y[2]^2*y[373]) + (y[11]^2*y[35]*y[374])/(6*y[7]^2*y[104]) + 
    y[375]/(24*y[2]^2*y[7]^2*y[29]) + y[376]/(24*y[2]^2*y[7]*y[29]) + 
    (y[18]*y[83]*y[377])/(3*y[2]*y[373]) - (y[29]*y[378])/(3*y[373]) + 
    y[379]/(24*y[2]*y[7]*y[29]) + (y[11]^2*y[380])/(6*y[7]^2*y[71]) + 
    y[381]/(24*y[29]*y[356]) - (y[11]*y[382])/(72*y[2]^2*y[7]^2) + 
    y[383]/(24*y[2]*y[7]^2*y[29]) + (y[11]^2*y[384])/(6*y[7]*y[29]*y[104]) + 
    y[385]/(24*y[7]*y[29]*y[356]) + y[386]/(24*y[7]^2*y[29]*y[356]) + 
    y[387]/(6*y[71]) + y[388]/(72*y[2]*y[7]^2) + y[389]/(72*y[7]^2) + 
    y[390]/(72*y[7]) + y[391]/(6*y[29]*y[104]) + y[392]/(72*y[2]*y[7]) + 
    y[393]/(6*y[5]*y[7]) + (y[11]*y[394])/(6*y[7]*y[104]) + y[395]/(6*y[5]) + 
    y[396]/(6*y[7]*y[71]) + y[397]/(6*y[104]), 
  f[131] -> -1/12*(y[4]*y[32])/y[2] + y[32]/(24*y[2]^2*y[29]) + 
    y[32]/(24*y[2]*y[29]) - (y[29]*y[32])/(24*y[2]^2) + 
    y[35]/(12*y[2]^2*y[7]*y[29]) - (y[18]*y[39]^2*y[83])/(12*y[2]*y[356]) - 
    (y[18]*y[39]^2*y[83]^2)/(12*y[2]*y[29]*y[356]) + y[398]/24 - 
    (y[11]*y[399])/(24*y[2]^2*y[7]^2) + (y[11]*y[400])/
     (24*y[2]^2*y[7]^2*y[29]) + (y[11]^2*y[401])/(24*y[7]^2*y[29]*y[356]^2) + 
    (y[11]^2*y[402])/(12*y[7]*y[356]) + y[403]/(24*y[7]^2) + 
    y[404]/(24*y[7]) + y[405]/(24*y[2]^2*y[7]) + y[406]/(24*y[2]*y[7]^2) + 
    y[407]/(24*y[2]*y[7]) + (y[83]*y[408])/(12*y[2]*y[7]*y[29]) + 
    y[409]/(24*y[7]^2*y[29]*y[356]) + y[410]/(24*y[2]*y[7]^2*y[29]) + 
    y[411]/(24*y[29]*y[356]) + (y[11]*y[412])/(24*y[7]*y[29]*y[356]^2) + 
    y[413]/(24*y[7]*y[29]*y[356]) + y[414]/(12*y[356]) + 
    y[415]/(24*y[29]*y[356]^2), f[133] -> -1/4*1/(y[2]^2*y[29]) + 
    1/(4*y[7]*y[29]) + y[11]/(4*y[7]^2*y[29]) + 
    y[11]^2/(4*y[2]^2*y[7]^3*y[29]) - (3*y[11]^2)/(2*y[7]*y[14]*y[64]) - 
    y[11]^3/(2*y[7]^2*y[14]*y[64]) + (y[11]*y[39]*y[67]^2)/(2*y[5]*y[7]^3) + 
    (y[11]^5*y[141])/(12*y[7]^2*y[29]*y[104]^2) + 
    (3*y[11]^2)/(2*y[7]*y[14]*y[29]*y[170]) + 
    y[11]^3/(2*y[7]^2*y[14]*y[29]*y[170]) - (y[11]*y[38]^2)/
     (2*y[7]^3*y[29]*y[170]) + (y[11]*y[180])/(4*y[2]*y[7]^3*y[29]) + 
    (y[11]^2*y[32]*y[180])/(2*y[7]^2*y[170]) + (3*y[2]^2*y[11]^2)/
     (4*y[7]*y[64]*y[221]) + (y[2]^2*y[11]^3)/(4*y[7]^2*y[64]*y[221]) + 
    (y[11]*y[222])/(4*y[7]*y[221]) + (y[11]^2*y[223])/(12*y[7]^2*y[221]) + 
    (y[2]^2*y[225])/(4*y[64]*y[221]) + y[229]/(12*y[221]) + 
    (y[18]^2*y[29]*y[239])/(6*y[19]) + (y[18]^2*y[29]*y[239]*y[355])/
     (6*y[5]*y[19]) + y[416]/(4*y[2]^2) + y[417]/(72*y[2]) + 
    y[418]/(4*y[2]*y[29]) + y[419]/72 + y[420]/(4*y[64]) + 
    (y[32]*y[421])/(2*y[170]) + y[422]/(y[14]*y[64]) + 
    y[423]/(4*y[2]^2*y[7]*y[29]) + (y[11]*y[424])/(4*y[7]*y[64]) + 
    (y[11]*y[32]*y[425])/(2*y[7]*y[170]) + (y[11]^2*y[426])/
     (4*y[2]^2*y[7]^3) + (y[11]^2*y[427])/(4*y[7]^2*y[64]) + 
    (y[2]*y[11]^2*y[428])/(y[7]*y[64]^2) + (y[2]*y[11]^3*y[429])/
     (y[7]^2*y[64]^2) + y[430]/(y[14]*y[29]*y[170]) + 
    y[431]/(12*y[2]*y[7]*y[29]) + (y[11]*y[432])/(4*y[7]^3*y[104]) + 
    y[433]/(y[2]^2*y[7]^2*y[29]) + (y[29]*y[38]*y[434])/(4*y[7]^3) - 
    (y[11]^4*y[435])/(12*y[7]*y[29]*y[104]^2) + 
    (y[42]*y[436])/(2*y[29]*y[170]) - (y[11]*y[437])/(4*y[2]*y[7]^3) + 
    y[438]/(72*y[2]^2*y[7]) + (y[11]*y[439])/(72*y[2]^2*y[7]^2) + 
    y[440]/(72*y[2]*y[7]) + y[441]/(12*y[2]*y[7]^2*y[29]) - 
    (y[11]^2*y[442])/(4*y[7]^3*y[29]*y[104]) + y[443]/(2*y[7]*y[29]*y[170]) + 
    (y[11]*y[444])/(12*y[7]^2*y[29]*y[104]) + 
    y[445]/(2*y[7]^2*y[29]*y[170]) + y[446]/(12*y[7]*y[29]*y[104]) + 
    (y[2]*y[447])/y[64]^2 + y[448]/(6*y[5]) + y[449]/(72*y[2]*y[7]^2) + 
    y[450]/(12*y[29]*y[104]) - (y[11]^4*y[451])/(12*y[7]^2*y[104]^2) + 
    y[452]/(6*y[5]*y[7]^2) + y[453]/(12*y[29]*y[104]^2) + 
    y[454]/(6*y[5]*y[7]) + y[455]/(72*y[7]) + y[456]/(12*y[7]^2*y[104]) + 
    y[457]/(72*y[7]^2) + y[458]/(12*y[7]*y[104]) + y[459]/(y[7]*y[104]^2) + 
    y[460]/(12*y[104]) + y[461]/(12*y[104]^2), 
  f[140] -> (y[14]*y[29]*y[32])/24 - (y[4]*y[39])/(24*y[2]*y[7]) - 
    (y[4]*y[11]*y[39])/(24*y[2]*y[7]^2) + (y[39]*y[462])/(24*y[7]^2) + 
    y[463]/(24*y[7]), f[142] -> (7*y[32])/(36*y[2]*y[29]) - 
    y[39]/(3*y[5]*y[7]*y[29]) - (y[11]*y[39])/(3*y[5]*y[7]^2*y[29]) + 
    (y[11]^2*y[72])/(6*y[7]^2*y[71]) + (y[11]^3*y[35])/
     (6*y[7]^2*y[29]*y[104]) - (13*y[18]*y[39]^2*y[83]^2)/
     (18*y[2]*y[29]*y[356]) - (y[11]^2*y[35]*y[374])/(6*y[7]^2*y[104]) - 
    (y[11]^2*y[384])/(6*y[7]*y[29]*y[104]) + (y[11]*y[401])/
     (6*y[7]^2*y[356]) + (13*y[11]*y[412])/(36*y[7]*y[29]*y[356]^2) + 
    (13*y[415])/(36*y[29]*y[356]^2) + y[464]/(36*y[2]^2*y[29]) + 
    y[465]/(36*y[2]^2) + y[466]/(36*y[2]) + y[467]/36 + y[468]/(36*y[7]) + 
    y[469]/(18*y[2]^2*y[7]) + y[470]/(18*y[2]^2*y[7]*y[29]) - 
    (y[11]*y[471])/(36*y[2]^2*y[7]^2) + (y[11]*y[472])/
     (36*y[2]^2*y[7]^2*y[29]) - (13*y[11]^2*y[473])/
     (36*y[7]^2*y[29]*y[356]^2) + (y[18]*y[39]^2*y[83]*y[474])/
     (18*y[2]*y[356]) + y[475]/(18*y[2]*y[7]*y[29]) - 
    (y[11]*y[32]*y[39]*y[476])/(6*y[5]*y[7]^2) - (y[32]*y[477])/(6*y[5]) + 
    y[478]/(36*y[2]*y[7]^2*y[29]) + y[479]/(18*y[2]*y[7]) + 
    y[480]/(36*y[29]*y[356]) + y[481]/(36*y[7]^2*y[29]*y[356]) - 
    (y[32]*y[482])/(6*y[5]*y[7]) + y[483]/(18*y[7]*y[356]) + 
    y[484]/(36*y[7]*y[29]*y[356]) + y[485]/(6*y[71]) + 
    (y[11]*y[486])/(6*y[7]*y[71]) + y[487]/(18*y[356]) + y[488]/(36*y[7]^2) + 
    y[489]/(36*y[2]*y[7]^2) + y[490]/(6*y[29]*y[104]) + y[491]/(6*y[104]) + 
    y[492]/(6*y[7]*y[104]), f[143] -> -(1/(y[7]*y[29])) + 
    y[9]/(y[7]^2*y[29]) + y[32]/(6*y[2]^2*y[29]) + (5*y[32])/(6*y[2]*y[29]) + 
    y[35]/(3*y[2]^2*y[7]*y[29]) + (y[11]^5*y[102])/
     (3*y[7]^2*y[29]*y[104]^2) - (4*y[2]*y[11]^3*y[14]*y[140])/
     (y[7]^2*y[64]^2) - (2*y[11]^2*y[32]*y[38])/(y[7]^2*y[170]) - 
    (y[18]*y[39]^2*y[83])/(3*y[2]*y[356]) - (y[18]*y[39]^2*y[83]^2)/
     (3*y[2]*y[29]*y[356]) + (y[11]*y[400])/(6*y[2]^2*y[7]^2*y[29]) + 
    (y[11]^4*y[435])/(3*y[7]*y[29]*y[104]^2) - (2*y[32]*y[436])/
     (y[29]*y[170]) + (y[11]^2*y[442])/(y[7]^3*y[29]*y[104]) + 
    (2*y[11]*y[442])/(y[7]^3*y[29]*y[170]) + 
    (y[9]*y[442])/(y[7]^3*y[29]*y[356]) - (y[11]*y[444])/
     (3*y[7]^2*y[29]*y[104]) + (y[11]^4*y[451])/(3*y[7]^2*y[104]^2) + 
    y[493]/(6*y[2]^2) + y[494]/(6*y[2]) + y[495]/6 - 
    (2*y[32]*y[496])/y[170] - (2*y[11]*y[32]*y[497])/(y[7]*y[170]) - 
    (4*y[2]*y[11]^2*y[14]*y[498])/(y[7]*y[64]^2) + 
    (y[11]^2*y[35]*y[499])/(y[7]^2*y[356]) + (y[11]*y[500])/(y[7]^3*y[104]) - 
    (y[11]*y[501])/(6*y[2]^2*y[7]^2) + y[502]/(3*y[2]^2*y[7]) + 
    y[503]/(3*y[2]*y[7]*y[29]) + y[504]/(6*y[7]^2) - 
    (2*y[32]*y[505])/(y[7]*y[29]*y[170]) + (y[11]^2*y[506])/
     (6*y[7]^2*y[29]*y[356]^2) - (y[11]*y[507])/(3*y[7]*y[356]) + 
    y[508]/(6*y[29]*y[356]) + y[509]/(6*y[2]*y[7]^2*y[29]) + 
    y[510]/(6*y[7]^2*y[29]*y[356]) - (2*y[511])/(y[7]^2*y[29]*y[170]) + 
    (y[11]*y[512])/(6*y[7]*y[29]*y[356]^2) + y[513]/(6*y[7]*y[29]*y[356]) + 
    y[514]/(3*y[7]*y[29]*y[104]) + y[515]/(3*y[356]) - 
    (4*y[2]*y[14]*y[516])/y[64]^2 + (y[11]^2*y[517])/(y[7]^2*y[64]) + 
    y[518]/(6*y[7]) + y[519]/(3*y[2]*y[7]) + y[520]/y[64] + 
    (y[11]*y[521])/(y[7]*y[64]) + y[522]/(6*y[29]*y[356]^2) + 
    y[523]/(3*y[29]*y[104]) + y[524]/(3*y[29]*y[104]^2) + 
    y[525]/(6*y[2]*y[7]^2) + (y[11]^3*y[526])/(3*y[7]*y[104]^2) + 
    y[527]/(3*y[7]^2*y[104]) + y[528]/(3*y[7]*y[104]) + y[529]/(3*y[104]) + 
    y[530]/(3*y[104]^2), f[145] -> -1/2*1/(y[7]*y[29]) + 
    y[9]/(2*y[7]^2*y[29]) + (7*y[32])/(24*y[2]*y[29]) + 
    (y[11]^5*y[102])/(6*y[7]^2*y[29]*y[104]^2) - 
    (2*y[2]*y[11]^3*y[14]*y[140])/(y[7]^2*y[64]^2) - 
    (y[11]^2*y[32]*y[35])/(2*y[7]^2*y[356]) + (y[18]*y[39]^2*y[83])/
     (12*y[2]*y[356]) + (y[18]*y[39]^2*y[83]^2)/(12*y[2]*y[29]*y[356]) - 
    (y[11]*y[400])/(24*y[2]^2*y[7]^2*y[29]) + (y[11]^4*y[435])/
     (6*y[7]*y[29]*y[104]^2) + (y[11]^2*y[442])/(2*y[7]^3*y[29]*y[104]) + 
    (y[11]*y[442])/(y[7]^3*y[29]*y[170]) - (y[11]*y[442])/
     (2*y[7]^3*y[29]*y[356]) - (y[11]*y[444])/(6*y[7]^2*y[29]*y[104]) + 
    (y[11]^4*y[451])/(6*y[7]^2*y[104]^2) - (2*y[2]*y[11]^2*y[14]*y[498])/
     (y[7]*y[64]^2) + y[499]/(24*y[2]^2*y[29]) + (y[11]^2*y[38]*y[499])/
     (y[7]^2*y[170]) + (y[436]*y[499])/(y[29]*y[170]) + 
    (y[496]*y[499])/y[170] + (y[11]*y[497]*y[499])/(y[7]*y[170]) + 
    (y[11]*y[500])/(2*y[7]^3*y[104]) + (y[11]*y[501])/(24*y[2]^2*y[7]^2) + 
    (y[499]*y[505])/(y[7]*y[29]*y[170]) + y[514]/(6*y[7]*y[29]*y[104]) - 
    (2*y[2]*y[14]*y[516])/y[64]^2 + y[520]/(2*y[64]) + 
    (y[11]*y[521])/(2*y[7]*y[64]) + y[523]/(6*y[29]*y[104]) + 
    y[524]/(6*y[29]*y[104]^2) + (y[11]^3*y[526])/(6*y[7]*y[104]^2) + 
    y[527]/(6*y[7]^2*y[104]) + y[528]/(6*y[7]*y[104]) + y[529]/(6*y[104]) + 
    y[530]/(6*y[104]^2) + y[531]/24 + y[532]/(24*y[2]^2) + y[533]/(24*y[2]) + 
    y[534]/(12*y[2]^2*y[7]) - (y[11]^2*y[535])/(2*y[7]^2*y[64]) + 
    y[536]/(12*y[2]^2*y[7]*y[29]) + y[537]/(24*y[7]) + 
    y[538]/(12*y[2]*y[7]*y[29]) + y[539]/(24*y[7]^2) + 
    y[540]/(24*y[29]*y[356]) - (y[11]^2*y[541])/(24*y[7]^2*y[29]*y[356]^2) + 
    (y[11]*y[542])/(12*y[7]*y[356]) + y[543]/(24*y[2]*y[7]^2*y[29]) + 
    y[544]/(24*y[7]^2*y[29]*y[356]) + y[545]/(24*y[7]*y[29]*y[356]) + 
    y[546]/(y[7]^2*y[29]*y[170]) + (y[11]*y[547])/(24*y[7]*y[29]*y[356]^2) + 
    y[548]/(12*y[356]) + y[549]/(12*y[2]*y[7]) + y[550]/(24*y[29]*y[356]^2) + 
    y[551]/(24*y[2]*y[7]^2), 
  f[152] -> (3*y[2]*y[11]^4*y[14])/(2*y[7]^2*y[15]^2) - y[18]^2/(24*y[19]) + 
    y[9]/(24*y[2]^2*y[7]^2*y[29]) + y[10]/(24*y[2]^2*y[7]*y[29]) + 
    (2*y[11]^3*y[39])/(y[4]*y[5]*y[7]*y[15]) + 
    (y[11]^4*y[39])/(2*y[4]*y[5]*y[7]^2*y[15]) + (y[11]^2*y[32]*y[39])/
     (3*y[5]*y[7]^2) - (2*y[11]^3*y[32]*y[39])/(3*y[5]*y[7]*y[43]) - 
    (y[11]^4*y[32]*y[39])/(6*y[5]*y[7]^2*y[43]) + 
    (y[11]^3*y[35]*y[39])/(6*y[4]*y[5]*y[7]^2*y[43]) + 
    (3*y[2]*y[11]^2)/(y[7]*y[64]) + (y[2]*y[11]^3)/(y[7]^2*y[64]) + 
    (7*y[11]^2*y[90])/(2*y[7]*y[15]) + (y[32]*y[118])/(3*y[5]) - 
    (y[42]*y[118])/(3*y[4]*y[5]) + y[179]/(3*y[4]) - 
    (y[11]*y[39]*y[180])/(3*y[4]*y[5]*y[7]^2) + 
    (y[39]*y[183])/(2*y[4]*y[5]*y[15]) - (y[32]*y[39]*y[183])/
     (6*y[5]*y[43]) + (y[11]^2*y[39]*y[191])/(6*y[4]*y[5]*y[7]*y[43]) + 
    y[203]/(y[4]*y[5]*y[43]) + y[204]/(y[4]*y[5]*y[7]) + 
    (y[2]*y[225])/y[64] + y[349]/(24*y[2]*y[29]) - 
    (y[18]^2*y[355])/(24*y[5]*y[19]) + y[35]^2/(24*y[7]^2*y[29]*y[356]) + 
    y[552]/y[2]^2 + y[553]/72 + y[554]/(72*y[2]) - 
    (y[11]*y[555])/(6*y[4]*y[7]^2) + y[556]/(24*y[2]*y[7]*y[29]) + 
    y[557]/(6*y[4]*y[7]) + (3*y[2]*y[11]^3*y[558])/(2*y[7]*y[15]^2) + 
    (y[11]^3*y[558])/(y[7]^2*y[15]) + (3*y[2]*y[11]*y[559])/(2*y[15]^2) + 
    (y[11]^3*y[560])/(2*y[4]*y[7]^2*y[15]) + (y[11]^2*y[561])/
     (2*y[4]*y[7]*y[15]) + y[562]/y[15] + y[563]/(24*y[29]*y[356]) + 
    y[564]/(24*y[2]*y[7]^2*y[29]) + (y[4]*y[11]^2*y[565])/
     (6*y[2]^2*y[7]^2*y[43]) + y[566]/(6*y[4]*y[43]) + 
    y[567]/(6*y[4]*y[7]*y[43]) + (y[32]*y[568])/(3*y[5]*y[7]) - 
    (y[11]*y[569])/(72*y[2]^2*y[7]^2) + y[570]/(2*y[4]*y[15]) + 
    y[571]/(72*y[2]^2*y[7]) + (y[11]*y[572])/(6*y[4]*y[7]^2*y[43]) + 
    y[573]/(24*y[7]*y[29]*y[356]) - (y[4]*y[11]*y[574])/
     (6*y[2]^2*y[7]*y[43]) - (y[4]*y[575])/(6*y[2]^2*y[43]) + 
    (y[4]*y[576])/(6*y[2]*y[43]) + y[577]/(y[2]*y[7]) + y[578]/(72*y[7]) + 
    y[579]/(72*y[7]^2) + (y[4]*y[11]*y[580])/(6*y[2]*y[7]^2*y[43]) + 
    y[581]/(6*y[7]*y[43]) + y[582]/(6*y[43]) - 
    (y[4]*y[583])/(6*y[2]*y[7]*y[43]) + (y[11]*y[584])/(6*y[7]^2*y[43]) + 
    y[585]/(72*y[2]*y[7]^2), f[165] -> y[2]^2/(8*y[4]^2*y[15]) + 
    (y[2]^2*y[11])/(4*y[4]^2*y[7]*y[15]) + (y[2]^2*y[11]^2)/
     (8*y[4]^2*y[7]^2*y[15]) + 1/(24*y[2]^2*y[29]*y[32]) - 
    1/(12*y[2]^2*y[7]*y[29]*y[32]) - y[29]/(24*y[7]^2*y[32]) - 
    y[29]/(12*y[7]^2*y[18]*y[32]) + y[29]/(12*y[7]*y[18]*y[32]) - 
    (y[11]*y[38]^2)/(12*y[4]^2*y[5]*y[7]^2) - y[42]^2/(12*y[4]^2) + 
    (4*y[2]^2*y[11]^3)/(y[7]*y[64]^2) + (y[2]^2*y[11]^4)/(y[7]^2*y[64]^2) - 
    (3*y[11]^2)/(2*y[7]*y[14]*y[64]) - y[11]^3/(2*y[7]^2*y[14]*y[64]) + 
    y[110]/(4*y[2]^2) + y[110]/(12*y[2]*y[7]*y[32]) + 
    (y[10]*y[11]^2)/(4*y[7]^2*y[14]*y[29]*y[170]) + 
    (y[11]^3*y[32])/(4*y[7]^2*y[170]) + (y[2]^2*y[183])/y[64]^2 + 
    (3*y[194])/(4*y[7]*y[14]*y[29]*y[170]) + (3*y[2]^2*y[11]^2)/
     (4*y[7]*y[64]*y[221]) + (y[2]^2*y[11]^3)/(4*y[7]^2*y[64]*y[221]) + 
    (y[11]*y[222])/(4*y[7]*y[221]) + (y[11]^2*y[223])/(12*y[7]^2*y[221]) + 
    (y[2]^2*y[225])/(4*y[64]*y[221]) + y[229]/(12*y[221]) - 
    (y[42]*y[262])/(12*y[4]^2*y[5]) + (3*y[2]*y[11]^4*y[14]*y[89]*y[268])/
     (4*y[7]^2*y[15]^3) + y[277]/(24*y[4]^2*y[7]^2) + 
    y[279]/(12*y[4]^2*y[5]*y[7]) + y[416]/(12*y[2]^2*y[7]*y[32]) + 
    y[422]/(y[14]*y[64]) + y[426]/(24*y[2]^2*y[32]) + 
    y[430]/(y[14]*y[29]*y[170]) + y[586]/(24*y[4]) + y[587]/(36*y[2]) + 
    y[588]/72 + y[589]/(4*y[170]) + y[590]/(y[4]^2*y[7]) + 
    (y[11]*y[591])/(4*y[7]*y[170]) + (y[11]^2*y[592])/(4*y[7]*y[64]) + 
    (y[11]^3*y[593])/(2*y[7]^2*y[64]) + (y[11]*y[39]*y[594])/
     (4*y[7]*y[14]*y[170]) + (y[4]*y[595])/(12*y[2]*y[7]^2*y[32]) - 
    (y[11]^2*y[32]*y[596])/(24*y[5]*y[7]^2) - (y[11]*y[32]*y[597])/
     (12*y[5]*y[7]) + (y[4]*y[598])/(72*y[2]^2*y[7]) + 
    y[599]/(24*y[4]*y[7]) + (3*y[2]*y[11]^3*y[268]*y[600])/(4*y[7]*y[15]^3) + 
    (y[11]^2*y[601])/(8*y[7]*y[15]^2) - (3*y[2]^2*y[11]^2*y[602])/
     (8*y[4]*y[7]*y[15]^2) - (y[2]^2*y[11]^3*y[603])/
     (8*y[4]*y[7]^2*y[15]^2) + (y[2]*y[604])/(8*y[4]*y[15]) + 
    (y[11]*y[605])/(8*y[7]*y[15]) - (y[2]*y[11]*y[606])/(4*y[4]*y[7]*y[15]) - 
    (y[2]*y[11]^2*y[607])/(8*y[4]*y[7]^2*y[15]) + 
    (y[11]^2*y[608])/(8*y[7]^2*y[15]) + (y[11]^3*y[39])/
     (4*y[7]^2*y[15]*y[609]) + (3*y[11]*y[39])/(4*y[14]*y[29]*y[170]*
      y[609]) - (y[39]*y[225])/(4*y[29]*y[170]*y[609]) - 
    (y[11]*y[39]*y[594])/(4*y[14]*y[170]*y[609]) - 
    (y[11]^2*y[39]*y[610])/(4*y[7]*y[15]*y[609]) + y[611]/(4*y[170]*y[609]) + 
    y[612]/(24*y[2]^2*y[7]^2*y[29]*y[32]) - (y[426]*y[613])/
     (24*y[2]^2*y[7]^2*y[32]) + (y[4]*y[614])/(72*y[2]^2*y[7]^2) + 
    y[615]/(8*y[15]) + y[616]/(4*y[64]) - (y[32]*y[617])/(24*y[5]) + 
    (y[2]^2*y[618])/(8*y[4]*y[15]^2) + (3*y[2]*y[11]*y[268]*y[619])/
     (4*y[15]^3) + y[620]/(24*y[4]*y[7]^2) + y[621]/(24*y[4]*y[5]) + 
    y[622]/(72*y[2]*y[7]) + y[623]/(4*y[15]*y[609]) + 
    (y[11]*y[624])/(24*y[4]*y[5]*y[7]^2) + y[625]/(24*y[4]*y[5]*y[7]) + 
    (y[11]^3*y[626])/(8*y[7]^2*y[15]^2) + y[627]/(72*y[7]^2) + 
    y[628]/(72*y[7]) + y[629]/(72*y[2]*y[7]^2) + y[630]/(8*y[15]^2), 
  f[177] -> y[110]/(6*y[2]) + (2*y[2]^2*y[11]^4*y[14]*y[140])/
     (y[7]^2*y[64]^3) + y[631]/6 + (2*y[2]^2*y[14]*y[632])/y[64]^3 + 
    y[633]/(6*y[7]) + (y[11]*y[634])/(2*y[7]*y[64]) + 
    (y[11]^2*y[635])/(2*y[7]^2*y[64]) + (y[2]*y[11]^2*y[636])/
     (2*y[7]*y[64]^2) + (y[2]*y[11]^3*y[637])/(2*y[7]^2*y[64]^2) + 
    (2*y[2]^2*y[11]^3*y[14]*y[638])/(y[7]*y[64]^3) - 
    (y[4]*y[639])/(6*y[2]*y[7]) - (y[4]*y[640])/(6*y[2]*y[7]^2) + 
    y[641]/(6*y[7]^2) + y[642]/y[64] + (y[2]*y[643])/(2*y[64]^2), 
  f[180] -> (-3*y[2]*y[4]*y[11]^4*y[14]^2*y[89])/(y[7]^2*y[15]^3) + 
    y[110]/(6*y[2]^2) - (y[4]*y[117])/(12*y[2]^2*y[7]) - 
    (2*y[2]*y[11]^3*y[14]*y[140])/(y[7]^2*y[64]^2) - 
    (2*y[2]*y[11]^2*y[14]*y[498])/(y[7]*y[64]^2) - 
    (2*y[2]*y[14]*y[516])/y[64]^2 + y[520]/(2*y[64]) + 
    (y[11]*y[521])/(2*y[7]*y[64]) - (y[11]^2*y[535])/(2*y[7]^2*y[64]) + 
    y[644]/(12*y[2]) + y[645]/12 - (3*y[2]*y[4]*y[11]^3*y[14]*y[646])/
     (y[7]*y[15]^3) - (y[11]^3*y[14]*y[647])/(2*y[7]^2*y[15]^2) + 
    y[648]/y[15] + (y[4]*y[649])/(12*y[2]^2*y[7]^2) + 
    (y[11]*y[650])/(2*y[7]*y[15]) + (3*y[2]*y[4]*y[11]*y[651])/y[15]^3 + 
    (y[11]^2*y[652])/(2*y[7]^2*y[15]) + y[653]/(12*y[7]^2) + 
    y[654]/(12*y[7]) + y[655]/(12*y[2]*y[7]) + (y[11]^2*y[656])/
     (2*y[7]*y[15]^2) + y[657]/(12*y[2]*y[7]^2) + y[658]/(2*y[15]^2), 
  f[203] -> (y[4]*y[39])/(24*y[2]^2*y[7]) + (y[4]*y[11]*y[39])/
     (24*y[2]^2*y[7]^2) + (y[349]*y[659])/24 + y[660]/(24*y[7]) + 
    y[661]/(24*y[2]*y[7]) + y[662]/(24*y[7]^2) + y[663]/(24*y[2]*y[7]^2), 
  f[205] -> (y[4]*y[39])/(24*y[2]^2*y[7]) + (y[4]*y[11]*y[39])/
     (24*y[2]^2*y[7]^2) - (y[39]*y[234])/(24*y[2]*y[7]^2) + 
    (y[29]*y[39]*y[341])/(24*y[7]^2) - (y[29]*y[32]*y[349])/24 - 
    (y[29]*y[32]*y[664])/(24*y[7]) + y[665]/(24*y[2]*y[7]), 
  f[207] -> -1/4*1/(y[7]*y[29]) + y[9]/(4*y[7]^2*y[29]) + 
    1/(12*y[2]^2*y[29]*y[32]) - y[29]/(12*y[7]^2*y[32]) - 
    y[29]/(6*y[7]^2*y[18]*y[32]) + y[29]/(6*y[7]*y[18]*y[32]) + 
    (y[11]^5*y[102])/(12*y[7]^2*y[29]*y[104]^2) + 
    y[110]/(6*y[2]*y[7]*y[32]) - (2*y[2]*y[11]^3*y[14]*y[140])/
     (y[7]^2*y[64]^2) - (y[11]^2*y[32]*y[180])/(2*y[7]^2*y[170]) - 
    (y[11]^2*y[32]*y[35])/(4*y[7]^2*y[356]) + (y[11]^3*y[402])/
     (12*y[7]^2*y[29]*y[356]^2) + y[416]/(6*y[2]^2*y[7]*y[32]) - 
    (y[32]*y[421])/(2*y[170]) - (y[11]*y[32]*y[425])/(2*y[7]*y[170]) + 
    y[426]/(12*y[2]^2*y[32]) + (y[11]^4*y[435])/(12*y[7]*y[29]*y[104]^2) + 
    (y[11]^2*y[442])/(4*y[7]^3*y[29]*y[104]) + 
    (y[11]*y[442])/(2*y[7]^3*y[29]*y[170]) - (y[11]*y[442])/
     (4*y[7]^3*y[29]*y[356]) - (y[11]*y[444])/(12*y[7]^2*y[29]*y[104]) + 
    (y[11]^4*y[451])/(12*y[7]^2*y[104]^2) - (2*y[2]*y[11]^2*y[14]*y[498])/
     (y[7]*y[64]^2) + (y[11]*y[500])/(4*y[7]^3*y[104]) + 
    y[514]/(12*y[7]*y[29]*y[104]) - (2*y[2]*y[14]*y[516])/y[64]^2 + 
    y[520]/(2*y[64]) + (y[11]*y[521])/(2*y[7]*y[64]) + 
    y[523]/(12*y[29]*y[104]) + y[524]/(12*y[29]*y[104]^2) + 
    (y[11]^3*y[526])/(12*y[7]*y[104]^2) + y[527]/(12*y[7]^2*y[104]) + 
    y[528]/(12*y[7]*y[104]) + y[529]/(12*y[104]) + y[530]/(12*y[104]^2) - 
    (y[11]^2*y[535])/(2*y[7]^2*y[64]) + (y[4]*y[595])/(6*y[2]*y[7]^2*y[32]) + 
    (y[11]^2*y[32]*y[596])/(12*y[5]*y[7]^2) + (y[11]*y[32]*y[597])/
     (6*y[5]*y[7]) + y[612]/(12*y[2]^2*y[7]^2*y[29]*y[32]) - 
    (y[426]*y[613])/(12*y[2]^2*y[7]^2*y[32]) + (y[32]*y[617])/(12*y[5]) + 
    y[666]/(6*y[2]*y[29]) + y[667]/(12*y[2]) + y[668]/12 - y[669]/(6*y[29]) + 
    y[670]/(12*y[2]*y[7]) + y[671]/(y[2]*y[7]*y[29]) + 
    y[672]/(y[5]*y[7]*y[29]) + (y[11]*y[673])/(12*y[2]*y[7]^2*y[29]) + 
    y[674]/(12*y[5]*y[7]^2*y[29]) + y[675]/(12*y[7]^2) + 
    y[676]/(12*y[29]*y[356]) + y[677]/(2*y[29]*y[170]) + 
    (y[11]^2*y[678])/(12*y[7]*y[29]*y[356]^2) + 
    y[679]/(12*y[7]*y[29]*y[356]) + (y[11]*y[680])/(12*y[7]*y[356]) + 
    y[681]/(12*y[7]^2*y[29]*y[356]) + y[682]/(y[7]*y[29]*y[170]) + 
    y[683]/(2*y[7]^2*y[29]*y[170]) + (y[11]*y[684])/(12*y[2]*y[7]^2) + 
    y[685]/(12*y[356]) + y[686]/(12*y[7]) + y[687]/(12*y[29]*y[356]^2), 
  f[234] -> (-8*y[39])/(3*y[2]*y[7]^2) - (8*y[39])/(3*y[2]*y[7]) + 
    (8*y[11])/(y[7]*y[170]^2) - 8/(y[29]*y[170]^2) - 
    (16*y[11])/(y[7]*y[29]*y[170]^2) - (8*y[11]^2)/(y[7]^2*y[29]*y[170]^2) - 
    (4*y[290])/(y[2]*y[170]) + (4*y[32]*y[290])/y[170] + 
    (24*y[11]^2*y[39])/(y[7]*y[29]*y[170]^2*y[346]) + 
    (8*y[11]^3*y[39])/(y[7]^2*y[29]*y[170]^2*y[346]) + 
    (4*y[10]*y[11]^2)/(y[7]^2*y[29]*y[170]*y[346]) + 
    (8*y[39]*y[225])/(y[29]*y[170]^2*y[346]) - (4*y[290]^2)/(y[14]*y[346]) + 
    y[688]/(y[7]^2*y[14]) + y[689]/(y[7]*y[14]) + 
    (4*y[11]*y[690])/(y[7]^2*y[170]) - (4*y[691])/(3*y[343]) - 
    (4*y[692])/(3*y[7]*y[343]) + (8*y[11]^2*y[39]*y[693])/
     (y[7]*y[170]*y[346]^2) - (8*y[11]^2*y[39]*y[694])/(y[7]*y[170]*y[346]) + 
    (4*y[695])/(y[29]*y[170]*y[346]) - (4*y[10]*y[693]*y[696])/
     (y[14]*y[343]*y[346]) - (4*y[4]*y[697])/(3*y[2]*y[343]) + 
    (8*y[698])/(y[7]*y[29]*y[170]*y[346]) - (4*y[11]*y[699])/
     (y[7]*y[170]*y[346]) - (8*y[700])/(y[170]^2*y[346]) + 
    (4*y[701])/(y[7]*y[170]) + (4*y[702])/(3*y[14]*y[343]) - 
    (8*y[703])/(y[170]*y[346]^2) + (4*y[704])/(y[343]*y[346]) - 
    (4*y[705])/(y[170]*y[346]) + (8*y[706])/(y[343]*y[346]^2), 
  f[251] -> (2977*y[4]*y[11]^2)/(1296*y[2]^2*y[7]^2) - 
    y[11]^2/(2*y[5]*y[7]) - (19*y[4]^2*y[11]^2)/(12*y[2]^3*y[7]*y[12]) - 
    (19*y[4]^2*y[11]^3)/(36*y[2]^3*y[7]^2*y[12]) - 
    (y[17]*y[18]^2)/(36*y[19]) - (y[17]*y[18]^3)/(36*y[5]*y[19]) - 
    (19*y[4]*y[11]^2*y[23])/(36*y[2]^2*y[7]^2*y[12]) + 
    (19*y[11])/(36*y[2]^2*y[7]*y[29]) - (19*y[4]^2*y[225])/
     (36*y[2]^3*y[12]) + (19*y[349])/(36*y[2]*y[29]) + 
    (19*y[354])/(36*y[2]*y[7]*y[29]) - (19*y[35]^2)/(36*y[7]*y[29]*y[356]) - 
    (19*y[18]*y[39]*y[83])/(36*y[2]*y[29]*y[356]) + y[707]/(1296*y[2]^2) + 
    y[708]/1296 + y[709]/(1296*y[2]) + y[710]/(2*y[5]) - 
    (y[11]*y[711])/(1296*y[7]^2) + (y[11]*y[712])/(648*y[2]^2*y[7]) - 
    (19*y[32]*y[713])/(36*y[29]*y[356]) - (19*y[4]*y[714])/(12*y[2]*y[12]) - 
    (19*y[4]*y[715])/(36*y[12]) - (19*y[4]*y[716])/(36*y[2]^2*y[12]) - 
    (19*y[4]*y[11]*y[717])/(36*y[2]^2*y[7]*y[12]) + y[718]/(1296*y[7]) - 
    (19*y[11]*y[719])/(36*y[7]^2*y[12]) - (19*y[11]*y[720])/
     (36*y[2]*y[7]^2*y[12]) - (19*y[721])/(36*y[2]*y[7]*y[12]) + 
    (y[11]*y[722])/(1296*y[2]*y[7]^2) + y[723]/(1296*y[2]*y[7]) - 
    (19*y[724])/(36*y[7]*y[12]), f[252] -> 19/(36*y[2]^3*y[29]) + 
    (19*y[11])/(18*y[2]^3*y[7]*y[29]) + (19*y[11]^2)/
     (36*y[2]^3*y[7]^2*y[29]) + y[11]/(3*y[2]^3*y[7]*y[29]*y[32]) + 
    (7*y[32])/(36*y[2]*y[29]) + (y[11]*y[35]^2)/(6*y[5]*y[7]^2*y[31]) - 
    y[39]/(3*y[5]*y[7]*y[29]) - (y[11]*y[39])/(3*y[5]*y[7]^2*y[29]) + 
    (y[10]*y[39])/(6*y[2]^2*y[7]^2*y[32]) + (y[11]*y[39])/
     (6*y[2]^3*y[7]^2*y[32]) + y[39]^2/(6*y[2]^2*y[7]*y[32]) - 
    (y[11]^3*y[35])/(6*y[7]*y[29]*y[104]) + (y[11]^2*y[349])/
     (6*y[2]^2*y[7]^2*y[29]*y[32]) - (13*y[18]*y[39]^3*y[83]^2)/
     (36*y[2]*y[29]*y[356]^2) - (19*y[35]^3)/(36*y[7]^2*y[29]*y[356]) + 
    (y[11]^2*y[35]*y[374])/(6*y[7]*y[104]) + (19*y[426])/(36*y[2]^3) + 
    (19*y[11]*y[426])/(18*y[2]^3*y[7]) + (19*y[11]^2*y[426])/
     (36*y[2]^3*y[7]^2) + (13*y[11]^2*y[473])/(36*y[7]*y[29]*y[356]^2) + 
    y[613]/(6*y[2]^2*y[7]*y[29]*y[32]) + y[725]/36 + y[726]/(36*y[2]) + 
    y[727]/(36*y[2]^2) + y[728]/(y[2]^2*y[29]) + y[729]/(6*y[2]*y[32]) + 
    (y[32]*y[730])/(6*y[5]*y[31]) - (y[32]*y[731])/(6*y[5]) - 
    1/(3*y[2]^2*y[32]*y[732]) - 1/(6*y[2]*y[7]^2*y[32]*y[732]) + 
    y[10]/(6*y[2]^2*y[7]^2*y[32]*y[732]) + 
    y[11]/(6*y[2]^3*y[7]^2*y[32]*y[732]) + 
    y[423]/(6*y[2]^3*y[7]*y[32]*y[732]) + (y[29]*y[32]*y[595])/
     (6*y[7]^2*y[43]*y[732]) + y[733]/(6*y[2]^3*y[32]*y[732]) - 
    (4*y[39]*y[733])/(3*y[2]^2*y[43]*y[732]) + 
    y[734]/(6*y[2]^2*y[7]*y[32]*y[732]) - (y[11]*y[735])/(36*y[2]^2*y[7]^2) - 
    (y[11]*y[736])/(36*y[7]^2) - (y[11]*y[32]*y[737])/(6*y[5]*y[7]) - 
    (y[11]^2*y[32]*y[738])/(6*y[5]*y[7]^2) + (y[39]*y[739])/(6*y[2]*y[32]) - 
    (y[39]*y[740])/(6*y[2]*y[7]*y[32]) + (y[11]*y[741])/
     (36*y[2]^2*y[7]^2*y[29]) + y[742]/(36*y[7]) + 
    (y[11]*y[743])/(36*y[2]*y[7]^2) - (y[18]*y[39]^2*y[744])/
     (6*y[2]^2*y[356]) - (y[18]*y[39]^2*y[744])/(6*y[2]^2*y[29]*y[356]) + 
    (y[39]^3*y[745])/(6*y[2]*y[356]*y[746]) - (y[29]*y[32]*y[747])/
     (6*y[7]*y[43]*y[732]) - (y[11]*y[39]*y[748])/(6*y[2]^3*y[7]^2*y[43]*
      y[732]) + (y[39]*y[749])/(6*y[2]^2*y[7]^2*y[43]*y[732]) + 
    (y[39]*y[750])/(6*y[2]^2*y[7]*y[43]*y[732]) + 
    (y[39]*y[751])/(6*y[2]^3*y[7]*y[43]*y[732]) + 
    y[752]/(6*y[2]*y[43]*y[732]) + y[753]/(36*y[2]^2*y[7]) - 
    (y[39]^2*y[754])/(6*y[746]) + y[755]/(6*y[29]*y[104]) - 
    (y[39]*y[756])/(6*y[2]^3*y[43]*y[732]) + y[757]/(6*y[5]*y[7]*y[31]) - 
    (y[11]*y[758])/(6*y[2]^3*y[7]^2*y[43]) + y[759]/(36*y[2]*y[7]*y[29]) + 
    y[760]/(36*y[2]^2*y[7]*y[29]) - (y[11]*y[761])/(18*y[7]*y[356]) + 
    y[762]/(36*y[2]*y[7]) + y[763]/(36*y[29]*y[356]) + 
    y[764]/(6*y[2]^3*y[7]*y[43]) + y[765]/(36*y[7]*y[29]*y[356]) + 
    y[766]/(6*y[2]*y[7]^2*y[43]*y[732]) + y[767]/(6*y[2]*y[7]*y[43]*y[732]) + 
    y[768]/(6*y[2]^3*y[43]) + y[769]/(6*y[2]^2*y[43]) + 
    (y[39]*y[770])/(36*y[2]*y[29]*y[356]) + (y[39]*y[771])/(18*y[2]*y[356]) + 
    y[772]/(18*y[356]) + y[773]/(y[2]*y[7]^2*y[29]) + 
    (13*y[774])/(36*y[29]*y[356]^2) + y[775]/(6*y[2]*y[7]^2*y[43]) + 
    y[776]/(6*y[7]*y[43]) + y[777]/(6*y[2]*y[7]*y[43]) + 
    y[778]/(6*y[2]^2*y[7]^2*y[43]) + y[779]/(6*y[2]^2*y[7]*y[43]) - 
    (y[4]*y[780])/(6*y[2]*y[43]) + y[781]/(6*y[43]) + y[782]/(6*y[104]) + 
    y[783]/(6*y[7]^2*y[43]), 
  f[255] -> (y[4]^2*y[11]^2)/(8*y[2]^3*y[7]*y[12]) + 
    (y[4]^2*y[11]^3)/(24*y[2]^3*y[7]^2*y[12]) + (y[4]*y[11]^2*y[23])/
     (24*y[2]^2*y[7]^2*y[12]) + y[11]^2/(3*y[2]^2*y[7]^2*y[29]) - 
    y[39]/(3*y[5]*y[7]*y[29]) + (y[11]*y[39])/(3*y[2]*y[7]^2*y[29]) - 
    (y[11]*y[39])/(3*y[5]*y[7]^2*y[29]) - (y[18]^2*y[66])/(24*y[19]) - 
    (y[18]^3*y[66])/(24*y[5]*y[19]) + (y[11]^2*y[72])/(6*y[7]^2*y[71]) - 
    (y[11]^3*y[35])/(6*y[7]*y[29]*y[104]) + (y[4]^2*y[225])/
     (24*y[2]^3*y[12]) + (y[18]*y[39]^2*y[83])/(6*y[2]*y[356]) + 
    (y[11]^2*y[35]*y[374])/(6*y[7]*y[104]) + y[386]/(24*y[7]*y[29]*y[356]) + 
    y[485]/(6*y[71]) + (y[11]*y[486])/(6*y[7]*y[71]) + 
    (y[4]*y[714])/(8*y[2]*y[12]) + (y[4]*y[715])/(24*y[12]) + 
    (y[4]*y[716])/(24*y[2]^2*y[12]) + (y[4]*y[11]*y[717])/
     (24*y[2]^2*y[7]*y[12]) + (y[11]*y[719])/(24*y[7]^2*y[12]) + 
    (y[11]*y[720])/(24*y[2]*y[7]^2*y[12]) + y[721]/(24*y[2]*y[7]*y[12]) + 
    y[724]/(24*y[7]*y[12]) + y[755]/(6*y[29]*y[104]) + y[782]/(6*y[104]) + 
    (5*y[784])/(72*y[2]^2) + y[785]/72 + y[786]/y[2] + 
    y[787]/(24*y[2]*y[29]) + y[788]/(24*y[2]^2*y[29]) + 
    y[789]/(72*y[2]*y[7]) - (y[11]*y[790])/(72*y[7]^2) + 
    (y[11]*y[791])/(72*y[2]^2*y[7]) + (y[11]^2*y[792])/(9*y[2]^2*y[7]^2) + 
    (y[18]*y[39]*y[83]*y[793])/(24*y[2]*y[29]*y[356]) + 
    y[794]/(24*y[2]^2*y[7]*y[29]) + (y[18]*y[795])/(3*y[2]^2*y[373]) + 
    y[796]/(6*y[356]) + (y[11]*y[797])/(72*y[2]*y[7]^2) + y[798]/(72*y[7]) - 
    (y[11]^2*y[799])/(6*y[5]*y[7]^2) + y[800]/(24*y[2]*y[7]*y[29]) + 
    y[801]/(24*y[29]*y[356]) + y[802]/(3*y[2]*y[373]) + 
    (y[29]*y[803])/(3*y[373]) - (y[11]*y[804])/(6*y[5]*y[7]) + 
    y[805]/(6*y[5]), f[258] -> (y[4]^2*y[11]^2)/(2*y[2]*y[7]^3) - 
    1/(6*y[2]^2*y[29]) + y[9]/(3*y[2]^2*y[7]*y[29]) + y[11]/(6*y[7]*y[29]) - 
    y[11]^2/(6*y[2]^2*y[7]^2*y[29]) - (y[11]*y[29]^2*y[38]^2)/(2*y[7]^3) - 
    (y[11]^2*y[67]^2)/(2*y[5]*y[7]^3) + (y[11]^5*y[141])/
     (12*y[7]*y[29]*y[104]^2) - (y[18]^2*y[29]*y[239])/(6*y[19]) - 
    (y[18]^3*y[29]*y[239])/(6*y[5]*y[19]) - (y[11]^4*y[451])/
     (12*y[7]*y[104]^2) + y[806]/(72*y[2]^2) + y[807]/(y[2]*y[29]) + 
    y[808]/72 + y[809]/(72*y[2]) - (y[11]*y[810])/(36*y[2]^2*y[7]) - 
    (y[11]^2*y[810])/(72*y[2]^2*y[7]^2) + (y[11]*y[811])/
     (12*y[2]*y[7]^2*y[29]) + y[812]/(6*y[2]*y[7]*y[29]) + 
    y[813]/(72*y[2]*y[7]) + y[814]/(72*y[7]) - 
    (y[11]*y[815])/(72*y[2]*y[7]^2) - (y[11]^2*y[816])/
     (12*y[7]^2*y[29]*y[104]) + (y[11]*y[374]*y[816])/(12*y[7]^2*y[104]) + 
    y[817]/(6*y[5]*y[7]) + (y[11]*y[818])/(12*y[7]*y[29]*y[104]) + 
    y[819]/(6*y[5]) + y[820]/(6*y[5]*y[7]^2) + y[821]/(12*y[29]*y[104]) + 
    y[822]/(72*y[7]^2) + y[823]/(12*y[7]*y[104]) + 
    y[824]/(12*y[29]*y[104]^2) + y[825]/(12*y[104]) + y[826]/(12*y[104]^2), 
  f[260] -> -1/6 - 2/(3*y[2]^2) + y[20]/(3*y[2]^2*y[7]) + 
    y[13]/(3*y[2]^2*y[29]) + y[20]/(3*y[2]^2*y[7]*y[29]) - 
    (y[11]*y[35]^2)/(6*y[5]*y[7]^2*y[31]) + y[39]/(3*y[5]*y[7]*y[29]) - 
    (y[11]*y[39])/(3*y[2]*y[7]^2*y[29]) + (y[11]*y[39])/
     (3*y[5]*y[7]^2*y[29]) - y[83]/(6*y[2]*y[29]) - y[29]*y[83] - 
    (y[11]^2*y[32]*y[35])/(6*y[7]*y[29]*y[356]) + y[378]/(6*y[356]) - 
    (y[32]*y[730])/(6*y[5]*y[31]) + (y[32]*y[731])/(6*y[5]) + 
    (y[11]*y[32]*y[737])/(6*y[5]*y[7]) + (y[11]^2*y[32]*y[738])/
     (6*y[5]*y[7]^2) - (y[11]^2*y[745])/(3*y[2]^2*y[7]^2) - 
    (y[18]*y[39]^2*y[83]*y[745])/(6*y[2]*y[356]) - 
    (y[18]*y[795])/(3*y[2]^2*y[373]) - (y[29]*y[803])/(3*y[373]) + y[827] + 
    y[828]/y[2] + y[829]/(6*y[2]*y[7]*y[29]) + 
    (y[11]*y[830])/(6*y[2]*y[7]^2) + y[831]/(6*y[29]*y[104]) + 
    y[832]/(6*y[104]) + (y[11]^2*y[833])/(6*y[7]*y[104]) - 
    (y[11]^3*y[834])/(6*y[7]*y[29]*y[104]) + (y[29]*y[835])/y[7]^2 + 
    y[836]/y[7] + y[837]/(6*y[2]*y[7]) + y[838]/(6*y[5]*y[7]*y[31]) + 
    y[839]/(6*y[29]*y[356]) + y[840]/(3*y[2]*y[373]), 
  f[261] -> -5/6 - y[2]^(-2) - (11*y[11])/(6*y[7]) - 
    (2*y[11]^2)/(y[2]*y[7]^2) - (y[11]^3*y[14])/(y[7]^2*y[15]) - 
    1/(y[2]^2*y[29]) + y[11]/(3*y[7]*y[29]) - 
    (y[11]*y[35])/(y[2]*y[7]^2*y[29]) + (y[11]^5*y[141])/
     (6*y[7]*y[29]*y[104]^2) - (y[11]^4*y[451])/(6*y[7]*y[104]^2) - 
    (y[11]^2*y[558])/(y[7]*y[15]) + (y[18]*y[39]^2*y[83]*y[745])/
     (2*y[2]*y[356]) - (y[11]^2*y[816])/(6*y[7]^2*y[29]*y[104]) + 
    (y[11]*y[374]*y[816])/(6*y[7]^2*y[104]) + 
    (y[11]*y[818])/(6*y[7]*y[29]*y[104]) + y[821]/(6*y[29]*y[104]) + 
    y[823]/(6*y[7]*y[104]) + y[824]/(6*y[29]*y[104]^2) + y[825]/(6*y[104]) + 
    y[826]/(6*y[104]^2) + y[841]/(6*y[2]*y[29]) + y[842]/y[2] + 
    y[843]/(y[2]^2*y[7]) + y[843]/(y[2]^2*y[7]*y[29]) - 
    (y[11]*y[844])/(6*y[2]*y[7]) - (y[11]^2*y[845])/y[7]^2 + y[846]/y[15] + 
    y[847]/(6*y[29]*y[356]^2) + (y[11]^3*y[848])/(6*y[7]*y[29]*y[356]^2) - 
    (y[11]^2*y[849])/(6*y[7]*y[356]) + (y[11]*y[850])/
     (6*y[7]^2*y[29]*y[356]) + y[851]/(6*y[2]*y[7]*y[29]) + 
    y[852]/(6*y[29]*y[356]) + y[853]/(6*y[7]*y[29]*y[356]) + 
    y[854]/(6*y[356]), f[267] -> 
   (25*y[4]^2*y[11]^3)/(9*y[2]^3*y[7]*y[12]^2) + (25*y[4]^2*y[11]^4)/
     (36*y[2]^3*y[7]^2*y[12]^2) + (25*y[4]*y[11]^3*y[23])/
     (36*y[2]^2*y[7]^2*y[12]^2) - 19/(36*y[2]^3*y[29]) - 
    (19*y[11])/(18*y[2]^3*y[7]*y[29]) - (19*y[11]^2)/
     (36*y[2]^3*y[7]^2*y[29]) + y[11]/(6*y[2]*y[7]^2*y[32]) - 
    (7*y[32])/(36*y[2]*y[29]) + y[39]/(3*y[5]*y[7]*y[29]) + 
    (y[11]*y[39])/(3*y[5]*y[7]^2*y[29]) + y[39]/(6*y[2]*y[7]*y[32]) + 
    (y[11]^3*y[35])/(6*y[7]*y[29]*y[104]) + (25*y[4]^2*y[183])/
     (36*y[2]^3*y[12]^2) + (13*y[18]*y[39]^3*y[83]^2)/
     (36*y[2]*y[29]*y[356]^2) + (19*y[35]^3)/(36*y[7]^2*y[29]*y[356]) - 
    (y[11]^2*y[35]*y[374])/(6*y[7]*y[104]) + (y[11]^2*y[380])/
     (6*y[7]^2*y[71]) + y[387]/(6*y[71]) + y[396]/(6*y[7]*y[71]) - 
    (19*y[426])/(36*y[2]^3) - (19*y[11]*y[426])/(18*y[2]^3*y[7]) - 
    (19*y[11]^2*y[426])/(36*y[2]^3*y[7]^2) - (13*y[11]^2*y[473])/
     (36*y[7]*y[29]*y[356]^2) + y[612]/(6*y[2]^2*y[7]*y[29]*y[32]) + 
    y[674]/(6*y[2]^2*y[7]^2*y[32]) + (25*y[11]^2*y[719])/
     (36*y[7]^2*y[12]^2) + (25*y[11]^2*y[720])/(36*y[2]*y[7]^2*y[12]^2) - 
    (y[11]*y[741])/(36*y[2]^2*y[7]^2*y[29]) + (y[18]*y[39]^2*y[744])/
     (6*y[2]^2*y[356]) + (y[18]*y[39]^2*y[744])/(6*y[2]^2*y[29]*y[356]) - 
    y[745]/(6*y[2]^3*y[32]) + (y[9]*y[745])/(3*y[2]^3*y[7]*y[32]) - 
    y[39]/(6*y[2]*y[32]*y[746]) - (y[39]^3*y[745])/(6*y[2]*y[356]*y[746]) + 
    (y[39]^2*y[754])/(6*y[746]) + (y[11]*y[761])/(18*y[7]*y[356]) - 
    (13*y[774])/(36*y[29]*y[356]^2) + y[855]/(y[2]^2*y[29]) + y[856]/18 + 
    y[857]/(36*y[2]^2) + y[858]/(36*y[2]) + y[859]/(18*y[7]) + 
    (y[11]*y[860])/(36*y[2]^2*y[7]^2) + (y[11]*y[861])/(36*y[2]*y[7]^2) - 
    (y[11]^2*y[862])/(6*y[2]^2*y[7]^2*y[32]) + (y[11]^2*y[863])/
     (6*y[2]^3*y[7]*y[12]) + (y[11]^3*y[863])/(18*y[2]^3*y[7]^2*y[12]) + 
    (y[225]*y[863])/(18*y[2]^3*y[12]) + (y[11]^2*y[32]*y[39]*y[864])/
     (6*y[5]*y[7]^2) + y[865]/(6*y[29]*y[104]) + 
    y[866]/(6*y[2]^2*y[7]*y[32]) + (y[32]*y[867]*y[868])/(6*y[5]*y[7]) + 
    y[869]/(36*y[2]^2*y[7]) + (25*y[4]*y[11]^2*y[870])/
     (6*y[2]^2*y[7]*y[12]^2) + y[871]/(18*y[12]) + 
    (y[11]^2*y[872])/(18*y[2]^2*y[7]^2*y[12]) + y[873]/(18*y[2]^2*y[12]) + 
    y[874]/(18*y[2]*y[12]) + (y[11]*y[875])/(18*y[2]^2*y[7]*y[12]) + 
    (y[11]*y[876])/(18*y[7]^2) + y[877]/(36*y[2]^2*y[7]*y[29]) + 
    (y[11]*y[878])/(18*y[7]^2*y[12]) + (25*y[11]*y[879])/(18*y[7]*y[12]^2) + 
    (25*y[11]*y[880])/(18*y[2]*y[7]*y[12]^2) + y[881]/(36*y[2]*y[7]*y[29]) + 
    y[882]/(36*y[29]*y[356]) + (y[11]*y[883])/(18*y[2]*y[7]^2*y[12]) + 
    y[884]/(18*y[2]*y[7]*y[12]) + y[885]/(36*y[7]*y[29]*y[356]) + 
    (25*y[886])/(36*y[2]*y[12]^2) + (y[32]*y[887])/(6*y[5]) + 
    (25*y[4]*y[888])/(36*y[2]^2*y[12]^2) + (y[39]*y[889])/
     (36*y[2]*y[29]*y[356]) + y[890]/(36*y[2]*y[7]) + 
    (y[39]*y[891])/(18*y[2]*y[356]) + y[892]/(18*y[356]) + 
    y[893]/(y[2]*y[7]^2*y[29]) + y[894]/(18*y[7]*y[12]) + 
    (25*y[895])/(36*y[12]^2) + y[896]/(6*y[104]), 
  f[277] -> -5/8 - (5*y[4]*y[11]^2)/(6*y[2]^2*y[7]^2) - 
    (25*y[4]^2*y[11]^3)/(9*y[2]^3*y[7]*y[12]^2) - 
    (25*y[4]^2*y[11]^4)/(36*y[2]^3*y[7]^2*y[12]^2) + y[18]^2/(24*y[19]) + 
    y[18]^3/(24*y[5]*y[19]) - (25*y[4]*y[11]^3*y[23])/
     (36*y[2]^2*y[7]^2*y[12]^2) + y[9]/(24*y[2]^2*y[7]*y[29]) - 
    (25*y[4]^2*y[183])/(36*y[2]^3*y[12]^2) - y[349]/(24*y[2]*y[29]) + 
    (y[10]*y[349])/(6*y[2]^2*y[7]^2*y[29]*y[32]) + 
    y[35]^2/(24*y[7]*y[29]*y[356]) + (y[18]*y[39]*y[83])/
     (24*y[2]*y[29]*y[356]) + y[564]/(24*y[2]*y[7]*y[29]) + 
    (y[32]*y[713])/(24*y[29]*y[356]) - (25*y[11]^2*y[719])/
     (36*y[7]^2*y[12]^2) - (25*y[11]^2*y[720])/(36*y[2]*y[7]^2*y[12]^2) + 
    y[9]/(6*y[2]^3*y[7]^2*y[32]*y[732]) + 
    1/(2*y[2]^3*y[7]*y[29]*y[32]*y[732]) - (2*y[13])/(3*y[2]*y[43]*y[732]) - 
    (y[29]*y[32]*y[39])/(6*y[7]^2*y[43]*y[732]) + 
    (y[29]*y[32]*y[39])/(6*y[7]*y[43]*y[732]) + 
    y[99]/(6*y[2]^2*y[7]^2*y[32]*y[732]) + 
    y[117]/(6*y[2]^2*y[7]*y[32]*y[732]) + y[285]/(6*y[2]*y[32]*y[732]) + 
    y[733]/(6*y[2]^3*y[29]*y[32]*y[732]) + 
    y[734]/(6*y[2]^3*y[7]*y[29]*y[32]) + (y[11]^2*y[748])/
     (6*y[2]^3*y[7]^2*y[43]*y[732]) - (25*y[4]*y[11]^2*y[870])/
     (6*y[2]^2*y[7]*y[12]^2) - (25*y[11]*y[879])/(18*y[7]*y[12]^2) - 
    (25*y[11]*y[880])/(18*y[2]*y[7]*y[12]^2) - 
    (25*y[886])/(36*y[2]*y[12]^2) - (25*y[4]*y[888])/(36*y[2]^2*y[12]^2) - 
    (25*y[895])/(36*y[12]^2) + y[897]/y[2]^2 - (y[29]*y[898])/72 + 
    y[899]/y[2] + y[900]/(3*y[2]^2*y[32]) - y[901]/(6*y[2]*y[32]) + 
    y[902]/(72*y[12]) + y[903]/(72*y[2]*y[7]) + y[904]/(72*y[7]) - 
    (y[11]*y[905])/(24*y[2]^2*y[7]) - (y[11]^2*y[906])/
     (24*y[2]^3*y[7]*y[12]) - (y[11]^3*y[906])/(72*y[2]^3*y[7]^2*y[12]) - 
    (y[225]*y[906])/(72*y[2]^3*y[12]) + y[907]/(6*y[2]^3*y[7]*y[32]*y[732]) + 
    y[908]/(6*y[2]^2*y[43]*y[732]) + (y[11]*y[909])/
     (6*y[2]^2*y[7]^2*y[43]*y[732]) - (y[10]*y[910])/
     (6*y[2]^2*y[7]*y[43]*y[732]) - (y[11]*y[911])/(3*y[2]^3*y[7]*y[43]*
      y[732]) + y[912]/(y[2]*y[7]*y[43]*y[732]) + 
    y[913]/(6*y[2]*y[7]^2*y[43]*y[732]) + (y[11]^2*y[914])/
     (6*y[2]^3*y[7]^2*y[43]) + y[915]/(72*y[2]*y[12]) + 
    y[916]/(72*y[2]^2*y[12]) - (y[11]*y[917])/(72*y[2]^2*y[7]*y[12]) - 
    (y[11]^2*y[918])/(72*y[2]^2*y[7]^2*y[12]) + (y[11]*y[919])/(72*y[7]^2) + 
    y[920]/(6*y[2]^3*y[43]*y[732]) - (y[11]*y[921])/(72*y[7]^2*y[12]) + 
    (y[11]^2*y[922])/(6*y[7]^2*y[43]) - (y[11]*y[923])/
     (72*y[2]*y[7]^2*y[12]) + y[924]/(72*y[2]*y[7]*y[12]) - 
    (y[11]*y[925])/(72*y[2]*y[7]^2) + (y[11]*y[926])/(6*y[7]*y[43]) + 
    (y[11]*y[927])/(6*y[2]^3*y[7]*y[43]) + y[928]/(6*y[2]*y[43]) + 
    y[929]/(72*y[7]*y[12]) + y[930]/(6*y[2]*y[7]^2*y[43]) + 
    (y[11]*y[931])/(6*y[2]^2*y[7]^2*y[43]) + y[932]/(6*y[2]*y[7]*y[43]) + 
    y[933]/(6*y[2]^2*y[7]*y[43]) + y[934]/(6*y[2]^3*y[43]) + 
    y[935]/(6*y[2]^2*y[43]) + y[936]/(6*y[43]), 
  f[284] -> -1/2*(y[2]*y[11]^4*y[14])/(y[7]^2*y[15]^2) - 1/(8*y[2]^2*y[29]) + 
    y[9]/(4*y[2]^2*y[7]*y[29]) - y[11]^2/(8*y[2]^2*y[7]^2*y[29]) - 
    (y[11]*y[180])/(8*y[2]*y[7]^2*y[29]) + y[418]/(8*y[2]*y[29]) + 
    y[937]/(24*y[2]^2) + (y[11]*y[937])/(12*y[2]^2*y[7]) + 
    (y[11]^2*y[937])/(24*y[2]^2*y[7]^2) + y[938]/12 + y[939]/y[2] + 
    y[940]/(24*y[2]*y[7]) + y[941]/(12*y[7]) + (y[11]*y[942])/(12*y[7]^2) + 
    y[943]/(8*y[2]*y[7]*y[29]) + y[944]/(8*y[29]*y[170]) - 
    (y[2]*y[11]^3*y[945])/(2*y[7]*y[15]^2) - (y[11]^2*y[946])/
     (4*y[7]*y[15]) - (y[11]^3*y[947])/(4*y[7]^2*y[15]) - 
    (y[11]*y[948])/(24*y[2]*y[7]^2) + y[949]/(4*y[15]) - 
    (y[2]*y[950])/(2*y[15]^2) + (y[11]*y[951])/(8*y[7]^2*y[29]*y[170]) + 
    y[952]/(8*y[7]*y[29]*y[170]), f[290] -> (-23*y[4])/(36*y[2]^2) - 
    (23*y[4]*y[11])/(18*y[2]^2*y[7]) - (23*y[4]*y[11]^2)/(36*y[2]^2*y[7]^2) + 
    (2*y[4]^2*y[11]^3)/(3*y[2]^3*y[7]*y[12]^2) + 
    (y[4]^2*y[11]^4)/(6*y[2]^3*y[7]^2*y[12]^2) + 
    (y[4]^2*y[11]^2)/(y[2]^3*y[7]*y[12]) + (y[4]^2*y[11]^3)/
     (3*y[2]^3*y[7]^2*y[12]) - (3*y[2]*y[11]^2)/(4*y[4]*y[7]*y[15]) - 
    (y[2]*y[11]^3)/(4*y[4]*y[7]^2*y[15]) + (3*y[11]^2*y[14])/(4*y[7]*y[15]) + 
    (y[11]^3*y[14])/(4*y[7]^2*y[15]) + (y[4]*y[11]^3*y[23])/
     (6*y[2]^2*y[7]^2*y[12]^2) + (y[4]*y[11]^2*y[23])/
     (3*y[2]^2*y[7]^2*y[12]) + 1/(24*y[2]^3*y[29]*y[32]^2) - 
    1/(24*y[2]^2*y[7]*y[29]*y[32]^2) + 
    y[9]/(24*y[2]^2*y[7]^2*y[29]*y[32]^2) + 
    y[11]/(12*y[2]^3*y[7]*y[29]*y[32]^2) + 
    y[11]^2/(24*y[2]^3*y[7]^2*y[29]*y[32]^2) - 
    y[29]/(24*y[7]^2*y[18]*y[32]^2) + 1/(12*y[2]^3*y[29]*y[32]) - 
    5/(24*y[2]^2*y[29]*y[32]) + y[9]/(3*y[2]^2*y[7]*y[29]*y[32]) + 
    y[11]/(6*y[2]^3*y[7]*y[29]*y[32]) + 
    y[11]^2/(12*y[2]^3*y[7]^2*y[29]*y[32]) - 
    y[11]^2/(8*y[2]^2*y[7]^2*y[29]*y[32]) - y[29]/(8*y[7]^2*y[32]) + 
    (y[4]^2*y[183])/(6*y[2]^3*y[12]^2) + (y[4]^2*y[225])/(3*y[2]^3*y[12]) - 
    (y[2]*y[225])/(4*y[4]*y[15]) + (y[14]*y[225])/(4*y[15]) + 
    y[284]/(24*y[2]*y[7]^2*y[32]^2) + y[426]/(24*y[2]^3*y[32]^2) + 
    (y[11]*y[426])/(12*y[2]^3*y[7]*y[32]^2) + (y[11]^2*y[426])/
     (24*y[2]^3*y[7]^2*y[32]^2) + y[426]/(12*y[2]^3*y[32]) + 
    (y[11]*y[426])/(6*y[2]^3*y[7]*y[32]) + (y[11]^2*y[426])/
     (12*y[2]^3*y[7]^2*y[32]) + (y[11]^2*y[719])/(6*y[7]^2*y[12]^2) + 
    (y[11]*y[719])/(3*y[7]^2*y[12]) + (y[11]^2*y[720])/
     (6*y[2]*y[7]^2*y[12]^2) + (y[11]*y[720])/(3*y[2]*y[7]^2*y[12]) + 
    (y[4]*y[11]^2*y[870])/(y[2]^2*y[7]*y[12]^2) + 
    (y[11]*y[879])/(3*y[7]*y[12]^2) + (y[11]*y[880])/(3*y[2]*y[7]*y[12]^2) + 
    (y[4]*y[888])/(6*y[2]^2*y[12]^2) + y[895]/(6*y[12]^2) + 
    (y[11]*y[951])/(24*y[4]*y[5]*y[7]^2) + y[953]/(8*y[4]) + 
    y[954]/(y[2]^2*y[32]) + y[955]/72 + y[956]/(72*y[2]) + 
    y[957]/(y[2]^2*y[7]*y[32]^2) + y[958]/(y[2]*y[7]*y[32]) + 
    y[959]/(y[4]*y[7]) - (y[11]*y[960])/(24*y[2]^2*y[7]^2*y[32]^2) + 
    (y[11]*y[961])/(8*y[4]*y[7]^2) + (y[11]*y[32]*y[962])/(24*y[5]*y[7]) + 
    (y[11]*y[963])/(72*y[2]*y[7]^2) + (y[11]*y[964])/(72*y[7]^2) + 
    y[965]/(72*y[2]*y[7]) + y[966]/(72*y[7]) + 
    y[967]/(12*y[2]^2*y[7]*y[32]) - (y[11]*y[968])/(24*y[2]^2*y[7]^2*y[32]) + 
    (y[11]^2*y[32]*y[969])/(24*y[5]*y[7]^2) + (y[32]*y[970])/(24*y[5]) + 
    y[971]/(12*y[2]*y[7]^2*y[32]) + y[972]/(3*y[12]) + 
    (y[4]*y[973])/(3*y[2]^2*y[12]) + y[974]/(24*y[4]*y[5]) + 
    (y[4]*y[11]*y[975])/(3*y[2]^2*y[7]*y[12]) + y[976]/(3*y[2]*y[12]) + 
    y[977]/(24*y[4]*y[5]*y[7]) + y[978]/(3*y[2]*y[7]*y[12]) + 
    y[979]/(y[2]*y[12]^2) + y[980]/(3*y[7]*y[12]), 
  f[296] -> 1/6 + y[11]/(6*y[2]*y[7]^2) + y[10]/(6*y[2]^3*y[7]*y[32]) + 
    y[29]*y[32] + y[39]/(6*y[2]*y[7]) + (y[11]^2*y[67])/(y[5]*y[7]^2) + 
    (y[11]^3*y[14])/(6*y[7]*y[29]*y[104]) + 
    y[117]/(6*y[2]^3*y[7]*y[29]*y[32]) + (y[18]^2*y[29]*y[185])/(6*y[19]) + 
    (y[18]^3*y[29]*y[185])/(6*y[5]*y[19]) + (y[35]*y[42])/(6*y[29]*y[356]) + 
    (y[18]*y[39]*y[83])/(6*y[2]*y[29]*y[356]) + 
    y[442]/(6*y[7]*y[29]*y[356]) + y[536]/(6*y[2]*y[7]*y[29]) - 
    y[18]/(6*y[2]^3*y[32]*y[732]) - 1/(2*y[2]^3*y[7]*y[29]*y[32]*y[732]) - 
    (y[29]*y[32])/(6*y[7]^2*y[43]*y[732]) + (y[29]*y[32])/
     (3*y[7]*y[43]*y[732]) - y[745]/(6*y[2]^2) + 
    (y[11]*y[748])/(6*y[2]^3*y[7]^2*y[43]*y[732]) + 
    y[909]/(6*y[2]^2*y[7]^2*y[43]*y[732]) + y[981]/(6*y[2]) + 
    (y[99]*y[982])/(6*y[2]^2*y[7]^2*y[32]) - y[983]/(3*y[2]^2*y[7]*y[32]) + 
    (y[9]*y[984])/(6*y[2]^2*y[7]) + y[985]/(6*y[2]^3*y[29]*y[32]*y[732]) + 
    (y[11]*y[986])/(6*y[7]^2) + y[987]/(6*y[7]) + 
    (y[11]*y[988])/(6*y[5]*y[7]) + y[989]/(6*y[29]*y[104]) + 
    y[990]/(y[2]*y[7]*y[43]*y[732]) + y[991]/(6*y[2]*y[7]^2*y[43]*y[732]) + 
    y[992]/(6*y[2]^3*y[7]*y[43]*y[732]) + y[993]/(y[2]^2*y[7]*y[43]*y[732]) + 
    y[994]/(6*y[2]^2*y[43]*y[732]) + y[995]/(6*y[2]*y[43]*y[732]) + 
    (y[11]*y[996])/(6*y[2]^3*y[7]^2*y[43]) + (y[11]^2*y[14]*y[997])/
     (6*y[7]*y[104]) + (y[14]*y[998])/(6*y[104]) + 
    y[999]/(6*y[2]^2*y[7]^2*y[43]) + y[1000]/(6*y[2]^3*y[43]*y[732]) + 
    y[1001]/(6*y[2]^2*y[7]*y[43]) + y[1002]/y[5] + y[1003]/(6*y[2]^2*y[43]) + 
    y[1004]/(6*y[2]*y[43]) + y[1005]/(6*y[2]^3*y[7]*y[43]) + 
    y[1006]/(6*y[2]^3*y[43]) + (y[29]*y[1007])/(6*y[43]) + 
    y[1008]/(6*y[7]*y[43]) + y[1009]/(6*y[2]*y[7]^2*y[43]) + 
    y[1010]/(6*y[2]*y[7]*y[43]) + (y[11]*y[1011])/(6*y[7]^2*y[43]), 
  f[302] -> -((y[4]*y[11])/(y[2]*y[7])) - (y[4]*y[11]^2)/(2*y[2]*y[7]^2) + 
    (7*y[2]*y[11]^2)/(2*y[7]*y[64]) + (y[2]*y[11]^3)/(y[7]^2*y[64]) + 
    y[110]/(2*y[2]) + y[1012]/6 + y[1013]/y[7] + (y[11]*y[1014])/(2*y[7]^2) + 
    (y[2]*y[1015])/(2*y[64]), f[305] -> (13*y[4])/(12*y[2]^2) + 
    (13*y[4]*y[11])/(6*y[2]^2*y[7]) + (13*y[4]*y[11]^2)/(12*y[2]^2*y[7]^2) + 
    (y[4]^2*y[11]^3)/(3*y[2]^3*y[7]*y[12]^2) + (y[4]^2*y[11]^4)/
     (12*y[2]^3*y[7]^2*y[12]^2) + (y[4]^2*y[11]^2)/(2*y[2]^3*y[7]*y[12]) + 
    (y[4]^2*y[11]^3)/(6*y[2]^3*y[7]^2*y[12]) - 
    (y[11]^3*y[14])/(y[7]^2*y[15]) + (y[4]*y[11]^3*y[23])/
     (12*y[2]^2*y[7]^2*y[12]^2) + (y[4]*y[11]^2*y[23])/
     (6*y[2]^2*y[7]^2*y[12]) + (y[4]^2*y[183])/(12*y[2]^3*y[12]^2) + 
    (y[4]^2*y[225])/(6*y[2]^3*y[12]) - (y[11]^2*y[558])/(y[7]*y[15]) + 
    (y[11]^2*y[719])/(12*y[7]^2*y[12]^2) + (y[11]*y[719])/(6*y[7]^2*y[12]) + 
    (y[11]^2*y[720])/(12*y[2]*y[7]^2*y[12]^2) + 
    (y[11]*y[720])/(6*y[2]*y[7]^2*y[12]) + y[846]/y[15] + 
    (y[4]*y[11]^2*y[870])/(2*y[2]^2*y[7]*y[12]^2) + 
    (y[11]*y[879])/(6*y[7]*y[12]^2) + (y[11]*y[880])/(6*y[2]*y[7]*y[12]^2) + 
    y[886]/(12*y[2]*y[12]^2) + (y[4]*y[888])/(12*y[2]^2*y[12]^2) + 
    y[895]/(12*y[12]^2) + y[972]/(6*y[12]) + (y[4]*y[973])/(6*y[2]^2*y[12]) + 
    (y[4]*y[11]*y[975])/(6*y[2]^2*y[7]*y[12]) + y[976]/(6*y[2]*y[12]) + 
    y[978]/(6*y[2]*y[7]*y[12]) + y[980]/(6*y[7]*y[12]) + y[1016]/12 + 
    y[1017]/(12*y[2]) - (y[11]*y[1018])/(12*y[7]^2) - 
    (y[11]*y[1019])/(12*y[2]*y[7]^2) + y[1020]/(12*y[7]) + 
    y[1021]/(12*y[2]*y[7]), f[325] -> -11/18 + 7/(12*y[2]^2*y[29]) + 
    1/(6*y[5]*y[29]) + y[9]/(6*y[7]*y[29]) + 
    (7*y[11])/(6*y[2]^2*y[7]*y[29]) + (7*y[11]^2)/(12*y[2]^2*y[7]^2*y[29]) - 
    (7*y[29]*y[32])/9 - (7*y[11]*y[29]*y[38])/(9*y[7]^2) + 
    y[42]/(4*y[2]*y[29]) + (y[11]^5*y[102])/(12*y[7]*y[29]*y[104]^2) + 
    y[194]/(12*y[5]*y[7]^2*y[29]) + (y[11]^3*y[402])/
     (12*y[7]*y[29]*y[356]^2) + (y[11]^4*y[451])/(12*y[7]*y[104]^2) - 
    (y[18]*y[39]^2*y[83]*y[745])/(4*y[2]*y[356]) + 
    (y[11]^2*y[816])/(12*y[7]^2*y[29]*y[104]) - (y[11]*y[374]*y[816])/
     (12*y[7]^2*y[104]) - (y[11]*y[818])/(12*y[7]*y[29]*y[104]) + 
    (y[11]^2*y[849])/(12*y[7]*y[356]) - (y[11]*y[850])/
     (12*y[7]^2*y[29]*y[356]) + y[1022]/(36*y[2]^2) + 
    (y[11]*y[1022])/(18*y[2]^2*y[7]) + (y[11]^2*y[1022])/(36*y[2]^2*y[7]^2) + 
    y[1023]/(36*y[2]) + y[1024]/y[7] + y[1025]/(y[5]*y[7]*y[29]) - 
    (y[11]*y[1026])/(36*y[2]*y[7]^2) - (y[11]*y[32]*y[1027])/(12*y[5]*y[7]) + 
    (y[11]*y[1028])/(12*y[2]*y[7]^2*y[29]) - (y[11]^2*y[32]*y[1029])/
     (12*y[5]*y[7]^2) + y[1030]/(12*y[29]*y[356]^2) - 
    (y[32]*y[1031])/(12*y[5]) + y[1032]/(12*y[2]*y[7]*y[29]) + 
    y[1033]/(12*y[29]*y[356]) + y[1034]/(12*y[7]*y[29]*y[356]) + 
    y[1035]/(12*y[356]) + y[1036]/(36*y[2]*y[7]) + 
    y[1037]/(12*y[29]*y[104]) + y[1038]/(12*y[7]*y[104]) + 
    y[1039]/(12*y[29]*y[104]^2) + y[1040]/(12*y[104]) + 
    y[1041]/(12*y[104]^2), f[338] -> 1/(2*y[2]^2*y[29]) + 
    y[9]/(6*y[7]*y[29]) + y[11]/(y[2]^2*y[7]*y[29]) + 
    y[11]^2/(2*y[2]^2*y[7]^2*y[29]) + (y[11]*y[35])/(2*y[2]*y[7]^2*y[29]) + 
    (y[11]^5*y[102])/(12*y[7]*y[29]*y[104]^2) + 
    (y[11]^3*y[402])/(12*y[7]*y[29]*y[356]^2) + 
    (y[11]^4*y[451])/(12*y[7]*y[104]^2) - (y[18]*y[39]^2*y[83]*y[745])/
     (4*y[2]*y[356]) + (y[11]^2*y[816])/(12*y[7]^2*y[29]*y[104]) - 
    (y[11]*y[374]*y[816])/(12*y[7]^2*y[104]) - 
    (y[11]*y[818])/(12*y[7]*y[29]*y[104]) + (y[11]^2*y[849])/
     (12*y[7]*y[356]) - (y[11]*y[850])/(12*y[7]^2*y[29]*y[356]) + 
    y[1030]/(12*y[29]*y[356]^2) + y[1033]/(12*y[29]*y[356]) + 
    y[1034]/(12*y[7]*y[29]*y[356]) + y[1035]/(12*y[356]) + 
    y[1037]/(12*y[29]*y[104]) + y[1038]/(12*y[7]*y[104]) + 
    y[1039]/(12*y[29]*y[104]^2) + y[1040]/(12*y[104]) + 
    y[1041]/(12*y[104]^2) + y[1042]/y[2]^2 + y[1043]/36 + y[1044]/(36*y[2]) + 
    y[1045]/(y[2]*y[29]) + y[1046]/(36*y[2]*y[7]) - 
    (y[11]*y[1047])/(36*y[2]*y[7]^2) + (y[11]*y[1048])/(9*y[2]^2*y[7]) + 
    (y[11]^2*y[1048])/(18*y[2]^2*y[7]^2) + (y[11]*y[1049])/(36*y[7]^2) + 
    y[1050]/(12*y[2]*y[7]*y[29]) + y[1051]/(36*y[7]), 
  f[341] -> -7/(12*y[2]^2) - (7*y[11])/(6*y[2]^2*y[7]) + 
    (3*y[2]*y[11]^2)/(2*y[4]*y[7]*y[15]) + (y[2]*y[11]^3)/
     (2*y[4]*y[7]^2*y[15]) - (3*y[11]^2*y[14])/(2*y[7]*y[15]) - 
    (y[11]^3*y[14])/(2*y[7]^2*y[15]) - 7/(12*y[2]^2*y[29]) - 
    1/(6*y[5]*y[29]) + y[11]/(6*y[7]*y[29]) - 
    (7*y[11])/(6*y[2]^2*y[7]*y[29]) + (y[11]^3*y[32]^2)/(12*y[5]*y[7]^2) + 
    (y[11]^5*y[141])/(12*y[7]*y[29]*y[104]^2) + y[179]/(4*y[2]*y[29]) + 
    (y[2]*y[225])/(2*y[4]*y[15]) - (y[14]*y[225])/(2*y[15]) + 
    (y[32]*y[261])/(12*y[5]) + (y[11]^2*y[265])/(12*y[5]*y[7]) - 
    (y[11]^4*y[451])/(12*y[7]*y[104]^2) + y[672]/(y[5]*y[7]*y[29]) + 
    y[674]/(12*y[5]*y[7]^2*y[29]) - (7*y[11]^2*y[745])/(12*y[2]^2*y[7]^2) + 
    (y[18]*y[39]^2*y[83]*y[745])/(4*y[2]*y[356]) - 
    (y[11]^2*y[816])/(12*y[7]^2*y[29]*y[104]) + (y[11]*y[374]*y[816])/
     (12*y[7]^2*y[104]) + (y[11]*y[818])/(12*y[7]*y[29]*y[104]) + 
    y[821]/(12*y[29]*y[104]) + y[823]/(12*y[7]*y[104]) + 
    y[824]/(12*y[29]*y[104]^2) + y[825]/(12*y[104]) + y[826]/(12*y[104]^2) + 
    y[847]/(12*y[29]*y[356]^2) + (y[11]^3*y[848])/(12*y[7]*y[29]*y[356]^2) - 
    (y[11]^2*y[849])/(12*y[7]*y[356]) + (y[11]*y[850])/
     (12*y[7]^2*y[29]*y[356]) + y[852]/(12*y[29]*y[356]) + 
    y[853]/(12*y[7]*y[29]*y[356]) + y[854]/(12*y[356]) - 
    (y[11]*y[951])/(12*y[4]*y[5]*y[7]^2) + (5*y[953])/(12*y[2]) + 
    (y[11]*y[961])/(4*y[7]^2) - (y[11]*y[961])/(4*y[4]*y[7]^2) - 
    (y[11]*y[1028])/(12*y[2]*y[7]^2*y[29]) + y[1052]/y[4] + y[1053]/12 + 
    y[1054]/(12*y[7]) + (y[11]*y[1055])/(12*y[2]*y[7]^2) + 
    y[1056]/(4*y[4]*y[7]) + y[1057]/(12*y[4]*y[5]) + y[1058]/(12*y[2]*y[7]) + 
    y[1059]/(12*y[2]*y[7]*y[29]) + y[1060]/(12*y[4]*y[5]*y[7]), 
  f[345] -> -1/2*(y[4]^2*y[11]^2)/(y[2]^3*y[7]) - 
    (y[4]^2*y[11]^3)/(6*y[2]^3*y[7]^2) - y[29]/(12*y[7]*y[18]*y[32]^2) - 
    y[39]/(12*y[2]^3*y[29]*y[32]^2) + y[39]/(12*y[2]^2*y[7]*y[29]*y[32]^2) + 
    (y[11]*y[39])/(12*y[2]^2*y[7]^2*y[29]*y[32]^2) - 
    (y[11]*y[39])/(6*y[2]^3*y[7]*y[29]*y[32]^2) - 
    (y[11]^2*y[39])/(12*y[2]^3*y[7]^2*y[29]*y[32]^2) - 
    y[39]/(6*y[2]^3*y[29]*y[32]) + (5*y[39])/(12*y[2]^2*y[29]*y[32]) - 
    (y[11]*y[39])/(3*y[2]^3*y[7]*y[29]*y[32]) + 
    (2*y[11]*y[39])/(3*y[2]^2*y[7]*y[29]*y[32]) - 
    (y[11]^2*y[39])/(6*y[2]^3*y[7]^2*y[29]*y[32]) + 
    (y[11]^2*y[39])/(4*y[2]^2*y[7]^2*y[29]*y[32]) + 
    (y[2]*y[11]^3*y[89])/(2*y[4]*y[7]^2*y[15]) - (y[4]^2*y[225])/(6*y[2]^3) - 
    1/(3*y[2]*y[7]*y[32]*y[732]) + y[9]/(6*y[2]^3*y[7]^2*y[32]*y[732]) + 
    y[99]/(6*y[2]^2*y[7]^2*y[32]*y[732]) - (y[29]*y[32]*y[595])/
     (6*y[7]^2*y[43]*y[732]) + (y[11]*y[39]*y[748])/
     (6*y[2]^3*y[7]^2*y[43]*y[732]) + (y[39]*y[909])/
     (6*y[2]^2*y[7]^2*y[43]*y[732]) + (y[39]*y[992])/
     (6*y[2]^3*y[7]*y[43]*y[732]) + (y[39]*y[994])/(6*y[2]^2*y[43]*y[732]) + 
    (y[39]*y[1000])/(6*y[2]^3*y[43]*y[732]) + y[1061]/(6*y[2]^2*y[32]^2) + 
    y[1062]/(12*y[2]*y[32]) + (y[29]*y[1063])/(12*y[7]^2*y[32]^2) + 
    y[1064]/(12*y[7]^2*y[18]*y[32]^2) + y[1065]/(12*y[2]*y[7]^2*y[32]^2) + 
    y[1066]/(12*y[2]*y[7]*y[32]^2) + (y[29]*y[1067])/(12*y[7]*y[32]) + 
    y[1068]/(12*y[2]*y[7]*y[32]) + y[1069]/(6*y[2]*y[32]*y[732]) + 
    y[1070]/(3*y[2]^2*y[7]*y[32]*y[732]) + y[1071]/(6*y[2]^2*y[32]*y[732]) + 
    y[1072]/(6*y[2]^3*y[7]*y[32]*y[732]) + (y[29]*y[1073])/
     (12*y[7]^2*y[32]) + (y[11]^2*y[1074])/(2*y[7]*y[15]) + 
    (y[2]*y[11]^2*y[1075])/(2*y[4]*y[7]*y[15]) + 
    (y[11]^3*y[1076])/(2*y[7]^2*y[15]) + y[1077]/(12*y[2]^3*y[7]*y[32]) + 
    (y[29]*y[32]*y[1078])/(6*y[7]*y[43]*y[732]) - 
    (y[11]*y[1079])/(12*y[2]^3*y[7]^2*y[32]) + 
    y[1080]/(12*y[2]*y[7]^2*y[32]) + (y[39]*y[1081])/
     (3*y[2]^2*y[7]*y[43]*y[732]) + y[1082]/(6*y[2]^3*y[32]*y[732]) + 
    y[1083]/(y[4]*y[7]) + (y[2]*y[1084])/(2*y[4]*y[15]) + 
    y[1085]/(12*y[2]^3*y[32]) + y[1086]/(12*y[2]^3*y[32]^2) - 
    (y[11]^2*y[1087])/(12*y[2]^3*y[7]^2*y[32]^2) + 
    (y[4]*y[11]^2*y[1088])/(12*y[2]^2*y[7]^2) + 
    y[1089]/(12*y[2]^2*y[7]*y[32]^2) + (y[4]*y[1090])/(12*y[2]^2) - 
    (y[11]*y[1091])/(12*y[2]^3*y[7]*y[32]^2) + 
    (y[11]*y[1092])/(12*y[2]^2*y[7]^2*y[32]^2) + (y[4]*y[11]*y[1093])/
     (12*y[2]^2*y[7]) + y[1094]/(12*y[2]^2*y[32]) + y[1095]/y[4] - 
    (y[11]*y[1096])/(12*y[4]*y[7]^2) - (y[11]*y[1097])/
     (6*y[2]^3*y[7]^2*y[43]) + y[1098]/(6*y[2]*y[43]*y[732]) + 
    y[1099]/(12*y[2]^2*y[7]*y[32]) + y[1100]/(12*y[4]*y[5]*y[7]) + 
    y[1101]/(12*y[2]^2*y[7]^2*y[32]) - (y[11]*y[1102])/
     (12*y[4]*y[5]*y[7]^2) + y[1103]/(6*y[2]*y[7]^2*y[43]*y[732]) + 
    y[1104]/(6*y[2]*y[7]*y[43]*y[732]) + y[1105]/(12*y[4]*y[5]) + 
    y[1106]/12 + y[1107]/(12*y[2]) + y[1108]/(12*y[7]) + 
    y[1109]/(6*y[2]^3*y[7]*y[43]) + (y[11]^2*y[1110])/(12*y[5]*y[7]^2) + 
    y[1111]/(12*y[5]*y[7]) + y[1112]/(12*y[7]^2) + y[1113]/(2*y[15]) - 
    (y[11]*y[1114])/(12*y[2]*y[7]^2) + y[1115]/(12*y[2]*y[7]) + 
    y[1116]/(6*y[2]^2*y[7]^2*y[43]) + y[1117]/(6*y[2]*y[7]^2*y[43]) + 
    y[1118]/(6*y[2]^2*y[7]*y[43]) + y[1119]/(6*y[2]*y[7]*y[43]) + 
    y[1120]/(12*y[5]) + y[1121]/(6*y[2]^3*y[43]) + 
    (y[11]*y[1122])/(6*y[7]^2*y[43]) + y[1123]/(6*y[2]^2*y[43]) + 
    y[1124]/(6*y[2]*y[43]) + y[1125]/(6*y[7]*y[43]) + y[1126]/(6*y[43]), 
  f[356] -> 1/(4*y[2]^2*y[29]) + y[11]/(2*y[2]^2*y[7]*y[29]) + 
    y[11]^2/(4*y[2]^2*y[7]^2*y[29]) + (y[29]*y[32])/6 + 
    (y[11]*y[29]*y[38])/(6*y[7]^2) + (y[11]*y[180])/(4*y[2]*y[7]^2*y[29]) + 
    y[666]/(4*y[2]*y[29]) - (y[11]*y[951])/(4*y[7]^2*y[29]*y[170]) + 
    y[1127]/(12*y[2]^2) + (y[11]*y[1127])/(6*y[2]^2*y[7]) + 
    (y[11]^2*y[1127])/(12*y[2]^2*y[7]^2) + y[1128]/(12*y[2]) + 
    y[1129]/(12*y[2]*y[7]) + y[1130]/(4*y[2]*y[7]*y[29]) + 
    (y[29]*y[1131])/(6*y[7]) - (y[11]*y[1132])/(12*y[2]*y[7]^2) + 
    y[1133]/(4*y[29]*y[170]) + y[1134]/(4*y[7]*y[29]*y[170]), 
  f[359] -> (-4*y[11])/(3*y[2]*y[7]^2) + (4*y[11])/(y[7]^2*y[14]) - 
    (4*y[39])/(3*y[2]*y[7]) + (4*y[11]*y[32])/y[170] + 
    (4*y[32]*y[39])/(y[29]*y[170]) - (4*y[39]^2)/(y[2]*y[29]*y[346]) - 
    (8*y[11]^3)/(y[7]^2*y[29]*y[170]*y[346]) - (4*y[11]^2*y[39])/
     (y[7]*y[170]*y[346]) - (4*y[18]*y[39]^2)/(y[2]*y[343]*y[346]) + 
    (4*y[11]*y[693])/(y[7]*y[14]*y[343]) - (4*y[39]*y[694])/(y[2]*y[29]) + 
    (8*y[11]*y[693]*y[696])/(y[14]*y[343]*y[346]) + (y[1135]*y[1136])/y[2] + 
    (4*y[11]*y[38]*y[1137])/(y[7]*y[170]) - (4*y[1138])/(3*y[7]*y[14]) - 
    (4*y[11]*y[1139])/(3*y[7]*y[343]) - (4*y[11]^2*y[1140])/
     (y[7]*y[29]*y[170]*y[346]) - (4*y[11]*y[1141])/(y[14]*y[346]) + 
    (4*y[11]*y[18]*y[32]*y[1141])/(y[170]*y[346]) - 
    (4*y[1142])/(3*y[2]*y[343]) + (8*y[1143])/(3*y[343]) + 
    (4*y[1144])/(y[7]*y[29]*y[170]) + (4*y[1145])/(y[29]*y[170]*y[346]) + 
    (4*y[1146])/(3*y[14]*y[343]) + (4*y[1147])/(y[343]*y[346]), 
  f[376] -> (19*y[4])/(36*y[2]^2) + (19*y[4]^2*y[11]^2)/
     (12*y[2]^3*y[7]*y[12]) + (19*y[4]^2*y[11]^3)/(36*y[2]^3*y[7]^2*y[12]) - 
    (y[11]^3*y[14])/(2*y[7]^2*y[15]) + (19*y[4]*y[11]^2*y[23])/
     (36*y[2]^2*y[7]^2*y[12]) - 19/(36*y[2]^2*y[7]*y[29]) - 
    (19*y[11])/(36*y[2]^2*y[7]^2*y[29]) + (19*y[4]^2*y[225])/
     (36*y[2]^3*y[12]) - (19*y[354])/(36*y[2]*y[7]^2*y[29]) + 
    (19*y[35]^2)/(36*y[7]^2*y[29]*y[356]) + (19*y[18]*y[39]*y[83])/
     (36*y[2]*y[29]*y[356]) - (y[11]^2*y[558])/(2*y[7]*y[15]) + 
    (19*y[4]*y[714])/(12*y[2]*y[12]) + (19*y[4]*y[715])/(36*y[12]) + 
    (19*y[4]*y[716])/(36*y[2]^2*y[12]) + (19*y[4]*y[11]*y[717])/
     (36*y[2]^2*y[7]*y[12]) + (19*y[11]*y[719])/(36*y[7]^2*y[12]) + 
    (19*y[11]*y[720])/(36*y[2]*y[7]^2*y[12]) + 
    (19*y[721])/(36*y[2]*y[7]*y[12]) + (19*y[724])/(36*y[7]*y[12]) + 
    y[846]/(2*y[15]) + y[1148]/y[2] + y[1149]/36 + 
    (y[11]*y[1150])/(36*y[7]^2) + (19*y[11]*y[1151])/(36*y[2]^2*y[7]^2) + 
    y[1152]/(36*y[7]) + (19*y[1153])/(36*y[2]^2*y[7]) - 
    (19*y[1154])/(36*y[2]*y[7]*y[29]) + (19*y[1155])/(36*y[29]*y[356]) + 
    (y[11]*y[1156])/(36*y[2]*y[7]^2) + y[1157]/(36*y[2]*y[7]) + 
    (19*y[1158])/(36*y[7]*y[29]*y[356]), 
  f[377] -> -1/2*(y[11]^3*y[14])/(y[7]^2*y[15]) - 19/(36*y[2]^3*y[29]) - 
    31/(36*y[2]^2*y[29]) - (19*y[11])/(18*y[2]^3*y[7]*y[29]) - 
    (19*y[11]^2)/(36*y[2]^3*y[7]^2*y[29]) + 
    y[9]/(3*y[2]^3*y[7]*y[29]*y[32]) - (y[10]*y[39])/
     (6*y[2]^2*y[7]^2*y[32]) - (y[11]*y[39])/(6*y[2]^3*y[7]^2*y[32]) - 
    y[39]^2/(6*y[2]^2*y[7]*y[32]) + (y[11]^3*y[35])/(6*y[7]^2*y[29]*y[104]) + 
    (y[11]^2*y[191])/(6*y[7]*y[29]*y[104]) - (y[11]^2*y[349])/
     (6*y[2]^2*y[7]^2*y[29]*y[32]) + (13*y[18]*y[39]^3*y[83]^2)/
     (36*y[2]*y[29]*y[356]^2) - (y[11]^2*y[35]*y[374])/(6*y[7]^2*y[104]) + 
    (y[11]*y[401])/(6*y[7]^2*y[356]) - (19*y[426])/(36*y[2]^3) - 
    (19*y[11]*y[426])/(18*y[2]^3*y[7]) - (19*y[11]^2*y[426])/
     (36*y[2]^3*y[7]^2) - (13*y[11]^2*y[473])/(36*y[7]^2*y[29]*y[356]^2) - 
    (y[11]^2*y[558])/(2*y[7]*y[15]) + y[612]/(6*y[2]^2*y[7]*y[29]*y[32]) - 
    y[729]/(6*y[2]*y[32]) + 1/(3*y[2]^2*y[32]*y[732]) + 
    1/(6*y[2]*y[7]^2*y[32]*y[732]) + y[9]/(6*y[2]^3*y[7]^2*y[32]*y[732]) + 
    y[99]/(6*y[2]^2*y[7]^2*y[32]*y[732]) + 
    y[117]/(6*y[2]^2*y[7]*y[32]*y[732]) - (y[29]*y[32]*y[595])/
     (6*y[7]^2*y[43]*y[732]) + (4*y[39]*y[733])/(3*y[2]^2*y[43]*y[732]) - 
    (y[39]*y[739])/(6*y[2]*y[32]) + (y[39]*y[740])/(6*y[2]*y[7]*y[32]) + 
    (y[18]*y[39]^2*y[744])/(6*y[2]^2*y[356]) + (y[18]*y[39]^2*y[744])/
     (6*y[2]^2*y[29]*y[356]) - (y[39]^3*y[745])/(6*y[2]*y[356]*y[746]) + 
    (y[29]*y[32]*y[747])/(6*y[7]*y[43]*y[732]) + (y[11]*y[39]*y[748])/
     (6*y[2]^3*y[7]^2*y[43]*y[732]) + (y[39]^2*y[754])/(6*y[746]) + 
    (y[39]*y[756])/(6*y[2]^3*y[43]*y[732]) + (y[11]*y[758])/
     (6*y[2]^3*y[7]^2*y[43]) + y[846]/(2*y[15]) + 
    y[907]/(6*y[2]^3*y[7]*y[32]*y[732]) + (y[39]*y[909])/
     (6*y[2]^2*y[7]^2*y[43]*y[732]) + y[985]/(6*y[2]^3*y[32]*y[732]) + 
    y[1103]/(6*y[2]*y[7]^2*y[43]*y[732]) + y[1159]/(36*y[2]^2) + y[1160]/36 + 
    y[1161]/(36*y[2]) + y[1162]/(36*y[7]) + (y[11]*y[1163])/(36*y[7]^2) - 
    (y[11]*y[1164])/(36*y[2]^2*y[7]^2*y[29]) - 
    (y[11]*y[1165])/(36*y[2]*y[7]^2) + y[1166]/(6*y[29]*y[104]) - 
    (y[39]*y[1167])/(36*y[2]*y[29]*y[356]) + (y[39]*y[1168])/
     (6*y[2]^3*y[7]*y[43]*y[732]) + (y[39]*y[1169])/
     (6*y[2]^2*y[7]*y[43]*y[732]) + y[1170]/(6*y[356]) + 
    y[1171]/(6*y[2]*y[43]*y[732]) - (y[11]*y[1172])/(36*y[2]^2*y[7]^2) + 
    (y[39]*y[1173])/(6*y[2]*y[356]) + y[1174]/(36*y[2]^2*y[7]*y[29]) + 
    y[1175]/(36*y[2]^2*y[7]) + y[1176]/(36*y[2]*y[7]^2*y[29]) + 
    y[1177]/(36*y[2]*y[7]*y[29]) + y[1178]/(36*y[29]*y[356]) + 
    y[1179]/(6*y[2]^3*y[7]*y[43]) + y[1180]/(36*y[7]^2*y[29]*y[356]) + 
    y[1181]/(6*y[7]*y[356]) + (13*y[11]*y[1182])/(36*y[7]*y[29]*y[356]^2) + 
    y[1183]/(36*y[7]*y[29]*y[356]) + y[1184]/(6*y[2]*y[7]*y[43]*y[732]) - 
    (13*y[1185])/(36*y[29]*y[356]^2) + y[1186]/(6*y[2]^3*y[43]) + 
    y[1187]/(6*y[2]^2*y[43]) + (y[11]*y[1188])/(6*y[7]^2*y[43]) + 
    y[1189]/(36*y[2]*y[7]) + y[1190]/(6*y[7]*y[43]) + 
    y[1191]/(6*y[2]*y[7]^2*y[43]) + y[1192]/(6*y[2]^2*y[7]^2*y[43]) + 
    y[1193]/(6*y[2]^2*y[7]*y[43]) + y[1194]/(y[2]*y[7]*y[43]) + 
    y[1195]/(6*y[2]*y[43]) + y[1196]/(6*y[43]) + y[1197]/(6*y[104]) + 
    y[1198]/(6*y[7]*y[104]), 
  f[380] -> -1/8*(y[4]^2*y[11]^2)/(y[2]^3*y[7]*y[12]) - 
    (y[4]^2*y[11]^3)/(24*y[2]^3*y[7]^2*y[12]) - (y[4]*y[11]^2*y[23])/
     (24*y[2]^2*y[7]^2*y[12]) + 1/(24*y[2]^2*y[7]*y[29]) + 
    y[11]/(24*y[2]^2*y[7]^2*y[29]) + (3*y[2]*y[11]^2)/(y[7]*y[64]) + 
    (y[2]*y[11]^3)/(y[7]^2*y[64]) + (y[11]^3*y[35])/(6*y[7]^2*y[29]*y[104]) + 
    (y[11]^2*y[191])/(6*y[7]*y[29]*y[104]) - (y[4]^2*y[225])/
     (24*y[2]^3*y[12]) + (y[2]*y[225])/y[64] - (y[11]^2*y[32]*y[35])/
     (6*y[7]*y[356]) - (y[18]*y[39]^2*y[83])/(6*y[2]*y[356]) - 
    (y[11]^2*y[35]*y[374])/(6*y[7]^2*y[104]) - 
    (y[18]*y[377])/(3*y[2]^2*y[373]) - (y[4]*y[714])/(8*y[2]*y[12]) - 
    (y[4]*y[715])/(24*y[12]) - (y[4]*y[716])/(24*y[2]^2*y[12]) - 
    (y[4]*y[11]*y[717])/(24*y[2]^2*y[7]*y[12]) - 
    (y[11]*y[719])/(24*y[7]^2*y[12]) - (y[11]*y[720])/
     (24*y[2]*y[7]^2*y[12]) - (y[18]*y[39]*y[83]*y[793])/
     (24*y[2]*y[29]*y[356]) + y[839]/(6*y[356]) + y[1166]/(6*y[29]*y[104]) + 
    y[1197]/(6*y[104]) + y[1198]/(6*y[7]*y[104]) + y[1199]/(24*y[2]^2) + 
    (y[4]*y[1200])/(12*y[2]) + y[1201]/24 + (y[11]*y[1202])/
     (24*y[2]*y[7]^2) - (y[11]*y[1203])/(24*y[2]^2*y[7]^2) + 
    (y[11]*y[1204])/(24*y[7]^2) + y[1205]/(24*y[7]) - 
    (y[29]*y[32]*y[1206])/(3*y[373]) + y[1207]/(24*y[2]^2*y[7]) + 
    y[1208]/(3*y[2]*y[373]) + y[1209]/(24*y[2]*y[7]) + 
    y[1210]/(24*y[2]*y[7]*y[12]) + y[1211]/(24*y[2]*y[7]^2*y[29]) + 
    y[1212]/(24*y[2]*y[7]*y[29]) + y[1213]/(24*y[29]*y[356]) + 
    y[1214]/(24*y[7]^2*y[29]*y[356]) + y[1215]/(24*y[7]*y[29]*y[356]) + 
    y[1216]/(24*y[7]*y[12]), f[381] -> y[11]/(12*y[2]^3*y[7]*y[29]) + 
    y[11]^2/(24*y[2]^3*y[7]^2*y[29]) + y[29]/24 + 
    y[194]/(24*y[2]^2*y[7]^2*y[29]) + y[284]/(24*y[2]) + 
    y[349]/(24*y[2]^2*y[29]) - (y[18]*y[39]^3*y[83]^2)/
     (24*y[2]*y[29]*y[356]^2) + y[426]/(24*y[2]^3) + 
    (y[11]*y[426])/(12*y[2]^3*y[7]) + (y[11]^2*y[426])/(24*y[2]^3*y[7]^2) + 
    (y[11]^2*y[473])/(24*y[7]^2*y[29]*y[356]^2) + 
    y[907]/(24*y[2]^2*y[7]*y[29]) - (y[11]*y[1182])/
     (24*y[7]*y[29]*y[356]^2) + y[1185]/(24*y[29]*y[356]^2) + 
    y[1217]/y[2]^2 + y[1218]/(24*y[7]) + y[1219]/(24*y[2]*y[7]^2*y[29]) + 
    (y[11]*y[1220])/(24*y[2]*y[7]^2) + (y[39]*y[83]*y[1221])/
     (24*y[2]*y[29]*y[356]) + y[1222]/(24*y[2]*y[7]*y[29]) + 
    (y[83]*y[1223])/(24*y[29]*y[356]) + (y[11]*y[1224])/(24*y[7]^2) + 
    (y[11]*y[1225])/(24*y[2]^2*y[7]^2) + y[1226]/(24*y[2]*y[7]) + 
    y[1227]/(24*y[2]^2*y[7]) + y[1228]/(24*y[7]^2*y[29]*y[356]) + 
    y[1229]/(24*y[7]*y[29]*y[356]), 
  f[383] -> 5/(12*y[2]^2*y[29]) + y[9]/(4*y[7]^2*y[29]) - 
    y[11]^2/(4*y[2]^2*y[7]^3*y[29]) - (y[11]*y[29]*y[38])/(4*y[7]^3) + 
    (3*y[11]^2)/(2*y[7]*y[14]*y[64]) + y[11]^3/(2*y[7]^2*y[14]*y[64]) + 
    (y[11]^5*y[102])/(12*y[7]^2*y[29]*y[104]^2) - 
    (3*y[11]^2)/(2*y[7]*y[14]*y[29]*y[170]) - 
    y[11]^3/(2*y[7]^2*y[14]*y[29]*y[170]) + (y[11]*y[38]^2)/
     (2*y[7]^3*y[29]*y[170]) - (y[11]*y[180])/(4*y[2]*y[7]^3*y[29]) - 
    (y[11]^2*y[32]*y[180])/(2*y[7]^2*y[170]) - (3*y[2]^2*y[11]^2)/
     (4*y[7]*y[64]*y[221]) - (y[2]^2*y[11]^3)/(4*y[7]^2*y[64]*y[221]) + 
    (y[2]*y[11]^3*y[224])/(y[7]^2*y[64]^2) - (y[2]^2*y[225])/
     (4*y[64]*y[221]) - (y[32]*y[421])/(2*y[170]) + 
    y[422]/(y[14]*y[29]*y[170]) - (y[11]*y[32]*y[425])/(2*y[7]*y[170]) + 
    (5*y[426])/(12*y[2]^2) - (y[11]^2*y[426])/(4*y[2]^2*y[7]^3) - 
    (y[11]^2*y[427])/(4*y[7]^2*y[64]) + y[430]/(y[14]*y[64]) - 
    (y[42]*y[436])/(2*y[29]*y[170]) + (y[11]^2*y[442])/
     (4*y[7]^3*y[29]*y[104]) + (y[11]^4*y[451])/(12*y[7]^2*y[104]^2) + 
    (y[11]*y[500])/(4*y[7]^3*y[104]) + y[1230]/12 + y[1231]/(y[2]*y[29]) + 
    y[1232]/(12*y[2]) + y[1233]/(12*y[7]*y[29]) + 
    y[1234]/(y[2]^2*y[7]*y[29]) - (y[11]*y[1235])/(2*y[7]*y[64]) - 
    (y[11]*y[1236])/(4*y[7]*y[221]) - (y[11]^2*y[1237])/(12*y[7]^2*y[221]) + 
    (y[2]*y[11]^2*y[1238])/(y[7]*y[64]^2) + (y[11]*y[1239])/(4*y[2]*y[7]^3) + 
    (y[11]*y[426]*y[1240])/(12*y[2]^2*y[7]^2) + 
    (y[426]*y[1241])/(12*y[2]^2*y[7]) + y[1242]/(12*y[2]^2*y[7]^2*y[29]) + 
    y[1243]/(12*y[221]) + y[1244]/(12*y[2]*y[7]*y[29]) + 
    y[1245]/(12*y[2]*y[7]) + y[1246]/(12*y[7]) - 
    (y[11]^4*y[1247])/(12*y[7]*y[29]*y[104]^2) + 
    y[1248]/(12*y[2]*y[7]^2*y[29]) + y[1249]/(12*y[2]*y[7]^2) + 
    y[1250]/(2*y[7]*y[29]*y[170]) - (y[11]*y[1251])/
     (12*y[7]^2*y[29]*y[104]) + y[1252]/(2*y[7]^2*y[29]*y[170]) + 
    y[1253]/(12*y[7]*y[29]*y[104]) + y[1254]/(12*y[7]^2) + 
    (y[2]*y[1255])/y[64]^2 + y[1256]/(4*y[64]) + y[1257]/(12*y[29]*y[104]) + 
    y[1258]/(12*y[29]*y[104]^2) + (y[11]^3*y[1259])/(12*y[7]*y[104]^2) + 
    y[1260]/(12*y[7]^2*y[104]) + y[1261]/(12*y[7]*y[104]) + 
    y[1262]/(12*y[104]) + y[1263]/(12*y[104]^2), 
  f[385] -> 1 + 1/(3*y[2]^2) - y[11]^2/(3*y[2]^2*y[7]) - y[83]/6 - 
    (y[11]^2*y[83])/(6*y[2]*y[7]^2*y[29]) - (3*y[2]*y[11]^3*y[14]*y[89])/
     (2*y[7]^2*y[15]^2) - (y[2]*y[4]*y[5])/(2*y[92]) + 
    (y[18]*y[377])/(3*y[2]^2*y[373]) - (y[83]*y[613])/(6*y[2]*y[7]*y[29]) + 
    (y[18]*y[39]^2*y[83]*y[745])/(6*y[2]*y[356]) - 
    (y[11]^2*y[833])/(6*y[7]^2*y[104]) + (y[11]^3*y[834])/
     (6*y[7]^2*y[29]*y[104]) + (y[11]^2*y[32]*y[35]*y[1137])/
     (6*y[7]*y[356]) + (y[29]*y[32]*y[1206])/(3*y[373]) + y[1264]/(3*y[2]) - 
    (y[11]*y[1265])/(6*y[7]^2) - (y[11]^2*y[1266])/(6*y[2]*y[7]^2) + 
    y[1267]/(6*y[7]) + (3*y[2]*y[11]^2*y[1268])/(2*y[7]*y[15]^2) - 
    (y[11]*y[1269])/(2*y[7]*y[15]) - (y[11]^2*y[89]*y[1270])/
     (2*y[7]^2*y[15]) + (y[11]^2*y[1271])/(6*y[7]*y[29]*y[104]) - 
    (y[11]*y[1272])/(6*y[2]*y[7]) + y[1273]/(6*y[29]*y[104]) + 
    y[1274]/(2*y[15]) + y[1275]/(3*y[2]*y[373]) + y[1276]/(6*y[356]) + 
    y[1277]/(6*y[29]*y[356]) + y[1278]/(6*y[7]*y[29]*y[356]) + 
    (3*y[2]*y[1279])/(2*y[15]^2) + (y[11]*y[1280])/(6*y[7]*y[104]) + 
    y[1281]/(6*y[104]), f[387] -> 1/(16*y[2]^2*y[29]) + 
    y[11]/(8*y[2]^2*y[7]*y[29]) + y[11]^2/(16*y[2]^2*y[7]^2*y[29]) - 
    y[29]/(16*y[2]^2) - y[29]/(16*y[7]) - (y[11]*y[29])/(16*y[7]^2) - 
    (y[11]*y[29])/(8*y[2]^2*y[7]) - (y[11]^2*y[29])/(16*y[2]^2*y[7]^2) + 
    (3*y[2]^2*y[4]*y[11]^5*y[14]^2*y[89])/(4*y[7]^2*y[15]^4) - 
    (y[11]^3*y[32])/(2*y[7]*y[29]*y[170]^2) - (y[11]^4*y[32])/
     (8*y[7]^2*y[29]*y[170]^2) - (y[32]*y[183])/(8*y[29]*y[170]^2) + 
    y[666]/(16*y[2]*y[29]) + (y[11]*y[666])/(8*y[2]*y[7]*y[29]) + 
    (y[11]^2*y[666])/(16*y[2]*y[7]^2*y[29]) - (y[11]^2*y[38]*y[666])/
     (16*y[7]^2*y[29]*y[170]) - (y[496]*y[666])/(16*y[29]*y[170]) - 
    (y[11]*y[497]*y[666])/(16*y[7]*y[29]*y[170]) + y[1282]/(16*y[2]) - 
    (y[32]*y[1283])/(16*y[170]) - (y[11]*y[32]*y[1284])/(16*y[7]*y[170]) - 
    (y[11]^2*y[32]*y[1285])/(16*y[7]^2*y[170]) + 
    (3*y[2]^2*y[4]*y[11]^4*y[14]*y[1286])/(4*y[7]*y[15]^4) + 
    (y[2]*y[11]^3*y[1287])/(2*y[7]*y[15]^3) + 
    (y[2]*y[11]^4*y[14]*y[89]*y[1288])/(2*y[7]^2*y[15]^3) + 
    (y[11]^2*y[1289])/(8*y[7]*y[15]^2) + (y[11]^3*y[89]*y[1290])/
     (8*y[7]^2*y[15]^2) + (y[11]*y[1291])/(16*y[2]*y[7]^2) + 
    (y[11]^2*y[1292])/(8*y[7]^2*y[15]) + y[1293]/(16*y[2]*y[7]) + 
    (y[11]*y[1294])/(8*y[7]*y[15]) + (3*y[2]^2*y[4]*y[1295])/(4*y[15]^4) + 
    y[1296]/(8*y[15]) + y[1297]/(8*y[15]^2) + (y[2]*y[1298])/(2*y[15]^3), 
  f[391] -> (-25*y[4]^2*y[11]^3)/(9*y[2]^3*y[7]*y[12]^2) - 
    (25*y[4]^2*y[11]^4)/(36*y[2]^3*y[7]^2*y[12]^2) - 
    (25*y[4]*y[11]^3*y[23])/(36*y[2]^2*y[7]^2*y[12]^2) + 
    19/(36*y[2]^3*y[29]) + 31/(36*y[2]^2*y[29]) + 
    (19*y[11])/(18*y[2]^3*y[7]*y[29]) + (19*y[11]^2)/
     (36*y[2]^3*y[7]^2*y[29]) + y[9]/(6*y[2]*y[7]^2*y[32]) - 
    y[39]/(6*y[2]*y[7]*y[32]) - (y[11]^3*y[35])/(6*y[7]^2*y[29]*y[104]) - 
    (25*y[4]^2*y[183])/(36*y[2]^3*y[12]^2) + y[194]/(6*y[2]^2*y[7]^2*y[32]) - 
    (13*y[18]*y[39]^3*y[83]^2)/(36*y[2]*y[29]*y[356]^2) + 
    (y[11]^2*y[35]*y[374])/(6*y[7]^2*y[104]) + (19*y[426])/(36*y[2]^3) + 
    (31*y[426])/(36*y[2]^2) + (19*y[11]*y[426])/(18*y[2]^3*y[7]) + 
    (19*y[11]^2*y[426])/(36*y[2]^3*y[7]^2) + (13*y[11]^2*y[473])/
     (36*y[7]^2*y[29]*y[356]^2) + (y[11]*y[473])/(6*y[7]^2*y[356]) + 
    y[613]/(6*y[2]^2*y[7]*y[29]*y[32]) - (25*y[11]^2*y[719])/
     (36*y[7]^2*y[12]^2) - (25*y[11]^2*y[720])/(36*y[2]*y[7]^2*y[12]^2) - 
    (y[18]*y[39]^2*y[744])/(6*y[2]^2*y[356]) - (y[18]*y[39]^2*y[744])/
     (6*y[2]^2*y[29]*y[356]) + y[745]/(6*y[2]^3*y[32]) + 
    (y[11]*y[745])/(3*y[2]^3*y[7]*y[32]) + y[39]/(6*y[2]*y[32]*y[746]) + 
    (y[39]^3*y[745])/(6*y[2]*y[356]*y[746]) - (y[39]^2*y[754])/(6*y[746]) + 
    (y[11]^2*y[862])/(6*y[2]^2*y[7]^2*y[32]) - (y[11]^2*y[863])/
     (6*y[2]^3*y[7]*y[12]) - (y[11]^3*y[863])/(18*y[2]^3*y[7]^2*y[12]) - 
    (y[225]*y[863])/(18*y[2]^3*y[12]) - (25*y[4]*y[11]^2*y[870])/
     (6*y[2]^2*y[7]*y[12]^2) - (25*y[11]*y[879])/(18*y[7]*y[12]^2) - 
    (25*y[11]*y[880])/(18*y[2]*y[7]*y[12]^2) - 
    (25*y[886])/(36*y[2]*y[12]^2) - (25*y[4]*y[888])/(36*y[2]^2*y[12]^2) - 
    (25*y[895])/(36*y[12]^2) + (y[11]*y[1164])/(36*y[2]^2*y[7]^2*y[29]) + 
    (y[39]*y[1167])/(36*y[2]*y[29]*y[356]) - (13*y[11]*y[1182])/
     (36*y[7]*y[29]*y[356]^2) + (13*y[1185])/(36*y[29]*y[356]^2) - 
    (y[4]*y[1299])/(36*y[2]) + y[1300]/36 + (y[11]*y[1301])/(36*y[7]^2) + 
    (y[11]^2*y[1302])/(6*y[7]*y[29]*y[104]) + y[1303]/(6*y[2]^2*y[7]*y[32]) + 
    y[1304]/(6*y[356]) + y[1305]/(6*y[29]*y[104]) + y[1306]/(36*y[7]) + 
    y[1307]/(18*y[12]) - (y[4]*y[1308])/(6*y[2]*y[12]) + 
    (y[11]*y[1309])/(36*y[2]*y[7]^2) + (y[11]*y[1310])/(36*y[2]^2*y[7]^2) - 
    (y[11]^2*y[1311])/(18*y[2]^2*y[7]^2*y[12]) - 
    (y[11]*y[1312])/(18*y[2]^2*y[7]*y[12]) + y[1313]/(18*y[2]^2*y[12]) + 
    (y[39]*y[1314])/(6*y[2]*y[356]) + y[1315]/(36*y[2]^2*y[7]*y[29]) + 
    y[1316]/(36*y[2]^2*y[7]) + y[1317]/(36*y[2]*y[7]^2*y[29]) + 
    y[1318]/(36*y[2]*y[7]*y[29]) + y[1319]/(36*y[29]*y[356]) + 
    y[1320]/(18*y[2]*y[7]*y[12]) - (y[11]*y[1321])/(18*y[2]*y[7]^2*y[12]) + 
    y[1322]/(6*y[7]*y[356]) + y[1323]/(36*y[7]^2*y[29]*y[356]) + 
    y[1324]/(36*y[7]*y[29]*y[356]) - (y[11]*y[1325])/(18*y[7]^2*y[12]) + 
    (y[11]*y[1326])/(6*y[7]*y[104]) + y[1327]/(36*y[2]*y[7]) + 
    y[1328]/(18*y[7]*y[12]) + y[1329]/(6*y[104]), 
  f[398] -> (3*y[4])/(2*y[2]) + (3*y[4]*y[11])/(y[2]*y[7]) + 
    (3*y[4]*y[11]^2)/(2*y[2]*y[7]^2) - (2*y[2]^2*y[11]^4*y[14]*y[140])/
     (y[7]^2*y[64]^3) + y[426]/2 - (2*y[2]^2*y[14]*y[632])/y[64]^3 - 
    (y[2]*y[11]^3*y[637])/(2*y[7]^2*y[64]^2) - 
    (2*y[2]^2*y[11]^3*y[14]*y[638])/(y[7]*y[64]^3) + 
    (y[11]*y[1330])/(2*y[7]^2) - (y[2]*y[11]^2*y[1331])/(2*y[7]*y[64]^2) + 
    y[1332]/(2*y[7]) + (y[11]^2*y[1333])/(2*y[7]^2*y[64]) + 
    (y[11]*y[1334])/(2*y[7]*y[64]) + y[1335]/(2*y[64]) + 
    (y[2]*y[1336])/(2*y[64]^2), f[401] -> (61*y[4])/(72*y[2]^2) + 
    (25*y[4]^2*y[11]^3)/(9*y[2]^3*y[7]*y[12]^2) + 
    (25*y[4]^2*y[11]^4)/(36*y[2]^3*y[7]^2*y[12]^2) - 
    (3*y[2]*y[11]^4*y[14])/(2*y[7]^2*y[15]^2) + (25*y[4]*y[11]^3*y[23])/
     (36*y[2]^2*y[7]^2*y[12]^2) + 1/(24*y[2]^2*y[7]*y[29]) + 
    y[11]/(24*y[2]^2*y[7]^2*y[29]) + (61*y[29])/(36*y[2]) - 
    (3*y[2]*y[11]^2)/(y[7]*y[64]) - (y[2]*y[11]^3)/(y[7]^2*y[64]) + 
    y[117]/(6*y[2]^3*y[7]*y[29]*y[32]) + (25*y[4]^2*y[183])/
     (36*y[2]^3*y[12]^2) - (y[2]*y[225])/y[64] + 
    (y[99]*y[349])/(6*y[2]^2*y[7]^2*y[29]*y[32]) + 
    y[354]/(24*y[2]*y[7]^2*y[29]) - y[35]^2/(24*y[7]^2*y[29]*y[356]) - 
    (y[18]*y[39]*y[83])/(24*y[2]*y[29]*y[356]) - 
    (y[11]^3*y[558])/(y[7]^2*y[15]) + (25*y[11]^2*y[719])/
     (36*y[7]^2*y[12]^2) + (25*y[11]^2*y[720])/(36*y[2]*y[7]^2*y[12]^2) + 
    y[10]/(6*y[2]^2*y[7]^2*y[32]*y[732]) + 
    y[11]/(6*y[2]^3*y[7]^2*y[32]*y[732]) - 
    1/(2*y[2]^3*y[7]*y[29]*y[32]*y[732]) + (2*y[13])/(3*y[2]*y[43]*y[732]) + 
    (y[29]*y[32]*y[39])/(6*y[7]^2*y[43]*y[732]) - 
    (y[29]*y[32]*y[39])/(6*y[7]*y[43]*y[732]) - 
    y[285]/(6*y[2]*y[32]*y[732]) + y[423]/(6*y[2]^3*y[7]*y[32]*y[732]) + 
    y[734]/(6*y[2]^2*y[7]*y[32]*y[732]) - (y[11]^2*y[748])/
     (6*y[2]^3*y[7]^2*y[43]*y[732]) + (25*y[4]*y[11]^2*y[870])/
     (6*y[2]^2*y[7]*y[12]^2) + (25*y[11]*y[879])/(18*y[7]*y[12]^2) + 
    (25*y[11]*y[880])/(18*y[2]*y[7]*y[12]^2) + 
    (25*y[886])/(36*y[2]*y[12]^2) + (25*y[4]*y[888])/(36*y[2]^2*y[12]^2) + 
    (25*y[895])/(36*y[12]^2) - y[900]/(3*y[2]^2*y[32]) + 
    y[901]/(6*y[2]*y[32]) + (y[11]^2*y[906])/(24*y[2]^3*y[7]*y[12]) + 
    (y[11]^3*y[906])/(72*y[2]^3*y[7]^2*y[12]) + 
    (y[225]*y[906])/(72*y[2]^3*y[12]) - (y[11]*y[909])/
     (6*y[2]^2*y[7]^2*y[43]*y[732]) + (y[10]*y[910])/
     (6*y[2]^2*y[7]*y[43]*y[732]) + (y[11]*y[911])/(3*y[2]^3*y[7]*y[43]*
      y[732]) - (y[11]^2*y[914])/(6*y[2]^3*y[7]^2*y[43]) - 
    (y[11]*y[927])/(6*y[2]^3*y[7]*y[43]) - (y[11]*y[931])/
     (6*y[2]^2*y[7]^2*y[43]) - (3*y[2]*y[11]^3*y[945])/(2*y[7]*y[15]^2) - 
    (3*y[2]*y[950])/(2*y[15]^2) + y[985]/(6*y[2]^3*y[29]*y[32]*y[732]) + 
    y[1154]/(24*y[2]*y[7]*y[29]) + (61*y[1337])/72 + y[1338]/(72*y[7]) + 
    (y[9]*y[1339])/(72*y[7]^2) + (y[11]*y[1340])/(72*y[2]^2*y[7]^2) + 
    y[1341]/(72*y[2]^2*y[7]) - (y[11]^2*y[1342])/(2*y[7]*y[15]) + 
    y[1343]/(6*y[2]^2*y[43]*y[732]) + y[1344]/(6*y[2]*y[7]^2*y[43]*y[732]) + 
    y[1345]/(y[2]*y[7]*y[43]*y[732]) + (y[11]*y[1346])/(72*y[2]*y[7]^2) + 
    y[1347]/(24*y[29]*y[356]) + (y[4]*y[1348])/(24*y[2]*y[12]) + 
    y[1349]/(72*y[2]*y[7]) + y[1350]/y[15] + (y[11]^2*y[1351])/
     (72*y[2]^2*y[7]^2*y[12]) + y[1352]/(72*y[2]^2*y[12]) + 
    y[1353]/(72*y[12]) + (y[11]*y[1354])/(72*y[2]^2*y[7]*y[12]) + 
    y[1355]/(6*y[2]^3*y[43]*y[732]) + y[1356]/(24*y[7]*y[29]*y[356]) + 
    (y[11]*y[1357])/(72*y[2]*y[7]^2*y[12]) + y[1358]/(72*y[2]*y[7]*y[12]) + 
    (y[4]*y[1359])/(6*y[2]*y[43]) + (y[11]*y[1360])/(72*y[7]^2*y[12]) + 
    y[1361]/(6*y[2]*y[7]^2*y[43]) + y[1362]/(y[7]^2*y[43]) + 
    y[1363]/(6*y[2]*y[7]*y[43]) + y[1364]/(6*y[2]^2*y[7]*y[43]) + 
    y[1365]/(72*y[7]*y[12]) + y[1366]/(6*y[7]*y[43]) + 
    y[1367]/(6*y[2]^3*y[43]) + y[1368]/(6*y[2]^2*y[43]) + y[1369]/(6*y[43]), 
  f[413] -> y[4]/(24*y[2]^2) + (y[4]*y[11])/(12*y[2]^2*y[7]) + 
    (y[4]*y[11]^2)/(24*y[2]^2*y[7]^2) - (2*y[4]^2*y[11]^3)/
     (3*y[2]^3*y[7]*y[12]^2) - (y[4]^2*y[11]^4)/(6*y[2]^3*y[7]^2*y[12]^2) - 
    (y[4]^2*y[11]^2)/(y[2]^3*y[7]*y[12]) - (y[4]^2*y[11]^3)/
     (3*y[2]^3*y[7]^2*y[12]) - (y[4]*y[11]^3*y[23])/
     (6*y[2]^2*y[7]^2*y[12]^2) - 1/(24*y[2]^3*y[29]*y[32]^2) + 
    1/(24*y[2]^2*y[7]*y[29]*y[32]^2) + y[9]/(12*y[2]^3*y[7]*y[29]*y[32]^2) + 
    y[11]/(24*y[2]^2*y[7]^2*y[29]*y[32]^2) - 
    y[11]^2/(24*y[2]^3*y[7]^2*y[29]*y[32]^2) + 
    y[29]/(24*y[7]^2*y[18]*y[32]^2) - 1/(12*y[2]^3*y[29]*y[32]) + 
    1/(6*y[2]^2*y[29]*y[32]) + y[9]/(6*y[2]^3*y[7]*y[29]*y[32]) - 
    y[11]^2/(12*y[2]^3*y[7]^2*y[29]*y[32]) + y[29]/(6*y[7]^2*y[32]) - 
    (y[11]*y[38])/(24*y[4]*y[7]^2) - (4*y[2]^2*y[11]^3)/(y[7]*y[64]^2) - 
    (y[2]^2*y[11]^4)/(y[7]^2*y[64]^2) + (3*y[11]^2)/(2*y[7]*y[14]*y[64]) + 
    y[11]^3/(2*y[7]^2*y[14]*y[64]) + (y[2]^2*y[11]^3*y[89])/
     (8*y[4]*y[7]^2*y[15]^2) + (y[2]*y[11]^2*y[89])/(8*y[4]*y[7]^2*y[15]) + 
    y[110]/(3*y[2]*y[7]*y[32]) - (y[10]*y[11]^2)/(4*y[7]^2*y[14]*y[29]*
      y[170]) - (y[11]^3*y[32])/(4*y[7]^2*y[170]) + y[179]/(24*y[4]) - 
    (y[4]^2*y[183])/(6*y[2]^3*y[12]^2) - (y[2]^2*y[183])/y[64]^2 - 
    (3*y[194])/(4*y[7]*y[14]*y[29]*y[170]) - (3*y[2]^2*y[11]^2)/
     (4*y[7]*y[64]*y[221]) - (y[2]^2*y[11]^3)/(4*y[7]^2*y[64]*y[221]) - 
    (y[4]^2*y[225])/(3*y[2]^3*y[12]) - (y[2]^2*y[225])/(4*y[64]*y[221]) - 
    (3*y[2]*y[11]^4*y[14]*y[89]*y[268])/(4*y[7]^2*y[15]^3) + 
    (y[2]*y[292])/(8*y[4]*y[15]) + (y[2]*y[11]*y[293])/(8*y[4]*y[7]*y[15]) + 
    y[416]/(24*y[2]^3*y[32]^2) + y[416]/(12*y[2]^3*y[32]) + 
    y[422]/(y[14]*y[29]*y[170]) - (y[11]*y[426])/(12*y[2]^3*y[7]*y[32]^2) - 
    (y[11]^2*y[426])/(24*y[2]^3*y[7]^2*y[32]^2) + y[426]/(6*y[2]^2*y[32]) - 
    (y[11]*y[426])/(6*y[2]^3*y[7]*y[32]) - (y[11]^2*y[426])/
     (12*y[2]^3*y[7]^2*y[32]) + y[430]/(y[14]*y[64]) - 
    (3*y[11]^2*y[593])/(2*y[7]*y[64]) - (y[11]^3*y[593])/(2*y[7]^2*y[64]) - 
    (y[225]*y[593])/(2*y[64]) - (y[11]*y[39]*y[594])/(4*y[7]*y[14]*y[170]) - 
    (y[11]^3*y[39])/(4*y[7]^2*y[15]*y[609]) - (3*y[11]*y[39])/
     (4*y[14]*y[29]*y[170]*y[609]) + (y[39]*y[225])/(4*y[29]*y[170]*y[609]) + 
    (y[11]*y[39]*y[594])/(4*y[14]*y[170]*y[609]) + 
    (y[11]^2*y[39]*y[610])/(4*y[7]*y[15]*y[609]) - 
    (y[11]^2*y[719])/(6*y[7]^2*y[12]^2) - (y[11]^2*y[720])/
     (6*y[2]*y[7]^2*y[12]^2) - (y[4]*y[11]^2*y[870])/(y[2]^2*y[7]*y[12]^2) - 
    (y[11]*y[879])/(3*y[7]*y[12]^2) - (y[11]*y[880])/(3*y[2]*y[7]*y[12]^2) - 
    (y[4]*y[888])/(6*y[2]^2*y[12]^2) + (y[11]*y[960])/
     (24*y[2]^2*y[7]^2*y[32]^2) + (y[2]^2*y[11]^2*y[1075])/
     (8*y[4]*y[7]*y[15]^2) + (y[2]^2*y[1084])/(8*y[4]*y[15]^2) + 
    y[1217]/(y[2]^2*y[7]*y[32]^2) - (y[11]*y[1236])/(4*y[7]*y[221]) - 
    (y[11]^2*y[1237])/(12*y[7]^2*y[221]) + y[1243]/(12*y[221]) + 
    y[1370]/y[2] + y[1371]/24 + y[1372]/(24*y[2]*y[7]^2*y[32]^2) + 
    y[1373]/(24*y[2]*y[7]) + y[1374]/(24*y[7]) + 
    y[1375]/(y[2]^2*y[7]*y[29]*y[32]) + (y[11]*y[1376])/(24*y[7]^2) + 
    y[1377]/(4*y[170]) + (y[11]*y[1378])/(4*y[7]*y[170]) + 
    y[1379]/(24*y[4]*y[7]) - (y[4]*y[1380])/(12*y[2]*y[7]^2*y[32]) - 
    (3*y[2]*y[11]^3*y[268]*y[1381])/(4*y[7]*y[15]^3) - 
    (y[11]^3*y[89]*y[1382])/(8*y[7]^2*y[15]^2) + 
    (y[9]*y[1383])/(8*y[7]*y[15]) + (y[11]*y[1384])/
     (12*y[2]^2*y[7]^2*y[32]) + y[1385]/(4*y[170]*y[609]) + 
    y[1386]/(12*y[2]^2*y[7]^2*y[29]*y[32]) + (y[4]*y[1387])/(3*y[12]) + 
    (y[110]*y[1388])/(y[2]*y[12]) - (3*y[2]*y[268]*y[1389])/(4*y[15]^3) - 
    (y[4]*y[11]^2*y[1390])/(3*y[2]^2*y[7]^2*y[12]) + 
    y[1391]/(12*y[2]^2*y[7]*y[32]) - (y[4]*y[1392])/(3*y[2]^2*y[12]) - 
    (y[4]*y[11]*y[1393])/(3*y[2]^2*y[7]*y[12]) - 
    (y[11]*y[1394])/(24*y[2]*y[7]^2) + y[1395]/(4*y[15]*y[609]) - 
    (y[4]*y[11]*y[1396])/(3*y[2]*y[7]^2*y[12]) - 
    (y[4]*y[1397])/(3*y[2]*y[7]*y[12]) - (y[4]*y[11]*y[1398])/
     (3*y[7]^2*y[12]) + y[1399]/(y[2]*y[12]^2) + 
    (y[11]^2*y[1400])/(8*y[7]^2*y[15]) + y[1401]/(8*y[15]) + 
    (y[11]^2*y[1402])/(8*y[7]*y[15]^2) - (y[4]*y[1403])/(3*y[7]*y[12]) + 
    y[1404]/(6*y[12]^2) + y[1405]/(8*y[15]^2), 
  f[428] -> -31/12 - (7*y[4])/(6*y[2]^2) - (7*y[4]*y[11])/(3*y[2]^2*y[7]) - 
    (7*y[4]*y[11]^2)/(6*y[2]^2*y[7]^2) - (y[4]^2*y[11]^3)/
     (3*y[2]^3*y[7]*y[12]^2) - (y[4]^2*y[11]^4)/(12*y[2]^3*y[7]^2*y[12]^2) - 
    (y[4]^2*y[11]^2)/(2*y[2]^3*y[7]*y[12]) - (y[4]^2*y[11]^3)/
     (6*y[2]^3*y[7]^2*y[12]) - (y[4]*y[11]^3*y[23])/
     (12*y[2]^2*y[7]^2*y[12]^2) - (7*y[29])/6 + 
    (3*y[2]*y[4]*y[11]^4*y[14]^2*y[89])/(y[7]^2*y[15]^3) + 
    (2*y[2]*y[11]^3*y[14]*y[140])/(y[7]^2*y[64]^2) - 
    (y[4]^2*y[183])/(12*y[2]^3*y[12]^2) - (y[4]^2*y[225])/(6*y[2]^3*y[12]) + 
    (2*y[2]*y[11]^2*y[14]*y[498])/(y[7]*y[64]^2) + 
    (2*y[2]*y[14]*y[516])/y[64]^2 + (y[11]^2*y[535])/(2*y[7]^2*y[64]) - 
    (y[11]^2*y[719])/(12*y[7]^2*y[12]^2) - (y[11]^2*y[720])/
     (12*y[2]*y[7]^2*y[12]^2) - (y[4]*y[11]^2*y[870])/
     (2*y[2]^2*y[7]*y[12]^2) - (y[11]*y[879])/(6*y[7]*y[12]^2) - 
    (y[11]*y[880])/(6*y[2]*y[7]*y[12]^2) - (y[4]*y[888])/
     (12*y[2]^2*y[12]^2) + (y[4]*y[1387])/(6*y[12]) - 
    (y[4]*y[1388])/(2*y[2]*y[12]) - (y[4]*y[11]^2*y[1390])/
     (6*y[2]^2*y[7]^2*y[12]) - (y[4]*y[1392])/(6*y[2]^2*y[12]) - 
    (y[4]*y[11]*y[1393])/(6*y[2]^2*y[7]*y[12]) - (y[4]*y[11]*y[1396])/
     (6*y[2]*y[7]^2*y[12]) - (y[4]*y[11]*y[1398])/(6*y[7]^2*y[12]) - 
    (y[4]*y[1403])/(6*y[7]*y[12]) + y[1404]/(12*y[12]^2) + y[1406]/y[2] + 
    y[1407]/(6*y[7]) + (y[11]*y[1408])/(12*y[7]^2) + 
    (y[11]*y[1409])/(y[7]*y[64]) + (3*y[2]*y[4]*y[11]^3*y[14]*y[1410])/
     (y[7]*y[15]^3) + (y[11]^2*y[1411])/(2*y[7]*y[15]^2) + 
    (y[11]^3*y[14]*y[89]*y[1412])/(2*y[7]^2*y[15]^2) + 
    (y[11]*y[1413])/(2*y[7]*y[15]) + (y[11]^2*y[1414])/(2*y[7]^2*y[15]) - 
    (y[11]*y[1415])/(12*y[2]*y[7]^2) + y[1416]/y[64] + 
    y[1417]/(6*y[2]*y[7]) + (3*y[2]*y[4]*y[1418])/y[15]^3 + 
    y[1419]/(6*y[2]*y[7]*y[12]) + y[1420]/(12*y[2]*y[12]^2) + 
    y[1421]/(2*y[15]) + y[1422]/(2*y[15]^2), 
  f[451] -> -1/3*1/(y[2]^2*y[29]) + y[11]/(4*y[7]^2*y[29]) + 
    y[11]^2/(4*y[2]^2*y[7]^3*y[29]) + (y[11]*y[29]*y[38])/(4*y[7]^3) + 
    (y[11]^5*y[141])/(12*y[7]^2*y[29]*y[104]^2) + 
    (y[11]^2*y[32]*y[38])/(2*y[7]^2*y[170]) - (y[11]*y[38]^2)/
     (2*y[7]^3*y[29]*y[170]) + (y[11]*y[180])/(4*y[2]*y[7]^3*y[29]) + 
    y[416]/(3*y[2]^2) + (y[11]^2*y[426])/(4*y[2]^2*y[7]^3) + 
    (y[11]*y[432])/(4*y[7]^3*y[104]) - (y[11]^2*y[442])/
     (4*y[7]^3*y[29]*y[104]) - (y[11]^4*y[451])/(12*y[7]^2*y[104]^2) + 
    (y[32]*y[496])/(2*y[170]) + (y[11]*y[32]*y[497])/(2*y[7]*y[170]) + 
    (y[11]^4*y[1247])/(12*y[7]*y[29]*y[104]^2) + 
    (y[11]*y[1251])/(12*y[7]^2*y[29]*y[104]) + y[1423]/(12*y[2]) + 
    y[1424]/(12*y[2]*y[29]) + y[1425]/12 + y[1426]/(12*y[2]^2*y[7]*y[29]) - 
    (y[11]*y[1427])/(4*y[2]*y[7]^3) + y[1428]/(y[2]*y[7]*y[29]) + 
    y[1429]/(12*y[7]*y[29]) - (y[426]*y[1430])/(12*y[2]^2*y[7]) + 
    y[1431]/(6*y[2]^2*y[7]^2*y[29]) - (y[426]*y[1432])/(6*y[2]^2*y[7]^2) + 
    (y[32]*y[1433])/(2*y[29]*y[170]) + y[1434]/(12*y[2]*y[7]) + 
    y[1435]/(12*y[7]) + y[1436]/(12*y[2]*y[7]^2*y[29]) + 
    y[1437]/(2*y[7]*y[29]*y[170]) + y[1438]/(12*y[7]*y[29]*y[104]) + 
    y[1439]/(2*y[7]^2*y[29]*y[170]) + y[1440]/(12*y[29]*y[104]) + 
    y[1441]/(12*y[7]^2) + y[1442]/(12*y[2]*y[7]^2) + 
    y[1443]/(12*y[29]*y[104]^2) + y[1444]/(12*y[7]^2*y[104]) + 
    y[1445]/(12*y[7]*y[104]) + y[1446]/(y[7]*y[104]^2) + 
    y[1447]/(12*y[104]) + y[1448]/(12*y[104]^2), 
  f[458] -> -1/12 - 1/(2*y[2]^2*y[29]) + y[9]/(y[2]^2*y[7]*y[29]) + 
    y[11]/(4*y[7]^2*y[29]) - y[11]^2/(2*y[2]^2*y[7]^2*y[29]) + 
    (y[11]^5*y[141])/(12*y[7]^2*y[29]*y[104]^2) + 
    (y[11]^2*y[32]*y[35])/(2*y[7]^2*y[170]) + (y[11]^2*y[32]*y[35])/
     (4*y[7]^2*y[356]) - (y[11]*y[426])/(y[2]^2*y[7]) - 
    (y[11]^2*y[426])/(2*y[2]^2*y[7]^2) + (y[11]*y[432])/(4*y[7]^3*y[104]) + 
    (y[32]*y[436])/(2*y[29]*y[170]) - (y[11]^2*y[442])/
     (4*y[7]^3*y[29]*y[104]) - (y[11]*y[442])/(2*y[7]^3*y[29]*y[170]) + 
    (y[11]*y[442])/(4*y[7]^3*y[29]*y[356]) - (y[11]^4*y[451])/
     (12*y[7]^2*y[104]^2) + (y[32]*y[505])/(2*y[7]*y[29]*y[170]) + 
    y[511]/(2*y[7]^2*y[29]*y[170]) + (y[18]*y[39]^2*y[83]*y[745])/
     (4*y[2]*y[356]) + (y[11]^3*y[848])/(12*y[7]^2*y[29]*y[356]^2) + 
    (y[11]^4*y[1247])/(12*y[7]*y[29]*y[104]^2) + 
    (y[11]*y[1251])/(12*y[7]^2*y[29]*y[104]) + y[1277]/(4*y[356]) + 
    y[1278]/(4*y[7]*y[356]) + y[1424]/(12*y[2]*y[29]) + 
    y[1429]/(12*y[7]*y[29]) + y[1438]/(12*y[7]*y[29]*y[104]) + 
    y[1440]/(12*y[29]*y[104]) + y[1443]/(12*y[29]*y[104]^2) + 
    y[1444]/(12*y[7]^2*y[104]) + y[1445]/(12*y[7]*y[104]) + 
    y[1446]/(y[7]*y[104]^2) + y[1447]/(12*y[104]) + y[1448]/(12*y[104]^2) + 
    y[1449]/y[2]^2 + y[1450]/(12*y[2]) + y[1451]/(12*y[7]) - 
    (y[11]*y[1452])/(6*y[2]*y[7]^2) - (y[11]*y[1453])/(6*y[2]*y[7]^2*y[29]) + 
    (y[11]*y[1454])/(12*y[7]^2) + (y[11]*y[32]*y[1455])/(2*y[7]*y[170]) + 
    (y[11]^2*y[1456])/(12*y[7]*y[29]*y[356]^2) + 
    (y[83]*y[1457])/(12*y[29]*y[356]) + y[1458]/(12*y[29]*y[356]^2) + 
    (y[32]*y[1459])/(2*y[170]) + y[1460]/(12*y[2]*y[7]) + 
    y[1461]/(y[2]*y[7]*y[29]) + y[1462]/(12*y[7]*y[29]*y[356]) + 
    y[1463]/(12*y[7]^2*y[29]*y[356]), 
  f[462] -> (y[4]^2*y[11]^2)/(2*y[2]^3*y[7]) + (y[4]^2*y[11]^3)/
     (6*y[2]^3*y[7]^2) + y[29]/(12*y[7]*y[18]*y[32]^2) + 
    y[39]/(12*y[2]^3*y[29]*y[32]^2) - y[39]/(12*y[2]^2*y[7]*y[29]*y[32]^2) - 
    (y[11]*y[39])/(12*y[2]^2*y[7]^2*y[29]*y[32]^2) + 
    (y[11]*y[39])/(6*y[2]^3*y[7]*y[29]*y[32]^2) + 
    (y[11]^2*y[39])/(12*y[2]^3*y[7]^2*y[29]*y[32]^2) + 
    y[39]/(6*y[2]^3*y[29]*y[32]) - y[39]/(3*y[2]^2*y[29]*y[32]) + 
    (y[11]*y[39])/(3*y[2]^3*y[7]*y[29]*y[32]) + 
    (y[11]^2*y[39])/(6*y[2]^3*y[7]^2*y[29]*y[32]) - 
    (y[2]^2*y[11]^3*y[89]^2)/(4*y[4]*y[7]^2*y[15]^2) + 
    (y[4]^2*y[225])/(6*y[2]^3) - (y[29]*y[284])/(3*y[7]*y[32]) + 
    (y[29]*y[286])/(12*y[7]^2*y[18]*y[32]^2) + (3*y[11]^4*y[14]*y[89]*y[316])/
     (2*y[7]^2*y[15]^3) - (y[11]^3*y[39]^2)/(2*y[7]^2*y[15]*y[609]) - 
    (y[11]^2*y[39]^2)/(y[7]*y[170]*y[609]) + (3*y[11]^2*y[39]^2)/
     (2*y[7]*y[29]*y[170]*y[609]) + (y[11]^3*y[39]^2)/
     (2*y[7]^2*y[29]*y[170]*y[609]) + (y[39]^2*y[225])/
     (2*y[29]*y[170]*y[609]) + 1/(3*y[2]*y[7]*y[32]*y[732]) + 
    y[10]/(6*y[2]^2*y[7]^2*y[32]*y[732]) + 
    y[11]/(6*y[2]^3*y[7]^2*y[32]*y[732]) + (y[29]*y[32]*y[595])/
     (6*y[7]^2*y[43]*y[732]) - (y[11]*y[39]*y[748])/
     (6*y[2]^3*y[7]^2*y[43]*y[732]) + (y[39]*y[749])/
     (6*y[2]^2*y[7]^2*y[43]*y[732]) + y[766]/(6*y[2]*y[7]^2*y[43]*y[732]) - 
    (y[39]*y[994])/(6*y[2]^2*y[43]*y[732]) - (y[39]*y[1000])/
     (6*y[2]^3*y[43]*y[732]) - (y[29]*y[1063])/(12*y[7]^2*y[32]^2) - 
    y[1069]/(6*y[2]*y[32]*y[732]) - (y[29]*y[32]*y[1078])/
     (6*y[7]*y[43]*y[732]) + (y[11]*y[1079])/(12*y[2]^3*y[7]^2*y[32]) + 
    (y[11]^2*y[1087])/(12*y[2]^3*y[7]^2*y[32]^2) + 
    (y[11]*y[1091])/(12*y[2]^3*y[7]*y[32]^2) - 
    (y[11]*y[1092])/(12*y[2]^2*y[7]^2*y[32]^2) - 
    (y[39]*y[1386])/(6*y[2]^2*y[7]^2*y[29]*y[32]) + 
    y[1464]/(6*y[2]^2*y[32]^2) + y[1465]/(y[2]*y[32]) + 
    (y[29]*y[1466])/(12*y[7]^2*y[32]) + y[1467]/(12*y[2]*y[7]*y[32]^2) + 
    y[1468]/(6*y[2]^3*y[7]*y[32]*y[732]) + y[1469]/(6*y[2]^2*y[32]*y[732]) + 
    y[1470]/(y[2]^2*y[7]*y[32]*y[732]) + (y[39]*y[1471])/
     (6*y[2]^2*y[7]*y[29]*y[32]) - (y[2]^2*y[11]^2*y[1472])/
     (4*y[4]*y[7]*y[15]^2) - (y[2]*y[11]*y[1473])/(4*y[4]*y[7]*y[15]) - 
    (y[2]*y[11]^2*y[1474])/(4*y[4]*y[7]^2*y[15]) + 
    (y[11]^2*y[39]^2*y[1475])/(2*y[7]*y[15]*y[609]) + 
    (y[11]*y[1476])/(12*y[4]*y[7]^2) + y[1477]/(12*y[2]^3*y[7]*y[32]) + 
    (y[39]*y[1478])/(3*y[2]^2*y[7]*y[43]*y[732]) + 
    (y[39]*y[1479])/(6*y[2]^3*y[7]*y[43]*y[732]) + 
    y[1480]/(2*y[170]*y[609]) + y[1481]/(6*y[2]^3*y[32]*y[732]) - 
    (y[2]*y[1482])/(4*y[4]*y[15]) - (y[2]^2*y[1483])/(4*y[4]*y[15]^2) + 
    y[1484]/(12*y[2]^3*y[32]) + y[1485]/(12*y[4]) + y[1486]/(12*y[4]*y[7]) + 
    (y[11]*y[1487])/(12*y[2]*y[7]^2*y[32]) + 
    y[1488]/(12*y[2]^2*y[7]^2*y[32]) - (y[4]*y[11]^2*y[1489])/
     (12*y[2]^2*y[7]^2) + y[1490]/(12*y[2]^2*y[7]*y[32]^2) + 
    y[1491]/(12*y[2]^3*y[32]^2) + y[1492]/(12*y[2]*y[7]*y[32]) + 
    y[1493]/(12*y[2]^2*y[32]) - (y[4]*y[1494])/(12*y[2]^2) + 
    y[1495]/(12*y[2]*y[7]^2*y[32]^2) - (y[4]*y[11]*y[1496])/
     (12*y[2]^2*y[7]) + y[1497]/(6*y[2]^2*y[7]*y[32]) + 
    y[1498]/(6*y[2]*y[43]*y[732]) + y[1499]/(y[15]*y[609]) + 
    y[1500]/(6*y[2]*y[7]*y[43]*y[732]) + y[1501]/12 + y[1502]/(12*y[2]) + 
    (y[11]*y[1503])/(12*y[7]^2) + y[1504]/(12*y[7]) + 
    (y[11]^2*y[1505])/(2*y[7]^2*y[170]) + y[1506]/y[170] + 
    y[1507]/(6*y[2]^3*y[7]*y[43]) - (y[11]*y[1508])/(12*y[2]*y[7]^2) + 
    (y[11]*y[1509])/(2*y[7]*y[170]) + y[1510]/(12*y[2]*y[7]) - 
    (3*y[11]^3*y[1511])/(2*y[7]*y[15]^3) - (y[11]^3*y[1512])/
     (4*y[7]^2*y[15]^2) + y[1513]/(6*y[2]^3*y[7]^2*y[43]) + 
    y[1514]/(6*y[2]^2*y[7]^2*y[43]) + y[1515]/(6*y[2]*y[7]^2*y[43]) + 
    y[1516]/(6*y[2]*y[7]*y[43]) + y[1517]/(6*y[2]^2*y[7]*y[43]) + 
    y[1518]/(4*y[15]) - (y[11]^2*y[1519])/(4*y[7]*y[15]^2) + 
    y[1520]/(6*y[2]^3*y[43]) + y[1521]/(6*y[2]^2*y[43]) + 
    y[1522]/(6*y[2]*y[43]) + y[1523]/(y[7]^2*y[15]) + 
    y[1524]/(6*y[7]*y[43]) + y[1525]/(4*y[7]*y[15]) + 
    y[1526]/(6*y[7]^2*y[43]) - (3*y[1527])/(2*y[15]^3) + 
    y[1528]/(4*y[15]^2) + y[1529]/(6*y[43]), 
  f[472] -> -1/4*1/(y[2]^2*y[29]) + y[9]/(2*y[2]^2*y[7]*y[29]) - 
    y[11]^2/(4*y[2]^2*y[7]^2*y[29]) - y[29]/(4*y[7]) - 
    (y[11]*y[29])/(4*y[7]^2) + (2*y[11]^3*y[32])/(y[7]*y[29]*y[170]^2) + 
    (y[11]^4*y[32])/(2*y[7]^2*y[29]*y[170]^2) + 
    (y[32]*y[183])/(2*y[29]*y[170]^2) + y[416]/(4*y[2]^2) + 
    y[418]/(4*y[2]*y[29]) - (y[11]*y[426])/(2*y[2]^2*y[7]) - 
    (y[11]^2*y[426])/(4*y[2]^2*y[7]^2) - (y[11]*y[666])/(2*y[2]*y[7]*y[29]) - 
    (y[11]^2*y[666])/(4*y[2]*y[7]^2*y[29]) + (y[11]^2*y[38]*y[666])/
     (4*y[7]^2*y[29]*y[170]) + (y[496]*y[666])/(4*y[29]*y[170]) + 
    (y[11]*y[497]*y[666])/(4*y[7]*y[29]*y[170]) + 
    (y[32]*y[1283])/(4*y[170]) + (y[11]*y[32]*y[1284])/(4*y[7]*y[170]) + 
    (y[11]^2*y[32]*y[1285])/(4*y[7]^2*y[170]) + y[1530]/(4*y[2]) + 
    (y[11]*y[1531])/(4*y[2]*y[7]^2) + y[1532]/(4*y[2]*y[7])}, 
 {y[1] -> -1 - 19*z2[3], y[2] -> z2[2], y[3] -> -19/18 - (5029*z2[3])/1296, 
  y[4] -> 1 + z2[3], y[5] -> z2[2] - z2[4], 
  y[6] -> -684*z2[2]*(-1 + z2[3]*(-3 + z2[5])) + 
    z2[3]*(12794 - 5029*z2[5] - 684*z2[6]) - 36*(-58 + z2[6]), 
  y[7] -> 1 + z2[4] - z2[6], 
  y[8] -> 7081 + z2[3]*(19432 - 4345*z2[5] - 5029*z2[6]) - 1368*z2[6], 
  y[9] -> 1 - z2[6], y[10] -> -2 + z2[6], y[11] -> -1 + z2[6], 
  y[12] -> z2[2]*z2[3] - z2[4] - z2[3]*z2[4]*z2[5], 
  y[13] -> -2 + z2[4] + z2[6], y[14] -> 1 + z2[2], 
  y[15] -> z2[2] + z2[2]*z2[3] - z2[4] - z2[3]*z2[4] - z2[2]*z2[3]*z2[4] + 
    z2[2]*z2[3]*z2[4]*z2[5] - z2[2]*z2[6], 
  y[16] -> -1 + z2[4] + z2[2]*(-1 + z2[6]) + z2[6], y[17] -> 37 + 18*z2[3], 
  y[18] -> z2[4], y[19] -> -z2[4] - z2[3]*z2[4] - 2*z2[2]*z2[3]*z2[4] + 
    z2[2]*z2[3]*z2[4]*z2[5] + z2[2]*z2[3]*z2[6], 
  y[20] -> 3 - 4*z2[6] + z2[6]^2, y[21] -> 4 + z2[2] + 3*z2[2]*z2[3] - 
    z2[4] - z2[6] - z2[3]*(-8 + z2[4] + z2[6]), 
  y[22] -> -5 + 2*z2[4] + 2*z2[6] + z2[3]*(-7 + 2*z2[4] + 2*z2[6]), 
  y[23] -> 3*(-1 + z2[6]) + z2[3]*(-5 + 3*z2[6]), 
  y[24] -> 5713*(-1 + z2[6]) + z2[3]*(-14403 - 4345*z2[5]*(-1 + z2[6]) + 
      10058*z2[6]), y[25] -> 7 + z2[2]^2*z2[3]*(2 + 3*z2[3]) - 8*z2[6] + 
    z2[6]^2 - 2*z2[2]*(-1 + 2*z2[3]^2*(-3 + z2[6]) + 3*z2[3]*(-2 + z2[6]) + 
      z2[6]) + z2[3]^2*(18 - 12*z2[6] + z2[6]^2) + 
    2*z2[3]*(12 - 10*z2[6] + z2[6]^2), 
  y[26] -> 4 - 5*z2[6] + z2[6]^2 + z2[3]*(6 - 6*z2[6] + z2[6]^2), 
  y[27] -> -684*z2[2]^2*z2[3] + 2052*(-1 + z2[6]) - 
    (5029 + 684*z2[2])*z2[3]*z2[5]*(-1 + z2[6]) + 
    z2[3]*(-12794 + 7081*z2[6]) + 684*z2[2]*(-1 + z2[6] + 
      z2[3]*(-5 + 2*z2[6])), y[28] -> z2[2]^3*z2[3]^2 + 
    z2[2]^2*z2[3]*(2 + z2[3]*(5 - 2*z2[6]) - 2*z2[6]) + 3*(-1 + z2[6])^2 + 
    6*z2[3]*(2 - 3*z2[6] + z2[6]^2) + z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) + 
    z2[2]*((-1 + z2[6])^2 + z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      2*z2[3]*(4 - 5*z2[6] + z2[6]^2)), y[29] -> z2[3], 
  y[30] -> 49 + 38*z2[3] - 6*z2[5], y[31] -> 1 + z2[3] + z2[2]*z2[3], 
  y[32] -> -1 + z2[5], y[33] -> -2/3 + z2[5] - z2[5]^2/3, 
  y[34] -> 4 - 3*z2[5] + z2[5]^2, y[35] -> 1 + z2[5]*(-1 + z2[6]), 
  y[36] -> 68 + z2[3]*(76 - 57*z2[6]) + (6 + 19*z2[3])*z2[5]*(-1 + z2[6]) - 
    62*z2[6], y[37] -> 14 + z2[2] - z2[5]*(15 + z2[2] - 10*z2[6]) - 
    4*z2[5]^2*(-1 + z2[6]) - 6*z2[6], 
  y[38] -> 2 + z2[5]*(-1 + z2[6]) - z2[6], y[39] -> z2[6], 
  y[40] -> -157 - 2*z2[2]*(15 + 19*z2[3]) + 
    z2[5]*(90 + 38*z2[3] + z2[2]*(6 + 19*z2[3]) - 60*z2[6]) + 
    19*z2[3]*(-6 + z2[6]) + 24*z2[5]^2*(-1 + z2[6]) + 60*z2[6], 
  y[41] -> -10 + z2[2]^2 + z2[2]*(-1 + z2[6]) - z2[5]*(9 + z2[2] - 4*z2[6])*
     (-1 + z2[6]) - 2*z2[5]^2*(-1 + z2[6])^2 + 9*z2[6] - 2*z2[6]^2, 
  y[42] -> -2 + z2[5], y[43] -> z2[2]^2*z2[3]^2 + 4*z2[2]*z2[3]*z2[4] - 
    4*z2[3]*z2[4]^2 - 4*z2[2]*z2[3]*z2[4]*z2[5] - 
    2*z2[2]*z2[3]^2*z2[4]*z2[5] + 4*z2[3]*z2[4]^2*z2[5] + 
    z2[3]^2*z2[4]^2*z2[5]^2 - 2*z2[2]*z2[3]*z2[6] + 4*z2[3]*z2[4]*z2[6] - 
    2*z2[3]*z2[4]*z2[5]*z2[6] + z2[6]^2, 
  y[44] -> 2 + z2[2] + z2[5]*(-1 + z2[6]) - z2[6], 
  y[45] -> z2[3]*(2 + z2[5]*(-1 + z2[6])) + z2[6], 
  y[46] -> -4 + z2[2]*(-3 + z2[5]) - z2[5]*(-2 + z2[6]) + z2[6], 
  y[47] -> 115 + 18*z2[2]^2 + z2[3]*(95 - 57*z2[6]) + 
    z2[2]*(54 - 19*z2[3]*(-2 + z2[6]) - 12*z2[6]) + 
    z2[5]*(54 + 38*z2[3] + z2[2]*(6 + 19*z2[3]) - 24*z2[6])*(-1 + z2[6]) + 
    12*z2[5]^2*(-1 + z2[6])^2 - 91*z2[6] + 12*z2[6]^2, 
  y[48] -> 2 + z2[4]*(-2 + z2[5]) - 3*z2[6] + z2[5]*(-1 + 2*z2[6]), 
  y[49] -> -117 - 6*z2[5]*(-2 + z2[6]) + 43*z2[6] + 
    19*z2[3]*(-6 + z2[5] + 2*z2[6]), 
  y[50] -> 5 + 2*z2[4]*(-2 + z2[5]) - 6*z2[6] + z2[5]*(-3 + 4*z2[6]), 
  y[51] -> -1 + 4*z2[6] - 2*z2[6]^2 + z2[5]*(1 - 3*z2[6] + 2*z2[6]^2), 
  y[52] -> -6 + 15*z2[6] - 8*z2[6]^2 + 2*z2[5]*(2 - 5*z2[6] + 3*z2[6]^2), 
  y[53] -> -2 + 9*z2[6] - 4*z2[6]^2 + z2[5]^2*(-1 + 4*z2[6] - 3*z2[6]^2) + 
    z2[5]*(3 - 12*z2[6] + 7*z2[6]^2), 
  y[54] -> z2[2]^2*(2 + z2[3]*(30 - 31*z2[5]) + z2[3]^2*(1 - 13*z2[5]) - 
      z2[5]) - z2[6]^2 + z2[2]*z2[3]*(72 + 20*z2[4]*(-1 + z2[5]) - 72*z2[5] - 
      6*z2[6] + 16*z2[5]*z2[6] + z2[3]*(18 - 42*z2[5] + 
        z2[4]*(-5 + 11*z2[5]) - 3*z2[6] + 10*z2[5]*z2[6])) - 
    z2[3]*(-61 + 4*z2[4]^2*(-1 + z2[5]) + 16*z2[6] + z2[6]^2 + 
      z2[4]*(28 + z2[5]*(-28 + z2[6]) + z2[6]) + 
      z2[5]*(60 - 30*z2[6] + z2[6]^2)) - 
    z2[3]^2*(-37 + z2[4]^2*(-2 + 3*z2[5]) + 
      z2[4]*(16 + z2[5]*(-22 + z2[6])) + 10*z2[6] + 
      z2[5]*(48 - 24*z2[6] + z2[6]^2)), 
  y[55] -> (-3 + z2[6])*z2[6] + z2[3]*(4*(-2 + z2[6]) + 
      z2[5]*(4 - 5*z2[6] + z2[6]^2)), 
  y[56] -> z2[6]*(-2 + z2[4] + z2[6]) + 
    z2[3]*(-6 + z2[4]^2*(-2 + z2[5]) + z2[4]*(4 + z2[5]*(-2 + z2[6])) + 
      4*z2[6] + z2[5]*(3 - 4*z2[6] + z2[6]^2)), 
  y[57] -> z2[6]*(-1 + 3*z2[6]) + z2[3]*(-11 + 7*z2[6] + 
      3*z2[5]*(3 - 4*z2[6] + z2[6]^2)), 
  y[58] -> 2*z2[6]*(1 - 3*z2[6] + z2[6]^2) + 
    z2[3]*(37 - 44*z2[6] + 11*z2[6]^2 + z2[5]*(-31 + 52*z2[6] - 23*z2[6]^2 + 
        2*z2[6]^3)), y[59] -> z2[6]*(-1 + 2*z2[6]) + 
    z2[3]*(-26 + 4*z2[4]^2*(-1 + z2[5]) + 11*z2[6] + 
      2*z2[5]*(11 - 9*z2[6] + z2[6]^2) + z2[4]*(15 + z2[5]*(-13 + 2*z2[6]))), 
  y[60] -> -(z2[2]^4*(-1 + z2[3] + 3*z2[3]^2)) + 3*(-2 + z2[6])*z2[6]^2 + 
    z2[3]^2*(21 - 28*z2[6] + 9*z2[6]^2) + 
    z2[3]*(33 - 46*z2[6] + 9*z2[6]^2 + 3*z2[6]^3) + 
    z2[2]^3*(3 + z2[3]*(13 - 7*z2[6]) - z2[6] + z2[3]^2*(-9 + 2*z2[6])) + 
    z2[2]^2*(2 - z2[6] - 4*z2[6]^2 + z2[3]^2*(-4 + z2[6]^2) + 
      z2[3]*(46 - 35*z2[6] + 3*z2[6]^2)) + 
    z2[2]*((-8 + z2[6])*z2[6]^2 + z2[3]^2*(14 - 16*z2[6] + 5*z2[6]^2) + 
      z2[3]*(56 - 60*z2[6] + 9*z2[6]^2 + z2[6]^3)) + 
    z2[5]*(-1 + z2[6])*(z2[2]^3*(1 + 15*z2[3] + 5*z2[3]^2) + 
      z2[2]^2*(1 + z2[3]*(47 - 12*z2[6]) + z2[3]^2*(21 - 6*z2[6])) + 
      z2[2]*z2[3]*(56 - 32*z2[6] + z2[6]^2 + z2[3]*(34 - 20*z2[6] + 
          z2[6]^2)) + z2[3]*(32 - 30*z2[6] + 3*z2[6]^2 + 
        z2[3]*(26 - 24*z2[6] + 3*z2[6]^2))), 
  y[61] -> z2[2]^3*(-3 + z2[5] + 5*z2[3]^2*(1 + z2[5]) + 
      z2[3]*(-13 + 15*z2[5])) - (-6 + z2[6])*z2[6]^2 - 
    z2[3]*(94 - 90*z2[6] + 10*z2[6]^2 + z2[6]^3 + 
      z2[5]*(-92 + 120*z2[6] - 34*z2[6]^2 + z2[6]^3)) - 
    z2[3]^2*(58 - 54*z2[6] + 10*z2[6]^2 + 
      z2[5]*(-74 + 96*z2[6] - 28*z2[6]^2 + z2[6]^3)) + 
    z2[2]^2*(-4 - z2[5]*(-2 + z2[6]) + z2[6] + 
      z2[3]*(-76 + z2[5]*(78 - 43*z2[6]) + 27*z2[6]) + 
      z2[3]^2*(z2[5]*(34 - 19*z2[6]) + 2*(1 + z2[6]))) + 
    z2[2]*(4*z2[6]^2 + z2[3]^2*(-32 + 24*z2[6] - 3*z2[6]^2 + 
        z2[5]*(76 - 72*z2[6] + 11*z2[6]^2)) + 
      z2[3]*(-128 + 84*z2[6] - 5*z2[6]^2 + z2[5]*(128 - 120*z2[6] + 
          17*z2[6]^2))), y[62] -> 102 + z2[3]*(49 - 12*z2[5]) - 12*z2[5], 
  y[63] -> -23 + z2[3]*(17 - 24*z2[5] + 8*z2[5]^2), 
  y[64] -> z2[2]*z2[3] - z2[4] - z2[2]*z2[4] - z2[3]*z2[4] - 
    z2[2]*z2[3]*z2[4] + z2[2]*z2[3]*z2[4]*z2[5], y[65] -> -1 + z2[4] + z2[6], 
  y[66] -> -5 + 20*z2[3] + 24*z2[3]^2, 
  y[67] -> -1 + z2[3]*(-1 + z2[5])*(-1 + z2[6]), 
  y[68] -> -6 + (-1 + z2[5])*z2[6], 
  y[69] -> 4 + z2[2]*(1 + 3*z2[3]) - z2[4] - z2[6] - 
    z2[3]*(-8 + z2[4] + z2[6]), y[70] -> 2*(-13 + 3*z2[5])*(-1 + z2[6]) - 
    z2[3]*(24 + 19*z2[5]*(-1 + z2[6]) + z2[6]), 
  y[71] -> z2[2]*z2[3] + z2[2]^2*z2[3] - z2[4] - z2[3]*z2[4] - 
    z2[2]*z2[3]*z2[4], y[72] -> (1 + z2[3])*(1 + z2[3]*(-1 + z2[6]))*
     (-1 + z2[6]) - 2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-1 + z2[6]) + 
      (1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6]) + z2[3]*(1 + (1 + z2[2])*z2[3])*
     z2[5]^2*(-1 + z2[6])^2 + z2[2]*z2[3]*(-3 + z2[3]*(-1 + z2[6])^2 + 
      2*z2[6]), y[73] -> 60 + 3*z2[2]*(-1 + z2[3]*(-3 + z2[5])) - 69*z2[6] + 
    z2[3]*(-38 + z2[5]*(109 - 120*z2[6]) + 48*z2[5]^2*(-1 + z2[6]) + 
      75*z2[6]), y[74] -> 9 + 3*z2[2]^2*z2[3] + 
    z2[3]*z2[5]*(37 + 3*z2[2] - 48*z2[6])*(-1 + z2[6]) + 
    24*z2[3]*z2[5]^2*(-1 + z2[6])^2 - 9*z2[6] + 
    2*z2[3]*(-5 - 23*z2[6] + 12*z2[6]^2) - 
    3*z2[2]*(-1 + z2[6] + z2[3]*(-5 + 2*z2[6])), 
  y[75] -> -5 + z2[3]*(-1 + z2[4]*(-1 + z2[5])^2 + 2*z2[6] - 
      4*z2[5]*(1 + z2[6]) + z2[5]^2*(-1 + 2*z2[6])), 
  y[76] -> 1 + (1 + z2[2])*z2[3]^2*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(-1 + 2*z2[2] + z2[4] + 2*z2[6]) - 
    2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-2 + z2[4] + 2*z2[6]) + 
      (1 + z2[3])*(-2 + z2[4] + 2*z2[6])), 
  y[77] -> 11 - (4 + z2[5])*z2[6] + z2[3]*(-1 + z2[6])*
     (5 + 3*z2[6] + z2[5]^2*(-1 + 3*z2[6]) - 2*z2[5]*(5 + 3*z2[6])), 
  y[78] -> 2*(-1 + z2[6]) - 2*z2[3]*z2[5]*(z2[2]*(2 + 3*z2[3]*(-1 + z2[6])) + 
      3*(1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6]) + 3*(1 + z2[2])*z2[3]^2*
     (-1 + z2[6])^2 + 3*z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*
     (-1 + z2[6])^2 + z2[3]*(1 - 4*z2[6] + 3*z2[6]^2 + z2[2]*(-5 + 4*z2[6])), 
  y[79] -> 2*(-77 - 6*z2[5]*(-2 + z2[6]) + 51*z2[6]) - 
    z2[3]*(1 - 49*z2[6] + 2*z2[5]*(13 + 6*z2[6])), 
  y[80] -> -(z2[2]^3*z2[3]^2) - 3*(-1 + z2[6])^2 + 
    z2[3]^2*(-10 + 12*z2[6] - 3*z2[6]^2) - 6*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
    z2[2]^2*z2[3]*(2*(-1 + z2[6]) + z2[3]*(-5 + 2*z2[6])) - 
    z2[2]*((-1 + z2[6])^2 + z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      2*z2[3]*(4 - 5*z2[6] + z2[6]^2)), y[81] -> z2[5], 
  y[82] -> -2 - z2[3] + z2[5]/6, y[83] -> z2[5], 
  y[84] -> 2 - 3*z2[5] + z2[5]^2, 
  y[85] -> -1/6*(z2[5]*(17 + 3*z2[2] + 6*z2[3] - 10*z2[6])) + 
    2*(3 + z2[2] + z2[3] - z2[6]) - (2*z2[5]^2*(-1 + z2[6]))/3, 
  y[86] -> 4 - z2[3]*(-2 + z2[6]) + (z2[5]*(-2 + z2[6]))/6 - (11*z2[6])/6, 
  y[87] -> -7/2 - z2[2] + (z2[5]*(17 + 3*z2[2] - 10*z2[6]))/6 + 
    (2*z2[5]^2*(-1 + z2[6]))/3 + z2[6], 
  y[88] -> -(z2[3]*z2[4]^2) - z2[2]*(1 + z2[3]*z2[4] - z2[6])*(-2 + z2[6]) + 
    z2[2]^2*z2[3]*(-1 + z2[6]) + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2, 
  y[89] -> 1 + z2[2] - z2[6], y[90] -> 2 + z2[2], 
  y[91] -> 5 + 6*z2[2] - 5*z2[6], y[92] -> z2[2] + z2[2]*z2[3] - z2[4] + 
    z2[2]*z2[4] - z2[3]*z2[4] - z2[2]*z2[3]*z2[4] + z2[2]*z2[3]*z2[4]*z2[5] - 
    z2[2]*z2[6], y[93] -> -12 + z2[5] + 6*z2[3]*(-1 + z2[6]) + 11*z2[6] - 
    z2[5]*z2[6], y[94] -> -17 + 3*z2[2]*(-2 + z2[6]) + 6*z2[3]*(-2 + z2[6]) - 
    z2[5]*(11 + 3*z2[2] + 6*z2[3] - 4*z2[6])*(-1 + z2[6]) - 
    2*z2[5]^2*(-1 + z2[6])^2 + 14*z2[6] - 2*z2[6]^2, 
  y[95] -> 17 + z2[2]*(9 - 6*z2[6]) + z2[5]*(11 + 3*z2[2] - 4*z2[6])*
     (-1 + z2[6]) + 2*z2[5]^2*(-1 + z2[6])^2 - 14*z2[6] + 2*z2[6]^2, 
  y[96] -> (1 + z2[3])*z2[4] - z2[2]*(1 + z2[3])*(1 + z2[4]) + 
    z2[2]^2*(z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + z2[6]), 
  y[97] -> 5 + (-3 + 2*z2[3])*z2[4] + z2[2]*(9 + z2[3]*(-2 + 3*z2[4]) - 
      5*z2[6]) - 5*z2[6] + z2[2]^2*z2[3]*(-4 + z2[5] + z2[6] - z2[5]*z2[6]), 
  y[98] -> 2 - 9*z2[6] + 4*z2[6]^2 + z2[5]*(-3 + 12*z2[6] - 7*z2[6]^2) + 
    z2[5]^2*(1 - 4*z2[6] + 3*z2[6]^2), y[99] -> 2 - z2[6], 
  y[100] -> 4 + 3*z2[2] + 2*z2[6], y[101] -> z2[2]^2*(11 + 9*z2[3]) + 
    z2[2]*(16 - 9*z2[3]*(-2 + z2[6]) - 13*z2[6]) - 
    9*(1 + z2[3])*(-1 + z2[6]), y[102] -> z2[2]^2 - z2[2]*(-3 + z2[6]) - 
    (1 + z2[5])*(-1 + z2[6]), 
  y[103] -> 1 + z2[3]*(1 + z2[2]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - z2[6]) - 
    z2[6], y[104] -> -(z2[2]^2*z2[4]) - 2*z2[2]^2*z2[3]*z2[4] + 
    2*z2[2]*z2[4]^2 - z2[2]^2*z2[4]^2 + 3*z2[2]*z2[3]*z2[4]^2 + 
    2*z2[2]^2*z2[3]*z2[4]^2 - z2[4]^3 - z2[3]*z2[4]^3 - z2[2]*z2[3]*z2[4]^3 + 
    z2[2]^2*z2[3]*z2[4]*z2[5] - z2[2]*z2[3]*z2[4]^2*z2[5] - 
    3*z2[2]^2*z2[3]*z2[4]^2*z2[5] + z2[2]*z2[4]^3*z2[5] + 
    z2[2]*z2[3]*z2[4]^3*z2[5] + z2[2]^2*z2[3]*z2[4]^2*z2[5]^2 + 
    z2[2]^2*z2[3]*z2[6] - z2[2]*z2[4]*z2[6] + z2[2]^2*z2[4]*z2[6] - 
    2*z2[2]*z2[3]*z2[4]*z2[6] - z2[2]^2*z2[3]*z2[4]*z2[6] + z2[4]^2*z2[6] + 
    z2[3]*z2[4]^2*z2[6] + z2[2]*z2[3]*z2[4]^2*z2[6] + 
    z2[2]^2*z2[3]*z2[4]*z2[5]*z2[6] - z2[2]*z2[4]^2*z2[5]*z2[6] - 
    z2[2]*z2[3]*z2[4]^2*z2[5]*z2[6], 
  y[105] -> -z2[4]^3 - z2[4]^2*(-1 + z2[6]) + z2[2]^3*(-1 + z2[6])^2 - 
    z2[4]*(-1 + z2[6])^2 - (-1 + z2[6])^3 - 
    z2[2]*(z2[4]^2 + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2)*(-3 + 2*z2[6]) - 
    z2[2]^2*(-1 + z2[4] + z2[6])*(3 - 4*z2[6] + z2[6]^2), 
  y[106] -> -4 - z2[2]^2*(4 + 3*z2[3]) + z2[3]*(3 + 4*z2[5])*(-1 + z2[6]) + 
    8*z2[6] + z2[2]*(8*(-1 + z2[6]) + z2[3]*(-10 + 3*z2[6])), 
  y[107] -> -8 - 2*z2[2]^2*(3 + z2[3]) + 10*z2[4] + 
    z2[3]*(z2[4] + 4*z2[4]*z2[5] + (3 + 4*z2[5])*(-1 + z2[6])) + 8*z2[6] + 
    z2[2]*(-14 + 6*z2[4] + 8*z2[6] + z2[3]*(-8 + 2*z2[4] + 3*z2[6])), 
  y[108] -> -((1 + z2[3])*(1 + z2[5])*(-z2[4]^2 + z2[4]^3 - 
       z2[4]*(-1 + z2[6]) - (-1 + z2[6])^2)) + 
    z2[2]^3*z2[3]*(2 + z2[4]*(-2 + z2[5]) + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[2]*(3 + 3*z2[4]^2 + z2[4]^3*z2[5] - 
      z2[3]*(z2[4]^3 + z2[4]^2*(-5 - z2[5] + z2[5]^2) + 
        z2[4]*(5 + z2[5] + z2[5]^2*(-1 + z2[6]) - 2*z2[6]) + 
        (5 + z2[5] + z2[5]^2*(-1 + z2[6]) - 2*z2[6])*(-1 + z2[6])) + 
      z2[4]*(-3 + z2[6]) - 4*z2[6] + z2[6]^2) - 
    z2[2]^2*(-1 + z2[4] + z2[4]^2 + z2[6] + 
      z2[3]*(-7 + z2[4]^2*(-3 + z2[5]) + z2[4]*(7 + z2[5]*(-3 + z2[6]) - 
          z2[6]) + 6*z2[6] - z2[6]^2 + z2[5]*(3 - 4*z2[6] + z2[6]^2))), 
  y[109] -> 9*(1 + z2[3])*(z2[4]^2 + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2) - 
    4*z2[2]^3*(3 + 2*z2[3])*(-1 + z2[6]) + 
    z2[2]^2*(31 + 12*z2[4]*(-2 + z2[6]) - 44*z2[6] + 13*z2[6]^2 + 
      z2[3]*(8*z2[4]*(-2 + z2[6]) + 9*(3 - 4*z2[6] + z2[6]^2))) + 
    z2[2]*(27 + 12*z2[4]^2 - 49*z2[6] + 22*z2[6]^2 + z2[4]*(-29 + 22*z2[6]) + 
      z2[3]*(8*z2[4]^2 + 9*z2[4]*(-3 + 2*z2[6]) + 
        9*(3 - 5*z2[6] + 2*z2[6]^2))), y[110] -> -1 - z2[3], 
  y[111] -> 1 - z2[3]*(-4 + z2[2]*(-2 + z2[5]) + z2[5] + z2[6]), 
  y[112] -> -1 - (1 + z2[2])*z2[3]*z2[5]*(-1 + z2[6]) + z2[6] + 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + 2*z2[6]), y[113] -> 13 + 2*z2[5], 
  y[114] -> -5/36 + z2[5] - z2[5]^2/3, 
  y[115] -> z2[3]*(141 + 26*z2[5]*(-1 + z2[6]) - 109*z2[6]) - 
    (109 + 6*z2[5])*(-1 + z2[6]), y[116] -> 35 + 54*z2[3] + 19*z2[3]^2, 
  y[117] -> -4 + z2[6], y[118] -> -1 + z2[4] + 2*z2[6], 
  y[119] -> 3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2, 
  y[120] -> -177 + z2[2]*(-63 + 19*z2[3]*(-4 + z2[5])) + 25*z2[6] - 
    z2[3]*(156 + z2[5]*(27 - 60*z2[6]) + 24*z2[5]^2*(-1 + z2[6]) + 17*z2[6]), 
  y[121] -> 114*(-1 + z2[6]) + 19*z2[3]^2*(-5 + 3*z2[6]) + 
    9*z2[3]*(-25 + 19*z2[6]), 
  y[122] -> -148 - z2[2]*(44 + 107*z2[3] + 57*z2[3]^2) + 25*z2[4] + 
    25*z2[6] + 19*z2[3]^2*(-8 + z2[4] + z2[6]) + 
    z2[3]*(-322 + 44*z2[4] + 44*z2[6]), 
  y[123] -> -174 + 60*z2[4] + 60*z2[6] + 
    19*z2[3]^2*(-7 + 2*z2[4] + 2*z2[6]) + z2[3]*(-323 + 98*z2[4] + 98*z2[6]), 
  y[124] -> 2 + 2*z2[3]*z2[5]*(z2[2]*(2 + 3*z2[3]*(-1 + z2[6])) + 
      3*(1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6]) - 3*(1 + z2[2])*z2[3]^2*
     (-1 + z2[6])^2 - 3*z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*
     (-1 + z2[6])^2 - 2*z2[6] + z2[3]*(-1 + z2[2]*(5 - 4*z2[6]) + 4*z2[6] - 
      3*z2[6]^2), y[125] -> 11 - 13*z2[6] + 2*z2[6]^2 + 
    z2[3]*(17 - 15*z2[6] + 2*z2[6]^2), 
  y[126] -> -z2[6] + z2[3]*(-1 + z2[5])*(1 - 4*z2[6] + 3*z2[6]^2), 
  y[127] -> 271 + 3*z2[2]^2*z2[3]*(21 + 19*z2[3]) + 
    z2[2]*(z2[3]*(350 - 170*z2[6]) - 76*z2[3]^2*(-3 + z2[6]) - 
      88*(-1 + z2[6])) - 296*z2[6] + 25*z2[6]^2 + 
    19*z2[3]^2*(18 - 12*z2[6] + z2[6]^2) + 
    z2[3]*(673 - 546*z2[6] + 44*z2[6]^2), 
  y[128] -> 19*z2[3]^2*(6 - 6*z2[6] + z2[6]^2) + 
    6*(24 - 29*z2[6] + 5*z2[6]^2) + z2[3]*(274 - 296*z2[6] + 49*z2[6]^2), 
  y[129] -> -1 - (1 + z2[2])*z2[3]^2*(-2 + z2[4] + 2*z2[6]) - 
    z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-2 + z2[4] + 2*z2[6]) - 
    z2[3]*(-1 + 2*z2[2] + z2[4] + 2*z2[6]) + 
    2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-2 + z2[4] + 2*z2[6]) + 
      (1 + z2[3])*(-2 + z2[4] + 2*z2[6])), 
  y[130] -> 2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-1 + z2[6]) + 
      (1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6])^2 - 
    z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6])^3 + 
    (1 - z2[6])*((1 + z2[3])*(1 + z2[3]*(-1 + z2[6]))*(-1 + z2[6]) + 
      z2[2]*z2[3]*(-3 + z2[3]*(-1 + z2[6])^2 + 2*z2[6])), 
  y[131] -> 38*z2[2]^2*z2[3] - 152*(-1 + z2[6]) - 
    12*z2[3]*z2[5]^2*(-1 + z2[6])^2 + z2[3]*z2[5]*(-1 + z2[6])*
     (9 + 19*z2[2] + 24*z2[6]) + z2[3]*(199 - 104*z2[6] - 12*z2[6]^2) + 
    z2[2]*(-63*(-1 + z2[6]) - 19*z2[3]*(-8 + 3*z2[6])), 
  y[132] -> 7 + z2[2]^2*z2[3]*(2 + 3*z2[3]) - 4*z2[4] + z2[4]^2 - 8*z2[6] + 
    z2[4]*z2[6] + z2[6]^2 + z2[3]^2*(18 + z2[4]^2 + z2[4]*(-8 + z2[6]) - 
      12*z2[6] + z2[6]^2) + 2*z2[3]*(12 + z2[4]^2 + z2[4]*(-6 + z2[6]) - 
      10*z2[6] + z2[6]^2) - z2[2]*(-2 + z2[4] + 2*z2[6] + 
      2*z2[3]*(-6 + 2*z2[4] + 3*z2[6]) + z2[3]^2*(-12 + 3*z2[4] + 4*z2[6])), 
  y[133] -> -148 + 6*z2[5]*(-2 + z2[6]) + 39*z2[6] + 
    z2[3]*(-180 + 39*z2[6] + z2[5]*(20 + 6*z2[6])), 
  y[134] -> 2*z2[4]^2 + z2[4]*(-5 + 2*z2[6]) + 2*(4 - 5*z2[6] + z2[6]^2) + 
    z2[3]*(2*z2[4]^2 + z2[4]*(-7 + 2*z2[6]) + 2*(6 - 6*z2[6] + z2[6]^2)), 
  y[135] -> z2[2]^3*z2[3]^2 + z2[2]^2*z2[3]*(4 + z2[3]*(8 - 5*z2[6]) - 
      4*z2[6]) - (-10 + z2[6])*(-1 + z2[6])^2 - 
    z2[3]^2*(-28 + 42*z2[6] - 16*z2[6]^2 + z2[6]^3) - 
    2*z2[3]*(-18 + 31*z2[6] - 14*z2[6]^2 + z2[6]^3) + 
    z2[2]*(3*(-1 + z2[6])^2 + 4*z2[3]*(5 - 7*z2[6] + 2*z2[6]^2) + 
      z2[3]^2*(22 - 24*z2[6] + 5*z2[6]^2)), 
  y[136] -> -19*z2[2]^3*z2[3]^2 - 123*(-1 + z2[6])^2 - 
    19*z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) - 
    9*z2[3]*(39 - 59*z2[6] + 20*z2[6]^2) + z2[2]^2*z2[3]*
     (63*(-1 + z2[6]) + 19*z2[3]*(-5 + 2*z2[6])) - 
    z2[2]*(44*(-1 + z2[6])^2 + 19*z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      9*z2[3]*(27 - 34*z2[6] + 7*z2[6]^2)), 
  y[137] -> z2[3]*(21 + 2*z2[5]*(-1 + z2[6]) - 19*z2[6]) - 19*(-1 + z2[6]), 
  y[138] -> 8 + 2*z2[2]^2*z2[3] + z2[2]*(z2[3]*(32 - 15*z2[6]) + 
      9*(-1 + z2[6])) + z2[3]*(49 - 32*z2[6]) + (15 + 13*z2[2])*z2[3]*z2[5]*
     (-1 + z2[6]) - 8*z2[6], y[139] -> 2 + 3*z2[3] + z2[3]^2, 
  y[140] -> 1 + z2[3]*(1 + z2[2] - z2[6]) - z2[6], 
  y[141] -> -z2[2]^2 + z2[2]*(-3 + z2[6]) + (1 + z2[5])*(-1 + z2[6]), 
  y[142] -> -7 - z2[2]*(2 + 5*z2[3] + 3*z2[3]^2) + z2[4] + z2[6] + 
    2*z2[3]*(-8 + z2[4] + z2[6]) + z2[3]^2*(-8 + z2[4] + z2[6]), 
  y[143] -> 6*(-1 + z2[6]) + z2[3]^2*(-5 + 3*z2[6]) + 3*z2[3]*(-4 + 3*z2[6]), 
  y[144] -> z2[2]^2*(2 - 3*z2[3]) + 3*(1 + z2[3])*(-1 + z2[6]) + 
    z2[2]*(-2 + 3*z2[3]*(-2 + z2[6]) + 4*z2[6]), 
  y[145] -> -3 + z2[4] + z2[6] + (z2[3]^2*(-7 + 2*z2[4] + 2*z2[6]))/3 + 
    (z2[3]*(-17 + 5*z2[4] + 5*z2[6]))/3, 
  y[146] -> -35 + z2[2]*(9 + z2[3]*(-28 + 13*z2[5])) + 27*z2[6] + 
    z2[3]*(-60 + 15*z2[5] + 13*z2[6]), 
  y[147] -> -34 + 15*z2[6] + z2[3]*(-36 + 2*z2[5] + 15*z2[6]), 
  y[148] -> 13 + 3*z2[2]^2*z2[3]*(1 + z2[3]) + 
    z2[2]*(4 + z2[3]*(17 - 8*z2[6]) - 4*z2[3]^2*(-3 + z2[6]) - 4*z2[6]) - 
    14*z2[6] + z2[6]^2 + z2[3]^2*(18 - 12*z2[6] + z2[6]^2) + 
    z2[3]*(34 - 27*z2[6] + 2*z2[6]^2), 
  y[149] -> 5 - 6*z2[6] + z2[6]^2 + (2*z2[3]^2*(6 - 6*z2[6] + z2[6]^2))/3 + 
    (z2[3]*(29 - 31*z2[6] + 5*z2[6]^2))/3, 
  y[150] -> z2[2]^2*(1 - 3*z2[3]) + 3*(1 + z2[3])*(-1 + z2[4] + z2[6]) + 
    z2[2]*(-3 + 4*z2[4] + 4*z2[6] + 3*z2[3]*(-2 + z2[4] + z2[6])), 
  y[151] -> z2[4] - z2[4]^2 - (-1 + z2[6])^2 - z2[4]*z2[6] + 
    z2[3]*(z2[4] - z2[4]^2 - (-1 + z2[6])^2 - z2[4]*z2[6] + 
      z2[2]*(-1 + z2[4] + z2[6])), 
  y[152] -> -(z2[2]^3*z2[3]^2) - 6*(-1 + z2[6])^2 + 
    z2[3]^2*(-10 + 12*z2[6] - 3*z2[6]^2) - 9*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
    z2[2]^2*z2[3]*(3*(-1 + z2[6]) + z2[3]*(-5 + 2*z2[6])) - 
    z2[2]*(2*(-1 + z2[6])^2 + z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      3*z2[3]*(4 - 5*z2[6] + z2[6]^2)), 
  y[153] -> -(z2[2]^3*z2[3]^2) + (-10 + z2[6])*(-1 + z2[6])^2 + 
    z2[3]^2*(-28 + 42*z2[6] - 16*z2[6]^2 + z2[6]^3) + 
    2*z2[3]*(-18 + 31*z2[6] - 14*z2[6]^2 + z2[6]^3) + 
    z2[2]^2*z2[3]*(4*(-1 + z2[6]) + z2[3]*(-8 + 5*z2[6])) - 
    z2[2]*(3*(-1 + z2[6])^2 + 4*z2[3]*(5 - 7*z2[6] + 2*z2[6]^2) + 
      z2[3]^2*(22 - 24*z2[6] + 5*z2[6]^2)), 
  y[154] -> (1 + z2[3])*(1 + z2[5])*(-z2[4]^2 + z2[4]^3 - 
      z2[4]*(-1 + z2[6]) - (-1 + z2[6])^2) + 
    z2[2]^3*z2[3]*(-2 - z2[4]*(-2 + z2[5]) + z2[5] + z2[6] - z2[5]*z2[6]) + 
    z2[2]*(-3 - 3*z2[4]^2 - z2[4]^3*z2[5] + 
      z2[3]*(z2[4]^3 + z2[4]^2*(-5 - z2[5] + z2[5]^2) + 
        z2[4]*(5 + z2[5] + z2[5]^2*(-1 + z2[6]) - 2*z2[6]) + 
        (5 + z2[5] + z2[5]^2*(-1 + z2[6]) - 2*z2[6])*(-1 + z2[6])) - 
      z2[4]*(-3 + z2[6]) + 4*z2[6] - z2[6]^2) + 
    z2[2]^2*(-1 + z2[4] + z2[4]^2 + z2[6] + 
      z2[3]*(-7 + z2[4]^2*(-3 + z2[5]) + z2[4]*(7 + z2[5]*(-3 + z2[6]) - 
          z2[6]) + 6*z2[6] - z2[6]^2 + z2[5]*(3 - 4*z2[6] + z2[6]^2))), 
  y[155] -> 51 + 23*z2[3], y[156] -> 
   z2[3]*(15 - 2*z2[5]*(-1 + z2[6]) - 17*z2[6]) - 17*(-1 + z2[6]), 
  y[157] -> -8 + 59*z2[3] - 2*z2[2]^2*z2[3] + z2[2]*z2[3]*(40 - 21*z2[6]) + 
    27*z2[2]*(-1 + z2[6]) + (21 + 23*z2[2])*z2[3]*z2[5]*(-1 + z2[6]) + 
    8*z2[6] - 40*z2[3]*z2[6], y[158] -> 7 + z2[2]*(2 + 5*z2[3] + 3*z2[3]^2) - 
    z2[4] - z2[6] - 2*z2[3]*(-8 + z2[4] + z2[6]) - 
    z2[3]^2*(-8 + z2[4] + z2[6]), y[159] -> z2[3]*(17 - 5*z2[4] - 5*z2[6]) + 
    z2[3]^2*(7 - 2*z2[4] - 2*z2[6]) - 3*(-3 + z2[4] + z2[6]), 
  y[160] -> -38 + 21*z2[6] + z2[3]*(-36 - 2*z2[5] + 21*z2[6]), 
  y[161] -> -43 + z2[2]*(27 + z2[3]*(-44 + 23*z2[5])) + 51*z2[6] + 
    z2[3]*(-84 + 21*z2[5] + 23*z2[6]), 
  y[162] -> z2[3]*(-29 + 31*z2[6] - 5*z2[6]^2) - 3*(5 - 6*z2[6] + z2[6]^2) - 
    2*z2[3]^2*(6 - 6*z2[6] + z2[6]^2), 
  y[163] -> -7 - z2[2]^2*z2[3]*(2 + 3*z2[3]) + 4*z2[4] - z2[4]^2 + 8*z2[6] - 
    z2[4]*z2[6] - z2[6]^2 - z2[3]^2*(18 + z2[4]^2 + z2[4]*(-8 + z2[6]) - 
      12*z2[6] + z2[6]^2) - 2*z2[3]*(12 + z2[4]^2 + z2[4]*(-6 + z2[6]) - 
      10*z2[6] + z2[6]^2) + z2[2]*(-2 + z2[4] + 2*z2[6] + 
      2*z2[3]*(-6 + 2*z2[4] + 3*z2[6]) + z2[3]^2*(-12 + 3*z2[4] + 4*z2[6])), 
  y[164] -> -13 - 3*z2[2]^2*z2[3]*(1 + z2[3]) + 14*z2[6] - z2[6]^2 + 
    z2[3]*(-34 + 27*z2[6] - 2*z2[6]^2) - z2[3]^2*(18 - 12*z2[6] + z2[6]^2) + 
    z2[2]*(4*z2[3]^2*(-3 + z2[6]) + 4*(-1 + z2[6]) + z2[3]*(-17 + 8*z2[6])), 
  y[165] -> z2[2]^3*z2[3]^2 + z2[2]^2*z2[3]*(3 + z2[3]*(5 - 2*z2[6]) - 
      3*z2[6]) + 6*(-1 + z2[6])^2 + 9*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
    z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) + 
    z2[2]*(2*(-1 + z2[6])^2 + z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      3*z2[3]*(4 - 5*z2[6] + z2[6]^2)), y[166] -> -9 - z2[3], 
  y[167] -> z2[3]*(3 + 2*z2[5]*(-1 + z2[6]) - z2[6]) + 7*(-1 + z2[6]), 
  y[168] -> 12 + 6*z2[2] - z2[3]*(-2 + z2[5]), 
  y[169] -> 16 + z2[3]*(-2 + 2*z2[5] - z2[6]) - 9*z2[6], 
  y[170] -> z2[2] - z2[4] - z2[2]*z2[4] + z2[2]*z2[4]*z2[5], 
  y[171] -> 3*z2[2]^2*(1 + z2[3]) + z2[2]*(5 - 3*z2[3]*(-2 + z2[6]) - 
      4*z2[6]) - 3*(1 + z2[3])*(-1 + z2[6]), 
  y[172] -> z2[2]^2*(5 + 7*z2[3]) + z2[2]*(7 + z2[3]*(15 - 7*z2[6]) - 
      14*z2[6]) - 8*(1 + z2[3])*(-1 + z2[6]), 
  y[173] -> -2 - z2[2]^2*(2 + z2[3]) - 2*z2[3]*z2[5] + 
    2*z2[4]*(3 + z2[3]*z2[5]) + 4*z2[6] + 2*z2[3]*z2[5]*z2[6] + 
    z2[2]*z2[3]*(-3 + z2[4] + z2[6]) + 4*z2[2]*(-1 + z2[4] + z2[6]), 
  y[174] -> 12*(-1 + z2[6]) + 6*z2[2]*(-1 + z2[6]) + 
    z2[3]*(-2 + z2[5] + z2[6] - z2[5]*z2[6]), 
  y[175] -> -z2[4]^4 - z2[4]^3*(-1 + z2[6]) - z2[4]^2*(-1 + z2[6])^2 - 
    z2[4]*(-1 + z2[6])^3 - (-1 + z2[6])^4 + z2[2]^3*(-1 + z2[6])^2*
     (-1 + z2[4] + z2[6]) - z2[2]*(z2[4]^3 + z2[4]^2*(-1 + z2[6]) + 
      z2[4]*(-1 + z2[6])^2 + (-1 + z2[6])^3)*(-3 + 2*z2[6]) - 
    z2[2]^2*(z2[4]^2 + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2)*
     (3 - 4*z2[6] + z2[6]^2), y[176] -> 2 - z2[2]^2*(-2 + z2[3]) + 
    2*z2[3]*z2[5]*(-1 + z2[6]) + 4*z2[6] + 
    z2[2]*(z2[3]*(-3 + z2[6]) + 4*(1 + z2[6])), 
  y[177] -> 8*(1 + z2[3])*(z2[4]^2 + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2) - 
    z2[2]^3*(2*(-5 + 3*z2[4] + 5*z2[6]) + z2[3]*(-7 + 2*z2[4] + 7*z2[6])) + 
    z2[2]^2*(z2[3]*(22 + 2*z2[4]^2 - 29*z2[6] + 7*z2[6]^2 + 
        z2[4]*(-16 + 7*z2[6])) + 2*(11 + 3*z2[4]^2 - 18*z2[6] + 7*z2[6]^2 + 
        z2[4]*(-13 + 7*z2[6]))) + z2[2]*(20 + 16*z2[4]^2 - 42*z2[6] + 
      22*z2[6]^2 + z2[4]*(-25 + 22*z2[6]) + 
      z2[3]*(23 + 9*z2[4]^2 - 38*z2[6] + 15*z2[6]^2 + 
        z2[4]*(-23 + 15*z2[6]))), 
  y[178] -> 6*(1 + z2[3])*(z2[4]^3 + z2[4]^2*(-1 + z2[6]) + 
      z2[4]*(-1 + z2[6])^2 + (-1 + z2[6])^3) - z2[2]^3*(-1 + z2[6])*
     (-7 + 6*z2[4] + 7*z2[6] + z2[3]*(-6 + 4*z2[4] + 6*z2[6])) + 
    2*z2[2]^2*(3*z2[4]^2*(-2 + z2[6]) + (-1 + z2[6])^2*(-9 + 4*z2[6]) + 
      2*z2[4]*(5 - 7*z2[6] + 2*z2[6]^2) + z2[3]*(2*z2[4]^2*(-2 + z2[6]) + 
        3*(-3 + z2[6])*(-1 + z2[6])^2 + 3*z2[4]*(3 - 4*z2[6] + z2[6]^2))) + 
    z2[2]*(6*z2[4]^3 + z2[4]^2*(-19 + 14*z2[6]) + 
      (-1 + z2[6])^2*(-17 + 14*z2[6]) + 2*z2[4]*(9 - 16*z2[6] + 7*z2[6]^2) + 
      2*z2[3]*(2*z2[4]^3 + 3*(-1 + z2[6])^2*(-3 + 2*z2[6]) + 
        z2[4]^2*(-9 + 6*z2[6]) + 3*z2[4]*(3 - 5*z2[6] + 2*z2[6]^2))), 
  y[179] -> 2 - z2[5], y[180] -> 3 + z2[5]*(-1 + z2[6]) - 2*z2[6], 
  y[181] -> -1 + z2[2] + 2*z2[6], y[182] -> -2*(1 + z2[3])*z2[4] - 
    z2[2]*(4 + 3*z2[4] + z2[3]*(-2 + 3*z2[4])) + 
    z2[2]^2*z2[3]*(4 + z2[5]*(-1 + z2[6]) - z2[6]), 
  y[183] -> z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2, 
  y[184] -> -2 + z2[2] + z2[4] + 2*z2[6], y[185] -> 5 + 6*z2[3], 
  y[186] -> z2[2]^2 + z2[2]*z2[6] + (-1 + z2[6])*z2[6], 
  y[187] -> z2[2]^2 + 2*z2[2]*z2[6] + 3*(-1 + z2[6])*z2[6], 
  y[188] -> z2[3]*(1 + z2[3])*z2[5]*(12 - 7*z2[4] + 2*z2[4]^2 - 7*z2[6]) + 
    (-1 - z2[3])*(4 + 4*z2[3]*(7 - 4*z2[4] + z2[4]^2 - 3*z2[6]) + 
      2*z2[4]*(-1 + z2[6]) - 5*z2[6]), 
  y[189] -> 3 - 2*z2[4] + z2[4]^2 - 2*z2[6], 
  y[190] -> 2 + z2[3]*(12 + 5*z2[5]*(-1 + z2[6]) - 8*z2[6]) - 3*z2[6], 
  y[191] -> 4 + 4*z2[5]*(-1 + z2[6]) - z2[6], 
  y[192] -> z2[2]^3*(-2 + z2[5]) + z2[2]^2*(-1 + z2[5])*z2[6] + 
    z2[2]*(2 + 2*z2[5]*(-1 + z2[6]) - z2[6])*z2[6] + 
    (3 + 3*z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6])*z2[6], 
  y[193] -> z2[2]^4 + z2[2]^3*(2 + z2[5]*(-1 + z2[6])) + 
    z2[2]^2*(1 + z2[5]*(-1 + z2[6]))*z2[6] + z2[2]*(1 + z2[5]*(-1 + z2[6]))*
     (-1 + z2[6])*z2[6] + (1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6])^2*z2[6], 
  y[194] -> 2 - 3*z2[6] + z2[6]^2, 
  y[195] -> -3 + 3*z2[3]*(-1 + z2[5])*(-1 + z2[6]) - (-1 + z2[5])*z2[6] + 
    (-1 + z2[5])*z2[6]^2, y[196] -> -1 - 3*z2[2]^2 - 6*z2[3]*(-2 + z2[6]) + 
    2*z2[6] - 2*z2[6]^2 - 2*z2[2]*(1 + z2[6]) + 2*z2[5]*(-1 + z2[6])*
     (z2[2] + 3*z2[3] + z2[6]), y[197] -> -((1 + z2[3])*z2[4]) + 
    z2[2]*(1 + z2[3])*(1 + z2[4]) - 
    z2[2]^2*(z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + z2[6]), 
  y[198] -> -7 - 8*z2[2] - 12*z2[3] - 4*z2[6] + 
    2*z2[5]*(-1 + z2[2] + 3*z2[3] + 2*z2[6]), 
  y[199] -> -1/6*(z2[6]*(-2 + z2[2] + z2[4] + z2[6])) + 
    (z2[5]*z2[6]*(-2 + z2[2] + z2[4] + 2*z2[6]))/6, 
  y[200] -> 7 - 2*z2[4] - 4*z2[6] + 2*z2[5]*(-1 + 3*z2[3] + z2[4] + 2*z2[6]), 
  y[201] -> -13/6 + z2[3] + (13*z2[6])/6 - z2[3]*z2[6] - z2[6]^2 + 
    (z2[5]*(-1 + z2[6])*(-1 + 6*z2[3] + 3*z2[6]))/3, 
  y[202] -> -z2[2]^2 - 2*z2[5]*(-1 + z2[6])*(z2[2] + z2[6]) + 
    2*z2[6]*(-3 + 2*z2[6]) + z2[2]*(-7 + 4*z2[6]), 
  y[203] -> (z2[5]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2)*z2[6])/
     6 - (z2[6]*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2))/6, 
  y[204] -> 2/3 - 3*z2[6] + 2*z2[6]^2 - (z2[5]*(1 - 4*z2[6] + 3*z2[6]^2))/3, 
  y[205] -> -((-1 + z2[5])*z2[6]*(-2 + z2[2] + z2[4] + 2*z2[6])) + 
    z2[3]^2*(-43 + 2*z2[4]^2*(-1 + z2[5]) + 36*z2[5] + 
      3*z2[2]^2*(-1 + 4*z2[5]) - 2*z2[4]*(-9 + 8*z2[5]) + 
      z2[2]*(z2[4]*(6 - 9*z2[5]) + z2[5]*(36 - 7*z2[6]) + 4*(-6 + z2[6])) + 
      12*z2[6] - 14*z2[5]*z2[6]) + z2[3]*(-43 + 24*z2[2]^2*(-1 + z2[5]) + 
      2*z2[4]^2*(-1 + z2[5]) + 36*z2[5] - 2*z2[4]*(-9 + 8*z2[5]) + 12*z2[6] - 
      14*z2[5]*z2[6] + z2[2]*(-48 - 12*z2[4]*(-1 + z2[5]) + 
        z2[5]*(48 - 7*z2[6]) + z2[6])), 
  y[206] -> -((1 + z2[3])*z2[4]^2) + z2[2]^2*z2[3]*(-1 + z2[6]) - 
    z2[2]*(-1 + z2[6] + z2[4]*(-1 + z2[3]*(-2 + z2[6]) + z2[6])), 
  y[207] -> -6 + 12*z2[6] - 5*z2[6]^2 + z2[3]*(-40 + 48*z2[6] - 12*z2[6]^2 + 
      z2[5]*(17 - 24*z2[6] + 7*z2[6]^2)), 
  y[208] -> z2[2]^4*(-1 + z2[3] + 3*z2[3]^2) - 
    z2[2]^3*(2 + z2[3]*(14 - 8*z2[6]) + z2[3]^2*(-8 + z2[6])) + 
    z2[3]^2*(-25 + 35*z2[6] - 12*z2[6]^2) + 
    z2[3]*(-25 + 35*z2[6] - 9*z2[6]^2) + 
    z2[6]*(-1 + 6*z2[6] - 3*z2[6]^2 + z2[6]^3) + 
    z2[2]*(z2[3]^2*(-20 + 25*z2[6] - 8*z2[6]^2) - 
      z2[3]*(40 - 35*z2[6] + z2[6]^2) + z2[6]*(1 + 5*z2[6] + z2[6]^2)) + 
    z2[2]^2*(z2[3]^2*(5 - 2*z2[6])*z2[6] + z2[6]*(-1 + 4*z2[6]) + 
      z2[3]*(-40 + 25*z2[6] + z2[6]^2)) - z2[5]*(-1 + z2[6])*
     (z2[2]^3*(1 + 15*z2[3] + 5*z2[3]^2) + (-1 + z2[6])^2*z2[6] + 
      z2[2]^2*(-5*z2[3]*(-8 + z2[6]) - 5*z2[3]^2*(-4 + z2[6]) + z2[6]) - 
      5*z2[3]*(-4 + 3*z2[6]) - 5*z2[3]^2*(-4 + 3*z2[6]) + 
      z2[2]*(-15*z2[3]^2*(-2 + z2[6]) + (-1 + z2[6])*z2[6] - 
        5*z2[3]*(-8 + 3*z2[6]))), 
  y[209] -> -(z2[2]^3*(-2 + z2[5] + z2[3]^2*(4 + 5*z2[5]) + 
       z2[3]*(-14 + 15*z2[5]))) + z2[6]*(3 - 3*z2[5]*(-1 + z2[6])^2 - 
      8*z2[6] + 3*z2[6]^2) + z2[3]*(68 - 65*z2[6] + 10*z2[6]^2 + 
      z2[5]*(-56 + 65*z2[6] - 14*z2[6]^2)) + 
    z2[3]^2*(68 - 65*z2[6] + 12*z2[6]^2 + 
      z2[5]*(-56 + 65*z2[6] - 14*z2[6]^2)) + 
    z2[2]^2*(-((-1 + z2[5])*z2[6]) + z2[3]^2*(4 - 5*z2[6] + 
        z2[5]*(-32 + 17*z2[6])) + z2[3]*(64 - 17*z2[6] + 
        z2[5]*(-64 + 29*z2[6]))) - 
    z2[2]*(z2[6]*(2 + 2*z2[5]*(-1 + z2[6]) + z2[6]) + 
      z2[3]*(-88 + 46*z2[6] - z2[6]^2 + z2[5]*(88 - 70*z2[6] + 7*z2[6]^2)) + 
      z2[3]^2*(-44 + 34*z2[6] - 4*z2[6]^2 + z2[5]*(66 - 58*z2[6] + 
          7*z2[6]^2))), y[210] -> -z2[4]^3 + 
    z2[3]*(-z2[4]^3 + z2[2]*(z2[4]^2 + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2) - 
      z2[4]^2*(-1 + z2[6]) - z2[4]*(-1 + z2[6])^2 - (-1 + z2[6])^3) - 
    z2[4]^2*(-1 + z2[6]) - z2[4]*(-1 + z2[6])^2 - (-1 + z2[6])^3, 
  y[211] -> z2[2]^2*(-3 + 4*z2[3]) + z2[2]*(2 - 4*z2[3]*(-2 + z2[6]) - 
      5*z2[6]) - 4*(1 + z2[3])*(-1 + z2[6]), 
  y[212] -> -1/2*(z2[2]*(3 + z2[3]*(-2 + z2[5]))) - z2[6] - 
    (z2[3]*(-6 + 2*z2[5] + z2[6]))/2, 
  y[213] -> 2 + z2[2]*(3 + z2[3]*(-2 + z2[6]) - 3*z2[6]) - 
    (2 + z2[2])*z2[3]*z2[5]*(-1 + z2[6]) - 2*z2[6] + z2[3]*(-5 + 3*z2[6]), 
  y[214] -> -5*z2[2]^2*(-2 + z2[3]) + 6*(1 + z2[3])*(-1 + z2[6]) + 
    z2[2]*(2 + 8*z2[6] + z2[3]*(-11 + 5*z2[6])), 
  y[215] -> 5*z2[2]^2*(-1 + z2[3]) - 6*(1 + z2[3])*(-1 + z2[4] + z2[6]) - 
    z2[2]*(-3 + 8*z2[4] + 8*z2[6] + z2[3]*(-11 + 5*z2[4] + 5*z2[6])), 
  y[216] -> -4*(1 + z2[3])*(z2[4]^2 + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2) + 
    z2[2]^2*(2 - z2[4] - 2*z2[6] + 4*z2[3]*(-1 + z2[4] + z2[6])) - 
    z2[2]*(3 + 5*z2[4]^2 - 8*z2[6] + 5*z2[6]^2 + z2[4]*(-4 + 5*z2[6]) + 
      4*z2[3]*(2 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 3*z2[6] + z2[6]^2)), 
  y[217] -> 21 + 11*z2[3], y[218] -> -5 + 6*z2[5] + 
    z2[3]*(8 - 3*z2[5] + z2[5]^2), y[219] -> z2[2]^2*(2 - 3*z2[3]) + 
    z2[2]*(2 + 3*z2[3]*(-2 + z2[6])) + 3*(1 + z2[3])*(-1 + z2[6]), 
  y[220] -> -2 + 3*z2[3]*(-1 + z2[5])*(-1 + z2[6]), 
  y[221] -> z2[2]*z2[3] - z2[4] - z2[3]*z2[4], 
  y[222] -> 2*z2[2] + (1 + z2[3])*(3 + z2[3]*(-1 + z2[5]))*(-1 + z2[5])*
     (-1 + z2[6]), y[223] -> 3*z2[2] + (1 + z2[3])*(3 + z2[3]*(-1 + z2[5]))*
     (-1 + z2[5])*(-1 + z2[6]), 
  y[224] -> -1 - (1 + z2[2])*z2[3]*(1 + z2[2] - z2[6]) + z2[6], 
  y[225] -> -2 + z2[4] + 2*z2[6], y[226] -> z2[2] + z2[2]^2*(1 - 3*z2[3]) + 
    3*z2[2]*z2[3]*(-2 + z2[4] + z2[6]) + 3*(1 + z2[3])*(-1 + z2[4] + z2[6]), 
  y[227] -> -11*(-1 + z2[6]) - z2[3]*(9 + 10*z2[5]*(-1 + z2[6]) + z2[6]), 
  y[228] -> -1 + z2[3]*(-1 + z2[5])*(-2 + z2[4] + 2*z2[6]), 
  y[229] -> 3*z2[2] + (-3 - 2*z2[3] + z2[3]^2)*(-2 + z2[4] + 2*z2[6]) + 
    (3 + z2[3] - 2*z2[3]^2)*z2[5]*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(1 + z2[3])*z2[5]^2*(-2 + z2[4] + 2*z2[6]), 
  y[230] -> -32 + 21*z2[6] + z2[3]*(-2 - 10*z2[5] + 11*z2[6]), 
  y[231] -> 51 + 18*z2[2]*(1 + z2[3]*(-2 + z2[5])) - 36*z2[5] - 33*z2[6] + 
    36*z2[5]*z2[6] + z2[3]*(-70 + z2[5]*(29 - 15*z2[6]) + 
      6*z2[5]^2*(-1 + z2[6]) + 27*z2[6]), 
  y[232] -> z2[4]^2 + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2 + 
    (1 + z2[2])*z2[3]*(z2[4]^2 + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2 - 
      z2[2]*(-1 + z2[4] + z2[6])), 
  y[233] -> 18*(2 + z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6]) + 
    18*z2[2]*(-1 + z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + z2[6]) + 
    z2[3]*(46 + 3*z2[5]^2*(-1 + z2[6])^2 - 38*z2[6] + 3*z2[6]^2 + 
      z2[5]*(-20 + 26*z2[6] - 6*z2[6]^2)), 
  y[234] -> 1 + z2[3]*(3 + z2[5]*(-1 + z2[6]) - 2*z2[6]) - z2[6], 
  y[235] -> -1 + z2[3]*(-4 + z2[5] + z2[6]), 
  y[236] -> -3 - 17*z2[3] - 9*z2[3]^2, 
  y[237] -> 1 + z2[3]*(1 - 3*z2[5] + z2[5]^2), 
  y[238] -> 20 + z2[3]*(62 - 5*z2[5] - 17*z2[6]) - 9*z2[3]^2*(-3 + z2[6]) - 
    3*z2[6], y[239] -> 1 + 4*z2[3] + 3*z2[3]^2, 
  y[240] -> 18*z2[3]^2*(2 - 3*z2[5] + z2[5]^2) + 3*z2[6] + 
    z2[3]*(14 - 3*z2[2]*(-2 + z2[5]) + z2[5]*(8 - 15*z2[6]) + 
      6*z2[5]^2*(-1 + z2[6]) + 6*z2[6]), 
  y[241] -> -26 + 17*z2[6] + 9*z2[3]^2*(-3 + 2*z2[6]) + 
    z2[3]*(-63 - 5*z2[5]*(-1 + z2[6]) + 40*z2[6]), 
  y[242] -> 3 - z2[5] + 6*z2[3]^2*(1 - z2[5] + z2[5]^2) + 
    z2[3]*(z2[4]*(-1 + z2[5])^2 + 2*(-1 - 2*z2[5]*(-3 + z2[6]) + 
        z2[5]^2*(-1 + z2[6]) + z2[6])), 
  y[243] -> 18*z2[3]^2*(-3 + 2*z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    3*(-1 + z2[6]) + z2[3]*(-17 + 3*z2[5]^2*(-1 + z2[6])^2 + 4*z2[6] + 
      3*z2[6]^2 + 3*z2[2]*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) + 
      z2[5]*(1 + 5*z2[6] - 6*z2[6]^2)), 
  y[244] -> 6*z2[3]^2*(2 - 4*z2[5] + 3*z2[5]^2)*(-1 + z2[6]) + 
    2*(-6 + z2[5] + 2*z2[6] - z2[5]*z2[6]) + 
    z2[3]*(17 + 3*z2[5]^2*(-1 + z2[6])^2 - 14*z2[6] + 3*z2[6]^2 + 
      z2[5]*(-34 + 28*z2[6] - 6*z2[6]^2)), 
  y[245] -> 15 + 12*z2[3]^2*(-1 + z2[6])^2 - 10*z2[6] + z2[6]^2 + 
    z2[3]*z2[5]^2*(-1 + z2[6])^2*(-1 + 18*z2[3] + z2[6]) + 
    z2[3]*(-27 + 37*z2[6] - 11*z2[6]^2 + z2[6]^3) - 
    z2[5]*(-1 + z2[6])*(-1 + 30*z2[3]^2*(-1 + z2[6]) + z2[6] + 
      2*z2[3]*(17 - 6*z2[6] + z2[6]^2)), y[246] -> -12 - 3*z2[5] + z2[5]^2, 
  y[247] -> -1 - 2*z2[3], y[248] -> 1 + 2*z2[3], y[249] -> -34 + 15*z2[6], 
  y[250] -> 3*(-3 + z2[4] + z2[6]) + z2[3]^2*(-7 + 2*z2[4] + 2*z2[6]) + 
    z2[3]*(-17 + 5*z2[4] + 5*z2[6]), 
  y[251] -> 9 + 2*z2[2]^2*z2[3] + z2[2]*(z2[3]*(34 - 16*z2[6]) + 
      9*(-1 + z2[6])) - z2[3]*z2[5]^2*(-1 + z2[6])^2 - 9*z2[6] + 
    2*z2[3]*z2[5]*(-1 + z2[6])*(6 + 7*z2[2] + z2[6]) - 
    z2[3]*(-50 + 30*z2[6] + z2[6]^2), 
  y[252] -> 3*(5 - 6*z2[6] + z2[6]^2) + 2*z2[3]^2*(6 - 6*z2[6] + z2[6]^2) + 
    z2[3]*(29 - 31*z2[6] + 5*z2[6]^2), 
  y[253] -> -35 + z2[2]*(9 + 2*z2[3]*(-15 + 7*z2[5])) + 26*z2[6] + 
    z2[3]*(-58 - 2*z2[5]^2*(-1 + z2[6]) + 11*z2[6] + z2[5]*(9 + 5*z2[6])), 
  y[254] -> -19 - 29*z2[3], y[255] -> 3 - 19*z2[3], 
  y[256] -> 48 + z2[3]*(78 - 10*z2[5] - 29*z2[6]) - 19*z2[6], 
  y[257] -> 16 + z2[3]*(96 - 19*z2[2]*(-2 + z2[5]) - 29*z2[5] - 19*z2[6]) + 
    3*z2[6], y[258] -> 29*(-1 + z2[6]) + 
    z2[3]*(-49 - 10*z2[5]*(-1 + z2[6]) + 39*z2[6]), 
  y[259] -> 19*(-1 + z2[6]) - (29 + 19*z2[2])*z2[3]*z2[5]*(-1 + z2[6]) + 
    z2[3]*(-77 + 19*z2[2]*(-2 + z2[6]) + 48*z2[6]), 
  y[260] -> -5 + 4*z2[5] - z2[5]^2, 
  y[261] -> z2[4]*(-2 + z2[5]) + (-3 + 2*z2[5])*(-1 + z2[6]), 
  y[262] -> 4 + z2[4]*(-2 + z2[5]) + 2*z2[5]*(-1 + z2[6]) - 2*z2[6], 
  y[263] -> -1/4*(z2[2]*(-3 + z2[5])) - 
    ((-2 + z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]))/3, 
  y[264] -> 3 + z2[2] - (z2[5]*(14 + 3*z2[2] - 6*z2[6]))/12 - 
    (z2[5]^2*(-1 + z2[6]))/6 - (5*z2[6])/12, 
  y[265] -> 4 - 7*z2[5] + 3*z2[5]^2, 
  y[266] -> -4 - (7*z2[2])/4 + (z2[5]*(5 + z2[2] - 3*z2[6]))/2 + 
    (z2[5]^2*(-1 + z2[6]))/2 + z2[6], 
  y[267] -> -22 + z2[5]*(29 - 23*z2[6]) + 9*z2[5]^2*(-1 + z2[6]) + 14*z2[6], 
  y[268] -> 1 + (1 + z2[2])*z2[3], y[269] -> 5 + 3*z2[2] + z2[6], 
  y[270] -> 9 + 8*z2[2] + z2[6], y[271] -> 4 + 3*z2[2] + z2[4] + z2[6], 
  y[272] -> 12 + z2[2]*(7 - 5*z2[6]) + 2*z2[5]*(3 + z2[2] - z2[6])*
     (-1 + z2[6]) + z2[5]^2*(-1 + z2[6])^2 - 10*z2[6] + z2[6]^2, 
  y[273] -> 3 - z2[4]^2 + z2[2]*(1 + z2[4] - z2[6]) - 2*z2[6] - z2[6]^2 - 
    z2[4]*(1 + z2[6]), y[274] -> -z2[4]^3 - 
    z2[2]*(z2[4]^2 + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2)*(-2 + z2[6]) - 
    z2[4]^2*(-1 + z2[6]) - z2[4]*(-1 + z2[6])^2 - (-1 + z2[6])^3 + 
    z2[2]^2*(-1 + z2[6])*(-1 + z2[4] + z2[6]), 
  y[275] -> z2[2]^2*(-3 + 9*z2[3]) - 9*(1 + z2[3])*(-1 + z2[6]) - 
    z2[2]*(-4 + 9*z2[3]*(-2 + z2[6]) + z2[6]), 
  y[276] -> -31 - z2[5]*(10 + 3*z2[2] - 2*z2[6])*(-1 + z2[6]) - 
    z2[5]^2*(-1 + z2[6])^2 + 25*z2[6] - z2[6]^2 + 3*z2[2]*(-4 + 3*z2[6]), 
  y[277] -> -2*(2 + z2[5]*(-1 + z2[6]) - z2[6])^2 + 
    z2[2]*(-9 - 3*z2[5]*(-1 + z2[6]) + 6*z2[6]), 
  y[278] -> -16 + 10*z2[4] + 11*z2[6] + 3*z2[5]^2*(-2 + z2[4] + 2*z2[6]) - 
    z2[5]*(-20 + 11*z2[4] + 17*z2[6]), 
  y[279] -> -12 - 3*z2[5]^2*(-1 + z2[6])^2 + 16*z2[6] - 5*z2[6]^2 + 
    4*z2[5]*(3 - 5*z2[6] + 2*z2[6]^2), 
  y[280] -> 4 - 3*z2[2]^2*(-2 + z2[3]) + z2[3]*(3 + 4*z2[5])*(-1 + z2[6]) + 
    z2[2]*(10 + z2[6] + z2[3]*(-10 + 3*z2[6])), 
  y[281] -> z2[2]^2*(2 - 3*z2[3]) + 4*z2[4] + z2[3]*(3 + 4*z2[5])*
     (-1 + z2[4] + z2[6]) + z2[2]*(2 + z2[4] + z2[6] + 
      z2[3]*(-10 + 3*z2[4] + 3*z2[6])), 
  y[282] -> 9*(1 + z2[3])*(z2[4]^2 + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2) - 
    z2[2]^3*(1 + z2[4] - z2[6] + z2[3]*(-9 + 5*z2[4] + 9*z2[6])) + 
    z2[2]^2*(5 + z2[4]^2 + z2[4]*(-5 + z2[6]) - 6*z2[6] + z2[6]^2 + 
      z2[3]*(5*z2[4]^2 + z2[4]*(-23 + 9*z2[6]) + 
        9*(3 - 4*z2[6] + z2[6]^2))) + 
    z2[2]*(6*z2[4]^2 + z2[4]*(-17 + 10*z2[6]) + 5*(3 - 5*z2[6] + 2*z2[6]^2) + 
      z2[3]*(14*z2[4]^2 + 9*z2[4]*(-3 + 2*z2[6]) + 
        9*(3 - 5*z2[6] + 2*z2[6]^2))), 
  y[283] -> z2[2]*(-29 + 23*z2[5] - 5*z2[5]^2) - 
    2*(-2 + z2[5])*(-4 + z2[4]*(2 - 3*z2[5] + z2[5]^2) - 
      3*z2[5]*(-2 + z2[6]) + 2*z2[5]^2*(-1 + z2[6])), y[284] -> 2 + 3*z2[3], 
  y[285] -> z2[2]^(-1) + (1 + z2[4] - z2[6])^(-2), 
  y[286] -> -1 + z2[2]*z2[3], y[287] -> -2 + z2[2]*z2[3], 
  y[288] -> -3*z2[3]^2*(-2 + z2[6]) - 4*z2[3]*(-1 + z2[6]) - z2[6], 
  y[289] -> 3*(-2 + z2[6]) + z2[3]*(2 + 3*z2[5])*(-1 + z2[6]), 
  y[290] -> z2[3]*(-1 + z2[6]) + z2[6], 
  y[291] -> z2[2]^2*(-1 + z2[3]) + z2[2]*(4 - z2[3]*(-2 + z2[6]) - 3*z2[6]) - 
    (1 + z2[3])*(-1 + z2[6]), y[292] -> 2 + z2[2] - z2[4] - 2*z2[6], 
  y[293] -> 3 + 2*z2[2] - 3*z2[6], y[294] -> z2[3]*z2[5]*(-1 + z2[6]) - 
    z2[6], y[295] -> z2[6] + z2[3]*(-2 + z2[4] + z2[6]), 
  y[296] -> z2[3]*(2 + 3*z2[5])*(-2 + z2[4] + z2[6]) + 
    3*(-4 + 2*z2[4] + z2[6]), y[297] -> -7 - 3*z2[2]^2 + 6*z2[6] + z2[6]^2 + 
    2*z2[2]*(-5 + 2*z2[6]), y[298] -> 3*z2[3]^2*(-1 + z2[6]) + z2[6] + 
    z2[3]*(-2 + 4*z2[6]), y[299] -> -5 - 2*z2[2]^2 + z2[4]^2 + 4*z2[6] + 
    z2[6]^2 + z2[4]*(2 + z2[6]) + z2[2]*(-7 + z2[4] + 4*z2[6]), 
  y[300] -> -8 - 5*z2[2]^2 + 7*z2[6] + z2[6]^2 + z2[2]*(-13 + 7*z2[6]), 
  y[301] -> -23 + z2[2]^3*(5 - 4*z2[3]) + 4*z2[3]*(2 + z2[5])*(-1 + z2[6]) + 
    19*z2[6] + z2[2]^2*(-9 + 4*z2[3]*(-4 + z2[6]) + 15*z2[6]) + 
    z2[2]*(-37 + 12*z2[3]*(-2 + z2[6]) + 34*z2[6]), 
  y[302] -> 108 + 69*z2[2] - 19*z2[4] + 
    z2[5]^2*(56 + 10*z2[2] - 25*z2[4] - 37*z2[6]) - 6*z2[6] + 
    5*z2[5]^3*(-2 + z2[4] + 2*z2[6]) + z2[5]*(-120 - 50*z2[2] + 41*z2[4] + 
      39*z2[6]), y[303] -> 14 + 5*z2[5]^2*(-1 + z2[6])^2 - 11*z2[6] + 
    2*z2[6]^2 + z2[5]*(-17 + 24*z2[6] - 7*z2[6]^2), 
  y[304] -> (-2 + z2[6])*z2[6] + z2[3]*(3 - 4*z2[6] + z2[6]^2), 
  y[305] -> 3*(6 - 6*z2[6] + z2[6]^2) + z2[3]*(2 + 3*z2[5])*
     (3 - 4*z2[6] + z2[6]^2), 
  y[306] -> z2[3]^2*(7 - 3*z2[5]*(-2 + z2[6]) + 3*z2[5]^2*(-1 + z2[6]))*
     (-1 + z2[6]) - 3*z2[3]*(3 + z2[5]*(-1 + z2[6]) - 3*z2[6] + z2[6]^2) - 
    3*(-2 + z2[6] + z2[6]^2), 
  y[307] -> z2[4]^3 + z2[2]^2*(1 + z2[4] - z2[6]) + z2[4]^2*(1 + z2[6]) + 
    (-1 + z2[6])^2*(5 + z2[6]) - 2*z2[2]*(-3 + z2[4] + z2[4]^2 + 4*z2[6] - 
      z2[6]^2) + z2[4]*(-3 + 2*z2[6] + z2[6]^2), 
  y[308] -> -2*(-2 + z2[6])*z2[6] + z2[3]*z2[5]*(5 - 7*z2[6] + 2*z2[6]^2), 
  y[309] -> 12 - z2[4]^2*(-2 + z2[5])^2*(-1 + z2[5]) - 
    z2[4]*(-2 + z2[5])*(-4 - 3*z2[5]*(-2 + z2[6]) + 2*z2[5]^2*(-1 + z2[6])) - 
    3*z2[5]^3*(-1 + z2[6])^2 - 8*z2[6] + z2[6]^2 + 
    z2[5]*(-24 + 28*z2[6] - 7*z2[6]^2) + 3*z2[5]^2*(5 - 8*z2[6] + 3*z2[6]^2), 
  y[310] -> -60 + 20*z2[5]^3*(-1 + z2[6])^2 + 63*z2[6] - 15*z2[6]^2 - 
    30*z2[5]^2*(3 - 5*z2[6] + 2*z2[6]^2) + 
    5*z2[5]*(26 - 35*z2[6] + 11*z2[6]^2), 
  y[311] -> 9*z2[2]^2 + z2[2]*(58 - 35*z2[6]) - 
    2*z2[5]^2*(15 + 5*z2[2] - 9*z2[6])*(-1 + z2[6]) - 
    6*z2[5]^3*(-1 + z2[6])^2 + 2*(12 - 8*z2[6] + z2[6]^2) - 
    z2[5]*(48 + 3*z2[2]^2 + z2[2]*(46 - 36*z2[6]) - 56*z2[6] + 14*z2[6]^2), 
  y[312] -> 89 + 2*z2[2]^3 + z2[2]^2*(28 - 19*z2[6]) + 
    z2[5]^2*(31 + 10*z2[2] - 12*z2[6])*(-1 + z2[6])^2 + 
    5*z2[5]^3*(-1 + z2[6])^3 - 127*z2[6] + 49*z2[6]^2 - 2*z2[6]^3 + 
    z2[5]*(-1 + z2[6])*(79 + 7*z2[2]^2 + z2[2]*(56 - 29*z2[6]) - 65*z2[6] + 
      9*z2[6]^2) + z2[2]*(99 - 113*z2[6] + 31*z2[6]^2), 
  y[313] -> -197 - 28*z2[2]^2 + z2[5]^2*(87 + 20*z2[2] - 49*z2[6])*
     (-1 + z2[6]) + 15*z2[5]^3*(-1 + z2[6])^2 + 152*z2[6] - 11*z2[6]^2 + 
    z2[2]*(-168 + 89*z2[6]) + z2[5]*(199 + 7*z2[2]^2 + 
      z2[2]*(106 - 79*z2[6]) - 224*z2[6] + 48*z2[6]^2), 
  y[314] -> -16 - 4*z2[5]^3*(-1 + z2[6])^3 + 24*z2[6] - 10*z2[6]^2 + 
    z2[6]^3 + z2[5]^2*(-1 + z2[6])^2*(-20 + 11*z2[6]) + 
    z2[5]*(32 - 66*z2[6] + 42*z2[6]^2 - 8*z2[6]^3), 
  y[315] -> 2*(7 - 4*z2[4] + z2[6]) + z2[3]*(-1 + 2*z2[4]*(-4 + z2[5]) + 
      z2[5] + 2*z2[6] + 2*z2[5]*z2[6]) + 
    z2[3]^2*(-7 + 3*z2[5]^2 + 2*z2[5]*(-4 + z2[4] + z2[6])), 
  y[316] -> -(z2[2]^3*z2[3]^2) + (1 + z2[3])^2*(-1 + z2[6]) + 
    z2[2]*(1 + z2[3])*(-5 + 4*z2[6] + z2[3]*(-3 + 2*z2[6])) + 
    z2[2]^2*(z2[3]^2*(-3 + z2[6]) + 4*(-1 + z2[6]) + z2[3]*(-6 + 4*z2[6])), 
  y[317] -> -142 - z2[2]*(52 + 5*z2[3] + 2*z2[3]^2) + 63*z2[4] + 60*z2[6] + 
    (-3 + z2[3] + z2[3]^2)*z2[5]^3*(-2 + z2[4] + 2*z2[6]) - 
    z2[3]^2*(z2[4] + 2*z2[6]) + z2[3]*(-2 + 5*z2[4] + 6*z2[6]) - 
    z2[5]^2*(36 + z2[2]*(5 + z2[3]^2) - 15*z2[4] - 23*z2[6] + 
      z2[3]^2*(-10 + 4*z2[4] + 7*z2[6]) + z2[3]*(-16 + 5*z2[4] + 9*z2[6])) + 
    z2[5]*(88 + 3*z2[2]*(9 + 2*z2[3] + z2[3]^2) - 25*z2[4] - 27*z2[6] + 
      z2[3]^2*(-12 + 4*z2[4] + 7*z2[6]) + z2[3]*(-25 + 11*z2[4] + 16*z2[6])), 
  y[318] -> -46 - 18*z2[4]^2 + 5*z2[5]^3*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) + z2[4]*(32 - 9*z2[6]) + 52*z2[6] - 13*z2[6]^2 - 
    2*z2[5]^2*(34 + 12*z2[4]^2 - 58*z2[6] + 24*z2[6]^2 + 
      z2[4]*(-23 + 18*z2[6])) + z2[5]*(99 + 37*z2[4]^2 - 140*z2[6] + 
      46*z2[6]^2 + z2[4]*(-68 + 37*z2[6])), 
  y[319] -> z2[6]*(-3 + 2*z2[4] - z2[4]^2 + 2*z2[6]) + 
    z2[3]*z2[5]*(-2*z2[4]^2 + z2[4]^3 + z2[4]*(3 - 2*z2[6]) - 
      2*(2 - 3*z2[6] + z2[6]^2)), y[320] -> -20 + 9*z2[6] + 2*z2[6]^2 + 
    z2[3]^2*(-7*(-2 + z2[6]) + 6*z2[5]^2*(-1 + z2[6]) + 
      z2[5]*(14 - 13*z2[6] + 2*z2[6]^2)) + 
    z2[3]*(10 - 3*z2[6] + 2*z2[6]^2 + z2[5]*(-4 - z2[6] + 2*z2[6]^2)), 
  y[321] -> 4*(-3 + z2[3] + z2[3]^2)*z2[5]^3*(-1 + z2[6])^3 - 
    2*z2[5]^2*(-1 + z2[6])^2*(25 + 6*z2[3]^2*(-1 + z2[6]) - 19*z2[6] + 
      z2[3]*(-5 + 8*z2[6])) + (1 - z2[6])*(-28 + 4*z2[3]^2*(-1 + z2[6])^2 + 
      43*z2[6] - 13*z2[6]^2 + 2*z2[3]*(1 - 5*z2[6] + 4*z2[6]^2)) + 
    z2[5]*(-1 + z2[6])*(-66 + 12*z2[3]^2*(-1 + z2[6])^2 + 107*z2[6] - 
      39*z2[6]^2 + 4*z2[3]*(2 - 7*z2[6] + 5*z2[6]^2)), 
  y[322] -> 6 - z2[3]^2*(-1 + z2[6])^2 + (-3 + z2[3] + z2[3]^2)*z2[5]^3*
     (-1 + z2[6])^2 - 9*z2[6] - 2*z2[3]*(-1 + z2[6])*z2[6] + 2*z2[6]^2 - 
    z2[5]^2*(-1 + z2[6])*(12 + 3*z2[3]^2*(-1 + z2[6]) - 8*z2[6] + 
      z2[3]*(-2 + 4*z2[6])) + z2[5]*(-15 + 3*z2[3]^2*(-1 + z2[6])^2 + 
      23*z2[6] - 7*z2[6]^2 + z2[3]*(1 - 6*z2[6] + 5*z2[6]^2)), 
  y[323] -> -(z2[6]*(-3 + z2[6]^2)) + 2*z2[3]^2*(2 - 3*z2[6] + z2[6]^2) + 
    z2[3]*(-40 + 82*z2[6] - 46*z2[6]^2 + 6*z2[6]^3) - 
    z2[3]*z2[5]*(-1 + z2[6])*(48 - 57*z2[6] + 13*z2[6]^2 + 
      z2[3]*(26 - 28*z2[6] + 6*z2[6]^2)), 
  y[324] -> z2[6]*(1 + z2[6]) + z2[3]^2*(-1 + z2[6])*
     (-1 + z2[5]*(-6 + 4*z2[6])) + z2[3]*(-9 + 15*z2[6] - 4*z2[6]^2 + 
      z2[5]*(11 - 20*z2[6] + 9*z2[6]^2)), 
  y[325] -> -2*(1 + z2[5]*(-1 + z2[6]))*(2 + z2[5]*(-1 + z2[6]) - z2[6])^2 + 
    z2[2]^2*(-9 - 3*z2[5]*(-1 + z2[6]) + 6*z2[6]) + 
    z2[2]*(-29 - 5*z2[5]^2*(-1 + z2[6])^2 + 35*z2[6] - 11*z2[6]^2 + 
      z2[5]*(23 - 36*z2[6] + 13*z2[6]^2)), 
  y[326] -> 35 + z2[2]^3*(8 - 6*z2[3] + 3*z2[3]^2) + 
    z2[2]^2*(43 + z2[3]*(6 - 20*z2[6]) + z2[3]^2*(16 - 6*z2[6]) - 31*z2[6]) - 
    105*z2[6] + 66*z2[6]^2 + z2[3]^2*(-1 + z2[6])*
     (-14 + 3*z2[5]*(-1 + z2[6]) + 4*z2[5]^2*(-1 + z2[6]) + 3*z2[6]) + 
    z2[3]*(-1 + z2[6])*(-43 + 39*z2[6] + 4*z2[5]*(-4 + 5*z2[6])) + 
    z2[2]*(65 - 122*z2[6] + 56*z2[6]^2 + z2[3]^2*(34 - 26*z2[6] + 
        3*z2[6]^2) + 2*z2[3]*(33 - 52*z2[6] + 15*z2[6]^2)), 
  y[327] -> z2[2]^4*(3 - 3*z2[3] + 9*z2[3]^2) + 
    z2[2]^3*(58 + z2[3]*(50 - 44*z2[6]) - 52*z2[6] - 
      9*z2[3]^2*(-5 + 2*z2[6])) + (1 + z2[3])*(-1 + z2[6])*
     (-59 + 49*z2[6] + 9*z2[3]*(-3 + z2[5]*(-1 + z2[6]) + 2*z2[6])) + 
    z2[2]*(145 - 254*z2[6] + 112*z2[6]^2 + 
      9*z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) + 
      4*z2[3]*(57 - 83*z2[6] + 29*z2[6]^2)) + 
    z2[2]^2*(9*z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      3*(47 - 66*z2[6] + 21*z2[6]^2) + z2[3]*(186 - 214*z2[6] + 49*z2[6]^2)), 
  y[328] -> z2[3]*(1 + z2[3])*z2[5]*(-37 - 15*z2[4]^2 + 4*z2[4]^3 - 
      13*z2[4]*(-2 + z2[6]) + 48*z2[6] - 13*z2[6]^2 + 
      2*z2[3]*(-10 - 4*z2[4]^2 + z2[4]^3 + z2[4]*(7 - 3*z2[6]) + 12*z2[6] - 
        3*z2[6]^2)) + (-1 - z2[3])*
     (z2[3]^2*(3 - 2*z2[4] + z2[4]^2 - 2*z2[6]) + z2[6]*(2 - z2[4] + z2[6]) + 
      z2[3]*(-31 + 4*z2[4]^3 + z2[4]*(22 - 8*z2[6]) + 36*z2[6] - 6*z2[6]^2 - 
        z2[4]^2*(13 + 2*z2[6]))), y[329] -> 2 + 2*z2[2]^3*(7 + z2[3]) + 
    (-3 + z2[3] + z2[3]^2)*z2[5]^3*(-1 + z2[6])^3 - 22*z2[6] + 13*z2[6]^2 + 
    2*z2[6]^3 + z2[2]^2*(21 + z2[3]*(24 - 13*z2[6]) + 5*z2[6]) + 
    z2[3]*(35 - 26*z2[6] + z2[6]^2 - 2*z2[6]^3) - 
    z2[3]^2*(7 - 3*z2[6]^2 + z2[6]^3) - z2[5]^2*(-1 + z2[6])^2*
     (21 + z2[2]*(5 + z2[3]^2) + 3*z2[3]^2*(-2 + z2[6]) - 8*z2[6] + 
      z2[3]*(-11 + 4*z2[6])) - z2[2]*(z2[3]^2*(4 - 5*z2[6] + z2[6]^2) + 
      z2[3]*(-49 + 27*z2[6] + 3*z2[6]^2) - 2*(3 - 8*z2[6] + 8*z2[6]^2)) + 
    z2[5]*(-1 + z2[6])*(-63 + z2[2]^2*(-4 + 5*z2[3]) + 53*z2[6] - 7*z2[6]^2 + 
      3*z2[3]^2*(1 - 3*z2[6] + z2[6]^2) + z2[3]*(12 - 3*z2[6] + 5*z2[6]^2) + 
      z2[2]*(-33 + 16*z2[6] + z2[3]^2*(-5 + 2*z2[6]) + z2[3]*(4 + 9*z2[6]))), 
  y[330] -> 22 + 10*z2[4]^2 - z2[3]^2*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) + (-3 + z2[3] + z2[3]^2)*z2[5]^3*
     (z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) - 34*z2[6] + 
    11*z2[6]^2 + z2[4]*(-16 + 9*z2[6]) - 
    2*z2[3]*(1 + z2[4]^2 - 4*z2[6] + 3*z2[6]^2 + z2[4]*(-1 + 2*z2[6])) + 
    z2[5]*(-51 - 21*z2[4]^2 + 3*z2[3]^2*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
        3*(-1 + z2[6])^2) + z2[4]*(36 - 25*z2[6]) + 84*z2[6] - 32*z2[6]^2 + 
      z2[3]*(7 + 5*z2[4]^2 - 22*z2[6] + 15*z2[6]^2 + 
        2*z2[4]*(-3 + 5*z2[6]))) - 
    z2[5]^2*(3*z2[3]^2*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
      2*z2[3]*(4 + 2*z2[4]^2 - 10*z2[6] + 6*z2[6]^2 + z2[4]*(-3 + 4*z2[6])) - 
      2*(19 + 7*z2[4]^2 - 34*z2[6] + 15*z2[6]^2 + z2[4]*(-13 + 11*z2[6]))), 
  y[331] -> 140 - 5*z2[2]^2*(1 + 4*z2[3]) + 3*(-3 + z2[3] + z2[3]^2)*z2[5]^3*
     (-1 + z2[6])^2 - 180*z2[6] + 63*z2[6]^2 + 
    z2[3]^2*(7 + 4*z2[6] - 3*z2[6]^2) + z2[3]*(-33 - 19*z2[6] + 4*z2[6]^2) - 
    z2[2]*(-50 + 32*z2[6] + z2[3]^2*(-8 + 3*z2[6]) + z2[3]*(42 + 11*z2[6])) - 
    z2[5]^2*(-1 + z2[6])*(57 + 2*z2[2]*(5 + z2[3]^2) - 31*z2[6] + 
      2*z2[3]^2*(-8 + 5*z2[6]) + z2[3]*(-27 + 13*z2[6])) + 
    z2[5]*(-151 + z2[2]^2*(-4 + 5*z2[3]) + 168*z2[6] - 34*z2[6]^2 + 
      z2[3]^2*(15 - 28*z2[6] + 10*z2[6]^2) + 
      z2[3]*(37 - 44*z2[6] + 21*z2[6]^2) + 
      z2[2]*(-60 + 43*z2[6] + z2[3]^2*(-8 + 5*z2[6]) + 
        z2[3]*(-2 + 15*z2[6]))), 
  y[332] -> 58 + z2[2]^3*(3 - 2*z2[3] + 3*z2[3]^2) - 81*z2[4] + 66*z2[4]^2 - 
    124*z2[6] + 62*z2[4]*z2[6] + 66*z2[6]^2 + 
    z2[3]^2*(z2[4]^2*(3 + 3*z2[5] + 4*z2[5]^2) + 
      z2[4]*(-14 + 3*z2[5]*(-1 + z2[6]) + 4*z2[5]^2*(-1 + z2[6]) + 3*z2[6]) + 
      (-1 + z2[6])*(-14 + 3*z2[5]*(-1 + z2[6]) + 4*z2[5]^2*(-1 + z2[6]) + 
        3*z2[6])) - z2[2]^2*(-52 + 25*z2[4] + 46*z2[6] + 
      2*z2[3]^2*(-8 + 3*z2[4] + 3*z2[6]) + 
      z2[3]*(-22 + 8*z2[4] + 24*z2[6])) + 
    z2[3]*(2*z2[4]^2*(9 + 14*z2[5]) + (-1 + z2[6])*
       (-51 + 20*z2[5]*(-1 + z2[6]) + 39*z2[6]) + 
      z2[4]*(-59 + 39*z2[6] + 4*z2[5]*(-6 + 5*z2[6]))) + 
    z2[2]*(z2[3]^2*(34 + 3*z2[4]^2 - 26*z2[6] + 3*z2[6]^2 + 
        z2[4]*(-23 + 3*z2[6])) + 2*z2[3]*(45 + 5*z2[4]^2 - 58*z2[6] + 
        15*z2[6]^2 + z2[4]*(-37 + 15*z2[6])) + 
      2*(51 + 11*z2[4]^2 - 78*z2[6] + 28*z2[6]^2 + z2[4]*(-55 + 28*z2[6]))), 
  y[333] -> -(z2[2]^5*(-1 + z2[3] + 7*z2[3]^2 + z2[3]^3)) + 
    z2[2]^4*(3 + z2[3]*(29 - 15*z2[6]) + 2*z2[3]^3*(-3 + z2[6]) - z2[6] + 
      z2[3]^2*(-17 + 3*z2[6])) - z2[2]^3*(-2 + z2[6] + 8*z2[6]^2 + 
      z2[3]*(-110 + 87*z2[6] - 8*z2[6]^2) + 
      z2[3]^2*(-10 + 16*z2[6] - 5*z2[6]^2) + 
      z2[3]^3*(15 - 10*z2[6] + z2[6]^2)) + 
    z2[2]^2*(4*(-5 + z2[6])*z2[6]^2 - 4*z2[3]^3*(5 - 5*z2[6] + z2[6]^2) - 
      z2[3]^2*(-70 + 85*z2[6] - 27*z2[6]^2 + z2[6]^3) + 
      z2[3]*(160 - 180*z2[6] + 31*z2[6]^2 + 3*z2[6]^3)) - 
    (1 + z2[3])*((10 - 9*z2[6])*z2[6]^2 + 
      2*z2[3]^2*(3 - 5*z2[6] + 2*z2[6]^2) + 
      z2[3]*(-49 + 95*z2[6] - 51*z2[6]^2 + 6*z2[6]^3)) + 
    z2[2]*(z2[6]^2*(-20 + 11*z2[6]) + z2[3]^3*(-15 + 20*z2[6] - 6*z2[6]^2) + 
      z2[3]^2*(85 - 130*z2[6] + 53*z2[6]^2 - 4*z2[6]^3) + 
      z2[3]*(120 - 180*z2[6] + 49*z2[6]^2 + 7*z2[6]^3)) + 
    z2[5]*(-1 + z2[6])*(z2[2]^4*(1 + 31*z2[3] + 17*z2[3]^2 + z2[3]^3) + 
      z2[2]^3*(1 + z2[3]*(111 - 32*z2[6]) + z2[3]^2*(77 - 24*z2[6]) - 
        2*z2[3]^3*(-3 + z2[6])) + z2[3]*(1 + z2[3])*(50 - 70*z2[6] + 
        21*z2[6]^2 + z2[3]*(15 - 20*z2[6] + 6*z2[6]^2)) + 
      z2[2]^2*z2[3]*(z2[3]^2*(15 - 10*z2[6] + z2[6]^2) + 
        2*(80 - 50*z2[6] + 3*z2[6]^2) + z2[3]*(140 - 90*z2[6] + 7*z2[6]^2)) + 
      z2[2]*z2[3]*(120 - 120*z2[6] + 19*z2[6]^2 + 
        4*z2[3]^2*(5 - 5*z2[6] + z2[6]^2) + z2[3]*(130 - 130*z2[6] + 
          23*z2[6]^2))), y[334] -> 
   z2[2]^4*(-1 - z2[4] + z2[3]*(1 + z2[4] - z2[6]) + z2[6] + 
      z2[3]^2*(-9 + 5*z2[4] + 9*z2[6])) + 
    (1 + z2[3])*(54*z2[4]^3 + z2[4]^2*(-65 + 49*z2[6]) + 
      (-1 + z2[6])^2*(-61 + 49*z2[6]) + 7*z2[4]*(9 - 16*z2[6] + 7*z2[6]^2) + 
      z2[3]*(z2[4]^3*(14 + 9*z2[5]) + 9*z2[4]^2*(-3 + z2[5]*(-1 + z2[6]) + 
          2*z2[6]) + 9*z2[4]*(-1 + z2[6])*(-3 + z2[5]*(-1 + z2[6]) + 
          2*z2[6]) + 9*(-1 + z2[6])^2*(-3 + z2[5]*(-1 + z2[6]) + 2*z2[6]))) - 
    z2[2]^3*(-2*(-31 + z2[4]^2 + z2[4]*(25 - 24*z2[6]) + 60*z2[6] - 
        29*z2[6]^2) + 2*z2[3]*(29 + z2[4]^2 - 52*z2[6] + 23*z2[6]^2 + 
        z2[4]*(-21 + 16*z2[6])) + z2[3]^2*(10*z2[4]^2 + 
        z2[4]*(-37 + 18*z2[6]) + 9*(5 - 7*z2[6] + 2*z2[6]^2))) + 
    z2[2]^2*(-157 - z2[4]^3 + 369*z2[6] - 275*z2[6]^2 + 63*z2[6]^3 + 
      z2[4]^2*(-97 + 47*z2[6]) + z2[4]*(169 - 226*z2[6] + 63*z2[6]^2) + 
      z2[3]*(-198 + z2[4]^3 + 418*z2[6] - 269*z2[6]^2 + 49*z2[6]^3 + 
        z2[4]^2*(-87 + 33*z2[6]) + z2[4]*(202 - 226*z2[6] + 49*z2[6]^2)) + 
      z2[3]^2*(5*z2[4]^3 + z2[4]^2*(-47 + 9*z2[6]) + 
        z2[4]*(86 - 72*z2[6] + 9*z2[6]^2) + 9*(-10 + 18*z2[6] - 9*z2[6]^2 + 
          z2[6]^3))) + z2[2]*(-157 + 48*z2[4]^3 + 421*z2[6] - 376*z2[6]^2 + 
      112*z2[6]^3 + 4*z2[4]^2*(-41 + 28*z2[6]) + 
      z2[4]*(169 - 274*z2[6] + 112*z2[6]^2) + 
      2*z2[3]*(-118 + 22*z2[4]^3 + 287*z2[6] - 227*z2[6]^2 + 58*z2[6]^3 + 
        z2[4]^2*(-109 + 58*z2[6]) + 2*z2[4]*(61 - 86*z2[6] + 29*z2[6]^2)) + 
      z2[3]^2*(19*z2[4]^3 + z2[4]^2*(-73 + 27*z2[6]) + 
        9*z2[4]*(10 - 12*z2[6] + 3*z2[6]^2) + 
        9*(-10 + 22*z2[6] - 15*z2[6]^2 + 3*z2[6]^3))), 
  y[335] -> (1 + z2[3])^2*(z2[4]^4 + z2[4]^3*(-1 + z2[6]) + 
      z2[4]^2*(-1 + z2[6])^2 + z2[4]*(-1 + z2[6])^3 + (-1 + z2[6])^4) + 
    z2[2]^5*z2[3]^2*(-1 + z2[6])*(-1 + z2[4] + z2[6]) - 
    z2[2]^4*(4*(-1 + z2[6])^2*(-1 + z2[4] + z2[6]) + 
      2*z2[3]*(-1 + z2[4] + z2[6])*(3 - 5*z2[6] + 2*z2[6]^2) + 
      z2[3]^2*((-1 + z2[6])^2*(-5 + 2*z2[6]) + z2[4]^2*(-3 + 2*z2[6]) + 
        z2[4]*(5 - 7*z2[6] + 2*z2[6]^2))) + 
    z2[2]*(4*z2[4]^4 + z2[4]^3*(-7 + 5*z2[6]) + z2[4]*(-1 + z2[6])^2*
       (-7 + 5*z2[6]) + (-1 + z2[6])^3*(-7 + 5*z2[6]) + 
      z2[4]^2*(7 - 12*z2[6] + 5*z2[6]^2) + 
      2*z2[3]*(3*z2[4]^4 + 2*z2[4]*(-1 + z2[6])^2*(-3 + 2*z2[6]) + 
        2*(-1 + z2[6])^3*(-3 + 2*z2[6]) + z2[4]^3*(-6 + 4*z2[6]) + 
        2*z2[4]^2*(3 - 5*z2[6] + 2*z2[6]^2)) + 
      z2[3]^2*(2*z2[4]^4 + z2[4]^3*(-5 + 3*z2[6]) + z2[4]*(-1 + z2[6])^2*
         (-5 + 3*z2[6]) + (-1 + z2[6])^3*(-5 + 3*z2[6]) + 
        z2[4]^2*(5 - 8*z2[6] + 3*z2[6]^2))) + 
    z2[2]^3*((-1 + z2[6])*(-13 + 4*z2[4]^2*(-3 + z2[6]) + 29*z2[6] - 
        20*z2[6]^2 + 4*z2[6]^3 + z2[4]*(13 - 16*z2[6] + 4*z2[6]^2)) + 
      z2[3]^2*(z2[4]^3*(-3 + z2[6]) + z2[4]^2*(9 - 8*z2[6] + z2[6]^2) + 
        (-1 + z2[6])^2*(10 - 8*z2[6] + z2[6]^2) + 
        z2[4]*(-10 + 18*z2[6] - 9*z2[6]^2 + z2[6]^3)) + 
      2*z2[3]*(2*(-1 + z2[6])^2*(5 - 5*z2[6] + z2[6]^2) + 
        z2[4]^2*(9 - 10*z2[6] + 2*z2[6]^2) + 2*z2[4]*(-5 + 10*z2[6] - 
          6*z2[6]^2 + z2[6]^3))) + 
    z2[2]^2*((-3 + 2*z2[6])*(4*z2[4]^3 + z2[4]^2*(-5 + 4*z2[6]) + 
        (-1 + z2[6])^2*(-5 + 4*z2[6]) + z2[4]*(5 - 9*z2[6] + 4*z2[6]^2)) + 
      z2[3]^2*(z2[4]^4 + z2[4]^3*(-7 + 3*z2[6]) + 
        z2[4]^2*(10 - 12*z2[6] + 3*z2[6]^2) + (-1 + z2[6])^2*
         (10 - 12*z2[6] + 3*z2[6]^2) + z2[4]*(-10 + 22*z2[6] - 15*z2[6]^2 + 
          3*z2[6]^3)) + 2*z2[3]*(z2[4]^3*(-9 + 5*z2[6]) + 
        z2[4]^2*(12 - 16*z2[6] + 5*z2[6]^2) + (-1 + z2[6])^2*
         (12 - 16*z2[6] + 5*z2[6]^2) + z2[4]*(-12 + 28*z2[6] - 21*z2[6]^2 + 
          5*z2[6]^3))), y[336] -> 
   z2[2]^4*(-3 + z2[5] + z2[3]^3*(4 + z2[5]) + z2[3]^2*(9 + 17*z2[5]) + 
      z2[3]*(-29 + 31*z2[5])) + 
    z2[2]^3*(-4 + z2[3]^3*(20 + z2[5]*(10 - 6*z2[6]) - 6*z2[6]) - 
      z2[5]*(-2 + z2[6]) + z2[6] + z2[3]^2*(-28 + z2[5]*(130 - 77*z2[6]) + 
        18*z2[6]) + z2[3]*(-188 + z2[5]*(190 - 111*z2[6]) + 71*z2[6])) + 
    z2[2]^2*(12*z2[6]^2 + z2[3]^3*(2*(20 - 12*z2[6] + z2[6]^2) + 
        z2[5]*(35 - 36*z2[6] + 7*z2[6]^2)) + 
      z2[3]*(-384 + 272*z2[6] - 21*z2[6]^2 + 6*z2[5]*(64 - 64*z2[6] + 
          11*z2[6]^2)) + z2[3]^2*(-174 + 136*z2[6] - 19*z2[6]^2 + 
        z2[5]*(332 - 336*z2[6] + 61*z2[6]^2))) + 
    z2[2]*((24 - 5*z2[6])*z2[6]^2 + 
      z2[3]^2*(z2[5]*(396 - 552*z2[6] + 190*z2[6]^2 - 11*z2[6]^3) + 
        2*(-132 + 143*z2[6] - 35*z2[6]^2 + z2[6]^3)) + 
      z2[3]^3*(40 - 36*z2[6] + 6*z2[6]^2 - 2*z2[5]*(-30 + 42*z2[6] - 
          15*z2[6]^2 + z2[6]^3)) - z2[3]*(368 - 388*z2[6] + 64*z2[6]^2 + 
        3*z2[6]^3 + z2[5]*(-368 + 512*z2[6] - 172*z2[6]^2 + 9*z2[6]^3))) - 
    (1 + z2[3])*(2*z2[6]^2*(-9 + 4*z2[6]) + 
      z2[3]^2*(-20 + 24*z2[6] - 6*z2[6]^2 + z2[5]*(-55 + 96*z2[6] - 
          48*z2[6]^2 + 6*z2[6]^3)) + z2[3]*(183 - 264*z2[6] + 95*z2[6]^2 - 
        6*z2[6]^3 + z2[5]*(-186 + 332*z2[6] - 167*z2[6]^2 + 20*z2[6]^3))), 
  y[337] -> z2[2]^3*(2 + 78*z2[3] + 16*z2[3]^2 - 6*z2[3]^3) + 
    z2[2]^2*z2[3]*(z2[3]*(104 - 35*z2[4] - 16*z2[6]) + 
      2*z2[3]^2*(-10 + 2*z2[4] + z2[6]) - 8*(-28 + 9*z2[4] + 3*z2[6])) - 
    (1 + z2[3])*(2*z2[3]^2*(7 - 4*z2[4] + z2[4]^2 - 3*z2[6]) - 
      (-8 + z2[4])*z2[6]^2 + z2[3]*(-134 + 4*z2[4]^3 + z2[4]*(85 - 2*z2[6]) + 
        84*z2[6] - 6*z2[6]^2 - 3*z2[4]^2*(12 + z2[6]))) - 
    z2[2]*(z2[3]^3*(25 - 10*z2[4] + z2[4]^2 - 6*z2[6]) + 6*z2[6]^2 + 
      z2[3]^2*(-179 - 21*z2[4]^2 + 62*z2[6] - 2*z2[6]^2 + 
        z2[4]*(94 + 3*z2[6])) + z2[3]*(-28*z2[4]^2 + 2*z2[4]*(64 + 3*z2[6]) + 
        4*(-62 + 20*z2[6] + z2[6]^2))) - 
    z2[5]*(z2[2]^3*(1 + 79*z2[3] + 53*z2[3]^2 + 4*z2[3]^3) - 
      2*z2[2]^2*z2[3]*(-112 + 36*z2[4] + 30*z2[6] + 
        z2[3]^2*(-10 + 3*z2[4] + 3*z2[6]) + 3*z2[3]*(-32 + 10*z2[4] + 
          9*z2[6])) - z2[3]*(1 + z2[3])*(4*z2[4]^3 + z2[4]*(86 - 20*z2[6]) - 
        z2[4]^2*(36 + z2[6]) + z2[3]*(-40 - 10*z2[4]^2 + z2[4]^3 + 
          z2[4]*(25 - 6*z2[6]) + 36*z2[6] - 6*z2[6]^2) - 
        2*(68 - 63*z2[6] + 10*z2[6]^2)) + z2[2]*z2[3]*
       (248 + 28*z2[4]^2 + 8*z2[4]*(-16 + z2[6]) - 144*z2[6] + 9*z2[6]^2 + 
        2*z2[3]^2*(20 + 2*z2[4]^2 + z2[4]*(-10 + z2[6]) - 12*z2[6] + 
          z2[6]^2) + z2[3]*(266 + 29*z2[4]^2 - 156*z2[6] + 11*z2[6]^2 + 
          2*z2[4]*(-68 + 5*z2[6])))), y[338] -> -3 - z2[3], 
  y[339] -> 4 + z2[3]*(-2 + 2*z2[5] - z2[6]) - 3*z2[6], 
  y[340] -> -1 + z2[3]*(3 + 2*z2[5]*(-1 + z2[6]) - z2[6]) + z2[6], 
  y[341] -> -2 + z2[5] + z2[6] - z2[5]*z2[6], y[342] -> 4 - (16*z2[3])/3, 
  y[343] -> z2[2]^2*z2[3] - z2[2]*z2[4] - 3*z2[2]*z2[3]*z2[4] - 
    z2[2]^2*z2[3]*z2[4] + z2[4]^2 + z2[3]*z2[4]^2 + z2[2]*z2[3]*z2[4]*z2[5] + 
    z2[2]^2*z2[3]*z2[4]*z2[5] + z2[2]*z2[3]*z2[6] - z2[4]*z2[6] - 
    z2[3]*z2[4]*z2[6], y[344] -> 5 + 2*z2[2] - 2*z2[6], 
  y[345] -> -4 + 4*(1 + z2[3])*z2[6], 
  y[346] -> z2[2]*z2[3] + z2[2]*z2[4] - z2[3]*z2[4] + z2[2]*z2[3]*z2[4] - 
    z2[4]^2 - z2[3]*z2[4]^2 - z2[2]*z2[3]*z2[6] + z2[4]*z2[6] + 
    z2[3]*z2[4]*z2[6], y[347] -> z2[2]*z2[3] - z2[3]*z2[4] + z2[6], 
  y[348] -> z2[2]^2*z2[3]^2 - z2[2]*(z2[3] + z2[4] + 2*z2[3]^2*(-1 + z2[6]) - 
      z2[3]*z2[6]) + z2[4]*(z2[4] - z2[3]^2*(2 + z2[4] - 2*z2[6]) - z2[6] + 
      z2[3]*(1 + z2[6])), y[349] -> 1 + z2[2]^(-1), 
  y[350] -> 5677 + z2[3]*(684 + 3661*z2[5]), 
  y[351] -> 5677 + z2[3]*(1368 + 3661*z2[5]), y[352] -> 1 + z2[5] - z2[6], 
  y[353] -> z2[4] + z2[6], y[354] -> z2[5]*(-1 + z2[6]) + z2[6], 
  y[355] -> 1 + z2[4], y[356] -> -2*z2[2]*z2[4] + z2[4]^2 + 
    z2[2]*z2[4]*z2[5] + z2[2]*z2[6] - z2[4]*z2[6], 
  y[357] -> z2[4]*(-1 + z2[5]) + z2[5]*(1 - z2[5] + z2[6]), 
  y[358] -> -3661*z2[6] - z2[3]*(1368 + 2977*z2[6]), 
  y[359] -> 3661*z2[6] + z2[3]*(684 + 3661*z2[6]), 
  y[360] -> 4309 - 4957*z2[6] + 648*z2[6]^2 + z2[3]*z2[5]*(-1 + z2[6])*
     (5029 + 4345*z2[2] + 3661*z2[6]) + 
    z2[3]*(14403 - 4345*z2[2]*(-2 + z2[6]) - 2052*z2[6] - 3661*z2[6]^2), 
  y[361] -> 1 - 2*z2[5]^2*(-1 + z2[6]) + z2[6] + z2[5]*(-3 + z2[6]^2), 
  y[362] -> -9986 + 6325*z2[6] + z2[3]*(-15087 + 4345*z2[2]*(-2 + z2[5]) - 
      2977*z2[6] + 2*z2[5]*(684 + 3661*z2[6])), 
  y[363] -> -9986 + 2664*z2[6] + z2[3]*(-7765 - 5954*z2[6] + 
      z2[5]*(-2977 + 7322*z2[6])), 
  y[364] -> 4309 - 1296*z2[6] - 3013*z2[6]^2 + 
    z2[3]*(6397 + 5270*z2[6] - 7322*z2[6]^2 + 
      z2[5]*(-684 - 2977*z2[6] + 3661*z2[6]^2)), y[365] -> -8 - z2[3], 
  y[366] -> 5 - 4*z2[5], y[367] -> 11 + 60*z2[5] + z2[3]*(-6 + 77*z2[5]), 
  y[368] -> -25 - 12*z2[5] + z2[3]*(-3 + 77*z2[5] - 12*z2[5]^2), 
  y[369] -> 48 + z2[3]*(6 - 56*z2[6]) - 101*z2[6], 
  y[370] -> -10 + z2[5]*(4 - 3*z2[6]) + z2[3]*(-1 + z2[5])*
     (8 + z2[5]*(-2 + z2[6]) - z2[6])*(-1 + z2[6]) + 3*z2[6], 
  y[371] -> -15 + 8*z2[4] + 8*z2[6], 
  y[372] -> z2[4] + z2[4]^2*(-1 + z2[5]) + z2[4]*z2[5]*(-1 + z2[6]) + 
    (1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6]), 
  y[373] -> -z2[4] - 2*z2[2]*z2[3]*z2[4] + z2[3]*z2[4]^2 + 
    z2[2]*z2[3]*z2[4]*z2[5] + z2[2]*z2[3]*z2[6] - z2[3]*z2[4]*z2[6], 
  y[374] -> 1 + z2[2]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - z2[6], 
  y[375] -> -7 + 15*z2[6] - 8*z2[6]^2, y[376] -> 22 - 31*z2[6] + 8*z2[6]^2, 
  y[377] -> z2[4] + z2[6] + z2[3]*z2[6]^2, 
  y[378] -> z2[4]^2*(-1 + z2[5])^2 + z2[4]*(-1 + z2[5])*z2[5]*z2[6] + 
    z2[5]*z2[6]^2, y[379] -> z2[5]*(7 - 8*z2[6]) - 3*(3 + z2[6]), 
  y[380] -> -((1 + z2[3])*(1 + z2[3]*(-1 + z2[6]))*(-1 + z2[6])) + 
    2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-1 + z2[6]) + 
      (1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6]) - z2[3]*(1 + (1 + z2[2])*z2[3])*
     z2[5]^2*(-1 + z2[6])^2 - z2[2]*z2[3]*(-3 + z2[3]*(-1 + z2[6])^2 + 
      2*z2[6]), y[381] -> z2[4]*(9 - 13*z2[5] + 4*z2[5]^2) + 
    z2[5]*(23 - 17*z2[6]) + 4*(-4 + z2[6]) + z2[5]^2*(-7 + 8*z2[6]), 
  y[382] -> -24 + 77*z2[6] + z2[3]*(-3 + 53*z2[6]), 
  y[383] -> 4 + 3*z2[6] - 8*z2[6]^2 + z2[5]*(-3 + 7*z2[6] - 4*z2[6]^2), 
  y[384] -> -5 + 2*z2[6] + z2[5]*(5 - 6*z2[6] + z2[6]^2), 
  y[385] -> 23 - 25*z2[6] + 4*z2[6]^2 + z2[5]*(-33 + 56*z2[6] - 21*z2[6]^2) + 
    2*z2[5]^2*(5 - 11*z2[6] + 6*z2[6]^2), 
  y[386] -> -7 + 12*z2[6] - 4*z2[6]^2 + z2[5]^2*(-1 + z2[6])^2*
     (-3 + 4*z2[6]) + z2[5]*(10 - 26*z2[6] + 20*z2[6]^2 - 4*z2[6]^3), 
  y[387] -> 2 - z2[4] - (1 + z2[2])*z2[3]^2*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) - z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*
     (z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) - 2*z2[6] + 
    2*z2[3]*z2[5]*((1 + z2[3])*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
        3*(-1 + z2[6])^2) + z2[2]*(-2 + z2[4] + 
        z2[3]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
        2*z2[6])) - z2[3]*(1 + z2[4]^2 - 4*z2[6] + 3*z2[6]^2 + 
      z2[4]*(-1 + 2*z2[6]) + z2[2]*(-5 + 2*z2[4] + 4*z2[6])), 
  y[388] -> 17 + 12*z2[6] - 29*z2[6]^2 + z2[3]*(41 + 43*z2[6] - 34*z2[6]^2) + 
    z2[5]*(-1 + z2[6])*(-36 + 24*z2[6] + z2[3]*(-27 + 65*z2[6])), 
  y[389] -> 5 - 12*z2[3]*z2[5]^2*(-1 + z2[6])^2 + 67*z2[6] - 72*z2[6]^2 + 
    z2[3]*(180 - 62*z2[2]*(-2 + z2[6]) - 15*z2[6] - 53*z2[6]^2) + 
    z2[5]*(-1 + z2[6])*(-12*(-1 + z2[6]) + z2[3]*(35 + 62*z2[2] + 65*z2[6])), 
  y[390] -> 20 - 24*z2[5]*(-1 + z2[6]) - 97*z2[6] + 
    z2[3]*(-177 + 62*z2[2]*(-2 + z2[5]) - 24*z2[5]^2*(-1 + z2[6]) - 
      56*z2[6] + 2*z2[5]*(-21 + 71*z2[6])), 
  y[391] -> z2[4]^3*(-1 + z2[5]) + z2[4]^2*(2 + z2[5]*(-2 + z2[6])) + 
    (-1 + z2[6])*(2*(-2 + z2[6]) + z2[5]*(4 - 5*z2[6] + z2[6]^2)) + 
    z2[4]*(-3 + 2*z2[6] + z2[5]*(3 - 4*z2[6] + z2[6]^2)), 
  y[392] -> z2[3]*(-5*(7 + 8*z2[6]) + 2*z2[5]*(-52 + 71*z2[6])) - 
    2*(14 + 9*z2[6] + 6*z2[5]*(8 - 9*z2[6] + 2*z2[6]^2)), 
  y[393] -> 8 - 28*z2[6] + 13*z2[6]^2 + z2[5]*(-2 + 11*z2[6] - 8*z2[6]^2) + 
    2*z2[3]*(-1 + z2[6])*(z2[5]*(-5 + 17*z2[6] - 4*z2[6]^2) + 
      2*(2 - 5*z2[6] + z2[6]^2) + z2[5]^2*(1 - 4*z2[6] + 2*z2[6]^2)), 
  y[394] -> z2[2]^2*(-1 + z2[3]*(-2 + z2[6]))*(-1 + z2[6]) - 
    (5 + 2*z2[5]*(4 + z2[3]*(-1 + z2[6]))*(-1 + z2[6]) - 2*z2[6])*
     (-1 + z2[6]) + z2[5]*(-1 + z2[6])^2*(4 - z2[2]^2*(1 + z2[3]) + 
      z2[3]*(-1 + z2[6]) + z2[2]*(2 + z2[3]*(-2 + z2[6]) + z2[6])) + 
    z2[2]*(10 + 4*z2[5]^2*(-1 + z2[6])^2 + z2[3]*(1 - 2*z2[5]*(-2 + z2[6]) + 
        z2[5]^2*(-1 + z2[6]))*(-1 + z2[6])^2 - 11*z2[6] + 3*z2[6]^2 - 
      3*z2[5]*(5 - 8*z2[6] + 3*z2[6]^2)), 
  y[395] -> -8 + 7*z2[4] + 10*z2[6] + 
    z2[3]*(8 + z2[4]^2 + 2*z2[4]*(-1 + z2[6]) - 12*z2[6] + 3*z2[6]^2) + 
    z2[3]*z2[5]^2*(2 + z2[4]^2 + 2*z2[4]*(-1 + z2[6]) - 6*z2[6] + 
      3*z2[6]^2) - z2[5]*(-2 + 2*z2[4] + 5*z2[6] + 
      2*z2[3]*(5 + z2[4]^2 - 12*z2[6] + 3*z2[6]^2 + z2[4]*(-5 + 2*z2[6]))), 
  y[396] -> 2*z2[3]*z2[5]*(z2[2]*(3 + 4*z2[3]*(-1 + z2[6])) + 
      4*(1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6])^2 - 
    4*z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6])^3 + 
    (1 - z2[6])*(3*(-1 + z2[6]) + 4*(1 + z2[2])*z2[3]^2*(-1 + z2[6])^2 + 
      z2[3]*(1 - 5*z2[6] + 4*z2[6]^2 + z2[2]*(-8 + 6*z2[6]))), 
  y[397] -> -(z2[4]^3*(1 + z2[3]*z2[5])) - 
    z2[4]^2*(-2 + z2[5] + z2[3]*z2[5]*(-1 + z2[6])) - 
    z2[2]^2*(z2[4]^2*z2[5] + z2[4]*(1 + z2[5]*(-1 + z2[6])) + 
      z2[3]*(z2[4]^2*(-1 + z2[5]) + z2[4]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
        (2 + z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6])) + 
      (1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6])) - 
    z2[4]*(3 + z2[5]*(2 + z2[3]*(-1 + z2[6]))*(-1 + z2[6]) - 2*z2[6]) - 
    (4 + z2[5]*(3 + z2[3]*(-1 + z2[6]))*(-1 + z2[6]) - 2*z2[6])*
     (-1 + z2[6]) + z2[2]*(8 - 10*z2[5] + 3*z2[5]^2 + 
      z2[4]^3*(-1 + 2*z2[5]) + z2[4]^2*(4 + z2[5]^2 + z2[5]*(-4 + z2[6])) + 
      z2[3]*(z2[4]^3*(-1 + z2[5])*z2[5] + z2[4]^2*(1 - z2[5]*(-2 + z2[6]) + 
          z2[5]^2*(-1 + z2[6])) + z2[4]*(1 - z2[5]*(-2 + z2[6]) + 
          z2[5]^2*(-1 + z2[6]))*(-1 + z2[6]) + 
        (1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6])^2) - 
      10*z2[6] + 17*z2[5]*z2[6] - 6*z2[5]^2*z2[6] + 3*z2[6]^2 - 
      8*z2[5]*z2[6]^2 + 3*z2[5]^2*z2[6]^2 + z2[5]*z2[6]^3 + 
      z2[4]*(3*(-2 + z2[6]) + 2*z2[5]^2*(-1 + z2[6]) + 
        z2[5]*(7 - 6*z2[6] + z2[6]^2))), y[398] -> 2 + z2[3] - z2[3]*z2[5], 
  y[399] -> z2[3] + z2[3]*z2[5]*(-1 + z2[6]) - z2[6], 
  y[400] -> 1 + z2[5]*(-1 + z2[6]) + z2[6], 
  y[401] -> z2[2] - z2[5]*(-2 + z2[6]) + 2*z2[5]^2*(-1 + z2[6]) + 
    z2[5]^3*(-1 + z2[6])^2 - z2[6] - z2[2]*z2[6], 
  y[402] -> 1 + z2[2] - z2[5] - z2[5]^2*(-1 + z2[6]), 
  y[403] -> z2[3]*(1 + z2[5]*(-1 + z2[6]))*(3 + z2[2] - z2[6]) + 
    (-1 + z2[6])*z2[6], y[404] -> -2 + 3*z2[6] + 
    z2[3]*(-4 + z2[2]*(-1 + z2[5]) - 2*z2[5]*(-2 + z2[6]) + z2[6]), 
  y[405] -> z2[6] + z2[3]*(-2 - 2*z2[5]*(-1 + z2[6]) + z2[6]), 
  y[406] -> 2*(-1 + z2[6])*z2[6] - z2[3]*(1 + z2[5]*(-1 + z2[6]))*
     (-3 + 2*z2[6]), y[407] -> z2[3]*(-5 + z2[5]*(5 - 4*z2[6]) + 2*z2[6]) + 
    2*(-1 + z2[5]*(-1 + z2[6])^2 + 2*z2[6]), 
  y[408] -> 1 + z2[6] + z2[5]*(-1 + z2[6]^2), 
  y[409] -> -3 + z2[5]^2*(-7 + z2[6])*(-1 + z2[6])^2 - 
    2*z2[5]^3*(-1 + z2[6])^3 + 2*z2[6] - z2[6]^2 + 
    z2[5]*(7 - 8*z2[6] + z2[6]^2), y[410] -> 1 + 2*z2[5]^2*(-1 + z2[6])^2 + 
    z2[6]^2 + z2[5]*(-3 + 2*z2[6] + z2[6]^2), 
  y[411] -> -2 - z2[4]*(1 - 3*z2[5] + z2[5]^2) + z2[6] + 
    z2[5]*(4 + 3*z2[6]) - 2*z2[5]^3*(-1 + z2[6]^2) + 
    z2[5]^2*(-6 - 2*z2[6] + 4*z2[6]^2), 
  y[412] -> 1 + z2[5]*(7 - 5*z2[6]) + 4*z2[5]^3*(-1 + z2[6])^2 - 5*z2[6] + 
    2*z2[6]^2 + z2[2]*(4 - 5*z2[6] + z2[6]^2) + 
    z2[5]^2*(-7 + 7*z2[6] + z2[6]^2 - z2[6]^3), 
  y[413] -> 5 - 2*z2[6] + z2[6]^2 + z2[5]*(-11 + 2*z2[6] + 3*z2[6]^2) - 
    2*z2[5]^3*(2 - 3*z2[6] + z2[6]^3) + z2[5]^2*(13 - 12*z2[6] - 3*z2[6]^2 + 
      2*z2[6]^3), y[414] -> -1 + z2[5] - z2[4]^2*z2[5] - z2[5]^2 + z2[6] - 
    z2[5]*z2[6] + 2*z2[5]^2*z2[6] + z2[5]*z2[6]^2 - z2[5]^2*z2[6]^2 + 
    z2[2]*(-1 + z2[4] + z2[6]) + z2[4]*(1 + z2[5]^2 - z2[5]*(1 + z2[6])), 
  y[415] -> 1 + 5*z2[5] - 5*z2[5]^2 + 3*z2[5]^3 + 
    z2[4]^3*(-1 + z2[5] - z2[5]^2) - 4*z2[6] - 4*z2[5]*z2[6] + 
    5*z2[5]^2*z2[6] - 6*z2[5]^3*z2[6] + 2*z2[6]^2 + z2[5]^2*z2[6]^2 + 
    3*z2[5]^3*z2[6]^2 - z2[5]^2*z2[6]^3 + 
    z2[2]*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) + 
    z2[4]^2*(1 + z2[5] + z2[5]^3 - z2[5]^2*(1 + z2[6])) + 
    z2[4]*(-1 - 3*z2[5] + 2*z2[5]^3*(-1 + z2[6]) + 2*z2[6] - 
      z2[5]^2*(-3 + z2[6]^2)), y[416] -> -2 - z2[3], 
  y[417] -> -1 + z2[3]*(6 - 73*z2[5]) - 30*z2[5], y[418] -> 3 - z2[5], 
  y[419] -> -115 + 36*z2[3]^2*(-1 + z2[5])^2 + 18*z2[5] + 
    z2[3]*(-80 + 38*z2[2]*(-1 + z2[5]) - 23*z2[5] + 6*z2[5]^2), 
  y[420] -> 11 + z2[2] + z2[2]^2*(1 + 5*z2[3]) - 5*z2[4] + 
    z2[3]*(15 - 7*z2[4] - 15*z2[6]) + z2[2]*z2[3]*(18 - 5*z2[4] - 11*z2[6]) - 
    11*z2[6], y[421] -> 5 + z2[4]*(-2 + z2[5]) + 2*z2[5]*(-1 + z2[6]) - 
    4*z2[6], y[422] -> 1 - z2[4]/2 - z2[6], y[423] -> 3 - 2*z2[6], 
  y[424] -> z2[2]^2*(2 + 11*z2[3]) + z2[2]*(2 + z2[3]*(32 - 17*z2[6])) - 
    (17 + 23*z2[3])*(-1 + z2[6]), y[425] -> 8 + 3*z2[5]*(-1 + z2[6]) - 
    6*z2[6], y[426] -> 2 + z2[3], y[427] -> z2[2] + z2[2]^2*(1 + 6*z2[3]) + 
    z2[2]*z2[3]*(14 - 6*z2[6]) - 2*(3 + 4*z2[3])*(-1 + z2[6]), 
  y[428] -> 4 + (1 + z2[2])*z2[3]*(4 + 3*z2[2] - 4*z2[6]) - 4*z2[6], 
  y[429] -> 1 + (1 + z2[2])*z2[3]*(1 + z2[2] - z2[6]) - z2[6], 
  y[430] -> -1 + z2[4]/2 + z2[6], y[431] -> -27 + z2[5]*(9 - 6*z2[6]) + 
    20*z2[6], y[432] -> z2[2]*(1 + z2[5]*(-1 + z2[6]))*
     (2 + z2[5]*(-1 + z2[6]) - z2[6])^2 - 
    (2 + 2*z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6])^2 - z2[6])*
     (-1 + z2[6]) + z2[5]*(-1 + z2[6])^3, y[433] -> -3/4 + z2[6] - z2[6]^2/4, 
  y[434] -> -1 + z2[6] - 2*z2[3]*(-2 + z2[5])*z2[6] + 
    2*z2[3]*(-1 + z2[5])*z2[6]^2, y[435] -> -z2[2]^3 + z2[2]*(16 - 7*z2[6]) + 
    z2[2]^2*(2 + z2[6]) + (-1 + z2[6])*(-6 + 2*z2[5]*(-4 + z2[6]) + z2[6]), 
  y[436] -> 4 + z2[4]*(-1 + z2[5]) - 2*z2[6] + z2[5]*(-3 + 2*z2[6]), 
  y[437] -> -2 + 4*z2[6] + 2*z2[3]^2*z2[6] + 
    z2[3]*(1 + z2[5]*(-1 + z2[6]) + 4*z2[6]), 
  y[438] -> 108 - 11*z2[6] + z2[3]*(54 + 25*z2[6]), 
  y[439] -> 108 + 25*z2[6] + z2[3]*(54 + 43*z2[6]), 
  y[440] -> -34 - 60*z2[5]*(-1 + z2[6]) + 106*z2[6] + 36*z2[3]^2*z2[6] + 
    z2[3]*(67 + z2[5]*(67 - 146*z2[6]) + 144*z2[6]), 
  y[441] -> 27 - 35*z2[6] + 11*z2[6]^2 - 3*z2[5]*(3 - 4*z2[6] + z2[6]^2), 
  y[442] -> 2 + z2[5]^2*(-1 + z2[6])^2 - z2[6] - 
    z2[5]*(3 - 4*z2[6] + z2[6]^2), 
  y[443] -> z2[5]*(-21 + 28*z2[6] - 9*z2[6]^2) + 
    3*z2[5]^2*(2 - 3*z2[6] + z2[6]^2) + 3*(6 - 7*z2[6] + 2*z2[6]^2), 
  y[444] -> -31 - 2*z2[2]*(-1 + z2[6])^2 + 6*z2[5]^2*(-3 + z2[6])*
     (-1 + z2[6])^2 + 32*z2[6] - 6*z2[6]^2 - z2[6]^3 + 
    z2[5]*(48 - 82*z2[6] + 38*z2[6]^2 - 4*z2[6]^3), 
  y[445] -> -14 + z2[5]^2*(-4 + z2[6])*(-1 + z2[6])^2 + 23*z2[6] - 
    12*z2[6]^2 + 2*z2[6]^3 + z2[5]*(15 - 29*z2[6] + 17*z2[6]^2 - 3*z2[6]^3), 
  y[446] -> -64 + 3*z2[2]^2*(-1 + z2[6])^2 + 99*z2[6] - 40*z2[6]^2 + 
    2*z2[6]^3 - z2[2]*(-1 + z2[6])^2*(3 + z2[6]) - 
    3*z2[5]^2*(-1 + z2[6])^2*(15 - 10*z2[6] + z2[6]^2) + 
    z2[5]*(105 - 220*z2[6] + 144*z2[6]^2 - 30*z2[6]^3 + z2[6]^4), 
  y[447] -> -z2[4]^2 - 2*z2[4]*(-1 + z2[6]) - 3*(-1 + z2[6])^2 + 
    (1 + z2[2])*z2[3]*(-z2[4]^2 - 2*z2[4]*(-1 + z2[6]) - 3*(-1 + z2[6])^2 + 
      z2[2]*(-2 + z2[4] + 2*z2[6])), 
  y[448] -> -4 + z2[4] + z2[6] + 3*z2[3]^2*
     (-1 + z2[4]*(1 - z2[5] + z2[5]^2) + z2[5]*(3 - 4*z2[6]) + 2*z2[6] + 
      z2[5]^2*(-2 + 3*z2[6])) + z2[3]*(7 - 4*z2[6] + 
      2*z2[5]*(-5 + 2*z2[4] + 4*z2[6])), 
  y[449] -> 71 - 30*z2[5]*(-1 + z2[6])^2 - 214*z2[6] + 
    36*z2[3]^2*(-2 + z2[6])*z2[6] + 107*z2[6]^2 + 
    z2[3]*(-91 - 198*z2[6] + 138*z2[6]^2 + 
      z2[5]*(24 + 49*z2[6] - 73*z2[6]^2)), 
  y[450] -> 39 - 66*z2[5] - 3*z2[4]^3*(-1 + z2[5])*z2[5] + 30*z2[5]^2 + 
    z2[4]^2*(7 + z2[5]*(-15 + z2[6]) - 3*z2[5]^2*(-3 + z2[6])) - 31*z2[6] + 
    84*z2[5]*z2[6] - 54*z2[5]^2*z2[6] + 3*z2[6]^2 - 25*z2[5]*z2[6]^2 + 
    27*z2[5]^2*z2[6]^2 + z2[5]*z2[6]^3 - 3*z2[5]^2*z2[6]^3 + 
    3*z2[2]^2*(-1 + z2[4] + z2[6]) - 
    z2[2]*(-1 + 3*z2[4]^2 + z2[4]*(-1 + z2[6]) + z2[6]^2) + 
    z2[4]*(4*(-5 + z2[6]) + z2[5]*(36 - 20*z2[6] + z2[6]^2) - 
      3*z2[5]^2*(6 - 6*z2[6] + z2[6]^2)), 
  y[451] -> z2[2]*(5 + z2[5] + z2[5]^2*(-1 + z2[6]) - 2*z2[6])*(-1 + z2[6]) - 
    (1 + z2[5])*(-1 + z2[6])^2 + z2[2]^3*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) + 
    z2[2]^2*(-7 + 6*z2[6] - z2[6]^2 + z2[5]*(3 - 4*z2[6] + z2[6]^2)), 
  y[452] -> -3 + 10*z2[6] - 4*z2[6]^2 + 3*z2[3]^2*(-1 + z2[5])*(-1 + z2[6])^2*
     (1 - 3*z2[6] + z2[5]*(-1 + 4*z2[6])) + z2[3]*(-1 + z2[6])*
     (-6 + 19*z2[6] - 4*z2[6]^2 + z2[5]*(6 - 22*z2[6] + 4*z2[6]^2)), 
  y[453] -> z2[4]^6*(-1 + z2[5]) + z2[2]^3*(z2[4]^3 + z2[4]^2*(-1 + z2[6]) + 
      z2[4]*(-1 + z2[6])^2 + (-1 + z2[6])^3) + z2[4]^5*(-2*z2[5] + z2[6]) - 
    z2[4]*(-1 + z2[6])^3*(-4 + 2*z2[5]*(-3 + z2[6]) + z2[6]) - 
    z2[4]^3*(1 + 2*z2[5])*(2 - 3*z2[6] + z2[6]^2) - 
    z2[2]^2*(3*z2[4]^4 + z2[4]^3*(-2 + z2[6]) + z2[4]^2*(-1 + z2[6])^2 + 
      z2[4]*(-1 + z2[6])^2*z2[6] + (-1 + z2[6])^3*(1 + z2[6])) - 
    (-1 + z2[6])^4*(-5 + z2[6] + z2[5]*(-7 + 2*z2[6])) - 
    z2[4]^2*(-1 + z2[6])^2*(-3 + z2[6] + z2[5]*(-5 + 2*z2[6])) - 
    z2[4]^4*(-1 + z2[6] + z2[5]*(-3 + 2*z2[6])) + 
    z2[2]*(2*z2[4]^5 - z2[4]^4*(-1 + z2[6]) + 5*z2[4]*(-2 + z2[6])*
       (-1 + z2[6])^2 + z2[4]^3*(-4 + 3*z2[6]) + (-1 + z2[6])^3*
       (-13 + 6*z2[6]) + z2[4]^2*(7 - 11*z2[6] + 4*z2[6]^2)), 
  y[454] -> 7 - 9*z2[6] + z2[6]^2 + 3*z2[3]^2*(-1 + z2[6])*
     (-2 + z2[5]*(5 - 9*z2[6]) + 4*z2[6] + z2[5]^2*(-3 + 6*z2[6])) + 
    z2[3]*(-13 + 24*z2[6] - 8*z2[6]^2 + 2*z2[5]*(8 - 17*z2[6] + 6*z2[6]^2)), 
  y[455] -> 266 - 36*z2[5] - 183*z2[6] + 36*z2[5]*z2[6] + 
    z2[3]*(329 + 12*z2[5]^2*(-1 + z2[6]) - 137*z2[6] - 
      20*z2[5]*(1 + 2*z2[6])) + 36*z2[3]^2*(-1 + z2[5])*
     (3 - 3*z2[6] + z2[5]*(-2 + 3*z2[6])) + 
    z2[2]*(24 + z2[3]*(202 - 76*z2[6] + z2[5]*(-105 + 76*z2[6]))), 
  y[456] -> z2[2]^3*z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6])^2 + 
    (-1 + z2[6])*(-34 + 40*z2[6] - 13*z2[6]^2 + z2[6]^3 + 
      z2[5]^2*(-1 + z2[6])^2*(-19 + 7*z2[6]) + 
      z2[5]*(44 - 69*z2[6] + 24*z2[6]^2 + z2[6]^3) + 
      z2[3]*(-1 + z2[6])^2*(-2 + z2[5]^2*(-1 + z2[6]) + z2[6] + 
        z2[5]*(-3 + 4*z2[6]))) - z2[2]^2*(-1 + z2[6])*
     (12 + 3*z2[5]^2*(-1 + z2[6])^2 - 13*z2[6] + 4*z2[6]^2 + 
      z2[5]*(-11 + 16*z2[6] - 5*z2[6]^2) + z2[3]*(-1 + z2[6])*
       (-15 + 10*z2[6] - z2[6]^2 + z2[5]*(7 - 8*z2[6] + z2[6]^2))) + 
    z2[2]*(68 - 3*z2[5]^3*(-5 + z2[6])*(-1 + z2[6])^3 - 130*z2[6] + 
      86*z2[6]^2 - 22*z2[6]^3 + z2[6]^4 + z2[5]^2*(-1 + z2[6])^2*
       (72 - 52*z2[6] + 7*z2[6]^2) + z2[5]*(-112 + 248*z2[6] - 181*z2[6]^2 + 
        48*z2[6]^3 - 3*z2[6]^4) - z2[3]*(-1 + z2[6])^2*
       (-11 + z2[5]^3*(-1 + z2[6])^2 + 12*z2[6] - 2*z2[6]^2 + 
        z2[5]*(-4 + 8*z2[6] - 3*z2[6]^2) + z2[5]^2*(1 - 4*z2[6] + 
          3*z2[6]^2))), y[457] -> (151 + 18*z2[5]*(-1 + z2[6]) - 68*z2[6])*
     (-1 + z2[6]) + 36*z2[3]^2*(-1 + z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6])*
     (-1 + 3*z2[6]) + z2[3]*(6*z2[5]^2*(-1 + z2[6])^2 + 
      z2[5]*(25 - 8*z2[6] - 17*z2[6]^2) - 3*(71 - 68*z2[6] + 19*z2[6]^2)) + 
    z2[2]*(24*(-1 + z2[6]) + z2[3]*(-164 + 173*z2[6] - 38*z2[6]^2 + 
        z2[5]*(67 - 105*z2[6] + 38*z2[6]^2))), 
  y[458] -> -74 + 86*z2[5] - 50*z2[5]^2 + 
    z2[2]^3*(z2[3]*(4 + 2*z2[5]*(-1 + z2[6]) - 3*z2[6]) + 2*(-1 + z2[6]))*
     (-1 + z2[6]) + 126*z2[6] - 156*z2[5]*z2[6] + 136*z2[5]^2*z2[6] - 
    64*z2[6]^2 + 69*z2[5]*z2[6]^2 - 126*z2[5]^2*z2[6]^2 + 9*z2[6]^3 + 
    4*z2[5]*z2[6]^3 + 44*z2[5]^2*z2[6]^3 - 3*z2[5]*z2[6]^4 - 
    4*z2[5]^2*z2[6]^4 - z2[3]*(-1 + z2[6])^2*(8 - 6*z2[6] + z2[6]^2 + 
      z2[5]^2*(5 - 6*z2[6] + z2[6]^2) + z2[5]*(14 - 20*z2[6] + 3*z2[6]^2)) - 
    z2[2]^2*(21 + 9*z2[5]^2*(-1 + z2[6])^2 - 19*z2[6] - 3*z2[6]^2 + 
      4*z2[6]^3 + z2[5]*(-31 + 51*z2[6] - 21*z2[6]^2 + z2[6]^3) + 
      z2[3]*(-1 + z2[6])*(-42 + 39*z2[6] - 7*z2[6]^2 + 
        z2[5]*(21 - 26*z2[6] + 5*z2[6]^2))) + 
    z2[2]*(-135 + 200*z2[6] - 86*z2[6]^2 + 6*z2[6]^3 + z2[6]^4 - 
      6*z2[5]^3*(-1 + z2[6])^2*(-5 + 2*z2[6]) + 
      3*z2[5]^2*(-46 + 94*z2[6] - 59*z2[6]^2 + 11*z2[6]^3) + 
      z2[5]*(209 - 352*z2[6] + 180*z2[6]^2 - 30*z2[6]^3 + 2*z2[6]^4) - 
      z2[3]*(-1 + z2[6])*(-37 + 4*z2[5]^3*(-1 + z2[6])^2 + 49*z2[6] - 
        15*z2[6]^2 + z2[6]^3 - 2*z2[5]^2*(-3 + 10*z2[6] - 8*z2[6]^2 + 
          z2[6]^3) + z2[5]*(-19 + 40*z2[6] - 21*z2[6]^2 + 2*z2[6]^3))), 
  y[459] -> ((1 + z2[2])*z2[5]*(-1 + z2[6])^4*(7 + z2[2]^4*z2[3] + 
       z2[2]^3*(-1 + z2[3]*(3 - 2*z2[6])) - 8*z2[6] + z2[6]^2 + 
       z2[2]*(10 + z2[3]*(-1 + z2[6])^2 - 4*z2[6] - z2[6]^2) + 
       z2[2]^2*(2*(1 + z2[6]) + z2[3]*(3 - 4*z2[6] + z2[6]^2))))/12 - 
    ((-1 + z2[6])^3*(z2[2]^5*z2[3]*(-2 + z2[6]) + (-1 + z2[6])^2*
        (-7 + 3*z2[5]*(-5 + z2[6]) + z2[3]*(-1 + z2[6]) + 2*z2[6]) + 
       z2[2]^4*(z2[6] + z2[3]*(-9 + 9*z2[6] - 2*z2[6]^2)) + 
       z2[2]*(-1 + z2[6])*(31 - 21*z2[6] + 3*z2[6]^2 - 
         z2[5]^2*(7 - 8*z2[6] + z2[6]^2) + 3*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
         z2[5]*(27 - 19*z2[6] + 2*z2[6]^2)) + 
       z2[2]^3*(-9 + 9*z2[6] - 2*z2[6]^2 + z2[3]*(-16 + 24*z2[6] - 
           10*z2[6]^2 + z2[6]^3)) + z2[2]^2*(-38 + 44*z2[6] - 14*z2[6]^2 + 
         z2[6]^3 + z2[3]*(-14 + 28*z2[6] - 17*z2[6]^2 + 3*z2[6]^3))))/12, 
  y[460] -> 46 - 24*z2[4] + 8*z2[4]^2 + 2*z2[4]^3 - z2[4]^4 - 51*z2[5] + 
    25*z2[4]*z2[5] - 8*z2[4]^2*z2[5] + 34*z2[5]^2 - 21*z2[4]*z2[5]^2 + 
    11*z2[4]^2*z2[5]^2 - 4*z2[4]^3*z2[5]^2 - 43*z2[6] + 7*z2[4]*z2[6] + 
    48*z2[5]*z2[6] - 4*z2[4]*z2[5]*z2[6] - 3*z2[4]^2*z2[5]*z2[6] - 
    63*z2[5]^2*z2[6] + 22*z2[4]*z2[5]^2*z2[6] - 4*z2[4]^2*z2[5]^2*z2[6] + 
    8*z2[6]^2 - 3*z2[4]*z2[5]*z2[6]^2 + 33*z2[5]^2*z2[6]^2 - 
    4*z2[4]*z2[5]^2*z2[6]^2 - 3*z2[5]*z2[6]^3 - 4*z2[5]^2*z2[6]^3 + 
    z2[2]^3*(z2[3]*(-2 + z2[5])*(-1 + z2[6]) + 2*(-1 + z2[4] + z2[6])) - 
    z2[3]*(z2[4]^3*z2[5]*(2 + z2[5]) + z2[4]^2*(-2 + z2[5]^2*(-2 + z2[6]) + 
        z2[6] + z2[5]*(-5 + 3*z2[6])) + (-1 + z2[6])*(6 - 5*z2[6] + z2[6]^2 + 
        z2[5]^2*(4 - 5*z2[6] + z2[6]^2) + z2[5]*(11 - 16*z2[6] + 
          3*z2[6]^2)) + z2[4]*((-2 + z2[6])^2 + 
        z2[5]^2*(3 - 4*z2[6] + z2[6]^2) + z2[5]*(8 - 12*z2[6] + 
          3*z2[6]^2))) - z2[2]^2*(-9 + 20*z2[5] - 6*z2[5]^2 + 
      z2[4]^2*(6 + z2[5]) - 3*z2[6] - 15*z2[5]*z2[6] + 6*z2[5]^2*z2[6] + 
      4*z2[6]^2 + z2[5]*z2[6]^2 + z2[4]*(-3 + 3*z2[5]^2 + 
        z2[5]*(-9 + z2[6]) + 4*z2[6]) + z2[3]*(-27 + 2*z2[4]^2*(-1 + z2[5]) + 
        29*z2[6] - 6*z2[6]^2 + 2*z2[5]*(7 - 9*z2[6] + 2*z2[6]^2) + 
        z2[4]*(12 - 5*z2[6] + z2[5]*(-7 + 3*z2[6])))) + 
    z2[2]*(79 - 121*z2[5] + 81*z2[5]^2 - 18*z2[5]^3 + 3*z2[4]^3*(1 + z2[5]) - 
      59*z2[6] + 113*z2[5]*z2[6] - 98*z2[5]^2*z2[6] + 27*z2[5]^3*z2[6] + 
      6*z2[6]^2 - 25*z2[5]*z2[6]^2 + 26*z2[5]^2*z2[6]^2 - 9*z2[5]^3*z2[6]^2 + 
      z2[6]^3 + 2*z2[5]*z2[6]^3 + z2[4]^2*(3 + 12*z2[5]^2 - 3*z2[5]^3 + 
        z2[6] + z2[5]*(-17 + 2*z2[6])) + z2[4]*(-35 + z2[5]^3*(9 - 6*z2[6]) + 
        6*z2[6] + z2[6]^2 + z2[5]^2*(-39 + 19*z2[6]) + 
        z2[5]*(57 - 20*z2[6] + 2*z2[6]^2)) + 
      z2[3]*(26 + 2*z2[4]^3*(-1 + z2[5])*z2[5] - 3*z2[5]^3*(-1 + z2[6])^2 - 
        37*z2[6] + 13*z2[6]^2 - z2[6]^3 + z2[5]*(15 - 32*z2[6] + 18*z2[6]^2 - 
          2*z2[6]^3) + z2[5]^2*(-5 + 16*z2[6] - 13*z2[6]^2 + 2*z2[6]^3) - 
        z2[4]^2*(-4 + z2[5]^3 + z2[5]^2*(3 - 2*z2[6]) + z2[6] + 
          z2[5]*(-7 + 2*z2[6])) - z2[4]*(15 + 2*z2[5]^3*(-1 + z2[6]) - 
          10*z2[6] + z2[6]^2 - 2*z2[5]^2*(2 - 4*z2[6] + z2[6]^2) + 
          z2[5]*(11 - 13*z2[6] + 2*z2[6]^2)))), 
  y[461] -> 6 - 5*z2[4] + 4*z2[4]^2 - 3*z2[4]^3 + 2*z2[4]^4 - z2[4]^5 - 
    z2[4]^7 + 13*z2[5] - 11*z2[4]*z2[5] + 9*z2[4]^2*z2[5] - 7*z2[4]^3*z2[5] + 
    5*z2[4]^4*z2[5] - 3*z2[4]^5*z2[5] + z2[4]^6*z2[5] - 26*z2[6] + 
    17*z2[4]*z2[6] - 10*z2[4]^2*z2[6] + 5*z2[4]^3*z2[6] - 2*z2[4]^4*z2[6] + 
    z2[4]^5*z2[6] + z2[4]^6*z2[6] - 55*z2[5]*z2[6] + 36*z2[4]*z2[5]*z2[6] - 
    21*z2[4]^2*z2[5]*z2[6] + 10*z2[4]^3*z2[5]*z2[6] - 3*z2[4]^4*z2[5]*z2[6] + 
    44*z2[6]^2 - 21*z2[4]*z2[6]^2 + 8*z2[4]^2*z2[6]^2 - 2*z2[4]^3*z2[6]^2 + 
    90*z2[5]*z2[6]^2 - 42*z2[4]*z2[5]*z2[6]^2 + 15*z2[4]^2*z2[5]*z2[6]^2 - 
    3*z2[4]^3*z2[5]*z2[6]^2 - 36*z2[6]^3 + 11*z2[4]*z2[6]^3 - 
    2*z2[4]^2*z2[6]^3 - 70*z2[5]*z2[6]^3 + 20*z2[4]*z2[5]*z2[6]^3 - 
    3*z2[4]^2*z2[5]*z2[6]^3 + 14*z2[6]^4 - 2*z2[4]*z2[6]^4 + 
    25*z2[5]*z2[6]^4 - 3*z2[4]*z2[5]*z2[6]^4 - 2*z2[6]^5 - 3*z2[5]*z2[6]^5 - 
    z2[3]*(z2[4]^5 + z2[4]^7 + z2[4]^4*(-1 + z2[6]) + 
      z2[4]^3*(-1 + z2[6])^2 + z2[4]^2*(-1 + z2[6])^3 + 
      z2[4]*(-1 + z2[6])^4 + (-1 + z2[6])^5 - z2[4]^6*(1 + z2[6])) - 
    z2[2]^5*(-z2[4]^3 + z2[3]*(z2[4]^3 + z2[4]^2*(-2 + z2[6]) + 
        (-2 + z2[6])*(-1 + z2[6])^2 + z2[4]*(2 - 3*z2[6] + z2[6]^2))) - 
    z2[2]*(-3*z2[4]^6 + z2[4]^5*(1 + 3*z2[5] - z2[5]^2 + z2[6]) + 
      z2[4]^4*(-6 - z2[5]^2*(-2 + z2[6]) + 5*z2[6] + z2[5]*(-7 + 2*z2[6])) - 
      (-1 + z2[6])^3*(-26 + 19*z2[6] - 3*z2[6]^2 + 
        z2[5]*(-23 + 17*z2[6] - 2*z2[6]^2) + z2[5]^2*(6 - 7*z2[6] + 
          z2[6]^2)) - z2[4]*(-1 + z2[6])^2*(-21 + 17*z2[6] - 3*z2[6]^2 + 
        z2[5]*(-19 + 15*z2[6] - 2*z2[6]^2) + z2[5]^2*(5 - 6*z2[6] + 
          z2[6]^2)) - z2[4]^2*(-1 + z2[6])*(-16 + 15*z2[6] - 3*z2[6]^2 + 
        z2[5]*(-15 + 13*z2[6] - 2*z2[6]^2) + z2[5]^2*(4 - 5*z2[6] + 
          z2[6]^2)) + z2[3]*(z2[4]^7 + 3*z2[4]^4*(-2 + z2[6]) + 
        3*z2[4]^2*(-2 + z2[6])*(-1 + z2[6])^2 + 3*z2[4]*(-2 + z2[6])*
         (-1 + z2[6])^3 + 3*(-2 + z2[6])*(-1 + z2[6])^4 + 
        3*z2[4]^5*(2 + z2[6]) - z2[4]^6*(6 + z2[6]) + 
        3*z2[4]^3*(2 - 3*z2[6] + z2[6]^2)) + 
      z2[4]^3*(11 - 13*z2[6] + 3*z2[6]^2 - z2[5]^2*(3 - 4*z2[6] + z2[6]^2) + 
        z2[5]*(11 - 11*z2[6] + 2*z2[6]^2))) + 
    z2[2]^2*(-z2[4]^6 + z2[4]^4*(3 - 2*z2[6]) + z2[4]^5*(-3 + z2[6]) - 
      z2[4]^3*(10 - 10*z2[6] + z2[6]^2) - (-1 + z2[6])^2*
       (-31 + 38*z2[6] - 13*z2[6]^2 + z2[6]^3) - 
      z2[4]^2*(-17 + 26*z2[6] - 11*z2[6]^2 + z2[6]^3) - 
      z2[4]*(24 - 56*z2[6] + 44*z2[6]^2 - 13*z2[6]^3 + z2[6]^4) + 
      z2[3]*(14*z2[4]^4 + 4*z2[4]^6 - 2*z2[4]^5*(7 + z2[6]) + 
        z2[4]^3*(-14 + 14*z2[6] - 3*z2[6]^2) - z2[4]*(-1 + z2[6])^2*
         (14 - 14*z2[6] + 3*z2[6]^2) - (-1 + z2[6])^3*(14 - 14*z2[6] + 
          3*z2[6]^2) + z2[4]^2*(14 - 28*z2[6] + 17*z2[6]^2 - 3*z2[6]^3))) + 
    z2[2]^4*(-3*z2[4]^4 - z2[4]^2*z2[6] + z2[4]^3*z2[6] - 
      z2[4]*(-1 + z2[6])*z2[6] - (-1 + z2[6])^2*z2[6] + 
      z2[3]*(4*z2[4]^4 + z2[4]^3*(-9 + 2*z2[6]) + 
        z2[4]^2*(9 - 9*z2[6] + 2*z2[6]^2) + (-1 + z2[6])^2*
         (9 - 9*z2[6] + 2*z2[6]^2) + z2[4]*(-9 + 18*z2[6] - 11*z2[6]^2 + 
          2*z2[6]^3))) - z2[2]^3*(-3*z2[4]^5 + z2[4]^3*(1 - 3*z2[6]) - 
      z2[4]*(-1 + z2[6])^2*(-5 + 2*z2[6]) + z2[4]^4*(-1 + 2*z2[6]) + 
      z2[4]^2*(-3 + 6*z2[6] - 2*z2[6]^2) - (-1 + z2[6])^2*
       (7 - 8*z2[6] + 2*z2[6]^2) + z2[3]*(-16*z2[4]^4 + 6*z2[4]^5 + 
        z2[4]^3*(-4 + z2[6])^2 + z2[4]^2*(-16 + 24*z2[6] - 10*z2[6]^2 + 
          z2[6]^3) + (-1 + z2[6])^2*(-16 + 24*z2[6] - 10*z2[6]^2 + z2[6]^3) + 
        z2[4]*(16 - 40*z2[6] + 34*z2[6]^2 - 11*z2[6]^3 + z2[6]^4))) + 
    z2[5]*(z2[4]^5 + z2[2]^5*z2[3]*(z2[4]^3 + z2[4]^2*(-1 + z2[6]) + 
        z2[4]*(-1 + z2[6])^2 + (-1 + z2[6])^3) + z2[4]^4*(-2 + z2[6]) + 
      z2[4]^2*(-4 + z2[6])*(-1 + z2[6])^2 + z2[4]*(-5 + z2[6])*
       (-1 + z2[6])^3 + (-6 + z2[6])*(-1 + z2[6])^4 + 
      z2[4]^3*(3 - 4*z2[6] + z2[6]^2) + z2[2]*(-2*z2[4]^4 - z2[4]^5 + 
        z2[4]^7 + z2[4]^3*(5 - 4*z2[6]) - z2[4]^6*(-1 + z2[6]) - 
        2*(-1 + z2[6])^3*(-7 + 5*z2[6]) - z2[4]*(-1 + z2[6])^2*
         (-11 + 8*z2[6]) - 2*z2[4]^2*(4 - 7*z2[6] + 3*z2[6]^2) + 
        z2[3]*(z2[4]^5 + z2[4]^7 + z2[4]^4*(-1 + z2[6]) + 
          z2[4]^3*(-1 + z2[6])^2 + z2[4]^2*(-1 + z2[6])^3 + 
          z2[4]*(-1 + z2[6])^4 + (-1 + z2[6])^5 - z2[4]^6*(1 + z2[6]))) - 
      z2[2]^4*(z2[4]^3 + z2[4]^4 + z2[4]^2*(-1 + z2[6]) + 
        z2[4]*(-1 + z2[6])^2 + (-1 + z2[6])^3 + 
        2*z2[3]*(2*z2[4]^4 + z2[4]^3*(-2 + z2[6]) + z2[4]*(-2 + z2[6])*
           (-1 + z2[6])^2 + (-2 + z2[6])*(-1 + z2[6])^3 + 
          z2[4]^2*(2 - 3*z2[6] + z2[6]^2))) - 
      z2[2]^2*(3*z2[4]^6 + z2[4]^5*(3 - 2*z2[6]) + z2[4]^4*(-3 + z2[6]) + 
        z2[4]^3*(-2 + z2[6])*z2[6] + z2[4]*(-1 + z2[6])^2*(-6 + z2[6]^2) + 
        (-1 + z2[6])^3*(-9 + z2[6] + z2[6]^2) + 
        z2[4]^2*(3 - 2*z2[6] - 2*z2[6]^2 + z2[6]^3) + 
        2*z2[3]*(2*z2[4]^6 - z2[4]^4*(-2 + z2[6]) - z2[4]^2*(-2 + z2[6])*
           (-1 + z2[6])^2 - z2[4]*(-2 + z2[6])*(-1 + z2[6])^3 - 
          (-2 + z2[6])*(-1 + z2[6])^4 - z2[4]^5*(2 + z2[6]) - 
          z2[4]^3*(2 - 3*z2[6] + z2[6]^2))) + 
      z2[2]^3*(3*z2[4]^5 - z2[4]^4*(-3 + z2[6]) + 2*z2[4]^2*(-1 + z2[6])^2 + 
        2*(-1 + z2[6])^3*z2[6] + z2[4]^3*(-3 + 2*z2[6]) + 
        z2[4]*(-1 + z2[6])^2*(-1 + 2*z2[6]) + z2[3]*(-6*z2[4]^4 + 6*z2[4]^5 + 
          z2[4]^3*(6 - 6*z2[6] + z2[6]^2) + z2[4]*(-1 + z2[6])^2*
           (6 - 6*z2[6] + z2[6]^2) + (-1 + z2[6])^3*(6 - 6*z2[6] + z2[6]^2) + 
          z2[4]^2*(-6 + 12*z2[6] - 7*z2[6]^2 + z2[6]^3)))), 
  y[462] -> 1 + (1 + z2[2])*z2[3]*z2[5]*(-1 + z2[6]) - z2[6] - 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + 2*z2[6]), 
  y[463] -> -z2[6] + (1 + z2[2])*z2[3]*z2[5]*(-1 + 2*z2[6]) + 
    z2[3]*(1 + z2[2] - 3*z2[6] - 2*z2[2]*z2[6]), y[464] -> -19 + 13*z2[5], 
  y[465] -> -38 - 6*z2[5] - 19*z2[3]*(1 + z2[5]), 
  y[466] -> -45 - 56*z2[5] - z2[3]*(38 + 63*z2[5]), 
  y[467] -> -19 + 6*z2[5] + z2[3]*(-19 - 44*z2[5] + 6*z2[5]^2), 
  y[468] -> 76 + z2[3]*(209 + z2[2]*(95 - 38*z2[5]) + z2[5]*(18 - 82*z2[6]) + 
      12*z2[5]^2*(-1 + z2[6]) - 6*z2[6]) + 12*z2[5]*(-1 + z2[6]), 
  y[469] -> 38 + z2[3]*(19 - 19*z2[5]*(-1 + z2[6]) - 3*z2[6]) - 
    6*z2[5]*(-1 + z2[6]) - 6*z2[6], y[470] -> 19 + 13*z2[5]*(-1 + z2[6]) - 
    3*z2[6], y[471] -> -38 + z2[3]*(-19 + 19*z2[5]*(-1 + z2[6]) - 13*z2[6]) + 
    6*z2[5]*(-1 + z2[6]) - 26*z2[6], 
  y[472] -> 19 + 13*z2[5]*(-1 + z2[6]) + 13*z2[6], 
  y[473] -> z2[5]*(-2 + z2[6]) + z2[2]*(-1 + z2[6]) - 
    2*z2[5]^2*(-1 + z2[6]) - z2[5]^3*(-1 + z2[6])^2 + z2[6], 
  y[474] -> -16 + 3*z2[5], y[475] -> -9 + 12*z2[6] + z2[5]*(22 + 7*z2[6]) + 
    13*z2[5]^2*(-1 + z2[6]^2), 
  y[476] -> 4 - 3*z2[6] + z2[3]*(-1 + z2[5])*(2 - 3*z2[6] + z2[6]^2), 
  y[477] -> 2 - 2*z2[4] - 5*z2[6] + z2[3]*(-1 + z2[5])*
     (2 + z2[4]^2 + 2*z2[4]*(-1 + z2[6]) - 6*z2[6] + 3*z2[6]^2), 
  y[478] -> 25 + 26*z2[5]^2*(-1 + z2[6])^2 - 24*z2[6] + 31*z2[6]^2 + 
    z2[5]*(-51 + 44*z2[6] + 7*z2[6]^2), 
  y[479] -> 64 + z2[3]*(73 + z2[5]*(47 - 60*z2[6]) - 6*z2[6]) + 6*z2[6] - 
    3*z2[5]^2*(-1 + z2[6]^2) + z2[5]*(37 - 53*z2[6] + 16*z2[6]^2), 
  y[480] -> -62 + z2[4]*(-1 + 21*z2[5] - 7*z2[5]^2) + 25*z2[6] + 
    z2[5]*(106 + 9*z2[6]) - 26*z2[5]^3*(-1 + z2[6]^2) + 
    2*z2[5]^2*(-48 - 7*z2[6] + 26*z2[6]^2), 
  y[481] -> -63 - 26*z2[5]^3*(-1 + z2[6])^3 + 56*z2[6] - 25*z2[6]^2 + 
    z2[5]^2*(-1 + z2[6])^2*(-103 + 19*z2[6]) + 
    z2[5]*(127 - 176*z2[6] + 61*z2[6]^2 - 12*z2[6]^3), 
  y[482] -> -2 + 11*z2[6] - 8*z2[6]^2 + 2*z2[3]*(-1 + z2[5])*
     (-1 + 5*z2[6] - 6*z2[6]^2 + 2*z2[6]^3), 
  y[483] -> 16 - 35*z2[6] + 16*z2[6]^2 + z2[2]*(25 - 44*z2[6] + 19*z2[6]^2) + 
    z2[5]*(2 + 5*z2[6] + 2*z2[6]^2 - 6*z2[6]^3) + 
    3*z2[5]^3*(2 - 3*z2[6] + z2[6]^3) - 
    4*z2[5]^2*(-1 + 9*z2[6] - 12*z2[6]^2 + 4*z2[6]^3), 
  y[484] -> z2[5]*(-233 + 146*z2[6] - 3*z2[6]^2) + 
    5*(25 - 16*z2[6] + 5*z2[6]^2) - 26*z2[5]^3*(2 - 3*z2[6] + z2[6]^3) + 
    z2[5]^2*(199 - 204*z2[6] - 21*z2[6]^2 + 26*z2[6]^3), 
  y[485] -> -2 + z2[4] + (1 + z2[2])*z2[3]^2*
     (z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
    z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) + 2*z2[6] - 2*z2[3]*z2[5]*
     ((1 + z2[3])*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
      z2[2]*(-2 + z2[4] + z2[3]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
          3*(-1 + z2[6])^2) + 2*z2[6])) + 
    z2[3]*(1 + z2[4]^2 - 4*z2[6] + 3*z2[6]^2 + z2[4]*(-1 + 2*z2[6]) + 
      z2[2]*(-5 + 2*z2[4] + 4*z2[6])), 
  y[486] -> 3*(-1 + z2[6]) - 2*z2[3]*z2[5]*
     (z2[2]*(3 + 4*z2[3]*(-1 + z2[6])) + 4*(1 + z2[3])*(-1 + z2[6]))*
     (-1 + z2[6]) + 4*(1 + z2[2])*z2[3]^2*(-1 + z2[6])^2 + 
    4*z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6])^2 + 
    z2[3]*(1 - 5*z2[6] + 4*z2[6]^2 + z2[2]*(-8 + 6*z2[6])), 
  y[487] -> -16 + 4*z2[5] - 10*z2[5]^2 - 3*z2[5]^3 + 
    z2[4]^2*(3 - 25*z2[5] + 3*z2[5]^2) + 16*z2[6] - 4*z2[5]*z2[6] + 
    32*z2[5]^2*z2[6] + 10*z2[5]*z2[6]^2 - 19*z2[5]^2*z2[6]^2 + 
    3*z2[5]^3*z2[6]^2 + z2[2]*(-22 + 19*z2[4] + 19*z2[6]) + 
    z2[4]*(16 + z2[5]^2*(16 + 3*z2[6]) - 2*z2[5]*(5 + 11*z2[6])), 
  y[488] -> 6*z2[3]*z2[5]^2*(-1 + z2[6])^2 + 19*(-3 + 2*z2[6] + z2[6]^2) + 
    z2[3]*(-190 + 107*z2[6] + 13*z2[6]^2 + 19*z2[2]*(-5 + 3*z2[6])) - 
    2*z2[5]*(-1 + z2[6])*(3 - 3*z2[6] + z2[3]*(13 + 19*z2[2] + 19*z2[6])), 
  y[489] -> -((-83 + 18*z2[5]*(-1 + z2[6]) + 6*z2[5]^2*(-1 + z2[6]) - 
       57*z2[6])*(-1 + z2[6])) + z2[3]*(-108 + 50*z2[6] + 26*z2[6]^2 + 
      z2[5]*(-31 + 88*z2[6] - 57*z2[6]^2)), 
  y[490] -> -(z2[4]^3*(-1 + z2[5])) - z2[4]^2*(2 + z2[5]*(-2 + z2[6])) - 
    (-1 + z2[6])*(2*(-2 + z2[6]) + z2[5]*(4 - 5*z2[6] + z2[6]^2)) - 
    z2[4]*(-3 + 2*z2[6] + z2[5]*(3 - 4*z2[6] + z2[6]^2)), 
  y[491] -> z2[4]^3*(1 + z2[3]*z2[5]) + 
    z2[4]^2*(-2 + z2[5] + z2[3]*z2[5]*(-1 + z2[6])) + 
    z2[2]^2*(z2[4]^2*z2[5] + z2[4]*(1 + z2[5]*(-1 + z2[6])) + 
      z2[3]*(z2[4]^2*(-1 + z2[5]) + z2[4]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
        (2 + z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6])) + 
      (1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6])) + 
    z2[4]*(3 + z2[5]*(2 + z2[3]*(-1 + z2[6]))*(-1 + z2[6]) - 2*z2[6]) + 
    (4 + z2[5]*(3 + z2[3]*(-1 + z2[6]))*(-1 + z2[6]) - 2*z2[6])*
     (-1 + z2[6]) - z2[2]*(8 - 10*z2[5] + 3*z2[5]^2 + 
      z2[4]^3*(-1 + 2*z2[5]) + z2[4]^2*(4 + z2[5]^2 + z2[5]*(-4 + z2[6])) + 
      z2[3]*(z2[4]^3*(-1 + z2[5])*z2[5] + z2[4]^2*(1 - z2[5]*(-2 + z2[6]) + 
          z2[5]^2*(-1 + z2[6])) + z2[4]*(1 - z2[5]*(-2 + z2[6]) + 
          z2[5]^2*(-1 + z2[6]))*(-1 + z2[6]) + 
        (1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6])^2) - 
      10*z2[6] + 17*z2[5]*z2[6] - 6*z2[5]^2*z2[6] + 3*z2[6]^2 - 
      8*z2[5]*z2[6]^2 + 3*z2[5]^2*z2[6]^2 + z2[5]*z2[6]^3 + 
      z2[4]*(3*(-2 + z2[6]) + 2*z2[5]^2*(-1 + z2[6]) + 
        z2[5]*(7 - 6*z2[6] + z2[6]^2))), 
  y[492] -> z2[5]*(-1 + z2[6])^3*(-4 + z2[3] + z2[2]^2*(1 + z2[3]) - 
      z2[3]*z2[6] - z2[2]*(2 + z2[3]*(-2 + z2[6]) + z2[6])) + 
    (1 - z2[6])*(z2[2]^2*(-1 + z2[3]*(-2 + z2[6]))*(-1 + z2[6]) - 
      (5 + 2*z2[5]*(4 + z2[3]*(-1 + z2[6]))*(-1 + z2[6]) - 2*z2[6])*
       (-1 + z2[6]) + z2[2]*(10 + 4*z2[5]^2*(-1 + z2[6])^2 + 
        z2[3]*(1 - 2*z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]))*
         (-1 + z2[6])^2 - 11*z2[6] + 3*z2[6]^2 - 
        3*z2[5]*(5 - 8*z2[6] + 3*z2[6]^2))), 
  y[493] -> -2 - z2[3]*(1 + z2[5]), 
  y[494] -> -7 + 14*z2[5] + z2[3]*(-2 + 9*z2[5]), 
  y[495] -> 25 + z2[3]*(-1 + 10*z2[5]), 
  y[496] -> 3 + z2[4]*(-1 + z2[5]) + 2*z2[5]*(-1 + z2[6]) - 2*z2[6], 
  y[497] -> 5 + 3*z2[5]*(-1 + z2[6]) - 3*z2[6], 
  y[498] -> 4 + z2[3]*(4 + 3*z2[2] - 4*z2[6]) - 4*z2[6], y[499] -> 1 - z2[5], 
  y[500] -> -(z2[2]*(1 + z2[5]*(-1 + z2[6]))*(2 + z2[5]*(-1 + z2[6]) - z2[6])^
       2) + (2 + 2*z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6])^2 - z2[6])*
     (-1 + z2[6]) - z2[5]*(-1 + z2[6])^3, 
  y[501] -> z2[3]*(-1 + z2[5]*(-1 + z2[6]) - z2[6]) - 2*(1 + z2[6]), 
  y[502] -> 2 + z2[3]*(1 + z2[5] - z2[5]*z2[6]), 
  y[503] -> 4 - 8*z2[6] + z2[5]*(-3 + 5*z2[6]) + z2[5]^2*(-1 + z2[6]^2), 
  y[504] -> 39 + z2[2]*(8 + z2[3]*(7 - 9*z2[6]) - 8*z2[6]) - 
    2*z2[3]*z2[5]*(7 + z2[2] - 5*z2[6])*(-1 + z2[6]) - 66*z2[6] + 
    27*z2[6]^2 + z2[3]*(2 - 7*z2[6] + z2[6]^2), 
  y[505] -> -9 + 10*z2[6] - 3*z2[6]^2 + 3*z2[5]*(2 - 3*z2[6] + z2[6]^2), 
  y[506] -> -2 + z2[5]*(4 - 3*z2[6]) + z2[2]*(-1 + z2[6]) + 
    z2[5]^3*(-1 + z2[6])^2 + z2[6] - 2*z2[5]^2*(2 - 3*z2[6] + z2[6]^2), 
  y[507] -> 2*(-4 + z2[6]) + z2[2]*(-1 + z2[6]) + 
    z2[5]*(15 - 7*z2[6] - 2*z2[6]^2) + z2[5]^2*(-8 + 7*z2[6] + z2[6]^2), 
  y[508] -> -18 + z2[4]*(1 - 3*z2[5] + z2[5]^2) + z2[5]*(34 - 3*z2[6]) - 
    z2[6] - 2*z2[5]^3*(-1 + z2[6]^2) + 2*z2[5]^2*(-8 + z2[6] + 2*z2[6]^2), 
  y[509] -> -3 + 2*z2[5]^2*(-1 + z2[6])^2 + 16*z2[6] - 11*z2[6]^2 + 
    z2[5]*(1 - 6*z2[6] + 5*z2[6]^2), 
  y[510] -> -41 + 3*z2[5]^2*(-9 + z2[6])*(-1 + z2[6])^2 - 
    2*z2[5]^3*(-1 + z2[6])^3 + 38*z2[6] - 5*z2[6]^2 + 
    z2[5]*(67 - 104*z2[6] + 37*z2[6]^2), 
  y[511] -> -7 + z2[5]^2*(-4 + z2[6])*(-1 + z2[6])^2 + 10*z2[6] - 5*z2[6]^2 + 
    z2[6]^3 + z2[5]*(11 - 20*z2[6] + 11*z2[6]^2 - 2*z2[6]^3), 
  y[512] -> -9 + 4*z2[5]^3*(-1 + z2[6])^2 + 9*z2[6] - 2*z2[6]^2 - 
    z2[2]*(4 - 5*z2[6] + z2[6]^2) + z2[5]*(17 - 19*z2[6] + 4*z2[6]^2) + 
    z2[5]^2*(-17 + 29*z2[6] - 13*z2[6]^2 + z2[6]^3), 
  y[513] -> 47 - 20*z2[6] - z2[6]^2 + z2[5]*(-83 + 68*z2[6] - 3*z2[6]^2) - 
    2*z2[5]^3*(2 - 3*z2[6] + z2[6]^3) + z2[5]^2*(37 - 42*z2[6] + 3*z2[6]^2 + 
      2*z2[6]^3), y[514] -> 64 - 3*z2[2]^2*(-1 + z2[6])^2 - 99*z2[6] + 
    40*z2[6]^2 - 2*z2[6]^3 + z2[2]*(-1 + z2[6])^2*(3 + z2[6]) + 
    3*z2[5]^2*(-1 + z2[6])^2*(15 - 10*z2[6] + z2[6]^2) - 
    z2[5]*(105 - 220*z2[6] + 144*z2[6]^2 - 30*z2[6]^3 + z2[6]^4), 
  y[515] -> 5 - 9*z2[5] + z2[4]^2*z2[5] + 5*z2[5]^2 - 2*z2[6] + 
    4*z2[5]*z2[6] - 4*z2[5]^2*z2[6] + 3*z2[5]*z2[6]^2 - z2[5]^2*z2[6]^2 - 
    z2[2]*(-1 + z2[4] + z2[6]) + z2[4]*(-2 - 2*z2[5]^2 + z2[5]*(3 + z2[6])), 
  y[516] -> -z2[4]^2 - 2*z2[4]*(-1 + z2[6]) - 3*(-1 + z2[6])^2 + 
    z2[3]*(-z2[4]^2 - 2*z2[4]*(-1 + z2[6]) - 3*(-1 + z2[6])^2 + 
      z2[2]*(-2 + z2[4] + 2*z2[6])), 
  y[517] -> -(z2[2]^2*(1 + 6*z2[3])) + 8*(1 + z2[3])*(-1 + z2[6]) + 
    z2[2]*(-9 + 8*z2[6] + 2*z2[3]*(-7 + 3*z2[6])), 
  y[518] -> -64 - z2[2]*(8 + z2[3]*(7 + 2*z2[5])) + 52*z2[6] + 
    z2[3]*(-1 + 4*z2[5]*(-6 + 5*z2[6])), 
  y[519] -> (-1 + z2[6])*(-8 + z2[5]*(15 + z2[6])) + 
    z2[3]*(4 + z2[5]*(-10 + 9*z2[6])), 
  y[520] -> -(z2[2]^2*(1 + 5*z2[3])) + (1 + z2[3])*
     (7*z2[4] + 15*(-1 + z2[6])) + z2[2]*(-16 + 7*z2[4] + 15*z2[6] + 
      z2[3]*(-18 + 5*z2[4] + 11*z2[6])), 
  y[521] -> -(z2[2]^2*(2 + 11*z2[3])) + 23*(1 + z2[3])*(-1 + z2[6]) + 
    z2[2]*(-25 + 23*z2[6] + z2[3]*(-32 + 17*z2[6])), 
  y[522] -> -7 + 13*z2[5] - 13*z2[5]^2 + 3*z2[5]^3 + 
    z2[4]^3*(1 - z2[5] + z2[5]^2) + z2[4]^2*(-3 + 5*z2[5] + z2[5]^3 + 
      z2[5]^2*(-5 + z2[6])) + 8*z2[6] - 16*z2[5]*z2[6] + 23*z2[5]^2*z2[6] - 
    6*z2[5]^3*z2[6] - 2*z2[6]^2 + 4*z2[5]*z2[6]^2 - 11*z2[5]^2*z2[6]^2 + 
    3*z2[5]^3*z2[6]^2 + z2[5]^2*z2[6]^3 - 
    z2[2]*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) + 
    z2[4]*(5 + 2*z2[5]^3*(-1 + z2[6]) - 2*z2[6] + z2[5]*(-9 + 4*z2[6]) + 
      z2[5]^2*(9 - 8*z2[6] + z2[6]^2)), 
  y[523] -> -39 + 66*z2[5] + 3*z2[4]^3*(-1 + z2[5])*z2[5] - 30*z2[5]^2 + 
    z2[4]^2*(-7 - z2[5]*(-15 + z2[6]) + 3*z2[5]^2*(-3 + z2[6])) + 31*z2[6] - 
    84*z2[5]*z2[6] + 54*z2[5]^2*z2[6] - 3*z2[6]^2 + 25*z2[5]*z2[6]^2 - 
    27*z2[5]^2*z2[6]^2 - z2[5]*z2[6]^3 + 3*z2[5]^2*z2[6]^3 - 
    3*z2[2]^2*(-1 + z2[4] + z2[6]) + 
    z2[2]*(-1 + 3*z2[4]^2 + z2[4]*(-1 + z2[6]) + z2[6]^2) + 
    z2[4]*(-4*(-5 + z2[6]) - z2[5]*(36 - 20*z2[6] + z2[6]^2) + 
      3*z2[5]^2*(6 - 6*z2[6] + z2[6]^2)), 
  y[524] -> -(z2[4]^6*(-1 + z2[5])) - 
    z2[2]^3*(z2[4]^3 + z2[4]^2*(-1 + z2[6]) + z2[4]*(-1 + z2[6])^2 + 
      (-1 + z2[6])^3) + z2[4]^5*(2*z2[5] - z2[6]) + 
    z2[4]*(-1 + z2[6])^3*(-4 + 2*z2[5]*(-3 + z2[6]) + z2[6]) + 
    z2[4]^3*(1 + 2*z2[5])*(2 - 3*z2[6] + z2[6]^2) + 
    z2[2]^2*(3*z2[4]^4 + z2[4]^3*(-2 + z2[6]) + z2[4]^2*(-1 + z2[6])^2 + 
      z2[4]*(-1 + z2[6])^2*z2[6] + (-1 + z2[6])^3*(1 + z2[6])) + 
    (-1 + z2[6])^4*(-5 + z2[6] + z2[5]*(-7 + 2*z2[6])) + 
    z2[4]^2*(-1 + z2[6])^2*(-3 + z2[6] + z2[5]*(-5 + 2*z2[6])) + 
    z2[4]^4*(-1 + z2[6] + z2[5]*(-3 + 2*z2[6])) - 
    z2[2]*(2*z2[4]^5 - z2[4]^4*(-1 + z2[6]) + 5*z2[4]*(-2 + z2[6])*
       (-1 + z2[6])^2 + z2[4]^3*(-4 + 3*z2[6]) + (-1 + z2[6])^3*
       (-13 + 6*z2[6]) + z2[4]^2*(7 - 11*z2[6] + 4*z2[6]^2)), 
  y[525] -> (-9 + 16*z2[5])*(-1 + z2[6])^2 + 
    z2[3]*(2*(-3 + z2[6] + z2[6]^2) + z2[5]*(11 - 20*z2[6] + 9*z2[6]^2)), 
  y[526] -> z2[2]^5*z2[3]*(-2 + z2[6]) + (-1 + z2[6])^2*
     (-7 + 3*z2[5]*(-5 + z2[6]) + z2[3]*(-1 + z2[6]) + 2*z2[6]) + 
    z2[2]^4*(z2[6] + z2[3]*(-9 + 9*z2[6] - 2*z2[6]^2)) + 
    z2[2]*(-1 + z2[6])*(31 - 21*z2[6] + 3*z2[6]^2 - 
      z2[5]^2*(7 - 8*z2[6] + z2[6]^2) + 3*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
      z2[5]*(27 - 19*z2[6] + 2*z2[6]^2)) + 
    z2[2]^3*(-9 + 9*z2[6] - 2*z2[6]^2 + z2[3]*(-16 + 24*z2[6] - 10*z2[6]^2 + 
        z2[6]^3)) + z2[2]^2*(-38 + 44*z2[6] - 14*z2[6]^2 + z2[6]^3 + 
      z2[3]*(-14 + 28*z2[6] - 17*z2[6]^2 + 3*z2[6]^3)) + 
    (-1 - z2[2])*z2[5]*(-1 + z2[6])*(7 + z2[2]^4*z2[3] + 
      z2[2]^3*(-1 + z2[3]*(3 - 2*z2[6])) - 8*z2[6] + z2[6]^2 + 
      z2[2]*(10 + z2[3]*(-1 + z2[6])^2 - 4*z2[6] - z2[6]^2) + 
      z2[2]^2*(2*(1 + z2[6]) + z2[3]*(3 - 4*z2[6] + z2[6]^2))), 
  y[527] -> -(z2[2]^3*z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6])*
      (-1 + z2[6])^2) - (-1 + z2[6])*(-34 + 40*z2[6] - 13*z2[6]^2 + z2[6]^3 + 
      z2[5]^2*(-1 + z2[6])^2*(-19 + 7*z2[6]) + 
      z2[5]*(44 - 69*z2[6] + 24*z2[6]^2 + z2[6]^3) + 
      z2[3]*(-1 + z2[6])^2*(-2 + z2[5]^2*(-1 + z2[6]) + z2[6] + 
        z2[5]*(-3 + 4*z2[6]))) + z2[2]^2*(-1 + z2[6])*
     (12 + 3*z2[5]^2*(-1 + z2[6])^2 - 13*z2[6] + 4*z2[6]^2 + 
      z2[5]*(-11 + 16*z2[6] - 5*z2[6]^2) + z2[3]*(-1 + z2[6])*
       (-15 + 10*z2[6] - z2[6]^2 + z2[5]*(7 - 8*z2[6] + z2[6]^2))) + 
    z2[2]*(-68 + 3*z2[5]^3*(-5 + z2[6])*(-1 + z2[6])^3 + 130*z2[6] - 
      86*z2[6]^2 + 22*z2[6]^3 - z2[6]^4 - z2[5]^2*(-1 + z2[6])^2*
       (72 - 52*z2[6] + 7*z2[6]^2) + z2[5]*(112 - 248*z2[6] + 181*z2[6]^2 - 
        48*z2[6]^3 + 3*z2[6]^4) + z2[3]*(-1 + z2[6])^2*
       (-11 + z2[5]^3*(-1 + z2[6])^2 + 12*z2[6] - 2*z2[6]^2 + 
        z2[5]*(-4 + 8*z2[6] - 3*z2[6]^2) + z2[5]^2*(1 - 4*z2[6] + 
          3*z2[6]^2))), y[528] -> 74 - 86*z2[5] + 50*z2[5]^2 - 
    z2[2]^3*(z2[3]*(4 + 2*z2[5]*(-1 + z2[6]) - 3*z2[6]) + 2*(-1 + z2[6]))*
     (-1 + z2[6]) - 126*z2[6] + 156*z2[5]*z2[6] - 136*z2[5]^2*z2[6] + 
    64*z2[6]^2 - 69*z2[5]*z2[6]^2 + 126*z2[5]^2*z2[6]^2 - 9*z2[6]^3 - 
    4*z2[5]*z2[6]^3 - 44*z2[5]^2*z2[6]^3 + 3*z2[5]*z2[6]^4 + 
    4*z2[5]^2*z2[6]^4 + z2[3]*(-1 + z2[6])^2*(8 - 6*z2[6] + z2[6]^2 + 
      z2[5]^2*(5 - 6*z2[6] + z2[6]^2) + z2[5]*(14 - 20*z2[6] + 3*z2[6]^2)) + 
    z2[2]^2*(21 + 9*z2[5]^2*(-1 + z2[6])^2 - 19*z2[6] - 3*z2[6]^2 + 
      4*z2[6]^3 + z2[5]*(-31 + 51*z2[6] - 21*z2[6]^2 + z2[6]^3) + 
      z2[3]*(-1 + z2[6])*(-42 + 39*z2[6] - 7*z2[6]^2 + 
        z2[5]*(21 - 26*z2[6] + 5*z2[6]^2))) + 
    z2[2]*(135 - 200*z2[6] + 86*z2[6]^2 - 6*z2[6]^3 - z2[6]^4 + 
      6*z2[5]^3*(-1 + z2[6])^2*(-5 + 2*z2[6]) - 
      3*z2[5]^2*(-46 + 94*z2[6] - 59*z2[6]^2 + 11*z2[6]^3) + 
      z2[5]*(-209 + 352*z2[6] - 180*z2[6]^2 + 30*z2[6]^3 - 2*z2[6]^4) + 
      z2[3]*(-1 + z2[6])*(-37 + 4*z2[5]^3*(-1 + z2[6])^2 + 49*z2[6] - 
        15*z2[6]^2 + z2[6]^3 - 2*z2[5]^2*(-3 + 10*z2[6] - 8*z2[6]^2 + 
          z2[6]^3) + z2[5]*(-19 + 40*z2[6] - 21*z2[6]^2 + 2*z2[6]^3))), 
  y[529] -> -46 + 24*z2[4] - 8*z2[4]^2 - 2*z2[4]^3 + z2[4]^4 + 51*z2[5] - 
    25*z2[4]*z2[5] + 8*z2[4]^2*z2[5] - 34*z2[5]^2 + 21*z2[4]*z2[5]^2 - 
    11*z2[4]^2*z2[5]^2 + 4*z2[4]^3*z2[5]^2 + 43*z2[6] - 7*z2[4]*z2[6] - 
    48*z2[5]*z2[6] + 4*z2[4]*z2[5]*z2[6] + 3*z2[4]^2*z2[5]*z2[6] + 
    63*z2[5]^2*z2[6] - 22*z2[4]*z2[5]^2*z2[6] + 4*z2[4]^2*z2[5]^2*z2[6] - 
    8*z2[6]^2 + 3*z2[4]*z2[5]*z2[6]^2 - 33*z2[5]^2*z2[6]^2 + 
    4*z2[4]*z2[5]^2*z2[6]^2 + 3*z2[5]*z2[6]^3 + 4*z2[5]^2*z2[6]^3 + 
    z2[2]^3*(-(z2[3]*(-2 + z2[5])*(-1 + z2[6])) - 2*(-1 + z2[4] + z2[6])) + 
    z2[3]*(z2[4]^3*z2[5]*(2 + z2[5]) + z2[4]^2*(-2 + z2[5]^2*(-2 + z2[6]) + 
        z2[6] + z2[5]*(-5 + 3*z2[6])) + (-1 + z2[6])*(6 - 5*z2[6] + z2[6]^2 + 
        z2[5]^2*(4 - 5*z2[6] + z2[6]^2) + z2[5]*(11 - 16*z2[6] + 
          3*z2[6]^2)) + z2[4]*((-2 + z2[6])^2 + 
        z2[5]^2*(3 - 4*z2[6] + z2[6]^2) + z2[5]*(8 - 12*z2[6] + 
          3*z2[6]^2))) + z2[2]^2*(-9 + 20*z2[5] - 6*z2[5]^2 + 
      z2[4]^2*(6 + z2[5]) - 3*z2[6] - 15*z2[5]*z2[6] + 6*z2[5]^2*z2[6] + 
      4*z2[6]^2 + z2[5]*z2[6]^2 + z2[4]*(-3 + 3*z2[5]^2 + 
        z2[5]*(-9 + z2[6]) + 4*z2[6]) + z2[3]*(-27 + 2*z2[4]^2*(-1 + z2[5]) + 
        29*z2[6] - 6*z2[6]^2 + 2*z2[5]*(7 - 9*z2[6] + 2*z2[6]^2) + 
        z2[4]*(12 - 5*z2[6] + z2[5]*(-7 + 3*z2[6])))) - 
    z2[2]*(79 - 121*z2[5] + 81*z2[5]^2 - 18*z2[5]^3 + 3*z2[4]^3*(1 + z2[5]) - 
      59*z2[6] + 113*z2[5]*z2[6] - 98*z2[5]^2*z2[6] + 27*z2[5]^3*z2[6] + 
      6*z2[6]^2 - 25*z2[5]*z2[6]^2 + 26*z2[5]^2*z2[6]^2 - 9*z2[5]^3*z2[6]^2 + 
      z2[6]^3 + 2*z2[5]*z2[6]^3 + z2[4]^2*(3 + 12*z2[5]^2 - 3*z2[5]^3 + 
        z2[6] + z2[5]*(-17 + 2*z2[6])) + z2[4]*(-35 + z2[5]^3*(9 - 6*z2[6]) + 
        6*z2[6] + z2[6]^2 + z2[5]^2*(-39 + 19*z2[6]) + 
        z2[5]*(57 - 20*z2[6] + 2*z2[6]^2)) + 
      z2[3]*(26 + 2*z2[4]^3*(-1 + z2[5])*z2[5] - 3*z2[5]^3*(-1 + z2[6])^2 - 
        37*z2[6] + 13*z2[6]^2 - z2[6]^3 + z2[5]*(15 - 32*z2[6] + 18*z2[6]^2 - 
          2*z2[6]^3) + z2[5]^2*(-5 + 16*z2[6] - 13*z2[6]^2 + 2*z2[6]^3) - 
        z2[4]^2*(-4 + z2[5]^3 + z2[5]^2*(3 - 2*z2[6]) + z2[6] + 
          z2[5]*(-7 + 2*z2[6])) - z2[4]*(15 + 2*z2[5]^3*(-1 + z2[6]) - 
          10*z2[6] + z2[6]^2 - 2*z2[5]^2*(2 - 4*z2[6] + z2[6]^2) + 
          z2[5]*(11 - 13*z2[6] + 2*z2[6]^2)))), 
  y[530] -> -6 + 5*z2[4] - 4*z2[4]^2 + 3*z2[4]^3 - 2*z2[4]^4 + z2[4]^5 + 
    z2[4]^7 - 13*z2[5] + 11*z2[4]*z2[5] - 9*z2[4]^2*z2[5] + 7*z2[4]^3*z2[5] - 
    5*z2[4]^4*z2[5] + 3*z2[4]^5*z2[5] - z2[4]^6*z2[5] + 26*z2[6] - 
    17*z2[4]*z2[6] + 10*z2[4]^2*z2[6] - 5*z2[4]^3*z2[6] + 2*z2[4]^4*z2[6] - 
    z2[4]^5*z2[6] - z2[4]^6*z2[6] + 55*z2[5]*z2[6] - 36*z2[4]*z2[5]*z2[6] + 
    21*z2[4]^2*z2[5]*z2[6] - 10*z2[4]^3*z2[5]*z2[6] + 3*z2[4]^4*z2[5]*z2[6] - 
    44*z2[6]^2 + 21*z2[4]*z2[6]^2 - 8*z2[4]^2*z2[6]^2 + 2*z2[4]^3*z2[6]^2 - 
    90*z2[5]*z2[6]^2 + 42*z2[4]*z2[5]*z2[6]^2 - 15*z2[4]^2*z2[5]*z2[6]^2 + 
    3*z2[4]^3*z2[5]*z2[6]^2 + 36*z2[6]^3 - 11*z2[4]*z2[6]^3 + 
    2*z2[4]^2*z2[6]^3 + 70*z2[5]*z2[6]^3 - 20*z2[4]*z2[5]*z2[6]^3 + 
    3*z2[4]^2*z2[5]*z2[6]^3 - 14*z2[6]^4 + 2*z2[4]*z2[6]^4 - 
    25*z2[5]*z2[6]^4 + 3*z2[4]*z2[5]*z2[6]^4 + 2*z2[6]^5 + 3*z2[5]*z2[6]^5 + 
    z2[3]*(z2[4]^5 + z2[4]^7 + z2[4]^4*(-1 + z2[6]) + 
      z2[4]^3*(-1 + z2[6])^2 + z2[4]^2*(-1 + z2[6])^3 + 
      z2[4]*(-1 + z2[6])^4 + (-1 + z2[6])^5 - z2[4]^6*(1 + z2[6])) + 
    z2[2]^5*(-z2[4]^3 + z2[3]*(z2[4]^3 + z2[4]^2*(-2 + z2[6]) + 
        (-2 + z2[6])*(-1 + z2[6])^2 + z2[4]*(2 - 3*z2[6] + z2[6]^2))) + 
    z2[2]*(-3*z2[4]^6 + z2[4]^5*(1 + 3*z2[5] - z2[5]^2 + z2[6]) + 
      z2[4]^4*(-6 - z2[5]^2*(-2 + z2[6]) + 5*z2[6] + z2[5]*(-7 + 2*z2[6])) - 
      (-1 + z2[6])^3*(-26 + 19*z2[6] - 3*z2[6]^2 + 
        z2[5]*(-23 + 17*z2[6] - 2*z2[6]^2) + z2[5]^2*(6 - 7*z2[6] + 
          z2[6]^2)) - z2[4]*(-1 + z2[6])^2*(-21 + 17*z2[6] - 3*z2[6]^2 + 
        z2[5]*(-19 + 15*z2[6] - 2*z2[6]^2) + z2[5]^2*(5 - 6*z2[6] + 
          z2[6]^2)) - z2[4]^2*(-1 + z2[6])*(-16 + 15*z2[6] - 3*z2[6]^2 + 
        z2[5]*(-15 + 13*z2[6] - 2*z2[6]^2) + z2[5]^2*(4 - 5*z2[6] + 
          z2[6]^2)) + z2[3]*(z2[4]^7 + 3*z2[4]^4*(-2 + z2[6]) + 
        3*z2[4]^2*(-2 + z2[6])*(-1 + z2[6])^2 + 3*z2[4]*(-2 + z2[6])*
         (-1 + z2[6])^3 + 3*(-2 + z2[6])*(-1 + z2[6])^4 + 
        3*z2[4]^5*(2 + z2[6]) - z2[4]^6*(6 + z2[6]) + 
        3*z2[4]^3*(2 - 3*z2[6] + z2[6]^2)) + 
      z2[4]^3*(11 - 13*z2[6] + 3*z2[6]^2 - z2[5]^2*(3 - 4*z2[6] + z2[6]^2) + 
        z2[5]*(11 - 11*z2[6] + 2*z2[6]^2))) + 
    z2[2]^4*(3*z2[4]^4 + z2[4]^2*z2[6] - z2[4]^3*z2[6] + 
      z2[4]*(-1 + z2[6])*z2[6] + (-1 + z2[6])^2*z2[6] - 
      z2[3]*(4*z2[4]^4 + z2[4]^3*(-9 + 2*z2[6]) + 
        z2[4]^2*(9 - 9*z2[6] + 2*z2[6]^2) + (-1 + z2[6])^2*
         (9 - 9*z2[6] + 2*z2[6]^2) + z2[4]*(-9 + 18*z2[6] - 11*z2[6]^2 + 
          2*z2[6]^3))) + z2[2]^2*(z2[4]^6 - z2[4]^5*(-3 + z2[6]) + 
      z2[4]^4*(-3 + 2*z2[6]) + z2[4]^3*(10 - 10*z2[6] + z2[6]^2) + 
      (-1 + z2[6])^2*(-31 + 38*z2[6] - 13*z2[6]^2 + z2[6]^3) + 
      z2[4]^2*(-17 + 26*z2[6] - 11*z2[6]^2 + z2[6]^3) + 
      z2[4]*(24 - 56*z2[6] + 44*z2[6]^2 - 13*z2[6]^3 + z2[6]^4) + 
      z2[3]*(-14*z2[4]^4 - 4*z2[4]^6 + 2*z2[4]^5*(7 + z2[6]) + 
        z2[4]^3*(14 - 14*z2[6] + 3*z2[6]^2) + z2[4]*(-1 + z2[6])^2*
         (14 - 14*z2[6] + 3*z2[6]^2) + (-1 + z2[6])^3*(14 - 14*z2[6] + 
          3*z2[6]^2) + z2[4]^2*(-14 + 28*z2[6] - 17*z2[6]^2 + 3*z2[6]^3))) + 
    z2[2]^3*(-3*z2[4]^5 + z2[4]^3*(1 - 3*z2[6]) - z2[4]*(-1 + z2[6])^2*
       (-5 + 2*z2[6]) + z2[4]^4*(-1 + 2*z2[6]) + 
      z2[4]^2*(-3 + 6*z2[6] - 2*z2[6]^2) - (-1 + z2[6])^2*
       (7 - 8*z2[6] + 2*z2[6]^2) + z2[3]*(-16*z2[4]^4 + 6*z2[4]^5 + 
        z2[4]^3*(-4 + z2[6])^2 + z2[4]^2*(-16 + 24*z2[6] - 10*z2[6]^2 + 
          z2[6]^3) + (-1 + z2[6])^2*(-16 + 24*z2[6] - 10*z2[6]^2 + z2[6]^3) + 
        z2[4]*(16 - 40*z2[6] + 34*z2[6]^2 - 11*z2[6]^3 + z2[6]^4))) - 
    z2[5]*(z2[4]^5 + z2[2]^5*z2[3]*(z2[4]^3 + z2[4]^2*(-1 + z2[6]) + 
        z2[4]*(-1 + z2[6])^2 + (-1 + z2[6])^3) + z2[4]^4*(-2 + z2[6]) + 
      z2[4]^2*(-4 + z2[6])*(-1 + z2[6])^2 + z2[4]*(-5 + z2[6])*
       (-1 + z2[6])^3 + (-6 + z2[6])*(-1 + z2[6])^4 + 
      z2[4]^3*(3 - 4*z2[6] + z2[6]^2) + z2[2]*(-2*z2[4]^4 - z2[4]^5 + 
        z2[4]^7 + z2[4]^3*(5 - 4*z2[6]) - z2[4]^6*(-1 + z2[6]) - 
        2*(-1 + z2[6])^3*(-7 + 5*z2[6]) - z2[4]*(-1 + z2[6])^2*
         (-11 + 8*z2[6]) - 2*z2[4]^2*(4 - 7*z2[6] + 3*z2[6]^2) + 
        z2[3]*(z2[4]^5 + z2[4]^7 + z2[4]^4*(-1 + z2[6]) + 
          z2[4]^3*(-1 + z2[6])^2 + z2[4]^2*(-1 + z2[6])^3 + 
          z2[4]*(-1 + z2[6])^4 + (-1 + z2[6])^5 - z2[4]^6*(1 + z2[6]))) - 
      z2[2]^4*(z2[4]^3 + z2[4]^4 + z2[4]^2*(-1 + z2[6]) + 
        z2[4]*(-1 + z2[6])^2 + (-1 + z2[6])^3 + 
        2*z2[3]*(2*z2[4]^4 + z2[4]^3*(-2 + z2[6]) + z2[4]*(-2 + z2[6])*
           (-1 + z2[6])^2 + (-2 + z2[6])*(-1 + z2[6])^3 + 
          z2[4]^2*(2 - 3*z2[6] + z2[6]^2))) - 
      z2[2]^2*(3*z2[4]^6 + z2[4]^5*(3 - 2*z2[6]) + z2[4]^4*(-3 + z2[6]) + 
        z2[4]^3*(-2 + z2[6])*z2[6] + z2[4]*(-1 + z2[6])^2*(-6 + z2[6]^2) + 
        (-1 + z2[6])^3*(-9 + z2[6] + z2[6]^2) + 
        z2[4]^2*(3 - 2*z2[6] - 2*z2[6]^2 + z2[6]^3) + 
        2*z2[3]*(2*z2[4]^6 - z2[4]^4*(-2 + z2[6]) - z2[4]^2*(-2 + z2[6])*
           (-1 + z2[6])^2 - z2[4]*(-2 + z2[6])*(-1 + z2[6])^3 - 
          (-2 + z2[6])*(-1 + z2[6])^4 - z2[4]^5*(2 + z2[6]) - 
          z2[4]^3*(2 - 3*z2[6] + z2[6]^2))) + 
      z2[2]^3*(3*z2[4]^5 - z2[4]^4*(-3 + z2[6]) + 2*z2[4]^2*(-1 + z2[6])^2 + 
        2*(-1 + z2[6])^3*z2[6] + z2[4]^3*(-3 + 2*z2[6]) + 
        z2[4]*(-1 + z2[6])^2*(-1 + 2*z2[6]) + z2[3]*(-6*z2[4]^4 + 6*z2[4]^5 + 
          z2[4]^3*(6 - 6*z2[6] + z2[6]^2) + z2[4]*(-1 + z2[6])^2*
           (6 - 6*z2[6] + z2[6]^2) + (-1 + z2[6])^3*(6 - 6*z2[6] + z2[6]^2) + 
          z2[4]^2*(-6 + 12*z2[6] - 7*z2[6]^2 + z2[6]^3)))), 
  y[531] -> 53 + z2[3] + 26*z2[3]*z2[5], y[532] -> 2 + z2[3]*(1 + z2[5]), 
  y[533] -> -5 + 34*z2[5] + z2[3]*(2 + 27*z2[5]), 
  y[534] -> -2 + z2[3]*(-1 + z2[5]*(-1 + z2[6])), 
  y[535] -> z2[2]^2*(1 + 6*z2[3]) + z2[2]*(9 + z2[3]*(14 - 6*z2[6]) - 
      8*z2[6]) - 8*(1 + z2[3])*(-1 + z2[6]), 
  y[536] -> -1 + z2[5] - z2[5]*z2[6], 
  y[537] -> -140 - 35*z2[3] - z2[2]*(16 + 29*z2[3]) + 104*z2[6] + 
    2*z2[3]*z2[5]*(-24 + z2[2] + 26*z2[6]), 
  y[538] -> 8 - 16*z2[6] + z2[5]*(-9 + 7*z2[6]) - z2[5]^2*(-1 + z2[6]^2), 
  y[539] -> 87 + z2[2]*(z2[3]*(29 - 27*z2[6]) - 16*(-1 + z2[6])) - 
    138*z2[6] + 51*z2[6]^2 + 2*z2[3]*z2[5]*(-1 + z2[6])*
     (-11 + z2[2] + 13*z2[6]) - z2[3]*(-34 + 29*z2[6] + z2[6]^2), 
  y[540] -> 5*z2[4]*(1 - 3*z2[5] + z2[5]^2) + z2[5]*(56 - 15*z2[6]) - 
    5*(6 + z2[6]) + 2*z2[5]^3*(-1 + z2[6]^2) - 
    2*z2[5]^2*(7 - 5*z2[6] + 2*z2[6]^2), 
  y[541] -> 4 - 5*z2[2]*(-1 + z2[6]) + z2[5]^3*(-1 + z2[6])^2 - 5*z2[6] + 
    z2[5]*(-2 + 3*z2[6]) + z2[5]^2*(2 - 6*z2[6] + 4*z2[6]^2), 
  y[542] -> 19 - 5*z2[2]*(-1 + z2[6]) - 7*z2[6] + 
    z2[5]^2*(19 - 20*z2[6] + z2[6]^2) + z2[5]*(-33 + 17*z2[6] + 4*z2[6]^2), 
  y[543] -> -9 - 2*z2[5]^2*(-1 + z2[6])^2 + 32*z2[6] - 25*z2[6]^2 + 
    z2[5]*(11 - 18*z2[6] + 7*z2[6]^2), 
  y[544] -> -73 + 3*z2[5]^2*(-11 + z2[6])*(-1 + z2[6])^2 + 
    2*z2[5]^3*(-1 + z2[6])^3 + 70*z2[6] - 7*z2[6]^2 + 
    z2[5]*(113 - 184*z2[6] + 71*z2[6]^2), 
  y[545] -> 79 - 34*z2[6] - 5*z2[6]^2 + 
    z2[5]*(-133 + 130*z2[6] - 15*z2[6]^2) + 
    z2[5]^2*(35 - 48*z2[6] + 15*z2[6]^2 - 2*z2[6]^3) + 
    2*z2[5]^3*(2 - 3*z2[6] + z2[6]^3), 
  y[546] -> 7 - z2[5]^2*(-4 + z2[6])*(-1 + z2[6])^2 - 10*z2[6] + 5*z2[6]^2 - 
    z2[6]^3 + z2[5]*(-11 + 20*z2[6] - 11*z2[6]^2 + 2*z2[6]^3), 
  y[547] -> -21 - 4*z2[5]^3*(-1 + z2[6])^2 + 33*z2[6] - 10*z2[6]^2 - 
    5*z2[2]*(4 - 5*z2[6] + z2[6]^2) + z2[5]*(13 - 23*z2[6] + 8*z2[6]^2) + 
    z2[5]^2*(-13 + 37*z2[6] - 29*z2[6]^2 + 5*z2[6]^3), 
  y[548] -> 13 - 21*z2[5] + 5*z2[4]^2*z2[5] + 13*z2[5]^2 - 7*z2[6] + 
    11*z2[5]*z2[6] - 14*z2[5]^2*z2[6] + 3*z2[5]*z2[6]^2 + z2[5]^2*z2[6]^2 - 
    5*z2[2]*(-1 + z2[4] + z2[6]) + z2[4]*(-7 - 7*z2[5]^2 + 
      z2[5]*(9 + 5*z2[6])), y[549] -> 4 - 16*z2[6] - 
    z2[5]*(33 - 34*z2[6] + z2[6]^2) + z2[3]*(-4 + z2[5]*(-26 + 27*z2[6])), 
  y[550] -> -17 + 11*z2[5] - 11*z2[5]^2 - 3*z2[5]^3 + 
    5*z2[4]^3*(1 - z2[5] + z2[5]^2) - z2[4]^2*(9 - 7*z2[5] + z2[5]^3 + 
      z2[5]^2*(7 - 5*z2[6])) + 28*z2[6] - 20*z2[5]*z2[6] + 31*z2[5]^2*z2[6] + 
    6*z2[5]^3*z2[6] - 10*z2[6]^2 + 8*z2[5]*z2[6]^2 - 25*z2[5]^2*z2[6]^2 - 
    3*z2[5]^3*z2[6]^2 + 5*z2[5]^2*z2[6]^3 - 
    5*z2[2]*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) + 
    z2[4]*(13 - 2*z2[5]^3*(-1 + z2[6]) - 10*z2[6] + z2[5]*(-9 + 8*z2[6]) + 
      z2[5]^2*(9 - 16*z2[6] + 5*z2[6]^2)), 
  y[551] -> (3 + 32*z2[5]*(-1 + z2[6]) - 27*z2[6])*(-1 + z2[6]) + 
    z2[3]*(-2*(-3 + z2[6] + z2[6]^2) + z2[5]*(25 - 52*z2[6] + 27*z2[6]^2)), 
  y[552] -> 8/9 + (61*z2[3])/72, 
  y[553] -> 119 + 24*z2[5] + z2[3]*(61 + z2[5]), 
  y[554] -> 207 + z2[3]*(122 + z2[5]), 
  y[555] -> 7 + z2[2] + 2*z2[5]*(-1 + z2[6]) - 4*z2[6], 
  y[556] -> -1 - z2[5] + z2[6], 
  y[557] -> -11 - z2[2] - 4*z2[5]*(-1 + z2[6]) + 8*z2[6], 
  y[558] -> 3 + 2*z2[2], y[559] -> -2 + z2[4] + z2[2]*(-1 + z2[6]) + 2*z2[6], 
  y[560] -> z2[2] + z2[6], y[561] -> 2*z2[2] + 3*z2[6], 
  y[562] -> -4 + z2[4] + (3*z2[2]*(-1 + z2[6]))/2 + 4*z2[6], 
  y[563] -> z2[4] - z2[4]*z2[5] + z2[5]*(-1 + z2[5] - z2[6]), 
  y[564] -> z2[5] - z2[6] - z2[5]*z2[6], 
  y[565] -> -2 + z2[3]*z2[5]*(-1 + z2[6]) + z2[6], 
  y[566] -> z2[2]^2*(-2 + z2[5]) + z2[2]*(-1 + z2[5])*z2[6] + 
    (2 + z2[4]*(-1 + z2[5]) + 2*z2[5]*(-1 + z2[6]) - z2[6])*z2[6], 
  y[567] -> z2[2]^3 + 2*z2[2]^2*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[2]*(2 + 2*z2[5]*(-1 + z2[6]) - z2[6])*z2[6] + 
    (3 + 3*z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6])*z2[6], 
  y[568] -> 1 - 4*z2[6] + 3*z2[6]^2, 
  y[569] -> 64 + z2[6] + z2[3]*(61 + z2[6]), 
  y[570] -> z2[2]*(-1 + z2[6]) + z2[6]*(-2 + z2[4] + 2*z2[6]), 
  y[571] -> -128 + 63*z2[6] + 2*z2[3]*(-61 + 30*z2[6]), 
  y[572] -> 2*z2[2]^2 + z2[2]^3 + z2[2]*z2[6] + (-1 + z2[6])*z2[6] + 
    z2[5]*(-1 + z2[6])*(z2[2]^2 + z2[2]*z2[6] + (-1 + z2[6])*z2[6]), 
  y[573] -> -1 + 2*z2[5]^2*(-1 + z2[6]) - z2[6] - z2[5]*(-3 + z2[6]^2), 
  y[574] -> 8 - 7*z2[6] + z2[6]^2 + z2[3]*z2[5]*(4 - 5*z2[6] + z2[6]^2), 
  y[575] -> 6 + z2[4]^2*(2 + z2[3]*z2[5]) - 6*z2[6] + z2[6]^2 + 
    z2[4]*(-4 + z2[3]*z2[5]*(-2 + z2[6]) + z2[6]) + 
    z2[3]*z2[5]*(3 - 4*z2[6] + z2[6]^2), 
  y[576] -> (2 + z2[3] - 2*z2[6])*(-2 + z2[4] + z2[6]) - 
    z2[3]*z2[5]*(10 + 2*z2[4]^2 + 2*z2[4]*(-3 + z2[6]) - 11*z2[6] + 
      2*z2[6]^2), y[577] -> -6 + (157*z2[6])/36 + 
    (z2[3]*(-367 + 120*z2[6] + 2*z2[5]*(30 + z2[6])))/72, 
  y[578] -> -268 - 4*z2[2]*(3 + 31*z2[3]) + 203*z2[6] + 
    z2[3]*(-369 + 60*z2[6]) + 2*z2[5]*(24*(-1 + z2[6]) + 
      z2[3]*(61 + 31*z2[2] + z2[6])), 
  y[579] -> 149 - 2*z2[2]*(31*z2[3]*(-2 + z2[6]) + 6*(-1 + z2[6])) - 
    233*z2[6] + 84*z2[6]^2 - z2[3]*(-308 + 183*z2[6] + z2[6]^2) + 
    z2[5]*(-1 + z2[6])*(24*(-1 + z2[6]) + z2[3]*(123 + 62*z2[2] + z2[6])), 
  y[580] -> 2 - 4*z2[6] + 3*z2[6]^2 + z2[3]*(-1 + z2[6])*
     (-1 + z2[5]*(-4 + 3*z2[6])), y[581] -> z2[2]^3*(-1 + z2[3] + z2[3]^2) + 
    z2[3]^2*(10 - 11*z2[6] + 2*z2[6]^2) + z2[6]*(3 - 2*z2[6] + 2*z2[6]^2) - 
    z2[3]*(26 - 25*z2[6] + z2[6]^3) + 
    z2[2]^2*(2*(-2 + z2[6]) - 3*z2[3]^2*(-2 + z2[6]) + 
      2*z2[3]*(-6 + 5*z2[6])) - z2[5]*(-1 + z2[6])*
     (2*z2[2]^2*(1 + 7*z2[3] + z2[3]^2) + 3*(-1 + z2[6])*z2[6] + 
      2*z2[2]*(z2[3]^2*(5 - 2*z2[6]) - 5*z2[3]*(-4 + z2[6]) + z2[6]) + 
      z2[3]*(36 - 19*z2[6] + z2[6]^2) + z2[3]^2*(18 - 13*z2[6] + z2[6]^2)) + 
    z2[2]*(z2[6]*(-2 + 3*z2[6]) + z2[3]*(-40 + 38*z2[6] - 4*z2[6]^2) + 
      z2[3]^2*(12 - 10*z2[6] + z2[6]^2)), 
  y[582] -> z2[2]^2*(2 + 6*z2[3] - 2*z2[3]^2) + 
    2*z2[3]^2*(-3 + z2[4] + z2[6]) + z2[6]*(-2 + z2[4] + z2[6]) + 
    z2[3]*(18 + 2*z2[4]^2 - 4*z2[6] - z2[6]^2 - z2[4]*(10 + z2[6])) + 
    z2[2]*(z2[3]*(24 - 8*z2[4] - 5*z2[6]) + z2[6] + 
      z2[3]^2*(-6 + z2[4] + z2[6])) - 
    z2[5]*(z2[2]^2*(1 + 7*z2[3] + z2[3]^2) + 
      z2[2]*(z2[3]*(24 - 8*z2[4] - 9*z2[6]) + 
        z2[3]^2*(6 - 2*z2[4] - 3*z2[6]) + z2[6]) + 
      z2[6]*(-2 + z2[4] + 2*z2[6]) + z2[3]*(24 + 2*z2[4]^2 + 
        z2[4]*(-12 + z2[6]) - 16*z2[6] + z2[6]^2) + 
      z2[3]^2*(12 + z2[4]^2 + z2[4]*(-6 + z2[6]) - 10*z2[6] + z2[6]^2)), 
  y[583] -> -6 + 14*z2[6] - 11*z2[6]^2 + 2*z2[6]^3 + 
    z2[3]*(-1 + z2[6])*(3 - z2[6] + 2*z2[5]*(7 - 7*z2[6] + z2[6]^2)), 
  y[584] -> z2[2]^3*(-1 + z2[3] + z2[3]^2) - 
    z2[2]^2*(2 + z2[3]*(6 - 4*z2[6]) + z2[3]^2*(-4 + z2[6])) + 
    z2[3]^2*(4 - 3*z2[6]) + z2[6]*(1 + z2[6] + z2[6]^2) + 
    z2[3]*(-8 + 3*z2[6] + 3*z2[6]^2) - z2[5]*(-1 + z2[6])*
     (z2[2]^2*(1 + 7*z2[3] + z2[3]^2) - 3*z2[3]*(-4 + z2[6]) - 
      3*z2[3]^2*(-2 + z2[6]) + (-1 + z2[6])*z2[6] + 
      z2[2]*(-(z2[3]*(-16 + z2[6])) - z2[3]^2*(-4 + z2[6]) + z2[6])) + 
    z2[2]*(-3*z2[3]^2*(-2 + z2[6]) + z2[6]*(-1 + 2*z2[6]) + 
      z2[3]*(-16 + 9*z2[6] + z2[6]^2)), 
  y[585] -> 225 - 332*z2[6] + 107*z2[6]^2 + 
    z2[3]*(245 - 181*z2[6] - 2*z2[6]^2 + z2[5]*(-61 + 60*z2[6] + z2[6]^2)), 
  y[586] -> 22 - 14*z2[5] + 3*z2[5]^2, y[587] -> -47 - z2[3]*(21 + 32*z2[5]), 
  y[588] -> -76 + 36*z2[5] - 3*z2[5]^2 + z2[3]*(-21 - 52*z2[5] + 3*z2[5]^2), 
  y[589] -> 1 + z2[4]*(-1 + z2[5]) + 2*z2[5]*(-1 + z2[6]) - 2*z2[6], 
  y[590] -> -1/8*(z2[2]*(-3 + z2[5])) - 
    ((-2 + z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]))/6, 
  y[591] -> 2 + 3*z2[5]*(-1 + z2[6]) - 3*z2[6], y[592] -> 6 + 23*z2[2], 
  y[593] -> 1 + 4*z2[2], y[594] -> 1 + 1/((1 + z2[2])*z2[3]), 
  y[595] -> 1 + z2[6], y[596] -> -4 + 2*z2[3]*(-1 + z2[5])*(-1 + z2[6]) + 
    z2[6], y[597] -> -5 + 3*z2[3]*(-1 + z2[5])*(-1 + z2[6]) + 2*z2[6], 
  y[598] -> 36 + 25*z2[6], y[599] -> -68 + 3*z2[2]*(-7 + 2*z2[5]) + 
    z2[5]*(34 - 22*z2[6]) + 6*z2[5]^2*(-1 + z2[6]) + 30*z2[6], 
  y[600] -> 4 + 2*z2[2]^2 - 3*z2[2]*(-2 + z2[6]) - 4*z2[6], 
  y[601] -> 2*z2[2]^3*(3 + 7*z2[3]) + z2[2]*(62 + z2[3]*(96 - 66*z2[6]) - 
      26*z2[6]) + z2[2]^2*(29 + z2[3]*(67 - 23*z2[6]) - 3*z2[6]) - 
    43*(1 + z2[3])*(-1 + z2[6]), y[602] -> 3 + 2*z2[2] - z2[6], 
  y[603] -> 3 + 3*z2[2] - z2[6], y[604] -> -4*z2[2] + 2*z2[4] + 
    5*(-2 + z2[6]), y[605] -> 18 + z2[2]^2*(8 + 3*z2[3]) + 
    z2[3]*(2 - 23*z2[5]*(-1 + z2[6])) + 
    z2[2]*(27 + z2[3]*(19 - 6*z2[6]) - 8*z2[6]), 
  y[606] -> 9 + 5*z2[2] - 4*z2[6], y[607] -> 8 + 6*z2[2] - 3*z2[6], 
  y[608] -> 8 + z2[2]^2*(5 + 3*z2[3]) + 
    z2[2]*(z2[3]*(13 - 3*z2[6]) - 3*(-5 + z2[6])) - 
    z2[3]*(1 + 9*z2[5])*(-1 + z2[6]) + 3*z2[6], 
  y[609] -> -z2[2] + z2[4] + z2[2]*z2[6], y[610] -> -3 + z2[3], 
  y[611] -> -(z2[2]*z2[4]) + z2[4]^2 + z2[4]*z2[6] + (-1 + z2[6])*z2[6], 
  y[612] -> 1 - z2[6]^2, y[613] -> -1 + z2[6]^2, 
  y[614] -> -18 - 25*z2[6] + 43*z2[6]^2, 
  y[615] -> 10 + 3*z2[2]^2 - 2*z2[4] + 
    z2[2]*(12 - 2*z2[4] - 3*z2[3]*(-2 + z2[6]) - 5*z2[6]) - 3*z2[6] + 
    z2[3]*(1 + z2[4]*(2 - 5*z2[5]) - 14*z2[5]*(-1 + z2[6]) + z2[6]), 
  y[616] -> z2[2]*(7*z2[4] + 15*(-1 + z2[6])) + 2*(-2 + z2[4] + 2*z2[6]), 
  y[617] -> -6 + 2*z2[4] + 3*z2[6] + 2*z2[3]*(-1 + z2[5])*
     (-2 + z2[4] + 2*z2[6]), y[618] -> -3*z2[2]*(-1 + z2[6]) + 
    (-3 + z2[6])*(-2 + z2[4] + 2*z2[6]), 
  y[619] -> -z2[4]^2 + z2[2]^2*(-1 + z2[6]) - 2*z2[4]*(-1 + z2[6]) - 
    3*(-1 + z2[6])^2 - z2[2]*(-2 + z2[6])*(-2 + z2[4] + 2*z2[6]), 
  y[620] -> 46 + 2*z2[5]*(10 + 3*z2[2] - 4*z2[6])*(-1 + z2[6]) + 
    3*z2[5]^2*(-1 + z2[6])^2 - 48*z2[6] + 11*z2[6]^2 - 
    3*z2[2]*(-7 + 5*z2[6]), y[621] -> 4*(-1 + z2[4] + z2[6]) + 
    2*z2[5]^2*(-2 + z2[4] + 2*z2[6]) - z2[5]*(-10 + 6*z2[4] + 9*z2[6]), 
  y[622] -> 194 + 6*z2[6] + z2[3]*(169 + z2[5]*(67 - 128*z2[6]) + 50*z2[6]), 
  y[623] -> z2[2]*z2[3]*z2[4] + z2[6]*(-2 + z2[4] + 2*z2[6]) - 
    z2[3]*(z2[4]^2 + z2[4]*z2[6] + (-1 + z2[6])*z2[6]), 
  y[624] -> 2*z2[5]^2*(-1 + z2[6])^2 + (-2 + z2[6])*z2[6] + 
    z2[5]*(-4 + 7*z2[6] - 3*z2[6]^2), 
  y[625] -> 4 + 6*z2[5]^2*(-1 + z2[6])^2 - 10*z2[6] + 5*z2[6]^2 - 
    2*z2[5]*(7 - 13*z2[6] + 6*z2[6]^2), 
  y[626] -> z2[2]^3*(3 + 9*z2[3]) + z2[2]*(25 + z2[3]*(35 - 22*z2[6]) - 
      10*z2[6]) - 13*(1 + z2[3])*(-1 + z2[6]) - 
    z2[2]^2*(-15 + z2[6] + z2[3]*(-31 + 9*z2[6])), 
  y[627] -> -157 + 70*z2[2]*z2[3]*(-2 + z2[6]) + 3*(-1 + z2[3])*z2[5]^2*
     (-1 + z2[6])^2 + 109*z2[6] + 27*z2[6]^2 + 9*z2[2]*(-4 + 3*z2[6]) + 
    z2[3]*(-267 + 81*z2[6] + 46*z2[6]^2) - z2[5]*(-1 + z2[6])*
     (54 + z2[2]*(9 + 70*z2[3]) - 30*z2[6] + z2[3]*(82 + 49*z2[6])), 
  y[628] -> 233 + 4*z2[2]*(9 + 35*z2[3]) + 6*(-1 + z2[3])*z2[5]^2*
     (-1 + z2[6]) - 46*z2[6] + z2[3]*(282 + 25*z2[6]) - 
    z2[5]*(90 + z2[2]*(9 + 70*z2[3]) - 66*z2[6] + z2[3]*(30 + 101*z2[6])), 
  y[629] -> 100*(-1 + z2[6]^2) - z2[3]*(127 + 26*z2[6] - 92*z2[6]^2 + 
      z2[5]*(3 - 67*z2[6] + 64*z2[6]^2)), 
  y[630] -> -((1 + z2[3])*(4*z2[4]^2 + 17*z2[4]*(-1 + z2[6]) + 
       30*(-1 + z2[6])^2)) + z2[2]^3*(3 + 5*z2[3])*(-1 + z2[6]) - 
    z2[2]^2*(z2[4]*(-3 + z2[6]) + 2*(7 - 8*z2[6] + z2[6]^2) + 
      z2[3]*(36 - 50*z2[6] + 14*z2[6]^2 + z2[4]*(-9 + 5*z2[6]))) - 
    z2[2]*(37 + 6*z2[4]*(-2 + z2[6]) - 53*z2[6] + 16*z2[6]^2 + 
      z2[3]*(61 + 4*z2[4]^2 - 105*z2[6] + 44*z2[6]^2 + 
        z2[4]*(-26 + 22*z2[6]))), y[631] -> -10 + z2[3]*(2 - 3*z2[5]), 
  y[632] -> -z2[4]^3 + z2[3]*(-z2[4]^3 + 
      z2[2]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) - 
      2*z2[4]^2*(-1 + z2[6]) - 3*z2[4]*(-1 + z2[6])^2 - 4*(-1 + z2[6])^3) - 
    2*z2[4]^2*(-1 + z2[6]) - 3*z2[4]*(-1 + z2[6])^2 - 4*(-1 + z2[6])^3, 
  y[633] -> 26 - z2[2]*(-3 + z2[3]) + z2[3]*z2[5]*(11 + 2*z2[2] - 6*z2[6]) + 
    2*z2[3]*(-4 + z2[6]) - 22*z2[6], 
  y[634] -> z2[2]^2*(4 + 9*z2[3]) + z2[2]*(35 + z2[3]*(30 - 14*z2[6]) - 
      29*z2[6]) - 25*(1 + z2[3])*(-1 + z2[6]), 
  y[635] -> z2[2]^2*(2 + 5*z2[3]) + z2[2]*(13 + z2[3]*(14 - 5*z2[6]) - 
      10*z2[6]) - 9*(1 + z2[3])*(-1 + z2[6]), 
  y[636] -> z2[2]^2*(3 + 23*z2[3]) + z2[2]*(42 + z2[3]*(60 - 31*z2[6]) - 
      39*z2[6]) - 39*(1 + z2[3])*(-1 + z2[6]), 
  y[637] -> z2[2]^2*(1 + 8*z2[3]) + z2[2]*(11 + z2[3]*(18 - 8*z2[6]) - 
      10*z2[6]) - 10*(1 + z2[3])*(-1 + z2[6]), 
  y[638] -> 5 + z2[3]*(5 + 4*z2[2] - 5*z2[6]) - 5*z2[6], 
  y[639] -> -2 + 7*z2[6], y[640] -> 1 - 7*z2[6] + 6*z2[6]^2, 
  y[641] -> -(z2[3]*(-6 + z2[6])) + z2[3]*z2[5]*(8 + 2*z2[2] - 3*z2[6])*
     (-1 + z2[6]) + z2[2]*(-3 + z2[3] + 3*z2[6] + z2[3]*z2[6]) - 
    4*(4 - 7*z2[6] + 3*z2[6]^2), y[642] -> z2[2]^2*(1 + 2*z2[3]) - 
    ((1 + z2[3])*(7*z2[4] + 16*(-1 + z2[6])))/2 - 
    (z2[2]*(-22 + 9*z2[4] + 19*z2[6] + z2[3]*(-16 + 4*z2[4] + 9*z2[6])))/2, 
  y[643] -> -((1 + z2[3])*(9*z2[4]^2 + 19*z2[4]*(-1 + z2[6]) + 
       29*(-1 + z2[6])^2)) + z2[2]^2*(-2 + z2[4] + 
      z2[3]*(7*z2[4] + 15*(-1 + z2[6])) + 2*z2[6]) - 
    z2[2]*(31 + 9*z2[4]^2 - 60*z2[6] + 29*z2[6]^2 + z2[4]*(-20 + 19*z2[6]) + 
      z2[3]*(42 + 7*z2[4]^2 - 65*z2[6] + 23*z2[6]^2 + 
        3*z2[4]*(-8 + 5*z2[6]))), y[644] -> 7 + z2[3]*(-4 + 11*z2[5]), 
  y[645] -> 33 + z2[3]*(-2 + 11*z2[5]), 
  y[646] -> 4 + z2[2]^2 + z2[2]*(5 - 2*z2[6]) - 4*z2[6], 
  y[647] -> 3*z2[2]^2*(5 + 3*z2[3]) + z2[2]*(28 + z2[3]*(22 - 9*z2[6]) - 
      13*z2[6]) - 13*(1 + z2[3])*(-1 + z2[6]), 
  y[648] -> -27/2 + 3*z2[4] + (z2[3]*z2[4]*(-3 + 5*z2[5]))/2 + 
    z2[2]*(4 + z2[3])*(-2 + z2[6]) + z2[3]*(-2 + 7*z2[5])*(-1 + z2[6]) + 
    9*z2[6], y[649] -> -2 + z2[6] + z2[6]^2, 
  y[650] -> -50 - 2*z2[2]^2*(5 + z2[3]) + z2[3]*(-3 + 23*z2[5])*
     (-1 + z2[6]) + 28*z2[6] + z2[2]*(-49 + 5*z2[3]*(-3 + z2[6]) + 18*z2[6]), 
  y[651] -> z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2 + 
    z2[2]*(-3 + 2*z2[6])*(-2 + z2[4] + 2*z2[6]) + 
    z2[2]^2*(3 - 4*z2[6] + z2[6]^2), 
  y[652] -> -23 - 3*z2[2]^2*(4 + z2[3]) + z2[3]*(1 + 9*z2[5])*(-1 + z2[6]) + 
    10*z2[6] + z2[2]*(5*(-7 + 2*z2[6]) + z2[3]*(-13 + 3*z2[6])), 
  y[653] -> 87 - z2[3]*z2[5]*(17 + 3*z2[2] - 11*z2[6])*(-1 + z2[6]) - 
    129*z2[6] + 42*z2[6]^2 + z2[3]*(-1 - 6*z2[6] + z2[6]^2) - 
    3*z2[2]*(8*(-1 + z2[6]) + z2[3]*(-2 + 3*z2[6])), 
  y[654] -> -108 - 3*z2[2]*(6 + z2[3]*(2 + z2[5])) + 75*z2[6] + 
    z2[3]*(3 - z2[6] + z2[5]*(-28 + 22*z2[6])), 
  y[655] -> -2*(7 + 2*z2[6]) + z2[3]*(13 - 2*z2[6] + z2[5]*(-25 + 22*z2[6])), 
  y[656] -> -2*z2[2]^3*(7 + 4*z2[3]) + z2[2]^2*(25 + 17*z2[3])*(-3 + z2[6]) + 
    43*(1 + z2[3])*(-1 + z2[6]) + 2*z2[2]*(-52 + 34*z2[6] + 
      z2[3]*(-43 + 28*z2[6])), y[657] -> 7 + 4*z2[6] - 11*z2[6]^2 + 
    z2[3]*(-9 + 4*z2[6] + 2*z2[6]^2 + z2[5]*(14 - 25*z2[6] + 11*z2[6]^2)), 
  y[658] -> (1 + z2[3])*(4*z2[4]^2 + 17*z2[4]*(-1 + z2[6]) + 
      30*(-1 + z2[6])^2) + 4*z2[2]^2*(-1 + z2[6])*
     (-8 + 3*z2[6] + z2[3]*(-5 + 2*z2[6])) + 
    z2[2]*(2*z2[4]*(-11 + 8*z2[6]) + 21*(3 - 5*z2[6] + 2*z2[6]^2) + 
      z2[3]*(4*z2[4]*(-4 + 3*z2[6]) + 17*(3 - 5*z2[6] + 2*z2[6]^2))), 
  y[659] -> -1 - z2[3]*z2[5], 
  y[660] -> 2 - z2[6] + z2[3]*(3 - z2[2]*(-2 + z2[5]) + z2[6] - 
      2*z2[5]*z2[6]), y[661] -> 
   2 + z2[3]*(1 + z2[5] + 2*z2[6] - 2*z2[5]*z2[6]), 
  y[662] -> -1 + z2[6] - z2[3]*z2[5]*(-1 + z2[6])*(1 + z2[2] + z2[6]) + 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + z2[6]^2), 
  y[663] -> -1 + z2[6]^2 + z2[3]*(-1 + (-2 + z2[5])*z2[6] - 
      (-2 + z2[5])*z2[6]^2), y[664] -> -1 + 2*z2[6], 
  y[665] -> z2[6] + z2[3]*(-1 + z2[5] + 3*z2[6] - 2*z2[5]*z2[6]), 
  y[666] -> -3 + z2[5], y[667] -> -8 + 9*z2[5] + z2[3]*(-2 + 7*z2[5]), 
  y[668] -> 22 + z2[3]*(1 + 7*z2[5] + z2[5]^2), 
  y[669] -> (z2[2] - z2[4])^(-1) + 1/(z2[2]^2*(-1 + z2[5])*
      (1 + z2[4] - z2[6])), 
  y[670] -> 18 + 2*z2[3]*(3 + 7*z2[5]*(-1 + z2[6])) + 18*z2[5]*(-1 + z2[6]) - 
    17*z2[6], y[671] -> 1 + (z2[5]*(-1 + z2[6]))/3 - (17*z2[6])/12, 
  y[672] -> 1/3 - z2[6]/4, y[673] -> 6 + 2*z2[5]*(-1 + z2[6]) - 11*z2[6], 
  y[674] -> -2 + 3*z2[6] - z2[6]^2, 
  y[675] -> 33 + z2[2]*(7 + z2[3]*(6 - 9*z2[6]) - 7*z2[6]) - 
    z2[3]*z2[5]*(11 + 3*z2[2] - 8*z2[6])*(-1 + z2[6]) + 
    z2[3]*z2[5]^2*(-1 + z2[6])^2 - (58 + 9*z2[3])*z2[6] + 
    (25 + 3*z2[3])*z2[6]^2, y[676] -> -8 + z2[4]*(1 - 3*z2[5] + z2[5]^2) - 
    3*z2[5]*(-5 + z2[6]) - z2[6] + z2[5]^2*(-5 + 2*z2[6]), 
  y[677] -> 7 - z2[4]*(2 - 3*z2[5] + z2[5]^2) + z2[5]^2*(3 - 2*z2[6]) - 
    4*z2[6] + z2[5]*(-9 + 6*z2[6]), 
  y[678] -> 5 - z2[2]*(-4 + z2[6]) - 2*z2[6] + z2[5]*(-5 + 2*z2[6]) + 
    z2[5]^2*(5 - 6*z2[6] + z2[6]^2), 
  y[679] -> 21 - 9*z2[6] - z2[6]^2 - 3*z2[5]*(12 - 11*z2[6] + z2[6]^2) + 
    3*z2[5]^2*(4 - 5*z2[6] + z2[6]^2), 
  y[680] -> 9 - 2*z2[2]*(-1 + z2[6]) - 9*z2[5]^2*(-1 + z2[6]) - 3*z2[6] + 
    2*z2[5]*(-8 + 4*z2[6] + z2[6]^2), 
  y[681] -> -19 + z2[5]^2*(-10 + z2[6])*(-1 + z2[6])^2 + 18*z2[6] - 
    2*z2[6]^2 + 6*z2[5]*(5 - 8*z2[6] + 3*z2[6]^2), 
  y[682] -> -7 + 9*z2[6] - 3*z2[6]^2 - (3*z2[5]^2*(2 - 3*z2[6] + z2[6]^2))/
     2 + (z2[5]*(18 - 25*z2[6] + 9*z2[6]^2))/2, 
  y[683] -> 9 - z2[5]^2*(-4 + z2[6])*(-1 + z2[6])^2 - 15*z2[6] + 9*z2[6]^2 - 
    2*z2[6]^3 + z2[5]*(-12 + 23*z2[6] - 14*z2[6]^2 + 3*z2[6]^3), 
  y[684] -> 10 + 9*z2[5]*(-1 + z2[6]) - 9*z2[6] + 
    z2[3]*(7*z2[5]*(-1 + z2[6]) + 2*(2 + z2[6])), 
  y[685] -> 6 - 10*z2[5] + 2*z2[4]^2*z2[5] + 6*z2[5]^2 - 3*z2[6] + 
    5*z2[5]*z2[6] - 6*z2[5]^2*z2[6] + 2*z2[5]*z2[6]^2 - 
    2*z2[2]*(-1 + z2[4] + z2[6]) + z2[4]*(-3 - 3*z2[5]^2 + 
      2*z2[5]*(2 + z2[6])), y[686] -> -55 - z2[2]*(7 + 3*z2[3]*(2 + z2[5])) + 
    47*z2[6] + z2[3]*(-3 + 2*z2[5]^2*(-1 + z2[6]) + 4*z2[6] + 
      3*z2[5]*(-6 + 5*z2[6])), y[687] -> z2[4]^3*(1 - z2[5] + z2[5]^2) + 
    z2[4]^2*(-2 + 2*z2[5] + z2[5]^2*(-2 + z2[6])) - 
    z2[2]*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) + 
    (-1 + z2[6])*(4 + 2*z2[5]*(-2 + z2[6]) - 2*z2[6] + 
      z2[5]^2*(4 - 5*z2[6] + z2[6]^2)) + 
    z2[4]*(3 - 2*z2[6] + z2[5]*(-3 + 2*z2[6]) + 
      z2[5]^2*(3 - 4*z2[6] + z2[6]^2)), y[688] -> 8 - 4*z2[6], 
  y[689] -> -4 - (4*(1 + 3*z2[3])*(-1 + z2[6]))/3, 
  y[690] -> 3 + z2[5]*(-1 + z2[6]) - z2[6], 
  y[691] -> -10 + 3*z2[3]^2*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[3]*(5 + z2[5]*(-1 + z2[6]) - z2[6]), 
  y[692] -> z2[2]*z2[3]*(-2 + 3*z2[3]) + 
    (2 + z2[3]*(z2[5]*(-1 + z2[6]) - z2[6]) + 
      3*z2[3]^2*(z2[5]*(-1 + z2[6]) - z2[6]))*(-1 + z2[6]), 
  y[693] -> -1 + (1 + z2[3])*z2[6], 
  y[694] -> (z2[2] - z2[4] - z2[2]*z2[4] + z2[2]*z2[4]*z2[5])^(-1) + 
    (1 + z2[4] - z2[6])^(-1), y[695] -> -4 + 2*z2[4] + 3*z2[6], 
  y[696] -> z2[4] + z2[3]*(1 + z2[4]), 
  y[697] -> 3*z2[3]*(z2[4] - z2[6])*(-1 + z2[6]) + (z2[4] - 3*z2[6])*z2[6], 
  y[698] -> 3 - 5*z2[6] + 2*z2[6]^2, 
  y[699] -> -2 + 2*(2 + z2[3])*z2[6] + (1 + z2[3])*z2[6]^2, 
  y[700] -> z2[4]^2 - z2[3]*z2[4]*(-1 + z2[6]) - z2[6] + z2[6]^2 - 
    z2[2]*(z2[3] + z2[4] - z2[3]*z2[6]), 
  y[701] -> 1 + z2[6] - z2[6]^2 + z2[3]*(-1 + z2[5]*(-1 + z2[6])^2 + 
      3*z2[6] - z2[6]^2) + z2[5]*(-1 + z2[6]^2), 
  y[702] -> 3*z2[3]^2*(2 + z2[4] - z2[6])*(-1 + z2[6]) + z2[4]*(2 + z2[6]) - 
    3*(2 - z2[6] + z2[6]^2) - z2[3]*(4 + z2[4] - 10*z2[6] - 4*z2[4]*z2[6] + 
      6*z2[6]^2), y[703] -> -3*z2[4]^2 - z2[3]^2*z2[4]*(2 + z2[4] - 3*z2[6])*
     (-1 + z2[6]) - z2[6] + 4*z2[4]*z2[6] + 2*z2[4]^2*z2[6] + 2*z2[6]^2 - 
    4*z2[4]*z2[6]^2 - z2[6]^3 + z2[2]^2*(z2[3] + z2[4] + 
      z2[3]^2*(-1 + z2[6]) - z2[3]*z2[6]) + z2[3]*(-1 + z2[6])*
     (z2[4]^2 - z2[4]*(-3 + z2[6]) - z2[6]^2) - 
    z2[2]*(-3*z2[3]*(-1 + z2[6])^2 + z2[4]*(-3 + z2[4] + 2*z2[6]) + 
      z2[3]^2*(2 - 5*z2[6] + 3*z2[6]^2)), 
  y[704] -> 14 + z2[2]^2*(2 - 2*z2[3] + z2[3]^2 + z2[3]^3) + 8*z2[4] + 
    2*z2[4]^2 - z2[3]^3*z2[4]*(z2[4] + (-2 + z2[5]*(-1 + z2[6]) - z2[6])*
       (-1 + z2[6])) - 6*z2[6] - 11*z2[4]*z2[6] - 6*z2[6]^2 + 
    z2[2]*(10 - 4*z2[4] + z2[3]^2*(9 - 8*z2[6]) - 3*z2[3]^3*(-1 + z2[6]) - 
      6*z2[6] + 2*z2[3]*(-6 + 5*z2[6])) + 
    z2[3]*(-8 + 2*z2[4]^2 + 7*z2[6] + z2[4]*z2[6]*
       (2 + z2[6] - z2[5]*z2[6])) + z2[3]^2*(6 - z2[4]^2 - 13*z2[6] + 
      6*z2[6]^2 + z2[4]*(-3 + 2*(1 + z2[5])*z2[6] - 2*(-1 + z2[5])*z2[6]^2)), 
  y[705] -> -8 + z2[2]*(-2 + z2[3] + z2[3]^2) + 2*z2[4] + 8*z2[6] + 
    z2[4]*z2[6]^2 - z2[4]*z2[5]*z2[6]^2 - z2[3]^2*z2[4]*
     (z2[5]*(-1 + z2[6])^2 - (-2 + z2[6])*z2[6]) - 
    z2[3]*(-4 + 3*z2[6] + z2[4]*(1 - 2*(-1 + z2[5])*z2[6] + 
        2*(-1 + z2[5])*z2[6]^2)), 
  y[706] -> z2[2]^3*(-z2[4] + z2[3]*(-1 + z2[6]) - z2[3]^2*(-1 + z2[6]) + 
      z2[3]^3*(-1 + z2[6])) + z2[2]^2*(-3*z2[3]^3*(-1 + z2[6])^2 + 
      z2[4]*(-5 + z2[4] + 2*z2[6]) + z2[3]*(-5 + 8*z2[6] - 3*z2[6]^2) + 
      z2[3]^2*(4 - 7*z2[6] + 3*z2[6]^2)) + 
    z2[2]*(5*z2[3]^2*(-1 + z2[6])^2 + 3*z2[3]^3*(-1 + z2[6])^3 + 
      z2[4]*(-7 + 2*z2[4] - 2*z2[6] + 6*z2[6]^2) + 
      z2[3]*(-7 + 10*z2[6] - 3*z2[6]^3)) + 
    z2[4]*(z2[4]*(7 - 6*z2[6]) - 3*z2[4]^2*(-1 + z2[6]) - 
      z2[3]^3*(z2[4]^2 - 3*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2)*
       (-1 + z2[6]) + z2[3]^2*(-1 + z2[6])*(5 + 4*z2[4] + z2[4]^2 - 2*z2[6] - 
        3*z2[6]^2) + z2[6]*(-7 + 3*z2[6] + 3*z2[6]^2) - 
      z2[3]*(-1 + z2[6])*(7 + z2[4]^2 + 2*z2[6] - 3*z2[6]^2 + 
        z2[4]*(5 + 3*z2[6]))), y[707] -> 3661 + 2977*z2[3], 
  y[708] -> -5029 + z2[3]*(2977 - 3661*z2[5]), 
  y[709] -> -1368 + z2[3]*(5954 - 3661*z2[5]), y[710] -> 1 - z2[4] - z2[6], 
  y[711] -> z2[3]*(5270 - 684*z2[2] + 3661*z2[5]*(-1 + z2[6]) - 2977*z2[6]) + 
    684*(-1 + z2[6]), y[712] -> 3319 + 2977*z2[3], 
  y[713] -> 1 + z2[4] + z2[5]*(-1 + z2[6]), 
  y[714] -> -2 + z2[4] + 2*z2[6] + z2[3]*(-4 + z2[4] + 2*z2[6]), 
  y[715] -> -2 + z2[4] + 2*z2[6] + z2[3]*(-8 - 2*z2[2] + z2[4] + 2*z2[6]), 
  y[716] -> 3*(-2 + z2[4] + 2*z2[6]) + z2[3]*(-8 + 3*z2[4] + 6*z2[6]), 
  y[717] -> 9*(-1 + z2[6]) + z2[3]*(-13 + 9*z2[6]), 
  y[718] -> -5713*(-1 + z2[6]) + z2[3]*(-8247 + 684*z2[2] - 
      7322*z2[5]*(-1 + z2[6]) + 5954*z2[6]), 
  y[719] -> -2*z2[3]*(4 + z2[2] - z2[6])*(-1 + z2[6]) + (-1 + z2[6])^2 + 
    z2[3]^2*(10 + z2[2]^2 + z2[2]*(5 - 2*z2[6]) - 8*z2[6] + z2[6]^2), 
  y[720] -> 3*(-1 + z2[6])^2 + 6*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
    z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2), 
  y[721] -> 9*(-1 + z2[6])^2 + 6*z2[3]*(5 - 8*z2[6] + 3*z2[6]^2) + 
    z2[3]^2*(22 - 30*z2[6] + 9*z2[6]^2), 
  y[722] -> 2293*(-1 + z2[6]) + z2[3]*(-3661*z2[5]*(-1 + z2[6]) + 
      2977*(-3 + 2*z2[6])), y[723] -> 925*(-1 + z2[6]) + 
    z2[3]*(-7322*z2[5]*(-1 + z2[6]) + 2977*(-5 + 4*z2[6])), 
  y[724] -> -2*z2[3]*(9 + 2*z2[2] - 3*z2[6])*(-1 + z2[6]) + 
    3*(-1 + z2[6])^2 + z2[3]^2*(z2[2]^2 + z2[2]*(7 - 4*z2[6]) + 
      3*(6 - 6*z2[6] + z2[6]^2)), y[725] -> 44 - 19*z2[3]*(-1 + z2[5]), 
  y[726] -> 99 + z2[3]*(57 - 38*z2[5]) - 62*z2[5], 
  y[727] -> 69 - 19*z2[3]*(-3 + z2[5]) - 6*z2[5], 
  y[728] -> 1/3 + (13*z2[5])/36, y[729] -> 1/(z2[2]^2*z2[3]) + 
    1/((1 + z2[4] - z2[6])*(z2[2]*z2[3] - z2[3]*z2[4] - z2[6])), 
  y[730] -> 2 + z2[4]*(-1 + z2[5]) + 2*z2[5]*(-1 + z2[6]), 
  y[731] -> 4 + z2[4]*(-3 + z2[5]) + 2*z2[5]*(-1 + z2[6]) - 5*z2[6], 
  y[732] -> z2[2]*z2[3] - z2[3]*z2[4] - z2[6], y[733] -> -2 + z2[4], 
  y[734] -> 4 - z2[6], y[735] -> 
   19*z2[3]*(4 + z2[5]*(-1 + z2[6]) - 3*z2[6]) - 107*(-1 + z2[6]), 
  y[736] -> 43 + 12*z2[2] + 19*z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - 
    25*z2[6], y[737] -> 5 + 3*z2[5]*(-1 + z2[6]) - 7*z2[6], 
  y[738] -> 1 + z2[5]*(-1 + z2[6]) - 2*z2[6], 
  y[739] -> (z2[4] - z2[6])^(-1) + 1/(z2[2]^2*(1 + z2[4] - z2[6])), 
  y[740] -> 1 + (1 + z2[4] - z2[6])^(-1), 
  y[741] -> -31 + 19*z2[5]*(-1 + z2[6]) + 50*z2[6], 
  y[742] -> -87 - 12*z2[2] - 19*z2[3]*(3 + 2*z2[5]*(-1 + z2[6]) - 2*z2[6]) + 
    69*z2[6], y[743] -> -118 - 95*z2[3] - 2*(9 + 19*z2[3])*z2[5]*
     (-1 + z2[6]) + 106*z2[6] + 57*z2[3]*z2[6], y[744] -> 1 + z2[5], 
  y[745] -> 1 + z2[3]^(-1), y[746] -> z2[4] - z2[6], y[747] -> 2 + z2[6], 
  y[748] -> 4 + (-1 + z2[5])*z2[6], 
  y[749] -> 8 - 8*z2[6] - (-1 + z2[5])*z2[6]^2, 
  y[750] -> -24 + 16*z2[6] + (-1 + z2[5])*z2[6]^2, 
  y[751] -> -16 - 3*(-5 + z2[5])*z2[6] + 2*(-1 + z2[5])*z2[6]^2, 
  y[752] -> 4*z2[6] + z2[3]*(-1 + z2[5])*(2 + z2[6]), 
  y[753] -> -19*z2[3]*(7 + 2*z2[5]*(-1 + z2[6]) - 6*z2[6]) + 
    2*(-1 + z2[6])*(88 + 3*z2[5]*(-1 + z2[6]) + 3*z2[6]), 
  y[754] -> (1 + z2[3]^(-1))/(z2[2]^2*(-1 + z2[5])) + 
    (-2*z2[2]*z2[4] + z2[4]^2 + z2[2]*z2[4]*z2[5] + z2[2]*z2[6] - 
      z2[4]*z2[6])^(-1), y[755] -> -(z2[4]^3*(-1 + z2[5])) - 
    z2[4]*(1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6]) - (1 + z2[5]*(-1 + z2[6]))*
     (-1 + z2[6])^2 + z2[4]^2*(-1 + z2[5] - z2[5]*z2[6]), 
  y[756] -> -4*z2[4]^2 + 2*(-6 + z2[6] - z2[5]*z2[6]) + 
    z2[4]*(8 + (3 + z2[5])*z2[6]), y[757] -> 3 + 3*z2[5]^2*(-1 + z2[6])^2 - 
    2*z2[6] - 2*z2[5]*(3 - 4*z2[6] + z2[6]^2), 
  y[758] -> 2 + (4 + z2[5])*z2[6] - 4*z2[6]^2 + z2[6]^3 + 
    z2[3]^2*(-1 + z2[6])^2*(2 + z2[5]*z2[6]) + z2[3]*(2 + (1 + z2[5])*z2[6])*
     (2 - 3*z2[6] + z2[6]^2), y[759] -> -25 + 24*z2[6] + 
    2*z2[5]*(16 - 3*z2[6] + 6*z2[6]^2) + 
    2*z2[5]^2*(-13 + 7*z2[6] + 6*z2[6]^2), 
  y[760] -> -43 + 56*z2[6] + 6*z2[6]^2 + z2[5]*(-32 + 26*z2[6] + 6*z2[6]^2), 
  y[761] -> 16 - 19*z2[2]*(-1 + z2[6]) + 3*z2[5]^3*(-1 + z2[6])^2 - 
    19*z2[6] + z2[5]*(-10 + 13*z2[6]) + 2*z2[5]^2*(5 - 13*z2[6] + 8*z2[6]^2), 
  y[762] -> -211 - 38*z2[3]*(4 + 2*z2[5]*(-1 + z2[6]) - 3*z2[6]) + 
    6*z2[5]^2*(-1 + z2[6])^2 + 199*z2[6] + 
    2*z2[5]*(37 - 59*z2[6] + 22*z2[6]^2), 
  y[763] -> -44 + z2[4]*(-1 + 21*z2[5] - 7*z2[5]^2) + 25*z2[6] - 
    2*z2[5]^3*(-13 + 7*z2[6] + 6*z2[6]^2) + 
    2*z2[5]^2*(-42 + 17*z2[6] + 6*z2[6]^2) + 
    z2[5]*(89 - 31*z2[6] + 24*z2[6]^2), 
  y[764] -> -8 - 3*(2 + z2[5])*z2[6] + 2*(8 + z2[5])*z2[6]^2 - 5*z2[6]^3 - 
    z2[3]^2*(-1 + z2[6])^2*(8 + (-2 + 3*z2[5])*z2[6]) - 
    2*z2[3]*(-1 + z2[6])*(-8 + (4 - 3*z2[5])*z2[6] + (1 + 2*z2[5])*z2[6]^2), 
  y[765] -> 63 - 37*z2[6] + 25*z2[6]^2 - 3*z2[5]^3*(-1 + z2[6])^2*
     (15 + 4*z2[6]) + 3*z2[5]^2*(47 - 56*z2[6] + 9*z2[6]^2) + 
    z2[5]*(-146 + 100*z2[6] - 23*z2[6]^2 + 12*z2[6]^3), 
  y[766] -> z2[3]*(-1 + z2[5]) - z2[6]*(-5 + 3*z2[6] + z2[5]*(1 + z2[6])), 
  y[767] -> -3*z2[3]*(-1 + z2[5]) + 
    z2[6]*(-10 + 3*z2[6] + z2[5]*(2 + z2[6])), 
  y[768] -> z2[3]*(12 - 8*z2[4] + 4*z2[4]^2 - 8*z2[6] - z2[6]^2) + 
    2*z2[3]^2*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) + 
    2*(3 + z2[4]^2 + 4*z2[6] - 2*z2[6]^2 - z2[4]*(2 + 3*z2[6])) - 
    z2[5]*z2[6]*(-2 + z2[4] + z2[3]^2*(-2 + z2[4] + 2*z2[6]) + 
      z2[3]*(-4 + 2*z2[4] + 3*z2[6])), 
  y[769] -> 8 + 12*z2[6] - 6*z2[6]^2 - z2[4]*(4 + 3*z2[6]) + 
    z2[3]^2*(30 + 6*z2[4]^2 + 6*z2[4]*(-3 + z2[6]) - 31*z2[6] + 6*z2[6]^2) + 
    z2[3]*(38 + 6*z2[4]^2 - 23*z2[6] + z2[4]*(-22 + 3*z2[6])) - 
    z2[3]*(1 + z2[3])*z2[5]*(11 + 3*z2[4]^2 - 21*z2[6] + 9*z2[6]^2 + 
      z2[4]*(-7 + 6*z2[6])), y[770] -> (12 + 6*z2[5] - 13*z2[5]^2)*z2[6] - 
    2*z2[4]*z2[5]*(-10 + 6*z2[6] + z2[5]*(7 + 6*z2[6])), 
  y[771] -> 3*(2 + z2[5])*z2[6] + z2[4]*(3 - 3*z2[5]^2*(-2 + z2[6]) - 
      z2[5]*(3 + 22*z2[6])), y[772] -> -16 + 10*z2[5] - 10*z2[5]^2 - 
    3*z2[5]^3 + z2[4]^2*(3 - 25*z2[5] + 3*z2[5]^2) + 13*z2[6] - 
    10*z2[5]*z2[6] + 23*z2[5]^2*z2[6] + 6*z2[5]^3*z2[6] + 22*z2[5]*z2[6]^2 - 
    13*z2[5]^2*z2[6]^2 - 3*z2[5]^3*z2[6]^2 + 19*z2[2]*(-1 + z2[4] + z2[6]) + 
    z2[4]*(19 + z2[5]^2*(19 + 3*z2[6]) - z2[5]*(19 + 22*z2[6])), 
  y[773] -> ((-1 + z2[6])*z2[6])/3 + 
    (19*(1 + z2[5]^2*(-1 + z2[6])^2 - z2[6] + z2[6]^2 + 
       z2[5]*(-1 + z2[6]^2)))/36, y[774] -> 2*z2[5] - 2*z2[5]^2 + z2[5]^3 + 
    z2[4]^3*(-1 + z2[5] - z2[5]^2) + z2[2]*(z2[4]^2 + z2[4]*(-1 + z2[6]) + 
      (-1 + z2[6])^2) - z2[6] - 3*z2[5]*z2[6] + 4*z2[5]^2*z2[6] - 
    3*z2[5]^3*z2[6] + z2[6]^2 + z2[5]*z2[6]^2 - 2*z2[5]^2*z2[6]^2 + 
    3*z2[5]^3*z2[6]^2 + z2[5]^2*z2[6]^3 - z2[5]^3*z2[6]^3 + 
    z2[4]^2*z2[5]*(2 + z2[5]^2 - z2[5]*(2 + z2[6])) + 
    z2[4]*(z2[5]*(-2 + z2[6]) + z2[6] + z2[5]^3*(-1 + 2*z2[6]) - 
      z2[5]^2*(-2 + 2*z2[6] + z2[6]^2)), 
  y[775] -> 3 + 3*z2[6] - 10*z2[6]^2 + 9*z2[6]^3 - 3*z2[6]^4 + 
    z2[3]^2*(26 - 58*z2[6] + 41*z2[6]^2 - 9*z2[6]^3) + 
    z2[3]*(28 - 56*z2[6] + 31*z2[6]^2 - 3*z2[6]^4) - 
    z2[5]*(1 + z2[6] + z2[3]*(-1 + z2[6])^2*(16 - 18*z2[6] + 3*z2[6]^2) + 
      z2[3]^2*(-1 + z2[6])^2*(16 - 18*z2[6] + 3*z2[6]^2)), 
  y[776] -> (5 + 2*z2[2] - 2*z2[6])*z2[6]^2 + 
    z2[3]^2*(-63 + 2*z2[2]^3 + z2[2]^2*(5 - 2*z2[6]) + 84*z2[6] - 
      30*z2[6]^2 + 2*z2[6]^3 + z2[2]*(-15 + 17*z2[6] - 5*z2[6]^2)) - 
    z2[3]*z2[5]*(-1 + z2[6])*(82 + 8*z2[2]^2*(2 + z2[3]) + 
      z2[2]*(60 + z2[3]*(39 - 17*z2[6]) - 28*z2[6]) - 71*z2[6] + 7*z2[6]^2 + 
      z2[3]*(69 - 57*z2[6] + 6*z2[6]^2)) + 
    z2[3]*(-89 + 129*z2[6] - 45*z2[6]^2 + z2[6]^3 + 
      4*z2[2]^2*(-4 + 3*z2[6]) - 2*z2[2]*(30 - 35*z2[6] + 8*z2[6]^2)), 
  y[777] -> z2[5]*(2 + z2[6]) - 6*(1 + z2[6] - 2*z2[6]^2 + z2[6]^3) + 
    z2[3]*(-83 + 122*z2[6] - 45*z2[6]^2 + 
      z2[5]*(53 - 119*z2[6] + 81*z2[6]^2 - 15*z2[6]^3)) + 
    z2[3]^2*(-79 + 127*z2[6] - 57*z2[6]^2 + 6*z2[6]^3 + 
      z2[5]*(53 - 119*z2[6] + 81*z2[6]^2 - 15*z2[6]^3)), 
  y[778] -> 4 + 5*z2[6] - (16 + z2[5])*z2[6]^2 + 11*z2[6]^3 - 3*z2[6]^4 - 
    z2[3]^2*(-1 + z2[6])^2*(-12 + 7*z2[6] + 
      z2[5]*(4 - 8*z2[6] + 3*z2[6]^2)) - z2[3]*(-1 + z2[6])*
     (16 - 14*z2[6] - z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(-4 + 12*z2[6] - 11*z2[6]^2 + 3*z2[6]^3)), 
  y[779] -> -12 - 13*z2[6] + (25 + z2[5])*z2[6]^2 - 9*z2[6]^3 - 
    z2[3]^2*(-1 + z2[6])*(-42 + 38*z2[6] - 6*z2[6]^2 + 
      z2[5]*(15 - 29*z2[6] + 12*z2[6]^2)) - 
    z2[3]*(54 - 75*z2[6] + 22*z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(-15 + 44*z2[6] - 41*z2[6]^2 + 12*z2[6]^3)), 
  y[780] -> -2 - 3*z2[6] + 3*z2[6]^2 + z2[3]*(-53 + 6*z2[4]^2*(-1 + z2[5]) + 
      42*z2[6] - 6*z2[6]^2 + z2[5]*(37 - 48*z2[6] + 12*z2[6]^2) + 
      3*z2[4]*(9 - 2*z2[6] + z2[5]*(-7 + 3*z2[6]))), 
  y[781] -> -z2[6]^2 - z2[3]^2*(-39 + z2[2]^2 - 2*z2[4]^2 - 
      2*z2[4]*(-8 + z2[6]) + 23*z2[6] - 2*z2[6]^2 + 
      z2[2]*(-9 + 3*z2[4] + 4*z2[6])) + 
    z2[3]*(57 + 8*z2[2]^2 + 4*z2[4]^2 - 38*z2[6] + 2*z2[6]^2 + 
      z2[4]*(-26 + 3*z2[6]) - 2*z2[2]*(-18 + 6*z2[4] + 7*z2[6])) - 
    z2[3]*z2[5]*(54 + 4*z2[2]^2*(2 + z2[3]) - 26*z2[4] + 4*z2[4]^2 - 
      51*z2[6] + 5*z2[4]*z2[6] + 6*z2[6]^2 + 
      z2[3]*(45 + 3*z2[4]^2 - 41*z2[6] + 5*z2[6]^2 + z2[4]*(-21 + 4*z2[6])) - 
      z2[2]*(4*(-9 + 3*z2[4] + 5*z2[6]) + z2[3]*(-23 + 7*z2[4] + 12*z2[6]))), 
  y[782] -> -(z2[4]^3*(-1 + z2[5])) - z2[4]*(1 + z2[5]*(-1 + z2[6]))*
     (-1 + z2[6]) - (1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6])^2 + 
    z2[4]^2*(-1 + z2[5] - z2[5]*z2[6]) + 
    z2[2]*(z2[4]^3*(-1 + z2[5])^2 + z2[4]^2*(-1 + z2[5])*
       (2 + z2[5]*(-1 + z2[6])) + z2[4]*(2 + z2[5]^2*(-1 + z2[6])^2 - z2[6] - 
        z2[5]*(3 - 4*z2[6] + z2[6]^2)) + (-1 + z2[6])*
       (2 + z2[5]^2*(-1 + z2[6])^2 - z2[6] - z2[5]*(3 - 4*z2[6] + z2[6]^2))), 
  y[783] -> -(z2[3]*z2[5]*(-1 + z2[6])^2*(28 + 4*z2[2]^2*(2 + z2[3]) + 
       z2[2]*(z2[3]*(16 - 5*z2[6]) - 8*(-3 + z2[6])) - 20*z2[6] + z2[6]^2 + 
       z2[3]*(24 - 16*z2[6] + z2[6]^2))) + 
    (1 - z2[6])*(z2[6]^2*(-4 - 2*z2[2] + z2[6]) + 
      z2[3]*(32 - 4*z2[2]^2*(-2 + z2[6]) - 34*z2[6] + 5*z2[6]^2 + z2[6]^3 + 
        2*z2[2]*(12 - 10*z2[6] + z2[6]^2)) + 
      z2[3]^2*(24 - 2*z2[2]^3 + z2[2]^2*(-4 + z2[6]) - 22*z2[6] + 5*z2[6]^2 + 
        z2[2]*(6 - 4*z2[6] + z2[6]^2))), y[784] -> 25 + 16*z2[3], 
  y[785] -> -59 + z2[3]*(68 - 65*z2[5]), 
  y[786] -> 1/4 + (z2[3]*(88 - 89*z2[5]))/72 - z2[5], y[787] -> -5 + 4*z2[5], 
  y[788] -> 15 - 8*z2[4] - 8*z2[6], 
  y[789] -> -2*z2[3]*(128 + 89*z2[5]*(-1 + z2[6]) - 88*z2[6]) + 
    (53 + 12*z2[5]*(-7 + z2[6]))*(-1 + z2[6]), 
  y[790] -> 3 + z2[3]*(139 + 3*z2[2] + 65*z2[5]*(-1 + z2[6]) - 68*z2[6]) - 
    3*z2[6], y[791] -> 229 + 160*z2[3] - 24*z2[6], y[792] -> 13 + 10*z2[3], 
  y[793] -> 1 + 4*z2[6], y[794] -> -23 + 31*z2[6] - 8*z2[6]^2, 
  y[795] -> z2[4] + z2[4]^2 + z2[6] + z2[3]*z2[6]^2, 
  y[796] -> -(z2[4]^2*(-1 + z2[5])^2) - z2[4]*(-1 + z2[5])*z2[5]*z2[6] - 
    z2[5]*z2[6]^2, y[797] -> 59*(-1 + z2[6]) - (36 + 89*z2[3])*z2[5]*
     (-1 + z2[6]) + 8*z2[3]*(-21 + 11*z2[6]), 
  y[798] -> -56*(-1 + z2[6]) + z2[3]*(-207 - 3*z2[2] - 
      130*z2[5]*(-1 + z2[6]) + 136*z2[6]), 
  y[799] -> -6 - 3*(-1 + z2[5])*z2[6] + z2[3]*(-1 + z2[5])*(-1 + z2[6])*
     (6 + (-1 + z2[5])*z2[6]), 
  y[800] -> 4 + 3*z2[6] + z2[5]*(-3 + 7*z2[6] - 4*z2[6]^2), 
  y[801] -> 7 + z2[4]*(-9 + 13*z2[5] - 4*z2[5]^2) - 4*z2[6] + 
    z2[5]*(-10 + 15*z2[6] - 8*z2[6]^2) + z2[5]^2*(3 - 7*z2[6] + 4*z2[6]^2), 
  y[802] -> z2[4] - z2[4]^2*z2[5] + 2*z2[3]*z2[4]*z2[6] - z2[3]*z2[6]^2 - 
    z2[4]*z2[5]*(1 + z2[6] + 2*z2[3]*z2[6] + z2[3]*z2[6]^2), 
  y[803] -> z2[4]^2*(-1 + z2[5])^2 + z2[4]*(-1 + z2[5])*
     (-2 + z2[5]*(1 + z2[6])) + z2[6]*(-1 + z2[5]*(1 + z2[6])), 
  y[804] -> -19 + z2[5]*(2 - 8*z2[6]) + 13*z2[6] + 
    z2[3]*(-1 + z2[6])*(-13 + z2[5]*(20 - 8*z2[6]) + 4*z2[6] + 
      z2[5]^2*(-1 + 4*z2[6])), 
  y[805] -> 13 - 2*z2[5] + z2[4]*(-7 + 2*z2[5]) - 10*z2[6] + 5*z2[5]*z2[6] - 
    z2[3]*(z2[4]^2*(-1 + z2[5])^2 + z2[4]*(-1 - 4*z2[5]*(-2 + z2[6]) + 
        2*z2[6] + z2[5]^2*(-1 + 2*z2[6])) + (-1 + z2[6])*
       (-7 + z2[5]*(14 - 6*z2[6]) + 3*z2[6] + z2[5]^2*(-1 + 3*z2[6]))), 
  y[806] -> -85 - 73*z2[3], y[807] -> 1/4 - z2[5]/6, 
  y[808] -> 97 - 36*z2[3]^2*(-1 + z2[5])^2 + 
    z2[3]*(21 - 38*z2[2]*(-1 + z2[5]) + 17*z2[5]), 
  y[809] -> 2 - 36*z2[3]^2 + z2[3]*(-174 + 73*z2[5]), 
  y[810] -> 85 + 73*z2[3], y[811] -> -3 - 2*z2[5]*(-1 + z2[6]) + z2[6], 
  y[812] -> -3 - 2*z2[5]*(-1 + z2[6]) + 2*z2[6], 
  y[813] -> 105 + z2[3]*(493 + 146*z2[5]*(-1 + z2[6]) - 348*z2[6]) - 
    69*z2[6] - 36*z2[3]^2*(-3 + 2*z2[6]), 
  y[814] -> -36*z2[3]^2*(-1 + z2[5])*(5 + 3*z2[5]*(-1 + z2[6]) - 3*z2[6]) + 
    141*(-1 + z2[6]) + z2[3]*(-25 - 38*z2[2]*(3 + 2*z2[5]*(-1 + z2[6]) - 
        2*z2[6]) + 34*z2[5]*(-1 + z2[6]) + 42*z2[6]), 
  y[815] -> -143 + 36*z2[3]^2*(-3 + z2[6]) + 71*z2[6] + 
    z2[3]*(-391 - 73*z2[5]*(-1 + z2[6]) + 174*z2[6]), 
  y[816] -> 5 + 2*z2[5]^2*(-1 + z2[6])^2 - 3*z2[6] + 
    z2[5]*(-7 + 10*z2[6] - 3*z2[6]^2), 
  y[817] -> -12 - 3*z2[3]^2*(4 - 9*z2[5] + 6*z2[5]^2)*(-1 + z2[6])^2 + 
    10*z2[6] - z2[6]^2 - 2*z2[3]*(-2 + 3*z2[5])*(5 - 7*z2[6] + 2*z2[6]^2), 
  y[818] -> -20 + 2*z2[5]^2*(-5 + z2[6])*(-1 + z2[6])^2 + 18*z2[6] - 
    z2[6]^2 - z2[6]^3 - z2[5]*(-31 + 51*z2[6] - 21*z2[6]^2 + z2[6]^3), 
  y[819] -> 5 - z2[4] - 3*z2[3]^2*(z2[4]*(1 - z2[5] + z2[5]^2) + 
      (2 - 4*z2[5] + 3*z2[5]^2)*(-1 + z2[6])) - z2[6] + 
    z2[3]*(-7 + 4*z2[6] - 2*z2[5]*(-7 + 2*z2[4] + 4*z2[6])), 
  y[820] -> z2[3]*z2[5]*(22 + 21*z2[3]*(-1 + z2[6]) - 4*z2[6])*
     (-1 + z2[6])^2 - 12*z2[3]^2*z2[5]^2*(-1 + z2[6])^3 + 
    (1 - z2[6])*(10 + 9*z2[3]^2*(-1 + z2[6])^2 - 4*z2[6] + 
      z2[3]*(-19 + 23*z2[6] - 4*z2[6]^2)), 
  y[821] -> -15 + z2[4]^3*z2[5]*(-3 + 2*z2[5]) + 2*z2[5]^2*(-4 + z2[6])*
     (-1 + z2[6])^2 + 15*z2[6] - z2[6]^2 - z2[2]*z2[6]^2 - 
    z2[5]*(-24 + 41*z2[6] - 18*z2[6]^2 + z2[6]^3) + 
    z2[4]^2*(-5 - z2[5]*(-10 + z2[6]) + 2*z2[5]^2*(-2 + z2[6]) + 2*z2[6] + 
      z2[2]*(3 - 2*z2[5]*z2[6])) + z2[4]*(-2*(-5 + z2[6]) + 
      2*z2[2]^2*(-1 + z2[6]) - 3*z2[2]*z2[6] - 
      z2[5]*(17 - 14*z2[6] + z2[6]^2) + 2*z2[5]^2*(3 - 4*z2[6] + z2[6]^2)), 
  y[822] -> -(z2[3]*(4 + 38*z2[2]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - 
       17*z2[5]*(-1 + z2[6]) - 21*z2[6])*(-1 + z2[6])) + 44*(-1 + z2[6])^2 - 
    36*z2[3]^2*(8 + 3*z2[5]^2*(-1 + z2[6])^2 - 10*z2[6] + 3*z2[6]^2 - 
      2*z2[5]*(5 - 8*z2[6] + 3*z2[6]^2)), 
  y[823] -> z2[2]^2*(2 + z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6])*
     (-3 + 2*z2[3]*(-1 + z2[6]) - 2*z2[5]*(-1 + z2[6]) + z2[6]) + 
    (-1 + z2[6])*(-21 + 2*z2[5]^2*(-5 + z2[6])*(-1 + z2[6])^2 + 21*z2[6] - 
      4*z2[6]^2 + 2*z2[5]*(-1 + z2[6])*(-14 + z2[3]*(-1 + z2[6])^2 + 
        7*z2[6] + z2[6]^2)) + z2[2]*(40 + 8*z2[5]^3*(-1 + z2[6])^3 - 
      2*z2[3]*(1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]))*
       (-1 + z2[6])^3 - 69*z2[6] + 38*z2[6]^2 - 7*z2[6]^3 - 
      6*z2[5]^2*(-1 + z2[6])^2*(-7 + 4*z2[6]) + 
      2*z2[5]*(-35 + 74*z2[6] - 49*z2[6]^2 + 10*z2[6]^3)), 
  y[824] -> -(z2[4]^6*(-1 + z2[5])) + z2[4]^5*(1 + z2[5] - z2[6]) + 
    z2[4]^4*(1 + z2[5])*(-1 + z2[6]) + z2[4]^3*(1 + z2[5])*(-1 + z2[6])^2 + 
    z2[4]*(1 + z2[5])*(-1 + z2[6])^4 + (1 + z2[5])*(-1 + z2[6])^5 - 
    z2[2]^3*z2[4]*(z2[4]^2 + z2[4]*z2[6] + z2[6]^2 - z2[6]^3) + 
    z2[4]^2*(-1 + z2[5]*(-1 + z2[6])^3 + 3*z2[6] - 3*z2[6]^2 + z2[6]^3 - 
      z2[6]^4) + z2[2]^2*(3*z2[4]^4 - (-1 + z2[6])^4 + z2[4]^3*(1 + z2[6]) + 
      z2[4]^2*(-1 + 2*z2[6] + z2[6]^2 - z2[5]*z2[6]^3) - 
      z2[4]*(-1 + 3*z2[6] - 3*z2[6]^2 + z2[6]^3 + z2[6]^4)) + 
    z2[2]*(-2*z2[4]^5 + z2[4]^3*(3 - 4*z2[6]) + z2[4]^4*(-3 + z2[6]) + 
      (-3 + z2[6])*(-1 + z2[6])^4 + z2[4]*(3 - 10*z2[6] + 12*z2[6]^2 - 
        6*z2[6]^3 + 2*z2[6]^4) + z2[4]^2*(-3 + 7*z2[6] - 5*z2[6]^2 + 
        z2[6]^3 + z2[5]*z2[6]^4)), y[825] -> -16 + 21*z2[5] - 2*z2[3]*z2[5] - 
    8*z2[5]^2 + z2[4]^3*(-1 + 2*z2[3]*z2[5] + 2*z2[5]^2) + 18*z2[6] - 
    32*z2[5]*z2[6] + 6*z2[3]*z2[5]*z2[6] + 18*z2[5]^2*z2[6] - 4*z2[6]^2 + 
    9*z2[5]*z2[6]^2 - 6*z2[3]*z2[5]*z2[6]^2 - 12*z2[5]^2*z2[6]^2 + 
    2*z2[5]*z2[6]^3 + 2*z2[3]*z2[5]*z2[6]^3 + 2*z2[5]^2*z2[6]^3 + 
    z2[2]^2*(-(z2[4]^2*(-4 + z2[5])) + 2*z2[3]*(z2[4]^2*(-1 + z2[5]) + 
        z2[4]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
        (2 + z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6])) + 
      z2[4]*(2 + 5*z2[5]*(-1 + z2[6]) - 2*z2[5]^2*(-1 + z2[6]) - 3*z2[6]) - 
      (-1 + z2[6])*(-6 + z2[5]*(7 - 3*z2[6]) + 2*z2[5]^2*(-1 + z2[6]) + 
        z2[6])) + z2[4]^2*(2*(-3 + z2[6]) + 2*z2[5]^2*(-2 + z2[6]) + 
      z2[5]*(7 + 2*z2[3]*(-1 + z2[6]) + 2*z2[6])) + 
    z2[4]*(11 - 4*z2[6] + 2*z2[5]^2*(3 - 4*z2[6] + z2[6]^2) + 
      2*z2[5]*(-7 + z2[3]*(-1 + z2[6])^2 + 4*z2[6] + z2[6]^2)) - 
    z2[2]*(30 - 51*z2[5] + 31*z2[5]^2 - 6*z2[5]^3 + z2[4]^3*(1 + 2*z2[5]) + 
      2*z2[3]*(z2[4]^3*(-1 + z2[5])*z2[5] + z2[4]^2*(1 - z2[5]*(-2 + z2[6]) + 
          z2[5]^2*(-1 + z2[6])) + z2[4]*(1 - z2[5]*(-2 + z2[6]) + 
          z2[5]^2*(-1 + z2[6]))*(-1 + z2[6]) + 
        (1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6])^2) - 
      z2[4]^2*(-1 + z2[5])*(4 - 7*z2[5] + 2*z2[5]^2 - 2*z2[6]) - 28*z2[6] + 
      62*z2[5]*z2[6] - 50*z2[5]^2*z2[6] + 12*z2[5]^3*z2[6] + 7*z2[6]^2 - 
      17*z2[5]*z2[6]^2 + 19*z2[5]^2*z2[6]^2 - 6*z2[5]^3*z2[6]^2 + 
      z2[4]*(-20 + z2[5]*(32 - 14*z2[6]) - 4*z2[5]^3*(-1 + z2[6]) + 
        11*z2[6] + 2*z2[5]^2*(-10 + 7*z2[6]))), 
  y[826] -> -(z2[4]^6*(-1 + z2[5])) + z2[4]^5*(1 + z2[5] - z2[6]) + 
    z2[4]^4*(1 + z2[5])*(-1 + z2[6]) + z2[4]^3*(1 + z2[5])*(-1 + z2[6])^2 + 
    z2[4]*(1 + z2[5])*(-1 + z2[6])^4 + (1 + z2[5])*(-1 + z2[6])^5 - 
    z2[2]^4*z2[4]^3*(z2[4]*(-1 + z2[5]) + z2[6]) + 
    z2[4]^2*(-1 + z2[5]*(-1 + z2[6])^3 + 3*z2[6] - 3*z2[6]^2 + z2[6]^3 - 
      z2[6]^4) + z2[2]^3*(-2 + z2[4]^5*(-1 + z2[5]^2) + 
      z2[5]*(-1 + z2[6])^4 + 7*z2[6] + z2[4]^3*(-1 - z2[5] + z2[5]^2)*z2[6] - 
      9*z2[6]^2 + 6*z2[6]^3 - z2[6]^4 + z2[4]^4*(2 + z2[5]^2 + 
        z2[5]*(-3 + z2[6]) + z2[6]) + z2[4]^2*(2*(-1 + z2[6]) + 
        z2[5]^2*z2[6]^2 - z2[5]*(-1 + z2[6] + z2[6]^2)) + 
      z2[4]*(2 - 5*z2[6] + 3*z2[6]^2 - 2*z2[6]^3 + 
        z2[5]*(-1 + 3*z2[6] - 2*z2[6]^2 + 2*z2[6]^3))) - 
    z2[2]*(z2[4]^6*(-1 + z2[5]) + z2[4]^4*(5 - z2[5]*(-1 + z2[6]) + 
        z2[5]^2*(-1 + z2[6]) - 3*z2[6]) + (5 + z2[5] + z2[5]^2*(-1 + z2[6]) - 
        2*z2[6])*(-1 + z2[6])^4 + z2[4]^5*(2 - 3*z2[5] + z2[5]^2 + z2[6]) + 
      z2[4]*(-5 + z2[5]*(-1 + z2[6])^3 + z2[5]^2*(-1 + z2[6])^4 + 17*z2[6] - 
        21*z2[6]^2 + 11*z2[6]^3 - 4*z2[6]^4) + 
      z2[4]^3*(-5 + z2[5]^2*(-1 + z2[6])^2 + 7*z2[6] - z2[6]^2 + 
        z2[5]*(-1 + z2[6] - z2[6]^2)) + z2[4]^2*(5 + z2[5]^2*(-1 + z2[6])^3 - 
        12*z2[6] + 9*z2[6]^2 - 2*z2[6]^3 + z2[6]^4 - 
        z2[5]*(-1 + 2*z2[6] - z2[6]^2 + z2[6]^3 + z2[6]^4))) - 
    z2[2]^2*(7 + z2[4]^6*(-1 + z2[5])*z2[5] + 
      z2[4]^5*(3 + z2[5]^2 + z2[5]*(-4 + z2[6])) + z2[5]*(-3 + z2[6])*
       (-1 + z2[6])^4 - 27*z2[6] + z2[4]^4*(-2 - z2[5] + z2[5]^2)*z2[6] + 
      40*z2[6]^2 - 28*z2[6]^3 + 10*z2[6]^4 - z2[6]^5 + 
      z2[4]^2*(7 - 13*z2[6] + 5*z2[6]^2 - z2[6]^3 + z2[5]^2*z2[6]^3 + 
        z2[5]*(-3 + 7*z2[6] - 3*z2[6]^2)) + 
      z2[4]^3*(-7 + 5*z2[6] + z2[5]^2*z2[6]^2 - 
        z2[5]*(-3 + 2*z2[6] + z2[6]^2)) + z2[4]*(-7 + 20*z2[6] - 20*z2[6]^2 + 
        9*z2[6]^3 - 2*z2[6]^4 + z2[5]*(3 - 10*z2[6] + 12*z2[6]^2 - 
          5*z2[6]^3 + 2*z2[6]^4))), y[827] -> z2[3], 
  y[828] -> -1/2 + z2[3] + z2[5], y[829] -> z2[5]*(-1 + z2[6])^2 - 2*z2[6], 
  y[830] -> -1 + 6*z2[3]*(-1 + z2[6]) + 3*z2[5]*(-1 + z2[6]) + 2*z2[6], 
  y[831] -> -(z2[2]*(z2[4]^2 + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2)) + 
    z2[5]*(z2[4]^3 + z2[4]^2*(-1 + z2[6]) + z2[4]*(-1 + z2[6])^2 + 
      (-1 + z2[6])^3), y[832] -> 
   z2[2]^2*(z2[4]^2*(-2 + z2[5]) + z2[4]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
      (2 + z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6])) - 
    z2[2]*(z2[4]^3*(-2 + z2[5])*z2[5] + z2[4]^2*(1 - z2[5]*(-2 + z2[6]) + 
        z2[5]^2*(-1 + z2[6])) + z2[4]*(1 - z2[5]*(-2 + z2[6]) + 
        z2[5]^2*(-1 + z2[6]))*(-1 + z2[6]) + 
      (1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6])^2) + 
    z2[5]*(z2[4]^3 + z2[4]^2*(-1 + z2[6]) + z2[4]*(-1 + z2[6])^2 + 
      (-1 + z2[6])^3), y[833] -> z2[2]^2*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - 
    z2[2]*(1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6]) + 
    z2[5]*(-1 + z2[6])^2, y[834] -> z2[2] + z2[5] - z2[5]*z2[6], 
  y[835] -> 2 - z2[5]*(-1 + z2[6])^2 - 3*z2[6] + z2[6]^2, 
  y[836] -> (1 - z2[6])/6 + z2[3]*(-3 - 2*z2[5]*(-1 + z2[6]) + 2*z2[6]), 
  y[837] -> 12*z2[3]*(-1 + z2[6]) + z2[6] - z2[5]*(7 - 8*z2[6] + z2[6]^2), 
  y[838] -> -3 - 3*z2[5]^2*(-1 + z2[6])^2 + 2*z2[6] + 
    2*z2[5]*(3 - 4*z2[6] + z2[6]^2), 
  y[839] -> -1 + z2[4]*(-1 + z2[5])^2 - z2[5]^2*(-1 + z2[6])^2 + z2[6] + 
    z2[5]*(2 - 3*z2[6] + 2*z2[6]^2), 
  y[840] -> z2[4]^2*z2[5] + z2[3]*z2[6]^2 + 
    z2[4]*(-1 - 2*z2[3]*z2[6] + z2[5]*(1 + z2[6] + 2*z2[3]*z2[6] + 
        z2[3]*z2[6]^2)), y[841] -> 4 - 3*z2[5], y[842] -> -7/3 + z2[5]/2, 
  y[843] -> 2 - 2*z2[6], y[844] -> 26 + 3*z2[5]*(-1 + z2[6]), 
  y[845] -> 1 + (1 + z2[3]^(-1))/z2[2]^2, 
  y[846] -> 2 + z2[2] - z2[4] - 2*z2[6] - z2[2]*z2[6], 
  y[847] -> z2[4]^3*(1 - z2[5] + z2[5]^2) + 
    z2[4]^2*(-1 + z2[5] + z2[5]^2*(-1 + z2[6])) - 
    z2[2]*(z2[4]^2 + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2) + 
    z2[4]*(-1 + z2[5] + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6]) + 
    (-1 + z2[5] + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6])^2, 
  y[848] -> -1 - z2[2] + z2[5] + z2[5]^2*(-1 + z2[6]), 
  y[849] -> 3 + 2*z2[2] + z2[5]*(-4 + z2[6]) - 3*z2[5]^2*(-1 + z2[6]), 
  y[850] -> 7 + 4*z2[5]^2*(-1 + z2[6])^2 - 3*z2[6] + 
    z2[5]*(-11 + 14*z2[6] - 3*z2[6]^2), 
  y[851] -> -10 + 4*z2[6] - 3*z2[5]*(-3 + 2*z2[6] + z2[6]^2), 
  y[852] -> -8 + z2[4]*(1 - 3*z2[5] + z2[5]^2) - z2[6] + 
    z2[5]*(14 - 3*z2[6] - 6*z2[6]^2) + z2[5]^2*(-5 + 2*z2[6] + 3*z2[6]^2), 
  y[853] -> 15 - 10*z2[6] - z2[6]^2 + 3*z2[5]^2*(-1 + z2[6])^2*(3 + z2[6]) - 
    z2[5]*(25 - 31*z2[6] + 3*z2[6]^2 + 3*z2[6]^3), 
  y[854] -> 3 - 4*z2[5] + 2*z2[4]^2*z2[5] + 3*z2[5]^2 - 3*z2[6] + 
    5*z2[5]*z2[6] - 6*z2[5]^2*z2[6] - 4*z2[5]*z2[6]^2 + 3*z2[5]^2*z2[6]^2 - 
    2*z2[2]*(-1 + z2[4] + z2[6]) + z2[4]*(-3 - 3*z2[5]^2 + 
      2*z2[5]*(2 + z2[6])), y[855] -> -1/3 - (13*z2[5])/36, 
  y[856] -> 6 + 19*z2[3]*z2[5], 
  y[857] -> -56 + 6*z2[5] + z2[3]*(-44 + 19*z2[5]), 
  y[858] -> -24 + 62*z2[5] + z2[3]*(-31 + 69*z2[5]), 
  y[859] -> -19*z2[3]*(1 + z2[2] - 2*z2[5]*(-1 + z2[6])) + 9*(-1 + z2[6]), 
  y[860] -> z2[3]*(63 + 19*z2[5]*(-1 + z2[6]) - 44*z2[6]) - 94*(-1 + z2[6]), 
  y[861] -> z2[3]*(56 + 69*z2[5]*(-1 + z2[6]) - 31*z2[6]) + 
    2*(-31 + 9*z2[5])*(-1 + z2[6]), 
  y[862] -> (1 + z2[3]^(-1))/z2[2] + z2[3]^(-1), 
  y[863] -> 16 + 35*z2[3] + 19*z2[3]^2, 
  y[864] -> -3 + z2[3]*(-1 + z2[5])*(-1 + z2[6]), 
  y[865] -> z2[4]^3*(-1 + z2[5]) + z2[4]^2*(1 + z2[5]*(-1 + z2[6])) + 
    z2[4]*(1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6]) + (1 + z2[5]*(-1 + z2[6]))*
     (-1 + z2[6])^2, y[866] -> 2 - z2[6]^2, 
  y[867] -> -2 + z2[3]*(-1 + z2[5])*(-1 + z2[6]), 
  y[868] -> 1 - 5*z2[6] + 4*z2[6]^2, 
  y[869] -> z2[3]*(107 + 38*z2[5]*(-1 + z2[6]) - 88*z2[6]) - 
    6*(-1 + z2[6])*(25 + z2[5]*(-1 + z2[6]) + z2[6]), 
  y[870] -> 2*(-1 + z2[6]) + z2[3]*(-3 + 2*z2[6]), 
  y[871] -> 9*z2[4] - 19*z2[3]^2*(8 + 2*z2[2] - z2[4] - 2*z2[6]) + 
    34*(-1 + z2[6]) + z2[3]*(-163 - 28*z2[2] + 28*z2[4] + 72*z2[6]), 
  y[872] -> 57*(-1 + z2[6]) + 19*z2[3]^2*(-5 + 3*z2[6]) + 
    z2[3]*(-149 + 114*z2[6]), y[873] -> 41*z2[4] + 98*(-1 + z2[6]) + 
    19*z2[3]^2*(-8 + 3*z2[4] + 6*z2[6]) + 
    z2[3]*(-247 + 98*z2[4] + 212*z2[6]), 
  y[874] -> 34*z2[4] + 100*(-1 + z2[6]) + 57*z2[3]^2*(-4 + z2[4] + 2*z2[6]) + 
    z2[3]*(-312 + 91*z2[4] + 214*z2[6]), 
  y[875] -> 155*(-1 + z2[6]) + 19*z2[3]^2*(-13 + 9*z2[6]) + 
    z2[3]*(-396 + 326*z2[6]), y[876] -> 3*(-1 + z2[6]) - 
    19*z2[3]*(1 + z2[2] + z2[5] - z2[5]*z2[6]), 
  y[877] -> 43 - 56*z2[6] - 6*z2[6]^2 + z2[5]*(32 - 26*z2[6] - 6*z2[6]^2), 
  y[878] -> -(z2[3]*(167 + 44*z2[2] - 44*z2[6])*(-1 + z2[6])) + 
    25*(-1 + z2[6])^2 + 19*z2[3]^2*(10 + z2[2]^2 + z2[2]*(5 - 2*z2[6]) - 
      8*z2[6] + z2[6]^2), y[879] -> 
   -(z2[3]*(13 + 3*z2[2] - 4*z2[6])*(-1 + z2[6])) + 2*(-1 + z2[6])^2 + 
    z2[3]^2*(14 + z2[2]^2 - 3*z2[2]*(-2 + z2[6]) - 13*z2[6] + 2*z2[6]^2), 
  y[880] -> 6*(-1 + z2[6])^2 + 3*z2[3]*(7 - 11*z2[6] + 4*z2[6]^2) + 
    z2[3]^2*(16 - 21*z2[6] + 6*z2[6]^2), 
  y[881] -> 25 - 24*z2[6] - 2*z2[5]*(16 - 3*z2[6] + 6*z2[6]^2) - 
    2*z2[5]^2*(-13 + 7*z2[6] + 6*z2[6]^2), 
  y[882] -> 44 + z2[4]*(1 - 21*z2[5] + 7*z2[5]^2) - 25*z2[6] + 
    z2[5]*(-89 + 31*z2[6] - 24*z2[6]^2) + 
    2*z2[5]^3*(-13 + 7*z2[6] + 6*z2[6]^2) - 
    2*z2[5]^2*(-42 + 17*z2[6] + 6*z2[6]^2), 
  y[883] -> 66*(-1 + z2[6])^2 + 19*z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) + 
    3*z2[3]*(79 - 120*z2[6] + 41*z2[6]^2), 
  y[884] -> 166*(-1 + z2[6])^2 + 19*z2[3]^2*(22 - 30*z2[6] + 9*z2[6]^2) + 
    z2[3]*(549 - 886*z2[6] + 337*z2[6]^2), 
  y[885] -> -63 + 37*z2[6] - 25*z2[6]^2 + 3*z2[5]^3*(-1 + z2[6])^2*
     (15 + 4*z2[6]) - 3*z2[5]^2*(47 - 56*z2[6] + 9*z2[6]^2) + 
    z2[5]*(146 - 100*z2[6] + 23*z2[6]^2 - 12*z2[6]^3), 
  y[886] -> 3*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
    z2[3]^2*(22 + 3*z2[4]^2 + 6*z2[4]*(-2 + z2[6]) - 30*z2[6] + 9*z2[6]^2) + 
    6*z2[3]*(5 + z2[4]^2 - 8*z2[6] + 3*z2[6]^2 + z2[4]*(-3 + 2*z2[6])), 
  y[887] -> 2 - 2*z2[4] - 5*z2[6] + z2[3]*(-1 + z2[5])*
     (1 + z2[4]^2 - 4*z2[6] + 3*z2[6]^2 + z2[4]*(-1 + 2*z2[6])), 
  y[888] -> 3*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
    z2[3]*(13 + 3*z2[4]^2 - 22*z2[6] + 9*z2[6]^2 + z2[4]*(-8 + 6*z2[6])), 
  y[889] -> (-12 - 6*z2[5] + 13*z2[5]^2)*z2[6] + 
    2*z2[4]*z2[5]*(-10 + 6*z2[6] + z2[5]*(7 + 6*z2[6])), 
  y[890] -> z2[3]*(87 + 138*z2[5]*(-1 + z2[6]) - 62*z2[6]) - 
    2*(-1 + z2[6])*(40 + 3*z2[5]^2*(-1 + z2[6]) + z2[5]*(-37 + 22*z2[6])), 
  y[891] -> -3*(2 + z2[5])*z2[6] + z2[4]*(-3 + 3*z2[5]^2*(-2 + z2[6]) + 
      z2[5]*(3 + 22*z2[6])), y[892] -> 16 - 10*z2[5] + 10*z2[5]^2 + 
    3*z2[5]^3 + z2[4]^2*(-3 + 25*z2[5] - 3*z2[5]^2) - 13*z2[6] + 
    10*z2[5]*z2[6] - 23*z2[5]^2*z2[6] - 6*z2[5]^3*z2[6] - 22*z2[5]*z2[6]^2 + 
    13*z2[5]^2*z2[6]^2 + 3*z2[5]^3*z2[6]^2 - 19*z2[2]*(-1 + z2[4] + z2[6]) + 
    z2[4]*(-19 - z2[5]^2*(19 + 3*z2[6]) + z2[5]*(19 + 22*z2[6])), 
  y[893] -> -1/3*((-1 + z2[6])*z2[6]) - 
    (19*(1 + z2[5]^2*(-1 + z2[6])^2 - z2[6] + z2[6]^2 + 
       z2[5]*(-1 + z2[6]^2)))/36, 
  y[894] -> -2*z2[3]*(165 + 36*z2[2] - 58*z2[6])*(-1 + z2[6]) + 
    59*(-1 + z2[6])^2 + 19*z2[3]^2*(z2[2]^2 + z2[2]*(7 - 4*z2[6]) + 
      3*(6 - 6*z2[6] + z2[6]^2)), y[895] -> z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
    3*(-1 + z2[6])^2 + z2[3]^2*(z2[2]^2 + z2[4]^2 + 
      z2[2]*(7 - 2*z2[4] - 4*z2[6]) + 2*z2[4]*(-4 + z2[6]) + 
      3*(6 - 6*z2[6] + z2[6]^2)) + 2*z2[3]*(z2[4]^2 + z2[4]*(-5 + 2*z2[6]) - 
      z2[2]*(-2 + z2[4] + 2*z2[6]) + 3*(3 - 4*z2[6] + z2[6]^2)), 
  y[896] -> z2[4]^3*(-1 + z2[5]) + z2[4]^2*(1 + z2[5]*(-1 + z2[6])) + 
    z2[4]*(1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6]) + (1 + z2[5]*(-1 + z2[6]))*
     (-1 + z2[6])^2 + z2[2]*(-(z2[4]^3*(-1 + z2[5])^2) - 
      z2[4]^2*(-1 + z2[5])*(2 + z2[5]*(-1 + z2[6])) - 
      (-1 + z2[6])*(2 + z2[5]^2*(-1 + z2[6])^2 - z2[6] - 
        z2[5]*(3 - 4*z2[6] + z2[6]^2)) + z2[4]*(-2 - z2[5]^2*(-1 + z2[6])^2 + 
        z2[6] + z2[5]*(3 - 4*z2[6] + z2[6]^2))), 
  y[897] -> -7/8 - (5*z2[3])/6, y[898] -> 60 + z2[5], 
  y[899] -> -3/2 - (z2[3]*(120 + z2[5]))/72, 
  y[900] -> (1 + (z2[2]*z2[3] - z2[3]*z2[4] - z2[6])^(-1))/
     (z2[3]*(1 + z2[4] - z2[6])) + 
    1/(z2[2]*(z2[2]*z2[3] - z2[3]*z2[4] - z2[6])), 
  y[901] -> (1 + 1/((1 + z2[4] - z2[6])^2*(z2[2]*z2[3] - z2[3]*z2[4] - 
         z2[6])))/(z2[2]^2*z2[3]) + (1 + (1 + z2[4] - z2[6])^(-2))/
     (z2[2]*z2[3]*(z2[2]*z2[3] - z2[3]*z2[4] - z2[6])) + 
    1/((1 + z2[4] - z2[6])*(z2[2]*z2[3] - z2[3]*z2[4] - z2[6])), 
  y[902] -> -21*z2[4] + z2[3]*(502 + 82*z2[2] - 82*z2[4] - 228*z2[6]) + 
    61*z2[3]^2*(8 + 2*z2[2] - z2[4] - 2*z2[6]) - 106*(-1 + z2[6]), 
  y[903] -> z2[3]*(60*(5 - 4*z2[6]) - 2*z2[5]*(-1 + z2[6])) - 
    215*(-1 + z2[6]), y[904] -> 
   z2[3]*(241 + 61*z2[2] - 2*z2[5]*(-1 + z2[6]) - 120*z2[6]) - 
    92*(-1 + z2[6]), y[905] -> 41 + 40*z2[3], 
  y[906] -> 49 + 110*z2[3] + 61*z2[3]^2, y[907] -> -3 + 2*z2[6], 
  y[908] -> 24 - 16*z2[4] + 8*z2[4]^2 - 16*z2[6] - (-1 + z2[5])*z2[6]^2, 
  y[909] -> -8 + 8*z2[6] + (-1 + z2[5])*z2[6]^2, 
  y[910] -> -16 + 16*z2[6] + (-1 + z2[5])*z2[6]^2, 
  y[911] -> -10 - 2*(-4 + z2[5])*z2[6] + (-1 + z2[5])*z2[6]^2, 
  y[912] -> -2 + (8*z2[6])/3 - ((3 + z2[5])*z2[6]^2)/6, 
  y[913] -> 4 - 8*z2[6] + (3 + z2[5])*z2[6]^2, 
  y[914] -> 8 + z2[5] + z2[3]^2*z2[5]*(-1 + z2[6])^2 - 6*z2[6] + z2[6]^2 + 
    z2[3]*(-1 + z2[6])*(-4 + z2[5]*(-2 + z2[6]) + z2[6]), 
  y[915] -> -91*z2[4] + z2[3]*(978 - 274*z2[4] - 676*z2[6]) - 
    310*(-1 + z2[6]) - 183*z2[3]^2*(-4 + z2[4] + 2*z2[6]), 
  y[916] -> -119*z2[4] + z2[3]*(778 - 302*z2[4] - 668*z2[6]) - 
    302*(-1 + z2[6]) - 61*z2[3]^2*(-8 + 3*z2[4] + 6*z2[6]), 
  y[917] -> 485*(-1 + z2[6]) + 61*z2[3]^2*(-13 + 9*z2[6]) + 
    22*z2[3]*(-57 + 47*z2[6]), y[918] -> 183*(-1 + z2[6]) + 
    61*z2[3]^2*(-5 + 3*z2[6]) + z2[3]*(-476 + 366*z2[6]), 
  y[919] -> -47*(-1 + z2[6]) + z2[3]*(181 + 61*z2[2] + z2[5] - 60*z2[6] - 
      z2[5]*z2[6]), y[920] -> 16 - 4*z2[4]^3 + 3*(-5 + z2[5])*z2[6] - 
    2*(-1 + z2[5])*z2[6]^2 - 2*z2[4]*(6 + (-1 + z2[5])*z2[6]) + 
    z2[4]^2*(8 + (3 + z2[5])*z2[6]), 
  y[921] -> -2*z2[3]*(274 + 73*z2[2] - 73*z2[6])*(-1 + z2[6]) + 
    85*(-1 + z2[6])^2 + 61*z2[3]^2*(10 + z2[2]^2 + z2[2]*(5 - 2*z2[6]) - 
      8*z2[6] + z2[6]^2), y[922] -> 
   z2[3]^2*(6 + z2[2]^2 - z2[2]*(-4 + z2[6]) - 3*z2[6]) + z2[6]^2 + 
    z2[3]*z2[5]*(-1 + z2[6])*(-8 - z2[2]*(4 + z2[3]) + z2[3]*(-4 + z2[6]) + 
      z2[6]) + z2[3]*(-2 + 2*z2[2]*(-2 + z2[6]) + z2[6] + z2[6]^2), 
  y[923] -> 219*(-1 + z2[6])^2 + 61*z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) + 
    6*z2[3]*(128 - 195*z2[6] + 67*z2[6]^2), 
  y[924] -> -529*(-1 + z2[6])^2 - 61*z2[3]^2*(22 - 30*z2[6] + 9*z2[6]^2) - 
    2*z2[3]*(873 - 1412*z2[6] + 539*z2[6]^2), 
  y[925] -> 107*(-1 + z2[6]) + z2[3]*(z2[5]*(-1 + z2[6]) + 
      60*(-3 + 2*z2[6])), y[926] -> 
   z2[3]^2*(15 + 2*z2[2]^2 - 3*z2[2]*(-3 + z2[6]) - 9*z2[6]) - 
    z2[3]*z2[5]*(26 + 3*z2[2]*(4 + z2[3]) + z2[3]*(13 - 4*z2[6]) - 5*z2[6])*
     (-1 + z2[6]) + 2*z2[6]^2 + z2[3]*(-11 + 10*z2[6] + z2[6]^2 + 
      4*z2[2]*(-3 + 2*z2[6])), y[927] -> 32 - 2*z2[5]*(-2 + z2[6]) + 
    4*z2[3]^2*z2[5]*(-1 + z2[6])^2 - 34*z2[6] + 8*z2[6]^2 + 
    z2[3]*(-1 + z2[6])*(-16 + 7*z2[6] + z2[5]*(-8 + 5*z2[6])), 
  y[928] -> 3*z2[3]*(1 + z2[3])*z2[5]*(5 + z2[4]^2 - 8*z2[6] + 3*z2[6]^2 + 
      z2[4]*(-3 + 2*z2[6])) + (-1 - z2[3])*(-14 - 3*z2[4]*(-2 + z2[6]) + 
      15*z2[6] - 6*z2[6]^2 + z2[3]*(-7 + 3*z2[4] + 6*z2[6])), 
  y[929] -> 2*z2[3]*(525 + 114*z2[2] - 187*z2[6])*(-1 + z2[6]) - 
    191*(-1 + z2[6])^2 - 61*z2[3]^2*(z2[2]^2 + z2[2]*(7 - 4*z2[6]) + 
      3*(6 - 6*z2[6] + z2[6]^2)), y[930] -> 8 + (-23 + z2[5])*z2[6] + 
    23*z2[6]^2 - 12*z2[6]^3 + 3*z2[6]^4 + 3*z2[3]*(-1 + z2[6])^2*
     (4 - 3*z2[6] + z2[6]^2 + z2[5]*(2 - 3*z2[6] + z2[6]^2)) + 
    z2[3]^2*(-1 + z2[6])^2*(4 - 3*z2[6] + 3*z2[5]*(2 - 3*z2[6] + z2[6]^2)), 
  y[931] -> -17 + (28 + z2[5])*z2[6] - 15*z2[6]^2 + 3*z2[6]^3 + 
    z2[3]^2*(-1 + z2[6])^2*(-1 + z2[5]*(-4 + 3*z2[6])) + 
    z2[3]*(-1 + z2[6])*(14 - 13*z2[6] + 3*z2[6]^2 + 
      z2[5]*(4 - 7*z2[6] + 3*z2[6]^2)), 
  y[932] -> -22 - (-44 + z2[5])*z2[6] - 30*z2[6]^2 + 9*z2[6]^3 + 
    3*z2[3]*(-1 + z2[6])*(11 - 10*z2[6] + 3*z2[6]^2 + 
      z2[5]*(7 - 11*z2[6] + 4*z2[6]^2)) + z2[3]^2*(-1 + z2[6])*
     (11 - 9*z2[6] + 3*z2[5]*(7 - 11*z2[6] + 4*z2[6]^2)), 
  y[933] -> -57 + (111 + 2*z2[5])*z2[6] - (70 + z2[5])*z2[6]^2 + 15*z2[6]^3 + 
    3*z2[3]^2*(-1 + z2[6])^2*(-1 + z2[5]*(-5 + 4*z2[6])) + 
    z2[3]*(-1 + z2[6])*(48 - 55*z2[6] + 15*z2[6]^2 + 
      3*z2[5]*(5 - 9*z2[6] + 4*z2[6]^2)), 
  y[934] -> 24 + 3*z2[5] + z2[4]^2*(8 + z2[5]) + 
    z2[3]^2*z2[5]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) - 
    2*z2[4]*(8 + z2[5] - 3*z2[6]) - 28*z2[6] - 2*z2[5]*z2[6] + 7*z2[6]^2 + 
    z2[3]*(2*z2[4]^2*(2 + z2[5]) + 2*(-1 + z2[6])*(3*(-2 + z2[6]) + 
        z2[5]*(-3 + 2*z2[6])) + z2[4]*(-8 + 5*z2[6] + z2[5]*(-4 + 3*z2[6]))), 
  y[935] -> 40 + 6*z2[4]^2 - 43*z2[6] - z2[5]*z2[6] + 12*z2[6]^2 + 
    z2[4]*(-23 + 9*z2[6]) + z2[3]*(34 + 3*z2[4]^2*(2 + z2[5]) - 42*z2[6] + 
      12*z2[6]^2 + z2[5]*(11 - 20*z2[6] + 9*z2[6]^2) + 
      z2[4]*(-20 + 9*z2[6] + z2[5]*(-7 + 6*z2[6]))) + 
    z2[3]^2*(3*z2[4]^2*z2[5] + z2[4]*(-1 + z2[5]*(-7 + 6*z2[6])) + 
      (-1 + z2[6])*(-2 + z2[5]*(-11 + 9*z2[6]))), 
  y[936] -> z2[6]^2 + z2[3]^2*(z2[2]^2 - z2[2]*(-5 + z2[4] + 2*z2[6]) - 
      3*(-3 + z2[4] + 2*z2[6])) + z2[3]*(-2*z2[4]^2 - z2[4]*(-7 + z2[6]) + 
      9*(-1 + z2[6]) + z2[2]*(-8 + 4*z2[4] + 6*z2[6])) + 
    z2[3]*z2[5]*(18 - 10*z2[4] + 2*z2[4]^2 - 22*z2[6] + 3*z2[4]*z2[6] + 
      4*z2[6]^2 - z2[2]*(4 + z2[3])*(-2 + z2[4] + 2*z2[6]) + 
      z2[3]*(z2[4]^2 + z2[4]*(-5 + 2*z2[6]) + 3*(3 - 4*z2[6] + z2[6]^2))), 
  y[937] -> -2 + z2[3], y[938] -> -3 + z2[3]*(-1 + z2[5]), 
  y[939] -> -3/4 - (z2[3]*(1 + z2[5]))/24, 
  y[940] -> z2[3]*(1 - 2*z2[5]*(-1 + z2[6]) - 2*z2[6]) - 35*(-1 + z2[6]), 
  y[941] -> 6 + z2[3]*(3 + 2*z2[5]*(-1 + z2[6]) - 2*z2[6]) - 6*z2[6], 
  y[942] -> 3 + z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - 3*z2[6], 
  y[943] -> -6 - 2*z2[5]*(-1 + z2[6]) + 5*z2[6], 
  y[944] -> -9 + z2[4]*(3 - 4*z2[5] + z2[5]^2) + z2[5]*(9 - 7*z2[6]) + 
    2*z2[5]^2*(-1 + z2[6]) + 5*z2[6], y[945] -> 4 + 3*z2[2], 
  y[946] -> 15 + 8*z2[2], y[947] -> 5 + 3*z2[2], 
  y[948] -> 17*(-1 + z2[6]) + z2[3]*(z2[5]*(-1 + z2[6]) + z2[6]), 
  y[949] -> z2[2]*(5 - 2*z2[4] - 5*z2[6]) - 5*(-2 + z2[4] + 2*z2[6]), 
  y[950] -> z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2 + 
    z2[2]*(-1 + z2[6])*(-2 + z2[4] + 2*z2[6]), 
  y[951] -> 6 + z2[5]^2*(-1 + z2[6])^2 - 7*z2[6] + 2*z2[6]^2 + 
    z2[5]*(-5 + 8*z2[6] - 3*z2[6]^2), 
  y[952] -> 15 + 3*z2[5]^2*(-1 + z2[6])^2 - 21*z2[6] + 7*z2[6]^2 - 
    2*z2[5]*(7 - 12*z2[6] + 5*z2[6]^2), y[953] -> -4 + z2[5], 
  y[954] -> -1/3 - z2[3]/8, y[955] -> 94 - 9*z2[5] + 4*z2[3]*(-7 + 13*z2[5]), 
  y[956] -> 90 + z2[3]*(-65 + 67*z2[5]), y[957] -> -1/6 - z2[3]/8, 
  y[958] -> 1/3 + z2[3]/4, y[959] -> 1 + (z2[5]*(-1 + z2[6]))/4 - 
    (7*z2[6])/8, y[960] -> 4 + 3*z2[3], 
  y[961] -> 4 + z2[5]*(-1 + z2[6]) - 3*z2[6], 
  y[962] -> -12 + 3*z2[3]*(-1 + z2[5])*(-1 + z2[6]) - 3*z2[5]*(-1 + z2[6]) + 
    8*z2[6], y[963] -> -26 + z2[3]*(111 + 67*z2[5]*(-1 + z2[6]) - 65*z2[6]) + 
    23*z2[6], y[964] -> -48 + z2[3]*(26 - 24*z2[2] + 52*z2[5]*(-1 + z2[6]) - 
      28*z2[6]) - 9*z2[5]*(-1 + z2[6]) + 39*z2[6], 
  y[965] -> -116 + 2*z2[3]*(88 + 67*z2[5]*(-1 + z2[6]) - 65*z2[6]) + 
    113*z2[6], y[966] -> -142 + z2[3]*(54 - 24*z2[2] - 56*z2[6]) + 
    2*(-9 + 52*z2[3])*z2[5]*(-1 + z2[6]) + 133*z2[6], 
  y[967] -> 5 + z2[3] - 7*z2[6] - 3*z2[3]*z2[6], 
  y[968] -> -2 + z2[3] + 6*z2[6] + 3*z2[3]*z2[6], 
  y[969] -> -4 + z2[5] + z2[3]*(-1 + z2[5])*(-1 + z2[6]) + 2*z2[6] - 
    z2[5]*z2[6], y[970] -> -8 - z2[4]*(-4 + z2[5]) + 2*z2[5] + 6*z2[6] - 
    2*z2[5]*z2[6] + z2[3]*(-1 + z2[5])*(-2 + z2[4] + 2*z2[6]), 
  y[971] -> 3*(-1 + z2[6]) + z2[3]*(-2 + 3*z2[6]), 
  y[972] -> -1 + z2[6] + z2[3]^2*(-8 - 2*z2[2] + z2[4] + 2*z2[6]) + 
    z2[3]*(-7 - z2[2] + z2[4] + 3*z2[6]), 
  y[973] -> -5 + 2*z2[4] + 5*z2[6] + z2[3]*(-8 + 3*z2[4] + 6*z2[6]), 
  y[974] -> -12 + 6*z2[4] + 7*z2[6] + z2[5]^2*(-2 + z2[4] + 2*z2[6]) - 
    z2[5]*(-10 + 5*z2[4] + 8*z2[6]), 
  y[975] -> 8*(-1 + z2[6]) + z2[3]*(-13 + 9*z2[6]), 
  y[976] -> -4 + z2[4] + 4*z2[6] + 3*z2[3]^2*(-4 + z2[4] + 2*z2[6]) + 
    z2[3]*(-15 + 4*z2[4] + 10*z2[6]), 
  y[977] -> 18 + 3*z2[5]^2*(-1 + z2[6])^2 - 26*z2[6] + 9*z2[6]^2 + 
    z2[5]*(-15 + 26*z2[6] - 11*z2[6]^2), 
  y[978] -> 7*(-1 + z2[6])^2 + z2[3]^2*(22 - 30*z2[6] + 9*z2[6]^2) + 
    z2[3]*(27 - 43*z2[6] + 16*z2[6]^2), 
  y[979] -> (z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2)/2 + 
    (z2[3]^2*(22 + 3*z2[4]^2 + 6*z2[4]*(-2 + z2[6]) - 30*z2[6] + 9*z2[6]^2))/
     6 + z2[3]*(5 + z2[4]^2 - 8*z2[6] + 3*z2[6]^2 + z2[4]*(-3 + 2*z2[6])), 
  y[980] -> -(z2[3]*(15 + 3*z2[2] - 5*z2[6])*(-1 + z2[6])) + 
    2*(-1 + z2[6])^2 + z2[3]^2*(z2[2]^2 + z2[2]*(7 - 4*z2[6]) + 
      3*(6 - 6*z2[6] + z2[6]^2)), 
  y[981] -> 
   1 + (1 + (1 + 1/((1 + z2[4] - z2[6])^2*(z2[2]*z2[3] - z2[3]*z2[4] - 
           z2[6])))/z2[3])/(z2[2]^2*(-1 + z2[5])) + 
    1/((-1 + z2[5])*(1 + z2[4] - z2[6])^2) + 
    (1 + (1 + (1 + z2[4] - z2[6])^(-2))/z2[3])/(z2[2]*(-1 + z2[5])*
      (z2[2]*z2[3] - z2[3]*z2[4] - z2[6])), 
  y[982] -> 1 + (1 + z2[2]^(-1))/z2[3], 
  y[983] -> 1 + (1 + (z2[2]*z2[3] - z2[3]*z2[4] - z2[6])^(-1))/z2[3], 
  y[984] -> 1 + z2[3]^(-1) + 1/(z2[2]*(-1 + z2[5])*(1 + z2[4] - z2[6])), 
  y[985] -> 2 - z2[4], y[986] -> 3 + 2*z2[2] + 
    6*z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]), 
  y[987] -> 2 + 2*z2[2] + 6*z2[3]*(3 + 2*z2[5]*(-1 + z2[6]) - 2*z2[6]) + 
    z2[6], y[988] -> -17 + 6*z2[3]*(-2 + 3*z2[5])*(-1 + z2[6]) + 5*z2[6], 
  y[989] -> z2[4]^2 - z2[4]^3 + z2[2]*(z2[4]^2 + z2[4]*(-1 + z2[6]) + 
      (-1 + z2[6])^2) + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2, 
  y[990] -> 2 + (z2[3]*(-1 + z2[5]))/2 - ((3 + z2[5])*z2[6])/3, 
  y[991] -> -4 - z2[3]*(-1 + z2[5]) + (3 + z2[5])*z2[6], 
  y[992] -> 20 + 4*(-5 + z2[5])*z2[6] - 3*(-1 + z2[5])*z2[6]^2, 
  y[993] -> 16/3 - 4*z2[6] - ((-1 + z2[5])*z2[6]^2)/3, 
  y[994] -> -24 - 8*z2[4]^2 + (-1 + z2[5])*z2[6]^2 + 8*z2[4]*(2 + z2[6]), 
  y[995] -> 4*(-2 + z2[4]) - z2[3]*(-1 + z2[5])*(2 + z2[6]), 
  y[996] -> 10 + z2[5] + z2[3]^2*(2 + z2[5])*(-1 + z2[6])^2 - 10*z2[6] + 
    3*z2[6]^2 + z2[3]*(-1 + z2[6])*(-8 + z2[5]*(-2 + z2[6]) + 5*z2[6]), 
  y[997] -> -1 + z2[6] + z2[2]*(-2 + z2[5] + z2[6] - z2[5]*z2[6]), 
  y[998] -> z2[4]^2 - z2[4]^3 - z2[2]*z2[5]*(z2[4]^2 + z2[4]*(-1 + z2[6]) + 
      (-1 + z2[6])^2) + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2 + 
    z2[2]*(2 + 2*z2[4]^2 + z2[4]*(-2 + z2[6]) - 3*z2[6] + z2[6]^2), 
  y[999] -> -21 + (40 + z2[5])*z2[6] - 27*z2[6]^2 + 7*z2[6]^3 - 
    z2[3]^2*(-1 + z2[6])^2*(13 + (-8 + z2[5])*z2[6]) - 
    z2[3]*(-1 + z2[6])*(-30 - (-41 + z2[5])*z2[6] + (-15 + z2[5])*z2[6]^2), 
  y[1000] -> -16 + 4*z2[4]^3 - 3*(-1 + z2[5])*z2[6] - 
    z2[4]^2*(8 + (7 + z2[5])*z2[6]) + z2[4]*(12 + 2*(3 + z2[5])*z2[6] + 
      (3 + z2[5])*z2[6]^2), y[1001] -> 69 - 2*(49 + z2[5])*z2[6] + 
    45*z2[6]^2 - 6*z2[6]^3 - z2[3]^2*(-1 + z2[6])*
     (45 + (-41 + 2*z2[5])*z2[6] + 6*z2[6]^2) - 
    2*z2[3]*(-51 - (-89 + z2[5])*z2[6] + (-46 + z2[5])*z2[6]^2 + 6*z2[6]^3), 
  y[1002] -> (-11 + 5*z2[4] + 5*z2[6])/6 + 
    z2[3]*(1 - z2[6] + z2[5]*(-2 + z2[4] + 2*z2[6])), 
  y[1003] -> -48 - 6*z2[4]^2 + z2[4]*(27 - 6*z2[6]) + 31*z2[6] + 
    z2[5]*z2[6] - 6*z2[6]^2 - z2[3]*(72 + 12*z2[4]^2 + (-65 + z2[5])*z2[6] + 
      12*z2[6]^2 + 6*z2[4]*(-7 + 2*z2[6])) - 
    z2[3]^2*(32 + 6*z2[4]^2 + (-33 + z2[5])*z2[6] + 6*z2[6]^2 + 
      z2[4]*(-19 + 6*z2[6])), y[1004] -> 
   z2[3]*(1 + z2[3])*z2[5]*(22 + 3*z2[4]^2 + 3*z2[4]*(-4 + z2[6]) - 
      24*z2[6] + 3*z2[6]^2) + (-1 - z2[3])*(16 + 3*z2[4]*(-2 + z2[6]) - 
      12*z2[6] + 3*z2[6]^2 + 6*z2[3]*(10 + z2[4]^2 + z2[4]*(-5 + z2[6]) - 
        8*z2[6] + z2[6]^2)), y[1005] -> 40 + z2[5]*(4 - 3*z2[6]) - 
    z2[3]^2*(2 + z2[5])*(-4 + z2[6])*(-1 + z2[6])^2 - 60*z2[6] + 26*z2[6]^2 - 
    3*z2[6]^3 - z2[3]*(-1 + z2[6])*(32 - 31*z2[6] + 5*z2[6]^2 + 
      z2[5]*(8 - 7*z2[6] + z2[6]^2)), 
  y[1006] -> -30 - 3*z2[5] - z2[4]^2*(10 + z2[5]) + 20*z2[6] - 3*z2[6]^2 - 
    z2[3]^2*(2 + z2[5])*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + 
      z2[6]^2) + z2[4]*(20 + z2[5]*(2 + z2[6])) - 
    z2[3]*(24 + 2*z2[4]^2*(4 + z2[5]) - 26*z2[6] + 5*z2[6]^2 + 
      z2[4]*(-16 + z2[5]*(-4 + z2[6]) + 5*z2[6]) + 
      z2[5]*(6 - 6*z2[6] + z2[6]^2)), 
  y[1007] -> 4*z2[2]^2*(-2 + (2 + z2[3])*z2[5]) + 
    z2[2]*(4*(-7 - 2*z2[4]*(-1 + z2[5]) + z2[5]*(7 - 3*z2[6]) + 2*z2[6]) + 
      z2[3]*(-14 + z2[4]*(4 - 6*z2[5]) + z2[5]*(21 - 10*z2[6]) + 6*z2[6])) + 
    (1 + z2[3])*(-48 + 2*z2[4]^2*(-1 + z2[5]) + 
      z2[4]*(19 + 2*z2[5]*(-8 + z2[6]) - 2*z2[6]) + 29*z2[6] - 2*z2[6]^2 + 
      z2[5]*(36 - 29*z2[6] + 2*z2[6]^2)), 
  y[1008] -> -((3 + 2*z2[2])*z2[6]^2) - 
    2*z2[3]*(-39 + 54*z2[6] - 18*z2[6]^2 + z2[6]^3 + z2[2]^2*(-8 + 6*z2[6]) + 
      z2[2]*(-24 + 25*z2[6] - 4*z2[6]^2)) + 2*z2[3]*z2[5]*(-1 + z2[6])*
     (4*z2[2]^2*(2 + z2[3]) + z2[2]*(z2[3]*(18 - 7*z2[6]) - 8*(-3 + z2[6])) + 
      (1 + z2[3])*(28 - 20*z2[6] + z2[6]^2)) + 
    z2[3]^2*(78 - 3*z2[2]^2 - 2*z2[2]^3 - 108*z2[6] + 39*z2[6]^2 - 
      2*z2[6]^3 + z2[2]*(24 - 29*z2[6] + 8*z2[6]^2)), 
  y[1009] -> -11 + z2[5] + 20*z2[6] - 13*z2[6]^2 + 3*z2[6]^3 - 
    z2[3]*(-1 + z2[6])*(-40 + 49*z2[6] - 15*z2[6]^2 + 
      z2[5]*(10 - 19*z2[6] + 9*z2[6]^2)) - z2[3]^2*(-1 + z2[6])*
     (-30 + 39*z2[6] - 12*z2[6]^2 + z2[5]*(10 - 19*z2[6] + 9*z2[6]^2)), 
  y[1010] -> 28 - 2*z2[5] - 38*z2[6] + 18*z2[6]^2 - 3*z2[6]^3 + 
    z2[3]*(116 - 185*z2[6] + 84*z2[6]^2 - 9*z2[6]^3 + 
      z2[5]*(-32 + 65*z2[6] - 36*z2[6]^2 + 3*z2[6]^3)) + 
    z2[3]^2*(90 - 147*z2[6] + 66*z2[6]^2 - 6*z2[6]^3 + 
      z2[5]*(-32 + 65*z2[6] - 36*z2[6]^2 + 3*z2[6]^3)), 
  y[1011] -> -((3 + 2*z2[2])*z2[6]^2) + 
    z2[3]*(30 + z2[2]*(20 - 14*z2[6]) - 4*z2[2]^2*(-2 + z2[6]) - 31*z2[6] + 
      5*z2[6]^2) + z2[3]^2*(30 - 3*z2[2]^2 - 2*z2[2]^3 - 31*z2[6] + 
      8*z2[6]^2 + z2[2]*(10 - 9*z2[6] + 2*z2[6]^2)) - 
    z2[3]*z2[5]*(-1 + z2[6])*(-4*z2[2]^2*(2 + z2[3]) + 
      (1 + z2[3])*(-20 + 11*z2[6]) + z2[2]*(4*(-5 + z2[6]) + 
        z2[3]*(-15 + 4*z2[6]))), y[1012] -> 7 + 3*z2[3]*(-1 + z2[5]), 
  y[1013] -> z2[3]*(3/2 + z2[5]*(-1 + z2[6]) - z2[6]) + (13*(-1 + z2[6]))/6, 
  y[1014] -> z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 2*(-1 + z2[6]), 
  y[1015] -> -5 + 3*z2[4] + 5*z2[6], y[1016] -> -16 + z2[3]*(13 - 11*z2[5]), 
  y[1017] -> -9 + z2[3]*(26 - 11*z2[5]), 
  y[1018] -> z2[3]*(28 + 2*z2[2] + 11*z2[5]*(-1 + z2[6]) - 13*z2[6]) + 
    11*(-1 + z2[6]), y[1019] -> 
   2 + z2[3]*(39 + 11*z2[5]*(-1 + z2[6]) - 26*z2[6]) - 2*z2[6], 
  y[1020] -> -27*(-1 + z2[6]) + z2[3]*(-41 - 2*z2[2] - 
      22*z2[5]*(-1 + z2[6]) + 26*z2[6]), 
  y[1021] -> 7 - 7*z2[6] + z2[3]*(-65 - 22*z2[5]*(-1 + z2[6]) + 52*z2[6]), 
  y[1022] -> 52 + 31*z2[3], y[1023] -> 24 + z2[3]*(62 - 34*z2[5]) - 15*z2[5], 
  y[1024] -> (-7*z2[3]*(3 + 2*z2[5]*(-1 + z2[6]) - 2*z2[6]))/9 - 
    (11*(-1 + z2[6]))/18, y[1025] -> -1/3 + z2[6]/4, 
  y[1026] -> z2[3]*(93 + 34*z2[5]*(-1 + z2[6]) - 62*z2[6]) + 
    (-49 + 6*z2[5])*(-1 + z2[6]), 
  y[1027] -> 4*(-2 + z2[6]) + 3*z2[3]*(-1 + z2[5])*(-1 + z2[6]), 
  y[1028] -> 8 + 6*z2[5]*(-1 + z2[6]) - z2[6], 
  y[1029] -> -3 + z2[3]*(-1 + z2[5])*(-1 + z2[6]) + z2[6], 
  y[1030] -> z2[4]^3*(-1 + z2[5] - z2[5]^2) + 
    z2[4]^2*(1 - z2[5] - z2[5]^2*(-1 + z2[6])) + 
    z2[2]*(z2[4]^2 + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2) - 
    z2[4]*(-1 + z2[5] + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6]) - 
    (-1 + z2[5] + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6])^2, 
  y[1031] -> -5 + 2*z2[4] + 3*z2[6] + z2[3]*(-1 + z2[5])*
     (-2 + z2[4] + 2*z2[6]), y[1032] -> -7*(-2 + z2[6]) + 
    3*z2[5]*(-3 + 2*z2[6] + z2[6]^2), 
  y[1033] -> 8 - z2[4]*(1 - 3*z2[5] + z2[5]^2) + z2[6] + 
    z2[5]^2*(5 - 2*z2[6] - 3*z2[6]^2) + z2[5]*(-14 + 3*z2[6] + 6*z2[6]^2), 
  y[1034] -> -15 + 10*z2[6] + z2[6]^2 - 3*z2[5]^2*(-1 + z2[6])^2*
     (3 + z2[6]) + z2[5]*(25 - 31*z2[6] + 3*z2[6]^2 + 3*z2[6]^3), 
  y[1035] -> -3 + 4*z2[5] - 2*z2[4]^2*z2[5] - 3*z2[5]^2 + 3*z2[6] - 
    5*z2[5]*z2[6] + 6*z2[5]^2*z2[6] + 4*z2[5]*z2[6]^2 - 3*z2[5]^2*z2[6]^2 + 
    2*z2[2]*(-1 + z2[4] + z2[6]) + z2[4]*(3 + 3*z2[5]^2 - 
      2*z2[5]*(2 + z2[6])), y[1036] -> 
   (-1 + z2[6])*(73 + 3*z2[5]*(-7 + 3*z2[6])) + 
    z2[3]*(-68*z2[5]*(-1 + z2[6]) + 31*(-5 + 4*z2[6])), 
  y[1037] -> 15 + z2[4]^3*(3 - 2*z2[5])*z2[5] - 2*z2[5]^2*(-4 + z2[6])*
     (-1 + z2[6])^2 - 15*z2[6] + z2[6]^2 + z2[2]*z2[6]^2 + 
    z2[5]*(-24 + 41*z2[6] - 18*z2[6]^2 + z2[6]^3) + 
    z2[4]^2*(5 + z2[5]*(-10 + z2[6]) - 2*z2[5]^2*(-2 + z2[6]) - 2*z2[6] + 
      z2[2]*(-3 + 2*z2[5]*z2[6])) + 
    z2[4]*(2*(-5 + z2[6]) - 2*z2[2]^2*(-1 + z2[6]) + 3*z2[2]*z2[6] + 
      z2[5]*(17 - 14*z2[6] + z2[6]^2) - 2*z2[5]^2*(3 - 4*z2[6] + z2[6]^2)), 
  y[1038] -> -(z2[2]^2*(2 + z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6])*
      (-3 + 2*z2[3]*(-1 + z2[6]) - 2*z2[5]*(-1 + z2[6]) + z2[6])) - 
    (-1 + z2[6])*(-21 + 2*z2[5]^2*(-5 + z2[6])*(-1 + z2[6])^2 + 21*z2[6] - 
      4*z2[6]^2 + 2*z2[5]*(-1 + z2[6])*(-14 + z2[3]*(-1 + z2[6])^2 + 
        7*z2[6] + z2[6]^2)) + z2[2]*(-40 - 8*z2[5]^3*(-1 + z2[6])^3 + 
      2*z2[3]*(1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]))*
       (-1 + z2[6])^3 + 69*z2[6] - 38*z2[6]^2 + 7*z2[6]^3 + 
      6*z2[5]^2*(-1 + z2[6])^2*(-7 + 4*z2[6]) + 
      z2[5]*(70 - 148*z2[6] + 98*z2[6]^2 - 20*z2[6]^3)), 
  y[1039] -> z2[4]^6*(-1 + z2[5]) - z2[4]^4*(1 + z2[5])*(-1 + z2[6]) - 
    z2[4]^3*(1 + z2[5])*(-1 + z2[6])^2 - z2[4]*(1 + z2[5])*(-1 + z2[6])^4 - 
    (1 + z2[5])*(-1 + z2[6])^5 + z2[4]^5*(-1 - z2[5] + z2[6]) + 
    z2[2]^3*z2[4]*(z2[4]^2 + z2[4]*z2[6] + z2[6]^2 - z2[6]^3) + 
    z2[4]^2*(1 - z2[5]*(-1 + z2[6])^3 - 3*z2[6] + 3*z2[6]^2 - z2[6]^3 + 
      z2[6]^4) + z2[2]^2*(-3*z2[4]^4 + (-1 + z2[6])^4 - z2[4]^3*(1 + z2[6]) + 
      z2[4]^2*(1 - 2*z2[6] - z2[6]^2 + z2[5]*z2[6]^3) + 
      z2[4]*(-1 + 3*z2[6] - 3*z2[6]^2 + z2[6]^3 + z2[6]^4)) + 
    z2[2]*(2*z2[4]^5 - z2[4]^4*(-3 + z2[6]) - (-3 + z2[6])*(-1 + z2[6])^4 + 
      z2[4]^3*(-3 + 4*z2[6]) + z2[4]*(-3 + 10*z2[6] - 12*z2[6]^2 + 
        6*z2[6]^3 - 2*z2[6]^4) - z2[4]^2*(-3 + 7*z2[6] - 5*z2[6]^2 + 
        z2[6]^3 + z2[5]*z2[6]^4)), y[1040] -> 16 - 21*z2[5] + 2*z2[3]*z2[5] + 
    8*z2[5]^2 + z2[4]^3*(1 - 2*z2[3]*z2[5] - 2*z2[5]^2) - 18*z2[6] + 
    32*z2[5]*z2[6] - 6*z2[3]*z2[5]*z2[6] - 18*z2[5]^2*z2[6] + 4*z2[6]^2 - 
    9*z2[5]*z2[6]^2 + 6*z2[3]*z2[5]*z2[6]^2 + 12*z2[5]^2*z2[6]^2 - 
    2*z2[5]*z2[6]^3 - 2*z2[3]*z2[5]*z2[6]^3 - 2*z2[5]^2*z2[6]^3 - 
    z2[4]^2*(2*(-3 + z2[6]) + 2*z2[5]^2*(-2 + z2[6]) + 
      z2[5]*(7 + 2*z2[3]*(-1 + z2[6]) + 2*z2[6])) + 
    z2[2]^2*(z2[4]^2*(-4 + z2[5]) - 2*z2[3]*(z2[4]^2*(-1 + z2[5]) + 
        z2[4]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
        (2 + z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6])) + 
      (-1 + z2[6])*(-6 + z2[5]*(7 - 3*z2[6]) + 2*z2[5]^2*(-1 + z2[6]) + 
        z2[6]) + z2[4]*(-2 - 5*z2[5]*(-1 + z2[6]) + 2*z2[5]^2*(-1 + z2[6]) + 
        3*z2[6])) - z2[4]*(11 - 4*z2[6] + 2*z2[5]^2*(3 - 4*z2[6] + z2[6]^2) + 
      2*z2[5]*(-7 + z2[3]*(-1 + z2[6])^2 + 4*z2[6] + z2[6]^2)) + 
    z2[2]*(30 - 51*z2[5] + 31*z2[5]^2 - 6*z2[5]^3 + z2[4]^3*(1 + 2*z2[5]) + 
      2*z2[3]*(z2[4]^3*(-1 + z2[5])*z2[5] + z2[4]^2*(1 - z2[5]*(-2 + z2[6]) + 
          z2[5]^2*(-1 + z2[6])) + z2[4]*(1 - z2[5]*(-2 + z2[6]) + 
          z2[5]^2*(-1 + z2[6]))*(-1 + z2[6]) + 
        (1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6])^2) - 
      z2[4]^2*(-1 + z2[5])*(4 - 7*z2[5] + 2*z2[5]^2 - 2*z2[6]) - 28*z2[6] + 
      62*z2[5]*z2[6] - 50*z2[5]^2*z2[6] + 12*z2[5]^3*z2[6] + 7*z2[6]^2 - 
      17*z2[5]*z2[6]^2 + 19*z2[5]^2*z2[6]^2 - 6*z2[5]^3*z2[6]^2 + 
      z2[4]*(-20 + z2[5]*(32 - 14*z2[6]) - 4*z2[5]^3*(-1 + z2[6]) + 
        11*z2[6] + 2*z2[5]^2*(-10 + 7*z2[6]))), 
  y[1041] -> z2[4]^6*(-1 + z2[5]) - z2[4]^4*(1 + z2[5])*(-1 + z2[6]) - 
    z2[4]^3*(1 + z2[5])*(-1 + z2[6])^2 - z2[4]*(1 + z2[5])*(-1 + z2[6])^4 - 
    (1 + z2[5])*(-1 + z2[6])^5 + z2[2]^4*z2[4]^3*(z2[4]*(-1 + z2[5]) + 
      z2[6]) + z2[4]^5*(-1 - z2[5] + z2[6]) + 
    z2[4]^2*(1 - z2[5]*(-1 + z2[6])^3 - 3*z2[6] + 3*z2[6]^2 - z2[6]^3 + 
      z2[6]^4) - z2[2]^3*(-2 + z2[4]^5*(-1 + z2[5]^2) + 
      z2[5]*(-1 + z2[6])^4 + 7*z2[6] + z2[4]^3*(-1 - z2[5] + z2[5]^2)*z2[6] - 
      9*z2[6]^2 + 6*z2[6]^3 - z2[6]^4 + z2[4]^4*(2 + z2[5]^2 + 
        z2[5]*(-3 + z2[6]) + z2[6]) + z2[4]^2*(2*(-1 + z2[6]) + 
        z2[5]^2*z2[6]^2 - z2[5]*(-1 + z2[6] + z2[6]^2)) + 
      z2[4]*(2 - 5*z2[6] + 3*z2[6]^2 - 2*z2[6]^3 + 
        z2[5]*(-1 + 3*z2[6] - 2*z2[6]^2 + 2*z2[6]^3))) + 
    z2[2]*(z2[4]^6*(-1 + z2[5]) + z2[4]^4*(5 - z2[5]*(-1 + z2[6]) + 
        z2[5]^2*(-1 + z2[6]) - 3*z2[6]) + (5 + z2[5] + z2[5]^2*(-1 + z2[6]) - 
        2*z2[6])*(-1 + z2[6])^4 + z2[4]^5*(2 - 3*z2[5] + z2[5]^2 + z2[6]) + 
      z2[4]*(-5 + z2[5]*(-1 + z2[6])^3 + z2[5]^2*(-1 + z2[6])^4 + 17*z2[6] - 
        21*z2[6]^2 + 11*z2[6]^3 - 4*z2[6]^4) + 
      z2[4]^3*(-5 + z2[5]^2*(-1 + z2[6])^2 + 7*z2[6] - z2[6]^2 + 
        z2[5]*(-1 + z2[6] - z2[6]^2)) + z2[4]^2*(5 + z2[5]^2*(-1 + z2[6])^3 - 
        12*z2[6] + 9*z2[6]^2 - 2*z2[6]^3 + z2[6]^4 - 
        z2[5]*(-1 + 2*z2[6] - z2[6]^2 + z2[6]^3 + z2[6]^4))) + 
    z2[2]^2*(7 + z2[4]^6*(-1 + z2[5])*z2[5] + 
      z2[4]^5*(3 + z2[5]^2 + z2[5]*(-4 + z2[6])) + z2[5]*(-3 + z2[6])*
       (-1 + z2[6])^4 - 27*z2[6] + z2[4]^4*(-2 - z2[5] + z2[5]^2)*z2[6] + 
      40*z2[6]^2 - 28*z2[6]^3 + 10*z2[6]^4 - z2[6]^5 + 
      z2[4]^2*(7 - 13*z2[6] + 5*z2[6]^2 - z2[6]^3 + z2[5]^2*z2[6]^3 + 
        z2[5]*(-3 + 7*z2[6] - 3*z2[6]^2)) + 
      z2[4]^3*(-7 + 5*z2[6] + z2[5]^2*z2[6]^2 - 
        z2[5]*(-3 + 2*z2[6] + z2[6]^2)) + z2[4]*(-7 + 20*z2[6] - 20*z2[6]^2 + 
        9*z2[6]^3 - 2*z2[6]^4 + z2[5]*(3 - 10*z2[6] + 12*z2[6]^2 - 
          5*z2[6]^3 + 2*z2[6]^4))), y[1042] -> 23/18 + (7*z2[3])/9, 
  y[1043] -> -3 + z2[3]*(66 - 19*z2[2]*(-1 + z2[5]) - 47*z2[5]), 
  y[1044] -> 43 + z2[3]*(75 - 28*z2[5]) - 9*z2[5], y[1045] -> -1/3 + z2[5]/4, 
  y[1046] -> -2*z2[3]*(89 + 28*z2[5]*(-1 + z2[6]) - 75*z2[6]) + 
    9*(12 + z2[5]*(-1 + z2[6]))*(-1 + z2[6]), 
  y[1047] -> z2[3]*(103 + 28*z2[5]*(-1 + z2[6]) - 75*z2[6]) - 
    65*(-1 + z2[6]), y[1048] -> 23 + 14*z2[3], 
  y[1049] -> 19*(-1 + z2[6]) - (47 + 19*z2[2])*z2[3]*z2[5]*(-1 + z2[6]) + 
    z2[3]*(-113 + 19*z2[2]*(-2 + z2[6]) + 66*z2[6]), 
  y[1050] -> 10 - 4*z2[6] + 3*z2[5]*(-3 + 2*z2[6] + z2[6]^2), 
  y[1051] -> 16*(-1 + z2[6]) - 2*(47 + 19*z2[2])*z2[3]*z2[5]*(-1 + z2[6]) + 
    z2[3]*(-179 + 132*z2[6] + 19*z2[2]*(-3 + 2*z2[6])), 
  y[1052] -> 1 - z2[5]/4, y[1053] -> -11 + 3*z2[5], 
  y[1054] -> 23 + 6*z2[5]*(-1 + z2[6]) - 20*z2[6], 
  y[1055] -> 18 + 2*z2[5]*(-1 + z2[6]) - 17*z2[6], 
  y[1056] -> -8 - 2*z2[5]*(-1 + z2[6]) + 7*z2[6], 
  y[1057] -> 12 - 6*z2[4] - 7*z2[6] - z2[5]^2*(-2 + z2[4] + 2*z2[6]) + 
    z2[5]*(-10 + 5*z2[4] + 8*z2[6]), 
  y[1058] -> 38 - 37*z2[6] + z2[5]*(-7 + 10*z2[6] - 3*z2[6]^2), 
  y[1059] -> 7*(-2 + z2[6]) - 3*z2[5]*(-3 + 2*z2[6] + z2[6]^2), 
  y[1060] -> -18 - 3*z2[5]^2*(-1 + z2[6])^2 + 26*z2[6] - 9*z2[6]^2 + 
    z2[5]*(15 - 26*z2[6] + 11*z2[6]^2), y[1061] -> 1 + 3*z2[3] + 2*z2[3]^2, 
  y[1062] -> -5 - 16*z2[3] - 9*z2[3]^2, y[1063] -> 3 + 4*z2[3], 
  y[1064] -> z2[3] - z2[2]*z2[3]^2, 
  y[1065] -> 1 + z2[3]*(6 - 9*z2[6]) - 6*z2[3]^2*(-1 + z2[6]) - 3*z2[6], 
  y[1066] -> -1 - 6*z2[3] - 6*z2[3]^2, y[1067] -> 8 + 9*z2[3], 
  y[1068] -> 4 + z2[3]*(16 - 34*z2[6]) + z2[3]^2*(9 - 18*z2[6]) - 16*z2[6], 
  y[1069] -> 1 + (1 + z2[4] - z2[6])^(-2), y[1070] -> -3 + z2[6], 
  y[1071] -> 4 - 2*z2[4] + z2[6], y[1072] -> -4 + 3*z2[6], 
  y[1073] -> -4 - 3*z2[3]*(2 + z2[2] - 3*z2[6]) + 9*z2[6], 
  y[1074] -> 16 + 3*z2[2]^2*(-1 + z2[3]) + 
    z2[2]*(8 + z2[3]*(10 - 4*z2[6]) - 8*z2[6]) - 4*z2[3]*(1 + z2[5])*
     (-1 + z2[6]) - 13*z2[6], y[1075] -> 4 + 3*z2[2] - 4*z2[6], 
  y[1076] -> 4 + z2[2]^2*(-1 + z2[3]) + 
    z2[2]*(3 - z2[3]*(-3 + z2[6]) - 3*z2[6]) - z2[3]*(1 + z2[5])*
     (-1 + z2[6]) - 3*z2[6], y[1077] -> -21 - 24*z2[3]*(-1 + z2[6])^2 - 
    9*z2[3]^2*(-1 + z2[6])^2 + 38*z2[6] - 19*z2[6]^2, y[1078] -> 3 + 2*z2[6], 
  y[1079] -> 7 + 8*z2[3]*(-1 + z2[6])^2 + 3*z2[3]^2*(-1 + z2[6])^2 - 
    12*z2[6] + 7*z2[6]^2, y[1080] -> 1 + (10 + 18*z2[3] + 9*z2[3]^2)*z2[6] - 
    9*(1 + z2[3])^2*z2[6]^2, y[1081] -> 16 - 12*z2[6] - (-1 + z2[5])*z2[6]^2, 
  y[1082] -> 3 + z2[4]^2 - z2[4]*(2 + z2[6]), 
  y[1083] -> -9 - (z2[5]*(69 + 6*z2[2] - 53*z2[6])*(-1 + z2[6]))/12 - 
    z2[5]^2*(-1 + z2[6])^2 + (85*z2[6])/6 - (11*z2[6]^2)/2 + 
    z2[2]*(-2 + (7*z2[6])/4), y[1084] -> -z2[4]^2 - 2*z2[4]*(-1 + z2[6]) - 
    3*(-1 + z2[6])^2 + z2[2]*(-2 + z2[4] + 2*z2[6]), 
  y[1085] -> 14 - 7*z2[4] - 12*z2[6] - 8*z2[3]*(-2 + z2[4] + 2*z2[6]) - 
    3*z2[3]^2*(-2 + z2[4] + 2*z2[6]), 
  y[1086] -> 2 - z2[4] + z2[3]*(4 - 2*z2[4] - 5*z2[6]) - 4*z2[6] - 
    z2[3]^2*(-2 + z2[4] + 2*z2[6]), y[1087] -> -1 + z2[3]^2*(-1 + z2[6]) + 
    3*z2[6] + z2[3]*(-2 + 3*z2[6]), 
  y[1088] -> -7 + 9*z2[6] + z2[3]*(1 + 6*z2[5]*(-1 + z2[6]) + 3*z2[6]), 
  y[1089] -> -4 + 8*z2[3]^2*(-1 + z2[6]) + 8*z2[6] + 3*z2[3]*(-4 + 5*z2[6]), 
  y[1090] -> -20 + 13*z2[4] + 22*z2[6] + 6*z2[3]*z2[5]*
     (-2 + z2[4] + 2*z2[6]) + z2[3]*(-2 + 3*z2[4] + 6*z2[6]), 
  y[1091] -> -3 + 3*z2[3]^2*(-1 + z2[6]) + 7*z2[6] + z2[3]*(-6 + 8*z2[6]), 
  y[1092] -> -2 + 4*z2[3]^2*(-1 + z2[6]) + 6*z2[6] + z2[3]*(-6 + 9*z2[6]), 
  y[1093] -> -27 + 31*z2[6] + z2[3]*(-1 + 18*z2[5]*(-1 + z2[6]) + 9*z2[6]), 
  y[1094] -> 3 + 5*z2[4] + 16*z2[6] + 3*z2[3]^2*(1 + z2[4] + 2*z2[6]) + 
    z2[3]*(4 + 8*z2[4] + 17*z2[6]), 
  y[1095] -> 6 + z2[2] - 3*z2[4] - (49*z2[6])/12 - 
    (z2[5]^2*(-2 + z2[4] + 2*z2[6]))/3 + 
    (z2[5]*(-46 - 3*z2[2] + 23*z2[4] + 38*z2[6]))/12, 
  y[1096] -> 36 + 3*z2[2]*(4 + z2[5]*(-1 + z2[6]) - 3*z2[6]) + 
    4*z2[5]^2*(-1 + z2[6])^2 - 49*z2[6] + 17*z2[6]^2 + 
    z2[5]*(-23 + 38*z2[6] - 15*z2[6]^2), 
  y[1097] -> -2 + z2[3]^2*(-2 + z2[5]*(-2 + z2[6]) - z2[6])*(-1 + z2[6])^2 + 
    z2[3]^3*z2[5]*(-1 + z2[6])^3 - (5 + z2[5])*z2[6] + 6*z2[6]^2 - 
    2*z2[6]^3 + z2[3]*(-1 + z2[6])*(4 + z2[5] + 2*z2[6] - 3*z2[6]^2), 
  y[1098] -> 4*(-2 + z2[4])*z2[6] - z2[3]*(-1 + z2[5])*
     (3 + 2*z2[6] + z2[6]^2), y[1099] -> -11 - 18*z2[6] + 25*z2[6]^2 + 
    9*z2[3]^2*(-1 + z2[6]^2) + 2*z2[3]*(-8 - 5*z2[6] + 13*z2[6]^2), 
  y[1100] -> -24 - 4*z2[5]^3*(-1 + z2[6])^3 + 39*z2[6] - 18*z2[6]^2 + 
    2*z2[6]^3 + 3*z2[5]^2*(-1 + z2[6])^2*(-8 + 5*z2[6]) + 
    z2[5]*(44 - 96*z2[6] + 66*z2[6]^2 - 14*z2[6]^3), 
  y[1101] -> 8 - 3*z2[6] - 12*z2[6]^2 + 9*z2[6]^3 + 
    3*z2[3]*(-1 + z2[6])^2*(4 + 3*z2[6]) + 3*z2[3]^2*(2 - 3*z2[6] + z2[6]^3), 
  y[1102] -> 6 - 3*z2[5]^2*(-2 + z2[6])*(-1 + z2[6])^2 + 
    z2[5]^3*(-1 + z2[6])^3 - 7*z2[6] + 2*z2[6]^2 + 
    z2[5]*(-11 + 21*z2[6] - 12*z2[6]^2 + 2*z2[6]^3), 
  y[1103] -> -(z2[3]*(-1 + z2[5])) + 
    z2[6]*(-5 + 3*z2[6] + z2[5]*(1 + z2[6])), 
  y[1104] -> 4*z2[3]*(-1 + z2[5]) - 
    z2[6]*(-15 + 6*z2[6] + z2[5]*(3 + 2*z2[6])), 
  y[1105] -> 6*z2[4]^2 - z2[5]^3*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) + z2[4]*(-12 + z2[6]) + 2*(9 - 7*z2[6] + z2[6]^2) + 
    3*z2[5]^2*(6 + 2*z2[4]^2 - 10*z2[6] + 4*z2[6]^2 + z2[4]*(-4 + 3*z2[6])) - 
    z2[5]*(33 + 11*z2[4]^2 - 42*z2[6] + 12*z2[6]^2 + 
      2*z2[4]*(-11 + 5*z2[6])), 
  y[1106] -> -8 - 2*z2[2]*(2 - 9*z2[3] + z2[3]^2) + 10*z2[4] - z2[6] - 
    2*z2[3]*(-18 + 2*z2[4] + z2[6]) - (-4 + 4*z2[3] + 3*z2[3]^2)*z2[5]^2*
     (-2 + z2[4] + 2*z2[6]) - z2[3]^2*(1 + z2[4] + 2*z2[6]) + 
    z2[5]*(46 + z2[2]*(3 - 5*z2[3] + 2*z2[3]^2) - 23*z2[4] - 38*z2[6] - 
      z2[3]*(2 + 3*z2[4] + 7*z2[6]) + z2[3]^2*(-5 + 4*z2[4] + 8*z2[6])), 
  y[1107] -> -4*(-7 + 5*z2[4] + 5*z2[6]) - 
    3*z2[3]^2*(4 - z2[5]*(-4 + z2[4] + 2*z2[6]) + 
      z2[5]^2*(-2 + z2[4] + 2*z2[6])) + z2[3]*(-14 - 2*z2[4]*(1 + 6*z2[5]) + 
      z2[6] - 2*z2[5]*(-8 + 9*z2[6])), 
  y[1108] -> -2*z2[2]^2*(4 + z2[3]) - 3*(-4 + 4*z2[3] + 3*z2[3]^2)*z2[5]^2*
     (-1 + z2[6])^2 + 2*(3 - 4*z2[6])*z2[6] - 
    z2[2]*(4 + z2[3]*(42 - 31*z2[6]) + 4*z2[3]^2*(-1 + z2[6]) + 7*z2[6]) + 
    z2[3]*(-64 + 57*z2[6]) - 3*z2[3]^2*(-4 + z2[6]^2) + 
    z2[5]*(-1 + z2[6])*(69 + 2*z2[2]*(3 - 5*z2[3] + 2*z2[3]^2) - 53*z2[6] + 
      6*z2[3]^2*(-1 + 2*z2[6]) - z2[3]*(7 + 11*z2[6])), 
  y[1109] -> 10 + z2[3]^3*z2[5]*(-5 + z2[6])*(-1 + z2[6])^3 + 
    4*(3 + z2[5])*z2[6] - 3*(11 + z2[5])*z2[6]^2 + 16*z2[6]^3 - 2*z2[6]^4 + 
    z2[3]*(-1 + z2[6])*(-20 + 4*z2[6] + 13*z2[6]^2 - 3*z2[6]^3 + 
      z2[5]*(-5 + 3*z2[6])) + z2[3]^2*(-1 + z2[6])^2*
     (10 - z2[6]^2 + z2[5]*(10 - 8*z2[6] + z2[6]^2)), 
  y[1110] -> -6 - z2[3]^2*(-1 + z2[6])^2 + (1 - z2[3] + z2[3]^2)*z2[5]^3*
     (-1 + z2[6])^2 + 3*z2[6] - 3*z2[5]^2*(-1 + z2[6])*
     (-2 - z2[3]*(-2 + z2[6]) + z2[3]^2*(-1 + z2[6]) + z2[6]) + 
    z2[3]*(4 - 5*z2[6] + z2[6]^2) + z2[5]*(11 + 3*z2[3]^2*(-1 + z2[6])^2 - 
      10*z2[6] + 2*z2[6]^2 - 3*z2[3]*(3 - 4*z2[6] + z2[6]^2)), 
  y[1111] -> 4*(1 - z2[3] + z2[3]^2)*z2[5]^3*(-1 + z2[6])^3 - 
    3*z2[5]^2*(-1 + z2[6])^2*(-8 + z2[3]*(8 - 5*z2[6]) + 
      4*z2[3]^2*(-1 + z2[6]) + 5*z2[6]) + 
    (1 - z2[6])*(4*z2[3]^2*(-1 + z2[6])^2 + 
      z2[3]*(-16 + 23*z2[6] - 7*z2[6]^2) + 3*(8 - 7*z2[6] + z2[6]^2)) + 
    2*z2[5]*(-1 + z2[6])*(22 + 6*z2[3]^2*(-1 + z2[6])^2 - 26*z2[6] + 
      7*z2[6]^2 - 9*z2[3]*(2 - 3*z2[6] + z2[6]^2)), 
  y[1112] -> (4 - 4*z2[3] - 3*z2[3]^2)*z2[5]^2*(-1 + z2[6])^3 + 
    z2[5]*(-1 + z2[6])^2*(23 + z2[2]*(3 - 5*z2[3] + 2*z2[3]^2) - 15*z2[6] + 
      z2[3]^2*(-1 + 4*z2[6]) - z2[3]*(5 + 4*z2[6])) + 
    (1 - z2[6])*(8 + 2*z2[2]^2*(4 + z2[3]) - 13*z2[6] + 7*z2[6]^2 + 
      z2[2]*(8 + z2[3]*(24 - 13*z2[6]) + 2*z2[3]^2*(-1 + z2[6]) + 3*z2[6]) + 
      z2[3]*(28 - 19*z2[6] - 2*z2[6]^2) + z2[3]^2*(-11 + z2[6] + z2[6]^2)), 
  y[1113] -> -12 + 8*z2[4] - 4*z2[4]^2 - z2[3]*(1 + z2[5])*
     (z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 22*z2[6] - 
    7*z2[4]*z2[6] - 10*z2[6]^2 + z2[2]^2*(-1 + z2[3])*
     (-2 + z2[4] + 2*z2[6]) + z2[2]*(z2[4]^2 - 2*z2[4]*(-1 + z2[6]) - 
      5*(-1 + z2[6])^2 - z2[3]*(7 + z2[4]^2 + 2*z2[4]*(-2 + z2[6]) - 
        10*z2[6] + 3*z2[6]^2)), y[1114] -> 12 - 16*z2[6] + 3*z2[6]^2 + 
    z2[3]^2*(3*z2[5]^2*(-1 + z2[6])^2 + 2*(-5 + 6*z2[6]) - 
      3*z2[5]*(3 - 4*z2[6] + z2[6]^2)) + 
    z2[3]*(-10 + 15*z2[6] - 3*z2[6]^2 + 2*z2[5]*(2 - 5*z2[6] + 3*z2[6]^2)), 
  y[1115] -> -40 + 64*z2[6] - 23*z2[6]^2 + 
    z2[3]^2*(22 - 9*z2[5]^2*(-1 + z2[6])^2 - 24*z2[6] + 
      3*z2[5]*(7 - 10*z2[6] + 3*z2[6]^2)) + 
    z2[3]*(24 - 30*z2[6] + 4*z2[6]^2 - 4*z2[5]*(5 - 11*z2[6] + 6*z2[6]^2)), 
  y[1116] -> -4 - 7*z2[6] + (20 + z2[5])*z2[6]^2 - 13*z2[6]^3 + 3*z2[6]^4 - 
    z2[3]^3*(-1 + z2[6])^3*(-1 + z2[5]*(-6 + 4*z2[6])) - 
    z2[3]^2*(-1 + z2[6])^2*(6 + 5*z2[6] - 4*z2[6]^2 + 
      z2[5]*(12 - 20*z2[6] + 9*z2[6]^2)) - z2[3]*(-1 + z2[6])*
     (-9 - 8*z2[6] + 20*z2[6]^2 - 7*z2[6]^3 + 
      z2[5]*(-6 + 16*z2[6] - 15*z2[6]^2 + 5*z2[6]^3)), 
  y[1117] -> (1 + z2[6])*(-3 + z2[5] - z2[6] + 6*z2[6]^2 - 3*z2[6]^3) - 
    z2[3]*(-1 + z2[6])*(10 - 50*z2[6] + 35*z2[6]^2 - 3*z2[6]^3 + 
      5*z2[5]*(-1 + z2[6])^2*(-5 + 3*z2[6])) - z2[3]^3*(-1 + z2[6])^2*
     (6 - 4*z2[6] + z2[5]*(15 - 20*z2[6] + 6*z2[6]^2)) - 
    z2[3]^2*(-1 + z2[6])*(6 - 35*z2[6] + 31*z2[6]^2 - 6*z2[6]^3 + 
      z2[5]*(-40 + 100*z2[6] - 81*z2[6]^2 + 21*z2[6]^3)), 
  y[1118] -> 16 + 24*z2[6] - (49 + 2*z2[5])*z2[6]^2 + 22*z2[6]^3 - 
    3*z2[6]^4 + z2[3]^3*(-1 + z2[6])^2*(4 - z2[6] + 
      3*z2[5]*(9 - 8*z2[6] + z2[6]^2)) + z2[3]^2*(-1 + z2[6])*
     (-24 - 6*z2[6] + 19*z2[6]^2 - 3*z2[6]^3 + 
      2*z2[5]*(-27 + 51*z2[6] - 28*z2[6]^2 + 3*z2[6]^3)) + 
    z2[3]*(36 + 3*z2[6] - 74*z2[6]^2 + 45*z2[6]^3 - 6*z2[6]^4 + 
      z2[5]*(27 - 78*z2[6] + 80*z2[6]^2 - 32*z2[6]^3 + 3*z2[6]^4)), 
  y[1119] -> 9 + 11*z2[6] - 8*z2[6]^2 - 3*z2[6]^3 - z2[5]*(3 + 2*z2[6]) + 
    z2[3]*(-51 + 201*z2[6] - 190*z2[6]^2 + 51*z2[6]^3 - 3*z2[6]^4 + 
      6*z2[5]*(-1 + z2[6])^2*(17 - 13*z2[6] + z2[6]^2)) + 
    z2[3]^3*(-1 + z2[6])*(-21 + 20*z2[6] - 3*z2[6]^2 + 
      z2[5]*(-60 + 94*z2[6] - 39*z2[6]^2 + 3*z2[6]^3)) + 
    z2[3]^2*(-36 + 151*z2[6] - 159*z2[6]^2 + 51*z2[6]^3 - 3*z2[6]^4 + 
      z2[5]*(162 - 436*z2[6] + 397*z2[6]^2 - 132*z2[6]^3 + 9*z2[6]^4)), 
  y[1120] -> -(z2[3]^2*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2)) + 
    (1 - z2[3] + z2[3]^2)*z2[5]^3*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) - 3*(6 + 2*z2[4]^2 + z2[4]*(-4 + z2[6]) - 6*z2[6] + 
      z2[6]^2) + z2[3]*(4*z2[4]^2 + z2[4]*(-8 + 5*z2[6]) + 
      6*(2 - 3*z2[6] + z2[6]^2)) - 3*z2[5]^2*(6 + 2*z2[4]^2 + 
      z2[3]^2*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) - 
      10*z2[6] + 4*z2[6]^2 + z2[4]*(-4 + 3*z2[6]) - 
      z2[3]*(6 + 2*z2[4]^2 - 10*z2[6] + 4*z2[6]^2 + z2[4]*(-4 + 3*z2[6]))) + 
    z2[5]*(33 + 11*z2[4]^2 + 3*z2[3]^2*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
        3*(-1 + z2[6])^2) - 42*z2[6] + 12*z2[6]^2 + 2*z2[4]*(-11 + 5*z2[6]) - 
      3*z2[3]*(9 + 3*z2[4]^2 - 14*z2[6] + 5*z2[6]^2 + z2[4]*(-6 + 4*z2[6]))), 
  y[1121] -> -8 + 2*z2[4]^3 - 15*z2[6] - 3*z2[5]*z2[6] + 12*z2[6]^2 - 
    2*z2[6]^3 - z2[4]^2*(4 + (9 + z2[5])*z2[6]) + 
    z2[4]*(6 + 2*(7 + z2[5])*z2[6] + (1 + z2[5])*z2[6]^2) + 
    z2[3]^3*z2[5]*(z2[4]^3 + z2[4]^2*(-2 + z2[6]) + 
      (-4 + z2[6])*(-1 + z2[6])^2 + z2[4]*(3 - 4*z2[6] + z2[6]^2)) + 
    z2[3]*(-16 + z2[4]^3*(4 + z2[5]) + 6*z2[6] + 10*z2[6]^2 - 3*z2[6]^3 + 
      z2[5]*(-4 + 3*z2[6]) + z2[4]*(12 + 3*z2[5] + 4*z2[6] - 3*z2[6]^2) - 
      z2[4]^2*(8 + 6*z2[6] + z2[5]*(2 + z2[6]))) + 
    z2[3]^2*(2*z2[4]^3*(1 + z2[5]) + z2[4]^2*(-4 + z2[5]*(-4 + z2[6]) - 
        z2[6]) + (-1 + z2[6])*(8 - z2[6] - z2[6]^2 + 
        z2[5]*(8 - 7*z2[6] + z2[6]^2)) + z2[4]*(6 - 2*z2[6] - z2[6]^2 + 
        z2[5]*(6 - 6*z2[6] + z2[6]^2))), 
  y[1122] -> (10 + 4*z2[2]^2 + z2[2]*(10 - 3*z2[6]) - 7*z2[6])*z2[6]^2 + 
    z2[3]^3*(15 + z2[2]^4 - 2*z2[2]^3*(-3 + z2[6]) - 20*z2[6] + 6*z2[6]^2 + 
      z2[2]^2*(15 - 10*z2[6] + z2[6]^2) + 4*z2[2]*(5 - 5*z2[6] + z2[6]^2)) + 
    z2[3]^2*(-40 + 4*z2[2]^4 - z2[2]^3*(-6 + z2[6]) + 80*z2[6] - 39*z2[6]^2 + 
      4*z2[6]^3 + z2[2]^2*(-18 + 17*z2[6] - 4*z2[6]^2) + 
      z2[2]*(-50 + 65*z2[6] - 21*z2[6]^2 + z2[6]^3)) + 
    z2[3]*(-55 + 8*z2[2]^3*(-2 + z2[6]) + 100*z2[6] - 35*z2[6]^2 - 
      3*z2[6]^3 + z2[2]^2*(-56 + 48*z2[6] - 5*z2[6]^2) - 
      2*z2[2]*(40 - 50*z2[6] + 10*z2[6]^2 + z2[6]^3)) - 
    z2[3]*z2[5]*(-1 + z2[6])*(z2[2]^3*(16 + 12*z2[3] + z2[3]^2) - 
      2*z2[2]^2*(-28 + z2[3]^2*(-3 + z2[6]) + 10*z2[6] + 
        z2[3]*(-26 + 9*z2[6])) + (1 + z2[3])*(60 - 70*z2[6] + 15*z2[6]^2 + 
        4*z2[3]*(5 - 5*z2[6] + z2[6]^2)) + 
      z2[2]*(5*(16 - 12*z2[6] + z2[6]^2) + z2[3]^2*(15 - 10*z2[6] + 
          z2[6]^2) + z2[3]*(90 - 65*z2[6] + 6*z2[6]^2))), 
  y[1123] -> -12 - 25*z2[6] + 15*z2[6]^2 - 3*z2[6]^3 - 
    z2[4]^2*(4 + 3*z2[6]) + z2[4]*(8 + 18*z2[6] - 3*z2[6]^2) - 
    z2[3]^3*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) - 
    z2[3]^2*(18 + z2[6] - 15*z2[6]^2 + 3*z2[6]^3 + 3*z2[4]^2*(2 + z2[6]) + 
      z2[4]*(-12 - 8*z2[6] + 3*z2[6]^2)) - 
    z2[3]*(27 + 22*z2[6] - 32*z2[6]^2 + 6*z2[6]^3 + z2[4]^2*(9 + 6*z2[6]) + 
      z2[4]*(-18 - 23*z2[6] + 6*z2[6]^2)) + 
    z2[5]*(z2[6]^2 + z2[3]*(-21 + 3*z2[4]^3 + 3*z2[4]^2*(-3 + z2[6]) + 
        41*z2[6] - 24*z2[6]^2 + 3*z2[6]^3 + z2[4]*(15 - 16*z2[6] + 
          3*z2[6]^2)) + z2[3]^3*(-21 + 3*z2[4]^3 + 3*z2[4]^2*(-3 + z2[6]) + 
        41*z2[6] - 23*z2[6]^2 + 3*z2[6]^3 + z2[4]*(15 - 16*z2[6] + 
          3*z2[6]^2)) + z2[3]^2*(-42 + 6*z2[4]^3 + 6*z2[4]^2*(-3 + z2[6]) + 
        82*z2[6] - 47*z2[6]^2 + 6*z2[6]^3 + z2[4]*(30 - 32*z2[6] + 
          6*z2[6]^2))), y[1124] -> 
   (-1 - z2[3])*(4 + 8*z2[6] - z2[4]*(2 + 3*z2[6]) + 
      z2[3]^2*(15 + 3*z2[4]^2 + 3*z2[4]*(-3 + z2[6]) - 16*z2[6] + 
        3*z2[6]^2) + 3*z2[3]*(-15 + 2*z2[4]^3 + z2[4]^2*(-7 + z2[6]) + 
        34*z2[6] - 15*z2[6]^2 + z2[6]^3 + z2[4]*(11 - 12*z2[6] + z2[6]^2))) + 
    z2[3]*z2[5]*(-77 + 6*z2[4]^3 + 140*z2[6] - 69*z2[6]^2 + 6*z2[6]^3 + 
      3*z2[4]^2*(-9 + 2*z2[6]) + z2[4]*(52 - 48*z2[6] + 6*z2[6]^2) + 
      z2[3]^2*(-45 + 3*z2[4]^3 + 3*z2[4]^2*(-5 + z2[6]) + 74*z2[6] - 
        33*z2[6]^2 + 3*z2[6]^3 + 3*z2[4]*(10 - 8*z2[6] + z2[6]^2)) + 
      z2[3]*(-122 + 9*z2[4]^3 + 214*z2[6] - 102*z2[6]^2 + 9*z2[6]^3 + 
        z2[4]^2*(-42 + 9*z2[6]) + z2[4]*(82 - 72*z2[6] + 9*z2[6]^2))), 
  y[1125] -> z2[6]^2*(18 + 4*z2[2]^2 - 7*z2[2]*(-2 + z2[6]) - 16*z2[6] + 
      z2[6]^2) + z2[3]^3*(45 + z2[2]^4 + z2[2]^3*(9 - 5*z2[6]) - 74*z2[6] + 
      33*z2[6]^2 - 3*z2[6]^3 + z2[2]^2*(30 - 29*z2[6] + 5*z2[6]^2) - 
      z2[2]*(-50 + 66*z2[6] - 21*z2[6]^2 + z2[6]^3)) + 
    z2[3]*(-203 + 422*z2[6] - 243*z2[6]^2 + 31*z2[6]^3 + 
      8*z2[2]^3*(-4 + 3*z2[6]) + z2[2]^2*(-144 + 172*z2[6] - 41*z2[6]^2) + 
      z2[2]*(-248 + 396*z2[6] - 159*z2[6]^2 + 9*z2[6]^3)) + 
    z2[3]^2*(-158 + 4*z2[2]^4 - z2[2]^3*(-6 + z2[6]) + 348*z2[6] - 
      228*z2[6]^2 + 44*z2[6]^3 - z2[6]^4 + 
      z2[2]^2*(-54 + 70*z2[6] - 21*z2[6]^2) + 
      z2[2]*(-164 + 270*z2[6] - 124*z2[6]^2 + 13*z2[6]^3)) + 
    z2[3]*z2[5]*(-1 + z2[6])*(-216 - 2*z2[2]^3*(16 + 12*z2[3] + z2[3]^2) + 
      292*z2[6] - 89*z2[6]^2 + 3*z2[6]^3 + 
      z2[3]^2*(-70 + 86*z2[6] - 25*z2[6]^2 + z2[6]^3) + 
      2*z2[3]*(-143 + 189*z2[6] - 57*z2[6]^2 + 2*z2[6]^3) + 
      z2[2]^2*(72*(-2 + z2[6]) + z2[3]^2*(-15 + 7*z2[6]) + 
        4*z2[3]*(-33 + 16*z2[6])) - z2[2]*(248 - 232*z2[6] + 34*z2[6]^2 + 
        z2[3]^2*(45 - 39*z2[6] + 6*z2[6]^2) + 
        z2[3]*(276 - 252*z2[6] + 38*z2[6]^2))), 
  y[1126] -> z2[6]^2*(-8 - 4*z2[2] + z2[4] + z2[6]) - 
    z2[3]^3*(3*z2[2]^3 + z2[2]^2*(15 - 3*z2[4] - 4*z2[6]) + 
      z2[2]*(30 + z2[4]^2 + z2[4]*(-11 + z2[6]) - 16*z2[6] + z2[6]^2) + 
      3*(10 + z2[4]^2 + z2[4]*(-5 + z2[6]) - 8*z2[6] + z2[6]^2)) + 
    z2[3]*(16*z2[2]^3 - 4*z2[4]^3 - z2[4]^2*(-38 + z2[6]) - 
      4*z2[2]^2*(-22 + 8*z2[4] + 9*z2[6]) + z2[4]*(-93 + 37*z2[6]) + 
      2*(74 - 87*z2[6] + 17*z2[6]^2) + z2[2]*(168 + 20*z2[4]^2 - 128*z2[6] + 
        11*z2[6]^2 + 2*z2[4]*(-44 + 7*z2[6]))) - 
    z2[3]^2*(-118 + 4*z2[4]^3 + z2[4]^2*(-35 + z2[6]) + 150*z2[6] - 
      39*z2[6]^2 + z2[6]^3 + z2[2]^2*(-36 + 15*z2[4] + 17*z2[6]) + 
      z2[4]*(78 - 34*z2[6] + z2[6]^2) - z2[2]*(114 + 15*z2[4]^2 - 91*z2[6] + 
        12*z2[6]^2 + z2[4]*(-63 + 11*z2[6]))) + 
    z2[3]*z2[5]*(-156 - z2[2]^3*(16 + 12*z2[3] + z2[3]^2) + 96*z2[4] - 
      38*z2[4]^2 + 4*z2[4]^3 + 222*z2[6] - 56*z2[4]*z2[6] + 3*z2[4]^2*z2[6] - 
      74*z2[6]^2 + 3*z2[4]*z2[6]^2 + 3*z2[6]^3 + 
      z2[2]^2*(-88 + 32*z2[4] + 52*z2[6] + z2[3]^2*(-9 + 3*z2[4] + 5*z2[6]) + 
        z2[3]*(-80 + 28*z2[4] + 46*z2[6])) + 
      z2[3]^2*(-50 + z2[4]^3 + z2[4]^2*(-11 + z2[6]) + 66*z2[6] - 
        21*z2[6]^2 + z2[6]^3 + z2[4]*(30 - 16*z2[6] + z2[6]^2)) + 
      z2[3]*(-206 + 5*z2[4]^3 + 288*z2[6] - 95*z2[6]^2 + 4*z2[6]^3 + 
        z2[4]^2*(-49 + 4*z2[6]) + 2*z2[4]*(63 - 36*z2[6] + 2*z2[6]^2)) - 
      z2[2]*(168 + 20*z2[4]^2 - 172*z2[6] + 29*z2[6]^2 + 
        8*z2[4]*(-11 + 3*z2[6]) + z2[3]^2*(30 + 3*z2[4]^2 - 29*z2[6] + 
          5*z2[6]^2 + z2[4]*(-15 + 4*z2[6])) + 
        z2[3]*(186 + 21*z2[4]^2 - 187*z2[6] + 32*z2[6]^2 + 
          z2[4]*(-96 + 26*z2[6])))), y[1127] -> 4 + z2[3], 
  y[1128] -> -6 - z2[3]*(1 + z2[5]), 
  y[1129] -> z2[3]*(1 - 2*z2[5]*(-1 + z2[6]) - 2*z2[6]) - 11*(-1 + z2[6]), 
  y[1130] -> 6 + 2*z2[5]*(-1 + z2[6]) - 5*z2[6], 
  y[1131] -> 3 + 2*z2[5]*(-1 + z2[6]) - 2*z2[6], 
  y[1132] -> 5*(-1 + z2[6]) + z2[3]*(z2[5]*(-1 + z2[6]) + z2[6]), 
  y[1133] -> 9 - z2[4]*(3 - 4*z2[5] + z2[5]^2) - 2*z2[5]^2*(-1 + z2[6]) - 
    5*z2[6] + z2[5]*(-9 + 7*z2[6]), 
  y[1134] -> -15 - 3*z2[5]^2*(-1 + z2[6])^2 + 21*z2[6] - 7*z2[6]^2 + 
    2*z2[5]*(7 - 12*z2[6] + 5*z2[6]^2), 
  y[1135] -> (z2[2] - z2[4] - z2[2]*z2[4] + z2[2]*z2[4]*z2[5])^(-1) + 
    1/(z2[3]*(1 + z2[4] - z2[6])^2), y[1136] -> 4 - 4*z2[6], 
  y[1137] -> 1 + 1/(z2[3]*(1 + z2[4] - z2[6])), y[1138] -> -5 + 2*z2[6], 
  y[1139] -> -2 + z2[3]*(5 + 2*z2[5]*(-1 + z2[6]) - 2*z2[6]), 
  y[1140] -> 6 + z2[6], y[1141] -> z2[3]*(-1 + z2[6]) + 2*z2[6], 
  y[1142] -> (1 + z2[3])*z2[4]*(-3 + 2*z2[6]) + 
    3*z2[6]*(1 + z2[3] - 2*z2[6] - z2[3]*z2[6]), 
  y[1143] -> -2 + z2[3]*(z2[5] + z2[6] - z2[5]*z2[6]), 
  y[1144] -> 1 + z2[6] - z2[6]^2 + z2[5]*(-1 + z2[6]^2), 
  y[1145] -> 4 - 3*z2[6] + z2[4]*(-2 + (-1 + z2[5])*z2[6]^2), 
  y[1146] -> 3 + 3*z2[6] - 6*z2[6]^2 + z2[4]*(-5 + 2*z2[6]) + 
    z2[3]*(-5 + 5*z2[6] - 3*z2[6]^2 + z2[4]*(-5 + 2*z2[6])), 
  y[1147] -> z2[4]*(-2 + 2*z2[2] + 3*z2[6]) - z2[3]*(-1 + z2[6])*
     (-2 + 2*z2[2] + 3*z2[6] + 2*z2[4]*(-1 + (-1 + z2[5])*z2[6])) + 
    z2[3]^2*(-1 + z2[6])*(z2[2] - 2*z2[6] + 
      z2[4]*(-2 + z2[5] + z2[6] - z2[5]*z2[6])), 
  y[1148] -> 5/9 + (19*z2[3])/18, y[1149] -> 1 + 19*z2[3], 
  y[1150] -> -20 - 19*z2[3]*(3 + z2[2] - z2[6]) + z2[6], 
  y[1151] -> -2 + z2[3]*(-1 + z2[6]) + z2[6], 
  y[1152] -> -21 - 19*z2[3]*(4 + z2[2] - 2*z2[6]) + 2*z2[6], 
  y[1153] -> -3 + 2*z2[3]*(-1 + z2[6]) + 2*z2[6], y[1154] -> 1 + z2[5]*z2[6], 
  y[1155] -> -1 + z2[5] - 2*z2[5]*z2[6] + z2[5]^2*z2[6], 
  y[1156] -> -58 + 20*z2[6] + 19*z2[3]*(-3 + 2*z2[6]), 
  y[1157] -> -78 + 40*z2[6] + 19*z2[3]*(-5 + 4*z2[6]), 
  y[1158] -> -z2[6] + z2[5]*(1 + 2*z2[6] - z2[6]^2) + z2[5]^2*(-1 + z2[6]^2), 
  y[1159] -> -88 - 57*z2[3], y[1160] -> -19*z2[3] + 6*(-4 + z2[5]), 
  y[1161] -> -92 - 57*z2[3] + 12*z2[5], 
  y[1162] -> 104 + z2[2]*(12 + 19*z2[3]) + z2[3]*(95 - 38*z2[6]) + 
    12*z2[5]*(-1 + z2[6]) - 48*z2[6], 
  y[1163] -> 80 + z2[2]*(12 + 19*z2[3]) - 19*z2[3]*(-4 + z2[6]) + 
    6*z2[5]*(-1 + z2[6]) - 24*z2[6], 
  y[1164] -> -50 + 6*z2[5]*(-1 + z2[6]) + 37*z2[6], 
  y[1165] -> -162 + 6*z2[5] + 57*z2[3]*(-2 + z2[6]) + 
    6*z2[5]^2*(-1 + z2[6]) + 80*z2[6], 
  y[1166] -> z2[4]^2*(-1 + z2[5]) + z2[4]*(2 + 2*z2[5]*(-1 + z2[6]) - 
      z2[6]) + (3 + 3*z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6]), 
  y[1167] -> 2*z2[4]*z2[5]*(10 + 7*z2[5]*(-1 + z2[6]) - 6*z2[6]) + 
    (12 + 6*z2[5] - 13*z2[5]^2)*z2[6], 
  y[1168] -> 16 + 3*(-5 + z2[5])*z2[6] - 2*(-1 + z2[5])*z2[6]^2, 
  y[1169] -> 24 - 16*z2[6] - (-1 + z2[5])*z2[6]^2, 
  y[1170] -> -z2[2] - 2*z2[5] - z2[4]*(1 - 3*z2[5] + z2[5]^2) + z2[6] + 
    2*z2[5]*z2[6] + 3*z2[5]^2*z2[6] - 2*z2[5]^3*z2[6] - 4*z2[5]*z2[6]^2 - 
    2*z2[5]^2*z2[6]^2 + 2*z2[5]^3*z2[6]^2, 
  y[1171] -> -4*z2[6] - z2[3]*(-1 + z2[5])*(2 + z2[6]), 
  y[1172] -> -126 + 6*z2[5]*(-1 + z2[6]) + 94*z2[6] + 
    19*z2[3]*(-4 + 3*z2[6]), y[1173] -> -((2 + z2[5])*z2[6]) + 
    z2[4]*(-1 + z2[5] + 2*z2[5]^2*(-1 + z2[6]) + 2*z2[5]*z2[6]), 
  y[1174] -> 81 - 62*z2[6] - 6*z2[6]^2 - 6*z2[5]*(-1 + z2[6]^2), 
  y[1175] -> 214 - 176*z2[6] - 6*z2[6]^2 - 19*z2[3]*(-7 + 6*z2[6]) - 
    6*z2[5]*(-1 + z2[6]^2), y[1176] -> 6 + 7*z2[5]^2*(-1 + z2[6])^2 + 
    7*z2[6] - 4*z2[5]*(8 - 11*z2[6] + 3*z2[6]^2), 
  y[1177] -> 7 + 14*z2[5]^2*(-1 + z2[6])*z2[6] - 
    4*z2[5]*(-3 - 5*z2[6] + 3*z2[6]^2), 
  y[1178] -> -18 - 14*z2[5]^3*(-1 + z2[6])*z2[6] + 
    z2[5]*(17 + 40*z2[6] - 24*z2[6]^2) + 
    4*z2[5]^2*(-3 - 12*z2[6] + 10*z2[6]^2), 
  y[1179] -> 8 + 3*(2 + z2[5])*z2[6] - 2*(8 + z2[5])*z2[6]^2 + 5*z2[6]^3 + 
    z2[3]^2*(-1 + z2[6])^2*(8 + (-2 + 3*z2[5])*z2[6]) + 
    2*z2[3]*(-1 + z2[6])*(-8 + (4 - 3*z2[5])*z2[6] + (1 + 2*z2[5])*z2[6]^2), 
  y[1180] -> -44 - 7*z2[5]^3*(-1 + z2[6])^3 + 56*z2[6] - 25*z2[6]^2 + 
    z2[5]^2*(-1 + z2[6])^2*(-46 + 19*z2[6]) + 
    z2[5]*(70 - 119*z2[6] + 61*z2[6]^2 - 12*z2[6]^3), 
  y[1181] -> -2*z2[2]*(-1 + z2[6]) - z2[6]^2 + z2[5]^3*(-1 + z2[6])^2*
     (1 + 2*z2[6]) + 2*z2[5]^2*(-1 + z2[6]^2) + 
    z2[5]*(4 - 6*z2[6] + 5*z2[6]^2 - 2*z2[6]^3), 
  y[1182] -> 1 - 3*z2[2]*(-1 + z2[6]) - 4*z2[6] + z2[6]^2 + 
    z2[5]^3*(-1 + z2[6])^2*(3 + z2[6]) - z2[5]*(-5 + 2*z2[6] + z2[6]^2) - 
    z2[5]^2*(5 - 3*z2[6] - 3*z2[6]^2 + z2[6]^3), 
  y[1183] -> 62 - 43*z2[6] - 7*z2[5]^3*(-1 + z2[6])^2*(1 + 2*z2[6]) + 
    z2[5]*(-87 + 46*z2[6] + 20*z2[6]^2 - 12*z2[6]^3) + 
    z2[5]^2*(58 - 36*z2[6] - 48*z2[6]^2 + 26*z2[6]^3), 
  y[1184] -> 3*z2[3]*(-1 + z2[5]) - 
    z2[6]*(-10 + 3*z2[6] + z2[5]*(2 + z2[6])), 
  y[1185] -> -1 - 3*z2[5] + 3*z2[5]^2 - 2*z2[5]^3 + 
    z2[4]^2*(-1 + z2[5] - z2[5]^2) + 3*z2[6] + z2[5]*z2[6] - z2[5]^2*z2[6] + 
    3*z2[5]^3*z2[6] - z2[6]^2 + z2[5]*z2[6]^2 - 3*z2[5]^2*z2[6]^2 + 
    2*z2[5]^2*z2[6]^3 - z2[5]^3*z2[6]^3 + z2[2]*(-2 + z2[4] + 2*z2[6]) + 
    z2[4]*(1 + z2[5]^3 - z2[6] + z2[5]*(1 + z2[6]) - z2[5]^2*(1 + 2*z2[6])), 
  y[1186] -> -6 - 2*z2[4]^2 - 8*z2[6] + 4*z2[6]^2 + z2[4]*(4 + 6*z2[6]) - 
    2*z2[3]^2*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) + 
    z2[3]*(-12 + 8*z2[4] - 4*z2[4]^2 + 8*z2[6] + z2[6]^2) + 
    z2[5]*z2[6]*(-2 + z2[4] + z2[3]^2*(-2 + z2[4] + 2*z2[6]) + 
      z2[3]*(-4 + 2*z2[4] + 3*z2[6])), 
  y[1187] -> -8 - 12*z2[6] + 6*z2[6]^2 + z2[4]*(4 + 3*z2[6]) + 
    z2[3]*(-38 - 6*z2[4]^2 + z2[4]*(22 - 3*z2[6]) + 23*z2[6]) - 
    z2[3]^2*(30 + 6*z2[4]^2 + 6*z2[4]*(-3 + z2[6]) - 31*z2[6] + 6*z2[6]^2) + 
    z2[3]*(1 + z2[3])*z2[5]*(11 + 3*z2[4]^2 - 21*z2[6] + 9*z2[6]^2 + 
      z2[4]*(-7 + 6*z2[6])), y[1188] -> z2[6]^2*(-4 - 2*z2[2] + z2[6]) + 
    z2[3]*z2[5]*(-1 + z2[6])*(28 + 4*z2[2]^2*(2 + z2[3]) + 
      z2[2]*(z2[3]*(16 - 5*z2[6]) - 8*(-3 + z2[6])) - 20*z2[6] + z2[6]^2 + 
      z2[3]*(24 - 16*z2[6] + z2[6]^2)) + 
    z2[3]*(32 - 4*z2[2]^2*(-2 + z2[6]) - 34*z2[6] + 5*z2[6]^2 + z2[6]^3 + 
      2*z2[2]*(12 - 10*z2[6] + z2[6]^2)) + 
    z2[3]^2*(24 - 2*z2[2]^3 + z2[2]^2*(-4 + z2[6]) - 22*z2[6] + 5*z2[6]^2 + 
      z2[2]*(6 - 4*z2[6] + z2[6]^2)), 
  y[1189] -> -57*z2[3]*(-3 + 2*z2[6]) - 
    2*(-124 + 83*z2[6] + 6*z2[5]^2*(-1 + z2[6])*z2[6] + 
      z2[5]*(6 - 9*z2[6] + 6*z2[6]^2)), 
  y[1190] -> z2[6]^2*(-5 - 2*z2[2] + 2*z2[6]) + 
    z2[3]^2*(63 - 2*z2[2]^3 - 84*z2[6] + 30*z2[6]^2 - 2*z2[6]^3 + 
      z2[2]^2*(-5 + 2*z2[6]) + z2[2]*(15 - 17*z2[6] + 5*z2[6]^2)) + 
    z2[3]*z2[5]*(-1 + z2[6])*(82 + 8*z2[2]^2*(2 + z2[3]) + 
      z2[2]*(60 + z2[3]*(39 - 17*z2[6]) - 28*z2[6]) - 71*z2[6] + 7*z2[6]^2 + 
      z2[3]*(69 - 57*z2[6] + 6*z2[6]^2)) + 
    z2[3]*(89 - 129*z2[6] + 45*z2[6]^2 - z2[6]^3 - 4*z2[2]^2*(-4 + 3*z2[6]) + 
      2*z2[2]*(30 - 35*z2[6] + 8*z2[6]^2)), 
  y[1191] -> -3 - 3*z2[6] + 10*z2[6]^2 - 9*z2[6]^3 + 3*z2[6]^4 + 
    z2[5]*(1 + z2[6]) + z2[3]^2*(-1 + z2[6])*(26 - 32*z2[6] + 9*z2[6]^2 + 
      z2[5]*(-16 + 34*z2[6] - 21*z2[6]^2 + 3*z2[6]^3)) + 
    z2[3]*(-1 + z2[6])*(28 - 28*z2[6] + 3*z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(-16 + 34*z2[6] - 21*z2[6]^2 + 3*z2[6]^3)), 
  y[1192] -> -4 - 5*z2[6] + (16 + z2[5])*z2[6]^2 - 11*z2[6]^3 + 3*z2[6]^4 + 
    z2[3]^2*(-1 + z2[6])^2*(-12 + 7*z2[6] + 
      z2[5]*(4 - 8*z2[6] + 3*z2[6]^2)) + z2[3]*(-1 + z2[6])*
     (16 - 14*z2[6] - z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(-4 + 12*z2[6] - 11*z2[6]^2 + 3*z2[6]^3)), 
  y[1193] -> 12 + 13*z2[6] - (25 + z2[5])*z2[6]^2 + 9*z2[6]^3 + 
    z2[3]^2*(-1 + z2[6])*(-42 + 38*z2[6] - 6*z2[6]^2 + 
      z2[5]*(15 - 29*z2[6] + 12*z2[6]^2)) + 
    z2[3]*(54 - 75*z2[6] + 22*z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(-15 + 44*z2[6] - 41*z2[6]^2 + 12*z2[6]^3)), 
  y[1194] -> 1 + z2[6] - 2*z2[6]^2 + z2[6]^3 - (z2[5]*(2 + z2[6]))/6 + 
    (z2[3]*(83 - 122*z2[6] + 45*z2[6]^2 + z2[5]*(-53 + 119*z2[6] - 
         81*z2[6]^2 + 15*z2[6]^3)))/6 + 
    (z2[3]^2*(79 - 127*z2[6] + 57*z2[6]^2 - 6*z2[6]^3 + 
       z2[5]*(-53 + 119*z2[6] - 81*z2[6]^2 + 15*z2[6]^3)))/6, 
  y[1195] -> z2[3]*(1 + z2[3])*z2[5]*(37 + 6*z2[4]^2 - 48*z2[6] + 
      12*z2[6]^2 + 3*z2[4]*(-7 + 3*z2[6])) + 
    (-1 - z2[3])*(2 + 3*z2[6] - 3*z2[6]^2 + 
      z2[3]*(53 + 6*z2[4]^2 - 42*z2[6] + 6*z2[6]^2 + 
        3*z2[4]*(-9 + 2*z2[6]))), 
  y[1196] -> z2[6]^2 + z2[3]^2*(-39 + z2[2]^2 - 2*z2[4]^2 - 
      2*z2[4]*(-8 + z2[6]) + 23*z2[6] - 2*z2[6]^2 + 
      z2[2]*(-9 + 3*z2[4] + 4*z2[6])) - 
    z2[3]*(57 + 8*z2[2]^2 + 4*z2[4]^2 - 38*z2[6] + 2*z2[6]^2 + 
      z2[4]*(-26 + 3*z2[6]) - 2*z2[2]*(-18 + 6*z2[4] + 7*z2[6])) + 
    z2[3]*z2[5]*(54 + 4*z2[2]^2*(2 + z2[3]) - 26*z2[4] + 4*z2[4]^2 - 
      51*z2[6] + 5*z2[4]*z2[6] + 6*z2[6]^2 + 
      z2[3]*(45 + 3*z2[4]^2 - 41*z2[6] + 5*z2[6]^2 + z2[4]*(-21 + 4*z2[6])) - 
      z2[2]*(4*(-9 + 3*z2[4] + 5*z2[6]) + z2[3]*(-23 + 7*z2[4] + 12*z2[6]))), 
  y[1197] -> (1 + z2[3])*z2[4]^3*z2[5] + 
    z2[2]^2*(z2[4]^2*z2[5] + z2[4]*(1 + z2[5]*(-1 + z2[6])) + 
      z2[3]*(z2[4]^2*(-1 + z2[5]) + z2[4]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
        (2 + z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6])) + 
      (1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6])) + 
    z2[4]^2*(-1 + z2[3]*z2[5]*(-1 + z2[6]) + z2[5]*z2[6]) + 
    z2[4]*(2 - z2[6] + z2[5]*(-1 + z2[6])*(1 + z2[3]*(-1 + z2[6]) + z2[6])) + 
    (-1 + z2[6])*(3 - z2[6] + z2[5]*(-1 + z2[6])*(2 + z2[3]*(-1 + z2[6]) + 
        z2[6])) - z2[2]*(6 - 7*z2[5] + 2*z2[5]^2 + z2[4]^3*z2[5]^2 + 
      z2[3]*(z2[4]^3*(-1 + z2[5])*z2[5] + z2[4]^2*(1 - z2[5]*(-2 + z2[6]) + 
          z2[5]^2*(-1 + z2[6])) + z2[4]*(1 - z2[5]*(-2 + z2[6]) + 
          z2[5]^2*(-1 + z2[6]))*(-1 + z2[6]) + 
        (1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6])^2) - 
      7*z2[6] + 10*z2[5]*z2[6] - 3*z2[5]^2*z2[6] + 2*z2[6]^2 - 
      3*z2[5]*z2[6]^2 + z2[5]^2*z2[6]^3 + 
      z2[4]^2*(2 - z2[5] + z2[5]^2*z2[6]) + 
      z2[4]*(2*(-2 + z2[6]) - 2*z2[5]*(-2 + z2[6]) + 
        z2[5]^2*(-1 + z2[6]^2))), 
  y[1198] -> -(z2[5]*(-1 + z2[6])^3*(3 - z2[2]^2*(1 + z2[3]) + 
       z2[3]*(-1 + z2[6]) + z2[6] + z2[2]*(1 + z2[3]*(-2 + z2[6]) + 
         2*z2[6]))) + (1 - z2[6])*(z2[2]^2*(-1 + z2[3]*(-2 + z2[6]))*
       (-1 + z2[6]) - (-1 + z2[6])*(4 - z2[6] + 2*z2[5]*(-1 + z2[6])*
         (3 + z2[3]*(-1 + z2[6]) + z2[6])) + 
      z2[2]*(2*(-2 + z2[6])^2 + z2[3]*(1 - 2*z2[5]*(-2 + z2[6]) + 
          z2[5]^2*(-1 + z2[6]))*(-1 + z2[6])^2 + z2[5]^2*(-1 + z2[6])^2*
         (3 + z2[6]) - z2[5]*(11 - 14*z2[6] + z2[6]^2 + 2*z2[6]^3))), 
  y[1199] -> -17 - 9*z2[3], y[1200] -> -9 + 4*z2[5], 
  y[1201] -> 23 + 4*z2[5] + z2[3]*(-9 + 8*z2[5]), 
  y[1202] -> z2[3]*(27 + 8*z2[5]*(-1 + z2[6]) - 18*z2[6]) + 
    2*(8 + 2*z2[5]*(-1 + z2[6]) - 5*z2[6]), 
  y[1203] -> -10 + 9*z2[3]*(-1 + z2[6]) + 9*z2[6], 
  y[1204] -> -18 + z2[3]*(19 + z2[2] - 9*z2[6]) + 
    4*(1 + 2*z2[3])*z2[5]*(-1 + z2[6]) + 23*z2[6], 
  y[1205] -> -41 + z2[3]*(28 + z2[2] - 18*z2[6]) + 
    8*(1 + 2*z2[3])*z2[5]*(-1 + z2[6]) + 46*z2[6], 
  y[1206] -> z2[4]*(-2 + z2[5]) + z2[6], 
  y[1207] -> 27 - 18*z2[3]*(-1 + z2[6]) - 34*z2[6] + 8*z2[6]^2, 
  y[1208] -> z2[3]*z2[6]^2 + z2[4]*(-1 + z2[5])*(1 + 2*z2[3]*z2[6]), 
  y[1209] -> 26 + z2[3]*(45 + 16*z2[5]*(-1 + z2[6]) - 36*z2[6]) - 20*z2[6] + 
    4*z2[5]*(-1 + z2[6]^2), y[1210] -> -9*(-1 + z2[6])^2 + 
    z2[3]^2*(-22 + 30*z2[6] - 9*z2[6]^2) - 6*z2[3]*(5 - 8*z2[6] + 3*z2[6]^2), 
  y[1211] -> -4 + 5*z2[6] + z2[5]*(3 - 7*z2[6] + 4*z2[6]^2), 
  y[1212] -> 5 + z2[5]*(-4 + z2[6] + 4*z2[6]^2), 
  y[1213] -> 9 - z2[5]^2*(-4 + z2[6] + 4*z2[6]^2) + 
    z2[5]*(-13 + 2*z2[6] + 8*z2[6]^2), 
  y[1214] -> 7 - 12*z2[6] + 4*z2[6]^2 - z2[5]^2*(-1 + z2[6])^2*
     (-3 + 4*z2[6]) + 2*z2[5]*(-5 + 13*z2[6] - 10*z2[6]^2 + 2*z2[6]^3), 
  y[1215] -> -16 + 13*z2[6] + z2[5]*(23 - 30*z2[6] + z2[6]^2 + 4*z2[6]^3) - 
    z2[5]^2*(7 - 12*z2[6] + z2[6]^2 + 4*z2[6]^3), 
  y[1216] -> 2*z2[3]*(9 + 2*z2[2] - 3*z2[6])*(-1 + z2[6]) - 
    3*(-1 + z2[6])^2 - z2[3]^2*(z2[2]^2 + z2[2]*(7 - 4*z2[6]) + 
      3*(6 - 6*z2[6] + z2[6]^2)), y[1217] -> 1/6 + z2[3]/8, 
  y[1218] -> -2 - z2[3]*(5 + z2[2] - 2*z2[6]), 
  y[1219] -> -2*z2[5]*(-1 + z2[6]) - z2[5]^2*(-1 + z2[6])^2 - z2[6], 
  y[1220] -> 2*(-3 + z2[6]) + 3*z2[3]*(-2 + z2[6]), 
  y[1221] -> 2*z2[4]*(1 + z2[5]*(-1 + z2[6])) - z2[5]*z2[6], 
  y[1222] -> -1 - 2*z2[5]*z2[6] - 2*z2[5]^2*(-1 + z2[6])*z2[6], 
  y[1223] -> 1 - 2*(2 - 3*z2[5] + z2[5]^2)*z2[6] + 
    2*(-2 + z2[5])*z2[5]*z2[6]^2, y[1224] -> -2 + z2[3]*(-4 - z2[2] + z2[6]), 
  y[1225] -> -6 + 4*z2[6] + z2[3]*(-4 + 3*z2[6]), 
  y[1226] -> 4*(-2 + z2[6]) + z2[3]*(-9 + 6*z2[6]), 
  y[1227] -> -10 + 8*z2[6] + z2[3]*(-7 + 6*z2[6]), 
  y[1228] -> 2 - z2[5]^2*(-4 + z2[6])*(-1 + z2[6])^2 + 
    z2[5]^3*(-1 + z2[6])^3 - 2*z2[6] + z2[6]^2 - 
    z2[5]*(4 - 5*z2[6] + z2[6]^2), 
  y[1229] -> -2 + z2[6] + z2[5]^3*(-1 + z2[6])^2*(1 + 2*z2[6]) + 
    z2[5]*(3 + 2*z2[6] - 2*z2[6]^2) - 2*z2[5]^2*(2 - 3*z2[6]^2 + z2[6]^3), 
  y[1230] -> 2 + z2[3]*(7 - 2*z2[5]) - z2[5], y[1231] -> -1 + (5*z2[5])/12, 
  y[1232] -> -6 + 6*z2[3] + 5*z2[5], y[1233] -> -1 - 2*z2[6], 
  y[1234] -> -13/12 + (5*z2[6])/6, y[1235] -> z2[2] + z2[2]^2*(1 + 6*z2[3]) + 
    z2[2]*z2[3]*(17 - 9*z2[6]) - 3*(3 + 4*z2[3])*(-1 + z2[6]), 
  y[1236] -> 2*z2[2] + (1 + z2[3])*(-1 + z2[5])*(-1 + z2[6]), 
  y[1237] -> 3*z2[2] + (1 + z2[3])*(-1 + z2[5])*(-1 + z2[6]), 
  y[1238] -> -((1 + z2[2])*z2[3]*(4 + 3*z2[2] - 4*z2[6])) + 4*(-1 + z2[6]), 
  y[1239] -> -2 + z2[3] + z2[3]*z2[5]*(-1 + z2[6]) + 2*z2[6], 
  y[1240] -> -11 + 5*z2[6], y[1241] -> -13 + 10*z2[6], 
  y[1242] -> 11 - 16*z2[6] + 5*z2[6]^2, 
  y[1243] -> -3*z2[2] - (1 + z2[3])*(-1 + z2[5])*(-2 + z2[4] + 2*z2[6]), 
  y[1244] -> 33 - 24*z2[6] + z2[5]*(-13 + 10*z2[6]), 
  y[1245] -> 2*(8 + 5*z2[5]*(-1 + z2[6]) - 6*z2[6]) + 
    z2[3]*(-17 + 3*z2[5] + 12*z2[6]), 
  y[1246] -> -11 - z2[2]*(4 + 5*z2[3]) + 4*z2[6] + z2[3]*(-17 + 14*z2[6]) + 
    z2[5]*(2 + z2[3] - 2*z2[6] - 4*z2[3]*z2[6]), 
  y[1247] -> z2[2]^3 - (-5 + z2[5]*(-7 + z2[6]))*(-1 + z2[6]) - 
    z2[2]^2*(1 + 2*z2[6]) + z2[2]*(-13 + 3*z2[6] + z2[6]^2), 
  y[1248] -> -30 + 39*z2[6] - 12*z2[6]^2 + z2[5]*(11 - 16*z2[6] + 5*z2[6]^2), 
  y[1249] -> (16 + 5*z2[5]*(-1 + z2[6]) - 6*z2[6])*(-1 + z2[6]) + 
    z2[3]*(14 + 6*z2[5]*(-1 + z2[6]) - 17*z2[6] + 6*z2[6]^2), 
  y[1250] -> -3*z2[5]^2*(2 - 3*z2[6] + z2[6]^2) - 
    3*(6 - 7*z2[6] + 2*z2[6]^2) + z2[5]*(21 - 28*z2[6] + 9*z2[6]^2), 
  y[1251] -> -26 - 2*z2[2]*(-1 + z2[6])^2 + 4*z2[5]^2*(-4 + z2[6])*
     (-1 + z2[6])^2 + 24*z2[6] - 3*z2[6]^2 - z2[6]^3 - 
    z2[5]*(-41 + 65*z2[6] - 25*z2[6]^2 + z2[6]^3), 
  y[1252] -> 14 - z2[5]^2*(-4 + z2[6])*(-1 + z2[6])^2 - 23*z2[6] + 
    12*z2[6]^2 - 2*z2[6]^3 + z2[5]*(-15 + 29*z2[6] - 17*z2[6]^2 + 3*z2[6]^3), 
  y[1253] -> 44 - 3*z2[2]^2*(-1 + z2[6])^2 - 61*z2[6] + 21*z2[6]^2 - 
    2*z2[6]^3 + z2[6]^4 + z2[2]*(-1 + z2[6])^2*(3 + z2[6]) + 
    z2[5]^2*(-1 + z2[6])^2*(35 - 18*z2[6] + z2[6]^2) + 
    2*z2[5]*(-37 + 69*z2[6] - 36*z2[6]^2 + 4*z2[6]^3), 
  y[1254] -> 9 - z2[2]*(4 + 5*z2[3])*(-1 + z2[6]) - 11*z2[6] + 2*z2[6]^2 + 
    z2[3]*(4 - 14*z2[6] + 7*z2[6]^2) - z2[5]*(-1 + z2[6])*
     (-1 + z2[6] + 2*z2[3]*(2 + z2[6])), 
  y[1255] -> z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2 + 
    (1 + z2[2])*z2[3]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2 - 
      z2[2]*(-2 + z2[4] + 2*z2[6])), 
  y[1256] -> -(z2[2]^2*(1 + 6*z2[3])) + 2*(3 + 4*z2[3])*
     (-2 + z2[4] + 2*z2[6]) + z2[2]*(-1 + 2*z2[3]*(-10 + 3*z2[4] + 6*z2[6])), 
  y[1257] -> -24 + 42*z2[5] - 22*z2[5]^2 + z2[4]^3*z2[5]^2 + 16*z2[6] - 
    43*z2[5]*z2[6] + 36*z2[5]^2*z2[6] - 2*z2[6]^2 + 7*z2[5]*z2[6]^2 - 
    15*z2[5]^2*z2[6]^2 + z2[5]^2*z2[6]^3 - 
    z2[2]^2*(-3 + z2[4] + 3*z2[6] + 2*z2[4]*z2[6]) + 
    z2[4]^2*(5*z2[5] + z2[5]^2*(-5 + z2[6]) - 2*(1 + z2[6])) + 
    z2[2]*(-1 + 2*z2[4]^2*z2[5]*z2[6] + 2*z2[6]^2 + z2[4]*(-1 + 4*z2[6])) + 
    z2[4]*(-2*(-5 + z2[6]) + z2[5]*(-19 + 6*z2[6]) + 
      z2[5]^2*(12 - 10*z2[6] + z2[6]^2)), 
  y[1258] -> z2[4]^5*(-1 + z2[5]) + z2[4]^4*z2[5]*(-2 + z2[6]) + 
    z2[4]^3*(-1 + z2[5]*(-3 + z2[6]))*(-1 + z2[6]) + 
    z2[4]*(-3 + z2[5]*(-5 + z2[6]))*(-1 + z2[6])^3 + 
    (-4 + z2[5]*(-6 + z2[6]))*(-1 + z2[6])^4 + 
    z2[4]^2*(-2 + z2[5]*(-4 + z2[6])*(-1 + z2[6])^2 + 4*z2[6] - 2*z2[6]^2 + 
      z2[6]^4) + z2[2]^3*(z2[4]^2 - (-1 + z2[6])^3 - 
      z2[4]*(1 - 2*z2[6] + z2[6]^3)) + 
    z2[2]^2*(-3*z2[4]^3 + 2*(-1 + z2[6])^3*z2[6] + 
      z2[4]^2*(2 - 4*z2[6] + z2[5]*z2[6]^3) + 
      z2[4]*(-1 + 4*z2[6] - 5*z2[6]^2 + 2*z2[6]^3 + z2[6]^4)) + 
    z2[2]*(2*z2[4]^4 + z2[4]^3*(1 + z2[6]) - (-1 + z2[6])^3*
       (-10 + 2*z2[6] + z2[6]^2) + z2[4]*(7 - 15*z2[6] + 8*z2[6]^2 + 
        z2[6]^3 - 2*z2[6]^4) - z2[4]^2*(4 - 4*z2[6] - z2[6]^2 + z2[6]^3 + 
        z2[5]*z2[6]^4)), y[1259] -> z2[2]^5*z2[3]*(-2 + z2[6]) + 
    (-1 + z2[6])^2*(-6 + z2[5]*(-13 + z2[6]) + z2[3]*(-1 + z2[6]) + z2[6]) + 
    z2[2]^4*(z2[6] + z2[3]*(-9 + 9*z2[6] - 2*z2[6]^2)) + 
    z2[2]*(-1 + z2[6])*(26 + z2[5]*(23 - 13*z2[6]) + 6*z2[5]^2*(-1 + z2[6]) - 
      14*z2[6] + z2[6]^2 + 3*z2[3]*(2 - 3*z2[6] + z2[6]^2)) + 
    z2[2]^3*(-7 + 6*z2[6] - z2[6]^2 + z2[3]*(-16 + 24*z2[6] - 10*z2[6]^2 + 
        z2[6]^3)) + z2[2]^2*(-31 + 31*z2[6] - 7*z2[6]^2 + 
      z2[3]*(-14 + 28*z2[6] - 17*z2[6]^2 + 3*z2[6]^3)) + 
    (-1 - z2[2])*z2[5]*(-1 + z2[6])*(6 + z2[2]^4*z2[3] + 
      z2[2]^3*(-1 + z2[3]*(3 - 2*z2[6])) - 6*z2[6] + 
      z2[2]*(8 + z2[3]*(-1 + z2[6])^2 - z2[6] - 2*z2[6]^2) + 
      z2[2]^2*(1 + 3*z2[6] + z2[3]*(3 - 4*z2[6] + z2[6]^2))), 
  y[1260] -> -(z2[2]^3*z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6])*
      (-1 + z2[6])^2) - (-1 + z2[6])*(-29 + 32*z2[6] - 10*z2[6]^2 + z2[6]^3 + 
      z2[5]^2*(-1 + z2[6])^2*(-17 + 5*z2[6]) + 
      z2[5]*(37 - 52*z2[6] + 11*z2[6]^2 + 4*z2[6]^3) + 
      z2[3]*(-1 + z2[6])^2*(-2 + z2[5]^2*(-1 + z2[6]) + z2[6] + 
        z2[5]*(-3 + 4*z2[6]))) + z2[2]^2*(-1 + z2[6])*
     (12 + 3*z2[5]^2*(-1 + z2[6])^2 - 13*z2[6] + 4*z2[6]^2 + 
      z2[5]*(-11 + 16*z2[6] - 5*z2[6]^2) + z2[3]*(-1 + z2[6])*
       (-15 + 10*z2[6] - z2[6]^2 + z2[5]*(7 - 8*z2[6] + z2[6]^2))) + 
    z2[2]*(-58 + z2[5]^3*(-13 + z2[6])*(-1 + z2[6])^3 + 109*z2[6] - 
      72*z2[6]^2 + 19*z2[6]^3 - z2[6]^4 - z2[5]^2*(-1 + z2[6])^2*
       (61 - 36*z2[6] + 2*z2[6]^2) + z2[5]*(93 - 194*z2[6] + 127*z2[6]^2 - 
        26*z2[6]^3) + z2[3]*(-1 + z2[6])^2*(-11 + z2[5]^3*(-1 + z2[6])^2 + 
        12*z2[6] - 2*z2[6]^2 + z2[5]*(-4 + 8*z2[6] - 3*z2[6]^2) + 
        z2[5]^2*(1 - 4*z2[6] + 3*z2[6]^2))), 
  y[1261] -> 54 - 57*z2[5] + 40*z2[5]^2 - 
    z2[2]^3*(z2[3]*(6 + 3*z2[5]*(-1 + z2[6]) - 4*z2[6]) + 2*(-1 + z2[6]))*
     (-1 + z2[6]) - 87*z2[6] + 83*z2[5]*z2[6] - 104*z2[5]^2*z2[6] + 
    42*z2[6]^2 - 12*z2[5]*z2[6]^2 + 90*z2[5]^2*z2[6]^2 - 6*z2[6]^3 - 
    15*z2[5]*z2[6]^3 - 28*z2[5]^2*z2[6]^3 + z2[5]*z2[6]^4 + 
    2*z2[5]^2*z2[6]^4 + z2[3]*(-1 + z2[6])^2*(9 - 7*z2[6] + z2[6]^2 + 
      z2[5]*(13 - 17*z2[6] + z2[6]^2) + z2[5]^2*(5 - 6*z2[6] + z2[6]^2)) + 
    z2[2]^2*(16 - 10*z2[6] - 8*z2[6]^2 + 5*z2[6]^3 + 
      z2[5]^2*(-1 + z2[6])^2*(7 + 2*z2[6]) - 
      2*z2[5]*(12 - 17*z2[6] + 4*z2[6]^2 + z2[6]^3) + 
      z2[3]*(-1 + z2[6])*(-45 + 39*z2[6] - 6*z2[6]^2 + 
        z2[5]*(22 - 26*z2[6] + 4*z2[6]^2))) + 
    z2[2]*(98 - 138*z2[6] + 53*z2[6]^2 - z2[6]^4 + 2*z2[5]^3*(-1 + z2[6])^2*
       (-11 + 2*z2[6]) + z2[5]^2*(96 - 174*z2[6] + 87*z2[6]^2 - 9*z2[6]^3) + 
      z2[5]*(-139 + 204*z2[6] - 82*z2[6]^2 + 10*z2[6]^3 - 2*z2[6]^4) + 
      z2[3]*(-1 + z2[6])*(-40 + 4*z2[5]^3*(-1 + z2[6])^2 + 52*z2[6] - 
        15*z2[6]^2 + z2[6]^3 + z2[5]*(-16 + 31*z2[6] - 13*z2[6]^2) + 
        z2[5]^2*(5 - 16*z2[6] + 11*z2[6]^2))), 
  y[1262] -> -31 + 14*z2[4] - 3*z2[4]^2 + z2[4]^4 + 29*z2[5] - 
    10*z2[4]*z2[5] + z2[4]^3*z2[5] - 26*z2[5]^2 + 15*z2[4]*z2[5]^2 - 
    7*z2[4]^2*z2[5]^2 + 2*z2[4]^3*z2[5]^2 + 27*z2[6] - 4*z2[4]*z2[6] - 
    2*z2[4]^2*z2[6] - 14*z2[5]*z2[6] - 5*z2[4]*z2[5]*z2[6] + 
    z2[4]^2*z2[5]*z2[6] + 45*z2[5]^2*z2[6] - 14*z2[4]*z2[5]^2*z2[6] + 
    2*z2[4]^2*z2[5]^2*z2[6] - 5*z2[6]^2 - 10*z2[5]*z2[6]^2 + 
    z2[4]*z2[5]*z2[6]^2 - 21*z2[5]^2*z2[6]^2 + 2*z2[4]*z2[5]^2*z2[6]^2 + 
    z2[5]*z2[6]^3 + 2*z2[5]^2*z2[6]^3 - 
    z2[2]^3*(z2[3]*(4 + z2[4]*(-2 + z2[5]) + 2*z2[5]*(-1 + z2[6]) - 
        3*z2[6]) + 2*(-1 + z2[4] + z2[6])) + 
    z2[2]^2*(-4 + 13*z2[5] - 4*z2[5]^2 + z2[4]^2*(3 + 2*z2[5]) - 9*z2[6] - 
      5*z2[5]*z2[6] + 2*z2[5]^2*z2[6] + 5*z2[6]^2 - 2*z2[5]*z2[6]^2 + 
      2*z2[5]^2*z2[6]^2 + z2[4]*(-4 + 7*z2[6] - 4*z2[5]*(1 + z2[6]) + 
        z2[5]^2*(1 + 2*z2[6])) + z2[3]*(-30 + z2[4]^2*(-3 + z2[5]) + 
        z2[4]*(15 + 2*z2[5]*(-4 + z2[6]) - 4*z2[6]) + 29*z2[6] - 5*z2[6]^2 + 
        3*z2[5]*(5 - 6*z2[6] + z2[6]^2))) + 
    z2[3]*(z2[4]^3*(1 + z2[5] + z2[5]^2) + z2[4]^2*(-3 + z2[5]*(-4 + z2[6]) + 
        z2[5]^2*(-2 + z2[6]) + z2[6]) + (-1 + z2[6])*(7 - 6*z2[6] + z2[6]^2 + 
        z2[5]*(10 - 13*z2[6] + z2[6]^2) + z2[5]^2*(4 - 5*z2[6] + z2[6]^2)) + 
      z2[4]*(5 - 5*z2[6] + z2[6]^2 + z2[5]*(7 - 9*z2[6] + z2[6]^2) + 
        z2[5]^2*(3 - 4*z2[6] + z2[6]^2))) + 
    z2[2]*(-52 + 70*z2[5] - 50*z2[5]^2 + 12*z2[5]^3 - 2*z2[4]^3*(1 + z2[5]) + 
      z2[4]^2*(-2 + 6*z2[5] - 3*z2[5]^2 + z2[5]^3 - 3*z2[6]) + 35*z2[6] - 
      51*z2[5]*z2[6] + 48*z2[5]^2*z2[6] - 15*z2[5]^3*z2[6] + 
      8*z2[5]*z2[6]^2 - 7*z2[5]^2*z2[6]^2 + 3*z2[5]^3*z2[6]^2 - z2[6]^3 - 
      2*z2[5]*z2[6]^3 + z2[4]*(18 + z2[5]^2*(19 - 5*z2[6]) + 4*z2[6] - 
        z2[6]^2 + z2[5]^3*(-5 + 2*z2[6]) + z2[5]*(-25 + 6*z2[6] - 
          2*z2[6]^2)) + z2[3]*(-29 + z2[4]^3 + 3*z2[5]^3*(-1 + z2[6])^2 + 
        40*z2[6] - 13*z2[6]^2 + z2[6]^3 + z2[4]^2*(-7 - 4*z2[5] + 2*z2[5]^2 + 
          z2[5]^3 + z2[6]) + z2[5]*(-12 + 23*z2[6] - 10*z2[6]^2) + 
        4*z2[5]^2*(1 - 3*z2[6] + 2*z2[6]^2) + 
        z2[4]*(18 + z2[5]*(8 - 7*z2[6]) + 2*z2[5]^3*(-1 + z2[6]) - 10*z2[6] + 
          z2[6]^2 + z2[5]^2*(-3 + 5*z2[6])))), 
  y[1263] -> -5 + 4*z2[4] - 3*z2[4]^2 + 2*z2[4]^3 - z2[4]^4 + z2[4]^7 - 
    11*z2[5] + 9*z2[4]*z2[5] - 7*z2[4]^2*z2[5] + 5*z2[4]^3*z2[5] - 
    2*z2[4]^4*z2[5] + z2[4]^5*z2[5] - z2[2]^5*z2[3]*z2[5]*
     (z2[4]^3 + z2[4]^2*(-1 + z2[6]) + z2[4]*(-1 + z2[6])^2 + 
      (-1 + z2[6])^3) + z2[4]^6*(-1 + z2[6]) + 2*z2[4]^3*z2[5]*(-1 + z2[6]) + 
    4*z2[4]*z2[5]*(-1 + z2[6])^3 + 5*z2[5]*(-1 + z2[6])^4 + 21*z2[6] - 
    13*z2[4]*z2[6] + 7*z2[4]^2*z2[6] - 3*z2[4]^3*z2[6] + z2[4]^4*z2[6] - 
    2*z2[4]^6*z2[6] + 45*z2[5]*z2[6] - 28*z2[4]*z2[5]*z2[6] + 
    15*z2[4]^2*z2[5]*z2[6] - 6*z2[4]^3*z2[5]*z2[6] + z2[4]^4*z2[5]*z2[6] - 
    34*z2[6]^2 + 15*z2[4]*z2[6]^2 - 5*z2[4]^2*z2[6]^2 + z2[4]^3*z2[6]^2 - 
    70*z2[5]*z2[6]^2 + 30*z2[4]*z2[5]*z2[6]^2 - 9*z2[4]^2*z2[5]*z2[6]^2 + 
    z2[4]^3*z2[5]*z2[6]^2 + 26*z2[6]^3 - 7*z2[4]*z2[6]^3 + z2[4]^2*z2[6]^3 + 
    50*z2[5]*z2[6]^3 - 12*z2[4]*z2[5]*z2[6]^3 + z2[4]^2*z2[5]*z2[6]^3 - 
    9*z2[6]^4 + z2[4]*z2[6]^4 - 15*z2[5]*z2[6]^4 + z2[4]*z2[5]*z2[6]^4 + 
    z2[6]^5 + z2[5]*z2[6]^5 + z2[4]^2*(3*z2[5]*(-1 + z2[6])^2 + z2[6]^4) + 
    z2[3]*(z2[4]^5 + z2[4]^7 + z2[4]^4*(-1 + z2[6]) + 
      z2[4]^3*(-1 + z2[6])^2 + z2[4]^2*(-1 + z2[6])^3 + 
      z2[4]*(-1 + z2[6])^4 + (-1 + z2[6])^5 - z2[4]^6*(1 + z2[6])) + 
    z2[2]^5*(-z2[4]^3 + z2[3]*(z2[4]^3 + z2[4]^2*(-2 + z2[6]) + 
        (-2 + z2[6])*(-1 + z2[6])^2 + z2[4]*(2 - 3*z2[6] + z2[6]^2))) + 
    z2[2]^4*z2[5]*(z2[4]^3 + 2*z2[4]^4 + z2[4]^2*(-1 + z2[6]) + 
      z2[4]*(-1 + z2[6])^2 + (-1 + z2[6])^3 + 
      2*z2[3]*(2*z2[4]^4 + z2[4]^3*(-2 + z2[6]) + z2[4]*(-2 + z2[6])*
         (-1 + z2[6])^2 + (-2 + z2[6])*(-1 + z2[6])^3 + 
        z2[4]^2*(2 - 3*z2[6] + z2[6]^2))) + 
    z2[2]*(z2[4]^7 - z2[4]^6*(7 + z2[6]) + z2[4]^4*(-1 - 3*z2[5] + z2[5]^2 + 
        z2[6]) + z2[4]^5*(-1 + 5*z2[6]) + (-1 + z2[6])^3*
       (21 + z2[5]*(19 - 11*z2[6]) + 5*z2[5]^2*(-1 + z2[6]) - 12*z2[6] + 
        z2[6]^2) + z2[4]*(-1 + z2[6])^2*(16 + z2[5]*(15 - 9*z2[6]) + 
        4*z2[5]^2*(-1 + z2[6]) - 10*z2[6] + z2[6]^2) + 
      z2[4]^2*(-1 + z2[6])*(11 + z2[5]*(11 - 7*z2[6]) + 
        3*z2[5]^2*(-1 + z2[6]) - 8*z2[6] + z2[6]^2) + 
      z2[4]^3*(6 + z2[5]*(7 - 5*z2[6]) + 2*z2[5]^2*(-1 + z2[6]) - 6*z2[6] + 
        z2[6]^2) + z2[3]*(z2[4]^7 + 3*z2[4]^4*(-2 + z2[6]) + 
        3*z2[4]^2*(-2 + z2[6])*(-1 + z2[6])^2 + 3*z2[4]*(-2 + z2[6])*
         (-1 + z2[6])^3 + 3*(-2 + z2[6])*(-1 + z2[6])^4 + 
        3*z2[4]^5*(2 + z2[6]) - z2[4]^6*(6 + z2[6]) + 
        3*z2[4]^3*(2 - 3*z2[6] + z2[6]^2))) + 
    z2[2]^4*(2*z2[4]^4 + z2[4]^2*z2[6] + z2[4]*(-1 + z2[6])*z2[6] + 
      (-1 + z2[6])^2*z2[6] - z2[3]*(4*z2[4]^4 + z2[4]^3*(-9 + 2*z2[6]) + 
        z2[4]^2*(9 - 9*z2[6] + 2*z2[6]^2) + (-1 + z2[6])^2*
         (9 - 9*z2[6] + 2*z2[6]^2) + z2[4]*(-9 + 18*z2[6] - 11*z2[6]^2 + 
          2*z2[6]^3))) + z2[2]^2*(-2*z2[4]^6 + z2[4]^4*(2 - 4*z2[6]) - 
      3*z2[4]^3*(-1 + z2[6]) + z2[4]^5*(8 + z2[6]) + 
      z2[4]^2*(-10 + 13*z2[6] - 4*z2[6]^2) - (-1 + z2[6])^2*
       (24 - 25*z2[6] + 6*z2[6]^2) + z2[4]*(17 - 36*z2[6] + 24*z2[6]^2 - 
        5*z2[6]^3) + z2[3]*(-14*z2[4]^4 - 4*z2[4]^6 + 2*z2[4]^5*(7 + z2[6]) + 
        z2[4]^3*(14 - 14*z2[6] + 3*z2[6]^2) + z2[4]*(-1 + z2[6])^2*
         (14 - 14*z2[6] + 3*z2[6]^2) + (-1 + z2[6])^3*(14 - 14*z2[6] + 
          3*z2[6]^2) + z2[4]^2*(-14 + 28*z2[6] - 17*z2[6]^2 + 3*z2[6]^3))) + 
    z2[2]^3*(-z2[4]^3 - 3*z2[4]^4 - z2[4]*(-3 + z2[6])*(-1 + z2[6])^2 - 
      (-1 + z2[6])^2*(5 - 5*z2[6] + z2[6]^2) - 
      z2[4]^2*(1 - 3*z2[6] + z2[6]^2) + z2[3]*(-16*z2[4]^4 + 6*z2[4]^5 + 
        z2[4]^3*(-4 + z2[6])^2 + z2[4]^2*(-16 + 24*z2[6] - 10*z2[6]^2 + 
          z2[6]^3) + (-1 + z2[6])^2*(-16 + 24*z2[6] - 10*z2[6]^2 + z2[6]^3) + 
        z2[4]*(16 - 40*z2[6] + 34*z2[6]^2 - 11*z2[6]^3 + z2[6]^4))) - 
    z2[2]*(z2[4]^7*(1 + (1 + z2[3])*z2[5]) + 
      z2[4]^4*((-1 + z2[3])*z2[5]*(-1 + z2[6]) - z2[6]) + 
      z2[4]^5*(-4 + (-1 + z2[3])*z2[5] + 3*z2[6]) + z2[5]*(-1 + z2[6])^3*
       (11 + z2[3]*(-1 + z2[6])^2 - 5*z2[6] - 2*z2[6]^2) - 
      z2[4]^6*(3 + (1 + z2[5])*z2[6] + z2[3]*z2[5]*(1 + z2[6])) + 
      z2[4]*(2*z2[6]^4 + z2[5]*(-1 + z2[6])^2*(8 + z2[3]*(-1 + z2[6])^2 - 
          3*z2[6] - 2*z2[6]^2)) + z2[4]^3*(-z2[6]^2 + 
        z2[5]*(2 + z2[3]*(-1 + z2[6])^2 + z2[6] - z2[6]^2)) + 
      z2[4]^2*(-z2[6]^4 + z2[5]*(-5 + z2[3]*(-1 + z2[6])^3 + 6*z2[6] + 
          z2[6]^2 - z2[6]^3 + z2[6]^4))) + 
    z2[2]^2*(z2[4]^6*(3 + (2 + 4*z2[3])*z2[5] + z2[5]^2) + z2[6]^4 + 
      z2[4]^4*(-5 + z2[5]*(-3 - 2*z2[3]*(-2 + z2[6])) + 4*z2[6] + 
        z2[5]^2*z2[6]) - z2[5]*(-1 + z2[6])^3*(6 + 3*z2[6] - 2*z2[6]^2 + 
        2*z2[3]*(2 - 3*z2[6] + z2[6]^2)) + z2[4]*(-((-1 + z2[6])*z2[6]^3) + 
        z2[5]*(-3 - 2*z2[3]*(-2 + z2[6])*(-1 + z2[6])^3 + 2*z2[6] + 
          7*z2[6]^2 - 7*z2[6]^3 + 3*z2[6]^4)) + 
      z2[4]^5*(z2[5]^2 - 2*(1 + z2[6]) - z2[5]*(1 + z2[6] + 
          2*z2[3]*(2 + z2[6]))) + z2[4]^2*(-2*z2[3]*z2[5]*(-2 + z2[6])*
         (-1 + z2[6])^2 + z2[6]*(-2*z2[6] + z2[5]^2*z2[6]^2 + 
          z2[5]*(5 - 5*z2[6] + z2[6]^2))) + 
      z2[4]^3*((-2 + z2[6])*z2[6] + z2[5]^2*z2[6]^2 + 
        z2[5]*(3 - 4*z2[6] - 2*z2[3]*(2 - 3*z2[6] + z2[6]^2)))) - 
    z2[2]^3*(z2[4]^5*(2 + (3 + 6*z2[3])*z2[5] + z2[5]^2) + 
      z2[4]^4*(-6*z2[3]*z2[5] + z2[5]^2 - z2[6]) + z2[6]^3 + 
      z2[5]*(-1 + z2[6])^3*(-1 + 3*z2[6] + z2[3]*(6 - 6*z2[6] + z2[6]^2)) + 
      z2[4]^3*(2*(-1 + z2[6]) + z2[5]^2*z2[6] + 
        z2[5]*(-3 + z2[6] + z2[3]*(6 - 6*z2[6] + z2[6]^2))) + 
      z2[4]*(-(z2[6]^2*(1 + z2[6])) + z2[5]*(-2 + 7*z2[6] - 7*z2[6]^2 + 
          4*z2[6]^3 + z2[3]*(-1 + z2[6])^2*(6 - 6*z2[6] + z2[6]^2))) + 
      z2[4]^2*((-1 + z2[6])*z2[6] + z2[5]^2*z2[6]^2 + 
        z2[5]*(3 - 5*z2[6] + z2[6]^2 + z2[3]*(-6 + 12*z2[6] - 7*z2[6]^2 + 
            z2[6]^3)))), y[1264] -> 8 - z2[5], 
  y[1265] -> 17 + 5*z2[2] + z2[5]*(-1 + z2[6]) - 6*z2[6], 
  y[1266] -> -12 + z2[5], y[1267] -> -23 - 5*z2[2] - 2*z2[5]*(-1 + z2[6]) + 
    12*z2[6], y[1268] -> z2[2]^2*(-1 + z2[3]) - z2[2]*(-2 + z2[3])*
     (-2 + z2[6]) - (-3 + z2[3])*(-1 + z2[6]), 
  y[1269] -> -2*z2[2]^2*(-3 + z2[3]) + z2[2]*(21 + 2*z2[3]*(-3 + z2[6]) - 
      11*z2[6]) + (-17 + 4*z2[3])*(-1 + z2[6]), y[1270] -> 7 + 5*z2[2], 
  y[1271] -> 3*z2[2] - 4*z2[5]*(-1 + z2[6]), 
  y[1272] -> -26 + z2[5]*(1 + z2[6]), 
  y[1273] -> -(z2[5]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2)) + 
    z2[2]*(-2 + z2[4] + 2*z2[6]), y[1274] -> -10 + 3*z2[2]^2*z2[3] + 
    3*z2[4] + 10*z2[6] - 4*z2[3]*(-1 + z2[4] + z2[6]) + 
    z2[2]*(-9 + z2[3]*(6 - 3*z2[4] - 2*z2[6]) + 6*z2[6]), 
  y[1275] -> -(z2[3]*z2[6]^2) - z2[4]*(-1 + z2[5])*(1 + 2*z2[3]*z2[6]), 
  y[1276] -> 1 - z2[4]*(-1 + z2[5])^2 + z2[5]^2*(-1 + z2[6])^2 - z2[6] + 
    z2[5]*(-2 + 3*z2[6] - 2*z2[6]^2), 
  y[1277] -> -1 - 2*z2[5]*(-1 + z2[6]^2) + z2[5]^2*(-1 + z2[6]^2), 
  y[1278] -> 2 - 2*z2[6] - z2[5]*(4 - 5*z2[6] + z2[6]^3) + 
    z2[5]^2*(2 - 3*z2[6] + z2[6]^3), 
  y[1279] -> -(z2[3]*(z2[4]^2 + z2[4]*(-1 + z2[6]) + (-1 + z2[6])^2)) + 
    z2[2]^2*z2[3]*(-1 + z2[6]) + (-1 + z2[6])*(-2 + z2[4] + 2*z2[6]) - 
    z2[2]*(-2 + z2[6])*(1 - z2[6] + z2[3]*(-1 + z2[4] + z2[6])), 
  y[1280] -> z2[2]^3*(-1 + z2[6]) - z2[5]*(-1 + z2[6])^2*
     (3 + z2[3]*(-1 + z2[6]) + z2[6]) + 
    z2[2]^2*(-5 - z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6]) + 
      3*z2[6] + z2[5]*(1 + z2[6] - 2*z2[6]^2)) + 
    z2[2]*(-1 + z2[6])*(2 + z2[5]*(7 - 4*z2[6]) + 
      z2[3]*(1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6]) + 
      z2[6] + z2[5]^2*(-3 + 2*z2[6] + z2[6]^2)), 
  y[1281] -> z2[2]^3*(-1 + z2[4] + z2[6]) - 
    z2[5]*(2 + z2[4]^3 + z2[3]*(z2[4]^3 + z2[4]^2*(-1 + z2[6]) + 
        z2[4]*(-1 + z2[6])^2 + (-1 + z2[6])^3) - 3*z2[6] + z2[4]^2*z2[6] + 
      z2[6]^3 + z2[4]*(-1 + z2[6]^2)) + 
    z2[2]^2*(-3 - 2*z2[4]^2*z2[5] + 2*z2[6] + 2*z2[5]*z2[6] - 
      2*z2[5]*z2[6]^2 + z2[4]*(1 + z2[5] - 2*z2[5]*z2[6]) + 
      z2[3]*(-(z2[4]^2*(-1 + z2[5])) - (2 + z2[5]*(-1 + z2[6]) - z2[6])*
         (-1 + z2[6]) + z2[4]*(-2 + z2[5] + z2[6] - z2[5]*z2[6]))) + 
    z2[2]*(z2[4]^3*z2[5]^2 + z2[3]*(z2[4]^3*(-1 + z2[5])*z2[5] + 
        z2[4]^2*(1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6])) + 
        z2[4]*(1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6]) + 
        (1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6])^2) + 
      z2[4]^2*(1 - z2[5] + z2[5]^2*z2[6]) + 
      z2[4]*(z2[5]*(3 - 2*z2[6]) + z2[6] + z2[5]^2*(-1 + z2[6]^2)) + 
      (-1 + z2[6])*(1 + z2[5]*(5 - 3*z2[6]) + z2[6] + 
        z2[5]^2*(-2 + z2[6] + z2[6]^2))), y[1282] -> 8 + z2[3] + z2[5], 
  y[1283] -> 9 + z2[4]*(-4 + z2[5]) + 2*z2[5]*(-1 + z2[6]) - 8*z2[6], 
  y[1284] -> 14 + 3*z2[5]*(-1 + z2[6]) - 12*z2[6], 
  y[1285] -> 5 + z2[5]*(-1 + z2[6]) - 4*z2[6], 
  y[1286] -> 6 + 3*z2[2]^2 + z2[2]*(9 - 4*z2[6]) - 6*z2[6], 
  y[1287] -> z2[2]^3*(11 + 8*z2[3]) + z2[2]*(51 + z2[3]*(46 - 30*z2[6]) - 
      35*z2[6]) + z2[2]^2*(42 + z2[3]*(34 - 11*z2[6]) - 15*z2[6]) - 
    20*(1 + z2[3])*(-1 + z2[6]), 
  y[1288] -> 4*(1 + z2[3]) + z2[2]*(4 + 3*z2[3]), 
  y[1289] -> 2*z2[2]^3*(17 + 8*z2[3]) + z2[2]*(152 + z2[3]*(116 - 71*z2[6]) - 
      107*z2[6]) + z2[2]^2*(126 + z2[3]*(74 - 23*z2[6]) - 48*z2[6]) - 
    60*(1 + z2[3])*(-1 + z2[6]), 
  y[1290] -> 15*(1 + z2[3]) + 7*z2[2]^2*(2 + z2[3]) + z2[2]*(29 + 20*z2[3]), 
  y[1291] -> -7 + z2[5]*(-1 + z2[6]) + (8 + z2[3])*z2[6], 
  y[1292] -> z2[2]^2*(4 + z2[3]) + z2[2]*(13 - z2[3]*(-4 + z2[6]) - 
      4*z2[6]) - 3*(-3 + z2[3]*(-1 + 2*z2[5])*(-1 + z2[6]) + z2[6]), 
  y[1293] -> -15 + 2*z2[5]*(-1 + z2[6]) + 16*z2[6] + z2[3]*(-1 + 2*z2[6]), 
  y[1294] -> 2*z2[2]^2*(4 + z2[3]) - 3*z2[2]*(-10 + z2[3]*(-3 + z2[6]) + 
      4*z2[6]) - 3*(-9 + 3*z2[3]*(-1 + 2*z2[5])*(-1 + z2[6]) + 5*z2[6]), 
  y[1295] -> -z2[4]^4 - 2*z2[4]^3*(-1 + z2[6]) - 3*z2[4]^2*(-1 + z2[6])^2 - 
    4*z2[4]*(-1 + z2[6])^3 - 5*(-1 + z2[6])^4 - 
    z2[2]*(z2[4]^3 + 2*z2[4]^2*(-1 + z2[6]) + 3*z2[4]*(-1 + z2[6])^2 + 
      4*(-1 + z2[6])^3)*(-3 + 2*z2[6]) + z2[2]^3*(-1 + z2[6])^2*
     (-2 + z2[4] + 2*z2[6]) - z2[2]^2*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2)*(3 - 4*z2[6] + z2[6]^2), 
  y[1296] -> z2[2]^2*(4 + z2[3]) - z2[2]*(-17 + 4*z2[4] + 8*z2[6] + 
      z2[3]*(-5 + z2[4] + 2*z2[6])) - 3*(-6 + 3*z2[4] + 4*z2[6] + 
      z2[3]*(-1 + 2*z2[5])*(-2 + z2[4] + 2*z2[6])), 
  y[1297] -> -15*(1 + z2[3])*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) + z2[2]^3*(6*z2[4] + 20*(-1 + z2[6]) + 
      z2[3]*(-9 + 2*z2[4] + 9*z2[6])) - 
    z2[2]^2*(83 + 6*z2[4]^2 + 20*z2[4]*(-2 + z2[6]) - 117*z2[6] + 
      34*z2[6]^2 + z2[3]*(47 + 2*z2[4]^2 - 63*z2[6] + 16*z2[6]^2 + 
        z2[4]*(-20 + 9*z2[6]))) - 
    z2[2]*(20*z2[4]^2 + z2[4]*(-64 + 49*z2[6]) + 
      6*(18 - 31*z2[6] + 13*z2[6]^2) + z2[3]*(81 + 11*z2[4]^2 - 132*z2[6] + 
        51*z2[6]^2 + z2[4]*(-46 + 31*z2[6]))), 
  y[1298] -> -4*(1 + z2[3])*(z2[4]^3 + 2*z2[4]^2*(-1 + z2[6]) + 
      3*z2[4]*(-1 + z2[6])^2 + 4*(-1 + z2[6])^3) + 
    z2[2]^3*(-1 + z2[6])*(-7 + 3*z2[4] + 7*z2[6] + 
      z2[3]*(-5 + 2*z2[4] + 5*z2[6])) - 
    z2[2]*(3*z2[4]^3 + 3*(-1 + z2[6])^2*(-13 + 9*z2[6]) + 
      z2[4]^2*(-15 + 11*z2[6]) + z2[4]*(27 - 46*z2[6] + 19*z2[6]^2) + 
      z2[3]*(2*z2[4]^3 + z2[4]^2*(-13 + 9*z2[6]) + (-1 + z2[6])^2*
         (-35 + 23*z2[6]) + 8*z2[4]*(3 - 5*z2[6] + 2*z2[6]^2))) - 
    z2[2]^2*(3*z2[4]^2*(-2 + z2[6]) + (-1 + z2[6])^2*(-30 + 11*z2[6]) + 
      z2[4]*(18 - 25*z2[6] + 7*z2[6]^2) + z2[3]*(2*z2[4]^2*(-2 + z2[6]) + 
        8*(-3 + z2[6])*(-1 + z2[6])^2 + z2[4]*(14 - 19*z2[6] + 5*z2[6]^2))), 
  y[1299] -> -5 + 12*z2[5], y[1300] -> -25 - 6*z2[5] - z2[3]*(7 + 12*z2[5]), 
  y[1301] -> 51 + z2[2]*(32 + 19*z2[3]) - 7*z2[3]*(-2 + z2[6]) - 
    6*(1 + 2*z2[3])*z2[5]*(-1 + z2[6]) - 25*z2[6], 
  y[1302] -> -4 - 4*z2[5]*(-1 + z2[6]) + z2[6], y[1303] -> -2 + z2[6]^2, 
  y[1304] -> z2[2] + 2*z2[5] + z2[4]*(1 - 3*z2[5] + z2[5]^2) - z2[6] - 
    2*z2[5]*z2[6] - 3*z2[5]^2*z2[6] + 2*z2[5]^3*z2[6] + 4*z2[5]*z2[6]^2 + 
    2*z2[5]^2*z2[6]^2 - 2*z2[5]^3*z2[6]^2, 
  y[1305] -> -(z2[4]^2*(-1 + z2[5])) - (3 + 3*z2[5]*(-1 + z2[6]) - z2[6])*
     (-1 + z2[6]) + z2[4]*(-2 - 2*z2[5]*(-1 + z2[6]) + z2[6]), 
  y[1306] -> 76 + z2[2]*(32 + 19*z2[3]) - 12*(1 + 2*z2[3])*z2[5]*
     (-1 + z2[6]) - 50*z2[6] - 7*z2[3]*(-3 + 2*z2[6]), 
  y[1307] -> 98 + 2*z2[2]*(8 + 30*z2[3] + 19*z2[3]^2) - 25*z2[4] + 
    z2[3]*(259 - 44*z2[4] - 88*z2[6]) - 50*z2[6] - 
    19*z2[3]^2*(-8 + z2[4] + 2*z2[6]), 
  y[1308] -> -60 + 22*z2[4] + 44*z2[6] + 19*z2[3]*(-4 + z2[4] + 2*z2[6]), 
  y[1309] -> -49 + 6*z2[5] + 6*z2[5]^2*(-1 + z2[6]) + 5*z2[6] + 
    z2[3]*(-36 - 12*z2[5]*(-1 + z2[6]) + 5*z2[6]), 
  y[1310] -> -100 + 6*z2[5]*(-1 + z2[6]) + 68*z2[6] + z2[3]*(-50 + 31*z2[6]), 
  y[1311] -> -73 + 57*z2[6] + 19*z2[3]^2*(-5 + 3*z2[6]) + 
    3*z2[3]*(-55 + 38*z2[6]), y[1312] -> -203 + 171*z2[6] + 
    19*z2[3]^2*(-13 + 9*z2[6]) + 6*z2[3]*(-74 + 57*z2[6]), 
  y[1313] -> 130 - 57*z2[4] - 114*z2[6] - 
    19*z2[3]^2*(-8 + 3*z2[4] + 6*z2[6]) - 
    3*z2[3]*(-93 + 38*z2[4] + 76*z2[6]), 
  y[1314] -> (2 + z2[5])*z2[6] - z2[4]*(-1 + z2[5] + 2*z2[5]^2*(-1 + z2[6]) + 
      2*z2[5]*z2[6]), y[1315] -> -81 + 62*z2[6] + 6*z2[6]^2 + 
    6*z2[5]*(-1 + z2[6]^2), y[1316] -> -162 + 124*z2[6] + 6*z2[6]^2 + 
    z2[3]*(-81 + 62*z2[6]) + 6*z2[5]*(-1 + z2[6]^2), 
  y[1317] -> -6 - 7*z2[5]^2*(-1 + z2[6])^2 - 7*z2[6] + 
    4*z2[5]*(8 - 11*z2[6] + 3*z2[6]^2), 
  y[1318] -> -7 - 14*z2[5]^2*(-1 + z2[6])*z2[6] + 
    4*z2[5]*(-3 - 5*z2[6] + 3*z2[6]^2), 
  y[1319] -> 18 + 14*z2[5]^3*(-1 + z2[6])*z2[6] + 
    z2[5]^2*(12 + 48*z2[6] - 40*z2[6]^2) + 
    z2[5]*(-17 - 40*z2[6] + 24*z2[6]^2), 
  y[1320] -> z2[3]*(-709 + 1062*z2[6] - 369*z2[6]^2) - 
    19*z2[3]^2*(22 - 30*z2[6] + 9*z2[6]^2) - 6*(49 - 82*z2[6] + 33*z2[6]^2), 
  y[1321] -> 19*z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) + 
    6*(19 - 30*z2[6] + 11*z2[6]^2) + z2[3]*(301 - 408*z2[6] + 123*z2[6]^2), 
  y[1322] -> 2*z2[2]*(-1 + z2[6]) + z2[6]^2 - z2[5]^3*(-1 + z2[6])^2*
     (1 + 2*z2[6]) - 2*z2[5]^2*(-1 + z2[6]^2) + 
    z2[5]*(-4 + 6*z2[6] - 5*z2[6]^2 + 2*z2[6]^3), 
  y[1323] -> 44 + 7*z2[5]^3*(-1 + z2[6])^3 - 56*z2[6] + 25*z2[6]^2 - 
    z2[5]^2*(-1 + z2[6])^2*(-46 + 19*z2[6]) + 
    z2[5]*(-70 + 119*z2[6] - 61*z2[6]^2 + 12*z2[6]^3), 
  y[1324] -> -62 + 43*z2[6] + 7*z2[5]^3*(-1 + z2[6])^2*(1 + 2*z2[6]) + 
    z2[5]^2*(-58 + 36*z2[6] + 48*z2[6]^2 - 26*z2[6]^3) + 
    z2[5]*(87 - 46*z2[6] - 20*z2[6]^2 + 12*z2[6]^3), 
  y[1325] -> 73 + z2[2]^2*z2[3]*(16 + 19*z2[3]) - 98*z2[6] + 25*z2[6]^2 + 
    19*z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
    z2[3]*(263 - 259*z2[6] + 44*z2[6]^2) + 
    z2[2]*(z2[3]^2*(95 - 38*z2[6]) - 16*(-1 + z2[6]) - 
      12*z2[3]*(-9 + 5*z2[6])), 
  y[1326] -> -(z2[2]^2*(1 + z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
       z2[5]*(-1 + z2[6]))*(-1 + z2[6])) - 
    (-1 + z2[6])*(4 - z2[6] + z2[5]*(-1 + z2[6])*(3 + z2[3]*(-1 + z2[6]) + 
        z2[6])) + z2[2]*(2*(-2 + z2[6])^2 + 
      z2[3]*(1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6])^2 + 
      z2[5]^2*(-1 + z2[6])^2*(3 + z2[6]) - 
      2*z2[5]*(5 - 7*z2[6] + 2*z2[6]^2)), 
  y[1327] -> z2[3]*(-41 - 24*z2[5]*(-1 + z2[6]) + 10*z2[6]) + 
    2*(2*(-12 + z2[6]) + 6*z2[5]^2*(-1 + z2[6])*z2[6] + 
      z2[5]*(6 - 9*z2[6] + 6*z2[6]^2)), 
  y[1328] -> -(z2[2]^2*z2[3]*(16 + 19*z2[3])) + 
    z2[2]*(32*(-1 + z2[6]) + 19*z2[3]^2*(-7 + 4*z2[6]) + 
      24*z2[3]*(-7 + 5*z2[6])) - 3*(57 - 82*z2[6] + 25*z2[6]^2 + 
      19*z2[3]^2*(6 - 6*z2[6] + z2[6]^2) + 
      2*z2[3]*(87 - 101*z2[6] + 22*z2[6]^2)), 
  y[1329] -> -((1 + z2[3])*z2[4]^3*z2[5]) - 
    z2[2]^2*(z2[4]^2*z2[5] + z2[4]*(1 + z2[5]*(-1 + z2[6])) + 
      z2[3]*(z2[4]^2*(-1 + z2[5]) + z2[4]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
        (2 + z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6])) + 
      (1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6])) + 
    z2[4]^2*(1 - z2[3]*z2[5]*(-1 + z2[6]) - z2[5]*z2[6]) + 
    z2[4]*(-2 + z2[6] - z2[5]*(-1 + z2[6])*(1 + z2[3]*(-1 + z2[6]) + 
        z2[6])) - (-1 + z2[6])*(3 - z2[6] + z2[5]*(-1 + z2[6])*
       (2 + z2[3]*(-1 + z2[6]) + z2[6])) + 
    z2[2]*(6 - 7*z2[5] + 2*z2[5]^2 + z2[4]^3*z2[5]^2 + 
      z2[3]*(z2[4]^3*(-1 + z2[5])*z2[5] + z2[4]^2*(1 - z2[5]*(-2 + z2[6]) + 
          z2[5]^2*(-1 + z2[6])) + z2[4]*(1 - z2[5]*(-2 + z2[6]) + 
          z2[5]^2*(-1 + z2[6]))*(-1 + z2[6]) + 
        (1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6])^2) - 
      7*z2[6] + 10*z2[5]*z2[6] - 3*z2[5]^2*z2[6] + 2*z2[6]^2 - 
      3*z2[5]*z2[6]^2 + z2[5]^2*z2[6]^3 + 
      z2[4]^2*(2 - z2[5] + z2[5]^2*z2[6]) + 
      z2[4]*(2*(-2 + z2[6]) - 2*z2[5]*(-2 + z2[6]) + 
        z2[5]^2*(-1 + z2[6]^2))), y[1330] -> -(z2[2]*(1 + z2[3])) + 
    z2[3]*(-4 + z2[6]) + 2*(-2 + z2[6]), 
  y[1331] -> 3*z2[2]^2*(1 + 8*z2[3]) + z2[2]*(43 + z2[3]*(62 - 32*z2[6]) - 
      40*z2[6]) - 40*(1 + z2[3])*(-1 + z2[6]), 
  y[1332] -> -6 - z2[2]*(1 + z2[3]) + 4*z2[6] + z2[3]*(-5 + 2*z2[6]), 
  y[1333] -> -(z2[2]^2*(2 + 5*z2[3])) + 9*(1 + z2[3])*(-1 + z2[6]) + 
    z2[2]*(-11 + 8*z2[6] + z2[3]*(-14 + 5*z2[6])), 
  y[1334] -> -2*z2[2]^2*(2 + 5*z2[3]) + 27*(1 + z2[3])*(-1 + z2[6]) + 
    3*z2[2]*(-10 + 8*z2[6] + z2[3]*(-11 + 5*z2[6])), 
  y[1335] -> -(z2[2]^2*(2 + 5*z2[3])) + 9*(1 + z2[3])*
     (-2 + z2[4] + 2*z2[6]) + z2[2]*(-19 + 8*z2[4] + 16*z2[6] + 
      z2[3]*(-19 + 5*z2[4] + 10*z2[6])), 
  y[1336] -> 10*(1 + z2[3])*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) - z2[2]^2*(1 + 8*z2[3])*(-2 + z2[4] + 2*z2[6]) + 
    z2[2]*(32 + 10*z2[4]^2 - 62*z2[6] + 30*z2[6]^2 + z2[4]*(-21 + 20*z2[6]) + 
      2*z2[3]*(22 + 4*z2[4]^2 - 34*z2[6] + 12*z2[6]^2 + 
        z2[4]*(-13 + 8*z2[6]))), y[1337] -> -1 + z2[3], 
  y[1338] -> -3 - z2[2]*(64 + 61*z2[3]) + 122*z2[3]*(-2 + z2[6]) - 122*z2[6], 
  y[1339] -> 64 + z2[2]*(64 + 61*z2[3]) - 61*z2[3]*(-3 + z2[6]) + 61*z2[6], 
  y[1340] -> -58 + 61*z2[3]*(-1 + z2[6]) + 61*z2[6], 
  y[1341] -> -119 + 122*z2[3]*(-1 + z2[6]) + 122*z2[6], 
  y[1342] -> 18 + 11*z2[2], y[1343] -> -24 + 16*z2[4] - 8*z2[4]^2 + 
    16*z2[6] + (-1 + z2[5])*z2[6]^2, 
  y[1344] -> -4 + 8*z2[6] - (3 + z2[5])*z2[6]^2, 
  y[1345] -> 2 - (8*z2[6])/3 + ((3 + z2[5])*z2[6]^2)/6, 
  y[1346] -> -58 + 61*z2[3]*(-3 + 2*z2[6]), 
  y[1347] -> 1 - z2[5]^2*z2[6] + z2[5]*(-1 + 2*z2[6]), 
  y[1348] -> -210 + 73*z2[4] + 146*z2[6] + 61*z2[3]*(-4 + z2[4] + 2*z2[6]), 
  y[1349] -> -58 + 61*z2[3]*(-5 + 4*z2[6]), 
  y[1350] -> -3*(-2 + z2[4] + 2*z2[6]) - (z2[2]*(-7 + 3*z2[4] + 7*z2[6]))/2, 
  y[1351] -> -247 + 183*z2[6] + 61*z2[3]^2*(-5 + 3*z2[6]) + 
    6*z2[3]*(-90 + 61*z2[6]), y[1352] -> -430 + 183*z2[4] + 366*z2[6] + 
    61*z2[3]^2*(-8 + 3*z2[4] + 6*z2[6]) + 
    6*z2[3]*(-151 + 61*z2[4] + 122*z2[6]), 
  y[1353] -> -362 - 2*z2[2]*(32 + 105*z2[3] + 61*z2[3]^2) + 85*z2[4] + 
    170*z2[6] + 61*z2[3]^2*(-8 + z2[4] + 2*z2[6]) + 
    2*z2[3]*(-443 + 73*z2[4] + 146*z2[6]), 
  y[1354] -> -677 + 549*z2[6] + 61*z2[3]^2*(-13 + 9*z2[6]) + 
    6*z2[3]*(-241 + 183*z2[6]), y[1355] -> -16 + 4*z2[4]^3 - 
    3*(-5 + z2[5])*z2[6] + 2*(-1 + z2[5])*z2[6]^2 + 
    2*z2[4]*(6 + (-1 + z2[5])*z2[6]) - z2[4]^2*(8 + (3 + z2[5])*z2[6]), 
  y[1356] -> z2[6] - z2[5]^2*(-1 + z2[6]^2) + z2[5]*(-1 - 2*z2[6] + z2[6]^2), 
  y[1357] -> 411 - 630*z2[6] + 219*z2[6]^2 + 
    61*z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) + 
    2*z2[3]*(512 - 681*z2[6] + 201*z2[6]^2), 
  y[1358] -> 61*z2[3]^2*(22 - 30*z2[6] + 9*z2[6]^2) + 
    3*(347 - 566*z2[6] + 219*z2[6]^2) + 
    2*z2[3]*(1193 - 1764*z2[6] + 603*z2[6]^2), 
  y[1359] -> -14 - 3*z2[4]*(-2 + z2[6]) + 15*z2[6] - 6*z2[6]^2 + 
    z2[3]*(-7 + 3*z2[4] + 6*z2[6]) - 3*z2[3]*z2[5]*(5 + z2[4]^2 - 8*z2[6] + 
      3*z2[6]^2 + z2[4]*(-3 + 2*z2[6])), 
  y[1360] -> 277 + z2[2]^2*z2[3]*(64 + 61*z2[3]) - 362*z2[6] + 85*z2[6]^2 + 
    61*z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
    2*z2[3]*(466 - 443*z2[6] + 73*z2[6]^2) + 
    z2[2]*(-64*(-1 + z2[6]) - 61*z2[3]^2*(-5 + 2*z2[6]) - 
      6*z2[3]*(-67 + 35*z2[6])), y[1361] -> -8 - (-23 + z2[5])*z2[6] - 
    23*z2[6]^2 + 12*z2[6]^3 - 3*z2[6]^4 - 3*z2[3]*(-1 + z2[6])^2*
     (4 - 3*z2[6] + z2[6]^2 + z2[5]*(2 - 3*z2[6] + z2[6]^2)) - 
    z2[3]^2*(-1 + z2[6])^2*(4 - 3*z2[6] + 3*z2[5]*(2 - 3*z2[6] + z2[6]^2)), 
  y[1362] -> (z2[3]*z2[5]*(8 + z2[2]*(4 + z2[3]) - z2[3]*(-4 + z2[6]) - 
       z2[6])*(-1 + z2[6])^3)/6 - 
    ((-1 + z2[6])^2*(z2[3]^2*(6 + z2[2]^2 - z2[2]*(-4 + z2[6]) - 3*z2[6]) + 
       z2[6]^2 + z2[3]*(-2 + 2*z2[2]*(-2 + z2[6]) + z2[6] + z2[6]^2)))/6, 
  y[1363] -> 22 + (-44 + z2[5])*z2[6] + 30*z2[6]^2 - 9*z2[6]^3 - 
    3*z2[3]*(-1 + z2[6])*(11 - 10*z2[6] + 3*z2[6]^2 + 
      z2[5]*(7 - 11*z2[6] + 4*z2[6]^2)) - z2[3]^2*(-1 + z2[6])*
     (11 - 9*z2[6] + 3*z2[5]*(7 - 11*z2[6] + 4*z2[6]^2)), 
  y[1364] -> 57 - (111 + 2*z2[5])*z2[6] + (70 + z2[5])*z2[6]^2 - 15*z2[6]^3 - 
    3*z2[3]^2*(-1 + z2[6])^2*(-1 + z2[5]*(-5 + 4*z2[6])) - 
    z2[3]*(-1 + z2[6])*(48 - 55*z2[6] + 15*z2[6]^2 + 
      3*z2[5]*(5 - 9*z2[6] + 4*z2[6]^2)), 
  y[1365] -> z2[2]^2*z2[3]*(64 + 61*z2[3]) + 
    z2[2]*(z2[3]*(612 - 420*z2[6]) - 128*(-1 + z2[6]) - 
      61*z2[3]^2*(-7 + 4*z2[6])) + 3*(213 - 298*z2[6] + 85*z2[6]^2 + 
      61*z2[3]^2*(6 - 6*z2[6] + z2[6]^2) + 
      2*z2[3]*(303 - 344*z2[6] + 73*z2[6]^2)), 
  y[1366] -> z2[3]*z2[5]*(26 + 3*z2[2]*(4 + z2[3]) + z2[3]*(13 - 4*z2[6]) - 
      5*z2[6])*(-1 + z2[6])^2 + (1 - z2[6])*
     (z2[3]^2*(15 + 2*z2[2]^2 - 3*z2[2]*(-3 + z2[6]) - 9*z2[6]) + 2*z2[6]^2 + 
      z2[3]*(-11 + 10*z2[6] + z2[6]^2 + 4*z2[2]*(-3 + 2*z2[6]))), 
  y[1367] -> -24 - 3*z2[5] - z2[4]^2*(8 + z2[5]) - 
    z2[3]^2*z2[5]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
    2*z2[4]*(8 + z2[5] - 3*z2[6]) + 28*z2[6] + 2*z2[5]*z2[6] - 7*z2[6]^2 - 
    z2[3]*(2*z2[4]^2*(2 + z2[5]) + 2*(-1 + z2[6])*(3*(-2 + z2[6]) + 
        z2[5]*(-3 + 2*z2[6])) + z2[4]*(-8 + 5*z2[6] + z2[5]*(-4 + 3*z2[6]))), 
  y[1368] -> -40 - 6*z2[4]^2 + z2[4]*(23 - 9*z2[6]) + 43*z2[6] + 
    z2[5]*z2[6] - 12*z2[6]^2 - z2[3]*(34 + 3*z2[4]^2*(2 + z2[5]) - 42*z2[6] + 
      12*z2[6]^2 + z2[5]*(11 - 20*z2[6] + 9*z2[6]^2) + 
      z2[4]*(-20 + 9*z2[6] + z2[5]*(-7 + 6*z2[6]))) + 
    z2[3]^2*(-3*z2[4]^2*z2[5] + z2[4]*(1 + z2[5]*(7 - 6*z2[6])) - 
      (-1 + z2[6])*(-2 + z2[5]*(-11 + 9*z2[6]))), 
  y[1369] -> z2[3]*(9 + 2*z2[4]^2 + z2[2]*(8 - 4*z2[4] - 6*z2[6]) + 
      z2[4]*(-7 + z2[6]) - 9*z2[6]) - z2[6]^2 + 
    z2[3]^2*(-z2[2]^2 + z2[2]*(-5 + z2[4] + 2*z2[6]) + 
      3*(-3 + z2[4] + 2*z2[6])) + z2[3]*z2[5]*(-18 + 10*z2[4] - 2*z2[4]^2 + 
      22*z2[6] - 3*z2[4]*z2[6] - 4*z2[6]^2 + z2[2]*(4 + z2[3])*
       (-2 + z2[4] + 2*z2[6]) - z2[3]*(z2[4]^2 + z2[4]*(-5 + 2*z2[6]) + 
        3*(3 - 4*z2[6] + z2[6]^2))), 
  y[1370] -> -7/4 - (z2[3]*(9 + z2[5]))/24, 
  y[1371] -> -28 - z2[5] - z2[3]*(5 + 3*z2[5]), y[1372] -> -2 - 3*z2[3], 
  y[1373] -> z2[3]*(17 - 2*z2[5]*(-1 + z2[6]) - 18*z2[6]) - 83*(-1 + z2[6]), 
  y[1374] -> 70 + 8*z2[2]*(1 + z2[3]) - 10*z2[3]*(-2 + z2[6]) - 
    2*(1 + 3*z2[3])*z2[5]*(-1 + z2[6]) - 55*z2[6], y[1375] -> -1/4 + z2[6]/3, 
  y[1376] -> 42 + 8*z2[2]*(1 + z2[3]) - 5*z2[3]*(-3 + z2[6]) - 
    (1 + 3*z2[3])*z2[5]*(-1 + z2[6]) - 27*z2[6], 
  y[1377] -> -1 + z2[4] - z2[4]*z2[5] - 2*z2[5]*(-1 + z2[6]) + 2*z2[6], 
  y[1378] -> -2 - 3*z2[5]*(-1 + z2[6]) + 3*z2[6], 
  y[1379] -> -4 - 2*z2[5]*(-1 + z2[6]) + 3*z2[6], y[1380] -> -3 + 4*z2[6], 
  y[1381] -> 5 + 3*z2[2]^2 - 4*z2[2]*(-2 + z2[6]) - 5*z2[6], 
  y[1382] -> 13*(1 + z2[3]) + z2[2]^2*(1 + 9*z2[3]) + 2*z2[2]*(5 + 11*z2[3]), 
  y[1383] -> 8 + z2[2]^2*(2 + 6*z2[3]) + 
    z2[2]*(11 + z2[3]*(29 - 9*z2[6]) - 3*z2[6]) + 
    z2[3]*(5 - 27*z2[5]*(-1 + z2[6]) - 3*z2[6]) + 6*z2[6], 
  y[1384] -> -1 + 2*(2 + z2[3])*z2[6], 
  y[1385] -> z2[2]*z2[4] - z2[4]^2 + z2[6] - z2[4]*z2[6] - z2[6]^2, 
  y[1386] -> 1 - 3*z2[6] + 2*z2[6]^2, 
  y[1387] -> 5 + z2[2] + 2*z2[2]*z2[3] - z2[4] - 2*z2[6] - 
    z2[3]*(-8 + z2[4] + 2*z2[6]), y[1388] -> -3 + z2[4] + 2*z2[6] + 
    z2[3]*(-4 + z2[4] + 2*z2[6]), 
  y[1389] -> -z2[4]^3 - z2[2]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2)*(-2 + z2[6]) - 2*z2[4]^2*(-1 + z2[6]) - 
    3*z2[4]*(-1 + z2[6])^2 - 4*(-1 + z2[6])^3 + z2[2]^2*(-1 + z2[6])*
     (-2 + z2[4] + 2*z2[6]), y[1390] -> -4 + 3*z2[6] + z2[3]*(-5 + 3*z2[6]), 
  y[1391] -> -5 + 8*z2[6] + z2[3]*(-2 + 4*z2[6]), 
  y[1392] -> -7 + 3*z2[4] + 6*z2[6] + z2[3]*(-8 + 3*z2[4] + 6*z2[6]), 
  y[1393] -> -11 + 9*z2[6] + z2[3]*(-13 + 9*z2[6]), 
  y[1394] -> 41*(-1 + z2[6]) + z2[3]*(-8 + z2[5]*(-1 + z2[6]) + 9*z2[6]), 
  y[1395] -> -(z2[2]*z2[3]*z2[4]) - z2[6]*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(z2[4]^2 + z2[4]*z2[6] + (-1 + z2[6])*z2[6]), 
  y[1396] -> 3*(2 - 3*z2[6] + z2[6]^2) + z2[3]*(10 - 12*z2[6] + 3*z2[6]^2), 
  y[1397] -> 3*(5 - 8*z2[6] + 3*z2[6]^2) + z2[3]*(22 - 30*z2[6] + 9*z2[6]^2), 
  y[1398] -> 4 + z2[2]^2*z2[3] - 5*z2[6] + z2[6]^2 + 
    z2[3]*(10 - 8*z2[6] + z2[6]^2) - 
    z2[2]*(-1 + z2[6] + z2[3]*(-5 + 2*z2[6])), 
  y[1399] -> (-z2[4]^2 - 2*z2[4]*(-1 + z2[6]) - 3*(-1 + z2[6])^2)/2 - 
    (z2[3]^2*(22 + 3*z2[4]^2 + 6*z2[4]*(-2 + z2[6]) - 30*z2[6] + 9*z2[6]^2))/
     6 - z2[3]*(5 + z2[4]^2 - 8*z2[6] + 3*z2[6]^2 + z2[4]*(-3 + 2*z2[6])), 
  y[1400] -> -2 - z2[2]^2*(1 + 3*z2[3]) + z2[3]*(1 + 9*z2[5])*(-1 + z2[6]) - 
    5*z2[6] + z2[2]*(-5 + z2[6] + z2[3]*(-13 + 3*z2[6])), 
  y[1401] -> -6 - z2[2]^2*(1 + 3*z2[3]) + 4*z2[4] - z2[6] + 
    z2[3]*(z2[4] + 9*z2[4]*z2[5] + 2*(-2 + 9*z2[5]*(-1 + z2[6]) + z2[6])) + 
    z2[2]*(-6 + z2[4] + 2*z2[6] + z2[3]*(-16 + 3*z2[4] + 6*z2[6])), 
  y[1402] -> -(z2[2]^3*(3 + 23*z2[3])) + 52*(1 + z2[3])*(-1 + z2[6]) + 
    3*z2[2]*(-25 + 12*z2[6] + z2[3]*(-41 + 28*z2[6])) + 
    z2[2]^2*(-30 + 4*z2[6] + z2[3]*(-94 + 32*z2[6])), 
  y[1403] -> z2[2]^2*z2[3] + z2[2]*(2 + z2[3]*(7 - 4*z2[6]) - 2*z2[6]) + 
    3*(3 - 4*z2[6] + z2[6]^2 + z2[3]*(6 - 6*z2[6] + z2[6]^2)), 
  y[1404] -> -z2[4]^2 - 2*z2[4]*(-1 + z2[6]) - 3*(-1 + z2[6])^2 - 
    z2[3]^2*(z2[2]^2 + z2[4]^2 + z2[2]*(7 - 2*z2[4] - 4*z2[6]) + 
      2*z2[4]*(-4 + z2[6]) + 3*(6 - 6*z2[6] + z2[6]^2)) + 
    2*z2[3]*(-z2[4]^2 + z2[4]*(5 - 2*z2[6]) + z2[2]*(-2 + z2[4] + 2*z2[6]) - 
      3*(3 - 4*z2[6] + z2[6]^2)), 
  y[1405] -> 13*(1 + z2[3])*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) - z2[2]^3*(-2 + z2[4] + 
      z2[3]*(5*z2[4] + 14*(-1 + z2[6])) + 2*z2[6]) + 
    z2[2]^2*(19 + z2[4]^2 + 2*z2[4]*(-4 + z2[6]) - 22*z2[6] + 3*z2[6]^2 + 
      z2[3]*(63 + 5*z2[4]^2 - 86*z2[6] + 23*z2[6]^2 + 
        2*z2[4]*(-16 + 7*z2[6]))) + 
    z2[2]*(6*z2[4]^2 + z2[4]*(-29 + 16*z2[6]) + 26*(2 - 3*z2[6] + z2[6]^2) + 
      z2[3]*(88 + 18*z2[4]^2 - 150*z2[6] + 62*z2[6]^2 + 
        z2[4]*(-53 + 40*z2[6]))), y[1406] -> 3/4 - (7*z2[3])/3, 
  y[1407] -> 45 + 7*z2[2]*(1 + z2[3]) - 14*z2[3]*(-2 + z2[6]) - 31*z2[6], 
  y[1408] -> 59 + 14*z2[2]*(1 + z2[3]) - 14*z2[3]*(-3 + z2[6]) - 31*z2[6], 
  y[1409] -> z2[2]^2*(1 + 6*z2[3]) + z2[2]*(13 + z2[3]*(17 - 9*z2[6]) - 
      12*z2[6]) - 12*(1 + z2[3])*(-1 + z2[6]), 
  y[1410] -> 5 + 2*z2[2]^2 + z2[2]*(7 - 3*z2[6]) - 5*z2[6], 
  y[1411] -> z2[2]^3*(25 + 17*z2[3]) + z2[2]*(129 + z2[3]*(113 - 74*z2[6]) - 
      90*z2[6]) + z2[2]^2*(102 - 26*z2[3]*(-3 + z2[6]) - 38*z2[6]) - 
    52*(1 + z2[3])*(-1 + z2[6]), 
  y[1412] -> 13*(1 + z2[3]) + z2[2]*(13 + 9*z2[3]), 
  y[1413] -> 48 + z2[2]^2*(14 + 5*z2[3]) + 
    z2[2]*(53 + z2[3]*(25 - 8*z2[6]) - 22*z2[6]) - 
    27*z2[3]*z2[5]*(-1 + z2[6]) - 30*z2[6], 
  y[1414] -> 17 + z2[2]^2*(8 + 3*z2[3]) + 
    z2[2]*(25 + z2[3]*(13 - 3*z2[6]) - 8*z2[6]) - 
    z2[3]*(1 + 9*z2[5])*(-1 + z2[6]) - 8*z2[6], 
  y[1415] -> -5 - 9*z2[6] + 14*z2[3]*(-3 + 2*z2[6]), 
  y[1416] -> z2[2]^2*(1/2 + 3*z2[3]) + 
    z2[2]*(17/2 - 4*z2[4] + z2[3]*(10 - 3*z2[4] - 6*z2[6]) - 8*z2[6]) - 
    4*(1 + z2[3])*(-2 + z2[4] + 2*z2[6]), 
  y[1417] -> -2 + 9*z2[6] - 7*z2[3]*(-5 + 4*z2[6]), 
  y[1418] -> -z2[4]^3 - 2*z2[4]^2*(-1 + z2[6]) + z2[2]^3*(-1 + z2[6])^2 - 
    3*z2[4]*(-1 + z2[6])^2 - 4*(-1 + z2[6])^3 - 
    z2[2]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2)*
     (-3 + 2*z2[6]) - z2[2]^2*(-2 + z2[4] + 2*z2[6])*(3 - 4*z2[6] + z2[6]^2), 
  y[1419] -> z2[3]*(-37 + 54*z2[6] - 18*z2[6]^2) + 
    z2[3]^2*(-22 + 30*z2[6] - 9*z2[6]^2) - 3*(5 - 8*z2[6] + 3*z2[6]^2), 
  y[1420] -> -3*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) - 
    z2[3]^2*(22 + 3*z2[4]^2 + 6*z2[4]*(-2 + z2[6]) - 30*z2[6] + 9*z2[6]^2) - 
    6*z2[3]*(5 + z2[4]^2 - 8*z2[6] + 3*z2[6]^2 + z2[4]*(-3 + 2*z2[6])), 
  y[1421] -> 31 + 2*z2[2]^2*(3 + z2[3]) - 14*z2[4] + 
    z2[3]*(z2[4]*(2 - 9*z2[5]) - (-1 + 18*z2[5])*(-1 + z2[6])) - 22*z2[6] - 
    z2[2]*(-28 + 6*z2[4] + 14*z2[6] + z2[3]*(-12 + 2*z2[4] + 5*z2[6])), 
  y[1422] -> -13*(1 + z2[3])*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) + 4*z2[2]^3*(3 + 2*z2[3])*(-1 + z2[6]) - 
    z2[2]^2*(63 + 12*z2[4]*(-2 + z2[6]) - 88*z2[6] + 25*z2[6]^2 + 
      z2[3]*(47 + 8*z2[4]*(-2 + z2[6]) - 64*z2[6] + 17*z2[6]^2)) - 
    z2[2]*(90 + 12*z2[4]^2 - 154*z2[6] + 64*z2[6]^2 + 
      z2[4]*(-51 + 38*z2[6]) + z2[3]*(8*z2[4]^2 + z2[4]*(-43 + 30*z2[6]) + 
        26*(3 - 5*z2[6] + 2*z2[6]^2))), 
  y[1423] -> 8 - z2[3]*(-2 + z2[5]) - 6*z2[5], y[1424] -> 6 - 5*z2[5], 
  y[1425] -> -1 + z2[3]*z2[5], y[1426] -> 11 - 8*z2[6], 
  y[1427] -> z2[3] + 2*(-1 + z2[6]) + z2[3]*z2[5]*(-1 + z2[6]), 
  y[1428] -> -7/4 + z2[5]*(13/12 - (5*z2[6])/6) + z2[6], 
  y[1429] -> 1 + 2*z2[6], y[1430] -> -11 + 8*z2[6], 
  y[1431] -> -5 + 7*z2[6] - 2*z2[6]^2, y[1432] -> 5 - 7*z2[6] + 2*z2[6]^2, 
  y[1433] -> 5 + z2[4]*(-1 + z2[5]) - 2*z2[6] + z2[5]*(-3 + 2*z2[6]), 
  y[1434] -> -21 + 4*(4 + z2[3])*z2[6] - 
    z2[5]*(-12 + z2[3] + 12*z2[6] + 2*z2[3]*z2[6]), 
  y[1435] -> 5 - z2[2]*(-1 + z2[3]) - 2*z2[6] + 
    z2[3]*(-4 + z2[5] + 2*z2[5]*z2[6]), 
  y[1436] -> z2[5]*(-11 + 16*z2[6] - 5*z2[6]^2) + 
    3*(8 - 9*z2[6] + 2*z2[6]^2), y[1437] -> 13 - 13*z2[6] + 3*z2[6]^2 + 
    3*z2[5]^2*(2 - 3*z2[6] + z2[6]^2) - 2*z2[5]*(9 - 11*z2[6] + 3*z2[6]^2), 
  y[1438] -> -44 + 3*z2[2]^2*(-1 + z2[6])^2 + 61*z2[6] - 21*z2[6]^2 + 
    2*z2[6]^3 - z2[6]^4 - z2[2]*(-1 + z2[6])^2*(3 + z2[6]) - 
    z2[5]^2*(-1 + z2[6])^2*(35 - 18*z2[6] + z2[6]^2) + 
    z2[5]*(74 - 138*z2[6] + 72*z2[6]^2 - 8*z2[6]^3), 
  y[1439] -> -12 + z2[5]^2*(-4 + z2[6])*(-1 + z2[6])^2 + 18*z2[6] - 
    8*z2[6]^2 + z2[6]^3 - 2*z2[5]*(-7 + 13*z2[6] - 7*z2[6]^2 + z2[6]^3), 
  y[1440] -> 24 - 42*z2[5] + 22*z2[5]^2 - z2[4]^3*z2[5]^2 - 16*z2[6] + 
    43*z2[5]*z2[6] - 36*z2[5]^2*z2[6] + 2*z2[6]^2 - 7*z2[5]*z2[6]^2 + 
    15*z2[5]^2*z2[6]^2 - z2[5]^2*z2[6]^3 + 
    z2[2]^2*(-3 + z2[4] + 3*z2[6] + 2*z2[4]*z2[6]) + 
    z2[2]*(1 + z2[4] - 4*z2[4]*z2[6] - 2*z2[4]^2*z2[5]*z2[6] - 2*z2[6]^2) + 
    z2[4]^2*(-5*z2[5] - z2[5]^2*(-5 + z2[6]) + 2*(1 + z2[6])) - 
    z2[4]*(-2*(-5 + z2[6]) + z2[5]*(-19 + 6*z2[6]) + 
      z2[5]^2*(12 - 10*z2[6] + z2[6]^2)), 
  y[1441] -> -4 - z2[2]*(-1 + z2[3])*(-1 + z2[6]) + 5*z2[6] - z2[6]^2 + 
    z2[3]*(10 - 7*z2[6] + z2[5]*(-5 + 4*z2[6] + z2[6]^2)), 
  y[1442] -> -((19 + 6*z2[5]*(-1 + z2[6]) - 8*z2[6])*(-1 + z2[6])) - 
    z2[3]*(5 - 2*z2[6]^2 + z2[5]*(-5 + 4*z2[6] + z2[6]^2)), 
  y[1443] -> -(z2[4]^5*(-1 + z2[5])) - z2[4]^4*z2[5]*(-2 + z2[6]) - 
    z2[4]^3*(-1 + z2[5]*(-3 + z2[6]))*(-1 + z2[6]) - 
    z2[4]*(-3 + z2[5]*(-5 + z2[6]))*(-1 + z2[6])^3 - 
    (-4 + z2[5]*(-6 + z2[6]))*(-1 + z2[6])^4 - 
    z2[4]^2*(-2 + z2[5]*(-4 + z2[6])*(-1 + z2[6])^2 + 4*z2[6] - 2*z2[6]^2 + 
      z2[6]^4) + z2[2]^3*(-z2[4]^2 + (-1 + z2[6])^3 + 
      z2[4]*(1 - 2*z2[6] + z2[6]^3)) + 
    z2[2]^2*(3*z2[4]^3 - 2*(-1 + z2[6])^3*z2[6] - 
      z2[4]^2*(2 - 4*z2[6] + z2[5]*z2[6]^3) - 
      z2[4]*(-1 + 4*z2[6] - 5*z2[6]^2 + 2*z2[6]^3 + z2[6]^4)) - 
    z2[2]*(2*z2[4]^4 + z2[4]^3*(1 + z2[6]) - (-1 + z2[6])^3*
       (-10 + 2*z2[6] + z2[6]^2) + z2[4]*(7 - 15*z2[6] + 8*z2[6]^2 + 
        z2[6]^3 - 2*z2[6]^4) - z2[4]^2*(4 - 4*z2[6] - z2[6]^2 + z2[6]^3 + 
        z2[5]*z2[6]^4)), y[1444] -> 
   z2[2]^3*z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6])^2 + 
    (-1 + z2[6])*(-29 + 32*z2[6] - 10*z2[6]^2 + z2[6]^3 + 
      z2[5]^2*(-1 + z2[6])^2*(-17 + 5*z2[6]) + 
      z2[5]*(37 - 52*z2[6] + 11*z2[6]^2 + 4*z2[6]^3) + 
      z2[3]*(-1 + z2[6])^2*(-2 + z2[5]^2*(-1 + z2[6]) + z2[6] + 
        z2[5]*(-3 + 4*z2[6]))) - z2[2]^2*(-1 + z2[6])*
     (12 + 3*z2[5]^2*(-1 + z2[6])^2 - 13*z2[6] + 4*z2[6]^2 + 
      z2[5]*(-11 + 16*z2[6] - 5*z2[6]^2) + z2[3]*(-1 + z2[6])*
       (-15 + 10*z2[6] - z2[6]^2 + z2[5]*(7 - 8*z2[6] + z2[6]^2))) + 
    z2[2]*(58 - z2[5]^3*(-13 + z2[6])*(-1 + z2[6])^3 - 109*z2[6] + 
      72*z2[6]^2 - 19*z2[6]^3 + z2[6]^4 + z2[5]^2*(-1 + z2[6])^2*
       (61 - 36*z2[6] + 2*z2[6]^2) + z2[5]*(-93 + 194*z2[6] - 127*z2[6]^2 + 
        26*z2[6]^3) - z2[3]*(-1 + z2[6])^2*(-11 + z2[5]^3*(-1 + z2[6])^2 + 
        12*z2[6] - 2*z2[6]^2 + z2[5]*(-4 + 8*z2[6] - 3*z2[6]^2) + 
        z2[5]^2*(1 - 4*z2[6] + 3*z2[6]^2))), 
  y[1445] -> -54 + 57*z2[5] - 40*z2[5]^2 + 
    z2[2]^3*(z2[3]*(6 + 3*z2[5]*(-1 + z2[6]) - 4*z2[6]) + 2*(-1 + z2[6]))*
     (-1 + z2[6]) + 87*z2[6] - 83*z2[5]*z2[6] + 104*z2[5]^2*z2[6] - 
    42*z2[6]^2 + 12*z2[5]*z2[6]^2 - 90*z2[5]^2*z2[6]^2 + 6*z2[6]^3 + 
    15*z2[5]*z2[6]^3 + 28*z2[5]^2*z2[6]^3 - z2[5]*z2[6]^4 - 
    2*z2[5]^2*z2[6]^4 - z2[3]*(-1 + z2[6])^2*(9 - 7*z2[6] + z2[6]^2 + 
      z2[5]*(13 - 17*z2[6] + z2[6]^2) + z2[5]^2*(5 - 6*z2[6] + z2[6]^2)) + 
    z2[2]^2*(-16 + 10*z2[6] + 8*z2[6]^2 - 5*z2[6]^3 - 
      z2[5]^2*(-1 + z2[6])^2*(7 + 2*z2[6]) + 
      2*z2[5]*(12 - 17*z2[6] + 4*z2[6]^2 + z2[6]^3) - 
      z2[3]*(-1 + z2[6])*(-45 + 39*z2[6] - 6*z2[6]^2 + 
        z2[5]*(22 - 26*z2[6] + 4*z2[6]^2))) + 
    z2[2]*(-98 + 138*z2[6] - 53*z2[6]^2 + z2[6]^4 - 2*z2[5]^3*(-1 + z2[6])^2*
       (-11 + 2*z2[6]) + 3*z2[5]^2*(-32 + 58*z2[6] - 29*z2[6]^2 + 
        3*z2[6]^3) + z2[5]*(139 - 204*z2[6] + 82*z2[6]^2 - 10*z2[6]^3 + 
        2*z2[6]^4) - z2[3]*(-1 + z2[6])*(-40 + 4*z2[5]^3*(-1 + z2[6])^2 + 
        52*z2[6] - 15*z2[6]^2 + z2[6]^3 + z2[5]*(-16 + 31*z2[6] - 
          13*z2[6]^2) + z2[5]^2*(5 - 16*z2[6] + 11*z2[6]^2))), 
  y[1446] -> ((1 + z2[2])*z2[5]*(-1 + z2[6])^4*(6 + z2[2]^4*z2[3] + 
       z2[2]^3*(-1 + z2[3]*(3 - 2*z2[6])) - 6*z2[6] + 
       z2[2]*(8 + z2[3]*(-1 + z2[6])^2 - z2[6] - 2*z2[6]^2) + 
       z2[2]^2*(1 + 3*z2[6] + z2[3]*(3 - 4*z2[6] + z2[6]^2))))/12 - 
    ((-1 + z2[6])^3*(z2[2]^5*z2[3]*(-2 + z2[6]) + (-1 + z2[6])^2*
        (-6 + z2[5]*(-13 + z2[6]) + z2[3]*(-1 + z2[6]) + z2[6]) + 
       z2[2]^4*(z2[6] + z2[3]*(-9 + 9*z2[6] - 2*z2[6]^2)) + 
       z2[2]*(-1 + z2[6])*(26 + z2[5]*(23 - 13*z2[6]) + 
         6*z2[5]^2*(-1 + z2[6]) - 14*z2[6] + z2[6]^2 + 
         3*z2[3]*(2 - 3*z2[6] + z2[6]^2)) + z2[2]^3*(-7 + 6*z2[6] - z2[6]^2 + 
         z2[3]*(-16 + 24*z2[6] - 10*z2[6]^2 + z2[6]^3)) + 
       z2[2]^2*(-31 + 31*z2[6] - 7*z2[6]^2 + z2[3]*(-14 + 28*z2[6] - 
           17*z2[6]^2 + 3*z2[6]^3))))/12, 
  y[1447] -> 31 - 14*z2[4] + 3*z2[4]^2 - z2[4]^4 - 29*z2[5] + 
    10*z2[4]*z2[5] - z2[4]^3*z2[5] + 26*z2[5]^2 - 15*z2[4]*z2[5]^2 + 
    7*z2[4]^2*z2[5]^2 - 2*z2[4]^3*z2[5]^2 - 27*z2[6] + 4*z2[4]*z2[6] + 
    2*z2[4]^2*z2[6] + 14*z2[5]*z2[6] + 5*z2[4]*z2[5]*z2[6] - 
    z2[4]^2*z2[5]*z2[6] - 45*z2[5]^2*z2[6] + 14*z2[4]*z2[5]^2*z2[6] - 
    2*z2[4]^2*z2[5]^2*z2[6] + 5*z2[6]^2 + 10*z2[5]*z2[6]^2 - 
    z2[4]*z2[5]*z2[6]^2 + 21*z2[5]^2*z2[6]^2 - 2*z2[4]*z2[5]^2*z2[6]^2 - 
    z2[5]*z2[6]^3 - 2*z2[5]^2*z2[6]^3 + 
    z2[2]^3*(z2[3]*(4 + z2[4]*(-2 + z2[5]) + 2*z2[5]*(-1 + z2[6]) - 
        3*z2[6]) + 2*(-1 + z2[4] + z2[6])) - 
    z2[2]^2*(-4 + 13*z2[5] - 4*z2[5]^2 + z2[4]^2*(3 + 2*z2[5]) - 9*z2[6] - 
      5*z2[5]*z2[6] + 2*z2[5]^2*z2[6] + 5*z2[6]^2 - 2*z2[5]*z2[6]^2 + 
      2*z2[5]^2*z2[6]^2 + z2[4]*(-4 + 7*z2[6] - 4*z2[5]*(1 + z2[6]) + 
        z2[5]^2*(1 + 2*z2[6])) + z2[3]*(-30 + z2[4]^2*(-3 + z2[5]) + 
        z2[4]*(15 + 2*z2[5]*(-4 + z2[6]) - 4*z2[6]) + 29*z2[6] - 5*z2[6]^2 + 
        3*z2[5]*(5 - 6*z2[6] + z2[6]^2))) - 
    z2[3]*(z2[4]^3*(1 + z2[5] + z2[5]^2) + z2[4]^2*(-3 + z2[5]*(-4 + z2[6]) + 
        z2[5]^2*(-2 + z2[6]) + z2[6]) + (-1 + z2[6])*(7 - 6*z2[6] + z2[6]^2 + 
        z2[5]*(10 - 13*z2[6] + z2[6]^2) + z2[5]^2*(4 - 5*z2[6] + z2[6]^2)) + 
      z2[4]*(5 - 5*z2[6] + z2[6]^2 + z2[5]*(7 - 9*z2[6] + z2[6]^2) + 
        z2[5]^2*(3 - 4*z2[6] + z2[6]^2))) - 
    z2[2]*(-52 + 70*z2[5] - 50*z2[5]^2 + 12*z2[5]^3 - 2*z2[4]^3*(1 + z2[5]) + 
      z2[4]^2*(-2 + 6*z2[5] - 3*z2[5]^2 + z2[5]^3 - 3*z2[6]) + 35*z2[6] - 
      51*z2[5]*z2[6] + 48*z2[5]^2*z2[6] - 15*z2[5]^3*z2[6] + 
      8*z2[5]*z2[6]^2 - 7*z2[5]^2*z2[6]^2 + 3*z2[5]^3*z2[6]^2 - z2[6]^3 - 
      2*z2[5]*z2[6]^3 + z2[4]*(18 + z2[5]^2*(19 - 5*z2[6]) + 4*z2[6] - 
        z2[6]^2 + z2[5]^3*(-5 + 2*z2[6]) + z2[5]*(-25 + 6*z2[6] - 
          2*z2[6]^2)) + z2[3]*(-29 + z2[4]^3 + 3*z2[5]^3*(-1 + z2[6])^2 + 
        40*z2[6] - 13*z2[6]^2 + z2[6]^3 + z2[4]^2*(-7 - 4*z2[5] + 2*z2[5]^2 + 
          z2[5]^3 + z2[6]) + z2[5]*(-12 + 23*z2[6] - 10*z2[6]^2) + 
        4*z2[5]^2*(1 - 3*z2[6] + 2*z2[6]^2) + 
        z2[4]*(18 + z2[5]*(8 - 7*z2[6]) + 2*z2[5]^3*(-1 + z2[6]) - 10*z2[6] + 
          z2[6]^2 + z2[5]^2*(-3 + 5*z2[6])))), 
  y[1448] -> 5 - 4*z2[4] + 3*z2[4]^2 - 2*z2[4]^3 + z2[4]^4 - z2[4]^7 + 
    11*z2[5] - 9*z2[4]*z2[5] + 7*z2[4]^2*z2[5] - 5*z2[4]^3*z2[5] + 
    2*z2[4]^4*z2[5] - z2[4]^5*z2[5] + z2[2]^5*z2[3]*z2[5]*
     (z2[4]^3 + z2[4]^2*(-1 + z2[6]) + z2[4]*(-1 + z2[6])^2 + 
      (-1 + z2[6])^3) - z2[4]^6*(-1 + z2[6]) - 2*z2[4]^3*z2[5]*(-1 + z2[6]) - 
    4*z2[4]*z2[5]*(-1 + z2[6])^3 - 5*z2[5]*(-1 + z2[6])^4 - 21*z2[6] + 
    13*z2[4]*z2[6] - 7*z2[4]^2*z2[6] + 3*z2[4]^3*z2[6] - z2[4]^4*z2[6] + 
    2*z2[4]^6*z2[6] - 45*z2[5]*z2[6] + 28*z2[4]*z2[5]*z2[6] - 
    15*z2[4]^2*z2[5]*z2[6] + 6*z2[4]^3*z2[5]*z2[6] - z2[4]^4*z2[5]*z2[6] + 
    34*z2[6]^2 - 15*z2[4]*z2[6]^2 + 5*z2[4]^2*z2[6]^2 - z2[4]^3*z2[6]^2 + 
    70*z2[5]*z2[6]^2 - 30*z2[4]*z2[5]*z2[6]^2 + 9*z2[4]^2*z2[5]*z2[6]^2 - 
    z2[4]^3*z2[5]*z2[6]^2 - 26*z2[6]^3 + 7*z2[4]*z2[6]^3 - z2[4]^2*z2[6]^3 - 
    50*z2[5]*z2[6]^3 + 12*z2[4]*z2[5]*z2[6]^3 - z2[4]^2*z2[5]*z2[6]^3 + 
    9*z2[6]^4 - z2[4]*z2[6]^4 + 15*z2[5]*z2[6]^4 - z2[4]*z2[5]*z2[6]^4 - 
    z2[6]^5 - z2[5]*z2[6]^5 - z2[4]^2*(3*z2[5]*(-1 + z2[6])^2 + z2[6]^4) - 
    z2[3]*(z2[4]^5 + z2[4]^7 + z2[4]^4*(-1 + z2[6]) + 
      z2[4]^3*(-1 + z2[6])^2 + z2[4]^2*(-1 + z2[6])^3 + 
      z2[4]*(-1 + z2[6])^4 + (-1 + z2[6])^5 - z2[4]^6*(1 + z2[6])) - 
    z2[2]^5*(-z2[4]^3 + z2[3]*(z2[4]^3 + z2[4]^2*(-2 + z2[6]) + 
        (-2 + z2[6])*(-1 + z2[6])^2 + z2[4]*(2 - 3*z2[6] + z2[6]^2))) - 
    z2[2]^4*z2[5]*(z2[4]^3 + 2*z2[4]^4 + z2[4]^2*(-1 + z2[6]) + 
      z2[4]*(-1 + z2[6])^2 + (-1 + z2[6])^3 + 
      2*z2[3]*(2*z2[4]^4 + z2[4]^3*(-2 + z2[6]) + z2[4]*(-2 + z2[6])*
         (-1 + z2[6])^2 + (-2 + z2[6])*(-1 + z2[6])^3 + 
        z2[4]^2*(2 - 3*z2[6] + z2[6]^2))) - 
    z2[2]*(z2[4]^7 - z2[4]^6*(7 + z2[6]) + z2[4]^4*(-1 - 3*z2[5] + z2[5]^2 + 
        z2[6]) + z2[4]^5*(-1 + 5*z2[6]) + (-1 + z2[6])^3*
       (21 + z2[5]*(19 - 11*z2[6]) + 5*z2[5]^2*(-1 + z2[6]) - 12*z2[6] + 
        z2[6]^2) + z2[4]*(-1 + z2[6])^2*(16 + z2[5]*(15 - 9*z2[6]) + 
        4*z2[5]^2*(-1 + z2[6]) - 10*z2[6] + z2[6]^2) + 
      z2[4]^2*(-1 + z2[6])*(11 + z2[5]*(11 - 7*z2[6]) + 
        3*z2[5]^2*(-1 + z2[6]) - 8*z2[6] + z2[6]^2) + 
      z2[4]^3*(6 + z2[5]*(7 - 5*z2[6]) + 2*z2[5]^2*(-1 + z2[6]) - 6*z2[6] + 
        z2[6]^2) + z2[3]*(z2[4]^7 + 3*z2[4]^4*(-2 + z2[6]) + 
        3*z2[4]^2*(-2 + z2[6])*(-1 + z2[6])^2 + 3*z2[4]*(-2 + z2[6])*
         (-1 + z2[6])^3 + 3*(-2 + z2[6])*(-1 + z2[6])^4 + 
        3*z2[4]^5*(2 + z2[6]) - z2[4]^6*(6 + z2[6]) + 
        3*z2[4]^3*(2 - 3*z2[6] + z2[6]^2))) + 
    z2[2]^2*(2*z2[4]^6 + 3*z2[4]^3*(-1 + z2[6]) - z2[4]^5*(8 + z2[6]) + 
      z2[4]^4*(-2 + 4*z2[6]) + z2[4]^2*(10 - 13*z2[6] + 4*z2[6]^2) + 
      (-1 + z2[6])^2*(24 - 25*z2[6] + 6*z2[6]^2) + 
      z2[4]*(-17 + 36*z2[6] - 24*z2[6]^2 + 5*z2[6]^3) + 
      z2[3]*(14*z2[4]^4 + 4*z2[4]^6 - 2*z2[4]^5*(7 + z2[6]) + 
        z2[4]^3*(-14 + 14*z2[6] - 3*z2[6]^2) - z2[4]*(-1 + z2[6])^2*
         (14 - 14*z2[6] + 3*z2[6]^2) - (-1 + z2[6])^3*(14 - 14*z2[6] + 
          3*z2[6]^2) + z2[4]^2*(14 - 28*z2[6] + 17*z2[6]^2 - 3*z2[6]^3))) + 
    z2[2]^4*(-2*z2[4]^4 - z2[4]^2*z2[6] - z2[4]*(-1 + z2[6])*z2[6] - 
      (-1 + z2[6])^2*z2[6] + z2[3]*(4*z2[4]^4 + z2[4]^3*(-9 + 2*z2[6]) + 
        z2[4]^2*(9 - 9*z2[6] + 2*z2[6]^2) + (-1 + z2[6])^2*
         (9 - 9*z2[6] + 2*z2[6]^2) + z2[4]*(-9 + 18*z2[6] - 11*z2[6]^2 + 
          2*z2[6]^3))) + z2[2]^3*(z2[4]^3 + 3*z2[4]^4 + 
      z2[4]*(-3 + z2[6])*(-1 + z2[6])^2 + (-1 + z2[6])^2*
       (5 - 5*z2[6] + z2[6]^2) + z2[4]^2*(1 - 3*z2[6] + z2[6]^2) - 
      z2[3]*(-16*z2[4]^4 + 6*z2[4]^5 + z2[4]^3*(-4 + z2[6])^2 + 
        z2[4]^2*(-16 + 24*z2[6] - 10*z2[6]^2 + z2[6]^3) + 
        (-1 + z2[6])^2*(-16 + 24*z2[6] - 10*z2[6]^2 + z2[6]^3) + 
        z2[4]*(16 - 40*z2[6] + 34*z2[6]^2 - 11*z2[6]^3 + z2[6]^4))) + 
    z2[2]*(z2[4]^7*(1 + (1 + z2[3])*z2[5]) + 
      z2[4]^4*((-1 + z2[3])*z2[5]*(-1 + z2[6]) - z2[6]) + 
      z2[4]^5*(-4 + (-1 + z2[3])*z2[5] + 3*z2[6]) + z2[5]*(-1 + z2[6])^3*
       (11 + z2[3]*(-1 + z2[6])^2 - 5*z2[6] - 2*z2[6]^2) - 
      z2[4]^6*(3 + (1 + z2[5])*z2[6] + z2[3]*z2[5]*(1 + z2[6])) + 
      z2[4]*(2*z2[6]^4 + z2[5]*(-1 + z2[6])^2*(8 + z2[3]*(-1 + z2[6])^2 - 
          3*z2[6] - 2*z2[6]^2)) + z2[4]^3*(-z2[6]^2 + 
        z2[5]*(2 + z2[3]*(-1 + z2[6])^2 + z2[6] - z2[6]^2)) + 
      z2[4]^2*(-z2[6]^4 + z2[5]*(-5 + z2[3]*(-1 + z2[6])^3 + 6*z2[6] + 
          z2[6]^2 - z2[6]^3 + z2[6]^4))) - 
    z2[2]^2*(z2[4]^6*(3 + (2 + 4*z2[3])*z2[5] + z2[5]^2) + z2[6]^4 + 
      z2[4]^4*(-5 + z2[5]*(-3 - 2*z2[3]*(-2 + z2[6])) + 4*z2[6] + 
        z2[5]^2*z2[6]) - z2[5]*(-1 + z2[6])^3*(6 + 3*z2[6] - 2*z2[6]^2 + 
        2*z2[3]*(2 - 3*z2[6] + z2[6]^2)) + z2[4]*(-((-1 + z2[6])*z2[6]^3) + 
        z2[5]*(-3 - 2*z2[3]*(-2 + z2[6])*(-1 + z2[6])^3 + 2*z2[6] + 
          7*z2[6]^2 - 7*z2[6]^3 + 3*z2[6]^4)) + 
      z2[4]^5*(z2[5]^2 - 2*(1 + z2[6]) - z2[5]*(1 + z2[6] + 
          2*z2[3]*(2 + z2[6]))) + z2[4]^2*(-2*z2[3]*z2[5]*(-2 + z2[6])*
         (-1 + z2[6])^2 + z2[6]*(-2*z2[6] + z2[5]^2*z2[6]^2 + 
          z2[5]*(5 - 5*z2[6] + z2[6]^2))) + 
      z2[4]^3*((-2 + z2[6])*z2[6] + z2[5]^2*z2[6]^2 + 
        z2[5]*(3 - 4*z2[6] - 2*z2[3]*(2 - 3*z2[6] + z2[6]^2)))) + 
    z2[2]^3*(z2[4]^5*(2 + (3 + 6*z2[3])*z2[5] + z2[5]^2) + 
      z2[4]^4*(-6*z2[3]*z2[5] + z2[5]^2 - z2[6]) + z2[6]^3 + 
      z2[5]*(-1 + z2[6])^3*(-1 + 3*z2[6] + z2[3]*(6 - 6*z2[6] + z2[6]^2)) + 
      z2[4]^3*(2*(-1 + z2[6]) + z2[5]^2*z2[6] + 
        z2[5]*(-3 + z2[6] + z2[3]*(6 - 6*z2[6] + z2[6]^2))) + 
      z2[4]*(-(z2[6]^2*(1 + z2[6])) + z2[5]*(-2 + 7*z2[6] - 7*z2[6]^2 + 
          4*z2[6]^3 + z2[3]*(-1 + z2[6])^2*(6 - 6*z2[6] + z2[6]^2))) + 
      z2[4]^2*((-1 + z2[6])*z2[6] + z2[5]^2*z2[6]^2 + 
        z2[5]*(3 - 5*z2[6] + z2[6]^2 + z2[3]*(-6 + 12*z2[6] - 7*z2[6]^2 + 
            z2[6]^3)))), y[1449] -> -1 - z2[3]/2, 
  y[1450] -> -6*z2[3] - 5*z2[5], y[1451] -> 7 + z2[2] + 6*z2[3] - 2*z2[6], 
  y[1452] -> -2 + 3*z2[3]*(-2 + z2[6]) + 4*z2[5]*(-1 + z2[6]), 
  y[1453] -> 4 + 4*z2[5]*(-1 + z2[6]) - 3*z2[6], 
  y[1454] -> 6 + z2[2] + 6*z2[3] - z2[6], 
  y[1455] -> 2 + 3*z2[5]*(-1 + z2[6]), 
  y[1456] -> -4 - 3*z2[2] - z2[5]*(-4 + z2[6]) + 4*z2[5]^2*(-1 + z2[6]) + 
    z2[6], y[1457] -> -1 + 3*(-2 + z2[5])*z2[6]^2, 
  y[1458] -> z2[4]^2*(1 - z2[5] + z2[5]^2) + 
    z2[4]*(-2 - z2[5]*(-2 + z2[6]) + 2*z2[5]^2*(-1 + z2[6]) + z2[6]) + 
    (-1 + z2[6])*(-3 - z2[5]*(-3 + z2[6]) + 3*z2[5]^2*(-1 + z2[6]) + z2[6]) - 
    z2[2]*(-2 + z2[4] + 2*z2[6]), 
  y[1459] -> 1 + z2[5]*(-2 + z2[4] + 2*z2[6]), 
  y[1460] -> 4 - 6*z2[3]*(-3 + 2*z2[6]) + z2[5]*(13 - 10*z2[6] - 3*z2[6]^2), 
  y[1461] -> -7/6 + z2[6] - (z2[5]*(-13 + 10*z2[6] + 3*z2[6]^2))/12, 
  y[1462] -> -6 - z2[6] + z2[5]*(11 - 2*z2[6] - 3*z2[6]^3) + 
    3*z2[5]^2*(-1 + z2[6]^3), y[1463] -> 12 - 8*z2[6] - z2[6]^2 + 
    3*z2[5]^2*(2 - 3*z2[6] + z2[6]^3) - 
    z2[5]*(19 - 23*z2[6] + z2[6]^2 + 3*z2[6]^3), 
  y[1464] -> -1 - 3*z2[3] - 2*z2[3]^2, 
  y[1465] -> 1/3 + (4*z2[3])/3 + z2[3]^2, 
  y[1466] -> 4 + z2[3]*(9 + 4*z2[2] - 12*z2[6]) - 12*z2[6], 
  y[1467] -> 1 + 6*z2[3] + 6*z2[3]^2, y[1468] -> 4 - 3*z2[6], 
  y[1469] -> -4 + 2*z2[4] - z2[6], y[1470] -> 1 - z2[6]/3, 
  y[1471] -> 3 - 4*z2[6], y[1472] -> 3*z2[2]^2 - 8*z2[2]*(-1 + z2[6]) + 
    5*(-1 + z2[6])^2, y[1473] -> 2*z2[2]^2 - 9*z2[2]*(-1 + z2[6]) + 
    8*(-1 + z2[6])^2, y[1474] -> z2[2]^2 - 3*z2[2]*(-1 + z2[6]) + 
    2*(-1 + z2[6])^2, y[1475] -> -3 + 2*z2[3], 
  y[1476] -> 1 - z2[2] + z2[5]*(4 + z2[2] - 2*z2[6])*(-1 + z2[6]) + 
    z2[5]^2*(-1 + z2[6])^2 + 2*z2[6] + 2*z2[2]*z2[6] - 2*z2[6]^2, 
  y[1477] -> 21 + 24*z2[3]*(-1 + z2[6])^2 + 9*z2[3]^2*(-1 + z2[6])^2 - 
    38*z2[6] + 19*z2[6]^2, y[1478] -> -16 + 12*z2[6] + (-1 + z2[5])*z2[6]^2, 
  y[1479] -> -20 - 4*(-5 + z2[5])*z2[6] + 3*(-1 + z2[5])*z2[6]^2, 
  y[1480] -> z2[2]^2*z2[3]*z2[4] + z2[3]*z2[4]^3 - 
    2*z2[2]*z2[4]*(-1 + z2[3]*z2[4]) - 2*z2[4]*z2[6]^2 - 
    2*(-1 + z2[6])*z2[6]^2 - 2*z2[4]^2*(1 + z2[6]), 
  y[1481] -> -3 - z2[4]^2 + z2[4]*(2 + z2[6]), 
  y[1482] -> z2[2]^2 + 2*z2[4]^2 + 4*z2[4]*(-1 + z2[6]) + 6*(-1 + z2[6])^2 - 
    3*z2[2]*(-2 + z2[4] + 2*z2[6]), 
  y[1483] -> z2[4]^3 - 2*z2[2]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) + 2*z2[4]^2*(-1 + z2[6]) + 3*z2[4]*(-1 + z2[6])^2 + 
    4*(-1 + z2[6])^3 + z2[2]^2*(-2 + z2[4] + 2*z2[6]), 
  y[1484] -> -14 + 7*z2[4] + 12*z2[6] + 8*z2[3]*(-2 + z2[4] + 2*z2[6]) + 
    3*z2[3]^2*(-2 + z2[4] + 2*z2[6]), 
  y[1485] -> z2[2] + z2[4] + z2[5]*(8 + z2[2] - 4*z2[4] - 6*z2[6]) - 
    2*(1 + z2[6]) + z2[5]^2*(-2 + z2[4] + 2*z2[6]), 
  y[1486] -> 3 + 2*z2[5]*(6 + z2[2] - 4*z2[6])*(-1 + z2[6]) + 
    3*z2[5]^2*(-1 + z2[6])^2 + 2*z2[6] - 4*z2[6]^2 + z2[2]*(-2 + 3*z2[6]), 
  y[1487] -> 2 + 12*z2[6] + 24*z2[3]*z2[6] + 3*z2[3]^2*(-1 + 4*z2[6]), 
  y[1488] -> -9 + 4*z2[6] + 15*z2[6]^2 - 12*z2[6]^3 - 
    12*z2[3]*(-1 + z2[6])^2*(1 + z2[6]) - z2[3]^2*(-1 + z2[6])^2*
     (5 + 4*z2[6]), y[1489] -> -12 + 11*z2[6] + 
    z2[3]*(7*z2[5]*(-1 + z2[6]) + 4*z2[6]), 
  y[1490] -> 4 - 8*z2[3]^2*(-1 + z2[6]) - 8*z2[6] - 3*z2[3]*(-4 + 5*z2[6]), 
  y[1491] -> -2 + z2[4] + 4*z2[6] + z2[3]^2*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(-4 + 2*z2[4] + 5*z2[6]), 
  y[1492] -> -2 + 16*z2[6] + 8*z2[3]*(-2 + 5*z2[6]) + 
    3*z2[3]^2*(-5 + 8*z2[6]), y[1493] -> -5 - 4*z2[4] - 16*z2[6] - 
    4*z2[3]*(1 + 2*z2[4] + 5*z2[6]) - z2[3]^2*(1 + 4*z2[4] + 8*z2[6]), 
  y[1494] -> -30 + 18*z2[4] + 29*z2[6] + 
    z2[3]*(-4 + z2[4]*(4 + 7*z2[5]) + 14*z2[5]*(-1 + z2[6]) + 8*z2[6]), 
  y[1495] -> -1 + 6*z2[3]^2*(-1 + z2[6]) + 3*z2[6] + z2[3]*(-6 + 9*z2[6]), 
  y[1496] -> -42 + 40*z2[6] + z2[3]*(-4 + 21*z2[5]*(-1 + z2[6]) + 12*z2[6]), 
  y[1497] -> 7 + 8*z2[6] - 14*z2[6]^2 + z2[3]^2*(3 + 3*z2[6] - 6*z2[6]^2) + 
    8*z2[3]*(1 + z2[6] - 2*z2[6]^2), 
  y[1498] -> -4*(-2 + z2[4])*z2[6] + z2[3]*(-1 + z2[5])*
     (3 + 2*z2[6] + z2[6]^2), y[1499] -> -1/2*(z2[2]^2*z2[3]^2*z2[4]) - 
    (z2[3]^2*z2[4]^3)/2 + z2[2]*z2[3]*z2[4]*(-1 + z2[3]*z2[4]) - 
    (z2[6]^2*(-2 + z2[4] + 2*z2[6]))/2 + 
    z2[3]*(z2[4]*z2[6]^2 + (-1 + z2[6])*z2[6]^2 + z2[4]^2*(1 + z2[6])), 
  y[1500] -> -4*z2[3]*(-1 + z2[5]) + 
    z2[6]*(-15 + 6*z2[6] + z2[5]*(3 + 2*z2[6])), 
  y[1501] -> 202 + 3*z2[3]^2 + z2[2]*(39 + 7*z2[3] + z2[3]^2) - 53*z2[4] + 
    z2[3]*(29 - 7*z2[4] - 17*z2[6]) - 104*z2[6] + (-1 + z2[3] + z2[3]^2)*
     z2[5]^2*(-2 + z2[4] + 2*z2[6]) - 
    z2[5]*(8 + z2[2]*(1 - 3*z2[3] + z2[3]^2) - 4*z2[4] - 6*z2[6] + 
      z2[3]^2*(-7 + z2[4] + 2*z2[6]) + 2*z2[3]*(-16 + 3*z2[4] + 6*z2[6])), 
  y[1502] -> 16*(-1 + z2[4] + z2[6]) + z2[3]*(3 + z2[4]*(14 - 4*z2[5]) + 
      z2[5]*(15 - 6*z2[6]) + 11*z2[6]) - 
    z2[3]^2*(-15 + z2[5]^2*(-2 + z2[4] + 2*z2[6]) + 
      z2[5]*(-13 + 3*z2[4] + 6*z2[6])), 
  y[1503] -> -143 + 2*z2[2]^2*(4 + z2[3]) + (-1 + z2[3] + z2[3]^2)*z2[5]^2*
     (-1 + z2[6])^2 + 200*z2[6] - 52*z2[6]^2 + z2[3]^2*(-14 + 3*z2[6]) + 
    z2[3]*(-31 + 47*z2[6] - 10*z2[6]^2) - z2[5]*(-1 + z2[6])*
     (4 + z2[2]*(1 - 3*z2[3] + z2[3]^2) + z2[3]^2*(-6 + z2[6]) - 2*z2[6] + 
      z2[3]*(-26 + 6*z2[6])) + z2[2]*(-27 + z2[3]^2*(-5 + z2[6]) + 40*z2[6] + 
      z2[3]*(-1 + 10*z2[6])), y[1504] -> -345 + 2*z2[2]^2*(4 + z2[3]) + 
    3*(-1 + z2[3] + z2[3]^2)*z2[5]^2*(-1 + z2[6])^2 + 506*z2[6] - 
    156*z2[6]^2 + z2[3]^2*(-17 + 6*z2[6]) - 
    3*z2[3]*(20 - 31*z2[6] + 9*z2[6]^2) - z2[5]*(-1 + z2[6])*
     (12 + 2*z2[2]*(1 - 3*z2[3] + z2[3]^2) - 8*z2[6] + 
      z2[3]^2*(-13 + 3*z2[6]) + 2*z2[3]*(-29 + 9*z2[6])) + 
    z2[2]*(-66 + 2*z2[3]^2*(-3 + z2[6]) + 79*z2[6] + z2[3]*(-8 + 17*z2[6])), 
  y[1505] -> 2*(-1 + z2[5])*(2 - 3*z2[6] + z2[6]^2) + 
    z2[3]*(z2[2] + (-1 + z2[6])*(-1 + z2[5] + z2[5]^2*(-1 + z2[6]) - 
        z2[5]*z2[6])), y[1506] -> -6 + 2*z2[4]^2*(-1 + z2[5]) + 11*z2[6] - 
    4*z2[6]^2 + 2*z2[5]*(3 - 5*z2[6] + 2*z2[6]^2) + 
    z2[4]*(5 - 3*z2[6] + z2[5]*(-4 + 3*z2[6])) + 
    (z2[3]*(2*z2[2] + z2[4]^2*(-1 + z2[5]^2) + 
       (-2 - 2*z2[5]*(-1 + z2[6]) + 3*z2[5]^2*(-1 + z2[6]) - z2[6])*
        (-1 + z2[6]) + z2[4]*(-1 + z2[5] + 2*z2[5]^2*(-1 + z2[6]) - z2[6] - 
         z2[5]*z2[6])))/2, y[1507] -> 
   -10 - z2[3]^3*z2[5]*(-5 + z2[6])*(-1 + z2[6])^3 - 4*(3 + z2[5])*z2[6] + 
    3*(11 + z2[5])*z2[6]^2 - 16*z2[6]^3 + 2*z2[6]^4 + 
    z2[3]*(-1 + z2[6])*(20 + z2[5]*(5 - 3*z2[6]) - 4*z2[6] - 13*z2[6]^2 + 
      3*z2[6]^3) - z2[3]^2*(-1 + z2[6])^2*(10 - z2[6]^2 + 
      z2[5]*(10 - 8*z2[6] + z2[6]^2)), 
  y[1508] -> -4 + 7*z2[6] + z2[6]^2 + z2[3]*(11 - 13*z2[6] + 3*z2[6]^2 + 
      z2[5]*(11 - 13*z2[6] + 2*z2[6]^2)) + 
    z2[3]^2*(13 + z2[5]^2*(-1 + z2[6])^2 - 15*z2[6] + 
      z2[5]*(10 - 13*z2[6] + 3*z2[6]^2)), 
  y[1509] -> z2[3]*(3*z2[2] + (-3 - 3*z2[5]*(-1 + z2[6]) + 
        4*z2[5]^2*(-1 + z2[6]) - z2[6])*(-1 + z2[6])) + 
    2*(-8 + 14*z2[6] - 5*z2[6]^2 + z2[5]*(8 - 13*z2[6] + 5*z2[6]^2)), 
  y[1510] -> 20 - 39*z2[6] + 15*z2[6]^2 + 
    z2[3]*(-14 + 5*z2[6] + 8*z2[6]^2 + z2[5]*(-26 + 34*z2[6] - 8*z2[6]^2)) - 
    z2[3]^2*(28 + 3*z2[5]^2*(-1 + z2[6])^2 - 30*z2[6] + 
      z2[5]*(23 - 32*z2[6] + 9*z2[6]^2)), 
  y[1511] -> 3*z2[2]^5*z2[3]^2 + 6*(1 + z2[3])^2*(-1 + z2[6])^2 - 
    2*z2[2]^4*(6*(-1 + z2[6]) + z2[3]^2*(-9 + 4*z2[6]) + 
      z2[3]*(-9 + 6*z2[6])) + z2[2]*(1 + z2[3])*(-1 + z2[6])*
     (-39 + 29*z2[6] + z2[3]*(-27 + 17*z2[6])) + 
    z2[2]^3*(51 - 64*z2[6] + 16*z2[6]^2 + 
      z2[3]^2*(42 - 36*z2[6] + 5*z2[6]^2) + 
      2*z2[3]*(39 - 40*z2[6] + 8*z2[6]^2)) + 
    2*z2[2]^2*(36 - 54*z2[6] + 20*z2[6]^2 + 
      z2[3]^2*(24 - 30*z2[6] + 8*z2[6]^2) + 
      z2[3]*(57 - 78*z2[6] + 25*z2[6]^2)), 
  y[1512] -> z2[2]^4*(-1 + z2[3] + 9*z2[3]^2) + 
    z2[2]^3*(z2[3]*(70 - 50*z2[6]) + z2[3]^2*(49 - 18*z2[6]) - 
      62*(-1 + z2[6])) + (1 + z2[3])*(-1 + z2[6])*
     (-87 + 61*z2[6] + z2[3]*(-35 + 13*z2[5]*(-1 + z2[6]) + 22*z2[6])) + 
    z2[2]^2*(201 - 254*z2[6] + 63*z2[6]^2 + 
      z2[3]^2*(106 - 80*z2[6] + 9*z2[6]^2) + 
      z2[3]*(246 - 250*z2[6] + 49*z2[6]^2)) + 
    z2[2]*(225 - 340*z2[6] + 128*z2[6]^2 + 
      z2[3]^2*(114 - 132*z2[6] + 31*z2[6]^2) + 
      2*z2[3]*(156 - 209*z2[6] + 66*z2[6]^2)), 
  y[1513] -> z2[5]*(z2[3]*(-1 + z2[6]) + z2[3]^2*(-2 + z2[6])*
       (-1 + z2[6])^2 + z2[3]^3*(-1 + z2[6])^3 - z2[6])*(-1 + z2[6]) + 
    (1 - z2[6])*(2 + 5*z2[6] - 6*z2[6]^2 + 2*z2[6]^3 + 
      z2[3]^2*(2 - 3*z2[6] + z2[6]^3) + z2[3]*(4 - 2*z2[6] - 5*z2[6]^2 + 
        3*z2[6]^3)), y[1514] -> 4 + 7*z2[6] - (20 + z2[5])*z2[6]^2 + 
    13*z2[6]^3 - 3*z2[6]^4 + z2[3]^3*(-1 + z2[6])^3*
     (-1 + z2[5]*(-6 + 4*z2[6])) + z2[3]^2*(-1 + z2[6])^2*
     (6 + 5*z2[6] - 4*z2[6]^2 + z2[5]*(12 - 20*z2[6] + 9*z2[6]^2)) + 
    z2[3]*(-1 + z2[6])*(-9 - 8*z2[6] + 20*z2[6]^2 - 7*z2[6]^3 + 
      z2[5]*(-6 + 16*z2[6] - 15*z2[6]^2 + 5*z2[6]^3)), 
  y[1515] -> (1 + z2[6])*(3 - z2[5] + z2[6] - 6*z2[6]^2 + 3*z2[6]^3) + 
    z2[3]*(-1 + z2[6])*(10 - 50*z2[6] + 35*z2[6]^2 - 3*z2[6]^3 + 
      5*z2[5]*(-1 + z2[6])^2*(-5 + 3*z2[6])) + z2[3]^3*(-1 + z2[6])^2*
     (6 - 4*z2[6] + z2[5]*(15 - 20*z2[6] + 6*z2[6]^2)) + 
    z2[3]^2*(-1 + z2[6])*(6 - 35*z2[6] + 31*z2[6]^2 - 6*z2[6]^3 + 
      z2[5]*(-40 + 100*z2[6] - 81*z2[6]^2 + 21*z2[6]^3)), 
  y[1516] -> -9 - 11*z2[6] + 8*z2[6]^2 + 3*z2[6]^3 + z2[5]*(3 + 2*z2[6]) + 
    z2[3]*(51 - 201*z2[6] + 190*z2[6]^2 - 51*z2[6]^3 + 3*z2[6]^4 - 
      6*z2[5]*(-1 + z2[6])^2*(17 - 13*z2[6] + z2[6]^2)) - 
    z2[3]^3*(-1 + z2[6])*(-21 + 20*z2[6] - 3*z2[6]^2 + 
      z2[5]*(-60 + 94*z2[6] - 39*z2[6]^2 + 3*z2[6]^3)) + 
    z2[3]^2*(36 - 151*z2[6] + 159*z2[6]^2 - 51*z2[6]^3 + 3*z2[6]^4 + 
      z2[5]*(-162 + 436*z2[6] - 397*z2[6]^2 + 132*z2[6]^3 - 9*z2[6]^4)), 
  y[1517] -> -16 - 24*z2[6] + (49 + 2*z2[5])*z2[6]^2 - 22*z2[6]^3 + 
    3*z2[6]^4 - z2[3]^3*(-1 + z2[6])^2*(4 - z2[6] + 
      3*z2[5]*(9 - 8*z2[6] + z2[6]^2)) - z2[3]^2*(-1 + z2[6])*
     (-24 - 6*z2[6] + 19*z2[6]^2 - 3*z2[6]^3 + 
      2*z2[5]*(-27 + 51*z2[6] - 28*z2[6]^2 + 3*z2[6]^3)) - 
    z2[3]*(36 + 3*z2[6] - 74*z2[6]^2 + 45*z2[6]^3 - 6*z2[6]^4 + 
      z2[5]*(27 - 78*z2[6] + 80*z2[6]^2 - 32*z2[6]^3 + 3*z2[6]^4)), 
  y[1518] -> -352 - z2[2]^3*(-1 + z2[3] + 3*z2[3]^2) + 217*z2[4] - 
    82*z2[4]^2 + 570*z2[6] - 148*z2[4]*z2[6] - 225*z2[6]^2 - 
    z2[3]^2*(z2[4]^2*(1 + 3*z2[5] + 9*z2[5]^2) + 
      z2[4]*(-25 + 4*z2[5]*(-1 + z2[6]) + 18*z2[5]^2*(-1 + z2[6]) + 
        4*z2[6]) + (-1 + z2[6])*(-47 + 5*z2[5]*(-1 + z2[6]) + 
        27*z2[5]^2*(-1 + z2[6]) + 7*z2[6])) + 
    z2[2]^2*(-74 + 21*z2[4] + 74*z2[6] + z2[3]^2*(-25 + 6*z2[4] + 12*z2[6]) + 
      z2[3]*(-50 + 11*z2[4] + 42*z2[6])) - 
    z2[3]*(150 + z2[4]^2*(2 + 52*z2[5]) - 224*z2[6] + 78*z2[6]^2 + 
      4*z2[5]*(38 - 67*z2[6] + 29*z2[6]^2) + 
      3*z2[4]*(-24 + 13*z2[6] + z2[5]*(-34 + 28*z2[6]))) - 
    z2[2]*(z2[3]^2*(82 + 3*z2[4]^2 - 70*z2[6] + 9*z2[6]^2 + 
        z2[4]*(-32 + 6*z2[6])) + z2[3]*(251 + 10*z2[4]^2 - 300*z2[6] + 
        70*z2[6]^2 + 2*z2[4]*(-51 + 20*z2[6])) + 
      2*(167 + 11*z2[4]^2 - 232*z2[6] + 67*z2[6]^2 + 
        z2[4]*(-79 + 39*z2[6]))), 
  y[1519] -> z2[2]^4*(-3 + 3*z2[3] + 23*z2[3]^2) + 
    z2[2]^3*(z2[3]^2*(149 - 64*z2[6]) - 168*(-1 + z2[6]) - 
      4*z2[3]*(-47 + 34*z2[6])) + z2[2]^2*(693 - 902*z2[6] + 235*z2[6]^2 + 
      z2[3]^2*(374 - 314*z2[6] + 41*z2[6]^2) + 
      z2[3]*(820 - 874*z2[6] + 181*z2[6]^2)) + 
    z2[2]*(927 - 1448*z2[6] + 560*z2[6]^2 + 
      z2[3]^2*(458 - 566*z2[6] + 147*z2[6]^2) + 
      2*z2[3]*(625 - 872*z2[6] + 286*z2[6]^2)) + (1 + z2[3])*(-1 + z2[6])*
     (-418 + 314*z2[6] + z2[3]*(65*z2[5]*(-1 + z2[6]) + 2*(-79 + 53*z2[6]))), 
  y[1520] -> 8 - 2*z2[4]^3 + 15*z2[6] + 3*z2[5]*z2[6] - 12*z2[6]^2 + 
    2*z2[6]^3 + z2[4]^2*(4 + (9 + z2[5])*z2[6]) - 
    z2[4]*(6 + 2*(7 + z2[5])*z2[6] + (1 + z2[5])*z2[6]^2) - 
    z2[3]^3*z2[5]*(z2[4]^3 + z2[4]^2*(-2 + z2[6]) + 
      (-4 + z2[6])*(-1 + z2[6])^2 + z2[4]*(3 - 4*z2[6] + z2[6]^2)) + 
    z2[3]*(16 - z2[4]^3*(4 + z2[5]) + z2[5]*(4 - 3*z2[6]) - 6*z2[6] - 
      10*z2[6]^2 + 3*z2[6]^3 - z2[4]*(12 + 3*z2[5] + 4*z2[6] - 3*z2[6]^2) + 
      z2[4]^2*(8 + 6*z2[6] + z2[5]*(2 + z2[6]))) + 
    z2[3]^2*(-2*z2[4]^3*(1 + z2[5]) + z2[4]^2*(4 - z2[5]*(-4 + z2[6]) + 
        z2[6]) - (-1 + z2[6])*(8 - z2[6] - z2[6]^2 + 
        z2[5]*(8 - 7*z2[6] + z2[6]^2)) + z2[4]*(-6 + 2*z2[6] + z2[6]^2 - 
        z2[5]*(6 - 6*z2[6] + z2[6]^2))), 
  y[1521] -> 12 + 25*z2[6] - 15*z2[6]^2 + 3*z2[6]^3 + z2[4]^2*(4 + 3*z2[6]) + 
    z2[3]^3*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) + 
    z2[4]*(-8 - 18*z2[6] + 3*z2[6]^2) + 
    z2[3]^2*(18 + z2[6] - 15*z2[6]^2 + 3*z2[6]^3 + 3*z2[4]^2*(2 + z2[6]) + 
      z2[4]*(-12 - 8*z2[6] + 3*z2[6]^2)) + 
    z2[3]*(27 + 22*z2[6] - 32*z2[6]^2 + 6*z2[6]^3 + z2[4]^2*(9 + 6*z2[6]) + 
      z2[4]*(-18 - 23*z2[6] + 6*z2[6]^2)) - 
    z2[5]*(z2[6]^2 + z2[3]*(-21 + 3*z2[4]^3 + 3*z2[4]^2*(-3 + z2[6]) + 
        41*z2[6] - 24*z2[6]^2 + 3*z2[6]^3 + z2[4]*(15 - 16*z2[6] + 
          3*z2[6]^2)) + z2[3]^3*(-21 + 3*z2[4]^3 + 3*z2[4]^2*(-3 + z2[6]) + 
        41*z2[6] - 23*z2[6]^2 + 3*z2[6]^3 + z2[4]*(15 - 16*z2[6] + 
          3*z2[6]^2)) + z2[3]^2*(-42 + 6*z2[4]^3 + 6*z2[4]^2*(-3 + z2[6]) + 
        82*z2[6] - 47*z2[6]^2 + 6*z2[6]^3 + z2[4]*(30 - 32*z2[6] + 
          6*z2[6]^2))), y[1522] -> 
   (1 + z2[3])*(4 + 8*z2[6] - z2[4]*(2 + 3*z2[6]) + 
      z2[3]^2*(15 + 3*z2[4]^2 + 3*z2[4]*(-3 + z2[6]) - 16*z2[6] + 
        3*z2[6]^2) + 3*z2[3]*(-15 + 2*z2[4]^3 + z2[4]^2*(-7 + z2[6]) + 
        34*z2[6] - 15*z2[6]^2 + z2[6]^3 + z2[4]*(11 - 12*z2[6] + z2[6]^2))) - 
    z2[3]*z2[5]*(-77 + 6*z2[4]^3 + 140*z2[6] - 69*z2[6]^2 + 6*z2[6]^3 + 
      3*z2[4]^2*(-9 + 2*z2[6]) + z2[4]*(52 - 48*z2[6] + 6*z2[6]^2) + 
      z2[3]^2*(-45 + 3*z2[4]^3 + 3*z2[4]^2*(-5 + z2[6]) + 74*z2[6] - 
        33*z2[6]^2 + 3*z2[6]^3 + 3*z2[4]*(10 - 8*z2[6] + z2[6]^2)) + 
      z2[3]*(-122 + 9*z2[4]^3 + 214*z2[6] - 102*z2[6]^2 + 9*z2[6]^3 + 
        z2[4]^2*(-42 + 9*z2[6]) + z2[4]*(82 - 72*z2[6] + 9*z2[6]^2))), 
  y[1523] -> (13*(1 + z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - z2[6])*
      (-1 + z2[6])^3)/4 - 
    ((-1 + z2[6])^2*(122 + z2[2]^3*(-1 + z2[3] + 3*z2[3]^2) + 
       z2[2]^2*(z2[3]*(39 - 31*z2[6]) + z2[3]^2*(19 - 6*z2[6]) - 
         53*(-1 + z2[6])) - 179*z2[6] + 64*z2[6]^2 + z2[3]^2*(-1 + z2[6])*
        (-22 + z2[5]*(-1 + z2[6]) + 9*z2[5]^2*(-1 + z2[6]) + 3*z2[6]) + 
       z2[3]*(-1 + z2[6])*(-48 + 26*z2[6] + 9*z2[5]*(-7 + 5*z2[6])) + 
       z2[2]*(z2[3]^2*(48 - 32*z2[6] + 3*z2[6]^2) + 
         4*(44 - 57*z2[6] + 14*z2[6]^2) + z2[3]*(149 - 158*z2[6] + 
           30*z2[6]^2))))/4, y[1524] -> 
   -(z2[6]^2*(18 + 4*z2[2]^2 - 7*z2[2]*(-2 + z2[6]) - 16*z2[6] + z2[6]^2)) + 
    z2[3]^2*(158 - 4*z2[2]^4 + z2[2]^3*(-6 + z2[6]) - 348*z2[6] + 
      228*z2[6]^2 - 44*z2[6]^3 + z2[6]^4 + 
      z2[2]^2*(54 - 70*z2[6] + 21*z2[6]^2) + 
      z2[2]*(164 - 270*z2[6] + 124*z2[6]^2 - 13*z2[6]^3)) + 
    z2[3]*(203 - 422*z2[6] + 243*z2[6]^2 - 31*z2[6]^3 - 
      8*z2[2]^3*(-4 + 3*z2[6]) + z2[2]^2*(144 - 172*z2[6] + 41*z2[6]^2) + 
      z2[2]*(248 - 396*z2[6] + 159*z2[6]^2 - 9*z2[6]^3)) - 
    z2[3]^3*(45 + z2[2]^4 + z2[2]^3*(9 - 5*z2[6]) - 74*z2[6] + 33*z2[6]^2 - 
      3*z2[6]^3 + z2[2]^2*(30 - 29*z2[6] + 5*z2[6]^2) - 
      z2[2]*(-50 + 66*z2[6] - 21*z2[6]^2 + z2[6]^3)) + 
    z2[3]*z2[5]*(-1 + z2[6])*(216 + 2*z2[2]^3*(16 + 12*z2[3] + z2[3]^2) + 
      z2[2]^2*(z2[3]*(132 - 64*z2[6]) + z2[3]^2*(15 - 7*z2[6]) - 
        72*(-2 + z2[6])) - 292*z2[6] + 89*z2[6]^2 - 3*z2[6]^3 + 
      z2[3]*(286 - 378*z2[6] + 114*z2[6]^2 - 4*z2[6]^3) - 
      z2[3]^2*(-70 + 86*z2[6] - 25*z2[6]^2 + z2[6]^3) + 
      z2[2]*(248 - 232*z2[6] + 34*z2[6]^2 + z2[3]^2*(45 - 39*z2[6] + 
          6*z2[6]^2) + z2[3]*(276 - 252*z2[6] + 38*z2[6]^2))), 
  y[1525] -> 13*(3 + z2[3]*(7 + 4*z2[5]*(-1 + z2[6]) - 4*z2[6]) - 3*z2[6])*
     (-1 + z2[6])^2 + (1 - z2[6])*(448 + 2*z2[2]^3*(-1 + z2[3] + 3*z2[3]^2) + 
      z2[2]^2*(z2[3]*(89 - 73*z2[6]) + z2[3]^2*(44 - 18*z2[6]) - 
        127*(-1 + z2[6])) - 697*z2[6] + 263*z2[6]^2 + 
      z2[3]^2*(-1 + z2[6])*(-69 + 6*z2[5]*(-1 + z2[6]) + 
        36*z2[5]^2*(-1 + z2[6]) + 10*z2[6]) + 
      2*z2[2]*(255 - 346*z2[6] + 95*z2[6]^2 + 
        z2[3]^2*(65 - 51*z2[6] + 6*z2[6]^2) + 
        z2[3]*(200 - 229*z2[6] + 50*z2[6]^2)) + 
      z2[3]*(133 - 194*z2[6] + 65*z2[6]^2 + z2[5]*(254 - 454*z2[6] + 
          200*z2[6]^2))), y[1526] -> 
   z2[3]*z2[5]*(-1 + z2[6])^2*(z2[2]^3*(16 + 12*z2[3] + z2[3]^2) - 
      2*z2[2]^2*(-28 + z2[3]^2*(-3 + z2[6]) + 10*z2[6] + 
        z2[3]*(-26 + 9*z2[6])) + (1 + z2[3])*(60 - 70*z2[6] + 15*z2[6]^2 + 
        4*z2[3]*(5 - 5*z2[6] + z2[6]^2)) + 
      z2[2]*(5*(16 - 12*z2[6] + z2[6]^2) + z2[3]^2*(15 - 10*z2[6] + 
          z2[6]^2) + z2[3]*(90 - 65*z2[6] + 6*z2[6]^2))) + 
    (1 - z2[6])*((10 + 4*z2[2]^2 + z2[2]*(10 - 3*z2[6]) - 7*z2[6])*z2[6]^2 + 
      z2[3]^3*(15 + z2[2]^4 - 2*z2[2]^3*(-3 + z2[6]) - 20*z2[6] + 6*z2[6]^2 + 
        z2[2]^2*(15 - 10*z2[6] + z2[6]^2) + 4*z2[2]*(5 - 5*z2[6] + 
          z2[6]^2)) + z2[3]^2*(-40 + 4*z2[2]^4 - z2[2]^3*(-6 + z2[6]) + 
        80*z2[6] - 39*z2[6]^2 + 4*z2[6]^3 + z2[2]^2*(-18 + 17*z2[6] - 
          4*z2[6]^2) + z2[2]*(-50 + 65*z2[6] - 21*z2[6]^2 + z2[6]^3)) + 
      z2[3]*(-55 + 8*z2[2]^3*(-2 + z2[6]) + 100*z2[6] - 35*z2[6]^2 - 
        3*z2[6]^3 + z2[2]^2*(-56 + 48*z2[6] - 5*z2[6]^2) - 
        2*z2[2]*(40 - 50*z2[6] + 10*z2[6]^2 + z2[6]^3))), 
  y[1527] -> (1 + z2[3])^2*(z2[4]^4 + 2*z2[4]^3*(-1 + z2[6]) + 
      3*z2[4]^2*(-1 + z2[6])^2 + 4*z2[4]*(-1 + z2[6])^3 + 5*(-1 + z2[6])^4) + 
    z2[2]^5*z2[3]^2*(-1 + z2[6])*(-2 + z2[4] + 2*z2[6]) - 
    z2[2]^4*(4*(-1 + z2[6])^2*(-2 + z2[4] + 2*z2[6]) + 
      2*z2[3]*(-2 + z2[4] + 2*z2[6])*(3 - 5*z2[6] + 2*z2[6]^2) + 
      z2[3]^2*(z2[4]^2*(-3 + 2*z2[6]) + (-1 + z2[6])^2*(-13 + 6*z2[6]) + 
        4*z2[4]*(2 - 3*z2[6] + z2[6]^2))) + 
    z2[2]*(4*z2[4]^4 + 8*(-1 + z2[6])^3*(-4 + 3*z2[6]) + 
      z2[4]^3*(-11 + 9*z2[6]) + z2[4]*(-1 + z2[6])^2*(-25 + 19*z2[6]) + 
      2*z2[4]^2*(9 - 16*z2[6] + 7*z2[6]^2) + 
      z2[3]^2*(2*z2[4]^4 + z2[4]^3*(-7 + 5*z2[6]) + 2*(-1 + z2[6])^3*
         (-11 + 7*z2[6]) + z2[4]*(-1 + z2[6])^2*(-17 + 11*z2[6]) + 
        4*z2[4]^2*(3 - 5*z2[6] + 2*z2[6]^2)) + 
      2*z2[3]*(3*z2[4]^4 + 3*z2[4]*(-1 + z2[6])^2*(-7 + 5*z2[6]) + 
        z2[4]^3*(-9 + 7*z2[6]) + (-1 + z2[6])^3*(-27 + 19*z2[6]) + 
        z2[4]^2*(15 - 26*z2[6] + 11*z2[6]^2))) + 
    z2[2]^3*((-1 + z2[6])*(-38 + 4*z2[4]^2*(-3 + z2[6]) + 86*z2[6] - 
        60*z2[6]^2 + 12*z2[6]^3 + z2[4]*(25 - 32*z2[6] + 8*z2[6]^2)) + 
      z2[3]^2*(z2[4]^3*(-3 + z2[6]) + 4*(-1 + z2[6])^2*
         (8 - 7*z2[6] + z2[6]^2) + 2*z2[4]^2*(6 - 6*z2[6] + z2[6]^2) + 
        z2[4]*(-22 + 42*z2[6] - 23*z2[6]^2 + 3*z2[6]^3)) + 
      2*z2[3]*(z2[4]^2*(9 - 10*z2[6] + 2*z2[6]^2) + (-1 + z2[6])^2*
         (29 - 30*z2[6] + 6*z2[6]^2) + z2[4]*(-19 + 39*z2[6] - 24*z2[6]^2 + 
          4*z2[6]^3))) + z2[2]^2*
     ((-3 + 2*z2[6])*(4*z2[4]^3 + z2[4]^2*(-9 + 8*z2[6]) + 
        (-1 + z2[6])^2*(-19 + 16*z2[6]) + 2*z2[4]*(7 - 13*z2[6] + 
          6*z2[6]^2)) + z2[3]^2*(z2[4]^4 + 4*z2[4]^3*(-2 + z2[6]) + 
        z2[4]^2*(18 - 24*z2[6] + 7*z2[6]^2) + (-1 + z2[6])^2*
         (38 - 48*z2[6] + 13*z2[6]^2) + 2*z2[4]*(-14 + 32*z2[6] - 
          23*z2[6]^2 + 5*z2[6]^3)) + 2*z2[3]*(z2[4]^3*(-9 + 5*z2[6]) + 
        z2[4]^2*(21 - 30*z2[6] + 10*z2[6]^2) + (-1 + z2[6])^2*
         (45 - 62*z2[6] + 20*z2[6]^2) + z2[4]*(-33 + 79*z2[6] - 61*z2[6]^2 + 
          15*z2[6]^3))), y[1528] -> 
   z2[2]^4*(-2 + z2[4] + z2[3]^2*(14 - 5*z2[4] - 14*z2[6]) + 2*z2[6] - 
      z2[3]*(-2 + z2[4] + 2*z2[6])) - (1 + z2[3])*
     (70*z2[4]^3 + z2[4]^2*(-157 + 131*z2[6]) + (-1 + z2[6])^2*
       (-331 + 253*z2[6]) + 4*z2[4]*(61 - 109*z2[6] + 48*z2[6]^2) + 
      z2[3]*(z2[4]^3*(18 + 13*z2[5]) + z2[4]^2*(-53 + 26*z2[5]*(-1 + z2[6]) + 
          40*z2[6]) + z2[4]*(-1 + z2[6])*(-88 + 39*z2[5]*(-1 + z2[6]) + 
          62*z2[6]) + (-1 + z2[6])^2*(-123 + 52*z2[5]*(-1 + z2[6]) + 
          84*z2[6]))) + z2[2]^3*(-2*z2[4]^2 + 44*z2[4]*(-1 + z2[6]) + 
      106*(-1 + z2[6])^2 + 2*z2[3]*(59 + z2[4]^2 - 102*z2[6] + 43*z2[6]^2 + 
        6*z2[4]*(-4 + 3*z2[6])) + z2[3]^2*(10*z2[4]^2 + 
        z2[4]*(-51 + 28*z2[6]) + 2*(50 - 73*z2[6] + 23*z2[6]^2))) - 
    z2[2]*(48*z2[4]^3 + 4*z2[4]^2*(-63 + 44*z2[6]) + 
      z2[4]*(477 - 768*z2[6] + 304*z2[6]^2) + 
      2*(-351 + 905*z2[6] - 770*z2[6]^2 + 216*z2[6]^3) + 
      z2[3]^2*(-344 + 23*z2[4]^3 + 778*z2[6] - 550*z2[6]^2 + 116*z2[6]^3 + 
        2*z2[4]^2*(-58 + 27*z2[6]) + z2[4]*(230 - 302*z2[6] + 85*z2[6]^2)) + 
      2*z2[3]*(-469 + 22*z2[4]^3 + 1132*z2[6] - 883*z2[6]^2 + 220*z2[6]^3 + 
        z2[4]^2*(-157 + 88*z2[6]) + z2[4]*(313 - 454*z2[6] + 154*z2[6]^2))) - 
    z2[2]^2*(-z2[4]^3 + z2[4]^2*(-94 + 46*z2[6]) + 
      z2[4]*(291 - 394*z2[6] + 109*z2[6]^2) + 
      4*(-123 + 285*z2[6] - 205*z2[6]^2 + 43*z2[6]^3) + 
      z2[3]^2*(-268 + 5*z2[4]^3 + 502*z2[6] - 266*z2[6]^2 + 32*z2[6]^3 + 
        2*z2[4]^2*(-30 + 7*z2[6]) + z2[4]*(162 - 154*z2[6] + 23*z2[6]^2)) + 
      z2[3]*(z2[4]^3 + z2[4]^2*(-90 + 34*z2[6]) + 
        z2[4]*(328 - 374*z2[6] + 83*z2[6]^2) + 
        2*(-287 + 599*z2[6] - 378*z2[6]^2 + 66*z2[6]^3))), 
  y[1529] -> (8 + 4*z2[2] - z2[4] - z2[6])*z2[6]^2 + 
    z2[3]^3*(3*z2[2]^3 + z2[2]^2*(15 - 3*z2[4] - 4*z2[6]) + 
      z2[2]*(30 + z2[4]^2 + z2[4]*(-11 + z2[6]) - 16*z2[6] + z2[6]^2) + 
      3*(10 + z2[4]^2 + z2[4]*(-5 + z2[6]) - 8*z2[6] + z2[6]^2)) + 
    z2[3]*(-16*z2[2]^3 + 4*z2[4]^3 + z2[4]*(93 - 37*z2[6]) + 
      z2[4]^2*(-38 + z2[6]) + 4*z2[2]^2*(-22 + 8*z2[4] + 9*z2[6]) - 
      2*(74 - 87*z2[6] + 17*z2[6]^2) - z2[2]*(168 + 20*z2[4]^2 - 128*z2[6] + 
        11*z2[6]^2 + 2*z2[4]*(-44 + 7*z2[6]))) + 
    z2[3]^2*(-118 + 4*z2[4]^3 + z2[4]^2*(-35 + z2[6]) + 150*z2[6] - 
      39*z2[6]^2 + z2[6]^3 + z2[2]^2*(-36 + 15*z2[4] + 17*z2[6]) + 
      z2[4]*(78 - 34*z2[6] + z2[6]^2) - z2[2]*(114 + 15*z2[4]^2 - 91*z2[6] + 
        12*z2[6]^2 + z2[4]*(-63 + 11*z2[6]))) + 
    z2[3]*z2[5]*(156 + z2[2]^3*(16 + 12*z2[3] + z2[3]^2) - 96*z2[4] + 
      38*z2[4]^2 - 4*z2[4]^3 - 222*z2[6] + 56*z2[4]*z2[6] - 3*z2[4]^2*z2[6] + 
      74*z2[6]^2 - 3*z2[4]*z2[6]^2 - 3*z2[6]^3 - 
      z2[2]^2*(-88 + 32*z2[4] + 52*z2[6] + z2[3]^2*(-9 + 3*z2[4] + 5*z2[6]) + 
        z2[3]*(-80 + 28*z2[4] + 46*z2[6])) - 
      z2[3]^2*(-50 + z2[4]^3 + z2[4]^2*(-11 + z2[6]) + 66*z2[6] - 
        21*z2[6]^2 + z2[6]^3 + z2[4]*(30 - 16*z2[6] + z2[6]^2)) - 
      z2[3]*(-206 + 5*z2[4]^3 + 288*z2[6] - 95*z2[6]^2 + 4*z2[6]^3 + 
        z2[4]^2*(-49 + 4*z2[6]) + 2*z2[4]*(63 - 36*z2[6] + 2*z2[6]^2)) + 
      z2[2]*(168 + 20*z2[4]^2 - 172*z2[6] + 29*z2[6]^2 + 
        8*z2[4]*(-11 + 3*z2[6]) + z2[3]^2*(30 + 3*z2[4]^2 - 29*z2[6] + 
          5*z2[6]^2 + z2[4]*(-15 + 4*z2[6])) + 
        z2[3]*(186 + 21*z2[4]^2 - 187*z2[6] + 32*z2[6]^2 + 
          z2[4]*(-96 + 26*z2[6])))), y[1530] -> 4 + z2[3] - z2[5], 
  y[1531] -> -3 - z2[5]*(-1 + z2[6]) + (4 + z2[3])*z2[6], 
  y[1532] -> 1 - 2*(-4 + z2[5])*(-1 + z2[6]) + z2[3]*(-1 + 2*z2[6])}}


==> anc/analytic/FiniteRemainder_5pt_2L_nf2_Qd_mppm.m <==
{{{0, 0, 0, 0, 0, f[1], 0, 0, 0, (-3*f[1])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, 
   0, (-3*f[1])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[1])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[1], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[7], 0, 0, 0, (-3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[7], 0, 0, 
   0, (-3*f[7])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[7], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[13], 0, 0, 0, (-3*f[13])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[13], 0, 
   0, 0, (-3*f[13])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[13])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[13], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[19], 0, 0, 0, (-3*f[19])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[19], 0, 
   0, 0, (-3*f[19])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[19])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[19], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> (5*y[1]*y[3])/(54*y[2]) + (5*y[1]*y[4])/(54*y[2]*y[5]) + 
    (5*y[6])/54 + (5*y[7]*y[9])/(54*y[5]*y[8]) - 
    (5*y[3])/(54*y[1]*y[5]*y[11]) - 5/(27*y[10]*y[11]) - 
    5/(54*y[1]*y[10]*y[11]) + (5*y[12])/(54*y[11]) - 
    (5*y[3]*y[13])/(54*y[5]*y[11]) - (5*y[1]*y[4]*y[14])/
     (54*y[2]*y[5]*y[11]) + (5*y[1]*y[15])/(54*y[2]*y[11]) + 
    (5*y[16])/(27*y[10]) + (5*y[16])/(54*y[1]*y[10]) + (5*y[17])/(54*y[5]) + 
    (5*y[18])/(54*y[1]*y[5]) + (5*y[20])/(54*y[19]), 
  f[7] -> -5/(54*y[4]) + (5*y[11])/(54*y[19]) - (5*y[11])/(54*y[4]*y[19]) - 
    (5*y[21])/(54*y[2]*y[4]) - (5*y[22])/(54*y[2]) - (5*y[23])/54 - 
    (5*y[24])/(54*y[10]) + (5*y[24])/(54*y[4]*y[10]), 
  f[13] -> 5/(54*y[4]) - (5*y[11])/(54*y[19]) + (5*y[11])/(54*y[4]*y[19]) + 
    (5*y[21])/(54*y[2]*y[4]) + (5*y[22])/(54*y[2]) + (5*y[23])/54 - 
    (5*y[7]*y[25])/(54*y[5]*y[8]) - (5*y[24]*y[26])/(54*y[10]) - 
    (5*y[27])/(54*y[1]*y[5]) - (5*y[28])/(54*y[5]), 
  f[19] -> (-5*y[1]*y[3])/(54*y[2]) - (5*y[3])/(54*y[1]*y[5]) - 
    (5*y[1]*y[4])/(54*y[2]*y[5]) - 5/(27*y[10]) + 
    (5*y[3])/(54*y[1]*y[5]*y[11]) + 5/(27*y[10]*y[11]) - 
    (5*y[12])/(54*y[11]) + (5*y[3]*y[13])/(54*y[5]*y[11]) + 
    (5*y[1]*y[4]*y[14])/(54*y[2]*y[5]*y[11]) - 
    (5*y[1]*y[15])/(54*y[2]*y[11]) - (5*y[3]*y[29])/(54*y[5]) + 
    (5*y[30])/54 - (5*y[31])/54}, {y[1] -> z3[2], 
  y[2] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4], y[3] -> -1 + z3[5], 
  y[4] -> 1 + z3[2], y[5] -> z3[2] - z3[4]*z3[5], 
  y[6] -> 1 + (1 + z3[2]^(-1))/(z3[3]*(z3[2] - z3[4]*z3[5])*
      (1 + z3[4] - z3[6])), y[7] -> 1 + z3[2]^(-1), y[8] -> z3[3], 
  y[9] -> -1 + z3[4] - z3[6], y[10] -> z3[4], y[11] -> 1 + z3[4] - z3[6], 
  y[12] -> -1 + z3[2]*(-1 + z3[5]), y[13] -> 3 + 3*z3[2] + z3[2]^2, 
  y[14] -> 1 + z3[2] - z3[6], y[15] -> 2 + z3[2] + z3[5]*(-1 + z3[6]) - 
    z3[6], y[16] -> 1 + z3[6], y[17] -> -4 + z3[4] + 3*z3[5] + 
    z3[2]*(-3 + 2*z3[5]) - z3[6] + z3[5]*z3[6], 
  y[18] -> z3[4] + (-1 + z3[5])*(1 + z3[6]), 
  y[19] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5], y[20] -> (1 + z3[3])*z3[4] + 
    z3[2]*z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[21] -> -1 + z3[3]*(-1 + z3[5]), 
  y[22] -> 1 + z3[3]*(-1 + z3[4])*(-1 + z3[5]) + z3[4]*(-1 + z3[5]), 
  y[23] -> -2 + z3[5], y[24] -> z3[6], y[25] -> z3[4] - z3[6], 
  y[26] -> z3[2]^(-1) + (1 + z3[2])^(-1), 
  y[27] -> z3[4] + (-1 + z3[5])*z3[6], 
  y[28] -> -2 + z3[4] + z3[2]*(-2 + z3[5]) + z3[5] - z3[6] + z3[5]*z3[6], 
  y[29] -> 2 + z3[2], y[30] -> 
   (1 + z3[2]^(-1))/(z3[3]*(z3[2] - z3[4]*z3[5])) + 
    1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[31] -> 1 + 1/(z3[2]*z3[4]) + (1 + z3[2]^(-1))/
     (z3[3]*(z3[2] - z3[4]*z3[5])*(1 + z3[4] - z3[6]))}}


==> anc/analytic/FiniteRemainder_5pt_2L_nf2_Qd_pppm.m <==
{{{0, 0, 0, 0, 0, f[1], 0, 0, 0, (-3*f[1])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, 
   0, (-3*f[1])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[1])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[1], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[7], 0, 0, 0, (-3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[7], 0, 0, 
   0, (-3*f[7])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[7], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -f[7], 0, 0, 0, (3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[7], 0, 
   0, 0, (3*f[7])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[7]/20, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> (5*y[1])/54 - (5*y[2]*y[3])/(54*y[4]) - (5*y[4]*y[5])/(54*y[2]), 
  f[7] -> (-5*y[3])/54 + (5*y[7])/(54*y[6]) + (5*y[3]*y[8])/(54*y[4]) - 
    (5*y[3]*y[8])/(54*y[4]*y[6])}, {y[1] -> 1 + 2*z1[3], y[2] -> z1[2], 
  y[3] -> z1[3], y[4] -> z1[4], y[5] -> 1 + z1[3], y[6] -> 1 + z1[2], 
  y[7] -> 1 + z1[4] + z1[3]*(2 + z1[4] - z1[6]) - z1[6], y[8] -> -1 + z1[6]}}


==> anc/analytic/FiniteRemainder_5pt_2L_nf2_Qu_mppm.m <==
{{{0, 0, 0, 0, 0, f[1], 0, 0, 0, (-3*f[1])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, 
   0, (-3*f[1])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[1])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[1], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[7], 0, 0, 0, (-3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[7], 0, 0, 
   0, (-3*f[7])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[7], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[13], 0, 0, 0, (-3*f[13])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[13], 0, 
   0, 0, (-3*f[13])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[13])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[13], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> (5*y[1])/(54*y[2]) - (5*y[3]*y[4])/(54*y[5]) + 
    (5*y[4]^3)/(54*y[5]*y[6]*y[7]) + (5*y[4]*y[8])/(54*y[5]*y[6]) + 
    (5*y[3]*y[4])/(54*y[9]) - (5*y[4]^3)/(54*y[6]*y[7]*y[9]) - 
    (5*y[4]*y[8])/(54*y[6]*y[9]), f[7] -> (5*y[11])/(54*y[5]*y[6]*y[10]) - 
    (5*y[11])/(54*y[6]*y[9]*y[10]) - (5*y[12])/(54*y[5]*y[6]*y[7]) + 
    (5*y[12])/(54*y[6]*y[7]*y[9]) - (5*y[4]*y[13])/54 + (5*y[4]*y[14])/54, 
  f[13] -> (-5*y[3]*y[4])/(54*y[9]) - (5*y[4])/(54*y[2]*y[10]) - 
    (5*y[11])/(54*y[5]*y[6]*y[10]) + (5*y[11])/(54*y[6]*y[9]*y[10]) + 
    (5*y[4]*y[15])/(54*y[5]) - (5*y[4]*y[16])/(54*y[5]*y[6]) + 
    (5*y[4]*y[16])/(54*y[6]*y[9]) - (5*y[17])/(54*y[5]*y[6]*y[7]) + 
    (5*y[17])/(54*y[6]*y[7]*y[9]) + (5*y[4]*y[18])/54}, 
 {y[1] -> z3[2]*z3[3] - (1 + z3[3])*z3[4], 
  y[2] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5], y[3] -> z3[2], y[4] -> z3[4], 
  y[5] -> -z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6], y[6] -> 1 + z3[3], 
  y[7] -> z3[2] - z3[4], y[8] -> z3[2] + z3[4], 
  y[9] -> -2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[10] -> 1 + z3[2], y[11] -> 1 + (z3[2] - z3[4])^(-1), 
  y[12] -> 1 - z3[4] + z3[4]^2, 
  y[13] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + ((1 + z3[2])^(-1) + (1 + z3[3])^(-1))/
     (-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6]), 
  y[14] -> 1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])) + 
    (-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6])^(-1) + 1/((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + 
       z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[15] -> -1 + z3[2], y[16] -> -1 + z3[2] + z3[4], 
  y[17] -> -1 + z3[4] - z3[4]^2 + z3[4]^3, 
  y[18] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    1/((1 + z3[2])*(-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6]))}}


==> anc/analytic/FiniteRemainder_5pt_2L_nf2_Qu_pppm.m <==
{{{0, 0, 0, 0, 0, f[1], 0, 0, 0, (-3*f[1])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, 
   0, (-3*f[1])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[1])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[1], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[7], 0, 0, 0, (-3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[7], 0, 0, 
   0, (-3*f[7])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[7], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[13], 0, 0, 0, (-3*f[13])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[13], 0, 
   0, 0, (-3*f[13])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[13])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[13], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> (5*y[2])/(54*y[1]) + (5*y[3])/(54*y[1]^2) + y[4]/(54*y[1]*y[5]^2) + 
    (5*y[2]*y[6])/(54*y[5]) + (5*y[2]*y[7])/(54*y[5]^2) + 
    (5*y[3]*y[8])/(54*y[1]^2*y[5]) - (5*y[3]*y[9])/(54*y[1]^2*y[5]^2) + 
    (5*y[10])/(54*y[1]*y[5]), f[7] -> (-5*y[11]*y[12])/54 + 
    (5*y[3]*y[13])/(54*y[1]^2*y[5]) + (5*y[3]*y[9]*y[13])/
     (54*y[1]^2*y[5]^2) + (5*y[14])/(54*y[1]*y[5]) - (5*y[15])/(54*y[5]) + 
    (5*y[16])/(54*y[5]^2) + y[17]/(54*y[1]*y[5]^2), 
  f[13] -> (-5*y[3])/(54*y[1]^2) + (5*y[2]*y[6])/(54*y[1]) - 
    (5*y[3]*y[9])/(27*y[1]^2*y[5]) + (5*y[2]*y[7]*y[9])/(54*y[5]^2) - 
    (5*y[3]*y[9]^2)/(54*y[1]^2*y[5]^2) + (5*y[18])/54 + 
    y[19]/(54*y[1]*y[5]) + (5*y[9]*y[20])/(54*y[1]*y[5]^2) + 
    (5*y[21])/(54*y[5])}, {y[1] -> z2[2], y[2] -> z2[3], y[3] -> 1 + z2[3], 
  y[4] -> 5 + 5*z2[3]*(3 + z2[5]*(-1 + z2[6]) - 2*z2[6]) - 5*z2[6], 
  y[5] -> 1 + z2[4] - z2[6], y[6] -> -2 + z2[5], 
  y[7] -> 2 + z2[5]*(-1 + z2[6]) - z2[6], y[8] -> -2 + z2[6], 
  y[9] -> -1 + z2[6], y[10] -> -1 + z2[3]*(-4 + z2[5] + z2[6]), 
  y[11] -> 1 + z2[2]^(-1), y[12] -> 1 + z2[3]*z2[5], y[13] -> z2[6], 
  y[14] -> 2 + z2[3]*(1 + z2[5] + 2*z2[6] - 2*z2[5]*z2[6]), 
  y[15] -> -2 + z2[6] + z2[3]*(-3 + z2[2]*(-2 + z2[5]) + 
      (-1 + 2*z2[5])*z2[6]), 
  y[16] -> -1 + z2[6] - z2[3]*z2[5]*(-1 + z2[6])*(1 + z2[2] + z2[6]) + 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + z2[6]^2), 
  y[17] -> -5 + 5*z2[6]^2 - 5*z2[3]*(1 - (-2 + z2[5])*z2[6] + 
      (-2 + z2[5])*z2[6]^2), y[18] -> 1 + z2[3]*(-1 + z2[5]), 
  y[19] -> 5 + 5*z2[3]*(5 + 2*z2[5]*(-1 + z2[6]) - 4*z2[6]) - 5*z2[6], 
  y[20] -> 1 + z2[3]*(3 + z2[5]*(-1 + z2[6]) - 2*z2[6]) - z2[6], 
  y[21] -> -1 + z2[3]*(3 + 2*z2[5]*(-1 + z2[6]) - 2*z2[6]) + z2[6]}}


==> anc/analytic/Fr2F_p12435.m <==
{Fr["p12435"][2, 1] -> -im[1, 1]^2, Fr["p12435"][3, 5] -> re[3, 1], 
 Fr["p12435"][1, 1] -> F[1, 1] - im[1, 1], Fr["p12435"][1, 2] -> F[1, 2], 
 Fr["p12435"][1, 3] -> F[1, 4], Fr["p12435"][1, 4] -> F[1, 3] - im[1, 1], 
 Fr["p12435"][1, 5] -> F[1, 6] - im[1, 1], Fr["p12435"][1, 6] -> 
  F[1, 5] - im[1, 1], Fr["p12435"][2, 2] -> F[1, 2]^2 - 2*F[1, 2]*F[1, 3] + 
   2*F[1, 2]*F[1, 6] - 2*F[2, 5] - 2*F[2, 6] + im[1, 1]^2/6, 
 Fr["p12435"][2, 3] -> F[1, 2]^2 - 2*F[1, 2]*F[1, 4] + 2*F[1, 2]*F[1, 5] + 
   2*F[2, 7] + 2*F[2, 16] - 2*F[1, 2]*im[1, 1] + (5*im[1, 1]^2)/6, 
 Fr["p12435"][2, 4] -> F[1, 1]^2/2 - 2*F[1, 1]*F[1, 3] + 2*F[1, 3]^2 - 
   F[1, 1]*F[1, 5] + 2*F[1, 3]*F[1, 5] + F[1, 5]^2/2 + F[1, 1]*F[1, 6] - 
   2*F[1, 3]*F[1, 6] - F[1, 5]*F[1, 6] + F[1, 6]^2/2 + 2*F[2, 3] + 
   2*F[2, 5] + F[1, 1]*im[1, 1] - 2*F[1, 3]*im[1, 1] - F[1, 5]*im[1, 1] + 
   F[1, 6]*im[1, 1] + (7*im[1, 1]^2)/12, Fr["p12435"][2, 5] -> 
  -2*F[1, 1]*F[1, 2] - 2*F[1, 2]^2 + 2*F[1, 2]*F[1, 3] + 2*F[1, 2]*F[1, 4] + 
   2*F[2, 3] - 2*F[2, 4] + 2*F[2, 6] - 2*F[2, 16] - 2*F[2, 17], 
 Fr["p12435"][2, 6] -> F[1, 1]^2/2 - 2*F[1, 1]*F[1, 4] + 2*F[1, 4]^2 + 
   F[1, 1]*F[1, 5] - 2*F[1, 4]*F[1, 5] + F[1, 5]^2/2 - F[1, 1]*F[1, 6] + 
   2*F[1, 4]*F[1, 6] - F[1, 5]*F[1, 6] + F[1, 6]^2/2 - 2*F[2, 4] - 
   2*F[2, 7] - F[1, 1]*im[1, 1] + 2*F[1, 4]*im[1, 1] - F[1, 5]*im[1, 1] + 
   F[1, 6]*im[1, 1] - im[1, 1]^2/12, Fr["p12435"][2, 7] -> -F[2, 23], 
 Fr["p12435"][2, 18] -> F[1, 1]^2 + F[2, 3] - 2*F[1, 1]*im[1, 1] + 
   (13*im[1, 1]^2)/12, Fr["p12435"][2, 19] -> F[1, 4]^2/2 + F[1, 4]*F[1, 5] - 
   F[1, 5]^2/2 + F[2, 7] - F[1, 4]*im[1, 1] + F[1, 5]*im[1, 1] - 
   im[1, 1]^2/4, Fr["p12435"][3, 1] -> (307*F[1, 1]^3)/204 + 
   (15*F[1, 1]^2*F[1, 2])/34 + (3*F[1, 1]*F[1, 2]^2)/17 - (3*F[1, 2]^3)/17 - 
   (3*F[1, 1]^2*F[1, 3])/17 - (6*F[1, 1]*F[1, 2]*F[1, 3])/17 + 
   (3*F[1, 2]^2*F[1, 3])/34 + (9*F[1, 1]*F[1, 3]^2)/34 + 
   (3*F[1, 2]*F[1, 3]^2)/34 + (6*F[1, 3]^3)/17 - (239*F[1, 1]^2*F[1, 4])/51 - 
   (33*F[1, 2]^2*F[1, 4])/136 + (2255*F[1, 1]*F[1, 4]^2)/102 - 
   (6*F[1, 2]*F[1, 4]^2)/17 - (31529*F[1, 4]^3)/1224 + 
   (625*F[1, 1]^2*F[1, 5])/102 + (9*F[1, 2]^2*F[1, 5])/136 + 
   (6*F[1, 1]*F[1, 3]*F[1, 5])/17 + (6*F[1, 2]*F[1, 3]*F[1, 5])/17 - 
   (9*F[1, 3]^2*F[1, 5])/34 - (2171*F[1, 1]*F[1, 4]*F[1, 5])/51 - 
   (15*F[1, 2]*F[1, 4]*F[1, 5])/68 + (7015*F[1, 4]^2*F[1, 5])/136 + 
   (2989*F[1, 1]*F[1, 5]^2)/204 + (9*F[1, 2]*F[1, 5]^2)/68 - 
   (3*F[1, 3]*F[1, 5]^2)/17 - (1693*F[1, 4]*F[1, 5]^2)/68 + 
   (274*F[1, 5]^3)/153 + (401*F[1, 1]^2*F[1, 6])/68 + 
   (6*F[1, 1]*F[1, 2]*F[1, 6])/17 + (3*F[1, 2]^2*F[1, 6])/17 - 
   (6*F[1, 1]*F[1, 3]*F[1, 6])/17 - (6*F[1, 2]*F[1, 3]*F[1, 6])/17 + 
   (9*F[1, 3]^2*F[1, 6])/34 + (28*F[1, 1]*F[1, 4]*F[1, 6])/17 - 
   (1861*F[1, 4]^2*F[1, 6])/102 - (457*F[1, 1]*F[1, 5]*F[1, 6])/34 - 
   (6*F[1, 2]*F[1, 5]*F[1, 6])/17 + (6*F[1, 3]*F[1, 5]*F[1, 6])/17 + 
   (1777*F[1, 4]*F[1, 5]*F[1, 6])/51 - (2183*F[1, 5]^2*F[1, 6])/204 - 
   (167*F[1, 1]*F[1, 6]^2)/17 + (9*F[1, 2]*F[1, 6]^2)/34 - 
   (3*F[1, 3]*F[1, 6]^2)/17 + (155*F[1, 4]*F[1, 6]^2)/51 + 
   (346*F[1, 5]*F[1, 6]^2)/51 + (367*F[1, 6]^3)/102 - 
   (19*F[1, 1]*F[2, 3])/34 - (19*F[1, 3]*F[2, 3])/34 - 
   (61*F[1, 1]*F[2, 4])/17 - (6*F[1, 2]*F[2, 4])/17 + 
   (737*F[1, 4]*F[2, 4])/51 - (2653*F[1, 5]*F[2, 4])/102 - 
   (507*F[1, 6]*F[2, 4])/34 - (3*F[1, 3]*F[2, 5])/17 - 
   (3*F[1, 6]*F[2, 5])/17 - (6*F[1, 1]*F[2, 6])/17 + (3*F[1, 2]*F[2, 6])/17 + 
   (3*F[1, 3]*F[2, 6])/17 + (6*F[1, 5]*F[2, 6])/17 - (6*F[1, 6]*F[2, 6])/17 - 
   (563*F[1, 1]*F[2, 7])/34 + (3565*F[1, 4]*F[2, 7])/102 - 
   (808*F[1, 5]*F[2, 7])/51 + (53*F[1, 6]*F[2, 7])/6 - 
   (3*F[1, 2]*F[2, 17])/17 - (3*F[1, 3]*F[2, 17])/17 + 
   (3*F[1, 4]*F[2, 17])/17 - (3*F[1, 5]*F[2, 17])/17 + 
   (3*F[1, 6]*F[2, 17])/17 + (9*F[3, 5])/34 + (3*F[3, 6])/17 - 
   (9*F[3, 7])/17 + (31*F[3, 8])/34 + (910*F[3, 9])/51 + (21*F[3, 10])/34 + 
   (3*F[3, 11])/34 - (3*F[3, 12])/17 - (1169*F[3, 14])/102 + 
   (394*F[3, 15])/51 - (6*F[3, 16])/17 - (15*F[3, 17])/34 + (9*F[3, 18])/68 + 
   (9*F[3, 19])/17 - (9*F[3, 20])/68 + (9*F[3, 21])/34 + (29*F[3, 22])/34 - 
   (5*F[3, 23])/17 + (1081*F[3, 24])/102 - (171*F[3, 25])/34 - 
   (273*F[3, 26])/34 + (6*F[3, 27])/17 - (63*F[3, 28])/34 - 
   (1669*F[1, 1]^2*im[1, 1])/102 - (15*F[1, 1]*F[1, 2]*im[1, 1])/17 - 
   (69*F[1, 2]^2*im[1, 1])/136 - (3*F[1, 1]*F[1, 3]*im[1, 1])/17 + 
   (3*F[1, 2]*F[1, 3]*im[1, 1])/17 - (45*F[1, 3]^2*im[1, 1])/34 + 
   (855*F[1, 1]*F[1, 4]*im[1, 1])/17 + (15*F[1, 2]*F[1, 4]*im[1, 1])/68 - 
   (22621*F[1, 4]^2*im[1, 1])/408 - (484*F[1, 1]*F[1, 5]*im[1, 1])/17 - 
   (9*F[1, 2]*F[1, 5]*im[1, 1])/34 + (3*F[1, 3]*F[1, 5]*im[1, 1])/17 + 
   (5867*F[1, 4]*F[1, 5]*im[1, 1])/102 - (311*F[1, 5]^2*im[1, 1])/34 + 
   (368*F[1, 1]*F[1, 6]*im[1, 1])/17 - (3*F[1, 2]*F[1, 6]*im[1, 1])/17 - 
   (3*F[1, 3]*F[1, 6]*im[1, 1])/17 - (2171*F[1, 4]*F[1, 6]*im[1, 1])/51 + 
   (1067*F[1, 5]*F[1, 6]*im[1, 1])/51 - (773*F[1, 6]^2*im[1, 1])/102 + 
   (19*F[2, 3]*im[1, 1])/17 + (2270*F[2, 4]*im[1, 1])/51 + 
   (6*F[2, 5]*im[1, 1])/17 + (3*F[2, 6]*im[1, 1])/17 + 
   (1202*F[2, 7]*im[1, 1])/51 + (3*F[2, 17]*im[1, 1])/17 + 
   (271*F[1, 1]*im[1, 1]^2)/17 + (5*F[1, 2]*im[1, 1]^2)/8 + 
   (599*F[1, 3]*im[1, 1]^2)/408 - (59831*F[1, 4]*im[1, 1]^2)/2448 + 
   (15775*F[1, 5]*im[1, 1]^2)/2448 - (16765*F[1, 6]*im[1, 1]^2)/1224 + 
   (953*im[1, 1]^3)/272 + (7513*re[3, 1])/204, 
 Fr["p12435"][3, 2] -> F[1, 1]^3/12 - (F[1, 1]^2*F[1, 4])/6 + 
   (37*F[1, 1]*F[1, 4]^2)/12 - (77*F[1, 4]^3)/18 + (2*F[1, 1]^2*F[1, 5])/3 - 
   (20*F[1, 1]*F[1, 4]*F[1, 5])/3 + (35*F[1, 4]^2*F[1, 5])/4 + 
   (7*F[1, 1]*F[1, 5]^2)/3 - 4*F[1, 4]*F[1, 5]^2 + (7*F[1, 5]^3)/36 + 
   (5*F[1, 1]^2*F[1, 6])/4 - (F[1, 1]*F[1, 4]*F[1, 6])/2 - 
   (8*F[1, 4]^2*F[1, 6])/3 - 2*F[1, 1]*F[1, 5]*F[1, 6] + 
   (35*F[1, 4]*F[1, 5]*F[1, 6])/6 - (23*F[1, 5]^2*F[1, 6])/12 - 
   2*F[1, 1]*F[1, 6]^2 + (2*F[1, 4]*F[1, 6]^2)/3 + (4*F[1, 5]*F[1, 6]^2)/3 + 
   (2*F[1, 6]^3)/3 + (13*F[1, 4]*F[2, 4])/6 - (25*F[1, 5]*F[2, 4])/6 - 
   3*F[1, 6]*F[2, 4] - (5*F[1, 1]*F[2, 7])/2 + (37*F[1, 4]*F[2, 7])/6 - 
   (7*F[1, 5]*F[2, 7])/3 + (5*F[1, 6]*F[2, 7])/3 + F[3, 8]/2 + 
   (10*F[3, 9])/3 - (17*F[3, 14])/6 + (5*F[3, 15])/6 + (13*F[3, 24])/6 - 
   F[3, 25] - (3*F[3, 26])/2 - (13*F[1, 1]^2*im[1, 1])/6 + 
   (15*F[1, 1]*F[1, 4]*im[1, 1])/2 - (55*F[1, 4]^2*im[1, 1])/6 - 
   4*F[1, 1]*F[1, 5]*im[1, 1] + (53*F[1, 4]*F[1, 5]*im[1, 1])/6 - 
   F[1, 5]^2*im[1, 1] + (7*F[1, 1]*F[1, 6]*im[1, 1])/2 - 
   (20*F[1, 4]*F[1, 6]*im[1, 1])/3 + (19*F[1, 5]*F[1, 6]*im[1, 1])/6 - 
   (4*F[1, 6]^2*im[1, 1])/3 + (43*F[2, 4]*im[1, 1])/6 + 
   (19*F[2, 7]*im[1, 1])/6 + (15*F[1, 1]*im[1, 1]^2)/8 - 
   (125*F[1, 4]*im[1, 1]^2)/36 + (35*F[1, 5]*im[1, 1]^2)/72 - 
   (151*F[1, 6]*im[1, 1]^2)/72 + (23*im[1, 1]^3)/24 + (13*re[3, 1])/3, 
 Fr["p12435"][3, 3] -> -1/2*(F[1, 5]*F[2, 23]) - (F[1, 6]*F[2, 23])/2 - 
   F[3, 29] + F[2, 23]*im[1, 1], Fr["p12435"][3, 4] -> F[3, 1], 
 Fr["p12435"][3, 6] -> -F[3, 4], Fr["p12435"][3, 7] -> 
  -1/3*F[1, 2]^3 + F[1, 3]^3/3 - F[1, 6]^3/3 - F[3, 21] - 
   F[1, 3]^2*im[1, 1] + F[1, 6]^2*im[1, 1] - (F[1, 2]*im[1, 1]^2)/6 + 
   (7*F[1, 3]*im[1, 1]^2)/6 - (7*F[1, 6]*im[1, 1]^2)/6 - (14*re[3, 1])/3, 
 Fr["p12435"][3, 8] -> (8*F[1, 1]^3)/3 - F[1, 2]^3/3 - 
   (31*F[1, 1]^2*F[1, 4])/3 + (F[1, 2]^2*F[1, 4])/4 + 
   (119*F[1, 1]*F[1, 4]^2)/3 + (F[1, 2]*F[1, 4]^2)/2 - (1577*F[1, 4]^3)/36 + 
   (31*F[1, 1]^2*F[1, 5])/3 - (F[1, 2]^2*F[1, 5])/4 - 
   (217*F[1, 1]*F[1, 4]*F[1, 5])/3 + (F[1, 2]*F[1, 4]*F[1, 5])/2 + 
   (351*F[1, 4]^2*F[1, 5])/4 + (74*F[1, 1]*F[1, 5]^2)/3 - F[1, 2]*F[1, 5]^2 - 
   40*F[1, 4]*F[1, 5]^2 + (25*F[1, 5]^3)/18 + 8*F[1, 1]^2*F[1, 6] + 
   7*F[1, 1]*F[1, 4]*F[1, 6] - (197*F[1, 4]^2*F[1, 6])/6 - 
   23*F[1, 1]*F[1, 5]*F[1, 6] + (176*F[1, 4]*F[1, 5]*F[1, 6])/3 - 
   (107*F[1, 5]^2*F[1, 6])/6 - 16*F[1, 1]*F[1, 6]^2 + 
   (10*F[1, 4]*F[1, 6]^2)/3 + (38*F[1, 5]*F[1, 6]^2)/3 + (16*F[1, 6]^3)/3 - 
   8*F[1, 1]*F[2, 4] + (76*F[1, 4]*F[2, 4])/3 - (124*F[1, 5]*F[2, 4])/3 - 
   24*F[1, 6]*F[2, 4] - 31*F[1, 1]*F[2, 7] + (184*F[1, 4]*F[2, 7])/3 - 
   (74*F[1, 5]*F[2, 7])/3 + (52*F[1, 6]*F[2, 7])/3 - F[1, 2]*F[2, 16] - 
   F[1, 4]*F[2, 16] + (86*F[3, 9])/3 - (62*F[3, 14])/3 + (41*F[3, 15])/3 + 
   (3*F[3, 18])/2 + F[3, 20]/2 + (55*F[3, 24])/3 - 8*F[3, 25] - 16*F[3, 26] - 
   (79*F[1, 1]^2*im[1, 1])/3 + (F[1, 2]^2*im[1, 1])/4 + 
   86*F[1, 1]*F[1, 4]*im[1, 1] - (F[1, 2]*F[1, 4]*im[1, 1])/2 - 
   (1135*F[1, 4]^2*im[1, 1])/12 - 47*F[1, 1]*F[1, 5]*im[1, 1] + 
   2*F[1, 2]*F[1, 5]*im[1, 1] + (281*F[1, 4]*F[1, 5]*im[1, 1])/3 - 
   11*F[1, 5]^2*im[1, 1] + 39*F[1, 1]*F[1, 6]*im[1, 1] - 
   (217*F[1, 4]*F[1, 6]*im[1, 1])/3 + (100*F[1, 5]*F[1, 6]*im[1, 1])/3 - 
   (38*F[1, 6]^2*im[1, 1])/3 + (220*F[2, 4]*im[1, 1])/3 + 
   (115*F[2, 7]*im[1, 1])/3 + (45*F[1, 1]*im[1, 1]^2)/2 - 
   (5*F[1, 2]*im[1, 1]^2)/4 - (2777*F[1, 4]*im[1, 1]^2)/72 + 
   (523*F[1, 5]*im[1, 1]^2)/72 - (419*F[1, 6]*im[1, 1]^2)/18 + 
   (239*im[1, 1]^3)/24 + (79*re[3, 1])/2, Fr["p12435"][3, 9] -> 
  (-175*F[1, 1]^3)/34 - (25*F[1, 1]^2*F[1, 2])/34 - 
   (5*F[1, 1]*F[1, 2]^2)/17 + (22*F[1, 2]^3)/17 + (5*F[1, 1]^2*F[1, 3])/17 + 
   (10*F[1, 1]*F[1, 2]*F[1, 3])/17 - (5*F[1, 2]^2*F[1, 3])/34 - 
   (15*F[1, 1]*F[1, 3]^2)/34 - (5*F[1, 2]*F[1, 3]^2)/34 - (47*F[1, 3]^3)/51 + 
   (479*F[1, 1]^2*F[1, 4])/34 - (13*F[1, 2]^2*F[1, 4])/136 - 
   (4487*F[1, 1]*F[1, 4]^2)/68 + (3*F[1, 2]*F[1, 4]^2)/34 + 
   (10571*F[1, 4]^3)/136 - (589*F[1, 1]^2*F[1, 5])/34 + 
   (53*F[1, 2]^2*F[1, 5])/136 - (10*F[1, 1]*F[1, 3]*F[1, 5])/17 - 
   (10*F[1, 2]*F[1, 3]*F[1, 5])/17 + (15*F[1, 3]^2*F[1, 5])/34 + 
   (2126*F[1, 1]*F[1, 4]*F[1, 5])/17 + (25*F[1, 2]*F[1, 4]*F[1, 5])/68 - 
   (20883*F[1, 4]^2*F[1, 5])/136 - (2911*F[1, 1]*F[1, 5]^2)/68 + 
   (19*F[1, 2]*F[1, 5]^2)/68 + (5*F[1, 3]*F[1, 5]^2)/17 + 
   (4873*F[1, 4]*F[1, 5]^2)/68 - (259*F[1, 5]^3)/68 - 
   (279*F[1, 1]^2*F[1, 6])/17 - (10*F[1, 1]*F[1, 2]*F[1, 6])/17 - 
   (5*F[1, 2]^2*F[1, 6])/17 + (10*F[1, 1]*F[1, 3]*F[1, 6])/17 + 
   (10*F[1, 2]*F[1, 3]*F[1, 6])/17 - (15*F[1, 3]^2*F[1, 6])/34 - 
   (235*F[1, 1]*F[1, 4]*F[1, 6])/34 + (941*F[1, 4]^2*F[1, 6])/17 + 
   (1351*F[1, 1]*F[1, 5]*F[1, 6])/34 + (10*F[1, 2]*F[1, 5]*F[1, 6])/17 - 
   (10*F[1, 3]*F[1, 5]*F[1, 6])/17 - (3529*F[1, 4]*F[1, 5]*F[1, 6])/34 + 
   (1089*F[1, 5]^2*F[1, 6])/34 + (488*F[1, 1]*F[1, 6]^2)/17 - 
   (15*F[1, 2]*F[1, 6]^2)/34 + (5*F[1, 3]*F[1, 6]^2)/17 - 
   (122*F[1, 4]*F[1, 6]^2)/17 - (366*F[1, 5]*F[1, 6]^2)/17 - 
   (1099*F[1, 6]^3)/102 - (25*F[1, 1]*F[2, 3])/34 - (25*F[1, 3]*F[2, 3])/34 + 
   (181*F[1, 1]*F[2, 4])/17 + (10*F[1, 2]*F[2, 4])/17 - 
   (1463*F[1, 4]*F[2, 4])/34 + (1280*F[1, 5]*F[2, 4])/17 + 
   (1457*F[1, 6]*F[2, 4])/34 + (5*F[1, 3]*F[2, 5])/17 + 
   (5*F[1, 6]*F[2, 5])/17 + (10*F[1, 1]*F[2, 6])/17 - 
   (5*F[1, 2]*F[2, 6])/17 - (5*F[1, 3]*F[2, 6])/17 - 
   (10*F[1, 5]*F[2, 6])/17 + (10*F[1, 6]*F[2, 6])/17 + 
   (846*F[1, 1]*F[2, 7])/17 - (1794*F[1, 4]*F[2, 7])/17 + 
   (753*F[1, 5]*F[2, 7])/17 - (57*F[1, 6]*F[2, 7])/2 + F[1, 2]*F[2, 16] + 
   F[1, 4]*F[2, 16] + (5*F[1, 2]*F[2, 17])/17 + (5*F[1, 3]*F[2, 17])/17 - 
   (5*F[1, 4]*F[2, 17])/17 + (5*F[1, 5]*F[2, 17])/17 - 
   (5*F[1, 6]*F[2, 17])/17 - (49*F[3, 5])/34 - (5*F[3, 6])/17 + 
   (15*F[3, 7])/17 - (57*F[3, 8])/17 - (906*F[3, 9])/17 - (69*F[3, 10])/34 - 
   (39*F[3, 11])/34 + (5*F[3, 12])/17 + (626*F[3, 14])/17 - 
   (723*F[3, 15])/34 + (10*F[3, 16])/17 - (9*F[3, 17])/34 - 
   (83*F[3, 18])/68 - (15*F[3, 19])/17 + (83*F[3, 20])/68 - 
   (83*F[3, 21])/34 - (37*F[3, 22])/34 - (3*F[3, 23])/17 - 
   (543*F[3, 24])/17 + (489*F[3, 25])/34 + (423*F[3, 26])/17 - 
   (10*F[3, 27])/17 + (207*F[3, 28])/34 + (831*F[1, 1]^2*im[1, 1])/17 + 
   (25*F[1, 1]*F[1, 2]*im[1, 1])/17 + (47*F[1, 2]^2*im[1, 1])/136 + 
   (5*F[1, 1]*F[1, 3]*im[1, 1])/17 - (5*F[1, 2]*F[1, 3]*im[1, 1])/17 + 
   (109*F[1, 3]^2*im[1, 1])/34 - (4975*F[1, 1]*F[1, 4]*im[1, 1])/34 - 
   (25*F[1, 2]*F[1, 4]*im[1, 1])/68 + (22329*F[1, 4]^2*im[1, 1])/136 + 
   (1379*F[1, 1]*F[1, 5]*im[1, 1])/17 - (19*F[1, 2]*F[1, 5]*im[1, 1])/34 - 
   (5*F[1, 3]*F[1, 5]*im[1, 1])/17 - (2798*F[1, 4]*F[1, 5]*im[1, 1])/17 + 
   (745*F[1, 5]^2*im[1, 1])/34 - (2207*F[1, 1]*F[1, 6]*im[1, 1])/34 + 
   (5*F[1, 2]*F[1, 6]*im[1, 1])/17 + (5*F[1, 3]*F[1, 6]*im[1, 1])/17 + 
   (2126*F[1, 4]*F[1, 6]*im[1, 1])/17 - (2045*F[1, 5]*F[1, 6]*im[1, 1])/34 + 
   (845*F[1, 6]^2*im[1, 1])/34 + (25*F[2, 3]*im[1, 1])/17 - 
   (4379*F[2, 4]*im[1, 1])/34 - (10*F[2, 5]*im[1, 1])/17 - 
   (5*F[2, 6]*im[1, 1])/17 - (2229*F[2, 7]*im[1, 1])/34 - 
   (5*F[2, 17]*im[1, 1])/17 - (18439*F[1, 1]*im[1, 1]^2)/408 - 
   (F[1, 2]*im[1, 1]^2)/24 - (1531*F[1, 3]*im[1, 1]^2)/408 + 
   (55483*F[1, 4]*im[1, 1]^2)/816 - (11329*F[1, 5]*im[1, 1]^2)/816 + 
   (7597*F[1, 6]*im[1, 1]^2)/204 - (9151*im[1, 1]^3)/816 - 
   (17531*re[3, 1])/204, Fr["p12435"][3, 16] -> 
  (F[1, 5]*F[2, 23])/2 - (F[1, 6]*F[2, 23])/2 - F[3, 29], 
 Fr["p12435"][3, 27] -> -1/2*(F[1, 1]*F[2, 23]) + (F[1, 6]*F[2, 23])/2 + 
   F[3, 29], Fr["p12435"][3, 28] -> (7*F[1, 1]^3)/6 - 
   (16*F[1, 1]^2*F[1, 4])/3 + (133*F[1, 1]*F[1, 4]^2)/6 - 
   (439*F[1, 4]^3)/18 + (41*F[1, 1]^2*F[1, 5])/6 - 
   (127*F[1, 1]*F[1, 4]*F[1, 5])/3 + (101*F[1, 4]^2*F[1, 5])/2 + 
   (91*F[1, 1]*F[1, 5]^2)/6 - (49*F[1, 4]*F[1, 5]^2)/2 + (31*F[1, 5]^3)/18 + 
   5*F[1, 1]^2*F[1, 6] + 2*F[1, 1]*F[1, 4]*F[1, 6] - 
   (107*F[1, 4]^2*F[1, 6])/6 - 13*F[1, 1]*F[1, 5]*F[1, 6] + 
   (101*F[1, 4]*F[1, 5]*F[1, 6])/3 - (65*F[1, 5]^2*F[1, 6])/6 - 
   (21*F[1, 1]*F[1, 6]^2)/2 + (10*F[1, 4]*F[1, 6]^2)/3 + 
   (37*F[1, 5]*F[1, 6]^2)/6 + 3*F[1, 6]^3 - 4*F[1, 1]*F[2, 4] + 
   (43*F[1, 4]*F[2, 4])/3 - (76*F[1, 5]*F[2, 4])/3 - 15*F[1, 6]*F[2, 4] - 
   17*F[1, 1]*F[2, 7] + (103*F[1, 4]*F[2, 7])/3 - (47*F[1, 5]*F[2, 7])/3 + 
   (25*F[1, 6]*F[2, 7])/3 + (50*F[3, 9])/3 - (29*F[3, 14])/3 + 
   (26*F[3, 15])/3 + (31*F[3, 24])/3 - 5*F[3, 25] - 8*F[3, 26] - 
   (46*F[1, 1]^2*im[1, 1])/3 + 51*F[1, 1]*F[1, 4]*im[1, 1] - 
   (329*F[1, 4]^2*im[1, 1])/6 - 31*F[1, 1]*F[1, 5]*im[1, 1] + 
   (173*F[1, 4]*F[1, 5]*im[1, 1])/3 - (19*F[1, 5]^2*im[1, 1])/2 + 
   24*F[1, 1]*F[1, 6]*im[1, 1] - (127*F[1, 4]*F[1, 6]*im[1, 1])/3 + 
   (67*F[1, 5]*F[1, 6]*im[1, 1])/3 - (14*F[1, 6]^2*im[1, 1])/3 + 
   (133*F[2, 4]*im[1, 1])/3 + (73*F[2, 7]*im[1, 1])/3 + 
   (29*F[1, 1]*im[1, 1]^2)/2 - (223*F[1, 4]*im[1, 1]^2)/9 + 
   (68*F[1, 5]*im[1, 1]^2)/9 - (172*F[1, 6]*im[1, 1]^2)/9 + 
   (13*im[1, 1]^3)/2 + 28*re[3, 1], Fr["p12435"][3, 29] -> F[3, 29], 
 Fr["p12435"][3, 30] -> (-49*F[1, 1]^3)/24 + (77*F[1, 1]^2*F[1, 4])/12 - 
   (635*F[1, 1]*F[1, 4]^2)/24 + (1069*F[1, 4]^3)/36 - 
   (95*F[1, 1]^2*F[1, 5])/12 + (149*F[1, 1]*F[1, 4]*F[1, 5])/3 - 
   (481*F[1, 4]^2*F[1, 5])/8 - (205*F[1, 1]*F[1, 5]^2)/12 + 
   28*F[1, 4]*F[1, 5]^2 - (107*F[1, 5]^3)/72 - (49*F[1, 1]^2*F[1, 6])/8 - 
   (13*F[1, 1]*F[1, 4]*F[1, 6])/4 + (65*F[1, 4]^2*F[1, 6])/3 + 
   (31*F[1, 1]*F[1, 5]*F[1, 6])/2 - (481*F[1, 4]*F[1, 5]*F[1, 6])/12 + 
   (295*F[1, 5]^2*F[1, 6])/24 + (43*F[1, 1]*F[1, 6]^2)/4 - 
   (19*F[1, 4]*F[1, 6]^2)/6 - (91*F[1, 5]*F[1, 6]^2)/12 - (47*F[1, 6]^3)/12 + 
   5*F[1, 1]*F[2, 4] - (203*F[1, 4]*F[2, 4])/12 + (359*F[1, 5]*F[2, 4])/12 + 
   (33*F[1, 6]*F[2, 4])/2 + (79*F[1, 1]*F[2, 7])/4 - 
   (503*F[1, 4]*F[2, 7])/12 + (101*F[1, 5]*F[2, 7])/6 - 
   (61*F[1, 6]*F[2, 7])/6 - (3*F[3, 8])/4 - (61*F[3, 9])/3 + 
   (175*F[3, 14])/12 - (115*F[3, 15])/12 - (143*F[3, 24])/12 + 
   (11*F[3, 25])/2 + (37*F[3, 26])/4 + (121*F[1, 1]^2*im[1, 1])/6 - 
   (237*F[1, 1]*F[1, 4]*im[1, 1])/4 + (779*F[1, 4]^2*im[1, 1])/12 + 
   (69*F[1, 1]*F[1, 5]*im[1, 1])/2 - (787*F[1, 4]*F[1, 5]*im[1, 1])/12 + 
   (37*F[1, 5]^2*im[1, 1])/4 - (99*F[1, 1]*F[1, 6]*im[1, 1])/4 + 
   (149*F[1, 4]*F[1, 6]*im[1, 1])/3 - (299*F[1, 5]*F[1, 6]*im[1, 1])/12 + 
   (103*F[1, 6]^2*im[1, 1])/12 - (617*F[2, 4]*im[1, 1])/12 - 
   (317*F[2, 7]*im[1, 1])/12 - (973*F[1, 1]*im[1, 1]^2)/48 + 
   (1981*F[1, 4]*im[1, 1]^2)/72 - (1003*F[1, 5]*im[1, 1]^2)/144 + 
   (2351*F[1, 6]*im[1, 1]^2)/144 - (69*im[1, 1]^3)/16 - 42*re[3, 1], 
 Fr["p12435"][3, 32] -> (-517*F[1, 1]^3)/204 - (10*F[1, 1]^2*F[1, 2])/17 - 
   (4*F[1, 1]*F[1, 2]^2)/17 + (4*F[1, 2]^3)/17 + (4*F[1, 1]^2*F[1, 3])/17 + 
   (8*F[1, 1]*F[1, 2]*F[1, 3])/17 - (2*F[1, 2]^2*F[1, 3])/17 - 
   (6*F[1, 1]*F[1, 3]^2)/17 - (2*F[1, 2]*F[1, 3]^2)/17 - (8*F[1, 3]^3)/17 + 
   (541*F[1, 1]^2*F[1, 4])/102 + (11*F[1, 2]^2*F[1, 4])/34 - 
   (5203*F[1, 1]*F[1, 4]^2)/204 + (8*F[1, 2]*F[1, 4]^2)/17 + 
   (4606*F[1, 4]^3)/153 - (703*F[1, 1]^2*F[1, 5])/102 - 
   (3*F[1, 2]^2*F[1, 5])/34 - (8*F[1, 1]*F[1, 3]*F[1, 5])/17 - 
   (8*F[1, 2]*F[1, 3]*F[1, 5])/17 + (6*F[1, 3]^2*F[1, 5])/17 + 
   (2498*F[1, 1]*F[1, 4]*F[1, 5])/51 + (5*F[1, 2]*F[1, 4]*F[1, 5])/17 - 
   (4059*F[1, 4]^2*F[1, 5])/68 - (1715*F[1, 1]*F[1, 5]^2)/102 - 
   (3*F[1, 2]*F[1, 5]^2)/17 + (4*F[1, 3]*F[1, 5]^2)/17 + 
   (485*F[1, 4]*F[1, 5]^2)/17 - (1195*F[1, 5]^3)/612 - 
   (461*F[1, 1]^2*F[1, 6])/68 - (8*F[1, 1]*F[1, 2]*F[1, 6])/17 - 
   (4*F[1, 2]^2*F[1, 6])/17 + (8*F[1, 1]*F[1, 3]*F[1, 6])/17 + 
   (8*F[1, 2]*F[1, 3]*F[1, 6])/17 - (6*F[1, 3]^2*F[1, 6])/17 - 
   (69*F[1, 1]*F[1, 4]*F[1, 6])/34 + (1082*F[1, 4]^2*F[1, 6])/51 + 
   (265*F[1, 1]*F[1, 5]*F[1, 6])/17 + (8*F[1, 2]*F[1, 5]*F[1, 6])/17 - 
   (8*F[1, 3]*F[1, 5]*F[1, 6])/17 - (4121*F[1, 4]*F[1, 5]*F[1, 6])/102 + 
   (2531*F[1, 5]^2*F[1, 6])/204 + (383*F[1, 1]*F[1, 6]^2)/34 - 
   (6*F[1, 2]*F[1, 6]^2)/17 + (4*F[1, 3]*F[1, 6]^2)/17 - 
   (167*F[1, 4]*F[1, 6]^2)/51 - (815*F[1, 5]*F[1, 6]^2)/102 - 
   (427*F[1, 6]^3)/102 - (10*F[1, 1]*F[2, 3])/17 - (10*F[1, 3]*F[2, 3])/17 + 
   (70*F[1, 1]*F[2, 4])/17 + (8*F[1, 2]*F[2, 4])/17 - 
   (1699*F[1, 4]*F[2, 4])/102 + (3067*F[1, 5]*F[2, 4])/102 + 
   (287*F[1, 6]*F[2, 4])/17 + (4*F[1, 3]*F[2, 5])/17 + 
   (4*F[1, 6]*F[2, 5])/17 + (8*F[1, 1]*F[2, 6])/17 - (4*F[1, 2]*F[2, 6])/17 - 
   (4*F[1, 3]*F[2, 6])/17 - (8*F[1, 5]*F[2, 6])/17 + (8*F[1, 6]*F[2, 6])/17 + 
   (643*F[1, 1]*F[2, 7])/34 - (4147*F[1, 4]*F[2, 7])/102 + 
   (913*F[1, 5]*F[2, 7])/51 - (31*F[1, 6]*F[2, 7])/3 + 
   (4*F[1, 2]*F[2, 17])/17 + (4*F[1, 3]*F[2, 17])/17 - 
   (4*F[1, 4]*F[2, 17])/17 + (4*F[1, 5]*F[2, 17])/17 - 
   (4*F[1, 6]*F[2, 17])/17 - (6*F[3, 5])/17 - (4*F[3, 6])/17 + 
   (12*F[3, 7])/17 - (47*F[3, 8])/34 - (1066*F[3, 9])/51 - (14*F[3, 10])/17 - 
   (2*F[3, 11])/17 + (4*F[3, 12])/17 + (1451*F[3, 14])/102 - 
   (875*F[3, 15])/102 + (8*F[3, 16])/17 + (10*F[3, 17])/17 - 
   (3*F[3, 18])/17 - (12*F[3, 19])/17 + (3*F[3, 20])/17 - (6*F[3, 21])/17 - 
   (8*F[3, 22])/17 + F[3, 23]/17 - (1243*F[3, 24])/102 + (97*F[3, 25])/17 + 
   (313*F[3, 26])/34 - (8*F[3, 27])/17 + (42*F[3, 28])/17 + 
   (1073*F[1, 1]^2*im[1, 1])/51 + (20*F[1, 1]*F[1, 2]*im[1, 1])/17 + 
   (23*F[1, 2]^2*im[1, 1])/34 + (4*F[1, 1]*F[1, 3]*im[1, 1])/17 - 
   (4*F[1, 2]*F[1, 3]*im[1, 1])/17 + (30*F[1, 3]^2*im[1, 1])/17 - 
   (1957*F[1, 1]*F[1, 4]*im[1, 1])/34 - (5*F[1, 2]*F[1, 4]*im[1, 1])/17 + 
   (3263*F[1, 4]^2*im[1, 1])/51 + (549*F[1, 1]*F[1, 5]*im[1, 1])/17 + 
   (6*F[1, 2]*F[1, 5]*im[1, 1])/17 - (4*F[1, 3]*F[1, 5]*im[1, 1])/17 - 
   (6695*F[1, 4]*F[1, 5]*im[1, 1])/102 + (341*F[1, 5]^2*im[1, 1])/34 - 
   (851*F[1, 1]*F[1, 6]*im[1, 1])/34 + (4*F[1, 2]*F[1, 6]*im[1, 1])/17 + 
   (4*F[1, 3]*F[1, 6]*im[1, 1])/17 + (2498*F[1, 4]*F[1, 6]*im[1, 1])/51 - 
   (2443*F[1, 5]*F[1, 6]*im[1, 1])/102 + (923*F[1, 6]^2*im[1, 1])/102 + 
   (20*F[2, 3]*im[1, 1])/17 - (5209*F[2, 4]*im[1, 1])/102 - 
   (8*F[2, 5]*im[1, 1])/17 - (4*F[2, 6]*im[1, 1])/17 - 
   (2701*F[2, 7]*im[1, 1])/102 - (4*F[2, 17]*im[1, 1])/17 - 
   (2783*F[1, 1]*im[1, 1]^2)/136 - (5*F[1, 2]*im[1, 1]^2)/6 - 
   (211*F[1, 3]*im[1, 1]^2)/102 + (8473*F[1, 4]*im[1, 1]^2)/306 - 
   (8369*F[1, 5]*im[1, 1]^2)/1224 + (18823*F[1, 6]*im[1, 1]^2)/1224 - 
   (403*im[1, 1]^3)/136 - (2323*re[3, 1])/51, 
 Fr["p12435"][3, 33] -> (-2*F[1, 1]^3)/3 + (8*F[1, 1]^2*F[1, 4])/3 - 
   (31*F[1, 1]*F[1, 4]^2)/3 + (100*F[1, 4]^3)/9 - (8*F[1, 1]^2*F[1, 5])/3 + 
   (56*F[1, 1]*F[1, 4]*F[1, 5])/3 - 23*F[1, 4]^2*F[1, 5] - 
   (19*F[1, 1]*F[1, 5]^2)/3 + 10*F[1, 4]*F[1, 5]^2 - F[1, 5]^3/9 - 
   2*F[1, 1]^2*F[1, 6] - 2*F[1, 1]*F[1, 4]*F[1, 6] + 
   (26*F[1, 4]^2*F[1, 6])/3 + 6*F[1, 1]*F[1, 5]*F[1, 6] - 
   (46*F[1, 4]*F[1, 5]*F[1, 6])/3 + (14*F[1, 5]^2*F[1, 6])/3 + 
   4*F[1, 1]*F[1, 6]^2 - (2*F[1, 4]*F[1, 6]^2)/3 - (10*F[1, 5]*F[1, 6]^2)/3 - 
   (4*F[1, 6]^3)/3 + 2*F[1, 1]*F[2, 4] - (20*F[1, 4]*F[2, 4])/3 + 
   (32*F[1, 5]*F[2, 4])/3 + 6*F[1, 6]*F[2, 4] + 8*F[1, 1]*F[2, 7] - 
   (50*F[1, 4]*F[2, 7])/3 + (16*F[1, 5]*F[2, 7])/3 - (14*F[1, 6]*F[2, 7])/3 - 
   (22*F[3, 9])/3 + (16*F[3, 14])/3 - (10*F[3, 15])/3 - (14*F[3, 24])/3 + 
   2*F[3, 25] + 4*F[3, 26] + (20*F[1, 1]^2*im[1, 1])/3 - 
   22*F[1, 1]*F[1, 4]*im[1, 1] + (74*F[1, 4]^2*im[1, 1])/3 + 
   12*F[1, 1]*F[1, 5]*im[1, 1] - (70*F[1, 4]*F[1, 5]*im[1, 1])/3 + 
   2*F[1, 5]^2*im[1, 1] - 10*F[1, 1]*F[1, 6]*im[1, 1] + 
   (56*F[1, 4]*F[1, 6]*im[1, 1])/3 - (26*F[1, 5]*F[1, 6]*im[1, 1])/3 + 
   (10*F[1, 6]^2*im[1, 1])/3 - (56*F[2, 4]*im[1, 1])/3 - 
   (26*F[2, 7]*im[1, 1])/3 - (17*F[1, 1]*im[1, 1]^2)/3 + 
   (83*F[1, 4]*im[1, 1]^2)/9 - (23*F[1, 5]*im[1, 1]^2)/18 + 
   (53*F[1, 6]*im[1, 1]^2)/9 - (5*im[1, 1]^3)/2 - 16*re[3, 1], 
 Fr["p12435"][3, 34] -> -1/3*(F[1, 1]^2*F[1, 4]) + (5*F[1, 1]*F[1, 4]^2)/3 - 
   (31*F[1, 4]^3)/18 + (F[1, 1]^2*F[1, 5])/3 - (7*F[1, 1]*F[1, 4]*F[1, 5])/
    3 + 3*F[1, 4]^2*F[1, 5] + (2*F[1, 1]*F[1, 5]^2)/3 - 
   (3*F[1, 4]*F[1, 5]^2)/2 - (4*F[1, 5]^3)/9 + F[1, 1]*F[1, 4]*F[1, 6] - 
   (11*F[1, 4]^2*F[1, 6])/6 - F[1, 1]*F[1, 5]*F[1, 6] + 
   (8*F[1, 4]*F[1, 5]*F[1, 6])/3 - (5*F[1, 5]^2*F[1, 6])/6 - 
   (2*F[1, 4]*F[1, 6]^2)/3 + (2*F[1, 5]*F[1, 6]^2)/3 + 
   (4*F[1, 4]*F[2, 4])/3 - (4*F[1, 5]*F[2, 4])/3 - F[1, 1]*F[2, 7] + 
   (10*F[1, 4]*F[2, 7])/3 + (F[1, 5]*F[2, 7])/3 + (4*F[1, 6]*F[2, 7])/3 + 
   (2*F[3, 9])/3 - (2*F[3, 14])/3 - F[3, 15]/3 + F[3, 24]/3 - 
   (F[1, 1]^2*im[1, 1])/3 + 2*F[1, 1]*F[1, 4]*im[1, 1] - 
   (17*F[1, 4]^2*im[1, 1])/6 - F[1, 1]*F[1, 5]*im[1, 1] + 
   (8*F[1, 4]*F[1, 5]*im[1, 1])/3 + (3*F[1, 5]^2*im[1, 1])/2 + 
   F[1, 1]*F[1, 6]*im[1, 1] - (7*F[1, 4]*F[1, 6]*im[1, 1])/3 + 
   (4*F[1, 5]*F[1, 6]*im[1, 1])/3 - (2*F[1, 6]^2*im[1, 1])/3 + 
   (4*F[2, 4]*im[1, 1])/3 - (2*F[2, 7]*im[1, 1])/3 + (F[1, 1]*im[1, 1]^2)/6 - 
   (4*F[1, 4]*im[1, 1]^2)/9 - (35*F[1, 5]*im[1, 1]^2)/18 - 
   (5*F[1, 6]*im[1, 1]^2)/18 + (5*im[1, 1]^3)/6 - (16*re[3, 1])/3, 
 Fr["p12435"][3, 35] -> (-1053*F[1, 1]^3)/272 - (105*F[1, 1]^2*F[1, 2])/68 - 
   (59*F[1, 1]*F[1, 2]^2)/68 - (401*F[1, 2]^3)/204 + 
   (2*F[1, 1]^2*F[1, 3])/17 + (4*F[1, 1]*F[1, 2]*F[1, 3])/17 - 
   (21*F[1, 2]^2*F[1, 3])/68 - (3*F[1, 1]*F[1, 3]^2)/17 - 
   (21*F[1, 2]*F[1, 3]^2)/68 + (71*F[1, 3]^3)/204 + 
   (933*F[1, 1]^2*F[1, 4])/136 - 3*F[1, 1]*F[1, 2]*F[1, 4] - 
   (57*F[1, 2]^2*F[1, 4])/68 - (10467*F[1, 1]*F[1, 4]^2)/272 + 
   (72*F[1, 2]*F[1, 4]^2)/17 + (19543*F[1, 4]^3)/408 - 
   (1143*F[1, 1]^2*F[1, 5])/136 + 2*F[1, 1]*F[1, 2]*F[1, 5] + 
   (41*F[1, 2]^2*F[1, 5])/34 - (4*F[1, 1]*F[1, 3]*F[1, 5])/17 - 
   (4*F[1, 2]*F[1, 3]*F[1, 5])/17 + (3*F[1, 3]^2*F[1, 5])/17 + 
   (2561*F[1, 1]*F[1, 4]*F[1, 5])/34 - (63*F[1, 2]*F[1, 4]*F[1, 5])/34 - 
   (25679*F[1, 4]^2*F[1, 5])/272 - (3597*F[1, 1]*F[1, 5]^2)/136 - 
   (23*F[1, 2]*F[1, 5]^2)/68 + (2*F[1, 3]*F[1, 5]^2)/17 + 
   (727*F[1, 4]*F[1, 5]^2)/17 - (1471*F[1, 5]^3)/816 - 
   (2843*F[1, 1]^2*F[1, 6])/272 - (4*F[1, 1]*F[1, 2]*F[1, 6])/17 - 
   (2*F[1, 2]^2*F[1, 6])/17 + (4*F[1, 1]*F[1, 3]*F[1, 6])/17 + 
   (4*F[1, 2]*F[1, 3]*F[1, 6])/17 - (3*F[1, 3]^2*F[1, 6])/17 - 
   (359*F[1, 1]*F[1, 4]*F[1, 6])/136 + (1103*F[1, 4]^2*F[1, 6])/34 + 
   (1601*F[1, 1]*F[1, 5]*F[1, 6])/68 + (4*F[1, 2]*F[1, 5]*F[1, 6])/17 - 
   (4*F[1, 3]*F[1, 5]*F[1, 6])/17 - (8465*F[1, 4]*F[1, 5]*F[1, 6])/136 + 
   (5263*F[1, 5]^2*F[1, 6])/272 + (2653*F[1, 1]*F[1, 6]^2)/136 - 
   (3*F[1, 2]*F[1, 6]^2)/17 + (2*F[1, 3]*F[1, 6]^2)/17 - 
   (355*F[1, 4]*F[1, 6]^2)/68 - (1943*F[1, 5]*F[1, 6]^2)/136 - 
   (2809*F[1, 6]^3)/408 - (27*F[1, 1]*F[2, 3])/34 - (27*F[1, 3]*F[2, 3])/34 + 
   (359*F[1, 1]*F[2, 4])/34 + (21*F[1, 2]*F[2, 4])/17 - 
   (2963*F[1, 4]*F[2, 4])/136 + (5847*F[1, 5]*F[2, 4])/136 + 
   (2019*F[1, 6]*F[2, 4])/68 + (2*F[1, 3]*F[2, 5])/17 + 
   (2*F[1, 6]*F[2, 5])/17 + (4*F[1, 1]*F[2, 6])/17 - 
   (21*F[1, 2]*F[2, 6])/34 - (21*F[1, 3]*F[2, 6])/34 - 
   (4*F[1, 5]*F[2, 6])/17 + (4*F[1, 6]*F[2, 6])/17 + 
   (4669*F[1, 1]*F[2, 7])/136 - (9355*F[1, 4]*F[2, 7])/136 + 
   (1555*F[1, 5]*F[2, 7])/68 - (77*F[1, 6]*F[2, 7])/4 + 3*F[1, 1]*F[2, 16] + 
   (7*F[1, 2]*F[2, 16])/2 - (F[1, 4]*F[2, 16])/2 + (F[1, 1]*F[2, 17])/2 + 
   (21*F[1, 2]*F[2, 17])/34 + (21*F[1, 3]*F[2, 17])/34 - 
   (21*F[1, 4]*F[2, 17])/34 + (2*F[1, 5]*F[2, 17])/17 - 
   (2*F[1, 6]*F[2, 17])/17 + (79*F[3, 5])/34 + (32*F[3, 6])/17 - 
   (73*F[3, 7])/34 - (145*F[3, 8])/136 - (1041*F[3, 9])/34 + 
   (44*F[3, 10])/17 + (49*F[3, 11])/34 + (21*F[3, 12])/34 + F[3, 13] + 
   (3183*F[3, 14])/136 - (1643*F[3, 15])/136 + (195*F[3, 16])/34 + 
   (27*F[3, 17])/34 - (37*F[3, 18])/34 - (233*F[3, 19])/34 - 
   (65*F[3, 20])/34 - (57*F[3, 21])/34 + (13*F[3, 22])/17 + (9*F[3, 23])/17 - 
   (2523*F[3, 24])/136 + (125*F[3, 25])/17 + (2615*F[3, 26])/136 - 
   (195*F[3, 27])/34 + (25*F[3, 28])/34 - F[3, 30] + F[3, 31] + 
   (516*F[1, 1]^2*im[1, 1])/17 + (37*F[1, 1]*F[1, 2]*im[1, 1])/34 + 
   (3*F[1, 2]^2*im[1, 1])/34 + (2*F[1, 1]*F[1, 3]*im[1, 1])/17 + 
   (13*F[1, 2]*F[1, 3]*im[1, 1])/34 - (59*F[1, 3]^2*im[1, 1])/68 - 
   (11751*F[1, 1]*F[1, 4]*im[1, 1])/136 + (165*F[1, 2]*F[1, 4]*im[1, 1])/34 + 
   (13661*F[1, 4]^2*im[1, 1])/136 + (3155*F[1, 1]*F[1, 5]*im[1, 1])/68 - 
   (45*F[1, 2]*F[1, 5]*im[1, 1])/34 - (2*F[1, 3]*F[1, 5]*im[1, 1])/17 - 
   (13411*F[1, 4]*F[1, 5]*im[1, 1])/136 + (1685*F[1, 5]^2*im[1, 1])/136 - 
   (5697*F[1, 1]*F[1, 6]*im[1, 1])/136 + (2*F[1, 2]*F[1, 6]*im[1, 1])/17 + 
   (2*F[1, 3]*F[1, 6]*im[1, 1])/17 + (2561*F[1, 4]*F[1, 6]*im[1, 1])/34 - 
   (4547*F[1, 5]*F[1, 6]*im[1, 1])/136 + (2083*F[1, 6]^2*im[1, 1])/136 + 
   (27*F[2, 3]*im[1, 1])/17 - (11321*F[2, 4]*im[1, 1])/136 - 
   (4*F[2, 5]*im[1, 1])/17 + (13*F[2, 6]*im[1, 1])/34 - 
   (5161*F[2, 7]*im[1, 1])/136 - 3*F[2, 16]*im[1, 1] - 
   (19*F[2, 17]*im[1, 1])/17 - (39155*F[1, 1]*im[1, 1]^2)/1632 - 
   (3*F[1, 2]*im[1, 1]^2)/8 + (73*F[1, 3]*im[1, 1]^2)/102 + 
   (32213*F[1, 4]*im[1, 1]^2)/816 - (14867*F[1, 5]*im[1, 1]^2)/1632 + 
   (12137*F[1, 6]*im[1, 1]^2)/544 - (14437*im[1, 1]^3)/1632 - 
   (8953*re[3, 1])/102, Fr["p12435"][3, 36] -> 
  (-15*F[1, 1]^3)/4 - (3*F[1, 1]^2*F[1, 2])/2 - (3*F[1, 1]*F[1, 2]^2)/2 - 
   (5*F[1, 2]^3)/6 + F[1, 1]*F[1, 2]*F[1, 3] - (F[1, 1]*F[1, 3]^2)/2 + 
   (47*F[1, 1]^2*F[1, 4])/6 + (3*F[1, 2]^2*F[1, 4])/2 - 
   (497*F[1, 1]*F[1, 4]^2)/12 + (3*F[1, 2]*F[1, 4]^2)/2 + 
   (1829*F[1, 4]^3)/36 - (133*F[1, 1]^2*F[1, 5])/12 - 
   F[1, 2]*F[1, 3]*F[1, 5] + (F[1, 3]^2*F[1, 5])/2 + 
   (485*F[1, 1]*F[1, 4]*F[1, 5])/6 - (399*F[1, 4]^2*F[1, 5])/4 - 
   (83*F[1, 1]*F[1, 5]^2)/3 + (189*F[1, 4]*F[1, 5]^2)/4 - (55*F[1, 5]^3)/18 - 
   (23*F[1, 1]^2*F[1, 6])/2 - F[1, 1]*F[1, 2]*F[1, 6] - 
   (F[1, 2]^2*F[1, 6])/2 + F[1, 2]*F[1, 3]*F[1, 6] - (F[1, 3]^2*F[1, 6])/2 - 
   2*F[1, 1]*F[1, 4]*F[1, 6] + (415*F[1, 4]^2*F[1, 6])/12 + 
   25*F[1, 1]*F[1, 5]*F[1, 6] + F[1, 2]*F[1, 5]*F[1, 6] - 
   (403*F[1, 4]*F[1, 5]*F[1, 6])/6 + (253*F[1, 5]^2*F[1, 6])/12 + 
   20*F[1, 1]*F[1, 6]^2 - (3*F[1, 2]*F[1, 6]^2)/2 - 
   (35*F[1, 4]*F[1, 6]^2)/6 - (85*F[1, 5]*F[1, 6]^2)/6 - (25*F[1, 6]^3)/3 + 
   7*F[1, 1]*F[2, 4] - (155*F[1, 4]*F[2, 4])/6 + (148*F[1, 5]*F[2, 4])/3 + 
   (59*F[1, 6]*F[2, 4])/2 + F[1, 1]*F[2, 5] - F[1, 5]*F[2, 5] + 
   F[1, 6]*F[2, 5] + F[1, 1]*F[2, 6] - F[1, 5]*F[2, 6] + F[1, 6]*F[2, 6] + 
   (63*F[1, 1]*F[2, 7])/2 - (205*F[1, 4]*F[2, 7])/3 + 
   (89*F[1, 5]*F[2, 7])/3 - (107*F[1, 6]*F[2, 7])/6 - F[3, 5]/2 + F[3, 7]/2 - 
   3*F[3, 8] - (107*F[3, 9])/3 - F[3, 10] + (151*F[3, 14])/6 - 
   (41*F[3, 15])/3 + 2*F[3, 16] - (5*F[3, 19])/2 - (3*F[3, 21])/2 - 
   (125*F[3, 24])/6 + (19*F[3, 25])/2 + (33*F[3, 26])/2 - 2*F[3, 27] + 
   5*F[3, 28] + (203*F[1, 1]^2*im[1, 1])/6 + 3*F[1, 1]*F[1, 2]*im[1, 1] + 
   2*F[1, 2]^2*im[1, 1] + F[1, 1]*F[1, 3]*im[1, 1] - 
   F[1, 2]*F[1, 3]*im[1, 1] + (F[1, 3]^2*im[1, 1])/2 - 
   (189*F[1, 1]*F[1, 4]*im[1, 1])/2 + (1279*F[1, 4]^2*im[1, 1])/12 + 
   (105*F[1, 1]*F[1, 5]*im[1, 1])/2 - F[1, 3]*F[1, 5]*im[1, 1] - 
   (649*F[1, 4]*F[1, 5]*im[1, 1])/6 + (63*F[1, 5]^2*im[1, 1])/4 - 
   42*F[1, 1]*F[1, 6]*im[1, 1] + 2*F[1, 2]*F[1, 6]*im[1, 1] + 
   F[1, 3]*F[1, 6]*im[1, 1] + (485*F[1, 4]*F[1, 6]*im[1, 1])/6 - 
   (233*F[1, 5]*F[1, 6]*im[1, 1])/6 + (115*F[1, 6]^2*im[1, 1])/6 - 
   (515*F[2, 4]*im[1, 1])/6 - F[2, 5]*im[1, 1] - F[2, 6]*im[1, 1] - 
   (130*F[2, 7]*im[1, 1])/3 - (389*F[1, 1]*im[1, 1]^2)/12 - 
   (5*F[1, 2]*im[1, 1]^2)/2 - F[1, 3]*im[1, 1]^2 + 
   (821*F[1, 4]*im[1, 1]^2)/18 - (181*F[1, 5]*im[1, 1]^2)/18 + 
   (727*F[1, 6]*im[1, 1]^2)/36 - (14*im[1, 1]^3)/3 - (250*re[3, 1])/3, 
 Fr["p12435"][3, 37] -> (5*F[1, 1]^3)/6 - (8*F[1, 1]^2*F[1, 4])/3 + 
   (40*F[1, 1]*F[1, 4]^2)/3 - (142*F[1, 4]^3)/9 + (11*F[1, 1]^2*F[1, 5])/3 - 
   (77*F[1, 1]*F[1, 4]*F[1, 5])/3 + (63*F[1, 4]^2*F[1, 5])/2 + 
   (53*F[1, 1]*F[1, 5]^2)/6 - 15*F[1, 4]*F[1, 5]^2 + (17*F[1, 5]^3)/18 + 
   (7*F[1, 1]^2*F[1, 6])/2 + F[1, 1]*F[1, 4]*F[1, 6] - 
   (67*F[1, 4]^2*F[1, 6])/6 - 8*F[1, 1]*F[1, 5]*F[1, 6] + 
   (64*F[1, 4]*F[1, 5]*F[1, 6])/3 - (20*F[1, 5]^2*F[1, 6])/3 - 
   6*F[1, 1]*F[1, 6]^2 + (5*F[1, 4]*F[1, 6]^2)/3 + (13*F[1, 5]*F[1, 6]^2)/3 + 
   (7*F[1, 6]^3)/3 - 2*F[1, 1]*F[2, 4] + (26*F[1, 4]*F[2, 4])/3 - 
   (47*F[1, 5]*F[2, 4])/3 - 9*F[1, 6]*F[2, 4] - 10*F[1, 1]*F[2, 7] + 
   (65*F[1, 4]*F[2, 7])/3 - (28*F[1, 5]*F[2, 7])/3 + (17*F[1, 6]*F[2, 7])/3 + 
   F[3, 8] + (34*F[3, 9])/3 - (25*F[3, 14])/3 + (13*F[3, 15])/3 + 
   (20*F[3, 24])/3 - 3*F[3, 25] - 5*F[3, 26] - (29*F[1, 1]^2*im[1, 1])/3 + 
   30*F[1, 1]*F[1, 4]*im[1, 1] - (101*F[1, 4]^2*im[1, 1])/3 - 
   17*F[1, 1]*F[1, 5]*im[1, 1] + (103*F[1, 4]*F[1, 5]*im[1, 1])/3 - 
   5*F[1, 5]^2*im[1, 1] + 13*F[1, 1]*F[1, 6]*im[1, 1] - 
   (77*F[1, 4]*F[1, 6]*im[1, 1])/3 + (38*F[1, 5]*F[1, 6]*im[1, 1])/3 - 
   (16*F[1, 6]^2*im[1, 1])/3 + (80*F[2, 4]*im[1, 1])/3 + 
   (41*F[2, 7]*im[1, 1])/3 + (37*F[1, 1]*im[1, 1]^2)/4 - 
   (128*F[1, 4]*im[1, 1]^2)/9 + (121*F[1, 5]*im[1, 1]^2)/36 - 
   (269*F[1, 6]*im[1, 1]^2)/36 + (29*im[1, 1]^3)/12 + (56*re[3, 1])/3, 
 Fr["p12435"][3, 38] -> F[3, 28], Fr["p12435"][3, 39] -> 
  (11*F[1, 1]^3)/24 - (37*F[1, 1]^2*F[1, 4])/12 + 
   (361*F[1, 1]*F[1, 4]^2)/24 - (629*F[1, 4]^3)/36 + 
   (49*F[1, 1]^2*F[1, 5])/12 - (85*F[1, 1]*F[1, 4]*F[1, 5])/3 + 
   (279*F[1, 4]^2*F[1, 5])/8 + (119*F[1, 1]*F[1, 5]^2)/12 - 
   (33*F[1, 4]*F[1, 5]^2)/2 + (61*F[1, 5]^3)/72 + (31*F[1, 1]^2*F[1, 6])/8 + 
   (3*F[1, 1]*F[1, 4]*F[1, 6])/4 - (37*F[1, 4]^2*F[1, 6])/3 - 
   (17*F[1, 1]*F[1, 5]*F[1, 6])/2 + (275*F[1, 4]*F[1, 5]*F[1, 6])/12 - 
   (173*F[1, 5]^2*F[1, 6])/24 - (29*F[1, 1]*F[1, 6]^2)/4 + 
   (7*F[1, 4]*F[1, 6]^2)/3 + (53*F[1, 5]*F[1, 6]^2)/12 + (9*F[1, 6]^3)/4 - 
   2*F[1, 1]*F[2, 4] + (121*F[1, 4]*F[2, 4])/12 - (205*F[1, 5]*F[2, 4])/12 - 
   (21*F[1, 6]*F[2, 4])/2 - (45*F[1, 1]*F[2, 7])/4 + 
   (289*F[1, 4]*F[2, 7])/12 - (61*F[1, 5]*F[2, 7])/6 + 
   (35*F[1, 6]*F[2, 7])/6 + F[3, 8]/4 + (35*F[3, 9])/3 - (89*F[3, 14])/12 + 
   (65*F[3, 15])/12 + (85*F[3, 24])/12 - (7*F[3, 25])/2 - (23*F[3, 26])/4 - 
   (28*F[1, 1]^2*im[1, 1])/3 + (135*F[1, 1]*F[1, 4]*im[1, 1])/4 - 
   (451*F[1, 4]^2*im[1, 1])/12 - (39*F[1, 1]*F[1, 5]*im[1, 1])/2 + 
   (461*F[1, 4]*F[1, 5]*im[1, 1])/12 - (21*F[1, 5]^2*im[1, 1])/4 + 
   (61*F[1, 1]*F[1, 6]*im[1, 1])/4 - (85*F[1, 4]*F[1, 6]*im[1, 1])/3 + 
   (169*F[1, 5]*F[1, 6]*im[1, 1])/12 - (47*F[1, 6]^2*im[1, 1])/12 + 
   (355*F[2, 4]*im[1, 1])/12 + (187*F[2, 7]*im[1, 1])/12 + 
   (415*F[1, 1]*im[1, 1]^2)/48 - (1163*F[1, 4]*im[1, 1]^2)/72 + 
   (545*F[1, 5]*im[1, 1]^2)/144 - (1597*F[1, 6]*im[1, 1]^2)/144 + 
   (71*im[1, 1]^3)/16 + (44*re[3, 1])/3, Fr["p12435"][3, 40] -> 
  (-101*F[1, 1]^3)/51 - (25*F[1, 1]^2*F[1, 2])/34 - 
   (5*F[1, 1]*F[1, 2]^2)/17 + (5*F[1, 2]^3)/17 + (5*F[1, 1]^2*F[1, 3])/17 + 
   (10*F[1, 1]*F[1, 2]*F[1, 3])/17 - (5*F[1, 2]^2*F[1, 3])/34 - 
   (15*F[1, 1]*F[1, 3]^2)/34 - (5*F[1, 2]*F[1, 3]^2)/34 - (10*F[1, 3]^3)/17 + 
   (349*F[1, 1]^2*F[1, 4])/102 + (55*F[1, 2]^2*F[1, 4])/136 - 
   (3805*F[1, 1]*F[1, 4]^2)/204 + (10*F[1, 2]*F[1, 4]^2)/17 + 
   (27887*F[1, 4]^3)/1224 - (263*F[1, 1]^2*F[1, 5])/51 - 
   (15*F[1, 2]^2*F[1, 5])/136 - (10*F[1, 1]*F[1, 3]*F[1, 5])/17 - 
   (10*F[1, 2]*F[1, 3]*F[1, 5])/17 + (15*F[1, 3]^2*F[1, 5])/34 + 
   (1856*F[1, 1]*F[1, 4]*F[1, 5])/51 + (25*F[1, 2]*F[1, 4]*F[1, 5])/68 - 
   (6059*F[1, 4]^2*F[1, 5])/136 - (2647*F[1, 1]*F[1, 5]^2)/204 - 
   (15*F[1, 2]*F[1, 5]^2)/68 + (5*F[1, 3]*F[1, 5]^2)/17 + 
   (1473*F[1, 4]*F[1, 5]^2)/68 - (1039*F[1, 5]^3)/612 - 
   (92*F[1, 1]^2*F[1, 6])/17 - (10*F[1, 1]*F[1, 2]*F[1, 6])/17 - 
   (5*F[1, 2]^2*F[1, 6])/17 + (10*F[1, 1]*F[1, 3]*F[1, 6])/17 + 
   (10*F[1, 2]*F[1, 3]*F[1, 6])/17 - (15*F[1, 3]^2*F[1, 6])/34 - 
   (31*F[1, 1]*F[1, 4]*F[1, 6])/34 + (800*F[1, 4]^2*F[1, 6])/51 + 
   (399*F[1, 1]*F[1, 5]*F[1, 6])/34 + (10*F[1, 2]*F[1, 5]*F[1, 6])/17 - 
   (10*F[1, 3]*F[1, 5]*F[1, 6])/17 - (3107*F[1, 4]*F[1, 5]*F[1, 6])/102 + 
   (955*F[1, 5]^2*F[1, 6])/102 + (148*F[1, 1]*F[1, 6]^2)/17 - 
   (15*F[1, 2]*F[1, 6]^2)/34 + (5*F[1, 3]*F[1, 6]^2)/17 - 
   (128*F[1, 4]*F[1, 6]^2)/51 - (316*F[1, 5]*F[1, 6]^2)/51 - 
   (117*F[1, 6]^3)/34 - (25*F[1, 1]*F[2, 3])/34 - (25*F[1, 3]*F[2, 3])/34 + 
   (45*F[1, 1]*F[2, 4])/17 + (10*F[1, 2]*F[2, 4])/17 - 
   (1261*F[1, 4]*F[2, 4])/102 + (1154*F[1, 5]*F[2, 4])/51 + 
   (437*F[1, 6]*F[2, 4])/34 + (5*F[1, 3]*F[2, 5])/17 + 
   (5*F[1, 6]*F[2, 5])/17 + (10*F[1, 1]*F[2, 6])/17 - 
   (5*F[1, 2]*F[2, 6])/17 - (5*F[1, 3]*F[2, 6])/17 - 
   (10*F[1, 5]*F[2, 6])/17 + (10*F[1, 6]*F[2, 6])/17 + 
   (234*F[1, 1]*F[2, 7])/17 - (1523*F[1, 4]*F[2, 7])/51 + 
   (712*F[1, 5]*F[2, 7])/51 - (47*F[1, 6]*F[2, 7])/6 + 
   (5*F[1, 2]*F[2, 17])/17 + (5*F[1, 3]*F[2, 17])/17 - 
   (5*F[1, 4]*F[2, 17])/17 + (5*F[1, 5]*F[2, 17])/17 - 
   (5*F[1, 6]*F[2, 17])/17 - (15*F[3, 5])/34 - (5*F[3, 6])/17 + 
   (15*F[3, 7])/17 - (23*F[3, 8])/17 - (814*F[3, 9])/51 - (35*F[3, 10])/34 - 
   (5*F[3, 11])/34 + (5*F[3, 12])/17 + (535*F[3, 14])/51 - 
   (605*F[3, 15])/102 + (10*F[3, 16])/17 - (9*F[3, 17])/34 - 
   (15*F[3, 18])/68 - (15*F[3, 19])/17 + (15*F[3, 20])/68 - 
   (15*F[3, 21])/34 - (3*F[3, 22])/34 - (3*F[3, 23])/17 - (473*F[3, 24])/51 + 
   (149*F[3, 25])/34 + (117*F[3, 26])/17 - (10*F[3, 27])/17 + 
   (105*F[3, 28])/34 + (827*F[1, 1]^2*im[1, 1])/51 + 
   (25*F[1, 1]*F[1, 2]*im[1, 1])/17 + (115*F[1, 2]^2*im[1, 1])/136 + 
   (5*F[1, 1]*F[1, 3]*im[1, 1])/17 - (5*F[1, 2]*F[1, 3]*im[1, 1])/17 + 
   (75*F[1, 3]^2*im[1, 1])/34 - (1439*F[1, 1]*F[1, 4]*im[1, 1])/34 - 
   (25*F[1, 2]*F[1, 4]*im[1, 1])/68 + (19387*F[1, 4]^2*im[1, 1])/408 + 
   (427*F[1, 1]*F[1, 5]*im[1, 1])/17 + (15*F[1, 2]*F[1, 5]*im[1, 1])/34 - 
   (5*F[1, 3]*F[1, 5]*im[1, 1])/17 - (2512*F[1, 4]*F[1, 5]*im[1, 1])/51 + 
   (143*F[1, 5]^2*im[1, 1])/17 - (643*F[1, 1]*F[1, 6]*im[1, 1])/34 + 
   (5*F[1, 2]*F[1, 6]*im[1, 1])/17 + (5*F[1, 3]*F[1, 6]*im[1, 1])/17 + 
   (1856*F[1, 4]*F[1, 6]*im[1, 1])/51 - (1783*F[1, 5]*F[1, 6]*im[1, 1])/102 + 
   (767*F[1, 6]^2*im[1, 1])/102 + (25*F[2, 3]*im[1, 1])/17 - 
   (3889*F[2, 4]*im[1, 1])/102 - (10*F[2, 5]*im[1, 1])/17 - 
   (5*F[2, 6]*im[1, 1])/17 - (2029*F[2, 7]*im[1, 1])/102 - 
   (5*F[2, 17]*im[1, 1])/17 - (6743*F[1, 1]*im[1, 1]^2)/408 - 
   (25*F[1, 2]*im[1, 1]^2)/24 - (1055*F[1, 3]*im[1, 1]^2)/408 + 
   (51053*F[1, 4]*im[1, 1]^2)/2448 - (16375*F[1, 5]*im[1, 1]^2)/2448 + 
   (6437*F[1, 6]*im[1, 1]^2)/612 - (81*im[1, 1]^3)/272 - (7739*re[3, 1])/204, 
 Fr["p12435"][3, 41] -> (5743*F[1, 1]^3)/408 + (363*F[1, 1]^2*F[1, 2])/68 + 
   (237*F[1, 1]*F[1, 2]^2)/68 + F[1, 2]^3/68 - (25*F[1, 1]^2*F[1, 3])/34 - 
   (135*F[1, 1]*F[1, 2]*F[1, 3])/34 + (21*F[1, 2]^2*F[1, 3])/34 + 
   (211*F[1, 1]*F[1, 3]^2)/68 + (21*F[1, 2]*F[1, 3]^2)/34 + 
   (65*F[1, 3]^3)/102 - (6335*F[1, 1]^2*F[1, 4])/204 - 
   (537*F[1, 2]^2*F[1, 4])/136 + (65537*F[1, 1]*F[1, 4]^2)/408 - 
   (321*F[1, 2]*F[1, 4]^2)/68 - (119353*F[1, 4]^3)/612 + 
   (17755*F[1, 1]^2*F[1, 5])/408 + (63*F[1, 2]^2*F[1, 5])/136 + 
   (25*F[1, 1]*F[1, 3]*F[1, 5])/17 + (135*F[1, 2]*F[1, 3]*F[1, 5])/34 - 
   (211*F[1, 3]^2*F[1, 5])/68 - (63491*F[1, 1]*F[1, 4]*F[1, 5])/204 - 
   (105*F[1, 2]*F[1, 4]*F[1, 5])/68 + (13003*F[1, 4]^2*F[1, 5])/34 + 
   (21739*F[1, 1]*F[1, 5]^2)/204 + (63*F[1, 2]*F[1, 5]^2)/68 - 
   (25*F[1, 3]*F[1, 5]^2)/34 - (24773*F[1, 4]*F[1, 5]^2)/136 + 
   (1867*F[1, 5]^3)/153 + (2977*F[1, 1]^2*F[1, 6])/68 + 
   (135*F[1, 1]*F[1, 2]*F[1, 6])/34 + (135*F[1, 2]^2*F[1, 6])/68 - 
   (25*F[1, 1]*F[1, 3]*F[1, 6])/17 - (135*F[1, 2]*F[1, 3]*F[1, 6])/34 + 
   (211*F[1, 3]^2*F[1, 6])/68 + (341*F[1, 1]*F[1, 4]*F[1, 6])/34 - 
   (54913*F[1, 4]^2*F[1, 6])/408 - (1659*F[1, 1]*F[1, 5]*F[1, 6])/17 - 
   (135*F[1, 2]*F[1, 5]*F[1, 6])/34 + (25*F[1, 3]*F[1, 5]*F[1, 6])/17 + 
   (52867*F[1, 4]*F[1, 5]*F[1, 6])/204 - (32959*F[1, 5]^2*F[1, 6])/408 - 
   (2525*F[1, 1]*F[1, 6]^2)/34 + (279*F[1, 2]*F[1, 6]^2)/68 - 
   (25*F[1, 3]*F[1, 6]^2)/34 + (4289*F[1, 4]*F[1, 6]^2)/204 + 
   (10861*F[1, 5]*F[1, 6]^2)/204 + (947*F[1, 6]^3)/34 + 
   (3*F[1, 1]*F[2, 3])/34 + (3*F[1, 3]*F[2, 3])/34 - 
   (871*F[1, 1]*F[2, 4])/34 - (42*F[1, 2]*F[2, 4])/17 + 
   (21095*F[1, 4]*F[2, 4])/204 - (9770*F[1, 5]*F[2, 4])/51 - 
   (7455*F[1, 6]*F[2, 4])/68 - (3*F[1, 1]*F[2, 5])/2 - 
   (72*F[1, 3]*F[2, 5])/17 + (3*F[1, 5]*F[2, 5])/2 - 
   (195*F[1, 6]*F[2, 5])/34 - (135*F[1, 1]*F[2, 6])/34 + 
   (21*F[1, 2]*F[2, 6])/17 + (21*F[1, 3]*F[2, 6])/17 + 
   (135*F[1, 5]*F[2, 6])/34 - (135*F[1, 6]*F[2, 6])/34 - 
   (8137*F[1, 1]*F[2, 7])/68 + (26587*F[1, 4]*F[2, 7])/102 - 
   (11669*F[1, 5]*F[2, 7])/102 + (811*F[1, 6]*F[2, 7])/12 - 
   (21*F[1, 2]*F[2, 17])/17 - (21*F[1, 3]*F[2, 17])/17 + 
   (21*F[1, 4]*F[2, 17])/17 - (21*F[1, 5]*F[2, 17])/17 + 
   (21*F[1, 6]*F[2, 17])/17 + (177*F[3, 5])/68 + (21*F[3, 6])/17 - 
   (303*F[3, 7])/68 + (387*F[3, 8])/34 + (13913*F[3, 9])/102 + 
   (99*F[3, 10])/17 + (21*F[3, 11])/34 - (21*F[3, 12])/17 - 
   (19477*F[3, 14])/204 + (2656*F[3, 15])/51 - (93*F[3, 16])/17 - 
   (3*F[3, 17])/34 + (63*F[3, 18])/68 + (507*F[3, 19])/68 - 
   (63*F[3, 20])/68 + (279*F[3, 21])/68 + (33*F[3, 22])/34 + 
   (15*F[3, 23])/34 + (16103*F[3, 24])/204 - (2479*F[3, 25])/68 - 
   (4111*F[3, 26])/68 + (93*F[3, 27])/17 - (348*F[3, 28])/17 - 
   (26273*F[1, 1]^2*im[1, 1])/204 - (363*F[1, 1]*F[1, 2]*im[1, 1])/34 - 
   (891*F[1, 2]^2*im[1, 1])/136 - (161*F[1, 1]*F[1, 3]*im[1, 1])/34 + 
   (93*F[1, 2]*F[1, 3]*im[1, 1])/34 - (341*F[1, 3]^2*im[1, 1])/68 + 
   (24705*F[1, 1]*F[1, 4]*im[1, 1])/68 + (105*F[1, 2]*F[1, 4]*im[1, 1])/68 - 
   (41665*F[1, 4]^2*im[1, 1])/102 - (13875*F[1, 1]*F[1, 5]*im[1, 1])/68 - 
   (63*F[1, 2]*F[1, 5]*im[1, 1])/34 + (161*F[1, 3]*F[1, 5]*im[1, 1])/34 + 
   (84943*F[1, 4]*F[1, 5]*im[1, 1])/204 - (8385*F[1, 5]^2*im[1, 1])/136 + 
   (5441*F[1, 1]*F[1, 6]*im[1, 1])/34 - (72*F[1, 2]*F[1, 6]*im[1, 1])/17 - 
   (161*F[1, 3]*F[1, 6]*im[1, 1])/34 - (63491*F[1, 4]*F[1, 6]*im[1, 1])/204 + 
   (30845*F[1, 5]*F[1, 6]*im[1, 1])/204 - (12607*F[1, 6]^2*im[1, 1])/204 - 
   (3*F[2, 3]*im[1, 1])/17 + (66671*F[2, 4]*im[1, 1])/204 + 
   (339*F[2, 5]*im[1, 1])/34 + (93*F[2, 6]*im[1, 1])/34 + 
   (16981*F[2, 7]*im[1, 1])/102 + (21*F[2, 17]*im[1, 1])/17 + 
   (25739*F[1, 1]*im[1, 1]^2)/204 + (65*F[1, 2]*im[1, 1]^2)/8 + 
   (3139*F[1, 3]*im[1, 1]^2)/408 - (429017*F[1, 4]*im[1, 1]^2)/2448 + 
   (96043*F[1, 5]*im[1, 1]^2)/2448 - (110929*F[1, 6]*im[1, 1]^2)/1224 + 
   (16919*im[1, 1]^3)/816 + (55481*re[3, 1])/204, 
 Fr["p12435"][3, 42] -> -1/4*(F[1, 1]*F[2, 23]) + F[1, 2]*F[2, 23] - 
   (F[1, 5]*F[2, 23])/2 - (F[1, 6]*F[2, 23])/4 - F[3, 1] - F[3, 3]/2 - 
   (5*F[3, 29])/2 + F[2, 23]*im[1, 1], Fr["p12435"][3, 43] -> 
  2*F[1, 1]^3 - 8*F[1, 1]^2*F[1, 4] + (F[1, 2]^2*F[1, 4])/2 + 
   31*F[1, 1]*F[1, 4]^2 + (F[1, 2]*F[1, 4]^2)/2 - (203*F[1, 4]^3)/6 + 
   8*F[1, 1]^2*F[1, 5] - (F[1, 2]^2*F[1, 5])/2 - 56*F[1, 1]*F[1, 4]*F[1, 5] + 
   68*F[1, 4]^2*F[1, 5] + 19*F[1, 1]*F[1, 5]^2 - (F[1, 2]*F[1, 5]^2)/2 - 
   31*F[1, 4]*F[1, 5]^2 + (5*F[1, 5]^3)/6 + 6*F[1, 1]^2*F[1, 6] + 
   6*F[1, 1]*F[1, 4]*F[1, 6] - 26*F[1, 4]^2*F[1, 6] - 
   18*F[1, 1]*F[1, 5]*F[1, 6] + 46*F[1, 4]*F[1, 5]*F[1, 6] - 
   14*F[1, 5]^2*F[1, 6] - 12*F[1, 1]*F[1, 6]^2 + 2*F[1, 4]*F[1, 6]^2 + 
   10*F[1, 5]*F[1, 6]^2 + 4*F[1, 6]^3 - 6*F[1, 1]*F[2, 4] + 
   20*F[1, 4]*F[2, 4] - 32*F[1, 5]*F[2, 4] - 18*F[1, 6]*F[2, 4] - 
   24*F[1, 1]*F[2, 7] - F[1, 2]*F[2, 7] + 48*F[1, 4]*F[2, 7] - 
   19*F[1, 5]*F[2, 7] + 14*F[1, 6]*F[2, 7] + 22*F[3, 9] - 16*F[3, 14] + 
   10*F[3, 15] + F[3, 18] + 14*F[3, 24] - 6*F[3, 25] - 12*F[3, 26] - 
   20*F[1, 1]^2*im[1, 1] + (F[1, 2]^2*im[1, 1])/2 + 
   66*F[1, 1]*F[1, 4]*im[1, 1] - 73*F[1, 4]^2*im[1, 1] - 
   36*F[1, 1]*F[1, 5]*im[1, 1] + F[1, 2]*F[1, 5]*im[1, 1] + 
   72*F[1, 4]*F[1, 5]*im[1, 1] - (15*F[1, 5]^2*im[1, 1])/2 + 
   30*F[1, 1]*F[1, 6]*im[1, 1] - 56*F[1, 4]*F[1, 6]*im[1, 1] + 
   26*F[1, 5]*F[1, 6]*im[1, 1] - 10*F[1, 6]^2*im[1, 1] + 
   56*F[2, 4]*im[1, 1] + 29*F[2, 7]*im[1, 1] + 17*F[1, 1]*im[1, 1]^2 - 
   (2*F[1, 2]*im[1, 1]^2)/3 - (117*F[1, 4]*im[1, 1]^2)/4 + 
   (55*F[1, 5]*im[1, 1]^2)/12 - (53*F[1, 6]*im[1, 1]^2)/3 + 
   (31*im[1, 1]^3)/4 + 32*re[3, 1], Fr["p12435"][3, 44] -> 
  (4*F[1, 1]^3)/3 - (2*F[1, 2]^3)/3 - (16*F[1, 1]^2*F[1, 4])/3 + 
   (F[1, 2]^2*F[1, 4])/2 + (62*F[1, 1]*F[1, 4]^2)/3 + (F[1, 2]*F[1, 4]^2)/2 - 
   (209*F[1, 4]^3)/9 + (16*F[1, 1]^2*F[1, 5])/3 - (F[1, 2]^2*F[1, 5])/2 - 
   (112*F[1, 1]*F[1, 4]*F[1, 5])/3 + (91*F[1, 4]^2*F[1, 5])/2 + 
   (38*F[1, 1]*F[1, 5]^2)/3 - (F[1, 2]*F[1, 5]^2)/2 - 
   (41*F[1, 4]*F[1, 5]^2)/2 + (2*F[1, 5]^3)/9 + 4*F[1, 1]^2*F[1, 6] + 
   4*F[1, 1]*F[1, 4]*F[1, 6] - (52*F[1, 4]^2*F[1, 6])/3 - 
   12*F[1, 1]*F[1, 5]*F[1, 6] + (92*F[1, 4]*F[1, 5]*F[1, 6])/3 - 
   (28*F[1, 5]^2*F[1, 6])/3 - 8*F[1, 1]*F[1, 6]^2 + (4*F[1, 4]*F[1, 6]^2)/3 + 
   (20*F[1, 5]*F[1, 6]^2)/3 + (8*F[1, 6]^3)/3 - 4*F[1, 1]*F[2, 4] + 
   (40*F[1, 4]*F[2, 4])/3 - (64*F[1, 5]*F[2, 4])/3 - 12*F[1, 6]*F[2, 4] - 
   16*F[1, 1]*F[2, 7] + (97*F[1, 4]*F[2, 7])/3 - (35*F[1, 5]*F[2, 7])/3 + 
   (28*F[1, 6]*F[2, 7])/3 - F[1, 2]*F[2, 16] - F[1, 4]*F[2, 16] + 
   (44*F[3, 9])/3 - (32*F[3, 14])/3 + (20*F[3, 15])/3 + F[3, 18] + 
   (28*F[3, 24])/3 - 4*F[3, 25] - 8*F[3, 26] - (40*F[1, 1]^2*im[1, 1])/3 + 
   (F[1, 2]^2*im[1, 1])/2 + 44*F[1, 1]*F[1, 4]*im[1, 1] - 
   (293*F[1, 4]^2*im[1, 1])/6 - 24*F[1, 1]*F[1, 5]*im[1, 1] + 
   F[1, 2]*F[1, 5]*im[1, 1] + (143*F[1, 4]*F[1, 5]*im[1, 1])/3 - 
   4*F[1, 5]^2*im[1, 1] + 20*F[1, 1]*F[1, 6]*im[1, 1] - 
   (112*F[1, 4]*F[1, 6]*im[1, 1])/3 + (52*F[1, 5]*F[1, 6]*im[1, 1])/3 - 
   (20*F[1, 6]^2*im[1, 1])/3 + (112*F[2, 4]*im[1, 1])/3 + 
   (55*F[2, 7]*im[1, 1])/3 + (34*F[1, 1]*im[1, 1]^2)/3 - 
   (5*F[1, 2]*im[1, 1]^2)/6 - (697*F[1, 4]*im[1, 1]^2)/36 + 
   (71*F[1, 5]*im[1, 1]^2)/36 - (106*F[1, 6]*im[1, 1]^2)/9 + 
   (67*im[1, 1]^3)/12 + (32*re[3, 1])/3, Fr["p12435"][3, 45] -> 
  (-5*F[1, 2]^3)/6 - (F[1, 2]^2*F[1, 6])/2 - (F[1, 2]*F[1, 6]^2)/2 - 
   (5*F[1, 6]^3)/6 - F[3, 21] - F[3, 27] + (F[1, 2]^2*im[1, 1])/2 + 
   F[1, 2]*F[1, 6]*im[1, 1] + (5*F[1, 6]^2*im[1, 1])/2 - F[1, 2]*im[1, 1]^2 - 
   3*F[1, 6]*im[1, 1]^2 + (4*im[1, 1]^3)/3 - (58*re[3, 1])/3, 
 Fr["p12435"][3, 46] -> (2405*F[1, 1]^3)/816 + (315*F[1, 1]^2*F[1, 2])/68 + 
   (177*F[1, 1]*F[1, 2]^2)/68 + (1475*F[1, 2]^3)/204 - 
   (6*F[1, 1]^2*F[1, 3])/17 - (12*F[1, 1]*F[1, 2]*F[1, 3])/17 + 
   (63*F[1, 2]^2*F[1, 3])/68 + (9*F[1, 1]*F[1, 3]^2)/17 + 
   (63*F[1, 2]*F[1, 3]^2)/68 - (71*F[1, 3]^3)/68 + 
   (5203*F[1, 1]^2*F[1, 4])/408 + 9*F[1, 1]*F[1, 2]*F[1, 4] + 
   (103*F[1, 2]^2*F[1, 4])/68 - (9973*F[1, 1]*F[1, 4]^2)/816 - 
   (250*F[1, 2]*F[1, 4]^2)/17 - (4663*F[1, 4]^3)/1224 - 
   (3313*F[1, 1]^2*F[1, 5])/408 - 6*F[1, 1]*F[1, 2]*F[1, 5] - 
   (89*F[1, 2]^2*F[1, 5])/34 + (12*F[1, 1]*F[1, 3]*F[1, 5])/17 + 
   (12*F[1, 2]*F[1, 3]*F[1, 5])/17 - (9*F[1, 3]^2*F[1, 5])/17 + 
   (751*F[1, 1]*F[1, 4]*F[1, 5])/102 + (121*F[1, 2]*F[1, 4]*F[1, 5])/34 - 
   (211*F[1, 4]^2*F[1, 5])/272 - (131*F[1, 1]*F[1, 5]^2)/408 + 
   (341*F[1, 2]*F[1, 5]^2)/68 - (6*F[1, 3]*F[1, 5]^2)/17 - 
   (5*F[1, 4]*F[1, 5]^2)/17 + (5351*F[1, 5]^3)/2448 + 
   (1457*F[1, 1]^2*F[1, 6])/272 + (12*F[1, 1]*F[1, 2]*F[1, 6])/17 + 
   (6*F[1, 2]^2*F[1, 6])/17 - (12*F[1, 1]*F[1, 3]*F[1, 6])/17 - 
   (12*F[1, 2]*F[1, 3]*F[1, 6])/17 + (9*F[1, 3]^2*F[1, 6])/17 - 
   (1915*F[1, 1]*F[1, 4]*F[1, 6])/136 + (817*F[1, 4]^2*F[1, 6])/102 + 
   (229*F[1, 1]*F[1, 5]*F[1, 6])/68 - (12*F[1, 2]*F[1, 5]*F[1, 6])/17 + 
   (12*F[1, 3]*F[1, 5]*F[1, 6])/17 - (791*F[1, 4]*F[1, 5]*F[1, 6])/408 - 
   (583*F[1, 5]^2*F[1, 6])/816 - (887*F[1, 1]*F[1, 6]^2)/136 + 
   (9*F[1, 2]*F[1, 6]^2)/17 - (6*F[1, 3]*F[1, 6]^2)/17 + 
   (883*F[1, 4]*F[1, 6]^2)/204 + (895*F[1, 5]*F[1, 6]^2)/408 + 
   (1355*F[1, 6]^3)/408 + (81*F[1, 1]*F[2, 3])/34 + (81*F[1, 3]*F[2, 3])/34 - 
   (193*F[1, 1]*F[2, 4])/34 - (63*F[1, 2]*F[2, 4])/17 - 
   (6517*F[1, 4]*F[2, 4])/408 + (1777*F[1, 5]*F[2, 4])/408 - 
   (753*F[1, 6]*F[2, 4])/68 - (6*F[1, 3]*F[2, 5])/17 - 
   (6*F[1, 6]*F[2, 5])/17 - (12*F[1, 1]*F[2, 6])/17 + 
   (63*F[1, 2]*F[2, 6])/34 + (63*F[1, 3]*F[2, 6])/34 + 
   (12*F[1, 5]*F[2, 6])/17 - (12*F[1, 6]*F[2, 6])/17 - 
   (407*F[1, 1]*F[2, 7])/136 + (2867*F[1, 4]*F[2, 7])/408 + 
   (2053*F[1, 5]*F[2, 7])/204 + (29*F[1, 6]*F[2, 7])/12 - 
   9*F[1, 1]*F[2, 16] - (21*F[1, 2]*F[2, 16])/2 + (3*F[1, 4]*F[2, 16])/2 - 
   (3*F[1, 1]*F[2, 17])/2 - (63*F[1, 2]*F[2, 17])/34 - 
   (63*F[1, 3]*F[2, 17])/34 + (63*F[1, 4]*F[2, 17])/34 - 
   (6*F[1, 5]*F[2, 17])/17 + (6*F[1, 6]*F[2, 17])/17 - (237*F[3, 5])/34 - 
   (96*F[3, 6])/17 + (219*F[3, 7])/34 + (435*F[3, 8])/136 - 
   (83*F[3, 9])/102 - (132*F[3, 10])/17 - (147*F[3, 11])/34 - 
   (63*F[3, 12])/34 - 3*F[3, 13] - (1447*F[3, 14])/408 - 
   (3437*F[3, 15])/408 - (585*F[3, 16])/34 - (81*F[3, 17])/34 - 
   (93*F[3, 18])/34 + (699*F[3, 19])/34 + (195*F[3, 20])/34 + 
   (171*F[3, 21])/34 - (39*F[3, 22])/17 - (27*F[3, 23])/17 - 
   (1501*F[3, 24])/408 + (67*F[3, 25])/17 - (773*F[3, 26])/136 + 
   (585*F[3, 27])/34 - (75*F[3, 28])/34 + 3*F[3, 30] - 3*F[3, 31] - 
   (292*F[1, 1]^2*im[1, 1])/51 - (111*F[1, 1]*F[1, 2]*im[1, 1])/34 - 
   (43*F[1, 2]^2*im[1, 1])/34 - (6*F[1, 1]*F[1, 3]*im[1, 1])/17 - 
   (39*F[1, 2]*F[1, 3]*im[1, 1])/34 + (177*F[1, 3]^2*im[1, 1])/68 - 
   (2555*F[1, 1]*F[1, 4]*im[1, 1])/136 - (427*F[1, 2]*F[1, 4]*im[1, 1])/34 + 
   (2035*F[1, 4]^2*im[1, 1])/408 + (871*F[1, 1]*F[1, 5]*im[1, 1])/68 - 
   (137*F[1, 2]*F[1, 5]*im[1, 1])/34 + (6*F[1, 3]*F[1, 5]*im[1, 1])/17 - 
   (1973*F[1, 4]*F[1, 5]*im[1, 1])/408 - (703*F[1, 5]^2*im[1, 1])/136 - 
   (45*F[1, 1]*F[1, 6]*im[1, 1])/136 - (6*F[1, 2]*F[1, 6]*im[1, 1])/17 - 
   (6*F[1, 3]*F[1, 6]*im[1, 1])/17 + (751*F[1, 4]*F[1, 6]*im[1, 1])/102 - 
   (2869*F[1, 5]*F[1, 6]*im[1, 1])/408 - (2155*F[1, 6]^2*im[1, 1])/408 - 
   (81*F[2, 3]*im[1, 1])/17 + (5057*F[2, 4]*im[1, 1])/408 + 
   (12*F[2, 5]*im[1, 1])/17 - (39*F[2, 6]*im[1, 1])/34 - 
   (3871*F[2, 7]*im[1, 1])/408 + 9*F[2, 16]*im[1, 1] + 
   (57*F[2, 17]*im[1, 1])/17 - (557*F[1, 1]*im[1, 1]^2)/544 + 
   (139*F[1, 2]*im[1, 1]^2)/24 - (73*F[1, 3]*im[1, 1]^2)/34 + 
   (11867*F[1, 4]*im[1, 1]^2)/2448 + (34795*F[1, 5]*im[1, 1]^2)/4896 + 
   (41677*F[1, 6]*im[1, 1]^2)/4896 - (11089*im[1, 1]^3)/1632 + 
   (4397*re[3, 1])/34, Fr["p12435"][3, 48] -> F[3, 23], 
 Fr["p12435"][3, 49] -> F[3, 22], Fr["p12435"][3, 52] -> 
  (-9*F[1, 1]^3)/4 + (19*F[1, 1]^2*F[1, 4])/2 - (199*F[1, 1]*F[1, 4]^2)/4 + 
   (175*F[1, 4]^3)/3 - (25*F[1, 1]^2*F[1, 5])/2 + 
   95*F[1, 1]*F[1, 4]*F[1, 5] - (471*F[1, 4]^2*F[1, 5])/4 - 
   (65*F[1, 1]*F[1, 5]^2)/2 + (111*F[1, 4]*F[1, 5]^2)/2 - (43*F[1, 5]^3)/12 - 
   (51*F[1, 1]^2*F[1, 6])/4 - (9*F[1, 1]*F[1, 4]*F[1, 6])/2 + 
   (85*F[1, 4]^2*F[1, 6])/2 + 30*F[1, 1]*F[1, 5]*F[1, 6] - 
   (161*F[1, 4]*F[1, 5]*F[1, 6])/2 + (101*F[1, 5]^2*F[1, 6])/4 + 
   (45*F[1, 1]*F[1, 6]^2)/2 - 5*F[1, 4]*F[1, 6]^2 - 
   (35*F[1, 5]*F[1, 6]^2)/2 - (15*F[1, 6]^3)/2 + 6*F[1, 1]*F[2, 4] - 
   (67*F[1, 4]*F[2, 4])/2 + (115*F[1, 5]*F[2, 4])/2 + 33*F[1, 6]*F[2, 4] + 
   (75*F[1, 1]*F[2, 7])/2 - (163*F[1, 4]*F[2, 7])/2 + 34*F[1, 5]*F[2, 7] - 
   23*F[1, 6]*F[2, 7] - (5*F[3, 8])/2 - 40*F[3, 9] + (59*F[3, 14])/2 - 
   (29*F[3, 15])/2 - (49*F[3, 24])/2 + 11*F[3, 25] + (39*F[3, 26])/2 + 
   32*F[1, 1]^2*im[1, 1] - (219*F[1, 1]*F[1, 4]*im[1, 1])/2 + 
   125*F[1, 4]^2*im[1, 1] + 60*F[1, 1]*F[1, 5]*im[1, 1] - 
   (251*F[1, 4]*F[1, 5]*im[1, 1])/2 + 18*F[1, 5]^2*im[1, 1] - 
   (99*F[1, 1]*F[1, 6]*im[1, 1])/2 + 95*F[1, 4]*F[1, 6]*im[1, 1] - 
   (91*F[1, 5]*F[1, 6]*im[1, 1])/2 + (35*F[1, 6]^2*im[1, 1])/2 - 
   (193*F[2, 4]*im[1, 1])/2 - (97*F[2, 7]*im[1, 1])/2 - 
   (225*F[1, 1]*im[1, 1]^2)/8 + (605*F[1, 4]*im[1, 1]^2)/12 - 
   (275*F[1, 5]*im[1, 1]^2)/24 + (715*F[1, 6]*im[1, 1]^2)/24 - 
   (95*im[1, 1]^3)/8 - 60*re[3, 1], Fr["p12435"][3, 53] -> 
  (265*F[1, 1]^3)/204 - (329*F[1, 1]^2*F[1, 2])/68 - 
   (131*F[1, 1]*F[1, 2]^2)/51 - (401*F[1, 2]^3)/102 + 
   (7*F[1, 1]^2*F[1, 3])/102 + (58*F[1, 1]*F[1, 2]*F[1, 3])/51 - 
   (59*F[1, 2]^2*F[1, 3])/68 - (41*F[1, 1]*F[1, 3]^2)/68 - 
   (59*F[1, 2]*F[1, 3]^2)/68 + (145*F[1, 3]^3)/306 - 
   (5327*F[1, 1]^2*F[1, 4])/204 - 6*F[1, 1]*F[1, 2]*F[1, 4] - 
   (637*F[1, 2]^2*F[1, 4])/816 + (31703*F[1, 1]*F[1, 4]^2)/408 + 
   (441*F[1, 2]*F[1, 4]^2)/34 - (19871*F[1, 4]^3)/272 + 
   (2323*F[1, 1]^2*F[1, 5])/102 + (14*F[1, 1]*F[1, 2]*F[1, 5])/3 + 
   (639*F[1, 2]^2*F[1, 5])/272 - (7*F[1, 1]*F[1, 3]*F[1, 5])/51 - 
   (58*F[1, 2]*F[1, 3]*F[1, 5])/51 + (41*F[1, 3]^2*F[1, 5])/68 - 
   (6512*F[1, 1]*F[1, 4]*F[1, 5])/51 - (1835*F[1, 2]*F[1, 4]*F[1, 5])/408 + 
   (122125*F[1, 4]^2*F[1, 5])/816 + (16991*F[1, 1]*F[1, 5]^2)/408 - 
   (449*F[1, 2]*F[1, 5]^2)/136 + (7*F[1, 3]*F[1, 5]^2)/102 - 
   (9261*F[1, 4]*F[1, 5]^2)/136 + (739*F[1, 5]^3)/408 + 
   (661*F[1, 1]^2*F[1, 6])/68 - (58*F[1, 1]*F[1, 2]*F[1, 6])/51 - 
   (7*F[1, 2]^2*F[1, 6])/102 + (7*F[1, 1]*F[1, 3]*F[1, 6])/51 + 
   (58*F[1, 2]*F[1, 3]*F[1, 6])/51 - (41*F[1, 3]^2*F[1, 6])/68 + 
   (4771*F[1, 1]*F[1, 4]*F[1, 6])/204 + 2*F[1, 2]*F[1, 4]*F[1, 6] - 
   (6523*F[1, 4]^2*F[1, 6])/102 - (8533*F[1, 1]*F[1, 5]*F[1, 6])/204 - 
   (44*F[1, 2]*F[1, 5]*F[1, 6])/51 - (7*F[1, 3]*F[1, 5]*F[1, 6])/51 + 
   (6903*F[1, 4]*F[1, 5]*F[1, 6])/68 - (2993*F[1, 5]^2*F[1, 6])/102 - 
   (361*F[1, 1]*F[1, 6]^2)/17 + (27*F[1, 2]*F[1, 6]^2)/68 + 
   (7*F[1, 3]*F[1, 6]^2)/102 + (71*F[1, 4]*F[1, 6]^2)/51 + 
   (1973*F[1, 5]*F[1, 6]^2)/102 + (1543*F[1, 6]^3)/204 - 
   (57*F[1, 1]*F[2, 3])/68 - (125*F[1, 3]*F[2, 3])/68 - F[1, 5]*F[2, 3] + 
   F[1, 6]*F[2, 3] - (719*F[1, 1]*F[2, 4])/102 + (59*F[1, 2]*F[2, 4])/17 + 
   (11783*F[1, 4]*F[2, 4])/204 - (2491*F[1, 5]*F[2, 4])/34 - 
   (6331*F[1, 6]*F[2, 4])/204 + (7*F[1, 3]*F[2, 5])/102 + 
   (7*F[1, 6]*F[2, 5])/102 + (58*F[1, 1]*F[2, 6])/51 - 
   (59*F[1, 2]*F[2, 6])/34 - (59*F[1, 3]*F[2, 6])/34 - 
   (58*F[1, 5]*F[2, 6])/51 + (58*F[1, 6]*F[2, 6])/51 - 
   (5075*F[1, 1]*F[2, 7])/102 + (10099*F[1, 4]*F[2, 7])/102 - 
   (4787*F[1, 5]*F[2, 7])/102 + (105*F[1, 6]*F[2, 7])/4 + 
   6*F[1, 1]*F[2, 16] + 6*F[1, 2]*F[2, 16] - 4*F[1, 4]*F[2, 16] + 
   2*F[1, 5]*F[2, 16] - 2*F[1, 6]*F[2, 16] + (2*F[1, 1]*F[2, 17])/3 + 
   (59*F[1, 2]*F[2, 17])/34 + (59*F[1, 3]*F[2, 17])/34 - 
   (59*F[1, 4]*F[2, 17])/34 + (109*F[1, 5]*F[2, 17])/102 - 
   (109*F[1, 6]*F[2, 17])/102 + (1067*F[3, 5])/204 + (367*F[3, 6])/102 - 
   (185*F[3, 7])/51 - (130*F[3, 8])/51 + (2453*F[3, 9])/51 + 
   (1073*F[3, 10])/204 + (775*F[3, 11])/204 + (59*F[3, 12])/34 + 2*F[3, 13] - 
   (1561*F[3, 14])/51 + (5611*F[3, 15])/204 + (229*F[3, 16])/17 + 
   (91*F[3, 17])/68 + (367*F[3, 18])/136 - (835*F[3, 19])/51 - 
   (503*F[3, 20])/136 - (157*F[3, 21])/204 + (155*F[3, 22])/68 + 
   (125*F[3, 23])/102 + (1648*F[3, 24])/51 - (3239*F[3, 25])/204 - 
   (2189*F[3, 26])/102 - (178*F[3, 27])/17 + (151*F[3, 28])/68 - 2*F[3, 30] + 
   (4*F[3, 31])/3 - (3719*F[1, 1]^2*im[1, 1])/102 + 
   (511*F[1, 1]*F[1, 2]*im[1, 1])/102 + (943*F[1, 2]^2*im[1, 1])/816 + 
   (109*F[1, 1]*F[1, 3]*im[1, 1])/102 + (61*F[1, 2]*F[1, 3]*im[1, 1])/102 - 
   (167*F[1, 3]^2*im[1, 1])/204 + (31931*F[1, 1]*F[1, 4]*im[1, 1])/204 + 
   (3467*F[1, 2]*F[1, 4]*im[1, 1])/408 - (44449*F[1, 4]^2*im[1, 1])/272 - 
   (8861*F[1, 1]*F[1, 5]*im[1, 1])/102 + (803*F[1, 2]*F[1, 5]*im[1, 1])/204 - 
   (109*F[1, 3]*F[1, 5]*im[1, 1])/102 + (16561*F[1, 4]*F[1, 5]*im[1, 1])/
    102 - (908*F[1, 5]^2*im[1, 1])/51 + (4401*F[1, 1]*F[1, 6]*im[1, 1])/68 + 
   (7*F[1, 2]*F[1, 6]*im[1, 1])/102 + (109*F[1, 3]*F[1, 6]*im[1, 1])/102 - 
   (6512*F[1, 4]*F[1, 6]*im[1, 1])/51 + (12641*F[1, 5]*F[1, 6]*im[1, 1])/
    204 - (1419*F[1, 6]^2*im[1, 1])/68 + (91*F[2, 3]*im[1, 1])/34 + 
   (22715*F[2, 4]*im[1, 1])/204 - (7*F[2, 5]*im[1, 1])/51 + 
   (61*F[2, 6]*im[1, 1])/102 + (14369*F[2, 7]*im[1, 1])/204 - 
   6*F[2, 16]*im[1, 1] - (245*F[2, 17]*im[1, 1])/102 + 
   (84529*F[1, 1]*im[1, 1]^2)/2448 - (733*F[1, 2]*im[1, 1]^2)/144 - 
   (253*F[1, 3]*im[1, 1]^2)/2448 - (36717*F[1, 4]*im[1, 1]^2)/544 + 
   (50555*F[1, 5]*im[1, 1]^2)/4896 - (25549*F[1, 6]*im[1, 1]^2)/612 + 
   (99749*im[1, 1]^3)/4896 + (4649*re[3, 1])/1224, 
 Fr["p12435"][3, 54] -> F[3, 10], Fr["p12435"][3, 55] -> -F[3, 11], 
 Fr["p12435"][3, 56] -> (3*F[1, 1]^3)/2 + (F[1, 1]^2*F[1, 2])/2 + 
   (3*F[1, 1]*F[1, 2]^2)/2 + (7*F[1, 2]^3)/6 + (F[1, 1]^2*F[1, 4])/3 + 
   2*F[1, 1]*F[1, 2]*F[1, 4] - 2*F[1, 2]^2*F[1, 4] + 
   (49*F[1, 1]*F[1, 4]^2)/3 - 3*F[1, 2]*F[1, 4]^2 - (461*F[1, 4]^3)/18 + 
   (19*F[1, 1]^2*F[1, 5])/6 - F[1, 1]*F[1, 2]*F[1, 5] + 
   (F[1, 2]^2*F[1, 5])/2 - (116*F[1, 1]*F[1, 4]*F[1, 5])/3 + 
   2*F[1, 2]*F[1, 4]*F[1, 5] + (103*F[1, 4]^2*F[1, 5])/2 + 
   (83*F[1, 1]*F[1, 5]^2)/6 - (F[1, 2]*F[1, 5]^2)/2 - 
   (47*F[1, 4]*F[1, 5]^2)/2 + (10*F[1, 5]^3)/9 + (17*F[1, 1]^2*F[1, 6])/2 + 
   F[1, 1]*F[1, 2]*F[1, 6] - (F[1, 2]^2*F[1, 6])/2 - 
   6*F[1, 1]*F[1, 4]*F[1, 6] - 2*F[1, 2]*F[1, 4]*F[1, 6] - 
   (41*F[1, 4]^2*F[1, 6])/3 - 11*F[1, 1]*F[1, 5]*F[1, 6] + 
   F[1, 2]*F[1, 5]*F[1, 6] + (100*F[1, 4]*F[1, 5]*F[1, 6])/3 - 
   (67*F[1, 5]^2*F[1, 6])/6 - (27*F[1, 1]*F[1, 6]^2)/2 - 
   (F[1, 2]*F[1, 6]^2)/2 + (17*F[1, 4]*F[1, 6]^2)/3 + 
   (47*F[1, 5]*F[1, 6]^2)/6 + (31*F[1, 6]^3)/6 - 2*F[1, 1]*F[2, 4] + 
   2*F[1, 2]*F[2, 4] + (26*F[1, 4]*F[2, 4])/3 - (74*F[1, 5]*F[2, 4])/3 - 
   20*F[1, 6]*F[2, 4] - 15*F[1, 1]*F[2, 7] + 3*F[1, 2]*F[2, 7] + 
   (107*F[1, 4]*F[2, 7])/3 - (40*F[1, 5]*F[2, 7])/3 + 
   (29*F[1, 6]*F[2, 7])/3 - F[3, 6] + F[3, 7] + 4*F[3, 8] + (64*F[3, 9])/3 - 
   (46*F[3, 14])/3 + (16*F[3, 15])/3 - 3*F[3, 16] + 3*F[3, 19] + 2*F[3, 21] + 
   (38*F[3, 24])/3 - (11*F[3, 25])/2 - 10*F[3, 26] + 2*F[3, 27] - 
   2*F[3, 28] - (97*F[1, 1]^2*im[1, 1])/6 - F[1, 1]*F[1, 2]*im[1, 1] - 
   (3*F[1, 2]^2*im[1, 1])/2 + 44*F[1, 1]*F[1, 4]*im[1, 1] - 
   2*F[1, 2]*F[1, 4]*im[1, 1] - (325*F[1, 4]^2*im[1, 1])/6 - 
   23*F[1, 1]*F[1, 5]*im[1, 1] + F[1, 2]*F[1, 5]*im[1, 1] + 
   (157*F[1, 4]*F[1, 5]*im[1, 1])/3 - 6*F[1, 5]^2*im[1, 1] + 
   21*F[1, 1]*F[1, 6]*im[1, 1] - F[1, 2]*F[1, 6]*im[1, 1] - 
   (116*F[1, 4]*F[1, 6]*im[1, 1])/3 + (53*F[1, 5]*F[1, 6]*im[1, 1])/3 - 
   (59*F[1, 6]^2*im[1, 1])/6 + (140*F[2, 4]*im[1, 1])/3 + 
   (56*F[2, 7]*im[1, 1])/3 + 14*F[1, 1]*im[1, 1]^2 + 
   (4*F[1, 2]*im[1, 1]^2)/3 - (397*F[1, 4]*im[1, 1]^2)/18 + 
   (59*F[1, 5]*im[1, 1]^2)/18 - (92*F[1, 6]*im[1, 1]^2)/9 + 
   (23*im[1, 1]^3)/6 + (134*re[3, 1])/3, Fr["p12435"][3, 60] -> 
  (-175*F[1, 1]^3)/34 - (25*F[1, 1]^2*F[1, 2])/34 + 
   (46*F[1, 1]*F[1, 2]^2)/17 + (73*F[1, 2]^3)/17 + (5*F[1, 1]^2*F[1, 3])/17 + 
   (10*F[1, 1]*F[1, 2]*F[1, 3])/17 - (107*F[1, 2]^2*F[1, 3])/34 - 
   (15*F[1, 1]*F[1, 3]^2)/34 - (5*F[1, 2]*F[1, 3]^2)/34 - (47*F[1, 3]^3)/51 + 
   (479*F[1, 1]^2*F[1, 4])/34 - (421*F[1, 2]^2*F[1, 4])/136 - 
   (4487*F[1, 1]*F[1, 4]^2)/68 + (3*F[1, 2]*F[1, 4]^2)/34 + 
   (10571*F[1, 4]^3)/136 - (589*F[1, 1]^2*F[1, 5])/34 + 
   (53*F[1, 2]^2*F[1, 5])/136 - (10*F[1, 1]*F[1, 3]*F[1, 5])/17 - 
   (10*F[1, 2]*F[1, 3]*F[1, 5])/17 + (15*F[1, 3]^2*F[1, 5])/34 + 
   (2126*F[1, 1]*F[1, 4]*F[1, 5])/17 + (25*F[1, 2]*F[1, 4]*F[1, 5])/68 - 
   (20883*F[1, 4]^2*F[1, 5])/136 - (2911*F[1, 1]*F[1, 5]^2)/68 + 
   (19*F[1, 2]*F[1, 5]^2)/68 + (5*F[1, 3]*F[1, 5]^2)/17 + 
   (4873*F[1, 4]*F[1, 5]^2)/68 - (259*F[1, 5]^3)/68 - 
   (279*F[1, 1]^2*F[1, 6])/17 - (10*F[1, 1]*F[1, 2]*F[1, 6])/17 - 
   (5*F[1, 2]^2*F[1, 6])/17 + (10*F[1, 1]*F[1, 3]*F[1, 6])/17 + 
   (10*F[1, 2]*F[1, 3]*F[1, 6])/17 - (15*F[1, 3]^2*F[1, 6])/34 - 
   (235*F[1, 1]*F[1, 4]*F[1, 6])/34 + (941*F[1, 4]^2*F[1, 6])/17 + 
   (1351*F[1, 1]*F[1, 5]*F[1, 6])/34 + (10*F[1, 2]*F[1, 5]*F[1, 6])/17 - 
   (10*F[1, 3]*F[1, 5]*F[1, 6])/17 - (3529*F[1, 4]*F[1, 5]*F[1, 6])/34 + 
   (1089*F[1, 5]^2*F[1, 6])/34 + (488*F[1, 1]*F[1, 6]^2)/17 - 
   (15*F[1, 2]*F[1, 6]^2)/34 + (5*F[1, 3]*F[1, 6]^2)/17 - 
   (122*F[1, 4]*F[1, 6]^2)/17 - (366*F[1, 5]*F[1, 6]^2)/17 - 
   (1099*F[1, 6]^3)/102 - (25*F[1, 1]*F[2, 3])/34 - 2*F[1, 2]*F[2, 3] - 
   (25*F[1, 3]*F[2, 3])/34 + (181*F[1, 1]*F[2, 4])/17 + 
   (44*F[1, 2]*F[2, 4])/17 - (1463*F[1, 4]*F[2, 4])/34 + 
   (1280*F[1, 5]*F[2, 4])/17 + (1457*F[1, 6]*F[2, 4])/34 + 
   (5*F[1, 3]*F[2, 5])/17 + (5*F[1, 6]*F[2, 5])/17 + 
   (10*F[1, 1]*F[2, 6])/17 - (39*F[1, 2]*F[2, 6])/17 - 
   (5*F[1, 3]*F[2, 6])/17 - (10*F[1, 5]*F[2, 6])/17 + 
   (10*F[1, 6]*F[2, 6])/17 + (846*F[1, 1]*F[2, 7])/17 - 
   (1794*F[1, 4]*F[2, 7])/17 + (753*F[1, 5]*F[2, 7])/17 - 
   (57*F[1, 6]*F[2, 7])/2 + 3*F[1, 2]*F[2, 16] + F[1, 4]*F[2, 16] + 
   (39*F[1, 2]*F[2, 17])/17 + (5*F[1, 3]*F[2, 17])/17 - 
   (5*F[1, 4]*F[2, 17])/17 + (5*F[1, 5]*F[2, 17])/17 - 
   (5*F[1, 6]*F[2, 17])/17 - (49*F[3, 5])/34 - (5*F[3, 6])/17 + 
   (15*F[3, 7])/17 - (57*F[3, 8])/17 - (906*F[3, 9])/17 - (69*F[3, 10])/34 - 
   (39*F[3, 11])/34 + (5*F[3, 12])/17 + (626*F[3, 14])/17 - 
   (723*F[3, 15])/34 + (10*F[3, 16])/17 - (9*F[3, 17])/34 - 
   (83*F[3, 18])/68 - (15*F[3, 19])/17 + (83*F[3, 20])/68 - 
   (83*F[3, 21])/34 - (37*F[3, 22])/34 - (3*F[3, 23])/17 - 
   (543*F[3, 24])/17 + (489*F[3, 25])/34 + (423*F[3, 26])/17 - 
   (10*F[3, 27])/17 + (207*F[3, 28])/34 + (831*F[1, 1]^2*im[1, 1])/17 + 
   (25*F[1, 1]*F[1, 2]*im[1, 1])/17 + (47*F[1, 2]^2*im[1, 1])/136 + 
   (5*F[1, 1]*F[1, 3]*im[1, 1])/17 - (5*F[1, 2]*F[1, 3]*im[1, 1])/17 + 
   (109*F[1, 3]^2*im[1, 1])/34 - (4975*F[1, 1]*F[1, 4]*im[1, 1])/34 - 
   (25*F[1, 2]*F[1, 4]*im[1, 1])/68 + (22329*F[1, 4]^2*im[1, 1])/136 + 
   (1379*F[1, 1]*F[1, 5]*im[1, 1])/17 - (19*F[1, 2]*F[1, 5]*im[1, 1])/34 - 
   (5*F[1, 3]*F[1, 5]*im[1, 1])/17 - (2798*F[1, 4]*F[1, 5]*im[1, 1])/17 + 
   (745*F[1, 5]^2*im[1, 1])/34 - (2207*F[1, 1]*F[1, 6]*im[1, 1])/34 + 
   (5*F[1, 2]*F[1, 6]*im[1, 1])/17 + (5*F[1, 3]*F[1, 6]*im[1, 1])/17 + 
   (2126*F[1, 4]*F[1, 6]*im[1, 1])/17 - (2045*F[1, 5]*F[1, 6]*im[1, 1])/34 + 
   (845*F[1, 6]^2*im[1, 1])/34 + (25*F[2, 3]*im[1, 1])/17 - 
   (4379*F[2, 4]*im[1, 1])/34 - (10*F[2, 5]*im[1, 1])/17 - 
   (5*F[2, 6]*im[1, 1])/17 - (2229*F[2, 7]*im[1, 1])/34 - 
   (5*F[2, 17]*im[1, 1])/17 - (18371*F[1, 1]*im[1, 1]^2)/408 + 
   (F[1, 2]*im[1, 1]^2)/8 - (533*F[1, 3]*im[1, 1]^2)/136 + 
   (18449*F[1, 4]*im[1, 1]^2)/272 - (11329*F[1, 5]*im[1, 1]^2)/816 + 
   (7597*F[1, 6]*im[1, 1]^2)/204 - (9151*im[1, 1]^3)/816 - 
   (17531*re[3, 1])/204, Fr["p12435"][3, 61] -> 
  (-11*F[1, 1]^3)/12 + (7*F[1, 1]^2*F[1, 4])/6 - (97*F[1, 1]*F[1, 4]^2)/12 + 
   (179*F[1, 4]^3)/18 - (13*F[1, 1]^2*F[1, 5])/6 + 
   (50*F[1, 1]*F[1, 4]*F[1, 5])/3 - (83*F[1, 4]^2*F[1, 5])/4 - 
   (35*F[1, 1]*F[1, 5]^2)/6 + 10*F[1, 4]*F[1, 5]^2 - (25*F[1, 5]^3)/36 - 
   (11*F[1, 1]^2*F[1, 6])/4 + (F[1, 1]*F[1, 4]*F[1, 6])/2 + 
   (20*F[1, 4]^2*F[1, 6])/3 + 5*F[1, 1]*F[1, 5]*F[1, 6] - 
   (83*F[1, 4]*F[1, 5]*F[1, 6])/6 + (53*F[1, 5]^2*F[1, 6])/12 + 
   (9*F[1, 1]*F[1, 6]^2)/2 - (5*F[1, 4]*F[1, 6]^2)/3 - 
   (17*F[1, 5]*F[1, 6]^2)/6 - (3*F[1, 6]^3)/2 + 2*F[1, 1]*F[2, 4] - 
   (25*F[1, 4]*F[2, 4])/6 + (61*F[1, 5]*F[2, 4])/6 + 7*F[1, 6]*F[2, 4] + 
   (13*F[1, 1]*F[2, 7])/2 - (85*F[1, 4]*F[2, 7])/6 + (19*F[1, 5]*F[2, 7])/3 - 
   (11*F[1, 6]*F[2, 7])/3 - F[3, 8]/2 - (22*F[3, 9])/3 + (29*F[3, 14])/6 - 
   (17*F[3, 15])/6 - (25*F[3, 24])/6 + 2*F[3, 25] + (7*F[3, 26])/2 + 
   (23*F[1, 1]^2*im[1, 1])/3 - (39*F[1, 1]*F[1, 4]*im[1, 1])/2 + 
   (133*F[1, 4]^2*im[1, 1])/6 + 11*F[1, 1]*F[1, 5]*im[1, 1] - 
   (137*F[1, 4]*F[1, 5]*im[1, 1])/6 + (7*F[1, 5]^2*im[1, 1])/2 - 
   (17*F[1, 1]*F[1, 6]*im[1, 1])/2 + (50*F[1, 4]*F[1, 6]*im[1, 1])/3 - 
   (49*F[1, 5]*F[1, 6]*im[1, 1])/6 + (17*F[1, 6]^2*im[1, 1])/6 - 
   (115*F[2, 4]*im[1, 1])/6 - (55*F[2, 7]*im[1, 1])/6 - 
   (175*F[1, 1]*im[1, 1]^2)/24 + (347*F[1, 4]*im[1, 1]^2)/36 - 
   (173*F[1, 5]*im[1, 1]^2)/72 + (409*F[1, 6]*im[1, 1]^2)/72 - 
   (37*im[1, 1]^3)/24 - (52*re[3, 1])/3, Fr["p12435"][3, 62] -> 
  (607*F[1, 1]^3)/102 + (44*F[1, 1]^2*F[1, 2])/17 + 
   (25*F[1, 1]*F[1, 2]^2)/34 - (109*F[1, 2]^3)/102 - 
   (25*F[1, 1]^2*F[1, 3])/34 - (25*F[1, 1]*F[1, 2]*F[1, 3])/17 + 
   (55*F[1, 2]^2*F[1, 3])/34 + (63*F[1, 1]*F[1, 3]^2)/34 + 
   (2*F[1, 2]*F[1, 3]^2)/17 - F[1, 3]^3/34 - (1289*F[1, 1]^2*F[1, 4])/102 - 
   (163*F[1, 2]^2*F[1, 4])/136 + (13295*F[1, 1]*F[1, 4]^2)/204 - 
   (67*F[1, 2]*F[1, 4]^2)/34 - (96637*F[1, 4]^3)/1224 + 
   (3667*F[1, 1]^2*F[1, 5])/204 + (63*F[1, 2]^2*F[1, 5])/136 + 
   (25*F[1, 1]*F[1, 3]*F[1, 5])/17 + (25*F[1, 2]*F[1, 3]*F[1, 5])/17 - 
   (63*F[1, 3]^2*F[1, 5])/34 - (12833*F[1, 1]*F[1, 4]*F[1, 5])/102 - 
   (105*F[1, 2]*F[1, 4]*F[1, 5])/68 + (20919*F[1, 4]^2*F[1, 5])/136 + 
   (8819*F[1, 1]*F[1, 5]^2)/204 + (63*F[1, 2]*F[1, 5]^2)/68 - 
   (25*F[1, 3]*F[1, 5]^2)/34 - (2517*F[1, 4]*F[1, 5]^2)/34 + 
   (1609*F[1, 5]^3)/306 + (1209*F[1, 1]^2*F[1, 6])/68 + 
   (25*F[1, 1]*F[1, 2]*F[1, 6])/17 + (25*F[1, 2]^2*F[1, 6])/34 - 
   (25*F[1, 1]*F[1, 3]*F[1, 6])/17 - (25*F[1, 2]*F[1, 3]*F[1, 6])/17 + 
   (63*F[1, 3]^2*F[1, 6])/34 + (77*F[1, 1]*F[1, 4]*F[1, 6])/17 - 
   (11179*F[1, 4]^2*F[1, 6])/204 - (1363*F[1, 1]*F[1, 5]*F[1, 6])/34 - 
   (25*F[1, 2]*F[1, 5]*F[1, 6])/17 + (25*F[1, 3]*F[1, 5]*F[1, 6])/17 + 
   (10717*F[1, 4]*F[1, 5]*F[1, 6])/102 - (1657*F[1, 5]^2*F[1, 6])/51 - 
   (489*F[1, 1]*F[1, 6]^2)/17 + (63*F[1, 2]*F[1, 6]^2)/34 - 
   (25*F[1, 3]*F[1, 6]^2)/34 + (827*F[1, 4]*F[1, 6]^2)/102 + 
   (2107*F[1, 5]*F[1, 6]^2)/102 + (1141*F[1, 6]^3)/102 + 
   (3*F[1, 1]*F[2, 3])/34 + (3*F[1, 3]*F[2, 3])/34 - 
   (172*F[1, 1]*F[2, 4])/17 - (42*F[1, 2]*F[2, 4])/17 + 
   (4385*F[1, 4]*F[2, 4])/102 - (7997*F[1, 5]*F[2, 4])/102 - 
   (729*F[1, 6]*F[2, 4])/17 - (38*F[1, 3]*F[2, 5])/17 - 
   (38*F[1, 6]*F[2, 5])/17 - (25*F[1, 1]*F[2, 6])/17 + 
   (55*F[1, 2]*F[2, 6])/17 + (38*F[1, 3]*F[2, 6])/17 + 
   (25*F[1, 5]*F[2, 6])/17 - (25*F[1, 6]*F[2, 6])/17 - 
   (806*F[1, 1]*F[2, 7])/17 + (10607*F[1, 4]*F[2, 7])/102 - 
   (2375*F[1, 5]*F[2, 7])/51 + (80*F[1, 6]*F[2, 7])/3 - 
   (21*F[1, 2]*F[2, 17])/17 - (21*F[1, 3]*F[2, 17])/17 + 
   (21*F[1, 4]*F[2, 17])/17 - (21*F[1, 5]*F[2, 17])/17 + 
   (21*F[1, 6]*F[2, 17])/17 + (23*F[3, 5])/17 + (21*F[3, 6])/17 - 
   (109*F[3, 7])/34 + (149*F[3, 8])/34 + (2783*F[3, 9])/51 + 
   (113*F[3, 10])/34 + (21*F[3, 11])/34 - (21*F[3, 12])/17 - 
   (1907*F[3, 14])/51 + (1058*F[3, 15])/51 - (42*F[3, 16])/17 - 
   (3*F[3, 17])/34 + (63*F[3, 18])/68 + (109*F[3, 19])/34 - 
   (63*F[3, 20])/68 + (63*F[3, 21])/34 + (33*F[3, 22])/34 - F[3, 23]/17 + 
   (1582*F[3, 24])/51 - (250*F[3, 25])/17 - (386*F[3, 26])/17 + 
   (59*F[3, 27])/17 - (339*F[3, 28])/34 - (5393*F[1, 1]^2*im[1, 1])/102 - 
   (88*F[1, 1]*F[1, 2]*im[1, 1])/17 - (483*F[1, 2]^2*im[1, 1])/136 - 
   (38*F[1, 1]*F[1, 3]*im[1, 1])/17 + (21*F[1, 2]*F[1, 3]*im[1, 1])/17 - 
   (30*F[1, 3]^2*im[1, 1])/17 + (4983*F[1, 1]*F[1, 4]*im[1, 1])/34 + 
   (105*F[1, 2]*F[1, 4]*im[1, 1])/68 - (66989*F[1, 4]^2*im[1, 1])/408 - 
   (2849*F[1, 1]*F[1, 5]*im[1, 1])/34 - (63*F[1, 2]*F[1, 5]*im[1, 1])/34 + 
   (38*F[1, 3]*F[1, 5]*im[1, 1])/17 + (8609*F[1, 4]*F[1, 5]*im[1, 1])/51 - 
   (1753*F[1, 5]^2*im[1, 1])/68 + (1080*F[1, 1]*F[1, 6]*im[1, 1])/17 - 
   (38*F[1, 2]*F[1, 6]*im[1, 1])/17 - (38*F[1, 3]*F[1, 6]*im[1, 1])/17 - 
   (12833*F[1, 4]*F[1, 6]*im[1, 1])/102 + (6353*F[1, 5]*F[1, 6]*im[1, 1])/
    102 - (2521*F[1, 6]^2*im[1, 1])/102 - (3*F[2, 3]*im[1, 1])/17 + 
   (13403*F[2, 4]*im[1, 1])/102 + (76*F[2, 5]*im[1, 1])/17 - 
   (13*F[2, 6]*im[1, 1])/17 + (3433*F[2, 7]*im[1, 1])/51 + 
   (21*F[2, 17]*im[1, 1])/17 + (911*F[1, 1]*im[1, 1]^2)/17 + 
   (113*F[1, 2]*im[1, 1]^2)/24 + (1439*F[1, 3]*im[1, 1]^2)/408 - 
   (174697*F[1, 4]*im[1, 1]^2)/2448 + (40793*F[1, 5]*im[1, 1]^2)/2448 - 
   (44765*F[1, 6]*im[1, 1]^2)/1224 + (5189*im[1, 1]^3)/816 + 
   (7693*re[3, 1])/68, Fr["p12435"][3, 63] -> 
  (431*F[1, 1]^3)/51 + (105*F[1, 1]^2*F[1, 2])/34 + 
   (21*F[1, 1]*F[1, 2]^2)/17 - (21*F[1, 2]^3)/17 - 
   (25*F[1, 1]^2*F[1, 3])/34 - (42*F[1, 1]*F[1, 2]*F[1, 3])/17 + 
   (21*F[1, 2]^2*F[1, 3])/34 + (40*F[1, 1]*F[1, 3]^2)/17 + 
   (21*F[1, 2]*F[1, 3]^2)/34 + (8*F[1, 3]^3)/17 - 
   (1969*F[1, 1]^2*F[1, 4])/102 - (231*F[1, 2]^2*F[1, 4])/136 + 
   (20095*F[1, 1]*F[1, 4]^2)/204 - (42*F[1, 2]*F[1, 4]^2)/17 - 
   (145427*F[1, 4]^3)/1224 + (2743*F[1, 1]^2*F[1, 5])/102 + 
   (63*F[1, 2]^2*F[1, 5])/136 + (25*F[1, 1]*F[1, 3]*F[1, 5])/17 + 
   (42*F[1, 2]*F[1, 3]*F[1, 5])/17 - (40*F[1, 3]^2*F[1, 5])/17 - 
   (9689*F[1, 1]*F[1, 4]*F[1, 5])/51 - (105*F[1, 2]*F[1, 4]*F[1, 5])/68 + 
   (31663*F[1, 4]^2*F[1, 5])/136 + (13273*F[1, 1]*F[1, 5]^2)/204 + 
   (63*F[1, 2]*F[1, 5]^2)/68 - (25*F[1, 3]*F[1, 5]^2)/34 - 
   (7567*F[1, 4]*F[1, 5]^2)/68 + (4663*F[1, 5]^3)/612 + 
   (451*F[1, 1]^2*F[1, 6])/17 + (42*F[1, 1]*F[1, 2]*F[1, 6])/17 + 
   (21*F[1, 2]^2*F[1, 6])/17 - (25*F[1, 1]*F[1, 3]*F[1, 6])/17 - 
   (42*F[1, 2]*F[1, 3]*F[1, 6])/17 + (63*F[1, 3]^2*F[1, 6])/34 + 
   (239*F[1, 1]*F[1, 4]*F[1, 6])/34 - (8437*F[1, 4]^2*F[1, 6])/102 - 
   (2043*F[1, 1]*F[1, 5]*F[1, 6])/34 - (42*F[1, 2]*F[1, 5]*F[1, 6])/17 + 
   (25*F[1, 3]*F[1, 5]*F[1, 6])/17 + (16157*F[1, 4]*F[1, 5]*F[1, 6])/102 - 
   (2507*F[1, 5]^2*F[1, 6])/51 - (1505*F[1, 1]*F[1, 6]^2)/34 + 
   (63*F[1, 2]*F[1, 6]^2)/34 - (21*F[1, 3]*F[1, 6]^2)/17 + 
   (626*F[1, 4]*F[1, 6]^2)/51 + (3263*F[1, 5]*F[1, 6]^2)/102 + 
   (573*F[1, 6]^3)/34 + (3*F[1, 1]*F[2, 3])/34 + (3*F[1, 3]*F[2, 3])/34 - 
   (257*F[1, 1]*F[2, 4])/17 - (42*F[1, 2]*F[2, 4])/17 + 
   (6595*F[1, 4]*F[2, 4])/102 - (5996*F[1, 5]*F[2, 4])/51 - 
   (2223*F[1, 6]*F[2, 4])/34 - F[1, 1]*F[2, 5] - (21*F[1, 3]*F[2, 5])/17 + 
   F[1, 5]*F[2, 5] - (21*F[1, 6]*F[2, 5])/17 - (42*F[1, 1]*F[2, 6])/17 + 
   (21*F[1, 2]*F[2, 6])/17 + (21*F[1, 3]*F[2, 6])/17 + 
   (42*F[1, 5]*F[2, 6])/17 - (42*F[1, 6]*F[2, 6])/17 - 
   (1231*F[1, 1]*F[2, 7])/17 + (8066*F[1, 4]*F[2, 7])/51 - 
   (3565*F[1, 5]*F[2, 7])/51 + (245*F[1, 6]*F[2, 7])/6 - 
   (21*F[1, 2]*F[2, 17])/17 - (21*F[1, 3]*F[2, 17])/17 + 
   (21*F[1, 4]*F[2, 17])/17 - (21*F[1, 5]*F[2, 17])/17 + 
   (21*F[1, 6]*F[2, 17])/17 + (63*F[3, 5])/34 + (21*F[3, 6])/17 - 
   (63*F[3, 7])/17 + (117*F[3, 8])/17 + (4228*F[3, 9])/51 + 
   (147*F[3, 10])/34 + (21*F[3, 11])/34 - (21*F[3, 12])/17 - 
   (2944*F[3, 14])/51 + (3221*F[3, 15])/102 - (42*F[3, 16])/17 - 
   (3*F[3, 17])/34 + (63*F[3, 18])/68 + (63*F[3, 19])/17 - (63*F[3, 20])/68 + 
   (63*F[3, 21])/34 + (33*F[3, 22])/34 - F[3, 23]/17 + (2432*F[3, 24])/51 - 
   (755*F[3, 25])/34 - (607*F[3, 26])/17 + (42*F[3, 27])/17 - 
   (441*F[3, 28])/34 - (3980*F[1, 1]^2*im[1, 1])/51 - 
   (105*F[1, 1]*F[1, 2]*im[1, 1])/17 - (483*F[1, 2]^2*im[1, 1])/136 - 
   (55*F[1, 1]*F[1, 3]*im[1, 1])/17 + (21*F[1, 2]*F[1, 3]*im[1, 1])/17 - 
   (111*F[1, 3]^2*im[1, 1])/34 + (7533*F[1, 1]*F[1, 4]*im[1, 1])/34 + 
   (105*F[1, 2]*F[1, 4]*im[1, 1])/68 - (101431*F[1, 4]^2*im[1, 1])/408 - 
   (2130*F[1, 1]*F[1, 5]*im[1, 1])/17 - (63*F[1, 2]*F[1, 5]*im[1, 1])/34 + 
   (55*F[1, 3]*F[1, 5]*im[1, 1])/17 + (12961*F[1, 4]*F[1, 5]*im[1, 1])/51 - 
   (1293*F[1, 5]^2*im[1, 1])/34 + (3299*F[1, 1]*F[1, 6]*im[1, 1])/34 - 
   (21*F[1, 2]*F[1, 6]*im[1, 1])/17 - (21*F[1, 3]*F[1, 6]*im[1, 1])/17 - 
   (9689*F[1, 4]*F[1, 6]*im[1, 1])/51 + (9481*F[1, 5]*F[1, 6]*im[1, 1])/102 - 
   (3779*F[1, 6]^2*im[1, 1])/102 - (3*F[2, 3]*im[1, 1])/17 + 
   (20203*F[2, 4]*im[1, 1])/102 + (42*F[2, 5]*im[1, 1])/17 + 
   (21*F[2, 6]*im[1, 1])/17 + (10351*F[2, 7]*im[1, 1])/102 + 
   (21*F[2, 17]*im[1, 1])/17 + (31571*F[1, 1]*im[1, 1]^2)/408 + 
   (35*F[1, 2]*im[1, 1]^2)/8 + (593*F[1, 3]*im[1, 1]^2)/136 - 
   (261533*F[1, 4]*im[1, 1]^2)/2448 + (59527*F[1, 5]*im[1, 1]^2)/2448 - 
   (35039*F[1, 6]*im[1, 1]^2)/612 + (3577*im[1, 1]^3)/272 + 
   (10209*re[3, 1])/68, Fr["p12435"][3, 65] -> 
  (-5*F[1, 1]^3)/4 - F[1, 1]^2*F[1, 2] - F[1, 1]*F[1, 2]^2 - 
   (2*F[1, 2]^3)/3 + (7*F[1, 1]^2*F[1, 4])/6 + F[1, 2]^2*F[1, 4] - 
   (97*F[1, 1]*F[1, 4]^2)/12 + F[1, 2]*F[1, 4]^2 + (197*F[1, 4]^3)/18 - 
   (13*F[1, 1]^2*F[1, 5])/6 + (50*F[1, 1]*F[1, 4]*F[1, 5])/3 - 
   (83*F[1, 4]^2*F[1, 5])/4 - (35*F[1, 1]*F[1, 5]^2)/6 + 
   10*F[1, 4]*F[1, 5]^2 - (25*F[1, 5]^3)/36 - (11*F[1, 1]^2*F[1, 6])/4 + 
   (F[1, 1]*F[1, 4]*F[1, 6])/2 + (20*F[1, 4]^2*F[1, 6])/3 + 
   5*F[1, 1]*F[1, 5]*F[1, 6] - (83*F[1, 4]*F[1, 5]*F[1, 6])/6 + 
   (53*F[1, 5]^2*F[1, 6])/12 + (9*F[1, 1]*F[1, 6]^2)/2 - 
   (5*F[1, 4]*F[1, 6]^2)/3 - (17*F[1, 5]*F[1, 6]^2)/6 - (3*F[1, 6]^3)/2 + 
   2*F[1, 1]*F[2, 4] - (25*F[1, 4]*F[2, 4])/6 + (61*F[1, 5]*F[2, 4])/6 + 
   7*F[1, 6]*F[2, 4] + (13*F[1, 1]*F[2, 7])/2 - (85*F[1, 4]*F[2, 7])/6 + 
   (19*F[1, 5]*F[2, 7])/3 - (11*F[1, 6]*F[2, 7])/3 - F[3, 8]/2 - 
   (22*F[3, 9])/3 + (29*F[3, 14])/6 - (17*F[3, 15])/6 + 2*F[3, 16] - 
   2*F[3, 19] - (25*F[3, 24])/6 + 2*F[3, 25] + (7*F[3, 26])/2 + 2*F[3, 28] + 
   (26*F[1, 1]^2*im[1, 1])/3 + 2*F[1, 1]*F[1, 2]*im[1, 1] + 
   F[1, 2]^2*im[1, 1] - (39*F[1, 1]*F[1, 4]*im[1, 1])/2 + 
   (133*F[1, 4]^2*im[1, 1])/6 + 11*F[1, 1]*F[1, 5]*im[1, 1] - 
   (137*F[1, 4]*F[1, 5]*im[1, 1])/6 + (7*F[1, 5]^2*im[1, 1])/2 - 
   (17*F[1, 1]*F[1, 6]*im[1, 1])/2 + (50*F[1, 4]*F[1, 6]*im[1, 1])/3 - 
   (49*F[1, 5]*F[1, 6]*im[1, 1])/6 + (17*F[1, 6]^2*im[1, 1])/6 - 
   (115*F[2, 4]*im[1, 1])/6 - (55*F[2, 7]*im[1, 1])/6 - 
   (69*F[1, 1]*im[1, 1]^2)/8 - (7*F[1, 2]*im[1, 1]^2)/6 + 
   (365*F[1, 4]*im[1, 1]^2)/36 - (173*F[1, 5]*im[1, 1]^2)/72 + 
   (409*F[1, 6]*im[1, 1]^2)/72 - (7*im[1, 1]^3)/8 - (52*re[3, 1])/3, 
 Fr["p12435"][3, 66] -> (145*F[1, 1]^3)/51 + (77*F[1, 1]^2*F[1, 2])/68 + 
   (23*F[1, 1]*F[1, 2]^2)/17 + (67*F[1, 2]^3)/51 - (6*F[1, 1]^2*F[1, 3])/17 - 
   (12*F[1, 1]*F[1, 2]*F[1, 3])/17 + (29*F[1, 2]^2*F[1, 3])/68 + 
   (87*F[1, 1]*F[1, 3]^2)/68 + (29*F[1, 2]*F[1, 3]^2)/68 - 
   (61*F[1, 3]^3)/34 - (1249*F[1, 1]^2*F[1, 4])/204 - 
   (285*F[1, 2]^2*F[1, 4])/272 + (14623*F[1, 1]*F[1, 4]^2)/408 - 
   (41*F[1, 2]*F[1, 4]^2)/34 - (107501*F[1, 4]^3)/2448 + 
   (472*F[1, 1]^2*F[1, 5])/51 + (53*F[1, 2]^2*F[1, 5])/272 + 
   (12*F[1, 1]*F[1, 3]*F[1, 5])/17 + (12*F[1, 2]*F[1, 3]*F[1, 5])/17 - 
   (87*F[1, 3]^2*F[1, 5])/68 - (3577*F[1, 1]*F[1, 4]*F[1, 5])/51 - 
   (43*F[1, 2]*F[1, 4]*F[1, 5])/136 + (23793*F[1, 4]^2*F[1, 5])/272 + 
   (9865*F[1, 1]*F[1, 5]^2)/408 + (121*F[1, 2]*F[1, 5]^2)/136 - 
   (6*F[1, 3]*F[1, 5]^2)/17 - (5599*F[1, 4]*F[1, 5]^2)/136 + 
   (3313*F[1, 5]^3)/1224 + (175*F[1, 1]^2*F[1, 6])/17 + 
   (12*F[1, 1]*F[1, 2]*F[1, 6])/17 + (6*F[1, 2]^2*F[1, 6])/17 - 
   (12*F[1, 1]*F[1, 3]*F[1, 6])/17 - (12*F[1, 2]*F[1, 3]*F[1, 6])/17 + 
   (87*F[1, 3]^2*F[1, 6])/68 + (105*F[1, 1]*F[1, 4]*F[1, 6])/68 - 
   (1555*F[1, 4]^2*F[1, 6])/51 - (1505*F[1, 1]*F[1, 5]*F[1, 6])/68 - 
   (12*F[1, 2]*F[1, 5]*F[1, 6])/17 + (12*F[1, 3]*F[1, 5]*F[1, 6])/17 + 
   (12125*F[1, 4]*F[1, 5]*F[1, 6])/204 - (3805*F[1, 5]^2*F[1, 6])/204 - 
   (583*F[1, 1]*F[1, 6]^2)/34 + (87*F[1, 2]*F[1, 6]^2)/68 - 
   (6*F[1, 3]*F[1, 6]^2)/17 + (467*F[1, 4]*F[1, 6]^2)/102 + 
   (641*F[1, 5]*F[1, 6]^2)/51 + (1417*F[1, 6]^3)/204 - 
   (59*F[1, 1]*F[2, 3])/68 - F[1, 2]*F[2, 3] - (59*F[1, 3]*F[2, 3])/68 - 
   (227*F[1, 1]*F[2, 4])/34 - (12*F[1, 2]*F[2, 4])/17 + 
   (4519*F[1, 4]*F[2, 4])/204 - (2194*F[1, 5]*F[2, 4])/51 - 
   (1739*F[1, 6]*F[2, 4])/68 - (63*F[1, 3]*F[2, 5])/34 - 
   (63*F[1, 6]*F[2, 5])/34 - (12*F[1, 1]*F[2, 6])/17 + 
   (63*F[1, 2]*F[2, 6])/34 + (63*F[1, 3]*F[2, 6])/34 + 
   (12*F[1, 5]*F[2, 6])/17 - (12*F[1, 6]*F[2, 6])/17 - 
   (461*F[1, 1]*F[2, 7])/17 + (3106*F[1, 4]*F[2, 7])/51 - 
   (2467*F[1, 5]*F[2, 7])/102 + (197*F[1, 6]*F[2, 7])/12 + F[1, 2]*F[2, 16] + 
   F[1, 4]*F[2, 16] + (5*F[1, 2]*F[2, 17])/34 - (29*F[1, 3]*F[2, 17])/34 + 
   (29*F[1, 4]*F[2, 17])/34 - (29*F[1, 5]*F[2, 17])/34 + 
   (29*F[1, 6]*F[2, 17])/34 + (19*F[3, 5])/68 - (5*F[3, 6])/34 - F[3, 7]/17 + 
   (79*F[3, 8])/34 + (1565*F[3, 9])/51 + (33*F[3, 10])/68 - (5*F[3, 11])/68 - 
   (29*F[3, 12])/34 - F[3, 13] - (2185*F[3, 14])/102 + (2183*F[3, 15])/204 - 
   (29*F[3, 16])/17 + (25*F[3, 17])/68 + (53*F[3, 18])/136 + 
   (52*F[3, 19])/17 - (53*F[3, 20])/136 + (155*F[3, 21])/68 + 
   (65*F[3, 22])/68 - (3*F[3, 23])/34 + (1703*F[3, 24])/102 - 
   (531*F[3, 25])/68 - (239*F[3, 26])/17 + (63*F[3, 27])/17 - 
   (167*F[3, 28])/68 - (1414*F[1, 1]^2*im[1, 1])/51 - 
   (77*F[1, 1]*F[1, 2]*im[1, 1])/34 - (633*F[1, 2]^2*im[1, 1])/272 - 
   (63*F[1, 1]*F[1, 3]*im[1, 1])/34 - (5*F[1, 2]*F[1, 3]*im[1, 1])/34 + 
   (279*F[1, 3]^2*im[1, 1])/68 + (5497*F[1, 1]*F[1, 4]*im[1, 1])/68 + 
   (43*F[1, 2]*F[1, 4]*im[1, 1])/136 - (75745*F[1, 4]^2*im[1, 1])/816 - 
   (1545*F[1, 1]*F[1, 5]*im[1, 1])/34 - (121*F[1, 2]*F[1, 5]*im[1, 1])/68 + 
   (63*F[1, 3]*F[1, 5]*im[1, 1])/34 + (4745*F[1, 4]*F[1, 5]*im[1, 1])/51 - 
   (226*F[1, 5]^2*im[1, 1])/17 + (2485*F[1, 1]*F[1, 6]*im[1, 1])/68 - 
   (63*F[1, 2]*F[1, 6]*im[1, 1])/34 - (63*F[1, 3]*F[1, 6]*im[1, 1])/34 - 
   (3577*F[1, 4]*F[1, 6]*im[1, 1])/51 + (6853*F[1, 5]*F[1, 6]*im[1, 1])/204 - 
   (3245*F[1, 6]^2*im[1, 1])/204 + (59*F[2, 3]*im[1, 1])/34 + 
   (15355*F[2, 4]*im[1, 1])/204 + (63*F[2, 5]*im[1, 1])/17 - 
   (39*F[2, 6]*im[1, 1])/34 + (7117*F[2, 7]*im[1, 1])/204 + 
   (29*F[2, 17]*im[1, 1])/34 + (21851*F[1, 1]*im[1, 1]^2)/816 + 
   (65*F[1, 2]*im[1, 1]^2)/16 - (839*F[1, 3]*im[1, 1]^2)/272 - 
   (187151*F[1, 4]*im[1, 1]^2)/4896 + (42037*F[1, 5]*im[1, 1]^2)/4896 - 
   (21545*F[1, 6]*im[1, 1]^2)/1224 + (8665*im[1, 1]^3)/1632 + 
   (33401*re[3, 1])/408, Fr["p12435"][3, 72] -> 
  (-2489*F[1, 1]^3)/102 - (363*F[1, 1]^2*F[1, 2])/34 - 
   (237*F[1, 1]*F[1, 2]^2)/34 + (33*F[1, 2]^3)/34 + 
   (25*F[1, 1]^2*F[1, 3])/17 + (101*F[1, 1]*F[1, 2]*F[1, 3])/17 - 
   (38*F[1, 2]^2*F[1, 3])/17 - (177*F[1, 1]*F[1, 3]^2)/34 + 
   (43*F[1, 2]*F[1, 3]^2)/34 - (317*F[1, 3]^3)/102 + 
   (849*F[1, 1]^2*F[1, 4])/17 + (537*F[1, 2]^2*F[1, 4])/68 - 
   (8931*F[1, 1]*F[1, 4]^2)/34 + (321*F[1, 2]*F[1, 4]^2)/34 + 
   (10923*F[1, 4]^3)/34 - (4853*F[1, 1]^2*F[1, 5])/68 - 
   (63*F[1, 2]^2*F[1, 5])/68 - (50*F[1, 1]*F[1, 3]*F[1, 5])/17 - 
   (101*F[1, 2]*F[1, 3]*F[1, 5])/17 + (177*F[1, 3]^2*F[1, 5])/34 + 
   (17367*F[1, 1]*F[1, 4]*F[1, 5])/34 + (105*F[1, 2]*F[1, 4]*F[1, 5])/34 - 
   (42679*F[1, 4]^2*F[1, 5])/68 - (2980*F[1, 1]*F[1, 5]^2)/17 - 
   (63*F[1, 2]*F[1, 5]^2)/34 + (25*F[1, 3]*F[1, 5]^2)/17 + 
   (20387*F[1, 4]*F[1, 5]^2)/68 - (4157*F[1, 5]^3)/204 - 
   (4951*F[1, 1]^2*F[1, 6])/68 - (101*F[1, 1]*F[1, 2]*F[1, 6])/17 - 
   (67*F[1, 2]^2*F[1, 6])/34 + (50*F[1, 1]*F[1, 3]*F[1, 6])/17 + 
   (67*F[1, 2]*F[1, 3]*F[1, 6])/17 - (97*F[1, 3]^2*F[1, 6])/17 - 
   (495*F[1, 1]*F[1, 4]*F[1, 6])/34 + (14961*F[1, 4]^2*F[1, 6])/68 + 
   (2723*F[1, 1]*F[1, 5]*F[1, 6])/17 + (101*F[1, 2]*F[1, 5]*F[1, 6])/17 - 
   (50*F[1, 3]*F[1, 5]*F[1, 6])/17 - (7233*F[1, 4]*F[1, 5]*F[1, 6])/17 + 
   (2255*F[1, 5]^2*F[1, 6])/17 + (4149*F[1, 1]*F[1, 6]^2)/34 - 
   (97*F[1, 2]*F[1, 6]^2)/17 + (67*F[1, 3]*F[1, 6]^2)/34 - 
   (1203*F[1, 4]*F[1, 6]^2)/34 - (1473*F[1, 5]*F[1, 6]^2)/17 - 
   (2297*F[1, 6]^3)/51 - (3*F[1, 1]*F[2, 3])/17 - (3*F[1, 3]*F[2, 3])/17 + 
   (735*F[1, 1]*F[2, 4])/17 + (84*F[1, 2]*F[2, 4])/17 - 
   (2850*F[1, 4]*F[2, 4])/17 + (10709*F[1, 5]*F[2, 4])/34 + 
   (6163*F[1, 6]*F[2, 4])/34 + 3*F[1, 1]*F[2, 5] + (127*F[1, 3]*F[2, 5])/17 - 
   3*F[1, 5]*F[2, 5] + (127*F[1, 6]*F[2, 5])/17 + (101*F[1, 1]*F[2, 6])/17 - 
   (42*F[1, 2]*F[2, 6])/17 + (9*F[1, 3]*F[2, 6])/17 - 
   (101*F[1, 5]*F[2, 6])/17 + (101*F[1, 6]*F[2, 6])/17 + 
   (3329*F[1, 1]*F[2, 7])/17 - (14523*F[1, 4]*F[2, 7])/34 + 
   (3204*F[1, 5]*F[2, 7])/17 - (221*F[1, 6]*F[2, 7])/2 + 
   (42*F[1, 2]*F[2, 17])/17 + (42*F[1, 3]*F[2, 17])/17 - 
   (42*F[1, 4]*F[2, 17])/17 + (42*F[1, 5]*F[2, 17])/17 - 
   (42*F[1, 6]*F[2, 17])/17 - (143*F[3, 5])/34 - (42*F[3, 6])/17 + 
   (269*F[3, 7])/34 - (621*F[3, 8])/34 - (3799*F[3, 9])/17 - 
   (164*F[3, 10])/17 - (21*F[3, 11])/17 + (42*F[3, 12])/17 + 
   (2637*F[3, 14])/17 - (2901*F[3, 15])/34 + (220*F[3, 16])/17 + 
   (3*F[3, 17])/17 - (63*F[3, 18])/34 - (541*F[3, 19])/34 + 
   (63*F[3, 20])/34 - (63*F[3, 21])/17 - (33*F[3, 22])/17 + (2*F[3, 23])/17 - 
   (2188*F[3, 24])/17 + (2037*F[3, 25])/34 + (1673*F[3, 26])/17 - 
   (169*F[3, 27])/17 + (628*F[3, 28])/17 + (7341*F[1, 1]^2*im[1, 1])/34 + 
   (363*F[1, 1]*F[1, 2]*im[1, 1])/17 + (823*F[1, 2]^2*im[1, 1])/68 + 
   (127*F[1, 1]*F[1, 3]*im[1, 1])/17 - (110*F[1, 2]*F[1, 3]*im[1, 1])/17 + 
   (511*F[1, 3]^2*im[1, 1])/34 - (10134*F[1, 1]*F[1, 4]*im[1, 1])/17 - 
   (105*F[1, 2]*F[1, 4]*im[1, 1])/34 + (11395*F[1, 4]^2*im[1, 1])/17 + 
   (11427*F[1, 1]*F[1, 5]*im[1, 1])/34 + (63*F[1, 2]*F[1, 5]*im[1, 1])/17 - 
   (127*F[1, 3]*F[1, 5]*im[1, 1])/17 - (11644*F[1, 4]*F[1, 5]*im[1, 1])/17 + 
   (6957*F[1, 5]^2*im[1, 1])/68 - (8893*F[1, 1]*F[1, 6]*im[1, 1])/34 + 
   (127*F[1, 2]*F[1, 6]*im[1, 1])/17 + (127*F[1, 3]*F[1, 6]*im[1, 1])/17 + 
   (17367*F[1, 4]*F[1, 6]*im[1, 1])/34 - (4237*F[1, 5]*F[1, 6]*im[1, 1])/17 + 
   (1662*F[1, 6]^2*im[1, 1])/17 + (6*F[2, 3]*im[1, 1])/17 - 
   (9171*F[2, 4]*im[1, 1])/17 - (254*F[2, 5]*im[1, 1])/17 - 
   (110*F[2, 6]*im[1, 1])/17 - (9309*F[2, 7]*im[1, 1])/34 - 
   (42*F[2, 17]*im[1, 1])/17 - (28975*F[1, 1]*im[1, 1]^2)/136 - 
   (169*F[1, 2]*im[1, 1]^2)/12 - (1375*F[1, 3]*im[1, 1]^2)/68 + 
   (39399*F[1, 4]*im[1, 1]^2)/136 - (4481*F[1, 5]*im[1, 1]^2)/68 + 
   (62659*F[1, 6]*im[1, 1]^2)/408 - (6173*im[1, 1]^3)/204 - 
   (14935*re[3, 1])/34, Fr["p12435"][3, 74] -> F[3, 25], 
 Fr["p12435"][3, 76] -> (-2081*F[1, 1]^3)/1632 + (41*F[1, 1]^2*F[1, 2])/136 + 
   (209*F[1, 1]*F[1, 2]^2)/408 - (47*F[1, 2]^3)/136 - 
   (7*F[1, 1]^2*F[1, 3])/51 - (14*F[1, 1]*F[1, 2]*F[1, 3])/51 - 
   (19*F[1, 2]^2*F[1, 3])/136 + (7*F[1, 1]*F[1, 3]^2)/34 - 
   (19*F[1, 2]*F[1, 3]^2)/136 + (523*F[1, 3]^3)/1224 + 
   (3397*F[1, 1]^2*F[1, 4])/816 - (5*F[1, 1]*F[1, 2]*F[1, 4])/2 - 
   (919*F[1, 2]^2*F[1, 4])/816 - (25399*F[1, 1]*F[1, 4]^2)/1632 + 
   (229*F[1, 2]*F[1, 4]^2)/136 + (7015*F[1, 4]^3)/408 - 
   (2743*F[1, 1]^2*F[1, 5])/816 + (5*F[1, 1]*F[1, 2]*F[1, 5])/3 + 
   (303*F[1, 2]^2*F[1, 5])/272 + (14*F[1, 1]*F[1, 3]*F[1, 5])/51 + 
   (14*F[1, 2]*F[1, 3]*F[1, 5])/51 - (7*F[1, 3]^2*F[1, 5])/34 + 
   (2945*F[1, 1]*F[1, 4]*F[1, 5])/102 - (767*F[1, 2]*F[1, 4]*F[1, 5])/408 - 
   (57193*F[1, 4]^2*F[1, 5])/1632 - (8345*F[1, 1]*F[1, 5]^2)/816 + 
   (167*F[1, 2]*F[1, 5]^2)/136 - (7*F[1, 3]*F[1, 5]^2)/51 + 
   (1033*F[1, 4]*F[1, 5]^2)/68 + (395*F[1, 5]^3)/1632 - 
   (1549*F[1, 1]^2*F[1, 6])/544 + (14*F[1, 1]*F[1, 2]*F[1, 6])/51 + 
   (7*F[1, 2]^2*F[1, 6])/51 - (14*F[1, 1]*F[1, 3]*F[1, 6])/51 - 
   (14*F[1, 2]*F[1, 3]*F[1, 6])/51 + (7*F[1, 3]^2*F[1, 6])/34 - 
   (2519*F[1, 1]*F[1, 4]*F[1, 6])/816 + (5111*F[1, 4]^2*F[1, 6])/408 + 
   (3583*F[1, 1]*F[1, 5]*F[1, 6])/408 - (14*F[1, 2]*F[1, 5]*F[1, 6])/51 + 
   (14*F[1, 3]*F[1, 5]*F[1, 6])/51 - (5975*F[1, 4]*F[1, 5]*F[1, 6])/272 + 
   (10759*F[1, 5]^2*F[1, 6])/1632 + (1947*F[1, 1]*F[1, 6]^2)/272 + 
   (7*F[1, 2]*F[1, 6]^2)/34 - (7*F[1, 3]*F[1, 6]^2)/51 - 
   (779*F[1, 4]*F[1, 6]^2)/408 - (4283*F[1, 5]*F[1, 6]^2)/816 - 
   (1583*F[1, 6]^3)/816 - (5*F[1, 1]*F[2, 3])/68 - (5*F[1, 3]*F[2, 3])/68 + 
   (1295*F[1, 1]*F[2, 4])/204 + (19*F[1, 2]*F[2, 4])/34 - 
   (6799*F[1, 4]*F[2, 4])/816 + (3969*F[1, 5]*F[2, 4])/272 + 
   (4567*F[1, 6]*F[2, 4])/408 - (7*F[1, 3]*F[2, 5])/51 - 
   (7*F[1, 6]*F[2, 5])/51 - (14*F[1, 1]*F[2, 6])/51 - 
   (19*F[1, 2]*F[2, 6])/68 - (19*F[1, 3]*F[2, 6])/68 + 
   (14*F[1, 5]*F[2, 6])/51 - (14*F[1, 6]*F[2, 6])/51 + 
   (13013*F[1, 1]*F[2, 7])/816 - (21079*F[1, 4]*F[2, 7])/816 + 
   (3667*F[1, 5]*F[2, 7])/408 - (59*F[1, 6]*F[2, 7])/8 + 
   (5*F[1, 1]*F[2, 16])/2 + (5*F[1, 2]*F[2, 16])/2 + 
   (5*F[1, 1]*F[2, 17])/12 + (19*F[1, 2]*F[2, 17])/68 + 
   (19*F[1, 3]*F[2, 17])/68 - (19*F[1, 4]*F[2, 17])/68 - 
   (7*F[1, 5]*F[2, 17])/51 + (7*F[1, 6]*F[2, 17])/51 + (263*F[3, 5])/204 + 
   (41*F[3, 6])/51 - (305*F[3, 7])/204 + (1355*F[3, 8])/816 - 
   (1927*F[3, 9])/204 + (101*F[3, 10])/51 + (133*F[3, 11])/204 - 
   (49*F[3, 12])/68 - F[3, 13]/2 + (5939*F[3, 14])/816 - 
   (4955*F[3, 15])/816 + (157*F[3, 16])/68 + (5*F[3, 17])/68 - 
   (139*F[3, 18])/136 - (409*F[3, 19])/204 - (201*F[3, 20])/136 + 
   (59*F[3, 21])/204 + (49*F[3, 22])/34 + (5*F[3, 23])/102 - 
   (6275*F[3, 24])/816 + (281*F[3, 25])/102 + (7331*F[3, 26])/816 - 
   (89*F[3, 27])/68 - (149*F[3, 28])/68 - F[3, 30]/2 + (5*F[3, 31])/6 + 
   (2075*F[1, 1]^2*im[1, 1])/204 - (463*F[1, 1]*F[1, 2]*im[1, 1])/204 - 
   (1325*F[1, 2]^2*im[1, 1])/816 - (7*F[1, 1]*F[1, 3]*im[1, 1])/51 + 
   (113*F[1, 2]*F[1, 3]*im[1, 1])/204 - (607*F[1, 3]^2*im[1, 1])/408 - 
   (27835*F[1, 1]*F[1, 4]*im[1, 1])/816 + (1787*F[1, 2]*F[1, 4]*im[1, 1])/
    408 + (5179*F[1, 4]^2*im[1, 1])/136 + (7393*F[1, 1]*F[1, 5]*im[1, 1])/
    408 - (841*F[1, 2]*F[1, 5]*im[1, 1])/204 + (7*F[1, 3]*F[1, 5]*im[1, 1])/
    51 - (30427*F[1, 4]*F[1, 5]*im[1, 1])/816 + (2485*F[1, 5]^2*im[1, 1])/
    816 - (4659*F[1, 1]*F[1, 6]*im[1, 1])/272 - (7*F[1, 2]*F[1, 6]*im[1, 1])/
    51 - (7*F[1, 3]*F[1, 6]*im[1, 1])/51 + (2945*F[1, 4]*F[1, 6]*im[1, 1])/
    102 - (9583*F[1, 5]*F[1, 6]*im[1, 1])/816 + (1101*F[1, 6]^2*im[1, 1])/
    272 + (5*F[2, 3]*im[1, 1])/34 - (26221*F[2, 4]*im[1, 1])/816 + 
   (14*F[2, 5]*im[1, 1])/51 + (113*F[2, 6]*im[1, 1])/204 - 
   (14329*F[2, 7]*im[1, 1])/816 - (5*F[2, 16]*im[1, 1])/2 - 
   (71*F[2, 17]*im[1, 1])/102 - (57959*F[1, 1]*im[1, 1]^2)/9792 + 
   (125*F[1, 2]*im[1, 1]^2)/36 + (242*F[1, 3]*im[1, 1]^2)/153 + 
   (2013*F[1, 4]*im[1, 1]^2)/136 - (19793*F[1, 5]*im[1, 1]^2)/9792 + 
   (103823*F[1, 6]*im[1, 1]^2)/9792 - (73463*im[1, 1]^3)/9792 - 
   (16183*re[3, 1])/1224, Fr["p12435"][3, 77] -> -F[3, 19], 
 Fr["p12435"][3, 81] -> F[3, 2], Fr["p12435"][3, 82] -> 
  (-277*F[1, 1]^3)/16 - (21*F[1, 1]^2*F[1, 2])/4 - (13*F[1, 1]*F[1, 2]^2)/4 - 
   (53*F[1, 2]^3)/12 - F[1, 1]^2*F[1, 3] + F[1, 1]*F[1, 2]*F[1, 3] - 
   (3*F[1, 2]^2*F[1, 3])/4 + (3*F[1, 1]*F[1, 3]^2)/2 - 
   (3*F[1, 2]*F[1, 3]^2)/4 - F[1, 3]^3/12 + (281*F[1, 1]^2*F[1, 4])/8 - 
   9*F[1, 1]*F[1, 2]*F[1, 4] - (43*F[1, 2]^2*F[1, 4])/8 - 
   (3023*F[1, 1]*F[1, 4]^2)/16 + (27*F[1, 2]*F[1, 4]^2)/2 + 
   (2813*F[1, 4]^3)/12 - (345*F[1, 1]^2*F[1, 5])/8 + 
   8*F[1, 1]*F[1, 2]*F[1, 5] + (57*F[1, 2]^2*F[1, 5])/8 + 
   2*F[1, 1]*F[1, 3]*F[1, 5] - F[1, 2]*F[1, 3]*F[1, 5] - 
   (3*F[1, 3]^2*F[1, 5])/2 + 366*F[1, 1]*F[1, 4]*F[1, 5] - 
   (41*F[1, 2]*F[1, 4]*F[1, 5])/4 - (7341*F[1, 4]^2*F[1, 5])/16 - 
   (1011*F[1, 1]*F[1, 5]^2)/8 + (3*F[1, 2]*F[1, 5]^2)/2 - F[1, 3]*F[1, 5]^2 + 
   (413*F[1, 4]*F[1, 5]^2)/2 - (383*F[1, 5]^3)/48 - 
   (791*F[1, 1]^2*F[1, 6])/16 + F[1, 1]*F[1, 2]*F[1, 6] + F[1, 2]^2*F[1, 6] - 
   F[1, 1]*F[1, 3]*F[1, 6] - 2*F[1, 2]*F[1, 3]*F[1, 6] + 
   (3*F[1, 3]^2*F[1, 6])/2 - (119*F[1, 1]*F[1, 4]*F[1, 6])/8 + 
   (639*F[1, 4]^2*F[1, 6])/4 + (455*F[1, 1]*F[1, 5]*F[1, 6])/4 - 
   F[1, 2]*F[1, 5]*F[1, 6] + F[1, 3]*F[1, 5]*F[1, 6] - 
   (2437*F[1, 4]*F[1, 5]*F[1, 6])/8 + (1527*F[1, 5]^2*F[1, 6])/16 + 
   (749*F[1, 1]*F[1, 6]^2)/8 + (3*F[1, 2]*F[1, 6]^2)/2 - F[1, 3]*F[1, 6]^2 - 
   (93*F[1, 4]*F[1, 6]^2)/4 - (563*F[1, 5]*F[1, 6]^2)/8 - (267*F[1, 6]^3)/8 - 
   3*F[1, 1]*F[2, 3] - 6*F[1, 3]*F[2, 3] - 3*F[1, 5]*F[2, 3] + 
   (87*F[1, 1]*F[2, 4])/2 + 3*F[1, 2]*F[2, 4] - (887*F[1, 4]*F[2, 4])/8 + 
   (1691*F[1, 5]*F[2, 4])/8 + (567*F[1, 6]*F[2, 4])/4 - F[1, 3]*F[2, 5] - 
   F[1, 6]*F[2, 5] + F[1, 1]*F[2, 6] - (3*F[1, 2]*F[2, 6])/2 - 
   (3*F[1, 3]*F[2, 6])/2 - F[1, 5]*F[2, 6] - 2*F[1, 6]*F[2, 6] + 
   (1301*F[1, 1]*F[2, 7])/8 - (2647*F[1, 4]*F[2, 7])/8 + 
   (463*F[1, 5]*F[2, 7])/4 - (381*F[1, 6]*F[2, 7])/4 + 9*F[1, 1]*F[2, 16] + 
   (33*F[1, 2]*F[2, 16])/2 + (3*F[1, 4]*F[2, 16])/2 + 3*F[1, 5]*F[2, 16] + 
   (F[1, 1]*F[2, 17])/2 + (3*F[1, 2]*F[2, 17])/2 + (3*F[1, 3]*F[2, 17])/2 - 
   (3*F[1, 4]*F[2, 17])/2 + F[1, 5]*F[2, 17] + F[1, 6]*F[2, 17] + 
   (9*F[3, 5])/2 + 7*F[3, 6] - 9*F[3, 7] - (61*F[3, 8])/8 - (307*F[3, 9])/2 + 
   (13*F[3, 10])/2 + 2*F[3, 11] + (3*F[3, 12])/2 + 3*F[3, 13] + 
   (911*F[3, 14])/8 - (467*F[3, 15])/8 + (35*F[3, 16])/2 - (21*F[3, 18])/4 - 
   22*F[3, 19] - (15*F[3, 20])/4 - 11*F[3, 21] + (3*F[3, 22])/2 + F[3, 23] - 
   (755*F[3, 24])/8 + 38*F[3, 25] + (719*F[3, 26])/8 - (35*F[3, 27])/2 + 
   7*F[3, 28] - 3*F[3, 30] + 3*F[3, 31] + (291*F[1, 1]^2*im[1, 1])/2 + 
   (F[1, 1]*F[1, 2]*im[1, 1])/2 - (33*F[1, 2]^2*im[1, 1])/8 - 
   2*F[1, 1]*F[1, 3]*im[1, 1] + (7*F[1, 2]*F[1, 3]*im[1, 1])/2 - 
   (5*F[1, 3]^2*im[1, 1])/4 - (3371*F[1, 1]*F[1, 4]*im[1, 1])/8 + 
   (77*F[1, 2]*F[1, 4]*im[1, 1])/4 + 488*F[1, 4]^2*im[1, 1] + 
   (893*F[1, 1]*F[1, 5]*im[1, 1])/4 - 9*F[1, 2]*F[1, 5]*im[1, 1] + 
   2*F[1, 3]*F[1, 5]*im[1, 1] - (3795*F[1, 4]*F[1, 5]*im[1, 1])/8 + 
   (447*F[1, 5]^2*im[1, 1])/8 - (1609*F[1, 1]*F[1, 6]*im[1, 1])/8 - 
   F[1, 2]*F[1, 6]*im[1, 1] - F[1, 3]*F[1, 6]*im[1, 1] + 
   366*F[1, 4]*F[1, 6]*im[1, 1] - (1319*F[1, 5]*F[1, 6]*im[1, 1])/8 + 
   (623*F[1, 6]^2*im[1, 1])/8 + 12*F[2, 3]*im[1, 1] - 
   (3173*F[2, 4]*im[1, 1])/8 + 2*F[2, 5]*im[1, 1] + (7*F[2, 6]*im[1, 1])/2 - 
   (1465*F[2, 7]*im[1, 1])/8 - 12*F[2, 16]*im[1, 1] - 4*F[2, 17]*im[1, 1] - 
   (3665*F[1, 1]*im[1, 1]^2)/32 + (41*F[1, 2]*im[1, 1]^2)/12 + 
   (31*F[1, 3]*im[1, 1]^2)/24 + (2275*F[1, 4]*im[1, 1]^2)/12 - 
   (3545*F[1, 5]*im[1, 1]^2)/96 + (10079*F[1, 6]*im[1, 1]^2)/96 - 
   (4255*im[1, 1]^3)/96 - (1299*re[3, 1])/4, 
 Fr["p12435"][3, 88] -> (271*F[1, 1]^3)/48 + (13*F[1, 1]^2*F[1, 2])/4 + 
   (9*F[1, 1]*F[1, 2]^2)/4 + (5*F[1, 2]^3)/4 - F[1, 1]^2*F[1, 3] - 
   2*F[1, 1]*F[1, 2]*F[1, 3] + (F[1, 2]^2*F[1, 3])/4 + 
   (3*F[1, 1]*F[1, 3]^2)/2 + (F[1, 2]*F[1, 3]^2)/4 - (5*F[1, 3]^3)/12 - 
   (93*F[1, 1]^2*F[1, 4])/8 - (7*F[1, 2]^2*F[1, 4])/4 + 
   (1047*F[1, 1]*F[1, 4]^2)/16 - (9*F[1, 2]*F[1, 4]^2)/4 - 
   (1939*F[1, 4]^3)/24 + (137*F[1, 1]^2*F[1, 5])/8 + (F[1, 2]^2*F[1, 5])/2 + 
   F[1, 1]*F[1, 3]*F[1, 5] + F[1, 2]*F[1, 3]*F[1, 5] - 
   (3*F[1, 3]^2*F[1, 5])/2 - (257*F[1, 1]*F[1, 4]*F[1, 5])/2 - 
   F[1, 2]*F[1, 4]*F[1, 5] + (2543*F[1, 4]^2*F[1, 5])/16 + 
   (355*F[1, 1]*F[1, 5]^2)/8 + (F[1, 2]*F[1, 5]^2)/2 - 
   (F[1, 3]*F[1, 5]^2)/2 - (151*F[1, 4]*F[1, 5]^2)/2 + (235*F[1, 5]^3)/48 + 
   (303*F[1, 1]^2*F[1, 6])/16 + F[1, 1]*F[1, 2]*F[1, 6] + 
   (F[1, 2]^2*F[1, 6])/2 - F[1, 1]*F[1, 3]*F[1, 6] - 
   F[1, 2]*F[1, 3]*F[1, 6] + (3*F[1, 3]^2*F[1, 6])/2 + 
   (19*F[1, 1]*F[1, 4]*F[1, 6])/8 - 55*F[1, 4]^2*F[1, 6] - 
   (161*F[1, 1]*F[1, 5]*F[1, 6])/4 - F[1, 2]*F[1, 5]*F[1, 6] + 
   F[1, 3]*F[1, 5]*F[1, 6] + (861*F[1, 4]*F[1, 5]*F[1, 6])/8 - 
   (539*F[1, 5]^2*F[1, 6])/16 - (253*F[1, 1]*F[1, 6]^2)/8 + 
   (3*F[1, 2]*F[1, 6]^2)/2 - (F[1, 3]*F[1, 6]^2)/2 + 
   (37*F[1, 4]*F[1, 6]^2)/4 + (179*F[1, 5]*F[1, 6]^2)/8 + (95*F[1, 6]^3)/8 - 
   (21*F[1, 1]*F[2, 4])/2 - F[1, 2]*F[2, 4] + (327*F[1, 4]*F[2, 4])/8 - 
   (627*F[1, 5]*F[2, 4])/8 - (191*F[1, 6]*F[2, 4])/4 - 2*F[1, 3]*F[2, 5] - 
   2*F[1, 6]*F[2, 5] - 2*F[1, 1]*F[2, 6] + (F[1, 2]*F[2, 6])/2 + 
   (F[1, 3]*F[2, 6])/2 + F[1, 5]*F[2, 6] - F[1, 6]*F[2, 6] - 
   (401*F[1, 1]*F[2, 7])/8 + (871*F[1, 4]*F[2, 7])/8 - 
   (187*F[1, 5]*F[2, 7])/4 + (117*F[1, 6]*F[2, 7])/4 + (F[1, 1]*F[2, 17])/2 - 
   (F[1, 2]*F[2, 17])/2 - (F[1, 3]*F[2, 17])/2 + (F[1, 4]*F[2, 17])/2 + 
   F[3, 5]/2 - F[3, 7] + (37*F[3, 8])/8 + (113*F[3, 9])/2 + (3*F[3, 10])/2 - 
   F[3, 12]/2 - (311*F[3, 14])/8 + (167*F[3, 15])/8 - (7*F[3, 16])/2 + 
   F[3, 18]/2 + 5*F[3, 19] - F[3, 20]/2 + 2*F[3, 21] + F[3, 22]/2 + 
   (263*F[3, 24])/8 - 15*F[3, 25] - (207*F[3, 26])/8 + (7*F[3, 27])/2 - 
   7*F[3, 28] - 52*F[1, 1]^2*im[1, 1] - (11*F[1, 1]*F[1, 2]*im[1, 1])/2 - 
   (7*F[1, 2]^2*im[1, 1])/2 - F[1, 1]*F[1, 3]*im[1, 1] + 
   (3*F[1, 2]*F[1, 3]*im[1, 1])/2 - (F[1, 3]^2*im[1, 1])/4 + 
   (1195*F[1, 1]*F[1, 4]*im[1, 1])/8 + F[1, 2]*F[1, 4]*im[1, 1] - 
   (1355*F[1, 4]^2*im[1, 1])/8 - (335*F[1, 1]*F[1, 5]*im[1, 1])/4 - 
   F[1, 2]*F[1, 5]*im[1, 1] + 2*F[1, 3]*F[1, 5]*im[1, 1] + 
   (1375*F[1, 4]*F[1, 5]*im[1, 1])/8 - (199*F[1, 5]^2*im[1, 1])/8 + 
   (533*F[1, 1]*F[1, 6]*im[1, 1])/8 - 2*F[1, 2]*F[1, 6]*im[1, 1] - 
   2*F[1, 3]*F[1, 6]*im[1, 1] - (257*F[1, 4]*F[1, 6]*im[1, 1])/2 + 
   (495*F[1, 5]*F[1, 6]*im[1, 1])/8 - (207*F[1, 6]^2*im[1, 1])/8 + 
   (1093*F[2, 4]*im[1, 1])/8 + 4*F[2, 5]*im[1, 1] + (3*F[2, 6]*im[1, 1])/2 + 
   (541*F[2, 7]*im[1, 1])/8 + (1585*F[1, 1]*im[1, 1]^2)/32 + 
   (35*F[1, 2]*im[1, 1]^2)/8 + (19*F[1, 3]*im[1, 1]^2)/24 - 
   (1155*F[1, 4]*im[1, 1]^2)/16 + (1535*F[1, 5]*im[1, 1]^2)/96 - 
   (3559*F[1, 6]*im[1, 1]^2)/96 + (985*im[1, 1]^3)/96 + (365*re[3, 1])/3, 
 Fr["p12435"][3, 90] -> (F[1, 1]*F[2, 23])/4 - (F[1, 6]*F[2, 23])/4 + 
   F[3, 3]/2 - F[3, 29]/2, Fr["p12435"][3, 97] -> 
  (45*F[1, 1]^3)/136 + (9*F[1, 1]^2*F[1, 2])/17 + 
   (127*F[1, 1]*F[1, 2]^2)/102 + (71*F[1, 2]^3)/34 + 
   (13*F[1, 1]^2*F[1, 3])/51 + (26*F[1, 1]*F[1, 2]*F[1, 3])/51 - 
   (5*F[1, 2]^2*F[1, 3])/17 - (13*F[1, 1]*F[1, 3]^2)/34 - 
   (5*F[1, 2]*F[1, 3]^2)/17 - (241*F[1, 3]^3)/306 - 
   (287*F[1, 1]^2*F[1, 4])/204 - (367*F[1, 2]^2*F[1, 4])/408 + 
   (1559*F[1, 1]*F[1, 4]^2)/408 - (11*F[1, 2]*F[1, 4]^2)/34 - 
   (6055*F[1, 4]^3)/1224 - (13*F[1, 1]^2*F[1, 5])/204 - 
   (2*F[1, 1]*F[1, 2]*F[1, 5])/3 - (47*F[1, 2]^2*F[1, 5])/136 - 
   (26*F[1, 1]*F[1, 3]*F[1, 5])/51 - (26*F[1, 2]*F[1, 3]*F[1, 5])/51 + 
   (13*F[1, 3]^2*F[1, 5])/34 - (368*F[1, 1]*F[1, 4]*F[1, 5])/51 + 
   (235*F[1, 2]*F[1, 4]*F[1, 5])/204 + (509*F[1, 4]^2*F[1, 5])/51 + 
   (130*F[1, 1]*F[1, 5]^2)/51 - (47*F[1, 2]*F[1, 5]^2)/68 + 
   (13*F[1, 3]*F[1, 5]^2)/51 - (199*F[1, 4]*F[1, 5]^2)/68 - 
   (977*F[1, 5]^3)/1224 + (75*F[1, 1]^2*F[1, 6])/136 - 
   (26*F[1, 1]*F[1, 2]*F[1, 6])/51 - (13*F[1, 2]^2*F[1, 6])/51 + 
   (26*F[1, 1]*F[1, 3]*F[1, 6])/51 + (26*F[1, 2]*F[1, 3]*F[1, 6])/51 - 
   (13*F[1, 3]^2*F[1, 6])/34 + (155*F[1, 1]*F[1, 4]*F[1, 6])/204 - 
   (319*F[1, 4]^2*F[1, 6])/102 - (95*F[1, 1]*F[1, 5]*F[1, 6])/51 + 
   (26*F[1, 2]*F[1, 5]*F[1, 6])/51 - (26*F[1, 3]*F[1, 5]*F[1, 6])/51 + 
   (1121*F[1, 4]*F[1, 5]*F[1, 6])/204 - (247*F[1, 5]^2*F[1, 6])/136 - 
   (193*F[1, 1]*F[1, 6]^2)/68 - (13*F[1, 2]*F[1, 6]^2)/34 + 
   (13*F[1, 3]*F[1, 6]^2)/51 + (49*F[1, 4]*F[1, 6]^2)/102 + 
   (481*F[1, 5]*F[1, 6]^2)/204 + (143*F[1, 6]^3)/204 - 
   (33*F[1, 1]*F[2, 3])/34 - (33*F[1, 3]*F[2, 3])/34 - 
   (155*F[1, 1]*F[2, 4])/51 + (20*F[1, 2]*F[2, 4])/17 - 
   (97*F[1, 4]*F[2, 4])/204 - (373*F[1, 5]*F[2, 4])/204 - 
   (236*F[1, 6]*F[2, 4])/51 + (13*F[1, 3]*F[2, 5])/51 + 
   (13*F[1, 6]*F[2, 5])/51 + (26*F[1, 1]*F[2, 6])/51 - 
   (10*F[1, 2]*F[2, 6])/17 - (10*F[1, 3]*F[2, 6])/17 - 
   (26*F[1, 5]*F[2, 6])/51 + (26*F[1, 6]*F[2, 6])/51 - 
   (1235*F[1, 1]*F[2, 7])/204 + (1841*F[1, 4]*F[2, 7])/204 - 
   (59*F[1, 5]*F[2, 7])/102 + (11*F[1, 6]*F[2, 7])/3 + (F[1, 1]*F[2, 17])/3 + 
   (10*F[1, 2]*F[2, 17])/17 + (10*F[1, 3]*F[2, 17])/17 - 
   (10*F[1, 4]*F[2, 17])/17 + (13*F[1, 5]*F[2, 17])/51 - 
   (13*F[1, 6]*F[2, 17])/51 - (73*F[3, 5])/102 - (47*F[3, 6])/51 + 
   (107*F[3, 7])/51 - (161*F[3, 8])/204 + (41*F[3, 9])/17 - 
   (193*F[3, 10])/102 - (47*F[3, 11])/102 + (10*F[3, 12])/17 - 
   (565*F[3, 14])/204 + (283*F[3, 15])/204 - (31*F[3, 16])/17 - F[3, 17]/34 + 
   (21*F[3, 18])/68 + (97*F[3, 19])/51 + (47*F[3, 20])/68 + 
   (29*F[3, 21])/102 - (23*F[3, 22])/34 - F[3, 23]/51 + (195*F[3, 24])/68 - 
   (41*F[3, 25])/102 - (881*F[3, 26])/204 + (14*F[3, 27])/17 + 
   (91*F[3, 28])/34 - F[3, 31]/3 - (59*F[1, 1]^2*im[1, 1])/34 - 
   (20*F[1, 1]*F[1, 2]*im[1, 1])/51 - (143*F[1, 2]^2*im[1, 1])/408 + 
   (13*F[1, 1]*F[1, 3]*im[1, 1])/51 + (4*F[1, 2]*F[1, 3]*im[1, 1])/51 + 
   (140*F[1, 3]^2*im[1, 1])/51 + (1891*F[1, 1]*F[1, 4]*im[1, 1])/204 - 
   (235*F[1, 2]*F[1, 4]*im[1, 1])/204 - (4355*F[1, 4]^2*im[1, 1])/408 - 
   (265*F[1, 1]*F[1, 5]*im[1, 1])/102 + (209*F[1, 2]*F[1, 5]*im[1, 1])/102 - 
   (13*F[1, 3]*F[1, 5]*im[1, 1])/51 + (515*F[1, 4]*F[1, 5]*im[1, 1])/68 + 
   (287*F[1, 5]^2*im[1, 1])/204 + (403*F[1, 1]*F[1, 6]*im[1, 1])/68 + 
   (13*F[1, 2]*F[1, 6]*im[1, 1])/51 + (13*F[1, 3]*F[1, 6]*im[1, 1])/51 - 
   (368*F[1, 4]*F[1, 6]*im[1, 1])/51 + (263*F[1, 5]*F[1, 6]*im[1, 1])/204 - 
   (383*F[1, 6]^2*im[1, 1])/204 + (33*F[2, 3]*im[1, 1])/17 + 
   (1937*F[2, 4]*im[1, 1])/204 - (26*F[2, 5]*im[1, 1])/51 + 
   (4*F[2, 6]*im[1, 1])/51 + (605*F[2, 7]*im[1, 1])/204 - 
   (47*F[2, 17]*im[1, 1])/51 - (4909*F[1, 1]*im[1, 1]^2)/2448 - 
   (49*F[1, 2]*im[1, 1]^2)/72 - (3967*F[1, 3]*im[1, 1]^2)/1224 - 
   (7561*F[1, 4]*im[1, 1]^2)/2448 - (1483*F[1, 5]*im[1, 1]^2)/1224 - 
   (1495*F[1, 6]*im[1, 1]^2)/816 + (5731*im[1, 1]^3)/1224 + 
   (2543*re[3, 1])/612, Fr["p12435"][4, 1] -> -(F[1, 1]*F[3, 4]) - F[4, 98] + 
   F[4, 100] - F[4, 101] - F[4, 113] + F[3, 4]*im[1, 1], 
 Fr["p12435"][4, 2] -> F[1, 2]^4/12 - F[1, 3]^4/12 + F[1, 6]^4/12 - 
   F[4, 6]/2 + (F[1, 3]^3*im[1, 1])/3 - (F[1, 6]^3*im[1, 1])/3 + 
   (F[1, 2]^2*im[1, 1]^2)/12 - (F[1, 2]*F[1, 3]*im[1, 1]^2)/12 - 
   (13*F[1, 3]^2*im[1, 1]^2)/24 + (F[1, 2]*F[1, 6]*im[1, 1]^2)/12 + 
   (13*F[1, 6]^2*im[1, 1]^2)/24 - (F[2, 5]*im[1, 1]^2)/12 - 
   (F[2, 6]*im[1, 1]^2)/12 + (5*F[1, 3]*im[1, 1]^3)/12 - 
   (5*F[1, 6]*im[1, 1]^3)/12 - (47*im[1, 1]^4)/720 + 
   (14*F[1, 2]*re[3, 1])/3 - (14*F[1, 3]*re[3, 1])/3 + 
   (14*F[1, 6]*re[3, 1])/3, Fr["p12435"][4, 3] -> 
  (-10021*F[1, 1]^3*F[1, 2])/3672 - (35*F[1, 1]^2*F[1, 2]^2)/34 - 
   (59*F[1, 1]*F[1, 2]^3)/102 - (299*F[1, 2]^4)/306 + 
   (4*F[1, 1]^2*F[1, 2]*F[1, 3])/51 + (8*F[1, 1]*F[1, 2]^2*F[1, 3])/51 - 
   (7*F[1, 2]^3*F[1, 3])/34 - (2*F[1, 1]*F[1, 2]*F[1, 3]^2)/17 - 
   (7*F[1, 2]^2*F[1, 3]^2)/34 + (71*F[1, 2]*F[1, 3]^3)/306 + 
   (4309*F[1, 1]^3*F[1, 4])/3672 + (11035*F[1, 1]^2*F[1, 2]*F[1, 4])/1836 - 
   (145*F[1, 1]*F[1, 2]^2*F[1, 4])/102 + (205*F[1, 2]^3*F[1, 4])/612 - 
   (4*F[1, 1]^2*F[1, 3]*F[1, 4])/51 - (8*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 4])/
    51 + (7*F[1, 2]^2*F[1, 3]*F[1, 4])/34 + (2*F[1, 1]*F[1, 3]^2*F[1, 4])/
    17 + (7*F[1, 2]*F[1, 3]^2*F[1, 4])/34 - (71*F[1, 3]^3*F[1, 4])/306 + 
   (1463*F[1, 1]^2*F[1, 4]^2)/1836 - (91891*F[1, 1]*F[1, 2]*F[1, 4]^2)/3672 + 
   (413*F[1, 2]^2*F[1, 4]^2)/102 + (18859*F[1, 1]*F[1, 4]^3)/3672 + 
   (83899*F[1, 2]*F[1, 4]^3)/2754 - (52127*F[1, 4]^4)/5508 - 
   (2*F[1, 1]^3*F[1, 5])/9 - (11035*F[1, 1]^2*F[1, 2]*F[1, 5])/1836 + 
   (4*F[1, 1]*F[1, 2]^2*F[1, 5])/3 + (815*F[1, 2]^3*F[1, 5])/612 - 
   (8*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/51 - (8*F[1, 2]^2*F[1, 3]*F[1, 5])/
    51 + (2*F[1, 2]*F[1, 3]^2*F[1, 5])/17 + (2263*F[1, 1]^2*F[1, 4]*F[1, 5])/
    1836 + (23746*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/459 - 
   (46*F[1, 2]^2*F[1, 4]*F[1, 5])/17 + (8*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/
    51 + (8*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/51 - 
   (2*F[1, 3]^2*F[1, 4]*F[1, 5])/17 - (7630*F[1, 1]*F[1, 4]^2*F[1, 5])/459 - 
   (26501*F[1, 2]*F[1, 4]^2*F[1, 5])/408 + (26581*F[1, 4]^3*F[1, 5])/1224 - 
   F[1, 1]^2*F[1, 5]^2 - (34277*F[1, 1]*F[1, 2]*F[1, 5]^2)/1836 - 
   (F[1, 2]^2*F[1, 5]^2)/17 + (4*F[1, 2]*F[1, 3]*F[1, 5]^2)/51 + 
   (21629*F[1, 1]*F[1, 4]*F[1, 5]^2)/1836 + (3169*F[1, 2]*F[1, 4]*F[1, 5]^2)/
    102 - (4*F[1, 3]*F[1, 4]*F[1, 5]^2)/51 - (1667*F[1, 4]^2*F[1, 5]^2)/102 - 
   (7*F[1, 1]*F[1, 5]^3)/3 - (15211*F[1, 2]*F[1, 5]^3)/11016 + 
   (52339*F[1, 4]*F[1, 5]^3)/11016 - F[1, 5]^4/4 - 
   (9073*F[1, 1]^2*F[1, 2]*F[1, 6])/1224 - (8*F[1, 1]*F[1, 2]^2*F[1, 6])/51 - 
   (4*F[1, 2]^3*F[1, 6])/51 + (8*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/51 + 
   (8*F[1, 2]^2*F[1, 3]*F[1, 6])/51 - (2*F[1, 2]*F[1, 3]^2*F[1, 6])/17 + 
   (3361*F[1, 1]^2*F[1, 4]*F[1, 6])/1224 - 
   (913*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/612 + (4*F[1, 2]^2*F[1, 4]*F[1, 6])/
    51 - (8*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/51 - 
   (8*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 6])/51 + (2*F[1, 3]^2*F[1, 4]*F[1, 6])/
    17 - (1031*F[1, 1]*F[1, 4]^2*F[1, 6])/612 + 
   (20687*F[1, 2]*F[1, 4]^2*F[1, 6])/918 - (4367*F[1, 4]^3*F[1, 6])/918 - 
   (2*F[1, 1]^2*F[1, 5]*F[1, 6])/3 + (5041*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/
    306 + (8*F[1, 2]^2*F[1, 5]*F[1, 6])/51 - 
   (8*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/51 - 
   (1471*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/306 - 
   (80009*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/1836 + 
   (8*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/51 + (26987*F[1, 4]^2*F[1, 5]*F[1, 6])/
    1836 + (7*F[1, 1]*F[1, 5]^2*F[1, 6])/3 + 
   (49475*F[1, 2]*F[1, 5]^2*F[1, 6])/3672 - (35603*F[1, 4]*F[1, 5]^2*F[1, 6])/
    3672 + (11*F[1, 5]^3*F[1, 6])/6 + (8503*F[1, 1]*F[1, 2]*F[1, 6]^2)/612 - 
   (2*F[1, 2]^2*F[1, 6]^2)/17 + (4*F[1, 2]*F[1, 3]*F[1, 6]^2)/51 - 
   (2791*F[1, 1]*F[1, 4]*F[1, 6]^2)/612 - (3563*F[1, 2]*F[1, 4]*F[1, 6]^2)/
    918 - (4*F[1, 3]*F[1, 4]*F[1, 6]^2)/51 + (1427*F[1, 4]^2*F[1, 6]^2)/918 + 
   (4*F[1, 1]*F[1, 5]*F[1, 6]^2)/3 - (18167*F[1, 2]*F[1, 5]*F[1, 6]^2)/1836 + 
   (5519*F[1, 4]*F[1, 5]*F[1, 6]^2)/1836 - (4*F[1, 5]^2*F[1, 6]^2)/3 - 
   (8971*F[1, 2]*F[1, 6]^3)/1836 + (3259*F[1, 4]*F[1, 6]^3)/1836 - 
   (4*F[1, 5]*F[1, 6]^3)/9 - (9*F[1, 1]*F[1, 2]*F[2, 3])/17 - 
   (9*F[1, 2]*F[1, 3]*F[2, 3])/17 + (9*F[1, 1]*F[1, 4]*F[2, 3])/17 + 
   (9*F[1, 3]*F[1, 4]*F[2, 3])/17 + (1145*F[1, 1]*F[1, 2]*F[2, 4])/153 + 
   (14*F[1, 2]^2*F[2, 4])/17 - (431*F[1, 1]*F[1, 4]*F[2, 4])/153 - 
   (29539*F[1, 2]*F[1, 4]*F[2, 4])/1836 + (2731*F[1, 4]^2*F[2, 4])/1836 + 
   (2*F[1, 1]*F[1, 5]*F[2, 4])/3 + (55615*F[1, 2]*F[1, 5]*F[2, 4])/1836 - 
   (18079*F[1, 4]*F[1, 5]*F[2, 4])/1836 + 4*F[1, 5]^2*F[2, 4] + 
   (2155*F[1, 2]*F[1, 6]*F[2, 4])/102 - (727*F[1, 4]*F[1, 6]*F[2, 4])/102 + 
   2*F[1, 5]*F[1, 6]*F[2, 4] + (4*F[1, 2]*F[1, 3]*F[2, 5])/51 - 
   (4*F[1, 3]*F[1, 4]*F[2, 5])/51 + (4*F[1, 2]*F[1, 6]*F[2, 5])/51 - 
   (4*F[1, 4]*F[1, 6]*F[2, 5])/51 + (8*F[1, 1]*F[1, 2]*F[2, 6])/51 - 
   (7*F[1, 2]^2*F[2, 6])/17 - (7*F[1, 2]*F[1, 3]*F[2, 6])/17 - 
   (8*F[1, 1]*F[1, 4]*F[2, 6])/51 + (7*F[1, 2]*F[1, 4]*F[2, 6])/17 + 
   (7*F[1, 3]*F[1, 4]*F[2, 6])/17 - (8*F[1, 2]*F[1, 5]*F[2, 6])/51 + 
   (8*F[1, 4]*F[1, 5]*F[2, 6])/51 + (8*F[1, 2]*F[1, 6]*F[2, 6])/51 - 
   (8*F[1, 4]*F[1, 6]*F[2, 6])/51 + (14755*F[1, 1]*F[1, 2]*F[2, 7])/612 - 
   (4147*F[1, 1]*F[1, 4]*F[2, 7])/612 - (88411*F[1, 2]*F[1, 4]*F[2, 7])/
    1836 + (26089*F[1, 4]^2*F[2, 7])/1836 + 3*F[1, 1]*F[1, 5]*F[2, 7] + 
   (15355*F[1, 2]*F[1, 5]*F[2, 7])/918 - (8419*F[1, 4]*F[1, 5]*F[2, 7])/918 + 
   (5*F[1, 5]^2*F[2, 7])/2 - (709*F[1, 2]*F[1, 6]*F[2, 7])/54 + 
   (217*F[1, 4]*F[1, 6]*F[2, 7])/54 - 2*F[1, 5]*F[1, 6]*F[2, 7] - 
   F[2, 7]^2/3 + 2*F[1, 1]*F[1, 2]*F[2, 16] + (34*F[1, 2]^2*F[2, 16])/9 - 
   2*F[1, 1]*F[1, 4]*F[2, 16] - (17*F[1, 2]*F[1, 4]*F[2, 16])/9 + 
   (4*F[1, 4]^2*F[2, 16])/9 - F[2, 16]^2/3 + (F[1, 1]*F[1, 2]*F[2, 17])/3 + 
   (7*F[1, 2]^2*F[2, 17])/17 + (7*F[1, 2]*F[1, 3]*F[2, 17])/17 - 
   (F[1, 1]*F[1, 4]*F[2, 17])/3 - (14*F[1, 2]*F[1, 4]*F[2, 17])/17 - 
   (7*F[1, 3]*F[1, 4]*F[2, 17])/17 + (7*F[1, 4]^2*F[2, 17])/17 + 
   (4*F[1, 2]*F[1, 5]*F[2, 17])/51 - (4*F[1, 4]*F[1, 5]*F[2, 17])/51 - 
   (4*F[1, 2]*F[1, 6]*F[2, 17])/51 + (4*F[1, 4]*F[1, 6]*F[2, 17])/51 + 
   (79*F[1, 2]*F[3, 5])/51 - (79*F[1, 4]*F[3, 5])/51 + 
   (64*F[1, 2]*F[3, 6])/51 - (64*F[1, 4]*F[3, 6])/51 - 
   (73*F[1, 2]*F[3, 7])/51 + (73*F[1, 4]*F[3, 7])/51 - 
   (145*F[1, 2]*F[3, 8])/204 + (145*F[1, 4]*F[3, 8])/204 - 
   (9947*F[1, 2]*F[3, 9])/459 + (2501*F[1, 4]*F[3, 9])/459 - 
   (8*F[1, 5]*F[3, 9])/3 + (88*F[1, 2]*F[3, 10])/51 - 
   (88*F[1, 4]*F[3, 10])/51 + (49*F[1, 2]*F[3, 11])/51 - 
   (49*F[1, 4]*F[3, 11])/51 + (7*F[1, 2]*F[3, 12])/17 - 
   (7*F[1, 4]*F[3, 12])/17 + (2*F[1, 2]*F[3, 13])/3 - 
   (2*F[1, 4]*F[3, 13])/3 + (30143*F[1, 2]*F[3, 14])/1836 - 
   (8927*F[1, 4]*F[3, 14])/1836 + 2*F[1, 5]*F[3, 14] - 
   (16487*F[1, 2]*F[3, 15])/1836 + (1391*F[1, 4]*F[3, 15])/1836 - 
   F[1, 5]*F[3, 15] + (65*F[1, 2]*F[3, 16])/17 - (65*F[1, 4]*F[3, 16])/17 + 
   (9*F[1, 2]*F[3, 17])/17 - (9*F[1, 4]*F[3, 17])/17 - 
   (19*F[1, 2]*F[3, 18])/34 - (14*F[1, 4]*F[3, 18])/51 - 
   (233*F[1, 2]*F[3, 19])/51 + (233*F[1, 4]*F[3, 19])/51 - 
   (215*F[1, 2]*F[3, 20])/102 + (16*F[1, 4]*F[3, 20])/17 - 
   (19*F[1, 2]*F[3, 21])/17 + (19*F[1, 4]*F[3, 21])/17 + 
   (26*F[1, 2]*F[3, 22])/51 - (26*F[1, 4]*F[3, 22])/51 + 
   (6*F[1, 2]*F[3, 23])/17 - (6*F[1, 4]*F[3, 23])/17 - 
   (24271*F[1, 2]*F[3, 24])/1836 + (5095*F[1, 4]*F[3, 24])/1836 - 
   (5*F[1, 5]*F[3, 24])/3 + (818*F[1, 2]*F[3, 25])/153 - 
   (104*F[1, 4]*F[3, 25])/153 + (2*F[1, 5]*F[3, 25])/3 + 
   (8389*F[1, 2]*F[3, 26])/612 - (2677*F[1, 4]*F[3, 26])/612 + 
   (4*F[1, 5]*F[3, 26])/3 - (65*F[1, 2]*F[3, 27])/17 + 
   (65*F[1, 4]*F[3, 27])/17 + (25*F[1, 2]*F[3, 28])/51 - 
   (25*F[1, 4]*F[3, 28])/51 - (2*F[1, 2]*F[3, 30])/3 + 
   (2*F[1, 4]*F[3, 30])/3 + (2*F[1, 2]*F[3, 31])/3 - (2*F[1, 4]*F[3, 31])/3 + 
   F[4, 14]/3 - F[4, 23]/3 - F[4, 25]/6 - (4*F[4, 73])/9 - (2*F[4, 74])/3 + 
   F[4, 79]/3 - (2*F[4, 87])/3 + (2*F[1, 1]^3*im[1, 1])/9 + 
   (9883*F[1, 1]^2*F[1, 2]*im[1, 1])/459 + (37*F[1, 1]*F[1, 2]^2*im[1, 1])/
    51 - (287*F[1, 2]^3*im[1, 1])/612 + (4*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/
    51 + (13*F[1, 2]^2*F[1, 3]*im[1, 1])/51 - (59*F[1, 2]*F[1, 3]^2*im[1, 1])/
    102 - (3406*F[1, 1]^2*F[1, 4]*im[1, 1])/459 - 
   (38009*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/612 + 
   (196*F[1, 2]^2*F[1, 4]*im[1, 1])/51 - (4*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/
    51 - (13*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/51 + 
   (59*F[1, 3]^2*F[1, 4]*im[1, 1])/102 + (10229*F[1, 1]*F[1, 4]^2*im[1, 1])/
    612 + (61913*F[1, 2]*F[1, 4]^2*im[1, 1])/918 - 
   (40567*F[1, 4]^3*im[1, 1])/1836 + (10*F[1, 1]^2*F[1, 5]*im[1, 1])/3 + 
   (10111*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/306 - 
   (62*F[1, 2]^2*F[1, 5]*im[1, 1])/51 - (4*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/
    51 - (6541*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/306 - 
   (129347*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/1836 + 
   (4*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/51 + 
   (63545*F[1, 4]^2*F[1, 5]*im[1, 1])/1836 + (20*F[1, 1]*F[1, 5]^2*im[1, 1])/
    3 + (1889*F[1, 2]*F[1, 5]^2*im[1, 1])/204 - 
   (3317*F[1, 4]*F[1, 5]^2*im[1, 1])/204 + (3*F[1, 5]^3*im[1, 1])/2 + 
   (2*F[1, 1]^2*F[1, 6]*im[1, 1])/3 - (6037*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/
    204 + (4*F[1, 2]^2*F[1, 6]*im[1, 1])/51 + 
   (4*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/51 + 
   (1753*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/204 + 
   (24322*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/459 - 
   (4*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/51 - 
   (14801*F[1, 4]^2*F[1, 6]*im[1, 1])/918 - 6*F[1, 1]*F[1, 5]*F[1, 6]*
    im[1, 1] - (43099*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/1836 + 
   (33103*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/1836 - 
   (31*F[1, 5]^2*F[1, 6]*im[1, 1])/6 - (4*F[1, 1]*F[1, 6]^2*im[1, 1])/3 + 
   (19427*F[1, 2]*F[1, 6]^2*im[1, 1])/1836 - 
   (6779*F[1, 4]*F[1, 6]^2*im[1, 1])/1836 + (8*F[1, 5]*F[1, 6]^2*im[1, 1])/
    3 + (4*F[1, 6]^3*im[1, 1])/9 + (18*F[1, 2]*F[2, 3]*im[1, 1])/17 - 
   (18*F[1, 4]*F[2, 3]*im[1, 1])/17 - (2*F[1, 1]*F[2, 4]*im[1, 1])/3 - 
   (108145*F[1, 2]*F[2, 4]*im[1, 1])/1836 + (36337*F[1, 4]*F[2, 4]*im[1, 1])/
    1836 - (32*F[1, 5]*F[2, 4]*im[1, 1])/3 - 2*F[1, 6]*F[2, 4]*im[1, 1] - 
   (8*F[1, 2]*F[2, 5]*im[1, 1])/51 + (8*F[1, 4]*F[2, 5]*im[1, 1])/51 + 
   (13*F[1, 2]*F[2, 6]*im[1, 1])/51 - (13*F[1, 4]*F[2, 6]*im[1, 1])/51 - 
   3*F[1, 1]*F[2, 7]*im[1, 1] - (50869*F[1, 2]*F[2, 7]*im[1, 1])/1836 + 
   (21901*F[1, 4]*F[2, 7]*im[1, 1])/1836 - 6*F[1, 5]*F[2, 7]*im[1, 1] + 
   2*F[1, 6]*F[2, 7]*im[1, 1] - 2*F[1, 2]*F[2, 16]*im[1, 1] + 
   2*F[1, 4]*F[2, 16]*im[1, 1] - (38*F[1, 2]*F[2, 17]*im[1, 1])/51 + 
   (38*F[1, 4]*F[2, 17]*im[1, 1])/51 + (8*F[3, 9]*im[1, 1])/3 - 
   2*F[3, 14]*im[1, 1] + F[3, 15]*im[1, 1] + (5*F[3, 24]*im[1, 1])/3 - 
   (2*F[3, 25]*im[1, 1])/3 - (4*F[3, 26]*im[1, 1])/3 - 
   (7*F[1, 1]^2*im[1, 1]^2)/3 - (42011*F[1, 1]*F[1, 2]*im[1, 1]^2)/2448 + 
   (13*F[1, 2]^2*im[1, 1]^2)/36 + (73*F[1, 2]*F[1, 3]*im[1, 1]^2)/153 + 
   (29771*F[1, 1]*F[1, 4]*im[1, 1]^2)/2448 + 
   (160573*F[1, 2]*F[1, 4]*im[1, 1]^2)/5508 - (73*F[1, 3]*F[1, 4]*im[1, 1]^2)/
    153 - (166055*F[1, 4]^2*im[1, 1]^2)/11016 - 
   (113*F[1, 1]*F[1, 5]*im[1, 1]^2)/18 - (147029*F[1, 2]*F[1, 5]*im[1, 1]^2)/
    22032 + (337871*F[1, 4]*F[1, 5]*im[1, 1]^2)/22032 - 
   (61*F[1, 5]^2*im[1, 1]^2)/36 + (11*F[1, 1]*F[1, 6]*im[1, 1]^2)/3 + 
   (353131*F[1, 2]*F[1, 6]*im[1, 1]^2)/22032 - 
   (212779*F[1, 4]*F[1, 6]*im[1, 1]^2)/22032 + 
   (97*F[1, 5]*F[1, 6]*im[1, 1]^2)/18 - (4*F[1, 6]^2*im[1, 1]^2)/3 + 
   (20*F[2, 4]*im[1, 1]^2)/3 + (32*F[2, 7]*im[1, 1]^2)/9 + 
   (5*F[2, 16]*im[1, 1]^2)/18 + (35*F[1, 1]*im[1, 1]^3)/18 - 
   (48241*F[1, 2]*im[1, 1]^3)/7344 - (21629*F[1, 4]*im[1, 1]^3)/7344 - 
   (13*F[1, 5]*im[1, 1]^3)/18 - (37*F[1, 6]*im[1, 1]^3)/18 + 
   (775*im[1, 1]^4)/864 - (38197*F[1, 2]*re[3, 1])/918 + 
   (13922*F[1, 4]*re[3, 1])/459 + (136*F[1, 5]*re[3, 1])/9 - 
   (136*im[1, 1]*re[3, 1])/9, Fr["p12435"][4, 4] -> 
  (-23861*F[1, 1]^4)/1836 - (1081*F[1, 1]^3*F[1, 2])/324 - 
   (556*F[1, 1]^2*F[1, 2]^2)/153 - (854*F[1, 1]*F[1, 2]^3)/459 + 
   (205*F[1, 2]^4)/918 + (27997*F[1, 1]^3*F[1, 3])/2754 + 
   (11195*F[1, 1]^2*F[1, 2]*F[1, 3])/1836 + (8083*F[1, 1]*F[1, 2]^2*F[1, 3])/
    1836 + (359*F[1, 2]^3*F[1, 3])/102 - (7847*F[1, 1]^2*F[1, 3]^2)/1836 - 
   (3883*F[1, 1]*F[1, 2]*F[1, 3]^2)/1836 - (1405*F[1, 2]^2*F[1, 3]^2)/1836 + 
   (6679*F[1, 1]*F[1, 3]^3)/1836 + (145*F[1, 2]*F[1, 3]^3)/5508 - 
   (7931*F[1, 3]^4)/2754 + (13066*F[1, 1]^3*F[1, 4])/459 - 
   (628*F[1, 1]^2*F[1, 2]*F[1, 4])/459 + (3433*F[1, 1]*F[1, 2]^2*F[1, 4])/
    816 - (281*F[1, 2]^3*F[1, 4])/612 - (35915*F[1, 1]^2*F[1, 3]*F[1, 4])/
    1836 - (10339*F[1, 2]^2*F[1, 3]*F[1, 4])/2448 - 
   (131605*F[1, 1]^2*F[1, 4]^2)/918 + (11059*F[1, 1]*F[1, 2]*F[1, 4]^2)/918 - 
   (79*F[1, 2]^2*F[1, 4]^2)/153 + (374801*F[1, 1]*F[1, 3]*F[1, 4]^2)/3672 - 
   (569*F[1, 2]*F[1, 3]*F[1, 4]^2)/153 + (3800927*F[1, 1]*F[1, 4]^3)/22032 - 
   (54539*F[1, 2]*F[1, 4]^3)/5508 - (2747167*F[1, 3]*F[1, 4]^3)/22032 - 
   (131761*F[1, 1]^3*F[1, 5])/3672 + (943*F[1, 1]^2*F[1, 2]*F[1, 5])/306 + 
   (197*F[1, 1]*F[1, 2]^2*F[1, 5])/144 + (2291*F[1, 2]^3*F[1, 5])/1836 + 
   (4927*F[1, 1]^2*F[1, 3]*F[1, 5])/204 - 
   (1498*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/459 - 
   (2479*F[1, 2]^2*F[1, 3]*F[1, 5])/7344 + (8599*F[1, 1]*F[1, 3]^2*F[1, 5])/
    1836 + (898*F[1, 2]*F[1, 3]^2*F[1, 5])/459 - 
   (6347*F[1, 3]^3*F[1, 5])/1836 + (505807*F[1, 1]^2*F[1, 4]*F[1, 5])/1836 - 
   (56753*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/3672 - 
   (212*F[1, 2]^2*F[1, 4]*F[1, 5])/153 - 
   (183547*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/918 + 
   (1235*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/1224 - 
   (790831*F[1, 1]*F[1, 4]^2*F[1, 5])/2448 + 
   (33025*F[1, 2]*F[1, 4]^2*F[1, 5])/1836 + 
   (1812509*F[1, 3]*F[1, 4]^2*F[1, 5])/7344 - (44311*F[1, 4]^3*F[1, 5])/
    1836 - (19727*F[1, 1]^2*F[1, 5]^2)/216 + (2179*F[1, 1]*F[1, 2]*F[1, 5]^2)/
    408 - (2*F[1, 2]^2*F[1, 5]^2)/51 + (28531*F[1, 1]*F[1, 3]*F[1, 5]^2)/
    408 - (455*F[1, 2]*F[1, 3]*F[1, 5]^2)/3672 - (392*F[1, 3]^2*F[1, 5]^2)/
    459 + (153641*F[1, 1]*F[1, 4]*F[1, 5]^2)/1224 - 
   (4052*F[1, 2]*F[1, 4]*F[1, 5]^2)/459 - (428021*F[1, 3]*F[1, 4]*F[1, 5]^2)/
    3672 + (57157*F[1, 4]^2*F[1, 5]^2)/1224 + (5891*F[1, 1]*F[1, 5]^3)/2754 + 
   (1187*F[1, 2]*F[1, 5]^3)/2754 + (80137*F[1, 3]*F[1, 5]^3)/11016 - 
   (2195*F[1, 4]*F[1, 5]^3)/102 + (2135*F[1, 5]^4)/1836 - 
   (513895*F[1, 1]^3*F[1, 6])/11016 - (1367*F[1, 1]^2*F[1, 2]*F[1, 6])/459 - 
   (1163*F[1, 1]*F[1, 2]^2*F[1, 6])/918 + (2561*F[1, 2]^3*F[1, 6])/918 + 
   (59893*F[1, 1]^2*F[1, 3]*F[1, 6])/1836 + 
   (122*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/17 + (44*F[1, 2]^2*F[1, 3]*F[1, 6])/
    459 - (13405*F[1, 1]*F[1, 3]^2*F[1, 6])/1836 - 
   (877*F[1, 2]*F[1, 3]^2*F[1, 6])/306 + (13519*F[1, 3]^3*F[1, 6])/5508 + 
   (3422*F[1, 1]^2*F[1, 4]*F[1, 6])/459 + 
   (23*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/153 + (719*F[1, 2]^2*F[1, 4]*F[1, 6])/
    1224 + (2569*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/612 + 
   (4061*F[1, 1]*F[1, 4]^2*F[1, 6])/102 - (2245*F[1, 2]*F[1, 4]^2*F[1, 6])/
    459 - (155339*F[1, 3]*F[1, 4]^2*F[1, 6])/1836 + 
   (1049525*F[1, 4]^3*F[1, 6])/11016 + (87541*F[1, 1]^2*F[1, 5]*F[1, 6])/
    1224 - (665*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/459 - 
   (1729*F[1, 2]^2*F[1, 5]*F[1, 6])/3672 - 
   (122045*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/1836 - 
   (746*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/153 + 
   (3971*F[1, 3]^2*F[1, 5]*F[1, 6])/918 - 
   (47669*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/612 + 
   (27551*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/1836 + 
   (302971*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/1836 - 
   (738775*F[1, 4]^2*F[1, 5]*F[1, 6])/3672 + 
   (28403*F[1, 1]*F[1, 5]^2*F[1, 6])/3672 - (397*F[1, 2]*F[1, 5]^2*F[1, 6])/
    68 - (92575*F[1, 3]*F[1, 5]^2*F[1, 6])/1836 + 
   (220339*F[1, 4]*F[1, 5]^2*F[1, 6])/1836 - (175543*F[1, 5]^3*F[1, 6])/
    11016 + (84943*F[1, 1]^2*F[1, 6]^2)/1836 - 
   (18763*F[1, 1]*F[1, 2]*F[1, 6]^2)/1836 - (95*F[1, 2]^2*F[1, 6]^2)/102 - 
   (43003*F[1, 1]*F[1, 3]*F[1, 6]^2)/918 + (11189*F[1, 2]*F[1, 3]*F[1, 6]^2)/
    1836 - (178*F[1, 3]^2*F[1, 6]^2)/51 - (24887*F[1, 1]*F[1, 4]*F[1, 6]^2)/
    918 + (559*F[1, 2]*F[1, 4]*F[1, 6]^2)/459 + 
   (7052*F[1, 3]*F[1, 4]*F[1, 6]^2)/459 + (122915*F[1, 4]^2*F[1, 6]^2)/1836 - 
   (7205*F[1, 1]*F[1, 5]*F[1, 6]^2)/918 + (922*F[1, 2]*F[1, 5]*F[1, 6]^2)/
    153 + (9985*F[1, 3]*F[1, 5]*F[1, 6]^2)/306 - 
   (114203*F[1, 4]*F[1, 5]*F[1, 6]^2)/918 + (7061*F[1, 5]^2*F[1, 6]^2)/153 + 
   (7385*F[1, 1]*F[1, 6]^3)/918 + (944*F[1, 2]*F[1, 6]^3)/1377 + 
   (114715*F[1, 3]*F[1, 6]^3)/5508 - (8089*F[1, 4]*F[1, 6]^3)/918 - 
   (12821*F[1, 5]*F[1, 6]^3)/612 - (139973*F[1, 6]^4)/11016 - 
   (113*F[1, 1]^2*F[2, 3])/612 + (F[1, 1]*F[1, 2]*F[2, 3])/153 - 
   (50*F[1, 1]*F[1, 3]*F[2, 3])/51 + (F[1, 2]*F[1, 3]*F[2, 3])/153 - 
   (243*F[1, 3]^2*F[2, 3])/68 + (26*F[1, 1]*F[1, 5]*F[2, 3])/153 - 
   (14*F[1, 3]*F[1, 5]*F[2, 3])/51 - (2*F[1, 5]^2*F[2, 3])/9 - 
   (95*F[1, 1]*F[1, 6]*F[2, 3])/306 + (41*F[1, 3]*F[1, 6]*F[2, 3])/306 + 
   (4*F[1, 5]*F[1, 6]*F[2, 3])/9 - (2*F[1, 6]^2*F[2, 3])/9 + 
   (4*F[2, 3]^2)/3 + (7493*F[1, 1]^2*F[2, 4])/306 - 
   (73*F[1, 1]*F[1, 2]*F[2, 4])/51 - (28*F[1, 2]^2*F[2, 4])/153 - 
   (1843*F[1, 1]*F[1, 3]*F[2, 4])/102 + (247*F[1, 2]*F[1, 3]*F[2, 4])/153 - 
   (41353*F[1, 1]*F[1, 4]*F[2, 4])/459 + (2170*F[1, 2]*F[1, 4]*F[2, 4])/459 + 
   (114221*F[1, 3]*F[1, 4]*F[2, 4])/1836 + (304771*F[1, 1]*F[1, 5]*F[2, 4])/
    1836 - (4130*F[1, 2]*F[1, 5]*F[2, 4])/459 - 
   (110813*F[1, 3]*F[1, 5]*F[2, 4])/918 + (2203*F[1, 4]*F[1, 5]*F[2, 4])/
    204 - (4571*F[1, 5]^2*F[2, 4])/204 + (68743*F[1, 1]*F[1, 6]*F[2, 4])/
    612 - (1106*F[1, 2]*F[1, 6]*F[2, 4])/459 - 
   (137761*F[1, 3]*F[1, 6]*F[2, 4])/1836 - (24569*F[1, 4]*F[1, 6]*F[2, 4])/
    459 + (73949*F[1, 5]*F[1, 6]*F[2, 4])/918 + (22930*F[1, 6]^2*F[2, 4])/
    459 + (F[1, 1]^2*F[2, 5])/9 + (343*F[1, 1]*F[1, 3]*F[2, 5])/102 - 
   (76*F[1, 2]*F[1, 3]*F[2, 5])/459 - (2171*F[1, 3]^2*F[2, 5])/459 - 
   (8*F[1, 1]*F[1, 5]*F[2, 5])/9 + (44*F[1, 3]*F[1, 5]*F[2, 5])/153 + 
   (4*F[1, 5]^2*F[2, 5])/9 + (1777*F[1, 1]*F[1, 6]*F[2, 5])/306 - 
   (76*F[1, 2]*F[1, 6]*F[2, 5])/459 - (449*F[1, 3]*F[1, 6]*F[2, 5])/102 - 
   (110*F[1, 5]*F[1, 6]*F[2, 5])/51 + (301*F[1, 6]^2*F[2, 5])/918 + 
   (4*F[2, 5]^2)/9 + (434*F[1, 1]^2*F[2, 6])/153 - 
   (127*F[1, 1]*F[1, 2]*F[2, 6])/918 - (37*F[1, 2]^2*F[2, 6])/153 - 
   (2081*F[1, 1]*F[1, 3]*F[2, 6])/918 - (491*F[1, 2]*F[1, 3]*F[2, 6])/306 - 
   (71*F[1, 3]^2*F[2, 6])/102 - (172*F[1, 1]*F[1, 5]*F[2, 6])/51 - 
   (82*F[1, 2]*F[1, 5]*F[2, 6])/459 + (895*F[1, 3]*F[1, 5]*F[2, 6])/459 + 
   (82*F[1, 5]^2*F[2, 6])/153 + (2317*F[1, 1]*F[1, 6]*F[2, 6])/459 - 
   (821*F[1, 2]*F[1, 6]*F[2, 6])/459 - (1798*F[1, 3]*F[1, 6]*F[2, 6])/459 - 
   (1261*F[1, 5]*F[1, 6]*F[2, 6])/459 + (1015*F[1, 6]^2*F[2, 6])/459 - 
   (2*F[2, 6]^2)/9 + (66799*F[1, 1]^2*F[2, 7])/612 - 
   (2717*F[1, 1]*F[1, 2]*F[2, 7])/459 - (36367*F[1, 1]*F[1, 3]*F[2, 7])/459 - 
   (429235*F[1, 1]*F[1, 4]*F[2, 7])/1836 + (5944*F[1, 2]*F[1, 4]*F[2, 7])/
    459 + (155821*F[1, 3]*F[1, 4]*F[2, 7])/918 + 
   (161135*F[1, 1]*F[1, 5]*F[2, 7])/1836 - (2660*F[1, 2]*F[1, 5]*F[2, 7])/
    459 - (67361*F[1, 3]*F[1, 5]*F[2, 7])/918 + 
   (19937*F[1, 4]*F[1, 5]*F[2, 7])/612 - (4043*F[1, 5]^2*F[2, 7])/306 - 
   (2213*F[1, 1]*F[1, 6]*F[2, 7])/612 + (10*F[1, 2]*F[1, 6]*F[2, 7])/3 + 
   (1595*F[1, 3]*F[1, 6]*F[2, 7])/36 - (57566*F[1, 4]*F[1, 6]*F[2, 7])/459 + 
   (59087*F[1, 5]*F[1, 6]*F[2, 7])/918 - (97*F[1, 6]^2*F[2, 7])/3 + 
   (F[1, 1]*F[1, 2]*F[2, 17])/34 - (14*F[1, 2]^2*F[2, 17])/153 + 
   (F[1, 1]*F[1, 3]*F[2, 17])/34 + (73*F[1, 2]*F[1, 3]*F[2, 17])/102 + 
   (247*F[1, 3]^2*F[2, 17])/306 - (F[1, 1]*F[1, 4]*F[2, 17])/34 + 
   (14*F[1, 2]*F[1, 4]*F[2, 17])/153 - (247*F[1, 3]*F[1, 4]*F[2, 17])/306 + 
   (F[1, 1]*F[1, 5]*F[2, 17])/34 + (10*F[1, 2]*F[1, 5]*F[2, 17])/51 + 
   (335*F[1, 3]*F[1, 5]*F[2, 17])/306 - (44*F[1, 4]*F[1, 5]*F[2, 17])/153 + 
   (44*F[1, 5]^2*F[2, 17])/153 - (F[1, 1]*F[1, 6]*F[2, 17])/34 + 
   (271*F[1, 2]*F[1, 6]*F[2, 17])/153 + (89*F[1, 3]*F[1, 6]*F[2, 17])/102 - 
   (257*F[1, 4]*F[1, 6]*F[2, 17])/153 + (71*F[1, 5]*F[1, 6]*F[2, 17])/51 - 
   (257*F[1, 6]^2*F[2, 17])/153 + F[2, 23]^2/12 - (877*F[1, 1]*F[3, 5])/612 + 
   (46*F[1, 2]*F[3, 5])/459 + (1313*F[1, 3]*F[3, 5])/1836 + 
   (19*F[1, 5]*F[3, 5])/153 - (893*F[1, 6]*F[3, 5])/459 - 
   (F[1, 1]*F[3, 6])/34 + (14*F[1, 2]*F[3, 6])/153 - 
   (247*F[1, 3]*F[3, 6])/306 - (44*F[1, 5]*F[3, 6])/153 - 
   (257*F[1, 6]*F[3, 6])/153 + (226*F[1, 1]*F[3, 7])/153 - 
   (109*F[1, 2]*F[3, 7])/459 + (455*F[1, 3]*F[3, 7])/918 + 
   (47*F[1, 5]*F[3, 7])/153 + (4099*F[1, 6]*F[3, 7])/918 - 
   (577*F[1, 1]*F[3, 8])/68 + (26*F[1, 2]*F[3, 8])/51 + 
   (115*F[1, 3]*F[3, 8])/17 + (1159*F[1, 5]*F[3, 8])/612 - 
   (917*F[1, 6]*F[3, 8])/153 - (55340*F[1, 1]*F[3, 9])/459 + 
   (1034*F[1, 2]*F[3, 9])/153 + (4478*F[1, 3]*F[3, 9])/51 + 
   (875*F[1, 5]*F[3, 9])/51 - (10151*F[1, 6]*F[3, 9])/153 - 
   (1763*F[1, 1]*F[3, 10])/612 + (113*F[1, 2]*F[3, 10])/459 + 
   (1885*F[1, 3]*F[3, 10])/1836 + (16*F[1, 5]*F[3, 10])/153 - 
   (4343*F[1, 6]*F[3, 10])/918 - (F[1, 1]*F[3, 11])/68 + 
   (7*F[1, 2]*F[3, 11])/153 - (247*F[1, 3]*F[3, 11])/612 - 
   (22*F[1, 5]*F[3, 11])/153 - (257*F[1, 6]*F[3, 11])/306 + 
   (F[1, 1]*F[3, 12])/34 - (14*F[1, 2]*F[3, 12])/153 + 
   (247*F[1, 3]*F[3, 12])/306 + (44*F[1, 5]*F[3, 12])/153 + 
   (257*F[1, 6]*F[3, 12])/153 + (151577*F[1, 1]*F[3, 14])/1836 - 
   (2093*F[1, 2]*F[3, 14])/459 - (56327*F[1, 3]*F[3, 14])/918 - 
   (2711*F[1, 5]*F[3, 14])/204 + (42911*F[1, 6]*F[3, 14])/918 - 
   (22436*F[1, 1]*F[3, 15])/459 + (1187*F[1, 2]*F[3, 15])/459 + 
   (64123*F[1, 3]*F[3, 15])/1836 + (3653*F[1, 5]*F[3, 15])/612 - 
   (22325*F[1, 6]*F[3, 15])/918 + (859*F[1, 1]*F[3, 16])/153 - 
   (424*F[1, 2]*F[3, 16])/459 - (2387*F[1, 3]*F[3, 16])/459 - 
   (28*F[1, 5]*F[3, 16])/17 + (488*F[1, 6]*F[3, 16])/459 + 
   (287*F[1, 1]*F[3, 17])/204 - (F[1, 2]*F[3, 17])/153 - 
   (329*F[1, 3]*F[3, 17])/612 + (8*F[1, 5]*F[3, 17])/153 + 
   (3*F[1, 6]*F[3, 17])/34 - (3*F[1, 1]*F[3, 18])/136 + 
   (7*F[1, 2]*F[3, 18])/102 - (247*F[1, 3]*F[3, 18])/408 - 
   (11*F[1, 5]*F[3, 18])/51 - (257*F[1, 6]*F[3, 18])/204 - 
   (1076*F[1, 1]*F[3, 19])/153 + (449*F[1, 2]*F[3, 19])/459 + 
   (5801*F[1, 3]*F[3, 19])/918 + (293*F[1, 5]*F[3, 19])/153 - 
   (1991*F[1, 6]*F[3, 19])/918 + (3*F[1, 1]*F[3, 20])/136 - 
   (7*F[1, 2]*F[3, 20])/102 + (247*F[1, 3]*F[3, 20])/408 + 
   (11*F[1, 5]*F[3, 20])/51 + (257*F[1, 6]*F[3, 20])/204 - 
   (859*F[1, 1]*F[3, 21])/204 + (7*F[1, 2]*F[3, 21])/51 + 
   (2591*F[1, 3]*F[3, 21])/612 + (21*F[1, 5]*F[3, 21])/17 - 
   (122*F[1, 6]*F[3, 21])/153 - (123*F[1, 1]*F[3, 22])/68 + 
   (11*F[1, 2]*F[3, 22])/153 + (151*F[1, 3]*F[3, 22])/612 - 
   (88*F[1, 5]*F[3, 22])/153 - (33*F[1, 6]*F[3, 22])/34 - 
   (121*F[1, 1]*F[3, 23])/306 - (2*F[1, 2]*F[3, 23])/459 + 
   (79*F[1, 3]*F[3, 23])/918 + (28*F[1, 5]*F[3, 23])/153 - 
   (41*F[1, 6]*F[3, 23])/459 - (130573*F[1, 1]*F[3, 24])/1836 + 
   (1763*F[1, 2]*F[3, 24])/459 + (47891*F[1, 3]*F[3, 24])/918 + 
   (6077*F[1, 5]*F[3, 24])/612 - (34409*F[1, 6]*F[3, 24])/918 + 
   (20063*F[1, 1]*F[3, 25])/612 - (280*F[1, 2]*F[3, 25])/153 - 
   (14447*F[1, 3]*F[3, 25])/612 - (439*F[1, 5]*F[3, 25])/102 + 
   (2692*F[1, 6]*F[3, 25])/153 + (34309*F[1, 1]*F[3, 26])/612 - 
   (1367*F[1, 2]*F[3, 26])/459 - (19501*F[1, 3]*F[3, 26])/459 - 
   (1711*F[1, 5]*F[3, 26])/204 + (24737*F[1, 6]*F[3, 26])/918 - 
   (859*F[1, 1]*F[3, 27])/153 + (118*F[1, 2]*F[3, 27])/459 + 
   (2285*F[1, 3]*F[3, 27])/459 + (28*F[1, 5]*F[3, 27])/17 - 
   (488*F[1, 6]*F[3, 27])/459 + (8689*F[1, 1]*F[3, 28])/612 - 
   (679*F[1, 2]*F[3, 28])/459 - (18167*F[1, 3]*F[3, 28])/1836 - 
   (388*F[1, 5]*F[3, 28])/153 + (10921*F[1, 6]*F[3, 28])/918 - 
   (2*F[4, 5])/3 - F[4, 6]/9 + F[4, 8]/9 - (4*F[4, 15])/9 + 4*F[4, 18] - 
   (4*F[4, 19])/9 - (14*F[4, 21])/9 + 3*F[4, 26] - (2*F[4, 34])/27 + 
   (2*F[4, 35])/9 - (2*F[4, 37])/9 + (25*F[4, 38])/9 + (19*F[4, 39])/9 - 
   (4*F[4, 40])/9 + (2*F[4, 41])/3 - (2*F[4, 42])/9 + (4*F[4, 43])/9 + 
   (76103*F[1, 1]^3*im[1, 1])/612 + (1748*F[1, 1]^2*F[1, 2]*im[1, 1])/459 + 
   (6767*F[1, 1]*F[1, 2]^2*im[1, 1])/2448 - (10459*F[1, 2]^3*im[1, 1])/1836 - 
   (36134*F[1, 1]^2*F[1, 3]*im[1, 1])/459 - 
   (5452*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/459 - 
   (6439*F[1, 2]^2*F[1, 3]*im[1, 1])/2448 + (463*F[1, 1]*F[1, 3]^2*im[1, 1])/
    1836 + (1352*F[1, 2]*F[1, 3]^2*im[1, 1])/459 + 
   (5437*F[1, 3]^3*im[1, 1])/612 - (160093*F[1, 1]^2*F[1, 4]*im[1, 1])/459 + 
   (433*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/24 + 
   (997*F[1, 2]^2*F[1, 4]*im[1, 1])/1224 + 
   (15971*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/68 - 
   (1235*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/1224 + 
   (1145393*F[1, 1]*F[1, 4]^2*im[1, 1])/2448 - 
   (39335*F[1, 2]*F[1, 4]^2*im[1, 1])/1836 - 
   (1940755*F[1, 3]*F[1, 4]^2*im[1, 1])/7344 - (1310539*F[1, 4]^3*im[1, 1])/
    11016 + (178673*F[1, 1]^2*F[1, 5]*im[1, 1])/918 - 
   (825*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/68 - 
   (589*F[1, 2]^2*F[1, 5]*im[1, 1])/1224 - 
   (2359*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/18 + 
   (8215*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/1836 + 
   (1409*F[1, 3]^2*F[1, 5]*im[1, 1])/459 - 
   (80203*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/153 + 
   (10463*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/612 + 
   (41012*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/153 + 
   (225275*F[1, 4]^2*F[1, 5]*im[1, 1])/1224 + 
   (90493*F[1, 1]*F[1, 5]^2*im[1, 1])/918 - (137*F[1, 2]*F[1, 5]^2*im[1, 1])/
    204 - (8083*F[1, 3]*F[1, 5]^2*im[1, 1])/204 - 
   (1095*F[1, 4]*F[1, 5]^2*im[1, 1])/17 + (10301*F[1, 5]^3*im[1, 1])/5508 - 
   (104143*F[1, 1]^2*F[1, 6]*im[1, 1])/1836 + 
   (18973*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/918 + 
   (757*F[1, 2]^2*F[1, 6]*im[1, 1])/216 + 
   (67027*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/612 - 
   (8039*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/918 + 
   (70*F[1, 3]^2*F[1, 6]*im[1, 1])/27 + 
   (51868*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/459 - 
   (32299*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/1836 - 
   (183547*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/918 + 
   (45733*F[1, 4]^2*F[1, 6]*im[1, 1])/408 - 
   (140161*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/1836 + 
   (5461*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/918 + 
   (171491*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/1836 - 
   (71915*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/918 - 
   (3319*F[1, 5]^2*F[1, 6]*im[1, 1])/1836 - 
   (28445*F[1, 1]*F[1, 6]^2*im[1, 1])/459 - (1211*F[1, 2]*F[1, 6]^2*im[1, 1])/
    306 - (4459*F[1, 3]*F[1, 6]^2*im[1, 1])/108 + 
   (49751*F[1, 4]*F[1, 6]^2*im[1, 1])/306 - 
   (99575*F[1, 5]*F[1, 6]^2*im[1, 1])/1836 + (39385*F[1, 6]^3*im[1, 1])/918 + 
   (76*F[1, 1]*F[2, 3]*im[1, 1])/51 - (2*F[1, 2]*F[2, 3]*im[1, 1])/153 + 
   (1265*F[1, 3]*F[2, 3]*im[1, 1])/153 + (16*F[1, 5]*F[2, 3]*im[1, 1])/153 + 
   (3*F[1, 6]*F[2, 3]*im[1, 1])/17 - (283871*F[1, 1]*F[2, 4]*im[1, 1])/918 + 
   (5152*F[1, 2]*F[2, 4]*im[1, 1])/459 + (392561*F[1, 3]*F[2, 4]*im[1, 1])/
    1836 + (32410*F[1, 4]*F[2, 4]*im[1, 1])/459 - 
   (148765*F[1, 5]*F[2, 4]*im[1, 1])/1836 - (11759*F[1, 6]*F[2, 4]*im[1, 1])/
    54 - (1301*F[1, 1]*F[2, 5]*im[1, 1])/153 + (152*F[1, 2]*F[2, 5]*im[1, 1])/
    459 + (4687*F[1, 3]*F[2, 5]*im[1, 1])/459 + 
   (286*F[1, 5]*F[2, 5]*im[1, 1])/153 + (44*F[1, 6]*F[2, 5]*im[1, 1])/459 - 
   (1555*F[1, 1]*F[2, 6]*im[1, 1])/306 + (1703*F[1, 2]*F[2, 6]*im[1, 1])/
    459 + (5165*F[1, 3]*F[2, 6]*im[1, 1])/918 + 
   (158*F[1, 5]*F[2, 6]*im[1, 1])/51 - (1288*F[1, 6]*F[2, 6]*im[1, 1])/459 - 
   (204911*F[1, 1]*F[2, 7]*im[1, 1])/918 + (3847*F[1, 2]*F[2, 7]*im[1, 1])/
    459 + (198845*F[1, 3]*F[2, 7]*im[1, 1])/1836 + 
   (144023*F[1, 4]*F[2, 7]*im[1, 1])/918 - (96071*F[1, 5]*F[2, 7]*im[1, 1])/
    1836 - (18538*F[1, 6]*F[2, 7]*im[1, 1])/459 - 
   (F[1, 1]*F[2, 17]*im[1, 1])/34 - (415*F[1, 2]*F[2, 17]*im[1, 1])/153 - 
   (65*F[1, 3]*F[2, 17]*im[1, 1])/18 + (143*F[1, 4]*F[2, 17]*im[1, 1])/51 - 
   (473*F[1, 5]*F[2, 17]*im[1, 1])/153 + (172*F[1, 6]*F[2, 17]*im[1, 1])/
    153 + (259*F[3, 5]*im[1, 1])/102 + (143*F[3, 6]*im[1, 1])/51 - 
   (344*F[3, 7]*im[1, 1])/51 + (1781*F[3, 8]*im[1, 1])/306 + 
   (37616*F[3, 9]*im[1, 1])/459 + (661*F[3, 10]*im[1, 1])/102 + 
   (143*F[3, 11]*im[1, 1])/102 - (143*F[3, 12]*im[1, 1])/51 - 
   (50173*F[3, 14]*im[1, 1])/918 + (14828*F[3, 15]*im[1, 1])/459 + 
   (26*F[3, 16]*im[1, 1])/153 - (103*F[3, 17]*im[1, 1])/102 + 
   (143*F[3, 18]*im[1, 1])/68 + (148*F[3, 19]*im[1, 1])/153 - 
   (143*F[3, 20]*im[1, 1])/68 - (47*F[3, 21]*im[1, 1])/102 + 
   (317*F[3, 22]*im[1, 1])/102 + (11*F[3, 23]*im[1, 1])/51 + 
   (42689*F[3, 24]*im[1, 1])/918 - (6875*F[3, 25]*im[1, 1])/306 - 
   (9833*F[3, 26]*im[1, 1])/306 + (8*F[3, 27]*im[1, 1])/153 - 
   (4181*F[3, 28]*im[1, 1])/306 - (117053*F[1, 1]^2*im[1, 1]^2)/612 - 
   (35201*F[1, 1]*F[1, 2]*im[1, 1]^2)/7344 - (16213*F[1, 2]^2*im[1, 1]^2)/
    11016 + (260833*F[1, 1]*F[1, 3]*im[1, 1]^2)/3672 + 
   (47801*F[1, 2]*F[1, 3]*im[1, 1]^2)/7344 - (383269*F[1, 3]^2*im[1, 1]^2)/
    22032 + (16909685*F[1, 1]*F[1, 4]*im[1, 1]^2)/44064 - 
   (60989*F[1, 2]*F[1, 4]*im[1, 1]^2)/11016 - 
   (4992553*F[1, 3]*F[1, 4]*im[1, 1]^2)/44064 - (917567*F[1, 4]^2*im[1, 1]^2)/
    3672 - (6658459*F[1, 1]*F[1, 5]*im[1, 1]^2)/44064 - 
   (3551*F[1, 2]*F[1, 5]*im[1, 1]^2)/11016 + 
   (1102391*F[1, 3]*F[1, 5]*im[1, 1]^2)/44064 + 
   (51547*F[1, 4]*F[1, 5]*im[1, 1]^2)/216 - (270593*F[1, 5]^2*im[1, 1]^2)/
    7344 + (2509819*F[1, 1]*F[1, 6]*im[1, 1]^2)/22032 - 
   (5891*F[1, 2]*F[1, 6]*im[1, 1]^2)/1224 - 
   (685145*F[1, 3]*F[1, 6]*im[1, 1]^2)/11016 - 
   (2392759*F[1, 4]*F[1, 6]*im[1, 1]^2)/22032 + 
   (778981*F[1, 5]*F[1, 6]*im[1, 1]^2)/11016 + (159589*F[1, 6]^2*im[1, 1]^2)/
    11016 - (1723*F[2, 3]*im[1, 1]^2)/306 + (90469*F[2, 4]*im[1, 1]^2)/459 - 
   (349*F[2, 5]*im[1, 1]^2)/153 - (503*F[2, 6]*im[1, 1]^2)/918 + 
   (47650*F[2, 7]*im[1, 1]^2)/459 + (143*F[2, 17]*im[1, 1]^2)/51 + 
   (302305*F[1, 1]*im[1, 1]^3)/4896 + (17189*F[1, 2]*im[1, 1]^3)/5508 + 
   (1488965*F[1, 3]*im[1, 1]^3)/44064 - (2402377*F[1, 4]*im[1, 1]^3)/22032 + 
   (324775*F[1, 5]*im[1, 1]^3)/11016 - (1637471*F[1, 6]*im[1, 1]^3)/22032 + 
   (6301529*im[1, 1]^4)/660960 - (349213*F[1, 1]*re[3, 1])/1224 + 
   (18845*F[1, 2]*re[3, 1])/918 + (64759*F[1, 3]*re[3, 1])/408 + 
   (18596*F[1, 5]*re[3, 1])/459 - (6537*F[1, 6]*re[3, 1])/68 + 
   (334519*im[1, 1]*re[3, 1])/1836, Fr["p12435"][4, 5] -> 
  -1/12*F[4, 86] - (F[1, 1]*F[1, 2]*im[1, 1]^2)/12 - 
   (F[1, 2]^2*im[1, 1]^2)/12 + (F[1, 2]*F[1, 3]*im[1, 1]^2)/12 + 
   (F[1, 2]*F[1, 4]*im[1, 1]^2)/12 + (F[2, 3]*im[1, 1]^2)/12 - 
   (F[2, 4]*im[1, 1]^2)/12 + (F[2, 6]*im[1, 1]^2)/12 - 
   (F[2, 16]*im[1, 1]^2)/12 - (F[2, 17]*im[1, 1]^2)/12 - 2*F[1, 1]*re[3, 1] - 
   2*F[1, 2]*re[3, 1] + 2*F[1, 3]*re[3, 1] + 2*F[1, 4]*re[3, 1], 
 Fr["p12435"][4, 6] -> (17*F[1, 1]^4)/72 - (F[1, 1]^3*F[1, 4])/18 - 
   (11*F[1, 1]^2*F[1, 4]^2)/12 - (847*F[1, 1]*F[1, 4]^3)/54 + 
   (611*F[1, 4]^4)/27 - (251*F[1, 1]^3*F[1, 5])/72 + 
   (503*F[1, 1]^2*F[1, 4]*F[1, 5])/36 - (623*F[1, 1]*F[1, 4]^2*F[1, 5])/72 - 
   (1195*F[1, 4]^3*F[1, 5])/108 - (419*F[1, 1]^2*F[1, 5]^2)/36 + 
   (425*F[1, 1]*F[1, 4]*F[1, 5]^2)/9 - (979*F[1, 4]^2*F[1, 5]^2)/24 - 
   (472*F[1, 1]*F[1, 5]^3)/27 + (1421*F[1, 4]*F[1, 5]^3)/54 - 
   (5*F[1, 5]^4)/108 - (331*F[1, 1]^3*F[1, 6])/72 + 
   (287*F[1, 1]^2*F[1, 4]*F[1, 6])/36 - (2875*F[1, 1]*F[1, 4]^2*F[1, 6])/72 + 
   (6451*F[1, 4]^3*F[1, 6])/108 - (727*F[1, 1]^2*F[1, 5]*F[1, 6])/72 + 
   (2101*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/36 - 
   (5999*F[1, 4]^2*F[1, 5]*F[1, 6])/72 - (13*F[1, 1]*F[1, 5]^2*F[1, 6])/18 + 
   (47*F[1, 4]*F[1, 5]^2*F[1, 6])/36 + (305*F[1, 5]^3*F[1, 6])/27 - 
   (73*F[1, 1]^2*F[1, 6]^2)/24 - (191*F[1, 1]*F[1, 4]*F[1, 6]^2)/36 + 
   (298*F[1, 4]^2*F[1, 6]^2)/9 + (1007*F[1, 1]*F[1, 5]*F[1, 6]^2)/36 - 
   (2107*F[1, 4]*F[1, 5]*F[1, 6]^2)/36 + (139*F[1, 5]^2*F[1, 6]^2)/24 + 
   (421*F[1, 1]*F[1, 6]^3)/36 - (19*F[1, 4]*F[1, 6]^3)/6 - 
   (85*F[1, 5]*F[1, 6]^3)/6 - (97*F[1, 6]^4)/24 - (F[1, 1]^2*F[2, 4])/6 - 
   (19*F[1, 1]*F[1, 4]*F[2, 4])/18 - (311*F[1, 4]^2*F[2, 4])/18 + 
   (223*F[1, 1]*F[1, 5]*F[2, 4])/18 + (29*F[1, 4]*F[1, 5]*F[2, 4])/12 + 
   (1021*F[1, 5]^2*F[2, 4])/36 + 12*F[1, 1]*F[1, 6]*F[2, 4] - 
   (671*F[1, 4]*F[1, 6]*F[2, 4])/36 + (1829*F[1, 5]*F[1, 6]*F[2, 4])/36 + 
   (115*F[1, 6]^2*F[2, 4])/6 + F[2, 4]^2 + (9*F[1, 1]^2*F[2, 7])/2 + 
   (77*F[1, 1]*F[1, 4]*F[2, 7])/18 - (599*F[1, 4]^2*F[2, 7])/18 + 
   (1015*F[1, 1]*F[1, 5]*F[2, 7])/36 - (1373*F[1, 4]*F[1, 5]*F[2, 7])/36 + 
   (116*F[1, 5]^2*F[2, 7])/9 + (877*F[1, 1]*F[1, 6]*F[2, 7])/36 - 
   (259*F[1, 4]*F[1, 6]*F[2, 7])/4 + 5*F[1, 5]*F[1, 6]*F[2, 7] - 
   (271*F[1, 6]^2*F[2, 7])/18 - F[2, 7]^2 - F[2, 23]^2/4 + 
   (F[1, 1]*F[3, 8])/6 + F[1, 4]*F[3, 8] - (5*F[1, 5]*F[3, 8])/12 - 
   (F[1, 6]*F[3, 8])/4 - (46*F[1, 1]*F[3, 9])/9 - (104*F[1, 4]*F[3, 9])/9 - 
   (173*F[1, 5]*F[3, 9])/9 - (223*F[1, 6]*F[3, 9])/9 + 
   (17*F[1, 1]*F[3, 14])/18 + (62*F[1, 4]*F[3, 14])/9 + 
   (581*F[1, 5]*F[3, 14])/36 + (619*F[1, 6]*F[3, 14])/36 - 
   (47*F[1, 1]*F[3, 15])/18 - (14*F[1, 4]*F[3, 15])/9 - 
   (209*F[1, 5]*F[3, 15])/36 - (331*F[1, 6]*F[3, 15])/36 - 
   (31*F[1, 1]*F[3, 24])/18 - (46*F[1, 4]*F[3, 24])/9 - 
   (433*F[1, 5]*F[3, 24])/36 - (539*F[1, 6]*F[3, 24])/36 + 
   (5*F[1, 1]*F[3, 25])/3 + (8*F[1, 4]*F[3, 25])/3 + (9*F[1, 5]*F[3, 25])/2 + 
   (37*F[1, 6]*F[3, 25])/6 + (5*F[1, 1]*F[3, 26])/2 + 
   (10*F[1, 4]*F[3, 26])/3 + (107*F[1, 5]*F[3, 26])/12 + 
   (47*F[1, 6]*F[3, 26])/4 + (2*F[4, 10])/3 - F[4, 11]/3 - F[4, 13]/3 - 
   3*F[4, 14] - (2*F[4, 16])/3 + 4*F[4, 17] + (4*F[4, 21])/3 + 
   (4*F[4, 23])/3 - (2*F[4, 24])/3 - 5*F[4, 25] + (2*F[4, 30])/3 + 
   (257*F[1, 1]^3*im[1, 1])/36 - (196*F[1, 1]^2*F[1, 4]*im[1, 1])/9 + 
   (605*F[1, 1]*F[1, 4]^2*im[1, 1])/12 - (1781*F[1, 4]^3*im[1, 1])/54 + 
   (263*F[1, 1]^2*F[1, 5]*im[1, 1])/6 - 
   (723*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/4 + 
   (1562*F[1, 4]^2*F[1, 5]*im[1, 1])/9 + (688*F[1, 1]*F[1, 5]^2*im[1, 1])/9 - 
   (4589*F[1, 4]*F[1, 5]^2*im[1, 1])/36 + (172*F[1, 5]^3*im[1, 1])/27 + 
   (1079*F[1, 1]^2*F[1, 6]*im[1, 1])/36 - 
   (2293*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/36 + 
   (2053*F[1, 4]^2*F[1, 6]*im[1, 1])/36 - 
   (1235*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/36 + 
   (673*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/12 - 
   (179*F[1, 5]^2*F[1, 6]*im[1, 1])/4 - (2051*F[1, 1]*F[1, 6]^2*im[1, 1])/
    36 + (220*F[1, 4]*F[1, 6]^2*im[1, 1])/3 + (53*F[1, 5]*F[1, 6]^2*im[1, 1])/
    18 + (671*F[1, 6]^3*im[1, 1])/36 - (433*F[1, 1]*F[2, 4]*im[1, 1])/18 + 
   (311*F[1, 4]*F[2, 4]*im[1, 1])/18 - (1439*F[1, 5]*F[2, 4]*im[1, 1])/12 - 
   (3641*F[1, 6]*F[2, 4]*im[1, 1])/36 - (554*F[1, 1]*F[2, 7]*im[1, 1])/9 + 
   (1775*F[1, 4]*F[2, 7]*im[1, 1])/18 - (2123*F[1, 5]*F[2, 7]*im[1, 1])/36 + 
   (3*F[1, 6]*F[2, 7]*im[1, 1])/4 + (F[3, 8]*im[1, 1])/2 + 
   (442*F[3, 9]*im[1, 1])/9 - (617*F[3, 14]*im[1, 1])/18 + 
   (317*F[3, 15]*im[1, 1])/18 + (517*F[3, 24]*im[1, 1])/18 - 
   (37*F[3, 25]*im[1, 1])/3 - (139*F[3, 26]*im[1, 1])/6 - 
   (1679*F[1, 1]^2*im[1, 1]^2)/36 + (3899*F[1, 1]*F[1, 4]*im[1, 1]^2)/27 - 
   (4019*F[1, 4]^2*im[1, 1]^2)/27 - (41371*F[1, 1]*F[1, 5]*im[1, 1]^2)/432 + 
   (39601*F[1, 4]*F[1, 5]*im[1, 1]^2)/216 - (8003*F[1, 5]^2*im[1, 1]^2)/432 + 
   (21995*F[1, 1]*F[1, 6]*im[1, 1]^2)/432 - (6047*F[1, 4]*F[1, 6]*im[1, 1]^2)/
    72 + (1601*F[1, 5]*F[1, 6]*im[1, 1]^2)/24 - (523*F[1, 6]^2*im[1, 1]^2)/
    432 + (2209*F[2, 4]*im[1, 1]^2)/18 + (1057*F[2, 7]*im[1, 1]^2)/18 + 
   (106*F[1, 1]*im[1, 1]^3)/3 - (3649*F[1, 4]*im[1, 1]^3)/54 + 
   (1207*F[1, 5]*im[1, 1]^3)/432 - (20615*F[1, 6]*im[1, 1]^3)/432 + 
   (4829*im[1, 1]^4)/288 - 23*F[1, 1]*re[3, 1] - (206*F[1, 4]*re[3, 1])/9 + 
   (167*F[1, 5]*re[3, 1])/9 - (83*F[1, 6]*re[3, 1])/3 + 
   (289*im[1, 1]*re[3, 1])/9, Fr["p12435"][4, 7] -> 
  (F[1, 1]^2*F[2, 23])/4 - (F[1, 1]*F[1, 5]*F[2, 23])/4 - 
   (F[1, 1]*F[1, 6]*F[2, 23])/4 - (F[1, 5]*F[1, 6]*F[2, 23])/4 - 
   (F[1, 1]*F[3, 29])/2 - (F[1, 6]*F[3, 29])/2 - F[4, 22] - F[4, 36] + 
   (F[1, 5]*F[2, 23]*im[1, 1])/2 + (F[1, 6]*F[2, 23]*im[1, 1])/2 + 
   F[3, 29]*im[1, 1] - (5*F[2, 23]*im[1, 1]^2)/12, 
 Fr["p12435"][4, 8] -> F[1, 1]^4/24 - (F[1, 1]^3*im[1, 1])/6 + 
   (7*F[1, 1]^2*im[1, 1]^2)/24 - (F[1, 1]*im[1, 1]^3)/4 + 
   (73*im[1, 1]^4)/1440 + (7*F[1, 1]*re[3, 1])/3 - (7*im[1, 1]*re[3, 1])/3, 
 Fr["p12435"][4, 9] -> F[1, 4]^4/24 + (F[1, 4]^2*im[1, 1]^2)/24 - 
   (47*im[1, 1]^4)/1440 + (7*F[1, 4]*re[3, 1])/3, 
 Fr["p12435"][4, 10] -> F[1, 3]^4/24 - (F[1, 3]^3*im[1, 1])/6 + 
   (7*F[1, 3]^2*im[1, 1]^2)/24 - (F[1, 3]*im[1, 1]^3)/4 + 
   (73*im[1, 1]^4)/1440 + (7*F[1, 3]*re[3, 1])/3 - (7*im[1, 1]*re[3, 1])/3, 
 Fr["p12435"][4, 11] -> F[1, 1]^4/24 + (F[1, 1]^3*F[1, 5])/6 + 
   (F[1, 1]^2*F[1, 5]^2)/4 + (F[1, 1]*F[1, 5]^3)/6 + F[1, 5]^4/24 - 
   (F[1, 1]^3*im[1, 1])/3 - F[1, 1]^2*F[1, 5]*im[1, 1] - 
   F[1, 1]*F[1, 5]^2*im[1, 1] - (F[1, 5]^3*im[1, 1])/3 + 
   (13*F[1, 1]^2*im[1, 1]^2)/12 + (13*F[1, 1]*F[1, 5]*im[1, 1]^2)/6 + 
   (13*F[1, 5]^2*im[1, 1]^2)/12 - (5*F[1, 1]*im[1, 1]^3)/3 - 
   (5*F[1, 5]*im[1, 1]^3)/3 + (113*im[1, 1]^4)/120 + 
   (14*F[1, 1]*re[3, 1])/3 + (14*F[1, 5]*re[3, 1])/3 - 
   (28*im[1, 1]*re[3, 1])/3, Fr["p12435"][4, 12] -> 
  F[1, 5]^4/24 + (F[1, 5]^3*F[1, 6])/6 + (F[1, 5]^2*F[1, 6]^2)/4 + 
   (F[1, 5]*F[1, 6]^3)/6 + F[1, 6]^4/24 - (F[1, 5]^3*im[1, 1])/3 - 
   F[1, 5]^2*F[1, 6]*im[1, 1] - F[1, 5]*F[1, 6]^2*im[1, 1] - 
   (F[1, 6]^3*im[1, 1])/3 + (13*F[1, 5]^2*im[1, 1]^2)/12 + 
   (13*F[1, 5]*F[1, 6]*im[1, 1]^2)/6 + (13*F[1, 6]^2*im[1, 1]^2)/12 - 
   (5*F[1, 5]*im[1, 1]^3)/3 - (5*F[1, 6]*im[1, 1]^3)/3 + 
   (113*im[1, 1]^4)/120 + (14*F[1, 5]*re[3, 1])/3 + (14*F[1, 6]*re[3, 1])/3 - 
   (28*im[1, 1]*re[3, 1])/3, Fr["p12435"][4, 13] -> 
  F[1, 4]^4/24 + (F[1, 4]^3*F[1, 5])/6 + (F[1, 4]^2*F[1, 5]^2)/4 + 
   (F[1, 4]*F[1, 5]^3)/6 + F[1, 5]^4/24 - (F[1, 4]^3*im[1, 1])/6 - 
   (F[1, 4]^2*F[1, 5]*im[1, 1])/2 - (F[1, 4]*F[1, 5]^2*im[1, 1])/2 - 
   (F[1, 5]^3*im[1, 1])/6 + (F[1, 4]^2*im[1, 1]^2)/3 + 
   (2*F[1, 4]*F[1, 5]*im[1, 1]^2)/3 + (F[1, 5]^2*im[1, 1]^2)/3 - 
   (F[1, 4]*im[1, 1]^3)/3 - (F[1, 5]*im[1, 1]^3)/3 + im[1, 1]^4/15 + 
   (14*F[1, 4]*re[3, 1])/3 + (14*F[1, 5]*re[3, 1])/3 - 
   (14*im[1, 1]*re[3, 1])/3, Fr["p12435"][4, 14] -> 
  (17*F[1, 1]^4)/72 - (F[1, 1]^3*F[1, 4])/18 - (11*F[1, 1]^2*F[1, 4]^2)/12 - 
   (847*F[1, 1]*F[1, 4]^3)/54 + (611*F[1, 4]^4)/27 - 
   (257*F[1, 1]^3*F[1, 5])/72 + (509*F[1, 1]^2*F[1, 4]*F[1, 5])/36 - 
   (845*F[1, 1]*F[1, 4]^2*F[1, 5])/72 - (733*F[1, 4]^3*F[1, 5])/108 - 
   (217*F[1, 1]^2*F[1, 5]^2)/18 + (476*F[1, 1]*F[1, 4]*F[1, 5]^2)/9 - 
   (1165*F[1, 4]^2*F[1, 5]^2)/24 - (526*F[1, 1]*F[1, 5]^3)/27 + 
   (1601*F[1, 4]*F[1, 5]^3)/54 - (25*F[1, 5]^4)/216 - 
   (331*F[1, 1]^3*F[1, 6])/72 + (287*F[1, 1]^2*F[1, 4]*F[1, 6])/36 - 
   (2875*F[1, 1]*F[1, 4]^2*F[1, 6])/72 + (6451*F[1, 4]^3*F[1, 6])/108 - 
   (817*F[1, 1]^2*F[1, 5]*F[1, 6])/72 + 
   (2119*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/36 - 
   (5807*F[1, 4]^2*F[1, 5]*F[1, 6])/72 + (7*F[1, 1]*F[1, 5]^2*F[1, 6])/9 - 
   (127*F[1, 4]*F[1, 5]^2*F[1, 6])/36 + (1391*F[1, 5]^3*F[1, 6])/108 - 
   (73*F[1, 1]^2*F[1, 6]^2)/24 - (191*F[1, 1]*F[1, 4]*F[1, 6]^2)/36 + 
   (298*F[1, 4]^2*F[1, 6]^2)/9 + (1079*F[1, 1]*F[1, 5]*F[1, 6]^2)/36 - 
   (2131*F[1, 4]*F[1, 5]*F[1, 6]^2)/36 + (113*F[1, 5]^2*F[1, 6]^2)/24 + 
   (421*F[1, 1]*F[1, 6]^3)/36 - (19*F[1, 4]*F[1, 6]^3)/6 - 
   (89*F[1, 5]*F[1, 6]^3)/6 - (97*F[1, 6]^4)/24 - (F[1, 1]^2*F[2, 4])/6 - 
   (19*F[1, 1]*F[1, 4]*F[2, 4])/18 - (311*F[1, 4]^2*F[2, 4])/18 + 
   (223*F[1, 1]*F[1, 5]*F[2, 4])/18 + (F[1, 4]*F[1, 5]*F[2, 4])/4 + 
   (1135*F[1, 5]^2*F[2, 4])/36 + 12*F[1, 1]*F[1, 6]*F[2, 4] - 
   (671*F[1, 4]*F[1, 6]*F[2, 4])/36 + (1937*F[1, 5]*F[1, 6]*F[2, 4])/36 + 
   (115*F[1, 6]^2*F[2, 4])/6 + F[2, 4]^2 + (9*F[1, 1]^2*F[2, 7])/2 + 
   (77*F[1, 1]*F[1, 4]*F[2, 7])/18 - (599*F[1, 4]^2*F[2, 7])/18 + 
   (1105*F[1, 1]*F[1, 5]*F[2, 7])/36 - (1595*F[1, 4]*F[1, 5]*F[2, 7])/36 + 
   (128*F[1, 5]^2*F[2, 7])/9 + (877*F[1, 1]*F[1, 6]*F[2, 7])/36 - 
   (259*F[1, 4]*F[1, 6]*F[2, 7])/4 + (10*F[1, 5]*F[1, 6]*F[2, 7])/3 - 
   (271*F[1, 6]^2*F[2, 7])/18 - F[2, 7]^2 - F[2, 23]^2/4 + 
   (F[1, 1]*F[3, 8])/6 + F[1, 4]*F[3, 8] - (11*F[1, 5]*F[3, 8])/12 - 
   (F[1, 6]*F[3, 8])/4 - (46*F[1, 1]*F[3, 9])/9 - (104*F[1, 4]*F[3, 9])/9 - 
   (203*F[1, 5]*F[3, 9])/9 - (223*F[1, 6]*F[3, 9])/9 + 
   (17*F[1, 1]*F[3, 14])/18 + (62*F[1, 4]*F[3, 14])/9 + 
   (683*F[1, 5]*F[3, 14])/36 + (619*F[1, 6]*F[3, 14])/36 - 
   (47*F[1, 1]*F[3, 15])/18 - (14*F[1, 4]*F[3, 15])/9 - 
   (239*F[1, 5]*F[3, 15])/36 - (331*F[1, 6]*F[3, 15])/36 - 
   (31*F[1, 1]*F[3, 24])/18 - (46*F[1, 4]*F[3, 24])/9 - 
   (511*F[1, 5]*F[3, 24])/36 - (539*F[1, 6]*F[3, 24])/36 + 
   (5*F[1, 1]*F[3, 25])/3 + (8*F[1, 4]*F[3, 25])/3 + 
   (11*F[1, 5]*F[3, 25])/2 + (37*F[1, 6]*F[3, 25])/6 + 
   (5*F[1, 1]*F[3, 26])/2 + (10*F[1, 4]*F[3, 26])/3 + 
   (125*F[1, 5]*F[3, 26])/12 + (47*F[1, 6]*F[3, 26])/4 + (2*F[4, 10])/3 - 
   F[4, 11]/3 - F[4, 13]/3 - 3*F[4, 14] - (2*F[4, 16])/3 + 4*F[4, 17] + 
   (4*F[4, 21])/3 + (4*F[4, 23])/3 - (2*F[4, 24])/3 - 5*F[4, 25] + 
   (2*F[4, 30])/3 + (65*F[1, 1]^3*im[1, 1])/9 - 
   (395*F[1, 1]^2*F[1, 4]*im[1, 1])/18 + (107*F[1, 1]*F[1, 4]^2*im[1, 1])/2 - 
   (1006*F[1, 4]^3*im[1, 1])/27 + (277*F[1, 1]^2*F[1, 5]*im[1, 1])/6 - 
   (2315*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/12 + 
   (6821*F[1, 4]^2*F[1, 5]*im[1, 1])/36 + (736*F[1, 1]*F[1, 5]^2*im[1, 1])/
    9 - (4979*F[1, 4]*F[1, 5]^2*im[1, 1])/36 + (763*F[1, 5]^3*im[1, 1])/108 + 
   (281*F[1, 1]^2*F[1, 6]*im[1, 1])/9 - 
   (2311*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/36 + 
   (1957*F[1, 4]^2*F[1, 6]*im[1, 1])/36 - 
   (1397*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/36 + 
   (799*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/12 - 
   (293*F[1, 5]^2*F[1, 6]*im[1, 1])/6 - (2123*F[1, 1]*F[1, 6]^2*im[1, 1])/
    36 + 74*F[1, 4]*F[1, 6]^2*im[1, 1] + (46*F[1, 5]*F[1, 6]^2*im[1, 1])/9 + 
   (695*F[1, 6]^3*im[1, 1])/36 - (433*F[1, 1]*F[2, 4]*im[1, 1])/18 + 
   (175*F[1, 4]*F[2, 4]*im[1, 1])/9 - (517*F[1, 5]*F[2, 4]*im[1, 1])/4 - 
   (3749*F[1, 6]*F[2, 4]*im[1, 1])/36 - (1153*F[1, 1]*F[2, 7]*im[1, 1])/18 + 
   (943*F[1, 4]*F[2, 7]*im[1, 1])/9 - (2249*F[1, 5]*F[2, 7]*im[1, 1])/36 + 
   (29*F[1, 6]*F[2, 7]*im[1, 1])/12 + F[3, 8]*im[1, 1] + 
   (472*F[3, 9]*im[1, 1])/9 - (334*F[3, 14]*im[1, 1])/9 + 
   (166*F[3, 15]*im[1, 1])/9 + (278*F[3, 24]*im[1, 1])/9 - 
   (40*F[3, 25]*im[1, 1])/3 - (74*F[3, 26]*im[1, 1])/3 - 
   (3493*F[1, 1]^2*im[1, 1]^2)/72 + (4070*F[1, 1]*F[1, 4]*im[1, 1]^2)/27 - 
   (4235*F[1, 4]^2*im[1, 1]^2)/27 - (43477*F[1, 1]*F[1, 5]*im[1, 1]^2)/432 + 
   (41827*F[1, 4]*F[1, 5]*im[1, 1]^2)/216 - (8447*F[1, 5]^2*im[1, 1]^2)/432 + 
   (23255*F[1, 1]*F[1, 6]*im[1, 1]^2)/432 - (6443*F[1, 4]*F[1, 6]*im[1, 1]^2)/
    72 + (2555*F[1, 5]*F[1, 6]*im[1, 1]^2)/36 - (973*F[1, 6]^2*im[1, 1]^2)/
    432 + (2317*F[2, 4]*im[1, 1]^2)/18 + (1093*F[2, 7]*im[1, 1]^2)/18 + 
   (295*F[1, 1]*im[1, 1]^3)/8 - (7601*F[1, 4]*im[1, 1]^3)/108 + 
   (1039*F[1, 5]*im[1, 1]^3)/432 - (21377*F[1, 6]*im[1, 1]^3)/432 + 
   (1573*im[1, 1]^4)/90 - (76*F[1, 1]*re[3, 1])/3 - 
   (164*F[1, 4]*re[3, 1])/9 + (128*F[1, 5]*re[3, 1])/9 - 
   (76*F[1, 6]*re[3, 1])/3 + (328*im[1, 1]*re[3, 1])/9, 
 Fr["p12435"][4, 15] -> -1/3*F[1, 1]^4 + (4*F[1, 1]^3*im[1, 1])/3 - 
   (13*F[1, 1]^2*im[1, 1]^2)/6 + (5*F[1, 1]*im[1, 1]^3)/3 - 
   (101*im[1, 1]^4)/240 - (32*F[1, 1]*re[3, 1])/3 + (32*im[1, 1]*re[3, 1])/3, 
 Fr["p12435"][4, 16] -> -1/3*F[1, 4]^4 - (F[1, 4]^2*im[1, 1]^2)/6 + 
   (19*im[1, 1]^4)/240 - (32*F[1, 4]*re[3, 1])/3, 
 Fr["p12435"][4, 17] -> -1/3*F[1, 3]^4 + (4*F[1, 3]^3*im[1, 1])/3 - 
   (13*F[1, 3]^2*im[1, 1]^2)/6 + (5*F[1, 3]*im[1, 1]^3)/3 - 
   (101*im[1, 1]^4)/240 - (32*F[1, 3]*re[3, 1])/3 + (32*im[1, 1]*re[3, 1])/3, 
 Fr["p12435"][4, 18] -> (15*F[1, 1]^4)/16 - (77*F[1, 1]^3*F[1, 4])/24 + 
   (635*F[1, 1]^2*F[1, 4]^2)/48 - (1069*F[1, 1]*F[1, 4]^3)/72 + 
   (173*F[1, 1]^3*F[1, 5])/48 - (583*F[1, 1]^2*F[1, 4]*F[1, 5])/24 + 
   (335*F[1, 1]*F[1, 4]^2*F[1, 5])/12 + (191*F[1, 4]^3*F[1, 5])/72 + 
   8*F[1, 1]^2*F[1, 5]^2 - (31*F[1, 1]*F[1, 4]*F[1, 5]^2)/3 - 
   (77*F[1, 4]^2*F[1, 5]^2)/16 - (7*F[1, 1]*F[1, 5]^3)/144 + 
   (7*F[1, 4]*F[1, 5]^3)/4 + (29*F[1, 5]^4)/144 + 
   (115*F[1, 1]^3*F[1, 6])/48 + (103*F[1, 1]^2*F[1, 4]*F[1, 6])/24 - 
   (263*F[1, 1]*F[1, 4]^2*F[1, 6])/12 + (439*F[1, 4]^3*F[1, 6])/36 - 
   (527*F[1, 1]^2*F[1, 5]*F[1, 6])/48 + (487*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/
    12 - (70*F[1, 4]^2*F[1, 5]*F[1, 6])/3 - (575*F[1, 1]*F[1, 5]^2*F[1, 6])/
    48 + (217*F[1, 4]*F[1, 5]^2*F[1, 6])/24 + (5*F[1, 5]^3*F[1, 6])/144 - 
   (65*F[1, 1]^2*F[1, 6]^2)/8 + (7*F[1, 1]*F[1, 4]*F[1, 6]^2)/12 + 
   (107*F[1, 4]^2*F[1, 6]^2)/12 + (67*F[1, 1]*F[1, 5]*F[1, 6]^2)/6 - 
   (67*F[1, 4]*F[1, 5]*F[1, 6]^2)/4 + (113*F[1, 5]^2*F[1, 6]^2)/24 + 
   (57*F[1, 1]*F[1, 6]^3)/8 - (5*F[1, 4]*F[1, 6]^3)/3 - 
   (83*F[1, 5]*F[1, 6]^3)/24 - (19*F[1, 6]^4)/12 - (5*F[1, 1]^2*F[2, 4])/2 + 
   (203*F[1, 1]*F[1, 4]*F[2, 4])/24 - (347*F[1, 1]*F[1, 5]*F[2, 4])/24 - 
   (31*F[1, 4]*F[1, 5]*F[2, 4])/24 + (55*F[1, 5]^2*F[2, 4])/24 - 
   (25*F[1, 1]*F[1, 6]*F[2, 4])/4 - (43*F[1, 4]*F[1, 6]*F[2, 4])/6 + 
   (161*F[1, 5]*F[1, 6]*F[2, 4])/12 + (15*F[1, 6]^2*F[2, 4])/2 - 
   (79*F[1, 1]^2*F[2, 7])/8 + (503*F[1, 1]*F[1, 4]*F[2, 7])/24 - 
   (169*F[1, 1]*F[1, 5]*F[2, 7])/24 - (91*F[1, 4]*F[1, 5]*F[2, 7])/24 + 
   (7*F[1, 5]^2*F[2, 7])/12 + (163*F[1, 1]*F[1, 6]*F[2, 7])/12 - 
   (103*F[1, 4]*F[1, 6]*F[2, 7])/6 + (83*F[1, 5]*F[1, 6]*F[2, 7])/12 - 
   (25*F[1, 6]^2*F[2, 7])/6 - (3*F[2, 23]^2)/4 + (3*F[1, 1]*F[3, 8])/8 - 
   (3*F[1, 5]*F[3, 8])/8 + (61*F[1, 1]*F[3, 9])/6 - (11*F[1, 5]*F[3, 9])/6 - 
   (25*F[1, 6]*F[3, 9])/3 - (175*F[1, 1]*F[3, 14])/24 + 
   (59*F[1, 5]*F[3, 14])/24 + (29*F[1, 6]*F[3, 14])/6 + 
   (115*F[1, 1]*F[3, 15])/24 - (11*F[1, 5]*F[3, 15])/24 - 
   (13*F[1, 6]*F[3, 15])/3 + (143*F[1, 1]*F[3, 24])/24 - 
   (19*F[1, 5]*F[3, 24])/24 - (31*F[1, 6]*F[3, 24])/6 - 
   (11*F[1, 1]*F[3, 25])/4 + (F[1, 5]*F[3, 25])/4 + (5*F[1, 6]*F[3, 25])/2 - 
   (37*F[1, 1]*F[3, 26])/8 + (5*F[1, 5]*F[3, 26])/8 + 4*F[1, 6]*F[3, 26] - 
   F[4, 19] - F[4, 21] - (39*F[1, 1]^3*im[1, 1])/4 + 
   (237*F[1, 1]^2*F[1, 4]*im[1, 1])/8 - (779*F[1, 1]*F[1, 4]^2*im[1, 1])/24 - 
   (95*F[1, 1]^2*F[1, 5]*im[1, 1])/6 + (86*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/
    3 + (121*F[1, 4]^2*F[1, 5]*im[1, 1])/24 - (31*F[1, 1]*F[1, 5]^2*im[1, 1])/
    8 - (95*F[1, 4]*F[1, 5]^2*im[1, 1])/24 - (19*F[1, 5]^3*im[1, 1])/24 + 
   (481*F[1, 1]^2*F[1, 6]*im[1, 1])/24 - 
   (151*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/3 + 
   (329*F[1, 4]^2*F[1, 6]*im[1, 1])/12 + 
   (283*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/12 - 
   (151*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/6 + (59*F[1, 5]^2*F[1, 6]*im[1, 1])/
    24 - (391*F[1, 1]*F[1, 6]^2*im[1, 1])/24 + 
   (127*F[1, 4]*F[1, 6]^2*im[1, 1])/6 - (245*F[1, 5]*F[1, 6]^2*im[1, 1])/24 + 
   (8*F[1, 6]^3*im[1, 1])/3 + (617*F[1, 1]*F[2, 4]*im[1, 1])/24 - 
   (85*F[1, 5]*F[2, 4]*im[1, 1])/24 - (133*F[1, 6]*F[2, 4]*im[1, 1])/6 + 
   (317*F[1, 1]*F[2, 7]*im[1, 1])/24 - (25*F[1, 5]*F[2, 7]*im[1, 1])/24 - 
   (73*F[1, 6]*F[2, 7]*im[1, 1])/6 + (973*F[1, 1]^2*im[1, 1]^2)/96 - 
   (1981*F[1, 1]*F[1, 4]*im[1, 1]^2)/144 + (355*F[1, 1]*F[1, 5]*im[1, 1]^2)/
    72 + (197*F[1, 4]*F[1, 5]*im[1, 1]^2)/144 + (709*F[1, 5]^2*im[1, 1]^2)/
    288 - (3815*F[1, 1]*F[1, 6]*im[1, 1]^2)/288 + 
   (223*F[1, 4]*F[1, 6]*im[1, 1]^2)/18 - (241*F[1, 5]*F[1, 6]*im[1, 1]^2)/
    288 + (86*F[1, 6]^2*im[1, 1]^2)/9 - (11*F[1, 1]*im[1, 1]^3)/32 - 
   (125*F[1, 5]*im[1, 1]^3)/32 - (23*F[1, 6]*im[1, 1]^3)/4 + 
   (109*im[1, 1]^4)/40 + 31*F[1, 1]*re[3, 1] + 13*F[1, 5]*re[3, 1] - 
   4*F[1, 6]*re[3, 1] - 40*im[1, 1]*re[3, 1], 
 Fr["p12435"][4, 19] -> F[4, 19], Fr["p12435"][4, 20] -> F[4, 21], 
 Fr["p12435"][4, 21] -> F[4, 26], Fr["p12435"][4, 22] -> F[4, 23], 
 Fr["p12435"][4, 23] -> F[4, 25], Fr["p12435"][4, 24] -> 
  (-8593*F[1, 1]^3*F[1, 2])/918 - (70*F[1, 1]^2*F[1, 2]^2)/17 - 
   (118*F[1, 1]*F[1, 2]^3)/51 - (683*F[1, 2]^4)/153 + 
   (16*F[1, 1]^2*F[1, 2]*F[1, 3])/51 + (32*F[1, 1]*F[1, 2]^2*F[1, 3])/51 - 
   (14*F[1, 2]^3*F[1, 3])/17 - (8*F[1, 1]*F[1, 2]*F[1, 3]^2)/17 - 
   (14*F[1, 2]^2*F[1, 3]^2)/17 + (142*F[1, 2]*F[1, 3]^3)/153 + 
   (6553*F[1, 1]^3*F[1, 4])/918 + (16613*F[1, 1]^2*F[1, 2]*F[1, 4])/918 - 
   (290*F[1, 1]*F[1, 2]^2*F[1, 4])/51 + (2269*F[1, 2]^3*F[1, 4])/1224 - 
   (16*F[1, 1]^2*F[1, 3]*F[1, 4])/51 - (32*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 4])/
    51 + (14*F[1, 2]^2*F[1, 3]*F[1, 4])/17 + (8*F[1, 1]*F[1, 3]^2*F[1, 4])/
    17 + (14*F[1, 2]*F[1, 3]^2*F[1, 4])/17 - (142*F[1, 3]^3*F[1, 4])/153 - 
   (5693*F[1, 1]^2*F[1, 4]^2)/918 - (35516*F[1, 1]*F[1, 2]*F[1, 4]^2)/459 + 
   (6523*F[1, 2]^2*F[1, 4]^2)/408 + (25928*F[1, 1]*F[1, 4]^3)/459 + 
   (1073053*F[1, 2]*F[1, 4]^3)/11016 - (851485*F[1, 4]^4)/11016 - 
   (4*F[1, 1]^3*F[1, 5])/9 - (16613*F[1, 1]^2*F[1, 2]*F[1, 5])/918 + 
   (16*F[1, 1]*F[1, 2]^2*F[1, 5])/3 + (5891*F[1, 2]^3*F[1, 5])/1224 - 
   (32*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/51 - (32*F[1, 2]^2*F[1, 3]*F[1, 5])/
    51 + (8*F[1, 2]*F[1, 3]^2*F[1, 5])/17 + (11717*F[1, 1]^2*F[1, 4]*F[1, 5])/
    918 + (151769*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/918 - 
   (4195*F[1, 2]^2*F[1, 4]*F[1, 5])/408 + 
   (32*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/51 + 
   (32*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/51 - (8*F[1, 3]^2*F[1, 4]*F[1, 5])/
    17 - (116069*F[1, 1]*F[1, 4]^2*F[1, 5])/918 - 
   (85417*F[1, 2]*F[1, 4]^2*F[1, 5])/408 + (587555*F[1, 4]^3*F[1, 5])/3672 - 
   (22*F[1, 1]^2*F[1, 5]^2)/9 - (27749*F[1, 1]*F[1, 2]*F[1, 5]^2)/459 - 
   (29*F[1, 2]^2*F[1, 5]^2)/51 + (16*F[1, 2]*F[1, 3]*F[1, 5]^2)/51 + 
   (26933*F[1, 1]*F[1, 4]*F[1, 5]^2)/459 + (3415*F[1, 2]*F[1, 4]*F[1, 5]^2)/
    34 - (16*F[1, 3]*F[1, 4]*F[1, 5]^2)/51 - (1508*F[1, 4]^2*F[1, 5]^2)/17 - 
   (50*F[1, 1]*F[1, 5]^3)/9 - (25271*F[1, 2]*F[1, 5]^3)/5508 + 
   (78719*F[1, 4]*F[1, 5]^3)/5508 - (77*F[1, 5]^4)/108 - 
   (7645*F[1, 1]^2*F[1, 2]*F[1, 6])/306 - (32*F[1, 1]*F[1, 2]^2*F[1, 6])/51 - 
   (16*F[1, 2]^3*F[1, 6])/51 + (32*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/51 + 
   (32*F[1, 2]^2*F[1, 3]*F[1, 6])/51 - (8*F[1, 2]*F[1, 3]^2*F[1, 6])/17 + 
   (5605*F[1, 1]^2*F[1, 4]*F[1, 6])/306 - 
   (653*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/306 + (16*F[1, 2]^2*F[1, 4]*F[1, 6])/
    51 - (32*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/51 - 
   (32*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 6])/51 + (8*F[1, 3]^2*F[1, 4]*F[1, 6])/
    17 - (175*F[1, 1]*F[1, 4]^2*F[1, 6])/306 + 
   (131173*F[1, 2]*F[1, 4]^2*F[1, 6])/1836 - (89353*F[1, 4]^3*F[1, 6])/1836 - 
   (4*F[1, 1]^2*F[1, 5]*F[1, 6])/3 + (16135*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/
    306 + (32*F[1, 2]^2*F[1, 5]*F[1, 6])/51 - 
   (32*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/51 - 
   (12055*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/306 - 
   (64607*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/459 + 
   (32*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/51 + 
   (49274*F[1, 4]^2*F[1, 5]*F[1, 6])/459 + 6*F[1, 1]*F[1, 5]^2*F[1, 6] + 
   (80233*F[1, 2]*F[1, 5]^2*F[1, 6])/1836 - (85333*F[1, 4]*F[1, 5]^2*F[1, 6])/
    1836 + (43*F[1, 5]^3*F[1, 6])/9 + (7075*F[1, 1]*F[1, 2]*F[1, 6]^2)/153 - 
   (8*F[1, 2]^2*F[1, 6]^2)/17 + (16*F[1, 2]*F[1, 3]*F[1, 6]^2)/51 - 
   (5035*F[1, 1]*F[1, 4]*F[1, 6]^2)/153 - (6157*F[1, 2]*F[1, 4]*F[1, 6]^2)/
    459 - (16*F[1, 3]*F[1, 4]*F[1, 6]^2)/51 + (4333*F[1, 4]^2*F[1, 6]^2)/
    459 + (8*F[1, 1]*F[1, 5]*F[1, 6]^2)/3 - (14852*F[1, 2]*F[1, 5]*F[1, 6]^2)/
    459 + (11180*F[1, 4]*F[1, 5]*F[1, 6]^2)/459 - 
   (32*F[1, 5]^2*F[1, 6]^2)/9 - (7543*F[1, 2]*F[1, 6]^3)/459 + 
   (5503*F[1, 4]*F[1, 6]^3)/459 - (8*F[1, 5]*F[1, 6]^3)/9 - 
   (36*F[1, 1]*F[1, 2]*F[2, 3])/17 - (36*F[1, 2]*F[1, 3]*F[2, 3])/17 + 
   (36*F[1, 1]*F[1, 4]*F[2, 3])/17 + (36*F[1, 3]*F[1, 4]*F[2, 3])/17 + 
   (3866*F[1, 1]*F[1, 2]*F[2, 4])/153 + (56*F[1, 2]^2*F[2, 4])/17 - 
   (2846*F[1, 1]*F[1, 4]*F[2, 4])/153 - (22909*F[1, 2]*F[1, 4]*F[2, 4])/459 + 
   (13237*F[1, 4]^2*F[2, 4])/459 + (4*F[1, 1]*F[1, 5]*F[2, 4])/3 + 
   (44701*F[1, 2]*F[1, 5]*F[2, 4])/459 - (33685*F[1, 4]*F[1, 5]*F[2, 4])/
    459 + (88*F[1, 5]^2*F[2, 4])/9 + (3596*F[1, 2]*F[1, 6]*F[2, 4])/51 - 
   (2576*F[1, 4]*F[1, 6]*F[2, 4])/51 + 4*F[1, 5]*F[1, 6]*F[2, 4] + 
   (16*F[1, 2]*F[1, 3]*F[2, 5])/51 - (16*F[1, 3]*F[1, 4]*F[2, 5])/51 + 
   (16*F[1, 2]*F[1, 6]*F[2, 5])/51 - (16*F[1, 4]*F[1, 6]*F[2, 5])/51 + 
   (32*F[1, 1]*F[1, 2]*F[2, 6])/51 - (28*F[1, 2]^2*F[2, 6])/17 - 
   (28*F[1, 2]*F[1, 3]*F[2, 6])/17 - (32*F[1, 1]*F[1, 4]*F[2, 6])/51 + 
   (28*F[1, 2]*F[1, 4]*F[2, 6])/17 + (28*F[1, 3]*F[1, 4]*F[2, 6])/17 - 
   (32*F[1, 2]*F[1, 5]*F[2, 6])/51 + (32*F[1, 4]*F[1, 5]*F[2, 6])/51 + 
   (32*F[1, 2]*F[1, 6]*F[2, 6])/51 - (32*F[1, 4]*F[1, 6]*F[2, 6])/51 + 
   (24053*F[1, 1]*F[1, 2]*F[2, 7])/306 - (16913*F[1, 1]*F[1, 4]*F[2, 7])/
    306 - (71989*F[1, 2]*F[1, 4]*F[2, 7])/459 + (51589*F[1, 4]^2*F[2, 7])/
    459 + (22*F[1, 1]*F[1, 5]*F[2, 7])/3 + (24335*F[1, 2]*F[1, 5]*F[2, 7])/
    459 - (22601*F[1, 4]*F[1, 5]*F[2, 7])/459 + (62*F[1, 5]^2*F[2, 7])/9 - 
   (1154*F[1, 2]*F[1, 6]*F[2, 7])/27 + (854*F[1, 4]*F[1, 6]*F[2, 7])/27 - 
   (52*F[1, 5]*F[1, 6]*F[2, 7])/9 - (4*F[2, 7]^2)/3 + 
   8*F[1, 1]*F[1, 2]*F[2, 16] + (124*F[1, 2]^2*F[2, 16])/9 - 
   8*F[1, 1]*F[1, 4]*F[2, 16] - (80*F[1, 2]*F[1, 4]*F[2, 16])/9 + 
   (4*F[1, 4]^2*F[2, 16])/9 - (4*F[2, 16]^2)/3 + (4*F[1, 1]*F[1, 2]*F[2, 17])/
    3 + (28*F[1, 2]^2*F[2, 17])/17 + (28*F[1, 2]*F[1, 3]*F[2, 17])/17 - 
   (4*F[1, 1]*F[1, 4]*F[2, 17])/3 - (56*F[1, 2]*F[1, 4]*F[2, 17])/17 - 
   (28*F[1, 3]*F[1, 4]*F[2, 17])/17 + (28*F[1, 4]^2*F[2, 17])/17 + 
   (16*F[1, 2]*F[1, 5]*F[2, 17])/51 - (16*F[1, 4]*F[1, 5]*F[2, 17])/51 - 
   (16*F[1, 2]*F[1, 6]*F[2, 17])/51 + (16*F[1, 4]*F[1, 6]*F[2, 17])/51 + 
   (316*F[1, 2]*F[3, 5])/51 - (316*F[1, 4]*F[3, 5])/51 + 
   (256*F[1, 2]*F[3, 6])/51 - (256*F[1, 4]*F[3, 6])/51 - 
   (292*F[1, 2]*F[3, 7])/51 + (292*F[1, 4]*F[3, 7])/51 - 
   (145*F[1, 2]*F[3, 8])/51 + (145*F[1, 4]*F[3, 8])/51 - 
   (32189*F[1, 2]*F[3, 9])/459 + (21989*F[1, 4]*F[3, 9])/459 - 
   (56*F[1, 5]*F[3, 9])/9 + (352*F[1, 2]*F[3, 10])/51 - 
   (352*F[1, 4]*F[3, 10])/51 + (196*F[1, 2]*F[3, 11])/51 - 
   (196*F[1, 4]*F[3, 11])/51 + (28*F[1, 2]*F[3, 12])/17 - 
   (28*F[1, 4]*F[3, 12])/17 + (8*F[1, 2]*F[3, 13])/3 - 
   (8*F[1, 4]*F[3, 13])/3 + (24686*F[1, 2]*F[3, 14])/459 - 
   (17546*F[1, 4]*F[3, 14])/459 + (44*F[1, 5]*F[3, 14])/9 - 
   (25579*F[1, 2]*F[3, 15])/918 + (14359*F[1, 4]*F[3, 15])/918 - 
   (14*F[1, 5]*F[3, 15])/9 + (260*F[1, 2]*F[3, 16])/17 - 
   (260*F[1, 4]*F[3, 16])/17 + (36*F[1, 2]*F[3, 17])/17 - 
   (36*F[1, 4]*F[3, 17])/17 - (101*F[1, 2]*F[3, 18])/68 + 
   (31*F[1, 4]*F[3, 18])/204 - (932*F[1, 2]*F[3, 19])/51 + 
   (932*F[1, 4]*F[3, 19])/51 - (1465*F[1, 2]*F[3, 20])/204 + 
   (307*F[1, 4]*F[3, 20])/68 - (76*F[1, 2]*F[3, 21])/17 + 
   (76*F[1, 4]*F[3, 21])/17 + (104*F[1, 2]*F[3, 22])/51 - 
   (104*F[1, 4]*F[3, 22])/51 + (24*F[1, 2]*F[3, 23])/17 - 
   (24*F[1, 4]*F[3, 23])/17 - (38801*F[1, 2]*F[3, 24])/918 + 
   (25541*F[1, 4]*F[3, 24])/918 - (34*F[1, 5]*F[3, 24])/9 + 
   (2558*F[1, 2]*F[3, 25])/153 - (1538*F[1, 4]*F[3, 25])/153 + 
   (4*F[1, 5]*F[3, 25])/3 + (6961*F[1, 2]*F[3, 26])/153 - 
   (4921*F[1, 4]*F[3, 26])/153 + (8*F[1, 5]*F[3, 26])/3 - 
   (260*F[1, 2]*F[3, 27])/17 + (260*F[1, 4]*F[3, 27])/17 + 
   (100*F[1, 2]*F[3, 28])/51 - (100*F[1, 4]*F[3, 28])/51 - 
   (8*F[1, 2]*F[3, 30])/3 + (8*F[1, 4]*F[3, 30])/3 + (8*F[1, 2]*F[3, 31])/3 - 
   (8*F[1, 4]*F[3, 31])/3 + (4*F[4, 14])/3 - (4*F[4, 23])/3 - F[4, 25]/6 - 
   (13*F[4, 73])/9 - (8*F[4, 74])/3 + F[4, 79]/3 - F[4, 85]/3 - 
   (8*F[4, 87])/3 + (4*F[1, 1]^3*im[1, 1])/9 + 
   (65039*F[1, 1]^2*F[1, 2]*im[1, 1])/918 + (148*F[1, 1]*F[1, 2]^2*im[1, 1])/
    51 - (1667*F[1, 2]^3*im[1, 1])/1224 + 
   (16*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/51 + (52*F[1, 2]^2*F[1, 3]*im[1, 1])/
    51 - (118*F[1, 2]*F[1, 3]^2*im[1, 1])/51 - 
   (47903*F[1, 1]^2*F[1, 4]*im[1, 1])/918 - 
   (30410*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/153 + 
   (2017*F[1, 2]^2*F[1, 4]*im[1, 1])/136 - 
   (16*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/51 - 
   (52*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/51 + 
   (118*F[1, 3]^2*F[1, 4]*im[1, 1])/51 + (2370*F[1, 1]*F[1, 4]^2*im[1, 1])/
    17 + (790535*F[1, 2]*F[1, 4]^2*im[1, 1])/3672 - 
   (616273*F[1, 4]^3*im[1, 1])/3672 + (68*F[1, 1]^2*F[1, 5]*im[1, 1])/9 + 
   (32131*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/306 - 
   (214*F[1, 2]^2*F[1, 5]*im[1, 1])/51 - 
   (16*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/51 - 
   (31859*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/306 - 
   (207541*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/918 + 
   (16*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/51 + 
   (180385*F[1, 4]^2*F[1, 5]*im[1, 1])/918 + (140*F[1, 1]*F[1, 5]^2*im[1, 1])/
    9 + (1027*F[1, 2]*F[1, 5]^2*im[1, 1])/34 - 
   (16757*F[1, 4]*F[1, 5]^2*im[1, 1])/306 + (98*F[1, 5]^3*im[1, 1])/27 + 
   (4*F[1, 1]^2*F[1, 6]*im[1, 1])/3 - (9779*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/
    102 + (16*F[1, 2]^2*F[1, 6]*im[1, 1])/51 + 
   (16*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/51 + 
   (2353*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/34 + 
   (156377*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/918 - 
   (16*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/51 - 
   (115355*F[1, 4]^2*F[1, 6]*im[1, 1])/918 - 
   (44*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/3 - 
   (34327*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/459 + 
   (38101*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/459 - 
   (119*F[1, 5]^2*F[1, 6]*im[1, 1])/9 - (8*F[1, 1]*F[1, 6]^2*im[1, 1])/3 + 
   (16112*F[1, 2]*F[1, 6]^2*im[1, 1])/459 - 
   (12440*F[1, 4]*F[1, 6]^2*im[1, 1])/459 + (64*F[1, 5]*F[1, 6]^2*im[1, 1])/
    9 + (8*F[1, 6]^3*im[1, 1])/9 + (72*F[1, 2]*F[2, 3]*im[1, 1])/17 - 
   (72*F[1, 4]*F[2, 3]*im[1, 1])/17 - (4*F[1, 1]*F[2, 4]*im[1, 1])/3 - 
   (88663*F[1, 2]*F[2, 4]*im[1, 1])/459 + (65407*F[1, 4]*F[2, 4]*im[1, 1])/
    459 - (224*F[1, 5]*F[2, 4]*im[1, 1])/9 - 4*F[1, 6]*F[2, 4]*im[1, 1] - 
   (32*F[1, 2]*F[2, 5]*im[1, 1])/51 + (32*F[1, 4]*F[2, 5]*im[1, 1])/51 + 
   (52*F[1, 2]*F[2, 6]*im[1, 1])/51 - (52*F[1, 4]*F[2, 6]*im[1, 1])/51 - 
   (22*F[1, 1]*F[2, 7]*im[1, 1])/3 - (81593*F[1, 2]*F[2, 7]*im[1, 1])/918 + 
   (66905*F[1, 4]*F[2, 7]*im[1, 1])/918 - (46*F[1, 5]*F[2, 7]*im[1, 1])/3 + 
   (52*F[1, 6]*F[2, 7]*im[1, 1])/9 - 8*F[1, 2]*F[2, 16]*im[1, 1] + 
   8*F[1, 4]*F[2, 16]*im[1, 1] - (152*F[1, 2]*F[2, 17]*im[1, 1])/51 + 
   (152*F[1, 4]*F[2, 17]*im[1, 1])/51 + (56*F[3, 9]*im[1, 1])/9 - 
   (44*F[3, 14]*im[1, 1])/9 + (14*F[3, 15]*im[1, 1])/9 + 
   (34*F[3, 24]*im[1, 1])/9 - (4*F[3, 25]*im[1, 1])/3 - 
   (8*F[3, 26]*im[1, 1])/3 - (46*F[1, 1]^2*im[1, 1]^2)/9 - 
   (8501*F[1, 1]*F[1, 2]*im[1, 1]^2)/153 + (37*F[1, 2]^2*im[1, 1]^2)/72 + 
   (292*F[1, 2]*F[1, 3]*im[1, 1]^2)/153 + (8552*F[1, 1]*F[1, 4]*im[1, 1]^2)/
    153 + (2067889*F[1, 2]*F[1, 4]*im[1, 1]^2)/22032 - 
   (292*F[1, 3]*F[1, 4]*im[1, 1]^2)/153 - (1793815*F[1, 4]^2*im[1, 1]^2)/
    22032 - (127*F[1, 1]*F[1, 5]*im[1, 1]^2)/9 - 
   (492389*F[1, 2]*F[1, 5]*im[1, 1]^2)/22032 + 
   (1054613*F[1, 4]*F[1, 5]*im[1, 1]^2)/22032 - (181*F[1, 5]^2*im[1, 1]^2)/
    54 + (26*F[1, 1]*F[1, 6]*im[1, 1]^2)/3 + 
   (139361*F[1, 2]*F[1, 6]*im[1, 1]^2)/2754 - 
   (134975*F[1, 4]*F[1, 6]*im[1, 1]^2)/2754 + 
   (349*F[1, 5]*F[1, 6]*im[1, 1]^2)/27 - (32*F[1, 6]^2*im[1, 1]^2)/9 + 
   (136*F[2, 4]*im[1, 1]^2)/9 + (25*F[2, 7]*im[1, 1]^2)/3 + 
   (4*F[2, 16]*im[1, 1]^2)/9 + (37*F[1, 1]*im[1, 1]^3)/9 - 
   (148849*F[1, 2]*im[1, 1]^3)/7344 + (22913*F[1, 4]*im[1, 1]^3)/7344 - 
   (67*F[1, 5]*im[1, 1]^3)/27 - (121*F[1, 6]*im[1, 1]^3)/27 + 
   (9037*im[1, 1]^4)/4320 - (310727*F[1, 2]*re[3, 1])/1836 + 
   (357647*F[1, 4]*re[3, 1])/1836 + (358*F[1, 5]*re[3, 1])/9 - 
   (358*im[1, 1]*re[3, 1])/9, Fr["p12435"][4, 25] -> 
  (1690*F[1, 1]^4)/459 + (5351*F[1, 1]^3*F[1, 2])/2754 + 
   (16*F[1, 1]^2*F[1, 2]^2)/9 + (589*F[1, 1]*F[1, 2]^3)/459 + 
   (205*F[1, 2]^4)/918 - (2623*F[1, 1]^3*F[1, 3])/5508 - 
   (403*F[1, 1]^2*F[1, 2]*F[1, 3])/459 + (259*F[1, 1]*F[1, 2]^2*F[1, 3])/
    459 + (167*F[1, 2]^3*F[1, 3])/153 + (1121*F[1, 1]^2*F[1, 3]^2)/918 + 
   (44*F[1, 1]*F[1, 2]*F[1, 3]^2)/459 - (304*F[1, 2]^2*F[1, 3]^2)/459 - 
   (539*F[1, 1]*F[1, 3]^3)/459 + (178*F[1, 2]*F[1, 3]^3)/1377 + 
   (197*F[1, 3]^4)/1377 - (3938*F[1, 1]^3*F[1, 4])/459 - 
   (628*F[1, 1]^2*F[1, 2]*F[1, 4])/459 - (239*F[1, 1]*F[1, 2]^2*F[1, 4])/
    204 - (281*F[1, 2]^3*F[1, 4])/612 - (103*F[1, 1]^2*F[1, 3]*F[1, 4])/918 - 
   (155*F[1, 2]^2*F[1, 3]*F[1, 4])/306 + (19177*F[1, 1]^2*F[1, 4]^2)/459 + 
   (3086*F[1, 1]*F[1, 2]*F[1, 4]^2)/459 - (79*F[1, 2]^2*F[1, 4]^2)/153 + 
   (1201*F[1, 1]*F[1, 3]*F[1, 4]^2)/1836 - (20*F[1, 2]*F[1, 3]*F[1, 4]^2)/
    153 - (273565*F[1, 1]*F[1, 4]^3)/5508 - (54539*F[1, 2]*F[1, 4]^3)/5508 - 
   (1213*F[1, 3]*F[1, 4]^3)/1377 + (30529*F[1, 1]^3*F[1, 5])/1836 + 
   (641*F[1, 1]^2*F[1, 2]*F[1, 5])/153 + (721*F[1, 1]*F[1, 2]^2*F[1, 5])/
    612 - (277*F[1, 2]^3*F[1, 5])/1836 + (137*F[1, 1]^2*F[1, 3]*F[1, 5])/
    306 - (364*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/459 + 
   (74*F[1, 2]^2*F[1, 3]*F[1, 5])/459 - (313*F[1, 1]*F[1, 3]^2*F[1, 5])/918 + 
   (113*F[1, 2]*F[1, 3]^2*F[1, 5])/918 + (448*F[1, 3]^3*F[1, 5])/459 - 
   (85927*F[1, 1]^2*F[1, 4]*F[1, 5])/918 - 
   (14087*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/918 - 
   (1891*F[1, 2]^2*F[1, 4]*F[1, 5])/1224 - 
   (890*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/459 + 
   (115*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/153 + 
   (99961*F[1, 1]*F[1, 4]^2*F[1, 5])/612 + (31765*F[1, 2]*F[1, 4]^2*F[1, 5])/
    1836 + (5087*F[1, 3]*F[1, 4]^2*F[1, 5])/1836 - 
   (1859*F[1, 4]^3*F[1, 5])/24 + (167129*F[1, 1]^2*F[1, 5]^2)/3672 + 
   (269*F[1, 1]*F[1, 2]*F[1, 5]^2)/51 + (113*F[1, 2]^2*F[1, 5]^2)/408 + 
   (295*F[1, 1]*F[1, 3]*F[1, 5]^2)/306 + (482*F[1, 2]*F[1, 3]*F[1, 5]^2)/
    459 - (1063*F[1, 3]^2*F[1, 5]^2)/918 - (8750*F[1, 1]*F[1, 4]*F[1, 5]^2)/
    51 - (18143*F[1, 2]*F[1, 4]*F[1, 5]^2)/1836 - 
   (433*F[1, 3]*F[1, 4]*F[1, 5]^2)/459 + (10973*F[1, 4]^2*F[1, 5]^2)/72 + 
   (63058*F[1, 1]*F[1, 5]^3)/1377 + (5857*F[1, 2]*F[1, 5]^3)/5508 - 
   (3175*F[1, 3]*F[1, 5]^3)/5508 - 73*F[1, 4]*F[1, 5]^3 + 
   (1111*F[1, 5]^4)/216 + (61199*F[1, 1]^3*F[1, 6])/2754 + 
   (6581*F[1, 1]^2*F[1, 2]*F[1, 6])/918 + (1304*F[1, 1]*F[1, 2]^2*F[1, 6])/
    459 - (161*F[1, 2]^3*F[1, 6])/459 - (2099*F[1, 1]^2*F[1, 3]*F[1, 6])/
    1836 - (202*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/51 + 
   (367*F[1, 2]^2*F[1, 3]*F[1, 6])/918 + (3931*F[1, 1]*F[1, 3]^2*F[1, 6])/
    918 + (251*F[1, 2]*F[1, 3]^2*F[1, 6])/306 - (92*F[1, 3]^3*F[1, 6])/1377 - 
   (9478*F[1, 1]^2*F[1, 4]*F[1, 6])/459 + 
   (23*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/153 - 
   (3487*F[1, 2]^2*F[1, 4]*F[1, 6])/1224 - 
   (193*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/306 + 
   (52825*F[1, 1]*F[1, 4]^2*F[1, 6])/612 - (9287*F[1, 2]*F[1, 4]^2*F[1, 6])/
    918 - (104*F[1, 3]*F[1, 4]^2*F[1, 6])/459 - (1620877*F[1, 4]^3*F[1, 6])/
    11016 + (1264*F[1, 1]^2*F[1, 5]*F[1, 6])/51 - 
   (1799*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/459 + 
   (4085*F[1, 2]^2*F[1, 5]*F[1, 6])/3672 + 
   (631*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/459 + 
   (268*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/153 - 
   (746*F[1, 3]^2*F[1, 5]*F[1, 6])/459 - 
   (25000*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/153 + 
   (20981*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/1836 + 
   (995*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/918 + 
   (858791*F[1, 4]^2*F[1, 5]*F[1, 6])/3672 + 
   (37771*F[1, 1]*F[1, 5]^2*F[1, 6])/1836 - (961*F[1, 2]*F[1, 5]^2*F[1, 6])/
    204 - (229*F[1, 3]*F[1, 5]^2*F[1, 6])/1836 - 
   (15404*F[1, 4]*F[1, 5]^2*F[1, 6])/459 - (63163*F[1, 5]^3*F[1, 6])/2754 + 
   (49241*F[1, 1]^2*F[1, 6]^2)/3672 + (248*F[1, 1]*F[1, 2]*F[1, 6]^2)/459 + 
   (30*F[1, 2]^2*F[1, 6]^2)/17 - (3007*F[1, 1]*F[1, 3]*F[1, 6]^2)/918 - 
   (1372*F[1, 2]*F[1, 3]*F[1, 6]^2)/459 + (47*F[1, 3]^2*F[1, 6]^2)/17 + 
   (6365*F[1, 1]*F[1, 4]*F[1, 6]^2)/459 + (559*F[1, 2]*F[1, 4]*F[1, 6]^2)/
    459 + (341*F[1, 3]*F[1, 4]*F[1, 6]^2)/459 - (186373*F[1, 4]^2*F[1, 6]^2)/
    1836 - (164677*F[1, 1]*F[1, 5]*F[1, 6]^2)/1836 + 
   (275*F[1, 2]*F[1, 5]*F[1, 6]^2)/306 + (437*F[1, 3]*F[1, 5]*F[1, 6]^2)/
    306 + (187117*F[1, 4]*F[1, 5]*F[1, 6]^2)/918 - 
   (5427*F[1, 5]^2*F[1, 6]^2)/136 - (43939*F[1, 1]*F[1, 6]^3)/918 + 
   (12337*F[1, 2]*F[1, 6]^3)/2754 + (293*F[1, 3]*F[1, 6]^3)/2754 + 
   (7051*F[1, 4]*F[1, 6]^3)/459 + (2611*F[1, 5]*F[1, 6]^3)/51 + 
   (117605*F[1, 6]^4)/5508 + (40*F[1, 1]^2*F[2, 3])/153 + 
   (F[1, 1]*F[1, 2]*F[2, 3])/153 - (F[1, 1]*F[1, 3]*F[2, 3])/51 + 
   (F[1, 2]*F[1, 3]*F[2, 3])/153 + (31*F[1, 3]^2*F[2, 3])/51 - 
   (F[1, 1]*F[1, 5]*F[2, 3])/18 + (F[1, 3]*F[1, 5]*F[2, 3])/6 + 
   (F[1, 5]^2*F[2, 3])/9 + (55*F[1, 1]*F[1, 6]*F[2, 3])/306 - 
   (13*F[1, 3]*F[1, 6]*F[2, 3])/306 - (2*F[1, 5]*F[1, 6]*F[2, 3])/9 + 
   (F[1, 6]^2*F[2, 3])/9 - F[2, 3]^2/6 - (1130*F[1, 1]^2*F[2, 4])/153 - 
   (64*F[1, 1]*F[1, 2]*F[2, 4])/51 - (28*F[1, 2]^2*F[2, 4])/153 - 
   (10*F[1, 1]*F[1, 3]*F[2, 4])/17 + (184*F[1, 2]*F[1, 3]*F[2, 4])/153 + 
   (11966*F[1, 1]*F[1, 4]*F[2, 4])/459 + (2170*F[1, 2]*F[1, 4]*F[2, 4])/459 - 
   (623*F[1, 3]*F[1, 4]*F[2, 4])/918 - (27146*F[1, 1]*F[1, 5]*F[2, 4])/459 - 
   (4904*F[1, 2]*F[1, 5]*F[2, 4])/459 - (281*F[1, 3]*F[1, 5]*F[2, 4])/918 + 
   (374*F[1, 4]*F[1, 5]*F[2, 4])/9 - (689*F[1, 5]^2*F[2, 4])/9 - 
   (7418*F[1, 1]*F[1, 6]*F[2, 4])/153 - (3734*F[1, 2]*F[1, 6]*F[2, 4])/459 - 
   (1039*F[1, 3]*F[1, 6]*F[2, 4])/459 + (71801*F[1, 4]*F[1, 6]*F[2, 4])/918 - 
   (172837*F[1, 5]*F[1, 6]*F[2, 4])/918 - (37460*F[1, 6]^2*F[2, 4])/459 + 
   (F[1, 1]^2*F[2, 5])/9 - (32*F[1, 1]*F[1, 3]*F[2, 5])/17 - 
   (76*F[1, 2]*F[1, 3]*F[2, 5])/459 + (412*F[1, 3]^2*F[2, 5])/459 - 
   (8*F[1, 1]*F[1, 5]*F[2, 5])/9 - (11*F[1, 3]*F[1, 5]*F[2, 5])/9 + 
   (4*F[1, 5]^2*F[2, 5])/9 - (526*F[1, 1]*F[1, 6]*F[2, 5])/153 - 
   (76*F[1, 2]*F[1, 6]*F[2, 5])/459 - (25*F[1, 3]*F[1, 6]*F[2, 5])/17 + 
   (F[1, 5]*F[1, 6]*F[2, 5])/3 - (1546*F[1, 6]^2*F[2, 5])/459 - 
   (5*F[2, 5]^2)/9 - (100*F[1, 1]^2*F[2, 6])/153 - 
   (104*F[1, 1]*F[1, 2]*F[2, 6])/459 - (37*F[1, 2]^2*F[2, 6])/153 - 
   (46*F[1, 1]*F[1, 3]*F[2, 6])/459 - (214*F[1, 2]*F[1, 3]*F[2, 6])/153 - 
   (25*F[1, 3]^2*F[2, 6])/51 - (46*F[1, 1]*F[1, 5]*F[2, 6])/51 + 
   (305*F[1, 2]*F[1, 5]*F[2, 6])/459 + (247*F[1, 3]*F[1, 5]*F[2, 6])/459 + 
   (14*F[1, 5]^2*F[2, 6])/9 - (1760*F[1, 1]*F[1, 6]*F[2, 6])/459 + 
   (29*F[1, 2]*F[1, 6]*F[2, 6])/27 + (551*F[1, 3]*F[1, 6]*F[2, 6])/459 + 
   (746*F[1, 5]*F[1, 6]*F[2, 6])/459 - (1460*F[1, 6]^2*F[2, 6])/459 - 
   (2*F[2, 6]^2)/9 - (4907*F[1, 1]^2*F[2, 7])/153 - 
   (2717*F[1, 1]*F[1, 2]*F[2, 7])/459 - (1499*F[1, 1]*F[1, 3]*F[2, 7])/918 + 
   (31193*F[1, 1]*F[1, 4]*F[2, 7])/459 + (5944*F[1, 2]*F[1, 4]*F[2, 7])/459 + 
   (2233*F[1, 3]*F[1, 4]*F[2, 7])/918 - (71207*F[1, 1]*F[1, 5]*F[2, 7])/918 - 
   (2660*F[1, 2]*F[1, 5]*F[2, 7])/459 - (319*F[1, 3]*F[1, 5]*F[2, 7])/459 + 
   (207*F[1, 4]*F[1, 5]*F[2, 7])/2 - (277*F[1, 5]^2*F[2, 7])/6 - 
   (11014*F[1, 1]*F[1, 6]*F[2, 7])/153 + (10*F[1, 2]*F[1, 6]*F[2, 7])/3 + 
   (7*F[1, 3]*F[1, 6]*F[2, 7])/9 + (89884*F[1, 4]*F[1, 6]*F[2, 7])/459 - 
   (54211*F[1, 5]*F[1, 6]*F[2, 7])/918 + (458*F[1, 6]^2*F[2, 7])/9 + 
   (2*F[1, 1]*F[1, 2]*F[2, 17])/17 - (14*F[1, 2]^2*F[2, 17])/153 + 
   (2*F[1, 1]*F[1, 3]*F[2, 17])/17 + (26*F[1, 2]*F[1, 3]*F[2, 17])/51 + 
   (92*F[1, 3]^2*F[2, 17])/153 - (2*F[1, 1]*F[1, 4]*F[2, 17])/17 + 
   (14*F[1, 2]*F[1, 4]*F[2, 17])/153 - (92*F[1, 3]*F[1, 4]*F[2, 17])/153 + 
   (2*F[1, 1]*F[1, 5]*F[2, 17])/17 - (11*F[1, 2]*F[1, 5]*F[2, 17])/17 + 
   (7*F[1, 3]*F[1, 5]*F[2, 17])/153 + (5*F[1, 4]*F[1, 5]*F[2, 17])/9 - 
   (5*F[1, 5]^2*F[2, 17])/9 - (2*F[1, 1]*F[1, 6]*F[2, 17])/17 - 
   (167*F[1, 2]*F[1, 6]*F[2, 17])/153 - (91*F[1, 3]*F[1, 6]*F[2, 17])/51 + 
   (181*F[1, 4]*F[1, 6]*F[2, 17])/153 - (32*F[1, 5]*F[1, 6]*F[2, 17])/51 + 
   (181*F[1, 6]^2*F[2, 17])/153 - (7*F[2, 23]^2)/24 + 
   (41*F[1, 1]*F[3, 5])/153 + (46*F[1, 2]*F[3, 5])/459 - 
   (142*F[1, 3]*F[3, 5])/459 + (19*F[1, 5]*F[3, 5])/18 + 
   (2003*F[1, 6]*F[3, 5])/918 - (2*F[1, 1]*F[3, 6])/17 + 
   (14*F[1, 2]*F[3, 6])/153 - (92*F[1, 3]*F[3, 6])/153 + 
   (5*F[1, 5]*F[3, 6])/9 + (181*F[1, 6]*F[3, 6])/153 - 
   (14*F[1, 1]*F[3, 7])/153 - (109*F[1, 2]*F[3, 7])/459 + 
   (556*F[1, 3]*F[3, 7])/459 - (17*F[1, 5]*F[3, 7])/9 - 
   (1816*F[1, 6]*F[3, 7])/459 + (35*F[1, 1]*F[3, 8])/17 + 
   (26*F[1, 2]*F[3, 8])/51 - (3*F[1, 3]*F[3, 8])/34 + 
   (38*F[1, 5]*F[3, 8])/9 + (2777*F[1, 6]*F[3, 8])/306 + 
   (15892*F[1, 1]*F[3, 9])/459 + (1034*F[1, 2]*F[3, 9])/153 + 
   (146*F[1, 3]*F[3, 9])/153 + (487*F[1, 5]*F[3, 9])/9 + 
   (5251*F[1, 6]*F[3, 9])/51 + (73*F[1, 1]*F[3, 10])/153 + 
   (113*F[1, 2]*F[3, 10])/459 - (422*F[1, 3]*F[3, 10])/459 + 
   (43*F[1, 5]*F[3, 10])/18 + (4549*F[1, 6]*F[3, 10])/918 - 
   (F[1, 1]*F[3, 11])/17 + (7*F[1, 2]*F[3, 11])/153 - 
   (46*F[1, 3]*F[3, 11])/153 + (5*F[1, 5]*F[3, 11])/18 + 
   (181*F[1, 6]*F[3, 11])/306 + (2*F[1, 1]*F[3, 12])/17 - 
   (14*F[1, 2]*F[3, 12])/153 + (92*F[1, 3]*F[3, 12])/153 - 
   (5*F[1, 5]*F[3, 12])/9 - (181*F[1, 6]*F[3, 12])/153 - 
   (10705*F[1, 1]*F[3, 14])/459 - (2093*F[1, 2]*F[3, 14])/459 - 
   (593*F[1, 3]*F[3, 14])/918 - (665*F[1, 5]*F[3, 14])/18 - 
   (33392*F[1, 6]*F[3, 14])/459 + (6748*F[1, 1]*F[3, 15])/459 + 
   (1187*F[1, 2]*F[3, 15])/459 + (785*F[1, 3]*F[3, 15])/918 + 
   (379*F[1, 5]*F[3, 15])/18 + (17657*F[1, 6]*F[3, 15])/459 - 
   (236*F[1, 1]*F[3, 16])/153 - (424*F[1, 2]*F[3, 16])/459 - 
   (128*F[1, 3]*F[3, 16])/459 - 2*F[1, 5]*F[3, 16] - 
   (1834*F[1, 6]*F[3, 16])/459 - (19*F[1, 1]*F[3, 17])/51 - 
   (F[1, 2]*F[3, 17])/153 - (8*F[1, 3]*F[3, 17])/153 - 
   (F[1, 5]*F[3, 17])/18 - (7*F[1, 6]*F[3, 17])/102 - 
   (3*F[1, 1]*F[3, 18])/34 + (7*F[1, 2]*F[3, 18])/102 - 
   (23*F[1, 3]*F[3, 18])/51 + (5*F[1, 5]*F[3, 18])/12 + 
   (181*F[1, 6]*F[3, 18])/204 + (286*F[1, 1]*F[3, 19])/153 + 
   (449*F[1, 2]*F[3, 19])/459 + (124*F[1, 3]*F[3, 19])/459 + 
   (25*F[1, 5]*F[3, 19])/9 + (2564*F[1, 6]*F[3, 19])/459 + 
   (3*F[1, 1]*F[3, 20])/34 - (7*F[1, 2]*F[3, 20])/102 + 
   (23*F[1, 3]*F[3, 20])/51 - (5*F[1, 5]*F[3, 20])/12 - 
   (181*F[1, 6]*F[3, 20])/204 + (59*F[1, 1]*F[3, 21])/51 + 
   (7*F[1, 2]*F[3, 21])/51 + (83*F[1, 3]*F[3, 21])/153 + 
   (3*F[1, 5]*F[3, 21])/2 + (917*F[1, 6]*F[3, 21])/306 + 
   (13*F[1, 1]*F[3, 22])/17 + (11*F[1, 2]*F[3, 22])/153 - 
   (14*F[1, 3]*F[3, 22])/153 + (11*F[1, 5]*F[3, 22])/18 + 
   (77*F[1, 6]*F[3, 22])/102 + (13*F[1, 1]*F[3, 23])/153 - 
   (2*F[1, 2]*F[3, 23])/459 + (35*F[1, 3]*F[3, 23])/459 - 
   (F[1, 5]*F[3, 23])/9 + (13*F[1, 6]*F[3, 23])/459 + 
   (9473*F[1, 1]*F[3, 24])/459 + (1763*F[1, 2]*F[3, 24])/459 + 
   (1025*F[1, 3]*F[3, 24])/918 + (63*F[1, 5]*F[3, 24])/2 + 
   (27173*F[1, 6]*F[3, 24])/459 - (1459*F[1, 1]*F[3, 25])/153 - 
   (280*F[1, 2]*F[3, 25])/153 - (47*F[1, 3]*F[3, 25])/153 - 
   (44*F[1, 5]*F[3, 25])/3 - (4181*F[1, 6]*F[3, 25])/153 - 
   (2513*F[1, 1]*F[3, 26])/153 - (1367*F[1, 2]*F[3, 26])/459 - 
   (1625*F[1, 3]*F[3, 26])/918 - 24*F[1, 5]*F[3, 26] - 
   (41287*F[1, 6]*F[3, 26])/918 + (236*F[1, 1]*F[3, 27])/153 + 
   (118*F[1, 2]*F[3, 27])/459 + (26*F[1, 3]*F[3, 27])/459 + 
   2*F[1, 5]*F[3, 27] + (1834*F[1, 6]*F[3, 27])/459 - 
   (491*F[1, 1]*F[3, 28])/153 - (679*F[1, 2]*F[3, 28])/459 + 
   (586*F[1, 3]*F[3, 28])/459 - (145*F[1, 5]*F[3, 28])/18 - 
   (15143*F[1, 6]*F[3, 28])/918 + F[4, 5]/3 - F[4, 6]/9 + F[4, 8]/9 - 
   (4*F[4, 15])/9 - F[4, 18] - F[4, 19]/9 + F[4, 21]/9 - F[4, 26] - 
   (2*F[4, 34])/27 - F[4, 35]/9 - (2*F[4, 37])/9 - (8*F[4, 38])/9 - 
   (8*F[4, 39])/9 - (4*F[4, 40])/9 + (2*F[4, 41])/3 - (2*F[4, 42])/9 - 
   (2*F[4, 43])/9 - (16249*F[1, 1]^3*im[1, 1])/306 - 
   (7486*F[1, 1]^2*F[1, 2]*im[1, 1])/459 - (293*F[1, 1]*F[1, 2]^2*im[1, 1])/
    36 - (3439*F[1, 2]^3*im[1, 1])/1836 - (146*F[1, 1]^2*F[1, 3]*im[1, 1])/
    459 + (2900*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/459 + 
   (61*F[1, 2]^2*F[1, 3]*im[1, 1])/306 - (1313*F[1, 1]*F[1, 3]^2*im[1, 1])/
    459 - (655*F[1, 2]*F[1, 3]^2*im[1, 1])/459 - 
   (47*F[1, 3]^3*im[1, 1])/153 + (64307*F[1, 1]^2*F[1, 4]*im[1, 1])/459 + 
   (1829*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/102 + 
   (929*F[1, 2]^2*F[1, 4]*im[1, 1])/153 + 
   (95*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/34 - 
   (115*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/153 - 
   (204325*F[1, 1]*F[1, 4]^2*im[1, 1])/612 - 
   (25295*F[1, 2]*F[1, 4]^2*im[1, 1])/1836 - 
   (1468*F[1, 3]*F[1, 4]^2*im[1, 1])/459 + (378874*F[1, 4]^3*im[1, 1])/1377 - 
   (152521*F[1, 1]^2*F[1, 5]*im[1, 1])/918 - 
   (725*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/51 - 
   (3679*F[1, 2]^2*F[1, 5]*im[1, 1])/1224 - 
   (538*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/153 - 
   (1517*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/459 + 
   (1243*F[1, 3]^2*F[1, 5]*im[1, 1])/918 + 
   (106439*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/153 + 
   (14033*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/612 + 
   (839*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/306 - 
   (95851*F[1, 4]^2*F[1, 5]*im[1, 1])/136 - 
   (229451*F[1, 1]*F[1, 5]^2*im[1, 1])/918 - (245*F[1, 2]*F[1, 5]^2*im[1, 1])/
    51 + (109*F[1, 3]*F[1, 5]^2*im[1, 1])/34 + 
   (65036*F[1, 4]*F[1, 5]^2*im[1, 1])/153 - (236053*F[1, 5]^3*im[1, 1])/
    5508 - (53761*F[1, 1]^2*F[1, 6]*im[1, 1])/459 - 
   (3460*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/459 - 
   (28945*F[1, 2]^2*F[1, 6]*im[1, 1])/3672 - 
   (337*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/306 + 
   (3005*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/459 - 
   (7331*F[1, 3]^2*F[1, 6]*im[1, 1])/918 + 
   (163031*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/918 - 
   (25729*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/1836 - 
   (890*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/459 - 
   (47713*F[1, 4]^2*F[1, 6]*im[1, 1])/408 + 
   (40070*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/459 + 
   (8989*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/918 - 
   (671*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/918 - 
   (163613*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/918 + 
   (235313*F[1, 5]^2*F[1, 6]*im[1, 1])/1836 + 
   (5663*F[1, 1]*F[1, 6]^2*im[1, 1])/27 - (107*F[1, 2]*F[1, 6]^2*im[1, 1])/
    9 - (3673*F[1, 3]*F[1, 6]^2*im[1, 1])/918 - 
   (80945*F[1, 4]*F[1, 6]^2*im[1, 1])/306 + (6649*F[1, 5]*F[1, 6]^2*im[1, 1])/
    459 - (40780*F[1, 6]^3*im[1, 1])/459 - (32*F[1, 1]*F[2, 3]*im[1, 1])/51 - 
   (2*F[1, 2]*F[2, 3]*im[1, 1])/153 - (202*F[1, 3]*F[2, 3]*im[1, 1])/153 - 
   (F[1, 5]*F[2, 3]*im[1, 1])/9 - (7*F[1, 6]*F[2, 3]*im[1, 1])/51 + 
   (56450*F[1, 1]*F[2, 4]*im[1, 1])/459 + (8662*F[1, 2]*F[2, 4]*im[1, 1])/
    459 + (2899*F[1, 3]*F[2, 4]*im[1, 1])/918 - 
   (66629*F[1, 4]*F[2, 4]*im[1, 1])/459 + (183983*F[1, 5]*F[2, 4]*im[1, 1])/
    459 + (369263*F[1, 6]*F[2, 4]*im[1, 1])/918 + 
   (916*F[1, 1]*F[2, 5]*im[1, 1])/153 + (152*F[1, 2]*F[2, 5]*im[1, 1])/459 + 
   (1276*F[1, 3]*F[2, 5]*im[1, 1])/459 + (8*F[1, 5]*F[2, 5]*im[1, 1])/9 + 
   (5192*F[1, 6]*F[2, 5]*im[1, 1])/459 + (940*F[1, 1]*F[2, 6]*im[1, 1])/153 - 
   (52*F[1, 2]*F[2, 6]*im[1, 1])/459 - (302*F[1, 3]*F[2, 6]*im[1, 1])/459 - 
   (223*F[1, 5]*F[2, 6]*im[1, 1])/51 + (199*F[1, 6]*F[2, 6]*im[1, 1])/27 + 
   (98837*F[1, 1]*F[2, 7]*im[1, 1])/459 + (3847*F[1, 2]*F[2, 7]*im[1, 1])/
    459 + (1423*F[1, 3]*F[2, 7]*im[1, 1])/918 - 
   (169700*F[1, 4]*F[2, 7]*im[1, 1])/459 + (105409*F[1, 5]*F[2, 7]*im[1, 1])/
    459 + (26149*F[1, 6]*F[2, 7]*im[1, 1])/918 - 
   (2*F[1, 1]*F[2, 17]*im[1, 1])/17 + (10*F[1, 2]*F[2, 17]*im[1, 1])/9 + 
   (64*F[1, 3]*F[2, 17]*im[1, 1])/153 - (52*F[1, 4]*F[2, 17]*im[1, 1])/51 + 
   (241*F[1, 5]*F[2, 17]*im[1, 1])/153 + (25*F[1, 6]*F[2, 17]*im[1, 1])/153 - 
   (163*F[3, 5]*im[1, 1])/51 - (52*F[3, 6]*im[1, 1])/51 + 
   (241*F[3, 7]*im[1, 1])/51 - (2336*F[3, 8]*im[1, 1])/153 - 
   (88426*F[3, 9]*im[1, 1])/459 - (352*F[3, 10]*im[1, 1])/51 - 
   (26*F[3, 11]*im[1, 1])/51 + (52*F[3, 12]*im[1, 1])/51 + 
   (61351*F[3, 14]*im[1, 1])/459 - (34462*F[3, 15]*im[1, 1])/459 + 
   (1196*F[3, 16]*im[1, 1])/153 + (28*F[3, 17]*im[1, 1])/51 - 
   (13*F[3, 18]*im[1, 1])/17 - (1607*F[3, 19]*im[1, 1])/153 + 
   (13*F[3, 20]*im[1, 1])/17 - (316*F[3, 21]*im[1, 1])/51 - 
   (104*F[3, 22]*im[1, 1])/51 - (4*F[3, 23]*im[1, 1])/51 - 
   (51617*F[3, 24]*im[1, 1])/459 + (7931*F[3, 25]*im[1, 1])/153 + 
   (13337*F[3, 26]*im[1, 1])/153 - (1162*F[3, 27]*im[1, 1])/153 + 
   (4052*F[3, 28]*im[1, 1])/153 + (65497*F[1, 1]^2*im[1, 1]^2)/306 + 
   (10639*F[1, 1]*F[1, 2]*im[1, 1]^2)/459 + (52441*F[1, 2]^2*im[1, 1]^2)/
    5508 + (17461*F[1, 1]*F[1, 3]*im[1, 1]^2)/3672 - 
   (5971*F[1, 2]*F[1, 3]*im[1, 1]^2)/1836 + (28421*F[1, 3]^2*im[1, 1]^2)/
    5508 - (6196819*F[1, 1]*F[1, 4]*im[1, 1]^2)/11016 - 
   (113639*F[1, 2]*F[1, 4]*im[1, 1]^2)/11016 - 
   (1679*F[1, 3]*F[1, 4]*im[1, 1]^2)/1377 + (265943*F[1, 4]^2*im[1, 1]^2)/
    459 + (1934779*F[1, 1]*F[1, 5]*im[1, 1]^2)/5508 + 
   (18541*F[1, 2]*F[1, 5]*im[1, 1]^2)/2754 - 
   (13043*F[1, 3]*F[1, 5]*im[1, 1]^2)/5508 - 
   (1619669*F[1, 4]*F[1, 5]*im[1, 1]^2)/2448 + (85733*F[1, 5]^2*im[1, 1]^2)/
    816 - (856979*F[1, 1]*F[1, 6]*im[1, 1]^2)/5508 + 
   (1131*F[1, 2]*F[1, 6]*im[1, 1]^2)/136 + (74381*F[1, 3]*F[1, 6]*im[1, 1]^2)/
    5508 + (6830087*F[1, 4]*F[1, 6]*im[1, 1]^2)/22032 - 
   (4859035*F[1, 5]*F[1, 6]*im[1, 1]^2)/22032 + (15575*F[1, 6]^2*im[1, 1]^2)/
    648 + (202*F[2, 3]*im[1, 1]^2)/153 - (213257*F[2, 4]*im[1, 1]^2)/459 - 
   (1570*F[2, 5]*im[1, 1]^2)/153 - (4013*F[2, 6]*im[1, 1]^2)/918 - 
   (109016*F[2, 7]*im[1, 1]^2)/459 - (52*F[2, 17]*im[1, 1]^2)/51 - 
   (208823*F[1, 1]*im[1, 1]^3)/1224 - (114797*F[1, 2]*im[1, 1]^3)/11016 - 
   (95095*F[1, 3]*im[1, 1]^3)/11016 + (1372463*F[1, 4]*im[1, 1]^3)/5508 - 
   (1097995*F[1, 5]*im[1, 1]^3)/22032 + (3075679*F[1, 6]*im[1, 1]^3)/22032 - 
   (1210351*im[1, 1]^4)/41310 + (26555*F[1, 1]*re[3, 1])/306 + 
   (18845*F[1, 2]*re[3, 1])/918 + (1109*F[1, 3]*re[3, 1])/51 + 
   (12451*F[1, 5]*re[3, 1])/108 + (133105*F[1, 6]*re[3, 1])/612 - 
   (202559*im[1, 1]*re[3, 1])/459, Fr["p12435"][4, 26] -> F[4, 16], 
 Fr["p12435"][4, 27] -> F[4, 75], Fr["p12435"][4, 28] -> 
  (229*F[1, 1]^4)/432 - (97*F[1, 1]^3*F[1, 4])/72 + 
   (1951*F[1, 1]^2*F[1, 4]^2)/432 - (8963*F[1, 1]*F[1, 4]^3)/648 + 
   (683*F[1, 4]^4)/54 - (5*F[1, 1]^3*F[1, 5])/36 - 
   (127*F[1, 1]^2*F[1, 4]*F[1, 5])/36 + (4733*F[1, 1]*F[1, 4]^2*F[1, 5])/
    432 - (767*F[1, 4]^3*F[1, 5])/81 - (55*F[1, 1]^2*F[1, 5]^2)/27 + 
   (835*F[1, 1]*F[1, 4]*F[1, 5]^2)/54 - (139*F[1, 4]^2*F[1, 5]^2)/8 - 
   (10157*F[1, 1]*F[1, 5]^3)/1296 + (443*F[1, 4]*F[1, 5]^3)/36 + 
   (49*F[1, 5]^4)/648 - (32*F[1, 1]^3*F[1, 6])/27 + 
   (67*F[1, 1]^2*F[1, 4]*F[1, 6])/18 - (10745*F[1, 1]*F[1, 4]^2*F[1, 6])/
    432 + (7169*F[1, 4]^3*F[1, 6])/216 - 9*F[1, 1]^2*F[1, 5]*F[1, 6] + 
   (9647*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/216 - 
   (22513*F[1, 4]^2*F[1, 5]*F[1, 6])/432 - (2525*F[1, 1]*F[1, 5]^2*F[1, 6])/
    432 + (361*F[1, 4]*F[1, 5]^2*F[1, 6])/54 + (709*F[1, 5]^3*F[1, 6])/144 - 
   (751*F[1, 1]^2*F[1, 6]^2)/144 + (205*F[1, 1]*F[1, 4]*F[1, 6]^2)/216 + 
   17*F[1, 4]^2*F[1, 6]^2 + (3749*F[1, 1]*F[1, 5]*F[1, 6]^2)/216 - 
   (7531*F[1, 4]*F[1, 5]*F[1, 6]^2)/216 + (2171*F[1, 5]^2*F[1, 6]^2)/432 + 
   (971*F[1, 1]*F[1, 6]^3)/108 - (125*F[1, 4]*F[1, 6]^3)/36 - 
   (1735*F[1, 5]*F[1, 6]^3)/216 - (17*F[1, 6]^4)/6 - 
   (17*F[1, 1]^2*F[2, 4])/18 + (583*F[1, 1]*F[1, 4]*F[2, 4])/216 - 
   (143*F[1, 4]^2*F[2, 4])/18 + (5*F[1, 1]*F[1, 5]*F[2, 4])/216 + 
   (349*F[1, 4]*F[1, 5]*F[2, 4])/108 + (1457*F[1, 5]^2*F[2, 4])/108 + 
   (35*F[1, 1]*F[1, 6]*F[2, 4])/12 - (571*F[1, 4]*F[1, 6]*F[2, 4])/72 + 
   (2123*F[1, 5]*F[1, 6]*F[2, 4])/72 + (467*F[1, 6]^2*F[2, 4])/36 + 
   F[2, 4]^2/6 - (139*F[1, 1]^2*F[2, 7])/72 + (2455*F[1, 1]*F[1, 4]*F[2, 7])/
    216 - (109*F[1, 4]^2*F[2, 7])/6 + (535*F[1, 1]*F[1, 5]*F[2, 7])/54 - 
   (1793*F[1, 4]*F[1, 5]*F[2, 7])/108 + (335*F[1, 5]^2*F[2, 7])/54 + 
   (3649*F[1, 1]*F[1, 6]*F[2, 7])/216 - (2711*F[1, 4]*F[1, 6]*F[2, 7])/72 + 
   (649*F[1, 5]*F[1, 6]*F[2, 7])/108 - (313*F[1, 6]^2*F[2, 7])/36 - 
   (2*F[2, 7]^2)/3 - (3*F[2, 23]^2)/8 + (5*F[1, 1]*F[3, 8])/24 - 
   (F[1, 4]*F[3, 8])/6 - (13*F[1, 5]*F[3, 8])/36 - (25*F[1, 6]*F[3, 8])/72 + 
   (89*F[1, 1]*F[3, 9])/54 - (70*F[1, 4]*F[3, 9])/9 - 
   (253*F[1, 5]*F[3, 9])/27 - (281*F[1, 6]*F[3, 9])/18 - 
   (491*F[1, 1]*F[3, 14])/216 + (85*F[1, 4]*F[3, 14])/18 + 
   (901*F[1, 5]*F[3, 14])/108 + (743*F[1, 6]*F[3, 14])/72 + 
   (191*F[1, 1]*F[3, 15])/216 - (37*F[1, 4]*F[3, 15])/18 - 
   (301*F[1, 5]*F[3, 15])/108 - (467*F[1, 6]*F[3, 15])/72 + 
   (331*F[1, 1]*F[3, 24])/216 - (23*F[1, 4]*F[3, 24])/6 - 
   (629*F[1, 5]*F[3, 24])/108 - (679*F[1, 6]*F[3, 24])/72 - 
   (11*F[1, 1]*F[3, 25])/36 + 2*F[1, 4]*F[3, 25] + (13*F[1, 5]*F[3, 25])/6 + 
   (149*F[1, 6]*F[3, 25])/36 - (19*F[1, 1]*F[3, 26])/24 + 
   (53*F[1, 4]*F[3, 26])/18 + (155*F[1, 5]*F[3, 26])/36 + 
   (181*F[1, 6]*F[3, 26])/24 + (2*F[4, 10])/9 - (2*F[4, 11])/9 - 
   (4*F[4, 13])/9 - (14*F[4, 14])/9 - (2*F[4, 16])/3 + (4*F[4, 17])/3 - 
   (4*F[4, 19])/9 + F[4, 21]/9 + (4*F[4, 23])/9 - (4*F[4, 24])/9 - 
   2*F[4, 25] + F[4, 30]/3 - (43*F[1, 1]^3*im[1, 1])/54 + 
   (277*F[1, 1]^2*F[1, 4]*im[1, 1])/72 + (1055*F[1, 1]*F[1, 4]^2*im[1, 1])/
    216 - (89*F[1, 4]^3*im[1, 1])/9 + (1457*F[1, 1]^2*F[1, 5]*im[1, 1])/108 - 
   (14803*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/216 + 
   (4099*F[1, 4]^2*F[1, 5]*im[1, 1])/54 + (2407*F[1, 1]*F[1, 5]^2*im[1, 1])/
    72 - (6379*F[1, 4]*F[1, 5]^2*im[1, 1])/108 + (47*F[1, 5]^3*im[1, 1])/18 + 
   (1655*F[1, 1]^2*F[1, 6]*im[1, 1])/72 - 
   (11665*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/216 + 
   (3095*F[1, 4]^2*F[1, 6]*im[1, 1])/72 - 
   (1085*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/216 + 
   (2527*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/216 - 
   (4099*F[1, 5]^2*F[1, 6]*im[1, 1])/216 - (3661*F[1, 1]*F[1, 6]^2*im[1, 1])/
    108 + (133*F[1, 4]*F[1, 6]^2*im[1, 1])/3 - 
   (715*F[1, 5]*F[1, 6]^2*im[1, 1])/216 + (83*F[1, 6]^3*im[1, 1])/8 - 
   (227*F[1, 1]*F[2, 4]*im[1, 1])/216 + 2*F[1, 4]*F[2, 4]*im[1, 1] - 
   (6101*F[1, 5]*F[2, 4]*im[1, 1])/108 - (4201*F[1, 6]*F[2, 4]*im[1, 1])/72 - 
   (4955*F[1, 1]*F[2, 7]*im[1, 1])/216 + (386*F[1, 4]*F[2, 7]*im[1, 1])/9 - 
   (3059*F[1, 5]*F[2, 7]*im[1, 1])/108 - (397*F[1, 6]*F[2, 7]*im[1, 1])/72 + 
   (F[3, 8]*im[1, 1])/2 + (70*F[3, 9]*im[1, 1])/3 - 
   (295*F[3, 14]*im[1, 1])/18 + (151*F[3, 15]*im[1, 1])/18 + 
   (247*F[3, 24]*im[1, 1])/18 - 6*F[3, 25]*im[1, 1] - 
   (199*F[3, 26]*im[1, 1])/18 - (15119*F[1, 1]^2*im[1, 1]^2)/864 + 
   (77641*F[1, 1]*F[1, 4]*im[1, 1]^2)/1296 - (7141*F[1, 4]^2*im[1, 1]^2)/
    108 - (109483*F[1, 1]*F[1, 5]*im[1, 1]^2)/2592 + 
   (13759*F[1, 4]*F[1, 5]*im[1, 1]^2)/162 - (10129*F[1, 5]^2*im[1, 1]^2)/
    1296 + (1417*F[1, 1]*F[1, 6]*im[1, 1]^2)/81 - 
   (13481*F[1, 4]*F[1, 6]*im[1, 1]^2)/432 + 
   (77425*F[1, 5]*F[1, 6]*im[1, 1]^2)/2592 + (2695*F[1, 6]^2*im[1, 1]^2)/
    864 + (521*F[2, 4]*im[1, 1]^2)/9 + (250*F[2, 7]*im[1, 1]^2)/9 + 
   (14135*F[1, 1]*im[1, 1]^3)/864 - (2339*F[1, 4]*im[1, 1]^3)/72 + 
   (29*F[1, 5]*im[1, 1]^3)/432 - (6931*F[1, 6]*im[1, 1]^3)/288 + 
   (347*im[1, 1]^4)/40 + (19*F[1, 1]*re[3, 1])/9 - (16*F[1, 4]*re[3, 1])/9 + 
   (34*F[1, 5]*re[3, 1])/3 - (55*F[1, 6]*re[3, 1])/3 + 
   (44*im[1, 1]*re[3, 1])/9, Fr["p12435"][4, 29] -> F[4, 18], 
 Fr["p12435"][4, 30] -> (54139*F[1, 1]^4)/4896 + 
   (6223*F[1, 1]^3*F[1, 2])/918 + (797*F[1, 1]^2*F[1, 2]^2)/102 + 
   (4385*F[1, 1]*F[1, 2]^3)/612 + (1025*F[1, 2]^4)/1224 - 
   (202583*F[1, 1]^3*F[1, 3])/7344 - (3829*F[1, 1]^2*F[1, 2]*F[1, 3])/306 - 
   (4915*F[1, 1]*F[1, 2]^2*F[1, 3])/612 - (365*F[1, 2]^3*F[1, 3])/408 + 
   (749*F[1, 1]^2*F[1, 3]^2)/153 + (7955*F[1, 1]*F[1, 2]*F[1, 3]^2)/1224 - 
   (3175*F[1, 2]^2*F[1, 3]^2)/1224 - (5497*F[1, 1]*F[1, 3]^3)/612 + 
   (1375*F[1, 2]*F[1, 3]^3)/3672 - (601*F[1, 3]^4)/918 - 
   (64945*F[1, 1]^3*F[1, 4])/2448 - (785*F[1, 1]^2*F[1, 2]*F[1, 4])/153 - 
   (2789*F[1, 1]*F[1, 2]^2*F[1, 4])/544 - (1405*F[1, 2]^3*F[1, 4])/816 + 
   (35687*F[1, 1]^2*F[1, 3]*F[1, 4])/612 + (12695*F[1, 2]^2*F[1, 3]*F[1, 4])/
    1632 + (637759*F[1, 1]^2*F[1, 4]^2)/4896 + 
   (15403*F[1, 1]*F[1, 2]*F[1, 4]^2)/612 - (395*F[1, 2]^2*F[1, 4]^2)/204 - 
   (367499*F[1, 1]*F[1, 3]*F[1, 4]^2)/1224 + (3805*F[1, 2]*F[1, 3]*F[1, 4]^2)/
    408 - (2284597*F[1, 1]*F[1, 4]^3)/14688 - (272695*F[1, 2]*F[1, 4]^3)/
    7344 + (5353157*F[1, 3]*F[1, 4]^3)/14688 + (267001*F[1, 1]^3*F[1, 5])/
    4896 + (6323*F[1, 1]^2*F[1, 2]*F[1, 5])/408 + 
   (4927*F[1, 1]*F[1, 2]^2*F[1, 5])/1632 - (4685*F[1, 2]^3*F[1, 5])/2448 - 
   (65699*F[1, 1]^2*F[1, 3]*F[1, 5])/816 - 
   (1135*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/306 + 
   (3815*F[1, 2]^2*F[1, 3]*F[1, 5])/4896 - (971*F[1, 1]*F[1, 3]^2*F[1, 5])/
    1224 - (215*F[1, 2]*F[1, 3]^2*F[1, 5])/36 + (4373*F[1, 3]^3*F[1, 5])/
    612 - (739513*F[1, 1]^2*F[1, 4]*F[1, 5])/2448 - 
   (137495*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/2448 - 
   (4081*F[1, 2]^2*F[1, 4]*F[1, 5])/816 + 
   (712141*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/1224 + 
   (2525*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/816 + 
   (300807*F[1, 1]*F[1, 4]^2*F[1, 5])/544 + 
   (159977*F[1, 2]*F[1, 4]^2*F[1, 5])/2448 - 
   (3497695*F[1, 3]*F[1, 4]^2*F[1, 5])/4896 - (708967*F[1, 4]^3*F[1, 5])/
    2448 + (754207*F[1, 1]^2*F[1, 5]^2)/4896 + 
   (5155*F[1, 1]*F[1, 2]*F[1, 5]^2)/272 + (335*F[1, 2]^2*F[1, 5]^2)/272 - 
   (160501*F[1, 1]*F[1, 3]*F[1, 5]^2)/816 + (9307*F[1, 2]*F[1, 3]*F[1, 5]^2)/
    2448 - (5531*F[1, 3]^2*F[1, 5]^2)/1224 - 
   (500687*F[1, 1]*F[1, 4]*F[1, 5]^2)/816 - (46145*F[1, 2]*F[1, 4]*F[1, 5]^2)/
    1224 + (416645*F[1, 3]*F[1, 4]*F[1, 5]^2)/1224 + 
   (929537*F[1, 4]^2*F[1, 5]^2)/1632 + (2486167*F[1, 1]*F[1, 5]^3)/14688 + 
   (4015*F[1, 2]*F[1, 5]^3)/918 - (183893*F[1, 3]*F[1, 5]^3)/7344 - 
   (74299*F[1, 4]*F[1, 5]^3)/272 + (7811*F[1, 5]^4)/408 + 
   (968119*F[1, 1]^3*F[1, 6])/14688 + (26389*F[1, 1]^2*F[1, 2]*F[1, 6])/
    1224 + (6767*F[1, 1]*F[1, 2]^2*F[1, 6])/1224 - 
   (5051*F[1, 2]^3*F[1, 6])/1224 - (6259*F[1, 1]^2*F[1, 3]*F[1, 6])/72 - 
   (605*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/34 - 
   (2197*F[1, 2]^2*F[1, 3]*F[1, 6])/1224 + (4475*F[1, 1]*F[1, 3]^2*F[1, 6])/
    306 + (2003*F[1, 2]*F[1, 3]^2*F[1, 6])/204 - 
   (3137*F[1, 3]^3*F[1, 6])/918 - (143711*F[1, 1]^2*F[1, 4]*F[1, 6])/2448 + 
   (115*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/204 - 
   (4855*F[1, 2]^2*F[1, 4]*F[1, 6])/816 - 
   (7619*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/408 + 
   (3844*F[1, 1]*F[1, 4]^2*F[1, 6])/17 - (5090*F[1, 2]*F[1, 4]^2*F[1, 6])/
    153 + (615107*F[1, 3]*F[1, 4]^2*F[1, 6])/2448 - 
   (2963551*F[1, 4]^3*F[1, 6])/7344 + (125455*F[1, 1]^2*F[1, 5]*F[1, 6])/
    1632 - (8545*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/612 + 
   (10343*F[1, 2]^2*F[1, 5]*F[1, 6])/2448 + 
   (227575*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/1224 + 
   (1039*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/102 - 
   (5867*F[1, 3]^2*F[1, 5]*F[1, 6])/1224 - 
   (85309*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/204 + 
   (52295*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/1224 - 
   (296125*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/612 + 
   (717601*F[1, 4]^2*F[1, 5]*F[1, 6])/1224 + 
   (41683*F[1, 1]*F[1, 5]^2*F[1, 6])/4896 - (599*F[1, 2]*F[1, 5]^2*F[1, 6])/
    34 + (373987*F[1, 3]*F[1, 5]^2*F[1, 6])/2448 + 
   (27173*F[1, 4]*F[1, 5]^2*F[1, 6])/2448 - (1386185*F[1, 5]^3*F[1, 6])/
    14688 + (127801*F[1, 1]^2*F[1, 6]^2)/4896 - 
   (517*F[1, 1]*F[1, 2]*F[1, 6]^2)/1224 + (693*F[1, 2]^2*F[1, 6]^2)/136 + 
   (81101*F[1, 1]*F[1, 3]*F[1, 6]^2)/612 - (10937*F[1, 2]*F[1, 3]*F[1, 6]^2)/
    612 + (1257*F[1, 3]^2*F[1, 6]^2)/136 + (54785*F[1, 1]*F[1, 4]*F[1, 6]^2)/
    1224 + (2795*F[1, 2]*F[1, 4]*F[1, 6]^2)/612 - 
   (48517*F[1, 3]*F[1, 4]*F[1, 6]^2)/1224 - (85759*F[1, 4]^2*F[1, 6]^2)/306 - 
   (659927*F[1, 1]*F[1, 5]*F[1, 6]^2)/2448 + (290*F[1, 2]*F[1, 5]*F[1, 6]^2)/
    51 - (13149*F[1, 3]*F[1, 5]*F[1, 6]^2)/136 + 
   (695267*F[1, 4]*F[1, 5]*F[1, 6]^2)/1224 - (145337*F[1, 5]^2*F[1, 6]^2)/
    1632 - (304213*F[1, 1]*F[1, 6]^3)/2448 + (44351*F[1, 2]*F[1, 6]^3)/3672 - 
   (200405*F[1, 3]*F[1, 6]^3)/3672 + (49543*F[1, 4]*F[1, 6]^3)/1224 + 
   (40713*F[1, 5]*F[1, 6]^3)/272 + (102805*F[1, 6]^4)/1836 - 
   (419*F[1, 1]^2*F[2, 3])/408 + (5*F[1, 1]*F[1, 2]*F[2, 3])/204 - 
   (13*F[1, 1]*F[1, 3]*F[2, 3])/34 + (5*F[1, 2]*F[1, 3]*F[2, 3])/204 + 
   (337*F[1, 3]^2*F[2, 3])/136 - (35*F[1, 1]*F[1, 5]*F[2, 3])/204 + 
   (11*F[1, 3]*F[1, 5]*F[2, 3])/68 + (F[1, 5]^2*F[2, 3])/6 + 
   (139*F[1, 1]*F[1, 6]*F[2, 3])/204 + (71*F[1, 3]*F[1, 6]*F[2, 3])/204 - 
   (F[1, 5]*F[1, 6]*F[2, 3])/3 + (F[1, 6]^2*F[2, 3])/6 - (7*F[2, 3]^2)/4 - 
   (2501*F[1, 1]^2*F[2, 4])/102 - (5*F[1, 1]*F[1, 2]*F[2, 4])/2 - 
   (35*F[1, 2]^2*F[2, 4])/51 + (1667*F[1, 1]*F[1, 3]*F[2, 4])/34 + 
   (505*F[1, 2]*F[1, 3]*F[2, 4])/102 + (192079*F[1, 1]*F[1, 4]*F[2, 4])/
    2448 + (5425*F[1, 2]*F[1, 4]*F[2, 4])/306 - 
   (29450*F[1, 3]*F[1, 4]*F[2, 4])/153 - (464197*F[1, 1]*F[1, 5]*F[2, 4])/
    2448 - (12575*F[1, 2]*F[1, 5]*F[2, 4])/306 + 
   (109583*F[1, 3]*F[1, 5]*F[2, 4])/306 + (128239*F[1, 4]*F[1, 5]*F[2, 4])/
    816 - (234289*F[1, 5]^2*F[2, 4])/816 - (1769*F[1, 1]*F[1, 6]*F[2, 4])/
    12 - (4699*F[1, 2]*F[1, 6]*F[2, 4])/153 + (31369*F[1, 3]*F[1, 6]*F[2, 4])/
    153 + (66937*F[1, 4]*F[1, 6]*F[2, 4])/306 - 
   (343003*F[1, 5]*F[1, 6]*F[2, 4])/612 - (134407*F[1, 6]^2*F[2, 4])/612 + 
   (5*F[1, 1]^2*F[2, 5])/12 - (75*F[1, 1]*F[1, 3]*F[2, 5])/34 - 
   (95*F[1, 2]*F[1, 3]*F[2, 5])/153 + (4643*F[1, 3]^2*F[2, 5])/612 - 
   (11*F[1, 1]*F[1, 5]*F[2, 5])/6 - (2009*F[1, 3]*F[1, 5]*F[2, 5])/204 + 
   (11*F[1, 5]^2*F[2, 5])/12 - (563*F[1, 1]*F[1, 6]*F[2, 5])/51 - 
   (95*F[1, 2]*F[1, 6]*F[2, 5])/153 + (125*F[1, 3]*F[1, 6]*F[2, 5])/17 - 
   (69*F[1, 5]*F[1, 6]*F[2, 5])/68 - (5345*F[1, 6]^2*F[2, 5])/612 - 
   (59*F[2, 5]^2)/24 - (89*F[1, 1]^2*F[2, 6])/51 - 
   (1195*F[1, 1]*F[1, 2]*F[2, 6])/612 - (185*F[1, 2]^2*F[2, 6])/204 + 
   (1595*F[1, 1]*F[1, 3]*F[2, 6])/306 - (1115*F[1, 2]*F[1, 3]*F[2, 6])/204 - 
   (35*F[1, 3]^2*F[2, 6])/17 - (70*F[1, 1]*F[1, 5]*F[2, 6])/17 + 
   (460*F[1, 2]*F[1, 5]*F[2, 6])/153 - (2545*F[1, 3]*F[1, 5]*F[2, 6])/612 + 
   (299*F[1, 5]^2*F[2, 6])/51 - (6505*F[1, 1]*F[1, 6]*F[2, 6])/612 + 
   (632*F[1, 2]*F[1, 6]*F[2, 6])/153 + (6913*F[1, 3]*F[1, 6]*F[2, 6])/612 + 
   (1849*F[1, 5]*F[1, 6]*F[2, 6])/612 - (5437*F[1, 6]^2*F[2, 6])/612 - 
   (5*F[2, 6]^2)/6 - (83713*F[1, 1]^2*F[2, 7])/816 - 
   (13585*F[1, 1]*F[1, 2]*F[2, 7])/612 + (273809*F[1, 1]*F[1, 3]*F[2, 7])/
    1224 + (526129*F[1, 1]*F[1, 4]*F[2, 7])/2448 + 
   (7430*F[1, 2]*F[1, 4]*F[2, 7])/153 - (298085*F[1, 3]*F[1, 4]*F[2, 7])/
    612 - (665981*F[1, 1]*F[1, 5]*F[2, 7])/2448 - 
   (3325*F[1, 2]*F[1, 5]*F[2, 7])/153 + (65315*F[1, 3]*F[1, 5]*F[2, 7])/306 + 
   (315239*F[1, 4]*F[1, 5]*F[2, 7])/816 - (35227*F[1, 5]^2*F[2, 7])/204 - 
   (38417*F[1, 1]*F[1, 6]*F[2, 7])/204 + (25*F[1, 2]*F[1, 6]*F[2, 7])/2 - 
   (503*F[1, 3]*F[1, 6]*F[2, 7])/4 + (655195*F[1, 4]*F[1, 6]*F[2, 7])/1224 - 
   (166019*F[1, 5]*F[1, 6]*F[2, 7])/1224 + (416*F[1, 6]^2*F[2, 7])/3 + 
   (105*F[1, 1]*F[1, 2]*F[2, 17])/68 - (35*F[1, 2]^2*F[2, 17])/102 + 
   (105*F[1, 1]*F[1, 3]*F[2, 17])/68 + (145*F[1, 2]*F[1, 3]*F[2, 17])/68 + 
   (505*F[1, 3]^2*F[2, 17])/204 - (105*F[1, 1]*F[1, 4]*F[2, 17])/68 + 
   (35*F[1, 2]*F[1, 4]*F[2, 17])/102 - (505*F[1, 3]*F[1, 4]*F[2, 17])/204 + 
   (105*F[1, 1]*F[1, 5]*F[2, 17])/68 - (50*F[1, 2]*F[1, 5]*F[2, 17])/17 - 
   (25*F[1, 3]*F[1, 5]*F[2, 17])/204 + (265*F[1, 4]*F[1, 5]*F[2, 17])/102 - 
   (265*F[1, 5]^2*F[2, 17])/102 - (105*F[1, 1]*F[1, 6]*F[2, 17])/68 - 
   (214*F[1, 2]*F[1, 6]*F[2, 17])/51 - (477*F[1, 3]*F[1, 6]*F[2, 17])/68 + 
   (463*F[1, 4]*F[1, 6]*F[2, 17])/102 - (33*F[1, 5]*F[1, 6]*F[2, 17])/17 + 
   (463*F[1, 6]^2*F[2, 17])/102 - (23*F[2, 23]^2)/32 + 
   (41*F[1, 1]*F[3, 5])/408 + (115*F[1, 2]*F[3, 5])/306 - 
   (2825*F[1, 3]*F[3, 5])/612 + (863*F[1, 5]*F[3, 5])/204 + 
   (8215*F[1, 6]*F[3, 5])/1224 - (105*F[1, 1]*F[3, 6])/68 + 
   (35*F[1, 2]*F[3, 6])/102 - (505*F[1, 3]*F[3, 6])/204 + 
   (265*F[1, 5]*F[3, 6])/102 + (463*F[1, 6]*F[3, 6])/102 + 
   (113*F[1, 1]*F[3, 7])/51 - (545*F[1, 2]*F[3, 7])/612 + 
   (10195*F[1, 3]*F[3, 7])/1224 - (829*F[1, 5]*F[3, 7])/102 - 
   (16549*F[1, 6]*F[3, 7])/1224 + (1587*F[1, 1]*F[3, 8])/272 + 
   (65*F[1, 2]*F[3, 8])/34 - (348*F[1, 3]*F[3, 8])/17 + 
   (12863*F[1, 5]*F[3, 8])/816 + (1274*F[1, 6]*F[3, 8])/51 + 
   (66545*F[1, 1]*F[3, 9])/612 + (2585*F[1, 2]*F[3, 9])/102 - 
   (51811*F[1, 3]*F[3, 9])/204 + (10307*F[1, 5]*F[3, 9])/51 + 
   (28751*F[1, 6]*F[3, 9])/102 - (233*F[1, 1]*F[3, 10])/408 + 
   (565*F[1, 2]*F[3, 10])/612 - (12815*F[1, 3]*F[3, 10])/1224 + 
   (1991*F[1, 5]*F[3, 10])/204 + (2401*F[1, 6]*F[3, 10])/153 - 
   (105*F[1, 1]*F[3, 11])/136 + (35*F[1, 2]*F[3, 11])/204 - 
   (505*F[1, 3]*F[3, 11])/408 + (265*F[1, 5]*F[3, 11])/204 + 
   (463*F[1, 6]*F[3, 11])/204 + (105*F[1, 1]*F[3, 12])/68 - 
   (35*F[1, 2]*F[3, 12])/102 + (505*F[1, 3]*F[3, 12])/204 - 
   (265*F[1, 5]*F[3, 12])/102 - (463*F[1, 6]*F[3, 12])/102 - 
   (177317*F[1, 1]*F[3, 14])/2448 - (10465*F[1, 2]*F[3, 14])/612 + 
   (216989*F[1, 3]*F[3, 14])/1224 - (112475*F[1, 5]*F[3, 14])/816 - 
   (30457*F[1, 6]*F[3, 14])/153 + (116159*F[1, 1]*F[3, 15])/2448 + 
   (5935*F[1, 2]*F[3, 15])/612 - (119891*F[1, 3]*F[3, 15])/1224 + 
   (21359*F[1, 5]*F[3, 15])/272 + (16033*F[1, 6]*F[3, 15])/153 - 
   (671*F[1, 1]*F[3, 16])/102 - (530*F[1, 2]*F[3, 16])/153 + 
   (1820*F[1, 3]*F[3, 16])/153 - (111*F[1, 5]*F[3, 16])/17 - 
   (2659*F[1, 6]*F[3, 16])/306 - (223*F[1, 1]*F[3, 17])/136 - 
   (5*F[1, 2]*F[3, 17])/204 + (757*F[1, 3]*F[3, 17])/408 + 
   (F[1, 5]*F[3, 17])/204 - (35*F[1, 6]*F[3, 17])/68 - 
   (315*F[1, 1]*F[3, 18])/272 + (35*F[1, 2]*F[3, 18])/136 - 
   (505*F[1, 3]*F[3, 18])/272 + (265*F[1, 5]*F[3, 18])/136 + 
   (463*F[1, 6]*F[3, 18])/136 + (380*F[1, 1]*F[3, 19])/51 + 
   (2245*F[1, 2]*F[3, 19])/612 - (18695*F[1, 3]*F[3, 19])/1224 + 
   (965*F[1, 5]*F[3, 19])/102 + (16073*F[1, 6]*F[3, 19])/1224 + 
   (315*F[1, 1]*F[3, 20])/272 - (35*F[1, 2]*F[3, 20])/136 + 
   (505*F[1, 3]*F[3, 20])/272 - (265*F[1, 5]*F[3, 20])/136 - 
   (463*F[1, 6]*F[3, 20])/136 + (671*F[1, 1]*F[3, 21])/136 + 
   (35*F[1, 2]*F[3, 21])/68 - (1565*F[1, 3]*F[3, 21])/204 + 
   (333*F[1, 5]*F[3, 21])/68 + (2659*F[1, 6]*F[3, 21])/408 + 
   (345*F[1, 1]*F[3, 22])/136 + (55*F[1, 2]*F[3, 22])/204 - 
   (779*F[1, 3]*F[3, 22])/408 + (601*F[1, 5]*F[3, 22])/204 + 
   (181*F[1, 6]*F[3, 22])/68 + (83*F[1, 1]*F[3, 23])/204 - 
   (5*F[1, 2]*F[3, 23])/306 + (247*F[1, 3]*F[3, 23])/612 - 
   (11*F[1, 5]*F[3, 23])/102 - (71*F[1, 6]*F[3, 23])/306 + 
   (161389*F[1, 1]*F[3, 24])/2448 + (8815*F[1, 2]*F[3, 24])/612 - 
   (179543*F[1, 3]*F[3, 24])/1224 + (95711*F[1, 5]*F[3, 24])/816 + 
   (49301*F[1, 6]*F[3, 24])/306 - (6161*F[1, 1]*F[3, 25])/204 - 
   (350*F[1, 2]*F[3, 25])/51 + (6937*F[1, 3]*F[3, 25])/102 - 
   (1863*F[1, 5]*F[3, 25])/34 - (3814*F[1, 6]*F[3, 25])/51 - 
   (44347*F[1, 1]*F[3, 26])/816 - (6835*F[1, 2]*F[3, 26])/612 + 
   (137423*F[1, 3]*F[3, 26])/1224 - (24067*F[1, 5]*F[3, 26])/272 - 
   (147143*F[1, 6]*F[3, 26])/1224 + (671*F[1, 1]*F[3, 27])/102 + 
   (295*F[1, 2]*F[3, 27])/306 - (3895*F[1, 3]*F[3, 27])/306 + 
   (111*F[1, 5]*F[3, 27])/17 + (2659*F[1, 6]*F[3, 27])/306 - 
   (3245*F[1, 1]*F[3, 28])/408 - (3395*F[1, 2]*F[3, 28])/612 + 
   (46945*F[1, 3]*F[3, 28])/1224 - (6245*F[1, 5]*F[3, 28])/204 - 
   (14287*F[1, 6]*F[3, 28])/306 + (5*F[4, 5])/4 - (5*F[4, 6])/12 + 
   (5*F[4, 8])/12 - (5*F[4, 15])/3 - (9*F[4, 18])/4 + F[4, 19]/12 + 
   (5*F[4, 21])/12 - (9*F[4, 26])/4 - (5*F[4, 34])/18 - F[4, 35]/6 - 
   (5*F[4, 37])/6 - (10*F[4, 38])/3 - (7*F[4, 39])/3 - (5*F[4, 40])/3 + 
   F[4, 41] - (5*F[4, 42])/6 - F[4, 43]/3 - (3*F[4, 48])/4 - 
   (27967*F[1, 1]^3*im[1, 1])/204 - (27467*F[1, 1]^2*F[1, 2]*im[1, 1])/612 - 
   (26347*F[1, 1]*F[1, 2]^2*im[1, 1])/1632 - (563*F[1, 2]^3*im[1, 1])/2448 + 
   (294259*F[1, 1]^2*F[1, 3]*im[1, 1])/1224 + 
   (20521*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/612 + 
   (23231*F[1, 2]^2*F[1, 3]*im[1, 1])/1632 + 
   (4069*F[1, 1]*F[1, 3]^2*im[1, 1])/1224 - (7019*F[1, 2]*F[1, 3]^2*im[1, 1])/
    612 + (803*F[1, 3]^3*im[1, 1])/102 + (935311*F[1, 1]^2*F[1, 4]*im[1, 1])/
    2448 + (17915*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/272 + 
   (1693*F[1, 2]^2*F[1, 4]*im[1, 1])/204 - 
   (11556*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/17 - 
   (2525*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/816 - 
   (1206619*F[1, 1]*F[1, 4]^2*im[1, 1])/1632 - 
   (9587*F[1, 2]*F[1, 4]^2*im[1, 1])/144 + 
   (3737477*F[1, 3]*F[1, 4]^2*im[1, 1])/4896 + (889043*F[1, 4]^3*im[1, 1])/
    1836 - (572897*F[1, 1]^2*F[1, 5]*im[1, 1])/1224 - 
   (6967*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/136 - 
   (8557*F[1, 2]^2*F[1, 5]*im[1, 1])/816 + 
   (150989*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/408 - 
   (2615*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/1224 - 
   (4169*F[1, 3]^2*F[1, 5]*im[1, 1])/612 + 
   (680429*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/408 + 
   (34985*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/408 - 
   (105909*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/136 - 
   (1276199*F[1, 4]^2*F[1, 5]*im[1, 1])/816 - 
   (1536629*F[1, 1]*F[1, 5]^2*im[1, 1])/2448 - 
   (2483*F[1, 2]*F[1, 5]^2*im[1, 1])/136 + (34837*F[1, 3]*F[1, 5]^2*im[1, 1])/
    272 + (882557*F[1, 4]*F[1, 5]^2*im[1, 1])/816 - 
   (464245*F[1, 5]^3*im[1, 1])/3672 - (587237*F[1, 1]^2*F[1, 6]*im[1, 1])/
    2448 - (6437*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/612 - 
   (44431*F[1, 2]^2*F[1, 6]*im[1, 1])/2448 - 
   (124991*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/408 + 
   (3628*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/153 - 
   (22111*F[1, 3]^2*F[1, 6]*im[1, 1])/1224 + 
   (142213*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/306 - 
   (64165*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/1224 + 
   (712141*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/1224 - 
   (24151*F[1, 4]^2*F[1, 6]*im[1, 1])/48 + 
   (27916*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/153 + 
   (995*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/36 - 
   (176573*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/612 - 
   (313603*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/1224 + 
   (734275*F[1, 5]^2*F[1, 6]*im[1, 1])/2448 + 
   (1120361*F[1, 1]*F[1, 6]^2*im[1, 1])/2448 - 
   (1205*F[1, 2]*F[1, 6]^2*im[1, 1])/51 + (66959*F[1, 3]*F[1, 6]^2*im[1, 1])/
    612 - (70847*F[1, 4]*F[1, 6]^2*im[1, 1])/102 + 
   (233369*F[1, 5]*F[1, 6]^2*im[1, 1])/2448 - (238447*F[1, 6]^3*im[1, 1])/
    1224 + (131*F[1, 1]*F[2, 3]*im[1, 1])/68 - (5*F[1, 2]*F[2, 3]*im[1, 1])/
    102 - (61*F[1, 3]*F[2, 3]*im[1, 1])/12 + (F[1, 5]*F[2, 3]*im[1, 1])/102 - 
   (35*F[1, 6]*F[2, 3]*im[1, 1])/34 + (825097*F[1, 1]*F[2, 4]*im[1, 1])/
    2448 + (21223*F[1, 2]*F[2, 4]*im[1, 1])/306 - 
   (93662*F[1, 3]*F[2, 4]*im[1, 1])/153 - (160273*F[1, 4]*F[2, 4]*im[1, 1])/
    612 + (2365279*F[1, 5]*F[2, 4]*im[1, 1])/2448 + 
   (144140*F[1, 6]*F[2, 4]*im[1, 1])/153 + (1453*F[1, 1]*F[2, 5]*im[1, 1])/
    102 + (190*F[1, 2]*F[2, 5]*im[1, 1])/153 - (377*F[1, 3]*F[2, 5]*im[1, 1])/
    36 + (554*F[1, 5]*F[2, 5]*im[1, 1])/51 + (13567*F[1, 6]*F[2, 5]*im[1, 1])/
    612 + (2657*F[1, 1]*F[2, 6]*im[1, 1])/204 + (43*F[1, 2]*F[2, 6]*im[1, 1])/
    153 - (2519*F[1, 3]*F[2, 6]*im[1, 1])/306 - 
   (110*F[1, 5]*F[2, 6]*im[1, 1])/17 + (8617*F[1, 6]*F[2, 6]*im[1, 1])/612 + 
   (1081645*F[1, 1]*F[2, 7]*im[1, 1])/2448 + (19235*F[1, 2]*F[2, 7]*im[1, 1])/
    612 - (381151*F[1, 3]*F[2, 7]*im[1, 1])/1224 - 
   (198737*F[1, 4]*F[2, 7]*im[1, 1])/306 + (1320947*F[1, 5]*F[2, 7]*im[1, 1])/
    2448 + (210983*F[1, 6]*F[2, 7]*im[1, 1])/1224 - 
   (105*F[1, 1]*F[2, 17]*im[1, 1])/68 + (353*F[1, 2]*F[2, 17]*im[1, 1])/102 + 
   (131*F[1, 3]*F[2, 17]*im[1, 1])/204 - (53*F[1, 4]*F[2, 17]*im[1, 1])/17 + 
   (583*F[1, 5]*F[2, 17]*im[1, 1])/102 + (145*F[1, 6]*F[2, 17]*im[1, 1])/
    102 - (437*F[3, 5]*im[1, 1])/68 - (53*F[3, 6]*im[1, 1])/17 + 
   (755*F[3, 7]*im[1, 1])/68 - (2663*F[3, 8]*im[1, 1])/102 - 
   (103651*F[3, 9]*im[1, 1])/306 - (245*F[3, 10]*im[1, 1])/17 - 
   (53*F[3, 11]*im[1, 1])/34 + (53*F[3, 12]*im[1, 1])/17 + 
   (142019*F[3, 14]*im[1, 1])/612 - (20321*F[3, 15]*im[1, 1])/153 + 
   (505*F[3, 16]*im[1, 1])/51 + (5*F[3, 17]*im[1, 1])/17 - 
   (159*F[3, 18]*im[1, 1])/68 - (3013*F[3, 19]*im[1, 1])/204 + 
   (159*F[3, 20]*im[1, 1])/68 - (295*F[3, 21]*im[1, 1])/34 - 
   (106*F[3, 22]*im[1, 1])/17 - (8*F[3, 23]*im[1, 1])/17 - 
   (120961*F[3, 24]*im[1, 1])/612 + (18721*F[3, 25]*im[1, 1])/204 + 
   (30757*F[3, 26]*im[1, 1])/204 - (925*F[3, 27]*im[1, 1])/102 + 
   (2392*F[3, 28]*im[1, 1])/51 + (451801*F[1, 1]^2*im[1, 1]^2)/1088 + 
   (275323*F[1, 1]*F[1, 2]*im[1, 1]^2)/4896 + (115109*F[1, 2]^2*im[1, 1]^2)/
    7344 - (553139*F[1, 1]*F[1, 3]*im[1, 1]^2)/2448 - 
   (92515*F[1, 2]*F[1, 3]*im[1, 1]^2)/4896 - (21241*F[1, 3]^2*im[1, 1]^2)/
    14688 - (31119187*F[1, 1]*F[1, 4]*im[1, 1]^2)/29376 - 
   (555235*F[1, 2]*F[1, 4]*im[1, 1]^2)/14688 + 
   (9649385*F[1, 3]*F[1, 4]*im[1, 1]^2)/29376 + (312593*F[1, 4]^2*im[1, 1]^2)/
    306 + (21770639*F[1, 1]*F[1, 5]*im[1, 1]^2)/29376 + 
   (345323*F[1, 2]*F[1, 5]*im[1, 1]^2)/14688 - 
   (2184103*F[1, 3]*F[1, 5]*im[1, 1]^2)/29376 - 
   (3206465*F[1, 4]*F[1, 5]*im[1, 1]^2)/2448 + (2153239*F[1, 5]^2*im[1, 1]^2)/
    9792 - (6146485*F[1, 1]*F[1, 6]*im[1, 1]^2)/29376 + 
   (3851*F[1, 2]*F[1, 6]*im[1, 1]^2)/816 + 
   (1513801*F[1, 3]*F[1, 6]*im[1, 1]^2)/7344 + 
   (6180269*F[1, 4]*F[1, 6]*im[1, 1]^2)/14688 - 
   (12845333*F[1, 5]*F[1, 6]*im[1, 1]^2)/29376 - 
   (277043*F[1, 6]^2*im[1, 1]^2)/7344 + (1039*F[2, 3]*im[1, 1]^2)/408 - 
   (499753*F[2, 4]*im[1, 1]^2)/612 - (7423*F[2, 5]*im[1, 1]^2)/408 - 
   (8185*F[2, 6]*im[1, 1]^2)/1224 - (128891*F[2, 7]*im[1, 1]^2)/306 - 
   (53*F[2, 17]*im[1, 1]^2)/17 - (79381*F[1, 1]*im[1, 1]^3)/272 - 
   (206785*F[1, 2]*im[1, 1]^3)/14688 - (1723501*F[1, 3]*im[1, 1]^3)/29376 + 
   (3237547*F[1, 4]*im[1, 1]^3)/7344 - (126421*F[1, 5]*im[1, 1]^3)/1728 + 
   (3953743*F[1, 6]*im[1, 1]^3)/14688 - (46974299*im[1, 1]^4)/881280 + 
   (235553*F[1, 1]*re[3, 1])/816 + (94225*F[1, 2]*re[3, 1])/1224 - 
   (404389*F[1, 3]*re[3, 1])/816 + (490577*F[1, 5]*re[3, 1])/1224 + 
   (221723*F[1, 6]*re[3, 1])/408 - (225623*im[1, 1]*re[3, 1])/306, 
 Fr["p12435"][4, 31] -> F[4, 52], Fr["p12435"][4, 32] -> 
  (1527*F[1, 1]^3*F[1, 2])/544 + (315*F[1, 1]^2*F[1, 2]^2)/136 + 
   (177*F[1, 1]*F[1, 2]^3)/136 + (785*F[1, 2]^4)/272 - 
   (3*F[1, 1]^2*F[1, 2]*F[1, 3])/17 - (6*F[1, 1]*F[1, 2]^2*F[1, 3])/17 + 
   (63*F[1, 2]^3*F[1, 3])/136 + (9*F[1, 1]*F[1, 2]*F[1, 3]^2)/34 + 
   (63*F[1, 2]^2*F[1, 3]^2)/136 - (71*F[1, 2]*F[1, 3]^3)/136 - 
   (3159*F[1, 1]^3*F[1, 4])/544 - (97*F[1, 1]^2*F[1, 2]*F[1, 4])/272 + 
   (435*F[1, 1]*F[1, 2]^2*F[1, 4])/136 - (1261*F[1, 2]^3*F[1, 4])/816 + 
   (3*F[1, 1]^2*F[1, 3]*F[1, 4])/17 + (6*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 4])/
    17 - (63*F[1, 2]^2*F[1, 3]*F[1, 4])/136 - (9*F[1, 1]*F[1, 3]^2*F[1, 4])/
    34 - (63*F[1, 2]*F[1, 3]^2*F[1, 4])/136 + (71*F[1, 3]^3*F[1, 4])/136 + 
   (3003*F[1, 1]^2*F[1, 4]^2)/272 + (2977*F[1, 1]*F[1, 2]*F[1, 4]^2)/544 - 
   (2495*F[1, 2]^2*F[1, 4]^2)/272 - (33441*F[1, 1]*F[1, 4]^3)/544 - 
   (5515*F[1, 2]*F[1, 4]^3)/408 + (31091*F[1, 4]^4)/408 - F[1, 1]^3*F[1, 5] + 
   (97*F[1, 1]^2*F[1, 2]*F[1, 5])/272 - 3*F[1, 1]*F[1, 2]^2*F[1, 5] - 
   (1799*F[1, 2]^3*F[1, 5])/816 + (6*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/17 + 
   (6*F[1, 2]^2*F[1, 3]*F[1, 5])/17 - (9*F[1, 2]*F[1, 3]^2*F[1, 5])/34 - 
   (2545*F[1, 1]^2*F[1, 4]*F[1, 5])/272 - 
   (412*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/17 + 
   (1503*F[1, 2]^2*F[1, 4]*F[1, 5])/272 - (6*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/
    17 - (6*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/17 + 
   (9*F[1, 3]^2*F[1, 4]*F[1, 5])/34 + (3493*F[1, 1]*F[1, 4]^2*F[1, 5])/34 + 
   (18847*F[1, 2]*F[1, 4]^2*F[1, 5])/544 - (71563*F[1, 4]^3*F[1, 5])/544 - 
   4*F[1, 1]^2*F[1, 5]^2 + (2903*F[1, 1]*F[1, 2]*F[1, 5]^2)/272 + 
   (103*F[1, 2]^2*F[1, 5]^2)/136 - (3*F[1, 2]*F[1, 3]*F[1, 5]^2)/17 - 
   (3583*F[1, 1]*F[1, 4]*F[1, 5]^2)/272 - (2435*F[1, 2]*F[1, 4]*F[1, 5]^2)/
    136 + (3*F[1, 3]*F[1, 4]*F[1, 5]^2)/17 + (4525*F[1, 4]^2*F[1, 5]^2)/136 - 
   (19*F[1, 1]*F[1, 5]^3)/2 + (1489*F[1, 2]*F[1, 5]^3)/1632 + 
   (6349*F[1, 4]*F[1, 5]^3)/544 + F[1, 5]^4/48 + 
   (3633*F[1, 1]^2*F[1, 2]*F[1, 6])/544 + (6*F[1, 1]*F[1, 2]^2*F[1, 6])/17 + 
   (3*F[1, 2]^3*F[1, 6])/17 - (6*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/17 - 
   (6*F[1, 2]^2*F[1, 3]*F[1, 6])/17 + (9*F[1, 2]*F[1, 3]^2*F[1, 6])/34 - 
   (8529*F[1, 1]^2*F[1, 4]*F[1, 6])/544 - 
   (1671*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/272 - (3*F[1, 2]^2*F[1, 4]*F[1, 6])/
    17 + (6*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/17 + 
   (6*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 6])/17 - (9*F[1, 3]^2*F[1, 4]*F[1, 6])/
    34 - (1689*F[1, 1]*F[1, 4]^2*F[1, 6])/272 - 
   (1127*F[1, 2]*F[1, 4]^2*F[1, 6])/136 + (7179*F[1, 4]^3*F[1, 6])/136 - 
   3*F[1, 1]^2*F[1, 5]*F[1, 6] - (1029*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/136 - 
   (6*F[1, 2]^2*F[1, 5]*F[1, 6])/17 + (6*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/
    17 + (4701*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/136 + 
   (6179*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/272 - 
   (6*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/17 - (23491*F[1, 4]^2*F[1, 5]*F[1, 6])/
    272 + 9*F[1, 1]*F[1, 5]^2*F[1, 6] - (4025*F[1, 2]*F[1, 5]^2*F[1, 6])/
    544 + (4297*F[1, 4]*F[1, 5]^2*F[1, 6])/544 + 7*F[1, 5]^3*F[1, 6] - 
   (3063*F[1, 1]*F[1, 2]*F[1, 6]^2)/272 + (9*F[1, 2]^2*F[1, 6]^2)/34 - 
   (3*F[1, 2]*F[1, 3]*F[1, 6]^2)/17 + (7959*F[1, 1]*F[1, 4]*F[1, 6]^2)/272 + 
   (689*F[1, 2]*F[1, 4]*F[1, 6]^2)/136 + (3*F[1, 3]*F[1, 4]*F[1, 6]^2)/17 - 
   (861*F[1, 4]^2*F[1, 6]^2)/136 + 6*F[1, 1]*F[1, 5]*F[1, 6]^2 + 
   (1613*F[1, 2]*F[1, 5]*F[1, 6]^2)/272 - (6509*F[1, 4]*F[1, 5]*F[1, 6]^2)/
    272 - 5*F[1, 5]^2*F[1, 6]^2 + (1177*F[1, 2]*F[1, 6]^3)/272 - 
   (2809*F[1, 4]*F[1, 6]^3)/272 - 2*F[1, 5]*F[1, 6]^3 + 
   (81*F[1, 1]*F[1, 2]*F[2, 3])/68 + (81*F[1, 2]*F[1, 3]*F[2, 3])/68 - 
   (81*F[1, 1]*F[1, 4]*F[2, 3])/68 - (81*F[1, 3]*F[1, 4]*F[2, 3])/68 - 
   (465*F[1, 1]*F[1, 2]*F[2, 4])/68 - (63*F[1, 2]^2*F[2, 4])/34 + 
   (1077*F[1, 1]*F[1, 4]*F[2, 4])/68 + (961*F[1, 2]*F[1, 4]*F[2, 4])/272 - 
   (9705*F[1, 4]^2*F[2, 4])/272 + 3*F[1, 1]*F[1, 5]*F[2, 4] - 
   (4213*F[1, 2]*F[1, 5]*F[2, 4])/272 + (15637*F[1, 4]*F[1, 5]*F[2, 4])/272 + 
   16*F[1, 5]^2*F[2, 4] - (2385*F[1, 2]*F[1, 6]*F[2, 4])/136 + 
   (6057*F[1, 4]*F[1, 6]*F[2, 4])/136 + 9*F[1, 5]*F[1, 6]*F[2, 4] - 
   (3*F[1, 2]*F[1, 3]*F[2, 5])/17 + (3*F[1, 3]*F[1, 4]*F[2, 5])/17 - 
   (3*F[1, 2]*F[1, 6]*F[2, 5])/17 + (3*F[1, 4]*F[1, 6]*F[2, 5])/17 - 
   (6*F[1, 1]*F[1, 2]*F[2, 6])/17 + (63*F[1, 2]^2*F[2, 6])/68 + 
   (63*F[1, 2]*F[1, 3]*F[2, 6])/68 + (6*F[1, 1]*F[1, 4]*F[2, 6])/17 - 
   (63*F[1, 2]*F[1, 4]*F[2, 6])/68 - (63*F[1, 3]*F[1, 4]*F[2, 6])/68 + 
   (6*F[1, 2]*F[1, 5]*F[2, 6])/17 - (6*F[1, 4]*F[1, 5]*F[2, 6])/17 - 
   (6*F[1, 2]*F[1, 6]*F[2, 6])/17 + (6*F[1, 4]*F[1, 6]*F[2, 6])/17 - 
   (4011*F[1, 1]*F[1, 2]*F[2, 7])/272 + (F[1, 2]^2*F[2, 7])/2 + 
   (14619*F[1, 1]*F[1, 4]*F[2, 7])/272 + (7937*F[1, 2]*F[1, 4]*F[2, 7])/272 - 
   (29901*F[1, 4]^2*F[2, 7])/272 + 12*F[1, 1]*F[1, 5]*F[2, 7] - 
   (925*F[1, 2]*F[1, 5]*F[2, 7])/136 + (1401*F[1, 4]*F[1, 5]*F[2, 7])/136 + 
   (27*F[1, 5]^2*F[2, 7])/4 + (55*F[1, 2]*F[1, 6]*F[2, 7])/8 - 
   (255*F[1, 4]*F[1, 6]*F[2, 7])/8 - 7*F[1, 5]*F[1, 6]*F[2, 7] + 
   (3*F[2, 7]^2)/4 - (9*F[1, 1]*F[1, 2]*F[2, 16])/2 - 
   (27*F[1, 2]^2*F[2, 16])/4 + (9*F[1, 1]*F[1, 4]*F[2, 16])/2 + 
   6*F[1, 2]*F[1, 4]*F[2, 16] + (3*F[1, 4]^2*F[2, 16])/4 + (3*F[2, 16]^2)/4 - 
   (3*F[1, 1]*F[1, 2]*F[2, 17])/4 - (63*F[1, 2]^2*F[2, 17])/68 - 
   (63*F[1, 2]*F[1, 3]*F[2, 17])/68 + (3*F[1, 1]*F[1, 4]*F[2, 17])/4 + 
   (63*F[1, 2]*F[1, 4]*F[2, 17])/34 + (63*F[1, 3]*F[1, 4]*F[2, 17])/68 - 
   (63*F[1, 4]^2*F[2, 17])/68 - (3*F[1, 2]*F[1, 5]*F[2, 17])/17 + 
   (3*F[1, 4]*F[1, 5]*F[2, 17])/17 + (3*F[1, 2]*F[1, 6]*F[2, 17])/17 - 
   (3*F[1, 4]*F[1, 6]*F[2, 17])/17 - (237*F[1, 2]*F[3, 5])/68 + 
   (237*F[1, 4]*F[3, 5])/68 - (48*F[1, 2]*F[3, 6])/17 + 
   (48*F[1, 4]*F[3, 6])/17 + (219*F[1, 2]*F[3, 7])/68 - 
   (219*F[1, 4]*F[3, 7])/68 + (435*F[1, 2]*F[3, 8])/272 - 
   (435*F[1, 4]*F[3, 8])/272 + (845*F[1, 2]*F[3, 9])/68 - 
   (3225*F[1, 4]*F[3, 9])/68 - 11*F[1, 5]*F[3, 9] - 
   (66*F[1, 2]*F[3, 10])/17 + (66*F[1, 4]*F[3, 10])/17 - 
   (147*F[1, 2]*F[3, 11])/68 + (147*F[1, 4]*F[3, 11])/68 - 
   (63*F[1, 2]*F[3, 12])/68 + (63*F[1, 4]*F[3, 12])/68 - 
   (3*F[1, 2]*F[3, 13])/2 + (3*F[1, 4]*F[3, 13])/2 - 
   (2885*F[1, 2]*F[3, 14])/272 + (9957*F[1, 4]*F[3, 14])/272 + 
   8*F[1, 5]*F[3, 14] + (917*F[1, 2]*F[3, 15])/272 - 
   (4725*F[1, 4]*F[3, 15])/272 - 5*F[1, 5]*F[3, 15] - 
   (585*F[1, 2]*F[3, 16])/68 + (585*F[1, 4]*F[3, 16])/68 - 
   (81*F[1, 2]*F[3, 17])/68 + (81*F[1, 4]*F[3, 17])/68 - 
   (67*F[1, 2]*F[3, 18])/136 - (137*F[1, 4]*F[3, 18])/136 + 
   (699*F[1, 2]*F[3, 19])/68 - (699*F[1, 4]*F[3, 19])/68 + 
   (543*F[1, 2]*F[3, 20])/136 - (339*F[1, 4]*F[3, 20])/136 + 
   (171*F[1, 2]*F[3, 21])/68 - (171*F[1, 4]*F[3, 21])/68 - 
   (39*F[1, 2]*F[3, 22])/34 + (39*F[1, 4]*F[3, 22])/34 - 
   (27*F[1, 2]*F[3, 23])/34 + (27*F[1, 4]*F[3, 23])/34 + 
   (1789*F[1, 2]*F[3, 24])/272 - (7773*F[1, 4]*F[3, 24])/272 - 
   7*F[1, 5]*F[3, 24] - (69*F[1, 2]*F[3, 25])/34 + 
   (375*F[1, 4]*F[3, 25])/34 + 3*F[1, 5]*F[3, 25] - 
   (2949*F[1, 2]*F[3, 26])/272 + (7845*F[1, 4]*F[3, 26])/272 + 
   6*F[1, 5]*F[3, 26] + (585*F[1, 2]*F[3, 27])/68 - 
   (585*F[1, 4]*F[3, 27])/68 - (75*F[1, 2]*F[3, 28])/68 + 
   (75*F[1, 4]*F[3, 28])/68 + (3*F[1, 2]*F[3, 30])/2 - 
   (3*F[1, 4]*F[3, 30])/2 - (3*F[1, 2]*F[3, 31])/2 + (3*F[1, 4]*F[3, 31])/2 - 
   2*F[4, 14] + 3*F[4, 23] - F[4, 70]/2 + (3*F[4, 74])/2 + 
   F[1, 1]^3*im[1, 1] - (1039*F[1, 1]^2*F[1, 2]*im[1, 1])/68 - 
   (111*F[1, 1]*F[1, 2]^2*im[1, 1])/68 + (215*F[1, 2]^3*im[1, 1])/816 - 
   (3*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/17 - (39*F[1, 2]^2*F[1, 3]*im[1, 1])/
    68 + (177*F[1, 2]*F[1, 3]^2*im[1, 1])/136 + 
   (2875*F[1, 1]^2*F[1, 4]*im[1, 1])/68 + 
   (8361*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/272 - 
   (2199*F[1, 2]^2*F[1, 4]*im[1, 1])/272 + 
   (3*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/17 + 
   (39*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/68 - 
   (177*F[1, 3]^2*F[1, 4]*im[1, 1])/136 - (32261*F[1, 1]*F[1, 4]^2*im[1, 1])/
    272 - (4329*F[1, 2]*F[1, 4]^2*im[1, 1])/136 + 
   (2384*F[1, 4]^3*im[1, 1])/17 + 14*F[1, 1]^2*F[1, 5]*im[1, 1] - 
   (2019*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/136 + 
   (101*F[1, 2]^2*F[1, 5]*im[1, 1])/68 + (3*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/
    17 + (1475*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/136 + 
   (10249*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/272 - 
   (3*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/17 - 
   (22553*F[1, 4]^2*F[1, 5]*im[1, 1])/272 + (55*F[1, 1]*F[1, 5]^2*im[1, 1])/
    2 - (1587*F[1, 2]*F[1, 5]^2*im[1, 1])/272 - 
   (8137*F[1, 4]*F[1, 5]^2*im[1, 1])/272 + (29*F[1, 5]^3*im[1, 1])/12 + 
   3*F[1, 1]^2*F[1, 6]*im[1, 1] + (4647*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/
    272 - (3*F[1, 2]^2*F[1, 6]*im[1, 1])/17 - 
   (3*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/17 - 
   (16887*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/272 - 
   (460*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/17 + 
   (3*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/17 + 
   (1789*F[1, 4]^2*F[1, 6]*im[1, 1])/17 - 24*F[1, 1]*F[1, 5]*F[1, 6]*
    im[1, 1] + (2761*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/272 - 
   (585*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/272 - 
   20*F[1, 5]^2*F[1, 6]*im[1, 1] - 6*F[1, 1]*F[1, 6]^2*im[1, 1] - 
   (2033*F[1, 2]*F[1, 6]^2*im[1, 1])/272 + (6929*F[1, 4]*F[1, 6]^2*im[1, 1])/
    272 + 10*F[1, 5]*F[1, 6]^2*im[1, 1] + 2*F[1, 6]^3*im[1, 1] - 
   (81*F[1, 2]*F[2, 3]*im[1, 1])/34 + (81*F[1, 4]*F[2, 3]*im[1, 1])/34 - 
   3*F[1, 1]*F[2, 4]*im[1, 1] + (10843*F[1, 2]*F[2, 4]*im[1, 1])/272 - 
   (32059*F[1, 4]*F[2, 4]*im[1, 1])/272 - 44*F[1, 5]*F[2, 4]*im[1, 1] - 
   9*F[1, 6]*F[2, 4]*im[1, 1] + (6*F[1, 2]*F[2, 5]*im[1, 1])/17 - 
   (6*F[1, 4]*F[2, 5]*im[1, 1])/17 - (39*F[1, 2]*F[2, 6]*im[1, 1])/68 + 
   (39*F[1, 4]*F[2, 6]*im[1, 1])/68 - 12*F[1, 1]*F[2, 7]*im[1, 1] + 
   (3991*F[1, 2]*F[2, 7]*im[1, 1])/272 - (8751*F[1, 4]*F[2, 7]*im[1, 1])/
    272 - (37*F[1, 5]*F[2, 7]*im[1, 1])/2 + 7*F[1, 6]*F[2, 7]*im[1, 1] + 
   (9*F[1, 2]*F[2, 16]*im[1, 1])/2 - (9*F[1, 4]*F[2, 16]*im[1, 1])/2 + 
   (57*F[1, 2]*F[2, 17]*im[1, 1])/34 - (57*F[1, 4]*F[2, 17]*im[1, 1])/34 + 
   11*F[3, 9]*im[1, 1] - 8*F[3, 14]*im[1, 1] + 5*F[3, 15]*im[1, 1] + 
   7*F[3, 24]*im[1, 1] - 3*F[3, 25]*im[1, 1] - 6*F[3, 26]*im[1, 1] - 
   10*F[1, 1]^2*im[1, 1]^2 + (11275*F[1, 1]*F[1, 2]*im[1, 1]^2)/1088 + 
   (7*F[1, 2]^2*im[1, 1]^2)/12 - (73*F[1, 2]*F[1, 3]*im[1, 1]^2)/68 - 
   (3659*F[1, 1]*F[1, 4]*im[1, 1]^2)/1088 - 
   (13427*F[1, 2]*F[1, 4]*im[1, 1]^2)/816 + (73*F[1, 3]*F[1, 4]*im[1, 1]^2)/
    68 + (6425*F[1, 4]^2*im[1, 1]^2)/272 - (53*F[1, 1]*F[1, 5]*im[1, 1]^2)/
    2 + (16619*F[1, 2]*F[1, 5]*im[1, 1]^2)/3264 + 
   (37391*F[1, 4]*F[1, 5]*im[1, 1]^2)/1088 - (35*F[1, 5]^2*im[1, 1]^2)/8 + 
   15*F[1, 1]*F[1, 6]*im[1, 1]^2 - (22057*F[1, 2]*F[1, 6]*im[1, 1]^2)/3264 + 
   (6627*F[1, 4]*F[1, 6]*im[1, 1]^2)/1088 + (131*F[1, 5]*F[1, 6]*im[1, 1]^2)/
    6 - 5*F[1, 6]^2*im[1, 1]^2 + 28*F[2, 4]*im[1, 1]^2 + 
   (23*F[2, 7]*im[1, 1]^2)/2 + (17*F[1, 1]*im[1, 1]^3)/2 + 
   (2639*F[1, 2]*im[1, 1]^3)/1088 - (29431*F[1, 4]*im[1, 1]^3)/1088 - 
   (17*F[1, 5]*im[1, 1]^3)/12 - (53*F[1, 6]*im[1, 1]^3)/6 + 
   (449*im[1, 1]^4)/120 + (9185*F[1, 2]*re[3, 1])/136 - 
   (21085*F[1, 4]*re[3, 1])/136 - 30*F[1, 5]*re[3, 1] + 30*im[1, 1]*re[3, 1], 
 Fr["p12435"][4, 33] -> F[4, 87], Fr["p12435"][4, 34] -> F[4, 40], 
 Fr["p12435"][4, 35] -> F[4, 14], Fr["p12435"][4, 36] -> F[4, 85], 
 Fr["p12435"][4, 37] -> F[4, 84], Fr["p12435"][4, 38] -> F[4, 86], 
 Fr["p12435"][4, 39] -> F[4, 8], Fr["p12435"][4, 40] -> F[4, 7], 
 Fr["p12435"][4, 41] -> F[4, 35], Fr["p12435"][4, 42] -> F[4, 108], 
 Fr["p12435"][4, 43] -> F[4, 11], Fr["p12435"][4, 44] -> F[4, 107], 
 Fr["p12435"][4, 45] -> (10021*F[1, 1]^3*F[1, 2])/1836 + 
   (35*F[1, 1]^2*F[1, 2]^2)/17 + (59*F[1, 1]*F[1, 2]^3)/51 + 
   (649*F[1, 2]^4)/306 - (8*F[1, 1]^2*F[1, 2]*F[1, 3])/51 - 
   (16*F[1, 1]*F[1, 2]^2*F[1, 3])/51 + (7*F[1, 2]^3*F[1, 3])/17 + 
   (4*F[1, 1]*F[1, 2]*F[1, 3]^2)/17 + (7*F[1, 2]^2*F[1, 3]^2)/17 - 
   (71*F[1, 2]*F[1, 3]^3)/153 - (4309*F[1, 1]^3*F[1, 4])/1836 - 
   (11035*F[1, 1]^2*F[1, 2]*F[1, 4])/918 + (145*F[1, 1]*F[1, 2]^2*F[1, 4])/
    51 - (205*F[1, 2]^3*F[1, 4])/306 + (8*F[1, 1]^2*F[1, 3]*F[1, 4])/51 + 
   (16*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 4])/51 - (7*F[1, 2]^2*F[1, 3]*F[1, 4])/
    17 - (4*F[1, 1]*F[1, 3]^2*F[1, 4])/17 - (7*F[1, 2]*F[1, 3]^2*F[1, 4])/
    17 + (71*F[1, 3]^3*F[1, 4])/153 - (1463*F[1, 1]^2*F[1, 4]^2)/918 + 
   (91891*F[1, 1]*F[1, 2]*F[1, 4]^2)/1836 - (413*F[1, 2]^2*F[1, 4]^2)/51 - 
   (18859*F[1, 1]*F[1, 4]^3)/1836 - (83899*F[1, 2]*F[1, 4]^3)/1377 + 
   (25834*F[1, 4]^4)/1377 + (4*F[1, 1]^3*F[1, 5])/9 + 
   (11035*F[1, 1]^2*F[1, 2]*F[1, 5])/918 - (8*F[1, 1]*F[1, 2]^2*F[1, 5])/3 - 
   (815*F[1, 2]^3*F[1, 5])/306 + (16*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/51 + 
   (16*F[1, 2]^2*F[1, 3]*F[1, 5])/51 - (4*F[1, 2]*F[1, 3]^2*F[1, 5])/17 - 
   (2263*F[1, 1]^2*F[1, 4]*F[1, 5])/918 - 
   (47492*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/459 + 
   (92*F[1, 2]^2*F[1, 4]*F[1, 5])/17 - (16*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/
    51 - (16*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/51 + 
   (4*F[1, 3]^2*F[1, 4]*F[1, 5])/17 + (15260*F[1, 1]*F[1, 4]^2*F[1, 5])/459 + 
   (26501*F[1, 2]*F[1, 4]^2*F[1, 5])/204 - (26581*F[1, 4]^3*F[1, 5])/612 + 
   2*F[1, 1]^2*F[1, 5]^2 + (34277*F[1, 1]*F[1, 2]*F[1, 5]^2)/918 + 
   (2*F[1, 2]^2*F[1, 5]^2)/17 - (8*F[1, 2]*F[1, 3]*F[1, 5]^2)/51 - 
   (21629*F[1, 1]*F[1, 4]*F[1, 5]^2)/918 - (3169*F[1, 2]*F[1, 4]*F[1, 5]^2)/
    51 + (8*F[1, 3]*F[1, 4]*F[1, 5]^2)/51 + (1667*F[1, 4]^2*F[1, 5]^2)/51 + 
   (14*F[1, 1]*F[1, 5]^3)/3 + (15211*F[1, 2]*F[1, 5]^3)/5508 - 
   (52339*F[1, 4]*F[1, 5]^3)/5508 + (2*F[1, 5]^4)/3 + 
   (9073*F[1, 1]^2*F[1, 2]*F[1, 6])/612 + (16*F[1, 1]*F[1, 2]^2*F[1, 6])/51 + 
   (8*F[1, 2]^3*F[1, 6])/51 - (16*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/51 - 
   (16*F[1, 2]^2*F[1, 3]*F[1, 6])/51 + (4*F[1, 2]*F[1, 3]^2*F[1, 6])/17 - 
   (3361*F[1, 1]^2*F[1, 4]*F[1, 6])/612 + 
   (913*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/306 - (8*F[1, 2]^2*F[1, 4]*F[1, 6])/
    51 + (16*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/51 + 
   (16*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 6])/51 - (4*F[1, 3]^2*F[1, 4]*F[1, 6])/
    17 + (1031*F[1, 1]*F[1, 4]^2*F[1, 6])/306 - 
   (20687*F[1, 2]*F[1, 4]^2*F[1, 6])/459 + (4367*F[1, 4]^3*F[1, 6])/459 + 
   (4*F[1, 1]^2*F[1, 5]*F[1, 6])/3 - (5041*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/
    153 - (16*F[1, 2]^2*F[1, 5]*F[1, 6])/51 + 
   (16*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/51 + 
   (1471*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/153 + 
   (80009*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/918 - 
   (16*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/51 - 
   (26987*F[1, 4]^2*F[1, 5]*F[1, 6])/918 - (14*F[1, 1]*F[1, 5]^2*F[1, 6])/3 - 
   (49475*F[1, 2]*F[1, 5]^2*F[1, 6])/1836 + (35603*F[1, 4]*F[1, 5]^2*F[1, 6])/
    1836 - (11*F[1, 5]^3*F[1, 6])/3 - (8503*F[1, 1]*F[1, 2]*F[1, 6]^2)/306 + 
   (4*F[1, 2]^2*F[1, 6]^2)/17 - (8*F[1, 2]*F[1, 3]*F[1, 6]^2)/51 + 
   (2791*F[1, 1]*F[1, 4]*F[1, 6]^2)/306 + (3563*F[1, 2]*F[1, 4]*F[1, 6]^2)/
    459 + (8*F[1, 3]*F[1, 4]*F[1, 6]^2)/51 - (1427*F[1, 4]^2*F[1, 6]^2)/459 - 
   (8*F[1, 1]*F[1, 5]*F[1, 6]^2)/3 + (18167*F[1, 2]*F[1, 5]*F[1, 6]^2)/918 - 
   (5519*F[1, 4]*F[1, 5]*F[1, 6]^2)/918 + (8*F[1, 5]^2*F[1, 6]^2)/3 + 
   (8971*F[1, 2]*F[1, 6]^3)/918 - (3259*F[1, 4]*F[1, 6]^3)/918 + 
   (8*F[1, 5]*F[1, 6]^3)/9 + (18*F[1, 1]*F[1, 2]*F[2, 3])/17 + 
   (18*F[1, 2]*F[1, 3]*F[2, 3])/17 - (18*F[1, 1]*F[1, 4]*F[2, 3])/17 - 
   (18*F[1, 3]*F[1, 4]*F[2, 3])/17 - (2290*F[1, 1]*F[1, 2]*F[2, 4])/153 - 
   (28*F[1, 2]^2*F[2, 4])/17 + (862*F[1, 1]*F[1, 4]*F[2, 4])/153 + 
   (29539*F[1, 2]*F[1, 4]*F[2, 4])/918 - (2731*F[1, 4]^2*F[2, 4])/918 - 
   (4*F[1, 1]*F[1, 5]*F[2, 4])/3 - (55615*F[1, 2]*F[1, 5]*F[2, 4])/918 + 
   (18079*F[1, 4]*F[1, 5]*F[2, 4])/918 - 8*F[1, 5]^2*F[2, 4] - 
   (2155*F[1, 2]*F[1, 6]*F[2, 4])/51 + (727*F[1, 4]*F[1, 6]*F[2, 4])/51 - 
   4*F[1, 5]*F[1, 6]*F[2, 4] - (8*F[1, 2]*F[1, 3]*F[2, 5])/51 + 
   (8*F[1, 3]*F[1, 4]*F[2, 5])/51 - (8*F[1, 2]*F[1, 6]*F[2, 5])/51 + 
   (8*F[1, 4]*F[1, 6]*F[2, 5])/51 - (16*F[1, 1]*F[1, 2]*F[2, 6])/51 + 
   (14*F[1, 2]^2*F[2, 6])/17 + (14*F[1, 2]*F[1, 3]*F[2, 6])/17 + 
   (16*F[1, 1]*F[1, 4]*F[2, 6])/51 - (14*F[1, 2]*F[1, 4]*F[2, 6])/17 - 
   (14*F[1, 3]*F[1, 4]*F[2, 6])/17 + (16*F[1, 2]*F[1, 5]*F[2, 6])/51 - 
   (16*F[1, 4]*F[1, 5]*F[2, 6])/51 - (16*F[1, 2]*F[1, 6]*F[2, 6])/51 + 
   (16*F[1, 4]*F[1, 6]*F[2, 6])/51 - (14755*F[1, 1]*F[1, 2]*F[2, 7])/306 + 
   (4147*F[1, 1]*F[1, 4]*F[2, 7])/306 + (88411*F[1, 2]*F[1, 4]*F[2, 7])/918 - 
   (26089*F[1, 4]^2*F[2, 7])/918 - 6*F[1, 1]*F[1, 5]*F[2, 7] - 
   (15355*F[1, 2]*F[1, 5]*F[2, 7])/459 + (8419*F[1, 4]*F[1, 5]*F[2, 7])/459 - 
   5*F[1, 5]^2*F[2, 7] + (709*F[1, 2]*F[1, 6]*F[2, 7])/27 - 
   (217*F[1, 4]*F[1, 6]*F[2, 7])/27 + 4*F[1, 5]*F[1, 6]*F[2, 7] + 
   (2*F[2, 7]^2)/3 - 4*F[1, 1]*F[1, 2]*F[2, 16] - (68*F[1, 2]^2*F[2, 16])/9 + 
   4*F[1, 1]*F[1, 4]*F[2, 16] + (34*F[1, 2]*F[1, 4]*F[2, 16])/9 - 
   (8*F[1, 4]^2*F[2, 16])/9 + (2*F[2, 16]^2)/3 - (2*F[1, 1]*F[1, 2]*F[2, 17])/
    3 - (14*F[1, 2]^2*F[2, 17])/17 - (14*F[1, 2]*F[1, 3]*F[2, 17])/17 + 
   (2*F[1, 1]*F[1, 4]*F[2, 17])/3 + (28*F[1, 2]*F[1, 4]*F[2, 17])/17 + 
   (14*F[1, 3]*F[1, 4]*F[2, 17])/17 - (14*F[1, 4]^2*F[2, 17])/17 - 
   (8*F[1, 2]*F[1, 5]*F[2, 17])/51 + (8*F[1, 4]*F[1, 5]*F[2, 17])/51 + 
   (8*F[1, 2]*F[1, 6]*F[2, 17])/51 - (8*F[1, 4]*F[1, 6]*F[2, 17])/51 - 
   (158*F[1, 2]*F[3, 5])/51 + (158*F[1, 4]*F[3, 5])/51 - 
   (128*F[1, 2]*F[3, 6])/51 + (128*F[1, 4]*F[3, 6])/51 + 
   (146*F[1, 2]*F[3, 7])/51 - (146*F[1, 4]*F[3, 7])/51 + 
   (145*F[1, 2]*F[3, 8])/102 - (145*F[1, 4]*F[3, 8])/102 + 
   (19894*F[1, 2]*F[3, 9])/459 - (5002*F[1, 4]*F[3, 9])/459 + 
   (16*F[1, 5]*F[3, 9])/3 - (176*F[1, 2]*F[3, 10])/51 + 
   (176*F[1, 4]*F[3, 10])/51 - (98*F[1, 2]*F[3, 11])/51 + 
   (98*F[1, 4]*F[3, 11])/51 - (14*F[1, 2]*F[3, 12])/17 + 
   (14*F[1, 4]*F[3, 12])/17 - (4*F[1, 2]*F[3, 13])/3 + 
   (4*F[1, 4]*F[3, 13])/3 - (30143*F[1, 2]*F[3, 14])/918 + 
   (8927*F[1, 4]*F[3, 14])/918 - 4*F[1, 5]*F[3, 14] + 
   (16487*F[1, 2]*F[3, 15])/918 - (1391*F[1, 4]*F[3, 15])/918 + 
   2*F[1, 5]*F[3, 15] - (130*F[1, 2]*F[3, 16])/17 + 
   (130*F[1, 4]*F[3, 16])/17 - (18*F[1, 2]*F[3, 17])/17 + 
   (18*F[1, 4]*F[3, 17])/17 + (19*F[1, 2]*F[3, 18])/17 + 
   (28*F[1, 4]*F[3, 18])/51 + (466*F[1, 2]*F[3, 19])/51 - 
   (466*F[1, 4]*F[3, 19])/51 + (215*F[1, 2]*F[3, 20])/51 - 
   (32*F[1, 4]*F[3, 20])/17 + (38*F[1, 2]*F[3, 21])/17 - 
   (38*F[1, 4]*F[3, 21])/17 - (52*F[1, 2]*F[3, 22])/51 + 
   (52*F[1, 4]*F[3, 22])/51 - (12*F[1, 2]*F[3, 23])/17 + 
   (12*F[1, 4]*F[3, 23])/17 + (24271*F[1, 2]*F[3, 24])/918 - 
   (5095*F[1, 4]*F[3, 24])/918 + (10*F[1, 5]*F[3, 24])/3 - 
   (1636*F[1, 2]*F[3, 25])/153 + (208*F[1, 4]*F[3, 25])/153 - 
   (4*F[1, 5]*F[3, 25])/3 - (8389*F[1, 2]*F[3, 26])/306 + 
   (2677*F[1, 4]*F[3, 26])/306 - (8*F[1, 5]*F[3, 26])/3 + 
   (130*F[1, 2]*F[3, 27])/17 - (130*F[1, 4]*F[3, 27])/17 - 
   (50*F[1, 2]*F[3, 28])/51 + (50*F[1, 4]*F[3, 28])/51 + 
   (4*F[1, 2]*F[3, 30])/3 - (4*F[1, 4]*F[3, 30])/3 - (4*F[1, 2]*F[3, 31])/3 + 
   (4*F[1, 4]*F[3, 31])/3 - (2*F[4, 14])/3 + (2*F[4, 23])/3 + F[4, 25]/3 + 
   (8*F[4, 73])/9 + (4*F[4, 74])/3 - (2*F[4, 79])/3 + (4*F[4, 87])/3 - 
   (4*F[1, 1]^3*im[1, 1])/9 - (19766*F[1, 1]^2*F[1, 2]*im[1, 1])/459 - 
   (74*F[1, 1]*F[1, 2]^2*im[1, 1])/51 + (287*F[1, 2]^3*im[1, 1])/306 - 
   (8*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/51 - (26*F[1, 2]^2*F[1, 3]*im[1, 1])/
    51 + (59*F[1, 2]*F[1, 3]^2*im[1, 1])/51 + 
   (6812*F[1, 1]^2*F[1, 4]*im[1, 1])/459 + 
   (38009*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/306 - 
   (392*F[1, 2]^2*F[1, 4]*im[1, 1])/51 + (8*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/
    51 + (26*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/51 - 
   (59*F[1, 3]^2*F[1, 4]*im[1, 1])/51 - (10229*F[1, 1]*F[1, 4]^2*im[1, 1])/
    306 - (61913*F[1, 2]*F[1, 4]^2*im[1, 1])/459 + 
   (40567*F[1, 4]^3*im[1, 1])/918 - (20*F[1, 1]^2*F[1, 5]*im[1, 1])/3 - 
   (10111*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/153 + 
   (124*F[1, 2]^2*F[1, 5]*im[1, 1])/51 + (8*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/
    51 + (6541*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/153 + 
   (129347*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/918 - 
   (8*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/51 - 
   (63545*F[1, 4]^2*F[1, 5]*im[1, 1])/918 - (40*F[1, 1]*F[1, 5]^2*im[1, 1])/
    3 - (1889*F[1, 2]*F[1, 5]^2*im[1, 1])/102 + 
   (3317*F[1, 4]*F[1, 5]^2*im[1, 1])/102 - (11*F[1, 5]^3*im[1, 1])/3 - 
   (4*F[1, 1]^2*F[1, 6]*im[1, 1])/3 + (6037*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/
    102 - (8*F[1, 2]^2*F[1, 6]*im[1, 1])/51 - 
   (8*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/51 - 
   (1753*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/102 - 
   (48644*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/459 + 
   (8*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/51 + 
   (14801*F[1, 4]^2*F[1, 6]*im[1, 1])/459 + 12*F[1, 1]*F[1, 5]*F[1, 6]*
    im[1, 1] + (43099*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/918 - 
   (33103*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/918 + 
   (31*F[1, 5]^2*F[1, 6]*im[1, 1])/3 + (8*F[1, 1]*F[1, 6]^2*im[1, 1])/3 - 
   (19427*F[1, 2]*F[1, 6]^2*im[1, 1])/918 + (6779*F[1, 4]*F[1, 6]^2*im[1, 1])/
    918 - (16*F[1, 5]*F[1, 6]^2*im[1, 1])/3 - (8*F[1, 6]^3*im[1, 1])/9 - 
   (36*F[1, 2]*F[2, 3]*im[1, 1])/17 + (36*F[1, 4]*F[2, 3]*im[1, 1])/17 + 
   (4*F[1, 1]*F[2, 4]*im[1, 1])/3 + (108145*F[1, 2]*F[2, 4]*im[1, 1])/918 - 
   (36337*F[1, 4]*F[2, 4]*im[1, 1])/918 + (64*F[1, 5]*F[2, 4]*im[1, 1])/3 + 
   4*F[1, 6]*F[2, 4]*im[1, 1] + (16*F[1, 2]*F[2, 5]*im[1, 1])/51 - 
   (16*F[1, 4]*F[2, 5]*im[1, 1])/51 - (26*F[1, 2]*F[2, 6]*im[1, 1])/51 + 
   (26*F[1, 4]*F[2, 6]*im[1, 1])/51 + 6*F[1, 1]*F[2, 7]*im[1, 1] + 
   (50869*F[1, 2]*F[2, 7]*im[1, 1])/918 - (21901*F[1, 4]*F[2, 7]*im[1, 1])/
    918 + 12*F[1, 5]*F[2, 7]*im[1, 1] - 4*F[1, 6]*F[2, 7]*im[1, 1] + 
   4*F[1, 2]*F[2, 16]*im[1, 1] - 4*F[1, 4]*F[2, 16]*im[1, 1] + 
   (76*F[1, 2]*F[2, 17]*im[1, 1])/51 - (76*F[1, 4]*F[2, 17]*im[1, 1])/51 - 
   (16*F[3, 9]*im[1, 1])/3 + 4*F[3, 14]*im[1, 1] - 2*F[3, 15]*im[1, 1] - 
   (10*F[3, 24]*im[1, 1])/3 + (4*F[3, 25]*im[1, 1])/3 + 
   (8*F[3, 26]*im[1, 1])/3 + (14*F[1, 1]^2*im[1, 1]^2)/3 + 
   (42011*F[1, 1]*F[1, 2]*im[1, 1]^2)/1224 - (5*F[1, 2]^2*im[1, 1]^2)/9 - 
   (146*F[1, 2]*F[1, 3]*im[1, 1]^2)/153 - (29771*F[1, 1]*F[1, 4]*im[1, 1]^2)/
    1224 - (80516*F[1, 2]*F[1, 4]*im[1, 1]^2)/1377 + 
   (146*F[1, 3]*F[1, 4]*im[1, 1]^2)/153 + (41399*F[1, 4]^2*im[1, 1]^2)/1377 + 
   (113*F[1, 1]*F[1, 5]*im[1, 1]^2)/9 + (148865*F[1, 2]*F[1, 5]*im[1, 1]^2)/
    11016 - (337871*F[1, 4]*F[1, 5]*im[1, 1]^2)/11016 + 
   (161*F[1, 5]^2*im[1, 1]^2)/36 - (22*F[1, 1]*F[1, 6]*im[1, 1]^2)/3 - 
   (353131*F[1, 2]*F[1, 6]*im[1, 1]^2)/11016 + 
   (212779*F[1, 4]*F[1, 6]*im[1, 1]^2)/11016 - 
   (97*F[1, 5]*F[1, 6]*im[1, 1]^2)/9 + (8*F[1, 6]^2*im[1, 1]^2)/3 - 
   (40*F[2, 4]*im[1, 1]^2)/3 - (125*F[2, 7]*im[1, 1]^2)/18 - 
   (7*F[2, 16]*im[1, 1]^2)/18 - (35*F[1, 1]*im[1, 1]^3)/9 + 
   (47629*F[1, 2]*im[1, 1]^3)/3672 + (21629*F[1, 4]*im[1, 1]^3)/3672 + 
   (11*F[1, 5]*im[1, 1]^3)/18 + (37*F[1, 6]*im[1, 1]^3)/9 - 
   (3497*im[1, 1]^4)/2160 + (42481*F[1, 2]*re[3, 1])/459 - 
   (32128*F[1, 4]*re[3, 1])/459 - (188*F[1, 5]*re[3, 1])/9 + 
   (188*im[1, 1]*re[3, 1])/9, Fr["p12435"][4, 46] -> F[4, 6], 
 Fr["p12435"][4, 47] -> (-53*F[1, 1]^4)/144 + (F[1, 1]^3*F[1, 4])/24 - 
   (35*F[1, 1]^2*F[1, 4]^2)/144 - (1637*F[1, 1]*F[1, 4]^3)/216 + 
   (35*F[1, 4]^4)/3 - (25*F[1, 1]^3*F[1, 5])/48 + 
   (43*F[1, 1]^2*F[1, 4]*F[1, 5])/24 + (997*F[1, 1]*F[1, 4]^2*F[1, 5])/72 - 
   (5179*F[1, 4]^3*F[1, 5])/216 - (13*F[1, 1]^2*F[1, 5]^2)/9 - 
   (89*F[1, 1]*F[1, 4]*F[1, 5]^2)/18 + (205*F[1, 4]^2*F[1, 5]^2)/16 + 
   (139*F[1, 1]*F[1, 5]^3)/432 - (31*F[1, 4]*F[1, 5]^3)/18 + 
   (137*F[1, 5]^4)/432 - (401*F[1, 1]^3*F[1, 6])/144 + 
   (107*F[1, 1]^2*F[1, 4]*F[1, 6])/24 - (2035*F[1, 1]*F[1, 4]^2*F[1, 6])/72 + 
   (374*F[1, 4]^3*F[1, 6])/9 - (269*F[1, 1]^2*F[1, 5]*F[1, 6])/48 + 
   (502*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/9 - (5921*F[1, 4]^2*F[1, 5]*F[1, 6])/
    72 - (2501*F[1, 1]*F[1, 5]^2*F[1, 6])/144 + 
   (2599*F[1, 4]*F[1, 5]^2*F[1, 6])/72 - (235*F[1, 5]^3*F[1, 6])/144 - 
   (16*F[1, 1]^2*F[1, 6]^2)/3 - (5*F[1, 1]*F[1, 4]*F[1, 6]^2)/18 + 
   (277*F[1, 4]^2*F[1, 6]^2)/12 + (565*F[1, 1]*F[1, 5]*F[1, 6]^2)/36 - 
   (847*F[1, 4]*F[1, 5]*F[1, 6]^2)/18 + (125*F[1, 5]^2*F[1, 6]^2)/9 + 
   (859*F[1, 1]*F[1, 6]^3)/72 - (13*F[1, 4]*F[1, 6]^3)/3 - 
   (673*F[1, 5]*F[1, 6]^3)/72 - (17*F[1, 6]^4)/4 + (7*F[1, 1]^2*F[2, 4])/6 + 
   (133*F[1, 1]*F[1, 4]*F[2, 4])/72 - (37*F[1, 4]^2*F[2, 4])/6 + 
   (131*F[1, 1]*F[1, 5]*F[2, 4])/72 + (833*F[1, 4]*F[1, 5]*F[2, 4])/72 - 
   (77*F[1, 5]^2*F[2, 4])/72 + (31*F[1, 1]*F[1, 6]*F[2, 4])/4 - 
   (145*F[1, 4]*F[1, 6]*F[2, 4])/12 + (61*F[1, 5]*F[1, 6]*F[2, 4])/2 + 
   (56*F[1, 6]^2*F[2, 4])/3 + F[2, 4]^2/2 + (47*F[1, 1]^2*F[2, 7])/24 + 
   (277*F[1, 1]*F[1, 4]*F[2, 7])/72 - (101*F[1, 4]^2*F[2, 7])/6 + 
   (151*F[1, 1]*F[1, 5]*F[2, 7])/72 + (425*F[1, 4]*F[1, 5]*F[2, 7])/72 - 
   (53*F[1, 5]^2*F[2, 7])/36 + (194*F[1, 1]*F[1, 6]*F[2, 7])/9 - 
   (613*F[1, 4]*F[1, 6]*F[2, 7])/12 + (613*F[1, 5]*F[1, 6]*F[2, 7])/36 - 
   13*F[1, 6]^2*F[2, 7] - F[2, 7]^2/2 - (F[1, 1]*F[3, 8])/8 - 
   (F[1, 4]*F[3, 8])/2 + (F[1, 5]*F[3, 8])/24 - (17*F[1, 6]*F[3, 8])/12 - 
   (37*F[1, 1]*F[3, 9])/18 - 8*F[1, 4]*F[3, 9] + (13*F[1, 5]*F[3, 9])/18 - 
   (68*F[1, 6]*F[3, 9])/3 + (31*F[1, 1]*F[3, 14])/72 + 
   (29*F[1, 4]*F[3, 14])/6 + (23*F[1, 5]*F[3, 14])/72 + 
   (197*F[1, 6]*F[3, 14])/12 - (115*F[1, 1]*F[3, 15])/72 - 
   (11*F[1, 4]*F[3, 15])/6 + (97*F[1, 5]*F[3, 15])/72 - 
   (95*F[1, 6]*F[3, 15])/12 - (47*F[1, 1]*F[3, 24])/72 - 
   (23*F[1, 4]*F[3, 24])/6 + (41*F[1, 5]*F[3, 24])/72 - 
   (169*F[1, 6]*F[3, 24])/12 + (7*F[1, 1]*F[3, 25])/12 + 2*F[1, 4]*F[3, 25] - 
   (F[1, 5]*F[3, 25])/4 + (17*F[1, 6]*F[3, 25])/3 + (7*F[1, 1]*F[3, 26])/8 + 
   (17*F[1, 4]*F[3, 26])/6 - (23*F[1, 5]*F[3, 26])/24 + 
   (45*F[1, 6]*F[3, 26])/4 + (2*F[4, 10])/3 - (2*F[4, 11])/3 + 
   (2*F[4, 13])/3 - (2*F[4, 14])/3 - 2*F[4, 16] + 2*F[4, 17] - F[4, 19]/3 + 
   F[4, 21]/3 + (4*F[4, 23])/3 - (4*F[4, 24])/3 + F[4, 30] + 
   (43*F[1, 1]^3*im[1, 1])/9 - (51*F[1, 1]^2*F[1, 4]*im[1, 1])/8 + 
   (1073*F[1, 1]*F[1, 4]^2*im[1, 1])/72 - 10*F[1, 4]^3*im[1, 1] + 
   (181*F[1, 1]^2*F[1, 5]*im[1, 1])/18 - 
   (1781*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/36 + 
   (3079*F[1, 4]^2*F[1, 5]*im[1, 1])/72 + (463*F[1, 1]*F[1, 5]^2*im[1, 1])/
    24 - (1871*F[1, 4]*F[1, 5]^2*im[1, 1])/72 + (F[1, 5]^3*im[1, 1])/24 + 
   (197*F[1, 1]^2*F[1, 6]*im[1, 1])/8 - 
   (2309*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/36 + 
   (193*F[1, 4]^2*F[1, 6]*im[1, 1])/3 + 
   (131*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/9 - 
   (1219*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/36 - 
   (397*F[1, 5]^2*F[1, 6]*im[1, 1])/72 - (2939*F[1, 1]*F[1, 6]^2*im[1, 1])/
    72 + (181*F[1, 4]*F[1, 6]^2*im[1, 1])/3 - 
   (1111*F[1, 5]*F[1, 6]^2*im[1, 1])/72 + (173*F[1, 6]^3*im[1, 1])/12 - 
   (857*F[1, 1]*F[2, 4]*im[1, 1])/72 - (4*F[1, 4]*F[2, 4]*im[1, 1])/3 - 
   (2173*F[1, 5]*F[2, 4]*im[1, 1])/72 - (907*F[1, 6]*F[2, 4]*im[1, 1])/12 - 
   (1985*F[1, 1]*F[2, 7]*im[1, 1])/72 + (124*F[1, 4]*F[2, 7]*im[1, 1])/3 - 
   (1165*F[1, 5]*F[2, 7]*im[1, 1])/72 - (151*F[1, 6]*F[2, 7]*im[1, 1])/12 + 
   (3*F[3, 8]*im[1, 1])/2 + 24*F[3, 9]*im[1, 1] - (103*F[3, 14]*im[1, 1])/6 + 
   (49*F[3, 15]*im[1, 1])/6 + (85*F[3, 24]*im[1, 1])/6 - 
   6*F[3, 25]*im[1, 1] - (67*F[3, 26]*im[1, 1])/6 - 
   (6917*F[1, 1]^2*im[1, 1]^2)/288 + (27799*F[1, 1]*F[1, 4]*im[1, 1]^2)/432 - 
   (779*F[1, 4]^2*im[1, 1]^2)/12 - (15587*F[1, 1]*F[1, 5]*im[1, 1]^2)/432 + 
   (30419*F[1, 4]*F[1, 5]*im[1, 1]^2)/432 - (6239*F[1, 5]^2*im[1, 1]^2)/864 + 
   (12557*F[1, 1]*F[1, 6]*im[1, 1]^2)/864 - (809*F[1, 4]*F[1, 6]*im[1, 1]^2)/
    36 + (18169*F[1, 5]*F[1, 6]*im[1, 1]^2)/864 + 
   (919*F[1, 6]^2*im[1, 1]^2)/144 + (355*F[2, 4]*im[1, 1]^2)/6 + 
   (167*F[2, 7]*im[1, 1]^2)/6 + (5309*F[1, 1]*im[1, 1]^3)/288 - 
   (261*F[1, 4]*im[1, 1]^3)/8 + (1417*F[1, 5]*im[1, 1]^3)/288 - 
   (1181*F[1, 6]*im[1, 1]^3)/48 + (57*im[1, 1]^4)/8 - 13*F[1, 1]*re[3, 1] - 
   12*F[1, 4]*re[3, 1] + 11*F[1, 5]*re[3, 1] - 34*F[1, 6]*re[3, 1] + 
   36*im[1, 1]*re[3, 1], Fr["p12435"][4, 48] -> 
  (16183*F[1, 1]^4)/1224 + (8353*F[1, 1]^3*F[1, 2])/918 + 
   (400*F[1, 1]^2*F[1, 2]^2)/51 + (896*F[1, 1]*F[1, 2]^3)/153 + 
   (205*F[1, 2]^4)/153 - (36467*F[1, 1]^3*F[1, 3])/1836 - 
   (1634*F[1, 1]^2*F[1, 2]*F[1, 3])/153 - (589*F[1, 1]*F[1, 2]^2*F[1, 3])/
    153 + (75*F[1, 2]^3*F[1, 3])/34 + (1657*F[1, 1]^2*F[1, 3]^2)/306 + 
   (1625*F[1, 1]*F[1, 2]*F[1, 3]^2)/306 - (1189*F[1, 2]^2*F[1, 3]^2)/306 - 
   (1162*F[1, 1]*F[1, 3]^3)/153 + (793*F[1, 2]*F[1, 3]^3)/918 + 
   (250*F[1, 3]^4)/459 - (19123*F[1, 1]^3*F[1, 4])/612 - 
   (1256*F[1, 1]^2*F[1, 2]*F[1, 4])/153 - (581*F[1, 1]*F[1, 2]^2*F[1, 4])/
    136 - (281*F[1, 2]^3*F[1, 4])/102 + (5606*F[1, 1]^2*F[1, 3]*F[1, 4])/
    153 + (1721*F[1, 2]^2*F[1, 3]*F[1, 4])/408 + (185533*F[1, 1]^2*F[1, 4]^2)/
    1224 + (6577*F[1, 1]*F[1, 2]*F[1, 4]^2)/153 - 
   (158*F[1, 2]^2*F[1, 4]^2)/51 - (29524*F[1, 1]*F[1, 3]*F[1, 4]^2)/153 + 
   (649*F[1, 2]*F[1, 3]*F[1, 4]^2)/102 - (659977*F[1, 1]*F[1, 4]^3)/3672 - 
   (54539*F[1, 2]*F[1, 4]^3)/918 + (865511*F[1, 3]*F[1, 4]^3)/3672 + 
   (72277*F[1, 1]^3*F[1, 5])/1224 + (1009*F[1, 1]^2*F[1, 2]*F[1, 5])/51 + 
   (1303*F[1, 1]*F[1, 2]^2*F[1, 5])/408 - (499*F[1, 2]^3*F[1, 5])/306 - 
   (10331*F[1, 1]^2*F[1, 3]*F[1, 5])/204 - 
   (386*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/153 + 
   (689*F[1, 2]^2*F[1, 3]*F[1, 5])/1224 - (1031*F[1, 1]*F[1, 3]^2*F[1, 5])/
    306 - (670*F[1, 2]*F[1, 3]^2*F[1, 5])/153 + (1256*F[1, 3]^3*F[1, 5])/
    153 - (207397*F[1, 1]^2*F[1, 4]*F[1, 5])/612 - 
   (56483*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/612 - 
   (1015*F[1, 2]^2*F[1, 4]*F[1, 5])/204 + 
   (114229*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/306 + 
   (875*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/204 + 
   (238879*F[1, 1]*F[1, 4]^2*F[1, 5])/408 + (33259*F[1, 2]*F[1, 4]^2*F[1, 5])/
    306 - (560341*F[1, 3]*F[1, 4]^2*F[1, 5])/1224 - 
   (55465*F[1, 4]^3*F[1, 5])/204 + (200485*F[1, 1]^2*F[1, 5]^2)/1224 + 
   (2161*F[1, 1]*F[1, 2]*F[1, 5]^2)/68 + (89*F[1, 2]^2*F[1, 5]^2)/68 - 
   (26035*F[1, 1]*F[1, 3]*F[1, 5]^2)/204 + (1561*F[1, 2]*F[1, 3]*F[1, 5]^2)/
    612 - (415*F[1, 3]^2*F[1, 5]^2)/153 - (41325*F[1, 1]*F[1, 4]*F[1, 5]^2)/
    68 - (17783*F[1, 2]*F[1, 4]*F[1, 5]^2)/306 + 
   (33613*F[1, 3]*F[1, 4]*F[1, 5]^2)/153 + (217985*F[1, 4]^2*F[1, 5]^2)/408 + 
   (589585*F[1, 1]*F[1, 5]^3)/3672 + (5209*F[1, 2]*F[1, 5]^3)/918 - 
   (30863*F[1, 3]*F[1, 5]^3)/1836 - (17383*F[1, 4]*F[1, 5]^3)/68 + 
   (2732*F[1, 5]^4)/153 + (255583*F[1, 1]^3*F[1, 6])/3672 + 
   (8221*F[1, 1]^2*F[1, 2]*F[1, 6])/306 + (139*F[1, 1]*F[1, 2]^2*F[1, 6])/
    18 - (185*F[1, 2]^3*F[1, 6])/306 - (17921*F[1, 1]^2*F[1, 3]*F[1, 6])/
    306 - (268*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/17 - 
   (589*F[1, 2]^2*F[1, 3]*F[1, 6])/306 + (2311*F[1, 1]*F[1, 3]^2*F[1, 6])/
    153 + (386*F[1, 2]*F[1, 3]^2*F[1, 6])/51 - (2434*F[1, 3]^3*F[1, 6])/459 - 
   (31007*F[1, 1]^2*F[1, 4]*F[1, 6])/612 + 
   (46*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/51 - (1447*F[1, 2]^2*F[1, 4]*F[1, 6])/
    204 - (1289*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/102 + 
   (12539*F[1, 1]*F[1, 4]^2*F[1, 6])/68 - (14749*F[1, 2]*F[1, 4]^2*F[1, 6])/
    306 + (99539*F[1, 3]*F[1, 4]^2*F[1, 6])/612 - 
   (690535*F[1, 4]^3*F[1, 6])/1836 + (20987*F[1, 1]^2*F[1, 5]*F[1, 6])/408 - 
   (3940*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/153 + 
   (1979*F[1, 2]^2*F[1, 5]*F[1, 6])/612 + 
   (37957*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/306 + 
   (410*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/51 - 
   (1931*F[1, 3]^2*F[1, 5]*F[1, 6])/306 - 
   (2053*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/6 + 
   (22511*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/306 - 
   (47836*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/153 + 
   (334325*F[1, 4]^2*F[1, 5]*F[1, 6])/612 - (7391*F[1, 1]*F[1, 5]^2*F[1, 6])/
    1224 - (931*F[1, 2]*F[1, 5]^2*F[1, 6])/34 + 
   (60079*F[1, 3]*F[1, 5]^2*F[1, 6])/612 + (7619*F[1, 4]*F[1, 5]^2*F[1, 6])/
    612 - (326795*F[1, 5]^3*F[1, 6])/3672 + (16537*F[1, 1]^2*F[1, 6]^2)/
    1224 - (3211*F[1, 1]*F[1, 2]*F[1, 6]^2)/306 + 
   (173*F[1, 2]^2*F[1, 6]^2)/34 + (12293*F[1, 1]*F[1, 3]*F[1, 6]^2)/153 - 
   (2168*F[1, 2]*F[1, 3]*F[1, 6]^2)/153 + (303*F[1, 3]^2*F[1, 6]^2)/34 + 
   (6514*F[1, 1]*F[1, 4]*F[1, 6]^2)/153 + (1118*F[1, 2]*F[1, 4]*F[1, 6]^2)/
    153 - (7345*F[1, 3]*F[1, 4]*F[1, 6]^2)/306 - (79477*F[1, 4]^2*F[1, 6]^2)/
    306 - (148655*F[1, 1]*F[1, 5]*F[1, 6]^2)/612 + 
   (611*F[1, 2]*F[1, 5]*F[1, 6]^2)/51 - (2047*F[1, 3]*F[1, 5]*F[1, 6]^2)/34 + 
   (4757*F[1, 4]*F[1, 5]*F[1, 6]^2)/9 - (33461*F[1, 5]^2*F[1, 6]^2)/408 - 
   (69769*F[1, 1]*F[1, 6]^3)/612 + (15035*F[1, 2]*F[1, 6]^3)/918 - 
   (31607*F[1, 3]*F[1, 6]^3)/918 + (12037*F[1, 4]*F[1, 6]^3)/306 + 
   (9555*F[1, 5]*F[1, 6]^3)/68 + (24913*F[1, 6]^4)/459 + 
   (F[1, 1]^2*F[2, 3])/102 + (2*F[1, 1]*F[1, 2]*F[2, 3])/51 - 
   (21*F[1, 1]*F[1, 3]*F[2, 3])/17 + (2*F[1, 2]*F[1, 3]*F[2, 3])/51 + 
   (71*F[1, 3]^2*F[2, 3])/34 - (35*F[1, 1]*F[1, 5]*F[2, 3])/51 + 
   (11*F[1, 3]*F[1, 5]*F[2, 3])/17 + (2*F[1, 5]^2*F[2, 3])/3 + 
   (55*F[1, 1]*F[1, 6]*F[2, 3])/51 - (13*F[1, 3]*F[1, 6]*F[2, 3])/51 - 
   (4*F[1, 5]*F[1, 6]*F[2, 3])/3 + (2*F[1, 6]^2*F[2, 3])/3 - F[2, 3]^2 - 
   (1372*F[1, 1]^2*F[2, 4])/51 - (134*F[1, 1]*F[1, 2]*F[2, 4])/17 - 
   (56*F[1, 2]^2*F[2, 4])/51 + (508*F[1, 1]*F[1, 3]*F[2, 4])/17 + 
   (350*F[1, 2]*F[1, 3]*F[2, 4])/51 + (57805*F[1, 1]*F[1, 4]*F[2, 4])/612 + 
   (4340*F[1, 2]*F[1, 4]*F[2, 4])/153 - (19373*F[1, 3]*F[1, 4]*F[2, 4])/153 - 
   (7667*F[1, 1]*F[1, 5]*F[2, 4])/36 - (560*F[1, 2]*F[1, 5]*F[2, 4])/9 + 
   (35596*F[1, 3]*F[1, 5]*F[2, 4])/153 + (30047*F[1, 4]*F[1, 5]*F[2, 4])/
    204 - (54905*F[1, 5]^2*F[2, 4])/204 - (7972*F[1, 1]*F[1, 6]*F[2, 4])/51 - 
   (6244*F[1, 2]*F[1, 6]*F[2, 4])/153 + (19585*F[1, 3]*F[1, 6]*F[2, 4])/153 + 
   (61339*F[1, 4]*F[1, 6]*F[2, 4])/306 - (159515*F[1, 5]*F[1, 6]*F[2, 4])/
    306 - (31927*F[1, 6]^2*F[2, 4])/153 + (2*F[1, 1]^2*F[2, 5])/3 - 
   (76*F[1, 1]*F[1, 3]*F[2, 5])/17 - (152*F[1, 2]*F[1, 3]*F[2, 5])/153 + 
   (1256*F[1, 3]^2*F[2, 5])/153 - (10*F[1, 1]*F[1, 5]*F[2, 5])/3 - 
   (275*F[1, 3]*F[1, 5]*F[2, 5])/51 + (5*F[1, 5]^2*F[2, 5])/3 - 
   (500*F[1, 1]*F[1, 6]*F[2, 5])/51 - (152*F[1, 2]*F[1, 6]*F[2, 5])/153 + 
   4*F[1, 3]*F[1, 6]*F[2, 5] - (F[1, 5]*F[1, 6]*F[2, 5])/17 - 
   (1409*F[1, 6]^2*F[2, 5])/153 - (11*F[2, 5]^2)/6 - 
   (116*F[1, 1]^2*F[2, 6])/51 - (181*F[1, 1]*F[1, 2]*F[2, 6])/153 - 
   (74*F[1, 2]^2*F[2, 6])/51 + (38*F[1, 1]*F[1, 3]*F[2, 6])/9 - 
   (419*F[1, 2]*F[1, 3]*F[2, 6])/51 - (47*F[1, 3]^2*F[2, 6])/17 - 
   (54*F[1, 1]*F[1, 5]*F[2, 6])/17 + (466*F[1, 2]*F[1, 5]*F[2, 6])/153 - 
   (361*F[1, 3]*F[1, 5]*F[2, 6])/153 + (278*F[1, 5]^2*F[2, 6])/51 - 
   (1585*F[1, 1]*F[1, 6]*F[2, 6])/153 + (22*F[1, 2]*F[1, 6]*F[2, 6])/9 + 
   (1201*F[1, 3]*F[1, 6]*F[2, 6])/153 + (403*F[1, 5]*F[1, 6]*F[2, 6])/153 - 
   (1237*F[1, 6]^2*F[2, 6])/153 - (4*F[2, 6]^2)/3 - 
   (23815*F[1, 1]^2*F[2, 7])/204 - (5434*F[1, 1]*F[1, 2]*F[2, 7])/153 + 
   (43037*F[1, 1]*F[1, 3]*F[2, 7])/306 + (150727*F[1, 1]*F[1, 4]*F[2, 7])/
    612 + (11888*F[1, 2]*F[1, 4]*F[2, 7])/153 - 
   (47423*F[1, 3]*F[1, 4]*F[2, 7])/153 - (168617*F[1, 1]*F[1, 5]*F[2, 7])/
    612 - (5320*F[1, 2]*F[1, 5]*F[2, 7])/153 + 
   (21112*F[1, 3]*F[1, 5]*F[2, 7])/153 + (24681*F[1, 4]*F[1, 5]*F[2, 7])/68 - 
   (2738*F[1, 5]^2*F[2, 7])/17 - (16907*F[1, 1]*F[1, 6]*F[2, 7])/102 + 
   20*F[1, 2]*F[1, 6]*F[2, 7] - 80*F[1, 3]*F[1, 6]*F[2, 7] + 
   (76595*F[1, 4]*F[1, 6]*F[2, 7])/153 - (38603*F[1, 5]*F[1, 6]*F[2, 7])/
    306 + 130*F[1, 6]^2*F[2, 7] + (9*F[1, 1]*F[1, 2]*F[2, 17])/17 - 
   (28*F[1, 2]^2*F[2, 17])/51 + (9*F[1, 1]*F[1, 3]*F[2, 17])/17 + 
   (49*F[1, 2]*F[1, 3]*F[2, 17])/17 + (175*F[1, 3]^2*F[2, 17])/51 - 
   (9*F[1, 1]*F[1, 4]*F[2, 17])/17 + (28*F[1, 2]*F[1, 4]*F[2, 17])/51 - 
   (175*F[1, 3]*F[1, 4]*F[2, 17])/51 + (9*F[1, 1]*F[1, 5]*F[2, 17])/17 - 
   (50*F[1, 2]*F[1, 5]*F[2, 17])/17 + (53*F[1, 3]*F[1, 5]*F[2, 17])/51 + 
   (122*F[1, 4]*F[1, 5]*F[2, 17])/51 - (122*F[1, 5]^2*F[2, 17])/51 - 
   (9*F[1, 1]*F[1, 6]*F[2, 17])/17 - (130*F[1, 2]*F[1, 6]*F[2, 17])/51 - 
   (111*F[1, 3]*F[1, 6]*F[2, 17])/17 + (158*F[1, 4]*F[1, 6]*F[2, 17])/51 - 
   (12*F[1, 5]*F[1, 6]*F[2, 17])/17 + (158*F[1, 6]^2*F[2, 17])/51 - 
   (5*F[2, 23]^2)/8 + (89*F[1, 1]*F[3, 5])/102 + (92*F[1, 2]*F[3, 5])/153 - 
   (626*F[1, 3]*F[3, 5])/153 + (200*F[1, 5]*F[3, 5])/51 + 
   (1711*F[1, 6]*F[3, 5])/306 - (9*F[1, 1]*F[3, 6])/17 + 
   (28*F[1, 2]*F[3, 6])/51 - (175*F[1, 3]*F[3, 6])/51 + 
   (122*F[1, 5]*F[3, 6])/51 + (158*F[1, 6]*F[3, 6])/51 - 
   (4*F[1, 1]*F[3, 7])/51 - (218*F[1, 2]*F[3, 7])/153 + 
   (2827*F[1, 3]*F[3, 7])/306 - (383*F[1, 5]*F[3, 7])/51 - 
   (3133*F[1, 6]*F[3, 7])/306 + (477*F[1, 1]*F[3, 8])/68 + 
   (52*F[1, 2]*F[3, 8])/17 - (240*F[1, 3]*F[3, 8])/17 + 
   (3071*F[1, 5]*F[3, 8])/204 + (2341*F[1, 6]*F[3, 8])/102 + 
   (19163*F[1, 1]*F[3, 9])/153 + (2068*F[1, 2]*F[3, 9])/51 - 
   (8335*F[1, 3]*F[3, 9])/51 + (9676*F[1, 5]*F[3, 9])/51 + 
   (13418*F[1, 6]*F[3, 9])/51 + (151*F[1, 1]*F[3, 10])/102 + 
   (226*F[1, 2]*F[3, 10])/153 - (3029*F[1, 3]*F[3, 10])/306 + 
   (461*F[1, 5]*F[3, 10])/51 + (1948*F[1, 6]*F[3, 10])/153 - 
   (9*F[1, 1]*F[3, 11])/34 + (14*F[1, 2]*F[3, 11])/51 - 
   (175*F[1, 3]*F[3, 11])/102 + (61*F[1, 5]*F[3, 11])/51 + 
   (79*F[1, 6]*F[3, 11])/51 + (9*F[1, 1]*F[3, 12])/17 - 
   (28*F[1, 2]*F[3, 12])/51 + (175*F[1, 3]*F[3, 12])/51 - 
   (122*F[1, 5]*F[3, 12])/51 - (158*F[1, 6]*F[3, 12])/51 - 
   (50987*F[1, 1]*F[3, 14])/612 - (4186*F[1, 2]*F[3, 14])/153 + 
   (34781*F[1, 3]*F[3, 14])/306 - (26659*F[1, 5]*F[3, 14])/204 - 
   (56711*F[1, 6]*F[3, 14])/306 + (32957*F[1, 1]*F[3, 15])/612 + 
   (2374*F[1, 2]*F[3, 15])/153 - (18557*F[1, 3]*F[3, 15])/306 + 
   (14981*F[1, 5]*F[3, 15])/204 + (30185*F[1, 6]*F[3, 15])/306 - 
   (286*F[1, 1]*F[3, 16])/51 - (848*F[1, 2]*F[3, 16])/153 + 
   (1220*F[1, 3]*F[3, 16])/153 - (104*F[1, 5]*F[3, 16])/17 - 
   (1526*F[1, 6]*F[3, 16])/153 - (91*F[1, 1]*F[3, 17])/34 - 
   (2*F[1, 2]*F[3, 17])/51 - (77*F[1, 3]*F[3, 17])/102 + 
   (F[1, 5]*F[3, 17])/51 - (7*F[1, 6]*F[3, 17])/17 - 
   (27*F[1, 1]*F[3, 18])/68 + (7*F[1, 2]*F[3, 18])/17 - 
   (175*F[1, 3]*F[3, 18])/68 + (61*F[1, 5]*F[3, 18])/34 + 
   (79*F[1, 6]*F[3, 18])/34 + (344*F[1, 1]*F[3, 19])/51 + 
   (898*F[1, 2]*F[3, 19])/153 - (3167*F[1, 3]*F[3, 19])/306 + 
   (451*F[1, 5]*F[3, 19])/51 + (4289*F[1, 6]*F[3, 19])/306 + 
   (27*F[1, 1]*F[3, 20])/68 - (7*F[1, 2]*F[3, 20])/17 + 
   (175*F[1, 3]*F[3, 20])/68 - (61*F[1, 5]*F[3, 20])/34 - 
   (79*F[1, 6]*F[3, 20])/34 + (143*F[1, 1]*F[3, 21])/34 + 
   (14*F[1, 2]*F[3, 21])/17 - (203*F[1, 3]*F[3, 21])/51 + 
   (78*F[1, 5]*F[3, 21])/17 + (763*F[1, 6]*F[3, 21])/102 + 
   (117*F[1, 1]*F[3, 22])/34 + (22*F[1, 2]*F[3, 22])/51 - 
   (173*F[1, 3]*F[3, 22])/102 + (91*F[1, 5]*F[3, 22])/51 + 
   (43*F[1, 6]*F[3, 22])/17 + (11*F[1, 1]*F[3, 23])/51 - 
   (4*F[1, 2]*F[3, 23])/153 + (25*F[1, 3]*F[3, 23])/153 - 
   (22*F[1, 5]*F[3, 23])/51 + (26*F[1, 6]*F[3, 23])/153 + 
   (45907*F[1, 1]*F[3, 24])/612 + (3526*F[1, 2]*F[3, 24])/153 - 
   (28367*F[1, 3]*F[3, 24])/306 + (7469*F[1, 5]*F[3, 24])/68 + 
   (46319*F[1, 6]*F[3, 24])/306 - (1772*F[1, 1]*F[3, 25])/51 - 
   (560*F[1, 2]*F[3, 25])/51 + (2225*F[1, 3]*F[3, 25])/51 - 
   (870*F[1, 5]*F[3, 25])/17 - (3568*F[1, 6]*F[3, 25])/51 - 
   (12205*F[1, 1]*F[3, 26])/204 - (2734*F[1, 2]*F[3, 26])/153 + 
   (20915*F[1, 3]*F[3, 26])/306 - (5639*F[1, 5]*F[3, 26])/68 - 
   (17572*F[1, 6]*F[3, 26])/153 + (286*F[1, 1]*F[3, 27])/51 + 
   (236*F[1, 2]*F[3, 27])/153 - (1424*F[1, 3]*F[3, 27])/153 + 
   (104*F[1, 5]*F[3, 27])/17 + (1526*F[1, 6]*F[3, 27])/153 - 
   (1133*F[1, 1]*F[3, 28])/102 - (1358*F[1, 2]*F[3, 28])/153 + 
   (9427*F[1, 3]*F[3, 28])/306 - (1451*F[1, 5]*F[3, 28])/51 - 
   (6422*F[1, 6]*F[3, 28])/153 + 2*F[4, 5] - (2*F[4, 6])/3 + (2*F[4, 8])/3 - 
   (8*F[4, 15])/3 - 3*F[4, 18] + F[4, 19]/3 + (2*F[4, 21])/3 - 6*F[4, 26] - 
   (4*F[4, 34])/9 - (2*F[4, 35])/3 - (4*F[4, 37])/3 - (10*F[4, 38])/3 - 
   (4*F[4, 39])/3 - (8*F[4, 40])/3 + 2*F[4, 41] - (4*F[4, 42])/3 - 
   (4*F[4, 43])/3 - (5497*F[1, 1]^3*im[1, 1])/34 - 
   (9680*F[1, 1]^2*F[1, 2]*im[1, 1])/153 - (9283*F[1, 1]*F[1, 2]^2*im[1, 1])/
    408 - (1783*F[1, 2]^3*im[1, 1])/306 + (48337*F[1, 1]^2*F[1, 3]*im[1, 1])/
    306 + (4441*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/153 + 
   (5297*F[1, 2]^2*F[1, 3]*im[1, 1])/408 + (67*F[1, 1]*F[1, 3]^2*im[1, 1])/
    306 - (1697*F[1, 2]*F[1, 3]^2*im[1, 1])/153 + 
   (128*F[1, 3]^3*im[1, 1])/51 + (273349*F[1, 1]^2*F[1, 4]*im[1, 1])/612 + 
   (7331*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/68 + 
   (2473*F[1, 2]^2*F[1, 4]*im[1, 1])/204 - 
   (7377*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/17 - 
   (875*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/204 - 
   (359071*F[1, 1]*F[1, 4]^2*im[1, 1])/408 - 
   (33611*F[1, 2]*F[1, 4]^2*im[1, 1])/306 + 
   (597455*F[1, 3]*F[1, 4]^2*im[1, 1])/1224 + (1086953*F[1, 4]^3*im[1, 1])/
    1836 - (77347*F[1, 1]^2*F[1, 5]*im[1, 1])/153 - 
   (2545*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/34 - 
   (490*F[1, 2]^2*F[1, 5]*im[1, 1])/51 + 
   (24401*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/102 - 
   (569*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/306 - 
   (1457*F[1, 3]^2*F[1, 5]*im[1, 1])/153 + 
   (94966*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/51 + 
   (392*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/3 - 
   (17001*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/34 - 
   (29623*F[1, 4]^2*F[1, 5]*im[1, 1])/17 - 
   (413477*F[1, 1]*F[1, 5]^2*im[1, 1])/612 - (815*F[1, 2]*F[1, 5]^2*im[1, 1])/
    34 + (5801*F[1, 3]*F[1, 5]^2*im[1, 1])/68 + 
   (233065*F[1, 4]*F[1, 5]^2*im[1, 1])/204 - (57917*F[1, 5]^3*im[1, 1])/459 - 
   (139967*F[1, 1]^2*F[1, 6]*im[1, 1])/612 + 
   (1342*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/153 - 
   (11755*F[1, 2]^2*F[1, 6]*im[1, 1])/612 - 
   (20177*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/102 + 
   (3202*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/153 - 
   (3277*F[1, 3]^2*F[1, 6]*im[1, 1])/306 + 
   (113521*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/306 - 
   (27259*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/306 + 
   (114229*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/306 - 
   (25423*F[1, 4]^2*F[1, 6]*im[1, 1])/68 + 
   (82913*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/306 + 
   (7423*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/153 - 
   (28664*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/153 - 
   (65360*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/153 + 
   (207397*F[1, 5]^2*F[1, 6]*im[1, 1])/612 + 
   (292253*F[1, 1]*F[1, 6]^2*im[1, 1])/612 - 
   (1859*F[1, 2]*F[1, 6]^2*im[1, 1])/51 + (9995*F[1, 3]*F[1, 6]^2*im[1, 1])/
    153 - (33922*F[1, 4]*F[1, 6]^2*im[1, 1])/51 + 
   (27899*F[1, 5]*F[1, 6]^2*im[1, 1])/612 - (32006*F[1, 6]^3*im[1, 1])/153 + 
   (14*F[1, 1]*F[2, 3]*im[1, 1])/17 - (4*F[1, 2]*F[2, 3]*im[1, 1])/51 - 
   (10*F[1, 3]*F[2, 3]*im[1, 1])/3 + (2*F[1, 5]*F[2, 3]*im[1, 1])/51 - 
   (14*F[1, 6]*F[2, 3]*im[1, 1])/17 + (240643*F[1, 1]*F[2, 4]*im[1, 1])/612 + 
   (15920*F[1, 2]*F[2, 4]*im[1, 1])/153 - (59753*F[1, 3]*F[2, 4]*im[1, 1])/
    153 - (48283*F[1, 4]*F[2, 4]*im[1, 1])/153 + 
   (636415*F[1, 5]*F[2, 4]*im[1, 1])/612 + (17405*F[1, 6]*F[2, 4]*im[1, 1])/
    18 + (830*F[1, 1]*F[2, 5]*im[1, 1])/51 + (304*F[1, 2]*F[2, 5]*im[1, 1])/
    153 - (95*F[1, 3]*F[2, 5]*im[1, 1])/9 + (278*F[1, 5]*F[2, 5]*im[1, 1])/
    51 + (3715*F[1, 6]*F[2, 5]*im[1, 1])/153 + (707*F[1, 1]*F[2, 6]*im[1, 1])/
    51 + (598*F[1, 2]*F[2, 6]*im[1, 1])/153 - (640*F[1, 3]*F[2, 6]*im[1, 1])/
    153 - 8*F[1, 5]*F[2, 6]*im[1, 1] + (2455*F[1, 6]*F[2, 6]*im[1, 1])/153 + 
   (326875*F[1, 1]*F[2, 7]*im[1, 1])/612 + (7694*F[1, 2]*F[2, 7]*im[1, 1])/
    153 - (60781*F[1, 3]*F[2, 7]*im[1, 1])/306 - 
   (122386*F[1, 4]*F[2, 7]*im[1, 1])/153 + (358511*F[1, 5]*F[2, 7]*im[1, 1])/
    612 + (17122*F[1, 6]*F[2, 7]*im[1, 1])/153 - 
   (9*F[1, 1]*F[2, 17]*im[1, 1])/17 + (106*F[1, 2]*F[2, 17]*im[1, 1])/51 - 
   (97*F[1, 3]*F[2, 17]*im[1, 1])/51 - (26*F[1, 4]*F[2, 17]*im[1, 1])/17 + 
   (200*F[1, 5]*F[2, 17]*im[1, 1])/51 + (80*F[1, 6]*F[2, 17]*im[1, 1])/51 - 
   (107*F[3, 5]*im[1, 1])/17 - (26*F[3, 6]*im[1, 1])/17 + 
   (146*F[3, 7]*im[1, 1])/17 - (1576*F[3, 8]*im[1, 1])/51 - 
   (63440*F[3, 9]*im[1, 1])/153 - (227*F[3, 10]*im[1, 1])/17 - 
   (13*F[3, 11]*im[1, 1])/17 + (26*F[3, 12]*im[1, 1])/17 + 
   (43706*F[3, 14]*im[1, 1])/153 - (25289*F[3, 15]*im[1, 1])/153 + 
   (700*F[3, 16]*im[1, 1])/51 + (65*F[3, 17]*im[1, 1])/17 - 
   (39*F[3, 18]*im[1, 1])/34 - (982*F[3, 19]*im[1, 1])/51 + 
   (39*F[3, 20]*im[1, 1])/34 - (209*F[3, 21]*im[1, 1])/17 - 
   (103*F[3, 22]*im[1, 1])/17 - (2*F[3, 23]*im[1, 1])/17 - 
   (37258*F[3, 24]*im[1, 1])/153 + (5725*F[3, 25]*im[1, 1])/51 + 
   (9652*F[3, 26]*im[1, 1])/51 - (632*F[3, 27]*im[1, 1])/51 + 
   (2587*F[3, 28]*im[1, 1])/51 + (410953*F[1, 1]^2*im[1, 1]^2)/816 + 
   (92725*F[1, 1]*F[1, 2]*im[1, 1]^2)/1224 + (36599*F[1, 2]^2*im[1, 1]^2)/
    1836 - (45397*F[1, 1]*F[1, 3]*im[1, 1]^2)/306 - 
   (18115*F[1, 2]*F[1, 3]*im[1, 1]^2)/1224 + (20867*F[1, 3]^2*im[1, 1]^2)/
    3672 - (9470359*F[1, 1]*F[1, 4]*im[1, 1]^2)/7344 - 
   (103109*F[1, 2]*F[1, 4]*im[1, 1]^2)/1836 + 
   (1549535*F[1, 3]*F[1, 4]*im[1, 1]^2)/7344 + (767557*F[1, 4]^2*im[1, 1]^2)/
    612 + (6198437*F[1, 1]*F[1, 5]*im[1, 1]^2)/7344 + 
   (11557*F[1, 2]*F[1, 5]*im[1, 1]^2)/459 - 
   (327361*F[1, 3]*F[1, 5]*im[1, 1]^2)/7344 - 
   (103847*F[1, 4]*F[1, 5]*im[1, 1]^2)/68 + (204137*F[1, 5]^2*im[1, 1]^2)/
    816 - (2469361*F[1, 1]*F[1, 6]*im[1, 1]^2)/7344 - 
   (73*F[1, 2]*F[1, 6]*im[1, 1]^2)/204 + (253273*F[1, 3]*F[1, 6]*im[1, 1]^2)/
    1836 + (2275559*F[1, 4]*F[1, 6]*im[1, 1]^2)/3672 - 
   (3781403*F[1, 5]*F[1, 6]*im[1, 1]^2)/7344 + (80147*F[1, 6]^2*im[1, 1]^2)/
    3672 + (253*F[2, 3]*im[1, 1]^2)/102 - (153727*F[2, 4]*im[1, 1]^2)/153 - 
   (887*F[2, 5]*im[1, 1]^2)/51 - (1475*F[2, 6]*im[1, 1]^2)/153 - 
   (79039*F[2, 7]*im[1, 1]^2)/153 - (26*F[2, 17]*im[1, 1]^2)/17 - 
   (47773*F[1, 1]*im[1, 1]^3)/136 - (14941*F[1, 2]*im[1, 1]^3)/918 - 
   (316975*F[1, 3]*im[1, 1]^3)/7344 + (1982423*F[1, 4]*im[1, 1]^3)/3672 - 
   (730931*F[1, 5]*im[1, 1]^3)/7344 + (574919*F[1, 6]*im[1, 1]^3)/1836 - 
   (376241*im[1, 1]^4)/5508 + (22611*F[1, 1]*re[3, 1])/68 + 
   (18845*F[1, 2]*re[3, 1])/153 - (56923*F[1, 3]*re[3, 1])/204 + 
   (116543*F[1, 5]*re[3, 1])/306 + (57047*F[1, 6]*re[3, 1])/102 - 
   (304049*im[1, 1]*re[3, 1])/306, Fr["p12435"][4, 49] -> -F[4, 5], 
 Fr["p12435"][4, 50] -> F[4, 66] + F[4, 112], 
 Fr["p12435"][4, 51] -> F[4, 61] - 5*F[4, 69] + 3*F[4, 70] - 3*F[4, 73] + 
   3*F[4, 74] - 3*F[4, 75] - 5*F[4, 76] + 10*F[4, 77] - (10*F[4, 78])/3 - 
   2*F[4, 79] + (7*F[4, 86])/6 + 3*F[4, 87] + 10*F[4, 93] + F[4, 104] - 
   F[4, 106], Fr["p12435"][4, 52] -> -2*F[1, 5]*F[3, 4] + 2*F[1, 6]*F[3, 4] + 
   F[4, 53] + 2*F[4, 98] - 2*F[4, 101] + 2*F[4, 113], 
 Fr["p12435"][4, 53] -> F[4, 64] - F[4, 94]/2 + F[4, 95] + F[4, 105]/2, 
 Fr["p12435"][4, 54] -> F[4, 99] + 2*F[4, 113], 
 Fr["p12435"][4, 55] -> F[4, 2], Fr["p12435"][4, 56] -> 
  F[4, 53] + 2*F[4, 113], Fr["p12435"][4, 57] -> 
  -F[4, 56] + F[4, 78] - F[4, 86]/2 - 3*F[4, 93], 
 Fr["p12435"][4, 58] -> F[1, 1]*F[3, 4] - F[1, 2]*F[3, 4] + F[4, 65] + 
   F[4, 98] - F[4, 100] + 2*F[4, 101] + F[4, 113] - F[3, 4]*im[1, 1], 
 Fr["p12435"][4, 59] -> F[4, 51], Fr["p12435"][4, 60] -> F[4, 50], 
 Fr["p12435"][4, 61] -> F[4, 49], Fr["p12435"][4, 62] -> F[4, 48], 
 Fr["p12435"][4, 63] -> F[4, 79], Fr["p12435"][4, 64] -> 
  (18095*F[1, 1]^3*F[1, 2])/1224 + (315*F[1, 1]^2*F[1, 2]^2)/34 + 
   (177*F[1, 1]*F[1, 2]^3)/34 + (508*F[1, 2]^4)/51 - 
   (12*F[1, 1]^2*F[1, 2]*F[1, 3])/17 - (24*F[1, 1]*F[1, 2]^2*F[1, 3])/17 + 
   (63*F[1, 2]^3*F[1, 3])/34 + (18*F[1, 1]*F[1, 2]*F[1, 3]^2)/17 + 
   (63*F[1, 2]^2*F[1, 3]^2)/34 - (71*F[1, 2]*F[1, 3]^3)/34 - 
   (21359*F[1, 1]^3*F[1, 4])/1224 - (9305*F[1, 1]^2*F[1, 2]*F[1, 4])/612 + 
   (435*F[1, 1]*F[1, 2]^2*F[1, 4])/34 - (785*F[1, 2]^3*F[1, 4])/204 + 
   (12*F[1, 1]^2*F[1, 3]*F[1, 4])/17 + (24*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 4])/
    17 - (63*F[1, 2]^2*F[1, 3]*F[1, 4])/34 - (18*F[1, 1]*F[1, 3]^2*F[1, 4])/
    17 - (63*F[1, 2]*F[1, 3]^2*F[1, 4])/34 + (71*F[1, 3]^3*F[1, 4])/34 + 
   (14243*F[1, 1]^2*F[1, 4]^2)/612 + (91529*F[1, 1]*F[1, 2]*F[1, 4]^2)/1224 - 
   (2563*F[1, 2]^2*F[1, 4]^2)/68 - (204953*F[1, 1]*F[1, 4]^3)/1224 - 
   (100907*F[1, 2]*F[1, 4]^3)/918 + (99169*F[1, 4]^4)/459 - 
   (8*F[1, 1]^3*F[1, 5])/3 + (9305*F[1, 1]^2*F[1, 2]*F[1, 5])/612 - 
   12*F[1, 1]*F[1, 2]^2*F[1, 5] - (781*F[1, 2]^3*F[1, 5])/68 + 
   (24*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/17 + (24*F[1, 2]^2*F[1, 3]*F[1, 5])/
    17 - (18*F[1, 2]*F[1, 3]^2*F[1, 5])/17 - 
   (13793*F[1, 1]^2*F[1, 4]*F[1, 5])/612 - 
   (29588*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/153 + 
   (1537*F[1, 2]^2*F[1, 4]*F[1, 5])/68 - (24*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/
    17 - (24*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/17 + 
   (18*F[1, 3]^2*F[1, 4]*F[1, 5])/17 + (44174*F[1, 1]*F[1, 4]^2*F[1, 5])/
    153 + (34759*F[1, 2]*F[1, 4]^2*F[1, 5])/136 - 
   (51095*F[1, 4]^3*F[1, 5])/136 - 10*F[1, 1]^2*F[1, 5]^2 + 
   (46255*F[1, 1]*F[1, 2]*F[1, 5]^2)/612 + (103*F[1, 2]^2*F[1, 5]^2)/34 - 
   (12*F[1, 2]*F[1, 3]*F[1, 5]^2)/17 - (27079*F[1, 1]*F[1, 4]*F[1, 5]^2)/
    612 - (4339*F[1, 2]*F[1, 4]*F[1, 5]^2)/34 + 
   (12*F[1, 3]*F[1, 4]*F[1, 5]^2)/17 + (1761*F[1, 4]^2*F[1, 5]^2)/17 - 
   24*F[1, 1]*F[1, 5]^3 + (19385*F[1, 2]*F[1, 5]^3)/3672 + 
   (82615*F[1, 4]*F[1, 5]^3)/3672 + (7*F[1, 5]^4)/6 + 
   (15251*F[1, 1]^2*F[1, 2]*F[1, 6])/408 + (24*F[1, 1]*F[1, 2]^2*F[1, 6])/
    17 + (12*F[1, 2]^3*F[1, 6])/17 - (24*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/
    17 - (24*F[1, 2]^2*F[1, 3]*F[1, 6])/17 + (18*F[1, 2]*F[1, 3]^2*F[1, 6])/
    17 - (18515*F[1, 1]^2*F[1, 4]*F[1, 6])/408 - 
   (3109*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/204 - 
   (12*F[1, 2]^2*F[1, 4]*F[1, 6])/17 + (24*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/
    17 + (24*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 6])/17 - 
   (18*F[1, 3]^2*F[1, 4]*F[1, 6])/17 - (2891*F[1, 1]*F[1, 4]^2*F[1, 6])/204 - 
   (23539*F[1, 2]*F[1, 4]^2*F[1, 6])/306 + (45367*F[1, 4]^3*F[1, 6])/306 - 
   8*F[1, 1]^2*F[1, 5]*F[1, 6] - (6215*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/102 - 
   (24*F[1, 2]^2*F[1, 5]*F[1, 6])/17 + (24*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/
    17 + (10091*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/102 + 
   (103483*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/612 - 
   (24*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/17 - 
   (153823*F[1, 4]^2*F[1, 5]*F[1, 6])/612 + 22*F[1, 1]*F[1, 5]^2*F[1, 6] - 
   (65329*F[1, 2]*F[1, 5]^2*F[1, 6])/1224 + (40033*F[1, 4]*F[1, 5]^2*F[1, 6])/
    1224 + 17*F[1, 5]^3*F[1, 6] - (13541*F[1, 1]*F[1, 2]*F[1, 6]^2)/204 + 
   (18*F[1, 2]^2*F[1, 6]^2)/17 - (12*F[1, 2]*F[1, 3]*F[1, 6]^2)/17 + 
   (16805*F[1, 1]*F[1, 4]*F[1, 6]^2)/204 + (7561*F[1, 2]*F[1, 4]*F[1, 6]^2)/
    306 + (12*F[1, 3]*F[1, 4]*F[1, 6]^2)/17 - (4621*F[1, 4]^2*F[1, 6]^2)/
    306 + 16*F[1, 1]*F[1, 5]*F[1, 6]^2 + (24853*F[1, 2]*F[1, 5]*F[1, 6]^2)/
    612 - (43621*F[1, 4]*F[1, 5]*F[1, 6]^2)/612 - 12*F[1, 5]^2*F[1, 6]^2 + 
   (14945*F[1, 2]*F[1, 6]^3)/612 - (18209*F[1, 4]*F[1, 6]^3)/612 - 
   (16*F[1, 5]*F[1, 6]^3)/3 + (81*F[1, 1]*F[1, 2]*F[2, 3])/17 + 
   (81*F[1, 2]*F[1, 3]*F[2, 3])/17 - (81*F[1, 1]*F[1, 4]*F[2, 3])/17 - 
   (81*F[1, 3]*F[1, 4]*F[2, 3])/17 - (1939*F[1, 1]*F[1, 2]*F[2, 4])/51 - 
   (126*F[1, 2]^2*F[2, 4])/17 + (2347*F[1, 1]*F[1, 4]*F[2, 4])/51 + 
   (29321*F[1, 2]*F[1, 4]*F[2, 4])/612 - (57425*F[1, 4]^2*F[2, 4])/612 + 
   8*F[1, 1]*F[1, 5]*F[2, 4] - (71645*F[1, 2]*F[1, 5]*F[2, 4])/612 + 
   (99389*F[1, 4]*F[1, 5]*F[2, 4])/612 + 40*F[1, 5]^2*F[2, 4] - 
   (3473*F[1, 2]*F[1, 6]*F[2, 4])/34 + (4289*F[1, 4]*F[1, 6]*F[2, 4])/34 + 
   24*F[1, 5]*F[1, 6]*F[2, 4] - (12*F[1, 2]*F[1, 3]*F[2, 5])/17 + 
   (12*F[1, 3]*F[1, 4]*F[2, 5])/17 - (12*F[1, 2]*F[1, 6]*F[2, 5])/17 + 
   (12*F[1, 4]*F[1, 6]*F[2, 5])/17 - (24*F[1, 1]*F[1, 2]*F[2, 6])/17 + 
   (63*F[1, 2]^2*F[2, 6])/17 + (63*F[1, 2]*F[1, 3]*F[2, 6])/17 + 
   (24*F[1, 1]*F[1, 4]*F[2, 6])/17 - (63*F[1, 2]*F[1, 4]*F[2, 6])/17 - 
   (63*F[1, 3]*F[1, 4]*F[2, 6])/17 + (24*F[1, 2]*F[1, 5]*F[2, 6])/17 - 
   (24*F[1, 4]*F[1, 5]*F[2, 6])/17 - (24*F[1, 2]*F[1, 6]*F[2, 6])/17 + 
   (24*F[1, 4]*F[1, 6]*F[2, 6])/17 - (20465*F[1, 1]*F[1, 2]*F[2, 7])/204 + 
   (31073*F[1, 1]*F[1, 4]*F[2, 7])/204 + (122297*F[1, 2]*F[1, 4]*F[2, 7])/
    612 - (195329*F[1, 4]^2*F[2, 7])/612 + 30*F[1, 1]*F[1, 5]*F[2, 7] - 
   (17981*F[1, 2]*F[1, 5]*F[2, 7])/306 + (9617*F[1, 4]*F[1, 5]*F[2, 7])/306 + 
   10*F[1, 5]^2*F[2, 7] + (911*F[1, 2]*F[1, 6]*F[2, 7])/18 - 
   (1727*F[1, 4]*F[1, 6]*F[2, 7])/18 - 16*F[1, 5]*F[1, 6]*F[2, 7] + 
   7*F[2, 7]^2 - 18*F[1, 1]*F[1, 2]*F[2, 16] - (95*F[1, 2]^2*F[2, 16])/3 + 
   18*F[1, 1]*F[1, 4]*F[2, 16] + (58*F[1, 2]*F[1, 4]*F[2, 16])/3 - 
   (5*F[1, 4]^2*F[2, 16])/3 + 3*F[2, 16]^2 - 3*F[1, 1]*F[1, 2]*F[2, 17] - 
   (63*F[1, 2]^2*F[2, 17])/17 - (63*F[1, 2]*F[1, 3]*F[2, 17])/17 + 
   3*F[1, 1]*F[1, 4]*F[2, 17] + (126*F[1, 2]*F[1, 4]*F[2, 17])/17 + 
   (63*F[1, 3]*F[1, 4]*F[2, 17])/17 - (63*F[1, 4]^2*F[2, 17])/17 - 
   (12*F[1, 2]*F[1, 5]*F[2, 17])/17 + (12*F[1, 4]*F[1, 5]*F[2, 17])/17 + 
   (12*F[1, 2]*F[1, 6]*F[2, 17])/17 - (12*F[1, 4]*F[1, 6]*F[2, 17])/17 - 
   (237*F[1, 2]*F[3, 5])/17 + (237*F[1, 4]*F[3, 5])/17 - 
   (192*F[1, 2]*F[3, 6])/17 + (192*F[1, 4]*F[3, 6])/17 + 
   (219*F[1, 2]*F[3, 7])/17 - (219*F[1, 4]*F[3, 7])/17 + 
   (435*F[1, 2]*F[3, 8])/68 - (435*F[1, 4]*F[3, 8])/68 + 
   (13453*F[1, 2]*F[3, 9])/153 - (19981*F[1, 4]*F[3, 9])/153 - 
   28*F[1, 5]*F[3, 9] - (264*F[1, 2]*F[3, 10])/17 + 
   (264*F[1, 4]*F[3, 10])/17 - (147*F[1, 2]*F[3, 11])/17 + 
   (147*F[1, 4]*F[3, 11])/17 - (63*F[1, 2]*F[3, 12])/17 + 
   (63*F[1, 4]*F[3, 12])/17 - 6*F[1, 2]*F[3, 13] + 6*F[1, 4]*F[3, 13] - 
   (42829*F[1, 2]*F[3, 14])/612 + (64045*F[1, 4]*F[3, 14])/612 + 
   20*F[1, 5]*F[3, 14] + (19405*F[1, 2]*F[3, 15])/612 - 
   (23485*F[1, 4]*F[3, 15])/612 - 14*F[1, 5]*F[3, 15] - 
   (585*F[1, 2]*F[3, 16])/17 + (585*F[1, 4]*F[3, 16])/17 - 
   (81*F[1, 2]*F[3, 17])/17 + (81*F[1, 4]*F[3, 17])/17 - 
   (67*F[1, 2]*F[3, 18])/34 + (33*F[1, 4]*F[3, 18])/34 + 
   (699*F[1, 2]*F[3, 19])/17 - (699*F[1, 4]*F[3, 19])/17 + 
   (679*F[1, 2]*F[3, 20])/34 - (237*F[1, 4]*F[3, 20])/34 + 
   (171*F[1, 2]*F[3, 21])/17 - (171*F[1, 4]*F[3, 21])/17 - 
   (78*F[1, 2]*F[3, 22])/17 + (78*F[1, 4]*F[3, 22])/17 - 
   (54*F[1, 2]*F[3, 23])/17 + (54*F[1, 4]*F[3, 23])/17 + 
   (31061*F[1, 2]*F[3, 24])/612 - (46565*F[1, 4]*F[3, 24])/612 - 
   18*F[1, 5]*F[3, 24] - (958*F[1, 2]*F[3, 25])/51 + 
   (1366*F[1, 4]*F[3, 25])/51 + 8*F[1, 5]*F[3, 25] - 
   (13199*F[1, 2]*F[3, 26])/204 + (16463*F[1, 4]*F[3, 26])/204 + 
   16*F[1, 5]*F[3, 26] + (585*F[1, 2]*F[3, 27])/17 - 
   (585*F[1, 4]*F[3, 27])/17 - (75*F[1, 2]*F[3, 28])/17 + 
   (75*F[1, 4]*F[3, 28])/17 + 6*F[1, 2]*F[3, 30] - 6*F[1, 4]*F[3, 30] - 
   6*F[1, 2]*F[3, 31] + 6*F[1, 4]*F[3, 31] - 12*F[4, 14] + 18*F[4, 23] + 
   (3*F[4, 25])/2 + F[4, 61] - 5*F[4, 69] - F[4, 70] - (7*F[4, 73])/3 + 
   11*F[4, 74] - 3*F[4, 75] - 5*F[4, 76] + 10*F[4, 77] - (10*F[4, 78])/3 - 
   3*F[4, 79] + (7*F[4, 86])/6 + 10*F[4, 87] + 10*F[4, 93] + F[4, 104] - 
   F[4, 106] + (8*F[1, 1]^3*im[1, 1])/3 - (14723*F[1, 1]^2*F[1, 2]*im[1, 1])/
    153 - (111*F[1, 1]*F[1, 2]^2*im[1, 1])/17 + (253*F[1, 2]^3*im[1, 1])/68 - 
   (12*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/17 - (39*F[1, 2]^2*F[1, 3]*im[1, 1])/
    17 + (177*F[1, 2]*F[1, 3]^2*im[1, 1])/34 + 
   (18293*F[1, 1]^2*F[1, 4]*im[1, 1])/153 + 
   (48475*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/204 - 
   (2233*F[1, 2]^2*F[1, 4]*im[1, 1])/68 + 
   (12*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/17 + 
   (39*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/17 - 
   (177*F[1, 3]^2*F[1, 4]*im[1, 1])/34 - (65503*F[1, 1]*F[1, 4]^2*im[1, 1])/
    204 - (77551*F[1, 2]*F[1, 4]^2*im[1, 1])/306 + 
   (120835*F[1, 4]^3*im[1, 1])/306 + 36*F[1, 1]^2*F[1, 5]*im[1, 1] - 
   (12449*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/102 + 
   (101*F[1, 2]^2*F[1, 5]*im[1, 1])/17 + 
   (12*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/17 + 
   (3677*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/102 + 
   (171937*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/612 - 
   (12*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/17 - 
   (149665*F[1, 4]^2*F[1, 5]*im[1, 1])/612 + 70*F[1, 1]*F[1, 5]^2*im[1, 1] - 
   (2539*F[1, 2]*F[1, 5]^2*im[1, 1])/68 - (3853*F[1, 4]*F[1, 5]^2*im[1, 1])/
    68 + (7*F[1, 5]^3*im[1, 1])/3 + 8*F[1, 1]^2*F[1, 6]*im[1, 1] + 
   (8183*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/68 - 
   (12*F[1, 2]^2*F[1, 6]*im[1, 1])/17 - (12*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/
    17 - (11855*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/68 - 
   (31316*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/153 + 
   (12*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/17 + 
   (45245*F[1, 4]^2*F[1, 6]*im[1, 1])/153 - 60*F[1, 1]*F[1, 5]*F[1, 6]*
    im[1, 1] + (52049*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/612 - 
   (12473*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/612 - 
   49*F[1, 5]^2*F[1, 6]*im[1, 1] - 16*F[1, 1]*F[1, 6]^2*im[1, 1] - 
   (28633*F[1, 2]*F[1, 6]^2*im[1, 1])/612 + 
   (47401*F[1, 4]*F[1, 6]^2*im[1, 1])/612 + 24*F[1, 5]*F[1, 6]^2*im[1, 1] + 
   (16*F[1, 6]^3*im[1, 1])/3 - (162*F[1, 2]*F[2, 3]*im[1, 1])/17 + 
   (162*F[1, 4]*F[2, 3]*im[1, 1])/17 - 8*F[1, 1]*F[2, 4]*im[1, 1] + 
   (157427*F[1, 2]*F[2, 4]*im[1, 1])/612 - (204755*F[1, 4]*F[2, 4]*im[1, 1])/
    612 - 112*F[1, 5]*F[2, 4]*im[1, 1] - 24*F[1, 6]*F[2, 4]*im[1, 1] + 
   (24*F[1, 2]*F[2, 5]*im[1, 1])/17 - (24*F[1, 4]*F[2, 5]*im[1, 1])/17 - 
   (39*F[1, 2]*F[2, 6]*im[1, 1])/17 + (39*F[1, 4]*F[2, 6]*im[1, 1])/17 - 
   30*F[1, 1]*F[2, 7]*im[1, 1] + (66383*F[1, 2]*F[2, 7]*im[1, 1])/612 - 
   (53735*F[1, 4]*F[2, 7]*im[1, 1])/612 - 34*F[1, 5]*F[2, 7]*im[1, 1] + 
   16*F[1, 6]*F[2, 7]*im[1, 1] + 18*F[1, 2]*F[2, 16]*im[1, 1] - 
   18*F[1, 4]*F[2, 16]*im[1, 1] + (114*F[1, 2]*F[2, 17]*im[1, 1])/17 - 
   (114*F[1, 4]*F[2, 17]*im[1, 1])/17 + 28*F[3, 9]*im[1, 1] - 
   20*F[3, 14]*im[1, 1] + 14*F[3, 15]*im[1, 1] + 18*F[3, 24]*im[1, 1] - 
   8*F[3, 25]*im[1, 1] - 16*F[3, 26]*im[1, 1] - 26*F[1, 1]^2*im[1, 1]^2 + 
   (19435*F[1, 1]*F[1, 2]*im[1, 1]^2)/272 + (5*F[1, 2]^2*im[1, 1]^2)/12 - 
   (73*F[1, 2]*F[1, 3]*im[1, 1]^2)/17 - (3659*F[1, 1]*F[1, 4]*im[1, 1]^2)/
    272 - (220055*F[1, 2]*F[1, 4]*im[1, 1]^2)/1836 + 
   (73*F[1, 3]*F[1, 4]*im[1, 1]^2)/17 + (120809*F[1, 4]^2*im[1, 1]^2)/1836 - 
   (205*F[1, 1]*F[1, 5]*im[1, 1]^2)/3 + (210091*F[1, 2]*F[1, 5]*im[1, 1]^2)/
    7344 + (526961*F[1, 4]*F[1, 5]*im[1, 1]^2)/7344 - 
   (41*F[1, 5]^2*im[1, 1]^2)/4 + 38*F[1, 1]*F[1, 6]*im[1, 1]^2 - 
   (426449*F[1, 2]*F[1, 6]*im[1, 1]^2)/7344 + 
   (126161*F[1, 4]*F[1, 6]*im[1, 1]^2)/7344 + 55*F[1, 5]*F[1, 6]*im[1, 1]^2 - 
   12*F[1, 6]^2*im[1, 1]^2 + 72*F[2, 4]*im[1, 1]^2 + 
   (49*F[2, 7]*im[1, 1]^2)/2 - (7*F[2, 16]*im[1, 1]^2)/6 + 
   (67*F[1, 1]*im[1, 1]^3)/3 + (58703*F[1, 2]*im[1, 1]^3)/2448 - 
   (158051*F[1, 4]*im[1, 1]^3)/2448 + (7*F[1, 5]*im[1, 1]^3)/6 - 
   23*F[1, 6]*im[1, 1]^3 + (2635*im[1, 1]^4)/288 + 
   (78857*F[1, 2]*re[3, 1])/306 - (164027*F[1, 4]*re[3, 1])/306 - 
   (725*F[1, 5]*re[3, 1])/3 + (725*im[1, 1]*re[3, 1])/3, 
 Fr["p12435"][4, 65] -> (-31669*F[1, 1]^4)/2448 - 
   (8353*F[1, 1]^3*F[1, 2])/918 - (400*F[1, 1]^2*F[1, 2]^2)/51 - 
   (896*F[1, 1]*F[1, 2]^3)/153 - (205*F[1, 2]^4)/153 + 
   (36467*F[1, 1]^3*F[1, 3])/1836 + (1634*F[1, 1]^2*F[1, 2]*F[1, 3])/153 + 
   (589*F[1, 1]*F[1, 2]^2*F[1, 3])/153 - (75*F[1, 2]^3*F[1, 3])/34 - 
   (1657*F[1, 1]^2*F[1, 3]^2)/306 - (1625*F[1, 1]*F[1, 2]*F[1, 3]^2)/306 + 
   (1189*F[1, 2]^2*F[1, 3]^2)/306 + (1162*F[1, 1]*F[1, 3]^3)/153 - 
   (793*F[1, 2]*F[1, 3]^3)/918 - (250*F[1, 3]^4)/459 + 
   (37277*F[1, 1]^3*F[1, 4])/1224 + (1256*F[1, 1]^2*F[1, 2]*F[1, 4])/153 + 
   (581*F[1, 1]*F[1, 2]^2*F[1, 4])/136 + (281*F[1, 2]^3*F[1, 4])/102 - 
   (5606*F[1, 1]^2*F[1, 3]*F[1, 4])/153 - (1721*F[1, 2]^2*F[1, 3]*F[1, 4])/
    408 - (370879*F[1, 1]^2*F[1, 4]^2)/2448 - 
   (6577*F[1, 1]*F[1, 2]*F[1, 4]^2)/153 + (158*F[1, 2]^2*F[1, 4]^2)/51 + 
   (29524*F[1, 1]*F[1, 3]*F[1, 4]^2)/153 - (649*F[1, 2]*F[1, 3]*F[1, 4]^2)/
    102 + (66787*F[1, 1]*F[1, 4]^3)/459 + (54539*F[1, 2]*F[1, 4]^3)/918 - 
   (865511*F[1, 3]*F[1, 4]^3)/3672 + (893*F[1, 4]^4)/18 - 
   (19459*F[1, 1]^3*F[1, 5])/306 - (1009*F[1, 1]^2*F[1, 2]*F[1, 5])/51 - 
   (1303*F[1, 1]*F[1, 2]^2*F[1, 5])/408 + (499*F[1, 2]^3*F[1, 5])/306 + 
   (10331*F[1, 1]^2*F[1, 3]*F[1, 5])/204 + 
   (386*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/153 - 
   (689*F[1, 2]^2*F[1, 3]*F[1, 5])/1224 + (1031*F[1, 1]*F[1, 3]^2*F[1, 5])/
    306 + (670*F[1, 2]*F[1, 3]^2*F[1, 5])/153 - (1256*F[1, 3]^3*F[1, 5])/
    153 + (216883*F[1, 1]^2*F[1, 4]*F[1, 5])/612 + 
   (56483*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/612 + 
   (1015*F[1, 2]^2*F[1, 4]*F[1, 5])/204 - 
   (114229*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/306 - 
   (875*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/204 - 
   (1387255*F[1, 1]*F[1, 4]^2*F[1, 5])/2448 - 
   (33259*F[1, 2]*F[1, 4]^2*F[1, 5])/306 + (560341*F[1, 3]*F[1, 4]^2*F[1, 5])/
    1224 + (398137*F[1, 4]^3*F[1, 5])/1836 - (73175*F[1, 1]^2*F[1, 5]^2)/
    408 - (2161*F[1, 1]*F[1, 2]*F[1, 5]^2)/68 - (89*F[1, 2]^2*F[1, 5]^2)/68 + 
   (26035*F[1, 1]*F[1, 3]*F[1, 5]^2)/204 - (1561*F[1, 2]*F[1, 3]*F[1, 5]^2)/
    612 + (415*F[1, 3]^2*F[1, 5]^2)/153 + (403613*F[1, 1]*F[1, 4]*F[1, 5]^2)/
    612 + (17783*F[1, 2]*F[1, 4]*F[1, 5]^2)/306 - 
   (33613*F[1, 3]*F[1, 4]*F[1, 5]^2)/153 - (232061*F[1, 4]^2*F[1, 5]^2)/408 - 
   (1349119*F[1, 1]*F[1, 5]^3)/7344 - (5209*F[1, 2]*F[1, 5]^3)/918 + 
   (30863*F[1, 3]*F[1, 5]^3)/1836 + (176915*F[1, 4]*F[1, 5]^3)/612 - 
   (32767*F[1, 5]^4)/1836 - (143831*F[1, 1]^3*F[1, 6])/1836 - 
   (8221*F[1, 1]^2*F[1, 2]*F[1, 6])/306 - (139*F[1, 1]*F[1, 2]^2*F[1, 6])/
    18 + (185*F[1, 2]^3*F[1, 6])/306 + (17921*F[1, 1]^2*F[1, 3]*F[1, 6])/
    306 + (268*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/17 + 
   (589*F[1, 2]^2*F[1, 3]*F[1, 6])/306 - (2311*F[1, 1]*F[1, 3]^2*F[1, 6])/
    153 - (386*F[1, 2]*F[1, 3]^2*F[1, 6])/51 + (2434*F[1, 3]^3*F[1, 6])/459 + 
   (37943*F[1, 1]^2*F[1, 4]*F[1, 6])/612 - 
   (46*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/51 + (1447*F[1, 2]^2*F[1, 4]*F[1, 6])/
    204 + (1289*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/102 - 
   (649607*F[1, 1]*F[1, 4]^2*F[1, 6])/2448 + 
   (14749*F[1, 2]*F[1, 4]^2*F[1, 6])/306 - (99539*F[1, 3]*F[1, 4]^2*F[1, 6])/
    612 + (1854503*F[1, 4]^3*F[1, 6])/3672 - 
   (14905*F[1, 1]^2*F[1, 5]*F[1, 6])/204 + 
   (3940*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/153 - 
   (1979*F[1, 2]^2*F[1, 5]*F[1, 6])/612 - 
   (37957*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/306 - 
   (410*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/51 + 
   (1931*F[1, 3]^2*F[1, 5]*F[1, 6])/306 + 
   (35377*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/72 - 
   (22511*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/306 + 
   (47836*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/153 - 
   (207135*F[1, 4]^2*F[1, 5]*F[1, 6])/272 - (41335*F[1, 1]*F[1, 5]^2*F[1, 6])/
    2448 + (931*F[1, 2]*F[1, 5]^2*F[1, 6])/34 - 
   (60079*F[1, 3]*F[1, 5]^2*F[1, 6])/612 + (2357*F[1, 4]*F[1, 5]^2*F[1, 6])/
    68 + (749827*F[1, 5]^3*F[1, 6])/7344 - (64541*F[1, 1]^2*F[1, 6]^2)/2448 + 
   (3211*F[1, 1]*F[1, 2]*F[1, 6]^2)/306 - (173*F[1, 2]^2*F[1, 6]^2)/34 - 
   (12293*F[1, 1]*F[1, 3]*F[1, 6]^2)/153 + (2168*F[1, 2]*F[1, 3]*F[1, 6]^2)/
    153 - (303*F[1, 3]^2*F[1, 6]^2)/34 - (49681*F[1, 1]*F[1, 4]*F[1, 6]^2)/
    1224 - (1118*F[1, 2]*F[1, 4]*F[1, 6]^2)/153 + 
   (7345*F[1, 3]*F[1, 4]*F[1, 6]^2)/306 + (49709*F[1, 4]^2*F[1, 6]^2)/153 + 
   (122195*F[1, 1]*F[1, 5]*F[1, 6]^2)/408 - (611*F[1, 2]*F[1, 5]*F[1, 6]^2)/
    51 + (2047*F[1, 3]*F[1, 5]*F[1, 6]^2)/34 - 
   (15923*F[1, 4]*F[1, 5]*F[1, 6]^2)/24 + (260147*F[1, 5]^2*F[1, 6]^2)/2448 + 
   (9913*F[1, 1]*F[1, 6]^3)/68 - (15035*F[1, 2]*F[1, 6]^3)/918 + 
   (31607*F[1, 3]*F[1, 6]^3)/918 - (32081*F[1, 4]*F[1, 6]^3)/612 - 
   (208693*F[1, 5]*F[1, 6]^3)/1224 - (59771*F[1, 6]^4)/918 - 
   (F[1, 1]^2*F[2, 3])/102 - (2*F[1, 1]*F[1, 2]*F[2, 3])/51 + 
   (21*F[1, 1]*F[1, 3]*F[2, 3])/17 - (2*F[1, 2]*F[1, 3]*F[2, 3])/51 - 
   (71*F[1, 3]^2*F[2, 3])/34 + (35*F[1, 1]*F[1, 5]*F[2, 3])/51 - 
   (11*F[1, 3]*F[1, 5]*F[2, 3])/17 - (2*F[1, 5]^2*F[2, 3])/3 - 
   (55*F[1, 1]*F[1, 6]*F[2, 3])/51 + (13*F[1, 3]*F[1, 6]*F[2, 3])/51 + 
   (4*F[1, 5]*F[1, 6]*F[2, 3])/3 - (2*F[1, 6]^2*F[2, 3])/3 + F[2, 3]^2 + 
   (943*F[1, 1]^2*F[2, 4])/34 + (134*F[1, 1]*F[1, 2]*F[2, 4])/17 + 
   (56*F[1, 2]^2*F[2, 4])/51 - (508*F[1, 1]*F[1, 3]*F[2, 4])/17 - 
   (350*F[1, 2]*F[1, 3]*F[2, 4])/51 - (113791*F[1, 1]*F[1, 4]*F[2, 4])/1224 - 
   (4340*F[1, 2]*F[1, 4]*F[2, 4])/153 + (19373*F[1, 3]*F[1, 4]*F[2, 4])/153 - 
   30*F[1, 4]^2*F[2, 4] + (16511*F[1, 1]*F[1, 5]*F[2, 4])/72 + 
   (560*F[1, 2]*F[1, 5]*F[2, 4])/9 - (35596*F[1, 3]*F[1, 5]*F[2, 4])/153 - 
   (76337*F[1, 4]*F[1, 5]*F[2, 4])/612 + (187427*F[1, 5]^2*F[2, 4])/612 + 
   (36529*F[1, 1]*F[1, 6]*F[2, 4])/204 + (6244*F[1, 2]*F[1, 6]*F[2, 4])/153 - 
   (19585*F[1, 3]*F[1, 6]*F[2, 4])/153 - (280495*F[1, 4]*F[1, 6]*F[2, 4])/
    1224 + (767243*F[1, 5]*F[1, 6]*F[2, 4])/1224 + 
   (158359*F[1, 6]^2*F[2, 4])/612 + F[2, 4]^2 - (2*F[1, 1]^2*F[2, 5])/3 + 
   (76*F[1, 1]*F[1, 3]*F[2, 5])/17 + (152*F[1, 2]*F[1, 3]*F[2, 5])/153 - 
   (1256*F[1, 3]^2*F[2, 5])/153 + (10*F[1, 1]*F[1, 5]*F[2, 5])/3 + 
   (275*F[1, 3]*F[1, 5]*F[2, 5])/51 - (5*F[1, 5]^2*F[2, 5])/3 + 
   (500*F[1, 1]*F[1, 6]*F[2, 5])/51 + (152*F[1, 2]*F[1, 6]*F[2, 5])/153 - 
   4*F[1, 3]*F[1, 6]*F[2, 5] + (F[1, 5]*F[1, 6]*F[2, 5])/17 + 
   (1409*F[1, 6]^2*F[2, 5])/153 + (11*F[2, 5]^2)/6 + 
   (116*F[1, 1]^2*F[2, 6])/51 + (181*F[1, 1]*F[1, 2]*F[2, 6])/153 + 
   (74*F[1, 2]^2*F[2, 6])/51 - (38*F[1, 1]*F[1, 3]*F[2, 6])/9 + 
   (419*F[1, 2]*F[1, 3]*F[2, 6])/51 + (47*F[1, 3]^2*F[2, 6])/17 + 
   (54*F[1, 1]*F[1, 5]*F[2, 6])/17 - (466*F[1, 2]*F[1, 5]*F[2, 6])/153 + 
   (361*F[1, 3]*F[1, 5]*F[2, 6])/153 - (278*F[1, 5]^2*F[2, 6])/51 + 
   (1585*F[1, 1]*F[1, 6]*F[2, 6])/153 - (22*F[1, 2]*F[1, 6]*F[2, 6])/9 - 
   (1201*F[1, 3]*F[1, 6]*F[2, 6])/153 - (403*F[1, 5]*F[1, 6]*F[2, 6])/153 + 
   (1237*F[1, 6]^2*F[2, 6])/153 + (4*F[2, 6]^2)/3 + 
   (50095*F[1, 1]^2*F[2, 7])/408 + (5434*F[1, 1]*F[1, 2]*F[2, 7])/153 - 
   (43037*F[1, 1]*F[1, 3]*F[2, 7])/306 - (280663*F[1, 1]*F[1, 4]*F[2, 7])/
    1224 - (11888*F[1, 2]*F[1, 4]*F[2, 7])/153 + 
   (47423*F[1, 3]*F[1, 4]*F[2, 7])/153 - (214*F[1, 4]^2*F[2, 7])/3 + 
   (48100*F[1, 1]*F[1, 5]*F[2, 7])/153 + (5320*F[1, 2]*F[1, 5]*F[2, 7])/153 - 
   (21112*F[1, 3]*F[1, 5]*F[2, 7])/153 - (246677*F[1, 4]*F[1, 5]*F[2, 7])/
    612 + (27175*F[1, 5]^2*F[2, 7])/153 + (274675*F[1, 1]*F[1, 6]*F[2, 7])/
    1224 - 20*F[1, 2]*F[1, 6]*F[2, 7] + 80*F[1, 3]*F[1, 6]*F[2, 7] - 
   (792535*F[1, 4]*F[1, 6]*F[2, 7])/1224 + (94427*F[1, 5]*F[1, 6]*F[2, 7])/
    612 - (1979*F[1, 6]^2*F[2, 7])/12 - (5*F[2, 7]^2)/2 - 
   (9*F[1, 1]*F[1, 2]*F[2, 17])/17 + (28*F[1, 2]^2*F[2, 17])/51 - 
   (9*F[1, 1]*F[1, 3]*F[2, 17])/17 - (49*F[1, 2]*F[1, 3]*F[2, 17])/17 - 
   (175*F[1, 3]^2*F[2, 17])/51 + (9*F[1, 1]*F[1, 4]*F[2, 17])/17 - 
   (28*F[1, 2]*F[1, 4]*F[2, 17])/51 + (175*F[1, 3]*F[1, 4]*F[2, 17])/51 - 
   (9*F[1, 1]*F[1, 5]*F[2, 17])/17 + (50*F[1, 2]*F[1, 5]*F[2, 17])/17 - 
   (53*F[1, 3]*F[1, 5]*F[2, 17])/51 - (122*F[1, 4]*F[1, 5]*F[2, 17])/51 + 
   (122*F[1, 5]^2*F[2, 17])/51 + (9*F[1, 1]*F[1, 6]*F[2, 17])/17 + 
   (130*F[1, 2]*F[1, 6]*F[2, 17])/51 + (111*F[1, 3]*F[1, 6]*F[2, 17])/17 - 
   (158*F[1, 4]*F[1, 6]*F[2, 17])/51 + (12*F[1, 5]*F[1, 6]*F[2, 17])/17 - 
   (158*F[1, 6]^2*F[2, 17])/51 + F[2, 23]^2/4 - (89*F[1, 1]*F[3, 5])/102 - 
   (92*F[1, 2]*F[3, 5])/153 + (626*F[1, 3]*F[3, 5])/153 - 
   (200*F[1, 5]*F[3, 5])/51 - (1711*F[1, 6]*F[3, 5])/306 + 
   (9*F[1, 1]*F[3, 6])/17 - (28*F[1, 2]*F[3, 6])/51 + 
   (175*F[1, 3]*F[3, 6])/51 - (122*F[1, 5]*F[3, 6])/51 - 
   (158*F[1, 6]*F[3, 6])/51 + (4*F[1, 1]*F[3, 7])/51 + 
   (218*F[1, 2]*F[3, 7])/153 - (2827*F[1, 3]*F[3, 7])/306 + 
   (383*F[1, 5]*F[3, 7])/51 + (3133*F[1, 6]*F[3, 7])/306 - 
   (937*F[1, 1]*F[3, 8])/136 - (52*F[1, 2]*F[3, 8])/17 + 
   (240*F[1, 3]*F[3, 8])/17 - F[1, 4]*F[3, 8] - (1069*F[1, 5]*F[3, 8])/68 - 
   (10367*F[1, 6]*F[3, 8])/408 - (40553*F[1, 1]*F[3, 9])/306 - 
   (2068*F[1, 2]*F[3, 9])/51 + (8335*F[1, 3]*F[3, 9])/51 - 
   (94*F[1, 4]*F[3, 9])/3 - (32938*F[1, 5]*F[3, 9])/153 - 
   (11025*F[1, 6]*F[3, 9])/34 - (151*F[1, 1]*F[3, 10])/102 - 
   (226*F[1, 2]*F[3, 10])/153 + (3029*F[1, 3]*F[3, 10])/306 - 
   (461*F[1, 5]*F[3, 10])/51 - (1948*F[1, 6]*F[3, 10])/153 + 
   (9*F[1, 1]*F[3, 11])/34 - (14*F[1, 2]*F[3, 11])/51 + 
   (175*F[1, 3]*F[3, 11])/102 - (61*F[1, 5]*F[3, 11])/51 - 
   (79*F[1, 6]*F[3, 11])/51 - (9*F[1, 1]*F[3, 12])/17 + 
   (28*F[1, 2]*F[3, 12])/51 - (175*F[1, 3]*F[3, 12])/51 + 
   (122*F[1, 5]*F[3, 12])/51 + (158*F[1, 6]*F[3, 12])/51 + 
   (103079*F[1, 1]*F[3, 14])/1224 + (4186*F[1, 2]*F[3, 14])/153 - 
   (34781*F[1, 3]*F[3, 14])/306 + 19*F[1, 4]*F[3, 14] + 
   (93985*F[1, 5]*F[3, 14])/612 + (278915*F[1, 6]*F[3, 14])/1224 - 
   (70487*F[1, 1]*F[3, 15])/1224 - (2374*F[1, 2]*F[3, 15])/153 + 
   (18557*F[1, 3]*F[3, 15])/306 - 8*F[1, 4]*F[3, 15] - 
   (48955*F[1, 5]*F[3, 15])/612 - (148943*F[1, 6]*F[3, 15])/1224 + 
   (286*F[1, 1]*F[3, 16])/51 + (848*F[1, 2]*F[3, 16])/153 - 
   (1220*F[1, 3]*F[3, 16])/153 + (104*F[1, 5]*F[3, 16])/17 + 
   (1526*F[1, 6]*F[3, 16])/153 + (91*F[1, 1]*F[3, 17])/34 + 
   (2*F[1, 2]*F[3, 17])/51 + (77*F[1, 3]*F[3, 17])/102 - 
   (F[1, 5]*F[3, 17])/51 + (7*F[1, 6]*F[3, 17])/17 + 
   (27*F[1, 1]*F[3, 18])/68 - (7*F[1, 2]*F[3, 18])/17 + 
   (175*F[1, 3]*F[3, 18])/68 - (61*F[1, 5]*F[3, 18])/34 - 
   (79*F[1, 6]*F[3, 18])/34 - (344*F[1, 1]*F[3, 19])/51 - 
   (898*F[1, 2]*F[3, 19])/153 + (3167*F[1, 3]*F[3, 19])/306 - 
   (451*F[1, 5]*F[3, 19])/51 - (4289*F[1, 6]*F[3, 19])/306 - 
   (27*F[1, 1]*F[3, 20])/68 + (7*F[1, 2]*F[3, 20])/17 - 
   (175*F[1, 3]*F[3, 20])/68 + (61*F[1, 5]*F[3, 20])/34 + 
   (79*F[1, 6]*F[3, 20])/34 - (143*F[1, 1]*F[3, 21])/34 - 
   (14*F[1, 2]*F[3, 21])/17 + (203*F[1, 3]*F[3, 21])/51 - 
   (78*F[1, 5]*F[3, 21])/17 - (763*F[1, 6]*F[3, 21])/102 - 
   (117*F[1, 1]*F[3, 22])/34 - (22*F[1, 2]*F[3, 22])/51 + 
   (173*F[1, 3]*F[3, 22])/102 - (91*F[1, 5]*F[3, 22])/51 - 
   (43*F[1, 6]*F[3, 22])/17 - (11*F[1, 1]*F[3, 23])/51 + 
   (4*F[1, 2]*F[3, 23])/153 - (25*F[1, 3]*F[3, 23])/153 + 
   (22*F[1, 5]*F[3, 23])/51 - (26*F[1, 6]*F[3, 23])/153 - 
   (94279*F[1, 1]*F[3, 24])/1224 - (3526*F[1, 2]*F[3, 24])/153 + 
   (28367*F[1, 3]*F[3, 24])/306 - (46*F[1, 4]*F[3, 24])/3 - 
   (77081*F[1, 5]*F[3, 24])/612 - (230819*F[1, 6]*F[3, 24])/1224 + 
   (2527*F[1, 1]*F[3, 25])/68 + (560*F[1, 2]*F[3, 25])/51 - 
   (2225*F[1, 3]*F[3, 25])/51 + 8*F[1, 4]*F[3, 25] + 
   (972*F[1, 5]*F[3, 25])/17 + (5817*F[1, 6]*F[3, 25])/68 + 
   (25685*F[1, 1]*F[3, 26])/408 + (2734*F[1, 2]*F[3, 26])/153 - 
   (20915*F[1, 3]*F[3, 26])/306 + (35*F[1, 4]*F[3, 26])/3 + 
   (19229*F[1, 5]*F[3, 26])/204 + (177143*F[1, 6]*F[3, 26])/1224 - 
   (286*F[1, 1]*F[3, 27])/51 - (236*F[1, 2]*F[3, 27])/153 + 
   (1424*F[1, 3]*F[3, 27])/153 - (104*F[1, 5]*F[3, 27])/17 - 
   (1526*F[1, 6]*F[3, 27])/153 + (1133*F[1, 1]*F[3, 28])/102 + 
   (1358*F[1, 2]*F[3, 28])/153 - (9427*F[1, 3]*F[3, 28])/306 + 
   (1451*F[1, 5]*F[3, 28])/51 + (6422*F[1, 6]*F[3, 28])/153 - 2*F[4, 5] + 
   (2*F[4, 6])/3 - (2*F[4, 8])/3 + (4*F[4, 10])/3 - (5*F[4, 11])/6 - 
   (2*F[4, 13])/3 - (16*F[4, 14])/3 + (8*F[4, 15])/3 - 4*F[4, 16] + 
   6*F[4, 17] - F[4, 19] + 2*F[4, 21] + (8*F[4, 23])/3 - (8*F[4, 24])/3 - 
   6*F[4, 25] + 6*F[4, 26] + 2*F[4, 30] + (4*F[4, 34])/9 + F[4, 35]/6 + 
   (4*F[4, 37])/3 + (10*F[4, 38])/3 + (4*F[4, 39])/3 + (8*F[4, 40])/3 - 
   2*F[4, 41] + (4*F[4, 42])/3 + (4*F[4, 43])/3 + F[4, 95] + 
   (106375*F[1, 1]^3*im[1, 1])/612 + (9680*F[1, 1]^2*F[1, 2]*im[1, 1])/153 + 
   (9283*F[1, 1]*F[1, 2]^2*im[1, 1])/408 + (1783*F[1, 2]^3*im[1, 1])/306 - 
   (48337*F[1, 1]^2*F[1, 3]*im[1, 1])/306 - 
   (4441*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/153 - 
   (5297*F[1, 2]^2*F[1, 3]*im[1, 1])/408 - (67*F[1, 1]*F[1, 3]^2*im[1, 1])/
    306 + (1697*F[1, 2]*F[1, 3]^2*im[1, 1])/153 - 
   (128*F[1, 3]^3*im[1, 1])/51 - (576635*F[1, 1]^2*F[1, 4]*im[1, 1])/1224 - 
   (7331*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/68 - 
   (2473*F[1, 2]^2*F[1, 4]*im[1, 1])/204 + 
   (7377*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/17 + 
   (875*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/204 + 
   (576559*F[1, 1]*F[1, 4]^2*im[1, 1])/612 + 
   (33611*F[1, 2]*F[1, 4]^2*im[1, 1])/306 - 
   (597455*F[1, 3]*F[1, 4]^2*im[1, 1])/1224 - (1159781*F[1, 4]^3*im[1, 1])/
    1836 + (38889*F[1, 1]^2*F[1, 5]*im[1, 1])/68 + 
   (2545*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/34 + 
   (490*F[1, 2]^2*F[1, 5]*im[1, 1])/51 - 
   (24401*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/102 + 
   (569*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/306 + 
   (1457*F[1, 3]^2*F[1, 5]*im[1, 1])/153 - 
   (2626477*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/1224 - 
   (392*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/3 + 
   (17001*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/34 + 
   (307220*F[1, 4]^2*F[1, 5]*im[1, 1])/153 + 
   (978067*F[1, 1]*F[1, 5]^2*im[1, 1])/1224 + 
   (815*F[1, 2]*F[1, 5]^2*im[1, 1])/34 - (5801*F[1, 3]*F[1, 5]^2*im[1, 1])/
    68 - (821119*F[1, 4]*F[1, 5]^2*im[1, 1])/612 + 
   (62507*F[1, 5]^3*im[1, 1])/459 + (369949*F[1, 1]^2*F[1, 6]*im[1, 1])/
    1224 - (1342*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/153 + 
   (11755*F[1, 2]^2*F[1, 6]*im[1, 1])/612 + 
   (20177*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/102 - 
   (3202*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/153 + 
   (3277*F[1, 3]^2*F[1, 6]*im[1, 1])/306 - 
   (669287*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/1224 + 
   (27259*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/306 - 
   (114229*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/306 + 
   (73405*F[1, 4]^2*F[1, 6]*im[1, 1])/136 - 
   (361147*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/1224 - 
   (7423*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/153 + 
   (28664*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/153 + 
   (555197*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/1224 - 
   (54915*F[1, 5]^2*F[1, 6]*im[1, 1])/136 - 
   (123167*F[1, 1]*F[1, 6]^2*im[1, 1])/204 + 
   (1859*F[1, 2]*F[1, 6]^2*im[1, 1])/51 - (9995*F[1, 3]*F[1, 6]^2*im[1, 1])/
    153 + (85405*F[1, 4]*F[1, 6]^2*im[1, 1])/102 - 
   (74345*F[1, 5]*F[1, 6]^2*im[1, 1])/1224 + (306895*F[1, 6]^3*im[1, 1])/
    1224 - (14*F[1, 1]*F[2, 3]*im[1, 1])/17 + (4*F[1, 2]*F[2, 3]*im[1, 1])/
    51 + (10*F[1, 3]*F[2, 3]*im[1, 1])/3 - (2*F[1, 5]*F[2, 3]*im[1, 1])/51 + 
   (14*F[1, 6]*F[2, 3]*im[1, 1])/17 - (531181*F[1, 1]*F[2, 4]*im[1, 1])/
    1224 - (15920*F[1, 2]*F[2, 4]*im[1, 1])/153 + 
   (59753*F[1, 3]*F[2, 4]*im[1, 1])/153 + (48997*F[1, 4]*F[2, 4]*im[1, 1])/
    153 - (252145*F[1, 5]*F[2, 4]*im[1, 1])/204 - 
   (86069*F[1, 6]*F[2, 4]*im[1, 1])/72 - (830*F[1, 1]*F[2, 5]*im[1, 1])/51 - 
   (304*F[1, 2]*F[2, 5]*im[1, 1])/153 + (95*F[1, 3]*F[2, 5]*im[1, 1])/9 - 
   (278*F[1, 5]*F[2, 5]*im[1, 1])/51 - (3715*F[1, 6]*F[2, 5]*im[1, 1])/153 - 
   (707*F[1, 1]*F[2, 6]*im[1, 1])/51 - (598*F[1, 2]*F[2, 6]*im[1, 1])/153 + 
   (640*F[1, 3]*F[2, 6]*im[1, 1])/153 + 8*F[1, 5]*F[2, 6]*im[1, 1] - 
   (2455*F[1, 6]*F[2, 6]*im[1, 1])/153 - (787897*F[1, 1]*F[2, 7]*im[1, 1])/
    1224 - (7694*F[1, 2]*F[2, 7]*im[1, 1])/153 + 
   (60781*F[1, 3]*F[2, 7]*im[1, 1])/306 + (148396*F[1, 4]*F[2, 7]*im[1, 1])/
    153 - (419779*F[1, 5]*F[2, 7]*im[1, 1])/612 - 
   (157733*F[1, 6]*F[2, 7]*im[1, 1])/1224 + (9*F[1, 1]*F[2, 17]*im[1, 1])/
    17 - (106*F[1, 2]*F[2, 17]*im[1, 1])/51 + (97*F[1, 3]*F[2, 17]*im[1, 1])/
    51 + (26*F[1, 4]*F[2, 17]*im[1, 1])/17 - (200*F[1, 5]*F[2, 17]*im[1, 1])/
    51 - (80*F[1, 6]*F[2, 17]*im[1, 1])/51 + (107*F[3, 5]*im[1, 1])/17 + 
   (26*F[3, 6]*im[1, 1])/17 - (146*F[3, 7]*im[1, 1])/17 + 
   (1729*F[3, 8]*im[1, 1])/51 + (77822*F[3, 9]*im[1, 1])/153 + 
   (227*F[3, 10]*im[1, 1])/17 + (13*F[3, 11]*im[1, 1])/17 - 
   (26*F[3, 12]*im[1, 1])/17 - (53855*F[3, 14]*im[1, 1])/153 + 
   (30389*F[3, 15]*im[1, 1])/153 - (700*F[3, 16]*im[1, 1])/51 - 
   (65*F[3, 17]*im[1, 1])/17 + (39*F[3, 18]*im[1, 1])/34 + 
   (982*F[3, 19]*im[1, 1])/51 - (39*F[3, 20]*im[1, 1])/34 + 
   (209*F[3, 21]*im[1, 1])/17 + (103*F[3, 22]*im[1, 1])/17 + 
   (2*F[3, 23]*im[1, 1])/17 + (45724*F[3, 24]*im[1, 1])/153 - 
   (6949*F[3, 25]*im[1, 1])/51 - (3971*F[3, 26]*im[1, 1])/17 + 
   (632*F[3, 27]*im[1, 1])/51 - (2587*F[3, 28]*im[1, 1])/51 - 
   (2889953*F[1, 1]^2*im[1, 1]^2)/4896 - (92725*F[1, 1]*F[1, 2]*im[1, 1]^2)/
    1224 - (36599*F[1, 2]^2*im[1, 1]^2)/1836 + 
   (45397*F[1, 1]*F[1, 3]*im[1, 1]^2)/306 + 
   (18115*F[1, 2]*F[1, 3]*im[1, 1]^2)/1224 - (20867*F[1, 3]^2*im[1, 1]^2)/
    3672 + (5681935*F[1, 1]*F[1, 4]*im[1, 1]^2)/3672 + 
   (103109*F[1, 2]*F[1, 4]*im[1, 1]^2)/1836 - 
   (1549535*F[1, 3]*F[1, 4]*im[1, 1]^2)/7344 - (103187*F[1, 4]^2*im[1, 1]^2)/
    68 - (14860463*F[1, 1]*F[1, 5]*im[1, 1]^2)/14688 - 
   (11557*F[1, 2]*F[1, 5]*im[1, 1]^2)/459 + 
   (327361*F[1, 3]*F[1, 5]*im[1, 1]^2)/7344 + 
   (849611*F[1, 4]*F[1, 5]*im[1, 1]^2)/459 - (2096449*F[1, 5]^2*im[1, 1]^2)/
    7344 + (1529401*F[1, 1]*F[1, 6]*im[1, 1]^2)/3672 + 
   (73*F[1, 2]*F[1, 6]*im[1, 1]^2)/204 - (253273*F[1, 3]*F[1, 6]*im[1, 1]^2)/
    1836 - (5494669*F[1, 4]*F[1, 6]*im[1, 1]^2)/7344 + 
   (9200195*F[1, 5]*F[1, 6]*im[1, 1]^2)/14688 - (197933*F[1, 6]^2*im[1, 1]^2)/
    14688 - (253*F[2, 3]*im[1, 1]^2)/102 + (378701*F[2, 4]*im[1, 1]^2)/306 + 
   (887*F[2, 5]*im[1, 1]^2)/51 + (1475*F[2, 6]*im[1, 1]^2)/153 + 
   (192095*F[2, 7]*im[1, 1]^2)/306 + (26*F[2, 17]*im[1, 1]^2)/17 + 
   (2052059*F[1, 1]*im[1, 1]^3)/4896 + (14941*F[1, 2]*im[1, 1]^3)/918 + 
   (316975*F[1, 3]*im[1, 1]^3)/7344 - (2460089*F[1, 4]*im[1, 1]^3)/3672 + 
   (809471*F[1, 5]*im[1, 1]^3)/7344 - (5961205*F[1, 6]*im[1, 1]^3)/14688 + 
   (5438219*im[1, 1]^4)/55080 - (75517*F[1, 1]*re[3, 1])/204 - 
   (18845*F[1, 2]*re[3, 1])/153 + (56923*F[1, 3]*re[3, 1])/204 - 
   (52*F[1, 4]*re[3, 1])/3 - (110015*F[1, 5]*re[3, 1])/306 - 
   (21543*F[1, 6]*re[3, 1])/34 + (331793*im[1, 1]*re[3, 1])/306, 
 Fr["p12435"][4, 66] -> F[4, 94], Fr["p12435"][4, 67] -> 
  -F[4, 69] + F[4, 70] - F[4, 73] + F[4, 74] + F[4, 75] - F[4, 76] + 
   2*F[4, 77] - (2*F[4, 78])/3 - F[4, 79] + 2*F[4, 87] + 2*F[4, 93] + 
   F[4, 112], Fr["p12435"][4, 68] -> -F[4, 69] + F[4, 70] - F[4, 73] + 
   F[4, 74] + F[4, 75] - F[4, 76] + 2*F[4, 77] - (2*F[4, 78])/3 - F[4, 79] + 
   2*F[4, 87] + 2*F[4, 93] - F[4, 104] + F[4, 106] + F[4, 112], 
 Fr["p12435"][4, 69] -> -F[4, 69] + F[4, 70] - F[4, 73] + F[4, 74] + 
   F[4, 75] - F[4, 76] + 2*F[4, 77] - (2*F[4, 78])/3 - F[4, 79] + 
   2*F[4, 87] + 2*F[4, 93] - F[4, 104] + F[4, 112], 
 Fr["p12435"][4, 70] -> F[1, 2]^4/24 + (F[1, 2]^3*F[1, 3])/6 + 
   (F[1, 2]^2*F[1, 3]^2)/4 + (F[1, 2]*F[1, 3]^3)/6 + F[1, 3]^4/24 - 
   (F[1, 2]^3*im[1, 1])/6 - (F[1, 2]^2*F[1, 3]*im[1, 1])/2 - 
   (F[1, 2]*F[1, 3]^2*im[1, 1])/2 - (F[1, 3]^3*im[1, 1])/6 + 
   (F[1, 2]^2*im[1, 1]^2)/3 + (2*F[1, 2]*F[1, 3]*im[1, 1]^2)/3 + 
   (F[1, 3]^2*im[1, 1]^2)/3 - (F[1, 2]*im[1, 1]^3)/3 - 
   (F[1, 3]*im[1, 1]^3)/3 + im[1, 1]^4/15 + (14*F[1, 2]*re[3, 1])/3 + 
   (14*F[1, 3]*re[3, 1])/3 - (14*im[1, 1]*re[3, 1])/3, 
 Fr["p12435"][4, 71] -> F[1, 2]^4/24 + (F[1, 2]^3*F[1, 4])/6 + 
   (F[1, 2]^2*F[1, 4]^2)/4 + (F[1, 2]*F[1, 4]^3)/6 + F[1, 4]^4/24 + 
   (F[1, 2]^2*im[1, 1]^2)/12 + (F[1, 2]*F[1, 4]*im[1, 1]^2)/6 + 
   (F[1, 4]^2*im[1, 1]^2)/12 - (7*im[1, 1]^4)/120 + (14*F[1, 2]*re[3, 1])/3 + 
   (14*F[1, 4]*re[3, 1])/3, Fr["p12435"][4, 72] -> 
  F[1, 1]^4/24 + (F[1, 1]^3*F[1, 2])/6 + (F[1, 1]^2*F[1, 2]^2)/4 + 
   (F[1, 1]*F[1, 2]^3)/6 + F[1, 2]^4/24 - (F[1, 1]^3*im[1, 1])/6 - 
   (F[1, 1]^2*F[1, 2]*im[1, 1])/2 - (F[1, 1]*F[1, 2]^2*im[1, 1])/2 - 
   (F[1, 2]^3*im[1, 1])/6 + (F[1, 1]^2*im[1, 1]^2)/3 + 
   (2*F[1, 1]*F[1, 2]*im[1, 1]^2)/3 + (F[1, 2]^2*im[1, 1]^2)/3 - 
   (F[1, 1]*im[1, 1]^3)/3 - (F[1, 2]*im[1, 1]^3)/3 + im[1, 1]^4/15 + 
   (14*F[1, 1]*re[3, 1])/3 + (14*F[1, 2]*re[3, 1])/3 - 
   (14*im[1, 1]*re[3, 1])/3, Fr["p12435"][4, 73] -> 
  (175*F[1, 1]^3*F[1, 2])/34 + (25*F[1, 1]^2*F[1, 2]^2)/34 - 
   (53*F[1, 1]*F[1, 2]^3)/51 - (134*F[1, 2]^4)/51 - 
   (5*F[1, 1]^2*F[1, 2]*F[1, 3])/17 - (10*F[1, 1]*F[1, 2]^2*F[1, 3])/17 + 
   (151*F[1, 2]^3*F[1, 3])/102 + (15*F[1, 1]*F[1, 2]*F[1, 3]^2)/34 + 
   (5*F[1, 2]^2*F[1, 3]^2)/34 + (47*F[1, 2]*F[1, 3]^3)/51 - 
   (479*F[1, 1]^2*F[1, 2]*F[1, 4])/34 + (583*F[1, 2]^3*F[1, 4])/408 + 
   (4487*F[1, 1]*F[1, 2]*F[1, 4]^2)/68 - (3*F[1, 2]^2*F[1, 4]^2)/34 - 
   (10571*F[1, 2]*F[1, 4]^3)/136 + (589*F[1, 1]^2*F[1, 2]*F[1, 5])/34 - 
   (53*F[1, 2]^3*F[1, 5])/136 + (10*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/17 + 
   (10*F[1, 2]^2*F[1, 3]*F[1, 5])/17 - (15*F[1, 2]*F[1, 3]^2*F[1, 5])/34 - 
   (2126*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/17 - (25*F[1, 2]^2*F[1, 4]*F[1, 5])/
    68 + (20883*F[1, 2]*F[1, 4]^2*F[1, 5])/136 + 
   (2911*F[1, 1]*F[1, 2]*F[1, 5]^2)/68 - (19*F[1, 2]^2*F[1, 5]^2)/68 - 
   (5*F[1, 2]*F[1, 3]*F[1, 5]^2)/17 - (4873*F[1, 2]*F[1, 4]*F[1, 5]^2)/68 + 
   (259*F[1, 2]*F[1, 5]^3)/68 + (279*F[1, 1]^2*F[1, 2]*F[1, 6])/17 + 
   (10*F[1, 1]*F[1, 2]^2*F[1, 6])/17 + (5*F[1, 2]^3*F[1, 6])/17 - 
   (10*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/17 - (10*F[1, 2]^2*F[1, 3]*F[1, 6])/
    17 + (15*F[1, 2]*F[1, 3]^2*F[1, 6])/34 + 
   (235*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/34 - (941*F[1, 2]*F[1, 4]^2*F[1, 6])/
    17 - (1351*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/34 - 
   (10*F[1, 2]^2*F[1, 5]*F[1, 6])/17 + (10*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/
    17 + (3529*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/34 - 
   (1089*F[1, 2]*F[1, 5]^2*F[1, 6])/34 - (488*F[1, 1]*F[1, 2]*F[1, 6]^2)/17 + 
   (15*F[1, 2]^2*F[1, 6]^2)/34 - (5*F[1, 2]*F[1, 3]*F[1, 6]^2)/17 + 
   (122*F[1, 2]*F[1, 4]*F[1, 6]^2)/17 + (366*F[1, 2]*F[1, 5]*F[1, 6]^2)/17 + 
   (1099*F[1, 2]*F[1, 6]^3)/102 + (25*F[1, 1]*F[1, 2]*F[2, 3])/34 + 
   F[1, 2]^2*F[2, 3] + (25*F[1, 2]*F[1, 3]*F[2, 3])/34 - 
   (181*F[1, 1]*F[1, 2]*F[2, 4])/17 - (27*F[1, 2]^2*F[2, 4])/17 + 
   (1463*F[1, 2]*F[1, 4]*F[2, 4])/34 - (1280*F[1, 2]*F[1, 5]*F[2, 4])/17 - 
   (1457*F[1, 2]*F[1, 6]*F[2, 4])/34 - (5*F[1, 2]*F[1, 3]*F[2, 5])/17 - 
   (5*F[1, 2]*F[1, 6]*F[2, 5])/17 - (10*F[1, 1]*F[1, 2]*F[2, 6])/17 + 
   (22*F[1, 2]^2*F[2, 6])/17 + (5*F[1, 2]*F[1, 3]*F[2, 6])/17 + 
   (10*F[1, 2]*F[1, 5]*F[2, 6])/17 - (10*F[1, 2]*F[1, 6]*F[2, 6])/17 - 
   (846*F[1, 1]*F[1, 2]*F[2, 7])/17 + (1794*F[1, 2]*F[1, 4]*F[2, 7])/17 - 
   (753*F[1, 2]*F[1, 5]*F[2, 7])/17 + (57*F[1, 2]*F[1, 6]*F[2, 7])/2 - 
   2*F[1, 2]^2*F[2, 16] - F[1, 2]*F[1, 4]*F[2, 16] - 
   (22*F[1, 2]^2*F[2, 17])/17 - (5*F[1, 2]*F[1, 3]*F[2, 17])/17 + 
   (5*F[1, 2]*F[1, 4]*F[2, 17])/17 - (5*F[1, 2]*F[1, 5]*F[2, 17])/17 + 
   (5*F[1, 2]*F[1, 6]*F[2, 17])/17 + (49*F[1, 2]*F[3, 5])/34 + 
   (5*F[1, 2]*F[3, 6])/17 - (15*F[1, 2]*F[3, 7])/17 + 
   (57*F[1, 2]*F[3, 8])/17 + (906*F[1, 2]*F[3, 9])/17 + 
   (69*F[1, 2]*F[3, 10])/34 + (39*F[1, 2]*F[3, 11])/34 - 
   (5*F[1, 2]*F[3, 12])/17 - (626*F[1, 2]*F[3, 14])/17 + 
   (723*F[1, 2]*F[3, 15])/34 - (10*F[1, 2]*F[3, 16])/17 + 
   (9*F[1, 2]*F[3, 17])/34 + (83*F[1, 2]*F[3, 18])/68 + 
   (15*F[1, 2]*F[3, 19])/17 - (83*F[1, 2]*F[3, 20])/68 + 
   (83*F[1, 2]*F[3, 21])/34 + (37*F[1, 2]*F[3, 22])/34 + 
   (3*F[1, 2]*F[3, 23])/17 + (543*F[1, 2]*F[3, 24])/17 - 
   (489*F[1, 2]*F[3, 25])/34 - (423*F[1, 2]*F[3, 26])/17 + 
   (10*F[1, 2]*F[3, 27])/17 - (207*F[1, 2]*F[3, 28])/34 - F[4, 86]/12 - 
   (831*F[1, 1]^2*F[1, 2]*im[1, 1])/17 - (25*F[1, 1]*F[1, 2]^2*im[1, 1])/17 - 
   (47*F[1, 2]^3*im[1, 1])/136 - (5*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/17 + 
   (5*F[1, 2]^2*F[1, 3]*im[1, 1])/17 - (109*F[1, 2]*F[1, 3]^2*im[1, 1])/34 + 
   (4975*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/34 + 
   (25*F[1, 2]^2*F[1, 4]*im[1, 1])/68 - (22329*F[1, 2]*F[1, 4]^2*im[1, 1])/
    136 - (1379*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/17 + 
   (19*F[1, 2]^2*F[1, 5]*im[1, 1])/34 + (5*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/
    17 + (2798*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/17 - 
   (745*F[1, 2]*F[1, 5]^2*im[1, 1])/34 + 
   (2207*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/34 - 
   (5*F[1, 2]^2*F[1, 6]*im[1, 1])/17 - (5*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/
    17 - (2126*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/17 + 
   (2045*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/34 - 
   (845*F[1, 2]*F[1, 6]^2*im[1, 1])/34 - (25*F[1, 2]*F[2, 3]*im[1, 1])/17 + 
   (4379*F[1, 2]*F[2, 4]*im[1, 1])/34 + (10*F[1, 2]*F[2, 5]*im[1, 1])/17 + 
   (5*F[1, 2]*F[2, 6]*im[1, 1])/17 + (2229*F[1, 2]*F[2, 7]*im[1, 1])/34 + 
   (5*F[1, 2]*F[2, 17]*im[1, 1])/17 + (18269*F[1, 1]*F[1, 2]*im[1, 1]^2)/
    408 - (3*F[1, 2]^2*im[1, 1]^2)/8 + (567*F[1, 2]*F[1, 3]*im[1, 1]^2)/136 - 
   (18381*F[1, 2]*F[1, 4]*im[1, 1]^2)/272 + 
   (11329*F[1, 2]*F[1, 5]*im[1, 1]^2)/816 - (7597*F[1, 2]*F[1, 6]*im[1, 1]^2)/
    204 + (F[2, 3]*im[1, 1]^2)/4 - (F[2, 4]*im[1, 1]^2)/4 + 
   (F[2, 6]*im[1, 1]^2)/4 - (F[2, 16]*im[1, 1]^2)/4 - 
   (F[2, 17]*im[1, 1]^2)/4 + (9151*F[1, 2]*im[1, 1]^3)/816 - 
   (20*F[1, 1]*re[3, 1])/3 + (16171*F[1, 2]*re[3, 1])/204 + 
   (20*F[1, 3]*re[3, 1])/3 + (20*F[1, 4]*re[3, 1])/3, 
 Fr["p12435"][4, 74] -> (16*F[1, 1]^4)/27 - (10*F[1, 1]^3*F[1, 4])/9 + 
   (751*F[1, 1]^2*F[1, 4]^2)/108 - (241*F[1, 1]*F[1, 4]^3)/81 - 
   (70*F[1, 4]^4)/9 + (79*F[1, 1]^3*F[1, 5])/36 - 
   (269*F[1, 1]^2*F[1, 4]*F[1, 5])/18 + (559*F[1, 1]*F[1, 4]^2*F[1, 5])/54 + 
   (1000*F[1, 4]^3*F[1, 5])/81 + (170*F[1, 1]^2*F[1, 5]^2)/27 - 
   (280*F[1, 1]*F[1, 4]*F[1, 5]^2)/27 - (17*F[1, 4]^2*F[1, 5]^2)/12 + 
   (727*F[1, 1]*F[1, 5]^3)/324 - (127*F[1, 4]*F[1, 5]^3)/54 - 
   (5*F[1, 5]^4)/162 + (337*F[1, 1]^3*F[1, 6])/108 - 
   (5*F[1, 1]^2*F[1, 4]*F[1, 6])/9 + (79*F[1, 1]*F[1, 4]^2*F[1, 6])/27 - 
   (433*F[1, 4]^3*F[1, 6])/27 - (77*F[1, 1]^2*F[1, 5]*F[1, 6])/36 - 
   (176*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/27 + (776*F[1, 4]^2*F[1, 5]*F[1, 6])/
    27 - (41*F[1, 1]*F[1, 5]^2*F[1, 6])/108 - (220*F[1, 4]*F[1, 5]^2*F[1, 6])/
    27 - (109*F[1, 5]^3*F[1, 6])/108 - (41*F[1, 1]^2*F[1, 6]^2)/18 - 
   (4*F[1, 1]*F[1, 4]*F[1, 6]^2)/27 - (62*F[1, 4]^2*F[1, 6]^2)/9 - 
   (89*F[1, 1]*F[1, 5]*F[1, 6]^2)/27 + (424*F[1, 4]*F[1, 5]*F[1, 6]^2)/27 - 
   (167*F[1, 5]^2*F[1, 6]^2)/54 - (131*F[1, 1]*F[1, 6]^3)/54 + 
   (17*F[1, 4]*F[1, 6]^3)/9 + (173*F[1, 5]*F[1, 6]^3)/54 + (4*F[1, 6]^4)/3 - 
   (13*F[1, 1]^2*F[2, 4])/9 + (181*F[1, 1]*F[1, 4]*F[2, 4])/54 + 
   (37*F[1, 4]^2*F[2, 4])/9 - (529*F[1, 1]*F[1, 5]*F[2, 4])/54 - 
   (313*F[1, 4]*F[1, 5]*F[2, 4])/54 - (155*F[1, 5]^2*F[2, 4])/54 - 
   (25*F[1, 1]*F[1, 6]*F[2, 4])/3 + (14*F[1, 4]*F[1, 6]*F[2, 4])/9 - 
   11*F[1, 5]*F[1, 6]*F[2, 4] - (52*F[1, 6]^2*F[2, 4])/9 - F[2, 4]^2/3 - 
   (115*F[1, 1]^2*F[2, 7])/18 + (487*F[1, 1]*F[1, 4]*F[2, 7])/54 + 
   (101*F[1, 4]^2*F[2, 7])/9 - (449*F[1, 1]*F[1, 5]*F[2, 7])/54 + 
   (53*F[1, 4]*F[1, 5]*F[2, 7])/54 - (32*F[1, 5]^2*F[2, 7])/27 - 
   (91*F[1, 1]*F[1, 6]*F[2, 7])/27 + (158*F[1, 4]*F[1, 6]*F[2, 7])/9 - 
   (95*F[1, 5]*F[1, 6]*F[2, 7])/27 + 4*F[1, 6]^2*F[2, 7] + F[2, 7]^2/3 + 
   (F[1, 1]*F[3, 8])/2 + (F[1, 4]*F[3, 8])/3 + (F[1, 5]*F[3, 8])/18 + 
   (4*F[1, 6]*F[3, 8])/9 + (190*F[1, 1]*F[3, 9])/27 + 
   (16*F[1, 4]*F[3, 9])/3 + (50*F[1, 5]*F[3, 9])/27 + 
   (64*F[1, 6]*F[3, 9])/9 - (245*F[1, 1]*F[3, 14])/54 - 
   (29*F[1, 4]*F[3, 14])/9 - (97*F[1, 5]*F[3, 14])/54 - 
   (46*F[1, 6]*F[3, 14])/9 + (161*F[1, 1]*F[3, 15])/54 + 
   (11*F[1, 4]*F[3, 15])/9 + (F[1, 5]*F[3, 15])/54 + 
   (22*F[1, 6]*F[3, 15])/9 + (217*F[1, 1]*F[3, 24])/54 + 
   (23*F[1, 4]*F[3, 24])/9 + (65*F[1, 5]*F[3, 24])/54 + 
   (38*F[1, 6]*F[3, 24])/9 - (17*F[1, 1]*F[3, 25])/9 - 
   (4*F[1, 4]*F[3, 25])/3 - (F[1, 5]*F[3, 25])/3 - (16*F[1, 6]*F[3, 25])/9 - 
   (7*F[1, 1]*F[3, 26])/2 - (17*F[1, 4]*F[3, 26])/9 - 
   (11*F[1, 5]*F[3, 26])/18 - (10*F[1, 6]*F[3, 26])/3 - F[4, 10]/9 + 
   F[4, 11]/9 - (4*F[4, 13])/9 + (4*F[4, 14])/9 + (2*F[4, 16])/3 - 
   (2*F[4, 17])/3 + (2*F[4, 19])/9 - (2*F[4, 21])/9 - (2*F[4, 23])/9 + 
   (2*F[4, 24])/9 + F[4, 25] - (415*F[1, 1]^3*im[1, 1])/54 + 
   (113*F[1, 1]^2*F[1, 4]*im[1, 1])/6 - (734*F[1, 1]*F[1, 4]^2*im[1, 1])/27 + 
   (20*F[1, 4]^3*im[1, 1])/3 - (460*F[1, 1]^2*F[1, 5]*im[1, 1])/27 + 
   (1543*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/27 - 
   (979*F[1, 4]^2*F[1, 5]*im[1, 1])/27 - (341*F[1, 1]*F[1, 5]^2*im[1, 1])/
    18 + (1381*F[1, 4]*F[1, 5]^2*im[1, 1])/54 - (10*F[1, 5]^3*im[1, 1])/9 - 
   (8*F[1, 1]^2*F[1, 6]*im[1, 1])/3 + (214*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/
    27 - (161*F[1, 4]^2*F[1, 6]*im[1, 1])/9 + 
   (314*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/27 - 
   (232*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/27 + 
   (259*F[1, 5]^2*F[1, 6]*im[1, 1])/27 + (817*F[1, 1]*F[1, 6]^2*im[1, 1])/
    54 - (191*F[1, 4]*F[1, 6]^2*im[1, 1])/9 - (7*F[1, 5]*F[1, 6]^2*im[1, 1])/
    54 - (55*F[1, 6]^3*im[1, 1])/9 + (1135*F[1, 1]*F[2, 4]*im[1, 1])/54 + 
   (8*F[1, 4]*F[2, 4]*im[1, 1])/9 + (1433*F[1, 5]*F[2, 4]*im[1, 1])/54 + 
   (278*F[1, 6]*F[2, 4]*im[1, 1])/9 + (1321*F[1, 1]*F[2, 7]*im[1, 1])/54 - 
   (248*F[1, 4]*F[2, 7]*im[1, 1])/9 + (767*F[1, 5]*F[2, 7]*im[1, 1])/54 - 
   (10*F[1, 6]*F[2, 7]*im[1, 1])/9 - F[3, 8]*im[1, 1] - 16*F[3, 9]*im[1, 1] + 
   (103*F[3, 14]*im[1, 1])/9 - (49*F[3, 15]*im[1, 1])/9 - 
   (85*F[3, 24]*im[1, 1])/9 + 4*F[3, 25]*im[1, 1] + 
   (67*F[3, 26]*im[1, 1])/9 + (4291*F[1, 1]^2*im[1, 1]^2)/216 - 
   (3998*F[1, 1]*F[1, 4]*im[1, 1]^2)/81 + (779*F[1, 4]^2*im[1, 1]^2)/18 + 
   (8851*F[1, 1]*F[1, 5]*im[1, 1]^2)/324 - (4096*F[1, 4]*F[1, 5]*im[1, 1]^2)/
    81 + (3637*F[1, 5]^2*im[1, 1]^2)/648 - (13069*F[1, 1]*F[1, 6]*im[1, 1]^2)/
    648 + (2707*F[1, 4]*F[1, 6]*im[1, 1]^2)/108 - 
   (11285*F[1, 5]*F[1, 6]*im[1, 1]^2)/648 + (46*F[1, 6]^2*im[1, 1]^2)/27 - 
   (355*F[2, 4]*im[1, 1]^2)/9 - (167*F[2, 7]*im[1, 1]^2)/9 - 
   (2257*F[1, 1]*im[1, 1]^3)/216 + (87*F[1, 4]*im[1, 1]^3)/4 - 
   (593*F[1, 5]*im[1, 1]^3)/216 + (505*F[1, 6]*im[1, 1]^3)/36 - 
   (19*im[1, 1]^4)/4 + (196*F[1, 1]*re[3, 1])/9 + 8*F[1, 4]*re[3, 1] - 
   (76*F[1, 5]*re[3, 1])/9 + (32*F[1, 6]*re[3, 1])/3 - 24*im[1, 1]*re[3, 1], 
 Fr["p12435"][4, 75] -> F[4, 42], Fr["p12435"][4, 76] -> 
  (2489*F[1, 1]^3*F[1, 2])/612 + (43*F[1, 1]^2*F[1, 2]^2)/17 + 
   (65*F[1, 1]*F[1, 2]^3)/34 + (205*F[1, 2]^4)/204 - 
   (7855*F[1, 1]^3*F[1, 3])/306 - (1075*F[1, 1]^2*F[1, 2]*F[1, 3])/102 - 
   (235*F[1, 1]*F[1, 2]^2*F[1, 3])/51 + (305*F[1, 2]^3*F[1, 3])/102 + 
   (125*F[1, 1]^2*F[1, 3]^2)/51 + (767*F[1, 1]*F[1, 2]*F[1, 3]^2)/102 - 
   (188*F[1, 2]^2*F[1, 3]^2)/51 - (122*F[1, 1]*F[1, 3]^3)/17 - 
   (19*F[1, 2]*F[1, 3]^3)/153 - (308*F[1, 3]^4)/153 - 
   (314*F[1, 1]^2*F[1, 2]*F[1, 4])/51 - (281*F[1, 2]^3*F[1, 4])/136 + 
   (956*F[1, 1]^2*F[1, 3]*F[1, 4])/17 + (385*F[1, 2]^2*F[1, 3]*F[1, 4])/68 + 
   (1795*F[1, 1]*F[1, 2]*F[1, 4]^2)/51 - (79*F[1, 2]^2*F[1, 4]^2)/34 - 
   (4918*F[1, 1]*F[1, 3]*F[1, 4]^2)/17 + (140*F[1, 2]*F[1, 3]*F[1, 4]^2)/17 - 
   (54539*F[1, 2]*F[1, 4]^3)/1224 + (23813*F[1, 3]*F[1, 4]^3)/68 + 
   (653*F[1, 1]^2*F[1, 2]*F[1, 5])/68 + (21*F[1, 2]^3*F[1, 5])/136 - 
   (4039*F[1, 1]^2*F[1, 3]*F[1, 5])/51 + (25*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/
    51 - (215*F[1, 2]^2*F[1, 3]*F[1, 5])/204 - 
   (250*F[1, 1]*F[1, 3]^2*F[1, 5])/51 - (767*F[1, 2]*F[1, 3]^2*F[1, 5])/102 + 
   (122*F[1, 3]^3*F[1, 5])/17 - (7111*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/102 - 
   (35*F[1, 2]^2*F[1, 4]*F[1, 5])/68 + (9500*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/
    17 + (175*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/34 + 
   (35029*F[1, 2]*F[1, 4]^2*F[1, 5])/408 - (139649*F[1, 3]*F[1, 4]^2*F[1, 5])/
    204 + (1641*F[1, 1]*F[1, 2]*F[1, 5]^2)/68 + (21*F[1, 2]^2*F[1, 5]^2)/68 - 
   (19549*F[1, 1]*F[1, 3]*F[1, 5]^2)/102 - (10*F[1, 2]*F[1, 3]*F[1, 5]^2)/3 + 
   (125*F[1, 3]^2*F[1, 5]^2)/51 - (4217*F[1, 2]*F[1, 4]*F[1, 5]^2)/102 + 
   (33449*F[1, 3]*F[1, 4]*F[1, 5]^2)/102 + (1781*F[1, 2]*F[1, 5]^3)/612 - 
   (3475*F[1, 3]*F[1, 5]^3)/153 + (5549*F[1, 1]^3*F[1, 6])/612 + 
   (716*F[1, 1]^2*F[1, 2]*F[1, 6])/51 + (347*F[1, 1]*F[1, 2]^2*F[1, 6])/102 + 
   (5*F[1, 2]^3*F[1, 6])/3 - (4021*F[1, 1]^2*F[1, 3]*F[1, 6])/51 - 
   (168*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/17 - (415*F[1, 2]^2*F[1, 3]*F[1, 6])/
    102 + (665*F[1, 1]*F[1, 3]^2*F[1, 6])/102 + 
   (137*F[1, 2]*F[1, 3]^2*F[1, 6])/17 - (2063*F[1, 3]^3*F[1, 6])/306 - 
   (994*F[1, 1]^2*F[1, 4]*F[1, 6])/51 + (23*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/
    34 - (417*F[1, 2]^2*F[1, 4]*F[1, 6])/136 - 
   (336*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/17 + 
   (5195*F[1, 1]*F[1, 4]^2*F[1, 6])/51 - (6671*F[1, 2]*F[1, 4]^2*F[1, 6])/
    204 + (4130*F[1, 3]*F[1, 4]^2*F[1, 6])/17 - (152119*F[1, 4]^3*F[1, 6])/
    1224 + (5597*F[1, 1]^2*F[1, 5]*F[1, 6])/204 - 
   (2213*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/102 - 
   (137*F[1, 2]^2*F[1, 5]*F[1, 6])/408 + 
   (9050*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/51 + 
   (168*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/17 - (665*F[1, 3]^2*F[1, 5]*F[1, 6])/
    102 - (20201*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/102 + 
   (11743*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/204 - 
   (7924*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/17 + 
   (99493*F[1, 4]^2*F[1, 5]*F[1, 6])/408 + (13831*F[1, 1]*F[1, 5]^2*F[1, 6])/
    204 - (304*F[1, 2]*F[1, 5]^2*F[1, 6])/17 + 
   (433*F[1, 3]*F[1, 5]^2*F[1, 6])/3 - (5908*F[1, 4]*F[1, 5]^2*F[1, 6])/51 + 
   (519*F[1, 5]^3*F[1, 6])/68 + (2857*F[1, 1]^2*F[1, 6]^2)/102 - 
   (1489*F[1, 1]*F[1, 2]*F[1, 6]^2)/102 + (69*F[1, 2]^2*F[1, 6]^2)/34 + 
   (6599*F[1, 1]*F[1, 3]*F[1, 6]^2)/51 - (497*F[1, 2]*F[1, 3]*F[1, 6]^2)/51 + 
   (72*F[1, 3]^2*F[1, 6]^2)/17 + (193*F[1, 1]*F[1, 4]*F[1, 6]^2)/34 + 
   (559*F[1, 2]*F[1, 4]*F[1, 6]^2)/102 - (620*F[1, 3]*F[1, 4]*F[1, 6]^2)/17 - 
   (17383*F[1, 4]^2*F[1, 6]^2)/204 - (6293*F[1, 1]*F[1, 5]*F[1, 6]^2)/102 + 
   (155*F[1, 2]*F[1, 5]*F[1, 6]^2)/17 - (4739*F[1, 3]*F[1, 5]*F[1, 6]^2)/51 + 
   (8402*F[1, 4]*F[1, 5]*F[1, 6]^2)/51 - (10511*F[1, 5]^2*F[1, 6]^2)/204 - 
   (1635*F[1, 1]*F[1, 6]^3)/34 + (1498*F[1, 2]*F[1, 6]^3)/153 - 
   (14885*F[1, 3]*F[1, 6]^3)/306 + (1409*F[1, 4]*F[1, 6]^3)/102 + 
   (1748*F[1, 5]*F[1, 6]^3)/51 + (11275*F[1, 6]^4)/612 + 
   (F[1, 1]*F[1, 2]*F[2, 3])/34 - (5*F[1, 1]*F[1, 3]*F[2, 3])/17 + 
   (F[1, 2]*F[1, 3]*F[2, 3])/34 - (5*F[1, 3]^2*F[2, 3])/17 + 
   (F[1, 1]*F[1, 6]*F[2, 3])/34 + (F[1, 3]*F[1, 6]*F[2, 3])/34 - 
   (114*F[1, 1]*F[1, 2]*F[2, 4])/17 - (14*F[1, 2]^2*F[2, 4])/17 + 
   (766*F[1, 1]*F[1, 3]*F[2, 4])/17 + (140*F[1, 2]*F[1, 3]*F[2, 4])/17 + 
   (1085*F[1, 2]*F[1, 4]*F[2, 4])/51 - (3220*F[1, 3]*F[1, 4]*F[2, 4])/17 - 
   (2197*F[1, 2]*F[1, 5]*F[2, 4])/51 + (17669*F[1, 3]*F[1, 5]*F[2, 4])/51 - 
   (284*F[1, 1]*F[1, 6]*F[2, 4])/17 - (1366*F[1, 2]*F[1, 6]*F[2, 4])/51 + 
   (9823*F[1, 3]*F[1, 6]*F[2, 4])/51 + (3295*F[1, 4]*F[1, 6]*F[2, 4])/51 - 
   (2064*F[1, 5]*F[1, 6]*F[2, 4])/17 - (3619*F[1, 6]^2*F[2, 4])/51 + 
   2*F[1, 1]*F[1, 3]*F[2, 5] - (38*F[1, 2]*F[1, 3]*F[2, 5])/51 + 
   (709*F[1, 3]^2*F[2, 5])/102 - 2*F[1, 3]*F[1, 5]*F[2, 5] - 
   2*F[1, 1]*F[1, 6]*F[2, 5] - (38*F[1, 2]*F[1, 6]*F[2, 5])/51 + 
   (114*F[1, 3]*F[1, 6]*F[2, 5])/17 + 2*F[1, 5]*F[1, 6]*F[2, 5] - 
   (535*F[1, 6]^2*F[2, 5])/102 - F[2, 5]^2 - (25*F[1, 1]*F[1, 2]*F[2, 6])/
    51 - (37*F[1, 2]^2*F[2, 6])/34 + (352*F[1, 1]*F[1, 3]*F[2, 6])/51 - 
   (131*F[1, 2]*F[1, 3]*F[2, 6])/17 - (123*F[1, 3]^2*F[2, 6])/34 + 
   (25*F[1, 2]*F[1, 5]*F[2, 6])/51 - (352*F[1, 3]*F[1, 5]*F[2, 6])/51 - 
   (127*F[1, 1]*F[1, 6]*F[2, 6])/51 - (4*F[1, 2]*F[1, 6]*F[2, 6])/51 + 
   (373*F[1, 3]*F[1, 6]*F[2, 6])/51 + (127*F[1, 5]*F[1, 6]*F[2, 6])/51 - 
   (127*F[1, 6]^2*F[2, 6])/51 - F[2, 6]^2 - (2717*F[1, 1]*F[1, 2]*F[2, 7])/
    102 + (10831*F[1, 1]*F[1, 3]*F[2, 7])/51 + (2972*F[1, 2]*F[1, 4]*F[2, 7])/
    51 - (7895*F[1, 3]*F[1, 4]*F[2, 7])/17 - (1330*F[1, 2]*F[1, 5]*F[2, 7])/
    51 + (3504*F[1, 3]*F[1, 5]*F[2, 7])/17 - (7817*F[1, 1]*F[1, 6]*F[2, 7])/
    102 + 15*F[1, 2]*F[1, 6]*F[2, 7] - (359*F[1, 3]*F[1, 6]*F[2, 7])/3 + 
   (8497*F[1, 4]*F[1, 6]*F[2, 7])/51 - (3710*F[1, 5]*F[1, 6]*F[2, 7])/51 + 
   (130*F[1, 6]^2*F[2, 7])/3 - (7*F[1, 2]^2*F[2, 17])/17 + 
   (63*F[1, 2]*F[1, 3]*F[2, 17])/17 + (70*F[1, 3]^2*F[2, 17])/17 + 
   (7*F[1, 2]*F[1, 4]*F[2, 17])/17 - (70*F[1, 3]*F[1, 4]*F[2, 17])/17 - 
   (7*F[1, 2]*F[1, 5]*F[2, 17])/17 + (70*F[1, 3]*F[1, 5]*F[2, 17])/17 - 
   (77*F[1, 3]*F[1, 6]*F[2, 17])/17 + (7*F[1, 4]*F[1, 6]*F[2, 17])/17 - 
   (7*F[1, 5]*F[1, 6]*F[2, 17])/17 + (7*F[1, 6]^2*F[2, 17])/17 + 
   (23*F[1, 2]*F[3, 5])/51 - (281*F[1, 3]*F[3, 5])/51 + 
   (74*F[1, 6]*F[3, 5])/51 + (7*F[1, 2]*F[3, 6])/17 - 
   (70*F[1, 3]*F[3, 6])/17 + (7*F[1, 6]*F[3, 6])/17 - 
   (109*F[1, 2]*F[3, 7])/102 + (596*F[1, 3]*F[3, 7])/51 - 
   (211*F[1, 6]*F[3, 7])/102 + (39*F[1, 2]*F[3, 8])/17 - 
   (339*F[1, 3]*F[3, 8])/17 + (124*F[1, 6]*F[3, 8])/17 + 
   (517*F[1, 2]*F[3, 9])/17 - (12416*F[1, 3]*F[3, 9])/51 + 
   (4441*F[1, 6]*F[3, 9])/51 + (113*F[1, 2]*F[3, 10])/102 - 
   (667*F[1, 3]*F[3, 10])/51 + (317*F[1, 6]*F[3, 10])/102 + 
   (7*F[1, 2]*F[3, 11])/34 - (35*F[1, 3]*F[3, 11])/17 + 
   (7*F[1, 6]*F[3, 11])/34 - (7*F[1, 2]*F[3, 12])/17 + 
   (70*F[1, 3]*F[3, 12])/17 - (7*F[1, 6]*F[3, 12])/17 - 
   (2093*F[1, 2]*F[3, 14])/102 + (2865*F[1, 3]*F[3, 14])/17 - 
   (6241*F[1, 6]*F[3, 14])/102 + (1187*F[1, 2]*F[3, 15])/102 - 
   (1576*F[1, 3]*F[3, 15])/17 + (3397*F[1, 6]*F[3, 15])/102 - 
   (212*F[1, 2]*F[3, 16])/51 + (488*F[1, 3]*F[3, 16])/51 - 
   (212*F[1, 6]*F[3, 16])/51 - (F[1, 2]*F[3, 17])/34 + 
   (5*F[1, 3]*F[3, 17])/17 - (F[1, 6]*F[3, 17])/34 + 
   (21*F[1, 2]*F[3, 18])/68 - (105*F[1, 3]*F[3, 18])/34 + 
   (21*F[1, 6]*F[3, 18])/68 + (449*F[1, 2]*F[3, 19])/102 - 
   (664*F[1, 3]*F[3, 19])/51 + (551*F[1, 6]*F[3, 19])/102 - 
   (21*F[1, 2]*F[3, 20])/68 + (105*F[1, 3]*F[3, 20])/34 - 
   (21*F[1, 6]*F[3, 20])/68 + (21*F[1, 2]*F[3, 21])/34 - 
   (193*F[1, 3]*F[3, 21])/34 + (53*F[1, 6]*F[3, 21])/17 + 
   (11*F[1, 2]*F[3, 22])/34 - (55*F[1, 3]*F[3, 22])/17 + 
   (11*F[1, 6]*F[3, 22])/34 - (F[1, 2]*F[3, 23])/51 + 
   (10*F[1, 3]*F[3, 23])/51 - (F[1, 6]*F[3, 23])/51 + 
   (1763*F[1, 2]*F[3, 24])/102 - (7115*F[1, 3]*F[3, 24])/51 + 
   (1721*F[1, 6]*F[3, 24])/34 - (140*F[1, 2]*F[3, 25])/17 + 
   (1111*F[1, 3]*F[3, 25])/17 - (395*F[1, 6]*F[3, 25])/17 - 
   (1367*F[1, 2]*F[3, 26])/102 + (5305*F[1, 3]*F[3, 26])/51 - 
   (4019*F[1, 6]*F[3, 26])/102 + (59*F[1, 2]*F[3, 27])/51 - 
   (539*F[1, 3]*F[3, 27])/51 + (212*F[1, 6]*F[3, 27])/51 - 
   (679*F[1, 2]*F[3, 28])/102 + (2069*F[1, 3]*F[3, 28])/51 - 
   (1291*F[1, 6]*F[3, 28])/102 - F[4, 6]/2 - 2*F[4, 15] - F[4, 34]/3 - 
   F[4, 37] + F[4, 39] - 2*F[4, 40] - F[4, 42] + (1129*F[1, 1]^3*im[1, 1])/
    68 - (2581*F[1, 1]^2*F[1, 2]*im[1, 1])/102 - 
   (131*F[1, 1]*F[1, 2]^2*im[1, 1])/34 - (2743*F[1, 2]^3*im[1, 1])/408 + 
   (7825*F[1, 1]^2*F[1, 3]*im[1, 1])/34 + 
   (787*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/51 + 
   (1163*F[1, 2]^2*F[1, 3]*im[1, 1])/68 + (1531*F[1, 1]*F[1, 3]^2*im[1, 1])/
    102 - (392*F[1, 2]*F[1, 3]^2*im[1, 1])/51 + (503*F[1, 3]^3*im[1, 1])/34 - 
   (1874*F[1, 1]^2*F[1, 4]*im[1, 1])/51 + 
   (1383*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/17 - 
   (283*F[1, 2]^2*F[1, 4]*im[1, 1])/136 - 
   (11076*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/17 - 
   (175*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/34 + 
   (9559*F[1, 1]*F[1, 4]^2*im[1, 1])/51 - (39407*F[1, 2]*F[1, 4]^2*im[1, 1])/
    408 + (149105*F[1, 3]*F[1, 4]^2*im[1, 1])/204 - 
   (276515*F[1, 4]^3*im[1, 1])/1224 + (10559*F[1, 1]^2*F[1, 5]*im[1, 1])/
    204 - (1573*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/34 + 
   (105*F[1, 2]^2*F[1, 5]*im[1, 1])/136 + 
   (6359*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/17 + 
   (34*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/3 - 
   (1531*F[1, 3]^2*F[1, 5]*im[1, 1])/102 - 
   (36799*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/102 + 
   (6099*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/68 - 
   (38177*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/51 + 
   (59935*F[1, 4]^2*F[1, 5]*im[1, 1])/136 + 
   (25267*F[1, 1]*F[1, 5]^2*im[1, 1])/204 - (198*F[1, 2]*F[1, 5]^2*im[1, 1])/
    17 + (3759*F[1, 3]*F[1, 5]^2*im[1, 1])/34 - 
   (7211*F[1, 4]*F[1, 5]^2*im[1, 1])/34 + (9229*F[1, 5]^3*im[1, 1])/612 - 
   (3245*F[1, 1]^2*F[1, 6]*im[1, 1])/102 + 
   (3335*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/102 - 
   (1247*F[1, 2]^2*F[1, 6]*im[1, 1])/408 - 
   (4957*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/17 + 
   (172*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/51 + 
   (1199*F[1, 3]^2*F[1, 6]*im[1, 1])/102 + 
   (8345*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/34 - 
   (14117*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/204 + 
   (9500*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/17 - 
   (170641*F[1, 4]^2*F[1, 6]*im[1, 1])/408 - 
   (4157*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/17 + 
   (2993*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/102 - 
   (4543*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/17 + 
   (57769*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/102 - 
   (6731*F[1, 5]^2*F[1, 6]*im[1, 1])/51 + (1048*F[1, 1]*F[1, 6]^2*im[1, 1])/
    51 - (481*F[1, 2]*F[1, 6]^2*im[1, 1])/34 + 
   (10301*F[1, 3]*F[1, 6]^2*im[1, 1])/102 - (8945*F[1, 4]*F[1, 6]^2*im[1, 1])/
    51 + (7897*F[1, 5]*F[1, 6]^2*im[1, 1])/51 - (191*F[1, 6]^3*im[1, 1])/17 + 
   (9*F[1, 1]*F[2, 3]*im[1, 1])/34 - (F[1, 2]*F[2, 3]*im[1, 1])/17 + 
   (29*F[1, 3]*F[2, 3]*im[1, 1])/34 - (F[1, 6]*F[2, 3]*im[1, 1])/17 - 
   (482*F[1, 1]*F[2, 4]*im[1, 1])/17 + (205*F[1, 2]*F[2, 4]*im[1, 1])/3 - 
   (9930*F[1, 3]*F[2, 4]*im[1, 1])/17 + (6365*F[1, 4]*F[2, 4]*im[1, 1])/51 - 
   (11477*F[1, 5]*F[2, 4]*im[1, 1])/51 + (4459*F[1, 6]*F[2, 4]*im[1, 1])/51 + 
   (76*F[1, 2]*F[2, 5]*im[1, 1])/51 - (1051*F[1, 3]*F[2, 5]*im[1, 1])/51 + 
   (193*F[1, 6]*F[2, 5]*im[1, 1])/51 - (75*F[1, 1]*F[2, 6]*im[1, 1])/17 + 
   (397*F[1, 2]*F[2, 6]*im[1, 1])/51 - (4*F[1, 3]*F[2, 6]*im[1, 1])/51 + 
   (75*F[1, 5]*F[2, 6]*im[1, 1])/17 - (7*F[1, 6]*F[2, 6]*im[1, 1])/3 - 
   (4615*F[1, 1]*F[2, 7]*im[1, 1])/34 + (3847*F[1, 2]*F[2, 7]*im[1, 1])/102 - 
   (5080*F[1, 3]*F[2, 7]*im[1, 1])/17 + (15188*F[1, 4]*F[2, 7]*im[1, 1])/51 - 
   (6802*F[1, 5]*F[2, 7]*im[1, 1])/51 + (6201*F[1, 6]*F[2, 7]*im[1, 1])/34 - 
   (56*F[1, 2]*F[2, 17]*im[1, 1])/17 - (133*F[1, 3]*F[2, 17]*im[1, 1])/17 + 
   (63*F[1, 4]*F[2, 17]*im[1, 1])/17 - (63*F[1, 5]*F[2, 17]*im[1, 1])/17 + 
   (70*F[1, 6]*F[2, 17]*im[1, 1])/17 + (69*F[3, 5]*im[1, 1])/17 + 
   (63*F[3, 6]*im[1, 1])/17 - (327*F[3, 7]*im[1, 1])/34 + 
   (215*F[3, 8]*im[1, 1])/17 + (7975*F[3, 9]*im[1, 1])/51 + 
   (339*F[3, 10]*im[1, 1])/34 + (63*F[3, 11]*im[1, 1])/34 - 
   (63*F[3, 12]*im[1, 1])/17 - (10949*F[3, 14]*im[1, 1])/102 + 
   (6059*F[3, 15]*im[1, 1])/102 - (92*F[3, 16]*im[1, 1])/17 - 
   (9*F[3, 17]*im[1, 1])/34 + (189*F[3, 18]*im[1, 1])/68 + 
   (259*F[3, 19]*im[1, 1])/34 - (189*F[3, 20]*im[1, 1])/68 + 
   (87*F[3, 21]*im[1, 1])/34 + (99*F[3, 22]*im[1, 1])/34 - 
   (3*F[3, 23]*im[1, 1])/17 + (9067*F[3, 24]*im[1, 1])/102 - 
   (716*F[3, 25]*im[1, 1])/17 - (2197*F[3, 26]*im[1, 1])/34 + 
   (109*F[3, 27]*im[1, 1])/17 - (949*F[3, 28]*im[1, 1])/34 - 
   (15295*F[1, 1]^2*im[1, 1]^2)/102 + (449*F[1, 1]*F[1, 2]*im[1, 1]^2)/24 - 
   (3061*F[1, 2]^2*im[1, 1]^2)/612 - (716*F[1, 1]*F[1, 3]*im[1, 1]^2)/3 - 
   (3811*F[1, 2]*F[1, 3]*im[1, 1]^2)/408 - (36391*F[1, 3]^2*im[1, 1]^2)/
    1224 + (7143*F[1, 1]*F[1, 4]*im[1, 1]^2)/17 - 
   (88259*F[1, 2]*F[1, 4]*im[1, 1]^2)/2448 + 
   (42919*F[1, 3]*F[1, 4]*im[1, 1]^2)/136 - (191923*F[1, 4]^2*im[1, 1]^2)/
    408 - (8173*F[1, 1]*F[1, 5]*im[1, 1]^2)/34 + 
   (9793*F[1, 2]*F[1, 5]*im[1, 1]^2)/2448 - 
   (26825*F[1, 3]*F[1, 5]*im[1, 1]^2)/408 + 
   (49325*F[1, 4]*F[1, 5]*im[1, 1]^2)/102 - (5021*F[1, 5]^2*im[1, 1]^2)/68 + 
   (106859*F[1, 1]*F[1, 6]*im[1, 1]^2)/408 - 
   (7045*F[1, 2]*F[1, 6]*im[1, 1]^2)/408 + 
   (203149*F[1, 3]*F[1, 6]*im[1, 1]^2)/1224 - 
   (1156447*F[1, 4]*F[1, 6]*im[1, 1]^2)/2448 + 
   (498293*F[1, 5]*F[1, 6]*im[1, 1]^2)/2448 - (8653*F[1, 6]^2*im[1, 1]^2)/
    72 - (9*F[2, 3]*im[1, 1]^2)/17 + (19127*F[2, 4]*im[1, 1]^2)/51 + 
   (555*F[2, 5]*im[1, 1]^2)/68 + (127*F[2, 6]*im[1, 1]^2)/204 + 
   (19663*F[2, 7]*im[1, 1]^2)/102 + (63*F[2, 17]*im[1, 1]^2)/17 + 
   (20691*F[1, 1]*im[1, 1]^3)/136 + (30553*F[1, 2]*im[1, 1]^3)/2448 - 
   (5705*F[1, 3]*im[1, 1]^3)/306 - (499271*F[1, 4]*im[1, 1]^3)/2448 + 
   (116497*F[1, 5]*im[1, 1]^3)/2448 - (245245*F[1, 6]*im[1, 1]^3)/2448 + 
   (150745*im[1, 1]^4)/7344 + (18845*F[1, 2]*re[3, 1])/204 - 
   (15757*F[1, 3]*re[3, 1])/34 + (43801*F[1, 6]*re[3, 1])/204 + 
   (50741*im[1, 1]*re[3, 1])/204, Fr["p12435"][4, 77] -> 
  (16*F[1, 1]^4)/27 - (10*F[1, 1]^3*F[1, 4])/9 + (751*F[1, 1]^2*F[1, 4]^2)/
    108 - (241*F[1, 1]*F[1, 4]^3)/81 - (70*F[1, 4]^4)/9 + 
   (79*F[1, 1]^3*F[1, 5])/36 - (269*F[1, 1]^2*F[1, 4]*F[1, 5])/18 + 
   (559*F[1, 1]*F[1, 4]^2*F[1, 5])/54 + (1000*F[1, 4]^3*F[1, 5])/81 + 
   (170*F[1, 1]^2*F[1, 5]^2)/27 - (280*F[1, 1]*F[1, 4]*F[1, 5]^2)/27 - 
   (17*F[1, 4]^2*F[1, 5]^2)/12 + (727*F[1, 1]*F[1, 5]^3)/324 - 
   (127*F[1, 4]*F[1, 5]^3)/54 - (5*F[1, 5]^4)/162 + 
   (337*F[1, 1]^3*F[1, 6])/108 - (5*F[1, 1]^2*F[1, 4]*F[1, 6])/9 + 
   (79*F[1, 1]*F[1, 4]^2*F[1, 6])/27 - (433*F[1, 4]^3*F[1, 6])/27 - 
   (77*F[1, 1]^2*F[1, 5]*F[1, 6])/36 - (176*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/
    27 + (776*F[1, 4]^2*F[1, 5]*F[1, 6])/27 - (41*F[1, 1]*F[1, 5]^2*F[1, 6])/
    108 - (220*F[1, 4]*F[1, 5]^2*F[1, 6])/27 - (109*F[1, 5]^3*F[1, 6])/108 - 
   (41*F[1, 1]^2*F[1, 6]^2)/18 - (4*F[1, 1]*F[1, 4]*F[1, 6]^2)/27 - 
   (62*F[1, 4]^2*F[1, 6]^2)/9 - (89*F[1, 1]*F[1, 5]*F[1, 6]^2)/27 + 
   (424*F[1, 4]*F[1, 5]*F[1, 6]^2)/27 - (167*F[1, 5]^2*F[1, 6]^2)/54 - 
   (131*F[1, 1]*F[1, 6]^3)/54 + (17*F[1, 4]*F[1, 6]^3)/9 + 
   (173*F[1, 5]*F[1, 6]^3)/54 + (4*F[1, 6]^4)/3 - (13*F[1, 1]^2*F[2, 4])/9 + 
   (181*F[1, 1]*F[1, 4]*F[2, 4])/54 + (37*F[1, 4]^2*F[2, 4])/9 - 
   (529*F[1, 1]*F[1, 5]*F[2, 4])/54 - (313*F[1, 4]*F[1, 5]*F[2, 4])/54 - 
   (155*F[1, 5]^2*F[2, 4])/54 - (25*F[1, 1]*F[1, 6]*F[2, 4])/3 + 
   (14*F[1, 4]*F[1, 6]*F[2, 4])/9 - 11*F[1, 5]*F[1, 6]*F[2, 4] - 
   (52*F[1, 6]^2*F[2, 4])/9 - F[2, 4]^2/3 - (115*F[1, 1]^2*F[2, 7])/18 + 
   (487*F[1, 1]*F[1, 4]*F[2, 7])/54 + (101*F[1, 4]^2*F[2, 7])/9 - 
   (449*F[1, 1]*F[1, 5]*F[2, 7])/54 + (53*F[1, 4]*F[1, 5]*F[2, 7])/54 - 
   (32*F[1, 5]^2*F[2, 7])/27 - (91*F[1, 1]*F[1, 6]*F[2, 7])/27 + 
   (158*F[1, 4]*F[1, 6]*F[2, 7])/9 - (95*F[1, 5]*F[1, 6]*F[2, 7])/27 + 
   4*F[1, 6]^2*F[2, 7] + F[2, 7]^2/3 + (F[1, 1]*F[3, 8])/2 + 
   (F[1, 4]*F[3, 8])/3 + (F[1, 5]*F[3, 8])/18 + (4*F[1, 6]*F[3, 8])/9 + 
   (190*F[1, 1]*F[3, 9])/27 + (16*F[1, 4]*F[3, 9])/3 + 
   (50*F[1, 5]*F[3, 9])/27 + (64*F[1, 6]*F[3, 9])/9 - 
   (245*F[1, 1]*F[3, 14])/54 - (29*F[1, 4]*F[3, 14])/9 - 
   (97*F[1, 5]*F[3, 14])/54 - (46*F[1, 6]*F[3, 14])/9 + 
   (161*F[1, 1]*F[3, 15])/54 + (11*F[1, 4]*F[3, 15])/9 + 
   (F[1, 5]*F[3, 15])/54 + (22*F[1, 6]*F[3, 15])/9 + 
   (217*F[1, 1]*F[3, 24])/54 + (23*F[1, 4]*F[3, 24])/9 + 
   (65*F[1, 5]*F[3, 24])/54 + (38*F[1, 6]*F[3, 24])/9 - 
   (17*F[1, 1]*F[3, 25])/9 - (4*F[1, 4]*F[3, 25])/3 - (F[1, 5]*F[3, 25])/3 - 
   (16*F[1, 6]*F[3, 25])/9 - (7*F[1, 1]*F[3, 26])/2 - 
   (17*F[1, 4]*F[3, 26])/9 - (11*F[1, 5]*F[3, 26])/18 - 
   (10*F[1, 6]*F[3, 26])/3 - F[4, 10]/9 + F[4, 11]/9 - (4*F[4, 13])/9 + 
   (4*F[4, 14])/9 + (2*F[4, 16])/3 - (2*F[4, 17])/3 + (2*F[4, 19])/9 - 
   (2*F[4, 21])/9 - (2*F[4, 23])/9 + (2*F[4, 24])/9 + F[4, 25] - F[4, 26] + 
   F[4, 27] + (2*F[4, 63])/3 + (4*F[4, 74])/3 - (2*F[4, 76])/3 + 
   (2*F[4, 77])/3 + (4*F[4, 78])/3 - (2*F[4, 86])/9 - (8*F[4, 87])/3 - 
   (2*F[4, 89])/3 + (2*F[4, 90])/3 - (2*F[4, 91])/3 + (2*F[4, 92])/3 - 
   2*F[4, 93] - (415*F[1, 1]^3*im[1, 1])/54 + 
   (113*F[1, 1]^2*F[1, 4]*im[1, 1])/6 - (734*F[1, 1]*F[1, 4]^2*im[1, 1])/27 + 
   (20*F[1, 4]^3*im[1, 1])/3 - (460*F[1, 1]^2*F[1, 5]*im[1, 1])/27 + 
   (1543*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/27 - 
   (979*F[1, 4]^2*F[1, 5]*im[1, 1])/27 - (341*F[1, 1]*F[1, 5]^2*im[1, 1])/
    18 + (1381*F[1, 4]*F[1, 5]^2*im[1, 1])/54 - (10*F[1, 5]^3*im[1, 1])/9 - 
   (8*F[1, 1]^2*F[1, 6]*im[1, 1])/3 + (214*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/
    27 - (161*F[1, 4]^2*F[1, 6]*im[1, 1])/9 + 
   (314*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/27 - 
   (232*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/27 + 
   (259*F[1, 5]^2*F[1, 6]*im[1, 1])/27 + (817*F[1, 1]*F[1, 6]^2*im[1, 1])/
    54 - (191*F[1, 4]*F[1, 6]^2*im[1, 1])/9 - (7*F[1, 5]*F[1, 6]^2*im[1, 1])/
    54 - (55*F[1, 6]^3*im[1, 1])/9 + (1135*F[1, 1]*F[2, 4]*im[1, 1])/54 + 
   (8*F[1, 4]*F[2, 4]*im[1, 1])/9 + (1433*F[1, 5]*F[2, 4]*im[1, 1])/54 + 
   (278*F[1, 6]*F[2, 4]*im[1, 1])/9 + (1321*F[1, 1]*F[2, 7]*im[1, 1])/54 - 
   (248*F[1, 4]*F[2, 7]*im[1, 1])/9 + (767*F[1, 5]*F[2, 7]*im[1, 1])/54 - 
   (10*F[1, 6]*F[2, 7]*im[1, 1])/9 - F[3, 8]*im[1, 1] - 16*F[3, 9]*im[1, 1] + 
   (103*F[3, 14]*im[1, 1])/9 - (49*F[3, 15]*im[1, 1])/9 - 
   (85*F[3, 24]*im[1, 1])/9 + 4*F[3, 25]*im[1, 1] + 
   (67*F[3, 26]*im[1, 1])/9 + (4291*F[1, 1]^2*im[1, 1]^2)/216 - 
   (3998*F[1, 1]*F[1, 4]*im[1, 1]^2)/81 + (779*F[1, 4]^2*im[1, 1]^2)/18 + 
   (8851*F[1, 1]*F[1, 5]*im[1, 1]^2)/324 - (4096*F[1, 4]*F[1, 5]*im[1, 1]^2)/
    81 + (3637*F[1, 5]^2*im[1, 1]^2)/648 - (13069*F[1, 1]*F[1, 6]*im[1, 1]^2)/
    648 + (2707*F[1, 4]*F[1, 6]*im[1, 1]^2)/108 - 
   (11285*F[1, 5]*F[1, 6]*im[1, 1]^2)/648 + (46*F[1, 6]^2*im[1, 1]^2)/27 - 
   (355*F[2, 4]*im[1, 1]^2)/9 - (167*F[2, 7]*im[1, 1]^2)/9 - 
   (2257*F[1, 1]*im[1, 1]^3)/216 + (87*F[1, 4]*im[1, 1]^3)/4 - 
   (593*F[1, 5]*im[1, 1]^3)/216 + (505*F[1, 6]*im[1, 1]^3)/36 - 
   (19*im[1, 1]^4)/4 + (196*F[1, 1]*re[3, 1])/9 + 8*F[1, 4]*re[3, 1] - 
   (76*F[1, 5]*re[3, 1])/9 + (32*F[1, 6]*re[3, 1])/3 - 24*im[1, 1]*re[3, 1], 
 Fr["p12435"][4, 78] -> F[4, 27], Fr["p12435"][4, 79] -> F[4, 93], 
 Fr["p12435"][4, 80] -> (-2999*F[1, 1]^4)/272 - (117*F[1, 1]^3*F[1, 2])/34 - 
   (54*F[1, 1]^2*F[1, 2]^2)/17 - (76*F[1, 1]*F[1, 2]^3)/51 - 
   (883*F[1, 1]^3*F[1, 3])/136 - (2*F[1, 1]^2*F[1, 2]*F[1, 3])/17 - 
   (3*F[1, 1]*F[1, 2]^2*F[1, 3])/17 + (247*F[1, 2]^3*F[1, 3])/102 - 
   (57*F[1, 1]^2*F[1, 3]^2)/34 + (71*F[1, 1]*F[1, 2]*F[1, 3]^2)/34 - 
   (27*F[1, 2]^2*F[1, 3]^2)/34 - (143*F[1, 1]*F[1, 3]^3)/102 - 
   (27*F[1, 2]*F[1, 3]^3)/34 - (239*F[1, 3]^4)/102 + 
   (3397*F[1, 1]^3*F[1, 4])/136 + (441*F[1, 1]*F[1, 2]^2*F[1, 4])/136 + 
   (1321*F[1, 1]^2*F[1, 3]*F[1, 4])/68 + (93*F[1, 2]^2*F[1, 3]*F[1, 4])/136 - 
   (33763*F[1, 1]^2*F[1, 4]^2)/272 + (57*F[1, 1]*F[1, 2]*F[1, 4]^2)/17 - 
   (12967*F[1, 1]*F[1, 3]*F[1, 4]^2)/136 + (57*F[1, 2]*F[1, 3]*F[1, 4]^2)/
    34 + (15155*F[1, 1]*F[1, 4]^3)/102 + (46171*F[1, 3]*F[1, 4]^3)/408 - 
   (31451*F[1, 1]^3*F[1, 5])/816 - (30*F[1, 1]^2*F[1, 2]*F[1, 5])/17 - 
   (105*F[1, 1]*F[1, 2]^2*F[1, 5])/136 + (12*F[1, 2]^3*F[1, 5])/17 - 
   (464*F[1, 1]^2*F[1, 3]*F[1, 5])/17 - (16*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/
    17 - (129*F[1, 2]^2*F[1, 3]*F[1, 5])/136 - (33*F[1, 1]*F[1, 3]^2*F[1, 5])/
    34 - (43*F[1, 2]*F[1, 3]^2*F[1, 5])/17 + (33*F[1, 3]^3*F[1, 5])/34 + 
   (34649*F[1, 1]^2*F[1, 4]*F[1, 5])/136 + 
   (15*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/68 + (33*F[1, 2]^2*F[1, 4]*F[1, 5])/
    34 + (6209*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/34 + 
   (135*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/68 - 
   (49449*F[1, 1]*F[1, 4]^2*F[1, 5])/136 + (24*F[1, 2]*F[1, 4]^2*F[1, 5])/
    17 - (15137*F[1, 3]*F[1, 4]^2*F[1, 5])/68 + (16639*F[1, 4]^3*F[1, 5])/
    204 - (27601*F[1, 1]^2*F[1, 5]^2)/272 - (9*F[1, 1]*F[1, 2]*F[1, 5]^2)/
    68 - (9*F[1, 2]^2*F[1, 5]^2)/34 - (1077*F[1, 1]*F[1, 3]*F[1, 5]^2)/17 - 
   (177*F[1, 2]*F[1, 3]*F[1, 5]^2)/68 + (45*F[1, 3]^2*F[1, 5]^2)/17 + 
   (9285*F[1, 1]*F[1, 4]*F[1, 5]^2)/34 + (15*F[1, 2]*F[1, 4]*F[1, 5]^2)/17 + 
   (1816*F[1, 3]*F[1, 4]*F[1, 5]^2)/17 - (43965*F[1, 4]^2*F[1, 5]^2)/272 - 
   (44939*F[1, 1]*F[1, 5]^3)/816 - (9*F[1, 2]*F[1, 5]^3)/17 - 
   (2701*F[1, 3]*F[1, 5]^3)/408 + (10569*F[1, 4]*F[1, 5]^3)/136 - 
   (757*F[1, 5]^4)/136 - (31411*F[1, 1]^3*F[1, 6])/816 - 
   (67*F[1, 1]^2*F[1, 2]*F[1, 6])/17 - (31*F[1, 1]*F[1, 2]^2*F[1, 6])/34 + 
   (211*F[1, 2]^3*F[1, 6])/102 - (3007*F[1, 1]^2*F[1, 3]*F[1, 6])/136 + 
   (28*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/17 - (29*F[1, 2]^2*F[1, 3]*F[1, 6])/
    17 - (50*F[1, 1]*F[1, 3]^2*F[1, 6])/17 + (53*F[1, 2]*F[1, 3]^2*F[1, 6])/
    34 - (103*F[1, 3]^3*F[1, 6])/51 + (1067*F[1, 1]^2*F[1, 4]*F[1, 6])/408 + 
   (27*F[1, 2]^2*F[1, 4]*F[1, 6])/136 - (549*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/
    68 + (20957*F[1, 1]*F[1, 4]^2*F[1, 6])/408 + 
   (33*F[1, 2]*F[1, 4]^2*F[1, 6])/34 + (5437*F[1, 3]*F[1, 4]^2*F[1, 6])/68 + 
   (37889*F[1, 4]^3*F[1, 6])/612 + (35039*F[1, 1]^2*F[1, 5]*F[1, 6])/816 + 
   (16*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/17 - (159*F[1, 2]^2*F[1, 5]*F[1, 6])/
    136 + (953*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/17 + 
   (36*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/17 - (47*F[1, 3]^2*F[1, 5]*F[1, 6])/
    34 - (21359*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/204 + 
   (105*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/68 - 
   (10325*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/68 - 
   (8591*F[1, 4]^2*F[1, 5]*F[1, 6])/136 + (56785*F[1, 1]*F[1, 5]^2*F[1, 6])/
    816 + (33*F[1, 2]*F[1, 5]^2*F[1, 6])/68 + 
   (6257*F[1, 3]*F[1, 5]^2*F[1, 6])/136 - (1757*F[1, 4]*F[1, 5]^2*F[1, 6])/
    34 + (72583*F[1, 5]^3*F[1, 6])/2448 + (11963*F[1, 1]^2*F[1, 6]^2)/272 - 
   (161*F[1, 1]*F[1, 2]*F[1, 6]^2)/34 - (25*F[1, 2]^2*F[1, 6]^2)/34 + 
   (2979*F[1, 1]*F[1, 3]*F[1, 6]^2)/68 + (10*F[1, 2]*F[1, 3]*F[1, 6]^2)/17 - 
   (13*F[1, 3]^2*F[1, 6]^2)/17 - (1495*F[1, 1]*F[1, 4]*F[1, 6]^2)/68 - 
   (193*F[1, 3]*F[1, 4]*F[1, 6]^2)/17 + (17819*F[1, 4]^2*F[1, 6]^2)/408 + 
   (3045*F[1, 1]*F[1, 5]*F[1, 6]^2)/136 + (7*F[1, 2]*F[1, 5]*F[1, 6]^2)/17 - 
   (2079*F[1, 3]*F[1, 5]*F[1, 6]^2)/68 - (9373*F[1, 4]*F[1, 5]*F[1, 6]^2)/
    102 + (3127*F[1, 5]^2*F[1, 6]^2)/816 - (5*F[1, 1]*F[1, 6]^3)/24 - 
   (6*F[1, 2]*F[1, 6]^3)/17 - (2903*F[1, 3]*F[1, 6]^3)/204 - 
   (286*F[1, 4]*F[1, 6]^3)/51 - (11257*F[1, 5]*F[1, 6]^3)/408 - 
   (551*F[1, 6]^4)/68 - (15*F[1, 1]^2*F[2, 3])/34 - 
   (7*F[1, 1]*F[1, 3]*F[2, 3])/17 - (25*F[1, 3]^2*F[2, 3])/17 + 
   (4*F[1, 1]*F[1, 5]*F[2, 3])/17 + (21*F[1, 3]*F[1, 5]*F[2, 3])/17 + 
   (F[1, 5]^2*F[2, 3])/2 - (3*F[1, 1]*F[1, 6]*F[2, 3])/34 - 
   (3*F[1, 3]*F[1, 6]*F[2, 3])/34 + (3*F[2, 3]^2)/4 + 
   (717*F[1, 1]^2*F[2, 4])/34 + (6*F[1, 1]*F[1, 2]*F[2, 4])/17 + 
   (243*F[1, 1]*F[1, 3]*F[2, 4])/17 + (54*F[1, 2]*F[1, 3]*F[2, 4])/17 - 
   (10675*F[1, 1]*F[1, 4]*F[2, 4])/136 - (4339*F[1, 3]*F[1, 4]*F[2, 4])/68 + 
   (21407*F[1, 1]*F[1, 5]*F[2, 4])/136 + (24*F[1, 2]*F[1, 5]*F[2, 4])/17 + 
   (7707*F[1, 3]*F[1, 5]*F[2, 4])/68 - (6133*F[1, 4]*F[1, 5]*F[2, 4])/136 + 
   (11095*F[1, 5]^2*F[2, 4])/136 + (6377*F[1, 1]*F[1, 6]*F[2, 4])/68 + 
   (42*F[1, 2]*F[1, 6]*F[2, 4])/17 + (2081*F[1, 3]*F[1, 6]*F[2, 4])/34 - 
   (7189*F[1, 4]*F[1, 6]*F[2, 4])/204 + (11021*F[1, 5]*F[1, 6]*F[2, 4])/102 + 
   (2185*F[1, 6]^2*F[2, 4])/68 + (71*F[1, 1]*F[1, 3]*F[2, 5])/17 + 
   (3*F[1, 3]^2*F[2, 5])/34 + (12*F[1, 3]*F[1, 5]*F[2, 5])/17 + 
   (71*F[1, 1]*F[1, 6]*F[2, 5])/17 + (14*F[1, 3]*F[1, 6]*F[2, 5])/17 + 
   (12*F[1, 5]*F[1, 6]*F[2, 5])/17 - (9*F[1, 6]^2*F[2, 5])/34 + 
   (40*F[1, 1]^2*F[2, 6])/17 - (3*F[1, 1]*F[1, 2]*F[2, 6])/17 + 
   2*F[1, 1]*F[1, 3]*F[2, 6] - (27*F[1, 2]*F[1, 3]*F[2, 6])/17 - 
   (27*F[1, 3]^2*F[2, 6])/17 - (16*F[1, 1]*F[1, 5]*F[2, 6])/17 - 
   (12*F[1, 2]*F[1, 5]*F[2, 6])/17 - (49*F[1, 3]*F[1, 5]*F[2, 6])/17 - 
   (24*F[1, 5]^2*F[2, 6])/17 + (65*F[1, 1]*F[1, 6]*F[2, 6])/17 - 
   (21*F[1, 2]*F[1, 6]*F[2, 6])/17 + (16*F[1, 3]*F[1, 6]*F[2, 6])/17 - 
   (F[1, 5]*F[1, 6]*F[2, 6])/17 + (25*F[1, 6]^2*F[2, 6])/17 + 
   (12809*F[1, 1]^2*F[2, 7])/136 + (4711*F[1, 1]*F[1, 3]*F[2, 7])/68 - 
   (27403*F[1, 1]*F[1, 4]*F[2, 7])/136 - (10255*F[1, 3]*F[1, 4]*F[2, 7])/68 + 
   (18977*F[1, 1]*F[1, 5]*F[2, 7])/136 + (2281*F[1, 3]*F[1, 5]*F[2, 7])/34 - 
   (14905*F[1, 4]*F[1, 5]*F[2, 7])/136 + (1673*F[1, 5]^2*F[2, 7])/34 - 
   (513*F[1, 1]*F[1, 6]*F[2, 7])/34 - (77*F[1, 3]*F[1, 6]*F[2, 7])/2 - 
   (16573*F[1, 4]*F[1, 6]*F[2, 7])/204 + (1697*F[1, 5]*F[1, 6]*F[2, 7])/204 - 
   (251*F[1, 6]^2*F[2, 7])/12 + (3*F[1, 1]*F[1, 2]*F[2, 17])/17 + 
   (3*F[1, 1]*F[1, 3]*F[2, 17])/17 + (27*F[1, 2]*F[1, 3]*F[2, 17])/17 + 
   (27*F[1, 3]^2*F[2, 17])/17 - (3*F[1, 1]*F[1, 4]*F[2, 17])/17 - 
   (27*F[1, 3]*F[1, 4]*F[2, 17])/17 + (3*F[1, 1]*F[1, 5]*F[2, 17])/17 + 
   (12*F[1, 2]*F[1, 5]*F[2, 17])/17 + (39*F[1, 3]*F[1, 5]*F[2, 17])/17 - 
   (12*F[1, 4]*F[1, 5]*F[2, 17])/17 + (12*F[1, 5]^2*F[2, 17])/17 - 
   (3*F[1, 1]*F[1, 6]*F[2, 17])/17 + (21*F[1, 2]*F[1, 6]*F[2, 17])/17 - 
   (6*F[1, 3]*F[1, 6]*F[2, 17])/17 - (21*F[1, 4]*F[1, 6]*F[2, 17])/17 + 
   (9*F[1, 5]*F[1, 6]*F[2, 17])/17 - (21*F[1, 6]^2*F[2, 17])/17 + 
   (3*F[2, 23]^2)/16 - (43*F[1, 1]*F[3, 5])/34 - (32*F[1, 3]*F[3, 5])/17 - 
   (18*F[1, 5]*F[3, 5])/17 - (23*F[1, 6]*F[3, 5])/17 - 
   (3*F[1, 1]*F[3, 6])/17 - (27*F[1, 3]*F[3, 6])/17 - 
   (12*F[1, 5]*F[3, 6])/17 - (21*F[1, 6]*F[3, 6])/17 + 
   (26*F[1, 1]*F[3, 7])/17 + (145*F[1, 3]*F[3, 7])/34 + 
   (36*F[1, 5]*F[3, 7])/17 + (109*F[1, 6]*F[3, 7])/34 - 
   (957*F[1, 1]*F[3, 8])/136 - (405*F[1, 3]*F[3, 8])/68 - 
   (513*F[1, 5]*F[3, 8])/136 - (66*F[1, 6]*F[3, 8])/17 - 
   (3525*F[1, 1]*F[3, 9])/34 - (1336*F[1, 3]*F[3, 9])/17 - 
   (964*F[1, 5]*F[3, 9])/17 - (4393*F[1, 6]*F[3, 9])/102 - 
   (89*F[1, 1]*F[3, 10])/34 - (155*F[1, 3]*F[3, 10])/34 - 
   (42*F[1, 5]*F[3, 10])/17 - (113*F[1, 6]*F[3, 10])/34 - 
   (3*F[1, 1]*F[3, 11])/34 - (27*F[1, 3]*F[3, 11])/34 - 
   (6*F[1, 5]*F[3, 11])/17 - (21*F[1, 6]*F[3, 11])/34 + 
   (3*F[1, 1]*F[3, 12])/17 + (27*F[1, 3]*F[3, 12])/17 + 
   (12*F[1, 5]*F[3, 12])/17 + (21*F[1, 6]*F[3, 12])/17 + 
   (9611*F[1, 1]*F[3, 14])/136 + (3665*F[1, 3]*F[3, 14])/68 + 
   (5141*F[1, 5]*F[3, 14])/136 + (6149*F[1, 6]*F[3, 14])/204 - 
   (5771*F[1, 1]*F[3, 15])/136 - (2093*F[1, 3]*F[3, 15])/68 - 
   (3143*F[1, 5]*F[3, 15])/136 - (803*F[1, 6]*F[3, 15])/51 + 
   (74*F[1, 1]*F[3, 16])/17 + (20*F[1, 3]*F[3, 16])/17 + 
   (24*F[1, 5]*F[3, 16])/17 + (8*F[1, 6]*F[3, 16])/17 + 
   (49*F[1, 1]*F[3, 17])/34 + (33*F[1, 3]*F[3, 17])/34 + 
   (13*F[1, 5]*F[3, 17])/17 + (3*F[1, 6]*F[3, 17])/34 - 
   (9*F[1, 1]*F[3, 18])/68 - (81*F[1, 3]*F[3, 18])/68 - 
   (9*F[1, 5]*F[3, 18])/17 - (63*F[1, 6]*F[3, 18])/68 - 
   (94*F[1, 1]*F[3, 19])/17 - (77*F[1, 3]*F[3, 19])/34 - 
   (36*F[1, 5]*F[3, 19])/17 - (41*F[1, 6]*F[3, 19])/34 + 
   (9*F[1, 1]*F[3, 20])/68 + (81*F[1, 3]*F[3, 20])/68 + 
   (9*F[1, 5]*F[3, 20])/17 + (63*F[1, 6]*F[3, 20])/68 - 
   (111*F[1, 1]*F[3, 21])/34 - (15*F[1, 3]*F[3, 21])/17 - 
   (18*F[1, 5]*F[3, 21])/17 - (6*F[1, 6]*F[3, 21])/17 - 
   (63*F[1, 1]*F[3, 22])/34 - (57*F[1, 3]*F[3, 22])/34 - 
   (24*F[1, 5]*F[3, 22])/17 - (33*F[1, 6]*F[3, 22])/34 - 
   (7*F[1, 1]*F[3, 23])/34 + (5*F[1, 3]*F[3, 23])/34 + 
   (3*F[1, 5]*F[3, 23])/17 + (F[1, 6]*F[3, 23])/17 - 
   (8315*F[1, 1]*F[3, 24])/136 - (3069*F[1, 3]*F[3, 24])/68 - 
   (4513*F[1, 5]*F[3, 24])/136 - (4951*F[1, 6]*F[3, 24])/204 + 
   (1923*F[1, 1]*F[3, 25])/68 + (723*F[1, 3]*F[3, 25])/34 + 
   (531*F[1, 5]*F[3, 25])/34 + (779*F[1, 6]*F[3, 25])/68 + 
   (6515*F[1, 1]*F[3, 26])/136 + (2245*F[1, 3]*F[3, 26])/68 + 
   (3399*F[1, 5]*F[3, 26])/136 + (585*F[1, 6]*F[3, 26])/34 - 
   (74*F[1, 1]*F[3, 27])/17 - (20*F[1, 3]*F[3, 27])/17 - 
   (24*F[1, 5]*F[3, 27])/17 - (8*F[1, 6]*F[3, 27])/17 + 
   (403*F[1, 1]*F[3, 28])/34 + (397*F[1, 3]*F[3, 28])/34 + 
   (126*F[1, 5]*F[3, 28])/17 + (271*F[1, 6]*F[3, 28])/34 - F[4, 5]/2 + 
   (3*F[4, 18])/2 - F[4, 19]/2 - F[4, 21]/2 + 3*F[4, 26] + 2*F[4, 38] + 
   F[4, 39] + (8679*F[1, 1]^3*im[1, 1])/68 + (549*F[1, 1]^2*F[1, 2]*im[1, 1])/
    34 + (1117*F[1, 1]*F[1, 2]^2*im[1, 1])/136 - (63*F[1, 2]^3*im[1, 1])/17 + 
   (1228*F[1, 1]^2*F[1, 3]*im[1, 1])/17 - 
   (79*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/17 + 
   (601*F[1, 2]^2*F[1, 3]*im[1, 1])/136 + (195*F[1, 1]*F[1, 3]^2*im[1, 1])/
    17 + (43*F[1, 2]*F[1, 3]^2*im[1, 1])/34 + (201*F[1, 3]^3*im[1, 1])/17 - 
   (143513*F[1, 1]^2*F[1, 4]*im[1, 1])/408 - 
   (15*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/68 - 
   (693*F[1, 2]^2*F[1, 4]*im[1, 1])/136 - 
   (14511*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/68 - 
   (135*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/68 + 
   (3935*F[1, 1]*F[1, 4]^2*im[1, 1])/6 - (126*F[1, 2]*F[1, 4]^2*im[1, 1])/
    17 + (32367*F[1, 3]*F[1, 4]^2*im[1, 1])/136 - 
   (495985*F[1, 4]^3*im[1, 1])/1224 + (30899*F[1, 1]^2*F[1, 5]*im[1, 1])/
    102 + (129*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/34 + 
   (465*F[1, 2]^2*F[1, 5]*im[1, 1])/136 + 
   (2162*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/17 + 
   (309*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/34 - 
   (199*F[1, 3]^2*F[1, 5]*im[1, 1])/34 - 
   (115631*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/102 - 
   (375*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/68 - 
   (16621*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/68 + 
   (132279*F[1, 4]^2*F[1, 5]*im[1, 1])/136 + 
   (147667*F[1, 1]*F[1, 5]^2*im[1, 1])/408 + (261*F[1, 2]*F[1, 5]^2*im[1, 1])/
    68 + (1085*F[1, 3]*F[1, 5]^2*im[1, 1])/34 - 
   (4491*F[1, 4]*F[1, 5]^2*im[1, 1])/8 + (8309*F[1, 5]^3*im[1, 1])/153 + 
   (2729*F[1, 1]^2*F[1, 6]*im[1, 1])/408 + 
   (251*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/17 + 
   (715*F[1, 2]^2*F[1, 6]*im[1, 1])/136 - 
   (6363*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/68 - 
   (137*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/17 + 
   (405*F[1, 3]^2*F[1, 6]*im[1, 1])/34 + 
   (10303*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/68 - 
   (105*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/68 + 
   (6209*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/34 - 
   (311*F[1, 4]^2*F[1, 6]*im[1, 1])/2 - 
   (22161*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/68 - 
   (165*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/34 - 
   (5723*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/68 + 
   (18485*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/34 - 
   (43291*F[1, 5]^2*F[1, 6]*im[1, 1])/204 - 
   (20881*F[1, 1]*F[1, 6]^2*im[1, 1])/136 + (163*F[1, 2]*F[1, 6]^2*im[1, 1])/
    34 + (2107*F[1, 3]*F[1, 6]^2*im[1, 1])/68 + 
   (28979*F[1, 4]*F[1, 6]^2*im[1, 1])/204 + (1999*F[1, 5]*F[1, 6]^2*im[1, 1])/
    24 + (2531*F[1, 6]^3*im[1, 1])/34 + (39*F[1, 1]*F[2, 3]*im[1, 1])/34 + 
   (75*F[1, 3]*F[2, 3]*im[1, 1])/34 - (42*F[1, 5]*F[2, 3]*im[1, 1])/17 + 
   (3*F[1, 6]*F[2, 3]*im[1, 1])/17 - (41841*F[1, 1]*F[2, 4]*im[1, 1])/136 - 
   (126*F[1, 2]*F[2, 4]*im[1, 1])/17 - (12841*F[1, 3]*F[2, 4]*im[1, 1])/68 + 
   (22709*F[1, 4]*F[2, 4]*im[1, 1])/102 - (221117*F[1, 5]*F[2, 4]*im[1, 1])/
    408 - (66769*F[1, 6]*F[2, 4]*im[1, 1])/204 - 
   (142*F[1, 1]*F[2, 5]*im[1, 1])/17 - (100*F[1, 3]*F[2, 5]*im[1, 1])/17 - 
   (24*F[1, 5]*F[2, 5]*im[1, 1])/17 - (88*F[1, 6]*F[2, 5]*im[1, 1])/17 - 
   (163*F[1, 1]*F[2, 6]*im[1, 1])/17 + (63*F[1, 2]*F[2, 6]*im[1, 1])/17 + 
   (53*F[1, 3]*F[2, 6]*im[1, 1])/17 + (114*F[1, 5]*F[2, 6]*im[1, 1])/17 - 
   (130*F[1, 6]*F[2, 6]*im[1, 1])/17 - (51965*F[1, 1]*F[2, 7]*im[1, 1])/136 - 
   (6655*F[1, 3]*F[2, 7]*im[1, 1])/68 + (27700*F[1, 4]*F[2, 7]*im[1, 1])/51 - 
   (127849*F[1, 5]*F[2, 7]*im[1, 1])/408 + (5923*F[1, 6]*F[2, 7]*im[1, 1])/
    68 - (3*F[1, 1]*F[2, 17]*im[1, 1])/17 - (63*F[1, 2]*F[2, 17]*im[1, 1])/
    17 - (90*F[1, 3]*F[2, 17]*im[1, 1])/17 + (63*F[1, 4]*F[2, 17]*im[1, 1])/
    17 - (75*F[1, 5]*F[2, 17]*im[1, 1])/17 + (42*F[1, 6]*F[2, 17]*im[1, 1])/
    17 + (189*F[3, 5]*im[1, 1])/34 + (63*F[3, 6]*im[1, 1])/17 - 
   (189*F[3, 7]*im[1, 1])/17 + (351*F[3, 8]*im[1, 1])/17 + 
   (14384*F[3, 9]*im[1, 1])/51 + (441*F[3, 10]*im[1, 1])/34 + 
   (63*F[3, 11]*im[1, 1])/34 - (63*F[3, 12]*im[1, 1])/17 - 
   (9818*F[3, 14]*im[1, 1])/51 + (11431*F[3, 15]*im[1, 1])/102 - 
   (126*F[3, 16]*im[1, 1])/17 - (111*F[3, 17]*im[1, 1])/34 + 
   (189*F[3, 18]*im[1, 1])/68 + (189*F[3, 19]*im[1, 1])/17 - 
   (189*F[3, 20]*im[1, 1])/68 + (189*F[3, 21]*im[1, 1])/34 + 
   (201*F[3, 22]*im[1, 1])/34 - (3*F[3, 23]*im[1, 1])/17 + 
   (8350*F[3, 24]*im[1, 1])/51 - (2605*F[3, 25]*im[1, 1])/34 - 
   (2093*F[3, 26]*im[1, 1])/17 + (126*F[3, 27]*im[1, 1])/17 - 
   (1323*F[3, 28]*im[1, 1])/34 - (588823*F[1, 1]^2*im[1, 1]^2)/1632 - 
   (3285*F[1, 1]*F[1, 2]*im[1, 1]^2)/136 - (1449*F[1, 2]^2*im[1, 1]^2)/136 - 
   (69019*F[1, 1]*F[1, 3]*im[1, 1]^2)/816 + (79*F[1, 2]*F[1, 3]*im[1, 1]^2)/
    136 - (11291*F[1, 3]^2*im[1, 1]^2)/408 + 
   (368605*F[1, 1]*F[1, 4]*im[1, 1]^2)/408 + (315*F[1, 2]*F[1, 4]*im[1, 1]^2)/
    68 + (83851*F[1, 3]*F[1, 4]*im[1, 1]^2)/816 - 
   (349037*F[1, 4]^2*im[1, 1]^2)/408 - (8802*F[1, 1]*F[1, 5]*im[1, 1]^2)/17 - 
   (137*F[1, 2]*F[1, 5]*im[1, 1]^2)/17 - (8575*F[1, 3]*F[1, 5]*im[1, 1]^2)/
    408 + (777853*F[1, 4]*F[1, 5]*im[1, 1]^2)/816 - 
   (248959*F[1, 5]^2*im[1, 1]^2)/1632 + (594443*F[1, 1]*F[1, 6]*im[1, 1]^2)/
    1632 - (759*F[1, 2]*F[1, 6]*im[1, 1]^2)/136 + 
   (37517*F[1, 3]*F[1, 6]*im[1, 1]^2)/816 - 
   (1467767*F[1, 4]*F[1, 6]*im[1, 1]^2)/2448 + 
   (1707791*F[1, 5]*F[1, 6]*im[1, 1]^2)/4896 - (112495*F[1, 6]^2*im[1, 1]^2)/
    1224 - (35*F[2, 3]*im[1, 1]^2)/34 + (69653*F[2, 4]*im[1, 1]^2)/102 + 
   (691*F[2, 5]*im[1, 1]^2)/68 + (63*F[2, 6]*im[1, 1]^2)/17 + 
   (36017*F[2, 7]*im[1, 1]^2)/102 + (63*F[2, 17]*im[1, 1]^2)/17 + 
   (397529*F[1, 1]*im[1, 1]^3)/1632 + (105*F[1, 2]*im[1, 1]^3)/8 + 
   (590*F[1, 3]*im[1, 1]^3)/51 - (905911*F[1, 4]*im[1, 1]^3)/2448 + 
   (388183*F[1, 5]*im[1, 1]^3)/4896 - (506551*F[1, 6]*im[1, 1]^3)/2448 + 
   (183133*im[1, 1]^4)/4080 - (50353*F[1, 1]*re[3, 1])/204 - 
   (30965*F[1, 3]*re[3, 1])/204 - (5966*F[1, 5]*re[3, 1])/51 - 
   (13219*F[1, 6]*re[3, 1])/204 + (39467*im[1, 1]*re[3, 1])/68, 
 Fr["p12435"][4, 81] -> (607*F[1, 1]^3*F[1, 2])/68 + 
   (66*F[1, 1]^2*F[1, 2]^2)/17 + (75*F[1, 1]*F[1, 2]^3)/68 - 
   (63*F[1, 2]^4)/34 + (10793*F[1, 1]^3*F[1, 3])/408 + 
   (347*F[1, 1]^2*F[1, 2]*F[1, 3])/34 + (89*F[1, 1]*F[1, 2]^2*F[1, 3])/34 - 
   (115*F[1, 2]^3*F[1, 3])/204 - (175*F[1, 1]^2*F[1, 3]^2)/68 - 
   (263*F[1, 1]*F[1, 2]*F[1, 3]^2)/68 + (227*F[1, 2]^2*F[1, 3]^2)/68 + 
   (123*F[1, 1]*F[1, 3]^3)/17 + (245*F[1, 2]*F[1, 3]^3)/204 + 
   (421*F[1, 3]^4)/204 - (1289*F[1, 1]^2*F[1, 2]*F[1, 4])/68 - 
   (489*F[1, 2]^3*F[1, 4])/272 - (2855*F[1, 1]^2*F[1, 3]*F[1, 4])/51 - 
   (1753*F[1, 2]^2*F[1, 3]*F[1, 4])/272 + (13295*F[1, 1]*F[1, 2]*F[1, 4]^2)/
    136 - (201*F[1, 2]^2*F[1, 4]^2)/68 + (29603*F[1, 1]*F[1, 3]*F[1, 4]^2)/
    102 - (311*F[1, 2]*F[1, 3]*F[1, 4]^2)/34 - (96637*F[1, 2]*F[1, 4]^3)/
    816 - (863017*F[1, 3]*F[1, 4]^3)/2448 + (3667*F[1, 1]^2*F[1, 2]*F[1, 5])/
    136 + (189*F[1, 2]^3*F[1, 5])/272 + (8113*F[1, 1]^2*F[1, 3]*F[1, 5])/
    102 + (75*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/34 + 
   (1041*F[1, 2]^2*F[1, 3]*F[1, 5])/272 + (175*F[1, 1]*F[1, 3]^2*F[1, 5])/
    34 + (263*F[1, 2]*F[1, 3]^2*F[1, 5])/68 - (123*F[1, 3]^3*F[1, 5])/17 - 
   (12833*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/68 - 
   (315*F[1, 2]^2*F[1, 4]*F[1, 5])/136 - 
   (57283*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/102 - 
   (735*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/136 + 
   (62757*F[1, 2]*F[1, 4]^2*F[1, 5])/272 + (187131*F[1, 3]*F[1, 4]^2*F[1, 5])/
    272 + (8819*F[1, 1]*F[1, 2]*F[1, 5]^2)/136 + (189*F[1, 2]^2*F[1, 5]^2)/
    136 + (78665*F[1, 1]*F[1, 3]*F[1, 5]^2)/408 + 
   (291*F[1, 2]*F[1, 3]*F[1, 5]^2)/136 - (175*F[1, 3]^2*F[1, 5]^2)/68 - 
   (7551*F[1, 2]*F[1, 4]*F[1, 5]^2)/68 - (44877*F[1, 3]*F[1, 4]*F[1, 5]^2)/
    136 + (1609*F[1, 2]*F[1, 5]^3)/204 + (3517*F[1, 3]*F[1, 5]^3)/153 + 
   (133*F[1, 1]^3*F[1, 6])/408 + (3673*F[1, 1]^2*F[1, 2]*F[1, 6])/136 + 
   (47*F[1, 1]*F[1, 2]^2*F[1, 6])/68 - (175*F[1, 2]^3*F[1, 6])/102 + 
   (10709*F[1, 1]^2*F[1, 3]*F[1, 6])/136 + 
   (76*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/17 + (38*F[1, 2]^2*F[1, 3]*F[1, 6])/
    17 - (275*F[1, 1]*F[1, 3]^2*F[1, 6])/68 - (13*F[1, 2]*F[1, 3]^2*F[1, 6])/
    4 + (131*F[1, 3]^3*F[1, 6])/17 - (181*F[1, 1]^2*F[1, 4]*F[1, 6])/204 + 
   (231*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/34 + (143*F[1, 2]^2*F[1, 4]*F[1, 6])/
    136 + (641*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/34 + 
   (1243*F[1, 1]*F[1, 4]^2*F[1, 6])/408 - (11141*F[1, 2]*F[1, 4]^2*F[1, 6])/
    136 - (49709*F[1, 3]*F[1, 4]^2*F[1, 6])/204 - 
   (1679*F[1, 4]^3*F[1, 6])/612 + (551*F[1, 1]^2*F[1, 5]*F[1, 6])/408 - 
   (4089*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/68 - 
   (237*F[1, 2]^2*F[1, 5]*F[1, 6])/136 - 
   (11991*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/68 - 
   (76*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/17 + (275*F[1, 3]^2*F[1, 5]*F[1, 6])/
    68 - (931*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/204 + 
   (2653*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/17 + 
   (23893*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/51 + 
   (285*F[1, 4]^2*F[1, 5]*F[1, 6])/68 + (353*F[1, 1]*F[1, 5]^2*F[1, 6])/204 - 
   (3251*F[1, 2]*F[1, 5]^2*F[1, 6])/68 - (59599*F[1, 3]*F[1, 5]^2*F[1, 6])/
    408 - (429*F[1, 4]*F[1, 5]^2*F[1, 6])/136 + (413*F[1, 5]^3*F[1, 6])/612 + 
   (9*F[1, 1]^2*F[1, 6]^2)/17 - (734*F[1, 1]*F[1, 2]*F[1, 6]^2)/17 + 
   (47*F[1, 2]^2*F[1, 6]^2)/17 - (4493*F[1, 1]*F[1, 3]*F[1, 6]^2)/34 + 
   (317*F[1, 2]*F[1, 3]*F[1, 6]^2)/68 - (25*F[1, 3]^2*F[1, 6]^2)/17 + 
   (26*F[1, 1]*F[1, 4]*F[1, 6]^2)/17 + (827*F[1, 2]*F[1, 4]*F[1, 6]^2)/68 + 
   (3787*F[1, 3]*F[1, 4]*F[1, 6]^2)/102 - (1193*F[1, 4]^2*F[1, 6]^2)/408 - 
   (44*F[1, 1]*F[1, 5]*F[1, 6]^2)/17 + (2109*F[1, 2]*F[1, 5]*F[1, 6]^2)/68 + 
   (4846*F[1, 3]*F[1, 5]*F[1, 6]^2)/51 + (881*F[1, 4]*F[1, 5]*F[1, 6]^2)/
    204 - (353*F[1, 5]^2*F[1, 6]^2)/408 + (21*F[1, 1]*F[1, 6]^3)/17 + 
   (1637*F[1, 2]*F[1, 6]^3)/102 + (575*F[1, 3]*F[1, 6]^3)/12 - 
   (131*F[1, 4]*F[1, 6]^3)/204 - (121*F[1, 5]*F[1, 6]^3)/204 - 
   (149*F[1, 6]^4)/204 + (9*F[1, 1]*F[1, 2]*F[2, 3])/68 + 
   (21*F[1, 1]*F[1, 3]*F[2, 3])/68 + (9*F[1, 2]*F[1, 3]*F[2, 3])/68 + 
   (21*F[1, 3]^2*F[2, 3])/68 + (3*F[1, 1]*F[1, 6]*F[2, 3])/34 + 
   (3*F[1, 3]*F[1, 6]*F[2, 3])/34 - (258*F[1, 1]*F[1, 2]*F[2, 4])/17 - 
   (63*F[1, 2]^2*F[2, 4])/17 - (1561*F[1, 1]*F[1, 3]*F[2, 4])/34 - 
   (147*F[1, 2]*F[1, 3]*F[2, 4])/17 + (4385*F[1, 2]*F[1, 4]*F[2, 4])/68 + 
   (9650*F[1, 3]*F[1, 4]*F[2, 4])/51 - (7997*F[1, 2]*F[1, 5]*F[2, 4])/68 - 
   (71075*F[1, 3]*F[1, 5]*F[2, 4])/204 + (13*F[1, 1]*F[1, 6]*F[2, 4])/34 - 
   (2271*F[1, 2]*F[1, 6]*F[2, 4])/34 - (13215*F[1, 3]*F[1, 6]*F[2, 4])/68 + 
   (865*F[1, 4]*F[1, 6]*F[2, 4])/204 - (449*F[1, 5]*F[1, 6]*F[2, 4])/102 + 
   (93*F[1, 6]^2*F[2, 4])/68 - (3*F[1, 1]*F[1, 3]*F[2, 5])/2 - 
   (57*F[1, 2]*F[1, 3]*F[2, 5])/17 - (249*F[1, 3]^2*F[2, 5])/34 + 
   (3*F[1, 3]*F[1, 5]*F[2, 5])/2 + (3*F[1, 1]*F[1, 6]*F[2, 5])/2 - 
   (57*F[1, 2]*F[1, 6]*F[2, 5])/17 - (291*F[1, 3]*F[1, 6]*F[2, 5])/34 - 
   (3*F[1, 5]*F[1, 6]*F[2, 5])/2 + (30*F[1, 6]^2*F[2, 5])/17 + 
   (3*F[2, 5]^2)/4 - (75*F[1, 1]*F[1, 2]*F[2, 6])/34 + 
   (91*F[1, 2]^2*F[2, 6])/17 - (113*F[1, 1]*F[1, 3]*F[2, 6])/17 + 
   (329*F[1, 2]*F[1, 3]*F[2, 6])/34 + (65*F[1, 3]^2*F[2, 6])/17 + 
   (75*F[1, 2]*F[1, 5]*F[2, 6])/34 + (113*F[1, 3]*F[1, 5]*F[2, 6])/17 + 
   (F[1, 1]*F[1, 6]*F[2, 6])/34 - (33*F[1, 2]*F[1, 6]*F[2, 6])/34 - 
   (92*F[1, 3]*F[1, 6]*F[2, 6])/17 - (F[1, 5]*F[1, 6]*F[2, 6])/34 - 
   (8*F[1, 6]^2*F[2, 6])/17 + (3*F[2, 6]^2)/4 - 
   (1209*F[1, 1]*F[1, 2]*F[2, 7])/17 - (14497*F[1, 1]*F[1, 3]*F[2, 7])/68 + 
   (10607*F[1, 2]*F[1, 4]*F[2, 7])/68 + (95159*F[1, 3]*F[1, 4]*F[2, 7])/204 - 
   (2375*F[1, 2]*F[1, 5]*F[2, 7])/34 - (10582*F[1, 3]*F[1, 5]*F[2, 7])/51 - 
   (11*F[1, 1]*F[1, 6]*F[2, 7])/68 + 40*F[1, 2]*F[1, 6]*F[2, 7] + 
   (1441*F[1, 3]*F[1, 6]*F[2, 7])/12 + (76*F[1, 4]*F[1, 6]*F[2, 7])/51 - 
   (211*F[1, 5]*F[1, 6]*F[2, 7])/102 - (F[1, 6]^2*F[2, 7])/12 - 
   (63*F[1, 2]^2*F[2, 17])/34 - (105*F[1, 2]*F[1, 3]*F[2, 17])/17 - 
   (147*F[1, 3]^2*F[2, 17])/34 + (63*F[1, 2]*F[1, 4]*F[2, 17])/34 + 
   (147*F[1, 3]*F[1, 4]*F[2, 17])/34 - (63*F[1, 2]*F[1, 5]*F[2, 17])/34 - 
   (147*F[1, 3]*F[1, 5]*F[2, 17])/34 + (21*F[1, 2]*F[1, 6]*F[2, 17])/34 + 
   (105*F[1, 3]*F[1, 6]*F[2, 17])/34 + (21*F[1, 4]*F[1, 6]*F[2, 17])/17 - 
   (21*F[1, 5]*F[1, 6]*F[2, 17])/17 + (21*F[1, 6]^2*F[2, 17])/17 + 
   (69*F[1, 2]*F[3, 5])/34 + (373*F[1, 3]*F[3, 5])/68 + 
   (41*F[1, 6]*F[3, 5])/68 + (63*F[1, 2]*F[3, 6])/34 + 
   (147*F[1, 3]*F[3, 6])/34 + (21*F[1, 6]*F[3, 6])/17 - 
   (327*F[1, 2]*F[3, 7])/68 - (407*F[1, 3]*F[3, 7])/34 - 
   (167*F[1, 6]*F[3, 7])/68 + (447*F[1, 2]*F[3, 8])/68 + 
   (1349*F[1, 3]*F[3, 8])/68 - (2*F[1, 6]*F[3, 8])/17 + 
   (2783*F[1, 2]*F[3, 9])/34 + (12469*F[1, 3]*F[3, 9])/51 + 
   (109*F[1, 6]*F[3, 9])/102 + (339*F[1, 2]*F[3, 10])/68 + 
   (893*F[1, 3]*F[3, 10])/68 + (31*F[1, 6]*F[3, 10])/17 + 
   (63*F[1, 2]*F[3, 11])/68 + (147*F[1, 3]*F[3, 11])/68 + 
   (21*F[1, 6]*F[3, 11])/34 - (63*F[1, 2]*F[3, 12])/34 - 
   (147*F[1, 3]*F[3, 12])/34 - (21*F[1, 6]*F[3, 12])/17 - 
   (1907*F[1, 2]*F[3, 14])/34 - (34399*F[1, 3]*F[3, 14])/204 + 
   (73*F[1, 6]*F[3, 14])/204 + (529*F[1, 2]*F[3, 15])/17 + 
   (9497*F[1, 3]*F[3, 15])/102 + (25*F[1, 6]*F[3, 15])/102 - 
   (63*F[1, 2]*F[3, 16])/17 - (198*F[1, 3]*F[3, 16])/17 + 
   (9*F[1, 6]*F[3, 16])/17 - (9*F[1, 2]*F[3, 17])/68 - 
   (21*F[1, 3]*F[3, 17])/68 - (3*F[1, 6]*F[3, 17])/34 + 
   (189*F[1, 2]*F[3, 18])/136 + (441*F[1, 3]*F[3, 18])/136 + 
   (63*F[1, 6]*F[3, 18])/68 + (327*F[1, 2]*F[3, 19])/68 + 
   (509*F[1, 3]*F[3, 19])/34 - (37*F[1, 6]*F[3, 19])/68 - 
   (189*F[1, 2]*F[3, 20])/136 - (441*F[1, 3]*F[3, 20])/136 - 
   (63*F[1, 6]*F[3, 20])/68 + (189*F[1, 2]*F[3, 21])/68 + 
   (195*F[1, 3]*F[3, 21])/34 - (27*F[1, 6]*F[3, 21])/68 + 
   (99*F[1, 2]*F[3, 22])/68 + (231*F[1, 3]*F[3, 22])/68 + 
   (33*F[1, 6]*F[3, 22])/34 - (3*F[1, 2]*F[3, 23])/34 - 
   (7*F[1, 3]*F[3, 23])/34 - (F[1, 6]*F[3, 23])/17 + 
   (791*F[1, 2]*F[3, 24])/17 + (28523*F[1, 3]*F[3, 24])/204 - 
   (47*F[1, 6]*F[3, 24])/204 - (375*F[1, 2]*F[3, 25])/17 - 
   (4469*F[1, 3]*F[3, 25])/68 - (31*F[1, 6]*F[3, 25])/68 - 
   (579*F[1, 2]*F[3, 26])/17 - (7087*F[1, 3]*F[3, 26])/68 + 
   (139*F[1, 6]*F[3, 26])/68 + (177*F[1, 2]*F[3, 27])/34 + 
   (345*F[1, 3]*F[3, 27])/34 - (9*F[1, 6]*F[3, 27])/17 - 
   (1017*F[1, 2]*F[3, 28])/68 - (2883*F[1, 3]*F[3, 28])/68 - 
   (42*F[1, 6]*F[3, 28])/17 - F[4, 31]/2 + 2*F[4, 37] + (3*F[4, 40])/2 + 
   3*F[4, 42] - (1821*F[1, 1]^3*im[1, 1])/68 - 
   (6185*F[1, 1]^2*F[1, 2]*im[1, 1])/68 - (753*F[1, 1]*F[1, 2]^2*im[1, 1])/
    68 + (131*F[1, 2]^3*im[1, 1])/272 - (47429*F[1, 1]^2*F[1, 3]*im[1, 1])/
    204 - (329*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/17 - 
   (4177*F[1, 2]^2*F[1, 3]*im[1, 1])/272 - (1201*F[1, 1]*F[1, 3]^2*im[1, 1])/
    68 - (6*F[1, 2]*F[1, 3]^2*im[1, 1])/17 - (814*F[1, 3]^3*im[1, 1])/51 + 
   (3867*F[1, 1]^2*F[1, 4]*im[1, 1])/68 + 
   (14949*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/68 + 
   (2097*F[1, 2]^2*F[1, 4]*im[1, 1])/272 + 
   (11130*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/17 + 
   (735*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/136 - 
   (39885*F[1, 1]*F[1, 4]^2*im[1, 1])/136 - 
   (64577*F[1, 2]*F[1, 4]^2*im[1, 1])/272 - 
   (599381*F[1, 3]*F[1, 4]^2*im[1, 1])/816 + (96637*F[1, 4]^3*im[1, 1])/272 - 
   (11001*F[1, 1]^2*F[1, 5]*im[1, 1])/136 - 
   (8547*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/68 - 
   (1323*F[1, 2]^2*F[1, 5]*im[1, 1])/272 - 
   (6437*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/17 - 
   (39*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/4 + 
   (1201*F[1, 3]^2*F[1, 5]*im[1, 1])/68 + 
   (38499*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/68 + 
   (35381*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/136 + 
   (153625*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/204 - 
   (188271*F[1, 4]^2*F[1, 5]*im[1, 1])/272 - 
   (26457*F[1, 1]*F[1, 5]^2*im[1, 1])/136 - (2913*F[1, 2]*F[1, 5]^2*im[1, 1])/
    68 - (7517*F[1, 3]*F[1, 5]^2*im[1, 1])/68 + 
   (22653*F[1, 4]*F[1, 5]^2*im[1, 1])/68 - (1609*F[1, 5]^3*im[1, 1])/68 - 
   (33509*F[1, 1]^2*F[1, 6]*im[1, 1])/408 + 88*F[1, 1]*F[1, 2]*F[1, 6]*
    im[1, 1] - (913*F[1, 2]^2*F[1, 6]*im[1, 1])/136 + 
   (4951*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/17 - 
   (48*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/17 - 
   (343*F[1, 3]^2*F[1, 6]*im[1, 1])/17 - 
   (1059*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/68 - 
   (3182*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/17 - 
   (57283*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/102 + 
   (98851*F[1, 4]^2*F[1, 6]*im[1, 1])/408 + 
   (2981*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/17 + 
   (6677*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/68 + 
   (27577*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/102 - 
   (23779*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/51 + 
   (19591*F[1, 5]^2*F[1, 6]*im[1, 1])/136 + (4419*F[1, 1]*F[1, 6]^2*im[1, 1])/
    34 - (691*F[1, 2]*F[1, 6]^2*im[1, 1])/17 - 
   (21151*F[1, 3]*F[1, 6]^2*im[1, 1])/204 - (4187*F[1, 4]*F[1, 6]^2*im[1, 1])/
    102 - (4535*F[1, 5]*F[1, 6]^2*im[1, 1])/51 - (4655*F[1, 6]^3*im[1, 1])/
    102 - (27*F[1, 1]*F[2, 3]*im[1, 1])/68 - (9*F[1, 2]*F[2, 3]*im[1, 1])/
    34 - (69*F[1, 3]*F[2, 3]*im[1, 1])/68 - (3*F[1, 6]*F[2, 3]*im[1, 1])/17 + 
   (774*F[1, 1]*F[2, 4]*im[1, 1])/17 + (14159*F[1, 2]*F[2, 4]*im[1, 1])/68 + 
   (60043*F[1, 3]*F[2, 4]*im[1, 1])/102 - (13155*F[1, 4]*F[2, 4]*im[1, 1])/
    68 + (23991*F[1, 5]*F[2, 4]*im[1, 1])/68 + 
   (39907*F[1, 6]*F[2, 4]*im[1, 1])/204 + (114*F[1, 2]*F[2, 5]*im[1, 1])/17 + 
   (789*F[1, 3]*F[2, 5]*im[1, 1])/34 + (171*F[1, 6]*F[2, 5]*im[1, 1])/34 + 
   (225*F[1, 1]*F[2, 6]*im[1, 1])/34 - (148*F[1, 2]*F[2, 6]*im[1, 1])/17 - 
   (38*F[1, 3]*F[2, 6]*im[1, 1])/17 - (225*F[1, 5]*F[2, 6]*im[1, 1])/34 + 
   (108*F[1, 6]*F[2, 6]*im[1, 1])/17 + (3627*F[1, 1]*F[2, 7]*im[1, 1])/17 + 
   (3433*F[1, 2]*F[2, 7]*im[1, 1])/34 + (30661*F[1, 3]*F[2, 7]*im[1, 1])/
    102 - (31821*F[1, 4]*F[2, 7]*im[1, 1])/68 + 
   (7125*F[1, 5]*F[2, 7]*im[1, 1])/34 - (6002*F[1, 6]*F[2, 7]*im[1, 1])/51 + 
   (126*F[1, 2]*F[2, 17]*im[1, 1])/17 + (168*F[1, 3]*F[2, 17]*im[1, 1])/17 - 
   (189*F[1, 4]*F[2, 17]*im[1, 1])/34 + (189*F[1, 5]*F[2, 17]*im[1, 1])/34 - 
   (147*F[1, 6]*F[2, 17]*im[1, 1])/34 - (207*F[3, 5]*im[1, 1])/34 - 
   (189*F[3, 6]*im[1, 1])/34 + (981*F[3, 7]*im[1, 1])/68 - 
   (1341*F[3, 8]*im[1, 1])/68 - (8349*F[3, 9]*im[1, 1])/34 - 
   (1017*F[3, 10]*im[1, 1])/68 - (189*F[3, 11]*im[1, 1])/68 + 
   (189*F[3, 12]*im[1, 1])/34 + (5721*F[3, 14]*im[1, 1])/34 - 
   (1587*F[3, 15]*im[1, 1])/17 + (189*F[3, 16]*im[1, 1])/17 + 
   (27*F[3, 17]*im[1, 1])/68 - (567*F[3, 18]*im[1, 1])/136 - 
   (981*F[3, 19]*im[1, 1])/68 + (567*F[3, 20]*im[1, 1])/136 - 
   (363*F[3, 21]*im[1, 1])/68 - (297*F[3, 22]*im[1, 1])/68 + 
   (9*F[3, 23]*im[1, 1])/34 - (2373*F[3, 24]*im[1, 1])/17 + 
   (1125*F[3, 25]*im[1, 1])/17 + (1737*F[3, 26]*im[1, 1])/17 - 
   (327*F[3, 27]*im[1, 1])/34 + (3051*F[3, 28]*im[1, 1])/68 + 
   (16179*F[1, 1]^2*im[1, 1]^2)/68 + (3525*F[1, 1]*F[1, 2]*im[1, 1]^2)/34 + 
   (7957*F[1, 2]^2*im[1, 1]^2)/408 + (33489*F[1, 1]*F[1, 3]*im[1, 1]^2)/136 + 
   (328*F[1, 2]*F[1, 3]*im[1, 1]^2)/17 + (29065*F[1, 3]^2*im[1, 1]^2)/816 - 
   (44847*F[1, 1]*F[1, 4]*im[1, 1]^2)/68 - 
   (186037*F[1, 2]*F[1, 4]*im[1, 1]^2)/1632 - 
   (1557847*F[1, 3]*F[1, 4]*im[1, 1]^2)/4896 + (200967*F[1, 4]^2*im[1, 1]^2)/
    272 + (25641*F[1, 1]*F[1, 5]*im[1, 1]^2)/68 + 
   (54401*F[1, 2]*F[1, 5]*im[1, 1]^2)/1632 + 
   (310151*F[1, 3]*F[1, 5]*im[1, 1]^2)/4896 - 
   (25827*F[1, 4]*F[1, 5]*im[1, 1]^2)/34 + (15777*F[1, 5]^2*im[1, 1]^2)/136 - 
   (38205*F[1, 1]*F[1, 6]*im[1, 1]^2)/136 - 
   (13897*F[1, 2]*F[1, 6]*im[1, 1]^2)/272 - 
   (381383*F[1, 3]*F[1, 6]*im[1, 1]^2)/2448 + 
   (81103*F[1, 4]*F[1, 6]*im[1, 1]^2)/144 - 
   (682255*F[1, 5]*F[1, 6]*im[1, 1]^2)/2448 + (121357*F[1, 6]^2*im[1, 1]^2)/
    1224 + (27*F[2, 3]*im[1, 1]^2)/34 - (40209*F[2, 4]*im[1, 1]^2)/68 - 
   (240*F[2, 5]*im[1, 1]^2)/17 - (89*F[2, 6]*im[1, 1]^2)/68 - 
   (10299*F[2, 7]*im[1, 1]^2)/34 - (189*F[2, 17]*im[1, 1]^2)/34 - 
   (8199*F[1, 1]*im[1, 1]^3)/34 - (12619*F[1, 2]*im[1, 1]^3)/1632 + 
   (925*F[1, 3]*im[1, 1]^3)/96 + (174697*F[1, 4]*im[1, 1]^3)/544 - 
   (40793*F[1, 5]*im[1, 1]^3)/544 + (35245*F[1, 6]*im[1, 1]^3)/204 - 
   (83921*im[1, 1]^4)/2720 + (22263*F[1, 2]*re[3, 1])/136 + 
   (183721*F[1, 3]*re[3, 1])/408 - (5141*F[1, 6]*re[3, 1])/204 - 
   (57813*im[1, 1]*re[3, 1])/136, Fr["p12435"][4, 82] -> 
  (-165919*F[1, 1]^3*F[1, 2])/4896 - (1995*F[1, 1]^2*F[1, 2]^2)/136 - 
   (1121*F[1, 1]*F[1, 2]^3)/136 - (6769*F[1, 2]^4)/408 + 
   (19*F[1, 1]^2*F[1, 2]*F[1, 3])/17 + (38*F[1, 1]*F[1, 2]^2*F[1, 3])/17 - 
   (399*F[1, 2]^3*F[1, 3])/136 - (57*F[1, 1]*F[1, 2]*F[1, 3]^2)/34 - 
   (399*F[1, 2]^2*F[1, 3]^2)/136 + (1349*F[1, 2]*F[1, 3]^3)/408 + 
   (45037*F[1, 1]^3*F[1, 4])/4896 + (144865*F[1, 1]^2*F[1, 2]*F[1, 4])/2448 - 
   (3345*F[1, 1]*F[1, 2]^2*F[1, 4])/136 - (305*F[1, 2]^3*F[1, 4])/136 - 
   (9*F[1, 1]^2*F[1, 3]*F[1, 4])/17 - (18*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 4])/
    17 + (189*F[1, 2]^2*F[1, 3]*F[1, 4])/136 + (27*F[1, 1]*F[1, 3]^2*F[1, 4])/
    34 + (189*F[1, 2]*F[1, 3]^2*F[1, 4])/136 - (213*F[1, 3]^3*F[1, 4])/136 - 
   (229*F[1, 1]^2*F[1, 4]^2)/2448 - (1470529*F[1, 1]*F[1, 2]*F[1, 4]^2)/
    4896 + (865*F[1, 2]^2*F[1, 4]^2)/17 + (275539*F[1, 1]*F[1, 4]^3)/4896 + 
   (2799767*F[1, 2]*F[1, 4]^3)/7344 - (641285*F[1, 4]^4)/7344 - 
   (5335*F[1, 1]^3*F[1, 5])/816 - (167545*F[1, 1]^2*F[1, 2]*F[1, 5])/2448 + 
   (1233*F[1, 1]*F[1, 2]^2*F[1, 5])/68 + (1897*F[1, 2]^3*F[1, 5])/136 + 
   (2*F[1, 1]^2*F[1, 3]*F[1, 5])/17 - 2*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5] - 
   (173*F[1, 2]^2*F[1, 3]*F[1, 5])/68 - (3*F[1, 1]*F[1, 3]^2*F[1, 5])/17 + 
   (93*F[1, 2]*F[1, 3]^2*F[1, 5])/68 + (71*F[1, 3]^3*F[1, 5])/204 + 
   (63001*F[1, 1]^2*F[1, 4]*F[1, 5])/2448 + 
   (375133*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/612 - 
   (4079*F[1, 2]^2*F[1, 4]*F[1, 5])/136 + 
   (18*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/17 + 
   (18*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/17 - (27*F[1, 3]^2*F[1, 4]*F[1, 5])/
    34 - (30119*F[1, 1]*F[1, 4]^2*F[1, 5])/144 - 
   (420201*F[1, 2]*F[1, 4]^2*F[1, 5])/544 + (1291727*F[1, 4]^3*F[1, 5])/
    4896 - (8257*F[1, 1]^2*F[1, 5]^2)/408 - 
   (536207*F[1, 1]*F[1, 2]*F[1, 5]^2)/2448 - (103*F[1, 2]^2*F[1, 5]^2)/136 - 
   (4*F[1, 1]*F[1, 3]*F[1, 5]^2)/17 + (15*F[1, 2]*F[1, 3]*F[1, 5]^2)/17 + 
   (3*F[1, 3]^2*F[1, 5]^2)/17 + (497645*F[1, 1]*F[1, 4]*F[1, 5]^2)/2448 + 
   (49087*F[1, 2]*F[1, 4]*F[1, 5]^2)/136 - (9*F[1, 3]*F[1, 4]*F[1, 5]^2)/17 - 
   (73127*F[1, 4]^2*F[1, 5]^2)/272 - (22079*F[1, 1]*F[1, 5]^3)/408 - 
   (237061*F[1, 2]*F[1, 5]^3)/14688 + (2*F[1, 3]*F[1, 5]^3)/17 + 
   (1411231*F[1, 4]*F[1, 5]^3)/14688 - (11485*F[1, 5]^4)/2448 - 
   (147907*F[1, 1]^2*F[1, 2]*F[1, 6])/1632 - (38*F[1, 1]*F[1, 2]^2*F[1, 6])/
    17 - (19*F[1, 2]^3*F[1, 6])/17 + (38*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/
    17 + (38*F[1, 2]^2*F[1, 3]*F[1, 6])/17 - (57*F[1, 2]*F[1, 3]^2*F[1, 6])/
    34 + (36505*F[1, 1]^2*F[1, 4]*F[1, 6])/1632 - 
   (9127*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/816 + (9*F[1, 2]^2*F[1, 4]*F[1, 6])/
    17 - (18*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/17 - 
   (18*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 6])/17 + (27*F[1, 3]^2*F[1, 4]*F[1, 6])/
    34 - (5267*F[1, 1]*F[1, 4]^2*F[1, 6])/816 + 
   (80477*F[1, 2]*F[1, 4]^2*F[1, 6])/306 - (31033*F[1, 4]^3*F[1, 6])/612 - 
   (5019*F[1, 1]^2*F[1, 5]*F[1, 6])/272 + 
   (78853*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/408 + 
   (36*F[1, 2]^2*F[1, 5]*F[1, 6])/17 + (4*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/
    17 - 2*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6] - (3*F[1, 3]^2*F[1, 5]*F[1, 6])/
    17 - (5347*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/102 - 
   (1260251*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/2448 + 
   (18*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/17 + 
   (444053*F[1, 4]^2*F[1, 5]*F[1, 6])/2448 + (3471*F[1, 1]*F[1, 5]^2*F[1, 6])/
    68 + (785117*F[1, 2]*F[1, 5]^2*F[1, 6])/4896 - 
   (4*F[1, 3]*F[1, 5]^2*F[1, 6])/17 - (821075*F[1, 4]*F[1, 5]^2*F[1, 6])/
    4896 + (33401*F[1, 5]^3*F[1, 6])/816 + (137077*F[1, 1]*F[1, 2]*F[1, 6]^2)/
    816 - (57*F[1, 2]^2*F[1, 6]^2)/34 + (19*F[1, 2]*F[1, 3]*F[1, 6]^2)/17 - 
   (31375*F[1, 1]*F[1, 4]*F[1, 6]^2)/816 - (59597*F[1, 2]*F[1, 4]*F[1, 6]^2)/
    1224 - (9*F[1, 3]*F[1, 4]*F[1, 6]^2)/17 + (13523*F[1, 4]^2*F[1, 6]^2)/
    1224 + (4829*F[1, 1]*F[1, 5]*F[1, 6]^2)/136 - 
   (290525*F[1, 2]*F[1, 5]*F[1, 6]^2)/2448 + (2*F[1, 3]*F[1, 5]*F[1, 6]^2)/
    17 + (53483*F[1, 4]*F[1, 5]*F[1, 6]^2)/2448 - 
   (12221*F[1, 5]^2*F[1, 6]^2)/408 - (145969*F[1, 2]*F[1, 6]^3)/2448 + 
   (35587*F[1, 4]*F[1, 6]^3)/2448 - (4985*F[1, 5]*F[1, 6]^3)/408 - 
   (513*F[1, 1]*F[1, 2]*F[2, 3])/68 - (513*F[1, 2]*F[1, 3]*F[2, 3])/68 + 
   (243*F[1, 1]*F[1, 4]*F[2, 3])/68 + (243*F[1, 3]*F[1, 4]*F[2, 3])/68 - 
   (27*F[1, 1]*F[1, 5]*F[2, 3])/34 - (27*F[1, 3]*F[1, 5]*F[2, 3])/34 + 
   (18695*F[1, 1]*F[1, 2]*F[2, 4])/204 + (399*F[1, 2]^2*F[2, 4])/34 - 
   (4661*F[1, 1]*F[1, 4]*F[2, 4])/204 - (435961*F[1, 2]*F[1, 4]*F[2, 4])/
    2448 + (59395*F[1, 4]^2*F[2, 4])/2448 + (631*F[1, 1]*F[1, 5]*F[2, 4])/
    34 + (876109*F[1, 2]*F[1, 5]*F[2, 4])/2448 - 
   (302269*F[1, 4]*F[1, 5]*F[2, 4])/2448 + (36853*F[1, 5]^2*F[2, 4])/408 + 
   (34825*F[1, 2]*F[1, 6]*F[2, 4])/136 - (8107*F[1, 4]*F[1, 6]*F[2, 4])/136 + 
   (3651*F[1, 5]*F[1, 6]*F[2, 4])/68 + (19*F[1, 2]*F[1, 3]*F[2, 5])/17 - 
   (9*F[1, 3]*F[1, 4]*F[2, 5])/17 + (2*F[1, 3]*F[1, 5]*F[2, 5])/17 + 
   (19*F[1, 2]*F[1, 6]*F[2, 5])/17 - (9*F[1, 4]*F[1, 6]*F[2, 5])/17 + 
   (2*F[1, 5]*F[1, 6]*F[2, 5])/17 + (38*F[1, 1]*F[1, 2]*F[2, 6])/17 - 
   (399*F[1, 2]^2*F[2, 6])/68 - (399*F[1, 2]*F[1, 3]*F[2, 6])/68 - 
   (18*F[1, 1]*F[1, 4]*F[2, 6])/17 + (189*F[1, 2]*F[1, 4]*F[2, 6])/68 + 
   (189*F[1, 3]*F[1, 4]*F[2, 6])/68 + (4*F[1, 1]*F[1, 5]*F[2, 6])/17 - 
   (97*F[1, 2]*F[1, 5]*F[2, 6])/34 - (21*F[1, 3]*F[1, 5]*F[2, 6])/34 + 
   (18*F[1, 4]*F[1, 5]*F[2, 6])/17 - (4*F[1, 5]^2*F[2, 6])/17 + 
   (38*F[1, 2]*F[1, 6]*F[2, 6])/17 - (18*F[1, 4]*F[1, 6]*F[2, 6])/17 + 
   (4*F[1, 5]*F[1, 6]*F[2, 6])/17 + (234445*F[1, 1]*F[1, 2]*F[2, 7])/816 - 
   (50719*F[1, 1]*F[1, 4]*F[2, 7])/816 - (1404409*F[1, 2]*F[1, 4]*F[2, 7])/
    2448 + (318067*F[1, 4]^2*F[2, 7])/2448 + (9497*F[1, 1]*F[1, 5]*F[2, 7])/
    136 + (236665*F[1, 2]*F[1, 5]*F[2, 7])/1224 - 
   (105857*F[1, 4]*F[1, 5]*F[2, 7])/612 + (11125*F[1, 5]^2*F[2, 7])/204 - 
   (11311*F[1, 2]*F[1, 6]*F[2, 7])/72 + (2701*F[1, 4]*F[1, 6]*F[2, 7])/72 - 
   (511*F[1, 5]*F[1, 6]*F[2, 7])/12 - (13*F[2, 7]^2)/4 + 
   (57*F[1, 1]*F[1, 2]*F[2, 16])/2 + (553*F[1, 2]^2*F[2, 16])/12 - 
   (27*F[1, 1]*F[1, 4]*F[2, 16])/2 - (79*F[1, 2]*F[1, 4]*F[2, 16])/6 + 
   (7*F[1, 4]^2*F[2, 16])/12 + 3*F[1, 1]*F[1, 5]*F[2, 16] + 
   (11*F[1, 2]*F[1, 5]*F[2, 16])/2 + (F[1, 4]*F[1, 5]*F[2, 16])/2 + 
   (F[1, 5]^2*F[2, 16])/2 - (13*F[2, 16]^2)/4 + (19*F[1, 1]*F[1, 2]*F[2, 17])/
    4 + (399*F[1, 2]^2*F[2, 17])/68 + (399*F[1, 2]*F[1, 3]*F[2, 17])/68 - 
   (9*F[1, 1]*F[1, 4]*F[2, 17])/4 - (147*F[1, 2]*F[1, 4]*F[2, 17])/17 - 
   (189*F[1, 3]*F[1, 4]*F[2, 17])/68 + (189*F[1, 4]^2*F[2, 17])/68 + 
   (F[1, 1]*F[1, 5]*F[2, 17])/2 + (59*F[1, 2]*F[1, 5]*F[2, 17])/34 + 
   (21*F[1, 3]*F[1, 5]*F[2, 17])/34 - (39*F[1, 4]*F[1, 5]*F[2, 17])/34 + 
   (2*F[1, 5]^2*F[2, 17])/17 - (19*F[1, 2]*F[1, 6]*F[2, 17])/17 + 
   (9*F[1, 4]*F[1, 6]*F[2, 17])/17 - (2*F[1, 5]*F[1, 6]*F[2, 17])/17 + 
   (1501*F[1, 2]*F[3, 5])/68 - (711*F[1, 4]*F[3, 5])/68 + 
   (79*F[1, 5]*F[3, 5])/34 + (304*F[1, 2]*F[3, 6])/17 - 
   (144*F[1, 4]*F[3, 6])/17 + (32*F[1, 5]*F[3, 6])/17 - 
   (1387*F[1, 2]*F[3, 7])/68 + (657*F[1, 4]*F[3, 7])/68 - 
   (73*F[1, 5]*F[3, 7])/34 - (2755*F[1, 2]*F[3, 8])/272 + 
   (1305*F[1, 4]*F[3, 8])/272 - (145*F[1, 5]*F[3, 8])/136 - 
   (156863*F[1, 2]*F[3, 9])/612 + (31553*F[1, 4]*F[3, 9])/612 - 
   (6353*F[1, 5]*F[3, 9])/102 + (418*F[1, 2]*F[3, 10])/17 - 
   (198*F[1, 4]*F[3, 10])/17 + (44*F[1, 5]*F[3, 10])/17 + 
   (931*F[1, 2]*F[3, 11])/68 - (441*F[1, 4]*F[3, 11])/68 + 
   (49*F[1, 5]*F[3, 11])/34 + (399*F[1, 2]*F[3, 12])/68 - 
   (189*F[1, 4]*F[3, 12])/68 + (21*F[1, 5]*F[3, 12])/34 + 
   (19*F[1, 2]*F[3, 13])/2 - (9*F[1, 4]*F[3, 13])/2 + F[1, 5]*F[3, 13] + 
   (480917*F[1, 2]*F[3, 14])/2448 - (107135*F[1, 4]*F[3, 14])/2448 + 
   (19205*F[1, 5]*F[3, 14])/408 - (248993*F[1, 2]*F[3, 15])/2448 + 
   (27275*F[1, 4]*F[3, 15])/2448 - (9893*F[1, 5]*F[3, 15])/408 + 
   (3705*F[1, 2]*F[3, 16])/68 - (1755*F[1, 4]*F[3, 16])/68 + 
   (195*F[1, 5]*F[3, 16])/34 + (513*F[1, 2]*F[3, 17])/68 - 
   (243*F[1, 4]*F[3, 17])/68 + (27*F[1, 5]*F[3, 17])/34 - 
   (207*F[1, 2]*F[3, 18])/34 - (23*F[1, 4]*F[3, 18])/17 - 
   (27*F[1, 5]*F[3, 18])/17 - (4427*F[1, 2]*F[3, 19])/68 + 
   (2097*F[1, 4]*F[3, 19])/68 - (233*F[1, 5]*F[3, 19])/34 - 
   (415*F[1, 2]*F[3, 20])/17 + (199*F[1, 4]*F[3, 20])/34 - 
   (41*F[1, 5]*F[3, 20])/17 - (1083*F[1, 2]*F[3, 21])/68 + 
   (513*F[1, 4]*F[3, 21])/68 - (57*F[1, 5]*F[3, 21])/34 + 
   (247*F[1, 2]*F[3, 22])/34 - (117*F[1, 4]*F[3, 22])/34 + 
   (13*F[1, 5]*F[3, 22])/17 + (171*F[1, 2]*F[3, 23])/34 - 
   (81*F[1, 4]*F[3, 23])/34 + (9*F[1, 5]*F[3, 23])/17 - 
   (378529*F[1, 2]*F[3, 24])/2448 + (68635*F[1, 4]*F[3, 24])/2448 - 
   (15661*F[1, 5]*F[3, 24])/408 + (6241*F[1, 2]*F[3, 25])/102 - 
   (859*F[1, 4]*F[3, 25])/102 + (261*F[1, 5]*F[3, 25])/17 + 
   (134911*F[1, 2]*F[3, 26])/816 - (30349*F[1, 4]*F[3, 26])/816 + 
   (4791*F[1, 5]*F[3, 26])/136 - (3705*F[1, 2]*F[3, 27])/68 + 
   (1755*F[1, 4]*F[3, 27])/68 - (195*F[1, 5]*F[3, 27])/34 + 
   (475*F[1, 2]*F[3, 28])/68 - (225*F[1, 4]*F[3, 28])/68 + 
   (25*F[1, 5]*F[3, 28])/34 - (19*F[1, 2]*F[3, 30])/2 + 
   (9*F[1, 4]*F[3, 30])/2 - F[1, 5]*F[3, 30] + (19*F[1, 2]*F[3, 31])/2 - 
   (9*F[1, 4]*F[3, 31])/2 + F[1, 5]*F[3, 31] + 4*F[4, 14] - 4*F[4, 23] - 
   F[4, 25]/2 - F[4, 61]/2 + (5*F[4, 69])/2 - (3*F[4, 70])/2 - 
   (5*F[4, 73])/6 - (19*F[4, 74])/2 + (3*F[4, 75])/2 + (5*F[4, 76])/2 - 
   5*F[4, 77] + (5*F[4, 78])/3 + 2*F[4, 79] - F[4, 85] - (7*F[4, 86])/12 - 
   8*F[4, 87] - 5*F[4, 93] - F[4, 104]/2 + F[4, 106]/2 + 
   (5335*F[1, 1]^3*im[1, 1])/816 + (158887*F[1, 1]^2*F[1, 2]*im[1, 1])/612 + 
   (381*F[1, 1]*F[1, 2]^2*im[1, 1])/34 - (225*F[1, 2]^3*im[1, 1])/136 - 
   (2*F[1, 1]^2*F[1, 3]*im[1, 1])/17 + (15*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/
    17 + (67*F[1, 2]^2*F[1, 3]*im[1, 1])/17 + (3*F[1, 1]*F[1, 3]^2*im[1, 1])/
    17 - (1079*F[1, 2]*F[1, 3]^2*im[1, 1])/136 - 
   (71*F[1, 3]^3*im[1, 1])/204 - (92009*F[1, 1]^2*F[1, 4]*im[1, 1])/1224 - 
   (586763*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/816 + 
   (7163*F[1, 2]^2*F[1, 4]*im[1, 1])/136 - 
   (9*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/17 - 
   (117*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/68 + 
   (531*F[1, 3]^2*F[1, 4]*im[1, 1])/136 + (29349*F[1, 1]*F[1, 4]^2*im[1, 1])/
    136 + (116609*F[1, 2]*F[1, 4]^2*im[1, 1])/144 - 
   (659501*F[1, 4]^3*im[1, 1])/2448 + (31997*F[1, 1]^2*F[1, 5]*im[1, 1])/
    408 + (156547*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/408 - 
   (1101*F[1, 2]^2*F[1, 5]*im[1, 1])/68 + 
   (6*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/17 - 
   (F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/2 - (71*F[1, 3]^2*F[1, 5]*im[1, 1])/
    68 - (82963*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/204 - 
   (2010005*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/2448 + 
   (9*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/17 + 
   (86516*F[1, 4]^2*F[1, 5]*im[1, 1])/153 + 
   (62021*F[1, 1]*F[1, 5]^2*im[1, 1])/408 + 
   (28891*F[1, 2]*F[1, 5]^2*im[1, 1])/272 - (4*F[1, 3]*F[1, 5]^2*im[1, 1])/
    17 - (263809*F[1, 4]*F[1, 5]^2*im[1, 1])/816 + 
   (77923*F[1, 5]^3*im[1, 1])/2448 + (5019*F[1, 1]^2*F[1, 6]*im[1, 1])/272 - 
   (95259*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/272 + 
   (21*F[1, 2]^2*F[1, 6]*im[1, 1])/17 - (4*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/
    17 + (15*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/17 + 
   (3*F[1, 3]^2*F[1, 6]*im[1, 1])/17 + 
   (23295*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/272 + 
   (382153*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/612 - 
   (9*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/17 - 
   (60293*F[1, 4]^2*F[1, 6]*im[1, 1])/306 - 
   (18555*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/136 - 
   (672289*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/2448 + 
   (6*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/17 + 
   (839845*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/2448 - 
   (92779*F[1, 5]^2*F[1, 6]*im[1, 1])/816 - (4829*F[1, 1]*F[1, 6]^2*im[1, 1])/
    136 + (314465*F[1, 2]*F[1, 6]^2*im[1, 1])/2448 - 
   (2*F[1, 3]*F[1, 6]^2*im[1, 1])/17 - (64823*F[1, 4]*F[1, 6]^2*im[1, 1])/
    2448 + (12431*F[1, 5]*F[1, 6]^2*im[1, 1])/204 + 
   (4985*F[1, 6]^3*im[1, 1])/408 + (27*F[1, 1]*F[2, 3]*im[1, 1])/34 + 
   (513*F[1, 2]*F[2, 3]*im[1, 1])/34 + (27*F[1, 3]*F[2, 3]*im[1, 1])/34 - 
   (243*F[1, 4]*F[2, 3]*im[1, 1])/34 + (27*F[1, 5]*F[2, 3]*im[1, 1])/17 - 
   (631*F[1, 1]*F[2, 4]*im[1, 1])/34 - (1727299*F[1, 2]*F[2, 4]*im[1, 1])/
    2448 + (504127*F[1, 4]*F[2, 4]*im[1, 1])/2448 - 
   (12898*F[1, 5]*F[2, 4]*im[1, 1])/51 - (3651*F[1, 6]*F[2, 4]*im[1, 1])/68 - 
   (38*F[1, 2]*F[2, 5]*im[1, 1])/17 - (2*F[1, 3]*F[2, 5]*im[1, 1])/17 + 
   (18*F[1, 4]*F[2, 5]*im[1, 1])/17 - (4*F[1, 5]*F[2, 5]*im[1, 1])/17 - 
   (2*F[1, 6]*F[2, 5]*im[1, 1])/17 - (4*F[1, 1]*F[2, 6]*im[1, 1])/17 + 
   (17*F[1, 2]*F[2, 6]*im[1, 1])/4 + (21*F[1, 3]*F[2, 6]*im[1, 1])/34 - 
   (117*F[1, 4]*F[2, 6]*im[1, 1])/68 + (21*F[1, 5]*F[2, 6]*im[1, 1])/34 - 
   (4*F[1, 6]*F[2, 6]*im[1, 1])/17 - (9497*F[1, 1]*F[2, 7]*im[1, 1])/136 - 
   (792091*F[1, 2]*F[2, 7]*im[1, 1])/2448 + (483751*F[1, 4]*F[2, 7]*im[1, 1])/
    2448 - (18539*F[1, 5]*F[2, 7]*im[1, 1])/136 + 
   (511*F[1, 6]*F[2, 7]*im[1, 1])/12 - 3*F[1, 1]*F[2, 16]*im[1, 1] - 
   34*F[1, 2]*F[2, 16]*im[1, 1] + 13*F[1, 4]*F[2, 16]*im[1, 1] - 
   4*F[1, 5]*F[2, 16]*im[1, 1] - (F[1, 1]*F[2, 17]*im[1, 1])/2 - 
   (191*F[1, 2]*F[2, 17]*im[1, 1])/17 - (21*F[1, 3]*F[2, 17]*im[1, 1])/34 + 
   (96*F[1, 4]*F[2, 17]*im[1, 1])/17 - (21*F[1, 5]*F[2, 17]*im[1, 1])/17 + 
   (2*F[1, 6]*F[2, 17]*im[1, 1])/17 - (79*F[3, 5]*im[1, 1])/34 - 
   (32*F[3, 6]*im[1, 1])/17 + (73*F[3, 7]*im[1, 1])/34 + 
   (145*F[3, 8]*im[1, 1])/136 + (6353*F[3, 9]*im[1, 1])/102 - 
   (44*F[3, 10]*im[1, 1])/17 - (49*F[3, 11]*im[1, 1])/34 - 
   (21*F[3, 12]*im[1, 1])/34 - F[3, 13]*im[1, 1] - 
   (19205*F[3, 14]*im[1, 1])/408 + (9893*F[3, 15]*im[1, 1])/408 - 
   (195*F[3, 16]*im[1, 1])/34 - (27*F[3, 17]*im[1, 1])/34 + 
   (27*F[3, 18]*im[1, 1])/17 + (233*F[3, 19]*im[1, 1])/34 + 
   (41*F[3, 20]*im[1, 1])/17 + (57*F[3, 21]*im[1, 1])/34 - 
   (13*F[3, 22]*im[1, 1])/17 - (9*F[3, 23]*im[1, 1])/17 + 
   (15661*F[3, 24]*im[1, 1])/408 - (261*F[3, 25]*im[1, 1])/17 - 
   (4791*F[3, 26]*im[1, 1])/136 + (195*F[3, 27]*im[1, 1])/34 - 
   (25*F[3, 28]*im[1, 1])/34 + F[3, 30]*im[1, 1] - F[3, 31]*im[1, 1] - 
   (5935*F[1, 1]^2*im[1, 1]^2)/102 - (665081*F[1, 1]*F[1, 2]*im[1, 1]^2)/
    3264 + (421*F[1, 2]^2*im[1, 1]^2)/816 - (2*F[1, 1]*F[1, 3]*im[1, 1]^2)/
    17 + (77*F[1, 2]*F[1, 3]*im[1, 1]^2)/12 + (59*F[1, 3]^2*im[1, 1]^2)/68 + 
   (719827*F[1, 1]*F[1, 4]*im[1, 1]^2)/3264 + 
   (4902731*F[1, 2]*F[1, 4]*im[1, 1]^2)/14688 - 
   (219*F[1, 3]*F[1, 4]*im[1, 1]^2)/68 - (230503*F[1, 4]^2*im[1, 1]^2)/864 - 
   (236867*F[1, 1]*F[1, 5]*im[1, 1]^2)/1632 - 
   (2289245*F[1, 2]*F[1, 5]*im[1, 1]^2)/29376 + 
   (5*F[1, 3]*F[1, 5]*im[1, 1]^2)/6 + (9106955*F[1, 4]*F[1, 5]*im[1, 1]^2)/
    29376 - (209573*F[1, 5]^2*im[1, 1]^2)/4896 + 
   (11613*F[1, 1]*F[1, 6]*im[1, 1]^2)/136 + 
   (5439193*F[1, 2]*F[1, 6]*im[1, 1]^2)/29376 - 
   (2*F[1, 3]*F[1, 6]*im[1, 1]^2)/17 - (5513419*F[1, 4]*F[1, 6]*im[1, 1]^2)/
    29376 + (585589*F[1, 5]*F[1, 6]*im[1, 1]^2)/4896 - 
   (12641*F[1, 6]^2*im[1, 1]^2)/408 - (27*F[2, 3]*im[1, 1]^2)/17 + 
   (66331*F[2, 4]*im[1, 1]^2)/408 + (4*F[2, 5]*im[1, 1]^2)/17 - 
   (13*F[2, 6]*im[1, 1]^2)/34 + (11111*F[2, 7]*im[1, 1]^2)/136 + 
   (13*F[2, 16]*im[1, 1]^2)/3 + (19*F[2, 17]*im[1, 1]^2)/17 + 
   (77099*F[1, 1]*im[1, 1]^3)/1632 - (726553*F[1, 2]*im[1, 1]^3)/9792 - 
   (73*F[1, 3]*im[1, 1]^3)/102 - (717625*F[1, 4]*im[1, 1]^3)/9792 - 
   (14315*F[1, 5]*im[1, 1]^3)/2448 - (229321*F[1, 6]*im[1, 1]^3)/4896 + 
   (47759*im[1, 1]^4)/2448 - (98744*F[1, 2]*re[3, 1])/153 + 
   (84511*F[1, 4]*re[3, 1])/306 - (67*F[1, 5]*re[3, 1])/17 + 
   (67*im[1, 1]*re[3, 1])/17, Fr["p12435"][4, 83] -> F[4, 74], 
 Fr["p12435"][4, 84] -> F[4, 15], Fr["p12435"][4, 85] -> F[4, 37], 
 Fr["p12435"][4, 86] -> F[4, 73], Fr["p12435"][4, 87] -> F[4, 34], 
 Fr["p12435"][4, 88] -> F[4, 33], Fr["p12435"][4, 89] -> F[4, 10], 
 Fr["p12435"][4, 90] -> F[4, 9], Fr["p12435"][4, 91] -> -F[4, 83], 
 Fr["p12435"][4, 92] -> -F[4, 72], Fr["p12435"][4, 93] -> 
  F[4, 63] + F[4, 72] + 2*F[4, 74] + F[4, 77] + 2*F[4, 78] - F[4, 83] - 
   F[4, 86]/3 - 4*F[4, 87] - F[4, 89] + F[4, 90] - F[4, 91] + F[4, 92] - 
   3*F[4, 93], Fr["p12435"][4, 94] -> F[4, 62] + 2*F[4, 68] - F[4, 72] - 
   2*F[4, 74] + 3*F[4, 76] - 7*F[4, 77] - 2*F[4, 78] - F[4, 83] + 
   F[4, 86]/3 + 4*F[4, 87] + F[4, 89] - F[4, 90] + F[4, 91] - F[4, 92] + 
   3*F[4, 93], Fr["p12435"][4, 95] -> F[4, 71], 
 Fr["p12435"][4, 96] -> F[4, 65] + F[4, 101] + F[4, 113], 
 Fr["p12435"][4, 97] -> -F[4, 4] - F[4, 60] + F[4, 68] - 2*F[4, 74] + 
   F[4, 76] - 3*F[4, 77] + (4*F[4, 78])/3 - F[4, 86]/3 - 2*F[4, 87] + 
   F[4, 90] + F[4, 92] - F[4, 93], Fr["p12435"][4, 98] -> F[4, 4], 
 Fr["p12435"][4, 99] -> F[4, 60] - 2*F[4, 68] + F[4, 72] + 2*F[4, 74] - 
   F[4, 76] + 3*F[4, 77] - (4*F[4, 78])/3 + F[4, 83] + F[4, 86]/3 + 
   2*F[4, 87] - F[4, 90] - F[4, 92] + F[4, 93], 
 Fr["p12435"][4, 100] -> F[4, 100] + F[4, 113], 
 Fr["p12435"][4, 101] -> F[4, 3], Fr["p12435"][4, 102] -> F[4, 70], 
 Fr["p12435"][4, 103] -> F[4, 32], Fr["p12435"][4, 104] -> F[4, 92], 
 Fr["p12435"][4, 105] -> F[4, 69], Fr["p12435"][4, 106] -> 
  F[4, 54] + 2*F[4, 113], Fr["p12435"][4, 107] -> 
  F[4, 58] - F[4, 78] + F[4, 86]/2 + 3*F[4, 87] + 6*F[4, 93], 
 Fr["p12435"][4, 108] -> F[1, 1]*F[3, 4] - F[1, 5]*F[3, 4] + F[4, 53]/2 + 
   F[4, 98] - F[4, 100] + F[4, 113], Fr["p12435"][4, 109] -> F[4, 97], 
 Fr["p12435"][4, 110] -> (8*F[1, 1]^4)/27 - (9613*F[1, 1]^3*F[1, 2])/918 - 
   (70*F[1, 1]^2*F[1, 2]^2)/17 - (118*F[1, 1]*F[1, 2]^3)/51 - 
   (2171*F[1, 2]^4)/612 + (16*F[1, 1]^2*F[1, 2]*F[1, 3])/51 + 
   (32*F[1, 1]*F[1, 2]^2*F[1, 3])/51 - (14*F[1, 2]^3*F[1, 3])/17 - 
   (8*F[1, 1]*F[1, 2]*F[1, 3]^2)/17 - (14*F[1, 2]^2*F[1, 3]^2)/17 + 
   (142*F[1, 2]*F[1, 3]^3)/153 + (6043*F[1, 1]^3*F[1, 4])/918 + 
   (10168*F[1, 1]^2*F[1, 2]*F[1, 4])/459 - (290*F[1, 1]*F[1, 2]^2*F[1, 4])/
    51 + (395*F[1, 2]^3*F[1, 4])/612 - (16*F[1, 1]^2*F[1, 3]*F[1, 4])/51 - 
   (32*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 4])/51 + (14*F[1, 2]^2*F[1, 3]*F[1, 4])/
    17 + (8*F[1, 1]*F[1, 3]^2*F[1, 4])/17 + (14*F[1, 2]*F[1, 3]^2*F[1, 4])/
    17 - (142*F[1, 3]^3*F[1, 4])/153 - (3539*F[1, 1]^2*F[1, 4]^2)/1224 - 
   (85057*F[1, 1]*F[1, 2]*F[1, 4]^2)/918 + (3287*F[1, 2]^2*F[1, 4]^2)/204 + 
   (76883*F[1, 1]*F[1, 4]^3)/1377 + (631055*F[1, 2]*F[1, 4]^3)/5508 - 
   (451217*F[1, 4]^4)/5508 + (127*F[1, 1]^3*F[1, 5])/72 - 
   (10168*F[1, 1]^2*F[1, 2]*F[1, 5])/459 + (16*F[1, 1]*F[1, 2]^2*F[1, 5])/3 + 
   (3481*F[1, 2]^3*F[1, 5])/612 - (32*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/51 - 
   (32*F[1, 2]^2*F[1, 3]*F[1, 5])/51 + (8*F[1, 2]*F[1, 3]^2*F[1, 5])/17 + 
   (1657*F[1, 1]^2*F[1, 4]*F[1, 5])/1836 + 
   (88915*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/459 - 
   (2327*F[1, 2]^2*F[1, 4]*F[1, 5])/204 + 
   (32*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/51 + 
   (32*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/51 - (8*F[1, 3]^2*F[1, 4]*F[1, 5])/
    17 - (192137*F[1, 1]*F[1, 4]^2*F[1, 5])/1836 - 
   (49721*F[1, 2]*F[1, 4]^2*F[1, 5])/204 + (816673*F[1, 4]^3*F[1, 5])/5508 + 
   (142*F[1, 1]^2*F[1, 5]^2)/27 - (32237*F[1, 1]*F[1, 2]*F[1, 5]^2)/459 - 
   (7*F[1, 2]^2*F[1, 5]^2)/102 + (16*F[1, 2]*F[1, 3]*F[1, 5]^2)/51 + 
   (10069*F[1, 1]*F[1, 4]*F[1, 5]^2)/459 + (1988*F[1, 2]*F[1, 4]*F[1, 5]^2)/
    17 - (16*F[1, 3]*F[1, 4]*F[1, 5]^2)/51 - (20773*F[1, 4]^2*F[1, 5]^2)/
    408 + (4111*F[1, 1]*F[1, 5]^3)/648 - (8855*F[1, 2]*F[1, 5]^3)/1377 - 
   (25831*F[1, 4]*F[1, 5]^3)/5508 - (49*F[1, 5]^4)/162 + 
   (337*F[1, 1]^3*F[1, 6])/216 - (8665*F[1, 1]^2*F[1, 2]*F[1, 6])/306 - 
   (32*F[1, 1]*F[1, 2]^2*F[1, 6])/51 - (16*F[1, 2]^3*F[1, 6])/51 + 
   (32*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/51 + (32*F[1, 2]^2*F[1, 3]*F[1, 6])/
    51 - (8*F[1, 2]*F[1, 3]^2*F[1, 6])/17 + (920*F[1, 1]^2*F[1, 4]*F[1, 6])/
    51 - (658*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/153 + 
   (16*F[1, 2]^2*F[1, 4]*F[1, 6])/51 - (32*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/
    51 - (32*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 6])/51 + 
   (8*F[1, 3]^2*F[1, 4]*F[1, 6])/17 + (1277*F[1, 1]*F[1, 4]^2*F[1, 6])/918 + 
   (76883*F[1, 2]*F[1, 4]^2*F[1, 6])/918 - (52879*F[1, 4]^3*F[1, 6])/918 + 
   (67*F[1, 1]^2*F[1, 5]*F[1, 6])/72 + (9419*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/
    153 + (32*F[1, 2]^2*F[1, 5]*F[1, 6])/51 - 
   (32*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/51 - 
   (18125*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/459 - 
   (74909*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/459 + 
   (32*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/51 + 
   (99143*F[1, 4]^2*F[1, 5]*F[1, 6])/918 - (977*F[1, 1]*F[1, 5]^2*F[1, 6])/
    216 + (23182*F[1, 2]*F[1, 5]^2*F[1, 6])/459 - 
   (22513*F[1, 4]*F[1, 5]^2*F[1, 6])/918 - (817*F[1, 5]^3*F[1, 6])/216 - 
   (41*F[1, 1]^2*F[1, 6]^2)/36 + (8095*F[1, 1]*F[1, 2]*F[1, 6]^2)/153 - 
   (8*F[1, 2]^2*F[1, 6]^2)/17 + (16*F[1, 2]*F[1, 3]*F[1, 6]^2)/51 - 
   (15139*F[1, 1]*F[1, 4]*F[1, 6]^2)/459 - (7024*F[1, 2]*F[1, 4]*F[1, 6]^2)/
    459 - (16*F[1, 3]*F[1, 4]*F[1, 6]^2)/51 + (2599*F[1, 4]^2*F[1, 6]^2)/
    459 - (305*F[1, 1]*F[1, 5]*F[1, 6]^2)/54 - 
   (17045*F[1, 2]*F[1, 5]*F[1, 6]^2)/459 + (1705*F[1, 4]*F[1, 5]*F[1, 6]^2)/
    51 + (73*F[1, 5]^2*F[1, 6]^2)/108 - (131*F[1, 1]*F[1, 6]^3)/108 - 
   (8563*F[1, 2]*F[1, 6]^3)/459 + (11873*F[1, 4]*F[1, 6]^3)/918 + 
   (317*F[1, 5]*F[1, 6]^3)/108 + (2*F[1, 6]^4)/3 - 
   (36*F[1, 1]*F[1, 2]*F[2, 3])/17 - (36*F[1, 2]*F[1, 3]*F[2, 3])/17 + 
   (36*F[1, 1]*F[1, 4]*F[2, 3])/17 + (36*F[1, 3]*F[1, 4]*F[2, 3])/17 - 
   (13*F[1, 1]^2*F[2, 4])/18 + (4376*F[1, 1]*F[1, 2]*F[2, 4])/153 + 
   (56*F[1, 2]^2*F[2, 4])/17 - (31075*F[1, 1]*F[1, 4]*F[2, 4])/1836 - 
   (27295*F[1, 2]*F[1, 4]*F[2, 4])/459 + (28973*F[1, 4]^2*F[2, 4])/918 - 
   (745*F[1, 1]*F[1, 5]*F[2, 4])/108 + (52147*F[1, 2]*F[1, 5]*F[2, 4])/459 - 
   (4447*F[1, 4]*F[1, 5]*F[2, 4])/68 - (1067*F[1, 5]^2*F[2, 4])/108 - 
   (25*F[1, 1]*F[1, 6]*F[2, 4])/6 + (4106*F[1, 2]*F[1, 6]*F[2, 4])/51 - 
   (7609*F[1, 4]*F[1, 6]*F[2, 4])/153 - (23*F[1, 5]*F[1, 6]*F[2, 4])/2 - 
   (26*F[1, 6]^2*F[2, 4])/9 - F[2, 4]^2/6 + (16*F[1, 2]*F[1, 3]*F[2, 5])/51 - 
   (16*F[1, 3]*F[1, 4]*F[2, 5])/51 + (16*F[1, 2]*F[1, 6]*F[2, 5])/51 - 
   (16*F[1, 4]*F[1, 6]*F[2, 5])/51 + (32*F[1, 1]*F[1, 2]*F[2, 6])/51 - 
   (28*F[1, 2]^2*F[2, 6])/17 - (28*F[1, 2]*F[1, 3]*F[2, 6])/17 - 
   (32*F[1, 1]*F[1, 4]*F[2, 6])/51 + (28*F[1, 2]*F[1, 4]*F[2, 6])/17 + 
   (28*F[1, 3]*F[1, 4]*F[2, 6])/17 - (32*F[1, 2]*F[1, 5]*F[2, 6])/51 + 
   (32*F[1, 4]*F[1, 5]*F[2, 6])/51 + (32*F[1, 2]*F[1, 6]*F[2, 6])/51 - 
   (32*F[1, 4]*F[1, 6]*F[2, 6])/51 - (115*F[1, 1]^2*F[2, 7])/36 + 
   (13888*F[1, 1]*F[1, 2]*F[2, 7])/153 - (94117*F[1, 1]*F[1, 4]*F[2, 7])/
    1836 - (83107*F[1, 2]*F[1, 4]*F[2, 7])/459 + (54547*F[1, 4]^2*F[2, 7])/
    459 - (1133*F[1, 1]*F[1, 5]*F[2, 7])/108 + 
   (28976*F[1, 2]*F[1, 5]*F[2, 7])/459 - (40747*F[1, 4]*F[1, 5]*F[2, 7])/
    1836 - (305*F[1, 5]^2*F[2, 7])/54 - (91*F[1, 1]*F[1, 6]*F[2, 7])/54 - 
   (1322*F[1, 2]*F[1, 6]*F[2, 7])/27 + (1109*F[1, 4]*F[1, 6]*F[2, 7])/27 + 
   (37*F[1, 5]*F[1, 6]*F[2, 7])/54 + 2*F[1, 6]^2*F[2, 7] - (7*F[2, 7]^2)/6 + 
   8*F[1, 1]*F[1, 2]*F[2, 16] + (145*F[1, 2]^2*F[2, 16])/9 - 
   8*F[1, 1]*F[1, 4]*F[2, 16] - (68*F[1, 2]*F[1, 4]*F[2, 16])/9 + 
   (7*F[1, 4]^2*F[2, 16])/9 - (4*F[2, 16]^2)/3 + (4*F[1, 1]*F[1, 2]*F[2, 17])/
    3 + (28*F[1, 2]^2*F[2, 17])/17 + (28*F[1, 2]*F[1, 3]*F[2, 17])/17 - 
   (4*F[1, 1]*F[1, 4]*F[2, 17])/3 - (56*F[1, 2]*F[1, 4]*F[2, 17])/17 - 
   (28*F[1, 3]*F[1, 4]*F[2, 17])/17 + (28*F[1, 4]^2*F[2, 17])/17 + 
   (16*F[1, 2]*F[1, 5]*F[2, 17])/51 - (16*F[1, 4]*F[1, 5]*F[2, 17])/51 - 
   (16*F[1, 2]*F[1, 6]*F[2, 17])/51 + (16*F[1, 4]*F[1, 6]*F[2, 17])/51 + 
   (316*F[1, 2]*F[3, 5])/51 - (316*F[1, 4]*F[3, 5])/51 + 
   (256*F[1, 2]*F[3, 6])/51 - (256*F[1, 4]*F[3, 6])/51 - 
   (292*F[1, 2]*F[3, 7])/51 + (292*F[1, 4]*F[3, 7])/51 + 
   (F[1, 1]*F[3, 8])/4 - (145*F[1, 2]*F[3, 8])/51 + 
   (307*F[1, 4]*F[3, 8])/102 + (F[1, 5]*F[3, 8])/36 + (2*F[1, 6]*F[3, 8])/9 + 
   (95*F[1, 1]*F[3, 9])/27 - (37442*F[1, 2]*F[3, 9])/459 + 
   (23366*F[1, 4]*F[3, 9])/459 + (193*F[1, 5]*F[3, 9])/27 + 
   (32*F[1, 6]*F[3, 9])/9 + (352*F[1, 2]*F[3, 10])/51 - 
   (352*F[1, 4]*F[3, 10])/51 + (196*F[1, 2]*F[3, 11])/51 - 
   (196*F[1, 4]*F[3, 11])/51 + (28*F[1, 2]*F[3, 12])/17 - 
   (28*F[1, 4]*F[3, 12])/17 + (8*F[1, 2]*F[3, 13])/3 - 
   (8*F[1, 4]*F[3, 13])/3 - (245*F[1, 1]*F[3, 14])/108 + 
   (28409*F[1, 2]*F[3, 14])/459 - (36877*F[1, 4]*F[3, 14])/918 - 
   (553*F[1, 5]*F[3, 14])/108 - (23*F[1, 6]*F[3, 14])/9 + 
   (161*F[1, 1]*F[3, 15])/108 - (15518*F[1, 2]*F[3, 15])/459 + 
   (14767*F[1, 4]*F[3, 15])/918 + (421*F[1, 5]*F[3, 15])/108 + 
   (11*F[1, 6]*F[3, 15])/9 + (260*F[1, 2]*F[3, 16])/17 - 
   (260*F[1, 4]*F[3, 16])/17 + (36*F[1, 2]*F[3, 17])/17 - 
   (36*F[1, 4]*F[3, 17])/17 - (59*F[1, 2]*F[3, 18])/34 + 
   (41*F[1, 4]*F[3, 18])/102 + F[1, 5]*F[3, 18] - (932*F[1, 2]*F[3, 19])/51 + 
   (932*F[1, 4]*F[3, 19])/51 - (911*F[1, 2]*F[3, 20])/102 + 
   (145*F[1, 4]*F[3, 20])/34 + F[1, 5]*F[3, 20] - (76*F[1, 2]*F[3, 21])/17 + 
   (76*F[1, 4]*F[3, 21])/17 + (104*F[1, 2]*F[3, 22])/51 - 
   (104*F[1, 4]*F[3, 22])/51 + (24*F[1, 2]*F[3, 23])/17 - 
   (24*F[1, 4]*F[3, 23])/17 + (217*F[1, 1]*F[3, 24])/108 - 
   (22792*F[1, 2]*F[3, 24])/459 + (26867*F[1, 4]*F[3, 24])/918 + 
   (509*F[1, 5]*F[3, 24])/108 + (19*F[1, 6]*F[3, 24])/9 - 
   (17*F[1, 1]*F[3, 25])/18 + (3068*F[1, 2]*F[3, 25])/153 - 
   (1640*F[1, 4]*F[3, 25])/153 - (13*F[1, 5]*F[3, 25])/6 - 
   (8*F[1, 6]*F[3, 25])/9 - (7*F[1, 1]*F[3, 26])/4 + 
   (7981*F[1, 2]*F[3, 26])/153 - (3377*F[1, 4]*F[3, 26])/102 - 
   (155*F[1, 5]*F[3, 26])/36 - (5*F[1, 6]*F[3, 26])/3 - 
   (260*F[1, 2]*F[3, 27])/17 + (260*F[1, 4]*F[3, 27])/17 + 
   (100*F[1, 2]*F[3, 28])/51 - (100*F[1, 4]*F[3, 28])/51 - 
   (8*F[1, 2]*F[3, 30])/3 + (8*F[1, 4]*F[3, 30])/3 + (8*F[1, 2]*F[3, 31])/3 - 
   (8*F[1, 4]*F[3, 31])/3 - F[4, 10]/18 + F[4, 11]/18 - (2*F[4, 13])/9 + 
   (11*F[4, 14])/9 + F[4, 16]/3 - F[4, 17]/3 + F[4, 19]/9 - F[4, 21]/9 - 
   (22*F[4, 23])/9 + F[4, 24]/9 - F[4, 25]/6 - F[4, 26]/2 + F[4, 27]/2 + 
   F[4, 63]/3 - (16*F[4, 73])/9 - 2*F[4, 74] - F[4, 76]/3 + F[4, 77]/3 + 
   (2*F[4, 78])/3 + (4*F[4, 79])/3 - F[4, 85]/3 - F[4, 86]/9 - 4*F[4, 87] - 
   F[4, 89]/3 + F[4, 90]/3 - F[4, 91]/3 + F[4, 92]/3 - F[4, 93] - 
   (487*F[1, 1]^3*im[1, 1])/108 + (37441*F[1, 1]^2*F[1, 2]*im[1, 1])/459 + 
   (148*F[1, 1]*F[1, 2]^2*im[1, 1])/51 - (1369*F[1, 2]^3*im[1, 1])/612 + 
   (16*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/51 + (52*F[1, 2]^2*F[1, 3]*im[1, 1])/
    51 - (118*F[1, 2]*F[1, 3]^2*im[1, 1])/51 - 
   (70459*F[1, 1]^2*F[1, 4]*im[1, 1])/1836 - 
   (35663*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/153 + 
   (1085*F[1, 2]^2*F[1, 4]*im[1, 1])/68 - 
   (16*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/51 - 
   (52*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/51 + 
   (118*F[1, 3]^2*F[1, 4]*im[1, 1])/51 + (50050*F[1, 1]*F[1, 4]^2*im[1, 1])/
    459 + (463837*F[1, 2]*F[1, 4]^2*im[1, 1])/1836 - 
   (89659*F[1, 4]^3*im[1, 1])/612 - (452*F[1, 1]^2*F[1, 5]*im[1, 1])/27 + 
   (18947*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/153 - 
   (265*F[1, 2]^2*F[1, 5]*im[1, 1])/51 - 
   (16*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/51 - 
   (6259*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/918 - 
   (121646*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/459 + 
   (16*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/51 + 
   (45202*F[1, 4]^2*F[1, 5]*im[1, 1])/459 - (901*F[1, 1]*F[1, 5]^2*im[1, 1])/
    36 + (658*F[1, 2]*F[1, 5]^2*im[1, 1])/17 + 
   (31157*F[1, 4]*F[1, 5]^2*im[1, 1])/1836 - (73*F[1, 5]^3*im[1, 1])/54 - 
   (10*F[1, 1]^2*F[1, 6]*im[1, 1])/3 - 
   (5680*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/51 + 
   (16*F[1, 2]^2*F[1, 6]*im[1, 1])/51 + (16*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/
    51 + (32131*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/459 + 
   (91219*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/459 - 
   (16*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/51 - 
   (55408*F[1, 4]^2*F[1, 6]*im[1, 1])/459 + 
   (499*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/27 - 
   (40243*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/459 + 
   (3220*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/153 + 
   (392*F[1, 5]^2*F[1, 6]*im[1, 1])/27 + (1249*F[1, 1]*F[1, 6]^2*im[1, 1])/
    108 + (18305*F[1, 2]*F[1, 6]^2*im[1, 1])/459 - 
   (35743*F[1, 4]*F[1, 6]^2*im[1, 1])/918 - (487*F[1, 5]*F[1, 6]^2*im[1, 1])/
    108 - (79*F[1, 6]^3*im[1, 1])/18 + (72*F[1, 2]*F[2, 3]*im[1, 1])/17 - 
   (72*F[1, 4]*F[2, 3]*im[1, 1])/17 + (1351*F[1, 1]*F[2, 4]*im[1, 1])/108 - 
   (102229*F[1, 2]*F[2, 4]*im[1, 1])/459 + (60613*F[1, 4]*F[2, 4]*im[1, 1])/
    459 + (4121*F[1, 5]*F[2, 4]*im[1, 1])/108 + 
   (193*F[1, 6]*F[2, 4]*im[1, 1])/9 - (32*F[1, 2]*F[2, 5]*im[1, 1])/51 + 
   (32*F[1, 4]*F[2, 5]*im[1, 1])/51 + (52*F[1, 2]*F[2, 6]*im[1, 1])/51 - 
   (52*F[1, 4]*F[2, 6]*im[1, 1])/51 + (2005*F[1, 1]*F[2, 7]*im[1, 1])/108 - 
   (48166*F[1, 2]*F[2, 7]*im[1, 1])/459 + (14863*F[1, 4]*F[2, 7]*im[1, 1])/
    459 + (2279*F[1, 5]*F[2, 7]*im[1, 1])/108 - 3*F[1, 6]*F[2, 7]*im[1, 1] - 
   8*F[1, 2]*F[2, 16]*im[1, 1] + 8*F[1, 4]*F[2, 16]*im[1, 1] - 
   (152*F[1, 2]*F[2, 17]*im[1, 1])/51 + (152*F[1, 4]*F[2, 17]*im[1, 1])/51 - 
   (F[3, 8]*im[1, 1])/2 - (128*F[3, 9]*im[1, 1])/9 + 
   (179*F[3, 14]*im[1, 1])/18 - (119*F[3, 15]*im[1, 1])/18 - 
   F[3, 18]*im[1, 1] - F[3, 20]*im[1, 1] - (53*F[3, 24]*im[1, 1])/6 + 
   4*F[3, 25]*im[1, 1] + (139*F[3, 26]*im[1, 1])/18 + 
   (6931*F[1, 1]^2*im[1, 1]^2)/432 - (39665*F[1, 1]*F[1, 2]*im[1, 1]^2)/612 + 
   (35*F[1, 2]^2*im[1, 1]^2)/36 + (292*F[1, 2]*F[1, 3]*im[1, 1]^2)/153 - 
   (33233*F[1, 1]*F[1, 4]*im[1, 1]^2)/5508 + 
   (1214459*F[1, 2]*F[1, 4]*im[1, 1]^2)/11016 - 
   (292*F[1, 3]*F[1, 4]*im[1, 1]^2)/153 - (198539*F[1, 4]^2*im[1, 1]^2)/
    11016 + (19039*F[1, 1]*F[1, 5]*im[1, 1]^2)/648 - 
   (326545*F[1, 2]*F[1, 5]*im[1, 1]^2)/11016 - 
   (392725*F[1, 4]*F[1, 5]*im[1, 1]^2)/11016 + (7405*F[1, 5]^2*im[1, 1]^2)/
    1296 - (23869*F[1, 1]*F[1, 6]*im[1, 1]^2)/1296 + 
   (330997*F[1, 2]*F[1, 6]*im[1, 1]^2)/5508 - 
   (52085*F[1, 4]*F[1, 6]*im[1, 1]^2)/11016 - 
   (26669*F[1, 5]*F[1, 6]*im[1, 1]^2)/1296 + (83*F[1, 6]^2*im[1, 1]^2)/27 - 
   (217*F[2, 4]*im[1, 1]^2)/6 - (56*F[2, 7]*im[1, 1]^2)/3 + 
   (7*F[2, 16]*im[1, 1]^2)/9 - (4585*F[1, 1]*im[1, 1]^3)/432 - 
   (83885*F[1, 2]*im[1, 1]^3)/3672 + (9505*F[1, 4]*im[1, 1]^3)/306 - 
   (721*F[1, 5]*im[1, 1]^3)/432 + (2687*F[1, 6]*im[1, 1]^3)/216 - 
   (20663*im[1, 1]^4)/4320 + (98*F[1, 1]*re[3, 1])/9 - 
   (174973*F[1, 2]*re[3, 1])/918 + (180889*F[1, 4]*re[3, 1])/918 + 
   (155*F[1, 5]*re[3, 1])/3 + (16*F[1, 6]*re[3, 1])/3 - 
   (611*im[1, 1]*re[3, 1])/9, Fr["p12435"][4, 111] -> 
  (16*F[1, 1]^4)/27 - (613571*F[1, 1]^3*F[1, 2])/3672 - 
   (2485*F[1, 1]^2*F[1, 2]^2)/34 - (4189*F[1, 1]*F[1, 2]^3)/102 - 
   (25343*F[1, 2]^4)/306 + (284*F[1, 1]^2*F[1, 2]*F[1, 3])/51 + 
   (568*F[1, 1]*F[1, 2]^2*F[1, 3])/51 - (497*F[1, 2]^3*F[1, 3])/34 - 
   (142*F[1, 1]*F[1, 2]*F[1, 3]^2)/17 - (497*F[1, 2]^2*F[1, 3]^2)/34 + 
   (5041*F[1, 2]*F[1, 3]^3)/306 + (189167*F[1, 1]^3*F[1, 4])/3672 + 
   (31213*F[1, 1]^2*F[1, 2]*F[1, 4])/108 - (12419*F[1, 1]*F[1, 2]^2*F[1, 4])/
    102 - (6803*F[1, 2]^3*F[1, 4])/612 - (140*F[1, 1]^2*F[1, 3]*F[1, 4])/51 - 
   (280*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 4])/51 + (245*F[1, 2]^2*F[1, 3]*F[1, 4])/
    34 + (70*F[1, 1]*F[1, 3]^2*F[1, 4])/17 + (245*F[1, 2]*F[1, 3]^2*F[1, 4])/
    34 - (2485*F[1, 3]^3*F[1, 4])/306 - (2030*F[1, 1]^2*F[1, 4]^2)/153 - 
   (5381045*F[1, 1]*F[1, 2]*F[1, 4]^2)/3672 + (52009*F[1, 2]^2*F[1, 4]^2)/
    204 + (4024547*F[1, 1]*F[1, 4]^3)/11016 + (5133329*F[1, 2]*F[1, 4]^3)/
    2754 - (747640*F[1, 4]^4)/1377 - (131*F[1, 1]^3*F[1, 5])/12 - 
   (598661*F[1, 1]^2*F[1, 2]*F[1, 5])/1836 + (284*F[1, 1]*F[1, 2]^2*F[1, 5])/
    3 + (49331*F[1, 2]^3*F[1, 5])/612 - (568*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/
    51 - (568*F[1, 2]^2*F[1, 3]*F[1, 5])/51 + (142*F[1, 2]*F[1, 3]^2*F[1, 5])/
    17 + (186611*F[1, 1]^2*F[1, 4]*F[1, 5])/1836 + 
   (1384556*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/459 - 
   (30007*F[1, 2]^2*F[1, 4]*F[1, 5])/204 + 
   (280*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/51 + 
   (280*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/51 - (70*F[1, 3]^2*F[1, 4]*F[1, 5])/
    17 - (928007*F[1, 1]*F[1, 4]^2*F[1, 5])/918 - 
   (1553459*F[1, 2]*F[1, 4]^2*F[1, 5])/408 + (14256613*F[1, 4]^3*F[1, 5])/
    11016 - (1459*F[1, 1]^2*F[1, 5]^2)/27 - 
   (1990579*F[1, 1]*F[1, 2]*F[1, 5]^2)/1836 - (1055*F[1, 2]^2*F[1, 5]^2)/
    102 + (284*F[1, 2]*F[1, 3]*F[1, 5]^2)/51 + 
   (1272047*F[1, 1]*F[1, 4]*F[1, 5]^2)/1836 + 
   (60625*F[1, 2]*F[1, 4]*F[1, 5]^2)/34 - (140*F[1, 3]*F[1, 4]*F[1, 5]^2)/
    51 - (199123*F[1, 4]^2*F[1, 5]^2)/204 - (44741*F[1, 1]*F[1, 5]^3)/324 - 
   (878021*F[1, 2]*F[1, 5]^3)/11016 + (3037505*F[1, 4]*F[1, 5]^3)/11016 - 
   (1204*F[1, 5]^4)/81 + (337*F[1, 1]^3*F[1, 6])/108 - 
   (546263*F[1, 1]^2*F[1, 2]*F[1, 6])/1224 - (568*F[1, 1]*F[1, 2]^2*F[1, 6])/
    51 - (284*F[1, 2]^3*F[1, 6])/51 + (568*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/
    51 + (568*F[1, 2]^2*F[1, 3]*F[1, 6])/51 - (142*F[1, 2]*F[1, 3]^2*F[1, 6])/
    17 + (53129*F[1, 1]^2*F[1, 4]*F[1, 6])/408 - 
   (30335*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/612 + 
   (140*F[1, 2]^2*F[1, 4]*F[1, 6])/51 - (280*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/
    51 - (280*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 6])/51 + 
   (70*F[1, 3]^2*F[1, 4]*F[1, 6])/17 - (28831*F[1, 1]*F[1, 4]^2*F[1, 6])/
    1836 + (1180831*F[1, 2]*F[1, 4]^2*F[1, 6])/918 - 
   (157504*F[1, 4]^3*F[1, 6])/459 - (1493*F[1, 1]^2*F[1, 5]*F[1, 6])/36 + 
   (289979*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/306 + 
   (568*F[1, 2]^2*F[1, 5]*F[1, 6])/51 - (568*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/
    51 - (286817*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/918 - 
   (4632319*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/1836 + 
   (280*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/51 + 
   (1680713*F[1, 4]^2*F[1, 5]*F[1, 6])/1836 + 
   (15259*F[1, 1]*F[1, 5]^2*F[1, 6])/108 + 
   (2882365*F[1, 2]*F[1, 5]^2*F[1, 6])/3672 - 
   (2158325*F[1, 4]*F[1, 5]^2*F[1, 6])/3672 + (11933*F[1, 5]^3*F[1, 6])/108 - 
   (41*F[1, 1]^2*F[1, 6]^2)/18 + (505793*F[1, 1]*F[1, 2]*F[1, 6]^2)/612 - 
   (142*F[1, 2]^2*F[1, 6]^2)/17 + (284*F[1, 2]*F[1, 3]*F[1, 6]^2)/51 - 
   (420623*F[1, 1]*F[1, 4]*F[1, 6]^2)/1836 - 
   (221365*F[1, 2]*F[1, 4]*F[1, 6]^2)/918 - (140*F[1, 3]*F[1, 4]*F[1, 6]^2)/
    51 + (50761*F[1, 4]^2*F[1, 6]^2)/918 + (2035*F[1, 1]*F[1, 5]*F[1, 6]^2)/
    27 - (1067089*F[1, 2]*F[1, 5]*F[1, 6]^2)/1836 + 
   (113303*F[1, 4]*F[1, 5]*F[1, 6]^2)/612 - (4559*F[1, 5]^2*F[1, 6]^2)/54 - 
   (131*F[1, 1]*F[1, 6]^3)/54 - (539021*F[1, 2]*F[1, 6]^3)/1836 + 
   (159965*F[1, 4]*F[1, 6]^3)/1836 - (1243*F[1, 5]*F[1, 6]^3)/54 + 
   (4*F[1, 6]^4)/3 - (639*F[1, 1]*F[1, 2]*F[2, 3])/17 - 
   (639*F[1, 2]*F[1, 3]*F[2, 3])/17 + (315*F[1, 1]*F[1, 4]*F[2, 3])/17 + 
   (315*F[1, 3]*F[1, 4]*F[2, 3])/17 - (13*F[1, 1]^2*F[2, 4])/9 + 
   (69055*F[1, 1]*F[1, 2]*F[2, 4])/153 + (994*F[1, 2]^2*F[2, 4])/17 - 
   (119257*F[1, 1]*F[1, 4]*F[2, 4])/918 - (1597301*F[1, 2]*F[1, 4]*F[2, 4])/
    1836 + (329165*F[1, 4]^2*F[2, 4])/1836 + (1595*F[1, 1]*F[1, 5]*F[2, 4])/
    54 + (3209369*F[1, 2]*F[1, 5]*F[2, 4])/1836 - 
   (374677*F[1, 4]*F[1, 5]*F[2, 4])/612 + (12877*F[1, 5]^2*F[2, 4])/54 - 
   (25*F[1, 1]*F[1, 6]*F[2, 4])/3 + (128525*F[1, 2]*F[1, 6]*F[2, 4])/102 - 
   (107683*F[1, 4]*F[1, 6]*F[2, 4])/306 + 107*F[1, 5]*F[1, 6]*F[2, 4] - 
   (52*F[1, 6]^2*F[2, 4])/9 - F[2, 4]^2/3 + (284*F[1, 2]*F[1, 3]*F[2, 5])/
    51 - (140*F[1, 3]*F[1, 4]*F[2, 5])/51 + (284*F[1, 2]*F[1, 6]*F[2, 5])/
    51 - (140*F[1, 4]*F[1, 6]*F[2, 5])/51 + (568*F[1, 1]*F[1, 2]*F[2, 6])/
    51 - (497*F[1, 2]^2*F[2, 6])/17 - (497*F[1, 2]*F[1, 3]*F[2, 6])/17 - 
   (280*F[1, 1]*F[1, 4]*F[2, 6])/51 + (245*F[1, 2]*F[1, 4]*F[2, 6])/17 + 
   (245*F[1, 3]*F[1, 4]*F[2, 6])/17 - (568*F[1, 2]*F[1, 5]*F[2, 6])/51 + 
   (280*F[1, 4]*F[1, 5]*F[2, 6])/51 + (568*F[1, 2]*F[1, 6]*F[2, 6])/51 - 
   (280*F[1, 4]*F[1, 6]*F[2, 6])/51 - (115*F[1, 1]^2*F[2, 7])/18 + 
   (862781*F[1, 1]*F[1, 2]*F[2, 7])/612 - (683873*F[1, 1]*F[1, 4]*F[2, 7])/
    1836 - (5167013*F[1, 2]*F[1, 4]*F[2, 7])/1836 + 
   (1473707*F[1, 4]^2*F[2, 7])/1836 + (9325*F[1, 1]*F[1, 5]*F[2, 7])/54 + 
   (870497*F[1, 2]*F[1, 5]*F[2, 7])/918 - (268466*F[1, 4]*F[1, 5]*F[2, 7])/
    459 + (8621*F[1, 5]^2*F[2, 7])/54 - (91*F[1, 1]*F[1, 6]*F[2, 7])/27 - 
   (41555*F[1, 2]*F[1, 6]*F[2, 7])/54 + (13319*F[1, 4]*F[1, 6]*F[2, 7])/54 - 
   (3425*F[1, 5]*F[1, 6]*F[2, 7])/27 + 4*F[1, 6]^2*F[2, 7] - 
   (58*F[2, 7]^2)/3 + 142*F[1, 1]*F[1, 2]*F[2, 16] + 
   (2096*F[1, 2]^2*F[2, 16])/9 - 70*F[1, 1]*F[1, 4]*F[2, 16] - 
   (616*F[1, 2]*F[1, 4]*F[2, 16])/9 + (38*F[1, 4]^2*F[2, 16])/9 + 
   6*F[1, 2]*F[1, 5]*F[2, 16] + 2*F[1, 4]*F[1, 5]*F[2, 16] - 
   (47*F[2, 16]^2)/3 + (71*F[1, 1]*F[1, 2]*F[2, 17])/3 + 
   (497*F[1, 2]^2*F[2, 17])/17 + (497*F[1, 2]*F[1, 3]*F[2, 17])/17 - 
   (35*F[1, 1]*F[1, 4]*F[2, 17])/3 - (742*F[1, 2]*F[1, 4]*F[2, 17])/17 - 
   (245*F[1, 3]*F[1, 4]*F[2, 17])/17 + (245*F[1, 4]^2*F[2, 17])/17 + 
   (284*F[1, 2]*F[1, 5]*F[2, 17])/51 - (140*F[1, 4]*F[1, 5]*F[2, 17])/51 - 
   (284*F[1, 2]*F[1, 6]*F[2, 17])/51 + (140*F[1, 4]*F[1, 6]*F[2, 17])/51 + 
   (5609*F[1, 2]*F[3, 5])/51 - (2765*F[1, 4]*F[3, 5])/51 + 
   (4544*F[1, 2]*F[3, 6])/51 - (2240*F[1, 4]*F[3, 6])/51 - 
   (5183*F[1, 2]*F[3, 7])/51 + (2555*F[1, 4]*F[3, 7])/51 + 
   (F[1, 1]*F[3, 8])/2 - (10295*F[1, 2]*F[3, 8])/204 + 
   (5143*F[1, 4]*F[3, 8])/204 + (F[1, 5]*F[3, 8])/18 + 
   (4*F[1, 6]*F[3, 8])/9 + (190*F[1, 1]*F[3, 9])/27 - 
   (577105*F[1, 2]*F[3, 9])/459 + (150061*F[1, 4]*F[3, 9])/459 - 
   (4270*F[1, 5]*F[3, 9])/27 + (64*F[1, 6]*F[3, 9])/9 + 
   (6248*F[1, 2]*F[3, 10])/51 - (3080*F[1, 4]*F[3, 10])/51 + 
   (3479*F[1, 2]*F[3, 11])/51 - (1715*F[1, 4]*F[3, 11])/51 + 
   (497*F[1, 2]*F[3, 12])/17 - (245*F[1, 4]*F[3, 12])/17 + 
   (142*F[1, 2]*F[3, 13])/3 - (70*F[1, 4]*F[3, 13])/3 - 
   (245*F[1, 1]*F[3, 14])/54 + (1770505*F[1, 2]*F[3, 14])/1836 - 
   (495025*F[1, 4]*F[3, 14])/1836 + (6419*F[1, 5]*F[3, 14])/54 - 
   (46*F[1, 6]*F[3, 14])/9 + (161*F[1, 1]*F[3, 15])/54 - 
   (914761*F[1, 2]*F[3, 15])/1836 + (153541*F[1, 4]*F[3, 15])/1836 - 
   (3113*F[1, 5]*F[3, 15])/54 + (22*F[1, 6]*F[3, 15])/9 + 
   (4615*F[1, 2]*F[3, 16])/17 - (2275*F[1, 4]*F[3, 16])/17 + 
   (639*F[1, 2]*F[3, 17])/17 - (315*F[1, 4]*F[3, 17])/17 - 
   (975*F[1, 2]*F[3, 18])/34 - (623*F[1, 4]*F[3, 18])/102 - 
   2*F[1, 5]*F[3, 18] - (16543*F[1, 2]*F[3, 19])/51 + 
   (8155*F[1, 4]*F[3, 19])/51 - (12511*F[1, 2]*F[3, 20])/102 + 
   (1069*F[1, 4]*F[3, 20])/34 - (1349*F[1, 2]*F[3, 21])/17 + 
   (665*F[1, 4]*F[3, 21])/17 + (1846*F[1, 2]*F[3, 22])/51 - 
   (910*F[1, 4]*F[3, 22])/51 + (426*F[1, 2]*F[3, 23])/17 - 
   (210*F[1, 4]*F[3, 23])/17 + (217*F[1, 1]*F[3, 24])/54 - 
   (1391537*F[1, 2]*F[3, 24])/1836 + (334997*F[1, 4]*F[3, 24])/1836 - 
   (5317*F[1, 5]*F[3, 24])/54 + (38*F[1, 6]*F[3, 24])/9 - 
   (17*F[1, 1]*F[3, 25])/9 + (45838*F[1, 2]*F[3, 25])/153 - 
   (9148*F[1, 4]*F[3, 25])/153 + 39*F[1, 5]*F[3, 25] - 
   (16*F[1, 6]*F[3, 25])/9 - (7*F[1, 1]*F[3, 26])/2 + 
   (497699*F[1, 2]*F[3, 26])/612 - (45761*F[1, 4]*F[3, 26])/204 + 
   (1405*F[1, 5]*F[3, 26])/18 - (10*F[1, 6]*F[3, 26])/3 - 
   (4615*F[1, 2]*F[3, 27])/17 + (2275*F[1, 4]*F[3, 27])/17 + 
   (1775*F[1, 2]*F[3, 28])/51 - (875*F[1, 4]*F[3, 28])/51 - 
   (142*F[1, 2]*F[3, 30])/3 + (70*F[1, 4]*F[3, 30])/3 + 
   (142*F[1, 2]*F[3, 31])/3 - (70*F[1, 4]*F[3, 31])/3 - F[4, 10]/9 + 
   F[4, 11]/9 - (4*F[4, 13])/9 + (205*F[4, 14])/9 + (2*F[4, 16])/3 - 
   (2*F[4, 17])/3 + (2*F[4, 19])/9 - (2*F[4, 21])/9 - (197*F[4, 23])/9 + 
   (2*F[4, 24])/9 - (4*F[4, 25])/3 - F[4, 26] + F[4, 27] - 4*F[4, 61] + 
   (2*F[4, 63])/3 + 20*F[4, 69] - 11*F[4, 70] - (2*F[4, 73])/9 - 
   49*F[4, 74] + 12*F[4, 75] + (58*F[4, 76])/3 - (118*F[4, 77])/3 + 
   (44*F[4, 78])/3 + (38*F[4, 79])/3 - (17*F[4, 85])/3 - (44*F[4, 86])/9 - 
   52*F[4, 87] - (2*F[4, 89])/3 + (2*F[4, 90])/3 - (2*F[4, 91])/3 + 
   (2*F[4, 92])/3 - 42*F[4, 93] - 4*F[4, 104] + 4*F[4, 106] + 
   (293*F[1, 1]^3*im[1, 1])/54 + (582047*F[1, 1]^2*F[1, 2]*im[1, 1])/459 + 
   (2627*F[1, 1]*F[1, 2]^2*im[1, 1])/51 - (11843*F[1, 2]^3*im[1, 1])/612 + 
   (284*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/51 + 
   (923*F[1, 2]^2*F[1, 3]*im[1, 1])/51 - (4189*F[1, 2]*F[1, 3]^2*im[1, 1])/
    102 - (352201*F[1, 1]^2*F[1, 4]*im[1, 1])/918 - 
   (2166127*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/612 + 
   (17605*F[1, 2]^2*F[1, 4]*im[1, 1])/68 - 
   (140*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/51 - 
   (455*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/51 + 
   (2065*F[1, 3]^2*F[1, 4]*im[1, 1])/102 + 
   (1933565*F[1, 1]*F[1, 4]^2*im[1, 1])/1836 + 
   (3659713*F[1, 2]*F[1, 4]^2*im[1, 1])/918 - (604211*F[1, 4]^3*im[1, 1])/
    459 + (4922*F[1, 1]^2*F[1, 5]*im[1, 1])/27 + 
   (576509*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/306 - 
   (3773*F[1, 2]^2*F[1, 5]*im[1, 1])/51 - 
   (284*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/51 - 
   (1176881*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/918 - 
   (7463485*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/1836 + 
   (140*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/51 + 
   (3759515*F[1, 4]^2*F[1, 5]*im[1, 1])/1836 + 
   (6859*F[1, 1]*F[1, 5]^2*im[1, 1])/18 + (36229*F[1, 2]*F[1, 5]^2*im[1, 1])/
    68 - (1706597*F[1, 4]*F[1, 5]^2*im[1, 1])/1836 + 
   (1567*F[1, 5]^3*im[1, 1])/18 + (110*F[1, 1]^2*F[1, 6]*im[1, 1])/3 - 
   (350699*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/204 + 
   (284*F[1, 2]^2*F[1, 6]*im[1, 1])/51 + 
   (284*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/51 + 
   (946799*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/1836 + 
   (1404716*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/459 - 
   (140*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/51 - 
   (927463*F[1, 4]^2*F[1, 6]*im[1, 1])/918 - 
   (9460*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/27 - 
   (2467613*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/1836 + 
   (680687*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/612 - 
   (16411*F[1, 5]^2*F[1, 6]*im[1, 1])/54 - (3431*F[1, 1]*F[1, 6]^2*im[1, 1])/
    54 + (1156549*F[1, 2]*F[1, 6]^2*im[1, 1])/1836 - 
   (394141*F[1, 4]*F[1, 6]^2*im[1, 1])/1836 + 
   (8777*F[1, 5]*F[1, 6]^2*im[1, 1])/54 + (181*F[1, 6]^3*im[1, 1])/9 + 
   (1278*F[1, 2]*F[2, 3]*im[1, 1])/17 - (630*F[1, 4]*F[2, 3]*im[1, 1])/17 - 
   (989*F[1, 1]*F[2, 4]*im[1, 1])/54 - (6351479*F[1, 2]*F[2, 4]*im[1, 1])/
    1836 + (2008643*F[1, 4]*F[2, 4]*im[1, 1])/1836 - 
   (33127*F[1, 5]*F[2, 4]*im[1, 1])/54 - (784*F[1, 6]*F[2, 4]*im[1, 1])/9 - 
   (568*F[1, 2]*F[2, 5]*im[1, 1])/51 + (280*F[1, 4]*F[2, 5]*im[1, 1])/51 + 
   (923*F[1, 2]*F[2, 6]*im[1, 1])/51 - (455*F[1, 4]*F[2, 6]*im[1, 1])/51 - 
   (8453*F[1, 1]*F[2, 7]*im[1, 1])/54 - (2916467*F[1, 2]*F[2, 7]*im[1, 1])/
    1836 + (1304891*F[1, 4]*F[2, 7]*im[1, 1])/1836 - 
   (19717*F[1, 5]*F[2, 7]*im[1, 1])/54 + (1100*F[1, 6]*F[2, 7]*im[1, 1])/9 - 
   148*F[1, 2]*F[2, 16]*im[1, 1] + 68*F[1, 4]*F[2, 16]*im[1, 1] - 
   (2698*F[1, 2]*F[2, 17]*im[1, 1])/51 + (1330*F[1, 4]*F[2, 17]*im[1, 1])/
    51 - F[3, 8]*im[1, 1] + 144*F[3, 9]*im[1, 1] - 
   (983*F[3, 14]*im[1, 1])/9 + (470*F[3, 15]*im[1, 1])/9 + 
   2*F[3, 18]*im[1, 1] + (812*F[3, 24]*im[1, 1])/9 - 
   (106*F[3, 25]*im[1, 1])/3 - (641*F[3, 26]*im[1, 1])/9 - 
   (25733*F[1, 1]^2*im[1, 1]^2)/216 - (2435245*F[1, 1]*F[1, 2]*im[1, 1]^2)/
    2448 + (59*F[1, 2]^2*im[1, 1]^2)/18 + (5183*F[1, 2]*F[1, 3]*im[1, 1]^2)/
    153 + (14881649*F[1, 1]*F[1, 4]*im[1, 1]^2)/22032 + 
   (9166271*F[1, 2]*F[1, 4]*im[1, 1]^2)/5508 - 
   (2555*F[1, 3]*F[1, 4]*im[1, 1]^2)/153 - (2428573*F[1, 4]^2*im[1, 1]^2)/
    2754 - (112667*F[1, 1]*F[1, 5]*im[1, 1]^2)/324 - 
   (8684455*F[1, 2]*F[1, 5]*im[1, 1]^2)/22032 + 
   (18509579*F[1, 4]*F[1, 5]*im[1, 1]^2)/22032 - (63017*F[1, 5]^2*im[1, 1]^2)/
    648 + (129707*F[1, 1]*F[1, 6]*im[1, 1]^2)/648 + 
   (19992701*F[1, 2]*F[1, 6]*im[1, 1]^2)/22032 - 
   (13085621*F[1, 4]*F[1, 6]*im[1, 1]^2)/22032 + 
   (198919*F[1, 5]*F[1, 6]*im[1, 1]^2)/648 - (2150*F[1, 6]^2*im[1, 1]^2)/27 + 
   (3233*F[2, 4]*im[1, 1]^2)/9 + (1784*F[2, 7]*im[1, 1]^2)/9 + 
   (97*F[2, 16]*im[1, 1]^2)/18 + (22667*F[1, 1]*im[1, 1]^3)/216 - 
   (2666843*F[1, 2]*im[1, 1]^3)/7344 - (944797*F[1, 4]*im[1, 1]^3)/7344 - 
   (8213*F[1, 5]*im[1, 1]^3)/216 - (3901*F[1, 6]*im[1, 1]^3)/36 + 
   (107257*im[1, 1]^4)/2160 + (196*F[1, 1]*re[3, 1])/9 - 
   (2965559*F[1, 2]*re[3, 1])/918 + (1451237*F[1, 4]*re[3, 1])/918 + 
   (3836*F[1, 5]*re[3, 1])/9 + (32*F[1, 6]*re[3, 1])/3 - 
   (1376*im[1, 1]*re[3, 1])/3, Fr["p12435"][4, 112] -> 
  (-1469*F[1, 1]^3*F[1, 2])/204 - (61*F[1, 1]^2*F[1, 2]^2)/17 - 
   (59*F[1, 1]*F[1, 2]^3)/34 + (25*F[1, 2]^4)/34 + 
   (16669*F[1, 1]^3*F[1, 3])/612 + (393*F[1, 1]^2*F[1, 2]*F[1, 3])/34 + 
   (11*F[1, 1]*F[1, 2]^2*F[1, 3])/2 - (847*F[1, 2]^3*F[1, 3])/153 - 
   (275*F[1, 1]^2*F[1, 3]^2)/102 - (943*F[1, 1]*F[1, 2]*F[1, 3]^2)/102 + 
   (45*F[1, 2]^2*F[1, 3]^2)/17 + (265*F[1, 1]*F[1, 3]^3)/34 + 
   (27*F[1, 2]*F[1, 3]^3)/34 + (817*F[1, 3]^4)/306 + 
   (704*F[1, 1]^2*F[1, 2]*F[1, 4])/51 + (299*F[1, 2]^3*F[1, 4])/136 - 
   (1021*F[1, 1]^2*F[1, 3]*F[1, 4])/17 - (779*F[1, 2]^2*F[1, 3]*F[1, 4])/
    136 - (3736*F[1, 1]*F[1, 2]*F[1, 4]^2)/51 + (101*F[1, 2]^2*F[1, 4]^2)/
    34 + (10483*F[1, 1]*F[1, 3]*F[1, 4]^2)/34 - 
   (291*F[1, 2]*F[1, 3]*F[1, 4]^2)/34 + (110033*F[1, 2]*F[1, 4]^3)/1224 - 
   (50709*F[1, 3]*F[1, 4]^3)/136 - (4109*F[1, 1]^2*F[1, 2]*F[1, 5])/204 - 
   (63*F[1, 2]^3*F[1, 5])/136 + (17231*F[1, 1]^2*F[1, 3]*F[1, 5])/204 - 
   (25*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/17 + (31*F[1, 2]^2*F[1, 3]*F[1, 5])/
    136 + (275*F[1, 1]*F[1, 3]^2*F[1, 5])/51 + 
   (943*F[1, 2]*F[1, 3]^2*F[1, 5])/102 - (265*F[1, 3]^3*F[1, 5])/34 + 
   (14533*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/102 + 
   (105*F[1, 2]^2*F[1, 4]*F[1, 5])/68 - 
   (20237*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/34 - 
   (385*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/68 - 
   (23741*F[1, 2]*F[1, 4]^2*F[1, 5])/136 + (297395*F[1, 3]*F[1, 4]^2*F[1, 5])/
    408 - (10009*F[1, 1]*F[1, 2]*F[1, 5]^2)/204 - 
   (63*F[1, 2]^2*F[1, 5]^2)/68 + (41641*F[1, 1]*F[1, 3]*F[1, 5]^2)/204 + 
   (281*F[1, 2]*F[1, 3]*F[1, 5]^2)/68 - (275*F[1, 3]^2*F[1, 5]^2)/102 + 
   (2857*F[1, 2]*F[1, 4]*F[1, 5]^2)/34 - (17813*F[1, 3]*F[1, 4]*F[1, 5]^2)/
    51 - (3643*F[1, 2]*F[1, 5]^3)/612 + (14831*F[1, 3]*F[1, 5]^3)/612 - 
   (377*F[1, 1]^3*F[1, 6])/306 - (364*F[1, 1]^2*F[1, 2]*F[1, 6])/17 - 
   (82*F[1, 1]*F[1, 2]^2*F[1, 6])/17 - (1579*F[1, 2]^3*F[1, 6])/306 + 
   (4214*F[1, 1]^2*F[1, 3]*F[1, 6])/51 + 
   (454*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/51 + (713*F[1, 2]^2*F[1, 3]*F[1, 6])/
    102 - (200*F[1, 1]*F[1, 3]^2*F[1, 6])/51 - 
   (961*F[1, 2]*F[1, 3]^2*F[1, 6])/102 + (2543*F[1, 3]^3*F[1, 6])/306 + 
   (19*F[1, 1]^2*F[1, 4]*F[1, 6])/51 - (137*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/
    34 + (93*F[1, 2]^2*F[1, 4]*F[1, 6])/34 + 
   (729*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/34 - (685*F[1, 1]*F[1, 4]^2*F[1, 6])/
    102 + (12887*F[1, 2]*F[1, 4]^2*F[1, 6])/204 - 
   (17611*F[1, 3]*F[1, 4]^2*F[1, 6])/68 + (1673*F[1, 4]^3*F[1, 6])/153 - 
   (37*F[1, 1]^2*F[1, 5]*F[1, 6])/34 + (1533*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/
    34 + (71*F[1, 2]^2*F[1, 5]*F[1, 6])/34 - 
   (19043*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/102 - 
   (454*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/51 + (200*F[1, 3]^2*F[1, 5]*F[1, 6])/
    51 + (823*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/51 - 
   (6169*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/51 + 
   (8441*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/17 - 
   (1126*F[1, 4]^2*F[1, 5]*F[1, 6])/51 - (93*F[1, 1]*F[1, 5]^2*F[1, 6])/17 + 
   (7781*F[1, 2]*F[1, 5]^2*F[1, 6])/204 - (1859*F[1, 3]*F[1, 5]^2*F[1, 6])/
    12 + (931*F[1, 4]*F[1, 5]^2*F[1, 6])/102 - (4*F[1, 5]^3*F[1, 6])/153 - 
   (151*F[1, 1]^2*F[1, 6]^2)/51 + (3389*F[1, 1]*F[1, 2]*F[1, 6]^2)/102 - 
   (70*F[1, 2]^2*F[1, 6]^2)/51 - (14273*F[1, 1]*F[1, 3]*F[1, 6]^2)/102 + 
   (386*F[1, 2]*F[1, 3]*F[1, 6]^2)/51 - (125*F[1, 3]^2*F[1, 6]^2)/102 + 
   (46*F[1, 1]*F[1, 4]*F[1, 6]^2)/17 - (997*F[1, 2]*F[1, 4]*F[1, 6]^2)/102 + 
   (1313*F[1, 3]*F[1, 4]*F[1, 6]^2)/34 + (509*F[1, 4]^2*F[1, 6]^2)/102 + 
   (164*F[1, 1]*F[1, 5]*F[1, 6]^2)/51 - (1196*F[1, 2]*F[1, 5]*F[1, 6]^2)/51 + 
   (5167*F[1, 3]*F[1, 5]*F[1, 6]^2)/51 - (647*F[1, 4]*F[1, 5]*F[1, 6]^2)/51 + 
   (161*F[1, 5]^2*F[1, 6]^2)/34 + (130*F[1, 1]*F[1, 6]^3)/17 - 
   (742*F[1, 2]*F[1, 6]^3)/51 + (7681*F[1, 3]*F[1, 6]^3)/153 - 
   (157*F[1, 4]*F[1, 6]^3)/51 - (233*F[1, 5]*F[1, 6]^3)/51 - 
   (1097*F[1, 6]^4)/306 - (3*F[1, 1]*F[1, 2]*F[2, 3])/34 + 
   (11*F[1, 1]*F[1, 3]*F[2, 3])/34 - (3*F[1, 2]*F[1, 3]*F[2, 3])/34 + 
   (11*F[1, 3]^2*F[2, 3])/34 + (2*F[1, 1]*F[1, 6]*F[2, 3])/17 + 
   (2*F[1, 3]*F[1, 6]*F[2, 3])/17 + (206*F[1, 1]*F[1, 2]*F[2, 4])/17 + 
   (42*F[1, 2]^2*F[2, 4])/17 - (812*F[1, 1]*F[1, 3]*F[2, 4])/17 - 
   (154*F[1, 2]*F[1, 3]*F[2, 4])/17 - (2405*F[1, 2]*F[1, 4]*F[2, 4])/51 + 
   (3440*F[1, 3]*F[1, 4]*F[2, 4])/17 + (4517*F[1, 2]*F[1, 5]*F[2, 4])/51 - 
   (18829*F[1, 3]*F[1, 5]*F[2, 4])/51 + (54*F[1, 1]*F[1, 6]*F[2, 4])/17 + 
   (792*F[1, 2]*F[1, 6]*F[2, 4])/17 - (10433*F[1, 3]*F[1, 6]*F[2, 4])/51 + 
   (5*F[1, 4]*F[1, 6]*F[2, 4])/51 + (392*F[1, 5]*F[1, 6]*F[2, 4])/51 + 
   (569*F[1, 6]^2*F[2, 4])/51 - 2*F[1, 1]*F[1, 3]*F[2, 5] + 
   (38*F[1, 2]*F[1, 3]*F[2, 5])/17 - (350*F[1, 3]^2*F[2, 5])/51 + 
   2*F[1, 3]*F[1, 5]*F[2, 5] + 2*F[1, 1]*F[1, 6]*F[2, 5] + 
   (38*F[1, 2]*F[1, 6]*F[2, 5])/17 - (502*F[1, 3]*F[1, 6]*F[2, 5])/51 - 
   2*F[1, 5]*F[1, 6]*F[2, 5] + (57*F[1, 6]^2*F[2, 5])/17 + F[2, 5]^2 + 
   (25*F[1, 1]*F[1, 2]*F[2, 6])/17 - (59*F[1, 2]^2*F[2, 6])/34 - 
   (377*F[1, 1]*F[1, 3]*F[2, 6])/51 + (90*F[1, 2]*F[1, 3]*F[2, 6])/17 + 
   (137*F[1, 3]^2*F[2, 6])/34 - (25*F[1, 2]*F[1, 5]*F[2, 6])/17 + 
   (377*F[1, 3]*F[1, 5]*F[2, 6])/51 + (2*F[1, 1]*F[1, 6]*F[2, 6])/51 + 
   (53*F[1, 2]*F[1, 6]*F[2, 6])/17 - (293*F[1, 3]*F[1, 6]*F[2, 6])/51 - 
   (2*F[1, 5]*F[1, 6]*F[2, 6])/51 + (2*F[1, 6]^2*F[2, 6])/51 + F[2, 6]^2 + 
   (1833*F[1, 1]*F[1, 2]*F[2, 7])/34 - (23053*F[1, 1]*F[1, 3]*F[2, 7])/102 - 
   (6026*F[1, 2]*F[1, 4]*F[2, 7])/51 + (8404*F[1, 3]*F[1, 4]*F[2, 7])/17 + 
   (2698*F[1, 2]*F[1, 5]*F[2, 7])/51 - (3732*F[1, 3]*F[1, 5]*F[2, 7])/17 + 
   (431*F[1, 1]*F[1, 6]*F[2, 7])/51 - (91*F[1, 2]*F[1, 6]*F[2, 7])/3 + 
   (382*F[1, 3]*F[1, 6]*F[2, 7])/3 - (862*F[1, 4]*F[1, 6]*F[2, 7])/51 + 
   (290*F[1, 5]*F[1, 6]*F[2, 7])/51 - 5*F[1, 6]^2*F[2, 7] + 
   (21*F[1, 2]^2*F[2, 17])/17 - (56*F[1, 2]*F[1, 3]*F[2, 17])/17 - 
   (77*F[1, 3]^2*F[2, 17])/17 - (21*F[1, 2]*F[1, 4]*F[2, 17])/17 + 
   (77*F[1, 3]*F[1, 4]*F[2, 17])/17 + (21*F[1, 2]*F[1, 5]*F[2, 17])/17 - 
   (77*F[1, 3]*F[1, 5]*F[2, 17])/17 - (49*F[1, 2]*F[1, 6]*F[2, 17])/17 + 
   (49*F[1, 3]*F[1, 6]*F[2, 17])/17 + (28*F[1, 4]*F[1, 6]*F[2, 17])/17 - 
   (28*F[1, 5]*F[1, 6]*F[2, 17])/17 + (28*F[1, 6]^2*F[2, 17])/17 - 
   (23*F[1, 2]*F[3, 5])/17 + (304*F[1, 3]*F[3, 5])/51 + 
   (41*F[1, 6]*F[3, 5])/51 - (21*F[1, 2]*F[3, 6])/17 + 
   (77*F[1, 3]*F[3, 6])/17 + (28*F[1, 6]*F[3, 6])/17 + 
   (109*F[1, 2]*F[3, 7])/34 - (1301*F[1, 3]*F[3, 7])/102 - 
   (167*F[1, 6]*F[3, 7])/51 - (83*F[1, 2]*F[3, 8])/17 + 
   (361*F[1, 3]*F[3, 8])/17 - (14*F[1, 6]*F[3, 8])/17 - 
   (3157*F[1, 2]*F[3, 9])/51 + (13219*F[1, 3]*F[3, 9])/51 - 
   (142*F[1, 6]*F[3, 9])/17 - (113*F[1, 2]*F[3, 10])/34 + 
   (1447*F[1, 3]*F[3, 10])/102 + (124*F[1, 6]*F[3, 10])/51 - 
   (21*F[1, 2]*F[3, 11])/34 + (77*F[1, 3]*F[3, 11])/34 + 
   (14*F[1, 6]*F[3, 11])/17 + (21*F[1, 2]*F[3, 12])/17 - 
   (77*F[1, 3]*F[3, 12])/17 - (28*F[1, 6]*F[3, 12])/17 + 
   (4307*F[1, 2]*F[3, 14])/102 - (6099*F[1, 3]*F[3, 14])/34 + 
   (353*F[1, 6]*F[3, 14])/51 - (2405*F[1, 2]*F[3, 15])/102 + 
   (3355*F[1, 3]*F[3, 15])/34 - (176*F[1, 6]*F[3, 15])/51 + 
   (76*F[1, 2]*F[3, 16])/17 - (496*F[1, 3]*F[3, 16])/51 + 
   (172*F[1, 6]*F[3, 16])/51 + (3*F[1, 2]*F[3, 17])/34 - 
   (11*F[1, 3]*F[3, 17])/34 - (2*F[1, 6]*F[3, 17])/17 - 
   (63*F[1, 2]*F[3, 18])/68 + (231*F[1, 3]*F[3, 18])/68 + 
   (21*F[1, 6]*F[3, 18])/17 - (177*F[1, 2]*F[3, 19])/34 + 
   (1369*F[1, 3]*F[3, 19])/102 - (173*F[1, 6]*F[3, 19])/51 + 
   (63*F[1, 2]*F[3, 20])/68 - (231*F[1, 3]*F[3, 20])/68 - 
   (21*F[1, 6]*F[3, 20])/17 - (63*F[1, 2]*F[3, 21])/34 + 
   (163*F[1, 3]*F[3, 21])/34 - (43*F[1, 6]*F[3, 21])/17 - 
   (33*F[1, 2]*F[3, 22])/34 + (121*F[1, 3]*F[3, 22])/34 + 
   (22*F[1, 6]*F[3, 22])/17 + (F[1, 2]*F[3, 23])/17 - 
   (11*F[1, 3]*F[3, 23])/51 - (4*F[1, 6]*F[3, 23])/51 - 
   (3589*F[1, 2]*F[3, 24])/102 + (15143*F[1, 3]*F[3, 24])/102 - 
   (299*F[1, 6]*F[3, 24])/51 + (284*F[1, 2]*F[3, 25])/17 - 
   (1183*F[1, 3]*F[3, 25])/17 + (35*F[1, 6]*F[3, 25])/17 + 
   (891*F[1, 2]*F[3, 26])/34 - (11263*F[1, 3]*F[3, 26])/102 + 
   (377*F[1, 6]*F[3, 26])/51 - (59*F[1, 2]*F[3, 27])/17 + 
   (547*F[1, 3]*F[3, 27])/51 - (70*F[1, 6]*F[3, 27])/51 + 
   (407*F[1, 2]*F[3, 28])/34 - (4409*F[1, 3]*F[3, 28])/102 - 
   (32*F[1, 6]*F[3, 28])/51 - (3*F[4, 6])/2 + 2*F[4, 15] + F[4, 27]/2 + 
   F[4, 37] - (4*F[4, 39])/3 + 2*F[4, 40] + F[4, 42] - 
   (5305*F[1, 1]^3*im[1, 1])/204 + (5263*F[1, 1]^2*F[1, 2]*im[1, 1])/102 + 
   (13*F[1, 1]*F[1, 2]^2*im[1, 1])/2 + (5261*F[1, 2]^3*im[1, 1])/408 - 
   (4138*F[1, 1]^2*F[1, 3]*im[1, 1])/17 - 
   (205*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/17 - 
   (7349*F[1, 2]^2*F[1, 3]*im[1, 1])/408 - (1985*F[1, 1]*F[1, 3]^2*im[1, 1])/
    102 + (359*F[1, 2]*F[1, 3]^2*im[1, 1])/51 - (1937*F[1, 3]^3*im[1, 1])/
    102 + (3044*F[1, 1]^2*F[1, 4]*im[1, 1])/51 - 
   (2823*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/17 + 
   (197*F[1, 2]^2*F[1, 4]*im[1, 1])/136 + 
   (11796*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/17 + 
   (385*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/68 - 
   (15382*F[1, 1]*F[1, 4]^2*im[1, 1])/51 + (4637*F[1, 2]*F[1, 4]^2*im[1, 1])/
    24 - (317525*F[1, 3]*F[1, 4]^2*im[1, 1])/408 + 
   (442997*F[1, 4]^3*im[1, 1])/1224 - (17009*F[1, 1]^2*F[1, 5]*im[1, 1])/
    204 + (3223*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/34 - 
   (63*F[1, 2]^2*F[1, 5]*im[1, 1])/136 - 
   (13643*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/34 - 
   (557*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/34 + 
   (1985*F[1, 3]^2*F[1, 5]*im[1, 1])/102 + 
   (59065*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/102 - 
   (2207*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/12 + 
   (81317*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/102 - 
   (96129*F[1, 4]^2*F[1, 5]*im[1, 1])/136 - 
   (40525*F[1, 1]*F[1, 5]^2*im[1, 1])/204 + (419*F[1, 2]*F[1, 5]^2*im[1, 1])/
    17 - (7923*F[1, 3]*F[1, 5]^2*im[1, 1])/68 + 
   (11565*F[1, 4]*F[1, 5]^2*im[1, 1])/34 - (14815*F[1, 5]^3*im[1, 1])/612 - 
   (3668*F[1, 1]^2*F[1, 6]*im[1, 1])/51 - 
   (2639*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/34 - 
   (77*F[1, 2]^2*F[1, 6]*im[1, 1])/51 + 
   (10511*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/34 + 
   (63*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/17 - 
   (2293*F[1, 3]^2*F[1, 6]*im[1, 1])/102 - 
   (1487*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/34 + 
   (14743*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/102 - 
   (20237*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/34 + 
   (56671*F[1, 4]^2*F[1, 6]*im[1, 1])/204 + 
   (6575*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/34 - 
   (3344*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/51 + 
   (4863*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/17 - 
   (25783*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/51 + 
   (30803*F[1, 5]^2*F[1, 6]*im[1, 1])/204 + 
   (12209*F[1, 1]*F[1, 6]^2*im[1, 1])/102 + (2683*F[1, 2]*F[1, 6]^2*im[1, 1])/
    102 - (11173*F[1, 3]*F[1, 6]^2*im[1, 1])/102 - 
   (1979*F[1, 4]*F[1, 6]^2*im[1, 1])/102 - (1705*F[1, 5]*F[1, 6]^2*im[1, 1])/
    17 - (662*F[1, 6]^3*im[1, 1])/17 - (15*F[1, 1]*F[2, 3]*im[1, 1])/34 + 
   (3*F[1, 2]*F[2, 3]*im[1, 1])/17 - (37*F[1, 3]*F[2, 3]*im[1, 1])/34 - 
   (4*F[1, 6]*F[2, 3]*im[1, 1])/17 + (758*F[1, 1]*F[2, 4]*im[1, 1])/17 - 
   (7049*F[1, 2]*F[2, 4]*im[1, 1])/51 + (10566*F[1, 3]*F[2, 4]*im[1, 1])/17 - 
   (10325*F[1, 4]*F[2, 4]*im[1, 1])/51 + (18437*F[1, 5]*F[2, 4]*im[1, 1])/
    51 + (8741*F[1, 6]*F[2, 4]*im[1, 1])/51 - (76*F[1, 2]*F[2, 5]*im[1, 1])/
    17 + (1202*F[1, 3]*F[2, 5]*im[1, 1])/51 + (160*F[1, 6]*F[2, 5]*im[1, 1])/
    51 + (125*F[1, 1]*F[2, 6]*im[1, 1])/17 - (143*F[1, 2]*F[2, 6]*im[1, 1])/
    17 - (118*F[1, 3]*F[2, 6]*im[1, 1])/51 - (125*F[1, 5]*F[2, 6]*im[1, 1])/
    17 + (17*F[1, 6]*F[2, 6]*im[1, 1])/3 + (7397*F[1, 1]*F[2, 7]*im[1, 1])/
    34 - (7801*F[1, 2]*F[2, 7]*im[1, 1])/102 + 
   (10819*F[1, 3]*F[2, 7]*im[1, 1])/34 - (24350*F[1, 4]*F[2, 7]*im[1, 1])/
    51 + (10906*F[1, 5]*F[2, 7]*im[1, 1])/51 - 
   (2235*F[1, 6]*F[2, 7]*im[1, 1])/17 + (84*F[1, 2]*F[2, 17]*im[1, 1])/17 + 
   (182*F[1, 3]*F[2, 17]*im[1, 1])/17 - (105*F[1, 4]*F[2, 17]*im[1, 1])/17 + 
   (105*F[1, 5]*F[2, 17]*im[1, 1])/17 - (77*F[1, 6]*F[2, 17]*im[1, 1])/17 - 
   (115*F[3, 5]*im[1, 1])/17 - (105*F[3, 6]*im[1, 1])/17 + 
   (545*F[3, 7]*im[1, 1])/34 - (347*F[3, 8]*im[1, 1])/17 - 
   (12793*F[3, 9]*im[1, 1])/51 - (565*F[3, 10]*im[1, 1])/34 - 
   (105*F[3, 11]*im[1, 1])/34 + (105*F[3, 12]*im[1, 1])/17 + 
   (17591*F[3, 14]*im[1, 1])/102 - (9713*F[3, 15]*im[1, 1])/102 + 
   (108*F[3, 16]*im[1, 1])/17 + (15*F[3, 17]*im[1, 1])/34 - 
   (315*F[3, 18]*im[1, 1])/68 - (341*F[3, 19]*im[1, 1])/34 + 
   (315*F[3, 20]*im[1, 1])/68 - (77*F[3, 21]*im[1, 1])/34 - 
   (165*F[3, 22]*im[1, 1])/34 + (5*F[3, 23]*im[1, 1])/17 - 
   (14545*F[3, 24]*im[1, 1])/102 + (1148*F[3, 25]*im[1, 1])/17 + 
   (3503*F[3, 26]*im[1, 1])/34 - (159*F[3, 27]*im[1, 1])/17 + 
   (1491*F[3, 28]*im[1, 1])/34 + (24313*F[1, 1]^2*im[1, 1]^2)/102 - 
   (5757*F[1, 1]*F[1, 2]*im[1, 1]^2)/136 + (1081*F[1, 2]^2*im[1, 1]^2)/204 + 
   (2065*F[1, 1]*F[1, 3]*im[1, 1]^2)/8 + (112*F[1, 2]*F[1, 3]*im[1, 1]^2)/
    17 + (12739*F[1, 3]^2*im[1, 1]^2)/306 - 
   (11463*F[1, 1]*F[1, 4]*im[1, 1]^2)/17 + 
   (180617*F[1, 2]*F[1, 4]*im[1, 1]^2)/2448 - 
   (91389*F[1, 3]*F[1, 4]*im[1, 1]^2)/272 + (307813*F[1, 4]^2*im[1, 1]^2)/
    408 + (13123*F[1, 1]*F[1, 5]*im[1, 1]^2)/34 - 
   (23995*F[1, 2]*F[1, 5]*im[1, 1]^2)/2448 + 
   (53881*F[1, 3]*F[1, 5]*im[1, 1]^2)/816 - 
   (79103*F[1, 4]*F[1, 5]*im[1, 1]^2)/102 + (8051*F[1, 5]^2*im[1, 1]^2)/68 - 
   (10099*F[1, 1]*F[1, 6]*im[1, 1]^2)/34 + (6377*F[1, 2]*F[1, 6]*im[1, 1]^2)/
    153 - (33485*F[1, 3]*F[1, 6]*im[1, 1]^2)/204 + 
   (360259*F[1, 4]*F[1, 6]*im[1, 1]^2)/612 - 
   (176267*F[1, 5]*F[1, 6]*im[1, 1]^2)/612 + (7385*F[1, 6]^2*im[1, 1]^2)/72 + 
   (15*F[2, 3]*im[1, 1]^2)/17 - (30575*F[2, 4]*im[1, 1]^2)/51 - 
   (2605*F[2, 5]*im[1, 1]^2)/204 - (223*F[2, 6]*im[1, 1]^2)/204 - 
   (31525*F[2, 7]*im[1, 1]^2)/102 - (105*F[2, 17]*im[1, 1]^2)/17 - 
   (32921*F[1, 1]*im[1, 1]^3)/136 - (16681*F[1, 2]*im[1, 1]^3)/816 + 
   (20471*F[1, 3]*im[1, 1]^3)/2448 + (799025*F[1, 4]*im[1, 1]^3)/2448 - 
   (186319*F[1, 5]*im[1, 1]^3)/2448 + (12149*F[1, 6]*im[1, 1]^3)/68 - 
   (801079*im[1, 1]^4)/24480 - (35183*F[1, 2]*re[3, 1])/204 + 
   (307045*F[1, 3]*re[3, 1])/612 - (12553*F[1, 6]*re[3, 1])/153 - 
   (28537*im[1, 1]*re[3, 1])/68, Fr["p12435"][4, 113] -> 
  (5815*F[1, 1]^3*F[1, 2])/204 + (203*F[1, 1]^2*F[1, 2]^2)/17 + 
   (91*F[1, 1]*F[1, 2]^3)/34 - (1651*F[1, 2]^4)/204 + 
   (75307*F[1, 1]^3*F[1, 3])/612 + (1713*F[1, 1]^2*F[1, 2]*F[1, 3])/34 + 
   (475*F[1, 1]*F[1, 2]^2*F[1, 3])/34 - (1243*F[1, 2]^3*F[1, 3])/153 - 
   (1325*F[1, 1]^2*F[1, 3]^2)/102 - (2113*F[1, 1]*F[1, 2]*F[1, 3]^2)/102 + 
   (35*F[1, 2]^2*F[1, 3]^2)/2 + (1181*F[1, 1]*F[1, 3]^3)/34 + 
   (111*F[1, 2]*F[1, 3]^3)/34 + (1748*F[1, 3]^4)/153 - 
   (3163*F[1, 1]^2*F[1, 2]*F[1, 4])/51 - (679*F[1, 2]^3*F[1, 4])/136 - 
   (13123*F[1, 1]^2*F[1, 3]*F[1, 4])/51 - (4013*F[1, 2]^2*F[1, 3]*F[1, 4])/
    136 + (32413*F[1, 1]*F[1, 2]*F[1, 4]^2)/102 - 
   (301*F[1, 2]^2*F[1, 4]^2)/34 + (136261*F[1, 1]*F[1, 3]*F[1, 4]^2)/102 - 
   (1467*F[1, 2]*F[1, 3]*F[1, 4]^2)/34 - (469789*F[1, 2]*F[1, 4]^3)/1224 - 
   (1987255*F[1, 3]*F[1, 4]^3)/1224 + (17893*F[1, 1]^2*F[1, 2]*F[1, 5])/204 + 
   (315*F[1, 2]^3*F[1, 5])/136 + (24953*F[1, 1]^2*F[1, 3]*F[1, 5])/68 + 
   (125*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/17 + 
   (2113*F[1, 2]^2*F[1, 3]*F[1, 5])/136 + (1325*F[1, 1]*F[1, 3]^2*F[1, 5])/
    51 + (2113*F[1, 2]*F[1, 3]^2*F[1, 5])/102 - (1181*F[1, 3]^3*F[1, 5])/34 - 
   (62465*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/102 - 
   (525*F[1, 2]^2*F[1, 4]*F[1, 5])/68 - 
   (263663*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/102 - 
   (1855*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/68 + 
   (101773*F[1, 2]*F[1, 4]^2*F[1, 5])/136 + 
   (1291253*F[1, 3]*F[1, 4]^2*F[1, 5])/408 + 
   (42905*F[1, 1]*F[1, 2]*F[1, 5]^2)/204 + (315*F[1, 2]^2*F[1, 5]^2)/68 + 
   (60385*F[1, 1]*F[1, 3]*F[1, 5]^2)/68 + (863*F[1, 2]*F[1, 3]*F[1, 5]^2)/
    68 - (1325*F[1, 3]^2*F[1, 5]^2)/102 - (12245*F[1, 2]*F[1, 4]*F[1, 5]^2)/
    34 - (155059*F[1, 3]*F[1, 4]*F[1, 5]^2)/102 + 
   (15665*F[1, 2]*F[1, 5]^3)/612 + (65323*F[1, 3]*F[1, 5]^3)/612 + 
   (1541*F[1, 1]^3*F[1, 6])/153 + (3013*F[1, 1]^2*F[1, 2]*F[1, 6])/34 - 
   (F[1, 1]*F[1, 2]^2*F[1, 6])/17 - (3679*F[1, 2]^3*F[1, 6])/306 + 
   (36985*F[1, 1]^2*F[1, 3]*F[1, 6])/102 + 
   (958*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/51 + 
   (1217*F[1, 2]^2*F[1, 3]*F[1, 6])/102 - (923*F[1, 1]*F[1, 3]^2*F[1, 6])/
    51 - (1675*F[1, 2]*F[1, 3]^2*F[1, 6])/102 + (11465*F[1, 3]^3*F[1, 6])/
    306 - (1522*F[1, 1]^2*F[1, 4]*F[1, 6])/51 + 
   (787*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/34 + (84*F[1, 2]^2*F[1, 4]*F[1, 6])/
    17 + (2953*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/34 + 
   (7079*F[1, 1]*F[1, 4]^2*F[1, 6])/51 - (54367*F[1, 2]*F[1, 4]^2*F[1, 6])/
    204 - (228889*F[1, 3]*F[1, 4]^2*F[1, 6])/204 - 
   (24401*F[1, 4]^3*F[1, 6])/153 + (2039*F[1, 1]^2*F[1, 5]*F[1, 6])/51 - 
   (6645*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/34 - (83*F[1, 2]^2*F[1, 5]*F[1, 6])/
    17 - (82829*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/102 - 
   (958*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/51 + (923*F[1, 3]^2*F[1, 5]*F[1, 6])/
    51 - (13198*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/51 + 
   (25667*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/51 + 
   (110015*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/51 + 
   (15845*F[1, 4]^2*F[1, 5]*F[1, 6])/51 + (4528*F[1, 1]*F[1, 5]^2*F[1, 6])/
    51 - (31231*F[1, 2]*F[1, 5]^2*F[1, 6])/204 - 
   (137201*F[1, 3]*F[1, 5]^2*F[1, 6])/204 - (7777*F[1, 4]*F[1, 5]^2*F[1, 6])/
    51 + (206*F[1, 5]^3*F[1, 6])/17 + (1742*F[1, 1]^2*F[1, 6]^2)/51 - 
   (13819*F[1, 1]*F[1, 2]*F[1, 6]^2)/102 + (596*F[1, 2]^2*F[1, 6]^2)/51 - 
   (61865*F[1, 1]*F[1, 3]*F[1, 6]^2)/102 + (1031*F[1, 2]*F[1, 3]*F[1, 6]^2)/
    51 - (286*F[1, 3]^2*F[1, 6]^2)/51 + (320*F[1, 1]*F[1, 4]*F[1, 6]^2)/17 + 
   (3965*F[1, 2]*F[1, 4]*F[1, 6]^2)/102 + (17387*F[1, 3]*F[1, 4]*F[1, 6]^2)/
    102 - (6037*F[1, 4]^2*F[1, 6]^2)/51 - (4444*F[1, 1]*F[1, 5]*F[1, 6]^2)/
    51 + (4927*F[1, 2]*F[1, 5]*F[1, 6]^2)/51 + 
   (7413*F[1, 3]*F[1, 5]*F[1, 6]^2)/17 + (11114*F[1, 4]*F[1, 5]*F[1, 6]^2)/
    51 - (3335*F[1, 5]^2*F[1, 6]^2)/51 - (840*F[1, 1]*F[1, 6]^3)/17 + 
   (878*F[1, 2]*F[1, 6]^3)/17 + (33793*F[1, 3]*F[1, 6]^3)/153 + 
   (562*F[1, 4]*F[1, 6]^3)/51 + (1958*F[1, 5]*F[1, 6]^3)/51 + 
   (9329*F[1, 6]^4)/612 + (15*F[1, 1]*F[1, 2]*F[2, 3])/34 + 
   (53*F[1, 1]*F[1, 3]*F[2, 3])/34 + (15*F[1, 2]*F[1, 3]*F[2, 3])/34 + 
   (53*F[1, 3]^2*F[2, 3])/34 + (8*F[1, 1]*F[1, 6]*F[2, 3])/17 + 
   (8*F[1, 3]*F[1, 6]*F[2, 3])/17 - (826*F[1, 1]*F[1, 2]*F[2, 4])/17 - 
   (210*F[1, 2]^2*F[2, 4])/17 - (3594*F[1, 1]*F[1, 3]*F[2, 4])/17 - 
   (742*F[1, 2]*F[1, 3]*F[2, 4])/17 + (10750*F[1, 2]*F[1, 4]*F[2, 4])/51 + 
   (44500*F[1, 3]*F[1, 4]*F[2, 4])/51 - (19474*F[1, 2]*F[1, 5]*F[2, 4])/51 - 
   (81914*F[1, 3]*F[1, 5]*F[2, 4])/51 - (260*F[1, 1]*F[1, 6]*F[2, 4])/17 - 
   (3750*F[1, 2]*F[1, 6]*F[2, 4])/17 - (45488*F[1, 3]*F[1, 6]*F[2, 4])/51 + 
   (5290*F[1, 4]*F[1, 6]*F[2, 4])/51 - (2832*F[1, 5]*F[1, 6]*F[2, 4])/17 - 
   (3742*F[1, 6]^2*F[2, 4])/51 - 4*F[1, 1]*F[1, 3]*F[2, 5] - 
   (190*F[1, 2]*F[1, 3]*F[2, 5])/17 - (1844*F[1, 3]^2*F[2, 5])/51 + 
   4*F[1, 3]*F[1, 5]*F[2, 5] + 4*F[1, 1]*F[1, 6]*F[2, 5] - 
   (190*F[1, 2]*F[1, 6]*F[2, 5])/17 - (2044*F[1, 3]*F[1, 6]*F[2, 5])/51 - 
   4*F[1, 5]*F[1, 6]*F[2, 5] + (109*F[1, 6]^2*F[2, 5])/17 + 2*F[2, 5]^2 - 
   (125*F[1, 1]*F[1, 2]*F[2, 6])/17 + (669*F[1, 2]^2*F[2, 6])/34 - 
   (1529*F[1, 1]*F[1, 3]*F[2, 6])/51 + 48*F[1, 2]*F[1, 3]*F[2, 6] + 
   (589*F[1, 3]^2*F[2, 6])/34 + (125*F[1, 2]*F[1, 5]*F[2, 6])/17 + 
   (1529*F[1, 3]*F[1, 5]*F[2, 6])/51 - (196*F[1, 1]*F[1, 6]*F[2, 6])/51 - 
   (81*F[1, 2]*F[1, 6]*F[2, 6])/17 - (1193*F[1, 3]*F[1, 6]*F[2, 6])/51 + 
   (196*F[1, 5]*F[1, 6]*F[2, 6])/51 - (196*F[1, 6]^2*F[2, 6])/51 + 
   6*F[2, 6]^2 - (7839*F[1, 1]*F[1, 2]*F[2, 7])/34 - 
   (99835*F[1, 1]*F[1, 3]*F[2, 7])/102 + (25795*F[1, 2]*F[1, 4]*F[2, 7])/51 + 
   (109321*F[1, 3]*F[1, 4]*F[2, 7])/51 - (11552*F[1, 2]*F[1, 5]*F[2, 7])/51 - 
   (48764*F[1, 3]*F[1, 5]*F[2, 7])/51 - (4702*F[1, 1]*F[1, 6]*F[2, 7])/51 + 
   (389*F[1, 2]*F[1, 6]*F[2, 7])/3 + 551*F[1, 3]*F[1, 6]*F[2, 7] + 
   (10492*F[1, 4]*F[1, 6]*F[2, 7])/51 - (4892*F[1, 5]*F[1, 6]*F[2, 7])/51 + 
   (154*F[1, 6]^2*F[2, 7])/3 - (105*F[1, 2]^2*F[2, 17])/17 - 
   28*F[1, 2]*F[1, 3]*F[2, 17] - (371*F[1, 3]^2*F[2, 17])/17 + 
   (105*F[1, 2]*F[1, 4]*F[2, 17])/17 + (371*F[1, 3]*F[1, 4]*F[2, 17])/17 - 
   (105*F[1, 2]*F[1, 5]*F[2, 17])/17 - (371*F[1, 3]*F[1, 5]*F[2, 17])/17 - 
   (7*F[1, 2]*F[1, 6]*F[2, 17])/17 + (259*F[1, 3]*F[1, 6]*F[2, 17])/17 + 
   (112*F[1, 4]*F[1, 6]*F[2, 17])/17 - (112*F[1, 5]*F[1, 6]*F[2, 17])/17 + 
   (112*F[1, 6]^2*F[2, 17])/17 + (115*F[1, 2]*F[3, 5])/17 + 
   (1321*F[1, 3]*F[3, 5])/51 + (266*F[1, 6]*F[3, 5])/51 + 
   (105*F[1, 2]*F[3, 6])/17 + (371*F[1, 3]*F[3, 6])/17 + 
   (112*F[1, 6]*F[3, 6])/17 - (545*F[1, 2]*F[3, 7])/34 - 
   (5981*F[1, 3]*F[3, 7])/102 - (770*F[1, 6]*F[3, 7])/51 + 
   (364*F[1, 2]*F[3, 8])/17 + (1540*F[1, 3]*F[3, 8])/17 + 
   (148*F[1, 6]*F[3, 8])/17 + (13541*F[1, 2]*F[3, 9])/51 + 
   (19105*F[1, 3]*F[3, 9])/17 + (5572*F[1, 6]*F[3, 9])/51 + 
   (565*F[1, 2]*F[3, 10])/34 + (6397*F[1, 3]*F[3, 10])/102 + 
   (700*F[1, 6]*F[3, 10])/51 + (105*F[1, 2]*F[3, 11])/34 + 
   (371*F[1, 3]*F[3, 11])/34 + (56*F[1, 6]*F[3, 11])/17 - 
   (105*F[1, 2]*F[3, 12])/17 - (371*F[1, 3]*F[3, 12])/17 - 
   (112*F[1, 6]*F[3, 12])/17 - (18577*F[1, 2]*F[3, 14])/102 - 
   (78799*F[1, 3]*F[3, 14])/102 - (3722*F[1, 6]*F[3, 14])/51 + 
   (10291*F[1, 2]*F[3, 15])/102 + (43633*F[1, 3]*F[3, 15])/102 + 
   (2084*F[1, 6]*F[3, 15])/51 - (176*F[1, 2]*F[3, 16])/17 - 
   (2872*F[1, 3]*F[3, 16])/51 + (280*F[1, 6]*F[3, 16])/51 - 
   (15*F[1, 2]*F[3, 17])/34 - (53*F[1, 3]*F[3, 17])/34 - 
   (8*F[1, 6]*F[3, 17])/17 + (315*F[1, 2]*F[3, 18])/68 + 
   (1113*F[1, 3]*F[3, 18])/68 + (84*F[1, 6]*F[3, 18])/17 + 
   (477*F[1, 2]*F[3, 19])/34 + (7273*F[1, 3]*F[3, 19])/102 - 
   (182*F[1, 6]*F[3, 19])/51 - (315*F[1, 2]*F[3, 20])/68 - 
   (1113*F[1, 3]*F[3, 20])/68 - (84*F[1, 6]*F[3, 20])/17 + 
   (315*F[1, 2]*F[3, 21])/34 + (875*F[1, 3]*F[3, 21])/34 - 
   (36*F[1, 6]*F[3, 21])/17 + (165*F[1, 2]*F[3, 22])/34 + 
   (583*F[1, 3]*F[3, 22])/34 + (88*F[1, 6]*F[3, 22])/17 - 
   (5*F[1, 2]*F[3, 23])/17 - (53*F[1, 3]*F[3, 23])/51 - 
   (16*F[1, 6]*F[3, 23])/51 + (15395*F[1, 2]*F[3, 24])/102 + 
   (65389*F[1, 3]*F[3, 24])/102 + (1018*F[1, 6]*F[3, 24])/17 - 
   (1216*F[1, 2]*F[3, 25])/17 - (5142*F[1, 3]*F[3, 25])/17 - 
   (506*F[1, 6]*F[3, 25])/17 - (3741*F[1, 2]*F[3, 26])/34 - 
   (48481*F[1, 3]*F[3, 26])/102 - (1858*F[1, 6]*F[3, 26])/51 + 
   (295*F[1, 2]*F[3, 27])/17 + (2617*F[1, 3]*F[3, 27])/51 - 
   (178*F[1, 6]*F[3, 27])/51 - (1627*F[1, 2]*F[3, 28])/34 - 
   (20483*F[1, 3]*F[3, 28])/102 - (1148*F[1, 6]*F[3, 28])/51 + 
   (3*F[4, 6])/2 + 5*F[4, 15] + F[4, 27] - 4*F[4, 31] + F[4, 32] + 
   11*F[4, 37] + (2*F[4, 39])/3 + 6*F[4, 40] + 17*F[4, 42] - 
   (27157*F[1, 1]^3*im[1, 1])/204 - (31847*F[1, 1]^2*F[1, 2]*im[1, 1])/102 - 
   (1285*F[1, 1]*F[1, 2]^2*im[1, 1])/34 + (2061*F[1, 2]^3*im[1, 1])/136 - 
   (54709*F[1, 1]^2*F[1, 3]*im[1, 1])/51 - 
   (1453*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/17 - 
   (31187*F[1, 2]^2*F[1, 3]*im[1, 1])/408 - (8783*F[1, 1]*F[1, 3]^2*im[1, 1])/
    102 + (338*F[1, 2]*F[1, 3]^2*im[1, 1])/51 - (499*F[1, 3]^3*im[1, 1])/6 + 
   (14645*F[1, 1]^2*F[1, 4]*im[1, 1])/51 + 
   (12126*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/17 + 
   (4391*F[1, 2]^2*F[1, 4]*im[1, 1])/136 + 
   (51216*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/17 + 
   (1855*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/68 - 
   (150419*F[1, 1]*F[1, 4]^2*im[1, 1])/102 - 
   (308633*F[1, 2]*F[1, 4]^2*im[1, 1])/408 - 
   (1378519*F[1, 3]*F[1, 4]^2*im[1, 1])/408 + (2182463*F[1, 4]^3*im[1, 1])/
    1224 - (83015*F[1, 1]^2*F[1, 5]*im[1, 1])/204 - 
   (13871*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/34 - 
   (2709*F[1, 2]^2*F[1, 5]*im[1, 1])/136 - 
   (59495*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/34 - 
   (1883*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/34 + 
   (8783*F[1, 3]^2*F[1, 5]*im[1, 1])/102 + 
   (290059*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/102 + 
   (174767*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/204 + 
   (117917*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/34 - 
   (472671*F[1, 4]^2*F[1, 5]*im[1, 1])/136 - 
   (199267*F[1, 1]*F[1, 5]^2*im[1, 1])/204 - 
   (2494*F[1, 2]*F[1, 5]^2*im[1, 1])/17 - (34659*F[1, 3]*F[1, 5]^2*im[1, 1])/
    68 + (56871*F[1, 4]*F[1, 5]^2*im[1, 1])/34 - (72739*F[1, 5]^3*im[1, 1])/
    612 - (51113*F[1, 1]^2*F[1, 6]*im[1, 1])/102 + 
   (9193*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/34 - 
   (3097*F[1, 2]^2*F[1, 6]*im[1, 1])/102 + 
   (45427*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/34 - 
   (129*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/17 - 
   (10321*F[1, 3]^2*F[1, 6]*im[1, 1])/102 + 
   (6595*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/34 - 
   (3625*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/6 - 
   (263663*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/102 + 
   (185489*F[1, 4]^2*F[1, 6]*im[1, 1])/204 + 
   (24779*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/34 + 
   (16687*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/51 + 
   (63691*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/51 - 
   (34497*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/17 + 
   (138353*F[1, 5]^2*F[1, 6]*im[1, 1])/204 + 
   (78905*F[1, 1]*F[1, 6]^2*im[1, 1])/102 - 
   (13901*F[1, 2]*F[1, 6]^2*im[1, 1])/102 - 
   (49055*F[1, 3]*F[1, 6]^2*im[1, 1])/102 - 
   (14969*F[1, 4]*F[1, 6]^2*im[1, 1])/34 - (16999*F[1, 5]*F[1, 6]^2*im[1, 1])/
    51 - (4604*F[1, 6]^3*im[1, 1])/17 - (69*F[1, 1]*F[2, 3]*im[1, 1])/34 - 
   (15*F[1, 2]*F[2, 3]*im[1, 1])/17 - (175*F[1, 3]*F[2, 3]*im[1, 1])/34 - 
   (16*F[1, 6]*F[2, 3]*im[1, 1])/17 + (3854*F[1, 1]*F[2, 4]*im[1, 1])/17 + 
   (2084*F[1, 2]*F[2, 4]*im[1, 1])/3 + (138184*F[1, 3]*F[2, 4]*im[1, 1])/51 - 
   (49790*F[1, 4]*F[2, 4]*im[1, 1])/51 + (90410*F[1, 5]*F[2, 4]*im[1, 1])/
    51 + (62248*F[1, 6]*F[2, 4]*im[1, 1])/51 + (380*F[1, 2]*F[2, 5]*im[1, 1])/
    17 + (5732*F[1, 3]*F[2, 5]*im[1, 1])/51 + (1390*F[1, 6]*F[2, 5]*im[1, 1])/
    51 + (575*F[1, 1]*F[2, 6]*im[1, 1])/17 - (735*F[1, 2]*F[2, 6]*im[1, 1])/
    17 - (574*F[1, 3]*F[2, 6]*im[1, 1])/51 - (575*F[1, 5]*F[2, 6]*im[1, 1])/
    17 + (1585*F[1, 6]*F[2, 6]*im[1, 1])/51 + 
   (36413*F[1, 1]*F[2, 7]*im[1, 1])/34 + (33395*F[1, 2]*F[2, 7]*im[1, 1])/
    102 + (141161*F[1, 3]*F[2, 7]*im[1, 1])/102 - 
   (119813*F[1, 4]*F[2, 7]*im[1, 1])/51 + (53656*F[1, 5]*F[2, 7]*im[1, 1])/
    51 - (23743*F[1, 6]*F[2, 7]*im[1, 1])/51 + 
   (588*F[1, 2]*F[2, 17]*im[1, 1])/17 + (854*F[1, 3]*F[2, 17]*im[1, 1])/17 - 
   (483*F[1, 4]*F[2, 17]*im[1, 1])/17 + (483*F[1, 5]*F[2, 17]*im[1, 1])/17 - 
   (371*F[1, 6]*F[2, 17]*im[1, 1])/17 - (529*F[3, 5]*im[1, 1])/17 - 
   (483*F[3, 6]*im[1, 1])/17 + (2507*F[3, 7]*im[1, 1])/34 - 
   (1688*F[3, 8]*im[1, 1])/17 - (62887*F[3, 9]*im[1, 1])/51 - 
   (2599*F[3, 10]*im[1, 1])/34 - (483*F[3, 11]*im[1, 1])/34 + 
   (483*F[3, 12]*im[1, 1])/17 + (86243*F[3, 14]*im[1, 1])/102 - 
   (47801*F[3, 15]*im[1, 1])/102 + (864*F[3, 16]*im[1, 1])/17 + 
   (69*F[3, 17]*im[1, 1])/34 - (1449*F[3, 18]*im[1, 1])/68 - 
   (2303*F[3, 19]*im[1, 1])/34 + (1449*F[3, 20]*im[1, 1])/68 - 
   (803*F[3, 21]*im[1, 1])/34 - (759*F[3, 22]*im[1, 1])/34 + 
   (23*F[3, 23]*im[1, 1])/17 - (71497*F[3, 24]*im[1, 1])/102 + 
   (5648*F[3, 25]*im[1, 1])/17 + (17399*F[3, 26]*im[1, 1])/34 - 
   (813*F[3, 27]*im[1, 1])/17 + (7593*F[3, 28]*im[1, 1])/34 + 
   (121387*F[1, 1]^2*im[1, 1]^2)/102 + (2979*F[1, 1]*F[1, 2]*im[1, 1]^2)/8 + 
   (5631*F[1, 2]^2*im[1, 1]^2)/68 + (468355*F[1, 1]*F[1, 3]*im[1, 1]^2)/408 + 
   (4102*F[1, 2]*F[1, 3]*im[1, 1]^2)/51 + (112367*F[1, 3]^2*im[1, 1]^2)/612 - 
   (56310*F[1, 1]*F[1, 4]*im[1, 1]^2)/17 - 
   (935605*F[1, 2]*F[1, 4]*im[1, 1]^2)/2448 - 
   (3590851*F[1, 3]*F[1, 4]*im[1, 1]^2)/2448 + (1513615*F[1, 4]^2*im[1, 1]^2)/
    408 + (64405*F[1, 1]*F[1, 5]*im[1, 1]^2)/34 + 
   (302411*F[1, 2]*F[1, 5]*im[1, 1]^2)/2448 + 
   (707009*F[1, 3]*F[1, 5]*im[1, 1]^2)/2448 - 
   (389027*F[1, 4]*F[1, 5]*im[1, 1]^2)/102 + (39605*F[1, 5]^2*im[1, 1]^2)/
    68 - (135205*F[1, 1]*F[1, 6]*im[1, 1]^2)/102 - 
   (98341*F[1, 2]*F[1, 6]*im[1, 1]^2)/612 - 
   (107752*F[1, 3]*F[1, 6]*im[1, 1]^2)/153 + 
   (826087*F[1, 4]*F[1, 6]*im[1, 1]^2)/306 - 
   (209947*F[1, 5]*F[1, 6]*im[1, 1]^2)/153 + (57599*F[1, 6]^2*im[1, 1]^2)/
    136 + (69*F[2, 3]*im[1, 1]^2)/17 - (151202*F[2, 4]*im[1, 1]^2)/51 - 
   (14125*F[2, 5]*im[1, 1]^2)/204 - (1291*F[2, 6]*im[1, 1]^2)/204 - 
   (155113*F[2, 7]*im[1, 1]^2)/102 - (483*F[2, 17]*im[1, 1]^2)/17 - 
   (164105*F[1, 1]*im[1, 1]^3)/136 - (41375*F[1, 2]*im[1, 1]^3)/816 + 
   (49949*F[1, 3]*im[1, 1]^3)/2448 + (3943571*F[1, 4]*im[1, 1]^3)/2448 - 
   (920593*F[1, 5]*im[1, 1]^3)/2448 + (60593*F[1, 6]*im[1, 1]^3)/68 - 
   (1887853*im[1, 1]^4)/12240 + (86359*F[1, 2]*re[3, 1])/204 + 
   (1295131*F[1, 3]*re[3, 1])/612 + (1196*F[1, 6]*re[3, 1])/153 - 
   (144435*im[1, 1]*re[3, 1])/68, Fr["p12435"][4, 114] -> F[4, 90], 
 Fr["p12435"][4, 115] -> F[4, 89], Fr["p12435"][4, 116] -> 
  F[4, 55] + F[4, 69] + F[4, 73] - F[4, 75] + F[4, 76] - F[4, 77], 
 Fr["p12435"][4, 117] -> F[4, 1], Fr["p12435"][4, 118] -> F[4, 96], 
 Fr["p12435"][4, 119] -> F[1, 1]^4/24 + (F[1, 1]^3*F[1, 3])/6 + 
   (F[1, 1]^2*F[1, 3]^2)/4 + (F[1, 1]*F[1, 3]^3)/6 + F[1, 3]^4/24 - 
   (F[1, 1]^3*im[1, 1])/3 - F[1, 1]^2*F[1, 3]*im[1, 1] - 
   F[1, 1]*F[1, 3]^2*im[1, 1] - (F[1, 3]^3*im[1, 1])/3 + 
   (13*F[1, 1]^2*im[1, 1]^2)/12 + (13*F[1, 1]*F[1, 3]*im[1, 1]^2)/6 + 
   (13*F[1, 3]^2*im[1, 1]^2)/12 - (5*F[1, 1]*im[1, 1]^3)/3 - 
   (5*F[1, 3]*im[1, 1]^3)/3 + (113*im[1, 1]^4)/120 + 
   (14*F[1, 1]*re[3, 1])/3 + (14*F[1, 3]*re[3, 1])/3 - 
   (28*im[1, 1]*re[3, 1])/3, Fr["p12435"][4, 120] -> 
  F[1, 1]^4/24 + (F[1, 1]^3*F[1, 6])/6 + (F[1, 1]^2*F[1, 6]^2)/4 + 
   (F[1, 1]*F[1, 6]^3)/6 + F[1, 6]^4/24 - (F[1, 1]^3*im[1, 1])/3 - 
   F[1, 1]^2*F[1, 6]*im[1, 1] - F[1, 1]*F[1, 6]^2*im[1, 1] - 
   (F[1, 6]^3*im[1, 1])/3 + (13*F[1, 1]^2*im[1, 1]^2)/12 + 
   (13*F[1, 1]*F[1, 6]*im[1, 1]^2)/6 + (13*F[1, 6]^2*im[1, 1]^2)/12 - 
   (5*F[1, 1]*im[1, 1]^3)/3 - (5*F[1, 6]*im[1, 1]^3)/3 + 
   (113*im[1, 1]^4)/120 + (14*F[1, 1]*re[3, 1])/3 + (14*F[1, 6]*re[3, 1])/3 - 
   (28*im[1, 1]*re[3, 1])/3, Fr["p12435"][4, 121] -> 
  F[1, 3]^4/24 + (F[1, 3]^3*F[1, 6])/6 + (F[1, 3]^2*F[1, 6]^2)/4 + 
   (F[1, 3]*F[1, 6]^3)/6 + F[1, 6]^4/24 - (F[1, 3]^3*im[1, 1])/3 - 
   F[1, 3]^2*F[1, 6]*im[1, 1] - F[1, 3]*F[1, 6]^2*im[1, 1] - 
   (F[1, 6]^3*im[1, 1])/3 + (13*F[1, 3]^2*im[1, 1]^2)/12 + 
   (13*F[1, 3]*F[1, 6]*im[1, 1]^2)/6 + (13*F[1, 6]^2*im[1, 1]^2)/12 - 
   (5*F[1, 3]*im[1, 1]^3)/3 - (5*F[1, 6]*im[1, 1]^3)/3 + 
   (113*im[1, 1]^4)/120 + (14*F[1, 3]*re[3, 1])/3 + (14*F[1, 6]*re[3, 1])/3 - 
   (28*im[1, 1]*re[3, 1])/3, Fr["p12435"][4, 122] -> 
  (2*F[1, 3]^4)/3 - (8*F[1, 3]^3*im[1, 1])/3 + (13*F[1, 3]^2*im[1, 1]^2)/3 - 
   (10*F[1, 3]*im[1, 1]^3)/3 + (113*im[1, 1]^4)/120 + 
   (28*F[1, 3]*re[3, 1])/3 - (28*im[1, 1]*re[3, 1])/3, 
 Fr["p12435"][4, 123] -> F[1, 1]^4/12 + (F[1, 1]^3*F[1, 2])/3 + 
   (F[1, 1]^2*F[1, 2]^2)/2 + (F[1, 1]*F[1, 2]^3)/3 + F[1, 2]^4/12 - 
   (F[1, 1]^3*F[1, 3])/3 - F[1, 1]^2*F[1, 2]*F[1, 3] - 
   (F[1, 1]*F[1, 3]^3)/3 - F[1, 3]^4/12 + (F[1, 1]^3*F[1, 6])/3 + 
   F[1, 1]^2*F[1, 2]*F[1, 6] + (F[1, 1]*F[1, 6]^3)/3 + F[1, 6]^4/12 - 
   F[1, 1]^2*F[2, 5] - F[1, 1]^2*F[2, 6] + F[1, 1]*F[3, 21] - F[4, 6]/2 - 
   (F[1, 1]^3*im[1, 1])/3 - F[1, 1]^2*F[1, 2]*im[1, 1] - 
   F[1, 1]*F[1, 2]^2*im[1, 1] - (F[1, 2]^3*im[1, 1])/3 + 
   F[1, 1]^2*F[1, 3]*im[1, 1] + 2*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1] + 
   F[1, 1]*F[1, 3]^2*im[1, 1] + (2*F[1, 3]^3*im[1, 1])/3 - 
   F[1, 1]^2*F[1, 6]*im[1, 1] - 2*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1] - 
   F[1, 1]*F[1, 6]^2*im[1, 1] - (2*F[1, 6]^3*im[1, 1])/3 + 
   2*F[1, 1]*F[2, 5]*im[1, 1] + 2*F[1, 1]*F[2, 6]*im[1, 1] - 
   F[3, 21]*im[1, 1] + (2*F[1, 1]^2*im[1, 1]^2)/3 + 
   (4*F[1, 1]*F[1, 2]*im[1, 1]^2)/3 + (2*F[1, 2]^2*im[1, 1]^2)/3 - 
   (7*F[1, 1]*F[1, 3]*im[1, 1]^2)/3 - (5*F[1, 2]*F[1, 3]*im[1, 1]^2)/4 - 
   (37*F[1, 3]^2*im[1, 1]^2)/24 + (7*F[1, 1]*F[1, 6]*im[1, 1]^2)/3 + 
   (5*F[1, 2]*F[1, 6]*im[1, 1]^2)/4 + (37*F[1, 6]^2*im[1, 1]^2)/24 - 
   (5*F[2, 5]*im[1, 1]^2)/4 - (5*F[2, 6]*im[1, 1]^2)/4 - 
   (2*F[1, 1]*im[1, 1]^3)/3 - (2*F[1, 2]*im[1, 1]^3)/3 + 
   (25*F[1, 3]*im[1, 1]^3)/12 - (25*F[1, 6]*im[1, 1]^3)/12 + 
   (2*im[1, 1]^4)/15 + (28*F[1, 1]*re[3, 1])/3 + (28*F[1, 2]*re[3, 1])/3 - 
   (28*F[1, 3]*re[3, 1])/3 + (28*F[1, 6]*re[3, 1])/3 - 
   (28*im[1, 1]*re[3, 1])/3, Fr["p12435"][4, 124] -> 
  F[1, 2]^4/12 + (F[1, 2]^3*F[1, 3])/3 + (F[1, 2]^2*F[1, 3]^2)/2 - 
   (2*F[1, 2]*F[1, 3]^3)/3 - (2*F[1, 3]^4)/3 + F[1, 2]*F[1, 3]^2*F[1, 6] + 
   (F[1, 3]^3*F[1, 6])/3 + (F[1, 3]*F[1, 6]^3)/3 + F[1, 6]^4/12 - 
   F[1, 3]^2*F[2, 5] - F[1, 3]^2*F[2, 6] + F[1, 3]*F[3, 21] - F[4, 6]/2 - 
   (F[1, 2]^3*im[1, 1])/3 - F[1, 2]^2*F[1, 3]*im[1, 1] + 
   F[1, 2]*F[1, 3]^2*im[1, 1] + (7*F[1, 3]^3*im[1, 1])/3 - 
   2*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1] - F[1, 3]^2*F[1, 6]*im[1, 1] - 
   F[1, 3]*F[1, 6]^2*im[1, 1] - (2*F[1, 6]^3*im[1, 1])/3 + 
   2*F[1, 3]*F[2, 5]*im[1, 1] + 2*F[1, 3]*F[2, 6]*im[1, 1] - 
   F[3, 21]*im[1, 1] + (2*F[1, 2]^2*im[1, 1]^2)/3 + 
   (F[1, 2]*F[1, 3]*im[1, 1]^2)/12 - (77*F[1, 3]^2*im[1, 1]^2)/24 + 
   (5*F[1, 2]*F[1, 6]*im[1, 1]^2)/4 + (7*F[1, 3]*F[1, 6]*im[1, 1]^2)/3 + 
   (37*F[1, 6]^2*im[1, 1]^2)/24 - (5*F[2, 5]*im[1, 1]^2)/4 - 
   (5*F[2, 6]*im[1, 1]^2)/4 - (2*F[1, 2]*im[1, 1]^3)/3 + 
   (17*F[1, 3]*im[1, 1]^3)/12 - (25*F[1, 6]*im[1, 1]^3)/12 + 
   (2*im[1, 1]^4)/15 + (28*F[1, 2]*re[3, 1])/3 + (28*F[1, 6]*re[3, 1])/3 - 
   (28*im[1, 1]*re[3, 1])/3, Fr["p12435"][4, 125] -> F[4, 43], 
 Fr["p12435"][4, 126] -> F[4, 41], Fr["p12435"][4, 127] -> F[4, 77], 
 Fr["p12435"][4, 128] -> F[4, 39], Fr["p12435"][4, 129] -> F[4, 38], 
 Fr["p12435"][4, 130] -> F[4, 31], Fr["p12435"][4, 131] -> F[4, 30], 
 Fr["p12435"][4, 132] -> F[4, 29], Fr["p12435"][4, 133] -> 
  F[4, 67] + F[4, 110], Fr["p12435"][4, 134] -> F[4, 111], 
 Fr["p12435"][4, 135] -> (-118909*F[1, 1]^4)/2448 - 
   (55453*F[1, 1]^3*F[1, 2])/3672 - (1427*F[1, 1]^2*F[1, 2]^2)/102 - 
   (1279*F[1, 1]*F[1, 2]^3)/204 + (205*F[1, 2]^4)/1224 + 
   (45571*F[1, 1]^3*F[1, 3])/918 + (4292*F[1, 1]^2*F[1, 2]*F[1, 3])/153 + 
   (10141*F[1, 1]*F[1, 2]^2*F[1, 3])/612 + (5599*F[1, 2]^3*F[1, 3])/612 - 
   (2423*F[1, 1]^2*F[1, 3]^2)/153 - (1855*F[1, 1]*F[1, 2]*F[1, 3]^2)/153 - 
   (133*F[1, 2]^2*F[1, 3]^2)/612 + (1077*F[1, 1]*F[1, 3]^3)/68 + 
   (691*F[1, 2]*F[1, 3]^3)/1836 - (32171*F[1, 3]^4)/3672 + 
   (135155*F[1, 1]^3*F[1, 4])/1224 - (157*F[1, 1]^2*F[1, 2]*F[1, 4])/153 + 
   (4013*F[1, 1]*F[1, 2]^2*F[1, 4])/272 - (281*F[1, 2]^3*F[1, 4])/816 - 
   (60193*F[1, 1]^2*F[1, 3]*F[1, 4])/612 - (13993*F[1, 2]^2*F[1, 3]*F[1, 4])/
    816 - (1351793*F[1, 1]^2*F[1, 4]^2)/2448 + 
   (3242*F[1, 1]*F[1, 2]*F[1, 4]^2)/153 - (79*F[1, 2]^2*F[1, 4]^2)/204 + 
   (626491*F[1, 1]*F[1, 3]*F[1, 4]^2)/1224 - (878*F[1, 2]*F[1, 3]*F[1, 4]^2)/
    51 + (4863701*F[1, 1]*F[1, 4]^3)/7344 - (54539*F[1, 2]*F[1, 4]^3)/7344 - 
   (4578605*F[1, 3]*F[1, 4]^3)/7344 - (59057*F[1, 1]^3*F[1, 5])/408 + 
   (1361*F[1, 1]^2*F[1, 2]*F[1, 5])/408 + (1075*F[1, 1]*F[1, 2]^2*F[1, 5])/
    272 + (4133*F[1, 2]^3*F[1, 5])/816 + (78017*F[1, 1]^2*F[1, 3]*F[1, 5])/
    612 - (3467*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/306 - 
   (1789*F[1, 2]^2*F[1, 3]*F[1, 5])/2448 + (12085*F[1, 1]*F[1, 3]^2*F[1, 5])/
    612 + (6619*F[1, 2]*F[1, 3]^2*F[1, 5])/612 - 
   (3653*F[1, 3]^3*F[1, 5])/204 + (18229*F[1, 1]^2*F[1, 4]*F[1, 5])/17 - 
   (12827*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/1224 - 
   (763*F[1, 2]^2*F[1, 4]*F[1, 5])/204 - 
   (305381*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/306 - 
   (55*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/408 - 
   (798589*F[1, 1]*F[1, 4]^2*F[1, 5])/612 + (28693*F[1, 2]*F[1, 4]^2*F[1, 5])/
    2448 + (3007319*F[1, 3]*F[1, 4]^2*F[1, 5])/2448 - 
   (57073*F[1, 4]^3*F[1, 5])/3672 - (451235*F[1, 1]^2*F[1, 5]^2)/1224 + 
   (227*F[1, 1]*F[1, 2]*F[1, 5]^2)/68 - (10*F[1, 2]^2*F[1, 5]^2)/17 + 
   (424853*F[1, 1]*F[1, 3]*F[1, 5]^2)/1224 + (769*F[1, 2]*F[1, 3]*F[1, 5]^2)/
    1224 - (1273*F[1, 3]^2*F[1, 5]^2)/306 + 
   (742381*F[1, 1]*F[1, 4]*F[1, 5]^2)/1224 - (728*F[1, 2]*F[1, 4]*F[1, 5]^2)/
    153 - (714263*F[1, 3]*F[1, 4]*F[1, 5]^2)/1224 + 
   (11411*F[1, 4]^2*F[1, 5]^2)/408 - (254333*F[1, 1]*F[1, 5]^3)/7344 - 
   (2917*F[1, 2]*F[1, 5]^3)/3672 + (46889*F[1, 3]*F[1, 5]^3)/1224 - 
   (548*F[1, 4]*F[1, 5]^3)/51 - (2249*F[1, 5]^4)/3672 - 
   (167485*F[1, 1]^3*F[1, 6])/918 - (3053*F[1, 1]^2*F[1, 2]*F[1, 6])/153 - 
   (4855*F[1, 1]*F[1, 2]^2*F[1, 6])/612 + (370*F[1, 2]^3*F[1, 6])/51 + 
   (47945*F[1, 1]^2*F[1, 3]*F[1, 6])/306 + 
   (1612*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/51 + 
   (1829*F[1, 2]^2*F[1, 3]*F[1, 6])/612 - (4603*F[1, 1]*F[1, 3]^2*F[1, 6])/
    153 - (733*F[1, 2]*F[1, 3]^2*F[1, 6])/51 + (6019*F[1, 3]^3*F[1, 6])/459 + 
   (21659*F[1, 1]^2*F[1, 4]*F[1, 6])/612 + 
   (23*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/204 + 
   (1271*F[1, 2]^2*F[1, 4]*F[1, 6])/272 + 
   (5243*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/204 + 
   (90521*F[1, 1]*F[1, 4]^2*F[1, 6])/816 + (3949*F[1, 2]*F[1, 4]^2*F[1, 6])/
    1224 - (260917*F[1, 3]*F[1, 4]^2*F[1, 6])/612 + 
   (3072457*F[1, 4]^3*F[1, 6])/7344 + (12598*F[1, 1]^2*F[1, 5]*F[1, 6])/51 + 
   (4771*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/612 - 
   (4547*F[1, 2]^2*F[1, 5]*F[1, 6])/2448 - 
   (201245*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/612 - 
   (1090*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/51 + 
   (11419*F[1, 3]^2*F[1, 5]*F[1, 6])/612 - 
   (89279*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/408 + 
   (20293*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/1224 + 
   (506105*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/612 - 
   (336521*F[1, 4]^2*F[1, 5]*F[1, 6])/408 + (95623*F[1, 1]*F[1, 5]^2*F[1, 6])/
    2448 - (1583*F[1, 2]*F[1, 5]^2*F[1, 6])/204 - 
   (25927*F[1, 3]*F[1, 5]^2*F[1, 6])/102 + (6946*F[1, 4]*F[1, 5]^2*F[1, 6])/
    17 - (14311*F[1, 5]^3*F[1, 6])/432 + (400339*F[1, 1]^2*F[1, 6]^2)/2448 - 
   (4102*F[1, 1]*F[1, 2]*F[1, 6]^2)/153 - (53*F[1, 2]^2*F[1, 6]^2)/12 - 
   (70957*F[1, 1]*F[1, 3]*F[1, 6]^2)/306 + (15959*F[1, 2]*F[1, 3]*F[1, 6]^2)/
    612 - (1391*F[1, 3]^2*F[1, 6]^2)/102 - (127445*F[1, 1]*F[1, 4]*F[1, 6]^2)/
    1224 + (559*F[1, 2]*F[1, 4]*F[1, 6]^2)/612 + 
   (11116*F[1, 3]*F[1, 4]*F[1, 6]^2)/153 + (357787*F[1, 4]^2*F[1, 6]^2)/
    1224 + (30667*F[1, 1]*F[1, 5]*F[1, 6]^2)/1224 + 
   (246*F[1, 2]*F[1, 5]*F[1, 6]^2)/17 + (50291*F[1, 3]*F[1, 5]*F[1, 6]^2)/
    306 - (75555*F[1, 4]*F[1, 5]*F[1, 6]^2)/136 + 
   (437021*F[1, 5]^2*F[1, 6]^2)/2448 + (8377*F[1, 1]*F[1, 6]^3)/153 - 
   (1951*F[1, 2]*F[1, 6]^3)/459 + (44806*F[1, 3]*F[1, 6]^3)/459 - 
   (12757*F[1, 4]*F[1, 6]^3)/306 - (130597*F[1, 5]*F[1, 6]^3)/1224 - 
   (210959*F[1, 6]^4)/3672 + (49*F[1, 1]^2*F[2, 3])/68 + 
   (F[1, 1]*F[1, 2]*F[2, 3])/204 - (239*F[1, 1]*F[1, 3]*F[2, 3])/102 + 
   (F[1, 2]*F[1, 3]*F[2, 3])/204 - (2461*F[1, 3]^2*F[2, 3])/204 + 
   (25*F[1, 1]*F[1, 5]*F[2, 3])/34 - (43*F[1, 3]*F[1, 5]*F[2, 3])/34 - 
   F[1, 5]^2*F[2, 3] - (197*F[1, 1]*F[1, 6]*F[2, 3])/204 + 
   (211*F[1, 3]*F[1, 6]*F[2, 3])/204 + 2*F[1, 5]*F[1, 6]*F[2, 3] + 
   (9*F[2, 3]^2)/2 + (4762*F[1, 1]^2*F[2, 4])/51 + 
   (12*F[1, 1]*F[1, 2]*F[2, 4])/17 - (7*F[1, 2]^2*F[2, 4])/51 - 
   (8803*F[1, 1]*F[1, 3]*F[2, 4])/102 - (11*F[1, 2]*F[1, 3]*F[2, 4])/51 - 
   (427529*F[1, 1]*F[1, 4]*F[2, 4])/1224 + (1085*F[1, 2]*F[1, 4]*F[2, 4])/
    306 + (196207*F[1, 3]*F[1, 4]*F[2, 4])/612 + 
   (795023*F[1, 1]*F[1, 5]*F[2, 4])/1224 - (1153*F[1, 2]*F[1, 5]*F[2, 4])/
    306 - (20687*F[1, 3]*F[1, 5]*F[2, 4])/34 - (25*F[1, 4]*F[1, 5]*F[2, 4])/
    306 - (3065*F[1, 5]^2*F[2, 4])/306 + (14891*F[1, 1]*F[1, 6]*F[2, 4])/34 + 
   (1027*F[1, 2]*F[1, 6]*F[2, 4])/153 - (222667*F[1, 3]*F[1, 6]*F[2, 4])/
    612 - (282301*F[1, 4]*F[1, 6]*F[2, 4])/1224 + 
   (29005*F[1, 5]*F[1, 6]*F[2, 4])/72 + (138595*F[1, 6]^2*F[2, 4])/612 + 
   (4*F[1, 1]^2*F[2, 5])/3 + (1147*F[1, 1]*F[1, 3]*F[2, 5])/102 - 
   (19*F[1, 2]*F[1, 3]*F[2, 5])/153 - (13139*F[1, 3]^2*F[2, 5])/612 - 
   (8*F[1, 1]*F[1, 5]*F[2, 5])/3 + (70*F[1, 3]*F[1, 5]*F[2, 5])/51 + 
   (4*F[1, 5]^2*F[2, 5])/3 + (2099*F[1, 1]*F[1, 6]*F[2, 5])/102 - 
   (19*F[1, 2]*F[1, 6]*F[2, 5])/153 - (1913*F[1, 3]*F[1, 6]*F[2, 5])/102 - 
   (406*F[1, 5]*F[1, 6]*F[2, 5])/51 + (3191*F[1, 6]^2*F[2, 5])/612 + 
   (11*F[2, 5]^2)/6 + (184*F[1, 1]^2*F[2, 6])/17 - 
   (152*F[1, 1]*F[1, 2]*F[2, 6])/153 - (37*F[1, 2]^2*F[2, 6])/204 - 
   (3881*F[1, 1]*F[1, 3]*F[2, 6])/306 - (25*F[1, 2]*F[1, 3]*F[2, 6])/51 + 
   (13*F[1, 3]^2*F[2, 6])/68 - (194*F[1, 1]*F[1, 5]*F[2, 6])/17 - 
   (497*F[1, 2]*F[1, 5]*F[2, 6])/306 + (1540*F[1, 3]*F[1, 5]*F[2, 6])/153 + 
   (10*F[1, 5]^2*F[2, 6])/17 + (6095*F[1, 1]*F[1, 6]*F[2, 6])/306 - 
   (857*F[1, 2]*F[1, 6]*F[2, 6])/153 - (5291*F[1, 3]*F[1, 6]*F[2, 6])/306 - 
   (2963*F[1, 5]*F[1, 6]*F[2, 6])/306 + (2783*F[1, 6]^2*F[2, 6])/306 - 
   F[2, 6]^2/6 + (170923*F[1, 1]^2*F[2, 7])/408 - 
   (2717*F[1, 1]*F[1, 2]*F[2, 7])/612 - (59599*F[1, 1]*F[1, 3]*F[2, 7])/153 - 
   (1097771*F[1, 1]*F[1, 4]*F[2, 7])/1224 + (1486*F[1, 2]*F[1, 4]*F[2, 7])/
    153 + (257147*F[1, 3]*F[1, 4]*F[2, 7])/306 + 
   (235829*F[1, 1]*F[1, 5]*F[2, 7])/612 - (665*F[1, 2]*F[1, 5]*F[2, 7])/153 - 
   (112471*F[1, 3]*F[1, 5]*F[2, 7])/306 + (3328*F[1, 4]*F[1, 5]*F[2, 7])/
    153 - (1807*F[1, 5]^2*F[2, 7])/306 + (9007*F[1, 1]*F[1, 6]*F[2, 7])/408 + 
   (5*F[1, 2]*F[1, 6]*F[2, 7])/2 + (7867*F[1, 3]*F[1, 6]*F[2, 7])/36 - 
   (678673*F[1, 4]*F[1, 6]*F[2, 7])/1224 + (154763*F[1, 5]*F[1, 6]*F[2, 7])/
    612 - (1717*F[1, 6]^2*F[2, 7])/12 + (31*F[1, 1]*F[1, 2]*F[2, 17])/34 - 
   (7*F[1, 2]^2*F[2, 17])/102 + (31*F[1, 1]*F[1, 3]*F[2, 17])/34 - 
   (3*F[1, 2]*F[1, 3]*F[2, 17])/17 - (11*F[1, 3]^2*F[2, 17])/102 - 
   (31*F[1, 1]*F[1, 4]*F[2, 17])/34 + (7*F[1, 2]*F[1, 4]*F[2, 17])/102 + 
   (11*F[1, 3]*F[1, 4]*F[2, 17])/102 + (31*F[1, 1]*F[1, 5]*F[2, 17])/34 + 
   (167*F[1, 2]*F[1, 5]*F[2, 17])/102 + (163*F[1, 3]*F[1, 5]*F[2, 17])/102 - 
   (29*F[1, 4]*F[1, 5]*F[2, 17])/17 + (29*F[1, 5]^2*F[2, 17])/17 - 
   (31*F[1, 1]*F[1, 6]*F[2, 17])/34 + (95*F[1, 2]*F[1, 6]*F[2, 17])/17 + 
   (287*F[1, 3]*F[1, 6]*F[2, 17])/51 - (563*F[1, 4]*F[1, 6]*F[2, 17])/102 + 
   (389*F[1, 5]*F[1, 6]*F[2, 17])/102 - (563*F[1, 6]^2*F[2, 17])/102 + 
   (3*F[2, 23]^2)/8 - (399*F[1, 1]*F[3, 5])/68 + (23*F[1, 2]*F[3, 5])/306 + 
   (3635*F[1, 3]*F[3, 5])/612 - (19*F[1, 5]*F[3, 5])/34 - 
   (1118*F[1, 6]*F[3, 5])/153 - (31*F[1, 1]*F[3, 6])/34 + 
   (7*F[1, 2]*F[3, 6])/102 + (11*F[1, 3]*F[3, 6])/102 - 
   (29*F[1, 5]*F[3, 6])/17 - (563*F[1, 6]*F[3, 6])/102 + 
   (123*F[1, 1]*F[3, 7])/17 - (109*F[1, 2]*F[3, 7])/612 - 
   (1867*F[1, 3]*F[3, 7])/306 + (53*F[1, 5]*F[3, 7])/17 + 
   (9539*F[1, 6]*F[3, 7])/612 - (4341*F[1, 1]*F[3, 8])/136 + 
   (13*F[1, 2]*F[3, 8])/34 + (587*F[1, 3]*F[3, 8])/17 + 
   (97*F[1, 5]*F[3, 8])/34 - (10145*F[1, 6]*F[3, 8])/408 - 
   (141481*F[1, 1]*F[3, 9])/306 + (517*F[1, 2]*F[3, 9])/102 + 
   (66886*F[1, 3]*F[3, 9])/153 + (1847*F[1, 5]*F[3, 9])/153 - 
   (14876*F[1, 6]*F[3, 9])/51 - (829*F[1, 1]*F[3, 10])/68 + 
   (113*F[1, 2]*F[3, 10])/612 + (7303*F[1, 3]*F[3, 10])/612 - 
   (67*F[1, 5]*F[3, 10])/34 - (10633*F[1, 6]*F[3, 10])/612 - 
   (31*F[1, 1]*F[3, 11])/68 + (7*F[1, 2]*F[3, 11])/204 + 
   (11*F[1, 3]*F[3, 11])/204 - (29*F[1, 5]*F[3, 11])/34 - 
   (563*F[1, 6]*F[3, 11])/204 + (31*F[1, 1]*F[3, 12])/34 - 
   (7*F[1, 2]*F[3, 12])/102 - (11*F[1, 3]*F[3, 12])/102 + 
   (29*F[1, 5]*F[3, 12])/17 + (563*F[1, 6]*F[3, 12])/102 + 
   (385567*F[1, 1]*F[3, 14])/1224 - (2093*F[1, 2]*F[3, 14])/612 - 
   (92977*F[1, 3]*F[3, 14])/306 - (1979*F[1, 5]*F[3, 14])/153 + 
   (248903*F[1, 6]*F[3, 14])/1224 - (230365*F[1, 1]*F[3, 15])/1224 + 
   (1187*F[1, 2]*F[3, 15])/612 + (104657*F[1, 3]*F[3, 15])/612 + 
   (338*F[1, 5]*F[3, 15])/153 - (134291*F[1, 6]*F[3, 15])/1224 + 
   (337*F[1, 1]*F[3, 16])/17 - (106*F[1, 2]*F[3, 16])/153 - 
   (3467*F[1, 3]*F[3, 16])/153 - (78*F[1, 5]*F[3, 16])/17 + 
   (1094*F[1, 6]*F[3, 16])/153 + (427*F[1, 1]*F[3, 17])/68 - 
   (F[1, 2]*F[3, 17])/204 - (191*F[1, 3]*F[3, 17])/204 + 
   (9*F[1, 5]*F[3, 17])/34 + (197*F[1, 6]*F[3, 17])/204 - 
   (93*F[1, 1]*F[3, 18])/136 + (7*F[1, 2]*F[3, 18])/136 + 
   (11*F[1, 3]*F[3, 18])/136 - (87*F[1, 5]*F[3, 18])/68 - 
   (563*F[1, 6]*F[3, 18])/136 - (429*F[1, 1]*F[3, 19])/17 + 
   (449*F[1, 2]*F[3, 19])/612 + (8735*F[1, 3]*F[3, 19])/306 + 
   (83*F[1, 5]*F[3, 19])/17 - (7159*F[1, 6]*F[3, 19])/612 + 
   (93*F[1, 1]*F[3, 20])/136 - (7*F[1, 2]*F[3, 20])/136 - 
   (11*F[1, 3]*F[3, 20])/136 + (87*F[1, 5]*F[3, 20])/68 + 
   (563*F[1, 6]*F[3, 20])/136 - (1011*F[1, 1]*F[3, 21])/68 + 
   (7*F[1, 2]*F[3, 21])/68 + (1759*F[1, 3]*F[3, 21])/102 + 
   (117*F[1, 5]*F[3, 21])/34 - (547*F[1, 6]*F[3, 21])/102 - 
   (549*F[1, 1]*F[3, 22])/68 + (11*F[1, 2]*F[3, 22])/204 + 
   (673*F[1, 3]*F[3, 22])/204 - (99*F[1, 5]*F[3, 22])/34 - 
   (943*F[1, 6]*F[3, 22])/204 - (83*F[1, 1]*F[3, 23])/102 - 
   (F[1, 2]*F[3, 23])/306 + (115*F[1, 3]*F[3, 23])/306 + 
   (43*F[1, 5]*F[3, 23])/51 - (7*F[1, 6]*F[3, 23])/306 - 
   (333599*F[1, 1]*F[3, 24])/1224 + (1763*F[1, 2]*F[3, 24])/612 + 
   (26171*F[1, 3]*F[3, 24])/102 + (1096*F[1, 5]*F[3, 24])/153 - 
   (204155*F[1, 6]*F[3, 24])/1224 + (12859*F[1, 1]*F[3, 25])/102 - 
   (70*F[1, 2]*F[3, 25])/51 - (7995*F[1, 3]*F[3, 25])/68 - 
   (113*F[1, 5]*F[3, 25])/51 + (15907*F[1, 6]*F[3, 25])/204 + 
   (87085*F[1, 1]*F[3, 26])/408 - (1367*F[1, 2]*F[3, 26])/612 - 
   (31015*F[1, 3]*F[3, 26])/153 - (889*F[1, 5]*F[3, 26])/102 + 
   (150539*F[1, 6]*F[3, 26])/1224 - (337*F[1, 1]*F[3, 27])/17 + 
   (59*F[1, 2]*F[3, 27])/306 + (6883*F[1, 3]*F[3, 27])/306 + 
   (78*F[1, 5]*F[3, 27])/17 - (1094*F[1, 6]*F[3, 27])/153 + 
   (3711*F[1, 1]*F[3, 28])/68 - (679*F[1, 2]*F[3, 28])/612 - 
   (35645*F[1, 3]*F[3, 28])/612 - (71*F[1, 5]*F[3, 28])/34 + 
   (29519*F[1, 6]*F[3, 28])/612 - 3*F[4, 5] - F[4, 6]/12 - F[4, 8]/6 - 
   F[4, 15]/3 + 9*F[4, 18] - (2*F[4, 19])/3 - 3*F[4, 21] + (23*F[4, 26])/2 - 
   F[4, 34]/18 + F[4, 35] - F[4, 37]/6 + 8*F[4, 38] + (35*F[4, 39])/6 - 
   F[4, 40]/3 - F[4, 41] - F[4, 42]/6 + 2*F[4, 43] + F[4, 67] + F[4, 110] + 
   F[4, 111] + (33973*F[1, 1]^3*im[1, 1])/72 + 
   (20729*F[1, 1]^2*F[1, 2]*im[1, 1])/612 + 
   (12559*F[1, 1]*F[1, 2]^2*im[1, 1])/816 - (37207*F[1, 2]^3*im[1, 1])/2448 - 
   (245665*F[1, 1]^2*F[1, 3]*im[1, 1])/612 - 
   (15953*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/306 - 
   (5003*F[1, 2]^2*F[1, 3]*im[1, 1])/272 - (842*F[1, 1]*F[1, 3]^2*im[1, 1])/
    153 + (4453*F[1, 2]*F[1, 3]^2*im[1, 1])/306 + 24*F[1, 3]^3*im[1, 1] - 
   (1640885*F[1, 1]^2*F[1, 4]*im[1, 1])/1224 + 
   (1689*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/136 + 
   (1193*F[1, 2]^2*F[1, 4]*im[1, 1])/816 + 
   (79491*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/68 + 
   (55*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/408 + 
   (485933*F[1, 1]*F[1, 4]^2*im[1, 1])/272 - 
   (46319*F[1, 2]*F[1, 4]^2*im[1, 1])/2448 - 
   (1072211*F[1, 3]*F[1, 4]^2*im[1, 1])/816 - (3243407*F[1, 4]^3*im[1, 1])/
    7344 + (325199*F[1, 1]^2*F[1, 5]*im[1, 1])/408 - 
   (1001*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/102 - 
   (3*F[1, 2]^2*F[1, 5]*im[1, 1])/16 - 
   (11217*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/17 + 
   (6007*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/612 + 
   (14465*F[1, 3]^2*F[1, 5]*im[1, 1])/612 - 
   (291153*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/136 + 
   (483*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/136 + 
   (204730*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/153 + 
   (2069231*F[1, 4]^2*F[1, 5]*im[1, 1])/2448 + 
   (139243*F[1, 1]*F[1, 5]^2*im[1, 1])/306 + (105*F[1, 2]*F[1, 5]^2*im[1, 1])/
    17 - (20351*F[1, 3]*F[1, 5]^2*im[1, 1])/102 - 
   (244387*F[1, 4]*F[1, 5]^2*im[1, 1])/612 + (117139*F[1, 5]^3*im[1, 1])/
    3672 - (224531*F[1, 1]^2*F[1, 6]*im[1, 1])/1224 + 
   (33125*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/612 + 
   (38275*F[1, 2]^2*F[1, 6]*im[1, 1])/2448 + 
   (110039*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/204 - 
   (10295*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/306 - 
   (23*F[1, 3]^2*F[1, 6]*im[1, 1])/36 + 
   (404633*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/1224 - 
   (22667*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/1224 - 
   (305381*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/306 + 
   (453361*F[1, 4]^2*F[1, 6]*im[1, 1])/816 - 
   (359171*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/1224 + 
   (95*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/612 + 
   (288367*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/612 - 
   (384607*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/1224 - 
   (5785*F[1, 5]^2*F[1, 6]*im[1, 1])/136 - 
   (174113*F[1, 1]*F[1, 6]^2*im[1, 1])/612 - (67*F[1, 2]*F[1, 6]^2*im[1, 1])/
    68 - (10100*F[1, 3]*F[1, 6]^2*im[1, 1])/51 + 
   (24211*F[1, 4]*F[1, 6]^2*im[1, 1])/34 - 
   (277061*F[1, 5]*F[1, 6]^2*im[1, 1])/1224 + (225377*F[1, 6]^3*im[1, 1])/
    1224 + (77*F[1, 1]*F[2, 3]*im[1, 1])/68 - (F[1, 2]*F[2, 3]*im[1, 1])/
    102 + (5447*F[1, 3]*F[2, 3]*im[1, 1])/204 + (9*F[1, 5]*F[2, 3]*im[1, 1])/
    17 - (211*F[1, 6]*F[2, 3]*im[1, 1])/102 - 
   (1454039*F[1, 1]*F[2, 4]*im[1, 1])/1224 - (1051*F[1, 2]*F[2, 4]*im[1, 1])/
    306 + (647851*F[1, 3]*F[2, 4]*im[1, 1])/612 + 
   (79379*F[1, 4]*F[2, 4]*im[1, 1])/306 - (21619*F[1, 5]*F[2, 4]*im[1, 1])/
    51 - (1138207*F[1, 6]*F[2, 4]*im[1, 1])/1224 - 
   (541*F[1, 1]*F[2, 5]*im[1, 1])/17 + (38*F[1, 2]*F[2, 5]*im[1, 1])/153 + 
   (15017*F[1, 3]*F[2, 5]*im[1, 1])/306 + (112*F[1, 5]*F[2, 5]*im[1, 1])/17 - 
   (1313*F[1, 6]*F[2, 5]*im[1, 1])/306 - (297*F[1, 1]*F[2, 6]*im[1, 1])/17 + 
   (2665*F[1, 2]*F[2, 6]*im[1, 1])/306 + (5975*F[1, 3]*F[2, 6]*im[1, 1])/
    306 + (335*F[1, 5]*F[2, 6]*im[1, 1])/34 - (3407*F[1, 6]*F[2, 6]*im[1, 1])/
    306 - (1047425*F[1, 1]*F[2, 7]*im[1, 1])/1224 + 
   (3847*F[1, 2]*F[2, 7]*im[1, 1])/612 + (329599*F[1, 3]*F[2, 7]*im[1, 1])/
    612 + (90154*F[1, 4]*F[2, 7]*im[1, 1])/153 - 
   (79211*F[1, 5]*F[2, 7]*im[1, 1])/306 - (253757*F[1, 6]*F[2, 7]*im[1, 1])/
    1224 - (31*F[1, 1]*F[2, 17]*im[1, 1])/34 - 
   (406*F[1, 2]*F[2, 17]*im[1, 1])/51 - (404*F[1, 3]*F[2, 17]*im[1, 1])/51 + 
   (273*F[1, 4]*F[2, 17]*im[1, 1])/34 - (331*F[1, 5]*F[2, 17]*im[1, 1])/34 + 
   (128*F[1, 6]*F[2, 17]*im[1, 1])/51 + (265*F[3, 5]*im[1, 1])/34 + 
   (273*F[3, 6]*im[1, 1])/34 - (1349*F[3, 7]*im[1, 1])/68 + 
   (1979*F[3, 8]*im[1, 1])/102 + (93271*F[3, 9]*im[1, 1])/306 + 
   (1333*F[3, 10]*im[1, 1])/68 + (273*F[3, 11]*im[1, 1])/68 - 
   (273*F[3, 12]*im[1, 1])/34 - (123365*F[3, 14]*im[1, 1])/612 + 
   (76319*F[3, 15]*im[1, 1])/612 + (14*F[3, 16]*im[1, 1])/51 - 
   (447*F[3, 17]*im[1, 1])/68 + (819*F[3, 18]*im[1, 1])/136 + 
   (715*F[3, 19]*im[1, 1])/204 - (819*F[3, 20]*im[1, 1])/136 - 
   (31*F[3, 21]*im[1, 1])/68 + (837*F[3, 22]*im[1, 1])/68 - 
   (13*F[3, 23]*im[1, 1])/34 + (107467*F[3, 24]*im[1, 1])/612 - 
   (4297*F[3, 25]*im[1, 1])/51 - (25501*F[3, 26]*im[1, 1])/204 - 
   (11*F[3, 27]*im[1, 1])/102 - (8665*F[3, 28]*im[1, 1])/204 - 
   (1171781*F[1, 1]^2*im[1, 1]^2)/1632 - (10915*F[1, 1]*F[1, 2]*im[1, 1]^2)/
    306 - (22555*F[1, 2]^2*im[1, 1]^2)/3672 + 
   (57829*F[1, 1]*F[1, 3]*im[1, 1]^2)/153 + 
   (35497*F[1, 2]*F[1, 3]*im[1, 1]^2)/1224 - (86125*F[1, 3]^2*im[1, 1]^2)/
    1836 + (21393071*F[1, 1]*F[1, 4]*im[1, 1]^2)/14688 + 
   (2813*F[1, 2]*F[1, 4]*im[1, 1]^2)/864 - 
   (8300795*F[1, 3]*F[1, 4]*im[1, 1]^2)/14688 - 
   (2293039*F[1, 4]^2*im[1, 1]^2)/2448 - (4532333*F[1, 1]*F[1, 5]*im[1, 1]^2)/
    7344 - (95363*F[1, 2]*F[1, 5]*im[1, 1]^2)/14688 + 
   (1753153*F[1, 3]*F[1, 5]*im[1, 1]^2)/14688 + 
   (7058231*F[1, 4]*F[1, 5]*im[1, 1]^2)/7344 - (1155301*F[1, 5]^2*im[1, 1]^2)/
    7344 + (1466351*F[1, 1]*F[1, 6]*im[1, 1]^2)/3672 - 
   (24271*F[1, 2]*F[1, 6]*im[1, 1]^2)/2448 - 
   (745313*F[1, 3]*F[1, 6]*im[1, 1]^2)/2448 - 
   (5107943*F[1, 4]*F[1, 6]*im[1, 1]^2)/14688 + 
   (2067913*F[1, 5]*F[1, 6]*im[1, 1]^2)/7344 + (1143691*F[1, 6]^2*im[1, 1]^2)/
    14688 - (515*F[2, 3]*im[1, 1]^2)/34 + (226925*F[2, 4]*im[1, 1]^2)/306 - 
   (4481*F[2, 5]*im[1, 1]^2)/408 - (593*F[2, 6]*im[1, 1]^2)/1224 + 
   (239707*F[2, 7]*im[1, 1]^2)/612 + (273*F[2, 17]*im[1, 1]^2)/34 + 
   (131641*F[1, 1]*im[1, 1]^3)/612 + (122353*F[1, 2]*im[1, 1]^3)/14688 + 
   (1886309*F[1, 3]*im[1, 1]^3)/14688 - (6010715*F[1, 4]*im[1, 1]^3)/14688 + 
   (1589419*F[1, 5]*im[1, 1]^3)/14688 - (2073071*F[1, 6]*im[1, 1]^3)/7344 + 
   (584801*im[1, 1]^4)/13770 - (1335251*F[1, 1]*re[3, 1])/1224 + 
   (18845*F[1, 2]*re[3, 1])/1224 + (114465*F[1, 3]*re[3, 1])/136 + 
   (26447*F[1, 5]*re[3, 1])/612 - (628597*F[1, 6]*re[3, 1])/1224 + 
   (880769*im[1, 1]*re[3, 1])/1224, Fr["p12435"][4, 136] -> 
  (118699*F[1, 1]^4)/3672 + (5426*F[1, 1]^3*F[1, 2])/1377 + 
   (730*F[1, 1]^2*F[1, 2]^2)/153 - (419*F[1, 1]*F[1, 2]^3)/918 - 
   (205*F[1, 2]^4)/108 - (715891*F[1, 1]^3*F[1, 3])/11016 - 
   (52745*F[1, 1]^2*F[1, 2]*F[1, 3])/1836 - (33187*F[1, 1]*F[1, 2]^2*F[1, 3])/
    1836 - (2287*F[1, 2]^3*F[1, 3])/306 + (31055*F[1, 1]^2*F[1, 3]^2)/1836 + 
   (29959*F[1, 1]*F[1, 2]*F[1, 3]^2)/1836 + (4855*F[1, 2]^2*F[1, 3]^2)/1836 - 
   (38941*F[1, 1]*F[1, 3]^3)/1836 - (22495*F[1, 2]*F[1, 3]^3)/5508 + 
   (16091*F[1, 3]^4)/2754 - (33790*F[1, 1]^3*F[1, 4])/459 + 
   (314*F[1, 1]^2*F[1, 2]*F[1, 4])/27 - (8215*F[1, 1]*F[1, 2]^2*F[1, 4])/
    816 + (281*F[1, 2]^3*F[1, 4])/72 + (137833*F[1, 1]^2*F[1, 3]*F[1, 4])/
    918 + (48997*F[1, 2]^2*F[1, 3]*F[1, 4])/2448 + 
   (687977*F[1, 1]^2*F[1, 4]^2)/1836 - (71065*F[1, 1]*F[1, 2]*F[1, 4]^2)/
    918 + (79*F[1, 2]^2*F[1, 4]^2)/18 - (1391893*F[1, 1]*F[1, 3]*F[1, 4]^2)/
    1836 + (6289*F[1, 2]*F[1, 3]*F[1, 4]^2)/306 - 
   (9964877*F[1, 1]*F[1, 4]^3)/22032 + (54539*F[1, 2]*F[1, 4]^3)/648 + 
   (20103793*F[1, 3]*F[1, 4]^3)/22032 + (489761*F[1, 1]^3*F[1, 5])/7344 - 
   (18635*F[1, 1]^2*F[1, 2]*F[1, 5])/612 - (23515*F[1, 1]*F[1, 2]^2*F[1, 5])/
    2448 - (13399*F[1, 2]^3*F[1, 5])/3672 - 
   (116539*F[1, 1]^2*F[1, 3]*F[1, 5])/612 + 
   (7333*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/459 - 
   (14519*F[1, 2]^2*F[1, 3]*F[1, 5])/7344 - (62827*F[1, 1]*F[1, 3]^2*F[1, 5])/
    1836 - (7507*F[1, 2]*F[1, 3]^2*F[1, 5])/459 + 
   (39209*F[1, 3]^3*F[1, 5])/1836 - (2391551*F[1, 1]^2*F[1, 4]*F[1, 5])/
    3672 + (477203*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/3672 + 
   (14251*F[1, 2]^2*F[1, 4]*F[1, 5])/1224 + 
   (675086*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/459 + 
   (1315*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/1224 + 
   (308089*F[1, 1]*F[1, 4]^2*F[1, 5])/612 - 
   (552965*F[1, 2]*F[1, 4]^2*F[1, 5])/3672 - 
   (13259561*F[1, 3]*F[1, 4]^2*F[1, 5])/7344 + (1728791*F[1, 4]^3*F[1, 5])/
    3672 + (1083713*F[1, 1]^2*F[1, 5]^2)/7344 - 
   (18175*F[1, 1]*F[1, 2]*F[1, 5]^2)/408 - (461*F[1, 2]^2*F[1, 5]^2)/408 - 
   (634297*F[1, 1]*F[1, 3]*F[1, 5]^2)/1224 - 
   (32587*F[1, 2]*F[1, 3]*F[1, 5]^2)/3672 + (7994*F[1, 3]^2*F[1, 5]^2)/459 + 
   (403693*F[1, 1]*F[1, 4]*F[1, 5]^2)/1224 + 
   (146723*F[1, 2]*F[1, 4]*F[1, 5]^2)/1836 + 
   (3150401*F[1, 3]*F[1, 4]*F[1, 5]^2)/3672 - (2270393*F[1, 4]^2*F[1, 5]^2)/
    2448 - (319891*F[1, 1]*F[1, 5]^3)/1377 - (18149*F[1, 2]*F[1, 5]^3)/2754 - 
   (71192*F[1, 3]*F[1, 5]^3)/1377 + (179957*F[1, 4]*F[1, 5]^3)/408 - 
   (52205*F[1, 5]^4)/1836 + (156991*F[1, 1]^3*F[1, 6])/1296 - 
   (2569*F[1, 1]^2*F[1, 2]*F[1, 6])/459 + (4373*F[1, 1]*F[1, 2]^2*F[1, 6])/
    918 - (2317*F[1, 2]^3*F[1, 6])/459 - (803747*F[1, 1]^2*F[1, 3]*F[1, 6])/
    3672 - (1484*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/51 - 
   (4915*F[1, 2]^2*F[1, 3]*F[1, 6])/918 + (57211*F[1, 1]*F[1, 3]^2*F[1, 6])/
    1836 + (2522*F[1, 2]*F[1, 3]^2*F[1, 6])/153 - 
   (110137*F[1, 3]^3*F[1, 6])/5508 - (72061*F[1, 1]^2*F[1, 4]*F[1, 6])/3672 - 
   (23*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/18 - (3305*F[1, 2]^2*F[1, 4]*F[1, 6])/
    1224 - (13907*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/306 - 
   (252737*F[1, 1]*F[1, 4]^2*F[1, 6])/2448 + 
   (93511*F[1, 2]*F[1, 4]^2*F[1, 6])/1836 + 
   (289487*F[1, 3]*F[1, 4]^2*F[1, 6])/459 - (2754161*F[1, 4]^3*F[1, 6])/
    11016 - (687715*F[1, 1]^2*F[1, 5]*F[1, 6])/2448 + 
   (22105*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/918 - 
   (8465*F[1, 2]^2*F[1, 5]*F[1, 6])/3672 + 
   (890525*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/1836 + 
   (4526*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/153 - 
   (14584*F[1, 3]^2*F[1, 5]*F[1, 6])/459 + 
   (24109*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/136 - 
   (208241*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/1836 - 
   (1116227*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/918 + 
   (352333*F[1, 4]^2*F[1, 5]*F[1, 6])/432 + 
   (350357*F[1, 1]*F[1, 5]^2*F[1, 6])/1836 + (4619*F[1, 2]*F[1, 5]^2*F[1, 6])/
    102 + (1341041*F[1, 3]*F[1, 5]^2*F[1, 6])/3672 - 
   (790679*F[1, 4]*F[1, 5]^2*F[1, 6])/918 + (289202*F[1, 5]^3*F[1, 6])/1377 - 
   (430595*F[1, 1]^2*F[1, 6]^2)/3672 + (87283*F[1, 1]*F[1, 2]*F[1, 6]^2)/
    1836 + (35*F[1, 2]^2*F[1, 6]^2)/34 + (630539*F[1, 1]*F[1, 3]*F[1, 6]^2)/
    1836 - (42425*F[1, 2]*F[1, 3]*F[1, 6]^2)/1836 + 
   (251*F[1, 3]^2*F[1, 6]^2)/17 + (247871*F[1, 1]*F[1, 4]*F[1, 6]^2)/3672 - 
   (559*F[1, 2]*F[1, 4]*F[1, 6]^2)/54 - (48056*F[1, 3]*F[1, 4]*F[1, 6]^2)/
    459 - (643243*F[1, 4]^2*F[1, 6]^2)/3672 + 
   (319195*F[1, 1]*F[1, 5]*F[1, 6]^2)/1836 - 
   (11567*F[1, 2]*F[1, 5]*F[1, 6]^2)/306 - (145957*F[1, 3]*F[1, 5]*F[1, 6]^2)/
    612 + (1033397*F[1, 4]*F[1, 5]*F[1, 6]^2)/3672 - 
   (46939*F[1, 5]^2*F[1, 6]^2)/204 - (90725*F[1, 1]*F[1, 6]^3)/3672 - 
   (13127*F[1, 2]*F[1, 6]^3)/1377 - (381125*F[1, 3]*F[1, 6]^3)/2754 + 
   (47255*F[1, 4]*F[1, 6]^3)/1836 - (7*F[1, 5]*F[1, 6]^3)/2 + 
   (47104*F[1, 6]^4)/1377 - (1081*F[1, 1]^2*F[2, 3])/612 - 
   (F[1, 1]*F[1, 2]*F[2, 3])/18 + (10*F[1, 1]*F[1, 3]*F[2, 3])/51 - 
   (F[1, 2]*F[1, 3]*F[2, 3])/18 + (3041*F[1, 3]^2*F[2, 3])/204 - 
   (265*F[1, 1]*F[1, 5]*F[2, 3])/306 + (1147*F[1, 3]*F[1, 5]*F[2, 3])/102 + 
   (73*F[1, 5]^2*F[2, 3])/18 + (473*F[1, 1]*F[1, 6]*F[2, 3])/306 - 
   (2315*F[1, 3]*F[1, 6]*F[2, 3])/306 - (46*F[1, 5]*F[1, 6]*F[2, 3])/9 + 
   (14*F[1, 6]^2*F[2, 3])/9 - (19*F[2, 3]^2)/12 - 
   (18971*F[1, 1]^2*F[2, 4])/306 + (505*F[1, 1]*F[1, 2]*F[2, 4])/51 + 
   (14*F[1, 2]^2*F[2, 4])/9 + (4275*F[1, 1]*F[1, 3]*F[2, 4])/34 + 
   (263*F[1, 2]*F[1, 3]*F[2, 4])/153 + (218735*F[1, 1]*F[1, 4]*F[2, 4])/918 - 
   (1085*F[1, 2]*F[1, 4]*F[2, 4])/27 - (441217*F[1, 3]*F[1, 4]*F[2, 4])/918 - 
   (698455*F[1, 1]*F[1, 5]*F[2, 4])/1836 + (38687*F[1, 2]*F[1, 5]*F[2, 4])/
    459 + (1646107*F[1, 3]*F[1, 5]*F[2, 4])/1836 - 
   (33619*F[1, 4]*F[1, 5]*F[2, 4])/136 + (188507*F[1, 5]^2*F[2, 4])/408 - 
   (178885*F[1, 1]*F[1, 6]*F[2, 4])/612 + (19778*F[1, 2]*F[1, 6]*F[2, 4])/
    459 + (970795*F[1, 3]*F[1, 6]*F[2, 4])/1836 + 
   (507709*F[1, 4]*F[1, 6]*F[2, 4])/3672 + (77269*F[1, 5]*F[1, 6]*F[2, 4])/
    3672 - (125795*F[1, 6]^2*F[2, 4])/918 - (22*F[1, 1]^2*F[2, 5])/9 - 
   (251*F[1, 1]*F[1, 3]*F[2, 5])/34 + (38*F[1, 2]*F[1, 3]*F[2, 5])/27 + 
   (10943*F[1, 3]^2*F[2, 5])/459 + (32*F[1, 1]*F[1, 5]*F[2, 5])/9 + 
   (1243*F[1, 3]*F[1, 5]*F[2, 5])/153 - (16*F[1, 5]^2*F[2, 5])/9 - 
   (3415*F[1, 1]*F[1, 6]*F[2, 5])/306 + (38*F[1, 2]*F[1, 6]*F[2, 5])/27 + 
   (559*F[1, 3]*F[1, 6]*F[2, 5])/34 + (607*F[1, 5]*F[1, 6]*F[2, 5])/51 - 
   (1285*F[1, 6]^2*F[2, 5])/918 + 4*F[2, 3]*F[2, 5] + (2*F[2, 5]^2)/9 - 
   (1256*F[1, 1]^2*F[2, 6])/153 + (2119*F[1, 1]*F[1, 2]*F[2, 6])/918 + 
   (37*F[1, 2]^2*F[2, 6])/18 + (16685*F[1, 1]*F[1, 3]*F[2, 6])/918 + 
   (1811*F[1, 2]*F[1, 3]*F[2, 6])/306 - (92*F[1, 3]^2*F[2, 6])/51 + 
   (862*F[1, 1]*F[1, 5]*F[2, 6])/51 - (1094*F[1, 2]*F[1, 5]*F[2, 6])/459 - 
   (8377*F[1, 3]*F[1, 5]*F[2, 6])/459 - (1330*F[1, 5]^2*F[2, 6])/153 - 
   (6073*F[1, 1]*F[1, 6]*F[2, 6])/459 + (1790*F[1, 2]*F[1, 6]*F[2, 6])/459 + 
   (9073*F[1, 3]*F[1, 6]*F[2, 6])/459 + (6295*F[1, 5]*F[1, 6]*F[2, 6])/459 - 
   (2305*F[1, 6]^2*F[2, 6])/459 + (17*F[2, 6]^2)/9 - 
   (172951*F[1, 1]^2*F[2, 7])/612 + (2717*F[1, 1]*F[1, 2]*F[2, 7])/54 + 
   (1054237*F[1, 1]*F[1, 3]*F[2, 7])/1836 + (1118371*F[1, 1]*F[1, 4]*F[2, 7])/
    1836 - (2972*F[1, 2]*F[1, 4]*F[2, 7])/27 - 
   (2267135*F[1, 3]*F[1, 4]*F[2, 7])/1836 + (92435*F[1, 1]*F[1, 5]*F[2, 7])/
    3672 + (1330*F[1, 2]*F[1, 5]*F[2, 7])/27 + 
   (247804*F[1, 3]*F[1, 5]*F[2, 7])/459 - (775579*F[1, 4]*F[1, 5]*F[2, 7])/
    1224 + (42400*F[1, 5]^2*F[2, 7])/153 + (605*F[1, 1]*F[1, 6]*F[2, 7])/
    136 - (85*F[1, 2]*F[1, 6]*F[2, 7])/3 - (11497*F[1, 3]*F[1, 6]*F[2, 7])/
    36 + (1222729*F[1, 4]*F[1, 6]*F[2, 7])/3672 - 
   (286409*F[1, 5]*F[1, 6]*F[2, 7])/918 + (770*F[1, 6]^2*F[2, 7])/9 - 
   (47*F[1, 1]*F[1, 2]*F[2, 17])/34 + (7*F[1, 2]^2*F[2, 17])/9 - 
   (47*F[1, 1]*F[1, 3]*F[2, 17])/34 + (167*F[1, 2]*F[1, 3]*F[2, 17])/102 + 
   (263*F[1, 3]^2*F[2, 17])/306 + (47*F[1, 1]*F[1, 4]*F[2, 17])/34 - 
   (7*F[1, 2]*F[1, 4]*F[2, 17])/9 - (263*F[1, 3]*F[1, 4]*F[2, 17])/306 - 
   (47*F[1, 1]*F[1, 5]*F[2, 17])/34 + (38*F[1, 2]*F[1, 5]*F[2, 17])/17 + 
   (709*F[1, 3]*F[1, 5]*F[2, 17])/306 - (223*F[1, 4]*F[1, 5]*F[2, 17])/153 + 
   (223*F[1, 5]^2*F[2, 17])/153 + (47*F[1, 1]*F[1, 6]*F[2, 17])/34 - 
   (574*F[1, 2]*F[1, 6]*F[2, 17])/153 - (23*F[1, 3]*F[1, 6]*F[2, 17])/6 + 
   (455*F[1, 4]*F[1, 6]*F[2, 17])/153 - (226*F[1, 5]*F[1, 6]*F[2, 17])/51 + 
   (455*F[1, 6]^2*F[2, 17])/153 - (19*F[2, 23]^2)/48 + 
   (2935*F[1, 1]*F[3, 5])/612 - (23*F[1, 2]*F[3, 5])/27 - 
   (16205*F[1, 3]*F[3, 5])/1836 - (1553*F[1, 5]*F[3, 5])/306 + 
   (1835*F[1, 6]*F[3, 5])/459 + (47*F[1, 1]*F[3, 6])/34 - 
   (7*F[1, 2]*F[3, 6])/9 - (263*F[1, 3]*F[3, 6])/306 - 
   (223*F[1, 5]*F[3, 6])/153 + (455*F[1, 6]*F[3, 6])/153 - 
   (1051*F[1, 1]*F[3, 7])/153 + (109*F[1, 2]*F[3, 7])/54 + 
   (4643*F[1, 3]*F[3, 7])/459 + (1111*F[1, 5]*F[3, 7])/153 - 
   (7765*F[1, 6]*F[3, 7])/918 + (1619*F[1, 1]*F[3, 8])/68 - 
   (13*F[1, 2]*F[3, 8])/3 - (3265*F[1, 3]*F[3, 8])/68 - 
   (31391*F[1, 5]*F[3, 8])/1224 + (16795*F[1, 6]*F[3, 8])/1224 + 
   (145109*F[1, 1]*F[3, 9])/459 - (517*F[1, 2]*F[3, 9])/9 - 
   (97856*F[1, 3]*F[3, 9])/153 - (5597*F[1, 5]*F[3, 9])/17 + 
   (26635*F[1, 6]*F[3, 9])/153 + (6293*F[1, 1]*F[3, 10])/612 - 
   (113*F[1, 2]*F[3, 10])/54 - (33199*F[1, 3]*F[3, 10])/1836 - 
   (3329*F[1, 5]*F[3, 10])/306 + (8705*F[1, 6]*F[3, 10])/918 + 
   (47*F[1, 1]*F[3, 11])/68 - (7*F[1, 2]*F[3, 11])/18 - 
   (263*F[1, 3]*F[3, 11])/612 - (223*F[1, 5]*F[3, 11])/306 + 
   (455*F[1, 6]*F[3, 11])/306 - (47*F[1, 1]*F[3, 12])/34 + 
   (7*F[1, 2]*F[3, 12])/9 + (263*F[1, 3]*F[3, 12])/306 + 
   (223*F[1, 5]*F[3, 12])/153 - (455*F[1, 6]*F[3, 12])/153 - 
   (399701*F[1, 1]*F[3, 14])/1836 + (2093*F[1, 2]*F[3, 14])/54 + 
   (812629*F[1, 3]*F[3, 14])/1836 + (31135*F[1, 5]*F[3, 14])/136 - 
   (439817*F[1, 6]*F[3, 14])/3672 + (57476*F[1, 1]*F[3, 15])/459 - 
   (1187*F[1, 2]*F[3, 15])/54 - (233945*F[1, 3]*F[3, 15])/918 - 
   (158077*F[1, 5]*F[3, 15])/1224 + (247403*F[1, 6]*F[3, 15])/3672 - 
   (2089*F[1, 1]*F[3, 16])/153 + (212*F[1, 2]*F[3, 16])/27 + 
   (11159*F[1, 3]*F[3, 16])/459 + (246*F[1, 5]*F[3, 16])/17 - 
   (1880*F[1, 6]*F[3, 16])/459 - (365*F[1, 1]*F[3, 17])/204 + 
   (F[1, 2]*F[3, 17])/18 + (3899*F[1, 3]*F[3, 17])/612 + 
   (1013*F[1, 5]*F[3, 17])/306 - (203*F[1, 6]*F[3, 17])/102 + 
   (141*F[1, 1]*F[3, 18])/136 - (7*F[1, 2]*F[3, 18])/12 - 
   (263*F[1, 3]*F[3, 18])/408 - (223*F[1, 5]*F[3, 18])/204 + 
   (455*F[1, 6]*F[3, 18])/204 + (2717*F[1, 1]*F[3, 19])/153 - 
   (449*F[1, 2]*F[3, 19])/54 - (15013*F[1, 3]*F[3, 19])/459 - 
   (2879*F[1, 5]*F[3, 19])/153 + (6065*F[1, 6]*F[3, 19])/918 - 
   (141*F[1, 1]*F[3, 20])/136 + (7*F[1, 2]*F[3, 20])/12 + 
   (263*F[1, 3]*F[3, 20])/408 + (223*F[1, 5]*F[3, 20])/204 - 
   (455*F[1, 6]*F[3, 20])/204 + (2089*F[1, 1]*F[3, 21])/204 - 
   (7*F[1, 2]*F[3, 21])/6 - (12893*F[1, 3]*F[3, 21])/612 - 
   (369*F[1, 5]*F[3, 21])/34 + (470*F[1, 6]*F[3, 21])/153 + 
   (273*F[1, 1]*F[3, 22])/68 - (11*F[1, 2]*F[3, 22])/18 - 
   (4537*F[1, 3]*F[3, 22])/612 - (1045*F[1, 5]*F[3, 22])/306 + 
   (397*F[1, 6]*F[3, 22])/102 + (47*F[1, 1]*F[3, 23])/153 + 
   (F[1, 2]*F[3, 23])/27 - (14*F[1, 3]*F[3, 23])/459 - 
   (76*F[1, 5]*F[3, 23])/153 + (173*F[1, 6]*F[3, 23])/459 + 
   (339829*F[1, 1]*F[3, 24])/1836 - (1763*F[1, 2]*F[3, 24])/54 - 
   (690697*F[1, 3]*F[3, 24])/1836 - (235219*F[1, 5]*F[3, 24])/1224 + 
   (368093*F[1, 6]*F[3, 24])/3672 - (52331*F[1, 1]*F[3, 25])/612 + 
   (140*F[1, 2]*F[3, 25])/9 + (105737*F[1, 3]*F[3, 25])/612 + 
   (9031*F[1, 5]*F[3, 25])/102 - (14375*F[1, 6]*F[3, 25])/306 - 
   (88099*F[1, 1]*F[3, 26])/612 + (1367*F[1, 2]*F[3, 26])/54 + 
   (541543*F[1, 3]*F[3, 26])/1836 + (60995*F[1, 5]*F[3, 26])/408 - 
   (272987*F[1, 6]*F[3, 26])/3672 + (2089*F[1, 1]*F[3, 27])/153 - 
   (59*F[1, 2]*F[3, 27])/27 - (10292*F[1, 3]*F[3, 27])/459 - 
   (246*F[1, 5]*F[3, 27])/17 + (1880*F[1, 6]*F[3, 27])/459 - 
   (25543*F[1, 1]*F[3, 28])/612 + (679*F[1, 2]*F[3, 28])/54 + 
   (141077*F[1, 3]*F[3, 28])/1836 + (13523*F[1, 5]*F[3, 28])/306 - 
   (24415*F[1, 6]*F[3, 28])/918 + (13*F[4, 5])/6 + (17*F[4, 6])/18 + 
   (5*F[4, 8])/9 + (34*F[4, 15])/9 - (13*F[4, 18])/2 - F[4, 19]/18 + 
   (31*F[4, 21])/18 - 3*F[4, 26] + (17*F[4, 34])/27 - (5*F[4, 35])/9 + 
   (17*F[4, 37])/9 - (31*F[4, 38])/9 - (49*F[4, 39])/9 + (34*F[4, 40])/9 + 
   (7*F[4, 41])/3 + (17*F[4, 42])/9 - (37*F[4, 43])/9 - F[4, 67] - 
   F[4, 110] - F[4, 111] - (9077*F[1, 1]^3*im[1, 1])/36 + 
   (48611*F[1, 1]^2*F[1, 2]*im[1, 1])/918 + 
   (32743*F[1, 1]*F[1, 2]^2*im[1, 1])/2448 + (61055*F[1, 2]^3*im[1, 1])/
    3672 + (523663*F[1, 1]^2*F[1, 3]*im[1, 1])/918 + 
   (17416*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/459 + 
   (2897*F[1, 2]^2*F[1, 3]*im[1, 1])/144 + (60329*F[1, 1]*F[1, 3]^2*im[1, 1])/
    1836 - (1925*F[1, 2]*F[1, 3]^2*im[1, 1])/459 - 
   (2155*F[1, 3]^3*im[1, 1])/612 + (340405*F[1, 1]^2*F[1, 4]*im[1, 1])/459 - 
   (61991*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/408 - 
   (11561*F[1, 2]^2*F[1, 4]*im[1, 1])/612 - 
   (58671*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/34 - 
   (1315*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/1224 - 
   (958367*F[1, 1]*F[1, 4]^2*im[1, 1])/2448 + 
   (574735*F[1, 2]*F[1, 4]^2*im[1, 1])/3672 + 
   (14195341*F[1, 3]*F[1, 4]^2*im[1, 1])/7344 - (3750835*F[1, 4]^3*im[1, 1])/
    5508 - (21887*F[1, 1]^2*F[1, 5]*im[1, 1])/918 + 
   (22427*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/204 + 
   (19765*F[1, 2]^2*F[1, 5]*im[1, 1])/1224 + 
   (306209*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/306 + 
   (8999*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/1836 - 
   (15104*F[1, 3]^2*F[1, 5]*im[1, 1])/459 - 
   (1230229*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/1224 - 
   (108593*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/612 - 
   (1206097*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/612 + 
   (2865865*F[1, 4]^2*F[1, 5]*im[1, 1])/1224 + 
   (334699*F[1, 1]*F[1, 5]^2*im[1, 1])/459 + 
   (5693*F[1, 2]*F[1, 5]^2*im[1, 1])/204 + (18583*F[1, 3]*F[1, 5]^2*im[1, 1])/
    68 - (673067*F[1, 4]*F[1, 5]^2*im[1, 1])/408 + 
   (258496*F[1, 5]^3*im[1, 1])/1377 + (681043*F[1, 1]^2*F[1, 6]*im[1, 1])/
    1836 - (36200*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/459 + 
   (3073*F[1, 2]^2*F[1, 6]*im[1, 1])/3672 - 
   (243713*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/306 + 
   (11717*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/918 + 
   (28523*F[1, 3]^2*F[1, 6]*im[1, 1])/918 - 
   (835679*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/3672 + 
   (248599*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/1836 + 
   (675086*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/459 - 
   (135005*F[1, 4]^2*F[1, 6]*im[1, 1])/136 - 
   (2396113*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/3672 - 
   (63001*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/918 - 
   (309788*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/459 + 
   (474859*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/216 - 
   (2665567*F[1, 5]^2*F[1, 6]*im[1, 1])/3672 - 
   (766103*F[1, 1]*F[1, 6]^2*im[1, 1])/3672 + 
   (6421*F[1, 2]*F[1, 6]^2*im[1, 1])/153 + 
   (257683*F[1, 3]*F[1, 6]^2*im[1, 1])/918 - 
   (65575*F[1, 4]*F[1, 6]^2*im[1, 1])/204 + 
   (245714*F[1, 5]*F[1, 6]^2*im[1, 1])/459 + (109301*F[1, 6]^3*im[1, 1])/
    3672 + (271*F[1, 1]*F[2, 3]*im[1, 1])/102 + (F[1, 2]*F[2, 3]*im[1, 1])/
    9 - (10309*F[1, 3]*F[2, 3]*im[1, 1])/306 - 
   (2047*F[1, 5]*F[2, 3]*im[1, 1])/153 + (409*F[1, 6]*F[2, 3]*im[1, 1])/51 + 
   (307978*F[1, 1]*F[2, 4]*im[1, 1])/459 - (63799*F[1, 2]*F[2, 4]*im[1, 1])/
    459 - (711938*F[1, 3]*F[2, 4]*im[1, 1])/459 + 
   (322483*F[1, 4]*F[2, 4]*im[1, 1])/918 - (5365699*F[1, 5]*F[2, 4]*im[1, 1])/
    3672 + (60811*F[1, 6]*F[2, 4]*im[1, 1])/3672 + 
   (3041*F[1, 1]*F[2, 5]*im[1, 1])/153 - (76*F[1, 2]*F[2, 5]*im[1, 1])/27 - 
   (29773*F[1, 3]*F[2, 5]*im[1, 1])/459 - (3064*F[1, 5]*F[2, 5]*im[1, 1])/
    153 - (6602*F[1, 6]*F[2, 5]*im[1, 1])/459 - 
   (1661*F[1, 1]*F[2, 6]*im[1, 1])/306 - (4472*F[1, 2]*F[2, 6]*im[1, 1])/
    459 - (14765*F[1, 3]*F[2, 6]*im[1, 1])/918 + 
   (256*F[1, 5]*F[2, 6]*im[1, 1])/51 - (4685*F[1, 6]*F[2, 6]*im[1, 1])/459 - 
   (17729*F[1, 1]*F[2, 7]*im[1, 1])/459 - (3847*F[1, 2]*F[2, 7]*im[1, 1])/
    54 - (729553*F[1, 3]*F[2, 7]*im[1, 1])/918 + 
   (425192*F[1, 4]*F[2, 7]*im[1, 1])/459 - (2964431*F[1, 5]*F[2, 7]*im[1, 1])/
    3672 + (1673675*F[1, 6]*F[2, 7]*im[1, 1])/3672 + 
   (47*F[1, 1]*F[2, 17]*im[1, 1])/34 + (193*F[1, 2]*F[2, 17]*im[1, 1])/153 + 
   (361*F[1, 3]*F[2, 17]*im[1, 1])/306 - (104*F[1, 4]*F[2, 17]*im[1, 1])/51 + 
   (89*F[1, 5]*F[2, 17]*im[1, 1])/153 + (143*F[1, 6]*F[2, 17]*im[1, 1])/153 + 
   (521*F[3, 5]*im[1, 1])/102 - (104*F[3, 6]*im[1, 1])/51 - 
   (209*F[3, 7]*im[1, 1])/102 + (5528*F[3, 8]*im[1, 1])/153 + 
   (219673*F[3, 9]*im[1, 1])/459 + (469*F[3, 10]*im[1, 1])/51 - 
   (52*F[3, 11]*im[1, 1])/51 + (104*F[3, 12]*im[1, 1])/51 - 
   (306671*F[3, 14]*im[1, 1])/918 + (87850*F[3, 15]*im[1, 1])/459 - 
   (3218*F[3, 16]*im[1, 1])/153 - (301*F[3, 17]*im[1, 1])/51 - 
   (26*F[3, 18]*im[1, 1])/17 + (8311*F[3, 19]*im[1, 1])/306 + 
   (26*F[3, 20]*im[1, 1])/17 + (949*F[3, 21]*im[1, 1])/51 + 
   (149*F[3, 22]*im[1, 1])/51 - (8*F[3, 23]*im[1, 1])/51 + 
   (259825*F[3, 24]*im[1, 1])/918 - (39421*F[3, 25]*im[1, 1])/306 - 
   (69205*F[3, 26]*im[1, 1])/306 + (2929*F[3, 27]*im[1, 1])/153 - 
   (8063*F[3, 28]*im[1, 1])/153 - (19727*F[1, 1]^2*im[1, 1]^2)/136 - 
   (540775*F[1, 1]*F[1, 2]*im[1, 1]^2)/7344 - (288047*F[1, 2]^2*im[1, 1]^2)/
    11016 - (4197761*F[1, 1]*F[1, 3]*im[1, 1]^2)/7344 - 
   (210833*F[1, 2]*F[1, 3]*im[1, 1]^2)/7344 - (216983*F[1, 3]^2*im[1, 1]^2)/
    22032 + (38595733*F[1, 1]*F[1, 4]*im[1, 1]^2)/44064 + 
   (1637023*F[1, 2]*F[1, 4]*im[1, 1]^2)/22032 + 
   (36614899*F[1, 3]*F[1, 4]*im[1, 1]^2)/44064 - 
   (2653145*F[1, 4]^2*im[1, 1]^2)/1836 - 
   (10142765*F[1, 1]*F[1, 5]*im[1, 1]^2)/11016 - 
   (762395*F[1, 2]*F[1, 5]*im[1, 1]^2)/22032 - 
   (8124839*F[1, 3]*F[1, 5]*im[1, 1]^2)/44064 + 
   (204631*F[1, 4]*F[1, 5]*im[1, 1]^2)/108 - (4511975*F[1, 5]^2*im[1, 1]^2)/
    14688 + (23329153*F[1, 1]*F[1, 6]*im[1, 1]^2)/44064 + 
   (10267*F[1, 2]*F[1, 6]*im[1, 1]^2)/408 + 
   (9304039*F[1, 3]*F[1, 6]*im[1, 1]^2)/22032 - 
   (3643561*F[1, 4]*F[1, 6]*im[1, 1]^2)/2754 + 
   (2181959*F[1, 5]*F[1, 6]*im[1, 1]^2)/2754 - 
   (15380527*F[1, 6]^2*im[1, 1]^2)/44064 + (5755*F[2, 3]*im[1, 1]^2)/306 + 
   (1067071*F[2, 4]*im[1, 1]^2)/918 + (6244*F[2, 5]*im[1, 1]^2)/153 + 
   (26533*F[2, 6]*im[1, 1]^2)/1836 + (271925*F[2, 7]*im[1, 1]^2)/459 - 
   (104*F[2, 17]*im[1, 1]^2)/51 + (756931*F[1, 1]*im[1, 1]^3)/1632 + 
   (26777*F[1, 2]*im[1, 1]^3)/1296 - (5145221*F[1, 3]*im[1, 1]^3)/44064 - 
   (1704775*F[1, 4]*im[1, 1]^3)/2754 + (3605165*F[1, 5]*im[1, 1]^3)/44064 - 
   (734665*F[1, 6]*im[1, 1]^3)/2592 + (12575897*im[1, 1]^4)/132192 + 
   (280745*F[1, 1]*re[3, 1])/408 - (18845*F[1, 2]*re[3, 1])/108 - 
   (168523*F[1, 3]*re[3, 1])/136 - (1223189*F[1, 5]*re[3, 1])/1836 + 
   (53989*F[1, 6]*re[3, 1])/204 + (437249*im[1, 1]*re[3, 1])/459, 
 Fr["p12435"][4, 137] -> F[4, 57] - F[4, 76] + 2*F[4, 77] + (2*F[4, 78])/3 - 
   F[4, 86]/3 - 2*F[4, 93], Fr["p12435"][4, 138] -> F[4, 91], 
 Fr["p12435"][4, 139] -> (209329*F[1, 1]^4)/2448 + 
   (4201*F[1, 1]^3*F[1, 2])/432 + (1715*F[1, 1]^2*F[1, 2]^2)/102 + 
   (1505*F[1, 1]*F[1, 2]^3)/204 - (929*F[1, 2]^4)/68 - 
   (142901*F[1, 1]^3*F[1, 3])/7344 - (8527*F[1, 1]^2*F[1, 2]*F[1, 3])/306 - 
   (6679*F[1, 1]*F[1, 2]^2*F[1, 3])/612 - (788*F[1, 2]^3*F[1, 3])/51 + 
   (20917*F[1, 1]^2*F[1, 3]^2)/1224 + (880*F[1, 1]*F[1, 2]*F[1, 3]^2)/153 - 
   (4433*F[1, 2]^2*F[1, 3]^2)/612 - (863*F[1, 1]*F[1, 3]^3)/153 + 
   (3695*F[1, 2]*F[1, 3]^3)/459 + (86845*F[1, 3]^4)/7344 - 
   (6125*F[1, 1]^3*F[1, 4])/36 + (10699*F[1, 1]^2*F[1, 2]*F[1, 4])/306 - 
   (36995*F[1, 1]*F[1, 2]^2*F[1, 4])/816 - (587*F[1, 2]^3*F[1, 4])/1632 - 
   (6689*F[1, 1]^2*F[1, 3]*F[1, 4])/1224 - 
   (116*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 4])/51 + 
   (2945*F[1, 2]^2*F[1, 3]*F[1, 4])/204 + (29*F[1, 1]*F[1, 3]^2*F[1, 4])/17 + 
   (55*F[1, 2]*F[1, 3]^2*F[1, 4])/17 - (502*F[1, 3]^3*F[1, 4])/153 + 
   (2365921*F[1, 1]^2*F[1, 4]^2)/2448 - (356467*F[1, 1]*F[1, 2]*F[1, 4]^2)/
    2448 + (84419*F[1, 2]^2*F[1, 4]^2)/1632 - 
   (72157*F[1, 1]*F[1, 3]*F[1, 4]^2)/2448 + (369*F[1, 2]*F[1, 3]*F[1, 4]^2)/
    34 - (7850249*F[1, 1]*F[1, 4]^3)/7344 + (2244233*F[1, 2]*F[1, 4]^3)/
    14688 + (109879*F[1, 3]*F[1, 4]^3)/1836 - (2149441*F[1, 4]^4)/14688 + 
   (702121*F[1, 1]^3*F[1, 5])/2448 - (7519*F[1, 1]^2*F[1, 2]*F[1, 5])/612 + 
   (19195*F[1, 1]*F[1, 2]^2*F[1, 5])/816 + (70745*F[1, 2]^3*F[1, 5])/4896 - 
   (131*F[1, 1]^2*F[1, 3]*F[1, 5])/204 + 
   (1930*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/153 + 
   (1339*F[1, 2]^2*F[1, 3]*F[1, 5])/612 - (3265*F[1, 1]*F[1, 3]^2*F[1, 5])/
    612 - (1699*F[1, 2]*F[1, 3]^2*F[1, 5])/612 + 
   (6061*F[1, 3]^3*F[1, 5])/612 - (99248*F[1, 1]^2*F[1, 4]*F[1, 5])/51 + 
   (43031*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/153 - 
   (70507*F[1, 2]^2*F[1, 4]*F[1, 5])/1632 + 
   (44699*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/612 + 
   (161*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/102 - (29*F[1, 3]^2*F[1, 4]*F[1, 5])/
    17 + (6106475*F[1, 1]*F[1, 4]^2*F[1, 5])/2448 - 
   (1853375*F[1, 2]*F[1, 4]^2*F[1, 5])/4896 - 
   (242057*F[1, 3]*F[1, 4]^2*F[1, 5])/2448 - (1001111*F[1, 4]^3*F[1, 5])/
    4896 + (917053*F[1, 1]^2*F[1, 5]^2)/1224 - 
   (133129*F[1, 1]*F[1, 2]*F[1, 5]^2)/1224 - (107*F[1, 2]^2*F[1, 5]^2)/204 - 
   (7165*F[1, 1]*F[1, 3]*F[1, 5]^2)/408 + (1559*F[1, 2]*F[1, 3]*F[1, 5]^2)/
    306 - (6913*F[1, 3]^2*F[1, 5]^2)/612 - 
   (2200325*F[1, 1]*F[1, 4]*F[1, 5]^2)/1224 + 
   (108143*F[1, 2]*F[1, 4]*F[1, 5]^2)/612 + (54599*F[1, 3]*F[1, 4]*F[1, 5]^2)/
    1224 + (225523*F[1, 4]^2*F[1, 5]^2)/272 + (2535971*F[1, 1]*F[1, 5]^3)/
    7344 - (1483*F[1, 2]*F[1, 5]^3)/612 - (68147*F[1, 3]*F[1, 5]^3)/7344 - 
   (3255295*F[1, 4]*F[1, 5]^3)/7344 + (1997*F[1, 5]^4)/72 + 
   (2362295*F[1, 1]^3*F[1, 6])/7344 - (12655*F[1, 1]^2*F[1, 2]*F[1, 6])/
    2448 + (10207*F[1, 1]*F[1, 2]^2*F[1, 6])/612 - 
   (7169*F[1, 2]^3*F[1, 6])/612 - (90103*F[1, 1]^2*F[1, 3]*F[1, 6])/2448 - 
   (2105*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/51 + 
   (1543*F[1, 2]^2*F[1, 3]*F[1, 6])/612 + (5773*F[1, 1]*F[1, 3]^2*F[1, 6])/
    153 + (2333*F[1, 2]*F[1, 3]^2*F[1, 6])/204 - 
   (3883*F[1, 3]^3*F[1, 6])/1836 - (3491*F[1, 1]^2*F[1, 4]*F[1, 6])/153 + 
   (97*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/102 - 
   (1303*F[1, 2]^2*F[1, 4]*F[1, 6])/136 + 
   (1297*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/136 - 
   (116*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 6])/51 + (29*F[1, 3]^2*F[1, 4]*F[1, 6])/
    17 - (41423*F[1, 1]*F[1, 4]^2*F[1, 6])/204 + 
   (257999*F[1, 2]*F[1, 4]^2*F[1, 6])/2448 + 
   (34147*F[1, 3]*F[1, 4]^2*F[1, 6])/1224 - (6065365*F[1, 4]^3*F[1, 6])/
    7344 - (250919*F[1, 1]^2*F[1, 5]*F[1, 6])/816 + 
   (96967*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/1224 + 
   (7741*F[1, 2]^2*F[1, 5]*F[1, 6])/1224 + 
   (21563*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/612 + 
   (284*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/17 - (353*F[1, 3]^2*F[1, 5]*F[1, 6])/
    36 + (133265*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/408 - 
   (321605*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/1224 - 
   (79967*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/1224 + 
   (395225*F[1, 4]^2*F[1, 5]*F[1, 6])/306 - 
   (784711*F[1, 1]*F[1, 5]^2*F[1, 6])/2448 + 
   (49789*F[1, 2]*F[1, 5]^2*F[1, 6])/612 + (69697*F[1, 3]*F[1, 5]^2*F[1, 6])/
    2448 - (281519*F[1, 4]*F[1, 5]^2*F[1, 6])/2448 - 
   (1071247*F[1, 5]^3*F[1, 6])/7344 - (342527*F[1, 1]^2*F[1, 6]^2)/1224 + 
   (168971*F[1, 1]*F[1, 2]*F[1, 6]^2)/1224 + (387*F[1, 2]^2*F[1, 6]^2)/34 + 
   (8257*F[1, 1]*F[1, 3]*F[1, 6]^2)/1224 - (20237*F[1, 2]*F[1, 3]*F[1, 6]^2)/
    612 + (3721*F[1, 3]^2*F[1, 6]^2)/204 + (32783*F[1, 1]*F[1, 4]*F[1, 6]^2)/
    306 - (4094*F[1, 2]*F[1, 4]*F[1, 6]^2)/153 - 
   (1319*F[1, 3]*F[1, 4]*F[1, 6]^2)/153 - (606083*F[1, 4]^2*F[1, 6]^2)/1224 - 
   (4427*F[1, 1]*F[1, 5]*F[1, 6]^2)/18 - (99949*F[1, 2]*F[1, 5]*F[1, 6]^2)/
    1224 - (4711*F[1, 3]*F[1, 5]*F[1, 6]^2)/408 + 
   (37227*F[1, 4]*F[1, 5]*F[1, 6]^2)/34 - (9223*F[1, 5]^2*F[1, 6]^2)/51 - 
   (126535*F[1, 1]*F[1, 6]^3)/1224 - (65617*F[1, 2]*F[1, 6]^3)/3672 - 
   (72545*F[1, 3]*F[1, 6]^3)/3672 + (15604*F[1, 4]*F[1, 6]^3)/153 + 
   (107597*F[1, 5]*F[1, 6]^3)/408 + (383567*F[1, 6]^4)/3672 + 
   (377*F[1, 1]^2*F[2, 3])/68 - (1609*F[1, 1]*F[1, 2]*F[2, 3])/204 + 
   (361*F[1, 1]*F[1, 3]*F[2, 3])/204 - (1609*F[1, 2]*F[1, 3]*F[2, 3])/204 + 
   (635*F[1, 3]^2*F[2, 3])/102 + (139*F[1, 1]*F[1, 4]*F[2, 3])/17 - 
   F[1, 2]*F[1, 4]*F[2, 3] + (139*F[1, 3]*F[1, 4]*F[2, 3])/17 + 
   (F[1, 4]^2*F[2, 3])/2 - (17*F[1, 1]*F[1, 5]*F[2, 3])/6 - 
   (25*F[1, 3]*F[1, 5]*F[2, 3])/2 - (29*F[1, 5]^2*F[2, 3])/6 + 
   (161*F[1, 1]*F[1, 6]*F[2, 3])/102 + (229*F[1, 3]*F[1, 6]*F[2, 3])/102 + 
   (2*F[1, 5]*F[1, 6]*F[2, 3])/3 + (2*F[1, 6]^2*F[2, 3])/3 - 
   (17*F[2, 3]^2)/4 - (16105*F[1, 1]^2*F[2, 4])/102 + 
   (2025*F[1, 1]*F[1, 2]*F[2, 4])/34 + (502*F[1, 2]^2*F[2, 4])/51 + 
   (112*F[1, 1]*F[1, 3]*F[2, 4])/17 - (45*F[1, 2]*F[1, 3]*F[2, 4])/17 + 
   (F[1, 3]^2*F[2, 4])/2 + (687305*F[1, 1]*F[1, 4]*F[2, 4])/1224 - 
   (5741*F[1, 2]*F[1, 4]*F[2, 4])/72 - (11857*F[1, 3]*F[1, 4]*F[2, 4])/1224 + 
   (18229*F[1, 4]^2*F[2, 4])/612 - (1479467*F[1, 1]*F[1, 5]*F[2, 4])/1224 + 
   (20531*F[1, 2]*F[1, 5]*F[2, 4])/136 + (56639*F[1, 3]*F[1, 5]*F[2, 4])/
    1224 + (184231*F[1, 4]*F[1, 5]*F[2, 4])/1224 - 
   (3793*F[1, 5]^2*F[2, 4])/8 - (38734*F[1, 1]*F[1, 6]*F[2, 4])/51 + 
   (37777*F[1, 2]*F[1, 6]*F[2, 4])/306 + (5554*F[1, 3]*F[1, 6]*F[2, 4])/153 + 
   (186215*F[1, 4]*F[1, 6]*F[2, 4])/612 - (624895*F[1, 5]*F[1, 6]*F[2, 4])/
    612 - (245161*F[1, 6]^2*F[2, 4])/612 - (7*F[2, 4]^2)/4 - 
   (5*F[1, 1]^2*F[2, 5])/6 - 2*F[1, 1]*F[1, 2]*F[2, 5] - F[1, 2]^2*F[2, 5] - 
   (1094*F[1, 1]*F[1, 3]*F[2, 5])/51 - (415*F[1, 2]*F[1, 3]*F[2, 5])/306 + 
   (5035*F[1, 3]^2*F[2, 5])/306 - (58*F[1, 3]*F[1, 4]*F[2, 5])/51 + 
   (17*F[1, 1]*F[1, 5]*F[2, 5])/3 + 2*F[1, 2]*F[1, 5]*F[2, 5] - 
   (59*F[1, 3]*F[1, 5]*F[2, 5])/6 - (17*F[1, 5]^2*F[2, 5])/6 - 
   (2029*F[1, 1]*F[1, 6]*F[2, 5])/51 - (1027*F[1, 2]*F[1, 6]*F[2, 5])/306 + 
   (1249*F[1, 3]*F[1, 6]*F[2, 5])/102 - (58*F[1, 4]*F[1, 6]*F[2, 5])/51 + 
   (17*F[1, 5]*F[1, 6]*F[2, 5])/2 - (2480*F[1, 6]^2*F[2, 5])/153 - 
   (37*F[2, 5]^2)/12 - (637*F[1, 1]^2*F[2, 6])/34 + 
   (379*F[1, 1]*F[1, 2]*F[2, 6])/306 - (506*F[1, 2]^2*F[2, 6])/51 + 
   (973*F[1, 1]*F[1, 3]*F[2, 6])/153 - (1489*F[1, 2]*F[1, 3]*F[2, 6])/102 - 
   (3*F[1, 3]^2*F[2, 6])/17 - (116*F[1, 1]*F[1, 4]*F[2, 6])/51 + 
   (110*F[1, 2]*F[1, 4]*F[2, 6])/17 + (110*F[1, 3]*F[1, 4]*F[2, 6])/17 + 
   (709*F[1, 1]*F[1, 5]*F[2, 6])/51 + (721*F[1, 2]*F[1, 5]*F[2, 6])/153 - 
   (125*F[1, 3]*F[1, 5]*F[2, 6])/306 + (116*F[1, 4]*F[1, 5]*F[2, 6])/51 + 
   (16*F[1, 5]^2*F[2, 6])/3 - (11879*F[1, 1]*F[1, 6]*F[2, 6])/306 + 
   (1487*F[1, 2]*F[1, 6]*F[2, 6])/153 + (4541*F[1, 3]*F[1, 6]*F[2, 6])/306 - 
   (116*F[1, 4]*F[1, 6]*F[2, 6])/51 + (4361*F[1, 5]*F[1, 6]*F[2, 6])/306 - 
   (5993*F[1, 6]^2*F[2, 6])/306 - F[2, 4]*F[2, 6] - (11*F[2, 6]^2)/6 - 
   (296003*F[1, 1]^2*F[2, 7])/408 + (25343*F[1, 1]*F[1, 2]*F[2, 7])/153 - 
   F[1, 2]^2*F[2, 7] + (29975*F[1, 1]*F[1, 3]*F[2, 7])/1224 + 
   (891517*F[1, 1]*F[1, 4]*F[2, 7])/612 - (377863*F[1, 2]*F[1, 4]*F[2, 7])/
    1224 - (84583*F[1, 3]*F[1, 4]*F[2, 7])/1224 + 
   (134815*F[1, 4]^2*F[2, 7])/612 - (1215661*F[1, 1]*F[1, 5]*F[2, 7])/1224 + 
   (11191*F[1, 2]*F[1, 5]*F[2, 7])/153 + (16717*F[1, 3]*F[1, 5]*F[2, 7])/
    612 + (736595*F[1, 4]*F[1, 5]*F[2, 7])/1224 - 
   (3391*F[1, 5]^2*F[2, 7])/12 - (7889*F[1, 1]*F[1, 6]*F[2, 7])/204 - 
   (1585*F[1, 2]*F[1, 6]*F[2, 7])/18 - (64*F[1, 3]*F[1, 6]*F[2, 7])/3 + 
   (53185*F[1, 4]*F[1, 6]*F[2, 7])/51 - (167833*F[1, 5]*F[1, 6]*F[2, 7])/
    612 + (995*F[1, 6]^2*F[2, 7])/4 - (13*F[2, 7]^2)/4 + 
   (F[1, 1]^2*F[2, 16])/2 + (59*F[1, 1]*F[1, 2]*F[2, 16])/2 + 
   (158*F[1, 2]^2*F[2, 16])/3 - (57*F[1, 1]*F[1, 4]*F[2, 16])/2 - 
   (185*F[1, 2]*F[1, 4]*F[2, 16])/6 + (8*F[1, 4]^2*F[2, 16])/3 + 
   F[2, 3]*F[2, 16] - (11*F[2, 16]^2)/2 + (113*F[1, 1]*F[1, 2]*F[2, 17])/51 + 
   (251*F[1, 2]^2*F[2, 17])/51 - (53*F[1, 1]*F[1, 3]*F[2, 17])/17 + 
   (111*F[1, 2]*F[1, 3]*F[2, 17])/34 + (3*F[1, 3]^2*F[2, 17])/17 - 
   (175*F[1, 1]*F[1, 4]*F[2, 17])/102 - (530*F[1, 2]*F[1, 4]*F[2, 17])/51 - 
   (559*F[1, 3]*F[1, 4]*F[2, 17])/102 + (541*F[1, 4]^2*F[2, 17])/102 - 
   (89*F[1, 1]*F[1, 5]*F[2, 17])/34 - (433*F[1, 2]*F[1, 5]*F[2, 17])/102 - 
   (65*F[1, 3]*F[1, 5]*F[2, 17])/17 + (60*F[1, 4]*F[1, 5]*F[2, 17])/17 - 
   4*F[1, 5]^2*F[2, 17] + (89*F[1, 1]*F[1, 6]*F[2, 17])/34 - 
   (1039*F[1, 2]*F[1, 6]*F[2, 17])/102 - (541*F[1, 3]*F[1, 6]*F[2, 17])/51 + 
   (556*F[1, 4]*F[1, 6]*F[2, 17])/51 - (328*F[1, 5]*F[1, 6]*F[2, 17])/51 + 
   (532*F[1, 6]^2*F[2, 17])/51 + F[2, 3]*F[2, 17] + F[2, 4]*F[2, 17] - 
   F[2, 6]*F[2, 17] - F[2, 16]*F[2, 17] - (5*F[2, 23]^2)/4 + 
   (743*F[1, 1]*F[3, 5])/68 + (15797*F[1, 2]*F[3, 5])/612 - 
   (485*F[1, 3]*F[3, 5])/612 - (1222*F[1, 4]*F[3, 5])/51 + 
   (35*F[1, 5]*F[3, 5])/6 + (8471*F[1, 6]*F[3, 5])/612 + 
   (89*F[1, 1]*F[3, 6])/34 + (2065*F[1, 2]*F[3, 6])/102 + 
   (14*F[1, 3]*F[3, 6])/17 - (962*F[1, 4]*F[3, 6])/51 + 3*F[1, 5]*F[3, 6] + 
   (583*F[1, 6]*F[3, 6])/51 - (505*F[1, 1]*F[3, 7])/34 - 
   (3929*F[1, 2]*F[3, 7])/153 + (239*F[1, 3]*F[3, 7])/612 + 
   (1067*F[1, 4]*F[3, 7])/51 - 8*F[1, 5]*F[3, 7] - 
   (20393*F[1, 6]*F[3, 7])/612 + (24031*F[1, 1]*F[3, 8])/408 + 
   (137*F[1, 2]*F[3, 8])/408 - (4775*F[1, 3]*F[3, 8])/408 + 
   (511*F[1, 4]*F[3, 8])/68 + (397*F[1, 5]*F[3, 8])/24 + 
   (2641*F[1, 6]*F[3, 8])/51 + (247471*F[1, 1]*F[3, 9])/306 - 
   (71981*F[1, 2]*F[3, 9])/612 - (2236*F[1, 3]*F[3, 9])/51 + 
   (50795*F[1, 4]*F[3, 9])/612 + (1973*F[1, 5]*F[3, 9])/6 + 
   (53645*F[1, 6]*F[3, 9])/102 + (1575*F[1, 1]*F[3, 10])/68 + 
   (19123*F[1, 2]*F[3, 10])/612 - (307*F[1, 3]*F[3, 10])/153 - 
   (1327*F[1, 4]*F[3, 10])/51 + (65*F[1, 5]*F[3, 10])/6 + 
   (5467*F[1, 6]*F[3, 10])/153 + (89*F[1, 1]*F[3, 11])/68 + 
   (3085*F[1, 2]*F[3, 11])/204 + (55*F[1, 3]*F[3, 11])/51 - 
   (770*F[1, 4]*F[3, 11])/51 + (19*F[1, 5]*F[3, 11])/6 + 
   (413*F[1, 6]*F[3, 11])/102 - (123*F[1, 1]*F[3, 12])/34 + 
   (251*F[1, 2]*F[3, 12])/51 + (35*F[1, 3]*F[3, 12])/102 - 
   (110*F[1, 4]*F[3, 12])/17 - (10*F[1, 5]*F[3, 12])/3 - 
   (566*F[1, 6]*F[3, 12])/51 - F[1, 1]*F[3, 13] + 10*F[1, 2]*F[3, 13] + 
   F[1, 3]*F[3, 13] - 10*F[1, 4]*F[3, 13] - (677911*F[1, 1]*F[3, 14])/1224 + 
   (125249*F[1, 2]*F[3, 14])/1224 + (48521*F[1, 3]*F[3, 14])/1224 - 
   (22561*F[1, 4]*F[3, 14])/306 - (1717*F[1, 5]*F[3, 14])/8 - 
   (227101*F[1, 6]*F[3, 14])/612 + (397117*F[1, 1]*F[3, 15])/1224 - 
   (14867*F[1, 2]*F[3, 15])/306 - (3863*F[1, 3]*F[3, 15])/1224 + 
   (19657*F[1, 4]*F[3, 15])/1224 + (1121*F[1, 5]*F[3, 15])/8 + 
   (58745*F[1, 6]*F[3, 15])/306 - (565*F[1, 1]*F[3, 16])/17 + 
   (13433*F[1, 2]*F[3, 16])/306 + (5395*F[1, 3]*F[3, 16])/306 - 
   (968*F[1, 4]*F[3, 16])/17 - 7*F[1, 5]*F[3, 16] - 
   (2138*F[1, 6]*F[3, 16])/153 - (649*F[1, 1]*F[3, 17])/68 + 
   (1507*F[1, 2]*F[3, 17])/204 - (496*F[1, 3]*F[3, 17])/51 - 
   (139*F[1, 4]*F[3, 17])/17 - (35*F[1, 5]*F[3, 17])/6 - 
   (31*F[1, 6]*F[3, 17])/34 + (97*F[1, 1]*F[3, 18])/136 - 
   (1463*F[1, 2]*F[3, 18])/272 + (19*F[1, 3]*F[3, 18])/17 - 
   (499*F[1, 4]*F[3, 18])/272 + (23*F[1, 5]*F[3, 18])/4 + 
   (345*F[1, 6]*F[3, 18])/68 + (1491*F[1, 1]*F[3, 19])/34 - 
   (8243*F[1, 2]*F[3, 19])/153 - (11935*F[1, 3]*F[3, 19])/612 + 
   (3455*F[1, 4]*F[3, 19])/51 + (32*F[1, 5]*F[3, 19])/3 + 
   (13933*F[1, 6]*F[3, 19])/612 - (369*F[1, 1]*F[3, 20])/136 - 
   (7921*F[1, 2]*F[3, 20])/272 - (19*F[1, 3]*F[3, 20])/17 + 
   (4715*F[1, 4]*F[3, 20])/272 - (19*F[1, 5]*F[3, 20])/4 - 
   (413*F[1, 6]*F[3, 20])/68 + (1661*F[1, 1]*F[3, 21])/68 - 
   (2747*F[1, 2]*F[3, 21])/204 - (1873*F[1, 3]*F[3, 21])/204 + 
   (784*F[1, 4]*F[3, 21])/51 + (37*F[1, 5]*F[3, 21])/6 + 
   (1951*F[1, 6]*F[3, 21])/204 + (951*F[1, 1]*F[3, 22])/68 + 
   (1885*F[1, 2]*F[3, 22])/204 + (661*F[1, 3]*F[3, 22])/102 - 
   (137*F[1, 4]*F[3, 22])/17 + (67*F[1, 5]*F[3, 22])/6 + 
   (205*F[1, 6]*F[3, 22])/34 + (58*F[1, 1]*F[3, 23])/51 + 
   (1507*F[1, 2]*F[3, 23])/306 - (97*F[1, 3]*F[3, 23])/306 - 
   (278*F[1, 4]*F[3, 23])/51 - (2*F[1, 5]*F[3, 23])/3 - 
   (127*F[1, 6]*F[3, 23])/153 + (578675*F[1, 1]*F[3, 24])/1224 - 
   (7655*F[1, 2]*F[3, 24])/102 - (26045*F[1, 3]*F[3, 24])/1224 + 
   (53003*F[1, 4]*F[3, 24])/1224 + (4735*F[1, 5]*F[3, 24])/24 + 
   (181123*F[1, 6]*F[3, 24])/612 - (7441*F[1, 1]*F[3, 25])/34 + 
   (4865*F[1, 2]*F[3, 25])/204 + (1757*F[1, 3]*F[3, 25])/204 - 
   (1181*F[1, 4]*F[3, 25])/102 - (369*F[1, 5]*F[3, 25])/4 - 
   (9489*F[1, 6]*F[3, 25])/68 - (50147*F[1, 1]*F[3, 26])/136 + 
   (130051*F[1, 2]*F[3, 26])/1224 + (24329*F[1, 3]*F[3, 26])/1224 - 
   (14075*F[1, 4]*F[3, 26])/204 - (1217*F[1, 5]*F[3, 26])/8 - 
   (130519*F[1, 6]*F[3, 26])/612 + (582*F[1, 1]*F[3, 27])/17 - 
   (16187*F[1, 2]*F[3, 27])/306 - (7129*F[1, 3]*F[3, 27])/306 + 
   (2921*F[1, 4]*F[3, 27])/51 + (17*F[1, 5]*F[3, 27])/3 + 
   (2342*F[1, 6]*F[3, 27])/153 - (6629*F[1, 1]*F[3, 28])/68 - 
   (12047*F[1, 2]*F[3, 28])/612 + (7741*F[1, 3]*F[3, 28])/306 - 
   (320*F[1, 4]*F[3, 28])/51 - (63*F[1, 5]*F[3, 28])/2 - 
   (15347*F[1, 6]*F[3, 28])/153 - 10*F[1, 2]*F[3, 30] + 10*F[1, 4]*F[3, 30] + 
   (29*F[1, 2]*F[3, 31])/3 - (29*F[1, 4]*F[3, 31])/3 + 2*F[4, 2] + 
   3*F[4, 5] + (11*F[4, 6])/6 + F[4, 8]/6 - F[4, 10]/2 + F[4, 11] - 
   (7*F[4, 13])/6 + (13*F[4, 14])/3 - (26*F[4, 15])/3 + (26*F[4, 16])/3 - 
   F[4, 17] - 10*F[4, 18] + 4*F[4, 19] + (8*F[4, 21])/3 - 8*F[4, 23] + 
   (13*F[4, 25])/8 - 23*F[4, 26] + F[4, 28] - F[4, 29]/2 + F[4, 30]/3 - 
   F[4, 32] - (13*F[4, 34])/9 - (2*F[4, 35])/3 - (7*F[4, 37])/3 - 
   (27*F[4, 38])/2 - (7*F[4, 39])/3 - (17*F[4, 40])/3 - F[4, 41] - 
   (55*F[4, 42])/12 + (2*F[4, 43])/3 - F[4, 44]/2 + F[4, 48]/2 - 
   (2*F[4, 51])/3 - F[4, 55] + F[4, 56] + F[4, 57]/2 - 2*F[4, 58] - 
   (7*F[4, 63])/6 - F[4, 64] - F[4, 66] - 3*F[4, 69] + 2*F[4, 70] - 
   (95*F[4, 73])/12 - (22*F[4, 74])/3 - 5*F[4, 75] - (4*F[4, 76])/3 + 
   (13*F[4, 77])/3 - F[4, 78] + (7*F[4, 79])/4 - F[4, 80] - F[4, 81]/2 + 
   F[4, 82]/2 - F[4, 85]/12 - (5*F[4, 86])/18 - (25*F[4, 87])/3 - 
   (3*F[4, 88])/2 + (7*F[4, 89])/6 - F[4, 90]/6 + (7*F[4, 91])/6 - 
   F[4, 92]/6 + (5*F[4, 93])/2 + F[4, 94]/2 - F[4, 95] - F[4, 105]/2 + 
   F[4, 111] - (759745*F[1, 1]^3*im[1, 1])/816 + 
   (19765*F[1, 1]^2*F[1, 2]*im[1, 1])/1224 - 
   (17113*F[1, 1]*F[1, 2]^2*im[1, 1])/272 + (26135*F[1, 2]^3*im[1, 1])/4896 + 
   (37727*F[1, 1]^2*F[1, 3]*im[1, 1])/612 + 
   (656*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/9 + 
   (1407*F[1, 2]^2*F[1, 3]*im[1, 1])/68 - (7597*F[1, 1]*F[1, 3]^2*im[1, 1])/
    153 - (5900*F[1, 2]*F[1, 3]^2*im[1, 1])/153 - 
   (30263*F[1, 3]^3*im[1, 1])/612 + (1013773*F[1, 1]^2*F[1, 4]*im[1, 1])/
    408 - (11895*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/34 + 
   (136573*F[1, 2]^2*F[1, 4]*im[1, 1])/1632 - 
   (30623*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/408 - 
   (7*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/2 + (415*F[1, 3]^2*F[1, 4]*im[1, 1])/
    51 - (855757*F[1, 1]*F[1, 4]^2*im[1, 1])/204 + 
   (665725*F[1, 2]*F[1, 4]^2*im[1, 1])/1632 + 
   (15370*F[1, 3]*F[1, 4]^2*im[1, 1])/153 + (29955529*F[1, 4]^3*im[1, 1])/
    14688 - (2510123*F[1, 1]^2*F[1, 5]*im[1, 1])/1224 + 
   (61309*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/408 - 
   (25285*F[1, 2]^2*F[1, 5]*im[1, 1])/816 + 
   (604*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/51 - 
   (10391*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/306 + 
   (4909*F[1, 3]^2*F[1, 5]*im[1, 1])/612 + 
   (963929*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/136 - 
   (26891*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/72 - 
   (12717*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/136 - 
   (817852*F[1, 4]^2*F[1, 5]*im[1, 1])/153 - 
   (2688241*F[1, 1]*F[1, 5]^2*im[1, 1])/1224 + 
   (12071*F[1, 2]*F[1, 5]^2*im[1, 1])/408 + (4031*F[1, 3]*F[1, 5]^2*im[1, 1])/
    102 + (1304711*F[1, 4]*F[1, 5]^2*im[1, 1])/408 - 
   (2211353*F[1, 5]^3*im[1, 1])/7344 - (149327*F[1, 1]^2*F[1, 6]*im[1, 1])/
    2448 - (185867*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/612 - 
   (59105*F[1, 2]^2*F[1, 6]*im[1, 1])/1224 - 
   (20635*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/408 + 
   (10378*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/153 - 
   (17767*F[1, 3]^2*F[1, 6]*im[1, 1])/306 - 
   (154469*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/306 + 
   (388729*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/1224 + 
   (42611*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/612 - 
   (9079*F[1, 4]^2*F[1, 6]*im[1, 1])/72 + 
   (1048207*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/612 - 
   (38891*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/408 - 
   (60553*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/1224 - 
   (2718653*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/1224 + 
   (157157*F[1, 5]^2*F[1, 6]*im[1, 1])/144 + 
   (678719*F[1, 1]*F[1, 6]^2*im[1, 1])/612 + 
   (37069*F[1, 2]*F[1, 6]^2*im[1, 1])/1224 + 
   (33769*F[1, 3]*F[1, 6]^2*im[1, 1])/1224 - 
   (229406*F[1, 4]*F[1, 6]^2*im[1, 1])/153 - 
   (52625*F[1, 5]*F[1, 6]^2*im[1, 1])/306 - (683497*F[1, 6]^3*im[1, 1])/
    1224 - (789*F[1, 1]*F[2, 3]*im[1, 1])/68 + 
   (1609*F[1, 2]*F[2, 3]*im[1, 1])/102 - (809*F[1, 3]*F[2, 3]*im[1, 1])/204 - 
   (278*F[1, 4]*F[2, 3]*im[1, 1])/17 + (73*F[1, 5]*F[2, 3]*im[1, 1])/3 - 
   (99*F[1, 6]*F[2, 3]*im[1, 1])/17 + (2787539*F[1, 1]*F[2, 4]*im[1, 1])/
    1224 - (405547*F[1, 2]*F[2, 4]*im[1, 1])/1224 - 
   (110359*F[1, 3]*F[2, 4]*im[1, 1])/1224 - (8053*F[1, 4]*F[2, 4]*im[1, 1])/
    8 + (958319*F[1, 5]*F[2, 4]*im[1, 1])/306 + 
   (1557809*F[1, 6]*F[2, 4]*im[1, 1])/612 + (973*F[1, 1]*F[2, 5]*im[1, 1])/
    17 + (721*F[1, 2]*F[2, 5]*im[1, 1])/153 - (2122*F[1, 3]*F[2, 5]*im[1, 1])/
    153 + (116*F[1, 4]*F[2, 5]*im[1, 1])/51 + (4*F[1, 5]*F[2, 5]*im[1, 1])/
    3 + (7873*F[1, 6]*F[2, 5]*im[1, 1])/153 + (1905*F[1, 1]*F[2, 6]*im[1, 1])/
    34 - (164*F[1, 2]*F[2, 6]*im[1, 1])/153 - (3127*F[1, 3]*F[2, 6]*im[1, 1])/
    153 - (214*F[1, 4]*F[2, 6]*im[1, 1])/51 - (653*F[1, 5]*F[2, 6]*im[1, 1])/
    17 + (14963*F[1, 6]*F[2, 6]*im[1, 1])/306 + 
   (1504519*F[1, 1]*F[2, 7]*im[1, 1])/612 - (46123*F[1, 2]*F[2, 7]*im[1, 1])/
    306 - (37297*F[1, 3]*F[2, 7]*im[1, 1])/1224 - 
   (618581*F[1, 4]*F[2, 7]*im[1, 1])/204 + (2209657*F[1, 5]*F[2, 7]*im[1, 1])/
    1224 - (49957*F[1, 6]*F[2, 7]*im[1, 1])/306 - F[1, 1]*F[2, 16]*im[1, 1] - 
   (59*F[1, 2]*F[2, 16]*im[1, 1])/2 + (57*F[1, 4]*F[2, 16]*im[1, 1])/2 + 
   (53*F[1, 1]*F[2, 17]*im[1, 1])/17 + (913*F[1, 2]*F[2, 17]*im[1, 1])/102 + 
   (877*F[1, 3]*F[2, 17]*im[1, 1])/51 - (123*F[1, 4]*F[2, 17]*im[1, 1])/17 + 
   (2129*F[1, 5]*F[2, 17]*im[1, 1])/102 - (219*F[1, 6]*F[2, 17]*im[1, 1])/
    34 - (2027*F[3, 5]*im[1, 1])/68 - (1823*F[3, 6]*im[1, 1])/102 + 
   (2845*F[3, 7]*im[1, 1])/51 - (15711*F[3, 8]*im[1, 1])/136 - 
   (495613*F[3, 9]*im[1, 1])/306 - (4605*F[3, 10]*im[1, 1])/68 - 
   (653*F[3, 11]*im[1, 1])/68 + (301*F[3, 12]*im[1, 1])/17 + 
   (1346293*F[3, 14]*im[1, 1])/1224 - (799747*F[3, 15]*im[1, 1])/1224 + 
   (3731*F[3, 16]*im[1, 1])/102 + (1769*F[3, 17]*im[1, 1])/68 - 
   (1721*F[3, 18]*im[1, 1])/136 - (2947*F[3, 19]*im[1, 1])/51 + 
   (1993*F[3, 20]*im[1, 1])/136 - (6319*F[3, 21]*im[1, 1])/204 - 
   (2561*F[3, 22]*im[1, 1])/68 + (23*F[3, 23]*im[1, 1])/34 - 
   (1156361*F[3, 24]*im[1, 1])/1224 + (90175*F[3, 25]*im[1, 1])/204 + 
   (97137*F[3, 26]*im[1, 1])/136 - (1085*F[3, 27]*im[1, 1])/34 + 
   (41615*F[3, 28]*im[1, 1])/204 + (11048735*F[1, 1]^2*im[1, 1]^2)/4896 + 
   (385661*F[1, 1]*F[1, 2]*im[1, 1]^2)/4896 + (942283*F[1, 2]^2*im[1, 1]^2)/
    14688 + (45613*F[1, 1]*F[1, 3]*im[1, 1]^2)/4896 - 
   (55103*F[1, 2]*F[1, 3]*im[1, 1]^2)/2448 + (234493*F[1, 3]^2*im[1, 1]^2)/
    1836 - (79452983*F[1, 1]*F[1, 4]*im[1, 1]^2)/14688 + 
   (4086377*F[1, 2]*F[1, 4]*im[1, 1]^2)/29376 + 
   (250643*F[1, 3]*F[1, 4]*im[1, 1]^2)/7344 + 
   (141712175*F[1, 4]^2*im[1, 1]^2)/29376 + 
   (44555251*F[1, 1]*F[1, 5]*im[1, 1]^2)/14688 - 
   (8351*F[1, 2]*F[1, 5]*im[1, 1]^2)/1728 - 
   (215195*F[1, 3]*F[1, 5]*im[1, 1]^2)/14688 - 
   (160112977*F[1, 4]*F[1, 5]*im[1, 1]^2)/29376 + 
   (1422959*F[1, 5]^2*im[1, 1]^2)/1632 - 
   (28973795*F[1, 1]*F[1, 6]*im[1, 1]^2)/14688 + 
   (2067845*F[1, 2]*F[1, 6]*im[1, 1]^2)/14688 + 
   (1146611*F[1, 3]*F[1, 6]*im[1, 1]^2)/14688 + 
   (7460635*F[1, 4]*F[1, 6]*im[1, 1]^2)/2448 - 
   (28363675*F[1, 5]*F[1, 6]*im[1, 1]^2)/14688 + 
   (656629*F[1, 6]^2*im[1, 1]^2)/1836 + (155*F[2, 3]*im[1, 1]^2)/68 - 
   (4813853*F[2, 4]*im[1, 1]^2)/1224 - (4819*F[2, 5]*im[1, 1]^2)/102 - 
   (14933*F[2, 6]*im[1, 1]^2)/612 - (2490479*F[2, 7]*im[1, 1]^2)/1224 + 
   (8*F[2, 16]*im[1, 1]^2)/3 - (886*F[2, 17]*im[1, 1]^2)/51 - 
   (6589991*F[1, 1]*im[1, 1]^3)/4896 - (3599141*F[1, 2]*im[1, 1]^3)/29376 - 
   (1812167*F[1, 3]*im[1, 1]^3)/14688 + (62922415*F[1, 4]*im[1, 1]^3)/29376 - 
   (6596095*F[1, 5]*im[1, 1]^3)/14688 + (17884939*F[1, 6]*im[1, 1]^3)/14688 - 
   (240326609*im[1, 1]^4)/881280 + (259259*F[1, 1]*re[3, 1])/136 - 
   (215065*F[1, 2]*re[3, 1])/816 - (12299*F[1, 3]*re[3, 1])/102 + 
   (158597*F[1, 4]*re[3, 1])/272 + (28313*F[1, 5]*re[3, 1])/36 + 
   (647381*F[1, 6]*re[3, 1])/612 - (493683*im[1, 1]*re[3, 1])/136, 
 Fr["p12435"][4, 140] -> -F[4, 103] + F[4, 111], 
 Fr["p12435"][4, 141] -> F[4, 101] + F[4, 113], 
 Fr["p12435"][4, 142] -> F[4, 28], Fr["p12435"][4, 143] -> 
  -F[4, 105] + F[4, 110], Fr["p12435"][4, 144] -> 
  (-23861*F[1, 1]^4)/1836 - (1081*F[1, 1]^3*F[1, 2])/324 - 
   (556*F[1, 1]^2*F[1, 2]^2)/153 - (854*F[1, 1]*F[1, 2]^3)/459 + 
   (205*F[1, 2]^4)/918 + (27997*F[1, 1]^3*F[1, 3])/2754 + 
   (11195*F[1, 1]^2*F[1, 2]*F[1, 3])/1836 + (8083*F[1, 1]*F[1, 2]^2*F[1, 3])/
    1836 + (359*F[1, 2]^3*F[1, 3])/102 - (7847*F[1, 1]^2*F[1, 3]^2)/1836 - 
   (3883*F[1, 1]*F[1, 2]*F[1, 3]^2)/1836 - (1405*F[1, 2]^2*F[1, 3]^2)/1836 + 
   (6679*F[1, 1]*F[1, 3]^3)/1836 + (145*F[1, 2]*F[1, 3]^3)/5508 - 
   (7931*F[1, 3]^4)/2754 + (13066*F[1, 1]^3*F[1, 4])/459 - 
   (628*F[1, 1]^2*F[1, 2]*F[1, 4])/459 + (3433*F[1, 1]*F[1, 2]^2*F[1, 4])/
    816 - (281*F[1, 2]^3*F[1, 4])/612 - (35915*F[1, 1]^2*F[1, 3]*F[1, 4])/
    1836 - (10339*F[1, 2]^2*F[1, 3]*F[1, 4])/2448 - 
   (131605*F[1, 1]^2*F[1, 4]^2)/918 + (11059*F[1, 1]*F[1, 2]*F[1, 4]^2)/918 - 
   (79*F[1, 2]^2*F[1, 4]^2)/153 + (374801*F[1, 1]*F[1, 3]*F[1, 4]^2)/3672 - 
   (569*F[1, 2]*F[1, 3]*F[1, 4]^2)/153 + (3800927*F[1, 1]*F[1, 4]^3)/22032 - 
   (54539*F[1, 2]*F[1, 4]^3)/5508 - (2747167*F[1, 3]*F[1, 4]^3)/22032 - 
   (131761*F[1, 1]^3*F[1, 5])/3672 + (943*F[1, 1]^2*F[1, 2]*F[1, 5])/306 + 
   (197*F[1, 1]*F[1, 2]^2*F[1, 5])/144 + (2291*F[1, 2]^3*F[1, 5])/1836 + 
   (4927*F[1, 1]^2*F[1, 3]*F[1, 5])/204 - 
   (1498*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/459 - 
   (2479*F[1, 2]^2*F[1, 3]*F[1, 5])/7344 + (8599*F[1, 1]*F[1, 3]^2*F[1, 5])/
    1836 + (898*F[1, 2]*F[1, 3]^2*F[1, 5])/459 - 
   (6347*F[1, 3]^3*F[1, 5])/1836 + (505807*F[1, 1]^2*F[1, 4]*F[1, 5])/1836 - 
   (56753*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/3672 - 
   (212*F[1, 2]^2*F[1, 4]*F[1, 5])/153 - 
   (183547*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/918 + 
   (1235*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/1224 - 
   (790831*F[1, 1]*F[1, 4]^2*F[1, 5])/2448 + 
   (33025*F[1, 2]*F[1, 4]^2*F[1, 5])/1836 + 
   (1812509*F[1, 3]*F[1, 4]^2*F[1, 5])/7344 - (44311*F[1, 4]^3*F[1, 5])/
    1836 - (19727*F[1, 1]^2*F[1, 5]^2)/216 + (2179*F[1, 1]*F[1, 2]*F[1, 5]^2)/
    408 - (2*F[1, 2]^2*F[1, 5]^2)/51 + (28531*F[1, 1]*F[1, 3]*F[1, 5]^2)/
    408 - (455*F[1, 2]*F[1, 3]*F[1, 5]^2)/3672 - (392*F[1, 3]^2*F[1, 5]^2)/
    459 + (153641*F[1, 1]*F[1, 4]*F[1, 5]^2)/1224 - 
   (4052*F[1, 2]*F[1, 4]*F[1, 5]^2)/459 - (428021*F[1, 3]*F[1, 4]*F[1, 5]^2)/
    3672 + (57157*F[1, 4]^2*F[1, 5]^2)/1224 + (5891*F[1, 1]*F[1, 5]^3)/2754 + 
   (1187*F[1, 2]*F[1, 5]^3)/2754 + (80137*F[1, 3]*F[1, 5]^3)/11016 - 
   (2195*F[1, 4]*F[1, 5]^3)/102 + (2135*F[1, 5]^4)/1836 - 
   (530473*F[1, 1]^3*F[1, 6])/11016 - (3139*F[1, 1]^2*F[1, 2]*F[1, 6])/918 - 
   (1325*F[1, 1]*F[1, 2]^2*F[1, 6])/918 + (2723*F[1, 2]^3*F[1, 6])/918 + 
   (60217*F[1, 1]^2*F[1, 3]*F[1, 6])/1836 + 
   (128*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/17 + (7*F[1, 2]^2*F[1, 3]*F[1, 6])/
    918 - (13891*F[1, 1]*F[1, 3]^2*F[1, 6])/1836 - 
   (452*F[1, 2]*F[1, 3]^2*F[1, 6])/153 + (11575*F[1, 3]^3*F[1, 6])/5508 + 
   (5573*F[1, 1]^2*F[1, 4]*F[1, 6])/459 + 
   (23*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/153 + (127*F[1, 2]^2*F[1, 4]*F[1, 6])/
    153 + (2569*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/612 + 
   (301*F[1, 1]*F[1, 4]^2*F[1, 6])/17 - (2083*F[1, 2]*F[1, 4]^2*F[1, 6])/
    459 - (155339*F[1, 3]*F[1, 4]^2*F[1, 6])/1836 + 
   (666643*F[1, 4]^3*F[1, 6])/5508 + (80041*F[1, 1]^2*F[1, 5]*F[1, 6])/1224 - 
   (665*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/459 - (29*F[1, 2]^2*F[1, 5]*F[1, 6])/
    54 - (122693*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/1836 - 
   (800*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/153 + 
   (2107*F[1, 3]^2*F[1, 5]*F[1, 6])/459 - 
   (21617*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/612 + 
   (6989*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/459 + 
   (302971*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/1836 - 
   (232045*F[1, 4]^2*F[1, 5]*F[1, 6])/918 - (25399*F[1, 1]*F[1, 5]^2*F[1, 6])/
    3672 - (203*F[1, 2]*F[1, 5]^2*F[1, 6])/34 - 
   (92251*F[1, 3]*F[1, 5]^2*F[1, 6])/1836 + (7825*F[1, 4]*F[1, 5]^2*F[1, 6])/
    54 - (195271*F[1, 5]^3*F[1, 6])/11016 + (74575*F[1, 1]^2*F[1, 6]^2)/
    1836 - (19411*F[1, 1]*F[1, 2]*F[1, 6]^2)/1836 - 
   (113*F[1, 2]^2*F[1, 6]^2)/102 - (43597*F[1, 1]*F[1, 3]*F[1, 6]^2)/918 + 
   (11837*F[1, 2]*F[1, 3]*F[1, 6]^2)/1836 - (281*F[1, 3]^2*F[1, 6]^2)/102 - 
   (26399*F[1, 1]*F[1, 4]*F[1, 6]^2)/918 + (559*F[1, 2]*F[1, 4]*F[1, 6]^2)/
    459 + (7052*F[1, 3]*F[1, 4]*F[1, 6]^2)/459 + (156413*F[1, 4]^2*F[1, 6]^2)/
    1836 + (275*F[1, 1]*F[1, 5]*F[1, 6]^2)/54 + 
   (976*F[1, 2]*F[1, 5]*F[1, 6]^2)/153 + (599*F[1, 3]*F[1, 5]*F[1, 6]^2)/18 - 
   (146189*F[1, 4]*F[1, 5]*F[1, 6]^2)/918 + (17473*F[1, 5]^2*F[1, 6]^2)/306 + 
   (16709*F[1, 1]*F[1, 6]^3)/918 + (1159*F[1, 2]*F[1, 6]^3)/2754 + 
   (112015*F[1, 3]*F[1, 6]^3)/5508 - (10879*F[1, 4]*F[1, 6]^3)/918 - 
   (17177*F[1, 5]*F[1, 6]^3)/612 - (22279*F[1, 6]^4)/1377 - 
   (113*F[1, 1]^2*F[2, 3])/612 + (F[1, 1]*F[1, 2]*F[2, 3])/153 - 
   (50*F[1, 1]*F[1, 3]*F[2, 3])/51 + (F[1, 2]*F[1, 3]*F[2, 3])/153 - 
   (243*F[1, 3]^2*F[2, 3])/68 + (26*F[1, 1]*F[1, 5]*F[2, 3])/153 - 
   (14*F[1, 3]*F[1, 5]*F[2, 3])/51 - (2*F[1, 5]^2*F[2, 3])/9 + 
   (38*F[1, 1]*F[1, 6]*F[2, 3])/153 + (106*F[1, 3]*F[1, 6]*F[2, 3])/153 + 
   (4*F[1, 5]*F[1, 6]*F[2, 3])/9 + (7*F[1, 6]^2*F[2, 3])/9 + 
   (4*F[2, 3]^2)/3 + (7493*F[1, 1]^2*F[2, 4])/306 - 
   (73*F[1, 1]*F[1, 2]*F[2, 4])/51 - (28*F[1, 2]^2*F[2, 4])/153 - 
   (1843*F[1, 1]*F[1, 3]*F[2, 4])/102 + (247*F[1, 2]*F[1, 3]*F[2, 4])/153 - 
   (41353*F[1, 1]*F[1, 4]*F[2, 4])/459 + (2170*F[1, 2]*F[1, 4]*F[2, 4])/459 + 
   (114221*F[1, 3]*F[1, 4]*F[2, 4])/1836 + (304771*F[1, 1]*F[1, 5]*F[2, 4])/
    1836 - (4130*F[1, 2]*F[1, 5]*F[2, 4])/459 - 
   (110813*F[1, 3]*F[1, 5]*F[2, 4])/918 + (2203*F[1, 4]*F[1, 5]*F[2, 4])/
    204 - (4571*F[1, 5]^2*F[2, 4])/204 + (70939*F[1, 1]*F[1, 6]*F[2, 4])/
    612 - (944*F[1, 2]*F[1, 6]*F[2, 4])/459 - 
   (137761*F[1, 3]*F[1, 6]*F[2, 4])/1836 - (31202*F[1, 4]*F[1, 6]*F[2, 4])/
    459 + (48913*F[1, 5]*F[1, 6]*F[2, 4])/459 + (59549*F[1, 6]^2*F[2, 4])/
    918 + (F[1, 1]^2*F[2, 5])/9 + (343*F[1, 1]*F[1, 3]*F[2, 5])/102 - 
   (76*F[1, 2]*F[1, 3]*F[2, 5])/459 - (2171*F[1, 3]^2*F[2, 5])/459 - 
   (8*F[1, 1]*F[1, 5]*F[2, 5])/9 + (44*F[1, 3]*F[1, 5]*F[2, 5])/153 + 
   (4*F[1, 5]^2*F[2, 5])/9 + (1777*F[1, 1]*F[1, 6]*F[2, 5])/306 - 
   (76*F[1, 2]*F[1, 6]*F[2, 5])/459 - (431*F[1, 3]*F[1, 6]*F[2, 5])/102 - 
   (110*F[1, 5]*F[1, 6]*F[2, 5])/51 + (1381*F[1, 6]^2*F[2, 5])/918 + 
   (4*F[2, 5]^2)/9 + (434*F[1, 1]^2*F[2, 6])/153 - 
   (127*F[1, 1]*F[1, 2]*F[2, 6])/918 - (37*F[1, 2]^2*F[2, 6])/153 - 
   (2081*F[1, 1]*F[1, 3]*F[2, 6])/918 - (491*F[1, 2]*F[1, 3]*F[2, 6])/306 - 
   (71*F[1, 3]^2*F[2, 6])/102 - (172*F[1, 1]*F[1, 5]*F[2, 6])/51 - 
   (82*F[1, 2]*F[1, 5]*F[2, 6])/459 + (895*F[1, 3]*F[1, 5]*F[2, 6])/459 + 
   (82*F[1, 5]^2*F[2, 6])/153 + (2479*F[1, 1]*F[1, 6]*F[2, 6])/459 - 
   (902*F[1, 2]*F[1, 6]*F[2, 6])/459 - (1879*F[1, 3]*F[1, 6]*F[2, 6])/459 - 
   (1423*F[1, 5]*F[1, 6]*F[2, 6])/459 + (1177*F[1, 6]^2*F[2, 6])/459 - 
   (2*F[2, 6]^2)/9 + (66799*F[1, 1]^2*F[2, 7])/612 - 
   (2717*F[1, 1]*F[1, 2]*F[2, 7])/459 - (36367*F[1, 1]*F[1, 3]*F[2, 7])/459 - 
   (429235*F[1, 1]*F[1, 4]*F[2, 7])/1836 + (5944*F[1, 2]*F[1, 4]*F[2, 7])/
    459 + (155821*F[1, 3]*F[1, 4]*F[2, 7])/918 + 
   (161135*F[1, 1]*F[1, 5]*F[2, 7])/1836 - (2660*F[1, 2]*F[1, 5]*F[2, 7])/
    459 - (67361*F[1, 3]*F[1, 5]*F[2, 7])/918 + 
   (19937*F[1, 4]*F[1, 5]*F[2, 7])/612 - (4043*F[1, 5]^2*F[2, 7])/306 + 
   (7921*F[1, 1]*F[1, 6]*F[2, 7])/612 + (10*F[1, 2]*F[1, 6]*F[2, 7])/3 + 
   (1595*F[1, 3]*F[1, 6]*F[2, 7])/36 - (147217*F[1, 4]*F[1, 6]*F[2, 7])/918 + 
   (73631*F[1, 5]*F[1, 6]*F[2, 7])/918 - (247*F[1, 6]^2*F[2, 7])/6 + 
   (F[1, 1]*F[1, 2]*F[2, 17])/34 - (14*F[1, 2]^2*F[2, 17])/153 + 
   (F[1, 1]*F[1, 3]*F[2, 17])/34 + (73*F[1, 2]*F[1, 3]*F[2, 17])/102 + 
   (247*F[1, 3]^2*F[2, 17])/306 - (F[1, 1]*F[1, 4]*F[2, 17])/34 + 
   (14*F[1, 2]*F[1, 4]*F[2, 17])/153 - (247*F[1, 3]*F[1, 4]*F[2, 17])/306 + 
   (F[1, 1]*F[1, 5]*F[2, 17])/34 + (10*F[1, 2]*F[1, 5]*F[2, 17])/51 + 
   (335*F[1, 3]*F[1, 5]*F[2, 17])/306 - (44*F[1, 4]*F[1, 5]*F[2, 17])/153 + 
   (44*F[1, 5]^2*F[2, 17])/153 - (F[1, 1]*F[1, 6]*F[2, 17])/34 + 
   (298*F[1, 2]*F[1, 6]*F[2, 17])/153 + (107*F[1, 3]*F[1, 6]*F[2, 17])/102 - 
   (284*F[1, 4]*F[1, 6]*F[2, 17])/153 + (80*F[1, 5]*F[1, 6]*F[2, 17])/51 - 
   (284*F[1, 6]^2*F[2, 17])/153 + F[2, 23]^2/12 - (877*F[1, 1]*F[3, 5])/612 + 
   (46*F[1, 2]*F[3, 5])/459 + (1313*F[1, 3]*F[3, 5])/1836 + 
   (19*F[1, 5]*F[3, 5])/153 - (2029*F[1, 6]*F[3, 5])/918 - 
   (F[1, 1]*F[3, 6])/34 + (14*F[1, 2]*F[3, 6])/153 - 
   (247*F[1, 3]*F[3, 6])/306 - (44*F[1, 5]*F[3, 6])/153 - 
   (284*F[1, 6]*F[3, 6])/153 + (226*F[1, 1]*F[3, 7])/153 - 
   (109*F[1, 2]*F[3, 7])/459 + (455*F[1, 3]*F[3, 7])/918 + 
   (47*F[1, 5]*F[3, 7])/153 + (4585*F[1, 6]*F[3, 7])/918 - 
   (577*F[1, 1]*F[3, 8])/68 + (26*F[1, 2]*F[3, 8])/51 + 
   (115*F[1, 3]*F[3, 8])/17 + (1159*F[1, 5]*F[3, 8])/612 - 
   (2113*F[1, 6]*F[3, 8])/306 - (55340*F[1, 1]*F[3, 9])/459 + 
   (1034*F[1, 2]*F[3, 9])/153 + (4478*F[1, 3]*F[3, 9])/51 + 
   (875*F[1, 5]*F[3, 9])/51 - (12881*F[1, 6]*F[3, 9])/153 - 
   (1763*F[1, 1]*F[3, 10])/612 + (113*F[1, 2]*F[3, 10])/459 + 
   (1885*F[1, 3]*F[3, 10])/1836 + (16*F[1, 5]*F[3, 10])/153 - 
   (2455*F[1, 6]*F[3, 10])/459 - (F[1, 1]*F[3, 11])/68 + 
   (7*F[1, 2]*F[3, 11])/153 - (247*F[1, 3]*F[3, 11])/612 - 
   (22*F[1, 5]*F[3, 11])/153 - (142*F[1, 6]*F[3, 11])/153 + 
   (F[1, 1]*F[3, 12])/34 - (14*F[1, 2]*F[3, 12])/153 + 
   (247*F[1, 3]*F[3, 12])/306 + (44*F[1, 5]*F[3, 12])/153 + 
   (284*F[1, 6]*F[3, 12])/153 + (151577*F[1, 1]*F[3, 14])/1836 - 
   (2093*F[1, 2]*F[3, 14])/459 - (56327*F[1, 3]*F[3, 14])/918 - 
   (2711*F[1, 5]*F[3, 14])/204 + (26716*F[1, 6]*F[3, 14])/459 - 
   (22436*F[1, 1]*F[3, 15])/459 + (1187*F[1, 2]*F[3, 15])/459 + 
   (64123*F[1, 3]*F[3, 15])/1836 + (3653*F[1, 5]*F[3, 15])/612 - 
   (29417*F[1, 6]*F[3, 15])/918 + (859*F[1, 1]*F[3, 16])/153 - 
   (424*F[1, 2]*F[3, 16])/459 - (2387*F[1, 3]*F[3, 16])/459 - 
   (28*F[1, 5]*F[3, 16])/17 + (650*F[1, 6]*F[3, 16])/459 + 
   (287*F[1, 1]*F[3, 17])/204 - (F[1, 2]*F[3, 17])/153 - 
   (329*F[1, 3]*F[3, 17])/612 + (8*F[1, 5]*F[3, 17])/153 + 
   (9*F[1, 6]*F[3, 17])/17 - (3*F[1, 1]*F[3, 18])/136 + 
   (7*F[1, 2]*F[3, 18])/102 - (247*F[1, 3]*F[3, 18])/408 - 
   (11*F[1, 5]*F[3, 18])/51 - (71*F[1, 6]*F[3, 18])/51 - 
   (1076*F[1, 1]*F[3, 19])/153 + (449*F[1, 2]*F[3, 19])/459 + 
   (5801*F[1, 3]*F[3, 19])/918 + (293*F[1, 5]*F[3, 19])/153 - 
   (2477*F[1, 6]*F[3, 19])/918 + (3*F[1, 1]*F[3, 20])/136 - 
   (7*F[1, 2]*F[3, 20])/102 + (247*F[1, 3]*F[3, 20])/408 + 
   (11*F[1, 5]*F[3, 20])/51 + (71*F[1, 6]*F[3, 20])/51 - 
   (859*F[1, 1]*F[3, 21])/204 + (7*F[1, 2]*F[3, 21])/51 + 
   (2591*F[1, 3]*F[3, 21])/612 + (21*F[1, 5]*F[3, 21])/17 - 
   (325*F[1, 6]*F[3, 21])/306 - (123*F[1, 1]*F[3, 22])/68 + 
   (11*F[1, 2]*F[3, 22])/153 + (151*F[1, 3]*F[3, 22])/612 - 
   (88*F[1, 5]*F[3, 22])/153 - (31*F[1, 6]*F[3, 22])/17 - 
   (121*F[1, 1]*F[3, 23])/306 - (2*F[1, 2]*F[3, 23])/459 + 
   (79*F[1, 3]*F[3, 23])/918 + (28*F[1, 5]*F[3, 23])/153 + 
   (94*F[1, 6]*F[3, 23])/459 - (130573*F[1, 1]*F[3, 24])/1836 + 
   (1763*F[1, 2]*F[3, 24])/459 + (47891*F[1, 3]*F[3, 24])/918 + 
   (6077*F[1, 5]*F[3, 24])/612 - (22069*F[1, 6]*F[3, 24])/459 + 
   (20063*F[1, 1]*F[3, 25])/612 - (280*F[1, 2]*F[3, 25])/153 - 
   (14447*F[1, 3]*F[3, 25])/612 - (439*F[1, 5]*F[3, 25])/102 + 
   (6923*F[1, 6]*F[3, 25])/306 + (34309*F[1, 1]*F[3, 26])/612 - 
   (1367*F[1, 2]*F[3, 26])/459 - (19501*F[1, 3]*F[3, 26])/459 - 
   (1711*F[1, 5]*F[3, 26])/204 + (16054*F[1, 6]*F[3, 26])/459 - 
   (859*F[1, 1]*F[3, 27])/153 + (118*F[1, 2]*F[3, 27])/459 + 
   (2285*F[1, 3]*F[3, 27])/459 + (28*F[1, 5]*F[3, 27])/17 - 
   (650*F[1, 6]*F[3, 27])/459 + (8689*F[1, 1]*F[3, 28])/612 - 
   (679*F[1, 2]*F[3, 28])/459 - (18167*F[1, 3]*F[3, 28])/1836 - 
   (388*F[1, 5]*F[3, 28])/153 + (6311*F[1, 6]*F[3, 28])/459 - (2*F[4, 5])/3 - 
   F[4, 6]/9 + F[4, 8]/9 - (4*F[4, 15])/9 + 4*F[4, 18] - (4*F[4, 19])/9 - 
   (14*F[4, 21])/9 + 3*F[4, 26] - (2*F[4, 34])/27 + (2*F[4, 35])/9 - 
   (2*F[4, 37])/9 + (25*F[4, 38])/9 + (19*F[4, 39])/9 - (4*F[4, 40])/9 + 
   (2*F[4, 41])/3 - (2*F[4, 42])/9 + (4*F[4, 43])/9 + 
   (19256*F[1, 1]^3*im[1, 1])/153 + (3901*F[1, 1]^2*F[1, 2]*im[1, 1])/918 + 
   (7199*F[1, 1]*F[1, 2]^2*im[1, 1])/2448 - (10783*F[1, 2]^3*im[1, 1])/1836 - 
   (36215*F[1, 1]^2*F[1, 3]*im[1, 1])/459 - 
   (5614*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/459 - 
   (6223*F[1, 2]^2*F[1, 3]*im[1, 1])/2448 + (949*F[1, 1]*F[1, 3]^2*im[1, 1])/
    1836 + (2785*F[1, 2]*F[1, 3]^2*im[1, 1])/918 + 
   (5653*F[1, 3]^3*im[1, 1])/612 - (162244*F[1, 1]^2*F[1, 4]*im[1, 1])/459 + 
   (433*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/24 + 
   (175*F[1, 2]^2*F[1, 4]*im[1, 1])/306 + 
   (15971*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/68 - 
   (1235*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/1224 + 
   (1199513*F[1, 1]*F[1, 4]^2*im[1, 1])/2448 - 
   (39983*F[1, 2]*F[1, 4]^2*im[1, 1])/1836 - 
   (1940755*F[1, 3]*F[1, 4]^2*im[1, 1])/7344 - (398575*F[1, 4]^3*im[1, 1])/
    2754 + (92149*F[1, 1]^2*F[1, 5]*im[1, 1])/459 - 
   (825*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/68 - 
   (127*F[1, 2]^2*F[1, 5]*im[1, 1])/306 - 
   (39995*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/306 + 
   (8863*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/1836 + 
   (2575*F[1, 3]^2*F[1, 5]*im[1, 1])/918 - 
   (86716*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/153 + 
   (2582*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/153 + 
   (41012*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/153 + 
   (144205*F[1, 4]^2*F[1, 5]*im[1, 1])/612 + 
   (207887*F[1, 1]*F[1, 5]^2*im[1, 1])/1836 - (55*F[1, 2]*F[1, 5]^2*im[1, 1])/
    102 - (8119*F[1, 3]*F[1, 5]^2*im[1, 1])/204 - 
   (6073*F[1, 4]*F[1, 5]^2*im[1, 1])/68 + (20165*F[1, 5]^3*im[1, 1])/5508 - 
   (944*F[1, 1]^2*F[1, 6]*im[1, 1])/27 + 
   (20107*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/918 + 
   (3845*F[1, 2]^2*F[1, 6]*im[1, 1])/918 + 
   (68143*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/612 - 
   (8525*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/918 + 
   (1001*F[1, 3]^2*F[1, 6]*im[1, 1])/459 + 
   (29539*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/459 - 
   (8176*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/459 - 
   (183547*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/918 + 
   (30455*F[1, 4]^2*F[1, 6]*im[1, 1])/204 - 
   (110731*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/1836 + 
   (2690*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/459 + 
   (168143*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/1836 - 
   (46366*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/459 - 
   (3545*F[1, 5]^2*F[1, 6]*im[1, 1])/918 - (42890*F[1, 1]*F[1, 6]^2*im[1, 1])/
    459 - (538*F[1, 2]*F[1, 6]^2*im[1, 1])/153 - 
   (4459*F[1, 3]*F[1, 6]^2*im[1, 1])/108 + (63707*F[1, 4]*F[1, 6]^2*im[1, 1])/
    306 - (125531*F[1, 5]*F[1, 6]^2*im[1, 1])/1836 + 
   (24899*F[1, 6]^3*im[1, 1])/459 + (95*F[1, 1]*F[2, 3]*im[1, 1])/102 - 
   (2*F[1, 2]*F[2, 3]*im[1, 1])/153 + (2359*F[1, 3]*F[2, 3]*im[1, 1])/306 + 
   (16*F[1, 5]*F[2, 3]*im[1, 1])/153 - (50*F[1, 6]*F[2, 3]*im[1, 1])/17 - 
   (287165*F[1, 1]*F[2, 4]*im[1, 1])/918 + (4990*F[1, 2]*F[2, 4]*im[1, 1])/
    459 + (392561*F[1, 3]*F[2, 4]*im[1, 1])/1836 + 
   (39043*F[1, 4]*F[2, 4]*im[1, 1])/459 - (196519*F[1, 5]*F[2, 4]*im[1, 1])/
    1836 - (127226*F[1, 6]*F[2, 4]*im[1, 1])/459 - 
   (1301*F[1, 1]*F[2, 5]*im[1, 1])/153 + (152*F[1, 2]*F[2, 5]*im[1, 1])/459 + 
   (4606*F[1, 3]*F[2, 5]*im[1, 1])/459 + (286*F[1, 5]*F[2, 5]*im[1, 1])/153 - 
   (1117*F[1, 6]*F[2, 5]*im[1, 1])/459 - (1663*F[1, 1]*F[2, 6]*im[1, 1])/
    306 + (1784*F[1, 2]*F[2, 6]*im[1, 1])/459 + 
   (5327*F[1, 3]*F[2, 6]*im[1, 1])/918 + (176*F[1, 5]*F[2, 6]*im[1, 1])/51 - 
   (1531*F[1, 6]*F[2, 6]*im[1, 1])/459 - (110056*F[1, 1]*F[2, 7]*im[1, 1])/
    459 + (3847*F[1, 2]*F[2, 7]*im[1, 1])/459 + 
   (198845*F[1, 3]*F[2, 7]*im[1, 1])/1836 + (88054*F[1, 4]*F[2, 7]*im[1, 1])/
    459 - (125159*F[1, 5]*F[2, 7]*im[1, 1])/1836 - 
   (50603*F[1, 6]*F[2, 7]*im[1, 1])/918 - (F[1, 1]*F[2, 17]*im[1, 1])/34 - 
   (26*F[1, 2]*F[2, 17]*im[1, 1])/9 - (1159*F[1, 3]*F[2, 17]*im[1, 1])/306 + 
   (152*F[1, 4]*F[2, 17]*im[1, 1])/51 - (500*F[1, 5]*F[2, 17]*im[1, 1])/153 + 
   (172*F[1, 6]*F[2, 17]*im[1, 1])/153 + (143*F[3, 5]*im[1, 1])/51 + 
   (152*F[3, 6]*im[1, 1])/51 - (371*F[3, 7]*im[1, 1])/51 + 
   (1030*F[3, 8]*im[1, 1])/153 + (45806*F[3, 9]*im[1, 1])/459 + 
   (362*F[3, 10]*im[1, 1])/51 + (76*F[3, 11]*im[1, 1])/51 - 
   (152*F[3, 12]*im[1, 1])/51 - (30347*F[3, 14]*im[1, 1])/459 + 
   (18374*F[3, 15]*im[1, 1])/459 - (28*F[3, 16]*im[1, 1])/153 - 
   (74*F[3, 17]*im[1, 1])/51 + (38*F[3, 18]*im[1, 1])/17 + 
   (229*F[3, 19]*im[1, 1])/153 - (38*F[3, 20]*im[1, 1])/17 - 
   (10*F[3, 21]*im[1, 1])/51 + (202*F[3, 22]*im[1, 1])/51 - 
   (4*F[3, 23]*im[1, 1])/51 + (26209*F[3, 24]*im[1, 1])/459 - 
   (4207*F[3, 25]*im[1, 1])/153 - (6145*F[3, 26]*im[1, 1])/153 + 
   (62*F[3, 27]*im[1, 1])/153 - (2374*F[3, 28]*im[1, 1])/153 - 
   (253777*F[1, 1]^2*im[1, 1]^2)/1224 - (41681*F[1, 1]*F[1, 2]*im[1, 1]^2)/
    7344 - (10901*F[1, 2]^2*im[1, 1]^2)/5508 + 
   (15053*F[1, 1]*F[1, 3]*im[1, 1]^2)/216 + 
   (49097*F[1, 2]*F[1, 3]*im[1, 1]^2)/7344 - (386725*F[1, 3]^2*im[1, 1]^2)/
    22032 + (19125845*F[1, 1]*F[1, 4]*im[1, 1]^2)/44064 - 
   (58559*F[1, 2]*F[1, 4]*im[1, 1]^2)/11016 - 
   (4992553*F[1, 3]*F[1, 4]*im[1, 1]^2)/44064 - (280289*F[1, 4]^2*im[1, 1]^2)/
    918 - (7938691*F[1, 1]*F[1, 5]*im[1, 1]^2)/44064 - 
   (6467*F[1, 2]*F[1, 5]*im[1, 1]^2)/11016 + 
   (1161575*F[1, 3]*F[1, 5]*im[1, 1]^2)/44064 + 
   (1087511*F[1, 4]*F[1, 5]*im[1, 1]^2)/3672 - (335627*F[1, 5]^2*im[1, 1]^2)/
    7344 + (2613499*F[1, 1]*F[1, 6]*im[1, 1]^2)/22032 - 
   (859*F[1, 2]*F[1, 6]*im[1, 1]^2)/153 - (340615*F[1, 3]*F[1, 6]*im[1, 1]^2)/
    5508 - (349019*F[1, 4]*F[1, 6]*im[1, 1]^2)/2754 + 
   (1898963*F[1, 5]*F[1, 6]*im[1, 1]^2)/22032 + (224695*F[1, 6]^2*im[1, 1]^2)/
    11016 - (512*F[2, 3]*im[1, 1]^2)/153 + (110899*F[2, 4]*im[1, 1]^2)/459 - 
   (233*F[2, 5]*im[1, 1]^2)/306 - (341*F[2, 6]*im[1, 1]^2)/918 + 
   (58468*F[2, 7]*im[1, 1]^2)/459 + (152*F[2, 17]*im[1, 1]^2)/51 + 
   (384433*F[1, 1]*im[1, 1]^3)/4896 + (41263*F[1, 2]*im[1, 1]^3)/11016 + 
   (1480217*F[1, 3]*im[1, 1]^3)/44064 - (367607*F[1, 4]*im[1, 1]^3)/2754 + 
   (773165*F[1, 5]*im[1, 1]^3)/22032 - (1014643*F[1, 6]*im[1, 1]^3)/11016 + 
   (565061*im[1, 1]^4)/41310 - (352069*F[1, 1]*re[3, 1])/1224 + 
   (18845*F[1, 2]*re[3, 1])/918 + (22221*F[1, 3]*re[3, 1])/136 + 
   (19667*F[1, 5]*re[3, 1])/459 - (6781*F[1, 6]*re[3, 1])/51 + 
   (98392*im[1, 1]*re[3, 1])/459, Fr["p12435"][4, 145] -> 
  (49*F[1, 1]^4)/36 - (287*F[1, 1]^3*F[1, 4])/48 + 
   (895*F[1, 1]^2*F[1, 4]^2)/36 - (22465*F[1, 1]*F[1, 4]^3)/432 + 
   (637*F[1, 4]^4)/18 + (135*F[1, 1]^3*F[1, 5])/32 - 
   (2135*F[1, 1]^2*F[1, 4]*F[1, 5])/48 + (29953*F[1, 1]*F[1, 4]^2*F[1, 5])/
    288 - (7649*F[1, 4]^3*F[1, 5])/108 + (871*F[1, 1]^2*F[1, 5]^2)/72 - 
   (2561*F[1, 1]*F[1, 4]*F[1, 5]^2)/72 + (861*F[1, 4]^2*F[1, 5]^2)/32 - 
   (803*F[1, 1]*F[1, 5]^3)/432 + (167*F[1, 4]*F[1, 5]^3)/144 - 
   (173*F[1, 5]^4)/864 + (1163*F[1, 1]^3*F[1, 6])/288 - 
   (121*F[1, 1]^2*F[1, 4]*F[1, 6])/24 - (9367*F[1, 1]*F[1, 4]^2*F[1, 6])/
    288 + (6527*F[1, 4]^3*F[1, 6])/144 - (1711*F[1, 1]^2*F[1, 5]*F[1, 6])/
    96 + (12517*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/144 - 
   (26807*F[1, 4]^2*F[1, 5]*F[1, 6])/288 - (3029*F[1, 1]*F[1, 5]^2*F[1, 6])/
    144 + (2419*F[1, 4]*F[1, 5]^2*F[1, 6])/72 - (55*F[1, 5]^3*F[1, 6])/144 - 
   (1499*F[1, 1]^2*F[1, 6]^2)/96 + (2963*F[1, 1]*F[1, 4]*F[1, 6]^2)/144 + 
   (31*F[1, 4]^2*F[1, 6]^2)/4 + (3001*F[1, 1]*F[1, 5]*F[1, 6]^2)/144 - 
   (6113*F[1, 4]*F[1, 5]*F[1, 6]^2)/144 + (2563*F[1, 5]^2*F[1, 6]^2)/288 + 
   (1913*F[1, 1]*F[1, 6]^3)/144 - (19*F[1, 4]*F[1, 6]^3)/2 - 
   (523*F[1, 5]*F[1, 6]^3)/72 - (53*F[1, 6]^4)/16 - 
   (17*F[1, 1]^2*F[2, 4])/6 + (599*F[1, 1]*F[1, 4]*F[2, 4])/36 - 
   (131*F[1, 4]^2*F[2, 4])/8 - (182*F[1, 1]*F[1, 5]*F[2, 4])/9 + 
   (5011*F[1, 4]*F[1, 5]*F[2, 4])/144 + (527*F[1, 5]^2*F[2, 4])/144 - 
   (45*F[1, 1]*F[1, 6]*F[2, 4])/4 + (731*F[1, 4]*F[1, 6]*F[2, 4])/48 + 
   (429*F[1, 5]*F[1, 6]*F[2, 4])/16 + (361*F[1, 6]^2*F[2, 4])/24 - 
   (11*F[2, 4]^2)/8 - (197*F[1, 1]^2*F[2, 7])/12 + 
   (4141*F[1, 1]*F[1, 4]*F[2, 7])/72 - (1177*F[1, 4]^2*F[2, 7])/24 - 
   (1231*F[1, 1]*F[1, 5]*F[2, 7])/144 + (2569*F[1, 4]*F[1, 5]*F[2, 7])/144 + 
   (215*F[1, 5]^2*F[2, 7])/72 + (3533*F[1, 1]*F[1, 6]*F[2, 7])/144 - 
   (2081*F[1, 4]*F[1, 6]*F[2, 7])/48 + (127*F[1, 5]*F[1, 6]*F[2, 7])/9 - 
   (65*F[1, 6]^2*F[2, 7])/8 - (7*F[2, 7]^2)/8 - (3*F[2, 23]^2)/16 + 
   (5*F[1, 1]*F[3, 8])/4 - (13*F[1, 4]*F[3, 8])/8 - (7*F[1, 5]*F[3, 8])/48 + 
   (F[1, 6]*F[3, 8])/48 + (151*F[1, 1]*F[3, 9])/9 - (83*F[1, 4]*F[3, 9])/3 - 
   (121*F[1, 5]*F[3, 9])/36 - (197*F[1, 6]*F[3, 9])/12 - 
   (469*F[1, 1]*F[3, 14])/36 + (139*F[1, 4]*F[3, 14])/8 + 
   (535*F[1, 5]*F[3, 14])/144 + (485*F[1, 6]*F[3, 14])/48 + 
   (283*F[1, 1]*F[3, 15])/36 - (113*F[1, 4]*F[3, 15])/8 - 
   (403*F[1, 5]*F[3, 15])/144 - (389*F[1, 6]*F[3, 15])/48 + 
   (401*F[1, 1]*F[3, 24])/36 - (391*F[1, 4]*F[3, 24])/24 - 
   (419*F[1, 5]*F[3, 24])/144 - (469*F[1, 6]*F[3, 24])/48 - 
   (53*F[1, 1]*F[3, 25])/12 + (17*F[1, 4]*F[3, 25])/2 + 
   (7*F[1, 5]*F[3, 25])/8 + (121*F[1, 6]*F[3, 25])/24 - 
   (37*F[1, 1]*F[3, 26])/4 + (365*F[1, 4]*F[3, 26])/24 + 
   (137*F[1, 5]*F[3, 26])/48 + (139*F[1, 6]*F[3, 26])/16 + F[4, 10]/6 + 
   F[4, 11]/12 - (4*F[4, 13])/3 - (2*F[4, 14])/3 - F[4, 17]/2 + F[4, 19]/6 - 
   F[4, 21]/6 + F[4, 23]/3 + F[4, 24]/6 + (9*F[4, 25])/4 + F[4, 30]/2 - 
   (3*F[4, 44])/4 - (1973*F[1, 1]^3*im[1, 1])/144 + 
   (1619*F[1, 1]^2*F[1, 4]*im[1, 1])/24 - (17453*F[1, 1]*F[1, 4]^2*im[1, 1])/
    144 + (155*F[1, 4]^3*im[1, 1])/2 - (685*F[1, 1]^2*F[1, 5]*im[1, 1])/36 + 
   (10537*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/144 - 
   (4661*F[1, 4]^2*F[1, 5]*im[1, 1])/72 + (29*F[1, 1]*F[1, 5]^2*im[1, 1])/
    12 - (217*F[1, 4]*F[1, 5]^2*im[1, 1])/144 + (73*F[1, 5]^3*im[1, 1])/24 + 
   (591*F[1, 1]^2*F[1, 6]*im[1, 1])/16 - 
   (16991*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/144 + 
   (5285*F[1, 4]^2*F[1, 6]*im[1, 1])/48 + 
   (5189*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/144 - 
   (9967*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/144 + 
   (631*F[1, 5]^2*F[1, 6]*im[1, 1])/144 - (4243*F[1, 1]*F[1, 6]^2*im[1, 1])/
    144 + (403*F[1, 4]*F[1, 6]^2*im[1, 1])/8 - 
   (1213*F[1, 5]*F[1, 6]^2*im[1, 1])/72 + (347*F[1, 6]^3*im[1, 1])/48 + 
   (1337*F[1, 1]*F[2, 4]*im[1, 1])/36 - (200*F[1, 4]*F[2, 4]*im[1, 1])/3 - 
   (2003*F[1, 5]*F[2, 4]*im[1, 1])/144 - (2191*F[1, 6]*F[2, 4]*im[1, 1])/48 + 
   (1213*F[1, 1]*F[2, 7]*im[1, 1])/72 - 32*F[1, 4]*F[2, 7]*im[1, 1] - 
   (1661*F[1, 5]*F[2, 7]*im[1, 1])/144 - (1075*F[1, 6]*F[2, 7]*im[1, 1])/48 - 
   (9*F[3, 8]*im[1, 1])/8 + 3*F[3, 9]*im[1, 1] - (19*F[3, 14]*im[1, 1])/24 + 
   (73*F[3, 15]*im[1, 1])/24 + (37*F[3, 24]*im[1, 1])/24 - 
   (3*F[3, 25]*im[1, 1])/2 - (55*F[3, 26]*im[1, 1])/24 + 
   (68*F[1, 1]^2*im[1, 1]^2)/9 - (26899*F[1, 1]*F[1, 4]*im[1, 1]^2)/864 + 
   (3823*F[1, 4]^2*im[1, 1]^2)/144 - (9263*F[1, 1]*F[1, 5]*im[1, 1]^2)/1728 + 
   (3077*F[1, 4]*F[1, 5]*im[1, 1]^2)/432 - (12499*F[1, 5]^2*im[1, 1]^2)/
    1728 - (37199*F[1, 1]*F[1, 6]*im[1, 1]^2)/1728 + 
   (2629*F[1, 4]*F[1, 6]*im[1, 1]^2)/72 + (293*F[1, 5]*F[1, 6]*im[1, 1]^2)/
    432 + (7165*F[1, 6]^2*im[1, 1]^2)/576 + (259*F[2, 4]*im[1, 1]^2)/24 + 
   (203*F[2, 7]*im[1, 1]^2)/24 + (2681*F[1, 1]*im[1, 1]^3)/288 - 
   (449*F[1, 4]*im[1, 1]^3)/32 + (2243*F[1, 5]*im[1, 1]^3)/576 - 
   (1595*F[1, 6]*im[1, 1]^3)/192 + (3329*im[1, 1]^4)/5760 + 
   (143*F[1, 1]*re[3, 1])/6 - (163*F[1, 4]*re[3, 1])/3 - 
   (80*F[1, 5]*re[3, 1])/3 - (143*F[1, 6]*re[3, 1])/4 + 
   (463*im[1, 1]*re[3, 1])/12, Fr["p12435"][4, 146] -> F[4, 47], 
 Fr["p12435"][4, 147] -> (7661*F[1, 1]^3*F[1, 2])/408 + 
   (156*F[1, 1]^2*F[1, 2]^2)/17 + (93*F[1, 1]*F[1, 2]^3)/17 + 
   (925*F[1, 2]^4)/816 - (18587*F[1, 1]^3*F[1, 3])/408 - 
   (1363*F[1, 1]^2*F[1, 2]*F[1, 3])/68 - (178*F[1, 1]*F[1, 2]^2*F[1, 3])/17 + 
   (1567*F[1, 2]^3*F[1, 3])/204 + (325*F[1, 1]^2*F[1, 3]^2)/68 + 
   (553*F[1, 1]*F[1, 2]*F[1, 3]^2)/34 - (803*F[1, 2]^2*F[1, 3]^2)/136 - 
   (226*F[1, 1]*F[1, 3]^3)/17 + (26*F[1, 2]*F[1, 3]^3)/51 - 
   (1673*F[1, 3]^4)/408 - (7349*F[1, 1]^2*F[1, 2]*F[1, 4])/204 - 
   (435*F[1, 2]^3*F[1, 4])/68 + (5069*F[1, 1]^2*F[1, 3]*F[1, 4])/51 + 
   (2595*F[1, 2]^2*F[1, 3]*F[1, 4])/272 + (78323*F[1, 1]*F[1, 2]*F[1, 4]^2)/
    408 - (135*F[1, 2]^2*F[1, 4]^2)/17 - (52121*F[1, 1]*F[1, 3]*F[1, 4]^2)/
    102 + (495*F[1, 2]*F[1, 3]*F[1, 4]^2)/34 - (144475*F[1, 2]*F[1, 4]^3)/
    612 + (1513627*F[1, 3]*F[1, 4]^3)/2448 + (2675*F[1, 1]^2*F[1, 2]*F[1, 5])/
    51 + (63*F[1, 2]^3*F[1, 5])/68 - (7151*F[1, 1]^2*F[1, 3]*F[1, 5])/51 + 
   (50*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/17 + (253*F[1, 2]^2*F[1, 3]*F[1, 5])/
    272 - (325*F[1, 1]*F[1, 3]^2*F[1, 5])/34 - 
   (553*F[1, 2]*F[1, 3]^2*F[1, 5])/34 + (226*F[1, 3]^3*F[1, 5])/17 - 
   (38161*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/102 - 
   (105*F[1, 2]^2*F[1, 4]*F[1, 5])/34 + 
   (100627*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/102 + 
   (1365*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/136 + 
   (62459*F[1, 2]*F[1, 4]^2*F[1, 5])/136 - (328489*F[1, 3]*F[1, 4]^2*F[1, 5])/
    272 + (26257*F[1, 1]*F[1, 2]*F[1, 5]^2)/204 + 
   (63*F[1, 2]^2*F[1, 5]^2)/34 - (138107*F[1, 1]*F[1, 3]*F[1, 5]^2)/408 - 
   (1019*F[1, 2]*F[1, 3]*F[1, 5]^2)/136 + (325*F[1, 3]^2*F[1, 5]^2)/68 - 
   (14981*F[1, 2]*F[1, 4]*F[1, 5]^2)/68 + (78787*F[1, 3]*F[1, 4]*F[1, 5]^2)/
    136 + (18737*F[1, 2]*F[1, 5]^3)/1224 - (12371*F[1, 3]*F[1, 5]^3)/306 + 
   (8135*F[1, 1]^3*F[1, 6])/204 + (9405*F[1, 1]^2*F[1, 2]*F[1, 6])/136 + 
   (247*F[1, 1]*F[1, 2]^2*F[1, 6])/17 + (232*F[1, 2]^3*F[1, 6])/51 - 
   (19129*F[1, 1]^2*F[1, 3]*F[1, 6])/136 - 
   (445*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/17 - (641*F[1, 2]^2*F[1, 3]*F[1, 6])/
    68 + (305*F[1, 1]*F[1, 3]^2*F[1, 6])/17 + 
   (1279*F[1, 2]*F[1, 3]^2*F[1, 6])/68 - (584*F[1, 3]^3*F[1, 6])/51 - 
   (5945*F[1, 1]^2*F[1, 4]*F[1, 6])/68 + 
   (667*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/68 - 
   (3195*F[1, 2]^2*F[1, 4]*F[1, 6])/272 - 
   (1205*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/34 + 
   (61655*F[1, 1]*F[1, 4]^2*F[1, 6])/136 - (35603*F[1, 2]*F[1, 4]^2*F[1, 6])/
    204 + (87581*F[1, 3]*F[1, 4]^2*F[1, 6])/204 - 
   (449665*F[1, 4]^3*F[1, 6])/816 + (2085*F[1, 1]^2*F[1, 5]*F[1, 6])/17 - 
   (4001*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/34 - 
   (757*F[1, 2]^2*F[1, 5]*F[1, 6])/272 + 
   (1267*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/4 + 
   (445*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/17 - (305*F[1, 3]^2*F[1, 5]*F[1, 6])/
    17 - (14945*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/17 + 
   (125675*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/408 - 
   (41983*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/51 + 
   (293975*F[1, 4]^2*F[1, 5]*F[1, 6])/272 + (40935*F[1, 1]*F[1, 5]^2*F[1, 6])/
    136 - (19337*F[1, 2]*F[1, 5]^2*F[1, 6])/204 + 
   (103315*F[1, 3]*F[1, 5]^2*F[1, 6])/408 - (69965*F[1, 4]*F[1, 5]^2*F[1, 6])/
    136 + (14005*F[1, 5]^3*F[1, 6])/408 + (2105*F[1, 1]^2*F[1, 6]^2)/17 - 
   (5277*F[1, 1]*F[1, 2]*F[1, 6]^2)/68 + (683*F[1, 2]^2*F[1, 6]^2)/68 + 
   (3813*F[1, 1]*F[1, 3]*F[1, 6]^2)/17 - (1645*F[1, 2]*F[1, 3]*F[1, 6]^2)/
    68 + (1773*F[1, 3]^2*F[1, 6]^2)/136 + (1875*F[1, 1]*F[1, 4]*F[1, 6]^2)/
    68 + (1337*F[1, 2]*F[1, 4]*F[1, 6]^2)/51 - 
   (6523*F[1, 3]*F[1, 4]*F[1, 6]^2)/102 - (6455*F[1, 4]^2*F[1, 6]^2)/17 - 
   (18715*F[1, 1]*F[1, 5]*F[1, 6]^2)/68 + (10483*F[1, 2]*F[1, 5]*F[1, 6]^2)/
    204 - (16355*F[1, 3]*F[1, 5]*F[1, 6]^2)/102 + 
   (49765*F[1, 4]*F[1, 5]*F[1, 6]^2)/68 - (15525*F[1, 5]^2*F[1, 6]^2)/68 - 
   (14325*F[1, 1]*F[1, 6]^3)/68 + (1567*F[1, 2]*F[1, 6]^3)/34 - 
   (5891*F[1, 3]*F[1, 6]^3)/68 + (2035*F[1, 4]*F[1, 6]^3)/34 + 
   (10255*F[1, 5]*F[1, 6]^3)/68 + (65881*F[1, 6]^4)/816 + 
   (3*F[1, 1]*F[1, 2]*F[2, 3])/17 - (39*F[1, 1]*F[1, 3]*F[2, 3])/68 + 
   (3*F[1, 2]*F[1, 3]*F[2, 3])/17 - (39*F[1, 3]^2*F[2, 3])/68 + 
   (15*F[1, 1]*F[1, 6]*F[2, 3])/68 + (15*F[1, 3]*F[1, 6]*F[2, 3])/68 - 
   (548*F[1, 1]*F[1, 2]*F[2, 4])/17 - (84*F[1, 2]^2*F[2, 4])/17 + 
   (2695*F[1, 1]*F[1, 3]*F[2, 4])/34 + (273*F[1, 2]*F[1, 3]*F[2, 4])/17 + 
   (24935*F[1, 2]*F[1, 4]*F[2, 4])/204 - (17120*F[1, 3]*F[1, 4]*F[2, 4])/51 - 
   (47237*F[1, 2]*F[1, 5]*F[2, 4])/204 + (124973*F[1, 3]*F[1, 5]*F[2, 4])/
    204 - (2475*F[1, 1]*F[1, 6]*F[2, 4])/34 - (2362*F[1, 2]*F[1, 6]*F[2, 4])/
    17 + (23017*F[1, 3]*F[1, 6]*F[2, 4])/68 + (19775*F[1, 4]*F[1, 6]*F[2, 4])/
    68 - (9190*F[1, 5]*F[1, 6]*F[2, 4])/17 - (21145*F[1, 6]^2*F[2, 4])/68 - 
   F[1, 1]*F[1, 2]*F[2, 5] - (F[1, 2]^2*F[2, 5])/2 + 
   (5*F[1, 1]*F[1, 3]*F[2, 5])/2 - (76*F[1, 2]*F[1, 3]*F[2, 5])/17 + 
   (903*F[1, 3]^2*F[2, 5])/68 + F[1, 2]*F[1, 5]*F[2, 5] - 
   (5*F[1, 3]*F[1, 5]*F[2, 5])/2 - (15*F[1, 1]*F[1, 6]*F[2, 5])/2 - 
   (93*F[1, 2]*F[1, 6]*F[2, 5])/17 + (253*F[1, 3]*F[1, 6]*F[2, 5])/34 + 
   (15*F[1, 5]*F[1, 6]*F[2, 5])/2 - (1111*F[1, 6]^2*F[2, 5])/68 - 
   (9*F[2, 5]^2)/4 - (67*F[1, 1]*F[1, 2]*F[2, 6])/17 - 
   (19*F[1, 2]^2*F[2, 6])/68 + (205*F[1, 1]*F[1, 3]*F[2, 6])/17 - 
   (222*F[1, 2]*F[1, 3]*F[2, 6])/17 - (461*F[1, 3]^2*F[2, 6])/68 + 
   (67*F[1, 2]*F[1, 5]*F[2, 6])/17 - (205*F[1, 3]*F[1, 5]*F[2, 6])/17 - 
   (190*F[1, 1]*F[1, 6]*F[2, 6])/17 - (29*F[1, 2]*F[1, 6]*F[2, 6])/34 + 
   (515*F[1, 3]*F[1, 6]*F[2, 6])/34 + (190*F[1, 5]*F[1, 6]*F[2, 6])/17 - 
   (190*F[1, 6]^2*F[2, 6])/17 - (9*F[2, 6]^2)/4 - 
   (9695*F[1, 1]*F[1, 2]*F[2, 7])/68 + (25427*F[1, 1]*F[1, 3]*F[2, 7])/68 + 
   (63593*F[1, 2]*F[1, 4]*F[2, 7])/204 - (166961*F[1, 3]*F[1, 4]*F[2, 7])/
    204 - (14141*F[1, 2]*F[1, 5]*F[2, 7])/102 + 
   (18574*F[1, 3]*F[1, 5]*F[2, 7])/51 - (5755*F[1, 1]*F[1, 6]*F[2, 7])/17 + 
   (241*F[1, 2]*F[1, 6]*F[2, 7])/3 - (2527*F[1, 3]*F[1, 6]*F[2, 7])/12 + 
   (12530*F[1, 4]*F[1, 6]*F[2, 7])/17 - (10985*F[1, 5]*F[1, 6]*F[2, 7])/34 + 
   (765*F[1, 6]^2*F[2, 7])/4 - (42*F[1, 2]^2*F[2, 17])/17 + 
   (189*F[1, 2]*F[1, 3]*F[2, 17])/34 + (273*F[1, 3]^2*F[2, 17])/34 + 
   (42*F[1, 2]*F[1, 4]*F[2, 17])/17 - (273*F[1, 3]*F[1, 4]*F[2, 17])/34 - 
   (42*F[1, 2]*F[1, 5]*F[2, 17])/17 + (273*F[1, 3]*F[1, 5]*F[2, 17])/34 - 
   (21*F[1, 2]*F[1, 6]*F[2, 17])/34 - (189*F[1, 3]*F[1, 6]*F[2, 17])/17 + 
   (105*F[1, 4]*F[1, 6]*F[2, 17])/34 - (105*F[1, 5]*F[1, 6]*F[2, 17])/34 + 
   (105*F[1, 6]^2*F[2, 17])/34 + (109*F[1, 2]*F[3, 5])/34 - 
   (683*F[1, 3]*F[3, 5])/68 + (485*F[1, 6]*F[3, 5])/68 + 
   (42*F[1, 2]*F[3, 6])/17 - (273*F[1, 3]*F[3, 6])/34 + 
   (105*F[1, 6]*F[3, 6])/34 - (235*F[1, 2]*F[3, 7])/34 + 
   (751*F[1, 3]*F[3, 7])/34 - (200*F[1, 6]*F[3, 7])/17 + 
   (885*F[1, 2]*F[3, 8])/68 - (2379*F[1, 3]*F[3, 8])/68 + 
   (1095*F[1, 6]*F[3, 8])/34 + (8320*F[1, 2]*F[3, 9])/51 - 
   (21889*F[1, 3]*F[3, 9])/51 + (6555*F[1, 6]*F[3, 9])/17 + 
   (130*F[1, 2]*F[3, 10])/17 - (1639*F[1, 3]*F[3, 10])/68 + 
   (1075*F[1, 6]*F[3, 10])/68 + (21*F[1, 2]*F[3, 11])/17 - 
   (273*F[1, 3]*F[3, 11])/68 + (105*F[1, 6]*F[3, 11])/68 - 
   (42*F[1, 2]*F[3, 12])/17 + (273*F[1, 3]*F[3, 12])/34 - 
   (105*F[1, 6]*F[3, 12])/34 - (22855*F[1, 2]*F[3, 14])/204 + 
   (60445*F[1, 3]*F[3, 14])/204 - (9185*F[1, 6]*F[3, 14])/34 + 
   (12697*F[1, 2]*F[3, 15])/204 - (16661*F[1, 3]*F[3, 15])/102 + 
   (10015*F[1, 6]*F[3, 15])/68 - (203*F[1, 2]*F[3, 16])/17 + 
   (290*F[1, 3]*F[3, 16])/17 - (275*F[1, 6]*F[3, 16])/17 - 
   (3*F[1, 2]*F[3, 17])/17 + (39*F[1, 3]*F[3, 17])/68 - 
   (15*F[1, 6]*F[3, 17])/68 + (63*F[1, 2]*F[3, 18])/34 - 
   (819*F[1, 3]*F[3, 18])/136 + (315*F[1, 6]*F[3, 18])/136 + 
   (473*F[1, 2]*F[3, 19])/34 - (785*F[1, 3]*F[3, 19])/34 + 
   (370*F[1, 6]*F[3, 19])/17 - (63*F[1, 2]*F[3, 20])/34 + 
   (819*F[1, 3]*F[3, 20])/136 - (315*F[1, 6]*F[3, 20])/136 + 
   (80*F[1, 2]*F[3, 21])/17 - (581*F[1, 3]*F[3, 21])/68 + 
   (825*F[1, 6]*F[3, 21])/68 + (33*F[1, 2]*F[3, 22])/17 - 
   (429*F[1, 3]*F[3, 22])/68 + (165*F[1, 6]*F[3, 22])/68 - 
   (2*F[1, 2]*F[3, 23])/17 + (13*F[1, 3]*F[3, 23])/34 - 
   (5*F[1, 6]*F[3, 23])/34 + (19031*F[1, 2]*F[3, 24])/204 - 
   (50057*F[1, 3]*F[3, 24])/204 + (7595*F[1, 6]*F[3, 24])/34 - 
   (1493*F[1, 2]*F[3, 25])/34 + (7843*F[1, 3]*F[3, 25])/68 - 
   (7005*F[1, 6]*F[3, 25])/68 - (4805*F[1, 2]*F[3, 26])/68 + 
   (12365*F[1, 3]*F[3, 26])/68 - (2920*F[1, 6]*F[3, 26])/17 + 
   (118*F[1, 2]*F[3, 27])/17 - (307*F[1, 3]*F[3, 27])/17 + 
   (275*F[1, 6]*F[3, 27])/17 - (509*F[1, 2]*F[3, 28])/17 + 
   (4985*F[1, 3]*F[3, 28])/68 - (3905*F[1, 6]*F[3, 28])/68 - (3*F[4, 6])/2 - 
   (9*F[4, 15])/2 - F[4, 32]/2 - F[4, 34] - 3*F[4, 37] + F[4, 39] - 
   6*F[4, 40] - 3*F[4, 42] + (2317*F[1, 1]^3*im[1, 1])/408 - 
   (16105*F[1, 1]^2*F[1, 2]*im[1, 1])/102 - (381*F[1, 1]*F[1, 2]^2*im[1, 1])/
    17 - (950*F[1, 2]^3*im[1, 1])/51 + (20807*F[1, 1]^2*F[1, 3]*im[1, 1])/
    51 + (1047*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/34 + 
   (8371*F[1, 2]^2*F[1, 3]*im[1, 1])/272 + (373*F[1, 1]*F[1, 3]^2*im[1, 1])/
    17 - (1383*F[1, 2]*F[1, 3]^2*im[1, 1])/68 + (947*F[1, 3]^3*im[1, 1])/34 - 
   (2441*F[1, 1]^2*F[1, 4]*im[1, 1])/204 + 
   (29673*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/68 + 
   (90*F[1, 2]^2*F[1, 4]*im[1, 1])/17 - 
   (19548*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/17 - 
   (1365*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/136 + 
   (23519*F[1, 1]*F[1, 4]^2*im[1, 1])/408 - 
   (100217*F[1, 2]*F[1, 4]^2*im[1, 1])/204 + 
   (1052111*F[1, 3]*F[1, 4]^2*im[1, 1])/816 - (20579*F[1, 4]^3*im[1, 1])/
    306 + (896*F[1, 1]^2*F[1, 5]*im[1, 1])/51 - 
   (4209*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/17 - 
   (63*F[1, 2]^2*F[1, 5]*im[1, 1])/34 + 
   (22433*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/34 + 
   (1251*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/68 - 
   (373*F[1, 3]^2*F[1, 5]*im[1, 1])/17 - 
   (10957*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/102 + 
   (101323*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/204 - 
   (269683*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/204 + 
   (17257*F[1, 4]^2*F[1, 5]*im[1, 1])/136 + (7651*F[1, 1]*F[1, 5]^2*im[1, 1])/
    204 - (1230*F[1, 2]*F[1, 5]^2*im[1, 1])/17 + 
   197*F[1, 3]*F[1, 5]^2*im[1, 1] - (4411*F[1, 4]*F[1, 5]^2*im[1, 1])/68 + 
   (7469*F[1, 5]^3*im[1, 1])/1224 - (47501*F[1, 1]^2*F[1, 6]*im[1, 1])/136 + 
   (643*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/4 - 
   (6095*F[1, 2]^2*F[1, 6]*im[1, 1])/272 - 
   (17677*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/34 + 
   (183*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/17 + 
   (563*F[1, 3]^2*F[1, 6]*im[1, 1])/68 + 
   (35165*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/34 - 
   (151069*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/408 + 
   (100627*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/102 - 
   (982499*F[1, 4]^2*F[1, 6]*im[1, 1])/816 - 
   (10431*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/17 + 
   (18187*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/102 - 
   (23798*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/51 + 
   (258577*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/204 - 
   (81835*F[1, 5]^2*F[1, 6]*im[1, 1])/408 + 
   (14799*F[1, 1]*F[1, 6]^2*im[1, 1])/34 - (17923*F[1, 2]*F[1, 6]^2*im[1, 1])/
    204 + (17327*F[1, 3]*F[1, 6]^2*im[1, 1])/102 - 
   (44626*F[1, 4]*F[1, 6]^2*im[1, 1])/51 + (44855*F[1, 5]*F[1, 6]^2*im[1, 1])/
    102 - (17999*F[1, 6]^3*im[1, 1])/102 + (6*F[1, 1]*F[2, 3]*im[1, 1])/17 - 
   (6*F[1, 2]*F[2, 3]*im[1, 1])/17 + (3*F[1, 3]*F[2, 3]*im[1, 1])/2 - 
   (15*F[1, 6]*F[2, 3]*im[1, 1])/34 - (110*F[1, 1]*F[2, 4]*im[1, 1])/17 + 
   (78881*F[1, 2]*F[2, 4]*im[1, 1])/204 - (105097*F[1, 3]*F[2, 4]*im[1, 1])/
    102 + (9155*F[1, 4]*F[2, 4]*im[1, 1])/204 - 
   (14693*F[1, 5]*F[2, 4]*im[1, 1])/204 + (60983*F[1, 6]*F[2, 4]*im[1, 1])/
    68 + 5*F[1, 1]*F[2, 5]*im[1, 1] + (169*F[1, 2]*F[2, 5]*im[1, 1])/17 - 
   34*F[1, 3]*F[2, 5]*im[1, 1] - 5*F[1, 5]*F[2, 5]*im[1, 1] + 
   (429*F[1, 6]*F[2, 5]*im[1, 1])/17 - (15*F[1, 1]*F[2, 6]*im[1, 1])/17 + 
   (473*F[1, 2]*F[2, 6]*im[1, 1])/34 - (27*F[1, 3]*F[2, 6]*im[1, 1])/17 + 
   (15*F[1, 5]*F[2, 6]*im[1, 1])/17 + (245*F[1, 6]*F[2, 6]*im[1, 1])/34 - 
   (2407*F[1, 1]*F[2, 7]*im[1, 1])/68 + (40979*F[1, 2]*F[2, 7]*im[1, 1])/
    204 - (53809*F[1, 3]*F[2, 7]*im[1, 1])/102 + 
   (16601*F[1, 4]*F[2, 7]*im[1, 1])/204 - (4193*F[1, 5]*F[2, 7]*im[1, 1])/
    102 + (99899*F[1, 6]*F[2, 7]*im[1, 1])/204 - 
   (42*F[1, 2]*F[2, 17]*im[1, 1])/17 - (441*F[1, 3]*F[2, 17]*im[1, 1])/34 + 
   (84*F[1, 4]*F[2, 17]*im[1, 1])/17 - (84*F[1, 5]*F[2, 17]*im[1, 1])/17 + 
   (273*F[1, 6]*F[2, 17]*im[1, 1])/34 + (99*F[3, 5]*im[1, 1])/34 + 
   (84*F[3, 6]*im[1, 1])/17 - (351*F[3, 7]*im[1, 1])/34 + 
   (189*F[3, 8]*im[1, 1])/68 + (2224*F[3, 9]*im[1, 1])/51 + 
   (141*F[3, 10]*im[1, 1])/17 + (42*F[3, 11]*im[1, 1])/17 - 
   (84*F[3, 12]*im[1, 1])/17 - (5335*F[3, 14]*im[1, 1])/204 + 
   (3277*F[3, 15]*im[1, 1])/204 - (15*F[3, 16]*im[1, 1])/17 - 
   (6*F[3, 17]*im[1, 1])/17 + (63*F[3, 18]*im[1, 1])/17 + 
   (45*F[3, 19]*im[1, 1])/34 - (63*F[3, 20]*im[1, 1])/17 - 
   (61*F[3, 21]*im[1, 1])/17 + (66*F[3, 22]*im[1, 1])/17 - 
   (4*F[3, 23]*im[1, 1])/17 + (4487*F[3, 24]*im[1, 1])/204 - 
   (419*F[3, 25]*im[1, 1])/34 - (685*F[3, 26]*im[1, 1])/68 + 
   (32*F[3, 27]*im[1, 1])/17 - (270*F[3, 28]*im[1, 1])/17 - 
   (4759*F[1, 1]^2*im[1, 1]^2)/102 + (126031*F[1, 1]*F[1, 2]*im[1, 1]^2)/
    816 + (4115*F[1, 2]^2*im[1, 1]^2)/408 - 
   (169751*F[1, 1]*F[1, 3]*im[1, 1]^2)/408 - 
   (9949*F[1, 2]*F[1, 3]*im[1, 1]^2)/816 - (13335*F[1, 3]^2*im[1, 1]^2)/272 + 
   (8397*F[1, 1]*F[1, 4]*im[1, 1]^2)/68 - (126995*F[1, 2]*F[1, 4]*im[1, 1]^2)/
    612 + (2730061*F[1, 3]*F[1, 4]*im[1, 1]^2)/4896 - 
   (6881*F[1, 4]^2*im[1, 1]^2)/51 - (1329*F[1, 1]*F[1, 5]*im[1, 1]^2)/17 + 
   (102763*F[1, 2]*F[1, 5]*im[1, 1]^2)/2448 - 
   (610565*F[1, 3]*F[1, 5]*im[1, 1]^2)/4896 + 
   (29743*F[1, 4]*F[1, 5]*im[1, 1]^2)/204 - (444*F[1, 5]^2*im[1, 1]^2)/17 + 
   (109861*F[1, 1]*F[1, 6]*im[1, 1]^2)/272 - 
   (100627*F[1, 2]*F[1, 6]*im[1, 1]^2)/1224 + 
   (193019*F[1, 3]*F[1, 6]*im[1, 1]^2)/612 - 
   (983387*F[1, 4]*F[1, 6]*im[1, 1]^2)/1632 + 
   (92547*F[1, 5]*F[1, 6]*im[1, 1]^2)/544 - (34619*F[1, 6]^2*im[1, 1]^2)/
    136 - (12*F[2, 3]*im[1, 1]^2)/17 + (21629*F[2, 4]*im[1, 1]^2)/204 + 
   (281*F[2, 5]*im[1, 1]^2)/68 - (293*F[2, 6]*im[1, 1]^2)/68 + 
   (11663*F[2, 7]*im[1, 1]^2)/204 + (84*F[2, 17]*im[1, 1]^2)/17 + 
   (46171*F[1, 1]*im[1, 1]^3)/816 + (18487*F[1, 2]*im[1, 1]^3)/816 - 
   (68641*F[1, 3]*im[1, 1]^3)/1632 - (76459*F[1, 4]*im[1, 1]^3)/1224 + 
   (43033*F[1, 5]*im[1, 1]^3)/2448 + (35339*F[1, 6]*im[1, 1]^3)/4896 + 
   (4133*im[1, 1]^4)/12240 + (13847*F[1, 2]*re[3, 1])/34 - 
   (110549*F[1, 3]*re[3, 1])/136 + (117413*F[1, 6]*re[3, 1])/136 - 
   (858*im[1, 1]*re[3, 1])/17, Fr["p12435"][4, 148] -> F[4, 113], 
 Fr["p12435"][4, 149] -> F[4, 78], Fr["p12435"][4, 150] -> F[4, 46], 
 Fr["p12435"][4, 151] -> F[4, 45], Fr["p12435"][4, 152] -> F[4, 44], 
 Fr["p12435"][4, 153] -> (845*F[1, 1]^4)/459 + (24253*F[1, 1]^3*F[1, 2])/
    2754 + (541*F[1, 1]^2*F[1, 2]^2)/153 + (92*F[1, 1]*F[1, 2]^3)/459 - 
   (5615*F[1, 2]^4)/1836 + (14639*F[1, 1]^3*F[1, 3])/11016 - 
   (521*F[1, 1]^2*F[1, 2]*F[1, 3])/459 - (1036*F[1, 1]*F[1, 2]^2*F[1, 3])/
    459 + (83*F[1, 2]^3*F[1, 3])/34 + (671*F[1, 1]^2*F[1, 3]^2)/1836 + 
   (2429*F[1, 1]*F[1, 2]*F[1, 3]^2)/918 + (983*F[1, 2]^2*F[1, 3]^2)/918 + 
   (14*F[1, 1]*F[1, 3]^3)/459 + (3823*F[1, 2]*F[1, 3]^3)/2754 + 
   (101*F[1, 3]^4)/324 - (1969*F[1, 1]^3*F[1, 4])/459 - 
   (9089*F[1, 1]^2*F[1, 2]*F[1, 4])/459 - (239*F[1, 1]*F[1, 2]^2*F[1, 4])/
    408 - (343*F[1, 2]^3*F[1, 4])/612 - (419*F[1, 1]^2*F[1, 3]*F[1, 4])/108 - 
   (23*F[1, 2]^2*F[1, 3]*F[1, 4])/72 + (19177*F[1, 1]^2*F[1, 4]^2)/918 + 
   (90431*F[1, 1]*F[1, 2]*F[1, 4]^2)/918 - (287*F[1, 2]^2*F[1, 4]^2)/153 + 
   (4181*F[1, 1]*F[1, 3]*F[1, 4]^2)/216 - (7*F[1, 2]*F[1, 3]*F[1, 4]^2)/18 - 
   (273565*F[1, 1]*F[1, 4]^3)/11016 - (651577*F[1, 2]*F[1, 4]^3)/5508 - 
   (14975*F[1, 3]*F[1, 4]^3)/648 + (30529*F[1, 1]^3*F[1, 5])/3672 + 
   (17407*F[1, 1]^2*F[1, 2]*F[1, 5])/612 + (721*F[1, 1]*F[1, 2]^2*F[1, 5])/
    1224 + (1279*F[1, 2]^3*F[1, 5])/1836 + (1681*F[1, 1]^2*F[1, 3]*F[1, 5])/
    306 + (943*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/459 + 
   (9863*F[1, 2]^2*F[1, 3]*F[1, 5])/3672 + (587*F[1, 1]*F[1, 3]^2*F[1, 5])/
    1836 - (4657*F[1, 2]*F[1, 3]^2*F[1, 5])/1836 - (7*F[1, 3]^3*F[1, 5])/54 - 
   (85927*F[1, 1]^2*F[1, 4]*F[1, 5])/1836 - 
   (348077*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/1836 - 
   (8191*F[1, 2]^2*F[1, 4]*F[1, 5])/2448 - 
   (2017*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/54 - 
   (5*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/36 + (99961*F[1, 1]*F[1, 4]^2*F[1, 5])/
    1224 + (423065*F[1, 2]*F[1, 4]^2*F[1, 5])/1836 + 
   (1235*F[1, 3]*F[1, 4]^2*F[1, 5])/27 - (1859*F[1, 4]^3*F[1, 5])/48 + 
   (167129*F[1, 1]^2*F[1, 5]^2)/7344 + (13253*F[1, 1]*F[1, 2]*F[1, 5]^2)/
    204 + (1373*F[1, 2]^2*F[1, 5]^2)/816 + (1981*F[1, 1]*F[1, 3]*F[1, 5]^2)/
    153 - (719*F[1, 2]*F[1, 3]*F[1, 5]^2)/1836 - 
   (89*F[1, 3]^2*F[1, 5]^2)/108 - (4375*F[1, 1]*F[1, 4]*F[1, 5]^2)/51 - 
   (410003*F[1, 2]*F[1, 4]*F[1, 5]^2)/3672 - (589*F[1, 3]*F[1, 4]*F[1, 5]^2)/
    27 + (10973*F[1, 4]^2*F[1, 5]^2)/144 + (31529*F[1, 1]*F[1, 5]^3)/1377 + 
   (89647*F[1, 2]*F[1, 5]^3)/11016 + (799*F[1, 3]*F[1, 5]^3)/648 - 
   (73*F[1, 4]*F[1, 5]^3)/2 + (1111*F[1, 5]^4)/432 + 
   (43937*F[1, 1]^3*F[1, 6])/5508 + (50627*F[1, 1]^2*F[1, 2]*F[1, 6])/1836 + 
   (1858*F[1, 1]*F[1, 2]^2*F[1, 6])/459 + (1166*F[1, 2]^3*F[1, 6])/459 + 
   (18097*F[1, 1]^2*F[1, 3]*F[1, 6])/3672 - 
   (151*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/51 - 
   (5051*F[1, 2]^2*F[1, 3]*F[1, 6])/1836 + (763*F[1, 1]*F[1, 3]^2*F[1, 6])/
    1836 + (1181*F[1, 2]*F[1, 3]^2*F[1, 6])/612 + 
   (133*F[1, 3]^3*F[1, 6])/2754 - (1229*F[1, 1]^2*F[1, 4]*F[1, 6])/459 + 
   (1294*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/153 - 
   (3163*F[1, 2]^2*F[1, 4]*F[1, 6])/2448 + 
   (49*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/36 + (6241*F[1, 1]*F[1, 4]^2*F[1, 6])/
    1224 - (38846*F[1, 2]*F[1, 4]^2*F[1, 6])/459 - 
   (1745*F[1, 3]*F[1, 4]^2*F[1, 6])/108 - (621985*F[1, 4]^3*F[1, 6])/22032 + 
   (63*F[1, 1]^2*F[1, 5]*F[1, 6])/34 - 
   (27742*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/459 - 
   (16183*F[1, 2]^2*F[1, 5]*F[1, 6])/7344 - 
   (5503*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/459 + 
   (284*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/153 + 
   (419*F[1, 3]^2*F[1, 5]*F[1, 6])/459 - 
   (1367*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/153 + 
   (583121*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/3672 + 
   (3343*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/108 + 
   (207299*F[1, 4]^2*F[1, 5]*F[1, 6])/7344 - 
   (53777*F[1, 1]*F[1, 5]^2*F[1, 6])/3672 - (20303*F[1, 2]*F[1, 5]^2*F[1, 6])/
    408 - (32791*F[1, 3]*F[1, 5]^2*F[1, 6])/3672 + 
   (11891*F[1, 4]*F[1, 5]^2*F[1, 6])/459 - (79921*F[1, 5]^3*F[1, 6])/5508 - 
   (24343*F[1, 1]^2*F[1, 6]^2)/7344 - (37777*F[1, 1]*F[1, 2]*F[1, 6]^2)/918 + 
   (107*F[1, 2]^2*F[1, 6]^2)/34 - (16057*F[1, 1]*F[1, 3]*F[1, 6]^2)/1836 - 
   (209*F[1, 2]*F[1, 3]*F[1, 6]^2)/459 + (7*F[1, 3]^2*F[1, 6]^2)/102 + 
   (3287*F[1, 1]*F[1, 4]*F[1, 6]^2)/918 + (5207*F[1, 2]*F[1, 4]*F[1, 6]^2)/
    459 + (68*F[1, 3]*F[1, 4]*F[1, 6]^2)/27 - (68545*F[1, 4]^2*F[1, 6]^2)/
    3672 - (78781*F[1, 1]*F[1, 5]*F[1, 6]^2)/3672 + 
   (19055*F[1, 2]*F[1, 5]*F[1, 6]^2)/612 + (3473*F[1, 3]*F[1, 5]*F[1, 6]^2)/
    612 + (75445*F[1, 4]*F[1, 5]*F[1, 6]^2)/1836 - 
   (1009*F[1, 5]^2*F[1, 6]^2)/816 - (14239*F[1, 1]*F[1, 6]^3)/1836 + 
   (93229*F[1, 2]*F[1, 6]^3)/5508 + (18329*F[1, 3]*F[1, 6]^3)/5508 + 
   (3109*F[1, 4]*F[1, 6]^3)/918 + (1399*F[1, 5]*F[1, 6]^3)/102 + 
   (57791*F[1, 6]^4)/11016 + (20*F[1, 1]^2*F[2, 3])/153 + 
   (23*F[1, 1]*F[1, 2]*F[2, 3])/153 + (F[1, 1]*F[1, 3]*F[2, 3])/51 + 
   (23*F[1, 2]*F[1, 3]*F[2, 3])/153 + (F[1, 3]^2*F[2, 3])/3 - 
   (F[1, 1]*F[1, 5]*F[2, 3])/36 + (F[1, 3]*F[1, 5]*F[2, 3])/12 + 
   (F[1, 5]^2*F[2, 3])/18 + (19*F[1, 1]*F[1, 6]*F[2, 3])/612 - 
   (49*F[1, 3]*F[1, 6]*F[2, 3])/612 - (F[1, 5]*F[1, 6]*F[2, 3])/9 + 
   (F[1, 6]^2*F[2, 3])/18 - F[2, 3]^2/12 - (565*F[1, 1]^2*F[2, 4])/153 - 
   (722*F[1, 1]*F[1, 2]*F[2, 4])/51 - (644*F[1, 2]^2*F[2, 4])/153 - 
   3*F[1, 1]*F[1, 3]*F[2, 4] - (2*F[1, 2]*F[1, 3]*F[2, 4])/9 + 
   (5983*F[1, 1]*F[1, 4]*F[2, 4])/459 + (30785*F[1, 2]*F[1, 4]*F[2, 4])/459 + 
   (1361*F[1, 3]*F[1, 4]*F[2, 4])/108 - (13573*F[1, 1]*F[1, 5]*F[2, 4])/459 - 
   (54652*F[1, 2]*F[1, 5]*F[2, 4])/459 - (2473*F[1, 3]*F[1, 5]*F[2, 4])/108 + 
   (187*F[1, 4]*F[1, 5]*F[2, 4])/9 - (689*F[1, 5]^2*F[2, 4])/18 - 
   (2881*F[1, 1]*F[1, 6]*F[2, 4])/153 - (28561*F[1, 2]*F[1, 6]*F[2, 4])/459 - 
   (707*F[1, 3]*F[1, 6]*F[2, 4])/54 + (24281*F[1, 4]*F[1, 6]*F[2, 4])/1836 - 
   (89317*F[1, 5]*F[1, 6]*F[2, 4])/1836 - (7750*F[1, 6]^2*F[2, 4])/459 + 
   (F[1, 1]^2*F[2, 5])/18 - (16*F[1, 1]*F[1, 3]*F[2, 5])/17 - 
   (1748*F[1, 2]*F[1, 3]*F[2, 5])/459 - (8*F[1, 3]^2*F[2, 5])/27 - 
   (4*F[1, 1]*F[1, 5]*F[2, 5])/9 - (11*F[1, 3]*F[1, 5]*F[2, 5])/18 + 
   (2*F[1, 5]^2*F[2, 5])/9 - (263*F[1, 1]*F[1, 6]*F[2, 5])/153 - 
   (1748*F[1, 2]*F[1, 6]*F[2, 5])/459 - (203*F[1, 3]*F[1, 6]*F[2, 5])/102 + 
   (F[1, 5]*F[1, 6]*F[2, 5])/6 - (1007*F[1, 6]^2*F[2, 5])/459 - 
   (5*F[2, 5]^2)/18 - (50*F[1, 1]^2*F[2, 6])/153 - 
   (1177*F[1, 1]*F[1, 2]*F[2, 6])/459 + (577*F[1, 2]^2*F[2, 6])/153 - 
   (248*F[1, 1]*F[1, 3]*F[2, 6])/459 + (475*F[1, 2]*F[1, 3]*F[2, 6])/153 + 
   F[1, 3]^2*F[2, 6] - (23*F[1, 1]*F[1, 5]*F[2, 6])/51 + 
   (2555*F[1, 2]*F[1, 5]*F[2, 6])/918 + (41*F[1, 3]*F[1, 5]*F[2, 6])/54 + 
   (7*F[1, 5]^2*F[2, 6])/9 - (430*F[1, 1]*F[1, 6]*F[2, 6])/459 - 
   (2513*F[1, 2]*F[1, 6]*F[2, 6])/918 - (655*F[1, 3]*F[1, 6]*F[2, 6])/918 - 
   (77*F[1, 5]*F[1, 6]*F[2, 6])/459 - (280*F[1, 6]^2*F[2, 6])/459 - 
   F[2, 6]^2/9 - (4907*F[1, 1]^2*F[2, 7])/306 - 
   (32656*F[1, 1]*F[1, 2]*F[2, 7])/459 - (1561*F[1, 1]*F[1, 3]*F[2, 7])/108 + 
   (31193*F[1, 1]*F[1, 4]*F[2, 7])/918 + (71687*F[1, 2]*F[1, 4]*F[2, 7])/
    459 + (3365*F[1, 3]*F[1, 4]*F[2, 7])/108 - 
   (71207*F[1, 1]*F[1, 5]*F[2, 7])/1836 - (32110*F[1, 2]*F[1, 5]*F[2, 7])/
    459 - (743*F[1, 3]*F[1, 5]*F[2, 7])/54 + (207*F[1, 4]*F[1, 5]*F[2, 7])/
    4 - (277*F[1, 5]^2*F[2, 7])/12 - (1334*F[1, 1]*F[1, 6]*F[2, 7])/153 + 
   40*F[1, 2]*F[1, 6]*F[2, 7] + (145*F[1, 3]*F[1, 6]*F[2, 7])/18 + 
   (17456*F[1, 4]*F[1, 6]*F[2, 7])/459 - (4963*F[1, 5]*F[1, 6]*F[2, 7])/
    1836 + (91*F[1, 6]^2*F[2, 7])/9 + (F[1, 1]*F[1, 2]*F[2, 17])/17 - 
   (322*F[1, 2]^2*F[2, 17])/153 + (F[1, 1]*F[1, 3]*F[2, 17])/17 - 
   (113*F[1, 2]*F[1, 3]*F[2, 17])/51 - (F[1, 3]^2*F[2, 17])/9 - 
   (F[1, 1]*F[1, 4]*F[2, 17])/17 + (322*F[1, 2]*F[1, 4]*F[2, 17])/153 + 
   (F[1, 3]*F[1, 4]*F[2, 17])/9 + (F[1, 1]*F[1, 5]*F[2, 17])/17 - 
   (81*F[1, 2]*F[1, 5]*F[2, 17])/34 - (7*F[1, 3]*F[1, 5]*F[2, 17])/18 + 
   (5*F[1, 4]*F[1, 5]*F[2, 17])/18 - (5*F[1, 5]^2*F[2, 17])/18 - 
   (F[1, 1]*F[1, 6]*F[2, 17])/17 + (715*F[1, 2]*F[1, 6]*F[2, 17])/306 + 
   (35*F[1, 3]*F[1, 6]*F[2, 17])/102 - (71*F[1, 4]*F[1, 6]*F[2, 17])/306 + 
   (26*F[1, 5]*F[1, 6]*F[2, 17])/51 - (71*F[1, 6]^2*F[2, 17])/306 - 
   (7*F[2, 23]^2)/48 + (41*F[1, 1]*F[3, 5])/306 + 
   (1058*F[1, 2]*F[3, 5])/459 + (8*F[1, 3]*F[3, 5])/27 + 
   (19*F[1, 5]*F[3, 5])/36 + (347*F[1, 6]*F[3, 5])/1836 - 
   (F[1, 1]*F[3, 6])/17 + (322*F[1, 2]*F[3, 6])/153 + (F[1, 3]*F[3, 6])/9 + 
   (5*F[1, 5]*F[3, 6])/18 - (71*F[1, 6]*F[3, 6])/306 - 
   (7*F[1, 1]*F[3, 7])/153 - (2507*F[1, 2]*F[3, 7])/459 - 
   (25*F[1, 3]*F[3, 7])/54 - (17*F[1, 5]*F[3, 7])/18 + 
   (73*F[1, 6]*F[3, 7])/459 + (35*F[1, 1]*F[3, 8])/34 + 
   (343*F[1, 2]*F[3, 8])/51 + (5*F[1, 3]*F[3, 8])/4 + 
   (19*F[1, 5]*F[3, 8])/9 + (1193*F[1, 6]*F[3, 8])/612 + 
   (7946*F[1, 1]*F[3, 9])/459 + (12562*F[1, 2]*F[3, 9])/153 + 
   (146*F[1, 3]*F[3, 9])/9 + (487*F[1, 5]*F[3, 9])/18 + 
   (2039*F[1, 6]*F[3, 9])/102 + (73*F[1, 1]*F[3, 10])/306 + 
   (2599*F[1, 2]*F[3, 10])/459 + (35*F[1, 3]*F[3, 10])/54 + 
   (43*F[1, 5]*F[3, 10])/36 + (481*F[1, 6]*F[3, 10])/1836 - 
   (F[1, 1]*F[3, 11])/34 + (161*F[1, 2]*F[3, 11])/153 + 
   (F[1, 3]*F[3, 11])/18 + (5*F[1, 5]*F[3, 11])/36 - 
   (71*F[1, 6]*F[3, 11])/612 + (F[1, 1]*F[3, 12])/17 - 
   (322*F[1, 2]*F[3, 12])/153 - (F[1, 3]*F[3, 12])/9 - 
   (5*F[1, 5]*F[3, 12])/18 + (71*F[1, 6]*F[3, 12])/306 - 
   (10705*F[1, 1]*F[3, 14])/918 - (25954*F[1, 2]*F[3, 14])/459 - 
   (1207*F[1, 3]*F[3, 14])/108 - (665*F[1, 5]*F[3, 14])/36 - 
   (6733*F[1, 6]*F[3, 14])/459 + (3374*F[1, 1]*F[3, 15])/459 + 
   (14296*F[1, 2]*F[3, 15])/459 + (691*F[1, 3]*F[3, 15])/108 + 
   (379*F[1, 5]*F[3, 15])/36 + (6695*F[1, 6]*F[3, 15])/918 - 
   (118*F[1, 1]*F[3, 16])/153 - (572*F[1, 2]*F[3, 16])/459 - 
   (8*F[1, 3]*F[3, 16])/27 - F[1, 5]*F[3, 16] - (773*F[1, 6]*F[3, 16])/459 - 
   (19*F[1, 1]*F[3, 17])/102 - (23*F[1, 2]*F[3, 17])/153 - 
   (F[1, 3]*F[3, 17])/18 - (F[1, 5]*F[3, 17])/36 + (5*F[1, 6]*F[3, 17])/204 - 
   (3*F[1, 1]*F[3, 18])/68 + (161*F[1, 2]*F[3, 18])/102 + 
   (F[1, 3]*F[3, 18])/12 + (5*F[1, 5]*F[3, 18])/24 - 
   (71*F[1, 6]*F[3, 18])/408 + (143*F[1, 1]*F[3, 19])/153 + 
   (1147*F[1, 2]*F[3, 19])/459 + (29*F[1, 3]*F[3, 19])/54 + 
   (25*F[1, 5]*F[3, 19])/18 + (913*F[1, 6]*F[3, 19])/459 + 
   (3*F[1, 1]*F[3, 20])/68 - (161*F[1, 2]*F[3, 20])/102 - 
   (F[1, 3]*F[3, 20])/12 - (5*F[1, 5]*F[3, 20])/24 + 
   (71*F[1, 6]*F[3, 20])/408 + (59*F[1, 1]*F[3, 21])/102 + 
   (59*F[1, 2]*F[3, 21])/51 - (F[1, 3]*F[3, 21])/9 + (3*F[1, 5]*F[3, 21])/4 + 
   (773*F[1, 6]*F[3, 21])/612 + (13*F[1, 1]*F[3, 22])/34 + 
   (253*F[1, 2]*F[3, 22])/153 + (5*F[1, 3]*F[3, 22])/18 + 
   (11*F[1, 5]*F[3, 22])/36 - (55*F[1, 6]*F[3, 22])/204 + 
   (13*F[1, 1]*F[3, 23])/306 - (46*F[1, 2]*F[3, 23])/459 + 
   (F[1, 3]*F[3, 23])/54 - (F[1, 5]*F[3, 23])/18 + 
   (49*F[1, 6]*F[3, 23])/918 + (9473*F[1, 1]*F[3, 24])/918 + 
   (21424*F[1, 2]*F[3, 24])/459 + (1027*F[1, 3]*F[3, 24])/108 + 
   (63*F[1, 5]*F[3, 24])/4 + (10739*F[1, 6]*F[3, 24])/918 - 
   (1459*F[1, 1]*F[3, 25])/306 - (3380*F[1, 2]*F[3, 25])/153 - 
   (79*F[1, 3]*F[3, 25])/18 - (22*F[1, 5]*F[3, 25])/3 - 
   (1589*F[1, 6]*F[3, 25])/306 - (2513*F[1, 1]*F[3, 26])/306 - 
   (15376*F[1, 2]*F[3, 26])/459 - (787*F[1, 3]*F[3, 26])/108 - 
   12*F[1, 5]*F[3, 26] - (17779*F[1, 6]*F[3, 26])/1836 + 
   (118*F[1, 1]*F[3, 27])/153 + (1796*F[1, 2]*F[3, 27])/459 + 
   (32*F[1, 3]*F[3, 27])/27 + F[1, 5]*F[3, 27] + (773*F[1, 6]*F[3, 27])/459 - 
   (491*F[1, 1]*F[3, 28])/306 - (6437*F[1, 2]*F[3, 28])/459 - 
   (109*F[1, 3]*F[3, 28])/54 - (145*F[1, 5]*F[3, 28])/36 - 
   (5387*F[1, 6]*F[3, 28])/1836 + F[4, 5]/6 - (37*F[4, 6])/18 + F[4, 8]/18 - 
   (2*F[4, 15])/9 - F[4, 18]/2 - F[4, 19]/18 + F[4, 21]/18 - F[4, 26]/2 - 
   (10*F[4, 34])/27 - F[4, 35]/18 + (2*F[4, 37])/9 - (4*F[4, 38])/9 - 
   (4*F[4, 39])/9 - (2*F[4, 40])/9 + F[4, 41]/3 - (10*F[4, 42])/9 - 
   F[4, 43]/9 - (7645*F[1, 1]^3*im[1, 1])/306 - 
   (74635*F[1, 1]^2*F[1, 2]*im[1, 1])/918 - 
   (11569*F[1, 1]*F[1, 2]^2*im[1, 1])/1224 - (10793*F[1, 2]^3*im[1, 1])/
    1836 - (6949*F[1, 1]^2*F[1, 3]*im[1, 1])/459 - 
   (971*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/459 + 
   (13*F[1, 2]^2*F[1, 3]*im[1, 1])/72 - (715*F[1, 1]*F[1, 3]^2*im[1, 1])/
    459 - (335*F[1, 2]*F[1, 3]^2*im[1, 1])/54 - (61*F[1, 3]^3*im[1, 1])/51 + 
   (60797*F[1, 1]^2*F[1, 4]*im[1, 1])/918 + 
   (45029*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/204 + 
   (6785*F[1, 2]^2*F[1, 4]*im[1, 1])/1224 + 
   (175*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/4 + 
   (5*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/36 - 
   (10649*F[1, 1]*F[1, 4]^2*im[1, 1])/72 - 
   (447829*F[1, 2]*F[1, 4]^2*im[1, 1])/1836 - 
   (10571*F[1, 3]*F[1, 4]^2*im[1, 1])/216 + (1265773*F[1, 4]^3*im[1, 1])/
    11016 - (71423*F[1, 1]^2*F[1, 5]*im[1, 1])/918 - 
   (6550*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/51 - 
   (10861*F[1, 2]^2*F[1, 5]*im[1, 1])/2448 - 
   (7813*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/306 + 
   (893*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/459 + 
   (1477*F[1, 3]^2*F[1, 5]*im[1, 1])/1836 + 
   (47653*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/153 + 
   (311183*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/1224 + 
   (1801*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/36 - 
   (251359*F[1, 4]^2*F[1, 5]*im[1, 1])/816 - 
   (51641*F[1, 1]*F[1, 5]^2*im[1, 1])/459 - (4001*F[1, 2]*F[1, 5]^2*im[1, 1])/
    102 - (619*F[1, 3]*F[1, 5]^2*im[1, 1])/102 + 
   (58505*F[1, 4]*F[1, 5]^2*im[1, 1])/306 - (219295*F[1, 5]^3*im[1, 1])/
    11016 - (11054*F[1, 1]^2*F[1, 6]*im[1, 1])/459 + 
   (83129*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/918 - 
   (39565*F[1, 2]^2*F[1, 6]*im[1, 1])/7344 + 
   (11501*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/612 - 
   (1693*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/918 - 
   (2957*F[1, 3]^2*F[1, 6]*im[1, 1])/1836 + 
   (10589*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/1836 - 
   (697489*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/3672 - 
   (2017*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/54 + 
   (5485*F[1, 4]^2*F[1, 6]*im[1, 1])/272 + 
   (73883*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/918 + 
   (175957*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/1836 + 
   (30613*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/1836 - 
   (286445*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/1836 + 
   (255491*F[1, 5]^2*F[1, 6]*im[1, 1])/3672 + 
   (27584*F[1, 1]*F[1, 6]^2*im[1, 1])/459 - (6167*F[1, 2]*F[1, 6]^2*im[1, 1])/
    153 - (12943*F[1, 3]*F[1, 6]^2*im[1, 1])/1836 - 
   (35099*F[1, 4]*F[1, 6]^2*im[1, 1])/612 - 
   (21017*F[1, 5]*F[1, 6]^2*im[1, 1])/918 - (13895*F[1, 6]^3*im[1, 1])/459 - 
   (29*F[1, 1]*F[2, 3]*im[1, 1])/102 - (46*F[1, 2]*F[2, 3]*im[1, 1])/153 - 
   (211*F[1, 3]*F[2, 3]*im[1, 1])/306 - (F[1, 5]*F[2, 3]*im[1, 1])/18 + 
   (5*F[1, 6]*F[2, 3]*im[1, 1])/102 + (26983*F[1, 1]*F[2, 4]*im[1, 1])/459 + 
   (89813*F[1, 2]*F[2, 4]*im[1, 1])/459 + (4211*F[1, 3]*F[2, 4]*im[1, 1])/
    108 - (54749*F[1, 4]*F[2, 4]*im[1, 1])/918 + 
   (163103*F[1, 5]*F[2, 4]*im[1, 1])/918 + (209927*F[1, 6]*F[2, 4]*im[1, 1])/
    1836 + (458*F[1, 1]*F[2, 5]*im[1, 1])/153 + 
   (3496*F[1, 2]*F[2, 5]*im[1, 1])/459 + (1898*F[1, 3]*F[2, 5]*im[1, 1])/
    459 + (4*F[1, 5]*F[2, 5]*im[1, 1])/9 + (3640*F[1, 6]*F[2, 5]*im[1, 1])/
    459 + (395*F[1, 1]*F[2, 6]*im[1, 1])/153 - (269*F[1, 2]*F[2, 6]*im[1, 1])/
    459 - (691*F[1, 3]*F[2, 6]*im[1, 1])/459 - (173*F[1, 5]*F[2, 6]*im[1, 1])/
    102 + (2789*F[1, 6]*F[2, 6]*im[1, 1])/918 + 
   (43159*F[1, 1]*F[2, 7]*im[1, 1])/459 + (46406*F[1, 2]*F[2, 7]*im[1, 1])/
    459 + (2177*F[1, 3]*F[2, 7]*im[1, 1])/108 - 
   (71107*F[1, 4]*F[2, 7]*im[1, 1])/459 + (93097*F[1, 5]*F[2, 7]*im[1, 1])/
    918 - (30947*F[1, 6]*F[2, 7]*im[1, 1])/1836 - 
   (F[1, 1]*F[2, 17]*im[1, 1])/17 + (337*F[1, 2]*F[2, 17]*im[1, 1])/153 + 
   (32*F[1, 3]*F[2, 17]*im[1, 1])/153 - (5*F[1, 4]*F[2, 17]*im[1, 1])/51 + 
   (115*F[1, 5]*F[2, 17]*im[1, 1])/306 - (101*F[1, 6]*F[2, 17]*im[1, 1])/
    306 - (39*F[3, 5]*im[1, 1])/34 - (5*F[3, 6]*im[1, 1])/51 + 
   (22*F[3, 7]*im[1, 1])/17 - (970*F[3, 8]*im[1, 1])/153 - 
   (36986*F[3, 9]*im[1, 1])/459 - (239*F[3, 10]*im[1, 1])/102 - 
   (5*F[3, 11]*im[1, 1])/102 + (5*F[3, 12]*im[1, 1])/51 + 
   (25694*F[3, 14]*im[1, 1])/459 - (28981*F[3, 15]*im[1, 1])/918 + 
   (574*F[3, 16]*im[1, 1])/153 + (25*F[3, 17]*im[1, 1])/102 - 
   (5*F[3, 18]*im[1, 1])/68 - (742*F[3, 19]*im[1, 1])/153 + 
   (5*F[3, 20]*im[1, 1])/68 - (253*F[3, 21]*im[1, 1])/102 - 
   (71*F[3, 22]*im[1, 1])/102 - (F[3, 23]*im[1, 1])/17 - 
   (21700*F[3, 24]*im[1, 1])/459 + (6635*F[3, 25]*im[1, 1])/306 + 
   (5689*F[3, 26]*im[1, 1])/153 - (710*F[3, 27]*im[1, 1])/153 + 
   (3239*F[3, 28]*im[1, 1])/306 + (56479*F[1, 1]^2*im[1, 1]^2)/612 + 
   (313843*F[1, 1]*F[1, 2]*im[1, 1]^2)/3672 + (111463*F[1, 2]^2*im[1, 1]^2)/
    11016 + (122059*F[1, 1]*F[1, 3]*im[1, 1]^2)/7344 + 
   (32273*F[1, 2]*F[1, 3]*im[1, 1]^2)/3672 + (8723*F[1, 3]^2*im[1, 1]^2)/
    2754 - (5263699*F[1, 1]*F[1, 4]*im[1, 1]^2)/22032 - 
   (69131*F[1, 2]*F[1, 4]*im[1, 1]^2)/648 - 
   (27239*F[1, 3]*F[1, 4]*im[1, 1]^2)/1296 + (889937*F[1, 4]^2*im[1, 1]^2)/
    3672 + (98087*F[1, 1]*F[1, 5]*im[1, 1]^2)/648 + 
   (584221*F[1, 2]*F[1, 5]*im[1, 1]^2)/22032 + 
   (95063*F[1, 3]*F[1, 5]*im[1, 1]^2)/22032 - 
   (1381445*F[1, 4]*F[1, 5]*im[1, 1]^2)/4896 + (73613*F[1, 5]^2*im[1, 1]^2)/
    1632 - (985121*F[1, 1]*F[1, 6]*im[1, 1]^2)/11016 - 
   (41699*F[1, 2]*F[1, 6]*im[1, 1]^2)/816 - 
   (97645*F[1, 3]*F[1, 6]*im[1, 1]^2)/11016 + 
   (7025459*F[1, 4]*F[1, 6]*im[1, 1]^2)/44064 - 
   (263711*F[1, 5]*F[1, 6]*im[1, 1]^2)/2592 + (674095*F[1, 6]^2*im[1, 1]^2)/
    22032 + (92*F[2, 3]*im[1, 1]^2)/153 - (178913*F[2, 4]*im[1, 1]^2)/918 - 
   (1169*F[2, 5]*im[1, 1]^2)/153 - (1727*F[2, 6]*im[1, 1]^2)/1836 - 
   (91223*F[2, 7]*im[1, 1]^2)/918 - (5*F[2, 17]*im[1, 1]^2)/51 - 
   (172133*F[1, 1]*im[1, 1]^3)/2448 + (24169*F[1, 2]*im[1, 1]^3)/5508 - 
   (7115*F[1, 3]*im[1, 1]^3)/11016 + (2295295*F[1, 4]*im[1, 1]^3)/22032 - 
   (888529*F[1, 5]*im[1, 1]^3)/44064 + (136403*F[1, 6]*im[1, 1]^3)/2592 - 
   (7818341*im[1, 1]^4)/660960 + (26555*F[1, 1]*re[3, 1])/612 + 
   (140083*F[1, 2]*re[3, 1])/918 + (2117*F[1, 3]*re[3, 1])/36 + 
   (12451*F[1, 5]*re[3, 1])/216 + (58741*F[1, 6]*re[3, 1])/1224 - 
   (381577*im[1, 1]*re[3, 1])/1836, Fr["p12435"][4, 154] -> 
  (1690*F[1, 1]^4)/459 + (502075*F[1, 1]^3*F[1, 2])/5508 + 
   (7535*F[1, 1]^2*F[1, 2]^2)/153 + (26045*F[1, 1]*F[1, 2]^3)/918 + 
   (5071*F[1, 2]^4)/918 - (754085*F[1, 1]^3*F[1, 3])/2754 - 
   (6583*F[1, 1]^2*F[1, 2]*F[1, 3])/54 - (51673*F[1, 1]*F[1, 2]^2*F[1, 3])/
    918 + (7345*F[1, 2]^3*F[1, 3])/153 + (13723*F[1, 1]^2*F[1, 3]^2)/459 + 
   (84301*F[1, 1]*F[1, 2]*F[1, 3]^2)/918 - (36833*F[1, 2]^2*F[1, 3]^2)/918 - 
   (73843*F[1, 1]*F[1, 3]^3)/918 + (14675*F[1, 2]*F[1, 3]^3)/2754 - 
   (7961*F[1, 3]^4)/324 - (3938*F[1, 1]^3*F[1, 4])/459 - 
   (74608*F[1, 1]^2*F[1, 2]*F[1, 4])/459 - (239*F[1, 1]*F[1, 2]^2*F[1, 4])/
    204 - (39955*F[1, 2]^3*F[1, 4])/1224 + (31963*F[1, 1]^2*F[1, 3]*F[1, 4])/
    54 + (4193*F[1, 2]^2*F[1, 3]*F[1, 4])/72 + (19177*F[1, 1]^2*F[1, 4]^2)/
    459 + (402632*F[1, 1]*F[1, 2]*F[1, 4]^2)/459 - 
   (12605*F[1, 2]^2*F[1, 4]^2)/306 - (329197*F[1, 1]*F[1, 3]*F[1, 4]^2)/108 + 
   (1597*F[1, 2]*F[1, 3]*F[1, 4]^2)/18 - (273565*F[1, 1]*F[1, 4]^3)/5508 - 
   (11966857*F[1, 2]*F[1, 4]^3)/11016 + (2391779*F[1, 3]*F[1, 4]^3)/648 + 
   (30529*F[1, 1]^3*F[1, 5])/1836 + (148769*F[1, 1]^2*F[1, 2]*F[1, 5])/612 + 
   (721*F[1, 1]*F[1, 2]^2*F[1, 5])/612 + (18157*F[1, 2]^3*F[1, 5])/3672 - 
   (511793*F[1, 1]^2*F[1, 3]*F[1, 5])/612 + 
   (7061*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/459 - 
   (6347*F[1, 2]^2*F[1, 3]*F[1, 5])/3672 - (52963*F[1, 1]*F[1, 3]^2*F[1, 5])/
    918 - (42050*F[1, 2]*F[1, 3]^2*F[1, 5])/459 + 
   (4333*F[1, 3]^3*F[1, 5])/54 - (85927*F[1, 1]^2*F[1, 4]*F[1, 5])/918 - 
   (46331*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/27 - 
   (22681*F[1, 2]^2*F[1, 4]*F[1, 5])/1224 + 
   (317869*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/54 + 
   (2195*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/36 + 
   (99961*F[1, 1]*F[1, 4]^2*F[1, 5])/612 + 
   (7724159*F[1, 2]*F[1, 4]^2*F[1, 5])/3672 - 
   (1556455*F[1, 3]*F[1, 4]^2*F[1, 5])/216 - (1859*F[1, 4]^3*F[1, 5])/24 + 
   (167129*F[1, 1]^2*F[1, 5]^2)/3672 + (120695*F[1, 1]*F[1, 2]*F[1, 5]^2)/
    204 + (4271*F[1, 2]^2*F[1, 5]^2)/408 - 
   (1236151*F[1, 1]*F[1, 3]*F[1, 5]^2)/612 - 
   (79261*F[1, 2]*F[1, 3]*F[1, 5]^2)/1836 + (743*F[1, 3]^2*F[1, 5]^2)/27 - 
   (8750*F[1, 1]*F[1, 4]*F[1, 5]^2)/51 - (1862081*F[1, 2]*F[1, 4]*F[1, 5]^2)/
    1836 + (93358*F[1, 3]*F[1, 4]*F[1, 5]^2)/27 + 
   (10973*F[1, 4]^2*F[1, 5]^2)/72 + (63058*F[1, 1]*F[1, 5]^3)/1377 + 
   (198557*F[1, 2]*F[1, 5]^3)/2754 - (19616*F[1, 3]*F[1, 5]^3)/81 - 
   73*F[1, 4]*F[1, 5]^3 + (1111*F[1, 5]^4)/216 + (295870*F[1, 1]^3*F[1, 6])/
    1377 + (301961*F[1, 1]^2*F[1, 2]*F[1, 6])/918 + 
   (33596*F[1, 1]*F[1, 2]^2*F[1, 6])/459 + (23159*F[1, 2]^3*F[1, 6])/918 - 
   (1539731*F[1, 1]^2*F[1, 3]*F[1, 6])/1836 - 
   (2468*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/17 - 
   (24112*F[1, 2]^2*F[1, 3]*F[1, 6])/459 + (92167*F[1, 1]*F[1, 3]^2*F[1, 6])/
    918 + (15883*F[1, 2]*F[1, 3]^2*F[1, 6])/153 - 
   (195781*F[1, 3]^3*F[1, 6])/2754 - (202267*F[1, 1]^2*F[1, 4]*F[1, 6])/459 + 
   (12385*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/306 - 
   (75847*F[1, 2]^2*F[1, 4]*F[1, 6])/1224 - 
   (1888*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/9 + 
   (1388683*F[1, 1]*F[1, 4]^2*F[1, 6])/612 - 
   (1481515*F[1, 2]*F[1, 4]^2*F[1, 6])/1836 + 
   (276599*F[1, 3]*F[1, 4]^2*F[1, 6])/108 - (30879625*F[1, 4]^3*F[1, 6])/
    11016 + (62687*F[1, 1]^2*F[1, 5]*F[1, 6])/102 - 
   (495619*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/918 - 
   (37171*F[1, 2]^2*F[1, 5]*F[1, 6])/3672 + 
   (1730891*F[1, 1]*F[1, 3]*F[1, 5]*F[1, 6])/918 + 
   (21874*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/153 - 
   (44864*F[1, 3]^2*F[1, 5]*F[1, 6])/459 - 
   (673093*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/153 + 
   (2595269*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/1836 - 
   (265271*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/54 + 
   (19989443*F[1, 4]^2*F[1, 5]*F[1, 6])/3672 + 
   (2700403*F[1, 1]*F[1, 5]^2*F[1, 6])/1836 - 
   (22243*F[1, 2]*F[1, 5]^2*F[1, 6])/51 + (695186*F[1, 3]*F[1, 5]^2*F[1, 6])/
    459 - (2306053*F[1, 4]*F[1, 5]^2*F[1, 6])/918 + 
   (390671*F[1, 5]^3*F[1, 6])/2754 + (2242577*F[1, 1]^2*F[1, 6]^2)/3672 - 
   (18775*F[1, 1]*F[1, 2]*F[1, 6]^2)/54 + (1745*F[1, 2]^2*F[1, 6]^2)/34 + 
   (616144*F[1, 1]*F[1, 3]*F[1, 6]^2)/459 - (61366*F[1, 2]*F[1, 3]*F[1, 6]^2)/
    459 + (3572*F[1, 3]^2*F[1, 6]^2)/51 + (65873*F[1, 1]*F[1, 4]*F[1, 6]^2)/
    459 + (112061*F[1, 2]*F[1, 4]*F[1, 6]^2)/918 - 
   (20635*F[1, 3]*F[1, 4]*F[1, 6]^2)/54 - (3541807*F[1, 4]^2*F[1, 6]^2)/
    1836 - (2596045*F[1, 1]*F[1, 5]*F[1, 6]^2)/1836 + 
   (69851*F[1, 2]*F[1, 5]*F[1, 6]^2)/306 - (294169*F[1, 3]*F[1, 5]*F[1, 6]^2)/
    306 + (3423535*F[1, 4]*F[1, 5]*F[1, 6]^2)/918 - 
   (155111*F[1, 5]^2*F[1, 6]^2)/136 - (979219*F[1, 1]*F[1, 6]^3)/918 + 
   (604087*F[1, 2]*F[1, 6]^3)/2754 - (1423057*F[1, 3]*F[1, 6]^3)/2754 + 
   (140332*F[1, 4]*F[1, 6]^3)/459 + (13254*F[1, 5]*F[1, 6]^3)/17 + 
   (566834*F[1, 6]^4)/1377 + (40*F[1, 1]^2*F[2, 3])/153 + 
   (299*F[1, 1]*F[1, 2]*F[2, 3])/306 - (353*F[1, 1]*F[1, 3]*F[2, 3])/102 + 
   (299*F[1, 2]*F[1, 3]*F[2, 3])/306 - (17*F[1, 3]^2*F[2, 3])/6 - 
   (F[1, 1]*F[1, 5]*F[2, 3])/18 + (F[1, 3]*F[1, 5]*F[2, 3])/6 + 
   (F[1, 5]^2*F[2, 3])/9 + (343*F[1, 1]*F[1, 6]*F[2, 3])/306 + 
   (275*F[1, 3]*F[1, 6]*F[2, 3])/306 - (2*F[1, 5]*F[1, 6]*F[2, 3])/9 + 
   (F[1, 6]^2*F[2, 3])/9 - F[2, 3]^2/6 - (1130*F[1, 1]^2*F[2, 4])/153 - 
   (7678*F[1, 1]*F[1, 2]*F[2, 4])/51 - (4186*F[1, 2]^2*F[2, 4])/153 + 
   474*F[1, 1]*F[1, 3]*F[2, 4] + (878*F[1, 2]*F[1, 3]*F[2, 4])/9 + 
   (11966*F[1, 1]*F[1, 4]*F[2, 4])/459 + (255565*F[1, 2]*F[1, 4]*F[2, 4])/
    459 - (108079*F[1, 3]*F[1, 4]*F[2, 4])/54 - 
   (27146*F[1, 1]*F[1, 5]*F[2, 4])/459 - (489419*F[1, 2]*F[1, 5]*F[2, 4])/
    459 + (197453*F[1, 3]*F[1, 5]*F[2, 4])/54 + (374*F[1, 4]*F[1, 5]*F[2, 4])/
    9 - (689*F[1, 5]^2*F[2, 4])/9 - (61364*F[1, 1]*F[1, 6]*F[2, 4])/153 - 
   (293390*F[1, 2]*F[1, 6]*F[2, 4])/459 + (54544*F[1, 3]*F[1, 6]*F[2, 4])/
    27 + (1353131*F[1, 4]*F[1, 6]*F[2, 4])/918 - 
   (2561941*F[1, 5]*F[1, 6]*F[2, 4])/918 - (727679*F[1, 6]^2*F[2, 4])/459 + 
   (F[1, 1]^2*F[2, 5])/9 + (206*F[1, 1]*F[1, 3]*F[2, 5])/17 - 
   (11362*F[1, 2]*F[1, 3]*F[2, 5])/459 + (2189*F[1, 3]^2*F[2, 5])/27 - 
   (8*F[1, 1]*F[1, 5]*F[2, 5])/9 - (137*F[1, 3]*F[1, 5]*F[2, 5])/9 + 
   (4*F[1, 5]^2*F[2, 5])/9 - (6340*F[1, 1]*F[1, 6]*F[2, 5])/153 - 
   (13198*F[1, 2]*F[1, 6]*F[2, 5])/459 + (2543*F[1, 3]*F[1, 6]*F[2, 5])/51 + 
   (115*F[1, 5]*F[1, 6]*F[2, 5])/3 - (40489*F[1, 6]^2*F[2, 5])/459 - 
   (104*F[2, 5]^2)/9 - (100*F[1, 1]^2*F[2, 6])/153 - 
   (7529*F[1, 1]*F[1, 2]*F[2, 6])/459 + (55*F[1, 2]^2*F[2, 6])/306 + 
   (32705*F[1, 1]*F[1, 3]*F[2, 6])/459 - (12952*F[1, 2]*F[1, 3]*F[2, 6])/
    153 - (233*F[1, 3]^2*F[2, 6])/6 - (46*F[1, 1]*F[1, 5]*F[2, 6])/51 + 
   (7730*F[1, 2]*F[1, 5]*F[2, 6])/459 - (1912*F[1, 3]*F[1, 5]*F[2, 6])/27 + 
   (14*F[1, 5]^2*F[2, 6])/9 - (26402*F[1, 1]*F[1, 6]*F[2, 6])/459 - 
   (52*F[1, 2]*F[1, 6]*F[2, 6])/27 + (39350*F[1, 3]*F[1, 6]*F[2, 6])/459 + 
   (25388*F[1, 5]*F[1, 6]*F[2, 6])/459 - (26102*F[1, 6]^2*F[2, 6])/459 - 
   (137*F[2, 6]^2)/9 - (4907*F[1, 1]^2*F[2, 7])/153 - 
   (597571*F[1, 1]*F[1, 2]*F[2, 7])/918 + (60208*F[1, 1]*F[1, 3]*F[2, 7])/
    27 + (31193*F[1, 1]*F[1, 4]*F[2, 7])/459 + 
   (654538*F[1, 2]*F[1, 4]*F[2, 7])/459 - (263647*F[1, 3]*F[1, 4]*F[2, 7])/
    54 - (71207*F[1, 1]*F[1, 5]*F[2, 7])/918 - 
   (293018*F[1, 2]*F[1, 5]*F[2, 7])/459 + (58693*F[1, 3]*F[1, 5]*F[2, 7])/
    27 + (207*F[1, 4]*F[1, 5]*F[2, 7])/2 - (277*F[1, 5]^2*F[2, 7])/6 - 
   (260923*F[1, 1]*F[1, 6]*F[2, 7])/153 + (1099*F[1, 2]*F[1, 6]*F[2, 7])/3 - 
   (11303*F[1, 3]*F[1, 6]*F[2, 7])/9 + (1721530*F[1, 4]*F[1, 6]*F[2, 7])/
    459 - (1483087*F[1, 5]*F[1, 6]*F[2, 7])/918 + 
   (8765*F[1, 6]^2*F[2, 7])/9 + (2*F[1, 1]*F[1, 2]*F[2, 17])/17 - 
   (2093*F[1, 2]^2*F[2, 17])/153 + (2*F[1, 1]*F[1, 3]*F[2, 17])/17 + 
   (1790*F[1, 2]*F[1, 3]*F[2, 17])/51 + (439*F[1, 3]^2*F[2, 17])/9 - 
   (2*F[1, 1]*F[1, 4]*F[2, 17])/17 + (2093*F[1, 2]*F[1, 4]*F[2, 17])/153 - 
   (439*F[1, 3]*F[1, 4]*F[2, 17])/9 + (2*F[1, 1]*F[1, 5]*F[2, 17])/17 - 
   (242*F[1, 2]*F[1, 5]*F[2, 17])/17 + (434*F[1, 3]*F[1, 5]*F[2, 17])/9 + 
   (5*F[1, 4]*F[1, 5]*F[2, 17])/9 - (5*F[1, 5]^2*F[2, 17])/9 - 
   (2*F[1, 1]*F[1, 6]*F[2, 17])/17 - (104*F[1, 2]*F[1, 6]*F[2, 17])/153 - 
   (3220*F[1, 3]*F[1, 6]*F[2, 17])/51 + (2197*F[1, 4]*F[1, 6]*F[2, 17])/153 - 
   (704*F[1, 5]*F[1, 6]*F[2, 17])/51 + (2197*F[1, 6]^2*F[2, 17])/153 - 
   (7*F[2, 23]^2)/24 + (41*F[1, 1]*F[3, 5])/153 + 
   (6877*F[1, 2]*F[3, 5])/459 - (1622*F[1, 3]*F[3, 5])/27 + 
   (19*F[1, 5]*F[3, 5])/18 + (32693*F[1, 6]*F[3, 5])/918 - 
   (2*F[1, 1]*F[3, 6])/17 + (2093*F[1, 2]*F[3, 6])/153 - 
   (439*F[1, 3]*F[3, 6])/9 + (5*F[1, 5]*F[3, 6])/9 + 
   (2197*F[1, 6]*F[3, 6])/153 - (14*F[1, 1]*F[3, 7])/153 - 
   (32591*F[1, 2]*F[3, 7])/918 + (7195*F[1, 3]*F[3, 7])/54 - 
   (17*F[1, 5]*F[3, 7])/9 - (26233*F[1, 6]*F[3, 7])/459 + 
   (35*F[1, 1]*F[3, 8])/17 + (2969*F[1, 2]*F[3, 8])/51 - 
   (417*F[1, 3]*F[3, 8])/2 + (38*F[1, 5]*F[3, 8])/9 + 
   (50333*F[1, 6]*F[3, 8])/306 + (15892*F[1, 1]*F[3, 9])/459 + 
   (114191*F[1, 2]*F[3, 9])/153 - (23045*F[1, 3]*F[3, 9])/9 + 
   (487*F[1, 5]*F[3, 9])/9 + (100069*F[1, 6]*F[3, 9])/51 + 
   (73*F[1, 1]*F[3, 10])/153 + (33787*F[1, 2]*F[3, 10])/918 - 
   (7805*F[1, 3]*F[3, 10])/54 + (43*F[1, 5]*F[3, 10])/18 + 
   (71977*F[1, 6]*F[3, 10])/918 - (F[1, 1]*F[3, 11])/17 + 
   (2093*F[1, 2]*F[3, 11])/306 - (439*F[1, 3]*F[3, 11])/18 + 
   (5*F[1, 5]*F[3, 11])/18 + (2197*F[1, 6]*F[3, 11])/306 + 
   (2*F[1, 1]*F[3, 12])/17 - (2093*F[1, 2]*F[3, 12])/153 + 
   (439*F[1, 3]*F[3, 12])/9 - (5*F[1, 5]*F[3, 12])/9 - 
   (2197*F[1, 6]*F[3, 12])/153 - (10705*F[1, 1]*F[3, 14])/459 - 
   (466075*F[1, 2]*F[3, 14])/918 + (47695*F[1, 3]*F[3, 14])/27 - 
   (665*F[1, 5]*F[3, 14])/18 - (631757*F[1, 6]*F[3, 14])/459 + 
   (6748*F[1, 1]*F[3, 15])/459 + (261277*F[1, 2]*F[3, 15])/918 - 
   (26299*F[1, 3]*F[3, 15])/27 + (379*F[1, 5]*F[3, 15])/18 + 
   (343727*F[1, 6]*F[3, 15])/459 - (236*F[1, 1]*F[3, 16])/153 - 
   (30340*F[1, 2]*F[3, 16])/459 + (2864*F[1, 3]*F[3, 16])/27 - 
   2*F[1, 5]*F[3, 16] - (39022*F[1, 6]*F[3, 16])/459 - 
   (19*F[1, 1]*F[3, 17])/51 - (299*F[1, 2]*F[3, 17])/306 + 
   (61*F[1, 3]*F[3, 17])/18 - (F[1, 5]*F[3, 17])/18 - 
   (103*F[1, 6]*F[3, 17])/102 - (3*F[1, 1]*F[3, 18])/34 + 
   (2093*F[1, 2]*F[3, 18])/204 - (439*F[1, 3]*F[3, 18])/12 + 
   (5*F[1, 5]*F[3, 18])/12 + (2197*F[1, 6]*F[3, 18])/204 + 
   (286*F[1, 1]*F[3, 19])/153 + (68155*F[1, 2]*F[3, 19])/918 - 
   (7655*F[1, 3]*F[3, 19])/54 + (25*F[1, 5]*F[3, 19])/9 + 
   (52073*F[1, 6]*F[3, 19])/459 + (3*F[1, 1]*F[3, 20])/34 - 
   (2093*F[1, 2]*F[3, 20])/204 + (439*F[1, 3]*F[3, 20])/12 - 
   (5*F[1, 5]*F[3, 20])/12 - (2197*F[1, 6]*F[3, 20])/204 + 
   (59*F[1, 1]*F[3, 21])/51 + (2093*F[1, 2]*F[3, 21])/102 - 
   (985*F[1, 3]*F[3, 21])/18 + (3*F[1, 5]*F[3, 21])/2 + 
   (19511*F[1, 6]*F[3, 21])/306 + (13*F[1, 1]*F[3, 22])/17 + 
   (3289*F[1, 2]*F[3, 22])/306 - (683*F[1, 3]*F[3, 22])/18 + 
   (11*F[1, 5]*F[3, 22])/18 + (1133*F[1, 6]*F[3, 22])/102 + 
   (13*F[1, 1]*F[3, 23])/153 - (299*F[1, 2]*F[3, 23])/459 + 
   (64*F[1, 3]*F[3, 23])/27 - (F[1, 5]*F[3, 23])/9 - 
   (275*F[1, 6]*F[3, 23])/459 + (9473*F[1, 1]*F[3, 24])/459 + 
   (389437*F[1, 2]*F[3, 24])/918 - (39496*F[1, 3]*F[3, 24])/27 + 
   (63*F[1, 5]*F[3, 24])/2 + (522020*F[1, 6]*F[3, 24])/459 - 
   (1459*F[1, 1]*F[3, 25])/153 - (30844*F[1, 2]*F[3, 25])/153 + 
   (6194*F[1, 3]*F[3, 25])/9 - (44*F[1, 5]*F[3, 25])/3 - 
   (80150*F[1, 6]*F[3, 25])/153 - (2513*F[1, 1]*F[3, 26])/153 - 
   (293065*F[1, 2]*F[3, 26])/918 + (29248*F[1, 3]*F[3, 26])/27 - 
   24*F[1, 5]*F[3, 26] - (804937*F[1, 6]*F[3, 26])/918 + 
   (236*F[1, 1]*F[3, 27])/153 + (16723*F[1, 2]*F[3, 27])/459 - 
   (3059*F[1, 3]*F[3, 27])/27 + 2*F[1, 5]*F[3, 27] + 
   (39022*F[1, 6]*F[3, 27])/459 - (491*F[1, 1]*F[3, 28])/153 - 
   (136925*F[1, 2]*F[3, 28])/918 + (23875*F[1, 3]*F[3, 28])/54 - 
   (145*F[1, 5]*F[3, 28])/18 - (267611*F[1, 6]*F[3, 28])/918 + F[4, 5]/3 - 
   (64*F[4, 6])/9 + F[4, 8]/9 - (256*F[4, 15])/9 - F[4, 18] - F[4, 19]/9 + 
   F[4, 21]/9 - F[4, 26] + F[4, 31] - 4*F[4, 32] - (155*F[4, 34])/27 - 
   F[4, 35]/9 - (161*F[4, 37])/9 - (8*F[4, 38])/9 + (46*F[4, 39])/9 - 
   (265*F[4, 40])/9 + (2*F[4, 41])/3 - (155*F[4, 42])/9 - (2*F[4, 43])/9 + 
   (5629*F[1, 1]^3*im[1, 1])/204 - (39073*F[1, 1]^2*F[1, 2]*im[1, 1])/54 - 
   (71347*F[1, 1]*F[1, 2]^2*im[1, 1])/612 - (391253*F[1, 2]^3*im[1, 1])/
    3672 + (1118374*F[1, 1]^2*F[1, 3]*im[1, 1])/459 + 
   (87185*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/459 + 
   (233533*F[1, 2]^2*F[1, 3]*im[1, 1])/1224 + 
   (127433*F[1, 1]*F[1, 3]^2*im[1, 1])/918 - 
   (55087*F[1, 2]*F[1, 3]^2*im[1, 1])/459 + (51889*F[1, 3]^3*im[1, 1])/306 - 
   (14641*F[1, 1]^2*F[1, 4]*im[1, 1])/459 + 
   (204059*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/102 + 
   (28681*F[1, 2]^2*F[1, 4]*im[1, 1])/1224 - 
   (13721*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/2 - 
   (2195*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/36 + 
   (325667*F[1, 1]*F[1, 4]^2*im[1, 1])/612 - 
   (8307973*F[1, 2]*F[1, 4]^2*im[1, 1])/3672 + 
   (1661651*F[1, 3]*F[1, 4]^2*im[1, 1])/216 - (8380207*F[1, 4]^3*im[1, 1])/
    11016 + (148297*F[1, 1]^2*F[1, 5]*im[1, 1])/1836 - 
   (116785*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/102 - 
   (6281*F[1, 2]^2*F[1, 5]*im[1, 1])/612 + 
   (1206289*F[1, 1]*F[1, 3]*F[1, 5]*im[1, 1])/306 + 
   (102095*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/918 - 
   (64408*F[1, 3]^2*F[1, 5]*im[1, 1])/459 - 
   (292787*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/306 + 
   (347288*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/153 - 
   (71005*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/9 + 
   (65990*F[1, 4]^2*F[1, 5]*im[1, 1])/51 + 
   (588689*F[1, 1]*F[1, 5]^2*im[1, 1])/1836 - 
   (16760*F[1, 2]*F[1, 5]^2*im[1, 1])/51 + 
   (240061*F[1, 3]*F[1, 5]^2*im[1, 1])/204 - 
   (169859*F[1, 4]*F[1, 5]^2*im[1, 1])/306 + (46748*F[1, 5]^3*im[1, 1])/
    1377 - (753673*F[1, 1]^2*F[1, 6]*im[1, 1])/459 + 
   (663319*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/918 - 
   (415621*F[1, 2]^2*F[1, 6]*im[1, 1])/3672 - 
   (473345*F[1, 1]*F[1, 3]*F[1, 6]*im[1, 1])/153 + 
   (28448*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/459 + 
   (32375*F[1, 3]^2*F[1, 6]*im[1, 1])/459 + 
   (2388355*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/459 - 
   (3117823*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/1836 + 
   (317869*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/54 - 
   (2617631*F[1, 4]^2*F[1, 6]*im[1, 1])/408 - 
   (2963615*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/918 + 
   (746017*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/918 - 
   (2567165*F[1, 3]*F[1, 5]*F[1, 6]*im[1, 1])/918 + 
   (6313201*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/918 - 
   (518623*F[1, 5]^2*F[1, 6]*im[1, 1])/459 + 
   (1882103*F[1, 1]*F[1, 6]^2*im[1, 1])/918 - 
   (123911*F[1, 2]*F[1, 6]^2*im[1, 1])/306 + 
   (472342*F[1, 3]*F[1, 6]^2*im[1, 1])/459 - 
   (674413*F[1, 4]*F[1, 6]^2*im[1, 1])/153 + 
   (62570*F[1, 5]*F[1, 6]^2*im[1, 1])/27 - (386851*F[1, 6]^3*im[1, 1])/459 + 
   (191*F[1, 1]*F[2, 3]*im[1, 1])/102 - (299*F[1, 2]*F[2, 3]*im[1, 1])/153 + 
   (2467*F[1, 3]*F[2, 3]*im[1, 1])/306 - (F[1, 5]*F[2, 3]*im[1, 1])/9 - 
   (103*F[1, 6]*F[2, 3]*im[1, 1])/51 + (452*F[1, 1]*F[2, 4]*im[1, 1])/459 + 
   (807133*F[1, 2]*F[2, 4]*im[1, 1])/459 - (332137*F[1, 3]*F[2, 4]*im[1, 1])/
    54 + (211066*F[1, 4]*F[2, 4]*im[1, 1])/459 - 
   (299956*F[1, 5]*F[2, 4]*im[1, 1])/459 + (3986345*F[1, 6]*F[2, 4]*im[1, 1])/
    918 + (4588*F[1, 1]*F[2, 5]*im[1, 1])/153 + 
   (24560*F[1, 2]*F[2, 5]*im[1, 1])/459 - (95888*F[1, 3]*F[2, 5]*im[1, 1])/
    459 - (208*F[1, 5]*F[2, 5]*im[1, 1])/9 + (59516*F[1, 6]*F[2, 5]*im[1, 1])/
    459 - (1763*F[1, 1]*F[2, 6]*im[1, 1])/153 + 
   (39539*F[1, 2]*F[2, 6]*im[1, 1])/459 - (3902*F[1, 3]*F[2, 6]*im[1, 1])/
    459 + (226*F[1, 5]*F[2, 6]*im[1, 1])/17 + 
   (13868*F[1, 6]*F[2, 6]*im[1, 1])/459 - (351443*F[1, 1]*F[2, 7]*im[1, 1])/
    918 + (847313*F[1, 2]*F[2, 7]*im[1, 1])/918 - 
   (84992*F[1, 3]*F[2, 7]*im[1, 1])/27 + (440770*F[1, 4]*F[2, 7]*im[1, 1])/
    459 - (178253*F[1, 5]*F[2, 7]*im[1, 1])/459 + 
   (2413471*F[1, 6]*F[2, 7]*im[1, 1])/918 - (2*F[1, 1]*F[2, 17]*im[1, 1])/
    17 - (3106*F[1, 2]*F[2, 17]*im[1, 1])/153 - 
   (12662*F[1, 3]*F[2, 17]*im[1, 1])/153 + (1733*F[1, 4]*F[2, 17]*im[1, 1])/
    51 - (5114*F[1, 5]*F[2, 17]*im[1, 1])/153 + 
   (7396*F[1, 6]*F[2, 17]*im[1, 1])/153 + (1180*F[3, 5]*im[1, 1])/51 + 
   (1733*F[3, 6]*im[1, 1])/51 - (7559*F[3, 7]*im[1, 1])/102 + 
   (5773*F[3, 8]*im[1, 1])/153 + (233945*F[3, 9]*im[1, 1])/459 + 
   (2151*F[3, 10]*im[1, 1])/34 + (1733*F[3, 11]*im[1, 1])/102 - 
   (1733*F[3, 12]*im[1, 1])/51 - (302791*F[3, 14]*im[1, 1])/918 + 
   (173887*F[3, 15]*im[1, 1])/918 - (2680*F[3, 16]*im[1, 1])/153 - 
   (199*F[3, 17]*im[1, 1])/102 + (1733*F[3, 18]*im[1, 1])/68 + 
   (7241*F[3, 19]*im[1, 1])/306 - (1733*F[3, 20]*im[1, 1])/68 - 
   (1193*F[3, 21]*im[1, 1])/102 + (2597*F[3, 22]*im[1, 1])/102 - 
   (89*F[3, 23]*im[1, 1])/51 + (250961*F[3, 24]*im[1, 1])/918 - 
   (21445*F[3, 25]*im[1, 1])/153 - (50795*F[3, 26]*im[1, 1])/306 + 
   (3785*F[3, 27]*im[1, 1])/153 - (42641*F[3, 28]*im[1, 1])/306 - 
   (74428*F[1, 1]^2*im[1, 1]^2)/153 + (2564981*F[1, 1]*F[1, 2]*im[1, 1]^2)/
    3672 + (197179*F[1, 2]^2*im[1, 1]^2)/5508 - 
   (1147834*F[1, 1]*F[1, 3]*im[1, 1]^2)/459 - 
   (35941*F[1, 2]*F[1, 3]*im[1, 1]^2)/459 - (3386837*F[1, 3]^2*im[1, 1]^2)/
    11016 + (14920853*F[1, 1]*F[1, 4]*im[1, 1]^2)/11016 - 
   (20802601*F[1, 2]*F[1, 4]*im[1, 1]^2)/22032 + 
   (4314707*F[1, 3]*F[1, 4]*im[1, 1]^2)/1296 - (5697335*F[1, 4]^2*im[1, 1]^2)/
    3672 - (4303031*F[1, 1]*F[1, 5]*im[1, 1]^2)/5508 + 
   (4035977*F[1, 2]*F[1, 5]*im[1, 1]^2)/22032 - 
   (16129097*F[1, 3]*F[1, 5]*im[1, 1]^2)/22032 + 
   (3826723*F[1, 4]*F[1, 5]*im[1, 1]^2)/2448 - (206599*F[1, 5]^2*im[1, 1]^2)/
    816 + (13010005*F[1, 1]*F[1, 6]*im[1, 1]^2)/5508 - 
   (449783*F[1, 2]*F[1, 6]*im[1, 1]^2)/1224 + 
   (2539574*F[1, 3]*F[1, 6]*im[1, 1]^2)/1377 - 
   (82152337*F[1, 4]*F[1, 6]*im[1, 1]^2)/22032 + 
   (25557509*F[1, 5]*F[1, 6]*im[1, 1]^2)/22032 - 
   (15602117*F[1, 6]^2*im[1, 1]^2)/11016 - (563*F[2, 3]*im[1, 1]^2)/153 + 
   (564748*F[2, 4]*im[1, 1]^2)/459 + (5162*F[2, 5]*im[1, 1]^2)/153 - 
   (9427*F[2, 6]*im[1, 1]^2)/459 + (592103*F[2, 7]*im[1, 1]^2)/918 + 
   (1733*F[2, 17]*im[1, 1]^2)/51 + (178735*F[1, 1]*im[1, 1]^3)/306 + 
   (2494535*F[1, 2]*im[1, 1]^3)/22032 - (4933883*F[1, 3]*im[1, 1]^3)/22032 - 
   (15312487*F[1, 4]*im[1, 1]^3)/22032 + (2037697*F[1, 5]*im[1, 1]^3)/11016 - 
   (3606821*F[1, 6]*im[1, 1]^3)/22032 + (10121971*im[1, 1]^4)/330480 + 
   (26555*F[1, 1]*re[3, 1])/306 + (3633007*F[1, 2]*re[3, 1])/1836 - 
   (174559*F[1, 3]*re[3, 1])/36 + (12451*F[1, 5]*re[3, 1])/108 + 
   (2698861*F[1, 6]*re[3, 1])/612 + (434929*im[1, 1]*re[3, 1])/1836, 
 Fr["p12435"][4, 155] -> -F[4, 103] + F[4, 105] + F[4, 111], 
 Fr["p12435"][4, 156] -> F[1, 1]^4/24 + (F[1, 1]^3*F[1, 4])/6 + 
   (F[1, 1]^2*F[1, 4]^2)/4 + (F[1, 1]*F[1, 4]^3)/6 + F[1, 4]^4/24 - 
   (F[1, 1]^3*im[1, 1])/6 - (F[1, 1]^2*F[1, 4]*im[1, 1])/2 - 
   (F[1, 1]*F[1, 4]^2*im[1, 1])/2 - (F[1, 4]^3*im[1, 1])/6 + 
   (F[1, 1]^2*im[1, 1]^2)/3 + (2*F[1, 1]*F[1, 4]*im[1, 1]^2)/3 + 
   (F[1, 4]^2*im[1, 1]^2)/3 - (F[1, 1]*im[1, 1]^3)/3 - 
   (F[1, 4]*im[1, 1]^3)/3 + im[1, 1]^4/15 + (14*F[1, 1]*re[3, 1])/3 + 
   (14*F[1, 4]*re[3, 1])/3 - (14*im[1, 1]*re[3, 1])/3, 
 Fr["p12435"][4, 157] -> (2*F[1, 4]^4)/3 + (F[1, 4]^2*im[1, 1]^2)/3 - 
   (7*im[1, 1]^4)/120 + (28*F[1, 4]*re[3, 1])/3, 
 Fr["p12435"][4, 158] -> (-31*F[1, 1]^4)/12 - (8797*F[1, 1]^3*F[1, 2])/3672 - 
   (9*F[1, 1]^2*F[1, 2]^2)/17 - (25*F[1, 1]*F[1, 2]^3)/102 - 
   (299*F[1, 2]^4)/306 + (4*F[1, 1]^2*F[1, 2]*F[1, 3])/51 + 
   (8*F[1, 1]*F[1, 2]^2*F[1, 3])/51 - (7*F[1, 2]^3*F[1, 3])/34 - 
   (2*F[1, 1]*F[1, 2]*F[1, 3]^2)/17 - (7*F[1, 2]^2*F[1, 3]^2)/34 + 
   (71*F[1, 2]*F[1, 3]^3)/306 + (41029*F[1, 1]^3*F[1, 4])/3672 + 
   (9199*F[1, 1]^2*F[1, 2]*F[1, 4])/1836 - (341*F[1, 1]*F[1, 2]^2*F[1, 4])/
    204 + (205*F[1, 2]^3*F[1, 4])/612 - (4*F[1, 1]^2*F[1, 3]*F[1, 4])/51 - 
   (8*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 4])/51 + (7*F[1, 2]^2*F[1, 3]*F[1, 4])/
    34 + (2*F[1, 1]*F[1, 3]^2*F[1, 4])/17 + (7*F[1, 2]*F[1, 3]^2*F[1, 4])/
    34 - (71*F[1, 3]^3*F[1, 4])/306 - (71365*F[1, 1]^2*F[1, 4]^2)/1836 - 
   (93727*F[1, 1]*F[1, 2]*F[1, 4]^2)/3672 + (413*F[1, 2]^2*F[1, 4]^2)/102 + 
   (179713*F[1, 1]*F[1, 4]^3)/3672 + (83899*F[1, 2]*F[1, 4]^3)/2754 - 
   (52127*F[1, 4]^4)/5508 - (92*F[1, 1]^3*F[1, 5])/9 - 
   (9199*F[1, 1]^2*F[1, 2]*F[1, 5])/1836 + (19*F[1, 1]*F[1, 2]^2*F[1, 5])/
    12 + (815*F[1, 2]^3*F[1, 5])/612 - (8*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/
    51 - (8*F[1, 2]^2*F[1, 3]*F[1, 5])/51 + (2*F[1, 2]*F[1, 3]^2*F[1, 5])/
    17 + (135067*F[1, 1]^2*F[1, 4]*F[1, 5])/1836 + 
   (47033*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/918 - 
   (46*F[1, 2]^2*F[1, 4]*F[1, 5])/17 + (8*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/
    51 + (8*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/51 - 
   (2*F[1, 3]^2*F[1, 4]*F[1, 5])/17 - (191629*F[1, 1]*F[1, 4]^2*F[1, 5])/
    1836 - (26501*F[1, 2]*F[1, 4]^2*F[1, 5])/408 + 
   (26581*F[1, 4]^3*F[1, 5])/1224 - (77*F[1, 1]^2*F[1, 5]^2)/3 - 
   (32441*F[1, 1]*F[1, 2]*F[1, 5]^2)/1836 - (F[1, 2]^2*F[1, 5]^2)/17 + 
   (4*F[1, 2]*F[1, 3]*F[1, 5]^2)/51 + (95069*F[1, 1]*F[1, 4]*F[1, 5]^2)/
    1836 + (3169*F[1, 2]*F[1, 4]*F[1, 5]^2)/102 - 
   (4*F[1, 3]*F[1, 4]*F[1, 5]^2)/51 - (1667*F[1, 4]^2*F[1, 5]^2)/102 - 
   (67*F[1, 1]*F[1, 5]^3)/18 - (15211*F[1, 2]*F[1, 5]^3)/11016 + 
   (52339*F[1, 4]*F[1, 5]^3)/11016 - F[1, 5]^4/4 - 8*F[1, 1]^3*F[1, 6] - 
   (9073*F[1, 1]^2*F[1, 2]*F[1, 6])/1224 - (8*F[1, 1]*F[1, 2]^2*F[1, 6])/51 - 
   (4*F[1, 2]^3*F[1, 6])/51 + (8*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/51 + 
   (8*F[1, 2]^2*F[1, 3]*F[1, 6])/51 - (2*F[1, 2]*F[1, 3]^2*F[1, 6])/17 - 
   (5207*F[1, 1]^2*F[1, 4]*F[1, 6])/1224 - 
   (913*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/612 + (4*F[1, 2]^2*F[1, 4]*F[1, 6])/
    51 - (8*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/51 - 
   (8*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 6])/51 + (2*F[1, 3]^2*F[1, 4]*F[1, 6])/
    17 + (19063*F[1, 1]*F[1, 4]^2*F[1, 6])/612 + 
   (20687*F[1, 2]*F[1, 4]^2*F[1, 6])/918 - (4367*F[1, 4]^3*F[1, 6])/918 + 
   (67*F[1, 1]^2*F[1, 5]*F[1, 6])/3 + (5041*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/
    306 + (8*F[1, 2]^2*F[1, 5]*F[1, 6])/51 - 
   (8*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/51 - 
   (19423*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/306 - 
   (80009*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/1836 + 
   (8*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/51 + (26987*F[1, 4]^2*F[1, 5]*F[1, 6])/
    1836 + (121*F[1, 1]*F[1, 5]^2*F[1, 6])/6 + 
   (49475*F[1, 2]*F[1, 5]^2*F[1, 6])/3672 - (35603*F[1, 4]*F[1, 5]^2*F[1, 6])/
    3672 + (11*F[1, 5]^3*F[1, 6])/6 + 16*F[1, 1]^2*F[1, 6]^2 + 
   (8503*F[1, 1]*F[1, 2]*F[1, 6]^2)/612 - (2*F[1, 2]^2*F[1, 6]^2)/17 + 
   (4*F[1, 2]*F[1, 3]*F[1, 6]^2)/51 - (4831*F[1, 1]*F[1, 4]*F[1, 6]^2)/612 - 
   (3563*F[1, 2]*F[1, 4]*F[1, 6]^2)/918 - (4*F[1, 3]*F[1, 4]*F[1, 6]^2)/51 + 
   (1427*F[1, 4]^2*F[1, 6]^2)/918 - (34*F[1, 1]*F[1, 5]*F[1, 6]^2)/3 - 
   (18167*F[1, 2]*F[1, 5]*F[1, 6]^2)/1836 + (5519*F[1, 4]*F[1, 5]*F[1, 6]^2)/
    1836 - (4*F[1, 5]^2*F[1, 6]^2)/3 - (16*F[1, 1]*F[1, 6]^3)/3 - 
   (8971*F[1, 2]*F[1, 6]^3)/1836 + (3259*F[1, 4]*F[1, 6]^3)/1836 - 
   (4*F[1, 5]*F[1, 6]^3)/9 - (9*F[1, 1]*F[1, 2]*F[2, 3])/17 - 
   (9*F[1, 2]*F[1, 3]*F[2, 3])/17 + (9*F[1, 1]*F[1, 4]*F[2, 3])/17 + 
   (9*F[1, 3]*F[1, 4]*F[2, 3])/17 + 8*F[1, 1]^2*F[2, 4] + 
   (1145*F[1, 1]*F[1, 2]*F[2, 4])/153 + (14*F[1, 2]^2*F[2, 4])/17 - 
   (4307*F[1, 1]*F[1, 4]*F[2, 4])/153 - (29539*F[1, 2]*F[1, 4]*F[2, 4])/
    1836 + (2731*F[1, 4]^2*F[2, 4])/1836 + 42*F[1, 1]*F[1, 5]*F[2, 4] + 
   (55615*F[1, 2]*F[1, 5]*F[2, 4])/1836 - (18079*F[1, 4]*F[1, 5]*F[2, 4])/
    1836 + 4*F[1, 5]^2*F[2, 4] + 24*F[1, 1]*F[1, 6]*F[2, 4] + 
   (2155*F[1, 2]*F[1, 6]*F[2, 4])/102 - (727*F[1, 4]*F[1, 6]*F[2, 4])/102 + 
   2*F[1, 5]*F[1, 6]*F[2, 4] + (4*F[1, 2]*F[1, 3]*F[2, 5])/51 - 
   (4*F[1, 3]*F[1, 4]*F[2, 5])/51 + (4*F[1, 2]*F[1, 6]*F[2, 5])/51 - 
   (4*F[1, 4]*F[1, 6]*F[2, 5])/51 + (8*F[1, 1]*F[1, 2]*F[2, 6])/51 - 
   (7*F[1, 2]^2*F[2, 6])/17 - (7*F[1, 2]*F[1, 3]*F[2, 6])/17 - 
   (8*F[1, 1]*F[1, 4]*F[2, 6])/51 + (7*F[1, 2]*F[1, 4]*F[2, 6])/17 + 
   (7*F[1, 3]*F[1, 4]*F[2, 6])/17 - (8*F[1, 2]*F[1, 5]*F[2, 6])/51 + 
   (8*F[1, 4]*F[1, 5]*F[2, 6])/51 + (8*F[1, 2]*F[1, 6]*F[2, 6])/51 - 
   (8*F[1, 4]*F[1, 6]*F[2, 6])/51 + 32*F[1, 1]^2*F[2, 7] + 
   (14755*F[1, 1]*F[1, 2]*F[2, 7])/612 - (41683*F[1, 1]*F[1, 4]*F[2, 7])/
    612 - (88411*F[1, 2]*F[1, 4]*F[2, 7])/1836 + (26089*F[1, 4]^2*F[2, 7])/
    1836 + (83*F[1, 1]*F[1, 5]*F[2, 7])/3 + (15355*F[1, 2]*F[1, 5]*F[2, 7])/
    918 - (8419*F[1, 4]*F[1, 5]*F[2, 7])/918 + (5*F[1, 5]^2*F[2, 7])/2 - 
   (52*F[1, 1]*F[1, 6]*F[2, 7])/3 - (709*F[1, 2]*F[1, 6]*F[2, 7])/54 + 
   (217*F[1, 4]*F[1, 6]*F[2, 7])/54 - 2*F[1, 5]*F[1, 6]*F[2, 7] - 
   F[2, 7]^2/3 + F[1, 1]^2*F[2, 16] + 3*F[1, 1]*F[1, 2]*F[2, 16] + 
   (34*F[1, 2]^2*F[2, 16])/9 - F[1, 1]*F[1, 4]*F[2, 16] - 
   (17*F[1, 2]*F[1, 4]*F[2, 16])/9 + (4*F[1, 4]^2*F[2, 16])/9 - 
   F[2, 16]^2/3 + (F[1, 1]*F[1, 2]*F[2, 17])/3 + (7*F[1, 2]^2*F[2, 17])/17 + 
   (7*F[1, 2]*F[1, 3]*F[2, 17])/17 - (F[1, 1]*F[1, 4]*F[2, 17])/3 - 
   (14*F[1, 2]*F[1, 4]*F[2, 17])/17 - (7*F[1, 3]*F[1, 4]*F[2, 17])/17 + 
   (7*F[1, 4]^2*F[2, 17])/17 + (4*F[1, 2]*F[1, 5]*F[2, 17])/51 - 
   (4*F[1, 4]*F[1, 5]*F[2, 17])/51 - (4*F[1, 2]*F[1, 6]*F[2, 17])/51 + 
   (4*F[1, 4]*F[1, 6]*F[2, 17])/51 + (79*F[1, 2]*F[3, 5])/51 - 
   (79*F[1, 4]*F[3, 5])/51 + (64*F[1, 2]*F[3, 6])/51 - 
   (64*F[1, 4]*F[3, 6])/51 - (73*F[1, 2]*F[3, 7])/51 + 
   (73*F[1, 4]*F[3, 7])/51 - (145*F[1, 2]*F[3, 8])/204 + 
   (145*F[1, 4]*F[3, 8])/204 - (86*F[1, 1]*F[3, 9])/3 - 
   (9947*F[1, 2]*F[3, 9])/459 + (2501*F[1, 4]*F[3, 9])/459 - 
   (8*F[1, 5]*F[3, 9])/3 + (88*F[1, 2]*F[3, 10])/51 - 
   (88*F[1, 4]*F[3, 10])/51 + (49*F[1, 2]*F[3, 11])/51 - 
   (49*F[1, 4]*F[3, 11])/51 + (7*F[1, 2]*F[3, 12])/17 - 
   (7*F[1, 4]*F[3, 12])/17 + (2*F[1, 2]*F[3, 13])/3 - 
   (2*F[1, 4]*F[3, 13])/3 + (62*F[1, 1]*F[3, 14])/3 + 
   (30143*F[1, 2]*F[3, 14])/1836 - (8927*F[1, 4]*F[3, 14])/1836 + 
   2*F[1, 5]*F[3, 14] - (41*F[1, 1]*F[3, 15])/3 - 
   (16487*F[1, 2]*F[3, 15])/1836 + (1391*F[1, 4]*F[3, 15])/1836 - 
   F[1, 5]*F[3, 15] + (65*F[1, 2]*F[3, 16])/17 - (65*F[1, 4]*F[3, 16])/17 + 
   (9*F[1, 2]*F[3, 17])/17 - (9*F[1, 4]*F[3, 17])/17 - 
   (3*F[1, 1]*F[3, 18])/2 - (19*F[1, 2]*F[3, 18])/34 - 
   (14*F[1, 4]*F[3, 18])/51 - (233*F[1, 2]*F[3, 19])/51 + 
   (233*F[1, 4]*F[3, 19])/51 - (F[1, 1]*F[3, 20])/2 - 
   (215*F[1, 2]*F[3, 20])/102 + (16*F[1, 4]*F[3, 20])/17 - 
   (19*F[1, 2]*F[3, 21])/17 + (19*F[1, 4]*F[3, 21])/17 + 
   (26*F[1, 2]*F[3, 22])/51 - (26*F[1, 4]*F[3, 22])/51 + 
   (6*F[1, 2]*F[3, 23])/17 - (6*F[1, 4]*F[3, 23])/17 - 
   (55*F[1, 1]*F[3, 24])/3 - (24271*F[1, 2]*F[3, 24])/1836 + 
   (5095*F[1, 4]*F[3, 24])/1836 - (5*F[1, 5]*F[3, 24])/3 + 
   8*F[1, 1]*F[3, 25] + (818*F[1, 2]*F[3, 25])/153 - 
   (104*F[1, 4]*F[3, 25])/153 + (2*F[1, 5]*F[3, 25])/3 + 
   16*F[1, 1]*F[3, 26] + (8389*F[1, 2]*F[3, 26])/612 - 
   (2677*F[1, 4]*F[3, 26])/612 + (4*F[1, 5]*F[3, 26])/3 - 
   (65*F[1, 2]*F[3, 27])/17 + (65*F[1, 4]*F[3, 27])/17 + 
   (25*F[1, 2]*F[3, 28])/51 - (25*F[1, 4]*F[3, 28])/51 - 
   (2*F[1, 2]*F[3, 30])/3 + (2*F[1, 4]*F[3, 30])/3 + (2*F[1, 2]*F[3, 31])/3 - 
   (2*F[1, 4]*F[3, 31])/3 + F[4, 14]/3 - F[4, 23]/3 - F[4, 25]/6 - 
   (4*F[4, 73])/9 - (2*F[4, 74])/3 + F[4, 79]/3 - (2*F[4, 87])/3 + 
   (257*F[1, 1]^3*im[1, 1])/9 + (8965*F[1, 1]^2*F[1, 2]*im[1, 1])/459 - 
   (107*F[1, 1]*F[1, 2]^2*im[1, 1])/204 - (491*F[1, 2]^3*im[1, 1])/612 + 
   (4*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/51 + (13*F[1, 2]^2*F[1, 3]*im[1, 1])/
    51 - (59*F[1, 2]*F[1, 3]^2*im[1, 1])/102 - 
   (47164*F[1, 1]^2*F[1, 4]*im[1, 1])/459 - 
   (36479*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/612 + 
   (835*F[1, 2]^2*F[1, 4]*im[1, 1])/204 - 
   (4*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/51 - 
   (13*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/51 + (59*F[1, 3]^2*F[1, 4]*im[1, 1])/
    102 + (46195*F[1, 1]*F[1, 4]^2*im[1, 1])/306 + 
   (31186*F[1, 2]*F[1, 4]^2*im[1, 1])/459 - (60497*F[1, 4]^3*im[1, 1])/918 + 
   (179*F[1, 1]^2*F[1, 5]*im[1, 1])/3 + 
   (8887*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/306 - 
   (299*F[1, 2]^2*F[1, 5]*im[1, 1])/204 - 
   (4*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/51 - 
   (57337*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/306 - 
   (128429*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/1836 + 
   (4*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/51 + 
   (112327*F[1, 4]^2*F[1, 5]*im[1, 1])/918 + (127*F[1, 1]*F[1, 5]^2*im[1, 1])/
    3 + (1685*F[1, 2]*F[1, 5]^2*im[1, 1])/204 - 
   (11477*F[1, 4]*F[1, 5]^2*im[1, 1])/204 + (26*F[1, 5]^3*im[1, 1])/9 - 
   (91*F[1, 1]^2*F[1, 6]*im[1, 1])/3 - 
   (6037*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/204 + 
   (4*F[1, 2]^2*F[1, 6]*im[1, 1])/51 + (4*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/
    51 + (5979*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/68 + 
   (24322*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/459 - 
   (4*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/51 - 
   (22471*F[1, 4]^2*F[1, 6]*im[1, 1])/459 - 
   (187*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/3 - 
   (43099*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/1836 + 
   (140815*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/1836 - 
   23*F[1, 5]^2*F[1, 6]*im[1, 1] - (14*F[1, 1]*F[1, 6]^2*im[1, 1])/3 + 
   (19427*F[1, 2]*F[1, 6]^2*im[1, 1])/1836 - (659*F[1, 4]*F[1, 6]^2*im[1, 1])/
    1836 + (46*F[1, 5]*F[1, 6]^2*im[1, 1])/3 + (52*F[1, 6]^3*im[1, 1])/9 + 
   (18*F[1, 2]*F[2, 3]*im[1, 1])/17 - (18*F[1, 4]*F[2, 3]*im[1, 1])/17 - 
   82*F[1, 1]*F[2, 4]*im[1, 1] - (108145*F[1, 2]*F[2, 4]*im[1, 1])/1836 + 
   (82849*F[1, 4]*F[2, 4]*im[1, 1])/1836 - 52*F[1, 5]*F[2, 4]*im[1, 1] - 
   26*F[1, 6]*F[2, 4]*im[1, 1] - (8*F[1, 2]*F[2, 5]*im[1, 1])/51 + 
   (8*F[1, 4]*F[2, 5]*im[1, 1])/51 + (13*F[1, 2]*F[2, 6]*im[1, 1])/51 - 
   (13*F[1, 4]*F[2, 6]*im[1, 1])/51 - (223*F[1, 1]*F[2, 7]*im[1, 1])/3 - 
   (50869*F[1, 2]*F[2, 7]*im[1, 1])/1836 + (134509*F[1, 4]*F[2, 7]*im[1, 1])/
    1836 - (92*F[1, 5]*F[2, 7]*im[1, 1])/3 + (58*F[1, 6]*F[2, 7]*im[1, 1])/
    3 - 2*F[1, 1]*F[2, 16]*im[1, 1] - 3*F[1, 2]*F[2, 16]*im[1, 1] + 
   F[1, 4]*F[2, 16]*im[1, 1] - (38*F[1, 2]*F[2, 17]*im[1, 1])/51 + 
   (38*F[1, 4]*F[2, 17]*im[1, 1])/51 + (94*F[3, 9]*im[1, 1])/3 - 
   (68*F[3, 14]*im[1, 1])/3 + (44*F[3, 15]*im[1, 1])/3 + 
   (3*F[3, 18]*im[1, 1])/2 + (F[3, 20]*im[1, 1])/2 + 20*F[3, 24]*im[1, 1] - 
   (26*F[3, 25]*im[1, 1])/3 - (52*F[3, 26]*im[1, 1])/3 - 
   (295*F[1, 1]^2*im[1, 1]^2)/6 - (31199*F[1, 1]*F[1, 2]*im[1, 1]^2)/2448 + 
   (43*F[1, 2]^2*im[1, 1]^2)/36 + (73*F[1, 2]*F[1, 3]*im[1, 1]^2)/153 + 
   (331861*F[1, 1]*F[1, 4]*im[1, 1]^2)/2448 + 
   (151393*F[1, 2]*F[1, 4]*im[1, 1]^2)/5508 - (73*F[1, 3]*F[1, 4]*im[1, 1]^2)/
    153 - (1207985*F[1, 4]^2*im[1, 1]^2)/11016 - 
   (475*F[1, 1]*F[1, 5]*im[1, 1]^2)/8 - (77261*F[1, 2]*F[1, 5]*im[1, 1]^2)/
    22032 + (2401535*F[1, 4]*F[1, 5]*im[1, 1]^2)/22032 - 
   (457*F[1, 5]^2*im[1, 1]^2)/36 + (1187*F[1, 1]*F[1, 6]*im[1, 1]^2)/18 + 
   (353131*F[1, 2]*F[1, 6]*im[1, 1]^2)/22032 - 
   (1806427*F[1, 4]*F[1, 6]*im[1, 1]^2)/22032 + 
   (697*F[1, 5]*F[1, 6]*im[1, 1]^2)/18 - 14*F[1, 6]^2*im[1, 1]^2 + 
   80*F[2, 4]*im[1, 1]^2 + (775*F[2, 7]*im[1, 1]^2)/18 + 
   (13*F[2, 16]*im[1, 1]^2)/9 + (863*F[1, 1]*im[1, 1]^3)/72 - 
   (69661*F[1, 2]*im[1, 1]^3)/7344 - (301211*F[1, 4]*im[1, 1]^3)/7344 + 
   (145*F[1, 5]*im[1, 1]^3)/24 - (76*F[1, 6]*im[1, 1]^3)/3 + 
   (51593*im[1, 1]^4)/4320 - (209*F[1, 1]*re[3, 1])/6 - 
   (33913*F[1, 2]*re[3, 1])/918 + (11780*F[1, 4]*re[3, 1])/459 + 
   (178*F[1, 5]*re[3, 1])/9 + (271*im[1, 1]*re[3, 1])/18, 
 Fr["p12435"][4, 159] -> (-10021*F[1, 1]^3*F[1, 2])/3672 - 
   (35*F[1, 1]^2*F[1, 2]^2)/34 - (59*F[1, 1]*F[1, 2]^3)/102 - 
   (299*F[1, 2]^4)/306 + (4*F[1, 1]^2*F[1, 2]*F[1, 3])/51 + 
   (8*F[1, 1]*F[1, 2]^2*F[1, 3])/51 - (7*F[1, 2]^3*F[1, 3])/34 - 
   (2*F[1, 1]*F[1, 2]*F[1, 3]^2)/17 - (7*F[1, 2]^2*F[1, 3]^2)/34 + 
   (71*F[1, 2]*F[1, 3]^3)/306 - (5483*F[1, 1]^3*F[1, 4])/3672 + 
   (11035*F[1, 1]^2*F[1, 2]*F[1, 4])/1836 - (145*F[1, 1]*F[1, 2]^2*F[1, 4])/
    102 + (409*F[1, 2]^3*F[1, 4])/612 - (4*F[1, 1]^2*F[1, 3]*F[1, 4])/51 - 
   (8*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 4])/51 + (7*F[1, 2]^2*F[1, 3]*F[1, 4])/
    34 + (2*F[1, 1]*F[1, 3]^2*F[1, 4])/17 + (7*F[1, 2]*F[1, 3]^2*F[1, 4])/
    34 - (71*F[1, 3]^3*F[1, 4])/306 + (20435*F[1, 1]^2*F[1, 4]^2)/1836 - 
   (91891*F[1, 1]*F[1, 2]*F[1, 4]^2)/3672 + (877*F[1, 2]^2*F[1, 4]^2)/204 - 
   (126797*F[1, 1]*F[1, 4]^3)/3672 + (40343*F[1, 2]*F[1, 4]^3)/1377 + 
   (187777*F[1, 4]^4)/5508 - (2*F[1, 1]^3*F[1, 5])/9 - 
   (11035*F[1, 1]^2*F[1, 2]*F[1, 5])/1836 + (4*F[1, 1]*F[1, 2]^2*F[1, 5])/3 + 
   (815*F[1, 2]^3*F[1, 5])/612 - (8*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 5])/51 - 
   (8*F[1, 2]^2*F[1, 3]*F[1, 5])/51 + (2*F[1, 2]*F[1, 3]^2*F[1, 5])/17 - 
   (16709*F[1, 1]^2*F[1, 4]*F[1, 5])/1836 + 
   (23746*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 5])/459 - 
   (167*F[1, 2]^2*F[1, 4]*F[1, 5])/68 + (8*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 5])/
    51 + (8*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 5])/51 - 
   (2*F[1, 3]^2*F[1, 4]*F[1, 5])/17 + (25571*F[1, 1]*F[1, 4]^2*F[1, 5])/459 - 
   (26297*F[1, 2]*F[1, 4]^2*F[1, 5])/408 - (80417*F[1, 4]^3*F[1, 5])/1224 - 
   F[1, 1]^2*F[1, 5]^2 - (34277*F[1, 1]*F[1, 2]*F[1, 5]^2)/1836 - 
   (F[1, 2]^2*F[1, 5]^2)/17 + (4*F[1, 2]*F[1, 3]*F[1, 5]^2)/51 - 
   (23659*F[1, 1]*F[1, 4]*F[1, 5]^2)/1836 + (3271*F[1, 2]*F[1, 4]*F[1, 5]^2)/
    102 - (4*F[1, 3]*F[1, 4]*F[1, 5]^2)/51 + (2413*F[1, 4]^2*F[1, 5]^2)/102 - 
   (7*F[1, 1]*F[1, 5]^3)/3 - (15211*F[1, 2]*F[1, 5]^3)/11016 + 
   (37039*F[1, 4]*F[1, 5]^3)/11016 - F[1, 5]^4/4 - 
   (9073*F[1, 1]^2*F[1, 2]*F[1, 6])/1224 - (8*F[1, 1]*F[1, 2]^2*F[1, 6])/51 - 
   (4*F[1, 2]^3*F[1, 6])/51 + (8*F[1, 1]*F[1, 2]*F[1, 3]*F[1, 6])/51 + 
   (8*F[1, 2]^2*F[1, 3]*F[1, 6])/51 - (2*F[1, 2]*F[1, 3]^2*F[1, 6])/17 - 
   (6431*F[1, 1]^2*F[1, 4]*F[1, 6])/1224 - 
   (913*F[1, 1]*F[1, 2]*F[1, 4]*F[1, 6])/612 + (4*F[1, 2]^2*F[1, 4]*F[1, 6])/
    51 - (8*F[1, 1]*F[1, 3]*F[1, 4]*F[1, 6])/51 - 
   (8*F[1, 2]*F[1, 3]*F[1, 4]*F[1, 6])/51 + (2*F[1, 3]^2*F[1, 4]*F[1, 6])/
    17 - (5315*F[1, 1]*F[1, 4]^2*F[1, 6])/612 + 
   (20687*F[1, 2]*F[1, 4]^2*F[1, 6])/918 + (12887*F[1, 4]^3*F[1, 6])/459 - 
   (2*F[1, 1]^2*F[1, 5]*F[1, 6])/3 + (5041*F[1, 1]*F[1, 2]*F[1, 5]*F[1, 6])/
    306 + (8*F[1, 2]^2*F[1, 5]*F[1, 6])/51 - 
   (8*F[1, 2]*F[1, 3]*F[1, 5]*F[1, 6])/51 + 
   (5567*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/306 - 
   (80009*F[1, 2]*F[1, 4]*F[1, 5]*F[1, 6])/1836 + 
   (8*F[1, 3]*F[1, 4]*F[1, 5]*F[1, 6])/51 - (80725*F[1, 4]^2*F[1, 5]*F[1, 6])/
    1836 + (7*F[1, 1]*F[1, 5]^2*F[1, 6])/3 + 
   (49475*F[1, 2]*F[1, 5]^2*F[1, 6])/3672 + (29881*F[1, 4]*F[1, 5]^2*F[1, 6])/
    3672 + (11*F[1, 5]^3*F[1, 6])/6 + (8503*F[1, 1]*F[1, 2]*F[1, 6]^2)/612 - 
   (2*F[1, 2]^2*F[1, 6]^2)/17 + (4*F[1, 2]*F[1, 3]*F[1, 6]^2)/51 + 
   (7001*F[1, 1]*F[1, 4]*F[1, 6]^2)/612 - (3563*F[1, 2]*F[1, 4]*F[1, 6]^2)/
    918 - (4*F[1, 3]*F[1, 4]*F[1, 6]^2)/51 - (1633*F[1, 4]^2*F[1, 6]^2)/918 + 
   (4*F[1, 1]*F[1, 5]*F[1, 6]^2)/3 - (18167*F[1, 2]*F[1, 5]*F[1, 6]^2)/1836 - 
   (17737*F[1, 4]*F[1, 5]*F[1, 6]^2)/1836 - (4*F[1, 5]^2*F[1, 6]^2)/3 - 
   (8971*F[1, 2]*F[1, 6]^3)/1836 - (6533*F[1, 4]*F[1, 6]^3)/1836 - 
   (4*F[1, 5]*F[1, 6]^3)/9 - (9*F[1, 1]*F[1, 2]*F[2, 3])/17 - 
   (9*F[1, 2]*F[1, 3]*F[2, 3])/17 + (9*F[1, 1]*F[1, 4]*F[2, 3])/17 + 
   (9*F[1, 3]*F[1, 4]*F[2, 3])/17 + (1145*F[1, 1]*F[1, 2]*F[2, 4])/153 + 
   (14*F[1, 2]^2*F[2, 4])/17 + (793*F[1, 1]*F[1, 4]*F[2, 4])/153 - 
   (29539*F[1, 2]*F[1, 4]*F[2, 4])/1836 - (43781*F[1, 4]^2*F[2, 4])/1836 + 
   (2*F[1, 1]*F[1, 5]*F[2, 4])/3 + (55615*F[1, 2]*F[1, 5]*F[2, 4])/1836 + 
   (57809*F[1, 4]*F[1, 5]*F[2, 4])/1836 + 4*F[1, 5]^2*F[2, 4] + 
   (2155*F[1, 2]*F[1, 6]*F[2, 4])/102 + (1721*F[1, 4]*F[1, 6]*F[2, 4])/102 + 
   2*F[1, 5]*F[1, 6]*F[2, 4] + (4*F[1, 2]*F[1, 3]*F[2, 5])/51 - 
   (4*F[1, 3]*F[1, 4]*F[2, 5])/51 + (4*F[1, 2]*F[1, 6]*F[2, 5])/51 - 
   (4*F[1, 4]*F[1, 6]*F[2, 5])/51 + (8*F[1, 1]*F[1, 2]*F[2, 6])/51 - 
   (7*F[1, 2]^2*F[2, 6])/17 - (7*F[1, 2]*F[1, 3]*F[2, 6])/17 - 
   (8*F[1, 1]*F[1, 4]*F[2, 6])/51 + (7*F[1, 2]*F[1, 4]*F[2, 6])/17 + 
   (7*F[1, 3]*F[1, 4]*F[2, 6])/17 - (8*F[1, 2]*F[1, 5]*F[2, 6])/51 + 
   (8*F[1, 4]*F[1, 5]*F[2, 6])/51 + (8*F[1, 2]*F[1, 6]*F[2, 6])/51 - 
   (8*F[1, 4]*F[1, 6]*F[2, 6])/51 + (14755*F[1, 1]*F[1, 2]*F[2, 7])/612 + 
   (14825*F[1, 1]*F[1, 4]*F[2, 7])/612 - (88411*F[1, 2]*F[1, 4]*F[2, 7])/
    1836 - (84683*F[1, 4]^2*F[2, 7])/1836 + 3*F[1, 1]*F[1, 5]*F[2, 7] + 
   (15355*F[1, 2]*F[1, 5]*F[2, 7])/918 + (14225*F[1, 4]*F[1, 5]*F[2, 7])/
    918 + (5*F[1, 5]^2*F[2, 7])/2 - (709*F[1, 2]*F[1, 6]*F[2, 7])/54 - 
   (719*F[1, 4]*F[1, 6]*F[2, 7])/54 - 2*F[1, 5]*F[1, 6]*F[2, 7] - 
   F[2, 7]^2/3 + 2*F[1, 1]*F[1, 2]*F[2, 16] + (34*F[1, 2]^2*F[2, 16])/9 - 
   2*F[1, 1]*F[1, 4]*F[2, 16] - (8*F[1, 2]*F[1, 4]*F[2, 16])/9 + 
   (22*F[1, 4]^2*F[2, 16])/9 - F[2, 16]^2/3 + (F[1, 1]*F[1, 2]*F[2, 17])/3 + 
   (7*F[1, 2]^2*F[2, 17])/17 + (7*F[1, 2]*F[1, 3]*F[2, 17])/17 - 
   (F[1, 1]*F[1, 4]*F[2, 17])/3 - (14*F[1, 2]*F[1, 4]*F[2, 17])/17 - 
   (7*F[1, 3]*F[1, 4]*F[2, 17])/17 + (7*F[1, 4]^2*F[2, 17])/17 + 
   (4*F[1, 2]*F[1, 5]*F[2, 17])/51 - (4*F[1, 4]*F[1, 5]*F[2, 17])/51 - 
   (4*F[1, 2]*F[1, 6]*F[2, 17])/51 + (4*F[1, 4]*F[1, 6]*F[2, 17])/51 + 
   (79*F[1, 2]*F[3, 5])/51 - (79*F[1, 4]*F[3, 5])/51 + 
   (64*F[1, 2]*F[3, 6])/51 - (64*F[1, 4]*F[3, 6])/51 - 
   (73*F[1, 2]*F[3, 7])/51 + (73*F[1, 4]*F[3, 7])/51 - 
   (145*F[1, 2]*F[3, 8])/204 + (145*F[1, 4]*F[3, 8])/204 - 
   (9947*F[1, 2]*F[3, 9])/459 - (10657*F[1, 4]*F[3, 9])/459 - 
   (8*F[1, 5]*F[3, 9])/3 + (88*F[1, 2]*F[3, 10])/51 - 
   (88*F[1, 4]*F[3, 10])/51 + (49*F[1, 2]*F[3, 11])/51 - 
   (49*F[1, 4]*F[3, 11])/51 + (7*F[1, 2]*F[3, 12])/17 - 
   (7*F[1, 4]*F[3, 12])/17 + (2*F[1, 2]*F[3, 13])/3 - 
   (2*F[1, 4]*F[3, 13])/3 + (30143*F[1, 2]*F[3, 14])/1836 + 
   (29017*F[1, 4]*F[3, 14])/1836 + 2*F[1, 5]*F[3, 14] - 
   (16487*F[1, 2]*F[3, 15])/1836 - (23701*F[1, 4]*F[3, 15])/1836 - 
   F[1, 5]*F[3, 15] + (65*F[1, 2]*F[3, 16])/17 - (65*F[1, 4]*F[3, 16])/17 + 
   (9*F[1, 2]*F[3, 17])/17 - (9*F[1, 4]*F[3, 17])/17 - 
   (19*F[1, 2]*F[3, 18])/34 - (181*F[1, 4]*F[3, 18])/102 - 
   (233*F[1, 2]*F[3, 19])/51 + (233*F[1, 4]*F[3, 19])/51 - 
   (215*F[1, 2]*F[3, 20])/102 + (15*F[1, 4]*F[3, 20])/34 - 
   (19*F[1, 2]*F[3, 21])/17 + (19*F[1, 4]*F[3, 21])/17 + 
   (26*F[1, 2]*F[3, 22])/51 - (26*F[1, 4]*F[3, 22])/51 + 
   (6*F[1, 2]*F[3, 23])/17 - (6*F[1, 4]*F[3, 23])/17 - 
   (24271*F[1, 2]*F[3, 24])/1836 - (28565*F[1, 4]*F[3, 24])/1836 - 
   (5*F[1, 5]*F[3, 24])/3 + (818*F[1, 2]*F[3, 25])/153 + 
   (1120*F[1, 4]*F[3, 25])/153 + (2*F[1, 5]*F[3, 25])/3 + 
   (8389*F[1, 2]*F[3, 26])/612 + (7115*F[1, 4]*F[3, 26])/612 + 
   (4*F[1, 5]*F[3, 26])/3 - (65*F[1, 2]*F[3, 27])/17 + 
   (65*F[1, 4]*F[3, 27])/17 + (25*F[1, 2]*F[3, 28])/51 - 
   (25*F[1, 4]*F[3, 28])/51 - (2*F[1, 2]*F[3, 30])/3 + 
   (2*F[1, 4]*F[3, 30])/3 + (2*F[1, 2]*F[3, 31])/3 - (2*F[1, 4]*F[3, 31])/3 + 
   F[4, 14]/3 - F[4, 23]/3 - F[4, 25]/6 - (4*F[4, 73])/9 - (2*F[4, 74])/3 + 
   F[4, 79]/3 - (2*F[4, 87])/3 + (2*F[1, 1]^3*im[1, 1])/9 + 
   (9883*F[1, 1]^2*F[1, 2]*im[1, 1])/459 + (37*F[1, 1]*F[1, 2]^2*im[1, 1])/
    51 - (287*F[1, 2]^3*im[1, 1])/612 + (4*F[1, 1]*F[1, 2]*F[1, 3]*im[1, 1])/
    51 + (13*F[1, 2]^2*F[1, 3]*im[1, 1])/51 - (59*F[1, 2]*F[1, 3]^2*im[1, 1])/
    102 + (8681*F[1, 1]^2*F[1, 4]*im[1, 1])/459 - 
   (38009*F[1, 1]*F[1, 2]*F[1, 4]*im[1, 1])/612 + 
   (733*F[1, 2]^2*F[1, 4]*im[1, 1])/204 - 
   (4*F[1, 1]*F[1, 3]*F[1, 4]*im[1, 1])/51 - 
   (13*F[1, 2]*F[1, 3]*F[1, 4]*im[1, 1])/51 + (59*F[1, 3]^2*F[1, 4]*im[1, 1])/
    102 - (42403*F[1, 1]*F[1, 4]^2*im[1, 1])/612 + 
   (30727*F[1, 2]*F[1, 4]^2*im[1, 1])/459 + (33119*F[1, 4]^3*im[1, 1])/459 + 
   (10*F[1, 1]^2*F[1, 5]*im[1, 1])/3 + 
   (10111*F[1, 1]*F[1, 2]*F[1, 5]*im[1, 1])/306 - 
   (62*F[1, 2]^2*F[1, 5]*im[1, 1])/51 - (4*F[1, 2]*F[1, 3]*F[1, 5]*im[1, 1])/
    51 + (7841*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/306 - 
   (133019*F[1, 2]*F[1, 4]*F[1, 5]*im[1, 1])/1836 + 
   (4*F[1, 3]*F[1, 4]*F[1, 5]*im[1, 1])/51 - 
   (108427*F[1, 4]^2*F[1, 5]*im[1, 1])/1836 + (20*F[1, 1]*F[1, 5]^2*im[1, 1])/
    3 + (1889*F[1, 2]*F[1, 5]^2*im[1, 1])/204 - 
   (1073*F[1, 4]*F[1, 5]^2*im[1, 1])/204 + (3*F[1, 5]^3*im[1, 1])/2 + 
   (2*F[1, 1]^2*F[1, 6]*im[1, 1])/3 - (6037*F[1, 1]*F[1, 2]*F[1, 6]*im[1, 1])/
    204 + (4*F[1, 2]^2*F[1, 6]*im[1, 1])/51 + 
   (4*F[1, 2]*F[1, 3]*F[1, 6]*im[1, 1])/51 - 
   (6203*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/204 + 
   (24322*F[1, 2]*F[1, 4]*F[1, 6]*im[1, 1])/459 - 
   (4*F[1, 3]*F[1, 4]*F[1, 6]*im[1, 1])/51 + 
   (51601*F[1, 4]^2*F[1, 6]*im[1, 1])/918 - 6*F[1, 1]*F[1, 5]*F[1, 6]*
    im[1, 1] - (43099*F[1, 2]*F[1, 5]*F[1, 6]*im[1, 1])/1836 - 
   (28097*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/1836 - 
   (31*F[1, 5]^2*F[1, 6]*im[1, 1])/6 - (4*F[1, 1]*F[1, 6]^2*im[1, 1])/3 + 
   (19427*F[1, 2]*F[1, 6]^2*im[1, 1])/1836 + 
   (16477*F[1, 4]*F[1, 6]^2*im[1, 1])/1836 + (8*F[1, 5]*F[1, 6]^2*im[1, 1])/
    3 + (4*F[1, 6]^3*im[1, 1])/9 + (18*F[1, 2]*F[2, 3]*im[1, 1])/17 - 
   (18*F[1, 4]*F[2, 3]*im[1, 1])/17 - (2*F[1, 1]*F[2, 4]*im[1, 1])/3 - 
   (108145*F[1, 2]*F[2, 4]*im[1, 1])/1836 - (98303*F[1, 4]*F[2, 4]*im[1, 1])/
    1836 - (32*F[1, 5]*F[2, 4]*im[1, 1])/3 - 2*F[1, 6]*F[2, 4]*im[1, 1] - 
   (8*F[1, 2]*F[2, 5]*im[1, 1])/51 + (8*F[1, 4]*F[2, 5]*im[1, 1])/51 + 
   (13*F[1, 2]*F[2, 6]*im[1, 1])/51 - (13*F[1, 4]*F[2, 6]*im[1, 1])/51 - 
   3*F[1, 1]*F[2, 7]*im[1, 1] - (50869*F[1, 2]*F[2, 7]*im[1, 1])/1836 - 
   (48479*F[1, 4]*F[2, 7]*im[1, 1])/1836 - 6*F[1, 5]*F[2, 7]*im[1, 1] + 
   2*F[1, 6]*F[2, 7]*im[1, 1] - 2*F[1, 2]*F[2, 16]*im[1, 1] + 
   2*F[1, 4]*F[2, 16]*im[1, 1] - (38*F[1, 2]*F[2, 17]*im[1, 1])/51 + 
   (38*F[1, 4]*F[2, 17]*im[1, 1])/51 + (8*F[3, 9]*im[1, 1])/3 - 
   2*F[3, 14]*im[1, 1] + F[3, 15]*im[1, 1] + (5*F[3, 24]*im[1, 1])/3 - 
   (2*F[3, 25]*im[1, 1])/3 - (4*F[3, 26]*im[1, 1])/3 - 
   (7*F[1, 1]^2*im[1, 1]^2)/3 - (42011*F[1, 1]*F[1, 2]*im[1, 1]^2)/2448 + 
   (4*F[1, 2]^2*im[1, 1]^2)/9 + (73*F[1, 2]*F[1, 3]*im[1, 1]^2)/153 - 
   (25309*F[1, 1]*F[1, 4]*im[1, 1]^2)/2448 + 
   (83729*F[1, 2]*F[1, 4]*im[1, 1]^2)/2754 - (73*F[1, 3]*F[1, 4]*im[1, 1]^2)/
    153 + (131249*F[1, 4]^2*im[1, 1]^2)/5508 - 
   (113*F[1, 1]*F[1, 5]*im[1, 1]^2)/18 - (143357*F[1, 2]*F[1, 5]*im[1, 1]^2)/
    22032 + (181505*F[1, 4]*F[1, 5]*im[1, 1]^2)/22032 - 
   (61*F[1, 5]^2*im[1, 1]^2)/36 + (11*F[1, 1]*F[1, 6]*im[1, 1]^2)/3 + 
   (353131*F[1, 2]*F[1, 6]*im[1, 1]^2)/22032 + 
   (300077*F[1, 4]*F[1, 6]*im[1, 1]^2)/22032 + 
   (97*F[1, 5]*F[1, 6]*im[1, 1]^2)/18 - (4*F[1, 6]^2*im[1, 1]^2)/3 + 
   (20*F[2, 4]*im[1, 1]^2)/3 + (67*F[2, 7]*im[1, 1]^2)/18 + 
   (4*F[2, 16]*im[1, 1]^2)/9 + (35*F[1, 1]*im[1, 1]^3)/18 - 
   (49465*F[1, 2]*im[1, 1]^3)/7344 - (95987*F[1, 4]*im[1, 1]^3)/7344 - 
   (13*F[1, 5]*im[1, 1]^3)/18 - (37*F[1, 6]*im[1, 1]^3)/18 + 
   (3893*im[1, 1]^4)/4320 - (33913*F[1, 2]*re[3, 1])/918 - 
   (8417*F[1, 4]*re[3, 1])/918 + (178*F[1, 5]*re[3, 1])/9 - 
   (178*im[1, 1]*re[3, 1])/9, Fr["p12435"][4, 160] -> F[4, 24], 
 Fr["p12435"][4, 161] -> F[4, 17], Fr["p12435"][4, 162] -> F[4, 88], 
 Fr["p12435"][4, 163] -> F[4, 13], Fr["p12435"][4, 164] -> F[4, 82], 
 Fr["p12435"][4, 165] -> F[4, 109], Fr["p12435"][4, 166] -> 
  (34*F[1, 1]^4)/27 - (34*F[1, 1]^3*F[1, 4])/9 + (2309*F[1, 1]^2*F[1, 4]^2)/
    216 - (12631*F[1, 1]*F[1, 4]^3)/324 + (2851*F[1, 4]^4)/72 - 
   (223*F[1, 1]^3*F[1, 5])/72 + (175*F[1, 1]^2*F[1, 4]*F[1, 5])/36 + 
   (1661*F[1, 1]*F[1, 4]^2*F[1, 5])/108 - (9899*F[1, 4]^3*F[1, 5])/324 - 
   (1363*F[1, 1]^2*F[1, 5]^2)/108 + (6065*F[1, 1]*F[1, 4]*F[1, 5]^2)/108 - 
   (1213*F[1, 4]^2*F[1, 5]^2)/24 - (15847*F[1, 1]*F[1, 5]^3)/648 + 
   (964*F[1, 4]*F[1, 5]^3)/27 + (175*F[1, 5]^4)/648 - 
   (1201*F[1, 1]^3*F[1, 6])/216 + (125*F[1, 1]^2*F[1, 4]*F[1, 6])/9 - 
   (6347*F[1, 1]*F[1, 4]^2*F[1, 6])/108 + (2152*F[1, 4]^3*F[1, 6])/27 - 
   (385*F[1, 1]^2*F[1, 5]*F[1, 6])/24 + 
   (4079*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/54 - 
   (11005*F[1, 4]^2*F[1, 5]*F[1, 6])/108 + (911*F[1, 1]*F[1, 5]^2*F[1, 6])/
    216 - (389*F[1, 4]*F[1, 5]^2*F[1, 6])/54 + (129*F[1, 5]^3*F[1, 6])/8 - 
   (13*F[1, 1]^2*F[1, 6]^2)/9 - (259*F[1, 1]*F[1, 4]*F[1, 6]^2)/27 + 
   (739*F[1, 4]^2*F[1, 6]^2)/18 + (967*F[1, 1]*F[1, 5]*F[1, 6]^2)/27 - 
   (1844*F[1, 4]*F[1, 5]*F[1, 6]^2)/27 + (133*F[1, 5]^2*F[1, 6]^2)/54 + 
   (1079*F[1, 1]*F[1, 6]^3)/108 - (7*F[1, 4]*F[1, 6]^3)/6 - 
   (1793*F[1, 5]*F[1, 6]^3)/108 - (59*F[1, 6]^4)/18 - 
   (31*F[1, 1]^2*F[2, 4])/9 + (629*F[1, 1]*F[1, 4]*F[2, 4])/108 - 
   (293*F[1, 4]^2*F[2, 4])/9 + (1285*F[1, 1]*F[1, 5]*F[2, 4])/108 + 
   (1351*F[1, 4]*F[1, 5]*F[2, 4])/108 + (4283*F[1, 5]^2*F[2, 4])/108 + 
   13*F[1, 1]*F[1, 6]*F[2, 4] - (188*F[1, 4]*F[1, 6]*F[2, 4])/9 + 
   (535*F[1, 5]*F[1, 6]*F[2, 4])/9 + (149*F[1, 6]^2*F[2, 4])/9 + 
   (13*F[2, 4]^2)/6 + (37*F[1, 1]^2*F[2, 7])/36 + 
   (2303*F[1, 1]*F[1, 4]*F[2, 7])/108 - (517*F[1, 4]^2*F[2, 7])/9 + 
   (3905*F[1, 1]*F[1, 5]*F[2, 7])/108 - (5171*F[1, 4]*F[1, 5]*F[2, 7])/108 + 
   (469*F[1, 5]^2*F[2, 7])/27 + (734*F[1, 1]*F[1, 6]*F[2, 7])/27 - 
   (680*F[1, 4]*F[1, 6]*F[2, 7])/9 - (2*F[1, 5]*F[1, 6]*F[2, 7])/27 - 
   (145*F[1, 6]^2*F[2, 7])/9 - F[2, 7]^2/6 - (3*F[2, 23]^2)/4 - 
   (F[1, 1]*F[3, 8])/4 + (23*F[1, 4]*F[3, 8])/6 - (49*F[1, 5]*F[3, 8])/36 + 
   (10*F[1, 6]*F[3, 8])/9 - (104*F[1, 1]*F[3, 9])/27 - 
   (56*F[1, 4]*F[3, 9])/3 - (766*F[1, 5]*F[3, 9])/27 - 
   (214*F[1, 6]*F[3, 9])/9 - (61*F[1, 1]*F[3, 14])/108 + 
   (203*F[1, 4]*F[3, 14])/18 + (2611*F[1, 5]*F[3, 14])/108 + 
   (148*F[1, 6]*F[3, 14])/9 - (125*F[1, 1]*F[3, 15])/108 - 
   (77*F[1, 4]*F[3, 15])/18 - (985*F[1, 5]*F[3, 15])/108 - 
   (79*F[1, 6]*F[3, 15])/9 - (55*F[1, 1]*F[3, 24])/108 - 
   (161*F[1, 4]*F[3, 24])/18 - (1907*F[1, 5]*F[3, 24])/108 - 
   (134*F[1, 6]*F[3, 24])/9 + (13*F[1, 1]*F[3, 25])/9 + 
   (14*F[1, 4]*F[3, 25])/3 + (20*F[1, 5]*F[3, 25])/3 + 
   (53*F[1, 6]*F[3, 25])/9 + (25*F[1, 1]*F[3, 26])/12 + 
   (119*F[1, 4]*F[3, 26])/18 + (491*F[1, 5]*F[3, 26])/36 + 
   (31*F[1, 6]*F[3, 26])/3 + (5*F[4, 10])/9 + (5*F[4, 11])/18 - 
   (10*F[4, 13])/9 - (29*F[4, 14])/9 + (5*F[4, 16])/3 + (10*F[4, 17])/3 + 
   (8*F[4, 19])/9 + (13*F[4, 21])/9 + (29*F[4, 23])/18 + (5*F[4, 24])/9 - 
   (13*F[4, 25])/2 + F[4, 66] + F[4, 109] + F[4, 112] + 
   (391*F[1, 1]^3*im[1, 1])/108 - (89*F[1, 1]^2*F[1, 4]*im[1, 1])/12 + 
   (2377*F[1, 1]*F[1, 4]^2*im[1, 1])/108 - (61*F[1, 4]^3*im[1, 1])/6 + 
   (2731*F[1, 1]^2*F[1, 5]*im[1, 1])/54 - 
   (10669*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/54 + 
   (20261*F[1, 4]^2*F[1, 5]*im[1, 1])/108 + (1699*F[1, 1]*F[1, 5]^2*im[1, 1])/
    18 - (16855*F[1, 4]*F[1, 5]^2*im[1, 1])/108 + (29*F[1, 5]^3*im[1, 1])/4 + 
   (641*F[1, 1]^2*F[1, 6]*im[1, 1])/18 - 
   (4543*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/54 + 
   (707*F[1, 4]^2*F[1, 6]*im[1, 1])/9 - 
   (2591*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/54 + 
   (4075*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/54 - 
   (1553*F[1, 5]^2*F[1, 6]*im[1, 1])/27 - (6793*F[1, 1]*F[1, 6]^2*im[1, 1])/
    108 + (1465*F[1, 4]*F[1, 6]^2*im[1, 1])/18 + 
   (979*F[1, 5]*F[1, 6]^2*im[1, 1])/108 + (355*F[1, 6]^3*im[1, 1])/18 - 
   (1945*F[1, 1]*F[2, 4]*im[1, 1])/108 + (23*F[1, 4]*F[2, 4]*im[1, 1])/9 - 
   (16271*F[1, 5]*F[2, 4]*im[1, 1])/108 - (950*F[1, 6]*F[2, 4]*im[1, 1])/9 - 
   (7063*F[1, 1]*F[2, 7]*im[1, 1])/108 + (919*F[1, 4]*F[2, 7]*im[1, 1])/9 - 
   (7649*F[1, 5]*F[2, 7]*im[1, 1])/108 + (46*F[1, 6]*F[2, 7]*im[1, 1])/9 + 
   (F[3, 8]*im[1, 1])/2 + 56*F[3, 9]*im[1, 1] - (721*F[3, 14]*im[1, 1])/18 + 
   (343*F[3, 15]*im[1, 1])/18 + (595*F[3, 24]*im[1, 1])/18 - 
   14*F[3, 25]*im[1, 1] - (469*F[3, 26]*im[1, 1])/18 - 
   (21007*F[1, 1]^2*im[1, 1]^2)/432 + (24761*F[1, 1]*F[1, 4]*im[1, 1]^2)/
    162 - (5731*F[1, 4]^2*im[1, 1]^2)/36 - (72625*F[1, 1]*F[1, 5]*im[1, 1]^2)/
    648 + (34051*F[1, 4]*F[1, 5]*im[1, 1]^2)/162 - 
   (25861*F[1, 5]^2*im[1, 1]^2)/1296 + (76069*F[1, 1]*F[1, 6]*im[1, 1]^2)/
    1296 - (20267*F[1, 4]*F[1, 6]*im[1, 1]^2)/216 + 
   (104165*F[1, 5]*F[1, 6]*im[1, 1]^2)/1296 - (361*F[1, 6]^2*im[1, 1]^2)/
    108 + (1238*F[2, 4]*im[1, 1]^2)/9 + (580*F[2, 7]*im[1, 1]^2)/9 + 
   (17053*F[1, 1]*im[1, 1]^3)/432 - (5543*F[1, 4]*im[1, 1]^3)/72 + 
   (77*F[1, 5]*im[1, 1]^3)/432 - (1283*F[1, 6]*im[1, 1]^3)/24 + 
   (28303*im[1, 1]^4)/1440 - (226*F[1, 1]*re[3, 1])/9 - 
   (158*F[1, 4]*re[3, 1])/3 + 12*F[1, 5]*re[3, 1] - 
   (176*F[1, 6]*re[3, 1])/9 + (98*im[1, 1]*re[3, 1])/3, 
 Fr["p12435"][4, 167] -> (-545*F[1, 1]^4)/216 + (64*F[1, 1]^3*F[1, 4])/9 - 
   (2833*F[1, 1]^2*F[1, 4]^2)/108 + (18553*F[1, 1]*F[1, 4]^3)/324 - 
   (689*F[1, 4]^4)/18 + (17*F[1, 1]^3*F[1, 5])/18 + 
   (275*F[1, 1]^2*F[1, 4]*F[1, 5])/18 - (877*F[1, 1]*F[1, 4]^2*F[1, 5])/54 - 
   (1771*F[1, 4]^3*F[1, 5])/324 + (1123*F[1, 1]^2*F[1, 5]^2)/108 - 
   (9893*F[1, 1]*F[1, 4]*F[1, 5]^2)/108 + (1343*F[1, 4]^2*F[1, 5]^2)/12 + 
   (3197*F[1, 1]*F[1, 5]^3)/81 - (6763*F[1, 4]*F[1, 5]^3)/108 + 
   (89*F[1, 5]^4)/648 + (101*F[1, 1]^3*F[1, 6])/27 - 
   (227*F[1, 1]^2*F[1, 4]*F[1, 6])/9 + (10469*F[1, 1]*F[1, 4]^2*F[1, 6])/
    108 - (5513*F[1, 4]^3*F[1, 6])/54 + (205*F[1, 1]^2*F[1, 5]*F[1, 6])/6 - 
   (6617*F[1, 1]*F[1, 4]*F[1, 5]*F[1, 6])/54 + 
   (12289*F[1, 4]^2*F[1, 5]*F[1, 6])/108 - (379*F[1, 1]*F[1, 5]^2*F[1, 6])/
    108 + (880*F[1, 4]*F[1, 5]^2*F[1, 6])/27 - (1003*F[1, 5]^3*F[1, 6])/36 + 
   (325*F[1, 1]^2*F[1, 6]^2)/36 + (556*F[1, 1]*F[1, 4]*F[1, 6]^2)/27 - 
   (1129*F[1, 4]^2*F[1, 6]^2)/18 - (3275*F[1, 1]*F[1, 5]*F[1, 6]^2)/54 + 
   (2549*F[1, 4]*F[1, 5]*F[1, 6]^2)/27 - (71*F[1, 5]^2*F[1, 6]^2)/108 - 
   (449*F[1, 1]*F[1, 6]^3)/27 - (13*F[1, 4]*F[1, 6]^3)/9 + 
   (686*F[1, 5]*F[1, 6]^3)/27 + (95*F[1, 6]^4)/18 + 
   (113*F[1, 1]^2*F[2, 4])/18 - (733*F[1, 1]*F[1, 4]*F[2, 4])/54 + 
   (637*F[1, 4]^2*F[2, 4])/18 - (31*F[1, 1]*F[1, 5]*F[2, 4])/27 + 
   (505*F[1, 4]*F[1, 5]*F[2, 4])/54 - (1823*F[1, 5]^2*F[2, 4])/27 - 
   (15*F[1, 1]*F[1, 6]*F[2, 4])/2 + (371*F[1, 4]*F[1, 6]*F[2, 4])/9 - 
   (1631*F[1, 5]*F[1, 6]*F[2, 4])/18 - (215*F[1, 6]^2*F[2, 4])/9 - 
   (5*F[2, 4]^2)/3 + (163*F[1, 1]^2*F[2, 7])/18 - 
   (2173*F[1, 1]*F[1, 4]*F[2, 7])/54 + (989*F[1, 4]^2*F[2, 7])/18 - 
   (1307*F[1, 1]*F[1, 5]*F[2, 7])/27 + (5233*F[1, 4]*F[1, 5]*F[2, 7])/54 - 
   (844*F[1, 5]^2*F[2, 7])/27 - (2449*F[1, 1]*F[1, 6]*F[2, 7])/54 + 
   (911*F[1, 4]*F[1, 6]*F[2, 7])/9 + (271*F[1, 5]*F[1, 6]*F[2, 7])/54 + 
   (211*F[1, 6]^2*F[2, 7])/9 + 4*F[2, 4]*F[2, 7] + (5*F[2, 7]^2)/3 + 
   (3*F[2, 23]^2)/4 - (19*F[1, 4]*F[3, 8])/3 + (25*F[1, 5]*F[3, 8])/9 - 
   (16*F[1, 6]*F[3, 8])/9 - (175*F[1, 1]*F[3, 9])/27 + 
   (40*F[1, 4]*F[3, 9])/3 + (1285*F[1, 5]*F[3, 9])/27 + 
   (310*F[1, 6]*F[3, 9])/9 + (485*F[1, 1]*F[3, 14])/54 - 
   (70*F[1, 4]*F[3, 14])/9 - (2123*F[1, 5]*F[3, 14])/54 - 
   (217*F[1, 6]*F[3, 14])/9 - (61*F[1, 1]*F[3, 15])/27 - 
   (2*F[1, 4]*F[3, 15])/9 + (403*F[1, 5]*F[3, 15])/27 + 
   (112*F[1, 6]*F[3, 15])/9 - (337*F[1, 1]*F[3, 24])/54 + 
   (46*F[1, 4]*F[3, 24])/9 + (1603*F[1, 5]*F[3, 24])/54 + 
   (191*F[1, 6]*F[3, 24])/9 + (19*F[1, 1]*F[3, 25])/18 - 
   (8*F[1, 4]*F[3, 25])/3 - (67*F[1, 5]*F[3, 25])/6 - 
   (77*F[1, 6]*F[3, 25])/9 + 3*F[1, 1]*F[3, 26] - (22*F[1, 4]*F[3, 26])/9 - 
   (203*F[1, 5]*F[3, 26])/9 - (46*F[1, 6]*F[3, 26])/3 - (5*F[4, 10])/9 + 
   (5*F[4, 11])/9 + (7*F[4, 13])/9 + (47*F[4, 14])/9 + (7*F[4, 16])/3 - 
   (13*F[4, 17])/3 + (4*F[4, 19])/9 - (16*F[4, 21])/9 - (37*F[4, 23])/9 - 
   (17*F[4, 24])/9 + 10*F[4, 25] - F[4, 66] - F[4, 109] - F[4, 112] + 
   (146*F[1, 1]^3*im[1, 1])/27 - (205*F[1, 1]^2*F[1, 4]*im[1, 1])/18 - 
   (3049*F[1, 1]*F[1, 4]^2*im[1, 1])/108 + (1358*F[1, 4]^3*im[1, 1])/27 - 
   (3121*F[1, 1]^2*F[1, 5]*im[1, 1])/54 + 
   (7430*F[1, 1]*F[1, 4]*F[1, 5]*im[1, 1])/27 - 
   (34709*F[1, 4]^2*F[1, 5]*im[1, 1])/108 - (4885*F[1, 1]*F[1, 5]^2*im[1, 1])/
    36 + (13331*F[1, 4]*F[1, 5]^2*im[1, 1])/54 - (1313*F[1, 5]^3*im[1, 1])/
    108 - (571*F[1, 1]^2*F[1, 6]*im[1, 1])/9 + 
   (7117*F[1, 1]*F[1, 4]*F[1, 6]*im[1, 1])/54 - 
   (1535*F[1, 4]^2*F[1, 6]*im[1, 1])/18 + 
   (3239*F[1, 1]*F[1, 5]*F[1, 6]*im[1, 1])/54 - 
   (7099*F[1, 4]*F[1, 5]*F[1, 6]*im[1, 1])/54 + 
   (2387*F[1, 5]^2*F[1, 6]*im[1, 1])/27 + (2497*F[1, 1]*F[1, 6]^2*im[1, 1])/
    27 - (332*F[1, 4]*F[1, 6]^2*im[1, 1])/3 - 
   (385*F[1, 5]*F[1, 6]^2*im[1, 1])/27 - (269*F[1, 6]^3*im[1, 1])/9 - 
   (211*F[1, 1]*F[2, 4]*im[1, 1])/54 - 37*F[1, 4]*F[2, 4]*im[1, 1] + 
   (12247*F[1, 5]*F[2, 4]*im[1, 1])/54 + (1313*F[1, 6]*F[2, 4]*im[1, 1])/9 + 
   (4085*F[1, 1]*F[2, 7]*im[1, 1])/54 - (1421*F[1, 4]*F[2, 7]*im[1, 1])/9 + 
   (5719*F[1, 5]*F[2, 7]*im[1, 1])/54 - (59*F[1, 6]*F[2, 7]*im[1, 1])/9 - 
   F[3, 8]*im[1, 1] - (680*F[3, 9]*im[1, 1])/9 + (490*F[3, 14]*im[1, 1])/9 - 
   (226*F[3, 15]*im[1, 1])/9 - (134*F[3, 24]*im[1, 1])/3 + 
   (56*F[3, 25]*im[1, 1])/3 + (314*F[3, 26]*im[1, 1])/9 + 
   (2975*F[1, 1]^2*im[1, 1]^2)/54 - (64939*F[1, 1]*F[1, 4]*im[1, 1]^2)/324 + 
   (4183*F[1, 4]^2*im[1, 1]^2)/18 + (12407*F[1, 1]*F[1, 5]*im[1, 1]^2)/81 - 
   (97193*F[1, 4]*F[1, 5]*im[1, 1]^2)/324 + (4157*F[1, 5]^2*im[1, 1]^2)/162 - 
   (11249*F[1, 1]*F[1, 6]*im[1, 1]^2)/162 + 
   (14527*F[1, 4]*F[1, 6]*im[1, 1]^2)/108 - 
   (37337*F[1, 5]*F[1, 6]*im[1, 1]^2)/324 + (757*F[1, 6]^2*im[1, 1]^2)/108 - 
   (1103*F[2, 4]*im[1, 1]^2)/6 - (1525*F[2, 7]*im[1, 1]^2)/18 - 
   (1465*F[1, 1]*im[1, 1]^3)/27 + (10693*F[1, 4]*im[1, 1]^3)/108 + 
   (665*F[1, 5]*im[1, 1]^3)/108 + (7507*F[1, 6]*im[1, 1]^3)/108 - 
   (7757*im[1, 1]^4)/288 + (82*F[1, 1]*re[3, 1])/9 + 
   (172*F[1, 4]*re[3, 1])/3 - 22*F[1, 5]*re[3, 1] + 
   (416*F[1, 6]*re[3, 1])/9 - (100*im[1, 1]*re[3, 1])/3, 
 Fr["p12435"][4, 168] -> F[4, 81], Fr["p12435"][4, 169] -> 
  F[4, 59] - (4*F[4, 78])/3 - F[4, 79] + 4*F[4, 87] + F[4, 89] + F[4, 91] + 
   4*F[4, 93] + F[4, 102] - F[4, 104] + F[4, 106], 
 Fr["p12435"][4, 170] -> F[4, 98] + F[4, 113], 
 Fr["p12435"][4, 171] -> F[4, 80], Fr["p12435"][4, 172] -> 
  -F[4, 102] + F[4, 109], Fr["p12435"][4, 173] -> 
  F[1, 6]^4/24 - (F[1, 6]^3*im[1, 1])/6 + (7*F[1, 6]^2*im[1, 1]^2)/24 - 
   (F[1, 6]*im[1, 1]^3)/4 + (73*im[1, 1]^4)/1440 + (7*F[1, 6]*re[3, 1])/3 - 
   (7*im[1, 1]*re[3, 1])/3, Fr["p12435"][4, 174] -> 
  F[1, 2]^4/24 + (F[1, 2]^2*im[1, 1]^2)/24 - (47*im[1, 1]^4)/1440 + 
   (7*F[1, 2]*re[3, 1])/3, Fr["p12435"][4, 175] -> 
  F[1, 5]^4/24 - (F[1, 5]^3*im[1, 1])/6 + (7*F[1, 5]^2*im[1, 1]^2)/24 - 
   (F[1, 5]*im[1, 1]^3)/4 + (73*im[1, 1]^4)/1440 + (7*F[1, 5]*re[3, 1])/3 - 
   (7*im[1, 1]*re[3, 1])/3, Fr["p12435"][4, 176] -> 
  (F[1, 1]^2*F[2, 23])/4 - (F[1, 1]*F[1, 5]*F[2, 23])/4 - 
   (F[1, 1]*F[1, 6]*F[2, 23])/4 + (F[1, 5]*F[1, 6]*F[2, 23])/4 - 
   (F[1, 1]*F[3, 29])/2 + F[1, 5]*F[3, 29] - (F[1, 6]*F[3, 29])/2 - 
   F[4, 22] - F[4, 36], Fr["p12435"][4, 177] -> 
  (2*F[1, 5]^4)/3 - (8*F[1, 5]^3*im[1, 1])/3 + (13*F[1, 5]^2*im[1, 1]^2)/3 - 
   (10*F[1, 5]*im[1, 1]^3)/3 + (113*im[1, 1]^4)/120 + 
   (28*F[1, 5]*re[3, 1])/3 - (28*im[1, 1]*re[3, 1])/3, 
 Fr["p12435"][4, 178] -> -1/3*F[1, 6]^4 + (4*F[1, 6]^3*im[1, 1])/3 - 
   (13*F[1, 6]^2*im[1, 1]^2)/6 + (5*F[1, 6]*im[1, 1]^3)/3 - 
   (101*im[1, 1]^4)/240 - (32*F[1, 6]*re[3, 1])/3 + (32*im[1, 1]*re[3, 1])/3, 
 Fr["p12435"][4, 179] -> -1/3*F[1, 2]^4 - (F[1, 2]^2*im[1, 1]^2)/6 + 
   (19*im[1, 1]^4)/240 - (32*F[1, 2]*re[3, 1])/3, 
 Fr["p12435"][4, 180] -> -1/3*F[1, 5]^4 + (4*F[1, 5]^3*im[1, 1])/3 - 
   (13*F[1, 5]^2*im[1, 1]^2)/6 + (5*F[1, 5]*im[1, 1]^3)/3 - 
   (101*im[1, 1]^4)/240 - (32*F[1, 5]*re[3, 1])/3 + (32*im[1, 1]*re[3, 1])/3, 
 Fr["p12435"][4, 181] -> F[1, 5]^4/3 - (4*F[1, 5]^3*im[1, 1])/3 + 
   (11*F[1, 5]^2*im[1, 1]^2)/6 - F[1, 5]*im[1, 1]^3 + (79*im[1, 1]^4)/720 + 
   (26*F[1, 5]*re[3, 1])/3 - (26*im[1, 1]*re[3, 1])/3, 
 Fr["p12435"][4, 182] -> -1/2*(F[1, 5]*F[3, 29]) + (F[1, 6]*F[3, 29])/2 - 
   F[4, 12] + F[4, 22] + F[4, 36], Fr["p12435"][4, 183] -> F[4, 20], 
 Fr["p12435"][4, 184] -> F[4, 22], Fr["p12435"][4, 185] -> 
  -1/4*(F[1, 1]^2*F[2, 23]) + (F[1, 1]*F[1, 5]*F[2, 23])/4 + 
   (F[1, 1]*F[1, 6]*F[2, 23])/4 - (F[1, 5]*F[1, 6]*F[2, 23])/4 + 
   (F[1, 1]*F[3, 29])/2 - (F[1, 5]*F[3, 29])/2 - F[4, 20] + F[4, 22] + 
   F[4, 36], Fr["p12435"][4, 186] -> F[4, 12], 
 Fr["p12435"][4, 187] -> (2*F[1, 2]^4)/3 + (F[1, 2]^2*im[1, 1]^2)/3 - 
   (7*im[1, 1]^4)/120 + (28*F[1, 2]*re[3, 1])/3, 
 Fr["p12435"][4, 188] -> (2*F[1, 6]^4)/3 - (8*F[1, 6]^3*im[1, 1])/3 + 
   (13*F[1, 6]^2*im[1, 1]^2)/3 - (10*F[1, 6]*im[1, 1]^3)/3 + 
   (113*im[1, 1]^4)/120 + (28*F[1, 6]*re[3, 1])/3 - (28*im[1, 1]*re[3, 1])/3}


==> anc/analytic/FunctionBasis1L.m <==
{mono[1], mono[Fr[1, 1]], mono[Fr[1, 1]^2], mono[Fr[1, 1]^3], 
 mono[Fr[1, 1]^4], mono[Fr[1, 2]], mono[Fr[1, 2]^2], mono[Fr[1, 2]^3], 
 mono[Fr[1, 2]^4], mono[Fr[1, 3]], mono[Fr[1, 3]^2], mono[Fr[1, 3]^3], 
 mono[Fr[1, 3]^4], mono[Fr[1, 4]], mono[Fr[1, 4]^2], mono[Fr[1, 4]^3], 
 mono[Fr[1, 4]^4], mono[Fr[1, 5]], mono[Fr[1, 5]^2], mono[Fr[1, 5]^3], 
 mono[Fr[1, 5]^4], mono[Fr[1, 6]], mono[Fr[1, 6]^2], mono[Fr[1, 6]^3], 
 mono[Fr[1, 6]^4], mono[Fr[2, 1]], mono[Fr[1, 1]*Fr[2, 1]], 
 mono[Fr[1, 1]^2*Fr[2, 1]], mono[Fr[1, 2]*Fr[2, 1]], 
 mono[Fr[1, 2]^2*Fr[2, 1]], mono[Fr[1, 3]*Fr[2, 1]], 
 mono[Fr[1, 3]^2*Fr[2, 1]], mono[Fr[1, 4]*Fr[2, 1]], 
 mono[Fr[1, 4]^2*Fr[2, 1]], mono[Fr[1, 5]*Fr[2, 1]], 
 mono[Fr[1, 5]^2*Fr[2, 1]], mono[Fr[1, 6]*Fr[2, 1]], 
 mono[Fr[1, 6]^2*Fr[2, 1]], mono[Fr[2, 1]^2], mono[Fr[2, 2]], mono[Fr[2, 3]], 
 mono[Fr[2, 4]], mono[Fr[2, 5]], mono[Fr[2, 6]], mono[Fr[2, 7]/SQRT1], 
 mono[Fr[3, 1]], mono[Fr[3, 2]], mono[Fr[3, 3]/SQRT1], mono[Fr[3, 5]], 
 mono[Fr[1, 1]*Fr[3, 5]], mono[Fr[1, 2]*Fr[3, 5]], mono[Fr[1, 3]*Fr[3, 5]], 
 mono[Fr[1, 4]*Fr[3, 5]], mono[Fr[1, 5]*Fr[3, 5]], mono[Fr[1, 6]*Fr[3, 5]], 
 mono[SQRT2*Fr[3, 6]], mono[Fr[3, 7]], mono[Fr[3, 8]], mono[Fr[3, 9]], 
 mono[SQRT2*Fr[4, 1]], mono[Fr[4, 2]], mono[Fr[4, 3]], mono[Fr[4, 4]], 
 mono[Fr[4, 5]], mono[Fr[4, 6]], mono[Fr[4, 7]/SQRT1]}


==> anc/analytic/FunctionBasis2L.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mono[1], mono[Fr[1, 1]], mono[Fr[1, 1]^2], mono[Fr[1, 1]^3], 
 mono[Fr[1, 1]^4], mono[Fr[1, 2]], mono[Fr[1, 1]*Fr[1, 2]], 
 mono[Fr[1, 1]^2*Fr[1, 2]], mono[Fr[1, 1]^3*Fr[1, 2]], mono[Fr[1, 2]^2], 
 mono[Fr[1, 1]*Fr[1, 2]^2], mono[Fr[1, 1]^2*Fr[1, 2]^2], mono[Fr[1, 2]^3], 
 mono[Fr[1, 1]*Fr[1, 2]^3], mono[Fr[1, 2]^4], mono[Fr[1, 3]], 
 mono[Fr[1, 1]*Fr[1, 3]], mono[Fr[1, 1]^2*Fr[1, 3]], 
 mono[Fr[1, 1]^3*Fr[1, 3]], mono[Fr[1, 2]*Fr[1, 3]], 
 mono[Fr[1, 1]^2*Fr[1, 2]*Fr[1, 3]], mono[Fr[1, 2]^2*Fr[1, 3]], 
 mono[Fr[1, 2]^3*Fr[1, 3]], mono[Fr[1, 3]^2], mono[Fr[1, 1]*Fr[1, 3]^2], 
 mono[Fr[1, 1]^2*Fr[1, 3]^2], mono[Fr[1, 2]*Fr[1, 3]^2], 
 mono[Fr[1, 1]*Fr[1, 2]*Fr[1, 3]^2], mono[Fr[1, 2]^2*Fr[1, 3]^2], 
 mono[Fr[1, 3]^3], mono[Fr[1, 1]*Fr[1, 3]^3], mono[Fr[1, 2]*Fr[1, 3]^3], 
 mono[Fr[1, 3]^4], mono[Fr[1, 4]], mono[Fr[1, 1]*Fr[1, 4]], 
 mono[Fr[1, 1]^2*Fr[1, 4]], mono[Fr[1, 1]^3*Fr[1, 4]], 
 mono[Fr[1, 2]*Fr[1, 4]], mono[Fr[1, 1]*Fr[1, 2]*Fr[1, 4]], 
 mono[Fr[1, 1]^2*Fr[1, 2]*Fr[1, 4]], mono[Fr[1, 2]^2*Fr[1, 4]], 
 mono[Fr[1, 1]*Fr[1, 2]^2*Fr[1, 4]], mono[Fr[1, 2]^3*Fr[1, 4]], 
 mono[Fr[1, 1]*Fr[1, 3]*Fr[1, 4]], mono[Fr[1, 1]^2*Fr[1, 3]*Fr[1, 4]], 
 mono[Fr[1, 1]*Fr[1, 2]*Fr[1, 3]*Fr[1, 4]], 
 mono[Fr[1, 2]^2*Fr[1, 3]*Fr[1, 4]], mono[Fr[1, 3]^2*Fr[1, 4]], 
 mono[Fr[1, 1]*Fr[1, 3]^2*Fr[1, 4]], mono[Fr[1, 2]*Fr[1, 3]^2*Fr[1, 4]], 
 mono[Fr[1, 3]^3*Fr[1, 4]], mono[Fr[1, 4]^2], mono[Fr[1, 1]*Fr[1, 4]^2], 
 mono[Fr[1, 1]^2*Fr[1, 4]^2], mono[Fr[1, 2]*Fr[1, 4]^2], 
 mono[Fr[1, 1]*Fr[1, 2]*Fr[1, 4]^2], mono[Fr[1, 2]^2*Fr[1, 4]^2], 
 mono[Fr[1, 3]*Fr[1, 4]^2], mono[Fr[1, 1]*Fr[1, 3]*Fr[1, 4]^2], 
 mono[Fr[1, 2]*Fr[1, 3]*Fr[1, 4]^2], mono[Fr[1, 3]^2*Fr[1, 4]^2], 
 mono[Fr[1, 4]^3], mono[Fr[1, 1]*Fr[1, 4]^3], mono[Fr[1, 2]*Fr[1, 4]^3], 
 mono[Fr[1, 3]*Fr[1, 4]^3], mono[Fr[1, 4]^4], mono[Fr[1, 5]], 
 mono[Fr[1, 1]*Fr[1, 5]], mono[Fr[1, 1]^2*Fr[1, 5]], 
 mono[Fr[1, 1]^3*Fr[1, 5]], mono[Fr[1, 2]*Fr[1, 5]], 
 mono[Fr[1, 1]*Fr[1, 2]*Fr[1, 5]], mono[Fr[1, 1]^2*Fr[1, 2]*Fr[1, 5]], 
 mono[Fr[1, 2]^2*Fr[1, 5]], mono[Fr[1, 1]*Fr[1, 2]^2*Fr[1, 5]], 
 mono[Fr[1, 2]^3*Fr[1, 5]], mono[Fr[1, 3]*Fr[1, 5]], 
 mono[Fr[1, 1]*Fr[1, 3]*Fr[1, 5]], mono[Fr[1, 1]^2*Fr[1, 3]*Fr[1, 5]], 
 mono[Fr[1, 1]*Fr[1, 2]*Fr[1, 3]*Fr[1, 5]], 
 mono[Fr[1, 2]^2*Fr[1, 3]*Fr[1, 5]], mono[Fr[1, 3]^2*Fr[1, 5]], 
 mono[Fr[1, 1]*Fr[1, 3]^2*Fr[1, 5]], mono[Fr[1, 2]*Fr[1, 3]^2*Fr[1, 5]], 
 mono[Fr[1, 3]^3*Fr[1, 5]], mono[Fr[1, 4]*Fr[1, 5]], 
 mono[Fr[1, 1]*Fr[1, 4]*Fr[1, 5]], mono[Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5]], 
 mono[Fr[1, 2]*Fr[1, 4]*Fr[1, 5]], mono[Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 5]], 
 mono[Fr[1, 2]^2*Fr[1, 4]*Fr[1, 5]], 
 mono[Fr[1, 1]*Fr[1, 3]*Fr[1, 4]*Fr[1, 5]], 
 mono[Fr[1, 2]*Fr[1, 3]*Fr[1, 4]*Fr[1, 5]], 
 mono[Fr[1, 3]^2*Fr[1, 4]*Fr[1, 5]], mono[Fr[1, 4]^2*Fr[1, 5]], 
 mono[Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5]], mono[Fr[1, 2]*Fr[1, 4]^2*Fr[1, 5]], 
 mono[Fr[1, 3]*Fr[1, 4]^2*Fr[1, 5]], mono[Fr[1, 4]^3*Fr[1, 5]], 
 mono[Fr[1, 5]^2], mono[Fr[1, 1]*Fr[1, 5]^2], mono[Fr[1, 1]^2*Fr[1, 5]^2], 
 mono[Fr[1, 2]*Fr[1, 5]^2], mono[Fr[1, 1]*Fr[1, 2]*Fr[1, 5]^2], 
 mono[Fr[1, 2]^2*Fr[1, 5]^2], mono[Fr[1, 3]*Fr[1, 5]^2], 
 mono[Fr[1, 1]*Fr[1, 3]*Fr[1, 5]^2], mono[Fr[1, 2]*Fr[1, 3]*Fr[1, 5]^2], 
 mono[Fr[1, 3]^2*Fr[1, 5]^2], mono[Fr[1, 4]*Fr[1, 5]^2], 
 mono[Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2], mono[Fr[1, 2]*Fr[1, 4]*Fr[1, 5]^2], 
 mono[Fr[1, 3]*Fr[1, 4]*Fr[1, 5]^2], mono[Fr[1, 4]^2*Fr[1, 5]^2], 
 mono[Fr[1, 5]^3], mono[Fr[1, 1]*Fr[1, 5]^3], mono[Fr[1, 2]*Fr[1, 5]^3], 
 mono[Fr[1, 3]*Fr[1, 5]^3], mono[Fr[1, 4]*Fr[1, 5]^3], mono[Fr[1, 5]^4], 
 mono[Fr[1, 6]], mono[Fr[1, 1]*Fr[1, 6]], mono[Fr[1, 1]^2*Fr[1, 6]], 
 mono[Fr[1, 1]^3*Fr[1, 6]], mono[Fr[1, 2]*Fr[1, 6]], 
 mono[Fr[1, 1]*Fr[1, 2]*Fr[1, 6]], mono[Fr[1, 1]^2*Fr[1, 2]*Fr[1, 6]], 
 mono[Fr[1, 2]^2*Fr[1, 6]], mono[Fr[1, 1]*Fr[1, 2]^2*Fr[1, 6]], 
 mono[Fr[1, 2]^3*Fr[1, 6]], mono[Fr[1, 3]*Fr[1, 6]], 
 mono[Fr[1, 1]*Fr[1, 3]*Fr[1, 6]], mono[Fr[1, 1]^2*Fr[1, 3]*Fr[1, 6]], 
 mono[Fr[1, 2]*Fr[1, 3]*Fr[1, 6]], mono[Fr[1, 1]*Fr[1, 2]*Fr[1, 3]*Fr[1, 6]], 
 mono[Fr[1, 2]^2*Fr[1, 3]*Fr[1, 6]], mono[Fr[1, 3]^2*Fr[1, 6]], 
 mono[Fr[1, 1]*Fr[1, 3]^2*Fr[1, 6]], mono[Fr[1, 2]*Fr[1, 3]^2*Fr[1, 6]], 
 mono[Fr[1, 3]^3*Fr[1, 6]], mono[Fr[1, 4]*Fr[1, 6]], 
 mono[Fr[1, 1]*Fr[1, 4]*Fr[1, 6]], mono[Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6]], 
 mono[Fr[1, 2]*Fr[1, 4]*Fr[1, 6]], mono[Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 6]], 
 mono[Fr[1, 2]^2*Fr[1, 4]*Fr[1, 6]], mono[Fr[1, 3]*Fr[1, 4]*Fr[1, 6]], 
 mono[Fr[1, 1]*Fr[1, 3]*Fr[1, 4]*Fr[1, 6]], 
 mono[Fr[1, 2]*Fr[1, 3]*Fr[1, 4]*Fr[1, 6]], 
 mono[Fr[1, 3]^2*Fr[1, 4]*Fr[1, 6]], mono[Fr[1, 4]^2*Fr[1, 6]], 
 mono[Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6]], mono[Fr[1, 2]*Fr[1, 4]^2*Fr[1, 6]], 
 mono[Fr[1, 3]*Fr[1, 4]^2*Fr[1, 6]], mono[Fr[1, 4]^3*Fr[1, 6]], 
 mono[Fr[1, 5]*Fr[1, 6]], mono[Fr[1, 1]*Fr[1, 5]*Fr[1, 6]], 
 mono[Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6]], mono[Fr[1, 2]*Fr[1, 5]*Fr[1, 6]], 
 mono[Fr[1, 1]*Fr[1, 2]*Fr[1, 5]*Fr[1, 6]], 
 mono[Fr[1, 2]^2*Fr[1, 5]*Fr[1, 6]], mono[Fr[1, 3]*Fr[1, 5]*Fr[1, 6]], 
 mono[Fr[1, 1]*Fr[1, 3]*Fr[1, 5]*Fr[1, 6]], 
 mono[Fr[1, 2]*Fr[1, 3]*Fr[1, 5]*Fr[1, 6]], 
 mono[Fr[1, 3]^2*Fr[1, 5]*Fr[1, 6]], mono[Fr[1, 4]*Fr[1, 5]*Fr[1, 6]], 
 mono[Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]], 
 mono[Fr[1, 2]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]], 
 mono[Fr[1, 3]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6]], 
 mono[Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6]], mono[Fr[1, 5]^2*Fr[1, 6]], 
 mono[Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6]], mono[Fr[1, 2]*Fr[1, 5]^2*Fr[1, 6]], 
 mono[Fr[1, 3]*Fr[1, 5]^2*Fr[1, 6]], mono[Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6]], 
 mono[Fr[1, 5]^3*Fr[1, 6]], mono[Fr[1, 6]^2], mono[Fr[1, 1]*Fr[1, 6]^2], 
 mono[Fr[1, 1]^2*Fr[1, 6]^2], mono[Fr[1, 2]*Fr[1, 6]^2], 
 mono[Fr[1, 1]*Fr[1, 2]*Fr[1, 6]^2], mono[Fr[1, 2]^2*Fr[1, 6]^2], 
 mono[Fr[1, 3]*Fr[1, 6]^2], mono[Fr[1, 1]*Fr[1, 3]*Fr[1, 6]^2], 
 mono[Fr[1, 2]*Fr[1, 3]*Fr[1, 6]^2], mono[Fr[1, 3]^2*Fr[1, 6]^2], 
 mono[Fr[1, 4]*Fr[1, 6]^2], mono[Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2], 
 mono[Fr[1, 2]*Fr[1, 4]*Fr[1, 6]^2], mono[Fr[1, 3]*Fr[1, 4]*Fr[1, 6]^2], 
 mono[Fr[1, 4]^2*Fr[1, 6]^2], mono[Fr[1, 5]*Fr[1, 6]^2], 
 mono[Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2], mono[Fr[1, 2]*Fr[1, 5]*Fr[1, 6]^2], 
 mono[Fr[1, 3]*Fr[1, 5]*Fr[1, 6]^2], mono[Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2], 
 mono[Fr[1, 5]^2*Fr[1, 6]^2], mono[Fr[1, 6]^3], mono[Fr[1, 1]*Fr[1, 6]^3], 
 mono[Fr[1, 2]*Fr[1, 6]^3], mono[Fr[1, 3]*Fr[1, 6]^3], 
 mono[Fr[1, 4]*Fr[1, 6]^3], mono[Fr[1, 5]*Fr[1, 6]^3], mono[Fr[1, 6]^4], 
 mono[Fr[2, 1]], mono[Fr[1, 1]*Fr[2, 1]], mono[Fr[1, 1]^2*Fr[2, 1]], 
 mono[Fr[1, 2]*Fr[2, 1]], mono[Fr[1, 1]*Fr[1, 2]*Fr[2, 1]], 
 mono[Fr[1, 2]^2*Fr[2, 1]], mono[Fr[1, 3]*Fr[2, 1]], 
 mono[Fr[1, 1]*Fr[1, 3]*Fr[2, 1]], mono[Fr[1, 2]*Fr[1, 3]*Fr[2, 1]], 
 mono[Fr[1, 3]^2*Fr[2, 1]], mono[Fr[1, 4]*Fr[2, 1]], 
 mono[Fr[1, 1]*Fr[1, 4]*Fr[2, 1]], mono[Fr[1, 2]*Fr[1, 4]*Fr[2, 1]], 
 mono[Fr[1, 3]*Fr[1, 4]*Fr[2, 1]], mono[Fr[1, 4]^2*Fr[2, 1]], 
 mono[Fr[1, 5]*Fr[2, 1]], mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 1]], 
 mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 1]], mono[Fr[1, 3]*Fr[1, 5]*Fr[2, 1]], 
 mono[Fr[1, 4]*Fr[1, 5]*Fr[2, 1]], mono[Fr[1, 5]^2*Fr[2, 1]], 
 mono[Fr[1, 6]*Fr[2, 1]], mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 1]], 
 mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 1]], mono[Fr[1, 3]*Fr[1, 6]*Fr[2, 1]], 
 mono[Fr[1, 4]*Fr[1, 6]*Fr[2, 1]], mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 1]], 
 mono[Fr[1, 6]^2*Fr[2, 1]], mono[Fr[2, 1]^2], mono[Fr[2, 2]], 
 mono[Fr[1, 1]*Fr[2, 2]], mono[Fr[1, 1]^2*Fr[2, 2]], mono[Fr[1, 2]*Fr[2, 2]], 
 mono[Fr[1, 1]*Fr[1, 2]*Fr[2, 2]], mono[Fr[1, 2]^2*Fr[2, 2]], 
 mono[Fr[1, 3]*Fr[2, 2]], mono[Fr[1, 1]*Fr[1, 3]*Fr[2, 2]], 
 mono[Fr[1, 2]*Fr[1, 3]*Fr[2, 2]], mono[Fr[1, 3]^2*Fr[2, 2]], 
 mono[Fr[1, 4]*Fr[2, 2]], mono[Fr[1, 1]*Fr[1, 4]*Fr[2, 2]], 
 mono[Fr[1, 2]*Fr[1, 4]*Fr[2, 2]], mono[Fr[1, 3]*Fr[1, 4]*Fr[2, 2]], 
 mono[Fr[1, 4]^2*Fr[2, 2]], mono[Fr[1, 5]*Fr[2, 2]], 
 mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 2]], mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 2]], 
 mono[Fr[1, 3]*Fr[1, 5]*Fr[2, 2]], mono[Fr[1, 4]*Fr[1, 5]*Fr[2, 2]], 
 mono[Fr[1, 5]^2*Fr[2, 2]], mono[Fr[1, 6]*Fr[2, 2]], 
 mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 2]], mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 2]], 
 mono[Fr[1, 3]*Fr[1, 6]*Fr[2, 2]], mono[Fr[1, 4]*Fr[1, 6]*Fr[2, 2]], 
 mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 2]], mono[Fr[1, 6]^2*Fr[2, 2]], 
 mono[Fr[2, 1]*Fr[2, 2]], mono[Fr[2, 2]^2], mono[Fr[2, 3]], 
 mono[Fr[1, 1]*Fr[2, 3]], mono[Fr[1, 1]^2*Fr[2, 3]], mono[Fr[1, 2]*Fr[2, 3]], 
 mono[Fr[1, 1]*Fr[1, 2]*Fr[2, 3]], mono[Fr[1, 2]^2*Fr[2, 3]], 
 mono[Fr[1, 3]*Fr[2, 3]], mono[Fr[1, 1]*Fr[1, 3]*Fr[2, 3]], 
 mono[Fr[1, 2]*Fr[1, 3]*Fr[2, 3]], mono[Fr[1, 3]^2*Fr[2, 3]], 
 mono[Fr[1, 4]*Fr[2, 3]], mono[Fr[1, 1]*Fr[1, 4]*Fr[2, 3]], 
 mono[Fr[1, 3]*Fr[1, 4]*Fr[2, 3]], mono[Fr[1, 4]^2*Fr[2, 3]], 
 mono[Fr[1, 5]*Fr[2, 3]], mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 3]], 
 mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 3]], mono[Fr[1, 3]*Fr[1, 5]*Fr[2, 3]], 
 mono[Fr[1, 4]*Fr[1, 5]*Fr[2, 3]], mono[Fr[1, 5]^2*Fr[2, 3]], 
 mono[Fr[1, 6]*Fr[2, 3]], mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 3]], 
 mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 3]], mono[Fr[1, 3]*Fr[1, 6]*Fr[2, 3]], 
 mono[Fr[1, 4]*Fr[1, 6]*Fr[2, 3]], mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 3]], 
 mono[Fr[1, 6]^2*Fr[2, 3]], mono[Fr[2, 1]*Fr[2, 3]], mono[Fr[2, 3]^2], 
 mono[Fr[2, 4]], mono[Fr[1, 1]*Fr[2, 4]], mono[Fr[1, 1]^2*Fr[2, 4]], 
 mono[Fr[1, 2]*Fr[2, 4]], mono[Fr[1, 1]*Fr[1, 2]*Fr[2, 4]], 
 mono[Fr[1, 2]^2*Fr[2, 4]], mono[Fr[1, 3]*Fr[2, 4]], 
 mono[Fr[1, 1]*Fr[1, 3]*Fr[2, 4]], mono[Fr[1, 2]*Fr[1, 3]*Fr[2, 4]], 
 mono[Fr[1, 3]^2*Fr[2, 4]], mono[Fr[1, 4]*Fr[2, 4]], 
 mono[Fr[1, 1]*Fr[1, 4]*Fr[2, 4]], mono[Fr[1, 2]*Fr[1, 4]*Fr[2, 4]], 
 mono[Fr[1, 3]*Fr[1, 4]*Fr[2, 4]], mono[Fr[1, 4]^2*Fr[2, 4]], 
 mono[Fr[1, 5]*Fr[2, 4]], mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 4]], 
 mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 4]], mono[Fr[1, 3]*Fr[1, 5]*Fr[2, 4]], 
 mono[Fr[1, 4]*Fr[1, 5]*Fr[2, 4]], mono[Fr[1, 5]^2*Fr[2, 4]], 
 mono[Fr[1, 6]*Fr[2, 4]], mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 4]], 
 mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 4]], mono[Fr[1, 3]*Fr[1, 6]*Fr[2, 4]], 
 mono[Fr[1, 4]*Fr[1, 6]*Fr[2, 4]], mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 4]], 
 mono[Fr[1, 6]^2*Fr[2, 4]], mono[Fr[2, 1]*Fr[2, 4]], mono[Fr[2, 2]*Fr[2, 4]], 
 mono[Fr[2, 4]^2], mono[Fr[2, 5]], mono[Fr[1, 1]*Fr[2, 5]], 
 mono[Fr[1, 1]^2*Fr[2, 5]], mono[Fr[1, 2]*Fr[2, 5]], 
 mono[Fr[1, 2]^2*Fr[2, 5]], mono[Fr[1, 3]*Fr[2, 5]], 
 mono[Fr[1, 1]*Fr[1, 3]*Fr[2, 5]], mono[Fr[1, 3]^2*Fr[2, 5]], 
 mono[Fr[1, 4]*Fr[2, 5]], mono[Fr[1, 1]*Fr[1, 4]*Fr[2, 5]], 
 mono[Fr[1, 3]*Fr[1, 4]*Fr[2, 5]], mono[Fr[1, 4]^2*Fr[2, 5]], 
 mono[Fr[1, 5]*Fr[2, 5]], mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 5]], 
 mono[Fr[1, 3]*Fr[1, 5]*Fr[2, 5]], mono[Fr[1, 4]*Fr[1, 5]*Fr[2, 5]], 
 mono[Fr[1, 5]^2*Fr[2, 5]], mono[Fr[1, 6]*Fr[2, 5]], 
 mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 5]], mono[Fr[1, 3]*Fr[1, 6]*Fr[2, 5]], 
 mono[Fr[1, 4]*Fr[1, 6]*Fr[2, 5]], mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 5]], 
 mono[Fr[1, 6]^2*Fr[2, 5]], mono[Fr[2, 1]*Fr[2, 5]], mono[Fr[2, 2]*Fr[2, 5]], 
 mono[Fr[2, 3]*Fr[2, 5]], mono[Fr[2, 4]*Fr[2, 5]], mono[Fr[2, 6]], 
 mono[Fr[1, 1]*Fr[2, 6]], mono[Fr[1, 1]^2*Fr[2, 6]], mono[Fr[1, 2]*Fr[2, 6]], 
 mono[Fr[1, 1]*Fr[1, 2]*Fr[2, 6]], mono[Fr[1, 2]^2*Fr[2, 6]], 
 mono[Fr[1, 3]*Fr[2, 6]], mono[Fr[1, 1]*Fr[1, 3]*Fr[2, 6]], 
 mono[Fr[1, 3]^2*Fr[2, 6]], mono[Fr[1, 4]*Fr[2, 6]], 
 mono[Fr[1, 1]*Fr[1, 4]*Fr[2, 6]], mono[Fr[1, 3]*Fr[1, 4]*Fr[2, 6]], 
 mono[Fr[1, 4]^2*Fr[2, 6]], mono[Fr[1, 5]*Fr[2, 6]], 
 mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 6]], mono[Fr[1, 3]*Fr[1, 5]*Fr[2, 6]], 
 mono[Fr[1, 4]*Fr[1, 5]*Fr[2, 6]], mono[Fr[1, 5]^2*Fr[2, 6]], 
 mono[Fr[1, 6]*Fr[2, 6]], mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 6]], 
 mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 6]], mono[Fr[1, 3]*Fr[1, 6]*Fr[2, 6]], 
 mono[Fr[1, 4]*Fr[1, 6]*Fr[2, 6]], mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 6]], 
 mono[Fr[1, 6]^2*Fr[2, 6]], mono[Fr[2, 1]*Fr[2, 6]], mono[Fr[2, 2]*Fr[2, 6]], 
 mono[Fr[2, 4]*Fr[2, 6]], mono[Fr[2, 5]*Fr[2, 6]], mono[Fr[2, 6]^2], 
 mono[Fr[2, 7]/SQRT1], mono[(Fr[1, 1]*Fr[2, 7])/SQRT1], 
 mono[(Fr[1, 1]^2*Fr[2, 7])/SQRT1], mono[(Fr[1, 2]*Fr[2, 7])/SQRT1], 
 mono[(Fr[1, 2]^2*Fr[2, 7])/SQRT1], mono[(Fr[1, 5]*Fr[2, 7])/SQRT1], 
 mono[(Fr[1, 5]^2*Fr[2, 7])/SQRT1], mono[(Fr[1, 6]*Fr[2, 7])/SQRT1], 
 mono[(Fr[1, 6]^2*Fr[2, 7])/SQRT1], mono[(Fr[2, 1]*Fr[2, 7])/SQRT1], 
 mono[Fr[2, 7]^2], mono[Fr[2, 18]], mono[Fr[1, 1]*Fr[2, 18]], 
 mono[Fr[1, 1]^2*Fr[2, 18]], mono[Fr[1, 2]*Fr[2, 18]], 
 mono[Fr[1, 1]*Fr[1, 2]*Fr[2, 18]], mono[Fr[1, 2]^2*Fr[2, 18]], 
 mono[Fr[1, 3]*Fr[2, 18]], mono[Fr[1, 1]*Fr[1, 3]*Fr[2, 18]], 
 mono[Fr[1, 2]*Fr[1, 3]*Fr[2, 18]], mono[Fr[1, 3]^2*Fr[2, 18]], 
 mono[Fr[1, 4]*Fr[2, 18]], mono[Fr[1, 1]*Fr[1, 4]*Fr[2, 18]], 
 mono[Fr[1, 2]*Fr[1, 4]*Fr[2, 18]], mono[Fr[1, 3]*Fr[1, 4]*Fr[2, 18]], 
 mono[Fr[1, 4]^2*Fr[2, 18]], mono[Fr[1, 5]*Fr[2, 18]], 
 mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 18]], mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 18]], 
 mono[Fr[1, 3]*Fr[1, 5]*Fr[2, 18]], mono[Fr[1, 4]*Fr[1, 5]*Fr[2, 18]], 
 mono[Fr[1, 5]^2*Fr[2, 18]], mono[Fr[1, 6]*Fr[2, 18]], 
 mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 18]], mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 18]], 
 mono[Fr[1, 3]*Fr[1, 6]*Fr[2, 18]], mono[Fr[1, 4]*Fr[1, 6]*Fr[2, 18]], 
 mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 18]], mono[Fr[1, 6]^2*Fr[2, 18]], 
 mono[Fr[2, 1]*Fr[2, 18]], mono[Fr[2, 2]*Fr[2, 18]], 
 mono[Fr[2, 3]*Fr[2, 18]], mono[Fr[2, 4]*Fr[2, 18]], 
 mono[Fr[2, 6]*Fr[2, 18]], mono[Fr[2, 18]^2], mono[Fr[2, 19]], 
 mono[Fr[1, 1]*Fr[2, 19]], mono[Fr[1, 1]^2*Fr[2, 19]], 
 mono[Fr[1, 2]*Fr[2, 19]], mono[Fr[1, 1]*Fr[1, 2]*Fr[2, 19]], 
 mono[Fr[1, 2]^2*Fr[2, 19]], mono[Fr[1, 3]*Fr[2, 19]], 
 mono[Fr[1, 1]*Fr[1, 3]*Fr[2, 19]], mono[Fr[1, 2]*Fr[1, 3]*Fr[2, 19]], 
 mono[Fr[1, 3]^2*Fr[2, 19]], mono[Fr[1, 4]*Fr[2, 19]], 
 mono[Fr[1, 1]*Fr[1, 4]*Fr[2, 19]], mono[Fr[1, 2]*Fr[1, 4]*Fr[2, 19]], 
 mono[Fr[1, 3]*Fr[1, 4]*Fr[2, 19]], mono[Fr[1, 4]^2*Fr[2, 19]], 
 mono[Fr[1, 5]*Fr[2, 19]], mono[Fr[1, 1]*Fr[1, 5]*Fr[2, 19]], 
 mono[Fr[1, 2]*Fr[1, 5]*Fr[2, 19]], mono[Fr[1, 3]*Fr[1, 5]*Fr[2, 19]], 
 mono[Fr[1, 4]*Fr[1, 5]*Fr[2, 19]], mono[Fr[1, 5]^2*Fr[2, 19]], 
 mono[Fr[1, 6]*Fr[2, 19]], mono[Fr[1, 1]*Fr[1, 6]*Fr[2, 19]], 
 mono[Fr[1, 2]*Fr[1, 6]*Fr[2, 19]], mono[Fr[1, 3]*Fr[1, 6]*Fr[2, 19]], 
 mono[Fr[1, 4]*Fr[1, 6]*Fr[2, 19]], mono[Fr[1, 5]*Fr[1, 6]*Fr[2, 19]], 
 mono[Fr[1, 6]^2*Fr[2, 19]], mono[Fr[2, 1]*Fr[2, 19]], 
 mono[Fr[2, 2]*Fr[2, 19]], mono[Fr[2, 3]*Fr[2, 19]], 
 mono[Fr[2, 4]*Fr[2, 19]], mono[Fr[2, 6]*Fr[2, 19]], mono[Fr[2, 19]^2], 
 mono[Fr[3, 1]], mono[Fr[1, 1]*Fr[3, 1]], mono[Fr[1, 2]*Fr[3, 1]], 
 mono[Fr[1, 3]*Fr[3, 1]], mono[Fr[1, 4]*Fr[3, 1]], mono[Fr[1, 5]*Fr[3, 1]], 
 mono[Fr[1, 6]*Fr[3, 1]], mono[Fr[3, 2]], mono[Fr[1, 1]*Fr[3, 2]], 
 mono[Fr[1, 2]*Fr[3, 2]], mono[Fr[1, 3]*Fr[3, 2]], mono[Fr[1, 4]*Fr[3, 2]], 
 mono[Fr[1, 5]*Fr[3, 2]], mono[Fr[1, 6]*Fr[3, 2]], mono[Fr[3, 3]/SQRT1], 
 mono[(Fr[1, 1]*Fr[3, 3])/SQRT1], mono[(Fr[1, 2]*Fr[3, 3])/SQRT1], 
 mono[(Fr[1, 5]*Fr[3, 3])/SQRT1], mono[(Fr[1, 6]*Fr[3, 3])/SQRT1], 
 mono[Fr[3, 4]/SQRT1], mono[Fr[3, 5]], mono[Fr[1, 1]*Fr[3, 5]], 
 mono[Fr[1, 2]*Fr[3, 5]], mono[Fr[1, 3]*Fr[3, 5]], mono[Fr[1, 4]*Fr[3, 5]], 
 mono[Fr[1, 5]*Fr[3, 5]], mono[Fr[1, 6]*Fr[3, 5]], mono[SQRT2*Fr[3, 6]], 
 mono[SQRT2*Fr[1, 1]*Fr[3, 6]], mono[SQRT2*Fr[1, 2]*Fr[3, 6]], 
 mono[SQRT2*Fr[1, 5]*Fr[3, 6]], mono[SQRT2*Fr[1, 6]*Fr[3, 6]], 
 mono[Fr[3, 7]], mono[Fr[1, 1]*Fr[3, 7]], mono[Fr[1, 2]*Fr[3, 7]], 
 mono[Fr[1, 3]*Fr[3, 7]], mono[Fr[1, 4]*Fr[3, 7]], mono[Fr[1, 5]*Fr[3, 7]], 
 mono[Fr[1, 6]*Fr[3, 7]], mono[Fr[3, 8]], mono[Fr[1, 1]*Fr[3, 8]], 
 mono[Fr[1, 2]*Fr[3, 8]], mono[Fr[1, 3]*Fr[3, 8]], mono[Fr[1, 4]*Fr[3, 8]], 
 mono[Fr[1, 5]*Fr[3, 8]], mono[Fr[1, 6]*Fr[3, 8]], mono[Fr[3, 9]], 
 mono[Fr[1, 1]*Fr[3, 9]], mono[Fr[1, 2]*Fr[3, 9]], mono[Fr[1, 3]*Fr[3, 9]], 
 mono[Fr[1, 4]*Fr[3, 9]], mono[Fr[1, 5]*Fr[3, 9]], mono[Fr[1, 6]*Fr[3, 9]], 
 mono[Fr[3, 28]], mono[Fr[1, 1]*Fr[3, 28]], mono[Fr[1, 2]*Fr[3, 28]], 
 mono[Fr[1, 3]*Fr[3, 28]], mono[Fr[1, 4]*Fr[3, 28]], 
 mono[Fr[1, 5]*Fr[3, 28]], mono[Fr[1, 6]*Fr[3, 28]], mono[Fr[3, 30]], 
 mono[Fr[1, 1]*Fr[3, 30]], mono[Fr[1, 2]*Fr[3, 30]], 
 mono[Fr[1, 3]*Fr[3, 30]], mono[Fr[1, 4]*Fr[3, 30]], 
 mono[Fr[1, 5]*Fr[3, 30]], mono[Fr[1, 6]*Fr[3, 30]], mono[Fr[3, 32]], 
 mono[Fr[1, 1]*Fr[3, 32]], mono[Fr[1, 2]*Fr[3, 32]], 
 mono[Fr[1, 3]*Fr[3, 32]], mono[Fr[1, 4]*Fr[3, 32]], 
 mono[Fr[1, 5]*Fr[3, 32]], mono[Fr[1, 6]*Fr[3, 32]], mono[Fr[3, 33]], 
 mono[Fr[1, 1]*Fr[3, 33]], mono[Fr[1, 2]*Fr[3, 33]], 
 mono[Fr[1, 3]*Fr[3, 33]], mono[Fr[1, 4]*Fr[3, 33]], 
 mono[Fr[1, 5]*Fr[3, 33]], mono[Fr[1, 6]*Fr[3, 33]], mono[Fr[3, 34]], 
 mono[Fr[1, 1]*Fr[3, 34]], mono[Fr[1, 2]*Fr[3, 34]], 
 mono[Fr[1, 3]*Fr[3, 34]], mono[Fr[1, 4]*Fr[3, 34]], 
 mono[Fr[1, 5]*Fr[3, 34]], mono[Fr[1, 6]*Fr[3, 34]], mono[Fr[3, 35]], 
 mono[Fr[1, 2]*Fr[3, 35]], mono[Fr[1, 3]*Fr[3, 35]], 
 mono[Fr[1, 4]*Fr[3, 35]], mono[Fr[1, 5]*Fr[3, 35]], 
 mono[Fr[1, 6]*Fr[3, 35]], mono[Fr[3, 36]], mono[Fr[1, 1]*Fr[3, 36]], 
 mono[Fr[1, 2]*Fr[3, 36]], mono[Fr[1, 4]*Fr[3, 36]], 
 mono[Fr[1, 5]*Fr[3, 36]], mono[Fr[1, 6]*Fr[3, 36]], mono[Fr[3, 37]], 
 mono[Fr[1, 1]*Fr[3, 37]], mono[Fr[1, 2]*Fr[3, 37]], 
 mono[Fr[1, 3]*Fr[3, 37]], mono[Fr[1, 4]*Fr[3, 37]], 
 mono[Fr[1, 5]*Fr[3, 37]], mono[Fr[1, 6]*Fr[3, 37]], mono[Fr[3, 38]], 
 mono[Fr[1, 1]*Fr[3, 38]], mono[Fr[1, 3]*Fr[3, 38]], 
 mono[Fr[1, 4]*Fr[3, 38]], mono[Fr[1, 5]*Fr[3, 38]], 
 mono[Fr[1, 6]*Fr[3, 38]], mono[Fr[3, 39]], mono[Fr[1, 1]*Fr[3, 39]], 
 mono[Fr[1, 2]*Fr[3, 39]], mono[Fr[1, 3]*Fr[3, 39]], 
 mono[Fr[1, 4]*Fr[3, 39]], mono[Fr[1, 5]*Fr[3, 39]], 
 mono[Fr[1, 6]*Fr[3, 39]], mono[Fr[3, 40]], mono[Fr[1, 1]*Fr[3, 40]], 
 mono[Fr[1, 2]*Fr[3, 40]], mono[Fr[1, 3]*Fr[3, 40]], 
 mono[Fr[1, 4]*Fr[3, 40]], mono[Fr[1, 5]*Fr[3, 40]], 
 mono[Fr[1, 6]*Fr[3, 40]], mono[Fr[3, 42]/SQRT1], mono[Fr[3, 43]], 
 mono[Fr[1, 1]*Fr[3, 43]], mono[Fr[1, 2]*Fr[3, 43]], 
 mono[Fr[1, 3]*Fr[3, 43]], mono[Fr[1, 4]*Fr[3, 43]], 
 mono[Fr[1, 5]*Fr[3, 43]], mono[Fr[1, 6]*Fr[3, 43]], mono[Fr[3, 45]], 
 mono[Fr[1, 1]*Fr[3, 45]], mono[Fr[1, 2]*Fr[3, 45]], 
 mono[Fr[1, 3]*Fr[3, 45]], mono[Fr[1, 4]*Fr[3, 45]], 
 mono[Fr[1, 5]*Fr[3, 45]], mono[Fr[3, 48]], mono[Fr[1, 1]*Fr[3, 48]], 
 mono[Fr[1, 2]*Fr[3, 48]], mono[Fr[1, 4]*Fr[3, 48]], 
 mono[Fr[1, 5]*Fr[3, 48]], mono[Fr[1, 6]*Fr[3, 48]], mono[Fr[3, 53]], 
 mono[Fr[1, 2]*Fr[3, 53]], mono[Fr[1, 4]*Fr[3, 53]], 
 mono[Fr[1, 5]*Fr[3, 53]], mono[Fr[1, 6]*Fr[3, 53]], mono[Fr[3, 54]], 
 mono[Fr[3, 55]], mono[Fr[1, 2]*Fr[3, 55]], mono[Fr[1, 4]*Fr[3, 55]], 
 mono[Fr[3, 56]], mono[Fr[1, 3]*Fr[3, 56]], mono[Fr[1, 4]*Fr[3, 56]], 
 mono[Fr[1, 5]*Fr[3, 56]], mono[Fr[1, 6]*Fr[3, 56]], mono[Fr[3, 62]], 
 mono[Fr[1, 2]*Fr[3, 62]], mono[Fr[1, 4]*Fr[3, 62]], 
 mono[Fr[1, 5]*Fr[3, 62]], mono[Fr[3, 66]], mono[Fr[1, 1]*Fr[3, 66]], 
 mono[Fr[1, 3]*Fr[3, 66]], mono[Fr[1, 5]*Fr[3, 66]], 
 mono[Fr[1, 6]*Fr[3, 66]], mono[Fr[3, 76]], mono[Fr[1, 3]*Fr[3, 76]], 
 mono[Fr[1, 4]*Fr[3, 76]], mono[Fr[1, 5]*Fr[3, 76]], 
 mono[Fr[1, 6]*Fr[3, 76]], mono[Fr[3, 81]], mono[SQRT2*Fr[4, 1]], 
 mono[Fr[4, 2]], mono[Fr[4, 3]], mono[Fr[4, 4]], mono[Fr[4, 5]], 
 mono[Fr[4, 6]], mono[Fr[4, 7]/SQRT1], mono[Fr[4, 18]], mono[Fr[4, 19]], 
 mono[Fr[4, 21]], mono[Fr[4, 22]], mono[Fr[4, 23]], mono[Fr[4, 24]], 
 mono[Fr[4, 25]], mono[Fr[4, 26]], mono[Fr[4, 27]], mono[Fr[4, 28]], 
 mono[Fr[4, 29]], mono[Fr[4, 30]], mono[Fr[4, 31]/SQRT1], mono[Fr[4, 32]], 
 mono[Fr[4, 33]], mono[Fr[4, 34]], mono[Fr[4, 35]], mono[Fr[4, 36]], 
 mono[Fr[4, 37]], mono[Fr[4, 39]], mono[Fr[4, 40]], mono[Fr[4, 41]], 
 mono[Fr[4, 42]], mono[Fr[4, 43]], mono[Fr[4, 44]], mono[Fr[4, 47]], 
 mono[Fr[4, 48]], mono[Fr[4, 49]], mono[Fr[4, 50]], mono[Fr[4, 51]], 
 mono[SQRT2*Fr[4, 52]], mono[Fr[4, 53]], mono[SQRT2*Fr[4, 54]], 
 mono[Fr[4, 55]], mono[SQRT2*Fr[4, 56]], mono[Fr[4, 57]], 
 mono[SQRT2*Fr[4, 58]], mono[Fr[4, 59]], mono[Fr[4, 60]], 
 mono[Fr[4, 61]/SQRT1], mono[Fr[4, 62]], mono[Fr[4, 63]], mono[Fr[4, 65]], 
 mono[Fr[4, 66]], mono[Fr[4, 67]], mono[Fr[4, 68]], mono[Fr[4, 69]], 
 mono[Fr[4, 74]], mono[Fr[4, 75]], mono[Fr[4, 76]], mono[Fr[4, 77]], 
 mono[Fr[4, 78]], mono[Fr[4, 79]], mono[Fr[4, 81]], mono[Fr[4, 84]], 
 mono[Fr[4, 85]], mono[Fr[4, 88]], mono[Fr[4, 89]], mono[Fr[4, 90]], 
 mono[Fr[4, 91]], mono[Fr[4, 92]], mono[Fr[4, 93]], mono[Fr[4, 94]], 
 mono[Fr[4, 95]/SQRT3], mono[SQRT2*Fr[4, 96]], mono[Fr[4, 97]], 
 mono[Fr[4, 98]], mono[Fr[4, 99]], mono[SQRT2*Fr[4, 100]], 
 mono[Fr[4, 101]/SQRT1], mono[Fr[4, 103]], mono[Fr[4, 104]], 
 mono[Fr[4, 105]], mono[SQRT2*Fr[4, 106]], mono[Fr[4, 107]], 
 mono[Fr[4, 109]], mono[Fr[4, 114]], mono[Fr[4, 115]], mono[Fr[4, 116]], 
 mono[Fr[4, 117]], mono[Fr[4, 118]], mono[Fr[4, 127]], mono[Fr[4, 132]], 
 mono[Fr[4, 133]], mono[Fr[4, 134]], mono[Fr[4, 137]], mono[Fr[4, 138]], 
 mono[Fr[4, 139]], mono[Fr[4, 140]], mono[Fr[4, 142]], mono[Fr[4, 143]], 
 mono[Fr[4, 145]], mono[Fr[4, 146]/SQRT1], mono[Fr[4, 149]], 
 mono[Fr[4, 150]], mono[Fr[4, 151]/SQRT1], mono[Fr[4, 155]], 
 mono[Fr[4, 162]], mono[Fr[4, 164]], mono[Fr[4, 165]], mono[Fr[4, 168]], 
 mono[Fr[4, 169]], mono[Fr[4, 172]], mono[Fr[4, 182]/SQRT1], 
 mono[Fr[4, 183]/SQRT1], mono[Fr[4, 184]/SQRT1]}


==> anc/analytic/Inv_ThetaA.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-4*s23*s34*(s23 - s234 + s34))/(s12^2*(s23 - s234)^2 + 
    (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(s123*(s23 - s234)*s234 + s123*(s23 + s234)*s34 + 
      s23*(-2*s34*s56 - s23*(s34 + s56) + s234*(s34 + s56)))), 
  (-2*s34*(s12*(s23 - s234) + s123*(-2*s23 + s234 - s34) + 
     s23*(2*s23 - 2*s234 + s34 + s56)))/(s12^2*(s23 - s234)^2 + 
    (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(s123*(s23 - s234)*s234 + s123*(s23 + s234)*s34 + 
      s23*(-2*s34*s56 - s23*(s34 + s56) + s234*(s34 + s56)))), 
  (-2*(s23 - s234 + s34)*(s12*(s23 - s234) + s123*(s234 - s34) + 
     s23*(s34 - s56)))/(s12^2*(s23 - s234)^2 + 
    (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(s123*(s23 - s234)*s234 + s123*(s23 + s234)*s34 + 
      s23*(-2*s34*s56 - s23*(s34 + s56) + s234*(s34 + s56)))), 
  (-2*s23*(s123*(s234 - s34) + s12*(s23 - s234 + 2*s34) + s23*(s34 - s56)))/
   (s12^2*(s23 - s234)^2 + (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(s123*(s23 - s234)*s234 + s123*(s23 + s234)*s34 + 
      s23*(-2*s34*s56 - s23*(s34 + s56) + s234*(s34 + s56))))}, 
 {(-2*s34*(s12*(s23 - s234) + s123*(-2*s23 + s234 - s34) + 
     s23*(2*s23 - 2*s234 + s34 + s56)))/(s12^2*(s23 - s234)^2 + 
    (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(s123*(s23 - s234)*s234 + s123*(s23 + s234)*s34 + 
      s23*(-2*s34*s56 - s23*(s34 + s56) + s234*(s34 + s56)))), 
  (4*(s12 - s123 + s23)*s34*(s123 - s23 + s234 - s56))/
   (s12^2*(s23 - s234)^2 + (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(s123*(s23 - s234)*s234 + s123*(s23 + s234)*s34 + 
      s23*(-2*s34*s56 - s23*(s34 + s56) + s234*(s34 + s56)))), 
  (2*(s123*(s234 - s34) + s12*(s23 - s234 + 2*s34) + s23*(s34 - s56))*
    (s123 - s23 + s234 - s56))/(s12^2*(s23 - s234)^2 + 
    (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(s123*(s23 - s234)*s234 + s123*(s23 + s234)*s34 + 
      s23*(-2*s34*s56 - s23*(s34 + s56) + s234*(s34 + s56)))), 
  (-2*(s12 - s123 + s23)*(s12*(s23 - s234) + s123*(s234 - s34) + 
     s23*(s34 - s56)))/(s12^2*(s23 - s234)^2 + 
    (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(s123*(s23 - s234)*s234 + s123*(s23 + s234)*s34 + 
      s23*(-2*s34*s56 - s23*(s34 + s56) + s234*(s34 + s56))))}, 
 {(-2*(s23 - s234 + s34)*(s12*(s23 - s234) + s123*(s234 - s34) + 
     s23*(s34 - s56)))/(s12^2*(s23 - s234)^2 + 
    (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(s123*(s23 - s234)*s234 + s123*(s23 + s234)*s34 + 
      s23*(-2*s34*s56 - s23*(s34 + s56) + s234*(s34 + s56)))), 
  (2*(s123*(s234 - s34) + s12*(s23 - s234 + 2*s34) + s23*(s34 - s56))*
    (s123 - s23 + s234 - s56))/(s12^2*(s23 - s234)^2 + 
    (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(s123*(s23 - s234)*s234 + s123*(s23 + s234)*s34 + 
      s23*(-2*s34*s56 - s23*(s34 + s56) + s234*(s34 + s56)))), 
  (4*s12*(s23 - s234 + s34)*(s123 - s23 + s234 - s56))/
   (s12^2*(s23 - s234)^2 + (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(s123*(s23 - s234)*s234 + s123*(s23 + s234)*s34 + 
      s23*(-2*s34*s56 - s23*(s34 + s56) + s234*(s34 + s56)))), 
  (-2*s12*(s12*(s23 - s234) + s123*(-2*s23 + s234 - s34) + 
     s23*(2*s23 - 2*s234 + s34 + s56)))/(s12^2*(s23 - s234)^2 + 
    (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(s123*(s23 - s234)*s234 + s123*(s23 + s234)*s34 + 
      s23*(-2*s34*s56 - s23*(s34 + s56) + s234*(s34 + s56))))}, 
 {(-2*s23*(s123*(s234 - s34) + s12*(s23 - s234 + 2*s34) + s23*(s34 - s56)))/
   (s12^2*(s23 - s234)^2 + (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(s123*(s23 - s234)*s234 + s123*(s23 + s234)*s34 + 
      s23*(-2*s34*s56 - s23*(s34 + s56) + s234*(s34 + s56)))), 
  (-2*(s12 - s123 + s23)*(s12*(s23 - s234) + s123*(s234 - s34) + 
     s23*(s34 - s56)))/(s12^2*(s23 - s234)^2 + 
    (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(s123*(s23 - s234)*s234 + s123*(s23 + s234)*s34 + 
      s23*(-2*s34*s56 - s23*(s34 + s56) + s234*(s34 + s56)))), 
  (-2*s12*(s12*(s23 - s234) + s123*(-2*s23 + s234 - s34) + 
     s23*(2*s23 - 2*s234 + s34 + s56)))/(s12^2*(s23 - s234)^2 + 
    (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(s123*(s23 - s234)*s234 + s123*(s23 + s234)*s34 + 
      s23*(-2*s34*s56 - s23*(s34 + s56) + s234*(s34 + s56)))), 
  (-4*s12*s23*(s12 - s123 + s23))/(s12^2*(s23 - s234)^2 + 
    (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(s123*(s23 - s234)*s234 + s123*(s23 + s234)*s34 + 
      s23*(-2*s34*s56 - s23*(s34 + s56) + s234*(s34 + s56))))}}


==> anc/analytic/Inv_ThetaB.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-(((-1 + eps)*(s234 - s34)*s34 + s23*((-2 + eps)*s234 + s34 - eps*s34))/
    ((-1 + 2*eps)*s234*s34^3*(s23 - s234 + s34)^2)), 
  (-((-2 + eps)*s234) + (-1 + eps)*s34)/((-1 + 2*eps)*s234*s34^3*
    (s23 - s234 + s34)), ((-1 + eps)*(s23 + s34))/
   ((-1 + 2*eps)*s234*s34^2*(s23 - s234 + s34)^2), 
  ((-1 + eps)*s23*s234 - eps*s23*s34 + eps*(s234 - s34)*s34)/
   ((-1 + 2*eps)*s23*s234*s34^2*(s23 - s234 + s34)^2), 
  (eps*(s234 - s34))/((-1 + 2*eps)*s23*s234*s34^2*(s23 - s234 + s34)), 
  -((eps*(s23 + s34))/((-1 + 2*eps)*s23*s234*s34*(s23 - s234 + s34)^2)), 
  1/((-1 + 2*eps)*s34^2*(s23 - s234 + s34)^2)}, 
 {(-((-2 + eps)*s234) + (-1 + eps)*s34)/((-1 + 2*eps)*s234*s34^3*
    (s23 - s234 + s34)), (-((-2 + eps)*s23*s234) + 
    (-2 + eps)*s234*(s234 - s34) + (-1 + eps)*s23*s34)/
   ((-1 + 2*eps)*s23*s234*s34^3*(s23 - s234 + s34)), 
  ((-1 + eps)*(s23 - s234))/((-1 + 2*eps)*s23*s234*s34^2*(s23 - s234 + s34)), 
  ((-1 + eps)*s234 - eps*s34)/((-1 + 2*eps)*s23*s234*s34^2*
    (s23 - s234 + s34)), (eps*(s23 - s234)*(s234 - s34))/
   ((-1 + 2*eps)*s23^2*s234*s34^2*(s23 - s234 + s34)), 
  (eps*(-s23 + s234))/((-1 + 2*eps)*s23^2*s234*s34*(s23 - s234 + s34)), 
  1/((-1 + 2*eps)*s23*s34^2*(s23 - s234 + s34))}, 
 {((-1 + eps)*(s23 + s34))/((-1 + 2*eps)*s234*s34^2*(s23 - s234 + s34)^2), 
  ((-1 + eps)*(s23 - s234))/((-1 + 2*eps)*s23*s234*s34^2*(s23 - s234 + s34)), 
  ((-1 + eps)*s23*(s23 - s234) + (-1 + eps)*s23*s34 - (-2 + eps)*s234*s34)/
   ((-1 + 2*eps)*s23*s234*s34^2*(s23 - s234 + s34)^2), 
  -((eps*(s23 + s34))/((-1 + 2*eps)*s23*s234*s34*(s23 - s234 + s34)^2)), 
  (-(eps*s23) + (-1 + eps)*s234)/((-1 + 2*eps)*s23^2*s234*s34*
    (s23 - s234 + s34)), -((s234*s34 + eps*(s23 - s234)*(s23 + s34))/
    ((-1 + 2*eps)*s23^2*s234*s34*(s23 - s234 + s34)^2)), 
  1/((-1 + 2*eps)*s23*s34*(s23 - s234 + s34)^2)}, 
 {((-1 + eps)*s23*s234 - eps*s23*s34 + eps*(s234 - s34)*s34)/
   ((-1 + 2*eps)*s23*s234*s34^2*(s23 - s234 + s34)^2), 
  ((-1 + eps)*s234 - eps*s34)/((-1 + 2*eps)*s23*s234*s34^2*
    (s23 - s234 + s34)), -((eps*(s23 + s34))/((-1 + 2*eps)*s23*s234*s34*
     (s23 - s234 + s34)^2)), (-((2 - 3*eps + eps^2)*s23*s234) + 
    eps^2*s23*s34 + eps^2*s34*(-s234 + s34))/((1 - 3*eps + 2*eps^2)*s23^2*
    s234*s34*(s23 - s234 + s34)^2), (-((-1 + eps)^2*s234) + eps^2*s34)/
   ((1 - 3*eps + 2*eps^2)*s23^2*s234*s34*(s23 - s234 + s34)), 
  (s234 - 2*eps*s234 + eps^2*(s23 + s34))/((1 - 3*eps + 2*eps^2)*s23^2*s234*
    (s23 - s234 + s34)^2), 1/((1 - 2*eps)*s23*s34*(s23 - s234 + s34)^2)}, 
 {(eps*(s234 - s34))/((-1 + 2*eps)*s23*s234*s34^2*(s23 - s234 + s34)), 
  (eps*(s23 - s234)*(s234 - s34))/((-1 + 2*eps)*s23^2*s234*s34^2*
    (s23 - s234 + s34)), (-(eps*s23) + (-1 + eps)*s234)/
   ((-1 + 2*eps)*s23^2*s234*s34*(s23 - s234 + s34)), 
  (-((-1 + eps)^2*s234) + eps^2*s34)/((1 - 3*eps + 2*eps^2)*s23^2*s234*s34*
    (s23 - s234 + s34)), 
  ((2 - eps)/s34 + (eps^2*s23)/((-1 + eps)*s234*(s23 - s234 + s34)))/
   ((-1 + 2*eps)*s23^3), (eps^2*(s23 - s234) - 2*s234 + 3*eps*s234)/
   ((1 - 3*eps + 2*eps^2)*s23^3*s234*(s23 - s234 + s34)), 
  1/((1 - 2*eps)*s23^2*s34*(s23 - s234 + s34))}, 
 {-((eps*(s23 + s34))/((-1 + 2*eps)*s23*s234*s34*(s23 - s234 + s34)^2)), 
  (eps*(-s23 + s234))/((-1 + 2*eps)*s23^2*s234*s34*(s23 - s234 + s34)), 
  -((s234*s34 + eps*(s23 - s234)*(s23 + s34))/((-1 + 2*eps)*s23^2*s234*s34*
     (s23 - s234 + s34)^2)), (s234 - 2*eps*s234 + eps^2*(s23 + s34))/
   ((1 - 3*eps + 2*eps^2)*s23^2*s234*(s23 - s234 + s34)^2), 
  (eps^2*(s23 - s234) - 2*s234 + 3*eps*s234)/((1 - 3*eps + 2*eps^2)*s23^3*
    s234*(s23 - s234 + s34)), (-2*s234*s34 + 3*eps*s234*s34 + 
    eps^2*(s23 - s234)*(s23 + s34))/((1 - 3*eps + 2*eps^2)*s23^3*s234*
    (s23 - s234 + s34)^2), 1/((1 - 2*eps)*s23^2*(s23 - s234 + s34)^2)}, 
 {1/((-1 + 2*eps)*s34^2*(s23 - s234 + s34)^2), 
  1/((-1 + 2*eps)*s23*s34^2*(s23 - s234 + s34)), 
  1/((-1 + 2*eps)*s23*s34*(s23 - s234 + s34)^2), 
  1/((1 - 2*eps)*s23*s34*(s23 - s234 + s34)^2), 
  1/((1 - 2*eps)*s23^2*s34*(s23 - s234 + s34)), 
  1/((1 - 2*eps)*s23^2*(s23 - s234 + s34)^2), 
  2/((-1 + 2*eps)*s23*s34*(s23 - s234 + s34)^2)}}


==> anc/analytic/Phase_5pt.m <==
Phase5pt["Qd","+++-"]=spB[p[1],p[2]]*spB[p[1],p[3]]/spA[p[3],p[1]]/spB[p[1],p[4]];
Phase5pt["Qd","-++-"]=spB[p[2],p[3]]*spA[p[1],p[4]]/spA[p[3],p[2]]/spB[p[2],p[1]];
Phase5pt["Qu","+++-"]=spB[p[1],p[3]]^2/spA[p[3],p[2]]/spB[p[4],p[3]];
Phase5pt["Qu","-++-"]=spB[p[3],p[2]]*spA[p[1],p[4]]/spA[p[3],p[4]]/spB[p[4],p[1]];

Phase5ptEx["Qd","+++-"] = -((ex[1]*ex[5]*(1 + ex[5] - ex[8]))/(-(ex[2]*ex[3]*ex[5]) + ex[5]^2 + ex[3]*ex[5]^2 - ex[2]*ex[3]*ex[5]*ex[6] + ex[2]*ex[3]*ex[5]*ex[7] - ex[5]*ex[8] - ex[3]*ex[5]*ex[8] +
   ex[2]*ex[3]*ex[6]*ex[8]));
Phase5ptEx["Qd","-++-"] = ex[1]^2 ex[5];
Phase5ptEx["Qu","+++-"] = (ex[1]*(1 + ex[5] - ex[8])^2)/(-ex[5] - ex[3]*ex[5] - ex[2]*ex[3]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]*ex[3]*ex[5]*ex[7]);
Phase5ptEx["Qu","-++-"] = -((ex[1]^2*ex[2]*ex[5]^2)/(ex[2]*ex[3]*ex[5] - ex[5]^2 - ex[3]*ex[5]^2 + ex[2]*ex[3]*ex[5]*ex[6] - ex[2]*ex[3]*ex[5]*ex[7] + ex[5]*ex[8] + ex[3]*ex[5]*ex[8] - ex[2]*ex[3]*ex[6]*ex[8]));



==> anc/analytic/Phase_6pt.m <==
Phase6pt["+++--+"] = (spA[p[4], p[5]]*spB[p[2], p[6]])/spA[p[1], p[3]]^2;
Phase6pt["-++--+"] = (spA[p[1], p[4]]*spB[p[2], p[3]])/(spA[p[3], p[6]]*spB[p[1], p[5]]);
Phase6pt["++---+"] = (spA[p[3], p[4]]*spA[p[3], p[5]])/(spA[p[1], p[2]]*spA[p[1], p[6]]);
Phase6pt["-+---+"] = spA[p[1], p[3]]^2/(spA[p[2], p[6]]*spB[p[4], p[5]]);


==> anc/analytic/PolesUVIR_4pt_1L_nf0.m <==
{{{(eps^(-2) + 3/(4*eps))*f[1] + (-1/2*s34/eps^2 - (3*s34)/(8*eps))*f[177] + 
    (-1/2*s34 - (2*s34)/(3*eps))*f[179] + 
    (s23/2 + (s23/6 - s234/6)/eps + ((-2*s23)/3 + (2*s234)/3)/eps^2 - s234/2)*
     f[245], 0, 0, 0, 0, (-5/6 - 1/(2*eps))*f[1] + 
    ((5*s34)/12 + s34/(4*eps))*f[177] + (s34*f[179])/3 + 
    ((2*s23)/9 + (s23/3 - s234/3)/eps - (2*s234)/9)*f[245], 
   f[1]/4 - (s34*f[177])/8 + (-1/6*s23 + s234/6)*f[245], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (-5/6 - 1/(2*eps))*f[1] + ((5*s34)/12 + s34/(4*eps))*f[177] + 
    (s34*f[179])/3 + ((2*s23)/9 + (s23/3 - s234/3)/eps - (2*s234)/9)*f[245], 
   f[1]/4 - (s34*f[177])/8 + (-1/6*s23 + s234/6)*f[245], 0, 0, 0, 0, 0, 0, 
   -1/12*f[1] + (s34*f[177])/24 + (s23/18 - s234/18)*f[245], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-2/eps^2 - 3/(2*eps))*f[1] + 
    (s34/eps^2 + (3*s34)/(4*eps))*f[177] + ((2*s34)/(3*eps^2) + s34/(2*eps))*
     f[179] + (-1/2*s23 + (-1/6*s23 - s34/6)/eps + ((2*s23)/3 + (2*s34)/3)/
       eps^2 - s34/2)*f[245], 0, 0, 0, 0, (5/3 + eps^(-1))*f[1] + 
    ((-5*s34)/6 - s34/(2*eps))*f[177] + ((-5*s34)/9 - s34/(3*eps))*f[179] + 
    ((-2*s23)/9 + (-1/3*s23 - s34/3)/eps - (2*s34)/9)*f[245], 
   -1/2*f[1] + (s34*f[177])/4 + (s34*f[179])/6 + (s23/6 + s34/6)*f[245], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (5/3 + eps^(-1))*f[1] + 
    ((-5*s34)/6 - s34/(2*eps))*f[177] + ((-5*s34)/9 - s34/(3*eps))*f[179] + 
    ((-2*s23)/9 + (-1/3*s23 - s34/3)/eps - (2*s34)/9)*f[245], 
   -1/2*f[1] + (s34*f[177])/4 + (s34*f[179])/6 + (s23/6 + s34/6)*f[245], 0, 
   0, 0, 0, 0, 0, f[1]/6 - (s34*f[177])/12 - (s34*f[179])/18 + 
    (-1/18*s23 - s34/18)*f[245], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {(eps^(-2) + 3/(4*eps))*f[1] + (-1/2*s34/eps^2 - (3*s34)/(8*eps))*
     f[177] + (s34/2 - (2*s34)/(3*eps^2) + s34/(6*eps))*f[179] + 
    (-1/2*s234 + ((2*s234)/3 - (2*s34)/3)/eps^2 + (-1/6*s234 + s34/6)/eps + 
      s34/2)*f[245], 0, 0, 0, 0, (-5/6 - 1/(2*eps))*f[1] + 
    ((5*s34)/12 + s34/(4*eps))*f[177] + ((2*s34)/9 + s34/(3*eps))*f[179] + 
    ((-2*s234)/9 + (-1/3*s234 + s34/3)/eps + (2*s34)/9)*f[245], 
   f[1]/4 - (s34*f[177])/8 - (s34*f[179])/6 + (s234/6 - s34/6)*f[245], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (-5/6 - 1/(2*eps))*f[1] + 
    ((5*s34)/12 + s34/(4*eps))*f[177] + ((2*s34)/9 + s34/(3*eps))*f[179] + 
    ((-2*s234)/9 + (-1/3*s234 + s34/3)/eps + (2*s34)/9)*f[245], 
   f[1]/4 - (s34*f[177])/8 - (s34*f[179])/6 + (s234/6 - s34/6)*f[245], 0, 0, 
   0, 0, 0, 0, -1/12*f[1] + (s34*f[177])/24 + (s34*f[179])/18 + 
    (-1/18*s234 + s34/18)*f[245], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {(eps^(-2) + 3/(4*eps))*f[67] + (-1/2*s23/eps^2 - (3*s23)/(8*eps))*
     f[177] + (-1/2*s23 - (2*s23)/(3*eps))*f[179], 0, 0, 0, 0, 
   (-5/6 - 1/(2*eps))*f[67] + ((5*s23)/12 + s23/(4*eps))*f[177] + 
    (s23*f[179])/3, f[67]/4 - (s23*f[177])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-5/6 - 1/(2*eps))*f[67] + ((5*s23)/12 + s23/(4*eps))*f[177] + 
    (s23*f[179])/3, f[67]/4 - (s23*f[177])/8, 0, 0, 0, 0, 0, 0, 
   -1/12*f[67] + (s23*f[177])/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {(-2/eps^2 - 3/(2*eps))*f[67] + (s23/eps^2 + (3*s23)/(4*eps))*f[177] + 
    ((2*s23)/(3*eps^2) + s23/(2*eps))*f[179], 0, 0, 0, 0, 
   (5/3 + eps^(-1))*f[67] + ((-5*s23)/6 - s23/(2*eps))*f[177] + 
    ((-5*s23)/9 - s23/(3*eps))*f[179], -1/2*f[67] + (s23*f[177])/4 + 
    (s23*f[179])/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (5/3 + eps^(-1))*f[67] + ((-5*s23)/6 - s23/(2*eps))*f[177] + 
    ((-5*s23)/9 - s23/(3*eps))*f[179], -1/2*f[67] + (s23*f[177])/4 + 
    (s23*f[179])/6, 0, 0, 0, 0, 0, 0, f[67]/6 - (s23*f[177])/12 - 
    (s23*f[179])/18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(eps^(-2) + 3/(4*eps))*f[67] + (-1/2*s23/eps^2 - (3*s23)/(8*eps))*f[177] + 
    (s23/2 - (2*s23)/(3*eps^2) + s23/(6*eps))*f[179], 0, 0, 0, 0, 
   (-5/6 - 1/(2*eps))*f[67] + ((5*s23)/12 + s23/(4*eps))*f[177] + 
    ((2*s23)/9 + s23/(3*eps))*f[179], f[67]/4 - (s23*f[177])/8 - 
    (s23*f[179])/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-5/6 - 1/(2*eps))*f[67] + ((5*s23)/12 + s23/(4*eps))*f[177] + 
    ((2*s23)/9 + s23/(3*eps))*f[179], f[67]/4 - (s23*f[177])/8 - 
    (s23*f[179])/6, 0, 0, 0, 0, 0, 0, -1/12*f[67] + (s23*f[177])/24 + 
    (s23*f[179])/18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {((-3*s34)/8 + s34/(2*eps^2) - s34/(8*eps))*f[133] + 
    ((3*s23)/8 - s23/(2*eps^2) + s23/(8*eps))*f[155] + 
    (s23/2 - (2*s23)/(3*eps^2) + s23/(6*eps))*f[245], 0, 0, 0, 0, 
   (-1/6*s34 - s34/(4*eps))*f[133] + (s23/6 + s23/(4*eps))*f[155] + 
    ((2*s23)/9 + s23/(3*eps))*f[245], (s34*f[133])/8 - (s23*f[155])/8 - 
    (s23*f[245])/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-1/6*s34 - s34/(4*eps))*f[133] + (s23/6 + s23/(4*eps))*f[155] + 
    ((2*s23)/9 + s23/(3*eps))*f[245], (s34*f[133])/8 - (s23*f[155])/8 - 
    (s23*f[245])/6, 0, 0, 0, 0, 0, 0, -1/24*(s34*f[133]) + (s23*f[155])/24 + 
    (s23*f[245])/18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[1]/4 + y[3]/(4*y[2]), f[67] -> y[4]/4 + y[5]/(4*y[2]), 
  f[133] -> y[6]/(2*y[7]) + y[8]/2 + y[9]/(2*y[2]) + y[10]/(2*y[2]*y[7]), 
  f[155] -> y[11]/2 + y[13]/(2*y[12]) + y[14]/(2*y[2]*y[12]) + 
    y[15]/(2*y[2]), f[177] -> y[16]/2 + y[17]/(2*y[2]), 
  f[179] -> (3*y[7])/4 + (3*y[12])/4 - (3*y[18])/4, 
  f[245] -> (3*y[7])/4 - (3*y[12])/4}, {y[1] -> s23*s34 - s234*s34, 
  y[2] -> s12 - s123 + s23, y[3] -> -(s123*s23*s34) + s23^2*s34 - 
    s23*s234*s34 - s123*s34^2 + s23*s34^2 + s23*s34*s56, 
  y[4] -> -s23^2 + s23*s234 - 2*s23*s34, 
  y[5] -> -(s123*s23^2) + s23^3 - s23^2*s234 - s123*s23*s34 + s23^2*s34 + 
    s23^2*s56, y[6] -> s23^2 - 3*s23*s234 + 2*s234^2, y[7] -> s34, 
  y[8] -> 3*s23 - 5*s234 + 2*s34, y[9] -> 2*s123*s23 - 2*s23^2 - 
    2*s123*s234 + 3*s23*s234 + s123*s34 - s23*s34 - s23*s56, 
  y[10] -> s123*s23^2 - s23^3 - 2*s123*s23*s234 + 3*s23^2*s234 - 
    2*s23*s234^2 - s23^2*s56 + 2*s23*s234*s56, y[11] -> -s23 + 3*s234 - s34, 
  y[12] -> s23, y[13] -> -2*s234^2 + s234*s34, 
  y[14] -> -2*s123*s234*s34 + s123*s34^2, 
  y[15] -> s123*s23 - s23^2 - 2*s123*s234 + 3*s23*s234 - 2*s234^2 + 
    2*s123*s34 - 2*s23*s34 + 3*s234*s34 - s34^2 - s23*s56 + 2*s234*s56 - 
    s34*s56, y[16] -> -s23 + s234 - 2*s34, 
  y[17] -> -(s123*s23) + s23^2 - s23*s234 - s123*s34 + s23*s34 + s23*s56, 
  y[18] -> s234}}


==> anc/analytic/PolesUVIR_4pt_1L_nf1.m <==
{{{0, 0, 0, 0, 0, f[1] - (s34*f[49])/2 + (-1/2*s23 + s234/2)*f[55] + 
    (s23/2 - s234/2)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[1] - (s34*f[49])/2 + (-1/2*s23 + s234/2)*f[55] + (s23/2 - s234/2)*f[67], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -2*f[1] + (s23*f[55])/2 + (-1/2*s23 - s34/2)*f[67], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -2*f[1] + (s23*f[55])/2 + 
    (-1/2*s23 - s34/2)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, f[1] + (s34*f[49])/2 + 
    (s234*f[55])/2 + (-1/2*s234 + s34/2)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, f[1] + (s34*f[49])/2 + (s234*f[55])/2 + (-1/2*s234 + s34/2)*f[67], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[19] - (s23*f[49])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[19] - (s23*f[49])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -2*f[19] - (s23*f[55])/2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -2*f[19] - (s23*f[55])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[19] + (s23*f[49])/2 + (s23*f[55])/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[19] + (s23*f[49])/2 + (s23*f[55])/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, (s34*f[37])/2 - (s23*f[43])/2 - (s23*f[55])/2 + 
    (s23*f[67])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (s34*f[37])/2 - (s23*f[43])/2 - (s23*f[55])/2 + (s23*f[67])/2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[1]/48 + y[3]/(48*y[2]), f[19] -> y[4]/48 + y[5]/(48*y[2]), 
  f[37] -> y[6]/(24*y[7]) + y[8]/24 + y[9]/(24*y[2]) + y[10]/(24*y[2]*y[7]), 
  f[43] -> y[11]/24 + y[13]/(24*y[12]) + y[14]/(24*y[2]*y[12]) + 
    y[15]/(24*y[2]), f[49] -> y[16]/24 + y[17]/(24*y[2]), 
  f[55] -> y[7]/12 + y[18]/(12*y[2]), f[67] -> y[12]/12 + y[18]/(12*y[2])}, 
 {y[1] -> s23*s34 - s234*s34, y[2] -> s12 - s123 + s23, 
  y[3] -> -(s123*s23*s34) + s23^2*s34 - s23*s234*s34 - s123*s34^2 + 
    s23*s34^2 + s23*s34*s56, y[4] -> -s23^2 + s23*s234 - 2*s23*s34, 
  y[5] -> -(s123*s23^2) + s23^3 - s23^2*s234 - s123*s23*s34 + s23^2*s34 + 
    s23^2*s56, y[6] -> s23^2 - 3*s23*s234 + 2*s234^2, y[7] -> s34, 
  y[8] -> 3*s23 - 5*s234 + 2*s34, y[9] -> 2*s123*s23 - 2*s23^2 - 
    2*s123*s234 + 3*s23*s234 + s123*s34 - s23*s34 - s23*s56, 
  y[10] -> s123*s23^2 - s23^3 - 2*s123*s23*s234 + 3*s23^2*s234 - 
    2*s23*s234^2 - s23^2*s56 + 2*s23*s234*s56, y[11] -> -s23 + 3*s234 - s34, 
  y[12] -> s23, y[13] -> -2*s234^2 + s234*s34, 
  y[14] -> -2*s123*s234*s34 + s123*s34^2, 
  y[15] -> s123*s23 - s23^2 - 2*s123*s234 + 3*s23*s234 - 2*s234^2 + 
    2*s123*s34 - 2*s23*s34 + 3*s234*s34 - s34^2 - s23*s56 + 2*s234*s56 - 
    s34*s56, y[16] -> -s23 + s234 - 2*s34, 
  y[17] -> -(s123*s23) + s23^2 - s23*s234 - s123*s34 + s23*s34 + s23*s56, 
  y[18] -> s123*s23 - s23^2 + s23*s234 + s123*s34 - s23*s34 - s23*s56}}


==> anc/analytic/PolesUVIR_4pt_2L_nf0.m <==
{{{(4235/864 + eps^(-4) + 7/(12*eps^3) - 953/(576*eps))*f[1] + 
    (11/6 + eps^(-2) + 11/(12*eps))*f[3] + 
    ((-178211*s23)/165888 + ((16201*s23)/165888 - (16201*s234)/165888)/eps + 
      (178211*s234)/165888 + ((-16201*s23)/13824 + (16201*s234)/13824)/
       eps^2 - (160109*s34)/41472 - s34/(2*eps^4))*f[689] + 
    ((-10483*s23)/13824 + ((953*s23)/13824 - (953*s234)/13824)/eps + 
      ((-953*s23)/1152 + (953*s234)/1152)/eps^2 + (10483*s234)/13824 + 
      (965*s34)/864 - s34/(2*eps^3))*f[690] + 
    ((121*s23)/288 + ((-11*s23)/288 + (11*s234)/288)/eps - (121*s234)/288 + 
      ((11*s23)/24 - (11*s234)/24 - s34/2)/eps^2 - (143*s34)/288)*f[691] + 
    ((-11*s23)/24 + (-1/2*s23 + s234/2)/eps^2 + (11*s234)/24 + 
      (s23/24 - s234/24 - s34/2)/eps - (11*s34)/24)*f[692] + 
    ((-6319*s23)/936 + ((1489*s23)/936 - (1489*s234)/936)/eps + 
      ((5*s23)/13 - (5*s234)/13)/eps^3 + ((-35*s23)/156 + (35*s234)/156)/
       eps^2 + ((-12*s23)/13 + (12*s234)/13)/eps^4 + (6319*s234)/936)*
     f[843] + ((121*s23)/288 + ((11*s23)/24 - (11*s234)/24)/eps^2 + 
      ((-11*s23)/288 + (11*s234)/288)/eps - (121*s234)/288)*f[863] + 
    ((-11*s23)/24 + (s23/24 - s234/24)/eps + (-1/2*s23 + s234/2)/eps^2 + 
      (11*s234)/24)*f[864], 0, 0, 0, 0, (2267/3456 - eps^(-3))*f[1] - 
    (11*f[3])/8 + (143/144 + eps^(-2))*f[7] + (11/12 + eps^(-1))*f[8] + 
    ((77*s23)/288 + ((7*s23)/24 - (7*s234)/24)/eps^2 + 
      ((-7*s23)/288 + (7*s234)/288)/eps - (77*s234)/288)*f[603] + 
    ((-11*s23)/48 + (s23/48 - s234/48)/eps + (-1/4*s23 + s234/4)/eps^2 + 
      (11*s234)/48)*f[609] + ((29557*s23)/82944 + 
      ((47*s23)/144 - (47*s234)/144)/eps^2 + 
      ((-2089*s23)/9216 + (2089*s234)/9216)/eps - (29557*s234)/82944 + 
      s34/(2*eps^3))*f[689] + 
    ((915*s23)/256 + ((409*s23)/256 - (409*s234)/256)/eps + 
      ((3*s23)/16 - (3*s234)/16)/eps^2 - (915*s234)/256)*f[690] + 
    ((-55*s23)/32 + (-1/4*s23 + s234/4)/eps^2 + ((-2*s23)/3 + (2*s234)/3)/
       eps + (55*s234)/32)*f[691] + ((3*s23)/16 - (3*s234)/16)*f[692] + 
    ((4741*s23)/3456 + ((11*s23)/24 - (11*s234)/24)/eps - (4741*s234)/3456 + 
      ((11*s23)/24 - (11*s234)/24 - s34/2)/eps^2)*f[695] + 
    ((121*s23)/288 + (-1/2*s23 + s234/2)/eps^2 - (121*s234)/288 + 
      (s23/2 - s234/2 - s34/2)/eps)*f[696] + 
    ((-23*s23)/24 + (-1/2*s23 + s234/2)/eps + (23*s234)/24 - s34/2)*f[697] + 
    ((-15*s23)/13 + (15*s234)/13 + ((-33*s23)/26 + (33*s234)/26)/eps + 
      ((-18*s23)/13 + (18*s234)/13)/eps^2)*f[757] + 
    ((79*s23)/234 + ((12*s23)/13 - (12*s234)/13)/eps^3 + 
      ((-16*s23)/39 + (16*s234)/39)/eps - (79*s234)/234 + 
      ((-14*s23)/13 + (14*s234)/13)/eps^2)*f[843] + 
    ((-11*s23)/18 + ((-11*s23)/48 + (11*s234)/48)/eps + (11*s234)/18)*
     f[863] + ((2*s23)/3 + (s23/4 - s234/4)/eps - (2*s234)/3)*f[864], 0, 0, 
   0, (-511/192 + 1/(4*eps^2) + 1/(6*eps))*f[1] - f[3]/4 + 
    (-11/8 - eps^(-1))*f[7] - f[8] + 
    ((-217*s23)/576 + ((-7*s23)/24 + (7*s234)/24)/eps + (217*s234)/576)*
     f[603] + ((31*s23)/96 + (s23/4 - s234/4)/eps - (31*s234)/96)*f[609] + 
    ((3919*s23)/55296 - (3919*s234)/55296 + 
      ((-47*s23)/144 + (47*s234)/144 - (5*s34)/32)/eps + (497*s34)/576 - 
      s34/(8*eps^2))*f[689] + ((-7597*s23)/4608 + (7597*s234)/4608 + 
      ((-3*s23)/16 + (3*s234)/16 + s34/8)/eps + (77*s34)/96)*f[690] + 
    ((43*s23)/48 + (s23/4 - s234/4)/eps - (43*s234)/48 + s34/8)*f[691] + 
    (s23/8 - s234/8)*f[692] + ((-209*s23)/192 + (209*s234)/192 + 
      ((-11*s23)/24 + (11*s234)/24 + s34/2)/eps + (11*s34)/16)*f[695] + 
    ((3*s23)/16 + (s23/2 - s234/2)/eps - (3*s234)/16 + s34/2)*f[696] + 
    (s23/2 - s234/2)*f[697] + ((165*s23)/52 - (165*s234)/52 + 
      ((18*s23)/13 - (18*s234)/13 - (6*s34)/13)/eps + s34/2)*f[757] + 
    ((51*s23)/13 + ((-3*s23)/13 + (3*s234)/13)/eps^2 + 
      ((-3*s23)/13 + (3*s234)/13)/eps - (51*s234)/13)*f[843] + 
    ((11*s23)/96 - (11*s234)/96)*f[863] + (-1/8*s23 + s234/8)*f[864], 0, 0, 
   (11*f[1])/18 + (2*f[7])/3 + ((7*s23)/36 - (7*s234)/36)*f[603] + 
    (-1/6*s23 + s234/6)*f[609] + ((47*s23)/216 - (47*s234)/216 - 
      (67*s34)/288)*f[689] + (s23/8 - s234/8 - s34/8)*f[690] + 
    (-1/6*s23 + s234/6)*f[691] + ((11*s23)/36 - (11*s234)/36 - s34/3)*
     f[695] + (-1/3*s23 + s234/3)*f[696] + 
    ((-12*s23)/13 + (12*s234)/13 + (5*s34)/13)*f[757] + 
    ((-11*s23)/39 + (11*s234)/39)*f[843], 0, -1/16*f[1] + (s34*f[689])/32 + 
    ((3*s23)/52 - (3*s234)/52)*f[843], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (187/384 - 1/(3*eps^2) + 257/(288*eps))*f[1] + 
    (-11/8 - 3/(2*eps))*f[3] + (-143/144 - eps^(-2))*f[7] + 
    (-11/12 - eps^(-1))*f[8] + ((-77*s23)/288 + ((7*s23)/288 - (7*s234)/288)/
       eps + ((-7*s23)/24 + (7*s234)/24)/eps^2 + (77*s234)/288)*f[517] + 
    ((11*s23)/48 + (s23/4 - s234/4)/eps^2 + (-1/48*s23 + s234/48)/eps - 
      (11*s234)/48)*f[548] + ((-77*s23)/288 + ((7*s23)/288 - (7*s234)/288)/
       eps + ((-7*s23)/24 + (7*s234)/24)/eps^2 + (77*s234)/288)*f[603] + 
    ((11*s23)/48 + (s23/4 - s234/4)/eps^2 + (-1/48*s23 + s234/48)/eps - 
      (11*s234)/48)*f[609] + ((-267649*s23)/248832 + (267649*s234)/248832 + 
      ((33083*s23)/41472 - (33083*s234)/41472 - (41*s34)/288)/eps + 
      ((-31*s23)/128 + (31*s234)/128 - s34/8)/eps^2 + (2317*s34)/2304)*
     f[689] + ((-82967*s23)/20736 + (82967*s234)/20736 + 
      ((-2351*s23)/3456 + (2351*s234)/3456 - (25*s34)/48)/eps + 
      ((-31*s23)/32 + (31*s234)/32 + s34/2)/eps^2 - (83*s34)/144)*f[690] + 
    ((55*s23)/48 + (s23/4 - s234/4)/eps^2 - (55*s234)/48 + 
      (-1/48*s23 + s234/48 + (3*s34)/4)/eps + (11*s34)/16)*f[691] + 
    ((7*s23)/16 + ((3*s23)/4 - (3*s234)/4)/eps - (7*s234)/16 + (3*s34)/4)*
     f[692] + ((-4741*s23)/3456 + ((-11*s23)/24 + (11*s234)/24)/eps + 
      (4741*s234)/3456 + ((-11*s23)/24 + (11*s234)/24 + s34/2)/eps^2)*
     f[695] + ((-121*s23)/288 + (s23/2 - s234/2)/eps^2 + (121*s234)/288 + 
      (-1/2*s23 + s234/2 + s34/2)/eps)*f[696] + 
    ((23*s23)/24 + (s23/2 - s234/2)/eps - (23*s234)/24 + s34/2)*f[697] + 
    ((4741*s23)/3456 + ((11*s23)/24 - (11*s234)/24)/eps^2 + 
      ((11*s23)/24 - (11*s234)/24)/eps - (4741*s234)/3456)*f[806] + 
    ((11*s23)/24 + (s23/24 - s234/24)/eps + (-1/2*s23 + s234/2)/eps^2 - 
      (11*s234)/24)*f[863] + (-s23 + s234)*f[864] + 
    ((121*s23)/288 + (s23/2 - s234/2)/eps + (-1/2*s23 + s234/2)/eps^2 - 
      (121*s234)/288)*f[876] + ((-23*s23)/24 + (-1/2*s23 + s234/2)/eps + 
      (23*s234)/24)*f[877], 0, 0, 0, (7/576 + 1/(6*eps))*f[1] + (3*f[3])/4 + 
    (11/8 + 1/(2*eps))*f[7] + f[8]/2 + 
    ((7*s23)/18 + ((7*s23)/48 - (7*s234)/48)/eps - (7*s234)/18)*f[517] + 
    (-1/3*s23 + (-1/8*s23 + s234/8)/eps + s234/3)*f[548] + 
    ((7*s23)/18 + ((7*s23)/48 - (7*s234)/48)/eps - (7*s234)/18)*f[603] + 
    (-1/3*s23 + (-1/8*s23 + s234/8)/eps + s234/3)*f[609] + 
    ((-2731*s23)/41472 + (2731*s234)/41472 + 
      ((31*s23)/256 - (31*s234)/256 + s34/16)/eps + (35*s34)/144)*f[689] + 
    ((5779*s23)/3456 - (5779*s234)/3456 + ((31*s23)/64 - (31*s234)/64 - 
        s34/4)/eps - (41*s34)/96)*f[690] + 
    (-1/3*s23 + (-1/8*s23 + s234/8)/eps + s234/3 - (3*s34)/8)*f[691] + 
    ((-3*s23)/8 + (3*s234)/8)*f[692] + 
    ((55*s23)/64 - (55*s234)/64 + ((11*s23)/48 - (11*s234)/48 - s34/4)/eps - 
      (11*s34)/16)*f[695] + ((-7*s23)/16 + (-1/4*s23 + s234/4)/eps + 
      (7*s234)/16 - s34/4)*f[696] + (-1/4*s23 + s234/4)*f[697] + 
    ((-55*s23)/64 + ((-11*s23)/48 + (11*s234)/48)/eps + (55*s234)/64)*
     f[806] + ((2*s23)/3 + (s23/4 - s234/4)/eps - (2*s234)/3)*f[863] + 
    ((7*s23)/16 + (s23/4 - s234/4)/eps - (7*s234)/16)*f[876] + 
    (s23/4 - s234/4)*f[877], 0, 0, -1/12*f[1] - f[7]/4 + 
    ((-7*s23)/96 + (7*s234)/96)*f[517] + (s23/16 - s234/16)*f[548] + 
    ((-7*s23)/96 + (7*s234)/96)*f[603] + (s23/16 - s234/16)*f[609] + 
    ((-31*s23)/512 + (31*s234)/512 - s34/32)*f[689] + 
    ((-31*s23)/128 + (31*s234)/128 + s34/8)*f[690] + 
    (s23/16 - s234/16)*f[691] + ((-11*s23)/96 + (11*s234)/96 + s34/8)*
     f[695] + (s23/8 - s234/8)*f[696] + ((11*s23)/96 - (11*s234)/96)*f[806] + 
    (-1/8*s23 + s234/8)*f[863] + (-1/8*s23 + s234/8)*f[876], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-257/576 + 1/(2*eps^2) - 3/(8*eps))*f[1] + (3*f[3])/4 + 
    f[7]/(2*eps) + f[8]/2 + ((-7*s23)/576 + ((7*s23)/48 - (7*s234)/48)/eps + 
      (7*s234)/576)*f[517] + (s23/96 + (-1/8*s23 + s234/8)/eps - s234/96)*
     f[548] + ((-7*s23)/576 + ((7*s23)/48 - (7*s234)/48)/eps + (7*s234)/576)*
     f[603] + (s23/96 + (-1/8*s23 + s234/8)/eps - s234/96)*f[609] + 
    ((-33083*s23)/82944 + (33083*s234)/82944 + 
      ((31*s23)/256 - (31*s234)/256 + s34/3)/eps + (41*s34)/576 - 
      s34/(4*eps^2))*f[689] + ((2351*s23)/6912 - (2351*s234)/6912 + 
      ((31*s23)/64 - (31*s234)/64 - s34/4)/eps + (25*s34)/96)*f[690] + 
    (s23/96 + (-1/8*s23 + s234/8)/eps - s234/96 - (3*s34)/8)*f[691] + 
    ((-3*s23)/8 + (3*s234)/8)*f[692] + 
    ((11*s23)/48 - (11*s234)/48 + ((11*s23)/48 - (11*s234)/48 - s34/4)/eps)*
     f[695] + (s23/4 + (-1/4*s23 + s234/4)/eps - s234/4 - s34/4)*f[696] + 
    (-1/4*s23 + s234/4)*f[697] + (-1/2*s34 + (6*s34)/(13*eps))*f[757] + 
    ((-11*s23)/48 + ((-11*s23)/48 + (11*s234)/48)/eps + (11*s234)/48)*
     f[806] + (-s23 + ((37*s23)/26 - (37*s234)/26)/eps + 
      ((-6*s23)/13 + (6*s234)/13)/eps^2 + s234)*f[843] + 
    (-1/48*s23 + (s23/4 - s234/4)/eps + s234/48)*f[863] + 
    (-1/4*s23 + (s23/4 - s234/4)/eps + s234/4)*f[876] + 
    (s23/4 - s234/4)*f[877], 0, 0, (-1/2 - 1/(4*eps))*f[1] - f[7]/4 + 
    ((-7*s23)/96 + (7*s234)/96)*f[517] + (s23/16 - s234/16)*f[548] + 
    ((-7*s23)/96 + (7*s234)/96)*f[603] + (s23/16 - s234/16)*f[609] + 
    ((-31*s23)/512 + (31*s234)/512 + (17*s34)/96 + s34/(8*eps))*f[689] + 
    ((-31*s23)/128 + (31*s234)/128 + s34/8)*f[690] + 
    (s23/16 - s234/16)*f[691] + ((-11*s23)/96 + (11*s234)/96 + s34/8)*
     f[695] + (s23/8 - s234/8)*f[696] - (3*s34*f[757])/13 + 
    ((11*s23)/96 - (11*s234)/96)*f[806] + 
    (-1/13*s23 + ((3*s23)/13 - (3*s234)/13)/eps + s234/13)*f[843] + 
    (-1/8*s23 + s234/8)*f[863] + (-1/8*s23 + s234/8)*f[876], 0, 
   f[1]/8 - (s34*f[689])/16 + ((-3*s23)/26 + (3*s234)/26)*f[843], 0, 0, 0, 0, 
   (1/8 - 1/(6*eps))*f[1] - f[7]/6 + ((-7*s23)/144 + (7*s234)/144)*f[517] + 
    (s23/24 - s234/24)*f[548] + ((-7*s23)/144 + (7*s234)/144)*f[603] + 
    (s23/24 - s234/24)*f[609] + ((-31*s23)/768 + (31*s234)/768 - s34/9 + 
      s34/(12*eps))*f[689] + ((-31*s23)/192 + (31*s234)/192 + s34/12)*
     f[690] + (s23/24 - s234/24)*f[691] + 
    ((-11*s23)/144 + (11*s234)/144 + s34/12)*f[695] + 
    (s23/12 - s234/12)*f[696] - (2*s34*f[757])/13 + 
    ((11*s23)/144 - (11*s234)/144)*f[806] + 
    ((-37*s23)/78 + ((2*s23)/13 - (2*s234)/13)/eps + (37*s234)/78)*f[843] + 
    (-1/12*s23 + s234/12)*f[863] + (-1/12*s23 + s234/12)*f[876], 0, 
   f[1]/12 - (s34*f[689])/24 + (-1/13*s23 + s234/13)*f[843], 0, 
   f[1]/24 - (s34*f[689])/48 + (-1/26*s23 + s234/26)*f[843], 
   (-95/96 - eps^(-3) - 5/(6*eps^2) - 257/(288*eps))*f[1] + 
    (-11/6 - 1/(2*eps))*f[3] + ((77*s23)/288 + ((7*s23)/24 - (7*s234)/24)/
       eps^2 + ((-7*s23)/288 + (7*s234)/288)/eps - (77*s234)/288)*f[517] + 
    ((-11*s23)/48 + (s23/48 - s234/48)/eps + (-1/4*s23 + s234/4)/eps^2 + 
      (11*s234)/48)*f[548] + ((1864649*s23)/497664 - (1864649*s234)/497664 + 
      ((-97*s23)/1152 + (97*s234)/1152 + s34/8)/eps^2 + 
      ((147047*s23)/82944 - (147047*s234)/82944 + (41*s34)/288)/eps + 
      (7189*s34)/6912 + s34/(2*eps^3))*f[689] + 
    ((106333*s23)/41472 - (106333*s234)/41472 + 
      ((25*s23)/32 - (25*s234)/32 + s34/2)/eps^2 + 
      ((5095*s23)/6912 - (5095*s234)/6912 + (25*s34)/48)/eps - (65*s34)/288)*
     f[690] + ((-11*s23)/18 + (11*s234)/18 + 
      ((-11*s23)/48 + (11*s234)/48 + s34/4)/eps + (11*s34)/16)*f[691] + 
    ((2*s23)/3 + (s23/4 - s234/4)/eps - (2*s234)/3 + s34/4)*f[692] + 
    ((15*s23)/13 + ((18*s23)/13 - (18*s234)/13)/eps^2 + 
      ((33*s23)/26 - (33*s234)/26)/eps - (15*s234)/13)*f[757] + 
    ((-4741*s23)/3456 + ((-11*s23)/24 + (11*s234)/24)/eps^2 + 
      ((-11*s23)/24 + (11*s234)/24)/eps + (4741*s234)/3456)*f[806] + 
    ((349*s23)/234 + ((12*s23)/13 - (12*s234)/13)/eps^3 + 
      ((67*s23)/78 - (67*s234)/78)/eps + ((4*s23)/13 - (4*s234)/13)/eps^2 - 
      (349*s234)/234)*f[843] + ((-33*s23)/32 + (s23/2 - s234/2)/eps^2 + 
      ((-35*s23)/48 + (35*s234)/48)/eps + (33*s234)/32)*f[863] + 
    ((13*s23)/8 + ((3*s23)/4 - (3*s234)/4)/eps - (13*s234)/8)*f[864] + 
    ((-121*s23)/288 + (s23/2 - s234/2)/eps^2 + (-1/2*s23 + s234/2)/eps + 
      (121*s234)/288)*f[876] + ((23*s23)/24 + (s23/2 - s234/2)/eps - 
      (23*s234)/24)*f[877], 0, 0, 0, (683/576 + 1/(2*eps^2) + 7/(12*eps))*
     f[1] - f[3]/4 + (-11/8 - 1/(2*eps))*f[7] - f[8]/2 + 
    ((-7*s23)/18 + ((-7*s23)/48 + (7*s234)/48)/eps + (7*s234)/18)*f[517] + 
    (s23/3 + (s23/8 - s234/8)/eps - s234/3)*f[548] + 
    ((-7*s23)/18 + ((-7*s23)/48 + (7*s234)/48)/eps + (7*s234)/18)*f[603] + 
    (s23/3 + (s23/8 - s234/8)/eps - s234/3)*f[609] + 
    ((-43141*s23)/82944 + (43141*s234)/82944 + 
      ((-31*s23)/256 + (31*s234)/256 - (7*s34)/24)/eps - (17*s34)/24 - 
      s34/(4*eps^2))*f[689] + ((-14417*s23)/6912 + 
      ((-31*s23)/64 + (31*s234)/64)/eps + (14417*s234)/6912 + (19*s34)/96)*
     f[690] + ((9*s23)/16 + (s23/8 - s234/8)/eps - (9*s234)/16 + s34/8)*
     f[691] + (s23/8 - s234/8)*f[692] + 
    ((-55*s23)/64 + (55*s234)/64 + ((-11*s23)/48 + (11*s234)/48 + s34/4)/
       eps + (11*s34)/16)*f[695] + ((7*s23)/16 + (s23/4 - s234/4)/eps - 
      (7*s234)/16 + s34/4)*f[696] + (s23/4 - s234/4)*f[697] + 
    ((55*s23)/64 + ((11*s23)/48 - (11*s234)/48)/eps - (55*s234)/64)*f[806] + 
    ((-31*s23)/39 + ((-3*s23)/13 + (3*s234)/13)/eps + 
      ((-6*s23)/13 + (6*s234)/13)/eps^2 + (31*s234)/39)*f[843] + 
    ((-7*s23)/16 + (-1/4*s23 + s234/4)/eps + (7*s234)/16)*f[863] + 
    (-1/4*s23 + s234/4)*f[864] + ((-7*s23)/16 + (-1/4*s23 + s234/4)/eps + 
      (7*s234)/16)*f[876] + (-1/4*s23 + s234/4)*f[877], 0, 0, 
   f[1]/8 + f[7]/4 + ((7*s23)/96 - (7*s234)/96)*f[517] + 
    (-1/16*s23 + s234/16)*f[548] + ((7*s23)/96 - (7*s234)/96)*f[603] + 
    (-1/16*s23 + s234/16)*f[609] + ((31*s23)/512 - (31*s234)/512 - s34/16)*
     f[689] + ((31*s23)/128 - (31*s234)/128)*f[690] + 
    (-1/16*s23 + s234/16)*f[691] + ((11*s23)/96 - (11*s234)/96 - s34/8)*
     f[695] + (-1/8*s23 + s234/8)*f[696] + (3*s34*f[757])/13 + 
    ((-11*s23)/96 + (11*s234)/96)*f[806] + ((5*s23)/26 - (5*s234)/26)*
     f[843] + (s23/8 - s234/8)*f[863] + (s23/8 - s234/8)*f[876], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (7/576 + 1/(6*eps))*f[1] + (3*f[3])/4 + 
    (11/8 + 1/(2*eps))*f[7] + f[8]/2 + 
    ((7*s23)/18 + ((7*s23)/48 - (7*s234)/48)/eps - (7*s234)/18)*f[517] + 
    (-1/3*s23 + (-1/8*s23 + s234/8)/eps + s234/3)*f[548] + 
    ((7*s23)/18 + ((7*s23)/48 - (7*s234)/48)/eps - (7*s234)/18)*f[603] + 
    (-1/3*s23 + (-1/8*s23 + s234/8)/eps + s234/3)*f[609] + 
    ((-2731*s23)/41472 + (2731*s234)/41472 + 
      ((31*s23)/256 - (31*s234)/256 + s34/16)/eps + (35*s34)/144)*f[689] + 
    ((5779*s23)/3456 - (5779*s234)/3456 + ((31*s23)/64 - (31*s234)/64 - 
        s34/4)/eps - (41*s34)/96)*f[690] + 
    (-1/3*s23 + (-1/8*s23 + s234/8)/eps + s234/3 - (3*s34)/8)*f[691] + 
    ((-3*s23)/8 + (3*s234)/8)*f[692] + 
    ((55*s23)/64 - (55*s234)/64 + ((11*s23)/48 - (11*s234)/48 - s34/4)/eps - 
      (11*s34)/16)*f[695] + ((-7*s23)/16 + (-1/4*s23 + s234/4)/eps + 
      (7*s234)/16 - s34/4)*f[696] + (-1/4*s23 + s234/4)*f[697] + 
    ((-55*s23)/64 + ((-11*s23)/48 + (11*s234)/48)/eps + (55*s234)/64)*
     f[806] + ((2*s23)/3 + (s23/4 - s234/4)/eps - (2*s234)/3)*f[863] + 
    ((7*s23)/16 + (s23/4 - s234/4)/eps - (7*s234)/16)*f[876] + 
    (s23/4 - s234/4)*f[877], 0, 0, 0, 0, 0, 0, 0, 0, 
   (-1/2 - 1/(4*eps))*f[1] - f[7]/4 + ((-7*s23)/96 + (7*s234)/96)*f[517] + 
    (s23/16 - s234/16)*f[548] + ((-7*s23)/96 + (7*s234)/96)*f[603] + 
    (s23/16 - s234/16)*f[609] + ((-31*s23)/512 + (31*s234)/512 + 
      (17*s34)/96 + s34/(8*eps))*f[689] + 
    ((-31*s23)/128 + (31*s234)/128 + s34/8)*f[690] + 
    (s23/16 - s234/16)*f[691] + ((-11*s23)/96 + (11*s234)/96 + s34/8)*
     f[695] + (s23/8 - s234/8)*f[696] - (3*s34*f[757])/13 + 
    ((11*s23)/96 - (11*s234)/96)*f[806] + 
    (-1/13*s23 + ((3*s23)/13 - (3*s234)/13)/eps + s234/13)*f[843] + 
    (-1/8*s23 + s234/8)*f[863] + (-1/8*s23 + s234/8)*f[876], 0, 0, 0, 
   f[1]/12 - (s34*f[689])/24 + (-1/13*s23 + s234/13)*f[843], 
   (-359/576 + 1/(4*eps^2) + eps^(-1))*f[1] + f[3]/4 + 
    ((-217*s23)/576 + ((-7*s23)/24 + (7*s234)/24)/eps + (217*s234)/576)*
     f[517] + ((31*s23)/96 + (s23/4 - s234/4)/eps - (31*s234)/96)*f[548] + 
    ((-226285*s23)/165888 + (226285*s234)/165888 + 
      ((97*s23)/1152 - (97*s234)/1152 - (9*s34)/32)/eps + (79*s34)/144 - 
      s34/(8*eps^2))*f[689] + ((-22181*s23)/13824 + (22181*s234)/13824 + 
      ((-25*s23)/32 + (25*s234)/32 - (3*s34)/8)/eps - (13*s34)/32)*f[690] + 
    ((11*s23)/96 - (11*s234)/96 - s34/8)*f[691] + 
    (-1/8*s23 + s234/8)*f[692] + ((-165*s23)/52 + (165*s234)/52 + 
      ((-18*s23)/13 + (18*s234)/13 - (6*s34)/13)/eps + s34/2)*f[757] + 
    ((209*s23)/192 + ((11*s23)/24 - (11*s234)/24)/eps - (209*s234)/192)*
     f[806] + ((3*s23)/4 + ((-3*s23)/13 + (3*s234)/13)/eps^2 - (3*s234)/4 + 
      ((-21*s23)/13 + (21*s234)/13)/eps)*f[843] + 
    ((-7*s23)/96 + (-1/2*s23 + s234/2)/eps + (7*s234)/96)*f[863] + 
    ((-5*s23)/8 + (5*s234)/8)*f[864] + 
    ((-3*s23)/16 + (-1/2*s23 + s234/2)/eps + (3*s234)/16)*f[876] + 
    (-1/2*s23 + s234/2)*f[877], 0, 0, f[1]/8 + f[7]/4 + 
    ((7*s23)/96 - (7*s234)/96)*f[517] + (-1/16*s23 + s234/16)*f[548] + 
    ((7*s23)/96 - (7*s234)/96)*f[603] + (-1/16*s23 + s234/16)*f[609] + 
    ((31*s23)/512 - (31*s234)/512 - s34/16)*f[689] + 
    ((31*s23)/128 - (31*s234)/128)*f[690] + (-1/16*s23 + s234/16)*f[691] + 
    ((11*s23)/96 - (11*s234)/96 - s34/8)*f[695] + 
    (-1/8*s23 + s234/8)*f[696] + (3*s34*f[757])/13 + 
    ((-11*s23)/96 + (11*s234)/96)*f[806] + ((5*s23)/26 - (5*s234)/26)*
     f[843] + (s23/8 - s234/8)*f[863] + (s23/8 - s234/8)*f[876], 0, 
   -1/8*f[1] + (s34*f[689])/16 + ((3*s23)/26 - (3*s234)/26)*f[843], 0, 0, 0, 
   0, -1/12*f[1] - f[7]/4 + ((-7*s23)/96 + (7*s234)/96)*f[517] + 
    (s23/16 - s234/16)*f[548] + ((-7*s23)/96 + (7*s234)/96)*f[603] + 
    (s23/16 - s234/16)*f[609] + ((-31*s23)/512 + (31*s234)/512 - s34/32)*
     f[689] + ((-31*s23)/128 + (31*s234)/128 + s34/8)*f[690] + 
    (s23/16 - s234/16)*f[691] + ((-11*s23)/96 + (11*s234)/96 + s34/8)*
     f[695] + (s23/8 - s234/8)*f[696] + ((11*s23)/96 - (11*s234)/96)*f[806] + 
    (-1/8*s23 + s234/8)*f[863] + (-1/8*s23 + s234/8)*f[876], 0, 0, 0, 
   f[1]/8 - (s34*f[689])/16 + ((-3*s23)/26 + (3*s234)/26)*f[843], 
   f[1]/18 + ((7*s23)/36 - (7*s234)/36)*f[517] + (-1/6*s23 + s234/6)*f[548] + 
    ((-97*s23)/1728 + (97*s234)/1728 - (43*s34)/288)*f[689] + 
    ((25*s23)/48 - (25*s234)/48 + (5*s34)/24)*f[690] + 
    ((12*s23)/13 - (12*s234)/13 + (5*s34)/13)*f[757] + 
    ((-11*s23)/36 + (11*s234)/36)*f[806] + ((25*s23)/39 - (25*s234)/39)*
     f[843] + (s23/3 - s234/3)*f[863] + (s23/3 - s234/3)*f[876], 0, 0, 0, 0, 
   -1/16*f[1] + (s34*f[689])/32 + ((3*s23)/52 - (3*s234)/52)*f[843], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-59/144 - 1/(16*eps))*f[1] - f[3]/6 + 
    ((16201*s23)/82944 - (16201*s234)/82944 + (139*s34)/576 + s34/(144*eps))*
     f[689] + ((953*s23)/6912 - (953*s234)/6912 - s34/16 + s34/(24*eps))*
     f[690] + ((-11*s23)/144 + (11*s234)/144 + s34/12)*f[691] + 
    (s23/12 - s234/12)*f[692] + (-1/12*s34 + s34/(13*eps))*f[757] + 
    ((341*s23)/936 + ((7*s23)/52 - (7*s234)/52)/eps - (341*s234)/936)*
     f[843] + ((-11*s23)/144 + (11*s234)/144)*f[863] + 
    (s23/12 - s234/12)*f[864], 0, 0, (-13/72 - 1/(24*eps))*f[1] - f[7]/6 + 
    ((-7*s23)/144 + (7*s234)/144)*f[603] + (s23/24 - s234/24)*f[609] + 
    ((-47*s23)/864 + (47*s234)/864 + (19*s34)/288 + s34/(48*eps))*f[689] + 
    (-1/32*s23 + s234/32 + s34/24)*f[690] + (s23/24 - s234/24)*f[691] + 
    ((-11*s23)/144 + (11*s234)/144 + s34/12)*f[695] + 
    (s23/12 - s234/12)*f[696] + ((3*s23)/13 - (3*s234)/13 - (3*s34)/26)*
     f[757] + (s23/26 + (s23/26 - s234/26)/eps - s234/26)*f[843], 0, 
   (5*f[1])/48 - (5*s34*f[689])/96 + ((-5*s23)/52 + (5*s234)/52)*f[843], 0, 
   0, 0, 0, (-5/144 + 1/(12*eps))*f[1] + f[7]/6 + 
    ((7*s23)/144 - (7*s234)/144)*f[517] + (-1/24*s23 + s234/24)*f[548] + 
    ((7*s23)/144 - (7*s234)/144)*f[603] + (-1/24*s23 + s234/24)*f[609] + 
    ((31*s23)/768 - (31*s234)/768 + (19*s34)/288 - s34/(24*eps))*f[689] + 
    ((31*s23)/192 - (31*s234)/192 - s34/12)*f[690] + 
    (-1/24*s23 + s234/24)*f[691] + ((11*s23)/144 - (11*s234)/144 - s34/12)*
     f[695] + (-1/12*s23 + s234/12)*f[696] + (s34*f[757])/13 + 
    ((-11*s23)/144 + (11*s234)/144)*f[806] + 
    ((37*s23)/156 + (-1/13*s23 + s234/13)/eps - (37*s234)/156)*f[843] + 
    (s23/12 - s234/12)*f[863] + (s23/12 - s234/12)*f[876], 0, 
   -1/24*f[1] + (s34*f[689])/48 + (s23/26 - s234/26)*f[843], 0, 
   -1/12*f[1] + (s34*f[689])/24 + (s23/13 - s234/13)*f[843], 
   (-1/24 - 1/(24*eps))*f[1] + ((-7*s23)/144 + (7*s234)/144)*f[517] + 
    (s23/24 - s234/24)*f[548] + ((97*s23)/6912 - (97*s234)/6912 + 
      (13*s34)/288 + s34/(48*eps))*f[689] + 
    ((-25*s23)/192 + (25*s234)/192 - s34/24)*f[690] + 
    ((-3*s23)/13 + (3*s234)/13 - (3*s34)/26)*f[757] + 
    ((11*s23)/144 - (11*s234)/144)*f[806] + 
    ((-5*s23)/26 + (s23/26 - s234/26)/eps + (5*s234)/26)*f[843] + 
    (-1/12*s23 + s234/12)*f[863] + (-1/12*s23 + s234/12)*f[876], 0, 0, 0, 
   -1/24*f[1] + (s34*f[689])/48 + (s23/26 - s234/26)*f[843], 
   (5*f[1])/48 - (5*s34*f[689])/96 + ((-5*s23)/52 + (5*s234)/52)*f[843], 0, 
   0, 0, 0, 0, 0, 0, (-19*f[1])/480 + (19*s34*f[689])/960 + 
    ((19*s23)/520 - (19*s234)/520)*f[843], (1/(2*eps^2) - 13/(24*eps))*f[1] + 
    (-1/4*s34/eps^2 + (13*s34)/(48*eps))*f[689] + 
    (-1/2*s34 + (6*s34)/(13*eps))*f[757] + 
    (-s23 + ((37*s23)/26 - (37*s234)/26)/eps + ((-6*s23)/13 + (6*s234)/13)/
       eps^2 + s234)*f[843], 0, 0, (-5/12 - 1/(4*eps))*f[1] + 
    ((5*s34)/24 + s34/(8*eps))*f[689] - (3*s34*f[757])/13 + 
    (-1/13*s23 + ((3*s23)/13 - (3*s234)/13)/eps + s234/13)*f[843], 0, 
   f[1]/8 - (s34*f[689])/16 + ((-3*s23)/26 + (3*s234)/26)*f[843], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-5/12 - 1/(4*eps))*f[1] + ((5*s34)/24 + s34/(8*eps))*
     f[689] - (3*s34*f[757])/13 + 
    (-1/13*s23 + ((3*s23)/13 - (3*s234)/13)/eps + s234/13)*f[843], 0, 0, 0, 
   0, f[1]/8 - (s34*f[689])/16 + ((-3*s23)/26 + (3*s234)/26)*f[843], 0, 0, 0, 
   0, 0, 0, 0, -1/24*f[1] + (s34*f[689])/48 + (s23/26 - s234/26)*f[843], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-17/9 - 1/(3*eps))*f[1] + (s34/6 + s34/(6*eps))*f[689] + 
    (4*s34*f[690])/3 + (28*s34*f[757])/13 + 
    ((140*s23)/39 + ((4*s23)/13 - (4*s234)/13)/eps - (140*s234)/39)*f[843], 
   0, (7*f[1])/6 - (7*s34*f[689])/12 + ((-14*s23)/13 + (14*s234)/13)*f[843], 
   0, (7*f[1])/3 - (7*s34*f[689])/6 + ((-28*s23)/13 + (28*s234)/13)*f[843], 
   (7*f[1])/6 - (7*s34*f[689])/12 + ((-14*s23)/13 + (14*s234)/13)*f[843], 0, 
   0, 0, 0, 0, 0, (-13/24 + 1/(2*eps))*f[1] + ((13*s34)/48 - s34/(4*eps))*
     f[689] + (6*s34*f[757])/13 + 
    ((37*s23)/26 + ((-6*s23)/13 + (6*s234)/13)/eps - (37*s234)/26)*f[843], 0, 
   -1/4*f[1] + (s34*f[689])/8 + ((3*s23)/13 - (3*s234)/13)*f[843], 0, 0, 
   -1/4*f[1] + (s34*f[689])/8 + ((3*s23)/13 - (3*s234)/13)*f[843], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1]/2 - (s34*f[689])/4 + 
    ((-6*s23)/13 + (6*s234)/13)*f[843], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-4235/432 - 2/eps^4 - 7/(6*eps^3) + 953/(288*eps))*f[1] + 
    (-11/6 - eps^(-2) - 11/(12*eps))*f[3] + (-11/6 - eps^(-2) - 11/(12*eps))*
     f[175] + ((178211*s23)/165888 + ((-16201*s23)/165888 - 
        (16201*s34)/165888)/eps + (51799*s34)/9216 + (17*s34)/(24*eps^4) + 
      (119*s34)/(288*eps^3) + ((16201*s23)/13824 + (16201*s34)/13824)/eps^2)*
     f[689] + ((10483*s23)/13824 + ((-953*s23)/13824 - (953*s34)/13824)/eps + 
      ((953*s23)/1152 + (953*s34)/1152)/eps^2 + (3047*s34)/768 + 
      s34/(2*eps^4) + (7*s34)/(24*eps^3))*f[690] + 
    ((-121*s23)/288 + ((11*s23)/288 + (11*s34)/288)/eps + 
      ((-11*s23)/24 + s34/24)/eps^2 + (11*s34)/144)*f[691] + 
    ((11*s23)/24 + (-1/24*s23 + (11*s34)/24)/eps + (s23/2 + s34/2)/eps^2 + 
      (11*s34)/12)*f[692] + ((6319*s23)/936 + 
      ((-1489*s23)/936 - (1489*s34)/936)/eps + ((-5*s23)/13 - (5*s34)/13)/
       eps^3 + ((35*s23)/156 + (35*s34)/156)/eps^2 + 
      ((12*s23)/13 + (12*s34)/13)/eps^4 + (6319*s34)/936)*f[843] + 
    ((-121*s23)/288 + ((11*s23)/288 + (11*s34)/288)/eps + 
      ((-11*s23)/24 + s34/24)/eps^2 + (11*s34)/144)*f[863] + 
    ((11*s23)/24 + (-1/24*s23 + (11*s34)/24)/eps + (s23/2 + s34/2)/eps^2 + 
      (11*s34)/12)*f[864], 0, 0, 0, 0, 
   (1153/3456 + 2/eps^3 + 5/(6*eps^2) + 257/(288*eps))*f[1] + (11*f[3])/8 + 
    (-143/144 - eps^(-2))*f[7] + (-11/12 - eps^(-1))*f[8] + 
    (11/6 + 1/(2*eps))*f[175] + ((-77*s23)/288 + ((-7*s23)/24 - (7*s34)/24)/
       eps^2 + ((7*s23)/288 + (7*s34)/288)/eps - (77*s34)/288)*f[603] + 
    ((11*s23)/48 + (-1/48*s23 - s34/48)/eps + (s23/4 + s34/4)/eps^2 + 
      (11*s34)/48)*f[609] + ((-29557*s23)/82944 + 
      ((-47*s23)/144 - (19*s34)/24)/eps^2 + 
      ((2089*s23)/9216 - (7273*s34)/27648)/eps - (3127*s34)/5184 - 
      (17*s34)/(24*eps^3))*f[689] + 
    ((-915*s23)/256 + ((-409*s23)/256 - (3509*s34)/2304)/eps + 
      ((-3*s23)/16 - (5*s34)/48)/eps^2 - (113*s34)/24 - s34/(2*eps^3))*
     f[690] + ((55*s23)/32 + (s23/4 + s34/4)/eps^2 + 
      ((2*s23)/3 + (2*s34)/3)/eps + (55*s34)/32)*f[691] + 
    ((-3*s23)/16 - (3*s34)/16)*f[692] + 
    ((-4741*s23)/3456 + ((-11*s23)/24 - (11*s34)/24)/eps + 
      ((-11*s23)/24 + s34/24)/eps^2 - (4741*s34)/3456)*f[695] + 
    ((-121*s23)/288 - s23/(2*eps) + (s23/2 + s34/2)/eps^2 - (121*s34)/288)*
     f[696] + ((23*s23)/24 + (s23/2 + s34/2)/eps + (35*s34)/24)*f[697] + 
    ((15*s23)/13 + (15*s34)/13 + ((33*s23)/26 + (33*s34)/26)/eps + 
      ((18*s23)/13 + (18*s34)/13)/eps^2)*f[757] + 
    ((-79*s23)/234 + ((-12*s23)/13 - (12*s34)/13)/eps^3 + 
      ((16*s23)/39 + (16*s34)/39)/eps - (79*s34)/234 + 
      ((14*s23)/13 + (14*s34)/13)/eps^2)*f[843] + 
    ((11*s23)/18 + ((11*s23)/48 - s34/48)/eps - (11*s34)/144)*f[863] + 
    ((-2*s23)/3 + (-1/4*s23 - s34/4)/eps - (11*s34)/12)*f[864], 0, 0, 0, 
   (473/144 - 1/(2*eps^2) - 7/(6*eps))*f[1] + f[3]/4 + 
    (11/8 + eps^(-1))*f[7] + f[8] - f[175]/4 + 
    ((217*s23)/576 + ((7*s23)/24 + (7*s34)/24)/eps + (217*s34)/576)*f[603] + 
    ((-31*s23)/96 + (-1/4*s23 - s34/4)/eps - (31*s34)/96)*f[609] + 
    ((-3919*s23)/55296 + ((47*s23)/144 + (131*s34)/144)/eps - 
      (45707*s34)/55296 + (17*s34)/(96*eps^2))*f[689] + 
    ((7597*s23)/4608 + ((3*s23)/16 + (3*s34)/16)/eps + (593*s34)/4608 + 
      s34/(8*eps^2))*f[690] + ((-43*s23)/48 + (-1/4*s23 - s34/4)/eps - 
      (49*s34)/48)*f[691] + (-1/8*s23 - s34/8)*f[692] + 
    ((209*s23)/192 + ((11*s23)/24 - s34/24)/eps + (77*s34)/192)*f[695] + 
    ((-3*s23)/16 + (-1/2*s23 - s34/2)/eps - (11*s34)/16)*f[696] + 
    (-1/2*s23 - s34/2)*f[697] + ((-165*s23)/52 + ((-18*s23)/13 - (18*s34)/13)/
       eps - (165*s34)/52)*f[757] + 
    ((-51*s23)/13 + ((3*s23)/13 - (3*s34)/13)/eps + ((3*s23)/13 + (3*s34)/13)/
       eps^2 - (89*s34)/26)*f[843] + ((-11*s23)/96 + s34/96)*f[863] + 
    (s23/8 + s34/8)*f[864], 0, 0, (-2*f[1])/3 - (2*f[7])/3 + 
    ((-7*s23)/36 - (7*s34)/36)*f[603] + (s23/6 + s34/6)*f[609] + 
    ((-47*s23)/216 - (41*s34)/432)*f[689] + (-1/8*s23 + (17*s34)/72)*f[690] + 
    (s23/6 + s34/6)*f[691] + ((-11*s23)/36 + s34/36)*f[695] + 
    (s23/3 + s34/3)*f[696] + ((12*s23)/13 + (12*s34)/13)*f[757] + 
    ((11*s23)/39 + (2*s34)/3)*f[843], 0, f[1]/8 - (17*s34*f[689])/384 - 
    (s34*f[690])/32 + ((-3*s23)/52 - (3*s34)/52)*f[843], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2321/3456 + 3/(2*eps^2) - 257/(288*eps))*
     f[1] + (11/8 + 3/(2*eps))*f[3] + (143/144 + eps^(-2))*f[7] + 
    (11/12 + eps^(-1))*f[8] + (-143/144 - eps^(-2))*f[118] + 
    (-11/12 - eps^(-1))*f[188] + 
    ((77*s23)/288 + ((-7*s23)/288 - (7*s34)/288)/eps + 
      ((7*s23)/24 + (7*s34)/24)/eps^2 + (77*s34)/288)*f[517] + 
    ((-11*s23)/48 + (-1/4*s23 - s34/4)/eps^2 + (s23/48 + s34/48)/eps - 
      (11*s34)/48)*f[548] + ((77*s23)/288 + ((-7*s23)/288 - (7*s34)/288)/
       eps + ((7*s23)/24 + (7*s34)/24)/eps^2 + (77*s34)/288)*f[603] + 
    ((-11*s23)/48 + (-1/4*s23 - s34/4)/eps^2 + (s23/48 + s34/48)/eps - 
      (11*s34)/48)*f[609] + ((267649*s23)/248832 + 
      ((-33083*s23)/41472 - (27179*s34)/41472)/eps + 
      ((31*s23)/128 - (137*s34)/1152)/eps^2 + (17413*s34)/248832)*f[689] + 
    ((82967*s23)/20736 + ((31*s23)/32 + (29*s34)/96)/eps^2 + 
      (94919*s34)/20736 + ((2351*s23)/3456 + (4151*s34)/3456)/eps)*f[690] + 
    ((-55*s23)/48 + (s23/48 - (35*s34)/48)/eps + (-1/4*s23 - s34/4)/eps^2 - 
      (11*s34)/6)*f[691] + ((-7*s23)/16 + ((-3*s23)/4 - (3*s34)/4)/eps - 
      (19*s34)/16)*f[692] + ((4741*s23)/3456 + ((11*s23)/24 - s34/24)/eps^2 + 
      ((11*s23)/24 + (11*s34)/24)/eps + (4741*s34)/3456)*f[695] + 
    ((121*s23)/288 + s23/(2*eps) + (-1/2*s23 - s34/2)/eps^2 + (121*s34)/288)*
     f[696] + ((-23*s23)/24 + (-1/2*s23 - s34/2)/eps - (35*s34)/24)*f[697] + 
    ((-4741*s23)/3456 + ((-11*s23)/24 - (11*s34)/24)/eps + 
      ((-11*s23)/24 + s34/24)/eps^2 - (4741*s34)/3456)*f[806] + 
    ((-11*s23)/24 + (-1/24*s23 - s34/24)/eps + (s23/2 + s34/2)/eps^2 - 
      (11*s34)/24)*f[863] + (s23 + s34)*f[864] + 
    ((-121*s23)/288 - s23/(2*eps) + (s23/2 + s34/2)/eps^2 - (121*s34)/288)*
     f[876] + ((23*s23)/24 + (s23/2 + s34/2)/eps + (35*s34)/24)*f[877], 0, 0, 
   0, (-931/576 - 3/(4*eps))*f[1] - (3*f[3])/4 + (-11/8 - 1/(2*eps))*f[7] - 
    f[8]/2 + (11/8 + 1/(2*eps))*f[118] + f[188]/2 + 
    ((-7*s23)/18 + ((-7*s23)/48 - (7*s34)/48)/eps - (7*s34)/18)*f[517] + 
    (s23/3 + (s23/8 + s34/8)/eps + s34/3)*f[548] + 
    ((-7*s23)/18 + ((-7*s23)/48 - (7*s34)/48)/eps - (7*s34)/18)*f[603] + 
    (s23/3 + (s23/8 + s34/8)/eps + s34/3)*f[609] + 
    ((2731*s23)/41472 + ((-31*s23)/256 + (137*s34)/2304)/eps + 
      (20371*s34)/41472)*f[689] + 
    ((-5779*s23)/3456 + ((-31*s23)/64 - (29*s34)/192)/eps - (3511*s34)/3456)*
     f[690] + (s23/3 + (s23/8 + s34/8)/eps + (17*s34)/24)*f[691] + 
    ((3*s23)/8 + (3*s34)/8)*f[692] + 
    ((-55*s23)/64 + ((-11*s23)/48 + s34/48)/eps - (11*s34)/64)*f[695] + 
    ((7*s23)/16 + (s23/4 + s34/4)/eps + (11*s34)/16)*f[696] + 
    (s23/4 + s34/4)*f[697] + ((55*s23)/64 + ((11*s23)/48 - s34/48)/eps + 
      (11*s34)/64)*f[806] + ((-2*s23)/3 + (-1/4*s23 - s34/4)/eps - (2*s34)/3)*
     f[863] + ((-7*s23)/16 + (-1/4*s23 - s34/4)/eps - (11*s34)/16)*f[876] + 
    (-1/4*s23 - s34/4)*f[877], 0, 0, (3*f[1])/8 + f[7]/4 - f[118]/4 + 
    ((7*s23)/96 + (7*s34)/96)*f[517] + (-1/16*s23 - s34/16)*f[548] + 
    ((7*s23)/96 + (7*s34)/96)*f[603] + (-1/16*s23 - s34/16)*f[609] + 
    ((31*s23)/512 - (137*s34)/4608)*f[689] + ((31*s23)/128 + (29*s34)/384)*
     f[690] + (-1/16*s23 - s34/16)*f[691] + ((11*s23)/96 - s34/96)*f[695] + 
    (-1/8*s23 - s34/8)*f[696] + ((-11*s23)/96 + s34/96)*f[806] + 
    (s23/8 + s34/8)*f[863] + (s23/8 + s34/8)*f[876], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (257/576 - eps^(-2) + 1/(3*eps))*f[1] - (3*f[3])/4 - f[7]/(2*eps) - 
    f[8]/2 + f[118]/(2*eps) + f[188]/2 + 
    ((7*s23)/576 + ((-7*s23)/48 - (7*s34)/48)/eps + (7*s34)/576)*f[517] + 
    (-1/96*s23 + (s23/8 + s34/8)/eps - s34/96)*f[548] + 
    ((7*s23)/576 + ((-7*s23)/48 - (7*s34)/48)/eps + (7*s34)/576)*f[603] + 
    (-1/96*s23 + (s23/8 + s34/8)/eps - s34/96)*f[609] + 
    ((33083*s23)/82944 + ((-31*s23)/256 - (83*s34)/256)/eps + 
      (27179*s34)/82944 + (17*s34)/(48*eps^2))*f[689] + 
    ((-2351*s23)/6912 + ((-31*s23)/64 - (27*s34)/64)/eps - (4151*s34)/6912 + 
      s34/(4*eps^2))*f[690] + (-1/96*s23 + (s23/8 + s34/8)/eps + (35*s34)/96)*
     f[691] + ((3*s23)/8 + (3*s34)/8)*f[692] + 
    ((-11*s23)/48 + ((-11*s23)/48 + s34/48)/eps - (11*s34)/48)*f[695] + 
    (-1/4*s23 + (s23/4 + s34/4)/eps)*f[696] + (s23/4 + s34/4)*f[697] + 
    ((11*s23)/48 + ((11*s23)/48 - s34/48)/eps + (11*s34)/48)*f[806] + 
    (s23 + ((-37*s23)/26 - (25*s34)/26)/eps + ((6*s23)/13 + (6*s34)/13)/
       eps^2 + s34/2)*f[843] + (s23/48 + (-1/4*s23 - s34/4)/eps + s34/48)*
     f[863] + (s23/4 + (-1/4*s23 - s34/4)/eps)*f[876] + 
    (-1/4*s23 - s34/4)*f[877], 0, 0, (29/24 + 1/(2*eps))*f[1] + f[7]/4 - 
    f[118]/4 + ((7*s23)/96 + (7*s34)/96)*f[517] + 
    (-1/16*s23 - s34/16)*f[548] + ((7*s23)/96 + (7*s34)/96)*f[603] + 
    (-1/16*s23 - s34/16)*f[609] + ((31*s23)/512 - (499*s34)/1536 - 
      (17*s34)/(96*eps))*f[689] + ((31*s23)/128 - (17*s34)/128 - s34/(8*eps))*
     f[690] + (-1/16*s23 - s34/16)*f[691] + ((11*s23)/96 - s34/96)*f[695] + 
    (-1/8*s23 - s34/8)*f[696] + ((-11*s23)/96 + s34/96)*f[806] + 
    (s23/13 + ((-3*s23)/13 - (3*s34)/13)/eps - (2*s34)/13)*f[843] + 
    (s23/8 + s34/8)*f[863] + (s23/8 + s34/8)*f[876], 0, 
   -1/4*f[1] + (17*s34*f[689])/192 + (s34*f[690])/16 + 
    ((3*s23)/26 + (3*s34)/26)*f[843], 0, 0, 0, 0, 
   (-1/9 + 1/(3*eps))*f[1] + f[7]/6 - f[118]/6 + ((7*s23)/144 + (7*s34)/144)*
     f[517] + (-1/24*s23 - s34/24)*f[548] + ((7*s23)/144 + (7*s34)/144)*
     f[603] + (-1/24*s23 - s34/24)*f[609] + 
    ((31*s23)/768 + (83*s34)/768 - (17*s34)/(144*eps))*f[689] + 
    ((31*s23)/192 + (9*s34)/64 - s34/(12*eps))*f[690] + 
    (-1/24*s23 - s34/24)*f[691] + ((11*s23)/144 - s34/144)*f[695] + 
    (-1/12*s23 - s34/12)*f[696] + ((-11*s23)/144 + s34/144)*f[806] + 
    ((37*s23)/78 + ((-2*s23)/13 - (2*s34)/13)/eps + (25*s34)/78)*f[843] + 
    (s23/12 + s34/12)*f[863] + (s23/12 + s34/12)*f[876], 0, 
   -1/6*f[1] + (17*s34*f[689])/288 + (s34*f[690])/24 + 
    (s23/13 + s34/13)*f[843], 0, -1/12*f[1] + (17*s34*f[689])/576 + 
    (s34*f[690])/48 + (s23/26 + s34/26)*f[843], (-2267/1728 + 2/eps^3)*f[1] + 
    (11/6 + 1/(2*eps))*f[3] + (143/144 + eps^(-2))*f[118] + 
    (11/4 + 3/(2*eps))*f[175] + (11/12 + eps^(-1))*f[188] + 
    ((-77*s23)/288 + ((-7*s23)/24 - (7*s34)/24)/eps^2 + 
      ((7*s23)/288 + (7*s34)/288)/eps - (77*s34)/288)*f[517] + 
    ((11*s23)/48 + (-1/48*s23 - s34/48)/eps + (s23/4 + s34/4)/eps^2 + 
      (11*s34)/48)*f[548] + ((-1864649*s23)/497664 + 
      ((-147047*s23)/82944 - (118235*s34)/82944)/eps + 
      ((97*s23)/1152 + (97*s34)/1152)/eps^2 - (2353739*s34)/497664 - 
      (17*s34)/(24*eps^3))*f[689] + 
    ((-106333*s23)/41472 + ((-5095*s23)/6912 - (9211*s34)/6912)/eps + 
      ((-25*s23)/32 - (25*s34)/32)/eps^2 - (148639*s34)/41472 - 
      s34/(2*eps^3))*f[690] + ((11*s23)/18 + ((11*s23)/48 - s34/48)/eps - 
      (11*s34)/144)*f[691] + ((-2*s23)/3 + (-1/4*s23 - s34/4)/eps - 
      (11*s34)/12)*f[692] + ((-15*s23)/13 + ((-18*s23)/13 - (18*s34)/13)/
       eps^2 + ((-33*s23)/26 - (33*s34)/26)/eps - (15*s34)/13)*f[757] + 
    ((4741*s23)/3456 + ((11*s23)/24 - s34/24)/eps^2 + 
      ((11*s23)/24 + (11*s34)/24)/eps + (4741*s34)/3456)*f[806] + 
    ((-349*s23)/234 + ((-12*s23)/13 - (12*s34)/13)/eps^3 + 
      ((-67*s23)/78 - (67*s34)/78)/eps + ((-4*s23)/13 - (4*s34)/13)/eps^2 - 
      (349*s34)/234)*f[843] + ((33*s23)/32 + (-1/2*s23 - s34/2)/eps^2 + 
      ((35*s23)/48 - s34/48)/eps + (11*s34)/32)*f[863] + 
    ((-13*s23)/8 + ((-3*s23)/4 - (3*s34)/4)/eps - (19*s34)/8)*f[864] + 
    ((121*s23)/288 + s23/(2*eps) + (-1/2*s23 - s34/2)/eps^2 + (121*s34)/288)*
     f[876] + ((-23*s23)/24 + (-1/2*s23 - s34/2)/eps - (35*s34)/24)*f[877], 
   0, 0, 0, (-449/576 - eps^(-2) - 3/(4*eps))*f[1] + f[3]/4 + 
    (11/8 + 1/(2*eps))*f[7] + f[8]/2 + (-11/8 - 1/(2*eps))*f[118] - 
    f[175]/2 - f[188]/2 + ((7*s23)/18 + ((7*s23)/48 + (7*s34)/48)/eps + 
      (7*s34)/18)*f[517] + (-1/3*s23 + (-1/8*s23 - s34/8)/eps - s34/3)*
     f[548] + ((7*s23)/18 + ((7*s23)/48 + (7*s34)/48)/eps + (7*s34)/18)*
     f[603] + (-1/3*s23 + (-1/8*s23 - s34/8)/eps - s34/3)*f[609] + 
    ((43141*s23)/82944 + ((31*s23)/256 + (1087*s34)/2304)/eps + 
      (78241*s34)/82944 + (17*s34)/(48*eps^2))*f[689] + 
    ((14417*s23)/6912 + ((31*s23)/64 + (101*s34)/192)/eps + 
      (14021*s34)/6912 + s34/(4*eps^2))*f[690] + 
    ((-9*s23)/16 + (-1/8*s23 - s34/8)/eps - (11*s34)/16)*f[691] + 
    (-1/8*s23 - s34/8)*f[692] + ((55*s23)/64 + ((11*s23)/48 - s34/48)/eps + 
      (11*s34)/64)*f[695] + ((-7*s23)/16 + (-1/4*s23 - s34/4)/eps - 
      (11*s34)/16)*f[696] + (-1/4*s23 - s34/4)*f[697] + 
    ((-55*s23)/64 + ((-11*s23)/48 + s34/48)/eps - (11*s34)/64)*f[806] + 
    ((31*s23)/39 + ((3*s23)/13 + (3*s34)/13)/eps + ((6*s23)/13 + (6*s34)/13)/
       eps^2 + (31*s34)/39)*f[843] + ((7*s23)/16 + (s23/4 + s34/4)/eps + 
      (11*s34)/16)*f[863] + (s23/4 + s34/4)*f[864] + 
    ((7*s23)/16 + (s23/4 + s34/4)/eps + (11*s34)/16)*f[876] + 
    (s23/4 + s34/4)*f[877], 0, 0, (-11*f[1])/24 - f[7]/4 + f[118]/4 + 
    ((-7*s23)/96 - (7*s34)/96)*f[517] + (s23/16 + s34/16)*f[548] + 
    ((-7*s23)/96 - (7*s34)/96)*f[603] + (s23/16 + s34/16)*f[609] + 
    ((-31*s23)/512 + (91*s34)/1536)*f[689] + ((-31*s23)/128 - (7*s34)/128)*
     f[690] + (s23/16 + s34/16)*f[691] + ((-11*s23)/96 + s34/96)*f[695] + 
    (s23/8 + s34/8)*f[696] + ((11*s23)/96 - s34/96)*f[806] + 
    ((-5*s23)/26 + s34/26)*f[843] + (-1/8*s23 - s34/8)*f[863] + 
    (-1/8*s23 - s34/8)*f[876], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-931/576 - 3/(4*eps))*f[1] - (3*f[3])/4 + (-11/8 - 1/(2*eps))*f[7] - 
    f[8]/2 + (11/8 + 1/(2*eps))*f[118] + f[188]/2 + 
    ((-7*s23)/18 + ((-7*s23)/48 - (7*s34)/48)/eps - (7*s34)/18)*f[517] + 
    (s23/3 + (s23/8 + s34/8)/eps + s34/3)*f[548] + 
    ((-7*s23)/18 + ((-7*s23)/48 - (7*s34)/48)/eps - (7*s34)/18)*f[603] + 
    (s23/3 + (s23/8 + s34/8)/eps + s34/3)*f[609] + 
    ((2731*s23)/41472 + ((-31*s23)/256 + (137*s34)/2304)/eps + 
      (20371*s34)/41472)*f[689] + 
    ((-5779*s23)/3456 + ((-31*s23)/64 - (29*s34)/192)/eps - (3511*s34)/3456)*
     f[690] + (s23/3 + (s23/8 + s34/8)/eps + (17*s34)/24)*f[691] + 
    ((3*s23)/8 + (3*s34)/8)*f[692] + 
    ((-55*s23)/64 + ((-11*s23)/48 + s34/48)/eps - (11*s34)/64)*f[695] + 
    ((7*s23)/16 + (s23/4 + s34/4)/eps + (11*s34)/16)*f[696] + 
    (s23/4 + s34/4)*f[697] + ((55*s23)/64 + ((11*s23)/48 - s34/48)/eps + 
      (11*s34)/64)*f[806] + ((-2*s23)/3 + (-1/4*s23 - s34/4)/eps - (2*s34)/3)*
     f[863] + ((-7*s23)/16 + (-1/4*s23 - s34/4)/eps - (11*s34)/16)*f[876] + 
    (-1/4*s23 - s34/4)*f[877], 0, 0, 0, 0, 0, 0, 0, 0, 
   (29/24 + 1/(2*eps))*f[1] + f[7]/4 - f[118]/4 + ((7*s23)/96 + (7*s34)/96)*
     f[517] + (-1/16*s23 - s34/16)*f[548] + ((7*s23)/96 + (7*s34)/96)*
     f[603] + (-1/16*s23 - s34/16)*f[609] + 
    ((31*s23)/512 - (499*s34)/1536 - (17*s34)/(96*eps))*f[689] + 
    ((31*s23)/128 - (17*s34)/128 - s34/(8*eps))*f[690] + 
    (-1/16*s23 - s34/16)*f[691] + ((11*s23)/96 - s34/96)*f[695] + 
    (-1/8*s23 - s34/8)*f[696] + ((-11*s23)/96 + s34/96)*f[806] + 
    (s23/13 + ((-3*s23)/13 - (3*s34)/13)/eps - (2*s34)/13)*f[843] + 
    (s23/8 + s34/8)*f[863] + (s23/8 + s34/8)*f[876], 0, 0, 0, 
   -1/6*f[1] + (17*s34*f[689])/288 + (s34*f[690])/24 + 
    (s23/13 + s34/13)*f[843], (511/96 - 1/(2*eps^2) - 1/(3*eps))*f[1] - 
    f[3]/4 + (-11/8 - eps^(-1))*f[118] - (5*f[175])/4 - f[188] + 
    ((217*s23)/576 + ((7*s23)/24 + (7*s34)/24)/eps + (217*s34)/576)*f[517] + 
    ((-31*s23)/96 + (-1/4*s23 - s34/4)/eps - (31*s34)/96)*f[548] + 
    ((226285*s23)/165888 + ((-97*s23)/1152 + (13*s34)/384)/eps - 
      (144071*s34)/165888 + (17*s34)/(96*eps^2))*f[689] + 
    ((22181*s23)/13824 + ((25*s23)/32 + (83*s34)/96)/eps + 
      (12017*s34)/13824 + s34/(8*eps^2))*f[690] + ((-11*s23)/96 + s34/96)*
     f[691] + (s23/8 + s34/8)*f[692] + ((165*s23)/52 + (165*s34)/52 + 
      ((18*s23)/13 + (18*s34)/13)/eps)*f[757] + 
    ((-209*s23)/192 + ((-11*s23)/24 + s34/24)/eps - (77*s34)/192)*f[806] + 
    ((-3*s23)/4 + ((3*s23)/13 + (3*s34)/13)/eps^2 - s34/4 + 
      ((21*s23)/13 + (15*s34)/13)/eps)*f[843] + 
    ((7*s23)/96 + (s23/2 + s34/2)/eps + (67*s34)/96)*f[863] + 
    ((5*s23)/8 + (5*s34)/8)*f[864] + ((3*s23)/16 + (s23/2 + s34/2)/eps + 
      (11*s34)/16)*f[876] + (s23/2 + s34/2)*f[877], 0, 0, 
   (-11*f[1])/24 - f[7]/4 + f[118]/4 + ((-7*s23)/96 - (7*s34)/96)*f[517] + 
    (s23/16 + s34/16)*f[548] + ((-7*s23)/96 - (7*s34)/96)*f[603] + 
    (s23/16 + s34/16)*f[609] + ((-31*s23)/512 + (91*s34)/1536)*f[689] + 
    ((-31*s23)/128 - (7*s34)/128)*f[690] + (s23/16 + s34/16)*f[691] + 
    ((-11*s23)/96 + s34/96)*f[695] + (s23/8 + s34/8)*f[696] + 
    ((11*s23)/96 - s34/96)*f[806] + ((-5*s23)/26 + s34/26)*f[843] + 
    (-1/8*s23 - s34/8)*f[863] + (-1/8*s23 - s34/8)*f[876], 0, 
   f[1]/4 - (17*s34*f[689])/192 - (s34*f[690])/16 + 
    ((-3*s23)/26 - (3*s34)/26)*f[843], 0, 0, 0, 0, 
   (3*f[1])/8 + f[7]/4 - f[118]/4 + ((7*s23)/96 + (7*s34)/96)*f[517] + 
    (-1/16*s23 - s34/16)*f[548] + ((7*s23)/96 + (7*s34)/96)*f[603] + 
    (-1/16*s23 - s34/16)*f[609] + ((31*s23)/512 - (137*s34)/4608)*f[689] + 
    ((31*s23)/128 + (29*s34)/384)*f[690] + (-1/16*s23 - s34/16)*f[691] + 
    ((11*s23)/96 - s34/96)*f[695] + (-1/8*s23 - s34/8)*f[696] + 
    ((-11*s23)/96 + s34/96)*f[806] + (s23/8 + s34/8)*f[863] + 
    (s23/8 + s34/8)*f[876], 0, 0, 0, -1/4*f[1] + (17*s34*f[689])/192 + 
    (s34*f[690])/16 + ((3*s23)/26 + (3*s34)/26)*f[843], 
   (-11*f[1])/9 + (2*f[118])/3 + ((-7*s23)/36 - (7*s34)/36)*f[517] + 
    (s23/6 + s34/6)*f[548] + ((97*s23)/1728 + (845*s34)/1728)*f[689] + 
    ((-25*s23)/48 - (31*s34)/144)*f[690] + ((-12*s23)/13 - (12*s34)/13)*
     f[757] + ((11*s23)/36 - s34/36)*f[806] + ((-25*s23)/39 - (10*s34)/39)*
     f[843] + (-1/3*s23 - s34/3)*f[863] + (-1/3*s23 - s34/3)*f[876], 0, 0, 0, 
   0, f[1]/8 - (17*s34*f[689])/384 - (s34*f[690])/32 + 
    ((-3*s23)/52 - (3*s34)/52)*f[843], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (59/72 + 1/(8*eps))*f[1] + f[3]/6 + f[175]/6 + 
    ((-16201*s23)/82944 - (40273*s34)/82944 - (17*s34)/(384*eps))*f[689] + 
    ((-953*s23)/6912 - (2369*s34)/6912 - s34/(32*eps))*f[690] + 
    ((11*s23)/144 - s34/144)*f[691] + (-1/12*s23 - s34/12)*f[692] + 
    ((-341*s23)/936 + ((-7*s23)/52 - (3*s34)/52)/eps - (419*s34)/936)*
     f[843] + ((11*s23)/144 - s34/144)*f[863] + (-1/12*s23 - s34/12)*f[864], 
   0, 0, (2/9 + 1/(12*eps))*f[1] + f[7]/6 + ((7*s23)/144 + (7*s34)/144)*
     f[603] + (-1/24*s23 - s34/24)*f[609] + 
    ((47*s23)/864 + (7*s34)/1728 - (17*s34)/(576*eps))*f[689] + 
    (s23/32 - (7*s34)/96 - s34/(48*eps))*f[690] + 
    (-1/24*s23 - s34/24)*f[691] + ((11*s23)/144 - s34/144)*f[695] + 
    (-1/12*s23 - s34/12)*f[696] + ((-3*s23)/13 - (3*s34)/13)*f[757] + 
    (-1/26*s23 + (-1/26*s23 - s34/26)/eps - (2*s34)/13)*f[843], 0, 
   (-5*f[1])/24 + (85*s34*f[689])/1152 + (5*s34*f[690])/96 + 
    ((5*s23)/52 + (5*s34)/52)*f[843], 0, 0, 0, 0, 
   (-5/72 - 1/(6*eps))*f[1] - f[7]/6 + f[118]/6 + 
    ((-7*s23)/144 - (7*s34)/144)*f[517] + (s23/24 + s34/24)*f[548] + 
    ((-7*s23)/144 - (7*s34)/144)*f[603] + (s23/24 + s34/24)*f[609] + 
    ((-31*s23)/768 - (305*s34)/6912 + (17*s34)/(288*eps))*f[689] + 
    ((-31*s23)/192 - (55*s34)/576 + s34/(24*eps))*f[690] + 
    (s23/24 + s34/24)*f[691] + ((-11*s23)/144 + s34/144)*f[695] + 
    (s23/12 + s34/12)*f[696] + ((11*s23)/144 - s34/144)*f[806] + 
    ((-37*s23)/156 + (s23/13 + s34/13)/eps - (25*s34)/156)*f[843] + 
    (-1/12*s23 - s34/12)*f[863] + (-1/12*s23 - s34/12)*f[876], 0, 
   f[1]/12 - (17*s34*f[689])/576 - (s34*f[690])/48 + 
    (-1/26*s23 - s34/26)*f[843], 0, f[1]/6 - (17*s34*f[689])/288 - 
    (s34*f[690])/24 + (-1/13*s23 - s34/13)*f[843], 
   (13/36 + 1/(12*eps))*f[1] - f[118]/6 + ((7*s23)/144 + (7*s34)/144)*
     f[517] + (-1/24*s23 - s34/24)*f[548] + 
    ((-97*s23)/6912 - (109*s34)/768 - (17*s34)/(576*eps))*f[689] + 
    ((25*s23)/192 + (23*s34)/576 - s34/(48*eps))*f[690] + 
    ((3*s23)/13 + (3*s34)/13)*f[757] + ((-11*s23)/144 + s34/144)*f[806] + 
    ((5*s23)/26 + (-1/26*s23 - s34/26)/eps + s34/13)*f[843] + 
    (s23/12 + s34/12)*f[863] + (s23/12 + s34/12)*f[876], 0, 0, 0, 
   f[1]/12 - (17*s34*f[689])/576 - (s34*f[690])/48 + 
    (-1/26*s23 - s34/26)*f[843], (-5*f[1])/24 + (85*s34*f[689])/1152 + 
    (5*s34*f[690])/96 + ((5*s23)/52 + (5*s34)/52)*f[843], 0, 0, 0, 0, 0, 0, 
   0, (19*f[1])/240 - (323*s34*f[689])/11520 - (19*s34*f[690])/960 + 
    ((-19*s23)/520 - (19*s34)/520)*f[843], (-eps^(-2) + 13/(12*eps))*f[1] + 
    ((17*s34)/(48*eps^2) - (221*s34)/(576*eps))*f[689] + 
    (s34/(4*eps^2) - (13*s34)/(48*eps))*f[690] + 
    (s23 + ((-37*s23)/26 - (25*s34)/26)/eps + ((6*s23)/13 + (6*s34)/13)/
       eps^2 + s34/2)*f[843], 0, 0, (5/6 + 1/(2*eps))*f[1] + 
    ((-85*s34)/288 - (17*s34)/(96*eps))*f[689] + ((-5*s34)/24 - s34/(8*eps))*
     f[690] + (s23/13 + ((-3*s23)/13 - (3*s34)/13)/eps - (2*s34)/13)*f[843], 
   0, -1/4*f[1] + (17*s34*f[689])/192 + (s34*f[690])/16 + 
    ((3*s23)/26 + (3*s34)/26)*f[843], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (5/6 + 1/(2*eps))*f[1] + ((-85*s34)/288 - (17*s34)/(96*eps))*f[689] + 
    ((-5*s34)/24 - s34/(8*eps))*f[690] + 
    (s23/13 + ((-3*s23)/13 - (3*s34)/13)/eps - (2*s34)/13)*f[843], 0, 0, 0, 
   0, -1/4*f[1] + (17*s34*f[689])/192 + (s34*f[690])/16 + 
    ((3*s23)/26 + (3*s34)/26)*f[843], 0, 0, 0, 0, 0, 0, 0, 
   f[1]/12 - (17*s34*f[689])/576 - (s34*f[690])/48 + 
    (-1/26*s23 - s34/26)*f[843], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (34/9 + 2/(3*eps))*f[1] + ((-289*s34)/216 - (17*s34)/(72*eps))*
     f[689] + ((-17*s34)/18 - s34/(6*eps))*f[690] + 
    ((-140*s23)/39 + ((-4*s23)/13 - (4*s34)/13)/eps - (56*s34)/39)*f[843], 0, 
   (-7*f[1])/3 + (119*s34*f[689])/144 + (7*s34*f[690])/12 + 
    ((14*s23)/13 + (14*s34)/13)*f[843], 0, 
   (-14*f[1])/3 + (119*s34*f[689])/72 + (7*s34*f[690])/6 + 
    ((28*s23)/13 + (28*s34)/13)*f[843], (-7*f[1])/3 + (119*s34*f[689])/144 + 
    (7*s34*f[690])/12 + ((14*s23)/13 + (14*s34)/13)*f[843], 0, 0, 0, 0, 0, 0, 
   (13/12 - eps^(-1))*f[1] + ((-221*s34)/576 + (17*s34)/(48*eps))*f[689] + 
    ((-13*s34)/48 + s34/(4*eps))*f[690] + 
    ((-37*s23)/26 + ((6*s23)/13 + (6*s34)/13)/eps - (25*s34)/26)*f[843], 0, 
   f[1]/2 - (17*s34*f[689])/96 - (s34*f[690])/8 + ((-3*s23)/13 - (3*s34)/13)*
     f[843], 0, 0, f[1]/2 - (17*s34*f[689])/96 - (s34*f[690])/8 + 
    ((-3*s23)/13 - (3*s34)/13)*f[843], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -f[1] + (17*s34*f[689])/48 + (s34*f[690])/4 + 
    ((6*s23)/13 + (6*s34)/13)*f[843], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(4235/864 + eps^(-4) + 7/(12*eps^3) - 953/(576*eps))*f[1] + 
    (11/6 + eps^(-2) + 11/(12*eps))*f[175] + 
    ((178211*s234)/165888 + ((16201*s234)/13824 - (16201*s34)/13824)/eps^2 + 
      ((-16201*s234)/165888 + (16201*s34)/165888)/eps - (145973*s34)/82944 - 
      (5*s34)/(24*eps^4) - (119*s34)/(288*eps^3))*f[689] + 
    ((10483*s234)/13824 + ((953*s234)/1152 - (953*s34)/1152)/eps^2 + 
      ((-953*s234)/13824 + (953*s34)/13824)/eps - (35143*s34)/6912 - 
      s34/(2*eps^4) + (5*s34)/(24*eps^3))*f[690] + 
    ((-121*s234)/288 + ((11*s234)/288 - (11*s34)/288)/eps + 
      ((-11*s234)/24 + (11*s34)/24)/eps^2 + (121*s34)/288)*f[691] + 
    ((11*s234)/24 + (s234/2 - s34/2)/eps^2 + (-1/24*s234 + s34/24)/eps - 
      (11*s34)/24)*f[692] + ((6319*s234)/936 + ((12*s234)/13 - (12*s34)/13)/
       eps^4 + ((35*s234)/156 - (35*s34)/156)/eps^2 + 
      ((-5*s234)/13 + (5*s34)/13)/eps^3 - (6319*s34)/936 + 
      ((-1489*s234)/936 + (1489*s34)/936)/eps)*f[843] + 
    ((-121*s234)/288 + ((-11*s234)/24 - s34/24)/eps^2 + 
      ((11*s234)/288 - (11*s34)/288)/eps - (11*s34)/144)*f[863] + 
    ((11*s234)/24 + (s234/2 - s34/2)/eps^2 + (-1/24*s234 - (11*s34)/24)/eps - 
      (11*s34)/12)*f[864], 0, 0, 0, 0, 
   (-95/96 - eps^(-3) - 5/(6*eps^2) - 257/(288*eps))*f[1] + 
    (-11/6 - 1/(2*eps))*f[175] + 
    ((-77*s234)/288 + ((7*s234)/288 - (7*s34)/288)/eps + 
      ((-7*s234)/24 + (7*s34)/24)/eps^2 + (77*s34)/288)*f[603] + 
    ((11*s234)/48 + (s234/4 - s34/4)/eps^2 + (-1/48*s234 + s34/48)/eps - 
      (11*s34)/48)*f[609] + ((-29557*s234)/82944 + 
      ((2089*s234)/9216 + (7273*s34)/27648)/eps + 
      ((-47*s234)/144 + (19*s34)/24)/eps^2 + (3127*s34)/5184 + 
      (5*s34)/(24*eps^3))*f[689] + 
    ((-915*s234)/256 + ((-3*s234)/16 + (5*s34)/48)/eps^2 + (113*s34)/24 + 
      s34/(2*eps^3) + ((-409*s234)/256 + (3509*s34)/2304)/eps)*f[690] + 
    ((55*s234)/32 + ((2*s234)/3 - (2*s34)/3)/eps + (s234/4 - s34/4)/eps^2 - 
      (55*s34)/32)*f[691] + ((-3*s234)/16 + (3*s34)/16)*f[692] + 
    ((-4741*s234)/3456 + ((-11*s234)/24 + (11*s34)/24)/eps^2 + 
      ((-11*s234)/24 + (11*s34)/24)/eps + (4741*s34)/3456)*f[695] + 
    ((-121*s234)/288 + (s234/2 - s34/2)/eps^2 + (-1/2*s234 + s34/2)/eps + 
      (121*s34)/288)*f[696] + ((23*s234)/24 + (s234/2 - s34/2)/eps - 
      (23*s34)/24)*f[697] + ((15*s234)/13 + ((18*s234)/13 - (18*s34)/13)/
       eps^2 + ((33*s234)/26 - (33*s34)/26)/eps - (15*s34)/13)*f[757] + 
    ((-79*s234)/234 + ((14*s234)/13 - (14*s34)/13)/eps^2 + 
      ((16*s234)/39 - (16*s34)/39)/eps + ((-12*s234)/13 + (12*s34)/13)/
       eps^3 + (79*s34)/234)*f[843] + 
    ((11*s234)/18 + ((11*s234)/48 + s34/48)/eps + (11*s34)/144)*f[863] + 
    ((-2*s234)/3 + (-1/4*s234 + s34/4)/eps + (11*s34)/12)*f[864], 0, 0, 0, 
   (-359/576 + 1/(4*eps^2) + eps^(-1))*f[1] + f[175]/4 + 
    ((217*s234)/576 + ((7*s234)/24 - (7*s34)/24)/eps - (217*s34)/576)*
     f[603] + ((-31*s234)/96 + (-1/4*s234 + s34/4)/eps + (31*s34)/96)*
     f[609] + ((-3919*s234)/55296 + ((47*s234)/144 - (217*s34)/288)/eps - 
      (2005*s34)/55296 - (5*s34)/(96*eps^2))*f[689] + 
    ((7597*s234)/4608 + ((3*s234)/16 - (5*s34)/16)/eps - (4289*s34)/4608 - 
      s34/(8*eps^2))*f[690] + ((-43*s234)/48 + (-1/4*s234 + s34/4)/eps + 
      (43*s34)/48)*f[691] + (-1/8*s234 + s34/8)*f[692] + 
    ((209*s234)/192 + ((11*s234)/24 - (11*s34)/24)/eps - (209*s34)/192)*
     f[695] + ((-3*s234)/16 + (-1/2*s234 + s34/2)/eps + (3*s34)/16)*f[696] + 
    (-1/2*s234 + s34/2)*f[697] + ((-165*s234)/52 + (139*s34)/52 + 
      ((-18*s234)/13 + (24*s34)/13)/eps)*f[757] + 
    ((-51*s234)/13 + ((3*s234)/13 - (3*s34)/13)/eps^2 + 
      ((3*s234)/13 + (3*s34)/13)/eps + (89*s34)/26)*f[843] + 
    ((-11*s234)/96 - s34/96)*f[863] + (s234/8 - s34/8)*f[864], 0, 0, 
   f[1]/18 + ((-7*s234)/36 + (7*s34)/36)*f[603] + (s234/6 - s34/6)*f[609] + 
    ((-47*s234)/216 + (283*s34)/864)*f[689] + (-1/8*s234 - s34/9)*f[690] + 
    (s234/6 - s34/6)*f[691] + ((-11*s234)/36 + (11*s34)/36)*f[695] + 
    (s234/3 - s34/3)*f[696] + ((12*s234)/13 - (17*s34)/13)*f[757] + 
    ((11*s234)/39 - (2*s34)/3)*f[843], 0, -1/16*f[1] + (5*s34*f[689])/384 + 
    (s34*f[690])/32 + ((-3*s234)/52 + (3*s34)/52)*f[843], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-1001/864 - 7/(6*eps^2))*f[1] + 
    (143/144 + eps^(-2))*f[118] + (11/12 + eps^(-1))*f[188] + 
    ((77*s234)/288 + ((7*s234)/24 - (7*s34)/24)/eps^2 + 
      ((-7*s234)/288 + (7*s34)/288)/eps - (77*s34)/288)*f[517] + 
    ((-11*s234)/48 + (s234/48 - s34/48)/eps + (-1/4*s234 + s34/4)/eps^2 + 
      (11*s34)/48)*f[548] + ((77*s234)/288 + ((7*s234)/24 - (7*s34)/24)/
       eps^2 + ((-7*s234)/288 + (7*s34)/288)/eps - (77*s34)/288)*f[603] + 
    ((-11*s234)/48 + (s234/48 - s34/48)/eps + (-1/4*s234 + s34/4)/eps^2 + 
      (11*s34)/48)*f[609] + ((267649*s234)/248832 + 
      ((31*s234)/128 + (281*s34)/1152)/eps^2 + 
      ((-33083*s234)/41472 + (33083*s34)/41472)/eps - (267649*s34)/248832)*
     f[689] + ((82967*s234)/20736 + ((31*s234)/32 - (77*s34)/96)/eps^2 + 
      ((2351*s234)/3456 - (2351*s34)/3456)/eps - (82967*s34)/20736)*f[690] + 
    ((-55*s234)/48 + (s234/48 - s34/48)/eps + (-1/4*s234 + s34/4)/eps^2 + 
      (55*s34)/48)*f[691] + ((-7*s234)/16 + ((-3*s234)/4 + (3*s34)/4)/eps + 
      (7*s34)/16)*f[692] + ((4741*s234)/3456 + ((11*s234)/24 - (11*s34)/24)/
       eps^2 + ((11*s234)/24 - (11*s34)/24)/eps - (4741*s34)/3456)*f[695] + 
    ((121*s234)/288 + (s234/2 - s34/2)/eps + (-1/2*s234 + s34/2)/eps^2 - 
      (121*s34)/288)*f[696] + ((-23*s234)/24 + (-1/2*s234 + s34/2)/eps + 
      (23*s34)/24)*f[697] + ((-4741*s234)/3456 + ((-11*s234)/24 - s34/24)/
       eps^2 + ((-11*s234)/24 + (11*s34)/24)/eps + (4741*s34)/3456)*f[806] + 
    ((-11*s234)/24 + (s234/2 - s34/2)/eps^2 + (-1/24*s234 + s34/24)/eps + 
      (11*s34)/24)*f[863] + (s234 - s34)*f[864] + 
    ((-121*s234)/288 - s234/(2*eps) + (s234/2 - s34/2)/eps^2 + (121*s34)/288)*
     f[876] + ((23*s234)/24 + (s234/2 - s34/2)/eps - (35*s34)/24)*f[877], 0, 
   0, 0, (77/48 + 7/(12*eps))*f[1] + (-11/8 - 1/(2*eps))*f[118] - f[188]/2 + 
    ((-7*s234)/18 + ((-7*s234)/48 + (7*s34)/48)/eps + (7*s34)/18)*f[517] + 
    (s234/3 + (s234/8 - s34/8)/eps - s34/3)*f[548] + 
    ((-7*s234)/18 + ((-7*s234)/48 + (7*s34)/48)/eps + (7*s34)/18)*f[603] + 
    (s234/3 + (s234/8 - s34/8)/eps - s34/3)*f[609] + 
    ((2731*s234)/41472 + ((-31*s234)/256 - (281*s34)/2304)/eps - 
      (30451*s34)/41472)*f[689] + 
    ((-5779*s234)/3456 + ((-31*s234)/64 + (77*s34)/192)/eps + 
      (4987*s34)/3456)*f[690] + (s234/3 + (s234/8 - s34/8)/eps - s34/3)*
     f[691] + ((3*s234)/8 - (3*s34)/8)*f[692] + 
    ((-55*s234)/64 + ((-11*s234)/48 + (11*s34)/48)/eps + (55*s34)/64)*
     f[695] + ((7*s234)/16 + (s234/4 - s34/4)/eps - (7*s34)/16)*f[696] + 
    (s234/4 - s34/4)*f[697] + ((55*s234)/64 + ((11*s234)/48 + s34/48)/eps - 
      (11*s34)/64)*f[806] + ((-2*s234)/3 + (-1/4*s234 + s34/4)/eps + 
      (2*s34)/3)*f[863] + ((-7*s234)/16 + (-1/4*s234 + s34/4)/eps + 
      (11*s34)/16)*f[876] + (-1/4*s234 + s34/4)*f[877], 0, 0, 
   (-7*f[1])/24 + f[118]/4 + ((7*s234)/96 - (7*s34)/96)*f[517] + 
    (-1/16*s234 + s34/16)*f[548] + ((7*s234)/96 - (7*s34)/96)*f[603] + 
    (-1/16*s234 + s34/16)*f[609] + ((31*s234)/512 + (281*s34)/4608)*f[689] + 
    ((31*s234)/128 - (77*s34)/384)*f[690] + (-1/16*s234 + s34/16)*f[691] + 
    ((11*s234)/96 - (11*s34)/96)*f[695] + (-1/8*s234 + s34/8)*f[696] + 
    ((-11*s234)/96 - s34/96)*f[806] + (s234/8 - s34/8)*f[863] + 
    (s234/8 - s34/8)*f[876], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (1/(2*eps^2) + 1/(24*eps))*f[1] - f[118]/(2*eps) - f[188]/2 + 
    ((7*s234)/576 + ((-7*s234)/48 + (7*s34)/48)/eps - (7*s34)/576)*f[517] + 
    (-1/96*s234 + (s234/8 - s34/8)/eps + s34/96)*f[548] + 
    ((7*s234)/576 + ((-7*s234)/48 + (7*s34)/48)/eps - (7*s34)/576)*f[603] + 
    (-1/96*s234 + (s234/8 - s34/8)/eps + s34/96)*f[609] + 
    ((33083*s234)/82944 + ((-31*s234)/256 - (7*s34)/768)/eps - 
      (33083*s34)/82944 - (5*s34)/(48*eps^2))*f[689] + 
    ((-2351*s234)/6912 + ((-31*s234)/64 + (43*s34)/64)/eps + 
      (2351*s34)/6912 - s34/(4*eps^2))*f[690] + 
    (-1/96*s234 + (s234/8 - s34/8)/eps + s34/96)*f[691] + 
    ((3*s234)/8 - (3*s34)/8)*f[692] + 
    ((-11*s234)/48 + ((-11*s234)/48 + (11*s34)/48)/eps + (11*s34)/48)*
     f[695] + (-1/4*s234 + (s234/4 - s34/4)/eps + s34/4)*f[696] + 
    (s234/4 - s34/4)*f[697] + (s34/2 - (6*s34)/(13*eps))*f[757] + 
    ((11*s234)/48 + ((11*s234)/48 + s34/48)/eps - (11*s34)/48)*f[806] + 
    (s234 + ((6*s234)/13 - (6*s34)/13)/eps^2 + ((-37*s234)/26 + (25*s34)/26)/
       eps - s34/2)*f[843] + (s234/48 + (-1/4*s234 + s34/4)/eps - s34/48)*
     f[863] + (s234/4 + (-1/4*s234 + s34/4)/eps)*f[876] + 
    (-1/4*s234 + s34/4)*f[877], 0, 0, (-17/24 - 1/(4*eps))*f[1] + f[118]/4 + 
    ((7*s234)/96 - (7*s34)/96)*f[517] + (-1/16*s234 + s34/16)*f[548] + 
    ((7*s234)/96 - (7*s34)/96)*f[603] + (-1/16*s234 + s34/16)*f[609] + 
    ((31*s234)/512 + (227*s34)/1536 + (5*s34)/(96*eps))*f[689] + 
    ((31*s234)/128 + s34/128 + s34/(8*eps))*f[690] + 
    (-1/16*s234 + s34/16)*f[691] + ((11*s234)/96 - (11*s34)/96)*f[695] + 
    (-1/8*s234 + s34/8)*f[696] + (3*s34*f[757])/13 + 
    ((-11*s234)/96 - s34/96)*f[806] + 
    (s234/13 + ((-3*s234)/13 + (3*s34)/13)/eps + (2*s34)/13)*f[843] + 
    (s234/8 - s34/8)*f[863] + (s234/8 - s34/8)*f[876], 0, 
   f[1]/8 - (5*s34*f[689])/192 - (s34*f[690])/16 + 
    ((3*s234)/26 - (3*s34)/26)*f[843], 0, 0, 0, 0, 
   (-1/72 - 1/(6*eps))*f[1] + f[118]/6 + ((7*s234)/144 - (7*s34)/144)*
     f[517] + (-1/24*s234 + s34/24)*f[548] + ((7*s234)/144 - (7*s34)/144)*
     f[603] + (-1/24*s234 + s34/24)*f[609] + 
    ((31*s234)/768 + (7*s34)/2304 + (5*s34)/(144*eps))*f[689] + 
    ((31*s234)/192 - (43*s34)/192 + s34/(12*eps))*f[690] + 
    (-1/24*s234 + s34/24)*f[691] + ((11*s234)/144 - (11*s34)/144)*f[695] + 
    (-1/12*s234 + s34/12)*f[696] + (2*s34*f[757])/13 + 
    ((-11*s234)/144 - s34/144)*f[806] + 
    ((37*s234)/78 + ((-2*s234)/13 + (2*s34)/13)/eps - (25*s34)/78)*f[843] + 
    (s234/12 - s34/12)*f[863] + (s234/12 - s34/12)*f[876], 0, 
   f[1]/12 - (5*s34*f[689])/288 - (s34*f[690])/24 + 
    (s234/13 - s34/13)*f[843], 0, f[1]/24 - (5*s34*f[689])/576 - 
    (s34*f[690])/48 + (s234/26 - s34/26)*f[843], 
   (3977/1728 - eps^(-3) + 5/(6*eps^2) + 257/(288*eps))*f[1] + 
    (-143/144 - eps^(-2))*f[118] + (-11/4 - 3/(2*eps))*f[175] + 
    (-11/12 - eps^(-1))*f[188] + 
    ((-77*s234)/288 + ((7*s234)/288 - (7*s34)/288)/eps + 
      ((-7*s234)/24 + (7*s34)/24)/eps^2 + (77*s34)/288)*f[517] + 
    ((11*s234)/48 + (s234/4 - s34/4)/eps^2 + (-1/48*s234 + s34/48)/eps - 
      (11*s34)/48)*f[548] + ((-1864649*s234)/497664 + 
      ((97*s234)/1152 - (241*s34)/1152)/eps^2 + (1836131*s34)/497664 + 
      (5*s34)/(24*eps^3) + ((-147047*s234)/82944 + (106427*s34)/82944)/eps)*
     f[689] + ((-106333*s234)/41472 + ((-25*s234)/32 + (9*s34)/32)/eps^2 + 
      ((-5095*s234)/6912 + (5611*s34)/6912)/eps + (157999*s34)/41472 + 
      s34/(2*eps^3))*f[690] + ((11*s234)/18 + ((11*s234)/48 - (11*s34)/48)/
       eps - (11*s34)/18)*f[691] + ((-2*s234)/3 + (-1/4*s234 + s34/4)/eps + 
      (2*s34)/3)*f[692] + ((-15*s234)/13 + (15*s34)/13 + 
      ((-33*s234)/26 + (33*s34)/26)/eps + ((-18*s234)/13 + (18*s34)/13)/
       eps^2)*f[757] + ((4741*s234)/3456 + ((11*s234)/24 - (11*s34)/24)/eps + 
      ((11*s234)/24 + s34/24)/eps^2 - (4741*s34)/3456)*f[806] + 
    ((-349*s234)/234 + ((-4*s234)/13 + (4*s34)/13)/eps^2 + 
      ((-67*s234)/78 + (67*s34)/78)/eps + ((-12*s234)/13 + (12*s34)/13)/
       eps^3 + (349*s34)/234)*f[843] + 
    ((33*s234)/32 + ((35*s234)/48 + s34/48)/eps + (-1/2*s234 + s34/2)/eps^2 - 
      (11*s34)/32)*f[863] + ((-13*s234)/8 + ((-3*s234)/4 + (3*s34)/4)/eps + 
      (19*s34)/8)*f[864] + ((121*s234)/288 + s234/(2*eps) + 
      (-1/2*s234 + s34/2)/eps^2 - (121*s34)/288)*f[876] + 
    ((-23*s234)/24 + (-1/2*s234 + s34/2)/eps + (35*s34)/24)*f[877], 0, 0, 0, 
   (-13/32 + 1/(2*eps^2) + 1/(6*eps))*f[1] + (11/8 + 1/(2*eps))*f[118] + 
    f[175]/2 + f[188]/2 + ((7*s234)/18 + ((7*s234)/48 - (7*s34)/48)/eps - 
      (7*s34)/18)*f[517] + (-1/3*s234 + (-1/8*s234 + s34/8)/eps + s34/3)*
     f[548] + ((7*s234)/18 + ((7*s234)/48 - (7*s34)/48)/eps - (7*s34)/18)*
     f[603] + (-1/3*s234 + (-1/8*s234 + s34/8)/eps + s34/3)*f[609] + 
    ((43141*s234)/82944 + ((31*s234)/256 - (415*s34)/2304)/eps - 
      (19489*s34)/82944 - (5*s34)/(48*eps^2))*f[689] + 
    ((14417*s234)/6912 + ((31*s234)/64 - (101*s34)/192)/eps - 
      (15389*s34)/6912 - s34/(4*eps^2))*f[690] + 
    ((-9*s234)/16 + (-1/8*s234 + s34/8)/eps + (9*s34)/16)*f[691] + 
    (-1/8*s234 + s34/8)*f[692] + 
    ((55*s234)/64 + ((11*s234)/48 - (11*s34)/48)/eps - (55*s34)/64)*f[695] + 
    ((-7*s234)/16 + (-1/4*s234 + s34/4)/eps + (7*s34)/16)*f[696] + 
    (-1/4*s234 + s34/4)*f[697] + 
    ((-55*s234)/64 + ((-11*s234)/48 - s34/48)/eps + (11*s34)/64)*f[806] + 
    ((31*s234)/39 + ((6*s234)/13 - (6*s34)/13)/eps^2 + 
      ((3*s234)/13 - (3*s34)/13)/eps - (31*s34)/39)*f[843] + 
    ((7*s234)/16 + (s234/4 - s34/4)/eps - (11*s34)/16)*f[863] + 
    (s234/4 - s34/4)*f[864] + ((7*s234)/16 + (s234/4 - s34/4)/eps - 
      (11*s34)/16)*f[876] + (s234/4 - s34/4)*f[877], 0, 0, 
   f[1]/3 - f[118]/4 + ((-7*s234)/96 + (7*s34)/96)*f[517] + 
    (s234/16 - s34/16)*f[548] + ((-7*s234)/96 + (7*s34)/96)*f[603] + 
    (s234/16 - s34/16)*f[609] + ((-31*s234)/512 + (5*s34)/1536)*f[689] + 
    ((-31*s234)/128 + (7*s34)/128)*f[690] + (s234/16 - s34/16)*f[691] + 
    ((-11*s234)/96 + (11*s34)/96)*f[695] + (s234/8 - s34/8)*f[696] - 
    (3*s34*f[757])/13 + ((11*s234)/96 + s34/96)*f[806] + 
    ((-5*s234)/26 - s34/26)*f[843] + (-1/8*s234 + s34/8)*f[863] + 
    (-1/8*s234 + s34/8)*f[876], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (77/48 + 7/(12*eps))*f[1] + (-11/8 - 1/(2*eps))*f[118] - f[188]/2 + 
    ((-7*s234)/18 + ((-7*s234)/48 + (7*s34)/48)/eps + (7*s34)/18)*f[517] + 
    (s234/3 + (s234/8 - s34/8)/eps - s34/3)*f[548] + 
    ((-7*s234)/18 + ((-7*s234)/48 + (7*s34)/48)/eps + (7*s34)/18)*f[603] + 
    (s234/3 + (s234/8 - s34/8)/eps - s34/3)*f[609] + 
    ((2731*s234)/41472 + ((-31*s234)/256 - (281*s34)/2304)/eps - 
      (30451*s34)/41472)*f[689] + 
    ((-5779*s234)/3456 + ((-31*s234)/64 + (77*s34)/192)/eps + 
      (4987*s34)/3456)*f[690] + (s234/3 + (s234/8 - s34/8)/eps - s34/3)*
     f[691] + ((3*s234)/8 - (3*s34)/8)*f[692] + 
    ((-55*s234)/64 + ((-11*s234)/48 + (11*s34)/48)/eps + (55*s34)/64)*
     f[695] + ((7*s234)/16 + (s234/4 - s34/4)/eps - (7*s34)/16)*f[696] + 
    (s234/4 - s34/4)*f[697] + ((55*s234)/64 + ((11*s234)/48 + s34/48)/eps - 
      (11*s34)/64)*f[806] + ((-2*s234)/3 + (-1/4*s234 + s34/4)/eps + 
      (2*s34)/3)*f[863] + ((-7*s234)/16 + (-1/4*s234 + s34/4)/eps + 
      (11*s34)/16)*f[876] + (-1/4*s234 + s34/4)*f[877], 0, 0, 0, 0, 0, 0, 0, 
   0, (-17/24 - 1/(4*eps))*f[1] + f[118]/4 + ((7*s234)/96 - (7*s34)/96)*
     f[517] + (-1/16*s234 + s34/16)*f[548] + ((7*s234)/96 - (7*s34)/96)*
     f[603] + (-1/16*s234 + s34/16)*f[609] + 
    ((31*s234)/512 + (227*s34)/1536 + (5*s34)/(96*eps))*f[689] + 
    ((31*s234)/128 + s34/128 + s34/(8*eps))*f[690] + 
    (-1/16*s234 + s34/16)*f[691] + ((11*s234)/96 - (11*s34)/96)*f[695] + 
    (-1/8*s234 + s34/8)*f[696] + (3*s34*f[757])/13 + 
    ((-11*s234)/96 - s34/96)*f[806] + 
    (s234/13 + ((-3*s234)/13 + (3*s34)/13)/eps + (2*s34)/13)*f[843] + 
    (s234/8 - s34/8)*f[863] + (s234/8 - s34/8)*f[876], 0, 0, 0, 
   f[1]/12 - (5*s34*f[689])/288 - (s34*f[690])/24 + 
    (s234/13 - s34/13)*f[843], (-2707/576 + 1/(4*eps^2) - 2/(3*eps))*f[1] + 
    (11/8 + eps^(-1))*f[118] + (5*f[175])/4 + f[188] + 
    ((217*s234)/576 + ((7*s234)/24 - (7*s34)/24)/eps - (217*s34)/576)*
     f[517] + ((-31*s234)/96 + (-1/4*s234 + s34/4)/eps + (31*s34)/96)*
     f[548] + ((226285*s234)/165888 + ((-97*s234)/1152 + (95*s34)/384)/eps + 
      (53063*s34)/165888 - (5*s34)/(96*eps^2))*f[689] + 
    ((22181*s234)/13824 + ((25*s234)/32 - (47*s34)/96)/eps - 
      (6401*s34)/13824 - s34/(8*eps^2))*f[690] + 
    ((-11*s234)/96 + (11*s34)/96)*f[691] + (s234/8 - s34/8)*f[692] + 
    ((165*s234)/52 + ((18*s234)/13 - (12*s34)/13)/eps - (191*s34)/52)*
     f[757] + ((-209*s234)/192 + ((-11*s234)/24 - s34/24)/eps + (77*s34)/192)*
     f[806] + ((-3*s234)/4 + ((21*s234)/13 - (15*s34)/13)/eps + 
      ((3*s234)/13 - (3*s34)/13)/eps^2 + s34/4)*f[843] + 
    ((7*s234)/96 + (s234/2 - s34/2)/eps - (67*s34)/96)*f[863] + 
    ((5*s234)/8 - (5*s34)/8)*f[864] + ((3*s234)/16 + (s234/2 - s34/2)/eps - 
      (11*s34)/16)*f[876] + (s234/2 - s34/2)*f[877], 0, 0, 
   f[1]/3 - f[118]/4 + ((-7*s234)/96 + (7*s34)/96)*f[517] + 
    (s234/16 - s34/16)*f[548] + ((-7*s234)/96 + (7*s34)/96)*f[603] + 
    (s234/16 - s34/16)*f[609] + ((-31*s234)/512 + (5*s34)/1536)*f[689] + 
    ((-31*s234)/128 + (7*s34)/128)*f[690] + (s234/16 - s34/16)*f[691] + 
    ((-11*s234)/96 + (11*s34)/96)*f[695] + (s234/8 - s34/8)*f[696] - 
    (3*s34*f[757])/13 + ((11*s234)/96 + s34/96)*f[806] + 
    ((-5*s234)/26 - s34/26)*f[843] + (-1/8*s234 + s34/8)*f[863] + 
    (-1/8*s234 + s34/8)*f[876], 0, -1/8*f[1] + (5*s34*f[689])/192 + 
    (s34*f[690])/16 + ((-3*s234)/26 + (3*s34)/26)*f[843], 0, 0, 0, 0, 
   (-7*f[1])/24 + f[118]/4 + ((7*s234)/96 - (7*s34)/96)*f[517] + 
    (-1/16*s234 + s34/16)*f[548] + ((7*s234)/96 - (7*s34)/96)*f[603] + 
    (-1/16*s234 + s34/16)*f[609] + ((31*s234)/512 + (281*s34)/4608)*f[689] + 
    ((31*s234)/128 - (77*s34)/384)*f[690] + (-1/16*s234 + s34/16)*f[691] + 
    ((11*s234)/96 - (11*s34)/96)*f[695] + (-1/8*s234 + s34/8)*f[696] + 
    ((-11*s234)/96 - s34/96)*f[806] + (s234/8 - s34/8)*f[863] + 
    (s234/8 - s34/8)*f[876], 0, 0, 0, f[1]/8 - (5*s34*f[689])/192 - 
    (s34*f[690])/16 + ((3*s234)/26 - (3*s34)/26)*f[843], 
   (7*f[1])/6 - (2*f[118])/3 + ((-7*s234)/36 + (7*s34)/36)*f[517] + 
    (s234/6 - s34/6)*f[548] + ((97*s234)/1728 - (587*s34)/1728)*f[689] + 
    ((-25*s234)/48 + s34/144)*f[690] + ((-12*s234)/13 + (7*s34)/13)*f[757] + 
    ((11*s234)/36 + s34/36)*f[806] + ((-25*s234)/39 + (10*s34)/39)*f[843] + 
    (-1/3*s234 + s34/3)*f[863] + (-1/3*s234 + s34/3)*f[876], 0, 0, 0, 0, 
   -1/16*f[1] + (5*s34*f[689])/384 + (s34*f[690])/32 + 
    ((-3*s234)/52 + (3*s34)/52)*f[843], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-59/144 - 1/(16*eps))*f[1] - f[175]/6 + 
    ((-16201*s234)/82944 + (20257*s34)/82944 + (43*s34)/(1152*eps))*f[689] + 
    ((-953*s234)/6912 + (2801*s34)/6912 - s34/(96*eps))*f[690] + 
    ((11*s234)/144 - (11*s34)/144)*f[691] + (-1/12*s234 + s34/12)*f[692] + 
    (s34/12 - s34/(13*eps))*f[757] + 
    ((-341*s234)/936 + ((-7*s234)/52 + (3*s34)/52)/eps + (419*s34)/936)*
     f[843] + ((11*s234)/144 + s34/144)*f[863] + (-1/12*s234 + s34/12)*
     f[864], 0, 0, (-1/24 - 1/(24*eps))*f[1] + ((7*s234)/144 - (7*s34)/144)*
     f[603] + (-1/24*s234 + s34/24)*f[609] + 
    ((47*s234)/864 - (121*s34)/1728 + (5*s34)/(576*eps))*f[689] + 
    (s234/32 + s34/32 + s34/(48*eps))*f[690] + (-1/24*s234 + s34/24)*f[691] + 
    ((11*s234)/144 - (11*s34)/144)*f[695] + (-1/12*s234 + s34/12)*f[696] + 
    ((-3*s234)/13 + (9*s34)/26)*f[757] + 
    (-1/26*s234 + (-1/26*s234 + s34/26)/eps + (2*s34)/13)*f[843], 0, 
   (5*f[1])/48 - (25*s34*f[689])/1152 - (5*s34*f[690])/96 + 
    ((5*s234)/52 - (5*s34)/52)*f[843], 0, 0, 0, 0, 
   (5/48 + 1/(12*eps))*f[1] - f[118]/6 + ((-7*s234)/144 + (7*s34)/144)*
     f[517] + (s234/24 - s34/24)*f[548] + ((-7*s234)/144 + (7*s34)/144)*
     f[603] + (s234/24 - s34/24)*f[609] + 
    ((-31*s234)/768 - (151*s34)/6912 - (5*s34)/(288*eps))*f[689] + 
    ((-31*s234)/192 + (103*s34)/576 - s34/(24*eps))*f[690] + 
    (s234/24 - s34/24)*f[691] + ((-11*s234)/144 + (11*s34)/144)*f[695] + 
    (s234/12 - s34/12)*f[696] - (s34*f[757])/13 + ((11*s234)/144 + s34/144)*
     f[806] + ((-37*s234)/156 + (s234/13 - s34/13)/eps + (25*s34)/156)*
     f[843] + (-1/12*s234 + s34/12)*f[863] + (-1/12*s234 + s34/12)*f[876], 0, 
   -1/24*f[1] + (5*s34*f[689])/576 + (s34*f[690])/48 + 
    (-1/26*s234 + s34/26)*f[843], 0, -1/12*f[1] + (5*s34*f[689])/288 + 
    (s34*f[690])/24 + (-1/13*s234 + s34/13)*f[843], 
   (-23/72 - 1/(24*eps))*f[1] + f[118]/6 + ((7*s234)/144 - (7*s34)/144)*
     f[517] + (-1/24*s234 + s34/24)*f[548] + 
    ((-97*s234)/6912 + (223*s34)/2304 + (5*s34)/(576*eps))*f[689] + 
    ((25*s234)/192 + s34/576 + s34/(48*eps))*f[690] + 
    ((3*s234)/13 - (3*s34)/26)*f[757] + ((-11*s234)/144 - s34/144)*f[806] + 
    ((5*s234)/26 + (-1/26*s234 + s34/26)/eps - s34/13)*f[843] + 
    (s234/12 - s34/12)*f[863] + (s234/12 - s34/12)*f[876], 0, 0, 0, 
   -1/24*f[1] + (5*s34*f[689])/576 + (s34*f[690])/48 + 
    (-1/26*s234 + s34/26)*f[843], (5*f[1])/48 - (25*s34*f[689])/1152 - 
    (5*s34*f[690])/96 + ((5*s234)/52 - (5*s34)/52)*f[843], 0, 0, 0, 0, 0, 0, 
   0, (-19*f[1])/480 + (19*s34*f[689])/2304 + (19*s34*f[690])/960 + 
    ((-19*s234)/520 + (19*s34)/520)*f[843], 
   (1/(2*eps^2) - 13/(24*eps))*f[1] + 
    ((-5*s34)/(48*eps^2) + (65*s34)/(576*eps))*f[689] + 
    (-1/4*s34/eps^2 + (13*s34)/(48*eps))*f[690] + (s34/2 - (6*s34)/(13*eps))*
     f[757] + (s234 + ((6*s234)/13 - (6*s34)/13)/eps^2 + 
      ((-37*s234)/26 + (25*s34)/26)/eps - s34/2)*f[843], 0, 0, 
   (-5/12 - 1/(4*eps))*f[1] + ((25*s34)/288 + (5*s34)/(96*eps))*f[689] + 
    ((5*s34)/24 + s34/(8*eps))*f[690] + (3*s34*f[757])/13 + 
    (s234/13 + ((-3*s234)/13 + (3*s34)/13)/eps + (2*s34)/13)*f[843], 0, 
   f[1]/8 - (5*s34*f[689])/192 - (s34*f[690])/16 + 
    ((3*s234)/26 - (3*s34)/26)*f[843], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-5/12 - 1/(4*eps))*f[1] + ((25*s34)/288 + (5*s34)/(96*eps))*f[689] + 
    ((5*s34)/24 + s34/(8*eps))*f[690] + (3*s34*f[757])/13 + 
    (s234/13 + ((-3*s234)/13 + (3*s34)/13)/eps + (2*s34)/13)*f[843], 0, 0, 0, 
   0, f[1]/8 - (5*s34*f[689])/192 - (s34*f[690])/16 + 
    ((3*s234)/26 - (3*s34)/26)*f[843], 0, 0, 0, 0, 0, 0, 0, 
   -1/24*f[1] + (5*s34*f[689])/576 + (s34*f[690])/48 + 
    (-1/26*s234 + s34/26)*f[843], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (-17/9 - 1/(3*eps))*f[1] + ((253*s34)/216 + (5*s34)/(72*eps))*
     f[689] + ((-7*s34)/18 + s34/(6*eps))*f[690] - (28*s34*f[757])/13 + 
    ((-140*s234)/39 + ((-4*s234)/13 + (4*s34)/13)/eps + (56*s34)/39)*f[843], 
   0, (7*f[1])/6 - (35*s34*f[689])/144 - (7*s34*f[690])/12 + 
    ((14*s234)/13 - (14*s34)/13)*f[843], 0, (7*f[1])/3 - (35*s34*f[689])/72 - 
    (7*s34*f[690])/6 + ((28*s234)/13 - (28*s34)/13)*f[843], 
   (7*f[1])/6 - (35*s34*f[689])/144 - (7*s34*f[690])/12 + 
    ((14*s234)/13 - (14*s34)/13)*f[843], 0, 0, 0, 0, 0, 0, 
   (-13/24 + 1/(2*eps))*f[1] + ((65*s34)/576 - (5*s34)/(48*eps))*f[689] + 
    ((13*s34)/48 - s34/(4*eps))*f[690] - (6*s34*f[757])/13 + 
    ((-37*s234)/26 + ((6*s234)/13 - (6*s34)/13)/eps + (25*s34)/26)*f[843], 0, 
   -1/4*f[1] + (5*s34*f[689])/96 + (s34*f[690])/8 + 
    ((-3*s234)/13 + (3*s34)/13)*f[843], 0, 0, -1/4*f[1] + (5*s34*f[689])/96 + 
    (s34*f[690])/8 + ((-3*s234)/13 + (3*s34)/13)*f[843], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, f[1]/2 - (5*s34*f[689])/48 - (s34*f[690])/4 + 
    ((6*s234)/13 - (6*s34)/13)*f[843], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(4235/864 + eps^(-4) + 7/(12*eps^3) - 953/(576*eps))*f[259] + 
    (11/6 + eps^(-2) + 11/(12*eps))*f[261] + 
    ((-160109*s23)/41472 - s23/(2*eps^4))*f[689] + 
    ((965*s23)/864 - s23/(2*eps^3))*f[690] + ((-143*s23)/288 - s23/(2*eps^2))*
     f[691] + ((-11*s23)/24 - s23/(2*eps))*f[692], 0, 0, 0, 0, 
   (2267/3456 - eps^(-3))*f[259] - (11*f[261])/8 + 
    (143/144 + eps^(-2))*f[265] + (11/12 + eps^(-1))*f[266] + 
    (s23*f[689])/(2*eps^3) - (s23*f[695])/(2*eps^2) - (s23*f[696])/(2*eps) - 
    (s23*f[697])/2, 0, 0, 0, (-511/192 + 1/(4*eps^2) + 1/(6*eps))*f[259] - 
    f[261]/4 + (-11/8 - eps^(-1))*f[265] - f[266] + 
    ((497*s23)/576 - s23/(8*eps^2) - (5*s23)/(32*eps))*f[689] + 
    ((77*s23)/96 + s23/(8*eps))*f[690] + (s23*f[691])/8 + 
    ((11*s23)/16 + s23/(2*eps))*f[695] + (s23*f[696])/2 + 
    (s23/2 - (6*s23)/(13*eps))*f[757], 0, 0, (11*f[259])/18 + (2*f[265])/3 - 
    (67*s23*f[689])/288 - (s23*f[690])/8 - (s23*f[695])/3 + 
    (5*s23*f[757])/13, 0, -1/16*f[259] + (s23*f[689])/32, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (187/384 - 1/(3*eps^2) + 257/(288*eps))*f[259] + 
    (-11/8 - 3/(2*eps))*f[261] + (-143/144 - eps^(-2))*f[265] + 
    (-11/12 - eps^(-1))*f[266] + ((2317*s23)/2304 - s23/(8*eps^2) - 
      (41*s23)/(288*eps))*f[689] + ((-83*s23)/144 + s23/(2*eps^2) - 
      (25*s23)/(48*eps))*f[690] + ((11*s23)/16 + (3*s23)/(4*eps))*f[691] + 
    (3*s23*f[692])/4 + (s23*f[695])/(2*eps^2) + (s23*f[696])/(2*eps) + 
    (s23*f[697])/2, 0, 0, 0, (7/576 + 1/(6*eps))*f[259] + (3*f[261])/4 + 
    (11/8 + 1/(2*eps))*f[265] + f[266]/2 + ((35*s23)/144 + s23/(16*eps))*
     f[689] + ((-41*s23)/96 - s23/(4*eps))*f[690] - (3*s23*f[691])/8 + 
    ((-11*s23)/16 - s23/(4*eps))*f[695] - (s23*f[696])/4, 0, 0, 
   -1/12*f[259] - f[265]/4 - (s23*f[689])/32 + (s23*f[690])/8 + 
    (s23*f[695])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-257/576 + 1/(2*eps^2) - 3/(8*eps))*f[259] + (3*f[261])/4 + 
    f[265]/(2*eps) + f[266]/2 + ((41*s23)/576 - s23/(4*eps^2) + s23/(3*eps))*
     f[689] + ((25*s23)/96 - s23/(4*eps))*f[690] - (3*s23*f[691])/8 - 
    (s23*f[695])/(4*eps) - (s23*f[696])/4 + (-1/2*s23 + (6*s23)/(13*eps))*
     f[757], 0, 0, (-1/2 - 1/(4*eps))*f[259] - f[265]/4 + 
    ((17*s23)/96 + s23/(8*eps))*f[689] + (s23*f[690])/8 + (s23*f[695])/8 - 
    (3*s23*f[757])/13, 0, f[259]/8 - (s23*f[689])/16, 0, 0, 0, 0, 
   (1/8 - 1/(6*eps))*f[259] - f[265]/6 + (-1/9*s23 + s23/(12*eps))*f[689] + 
    (s23*f[690])/12 + (s23*f[695])/12 - (2*s23*f[757])/13, 0, 
   f[259]/12 - (s23*f[689])/24, 0, f[259]/24 - (s23*f[689])/48, 
   (-95/96 - eps^(-3) - 5/(6*eps^2) - 257/(288*eps))*f[259] + 
    (-11/6 - 1/(2*eps))*f[261] + ((7189*s23)/6912 + s23/(2*eps^3) + 
      s23/(8*eps^2) + (41*s23)/(288*eps))*f[689] + 
    ((-65*s23)/288 + s23/(2*eps^2) + (25*s23)/(48*eps))*f[690] + 
    ((11*s23)/16 + s23/(4*eps))*f[691] + (s23*f[692])/4, 0, 0, 0, 
   (683/576 + 1/(2*eps^2) + 7/(12*eps))*f[259] - f[261]/4 + 
    (-11/8 - 1/(2*eps))*f[265] - f[266]/2 + 
    ((-17*s23)/24 - s23/(4*eps^2) - (7*s23)/(24*eps))*f[689] + 
    (19*s23*f[690])/96 + (s23*f[691])/8 + ((11*s23)/16 + s23/(4*eps))*
     f[695] + (s23*f[696])/4, 0, 0, f[259]/8 + f[265]/4 - (s23*f[689])/16 - 
    (s23*f[695])/8 + (3*s23*f[757])/13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (7/576 + 1/(6*eps))*f[259] + (3*f[261])/4 + (11/8 + 1/(2*eps))*f[265] + 
    f[266]/2 + ((35*s23)/144 + s23/(16*eps))*f[689] + 
    ((-41*s23)/96 - s23/(4*eps))*f[690] - (3*s23*f[691])/8 + 
    ((-11*s23)/16 - s23/(4*eps))*f[695] - (s23*f[696])/4, 0, 0, 0, 0, 0, 0, 
   0, 0, (-1/2 - 1/(4*eps))*f[259] - f[265]/4 + ((17*s23)/96 + s23/(8*eps))*
     f[689] + (s23*f[690])/8 + (s23*f[695])/8 - (3*s23*f[757])/13, 0, 0, 0, 
   f[259]/12 - (s23*f[689])/24, (-359/576 + 1/(4*eps^2) + eps^(-1))*f[259] + 
    f[261]/4 + ((79*s23)/144 - s23/(8*eps^2) - (9*s23)/(32*eps))*f[689] + 
    ((-13*s23)/32 - (3*s23)/(8*eps))*f[690] - (s23*f[691])/8 + 
    (s23/2 - (6*s23)/(13*eps))*f[757], 0, 0, f[259]/8 + f[265]/4 - 
    (s23*f[689])/16 - (s23*f[695])/8 + (3*s23*f[757])/13, 0, 
   -1/8*f[259] + (s23*f[689])/16, 0, 0, 0, 0, -1/12*f[259] - f[265]/4 - 
    (s23*f[689])/32 + (s23*f[690])/8 + (s23*f[695])/8, 0, 0, 0, 
   f[259]/8 - (s23*f[689])/16, f[259]/18 - (43*s23*f[689])/288 + 
    (5*s23*f[690])/24 + (5*s23*f[757])/13, 0, 0, 0, 0, 
   -1/16*f[259] + (s23*f[689])/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-59/144 - 1/(16*eps))*f[259] - f[261]/6 + ((139*s23)/576 + s23/(144*eps))*
     f[689] + (-1/16*s23 + s23/(24*eps))*f[690] + (s23*f[691])/12 + 
    (-1/12*s23 + s23/(13*eps))*f[757], 0, 0, (-13/72 - 1/(24*eps))*f[259] - 
    f[265]/6 + ((19*s23)/288 + s23/(48*eps))*f[689] + (s23*f[690])/24 + 
    (s23*f[695])/12 - (3*s23*f[757])/26, 0, (5*f[259])/48 - 
    (5*s23*f[689])/96, 0, 0, 0, 0, (-5/144 + 1/(12*eps))*f[259] + f[265]/6 + 
    ((19*s23)/288 - s23/(24*eps))*f[689] - (s23*f[690])/12 - 
    (s23*f[695])/12 + (s23*f[757])/13, 0, -1/24*f[259] + (s23*f[689])/48, 0, 
   -1/12*f[259] + (s23*f[689])/24, (-1/24 - 1/(24*eps))*f[259] + 
    ((13*s23)/288 + s23/(48*eps))*f[689] - (s23*f[690])/24 - 
    (3*s23*f[757])/26, 0, 0, 0, -1/24*f[259] + (s23*f[689])/48, 
   (5*f[259])/48 - (5*s23*f[689])/96, 0, 0, 0, 0, 0, 0, 0, 
   (-19*f[259])/480 + (19*s23*f[689])/960, 
   (1/(2*eps^2) - 13/(24*eps))*f[259] + (-1/4*s23/eps^2 + (13*s23)/(48*eps))*
     f[689] + (-1/2*s23 + (6*s23)/(13*eps))*f[757], 0, 0, 
   (-5/12 - 1/(4*eps))*f[259] + ((5*s23)/24 + s23/(8*eps))*f[689] - 
    (3*s23*f[757])/13, 0, f[259]/8 - (s23*f[689])/16, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (-5/12 - 1/(4*eps))*f[259] + ((5*s23)/24 + s23/(8*eps))*f[689] - 
    (3*s23*f[757])/13, 0, 0, 0, 0, f[259]/8 - (s23*f[689])/16, 0, 0, 0, 0, 0, 
   0, 0, -1/24*f[259] + (s23*f[689])/48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-17/9 - 1/(3*eps))*f[259] + (s23/6 + s23/(6*eps))*f[689] + 
    (4*s23*f[690])/3 + (28*s23*f[757])/13, 0, 
   (7*f[259])/6 - (7*s23*f[689])/12, 0, (7*f[259])/3 - (7*s23*f[689])/6, 
   (7*f[259])/6 - (7*s23*f[689])/12, 0, 0, 0, 0, 0, 0, 
   (-13/24 + 1/(2*eps))*f[259] + ((13*s23)/48 - s23/(4*eps))*f[689] + 
    (6*s23*f[757])/13, 0, -1/4*f[259] + (s23*f[689])/8, 0, 0, 
   -1/4*f[259] + (s23*f[689])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[259]/2 - (s23*f[689])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-4235/432 - 2/eps^4 - 7/(6*eps^3) + 953/(288*eps))*f[259] + 
    (-11/6 - eps^(-2) - 11/(12*eps))*f[261] + 
    (-11/6 - eps^(-2) - 11/(12*eps))*f[433] + 
    ((754171*s23)/165888 + (17*s23)/(24*eps^4) + (119*s23)/(288*eps^3))*
     f[689] + ((44363*s23)/13824 + s23/(2*eps^4) + (7*s23)/(24*eps^3))*
     f[690] + ((143*s23)/288 + s23/(2*eps^2))*f[691] + 
    ((11*s23)/24 + s23/(2*eps))*f[692] + ((143*s23)/288 + s23/(2*eps^2))*
     f[863] + ((11*s23)/24 + s23/(2*eps))*f[864], 0, 0, 0, 0, 
   (1153/3456 + 2/eps^3 + 5/(6*eps^2) + 257/(288*eps))*f[259] + 
    (11*f[261])/8 + (-143/144 - eps^(-2))*f[265] + 
    (-11/12 - eps^(-1))*f[266] + (11/6 + 1/(2*eps))*f[433] + 
    ((-2275*s23)/9216 - (17*s23)/(24*eps^3) - (67*s23)/(144*eps^2) - 
      (3385*s23)/(6912*eps))*f[689] + ((-871*s23)/768 - s23/(2*eps^3) + 
      s23/(12*eps^2) + (43*s23)/(576*eps))*f[690] + (s23*f[695])/(2*eps^2) + 
    (s23*f[696])/(2*eps) + (s23*f[697])/2 + ((-11*s23)/16 - s23/(4*eps))*
     f[863] - (s23*f[864])/4, 0, 0, 0, 
   (473/144 - 1/(2*eps^2) - 7/(6*eps))*f[259] + f[261]/4 + 
    (11/8 + eps^(-1))*f[265] + f[266] - f[433]/4 + 
    ((-10447*s23)/13824 + (17*s23)/(96*eps^2) + (7*s23)/(12*eps))*f[689] + 
    ((-1751*s23)/1152 + s23/(8*eps^2))*f[690] - (s23*f[691])/8 + 
    ((-11*s23)/16 - s23/(2*eps))*f[695] - (s23*f[696])/2 + 
    (s23/2 - (6*s23)/(13*eps))*f[843] + (s23*f[863])/8, 0, 0, 
   (-2*f[259])/3 - (2*f[265])/3 + (53*s23*f[689])/432 + (13*s23*f[690])/36 + 
    (s23*f[695])/3 + (5*s23*f[843])/13, 0, f[259]/8 - (17*s23*f[689])/384 - 
    (s23*f[690])/32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2321/3456 + 3/(2*eps^2) - 257/(288*eps))*f[259] + 
    (11/8 + 3/(2*eps))*f[261] + (143/144 + eps^(-2))*f[265] + 
    (11/12 + eps^(-1))*f[266] + (-143/144 - eps^(-2))*f[376] + 
    (-11/12 - eps^(-1))*f[446] + ((-2317*s23)/2304 - (13*s23)/(36*eps^2) + 
      (41*s23)/(288*eps))*f[689] + ((83*s23)/144 - (2*s23)/(3*eps^2) + 
      (25*s23)/(48*eps))*f[690] + ((-11*s23)/16 - (3*s23)/(4*eps))*f[691] - 
    (3*s23*f[692])/4 - (s23*f[695])/(2*eps^2) - (s23*f[696])/(2*eps) - 
    (s23*f[697])/2 + (s23*f[806])/(2*eps^2) + (s23*f[876])/(2*eps) + 
    (s23*f[877])/2, 0, 0, 0, (-931/576 - 3/(4*eps))*f[259] - (3*f[261])/4 + 
    (-11/8 - 1/(2*eps))*f[265] - f[266]/2 + (11/8 + 1/(2*eps))*f[376] + 
    f[446]/2 + ((245*s23)/576 + (13*s23)/(72*eps))*f[689] + 
    ((21*s23)/32 + s23/(3*eps))*f[690] + (3*s23*f[691])/8 + 
    ((11*s23)/16 + s23/(4*eps))*f[695] + (s23*f[696])/4 + 
    ((-11*s23)/16 - s23/(4*eps))*f[806] - (s23*f[876])/4, 0, 0, 
   (3*f[259])/8 + f[265]/4 - f[376]/4 - (13*s23*f[689])/144 - 
    (s23*f[690])/6 - (s23*f[695])/8 + (s23*f[806])/8, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (257/576 - eps^(-2) + 1/(3*eps))*f[259] - (3*f[261])/4 - 
    f[265]/(2*eps) - f[266]/2 + f[376]/(2*eps) + f[446]/2 + 
    ((-41*s23)/576 + (17*s23)/(48*eps^2) - (13*s23)/(64*eps))*f[689] + 
    ((-25*s23)/96 + s23/(4*eps^2) + s23/(16*eps))*f[690] + (3*s23*f[691])/8 + 
    (s23*f[695])/(4*eps) + (s23*f[696])/4 - (s23*f[806])/(4*eps) + 
    (-1/2*s23 + (6*s23)/(13*eps))*f[843] - (s23*f[876])/4, 0, 0, 
   (29/24 + 1/(2*eps))*f[259] + f[265]/4 - f[376]/4 + 
    ((-37*s23)/96 - (17*s23)/(96*eps))*f[689] + ((-3*s23)/8 - s23/(8*eps))*
     f[690] - (s23*f[695])/8 + (s23*f[806])/8 - (3*s23*f[843])/13, 0, 
   -1/4*f[259] + (17*s23*f[689])/192 + (s23*f[690])/16, 0, 0, 0, 0, 
   (-1/9 + 1/(3*eps))*f[259] + f[265]/6 - f[376]/6 + 
    ((13*s23)/192 - (17*s23)/(144*eps))*f[689] + (-1/48*s23 - s23/(12*eps))*
     f[690] - (s23*f[695])/12 + (s23*f[806])/12 - (2*s23*f[843])/13, 0, 
   -1/6*f[259] + (17*s23*f[689])/288 + (s23*f[690])/24, 0, 
   -1/12*f[259] + (17*s23*f[689])/576 + (s23*f[690])/48, 
   (-2267/1728 + 2/eps^3)*f[259] + (11/6 + 1/(2*eps))*f[261] + 
    (143/144 + eps^(-2))*f[376] + (11/4 + 3/(2*eps))*f[433] + 
    (11/12 + eps^(-1))*f[446] + ((-81515*s23)/82944 - (17*s23)/(24*eps^3) + 
      (2401*s23)/(6912*eps))*f[689] + ((-7051*s23)/6912 - s23/(2*eps^3) - 
      (343*s23)/(576*eps))*f[690] + ((-11*s23)/16 - s23/(4*eps))*f[691] - 
    (s23*f[692])/4 - (s23*f[806])/(2*eps^2) + 
    ((-11*s23)/16 - (3*s23)/(4*eps))*f[863] - (3*s23*f[864])/4 - 
    (s23*f[876])/(2*eps) - (s23*f[877])/2, 0, 0, 0, 
   (-449/576 - eps^(-2) - 3/(4*eps))*f[259] + f[261]/4 + 
    (11/8 + 1/(2*eps))*f[265] + f[266]/2 + (-11/8 - 1/(2*eps))*f[376] - 
    f[433]/2 - f[446]/2 + ((325*s23)/768 + (17*s23)/(48*eps^2) + 
      (101*s23)/(288*eps))*f[689] + ((-11*s23)/192 + s23/(4*eps^2) + 
      s23/(24*eps))*f[690] - (s23*f[691])/8 + ((-11*s23)/16 - s23/(4*eps))*
     f[695] - (s23*f[696])/4 + ((11*s23)/16 + s23/(4*eps))*f[806] + 
    (s23*f[863])/4 + (s23*f[876])/4, 0, 0, (-11*f[259])/24 - f[265]/4 + 
    f[376]/4 + (23*s23*f[689])/192 + (3*s23*f[690])/16 + (s23*f[695])/8 - 
    (s23*f[806])/8 + (3*s23*f[843])/13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-931/576 - 3/(4*eps))*f[259] - (3*f[261])/4 + 
    (-11/8 - 1/(2*eps))*f[265] - f[266]/2 + (11/8 + 1/(2*eps))*f[376] + 
    f[446]/2 + ((245*s23)/576 + (13*s23)/(72*eps))*f[689] + 
    ((21*s23)/32 + s23/(3*eps))*f[690] + (3*s23*f[691])/8 + 
    ((11*s23)/16 + s23/(4*eps))*f[695] + (s23*f[696])/4 + 
    ((-11*s23)/16 - s23/(4*eps))*f[806] - (s23*f[876])/4, 0, 0, 0, 0, 0, 0, 
   0, 0, (29/24 + 1/(2*eps))*f[259] + f[265]/4 - f[376]/4 + 
    ((-37*s23)/96 - (17*s23)/(96*eps))*f[689] + ((-3*s23)/8 - s23/(8*eps))*
     f[690] - (s23*f[695])/8 + (s23*f[806])/8 - (3*s23*f[843])/13, 0, 0, 0, 
   -1/6*f[259] + (17*s23*f[689])/288 + (s23*f[690])/24, 
   (511/96 - 1/(2*eps^2) - 1/(3*eps))*f[259] - f[261]/4 + 
    (-11/8 - eps^(-1))*f[376] - (5*f[433])/4 - f[446] + 
    ((-30863*s23)/13824 + (17*s23)/(96*eps^2) + (17*s23)/(144*eps))*f[689] + 
    ((-847*s23)/1152 + s23/(8*eps^2) + s23/(12*eps))*f[690] + 
    (s23*f[691])/8 + ((11*s23)/16 + s23/(2*eps))*f[806] + 
    (s23/2 - (6*s23)/(13*eps))*f[843] + (5*s23*f[863])/8 + (s23*f[876])/2, 0, 
   0, (-11*f[259])/24 - f[265]/4 + f[376]/4 + (23*s23*f[689])/192 + 
    (3*s23*f[690])/16 + (s23*f[695])/8 - (s23*f[806])/8 + (3*s23*f[843])/13, 
   0, f[259]/4 - (17*s23*f[689])/192 - (s23*f[690])/16, 0, 0, 0, 0, 
   (3*f[259])/8 + f[265]/4 - f[376]/4 - (13*s23*f[689])/144 - 
    (s23*f[690])/6 - (s23*f[695])/8 + (s23*f[806])/8, 0, 0, 0, 
   -1/4*f[259] + (17*s23*f[689])/192 + (s23*f[690])/16, 
   (-11*f[259])/9 + (2*f[376])/3 + (187*s23*f[689])/432 + 
    (11*s23*f[690])/36 - (s23*f[806])/3 + (5*s23*f[843])/13, 0, 0, 0, 0, 
   f[259]/8 - (17*s23*f[689])/384 - (s23*f[690])/32, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (59/72 + 1/(8*eps))*f[259] + f[261]/6 + f[433]/6 + 
    ((-1003*s23)/3456 - (17*s23)/(384*eps))*f[689] + 
    ((-59*s23)/288 - s23/(32*eps))*f[690] - (s23*f[691])/12 + 
    (-1/12*s23 + s23/(13*eps))*f[843] - (s23*f[863])/12, 0, 0, 
   (2/9 + 1/(12*eps))*f[259] + f[265]/6 + 
    ((-29*s23)/576 - (17*s23)/(576*eps))*f[689] + 
    ((-5*s23)/48 - s23/(48*eps))*f[690] - (s23*f[695])/12 - 
    (3*s23*f[843])/26, 0, (-5*f[259])/24 + (85*s23*f[689])/1152 + 
    (5*s23*f[690])/96, 0, 0, 0, 0, (-5/72 - 1/(6*eps))*f[259] - f[265]/6 + 
    f[376]/6 + ((-13*s23)/3456 + (17*s23)/(288*eps))*f[689] + 
    ((19*s23)/288 + s23/(24*eps))*f[690] + (s23*f[695])/12 - 
    (s23*f[806])/12 + (s23*f[843])/13, 0, f[259]/12 - (17*s23*f[689])/576 - 
    (s23*f[690])/48, 0, f[259]/6 - (17*s23*f[689])/288 - (s23*f[690])/24, 
   (13/36 + 1/(12*eps))*f[259] - f[376]/6 + 
    ((-221*s23)/1728 - (17*s23)/(576*eps))*f[689] + 
    ((-13*s23)/144 - s23/(48*eps))*f[690] + (s23*f[806])/12 - 
    (3*s23*f[843])/26, 0, 0, 0, f[259]/12 - (17*s23*f[689])/576 - 
    (s23*f[690])/48, (-5*f[259])/24 + (85*s23*f[689])/1152 + 
    (5*s23*f[690])/96, 0, 0, 0, 0, 0, 0, 0, (19*f[259])/240 - 
    (323*s23*f[689])/11520 - (19*s23*f[690])/960, 
   (-eps^(-2) + 13/(12*eps))*f[259] + 
    ((17*s23)/(48*eps^2) - (221*s23)/(576*eps))*f[689] + 
    (s23/(4*eps^2) - (13*s23)/(48*eps))*f[690] + 
    (-1/2*s23 + (6*s23)/(13*eps))*f[843], 0, 0, (5/6 + 1/(2*eps))*f[259] + 
    ((-85*s23)/288 - (17*s23)/(96*eps))*f[689] + ((-5*s23)/24 - s23/(8*eps))*
     f[690] - (3*s23*f[843])/13, 0, -1/4*f[259] + (17*s23*f[689])/192 + 
    (s23*f[690])/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, (5/6 + 1/(2*eps))*f[259] + 
    ((-85*s23)/288 - (17*s23)/(96*eps))*f[689] + ((-5*s23)/24 - s23/(8*eps))*
     f[690] - (3*s23*f[843])/13, 0, 0, 0, 0, 
   -1/4*f[259] + (17*s23*f[689])/192 + (s23*f[690])/16, 0, 0, 0, 0, 0, 0, 0, 
   f[259]/12 - (17*s23*f[689])/576 - (s23*f[690])/48, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (34/9 + 2/(3*eps))*f[259] + 
    ((-289*s23)/216 - (17*s23)/(72*eps))*f[689] + 
    ((-17*s23)/18 - s23/(6*eps))*f[690] + (28*s23*f[843])/13, 0, 
   (-7*f[259])/3 + (119*s23*f[689])/144 + (7*s23*f[690])/12, 0, 
   (-14*f[259])/3 + (119*s23*f[689])/72 + (7*s23*f[690])/6, 
   (-7*f[259])/3 + (119*s23*f[689])/144 + (7*s23*f[690])/12, 0, 0, 0, 0, 0, 
   0, (13/12 - eps^(-1))*f[259] + ((-221*s23)/576 + (17*s23)/(48*eps))*
     f[689] + ((-13*s23)/48 + s23/(4*eps))*f[690] + (6*s23*f[843])/13, 0, 
   f[259]/2 - (17*s23*f[689])/96 - (s23*f[690])/8, 0, 0, 
   f[259]/2 - (17*s23*f[689])/96 - (s23*f[690])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -f[259] + (17*s23*f[689])/48 + (s23*f[690])/4, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, 
  {(4235/864 + eps^(-4) + 7/(12*eps^3) - 953/(576*eps))*f[259] + 
    (11/6 + eps^(-2) + 11/(12*eps))*f[433] + 
    ((-113735*s23)/165888 - (5*s23)/(24*eps^4) - (119*s23)/(288*eps^3))*
     f[689] + ((-59803*s23)/13824 - s23/(2*eps^4) + (5*s23)/(24*eps^3))*
     f[690] + ((-143*s23)/288 - s23/(2*eps^2))*f[863] + 
    ((-11*s23)/24 - s23/(2*eps))*f[864], 0, 0, 0, 0, 
   (-95/96 - eps^(-3) - 5/(6*eps^2) - 257/(288*eps))*f[259] + 
    (-11/6 - 1/(2*eps))*f[433] + ((2275*s23)/9216 + (5*s23)/(24*eps^3) + 
      (67*s23)/(144*eps^2) + (3385*s23)/(6912*eps))*f[689] + 
    ((871*s23)/768 + s23/(2*eps^3) - s23/(12*eps^2) - (43*s23)/(576*eps))*
     f[690] + ((11*s23)/16 + s23/(4*eps))*f[863] + (s23*f[864])/4, 0, 0, 0, 
   (-359/576 + 1/(4*eps^2) + eps^(-1))*f[259] + f[433]/4 + 
    ((-1481*s23)/13824 - (5*s23)/(96*eps^2) - (41*s23)/(96*eps))*f[689] + 
    ((827*s23)/1152 - s23/(8*eps^2) - s23/(8*eps))*f[690] + 
    (-1/2*s23 + (6*s23)/(13*eps))*f[757] + (-1/2*s23 + (6*s23)/(13*eps))*
     f[843] - (s23*f[863])/8, 0, 0, f[259]/18 + (95*s23*f[689])/864 - 
    (17*s23*f[690])/72 - (5*s23*f[757])/13 - (5*s23*f[843])/13, 0, 
   -1/16*f[259] + (5*s23*f[689])/384 + (s23*f[690])/32, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-1001/864 - 7/(6*eps^2))*f[259] + 
    (143/144 + eps^(-2))*f[376] + (11/12 + eps^(-1))*f[446] + 
    (35*s23*f[689])/(72*eps^2) + (s23*f[690])/(6*eps^2) - 
    (s23*f[806])/(2*eps^2) - (s23*f[876])/(2*eps) - (s23*f[877])/2, 0, 0, 0, 
   (77/48 + 7/(12*eps))*f[259] + (-11/8 - 1/(2*eps))*f[376] - f[446]/2 + 
    ((-385*s23)/576 - (35*s23)/(144*eps))*f[689] + 
    ((-11*s23)/48 - s23/(12*eps))*f[690] + ((11*s23)/16 + s23/(4*eps))*
     f[806] + (s23*f[876])/4, 0, 0, (-7*f[259])/24 + f[376]/4 + 
    (35*s23*f[689])/288 + (s23*f[690])/24 - (s23*f[806])/8, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (1/(2*eps^2) + 1/(24*eps))*f[259] - f[376]/(2*eps) - 
    f[446]/2 + ((-5*s23)/(48*eps^2) - (25*s23)/(192*eps))*f[689] + 
    (-1/4*s23/eps^2 + (3*s23)/(16*eps))*f[690] + (s23/2 - (6*s23)/(13*eps))*
     f[757] + (s23*f[806])/(4*eps) + (s23/2 - (6*s23)/(13*eps))*f[843] + 
    (s23*f[876])/4, 0, 0, (-17/24 - 1/(4*eps))*f[259] + f[376]/4 + 
    ((5*s23)/24 + (5*s23)/(96*eps))*f[689] + (s23/4 + s23/(8*eps))*f[690] + 
    (3*s23*f[757])/13 - (s23*f[806])/8 + (3*s23*f[843])/13, 0, 
   f[259]/8 - (5*s23*f[689])/192 - (s23*f[690])/16, 0, 0, 0, 0, 
   (-1/72 - 1/(6*eps))*f[259] + f[376]/6 + ((25*s23)/576 + (5*s23)/(144*eps))*
     f[689] + (-1/16*s23 + s23/(12*eps))*f[690] + (2*s23*f[757])/13 - 
    (s23*f[806])/12 + (2*s23*f[843])/13, 0, f[259]/12 - (5*s23*f[689])/288 - 
    (s23*f[690])/24, 0, f[259]/24 - (5*s23*f[689])/576 - (s23*f[690])/48, 
   (3977/1728 - eps^(-3) + 5/(6*eps^2) + 257/(288*eps))*f[259] + 
    (-143/144 - eps^(-2))*f[376] + (-11/4 - 3/(2*eps))*f[433] + 
    (-11/12 - eps^(-1))*f[446] + ((-4753*s23)/82944 + (5*s23)/(24*eps^3) - 
      s23/(8*eps^2) - (3385*s23)/(6912*eps))*f[689] + 
    ((8611*s23)/6912 + s23/(2*eps^3) - s23/(2*eps^2) + (43*s23)/(576*eps))*
     f[690] + (s23*f[806])/(2*eps^2) + ((11*s23)/16 + (3*s23)/(4*eps))*
     f[863] + (3*s23*f[864])/4 + (s23*f[876])/(2*eps) + (s23*f[877])/2, 0, 0, 
   0, (-13/32 + 1/(2*eps^2) + 1/(6*eps))*f[259] + (11/8 + 1/(2*eps))*f[376] + 
    f[433]/2 + f[446]/2 + ((73*s23)/256 - (5*s23)/(48*eps^2) - 
      (17*s23)/(288*eps))*f[689] + ((-9*s23)/64 - s23/(4*eps^2) - 
      s23/(24*eps))*f[690] + ((-11*s23)/16 - s23/(4*eps))*f[806] - 
    (s23*f[863])/4 - (s23*f[876])/4, 0, 0, f[259]/3 - f[376]/4 - 
    (11*s23*f[689])/192 - (3*s23*f[690])/16 - (3*s23*f[757])/13 + 
    (s23*f[806])/8 - (3*s23*f[843])/13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (77/48 + 7/(12*eps))*f[259] + (-11/8 - 1/(2*eps))*f[376] - f[446]/2 + 
    ((-385*s23)/576 - (35*s23)/(144*eps))*f[689] + 
    ((-11*s23)/48 - s23/(12*eps))*f[690] + ((11*s23)/16 + s23/(4*eps))*
     f[806] + (s23*f[876])/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-17/24 - 1/(4*eps))*f[259] + f[376]/4 + ((5*s23)/24 + (5*s23)/(96*eps))*
     f[689] + (s23/4 + s23/(8*eps))*f[690] + (3*s23*f[757])/13 - 
    (s23*f[806])/8 + (3*s23*f[843])/13, 0, 0, 0, 
   f[259]/12 - (5*s23*f[689])/288 - (s23*f[690])/24, 
   (-2707/576 + 1/(4*eps^2) - 2/(3*eps))*f[259] + (11/8 + eps^(-1))*f[376] + 
    (5*f[433])/4 + f[446] + ((23279*s23)/13824 - (5*s23)/(96*eps^2) + 
      (47*s23)/(288*eps))*f[689] + ((1315*s23)/1152 - s23/(8*eps^2) + 
      (7*s23)/(24*eps))*f[690] + (-1/2*s23 + (6*s23)/(13*eps))*f[757] + 
    ((-11*s23)/16 - s23/(2*eps))*f[806] + (-1/2*s23 + (6*s23)/(13*eps))*
     f[843] - (5*s23*f[863])/8 - (s23*f[876])/2, 0, 0, 
   f[259]/3 - f[376]/4 - (11*s23*f[689])/192 - (3*s23*f[690])/16 - 
    (3*s23*f[757])/13 + (s23*f[806])/8 - (3*s23*f[843])/13, 0, 
   -1/8*f[259] + (5*s23*f[689])/192 + (s23*f[690])/16, 0, 0, 0, 0, 
   (-7*f[259])/24 + f[376]/4 + (35*s23*f[689])/288 + (s23*f[690])/24 - 
    (s23*f[806])/8, 0, 0, 0, f[259]/8 - (5*s23*f[689])/192 - (s23*f[690])/16, 
   (7*f[259])/6 - (2*f[376])/3 - (245*s23*f[689])/864 - (37*s23*f[690])/72 - 
    (5*s23*f[757])/13 + (s23*f[806])/3 - (5*s23*f[843])/13, 0, 0, 0, 0, 
   -1/16*f[259] + (5*s23*f[689])/384 + (s23*f[690])/32, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (-59/144 - 1/(16*eps))*f[259] - f[433]/6 + 
    ((169*s23)/3456 + (43*s23)/(1152*eps))*f[689] + 
    ((77*s23)/288 - s23/(96*eps))*f[690] + (s23/12 - s23/(13*eps))*f[757] + 
    (s23/12 - s23/(13*eps))*f[843] + (s23*f[863])/12, 0, 0, 
   (-1/24 - 1/(24*eps))*f[259] + (-1/64*s23 + (5*s23)/(576*eps))*f[689] + 
    (s23/16 + s23/(48*eps))*f[690] + (3*s23*f[757])/26 + (3*s23*f[843])/26, 
   0, (5*f[259])/48 - (25*s23*f[689])/1152 - (5*s23*f[690])/96, 0, 0, 0, 0, 
   (5/48 + 1/(12*eps))*f[259] - f[376]/6 + 
    ((-215*s23)/3456 - (5*s23)/(288*eps))*f[689] + 
    ((5*s23)/288 - s23/(24*eps))*f[690] - (s23*f[757])/13 + (s23*f[806])/12 - 
    (s23*f[843])/13, 0, -1/24*f[259] + (5*s23*f[689])/576 + (s23*f[690])/48, 
   0, -1/12*f[259] + (5*s23*f[689])/288 + (s23*f[690])/24, 
   (-23/72 - 1/(24*eps))*f[259] + f[376]/6 + 
    ((143*s23)/1728 + (5*s23)/(576*eps))*f[689] + 
    ((19*s23)/144 + s23/(48*eps))*f[690] + (3*s23*f[757])/26 - 
    (s23*f[806])/12 + (3*s23*f[843])/26, 0, 0, 0, 
   -1/24*f[259] + (5*s23*f[689])/576 + (s23*f[690])/48, 
   (5*f[259])/48 - (25*s23*f[689])/1152 - (5*s23*f[690])/96, 0, 0, 0, 0, 0, 
   0, 0, (-19*f[259])/480 + (19*s23*f[689])/2304 + (19*s23*f[690])/960, 
   (1/(2*eps^2) - 13/(24*eps))*f[259] + 
    ((-5*s23)/(48*eps^2) + (65*s23)/(576*eps))*f[689] + 
    (-1/4*s23/eps^2 + (13*s23)/(48*eps))*f[690] + (s23/2 - (6*s23)/(13*eps))*
     f[757] + (s23/2 - (6*s23)/(13*eps))*f[843], 0, 0, 
   (-5/12 - 1/(4*eps))*f[259] + ((25*s23)/288 + (5*s23)/(96*eps))*f[689] + 
    ((5*s23)/24 + s23/(8*eps))*f[690] + (3*s23*f[757])/13 + 
    (3*s23*f[843])/13, 0, f[259]/8 - (5*s23*f[689])/192 - (s23*f[690])/16, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (-5/12 - 1/(4*eps))*f[259] + 
    ((25*s23)/288 + (5*s23)/(96*eps))*f[689] + ((5*s23)/24 + s23/(8*eps))*
     f[690] + (3*s23*f[757])/13 + (3*s23*f[843])/13, 0, 0, 0, 0, 
   f[259]/8 - (5*s23*f[689])/192 - (s23*f[690])/16, 0, 0, 0, 0, 0, 0, 0, 
   -1/24*f[259] + (5*s23*f[689])/576 + (s23*f[690])/48, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-17/9 - 1/(3*eps))*f[259] + 
    ((253*s23)/216 + (5*s23)/(72*eps))*f[689] + ((-7*s23)/18 + s23/(6*eps))*
     f[690] - (28*s23*f[757])/13 - (28*s23*f[843])/13, 0, 
   (7*f[259])/6 - (35*s23*f[689])/144 - (7*s23*f[690])/12, 0, 
   (7*f[259])/3 - (35*s23*f[689])/72 - (7*s23*f[690])/6, 
   (7*f[259])/6 - (35*s23*f[689])/144 - (7*s23*f[690])/12, 0, 0, 0, 0, 0, 0, 
   (-13/24 + 1/(2*eps))*f[259] + ((65*s23)/576 - (5*s23)/(48*eps))*f[689] + 
    ((13*s23)/48 - s23/(4*eps))*f[690] - (6*s23*f[757])/13 - 
    (6*s23*f[843])/13, 0, -1/4*f[259] + (5*s23*f[689])/96 + (s23*f[690])/8, 
   0, 0, -1/4*f[259] + (5*s23*f[689])/96 + (s23*f[690])/8, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[259]/2 - (5*s23*f[689])/48 - (s23*f[690])/4, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {((12253*s34)/3456 + s34/(2*eps^4) - (5*s34)/(24*eps^3) - 
      (109*s34)/(128*eps))*f[517] + ((11*s34)/24 + s34/(2*eps^2) - 
      s34/(24*eps))*f[519] + ((-12253*s23)/3456 - s23/(2*eps^4) + 
      (5*s23)/(24*eps^3) + (109*s23)/(128*eps))*f[603] + 
    ((-11*s23)/24 - s23/(2*eps^2) + s23/(24*eps))*f[605] + 
    ((-178211*s23)/165888 - (16201*s23)/(13824*eps^2) + 
      (16201*s23)/(165888*eps))*f[689] + 
    ((-10483*s23)/13824 - (953*s23)/(1152*eps^2) + (953*s23)/(13824*eps))*
     f[690] + ((121*s23)/288 + (11*s23)/(24*eps^2) - (11*s23)/(288*eps))*
     f[691] + ((-11*s23)/24 - s23/(2*eps^2) + s23/(24*eps))*f[692] + 
    ((-6319*s23)/936 - (12*s23)/(13*eps^4) + (5*s23)/(13*eps^3) - 
      (35*s23)/(156*eps^2) + (1489*s23)/(936*eps))*f[843] + 
    ((121*s23)/288 + (11*s23)/(24*eps^2) - (11*s23)/(288*eps))*f[863] + 
    ((-11*s23)/24 - s23/(2*eps^2) + s23/(24*eps))*f[864], 0, 0, 0, 0, 
   ((-107*s34)/3456 - s34/(2*eps^3) + (7*s34)/(12*eps^2) + 
      (233*s34)/(576*eps))*f[517] + ((-5*s34)/8 - (3*s34)/(4*eps))*f[519] + 
    ((7*s23)/32 + s23/(2*eps^3) + (7*s23)/(24*eps^2) - (61*s23)/(576*eps))*
     f[603] + ((2*s23)/3 + s23/(4*eps))*f[605] + 
    ((-3*s23)/16 - (3*s23)/(4*eps^2) + s23/(16*eps))*f[609] + 
    ((30277*s23)/82944 + ((-3049*s23)/9216 - (737*s34)/2304)/eps + 
      ((47*s23)/144 + (161*s34)/192)/eps^2 - (113*s34)/2304)*f[689] + 
    ((2761*s23)/768 + ((3*s23)/16 - (7*s34)/8)/eps^2 + 
      ((345*s23)/256 + (7*s34)/96)/eps + (7*s34)/96)*f[690] + 
    ((-55*s23)/32 + ((-2*s23)/3 - s34/144)/eps + (-1/4*s23 + s34/12)/eps^2 - 
      s34/144)*f[691] + ((3*s23)/16 - s34/12 + s34/eps^2 - s34/(12*eps))*
     f[692] + ((4741*s23)/3456 + (11*s23)/(24*eps^2) + (11*s23)/(24*eps))*
     f[695] + ((121*s23)/288 - s23/(2*eps^2) + s23/(2*eps))*f[696] + 
    ((-23*s23)/24 - s23/(2*eps))*f[697] + 
    ((-15*s23)/13 - (18*s23)/(13*eps^2) - (33*s23)/(26*eps))*f[757] + 
    ((79*s23)/234 + (12*s23)/(13*eps^3) - (14*s23)/(13*eps^2) - 
      (16*s23)/(39*eps))*f[843] + ((-11*s23)/18 - (11*s23)/(48*eps))*f[863] + 
    ((2*s23)/3 + s23/(4*eps))*f[864], 0, 0, 0, 
   ((-2293*s34)/1152 + s34/(8*eps^2) - (5*s34)/(16*eps))*f[517] + 
    (5*s34*f[519])/8 + (s34/4 - (3*s34)/eps)*f[569] + 
    ((563*s23)/1152 - s23/(8*eps^2) - (9*s23)/(16*eps))*f[603] - 
    (s23*f[605])/8 + ((31*s23)/32 + (3*s23)/(4*eps))*f[609] + 
    (-1/4*s23 + (3*s23)/eps)*f[655] + 
    ((9679*s23)/55296 + ((-47*s23)/144 - (161*s34)/192)/eps - 
      (3839*s34)/4608)*f[689] + ((-6445*s23)/4608 + ((-3*s23)/16 + (7*s34)/8)/
       eps + (217*s34)/192)*f[690] + ((43*s23)/48 + (s23/4 - s34/12)/eps - 
      (31*s34)/288)*f[691] + (s23/8 - (31*s34)/24 - s34/eps)*f[692] + 
    ((-209*s23)/192 - (11*s23)/(24*eps))*f[695] + ((3*s23)/16 + s23/(2*eps))*
     f[696] + (s23*f[697])/2 + ((165*s23)/52 + (18*s23)/(13*eps))*f[757] + 
    ((51*s23)/13 - (3*s23)/(13*eps^2) - (3*s23)/(13*eps))*f[843] + 
    (11*s23*f[863])/96 - (s23*f[864])/8, 0, 0, (149*s34*f[517])/288 + 
    (5*s34*f[569])/2 + (19*s23*f[603])/288 - (s23*f[609])/2 - 
    (5*s23*f[655])/2 + ((47*s23)/216 + (161*s34)/288)*f[689] + 
    (s23/8 - (7*s34)/12)*f[690] + (-1/6*s23 + s34/18)*f[691] + 
    (2*s34*f[692])/3 + (11*s23*f[695])/36 - (s23*f[696])/3 - 
    (12*s23*f[757])/13 - (11*s23*f[843])/39, 0, 
   -1/32*(s34*f[517]) + (s23*f[603])/32 + (3*s23*f[843])/52, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((-77*s23)/288 + ((7*s23)/288 - (35*s34)/72)/eps + 
      ((-7*s23)/24 - s34/6)/eps^2 - (25*s34)/36)*f[517] + 
    ((11*s23)/48 + (s23/4 - s34/2)/eps^2 + (-1/48*s23 + s34/24)/eps + s34/24)*
     f[548] + ((41*s23)/96 - s23/(8*eps^2) + (49*s23)/(96*eps))*f[603] + 
    ((3*s23)/16 + (3*s23)/(4*eps^2) - s23/(16*eps))*f[609] + 
    ((-64975*s23)/62208 + ((-473*s23)/768 - (161*s34)/192)/eps^2 + 
      ((68749*s23)/82944 + (161*s34)/2304)/eps + (161*s34)/2304)*f[689] + 
    ((-42523*s23)/10368 + ((-5395*s23)/6912 - (7*s34)/96)/eps + 
      ((15*s23)/64 + (7*s34)/8)/eps^2 - (7*s34)/96)*f[690] + 
    ((55*s23)/48 + (s23/4 - s34/12)/eps^2 + (-1/48*s23 + s34/144)/eps + 
      s34/144)*f[691] + ((7*s23)/16 + ((3*s23)/4 + s34/12)/eps + s34/12 - 
      s34/eps^2)*f[692] + ((-4741*s23)/3456 - (11*s23)/(24*eps^2) - 
      (11*s23)/(24*eps))*f[695] + ((-121*s23)/288 + s23/(2*eps^2) - 
      s23/(2*eps))*f[696] + ((23*s23)/24 + s23/(2*eps))*f[697] + 
    ((4741*s23)/3456 + (11*s23)/(24*eps^2) + (11*s23)/(24*eps))*f[806] + 
    ((65*s23)/144 - (5*s23)/(12*eps^2) + (5*s23)/(144*eps))*f[863] + 
    ((-13*s23)/12 + s23/eps^2 - s23/(12*eps))*f[864] + 
    ((121*s23)/288 - s23/(2*eps^2) + s23/(2*eps))*f[876] + 
    ((-23*s23)/24 - s23/(2*eps))*f[877], 0, 0, 0, 
   ((7*s23)/18 + ((7*s23)/48 + s34/12)/eps + (17*s34)/36)*f[517] + 
    (-1/3*s23 + (-1/8*s23 + s34/4)/eps + (2*s34)/3)*f[548] + 
    (-1/12*s23 + s23/(16*eps))*f[603] + (-s23 - (3*s23)/(8*eps))*f[609] + 
    ((17933*s23)/41472 + ((473*s23)/1536 + (161*s34)/384)/eps + 
      (161*s34)/144)*f[689] + ((235*s23)/3456 + ((-15*s23)/128 - (7*s34)/16)/
       eps - (7*s34)/6)*f[690] + (-1/3*s23 + (-1/8*s23 + s34/24)/eps + s34/9)*
     f[691] + ((-3*s23)/8 + (4*s34)/3 + s34/(2*eps))*f[692] + 
    ((55*s23)/64 + (11*s23)/(48*eps))*f[695] + ((-7*s23)/16 - s23/(4*eps))*
     f[696] - (s23*f[697])/4 + ((-55*s23)/64 - (11*s23)/(48*eps))*f[806] + 
    ((5*s23)/9 + (5*s23)/(24*eps))*f[863] + ((-4*s23)/3 - s23/(2*eps))*
     f[864] + ((7*s23)/16 + s23/(4*eps))*f[876] + (s23*f[877])/4, 0, 0, 
   ((-7*s23)/96 - s34/24)*f[517] + (s23/16 - s34/8)*f[548] - 
    (s23*f[603])/32 + (3*s23*f[609])/16 + ((-473*s23)/3072 - (161*s34)/768)*
     f[689] + ((15*s23)/256 + (7*s34)/32)*f[690] + (s23/16 - s34/48)*f[691] - 
    (s34*f[692])/4 - (11*s23*f[695])/96 + (s23*f[696])/8 + 
    (11*s23*f[806])/96 - (5*s23*f[863])/48 + (s23*f[864])/4 - (s23*f[876])/8, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((-7*s23)/576 + ((7*s23)/48 - s34/4)/eps + (287*s34)/576 + s34/(4*eps^2))*
     f[517] + (s23/96 + (-1/8*s23 + s34/4)/eps - s34/48)*f[548] + 
    (-1/4*s34 + (3*s34)/eps)*f[569] + ((-49*s23)/96 - s23/(4*eps^2) + 
      (19*s23)/(48*eps))*f[603] + (s23/32 - (3*s23)/(8*eps))*f[609] + 
    (s23/4 - (3*s23)/eps)*f[655] + ((-68749*s23)/165888 + 
      ((473*s23)/1536 + (161*s34)/384)/eps - (161*s34)/4608)*f[689] + 
    ((5395*s23)/13824 + ((-15*s23)/128 - (7*s34)/16)/eps + (7*s34)/192)*
     f[690] + (s23/96 + (-1/8*s23 + s34/24)/eps - s34/288)*f[691] + 
    ((-3*s23)/8 - s34/24 + s34/(2*eps))*f[692] + 
    ((11*s23)/48 + (11*s23)/(48*eps))*f[695] + (s23/4 - s23/(4*eps))*f[696] - 
    (s23*f[697])/4 + ((-11*s23)/48 - (11*s23)/(48*eps))*f[806] + 
    (-s23 - (6*s23)/(13*eps^2) + (37*s23)/(26*eps))*f[843] + 
    ((-5*s23)/288 + (5*s23)/(24*eps))*f[863] + (s23/24 - s23/(2*eps))*
     f[864] + (-1/4*s23 + s23/(4*eps))*f[876] + (s23*f[877])/4, 0, 0, 
   ((-7*s23)/96 - (7*s34)/32 - s34/(8*eps))*f[517] + 
    (s23/16 - s34/8)*f[548] - (3*s34*f[569])/2 + ((7*s23)/48 + s23/(8*eps))*
     f[603] + (3*s23*f[609])/16 + (3*s23*f[655])/2 + 
    ((-473*s23)/3072 - (161*s34)/768)*f[689] + ((15*s23)/256 + (7*s34)/32)*
     f[690] + (s23/16 - s34/48)*f[691] - (s34*f[692])/4 - 
    (11*s23*f[695])/96 + (s23*f[696])/8 + (11*s23*f[806])/96 + 
    (-1/13*s23 + (3*s23)/(13*eps))*f[843] - (5*s23*f[863])/48 + 
    (s23*f[864])/4 - (s23*f[876])/8, 0, (s34*f[517])/16 - (s23*f[603])/16 - 
    (3*s23*f[843])/26, 0, 0, 0, 0, ((-7*s23)/144 + s34/12 - s34/(12*eps))*
     f[517] + (s23/24 - s34/12)*f[548] - s34*f[569] + 
    ((-19*s23)/144 + s23/(12*eps))*f[603] + (s23*f[609])/8 + s23*f[655] + 
    ((-473*s23)/4608 - (161*s34)/1152)*f[689] + ((5*s23)/128 + (7*s34)/48)*
     f[690] + (s23/24 - s34/72)*f[691] - (s34*f[692])/6 - 
    (11*s23*f[695])/144 + (s23*f[696])/12 + (11*s23*f[806])/144 + 
    ((-37*s23)/78 + (2*s23)/(13*eps))*f[843] - (5*s23*f[863])/72 + 
    (s23*f[864])/6 - (s23*f[876])/12, 0, (s34*f[517])/24 - (s23*f[603])/24 - 
    (s23*f[843])/13, 0, (s34*f[517])/48 - (s23*f[603])/48 - (s23*f[843])/26, 
   ((77*s23)/288 + (7*s23)/(24*eps^2) + ((-7*s23)/288 + (47*s34)/576)/eps + 
      (7*s34)/144 - s34/(2*eps^3))*f[517] + ((-2*s34)/3 - s34/(4*eps))*
     f[519] + ((-11*s23)/48 + (s23/48 - s34/24)/eps + 
      (-1/4*s23 + s34/2)/eps^2 - s34/24)*f[548] + 
    ((107*s23)/3456 + s23/(2*eps^3) - (7*s23)/(12*eps^2) - 
      (233*s23)/(576*eps))*f[603] + ((5*s23)/8 + (3*s23)/(4*eps))*f[605] + 
    ((1844831*s23)/497664 + (667*s23)/(2304*eps^2) + 
      ((9569*s23)/5184 + s34/4)/eps - s34/48)*f[689] + 
    ((109627*s23)/41472 - (27*s23)/(64*eps^2) + (1879*s23)/(1728*eps))*
     f[690] + ((-11*s23)/18 - (11*s23)/(48*eps))*f[691] + 
    ((2*s23)/3 + s23/(4*eps))*f[692] + ((15*s23)/13 + (18*s23)/(13*eps^2) + 
      (33*s23)/(26*eps))*f[757] + ((-4741*s23)/3456 - (11*s23)/(24*eps^2) - 
      (11*s23)/(24*eps))*f[806] + ((349*s23)/234 + (12*s23)/(13*eps^3) + 
      (4*s23)/(13*eps^2) + (67*s23)/(78*eps))*f[843] + 
    ((-295*s23)/288 + (5*s23)/(12*eps^2) - (13*s23)/(18*eps))*f[863] + 
    ((41*s23)/24 - s23/eps^2 + (5*s23)/(6*eps))*f[864] + 
    ((-121*s23)/288 + s23/(2*eps^2) - s23/(2*eps))*f[876] + 
    ((23*s23)/24 + s23/(2*eps))*f[877], 0, 0, 0, 
   ((-7*s23)/18 + ((-7*s23)/48 + s34/24)/eps - (59*s34)/576 + s34/(4*eps^2))*
     f[517] + (s34*f[519])/4 + (s23/3 + (s23/8 - s34/4)/eps - (2*s34)/3)*
     f[548] + ((-55*s23)/192 - s23/(4*eps^2) - (3*s23)/(16*eps))*f[603] - 
    (s23*f[605])/4 + (s23 + (3*s23)/(8*eps))*f[609] + 
    ((-84469*s23)/82944 + ((-473*s23)/1536 - (161*s34)/384)/eps - 
      (161*s34)/144)*f[689] + ((-3329*s23)/6912 + ((15*s23)/128 + (7*s34)/16)/
       eps + (7*s34)/6)*f[690] + ((9*s23)/16 + (s23/8 - s34/24)/eps - s34/9)*
     f[691] + (s23/8 - (4*s34)/3 - s34/(2*eps))*f[692] + 
    ((-55*s23)/64 - (11*s23)/(48*eps))*f[695] + ((7*s23)/16 + s23/(4*eps))*
     f[696] + (s23*f[697])/4 + ((55*s23)/64 + (11*s23)/(48*eps))*f[806] + 
    ((-31*s23)/39 - (6*s23)/(13*eps^2) - (3*s23)/(13*eps))*f[843] + 
    ((-47*s23)/144 - (5*s23)/(24*eps))*f[863] + ((13*s23)/12 + s23/(2*eps))*
     f[864] + ((-7*s23)/16 - s23/(4*eps))*f[876] - (s23*f[877])/4, 0, 0, 
   ((7*s23)/96 + (5*s34)/32)*f[517] + (-1/16*s23 + s34/8)*f[548] + 
    (3*s34*f[569])/2 - (s23*f[603])/12 - (3*s23*f[609])/16 - 
    (3*s23*f[655])/2 + ((473*s23)/3072 + (161*s34)/768)*f[689] + 
    ((-15*s23)/256 - (7*s34)/32)*f[690] + (-1/16*s23 + s34/48)*f[691] + 
    (s34*f[692])/4 + (11*s23*f[695])/96 - (s23*f[696])/8 - 
    (11*s23*f[806])/96 + (5*s23*f[843])/26 + (5*s23*f[863])/48 - 
    (s23*f[864])/4 + (s23*f[876])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((7*s23)/18 + ((7*s23)/48 + s34/12)/eps + (17*s34)/36)*f[517] + 
    (-1/3*s23 + (-1/8*s23 + s34/4)/eps + (2*s34)/3)*f[548] + 
    (-1/12*s23 + s23/(16*eps))*f[603] + (-s23 - (3*s23)/(8*eps))*f[609] + 
    ((17933*s23)/41472 + ((473*s23)/1536 + (161*s34)/384)/eps + 
      (161*s34)/144)*f[689] + ((235*s23)/3456 + ((-15*s23)/128 - (7*s34)/16)/
       eps - (7*s34)/6)*f[690] + (-1/3*s23 + (-1/8*s23 + s34/24)/eps + s34/9)*
     f[691] + ((-3*s23)/8 + (4*s34)/3 + s34/(2*eps))*f[692] + 
    ((55*s23)/64 + (11*s23)/(48*eps))*f[695] + ((-7*s23)/16 - s23/(4*eps))*
     f[696] - (s23*f[697])/4 + ((-55*s23)/64 - (11*s23)/(48*eps))*f[806] + 
    ((5*s23)/9 + (5*s23)/(24*eps))*f[863] + ((-4*s23)/3 - s23/(2*eps))*
     f[864] + ((7*s23)/16 + s23/(4*eps))*f[876] + (s23*f[877])/4, 0, 0, 0, 0, 
   0, 0, 0, 0, ((-7*s23)/96 - (7*s34)/32 - s34/(8*eps))*f[517] + 
    (s23/16 - s34/8)*f[548] - (3*s34*f[569])/2 + ((7*s23)/48 + s23/(8*eps))*
     f[603] + (3*s23*f[609])/16 + (3*s23*f[655])/2 + 
    ((-473*s23)/3072 - (161*s34)/768)*f[689] + ((15*s23)/256 + (7*s34)/32)*
     f[690] + (s23/16 - s34/48)*f[691] - (s34*f[692])/4 - 
    (11*s23*f[695])/96 + (s23*f[696])/8 + (11*s23*f[806])/96 + 
    (-1/13*s23 + (3*s23)/(13*eps))*f[843] - (5*s23*f[863])/48 + 
    (s23*f[864])/4 - (s23*f[876])/8, 0, 0, 0, 
   (s34*f[517])/24 - (s23*f[603])/24 - (s23*f[843])/13, 
   ((-217*s23)/576 + ((-7*s23)/24 + (13*s34)/48)/eps - (997*s34)/1152 + 
      s34/(8*eps^2))*f[517] + (s34*f[519])/8 + 
    ((31*s23)/96 + (s23/4 - s34/2)/eps - (31*s34)/48)*f[548] + 
    (s34/4 - (3*s34)/eps)*f[569] + ((2293*s23)/1152 - s23/(8*eps^2) + 
      (5*s23)/(16*eps))*f[603] - (5*s23*f[605])/8 + 
    (-1/4*s23 + (3*s23)/eps)*f[655] + 
    ((-161819*s23)/82944 - (667*s23)/(2304*eps) - s34/4)*f[689] + 
    ((-2077*s23)/6912 + (27*s23)/(64*eps))*f[690] + (11*s23*f[691])/96 - 
    (s23*f[692])/8 + ((-165*s23)/52 - (18*s23)/(13*eps))*f[757] + 
    ((209*s23)/192 + (11*s23)/(24*eps))*f[806] + 
    ((3*s23)/4 - (3*s23)/(13*eps^2) - (21*s23)/(13*eps))*f[843] + 
    ((5*s23)/144 - (5*s23)/(12*eps))*f[863] + ((2*s23)/3 + s23/eps)*f[864] + 
    ((-3*s23)/16 - s23/(2*eps))*f[876] - (s23*f[877])/2, 0, 0, 
   ((7*s23)/96 + (5*s34)/32)*f[517] + (-1/16*s23 + s34/8)*f[548] + 
    (3*s34*f[569])/2 - (s23*f[603])/12 - (3*s23*f[609])/16 - 
    (3*s23*f[655])/2 + ((473*s23)/3072 + (161*s34)/768)*f[689] + 
    ((-15*s23)/256 - (7*s34)/32)*f[690] + (-1/16*s23 + s34/48)*f[691] + 
    (s34*f[692])/4 + (11*s23*f[695])/96 - (s23*f[696])/8 - 
    (11*s23*f[806])/96 + (5*s23*f[843])/26 + (5*s23*f[863])/48 - 
    (s23*f[864])/4 + (s23*f[876])/8, 0, -1/16*(s34*f[517]) + 
    (s23*f[603])/16 + (3*s23*f[843])/26, 0, 0, 0, 0, 
   ((-7*s23)/96 - s34/24)*f[517] + (s23/16 - s34/8)*f[548] - 
    (s23*f[603])/32 + (3*s23*f[609])/16 + ((-473*s23)/3072 - (161*s34)/768)*
     f[689] + ((15*s23)/256 + (7*s34)/32)*f[690] + (s23/16 - s34/48)*f[691] - 
    (s34*f[692])/4 - (11*s23*f[695])/96 + (s23*f[696])/8 + 
    (11*s23*f[806])/96 - (5*s23*f[863])/48 + (s23*f[864])/4 - (s23*f[876])/8, 
   0, 0, 0, (s34*f[517])/16 - (s23*f[603])/16 - (3*s23*f[843])/26, 
   ((7*s23)/36 + (37*s34)/288)*f[517] + (-1/6*s23 + s34/3)*f[548] + 
    (5*s34*f[569])/2 - (149*s23*f[603])/288 - (5*s23*f[655])/2 + 
    (667*s23*f[689])/3456 - (9*s23*f[690])/32 + (12*s23*f[757])/13 - 
    (11*s23*f[806])/36 + (25*s23*f[843])/39 + (5*s23*f[863])/18 - 
    (2*s23*f[864])/3 + (s23*f[876])/3, 0, 0, 0, 0, 
   -1/32*(s34*f[517]) + (s23*f[603])/32 + (3*s23*f[843])/52, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-259*s34*f[517])/1152 - (s34*f[519])/12 + 
    (-1/24*s34 + s34/(2*eps))*f[569] + (259*s23*f[603])/1152 + 
    (s23*f[605])/12 + (s23/24 - s23/(2*eps))*f[655] + 
    (16201*s23*f[689])/82944 + (953*s23*f[690])/6912 - (11*s23*f[691])/144 + 
    (s23*f[692])/12 + ((341*s23)/936 + (7*s23)/(52*eps))*f[843] - 
    (11*s23*f[863])/144 + (s23*f[864])/12, 0, 0, 
   ((-25*s34)/192 - s34/(48*eps))*f[517] - (3*s34*f[569])/4 + 
    (-1/64*s23 + s23/(48*eps))*f[603] + (s23*f[609])/8 + (3*s23*f[655])/4 + 
    ((-47*s23)/864 - (161*s34)/1152)*f[689] + (-1/32*s23 + (7*s34)/48)*
     f[690] + (s23/24 - s34/72)*f[691] - (s34*f[692])/6 - 
    (11*s23*f[695])/144 + (s23*f[696])/12 + (3*s23*f[757])/13 + 
    (s23/26 + s23/(26*eps))*f[843], 0, (5*s34*f[517])/96 - 
    (5*s23*f[603])/96 - (5*s23*f[843])/52, 0, 0, 0, 0, 
   ((7*s23)/144 - s34/36 + s34/(24*eps))*f[517] + 
    (-1/24*s23 + s34/12)*f[548] + (s34*f[569])/2 + 
    ((11*s23)/144 - s23/(24*eps))*f[603] - (s23*f[609])/8 - (s23*f[655])/2 + 
    ((473*s23)/4608 + (161*s34)/1152)*f[689] + ((-5*s23)/128 - (7*s34)/48)*
     f[690] + (-1/24*s23 + s34/72)*f[691] + (s34*f[692])/6 + 
    (11*s23*f[695])/144 - (s23*f[696])/12 - (11*s23*f[806])/144 + 
    ((37*s23)/156 - s23/(13*eps))*f[843] + (5*s23*f[863])/72 - 
    (s23*f[864])/6 + (s23*f[876])/12, 0, -1/48*(s34*f[517]) + 
    (s23*f[603])/48 + (s23*f[843])/26, 0, -1/24*(s34*f[517]) + 
    (s23*f[603])/24 + (s23*f[843])/13, 
   ((-7*s23)/144 - (19*s34)/576 - s34/(48*eps))*f[517] + 
    (s23/24 - s34/12)*f[548] - (3*s34*f[569])/4 + 
    ((25*s23)/192 + s23/(48*eps))*f[603] + (3*s23*f[655])/4 - 
    (667*s23*f[689])/13824 + (9*s23*f[690])/128 - (3*s23*f[757])/13 + 
    (11*s23*f[806])/144 + ((-5*s23)/26 + s23/(26*eps))*f[843] - 
    (5*s23*f[863])/72 + (s23*f[864])/6 - (s23*f[876])/12, 0, 0, 0, 
   -1/48*(s34*f[517]) + (s23*f[603])/48 + (s23*f[843])/26, 
   (5*s34*f[517])/96 - (5*s23*f[603])/96 - (5*s23*f[843])/52, 0, 0, 0, 0, 0, 
   0, 0, (-19*s34*f[517])/960 + (19*s23*f[603])/960 + (19*s23*f[843])/520, 
   ((49*s34)/192 + s34/(4*eps^2) - s34/(3*eps))*f[517] + 
    (-1/4*s34 + (3*s34)/eps)*f[569] + ((-49*s23)/192 - s23/(4*eps^2) + 
      s23/(3*eps))*f[603] + (s23/4 - (3*s23)/eps)*f[655] + 
    (-s23 - (6*s23)/(13*eps^2) + (37*s23)/(26*eps))*f[843], 0, 0, 
   ((-17*s34)/96 - s34/(8*eps))*f[517] - (3*s34*f[569])/2 + 
    ((17*s23)/96 + s23/(8*eps))*f[603] + (3*s23*f[655])/2 + 
    (-1/13*s23 + (3*s23)/(13*eps))*f[843], 0, 
   (s34*f[517])/16 - (s23*f[603])/16 - (3*s23*f[843])/26, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, ((-17*s34)/96 - s34/(8*eps))*f[517] - (3*s34*f[569])/2 + 
    ((17*s23)/96 + s23/(8*eps))*f[603] + (3*s23*f[655])/2 + 
    (-1/13*s23 + (3*s23)/(13*eps))*f[843], 0, 0, 0, 0, 
   (s34*f[517])/16 - (s23*f[603])/16 - (3*s23*f[843])/26, 0, 0, 0, 0, 0, 0, 
   0, -1/48*(s34*f[517]) + (s23*f[603])/48 + (s23*f[843])/26, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((7*s34)/72 - s34/(6*eps))*f[517] + 
    14*s34*f[569] + ((-7*s23)/72 + s23/(6*eps))*f[603] - 14*s23*f[655] + 
    ((140*s23)/39 + (4*s23)/(13*eps))*f[843], 0, 
   (7*s34*f[517])/12 - (7*s23*f[603])/12 - (14*s23*f[843])/13, 0, 
   (7*s34*f[517])/6 - (7*s23*f[603])/6 - (28*s23*f[843])/13, 
   (7*s34*f[517])/12 - (7*s23*f[603])/12 - (14*s23*f[843])/13, 0, 0, 0, 0, 0, 
   0, (-1/3*s34 + s34/(4*eps))*f[517] + 3*s34*f[569] + 
    (s23/3 - s23/(4*eps))*f[603] - 3*s23*f[655] + 
    ((37*s23)/26 - (6*s23)/(13*eps))*f[843], 0, 
   -1/8*(s34*f[517]) + (s23*f[603])/8 + (3*s23*f[843])/13, 0, 0, 
   -1/8*(s34*f[517]) + (s23*f[603])/8 + (3*s23*f[843])/13, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (s34*f[517])/4 - (s23*f[603])/4 - 
    (6*s23*f[843])/13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[1]/4 + y[3]/(4*y[2]), f[3] -> y[4]/576 + y[6]/(576*y[5]) + 
    y[7]/(576*y[2]) + y[8]/(576*y[2]*y[5]), 
  f[7] -> y[9]/24 + y[10]/(24*y[5]) + y[11]/(24*y[5]^2) + y[12]/(24*y[2]) + 
    y[13]/(24*y[2]*y[5]) + y[14]/(24*y[2]*y[5]^2), 
  f[8] -> y[15]/288 + y[16]/(288*y[5]) + y[17]/(288*y[5]^2) + 
    y[18]/(288*y[2]) + y[19]/(288*y[2]*y[5]) + y[20]/(288*y[2]*y[5]^2), 
  f[118] -> -1/8*(y[22]*y[23]^2)/y[21] + y[24]/24 + y[25]/(24*y[2]*y[21]) + 
    y[26]/(24*y[2]) + y[27]/(24*y[2]*y[21]^2), 
  f[175] -> y[28]/576 + y[29]/(576*y[2]) + y[30]/(576*y[2]*y[21]), 
  f[188] -> (-11*y[22]*y[23]^2)/(96*y[21]) + y[31]/96 + y[32]/(96*y[2]) + 
    y[33]/(96*y[2]*y[21]) + y[34]/(96*y[2]*y[21]^2), 
  f[259] -> y[35]/4 + y[36]/(4*y[2]), 
  f[261] -> y[37]/576 + y[38]/(576*y[5]) + y[39]/(576*y[2]) + 
    y[40]/(576*y[2]*y[5]), f[265] -> y[41]/24 + y[42]/(24*y[5]) + 
    y[43]/(24*y[5]^2) + y[44]/(24*y[2]) + y[45]/(24*y[2]*y[5]) + 
    y[46]/(24*y[2]*y[5]^2), f[266] -> y[47]/288 + y[48]/(288*y[5]) + 
    y[49]/(288*y[5]^2) + y[50]/(288*y[2]) + y[51]/(288*y[2]*y[5]) + 
    y[52]/(288*y[2]*y[5]^2), f[376] -> (5*y[22]^2*y[23])/(8*y[21]) + 
    (y[22]^2*y[23]^2)/(4*y[21]^2) + y[53]/24 + y[54]/(24*y[2]) + 
    y[55]/(24*y[2]*y[21]) + y[56]/(24*y[2]*y[21]^2), 
  f[433] -> (y[22]*y[23]^2)/(4*y[21]) + y[57]/576 + y[58]/(576*y[2]) + 
    y[59]/(576*y[2]*y[21]), f[446] -> (11*y[22]^2*y[23]^2)/(48*y[21]^2) + 
    y[60]/96 + y[61]/(96*y[21]) + y[62]/(96*y[2]) + y[63]/(96*y[2]*y[21]) + 
    y[64]/(96*y[2]*y[21]^2), f[517] -> y[65]/2 + y[66]/(2*y[23]) + 
    y[67]/(2*y[2]) + y[68]/(2*y[2]*y[23]), 
  f[519] -> y[69]/288 + y[70]/(288*y[23]) + y[71]/(288*y[2]) + 
    y[72]/(288*y[2]*y[23]), f[548] -> (y[22]*y[23])/y[21] + y[73]/12 + 
    y[74]/(12*y[23]) + y[75]/(12*y[2]) + y[76]/(12*y[2]*y[23]) + 
    y[77]/(12*y[2]*y[21]), f[569] -> y[78]/(96*y[23]) + y[79]/96 + 
    y[81]/(96*y[80]) + y[82]/(96*y[2]*y[23]) + y[83]/(96*y[2]) + 
    y[84]/(96*y[2]*y[80]), f[603] -> y[85]/2 + y[87]/(2*y[86]) + 
    y[88]/(2*y[2]*y[86]) + y[89]/(2*y[2]), 
  f[605] -> y[90]/288 + y[91]/(288*y[86]) + y[92]/(288*y[2]*y[86]) + 
    y[93]/(288*y[2]), f[609] -> y[94]/12 + y[95]/(12*y[86]) + 
    y[96]/(12*y[5]) + y[97]/(12*y[2]*y[86]) + y[98]/(12*y[2]) + 
    y[99]/(12*y[2]*y[5]), f[655] -> -1/24*y[23]^2/y[80] + y[100]/96 + 
    y[101]/(96*y[86]) + y[102]/(96*y[2]*y[86]) + y[103]/(96*y[2]) + 
    y[104]/(96*y[2]*y[80]), f[689] -> y[105]/2 + y[106]/(2*y[2]), 
  f[690] -> y[107]/24 + y[108]/(24*y[2]), 
  f[691] -> y[109]/288 + y[110]/(288*y[5]) + y[111]/(288*y[2]) + 
    y[112]/(288*y[2]*y[5]), f[692] -> y[113]/1728 + y[114]/(1728*y[5]) + 
    y[115]/(1728*y[2]) + y[116]/(1728*y[2]*y[5]), 
  f[695] -> y[117]/12 + y[118]/(12*y[5]) + y[119]/(12*y[5]^2) + 
    y[120]/(12*y[2]) + y[121]/(12*y[2]*y[5]) + y[122]/(12*y[2]*y[5]^2), 
  f[696] -> y[123]/144 + y[124]/(144*y[5]) + y[125]/(144*y[5]^2) + 
    y[126]/(144*y[2]) + y[127]/(144*y[2]*y[5]) + y[128]/(144*y[2]*y[5]^2), 
  f[697] -> (-11*y[23]^2*y[86])/(24*y[5]^2) + y[129]/432 + 
    y[130]/(432*y[5]) + y[131]/(432*y[2]) + y[132]/(432*y[2]*y[5]) + 
    y[133]/(432*y[2]*y[5]^2), f[757] -> (13*y[23])/24, 
  f[806] -> (y[22]*y[23]^2)/(2*y[21]^2) + y[134]/12 + y[135]/(12*y[21]) + 
    y[136]/(12*y[2]*y[21]) + y[137]/(12*y[2]) + y[138]/(12*y[2]*y[21]^2), 
  f[843] -> (-13*y[23])/24 + (13*y[86])/24, 
  f[863] -> y[23]^2/(2*y[21]) + y[139]/288 + y[140]/(288*y[2]) + 
    y[141]/(288*y[2]*y[21]), f[864] -> -1/24*y[23]^2/y[21] + y[142]/1728 + 
    y[143]/(1728*y[2]) + y[144]/(1728*y[2]*y[21]), 
  f[876] -> -1/24*(y[22]*y[23]^2)/y[21]^2 + y[145]/48 + y[146]/(48*y[21]) + 
    y[147]/(48*y[2]) + y[148]/(48*y[2]*y[21]) + y[149]/(48*y[2]*y[21]^2), 
  f[877] -> (11*y[22]*y[23]^2)/(24*y[21]^2) + y[150]/48 + y[151]/(48*y[21]) + 
    y[152]/(48*y[2]) + y[153]/(48*y[2]*y[21]) + y[154]/(48*y[2]*y[21]^2)}, 
 {y[1] -> -(s23*s34) + s234*s34, y[2] -> s12 - s123 + s23, 
  y[3] -> s123*s23*s34 - s23^2*s34 + s23*s234*s34 + s123*s34^2 - s23*s34^2 - 
    s23*s34*s56, y[4] -> -263*s23*s34 + 191*s234*s34, y[5] -> s234 - s34, 
  y[6] -> 72*s23^2*s34 - 72*s23*s34^2, 
  y[7] -> 191*s123*s23*s34 - 263*s23^2*s34 + 191*s23*s234*s34 + 
    191*s123*s34^2 - 191*s23*s34^2 - 191*s23*s34*s56, 
  y[8] -> -72*s123*s23^2*s34 + 72*s23^3*s34 - 72*s123*s23*s34^2 + 
    72*s23^2*s34*s56, y[9] -> -13*s23*s34 + 7*s234*s34 + 6*s34^2, 
  y[10] -> 6*s23^2*s34 - 15*s23*s34^2 + 6*s34^3, 
  y[11] -> 3*s23^2*s34^2 - 3*s23*s34^3, 
  y[12] -> 7*s123*s23*s34 - 13*s23^2*s34 + 7*s23*s234*s34 + 7*s123*s34^2 - 
    s23*s34^2 - 7*s23*s34*s56, y[13] -> -6*s123*s23^2*s34 + 6*s23^3*s34 - 
    9*s23^2*s34^2 + 6*s123*s34^3 + 6*s23^2*s34*s56 - 6*s23*s34^2*s56, 
  y[14] -> -3*s123*s23^2*s34^2 + 3*s23^3*s34^2 - 3*s123*s23*s34^3 + 
    3*s23^2*s34^2*s56, y[15] -> -140*s23*s34 + 92*s234*s34 + 102*s34^2, 
  y[16] -> 48*s23^2*s34 - 183*s23*s34^2 + 102*s34^3, 
  y[17] -> 33*s23^2*s34^2 - 33*s23*s34^3, 
  y[18] -> 92*s123*s23*s34 - 140*s23^2*s34 + 92*s23*s234*s34 + 
    92*s123*s34^2 + 10*s23*s34^2 - 92*s23*s34*s56, 
  y[19] -> -48*s123*s23^2*s34 + 48*s23^3*s34 + 54*s123*s23*s34^2 - 
    135*s23^2*s34^2 + 102*s123*s34^3 + 48*s23^2*s34*s56 - 102*s23*s34^2*s56, 
  y[20] -> -33*s123*s23^2*s34^2 + 33*s23^3*s34^2 - 33*s123*s23*s34^3 + 
    33*s23^2*s34^2*s56, y[21] -> s23 - s234, y[22] -> s234, y[23] -> s34, 
  y[24] -> -4*s23*s34 - 2*s234*s34 + 3*s34^2, 
  y[25] -> 6*s123*s234^2*s34 + 6*s123*s234*s34^2 - 9*s234^2*s34^2 - 
    3*s123*s34^3 - 6*s234^2*s34*s56, 
  y[26] -> 4*s123*s23*s34 - 4*s23^2*s34 + 6*s123*s234*s34 - 2*s23*s234*s34 + 
    s123*s34^2 - s23*s34^2 - 9*s234*s34^2 + 3*s34^3 - 4*s23*s34*s56 - 
    6*s234*s34*s56 + 3*s34^2*s56, y[27] -> 3*s123*s234^2*s34^2 + 
    3*s123*s234*s34^3 - 3*s234^2*s34^3 - 3*s234^2*s34^2*s56, 
  y[28] -> -191*s23*s34 + 191*s234*s34 - 72*s34^2, 
  y[29] -> 191*s123*s23*s34 - 191*s23^2*s34 + 191*s23*s234*s34 + 
    263*s123*s34^2 - 263*s23*s34^2 - 72*s34^3 - 191*s23*s34*s56 - 
    72*s34^2*s56, y[30] -> 72*s123*s234*s34^2 + 72*s123*s34^3 - 
    72*s234*s34^3 - 72*s234*s34^2*s56, 
  y[31] -> 23*s23*s34 - 57*s234*s34 + 23*s34^2, 
  y[32] -> -23*s123*s23*s34 + 23*s23^2*s34 + 34*s123*s234*s34 - 
    57*s23*s234*s34 - 46*s123*s34^2 + 46*s23*s34^2 - 45*s234*s34^2 + 
    23*s34^3 + 23*s23*s34*s56 - 34*s234*s34*s56 + 23*s34^2*s56, 
  y[33] -> 34*s123*s234^2*s34 + 22*s123*s234*s34^2 - 45*s234^2*s34^2 - 
    23*s123*s34^3 + 12*s234*s34^3 - 34*s234^2*s34*s56 + 12*s234*s34^2*s56, 
  y[34] -> 11*s123*s234^2*s34^2 + 11*s123*s234*s34^3 - 11*s234^2*s34^3 - 
    11*s234^2*s34^2*s56, y[35] -> s23^2 - s23*s234 + 2*s23*s34, 
  y[36] -> s123*s23^2 - s23^3 + s23^2*s234 + s123*s23*s34 - s23^2*s34 - 
    s23^2*s56, y[37] -> 263*s23^2 - 191*s23*s234 + 382*s23*s34, 
  y[38] -> -72*s23^3 - 72*s23^2*s34, 
  y[39] -> 191*s123*s23^2 - 263*s23^3 + 191*s23^2*s234 + 191*s123*s23*s34 - 
    191*s23^2*s34 - 191*s23^2*s56, y[40] -> -72*s123*s23^3 + 72*s23^4 - 
    72*s123*s23^2*s34 + 72*s23^3*s56, 
  y[41] -> 13*s23^2 - 7*s23*s234 + 8*s23*s34, 
  y[42] -> -6*s23^3 + 3*s23^2*s34 + 6*s23*s34^2, 
  y[43] -> -3*s23^3*s34 - 3*s23^2*s34^2, 
  y[44] -> 7*s123*s23^2 - 13*s23^3 + 7*s23^2*s234 + 7*s123*s23*s34 - 
    s23^2*s34 - 7*s23^2*s56, y[45] -> -6*s123*s23^3 + 6*s23^4 - 9*s23^3*s34 + 
    6*s123*s23*s34^2 + 6*s23^3*s56 - 6*s23^2*s34*s56, 
  y[46] -> -3*s123*s23^3*s34 + 3*s23^4*s34 - 3*s123*s23^2*s34^2 + 
    3*s23^3*s34*s56, y[47] -> 140*s23^2 - 92*s23*s234 + 82*s23*s34, 
  y[48] -> -48*s23^3 + 87*s23^2*s34 + 102*s23*s34^2, 
  y[49] -> -33*s23^3*s34 - 33*s23^2*s34^2, 
  y[50] -> 92*s123*s23^2 - 140*s23^3 + 92*s23^2*s234 + 92*s123*s23*s34 + 
    10*s23^2*s34 - 92*s23^2*s56, y[51] -> -48*s123*s23^3 + 48*s23^4 + 
    54*s123*s23^2*s34 - 135*s23^3*s34 + 102*s123*s23*s34^2 + 48*s23^3*s56 - 
    102*s23^2*s34*s56, y[52] -> -33*s123*s23^3*s34 + 33*s23^4*s34 - 
    33*s123*s23^2*s34^2 + 33*s23^3*s34*s56, 
  y[53] -> 4*s23^2 + 2*s23*s234 + 5*s23*s34 + 15*s234*s34 - 6*s34^2, 
  y[54] -> 4*s123*s23^2 - 4*s23^3 + 6*s123*s23*s234 - 2*s23^2*s234 + 
    6*s123*s234^2 + s123*s23*s34 - s23^2*s34 + 6*s123*s234*s34 - 
    9*s23*s234*s34 - 9*s234^2*s34 - 3*s123*s34^2 + 3*s23*s34^2 - 
    4*s23^2*s56 - 6*s23*s234*s56 - 6*s234^2*s56 + 3*s23*s34*s56, 
  y[55] -> 6*s123*s234^3 + 9*s123*s234^2*s34 - 9*s234^3*s34 - 
    3*s234^2*s34^2 - 6*s234^3*s56 - 3*s234^2*s34*s56, 
  y[56] -> 3*s123*s234^3*s34 + 3*s123*s234^2*s34^2 - 3*s234^3*s34^2 - 
    3*s234^3*s34*s56, y[57] -> 191*s23^2 - 191*s23*s234 + 454*s23*s34 + 
    144*s34^2, y[58] -> 191*s123*s23^2 - 191*s23^3 + 191*s23^2*s234 + 
    263*s123*s23*s34 - 263*s23^2*s34 + 72*s123*s234*s34 + 72*s123*s34^2 - 
    72*s23*s34^2 - 72*s234*s34^2 - 191*s23^2*s56 - 72*s23*s34*s56 - 
    72*s234*s34*s56, y[59] -> 72*s123*s234^2*s34 + 72*s123*s234*s34^2 - 
    72*s234^2*s34^2 - 72*s234^2*s34*s56, 
  y[60] -> -23*s23^2 + 57*s23*s234 - 69*s23*s34 + 79*s234*s34 - 46*s34^2, 
  y[61] -> 79*s234^2*s34 - 24*s234*s34^2, 
  y[62] -> -23*s123*s23^2 + 23*s23^3 + 34*s123*s23*s234 - 57*s23^2*s234 + 
    34*s123*s234^2 - 46*s123*s23*s34 + 46*s23^2*s34 + 22*s123*s234*s34 - 
    45*s23*s234*s34 - 45*s234^2*s34 - 23*s123*s34^2 + 23*s23*s34^2 + 
    12*s234*s34^2 + 23*s23^2*s56 - 34*s23*s234*s56 - 34*s234^2*s56 + 
    23*s23*s34*s56 + 12*s234*s34*s56, 
  y[63] -> 34*s123*s234^3 + 33*s123*s234^2*s34 - 45*s234^3*s34 - 
    12*s123*s234*s34^2 + s234^2*s34^2 - 34*s234^3*s56 + s234^2*s34*s56, 
  y[64] -> 11*s123*s234^3*s34 + 11*s123*s234^2*s34^2 - 11*s234^3*s34^2 - 
    11*s234^3*s34*s56, y[65] -> -3*s23 + 5*s234 - 2*s34, 
  y[66] -> -s23^2 + 3*s23*s234 - 2*s234^2, 
  y[67] -> -2*s123*s23 + 2*s23^2 + 2*s123*s234 - 3*s23*s234 - s123*s34 + 
    s23*s34 + s23*s56, y[68] -> -(s123*s23^2) + s23^3 + 2*s123*s23*s234 - 
    3*s23^2*s234 + 2*s23*s234^2 + s23^2*s56 - 2*s23*s234*s56, 
  y[69] -> -537*s23 + 607*s234 - 358*s34, 
  y[70] -> -179*s23^2 + 393*s23*s234 - 214*s234^2, 
  y[71] -> -358*s123*s23 + 358*s23^2 + 214*s123*s234 - 393*s23*s234 - 
    179*s123*s34 + 179*s23*s34 + 179*s23*s56, 
  y[72] -> -179*s123*s23^2 + 179*s23^3 + 214*s123*s23*s234 - 393*s23^2*s234 + 
    214*s23*s234^2 + 179*s23^2*s56 - 214*s23*s234*s56, 
  y[73] -> -15*s23 + 35*s234 - 2*s34, 
  y[74] -> -7*s23^2 + 21*s23*s234 - 14*s234^2, 
  y[75] -> -8*s123*s23 + 8*s23^2 + 20*s123*s234 - 21*s23*s234 - s123*s34 + 
    s23*s34 - 6*s234*s34 + s23*s56 - 6*s234*s56, 
  y[76] -> -7*s123*s23^2 + 7*s23^3 + 14*s123*s23*s234 - 21*s23^2*s234 + 
    14*s23*s234^2 + 7*s23^2*s56 - 14*s23*s234*s56, 
  y[77] -> 6*s123*s234^2 + 6*s123*s234*s34 - 6*s234^2*s34 - 6*s234^2*s56, 
  y[78] -> 3*s23^2 - 9*s23*s234 + 6*s234^2, y[79] -> 5*s23 - 15*s234 + 2*s34, 
  y[80] -> s23 - s234 + s34, y[81] -> -4*s234*s34 + 4*s34^2, 
  y[82] -> 3*s123*s23^2 - 3*s23^3 - 6*s123*s23*s234 + 9*s23^2*s234 - 
    6*s23*s234^2 - 3*s23^2*s56 + 6*s23*s234*s56, 
  y[83] -> 2*s123*s23 - 2*s23^2 - 10*s123*s234 + 9*s23*s234 + 3*s123*s34 - 
    3*s23*s34 + s23*s56 + 4*s234*s56 - 4*s34*s56, 
  y[84] -> -4*s123*s234^2 + 4*s123*s234*s34 + 4*s234^2*s56 - 8*s234*s34*s56 + 
    4*s34^2*s56, y[85] -> s23 - 3*s234 + s34, y[86] -> s23, 
  y[87] -> 2*s234^2 - s234*s34, y[88] -> 2*s123*s234*s34 - s123*s34^2, 
  y[89] -> -(s123*s23) + s23^2 + 2*s123*s234 - 3*s23*s234 + 2*s234^2 - 
    2*s123*s34 + 2*s23*s34 - 3*s234*s34 + s34^2 + s23*s56 - 2*s234*s56 + 
    s34*s56, y[90] -> 179*s23 - 393*s234 + 179*s34, 
  y[91] -> 214*s234^2 - 179*s234*s34, 
  y[92] -> 214*s123*s234*s34 - 179*s123*s34^2, 
  y[93] -> -179*s123*s23 + 179*s23^2 + 214*s123*s234 - 393*s23*s234 + 
    214*s234^2 - 358*s123*s34 + 358*s23*s34 - 393*s234*s34 + 179*s34^2 + 
    179*s23*s56 - 214*s234*s56 + 179*s34*s56, y[94] -> 7*s23 - 21*s234 + s34, 
  y[95] -> 14*s234^2 - 7*s234*s34, y[96] -> 6*s23*s34 - 6*s34^2, 
  y[97] -> 14*s123*s234*s34 - 7*s123*s34^2, 
  y[98] -> -7*s123*s23 + 7*s23^2 + 14*s123*s234 - 21*s23*s234 + 14*s234^2 - 
    14*s123*s34 + 8*s23*s34 - 21*s234*s34 + 7*s34^2 + 7*s23*s56 - 
    14*s234*s56 + 7*s34*s56, y[99] -> -6*s123*s23*s34 + 6*s23^2*s34 - 
    6*s123*s34^2 + 6*s23*s34*s56, y[100] -> -3*s23 + 9*s234 + s34, 
  y[101] -> -6*s234^2 + 3*s234*s34, 
  y[102] -> -6*s123*s234*s34 + 3*s123*s34^2, 
  y[103] -> 3*s123*s23 - 3*s23^2 - 6*s123*s234 + 9*s23*s234 - 6*s234^2 + 
    2*s123*s34 - 2*s23*s34 + 9*s234*s34 - 3*s34^2 - 3*s23*s56 + 6*s234*s56 + 
    s34*s56, y[104] -> -4*s123*s234*s34 + 4*s234*s34*s56 - 4*s34^2*s56, 
  y[105] -> s23 - s234 + 2*s34, y[106] -> s123*s23 - s23^2 + s23*s234 + 
    s123*s34 - s23*s34 - s23*s56, y[107] -> -17*s23 + 17*s234 - 10*s34, 
  y[108] -> 7*s123*s23 - 7*s23^2 + 7*s23*s234 + 7*s123*s34 - 7*s23*s34 - 
    7*s23*s56, y[109] -> -193*s23 + 121*s234 + 70*s34, 
  y[110] -> 72*s23^2 - 72*s23*s34, y[111] -> 191*s123*s23 - 263*s23^2 + 
    191*s23*s234 + 191*s123*s34 - 191*s23*s34 - 191*s23*s56, 
  y[112] -> -72*s123*s23^2 + 72*s23^3 - 72*s123*s23*s34 + 72*s23^2*s56, 
  y[113] -> -1267*s23 + 1735*s234 - 2114*s34, 
  y[114] -> -468*s23^2 - 396*s23*s34, 
  y[115] -> -379*s123*s23 - 17*s23^2 - 379*s23*s234 - 379*s123*s34 + 
    379*s23*s34 + 379*s23*s56, y[116] -> -396*s123*s23^2 + 396*s23^3 - 
    396*s123*s23*s34 + 396*s23^2*s56, y[117] -> s23 - 7*s234 + 20*s34, 
  y[118] -> 6*s23^2 - 15*s23*s34 + 6*s34^2, 
  y[119] -> 3*s23^2*s34 - 3*s23*s34^2, 
  y[120] -> 7*s123*s23 - 13*s23^2 + 7*s23*s234 + 7*s123*s34 - s23*s34 - 
    7*s23*s56, y[121] -> -6*s123*s23^2 + 6*s23^3 - 9*s23^2*s34 + 
    6*s123*s34^2 + 6*s23^2*s56 - 6*s23*s34*s56, 
  y[122] -> -3*s123*s23^2*s34 + 3*s23^3*s34 - 3*s123*s23*s34^2 + 
    3*s23^2*s34*s56, y[123] -> 212*s23 - 116*s234 + 94*s34, 
  y[124] -> -96*s23^2 + 105*s23*s34 + 102*s34^2, 
  y[125] -> -39*s23^2*s34 - 33*s23*s34^2, 
  y[126] -> 92*s123*s23 - 140*s23^2 + 92*s23*s234 + 92*s123*s34 + 
    10*s23*s34 - 92*s23*s56, y[127] -> -48*s123*s23^2 + 48*s23^3 + 
    54*s123*s23*s34 - 135*s23^2*s34 + 102*s123*s34^2 + 48*s23^2*s56 - 
    102*s23*s34*s56, y[128] -> -33*s123*s23^2*s34 + 33*s23^3*s34 - 
    33*s123*s23*s34^2 + 33*s23^2*s34*s56, 
  y[129] -> -31*s23 + 121*s234 + 247*s34, 
  y[130] -> -90*s23^2 - 315*s23*s34 + 495*s34^2, 
  y[131] -> 251*s123*s23 - 449*s23^2 + 251*s23*s234 + 251*s123*s34 + 
    244*s23*s34 - 251*s23*s56, y[132] -> -198*s123*s23^2 + 198*s23^3 + 
    297*s123*s23*s34 - 693*s23^2*s34 + 495*s123*s34^2 + 198*s23^2*s56 - 
    495*s23*s34*s56, y[133] -> -198*s123*s23^2*s34 + 198*s23^3*s34 - 
    198*s123*s23*s34^2 + 198*s23^2*s34*s56, y[134] -> 6*s23 + 7*s34, 
  y[135] -> 15*s234*s34 - 6*s34^2, 
  y[136] -> 6*s123*s234^2 + 6*s123*s234*s34 - 9*s234^2*s34 - 3*s123*s34^2 - 
    6*s234^2*s56, y[137] -> 4*s123*s23 - 4*s23^2 + 6*s123*s234 - 2*s23*s234 + 
    s123*s34 - s23*s34 - 9*s234*s34 + 3*s34^2 - 4*s23*s56 - 6*s234*s56 + 
    3*s34*s56, y[138] -> 3*s123*s234^2*s34 + 3*s123*s234*s34^2 - 
    3*s234^2*s34^2 - 3*s234^2*s34*s56, 
  y[139] -> 121*s23 - 121*s234 + 384*s34, 
  y[140] -> 191*s123*s23 - 191*s23^2 + 191*s23*s234 + 263*s123*s34 - 
    263*s23*s34 - 72*s34^2 - 191*s23*s56 - 72*s34*s56, 
  y[141] -> 72*s123*s234*s34 + 72*s123*s34^2 - 72*s234*s34^2 - 
    72*s234*s34*s56, y[142] -> 1735*s23 - 1735*s234 + 888*s34, 
  y[143] -> -379*s123*s23 + 379*s23^2 - 379*s23*s234 + 17*s123*s34 - 
    17*s23*s34 - 396*s34^2 + 379*s23*s56 - 396*s34*s56, 
  y[144] -> 396*s123*s234*s34 + 396*s123*s34^2 - 396*s234*s34^2 - 
    396*s234*s34*s56, y[145] -> -s23 - 37*s234 - 23*s34, 
  y[146] -> -17*s234*s34 - 22*s34^2, 
  y[147] -> -23*s123*s23 + 23*s23^2 + 34*s123*s234 - 57*s23*s234 - 
    46*s123*s34 + 46*s23*s34 - 45*s234*s34 + 23*s34^2 + 23*s23*s56 - 
    34*s234*s56 + 23*s34*s56, y[148] -> 34*s123*s234^2 + 22*s123*s234*s34 - 
    45*s234^2*s34 - 23*s123*s34^2 + 12*s234*s34^2 - 34*s234^2*s56 + 
    12*s234*s34*s56, y[149] -> 11*s123*s234^2*s34 + 11*s123*s234*s34^2 - 
    11*s234^2*s34^2 - 11*s234^2*s34*s56, 
  y[150] -> -13*s23 + 26*s234 - 33*s34, y[151] -> 68*s234*s34 - 20*s34^2, 
  y[152] -> -33*s123*s23 + 33*s23^2 + 55*s123*s234 - 88*s23*s234 - 
    66*s123*s34 + 66*s23*s34 - 77*s234*s34 + 33*s34^2 + 33*s23*s56 - 
    55*s234*s56 + 33*s34*s56, y[153] -> 55*s123*s234^2 + 44*s123*s234*s34 - 
    77*s234^2*s34 - 33*s123*s34^2 + 11*s234*s34^2 - 55*s234^2*s56 + 
    11*s234*s34*s56, y[154] -> 22*s123*s234^2*s34 + 22*s123*s234*s34^2 - 
    22*s234^2*s34^2 - 22*s234^2*s34*s56}}


==> anc/analytic/PolesUVIR_4pt_2L_nf1.m <==
{{{(-103/18 + eps^(-3) + 19/(6*eps^2))*f[1] + (2 + eps^(-1))*f[3] + 
    ((721*s23)/216 + ((721*s23)/216 - (721*s234)/216)/eps - (721*s234)/216 - 
      s34/(2*eps^3))*f[289] + ((-103*s23)/36 + (103*s234)/36 + 
      ((-103*s23)/36 + (103*s234)/36)/eps - s34/(2*eps^2))*f[290] + 
    (s23 - s234 + (s23 - s234 - s34/2)/eps)*f[291] + 
    (-1/2*s23 + (-1/2*s23 + s234/2)/eps + s234/2 - s34/2)*f[292] + 
    ((149*s23)/72 + ((241*s23)/72 - (241*s234)/72)/eps + 
      ((13*s23)/12 - (13*s234)/12)/eps^2 + (s23/2 - s234/2)/eps^3 - 
      (149*s234)/72)*f[356] + (s23 + (s23 - s234)/eps - s234)*f[363] + 
    (-1/2*s23 + (-1/2*s23 + s234/2)/eps + s234/2)*f[364], 0, 0, 0, 0, 
   -(f[1]/eps^2) + f[6]/eps + f[7] + ((-1/6*s23 + s234/6)*f[253])/eps + 
    ((-1/4*s23 + s234/4)*f[258])/eps + 
    ((13133*s23)/1728 + ((17*s23)/16 - (17*s234)/16)/eps - 
      (13133*s234)/1728 + s34/(2*eps^2))*f[289] + 
    ((-1373*s23)/288 + (1373*s234)/288 + ((-59*s23)/48 + (59*s234)/48)/eps)*
     f[290] + ((s23/8 - s234/8)*f[291])/eps + ((s23 - s234 - s34/2)*f[294])/
     eps + (s23/2 + (-1/2*s23 + s234/2)/eps - s234/2 - s34/2)*f[295] + 
    (((3*s23)/2 - (3*s234)/2)*f[320])/eps + 
    ((-1/3*s23 + s234/3)/eps + (-1/2*s23 + s234/2)/eps^2)*f[356] + 
    (s23/8 - s234/8)*f[363] + (s23/2 - s234/2)*f[403], 0, 0, 0, 
   (14*f[1])/3 - f[6]/4 + (s23/24 - s234/24)*f[253] + 
    (s23/16 - s234/16)*f[258] + ((-17*s23)/64 + (17*s234)/64 - (55*s34)/48)*
     f[289] + ((59*s23)/192 - (59*s234)/192 - (3*s34)/8)*f[290] + 
    (-1/32*s23 + s234/32)*f[291] + (-1/4*s23 + s234/4 + s34/8)*f[294] + 
    (s23/8 - s234/8)*f[295] + ((-3*s23)/8 + (3*s234)/8 + s34/2)*f[320] + 
    ((73*s23)/24 - (73*s234)/24)*f[356], 0, 0, 
   (-7*f[1])/12 + (7*s34*f[289])/24 + ((-7*s23)/24 + (7*s234)/24)*f[356], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-307/144 - 8/(3*eps))*f[1] - (3*f[3])/4 - f[6]/eps - f[7] + 
    ((s23/6 - s234/6)*f[217])/eps + ((s23/4 - s234/4)*f[234])/eps + 
    ((s23/6 - s234/6)*f[253])/eps + ((s23/4 - s234/4)*f[258])/eps + 
    ((-11963*s23)/864 + (11963*s234)/864 + ((-10*s23)/27 + (10*s234)/27 - 
        s34/4)/eps + (35*s34)/16)*f[289] + 
    ((745*s23)/72 - (745*s234)/72 + ((59*s23)/144 - (59*s234)/144 + s34/2)/
       eps - (17*s34)/48)*f[290] + ((-5*s23)/8 + (-1/8*s23 + s234/8)/eps + 
      (5*s234)/8 + (3*s34)/8)*f[291] + (s23/4 - s234/4)*f[292] + 
    ((-s23 + s234 + s34/2)*f[294])/eps + 
    (-1/2*s23 + (s23/2 - s234/2)/eps + s234/2 + s34/2)*f[295] + 
    ((s23 - s234)*f[342])/eps + ((-283*s23)/36 + (283*s234)/36)*f[356] + 
    (-1/4*s23 + (-1/2*s23 + s234/2)/eps + s234/4)*f[363] + 
    (s23/4 - s234/4)*f[364] + (s23/2 + (-1/2*s23 + s234/2)/eps - s234/2)*
     f[371] + (-1/2*s23 + s234/2)*f[403] + (-1/2*s23 + s234/2)*f[415], 0, 0, 
   0, (-2*f[1])/3 - f[6]/4 + (s23/24 - s234/24)*f[217] + 
    (s23/16 - s234/16)*f[234] + (s23/24 - s234/24)*f[253] + 
    (s23/16 - s234/16)*f[258] + ((-5*s23)/54 + (5*s234)/54 - s34/16)*f[289] + 
    ((59*s23)/576 - (59*s234)/576 + s34/8)*f[290] + 
    (-1/32*s23 + s234/32)*f[291] + (-1/4*s23 + s234/4 + s34/8)*f[294] + 
    (s23/8 - s234/8)*f[295] + (s23/4 - s234/4)*f[342] + 
    (-1/8*s23 + s234/8)*f[363] + (-1/8*s23 + s234/8)*f[371], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (4/3 + eps^(-1))*f[1] + f[6]/2 + 
    (-1/12*s23 + s234/12)*f[217] + (-1/8*s23 + s234/8)*f[234] + 
    (-1/12*s23 + s234/12)*f[253] + (-1/8*s23 + s234/8)*f[258] + 
    ((5*s23)/27 - (5*s234)/27 + s34/8 - s34/(2*eps))*f[289] + 
    ((-59*s23)/288 + (59*s234)/288 - s34/4)*f[290] + 
    (s23/16 - s234/16)*f[291] + (s23/2 - s234/2 - s34/4)*f[294] + 
    (-1/4*s23 + s234/4)*f[295] - (s34*f[320])/2 + 
    (-1/2*s23 + s234/2)*f[342] + (-s23 + (s23/2 - s234/2)/eps + s234)*
     f[356] + (s23/4 - s234/4)*f[363] + (s23/4 - s234/4)*f[371], 0, 0, 
   f[1]/4 - (s34*f[289])/8 + (s23/8 - s234/8)*f[356], 0, 0, 0, 0, 0, 0, 
   -1/3*f[1] + (s34*f[289])/6 + (-1/6*s23 + s234/6)*f[356], 0, 0, 0, 0, 
   (-2159/144 - eps^(-2) - 11/(3*eps))*f[1] + f[3]/4 + 
    ((-1/6*s23 + s234/6)*f[217])/eps + ((-1/4*s23 + s234/4)*f[234])/eps + 
    ((7909*s23)/1728 - (7909*s234)/1728 + ((-299*s23)/432 + (299*s234)/432 + 
        s34/4)/eps - (55*s34)/48 + s34/(2*eps^2))*f[289] + 
    ((-1195*s23)/288 + (1195*s234)/288 + ((59*s23)/72 - (59*s234)/72 + s34/2)/
       eps + (131*s34)/48)*f[290] + (s23/8 - s234/8 - s34/8)*f[291] + 
    (((-3*s23)/2 + (3*s234)/2)*f[320])/eps + ((-s23 + s234)*f[342])/eps + 
    ((-1/2*s23 + s234/2)/eps^2 + ((-11*s23)/6 + (11*s234)/6)/eps)*f[356] + 
    ((-3*s23)/8 + (s23/2 - s234/2)/eps + (3*s234)/8)*f[363] + 
    (-1/2*s23 + (s23/2 - s234/2)/eps + s234/2)*f[371] + 
    (s23/2 - s234/2)*f[415], 0, 0, 0, (19*f[1])/12 + f[6]/4 + 
    (-1/24*s23 + s234/24)*f[217] + (-1/16*s23 + s234/16)*f[234] + 
    (-1/24*s23 + s234/24)*f[253] + (-1/16*s23 + s234/16)*f[258] + 
    ((5*s23)/54 - (5*s234)/54 - (19*s34)/48)*f[289] + 
    ((-59*s23)/576 + (59*s234)/576 - s34/8)*f[290] + 
    (s23/32 - s234/32)*f[291] + (s23/4 - s234/4 - s34/8)*f[294] + 
    (-1/8*s23 + s234/8)*f[295] + (-1/4*s23 + s234/4)*f[342] + 
    ((11*s23)/24 - (11*s234)/24)*f[356] + (s23/8 - s234/8)*f[363] + 
    (s23/8 - s234/8)*f[371], 0, 0, -1/4*f[1] + (s34*f[289])/8 + 
    (-1/8*s23 + s234/8)*f[356], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-2*f[1])/3 - f[6]/4 + (s23/24 - s234/24)*f[217] + 
    (s23/16 - s234/16)*f[234] + (s23/24 - s234/24)*f[253] + 
    (s23/16 - s234/16)*f[258] + ((-5*s23)/54 + (5*s234)/54 - s34/16)*f[289] + 
    ((59*s23)/576 - (59*s234)/576 + s34/8)*f[290] + 
    (-1/32*s23 + s234/32)*f[291] + (-1/4*s23 + s234/4 + s34/8)*f[294] + 
    (s23/8 - s234/8)*f[295] + (s23/4 - s234/4)*f[342] + 
    (-1/8*s23 + s234/8)*f[363] + (-1/8*s23 + s234/8)*f[371], 0, 0, 0, 0, 0, 
   0, 0, 0, f[1]/4 - (s34*f[289])/8 + (s23/8 - s234/8)*f[356], 0, 0, 0, 0, 
   (67*f[1])/12 + (s23/24 - s234/24)*f[217] + (s23/16 - s234/16)*f[234] + 
    ((299*s23)/1728 - (299*s234)/1728 - (29*s34)/24)*f[289] + 
    ((-59*s23)/288 + (59*s234)/288 - s34/2)*f[290] + 
    ((3*s23)/8 - (3*s234)/8 + s34/2)*f[320] + (s23/4 - s234/4)*f[342] + 
    ((41*s23)/12 - (41*s234)/12)*f[356] + (-1/8*s23 + s234/8)*f[363] + 
    (-1/8*s23 + s234/8)*f[371], 0, 0, -1/4*f[1] + (s34*f[289])/8 + 
    (-1/8*s23 + s234/8)*f[356], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-7*f[1])/12 + (7*s34*f[289])/24 + ((-7*s23)/24 + (7*s234)/24)*f[356], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1]/24 - (41*s34*f[289])/144 + 
    (s34*f[290])/12 - (s34*f[320])/12 + (-1/16*s23 + s234/16)*f[356], 0, 0, 
   f[1]/8 - (s34*f[289])/16 + (s23/16 - s234/16)*f[356], 0, 0, 0, 0, 0, 0, 
   f[1]/6 - (s34*f[289])/12 + (s23/12 - s234/12)*f[356], 0, 0, 0, 0, 
   f[1]/8 - (s34*f[289])/16 + (s23/16 - s234/16)*f[356], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, f[1]/eps - (s34*f[289])/(2*eps) - (s34*f[320])/2 + 
    (-s23 + (s23/2 - s234/2)/eps + s234)*f[356], 0, 0, 
   f[1]/4 - (s34*f[289])/8 + (s23/8 - s234/8)*f[356], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[1]/4 - (s34*f[289])/8 + (s23/8 - s234/8)*f[356], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-11*f[1])/3 + (11*s34*f[289])/6 + ((-11*s23)/6 + (11*s234)/6)*f[356], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1] - (s34*f[289])/2 + 
    (s23/2 - s234/2)*f[356], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(103/9 - 2/eps^3 - 19/(3*eps^2))*f[1] + (-2 - eps^(-1))*f[3] + 
    (-2 - eps^(-1))*f[75] + ((-721*s23)/216 + 
      ((-721*s23)/216 - (721*s34)/216)/eps - (721*s34)/216 - 
      (7*s34)/(12*eps^3) - (133*s34)/(72*eps^2))*f[289] + 
    ((103*s23)/36 + (103*s34)/36 + s34/(2*eps^3) + (19*s34)/(12*eps^2) + 
      ((103*s23)/36 + (103*s34)/36)/eps)*f[290] + 
    (-s23 + (-s23 - s34/2)/eps - s34)*f[291] + 
    (s23/2 + (s23/2 + s34/2)/eps + s34)*f[292] + 
    ((-149*s23)/72 + ((-241*s23)/72 - (241*s34)/72)/eps + 
      ((-13*s23)/12 - (13*s34)/12)/eps^2 + (-1/2*s23 - s34/2)/eps^3 - 
      (149*s34)/72)*f[356] + (-s23 + (-s23 - s34/2)/eps - s34)*f[363] + 
    (s23/2 + (s23/2 + s34/2)/eps + s34)*f[364], 0, 0, 0, 0, 
   (2159/144 + 2/eps^2 + 11/(3*eps))*f[1] - f[6]/eps - f[7] - f[75]/4 + 
    ((s23/6 + s34/6)*f[253])/eps + ((s23/4 + s34/4)*f[258])/eps + 
    ((-13133*s23)/1728 + (7*s34)/(12*eps^2) + ((-17*s23)/16 + (191*s34)/144)/
       eps)*f[289] + ((1373*s23)/288 + ((59*s23)/48 - (5*s34)/48)/eps - 
      s34/(2*eps^2))*f[290] + ((-1/8*s23 - s34/8)*f[291])/eps + 
    ((-s23 - s34/2)*f[294])/eps + (-1/2*s23 + (s23/2 + s34/2)/eps)*f[295] + 
    (((-3*s23)/2 - (3*s34)/2)*f[320])/eps + 
    ((s23/3 + s34/3)/eps + (s23/2 + s34/2)/eps^2)*f[356] - (s23*f[363])/8 + 
    (-1/2*s23 - s34/2)*f[403], 0, 0, 0, (-41*f[1])/4 + f[6]/4 + 
    (-1/24*s23 - s34/24)*f[253] + (-1/16*s23 - s34/16)*f[258] + 
    ((17*s23)/64 - (1759*s34)/576)*f[289] + ((-59*s23)/192 + (151*s34)/64)*
     f[290] + (s23/32 + s34/32)*f[291] + (s23/4 + s34/8)*f[294] + 
    (-1/8*s23 - s34/8)*f[295] + ((3*s23)/8 + (3*s34)/8)*f[320] + 
    ((-73*s23)/24 - (61*s34)/24)*f[356], 0, 0, 
   (7*f[1])/6 + (49*s34*f[289])/144 - (7*s34*f[290])/24 + 
    ((7*s23)/24 + (7*s34)/24)*f[356], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (307/144 + 9/eps)*f[1] + (3*f[3])/4 + f[6]/eps + 
    f[7] - f[54]/eps - f[83] + ((-1/6*s23 - s34/6)*f[217])/eps + 
    ((-1/4*s23 - s34/4)*f[234])/eps + ((-1/6*s23 - s34/6)*f[253])/eps + 
    ((-1/4*s23 - s34/4)*f[258])/eps + ((11963*s23)/864 + (10073*s34)/864 + 
      ((10*s23)/27 + (181*s34)/108)/eps)*f[289] + 
    ((-745*s23)/72 + ((-59*s23)/144 - (323*s34)/144)/eps - (1439*s34)/144)*
     f[290] + ((5*s23)/8 + (s23/8 + s34/8)/eps + s34/4)*f[291] + 
    (-1/4*s23 - s34/4)*f[292] + ((s23 + s34/2)*f[294])/eps + 
    (s23/2 + (-1/2*s23 - s34/2)/eps)*f[295] + ((-s23 - s34/2)*f[342])/eps + 
    ((283*s23)/36 + (283*s34)/36)*f[356] + 
    (s23/4 + (s23/2 + s34/2)/eps + s34/4)*f[363] + 
    (-1/4*s23 - s34/4)*f[364] + (-1/2*s23 + (s23/2 + s34/2)/eps)*f[371] + 
    (s23/2 + s34/2)*f[403] + (s23/2 + s34/2)*f[415], 0, 0, 0, 
   (9*f[1])/4 + f[6]/4 - f[54]/4 + (-1/24*s23 - s34/24)*f[217] + 
    (-1/16*s23 - s34/16)*f[234] + (-1/24*s23 - s34/24)*f[253] + 
    (-1/16*s23 - s34/16)*f[258] + ((5*s23)/54 + (181*s34)/432)*f[289] + 
    ((-59*s23)/576 - (323*s34)/576)*f[290] + (s23/32 + s34/32)*f[291] + 
    (s23/4 + s34/8)*f[294] + (-1/8*s23 - s34/8)*f[295] + 
    (-1/4*s23 - s34/8)*f[342] + (s23/8 + s34/8)*f[363] + 
    (s23/8 + s34/8)*f[371], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-9/2 - 2/eps)*f[1] - f[6]/2 + f[54]/2 + (s23/12 + s34/12)*f[217] + 
    (s23/8 + s34/8)*f[234] + (s23/12 + s34/12)*f[253] + 
    (s23/8 + s34/8)*f[258] + ((-5*s23)/27 - (181*s34)/216 - (7*s34)/(12*eps))*
     f[289] + ((59*s23)/288 + (323*s34)/288 + s34/(2*eps))*f[290] + 
    (-1/16*s23 - s34/16)*f[291] + (-1/2*s23 - s34/4)*f[294] + 
    (s23/4 + s34/4)*f[295] + (s23/2 + s34/4)*f[342] + 
    (s23 + (-1/2*s23 - s34/2)/eps + s34/2)*f[356] + 
    (-1/4*s23 - s34/4)*f[363] + (-1/4*s23 - s34/4)*f[371], 0, 0, 
   -1/2*f[1] - (7*s34*f[289])/48 + (s34*f[290])/8 + 
    (-1/8*s23 - s34/8)*f[356], 0, 0, 0, 0, 0, 0, 
   (2*f[1])/3 + (7*s34*f[289])/36 - (s34*f[290])/6 + (s23/6 + s34/6)*f[356], 
   0, 0, 0, 0, (137/8 + 2/eps^2)*f[1] - f[3]/4 + f[54]/eps + (3*f[75])/4 + 
    f[83] + ((s23/6 + s34/6)*f[217])/eps + ((s23/4 + s34/4)*f[234])/eps + 
    ((-7909*s23)/1728 + ((299*s23)/432 + (299*s34)/432)/eps + 
      (7*s34)/(12*eps^2))*f[289] + 
    ((1195*s23)/288 + ((-59*s23)/72 - (59*s34)/72)/eps - s34/(2*eps^2))*
     f[290] - (s23*f[291])/8 + (((3*s23)/2 + (3*s34)/2)*f[320])/eps + 
    ((s23 + s34/2)*f[342])/eps + ((s23/2 + s34/2)/eps^2 + 
      ((11*s23)/6 + (11*s34)/6)/eps)*f[356] + 
    ((3*s23)/8 + (-1/2*s23 - s34/2)/eps)*f[363] + 
    (s23/2 + (-1/2*s23 - s34/2)/eps)*f[371] + (-1/2*s23 - s34/2)*f[415], 0, 
   0, 0, (-49*f[1])/12 - f[6]/4 + f[54]/4 + (s23/24 + s34/24)*f[217] + 
    (s23/16 + s34/16)*f[234] + (s23/24 + s34/24)*f[253] + 
    (s23/16 + s34/16)*f[258] + ((-5*s23)/54 - (103*s34)/108)*f[289] + 
    ((59*s23)/576 + (587*s34)/576)*f[290] + (-1/32*s23 - s34/32)*f[291] + 
    (-1/4*s23 - s34/8)*f[294] + (s23/8 + s34/8)*f[295] + 
    (s23/4 + s34/8)*f[342] + ((-11*s23)/24 - (11*s34)/24)*f[356] + 
    (-1/8*s23 - s34/8)*f[363] + (-1/8*s23 - s34/8)*f[371], 0, 0, 
   f[1]/2 + (7*s34*f[289])/48 - (s34*f[290])/8 + (s23/8 + s34/8)*f[356], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (9*f[1])/4 + f[6]/4 - f[54]/4 + 
    (-1/24*s23 - s34/24)*f[217] + (-1/16*s23 - s34/16)*f[234] + 
    (-1/24*s23 - s34/24)*f[253] + (-1/16*s23 - s34/16)*f[258] + 
    ((5*s23)/54 + (181*s34)/432)*f[289] + ((-59*s23)/576 - (323*s34)/576)*
     f[290] + (s23/32 + s34/32)*f[291] + (s23/4 + s34/8)*f[294] + 
    (-1/8*s23 - s34/8)*f[295] + (-1/4*s23 - s34/8)*f[342] + 
    (s23/8 + s34/8)*f[363] + (s23/8 + s34/8)*f[371], 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[1] - (7*s34*f[289])/48 + (s34*f[290])/8 + 
    (-1/8*s23 - s34/8)*f[356], 0, 0, 0, 0, (-28*f[1])/3 - f[54]/4 + 
    (-1/24*s23 - s34/24)*f[217] + (-1/16*s23 - s34/16)*f[234] + 
    ((-299*s23)/1728 - (5003*s34)/1728)*f[289] + 
    ((59*s23)/288 + (731*s34)/288)*f[290] + ((-3*s23)/8 - (3*s34)/8)*f[320] + 
    (-1/4*s23 - s34/8)*f[342] + ((-41*s23)/12 - (35*s34)/12)*f[356] + 
    (s23/8 + s34/8)*f[363] + (s23/8 + s34/8)*f[371], 0, 0, 
   f[1]/2 + (7*s34*f[289])/48 - (s34*f[290])/8 + (s23/8 + s34/8)*f[356], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (7*f[1])/6 + (49*s34*f[289])/144 - 
    (7*s34*f[290])/24 + ((7*s23)/24 + (7*s34)/24)*f[356], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/12*f[1] - (7*s34*f[289])/288 + 
    (s34*f[290])/48 + (s23/16 - s34/48)*f[356], 0, 0, 
   -1/4*f[1] - (7*s34*f[289])/96 + (s34*f[290])/16 + 
    (-1/16*s23 - s34/16)*f[356], 0, 0, 0, 0, 0, 0, 
   -1/3*f[1] - (7*s34*f[289])/72 + (s34*f[290])/12 + 
    (-1/12*s23 - s34/12)*f[356], 0, 0, 0, 0, -1/4*f[1] - (7*s34*f[289])/96 + 
    (s34*f[290])/16 + (-1/16*s23 - s34/16)*f[356], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-2*f[1])/eps - (7*s34*f[289])/(12*eps) + 
    (s34*f[290])/(2*eps) + (s23 + (-1/2*s23 - s34/2)/eps + s34/2)*f[356], 0, 
   0, -1/2*f[1] - (7*s34*f[289])/48 + (s34*f[290])/8 + 
    (-1/8*s23 - s34/8)*f[356], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[1] - (7*s34*f[289])/48 + (s34*f[290])/8 + 
    (-1/8*s23 - s34/8)*f[356], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (22*f[1])/3 + (77*s34*f[289])/36 - (11*s34*f[290])/6 + 
    ((11*s23)/6 + (11*s34)/6)*f[356], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*f[1] - (7*s34*f[289])/12 + (s34*f[290])/2 + (-1/2*s23 - s34/2)*f[356], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {(-103/18 + eps^(-3) + 19/(6*eps^2))*f[1] + 
    (2 + eps^(-1))*f[75] + ((-721*s234)/216 + (721*s34)/216 + 
      (13*s34)/(12*eps^3) + (133*s34)/(72*eps^2) + 
      ((-721*s234)/216 + (721*s34)/216)/eps)*f[289] + 
    ((103*s234)/36 + ((103*s234)/36 - (103*s34)/36)/eps - (103*s34)/36 - 
      s34/(2*eps^3) - (13*s34)/(12*eps^2))*f[290] + 
    (-s234 + s34 + (-s234 + s34)/eps)*f[291] + 
    (s234/2 + (s234/2 - s34/2)/eps - s34/2)*f[292] + 
    ((-149*s234)/72 + (-1/2*s234 + s34/2)/eps^3 + (149*s34)/72 + 
      ((-13*s234)/12 + (13*s34)/12)/eps^2 + ((-241*s234)/72 + (241*s34)/72)/
       eps)*f[356] + (-s234 + (-s234 + s34/2)/eps + s34)*f[363] + 
    (s234/2 + (s234/2 - s34/2)/eps - s34)*f[364], 0, 0, 0, 0, 
   (-2159/144 - eps^(-2) - 11/(3*eps))*f[1] + f[75]/4 + 
    ((s234/6 - s34/6)*f[253])/eps + ((s234/4 - s34/4)*f[258])/eps + 
    ((-13133*s234)/1728 + ((-17*s234)/16 - (191*s34)/144)/eps - 
      (13*s34)/(12*eps^2))*f[289] + 
    ((1373*s234)/288 + ((59*s234)/48 + (5*s34)/48)/eps + s34/(2*eps^2))*
     f[290] + ((-1/8*s234 + s34/8)*f[291])/eps + ((-s234 + s34)*f[294])/eps + 
    (-1/2*s234 + (s234/2 - s34/2)/eps + s34/2)*f[295] + 
    (((-3*s234)/2 + (3*s34)/2)*f[320])/eps + 
    ((s234/2 - s34/2)/eps^2 + (s234/3 - s34/3)/eps)*f[356] - 
    (s234*f[363])/8 + (-1/2*s234 + s34/2)*f[403], 0, 0, 0, 
   (67*f[1])/12 + (-1/24*s234 + s34/24)*f[253] + (-1/16*s234 + s34/16)*
     f[258] + ((17*s234)/64 + (2419*s34)/576)*f[289] + 
    ((-59*s234)/192 - (127*s34)/64)*f[290] + (s234/32 - s34/32)*f[291] + 
    (s234/4 - s34/4)*f[294] + (-1/8*s234 + s34/8)*f[295] + 
    ((3*s234)/8 - (7*s34)/8)*f[320] + ((-73*s234)/24 + (61*s34)/24)*f[356], 
   0, 0, (-7*f[1])/12 - (91*s34*f[289])/144 + (7*s34*f[290])/24 + 
    ((7*s234)/24 - (7*s34)/24)*f[356], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (-19*f[1])/(3*eps) + f[54]/eps + f[83] + 
    ((-1/6*s234 + s34/6)*f[217])/eps + ((-1/4*s234 + s34/4)*f[234])/eps + 
    ((-1/6*s234 + s34/6)*f[253])/eps + ((-1/4*s234 + s34/4)*f[258])/eps + 
    ((11963*s234)/864 + ((10*s234)/27 - (77*s34)/54)/eps - (11963*s34)/864)*
     f[289] + ((-745*s234)/72 + (745*s34)/72 + 
      ((-59*s234)/144 + (251*s34)/144)/eps)*f[290] + 
    ((5*s234)/8 + (s234/8 - s34/8)/eps - (5*s34)/8)*f[291] + 
    (-1/4*s234 + s34/4)*f[292] + ((s234 - s34)*f[294])/eps + 
    (s234/2 + (-1/2*s234 + s34/2)/eps - s34/2)*f[295] + 
    ((-s234 + s34/2)*f[342])/eps + ((283*s234)/36 - (283*s34)/36)*f[356] + 
    (s234/4 + (s234/2 - s34/2)/eps - s34/4)*f[363] + 
    (-1/4*s234 + s34/4)*f[364] + (-1/2*s234 + (s234/2 - s34/2)/eps)*f[371] + 
    (s234/2 - s34/2)*f[403] + (s234/2 - s34/2)*f[415], 0, 0, 0, 
   (-19*f[1])/12 + f[54]/4 + (-1/24*s234 + s34/24)*f[217] + 
    (-1/16*s234 + s34/16)*f[234] + (-1/24*s234 + s34/24)*f[253] + 
    (-1/16*s234 + s34/16)*f[258] + ((5*s234)/54 - (77*s34)/216)*f[289] + 
    ((-59*s234)/576 + (251*s34)/576)*f[290] + (s234/32 - s34/32)*f[291] + 
    (s234/4 - s34/4)*f[294] + (-1/8*s234 + s34/8)*f[295] + 
    (-1/4*s234 + s34/8)*f[342] + (s234/8 - s34/8)*f[363] + 
    (s234/8 - s34/8)*f[371], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (19/6 + eps^(-1))*f[1] - f[54]/2 + (s234/12 - s34/12)*f[217] + 
    (s234/8 - s34/8)*f[234] + (s234/12 - s34/12)*f[253] + 
    (s234/8 - s34/8)*f[258] + ((-5*s234)/27 + (77*s34)/108 + 
      (13*s34)/(12*eps))*f[289] + ((59*s234)/288 - (251*s34)/288 - 
      s34/(2*eps))*f[290] + (-1/16*s234 + s34/16)*f[291] + 
    (-1/2*s234 + s34/2)*f[294] + (s234/4 - s34/4)*f[295] + (s34*f[320])/2 + 
    (s234/2 - s34/4)*f[342] + (s234 + (-1/2*s234 + s34/2)/eps - s34/2)*
     f[356] + (-1/4*s234 + s34/4)*f[363] + (-1/4*s234 + s34/4)*f[371], 0, 0, 
   f[1]/4 + (13*s34*f[289])/48 - (s34*f[290])/8 + (-1/8*s234 + s34/8)*f[356], 
   0, 0, 0, 0, 0, 0, -1/3*f[1] - (13*s34*f[289])/36 + (s34*f[290])/6 + 
    (s234/6 - s34/6)*f[356], 0, 0, 0, 0, 
   (-307/144 - eps^(-2) + 11/(3*eps))*f[1] - f[54]/eps - (3*f[75])/4 - 
    f[83] + ((s234/6 - s34/6)*f[217])/eps + ((s234/4 - s34/4)*f[234])/eps + 
    ((-7909*s234)/1728 + ((299*s234)/432 - (407*s34)/432)/eps + (55*s34)/48 - 
      (13*s34)/(12*eps^2))*f[289] + 
    ((1195*s234)/288 + ((-59*s234)/72 + (23*s34)/72)/eps - (131*s34)/48 + 
      s34/(2*eps^2))*f[290] + (-1/8*s234 + s34/8)*f[291] + 
    (((3*s234)/2 - (3*s34)/2)*f[320])/eps + ((s234 - s34/2)*f[342])/eps + 
    (((11*s234)/6 - (11*s34)/6)/eps + (s234/2 - s34/2)/eps^2)*f[356] + 
    ((3*s234)/8 + (-1/2*s234 + s34/2)/eps)*f[363] + 
    (s234/2 + (-1/2*s234 + s34/2)/eps)*f[371] + (-1/2*s234 + s34/2)*f[415], 
   0, 0, 0, (5*f[1])/2 - f[54]/4 + (s234/24 - s34/24)*f[217] + 
    (s234/16 - s34/16)*f[234] + (s234/24 - s34/24)*f[253] + 
    (s234/16 - s34/16)*f[258] + ((-5*s234)/54 + (583*s34)/432)*f[289] + 
    ((59*s234)/576 - (515*s34)/576)*f[290] + (-1/32*s234 + s34/32)*f[291] + 
    (-1/4*s234 + s34/4)*f[294] + (s234/8 - s34/8)*f[295] + 
    (s234/4 - s34/8)*f[342] + ((-11*s234)/24 + (11*s34)/24)*f[356] + 
    (-1/8*s234 + s34/8)*f[363] + (-1/8*s234 + s34/8)*f[371], 0, 0, 
   -1/4*f[1] - (13*s34*f[289])/48 + (s34*f[290])/8 + (s234/8 - s34/8)*f[356], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-19*f[1])/12 + f[54]/4 + 
    (-1/24*s234 + s34/24)*f[217] + (-1/16*s234 + s34/16)*f[234] + 
    (-1/24*s234 + s34/24)*f[253] + (-1/16*s234 + s34/16)*f[258] + 
    ((5*s234)/54 - (77*s34)/216)*f[289] + ((-59*s234)/576 + (251*s34)/576)*
     f[290] + (s234/32 - s34/32)*f[291] + (s234/4 - s34/4)*f[294] + 
    (-1/8*s234 + s34/8)*f[295] + (-1/4*s234 + s34/8)*f[342] + 
    (s234/8 - s34/8)*f[363] + (s234/8 - s34/8)*f[371], 0, 0, 0, 0, 0, 0, 0, 
   0, f[1]/4 + (13*s34*f[289])/48 - (s34*f[290])/8 + 
    (-1/8*s234 + s34/8)*f[356], 0, 0, 0, 0, (15*f[1])/4 + f[54]/4 + 
    (-1/24*s234 + s34/24)*f[217] + (-1/16*s234 + s34/16)*f[234] + 
    ((-299*s234)/1728 + (7091*s34)/1728)*f[289] + 
    ((59*s234)/288 - (587*s34)/288)*f[290] + ((-3*s234)/8 - s34/8)*f[320] + 
    (-1/4*s234 + s34/8)*f[342] + ((-41*s234)/12 + (35*s34)/12)*f[356] + 
    (s234/8 - s34/8)*f[363] + (s234/8 - s34/8)*f[371], 0, 0, 
   -1/4*f[1] - (13*s34*f[289])/48 + (s34*f[290])/8 + (s234/8 - s34/8)*f[356], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-7*f[1])/12 - (91*s34*f[289])/144 + 
    (7*s34*f[290])/24 + ((7*s234)/24 - (7*s34)/24)*f[356], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[1]/24 + (89*s34*f[289])/288 - 
    (5*s34*f[290])/48 + (s34*f[320])/12 + (s234/16 + s34/48)*f[356], 0, 0, 
   f[1]/8 + (13*s34*f[289])/96 - (s34*f[290])/16 + 
    (-1/16*s234 + s34/16)*f[356], 0, 0, 0, 0, 0, 0, 
   f[1]/6 + (13*s34*f[289])/72 - (s34*f[290])/12 + 
    (-1/12*s234 + s34/12)*f[356], 0, 0, 0, 0, f[1]/8 + (13*s34*f[289])/96 - 
    (s34*f[290])/16 + (-1/16*s234 + s34/16)*f[356], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, f[1]/eps + (13*s34*f[289])/(12*eps) - 
    (s34*f[290])/(2*eps) + (s34*f[320])/2 + 
    (s234 + (-1/2*s234 + s34/2)/eps - s34/2)*f[356], 0, 0, 
   f[1]/4 + (13*s34*f[289])/48 - (s34*f[290])/8 + (-1/8*s234 + s34/8)*f[356], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1]/4 + (13*s34*f[289])/48 - 
    (s34*f[290])/8 + (-1/8*s234 + s34/8)*f[356], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-11*f[1])/3 - (143*s34*f[289])/36 + (11*s34*f[290])/6 + 
    ((11*s234)/6 - (11*s34)/6)*f[356], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[1] + (13*s34*f[289])/12 - (s34*f[290])/2 + (-1/2*s234 + s34/2)*f[356], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {(-103/18 + eps^(-3) + 19/(6*eps^2))*f[109] + 
    (2 + eps^(-1))*f[111] - (s23*f[289])/(2*eps^3) - (s23*f[290])/(2*eps^2) - 
    (s23*f[291])/(2*eps) - (s23*f[292])/2, 0, 0, 0, 0, 
   -(f[109]/eps^2) + f[114]/eps + f[115] + (s23*f[289])/(2*eps^2) - 
    (s23*f[294])/(2*eps) - (s23*f[295])/2, 0, 0, 0, 
   (14*f[109])/3 - f[114]/4 - (55*s23*f[289])/48 - (3*s23*f[290])/8 + 
    (s23*f[294])/8 + (s23*f[320])/2, 0, 0, (-7*f[109])/12 + 
    (7*s23*f[289])/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (-307/144 - 8/(3*eps))*f[109] - (3*f[111])/4 - f[114]/eps - f[115] + 
    ((35*s23)/16 - s23/(4*eps))*f[289] + ((-17*s23)/48 + s23/(2*eps))*
     f[290] + (3*s23*f[291])/8 + (s23*f[294])/(2*eps) + (s23*f[295])/2, 0, 0, 
   0, (-2*f[109])/3 - f[114]/4 - (s23*f[289])/16 + (s23*f[290])/8 + 
    (s23*f[294])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (4/3 + eps^(-1))*f[109] + f[114]/2 + (s23/8 - s23/(2*eps))*f[289] - 
    (s23*f[290])/4 - (s23*f[294])/4 - (s23*f[320])/2, 0, 0, 
   f[109]/4 - (s23*f[289])/8, 0, 0, 0, 0, 0, 0, -1/3*f[109] + (s23*f[289])/6, 
   0, 0, 0, 0, (-2159/144 - eps^(-2) - 11/(3*eps))*f[109] + f[111]/4 + 
    ((-55*s23)/48 + s23/(2*eps^2) + s23/(4*eps))*f[289] + 
    ((131*s23)/48 + s23/(2*eps))*f[290] - (s23*f[291])/8, 0, 0, 0, 
   (19*f[109])/12 + f[114]/4 - (19*s23*f[289])/48 - (s23*f[290])/8 - 
    (s23*f[294])/8, 0, 0, -1/4*f[109] + (s23*f[289])/8, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-2*f[109])/3 - f[114]/4 - (s23*f[289])/16 + (s23*f[290])/8 + 
    (s23*f[294])/8, 0, 0, 0, 0, 0, 0, 0, 0, f[109]/4 - (s23*f[289])/8, 0, 0, 
   0, 0, (67*f[109])/12 - (29*s23*f[289])/24 - (s23*f[290])/2 + 
    (s23*f[320])/2, 0, 0, -1/4*f[109] + (s23*f[289])/8, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-7*f[109])/12 + (7*s23*f[289])/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, f[109]/24 - (41*s23*f[289])/144 + (s23*f[290])/12 - 
    (s23*f[320])/12, 0, 0, f[109]/8 - (s23*f[289])/16, 0, 0, 0, 0, 0, 0, 
   f[109]/6 - (s23*f[289])/12, 0, 0, 0, 0, f[109]/8 - (s23*f[289])/16, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[109]/eps - (s23*f[289])/(2*eps) - 
    (s23*f[320])/2, 0, 0, f[109]/4 - (s23*f[289])/8, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[109]/4 - (s23*f[289])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-11*f[109])/3 + (11*s23*f[289])/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[109] - (s23*f[289])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(103/9 - 2/eps^3 - 19/(3*eps^2))*f[109] + (-2 - eps^(-1))*f[111] + 
    (-2 - eps^(-1))*f[183] + ((-7*s23)/(12*eps^3) - (133*s23)/(72*eps^2))*
     f[289] + (s23/(2*eps^3) + (19*s23)/(12*eps^2))*f[290] + 
    (s23*f[291])/(2*eps) + (s23*f[292])/2 + (s23*f[363])/(2*eps) + 
    (s23*f[364])/2, 0, 0, 0, 0, (2159/144 + 2/eps^2 + 11/(3*eps))*f[109] - 
    f[114]/eps - f[115] - f[183]/4 + ((13133*s23)/1728 + (7*s23)/(12*eps^2) + 
      (43*s23)/(18*eps))*f[289] + ((-1373*s23)/288 - s23/(2*eps^2) - 
      (4*s23)/(3*eps))*f[290] + (s23*f[294])/(2*eps) + (s23*f[295])/2 + 
    (s23*f[363])/8, 0, 0, 0, (-41*f[109])/4 + f[114]/4 - 
    (239*s23*f[289])/72 + (8*s23*f[290])/3 - (s23*f[294])/8 + (s23*f[356])/2, 
   0, 0, (7*f[109])/6 + (49*s23*f[289])/144 - (7*s23*f[290])/24, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (307/144 + 9/eps)*f[109] + (3*f[111])/4 + f[114]/eps + f[115] - 
    f[162]/eps - f[191] + ((-35*s23)/16 + (47*s23)/(36*eps))*f[289] + 
    ((17*s23)/48 - (11*s23)/(6*eps))*f[290] - (3*s23*f[291])/8 - 
    (s23*f[294])/(2*eps) - (s23*f[295])/2 + (s23*f[342])/(2*eps) + 
    (s23*f[371])/2, 0, 0, 0, (9*f[109])/4 + f[114]/4 - f[162]/4 + 
    (47*s23*f[289])/144 - (11*s23*f[290])/24 - (s23*f[294])/8 + 
    (s23*f[342])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-9/2 - 2/eps)*f[109] - f[114]/2 + f[162]/2 + 
    ((-47*s23)/72 - (7*s23)/(12*eps))*f[289] + ((11*s23)/12 + s23/(2*eps))*
     f[290] + (s23*f[294])/4 - (s23*f[342])/4 - (s23*f[356])/2, 0, 0, 
   -1/2*f[109] - (7*s23*f[289])/48 + (s23*f[290])/8, 0, 0, 0, 0, 0, 0, 
   (2*f[109])/3 + (7*s23*f[289])/36 - (s23*f[290])/6, 0, 0, 0, 0, 
   (137/8 + 2/eps^2)*f[109] - f[111]/4 + f[162]/eps + (3*f[183])/4 + f[191] + 
    ((7909*s23)/1728 + (7*s23)/(12*eps^2))*f[289] + 
    ((-1195*s23)/288 - s23/(2*eps^2))*f[290] + (s23*f[291])/8 - 
    (s23*f[342])/(2*eps) - (3*s23*f[363])/8 - (s23*f[371])/2, 0, 0, 0, 
   (-49*f[109])/12 - f[114]/4 + f[162]/4 - (31*s23*f[289])/36 + 
    (11*s23*f[290])/12 + (s23*f[294])/8 - (s23*f[342])/8, 0, 0, 
   f[109]/2 + (7*s23*f[289])/48 - (s23*f[290])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (9*f[109])/4 + f[114]/4 - f[162]/4 + (47*s23*f[289])/144 - 
    (11*s23*f[290])/24 - (s23*f[294])/8 + (s23*f[342])/8, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/2*f[109] - (7*s23*f[289])/48 + (s23*f[290])/8, 0, 0, 0, 0, 
   (-28*f[109])/3 - f[162]/4 - (49*s23*f[289])/18 + (7*s23*f[290])/3 + 
    (s23*f[342])/8 + (s23*f[356])/2, 0, 0, f[109]/2 + (7*s23*f[289])/48 - 
    (s23*f[290])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (7*f[109])/6 + (49*s23*f[289])/144 - (7*s23*f[290])/24, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/12*f[109] - (7*s23*f[289])/288 + 
    (s23*f[290])/48 - (s23*f[356])/12, 0, 0, 
   -1/4*f[109] - (7*s23*f[289])/96 + (s23*f[290])/16, 0, 0, 0, 0, 0, 0, 
   -1/3*f[109] - (7*s23*f[289])/72 + (s23*f[290])/12, 0, 0, 0, 0, 
   -1/4*f[109] - (7*s23*f[289])/96 + (s23*f[290])/16, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-2*f[109])/eps - (7*s23*f[289])/(12*eps) + 
    (s23*f[290])/(2*eps) - (s23*f[356])/2, 0, 0, 
   -1/2*f[109] - (7*s23*f[289])/48 + (s23*f[290])/8, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1/2*f[109] - (7*s23*f[289])/48 + (s23*f[290])/8, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (22*f[109])/3 + (77*s23*f[289])/36 - (11*s23*f[290])/6, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -2*f[109] - (7*s23*f[289])/12 + (s23*f[290])/2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {(-103/18 + eps^(-3) + 19/(6*eps^2))*f[109] + 
    (2 + eps^(-1))*f[183] + ((13*s23)/(12*eps^3) + (133*s23)/(72*eps^2))*
     f[289] + (-1/2*s23/eps^3 - (13*s23)/(12*eps^2))*f[290] - 
    (s23*f[363])/(2*eps) - (s23*f[364])/2, 0, 0, 0, 0, 
   (-2159/144 - eps^(-2) - 11/(3*eps))*f[109] + f[183]/4 + 
    ((-13133*s23)/1728 - (13*s23)/(12*eps^2) - (43*s23)/(18*eps))*f[289] + 
    ((1373*s23)/288 + s23/(2*eps^2) + (4*s23)/(3*eps))*f[290] - 
    (s23*f[363])/8, 0, 0, 0, (67*f[109])/12 + (643*s23*f[289])/144 - 
    (55*s23*f[290])/24 - (s23*f[320])/2 - (s23*f[356])/2, 0, 0, 
   (-7*f[109])/12 - (91*s23*f[289])/144 + (7*s23*f[290])/24, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-19*f[109])/(3*eps) + 
    f[162]/eps + f[191] - (19*s23*f[289])/(18*eps) + (4*s23*f[290])/(3*eps) - 
    (s23*f[342])/(2*eps) - (s23*f[371])/2, 0, 0, 0, 
   (-19*f[109])/12 + f[162]/4 - (19*s23*f[289])/72 + (s23*f[290])/3 - 
    (s23*f[342])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (19/6 + eps^(-1))*f[109] - f[162]/2 + ((19*s23)/36 + (13*s23)/(12*eps))*
     f[289] + ((-2*s23)/3 - s23/(2*eps))*f[290] + (s23*f[320])/2 + 
    (s23*f[342])/4 + (s23*f[356])/2, 0, 0, f[109]/4 + (13*s23*f[289])/48 - 
    (s23*f[290])/8, 0, 0, 0, 0, 0, 0, -1/3*f[109] - (13*s23*f[289])/36 + 
    (s23*f[290])/6, 0, 0, 0, 0, (-307/144 - eps^(-2) + 11/(3*eps))*f[109] - 
    f[162]/eps - (3*f[183])/4 - f[191] + 
    ((-5929*s23)/1728 - (13*s23)/(12*eps^2) - s23/(4*eps))*f[289] + 
    ((409*s23)/288 + s23/(2*eps^2) - s23/(2*eps))*f[290] + 
    (s23*f[342])/(2*eps) + (3*s23*f[363])/8 + (s23*f[371])/2, 0, 0, 0, 
   (5*f[109])/2 - f[162]/4 + (181*s23*f[289])/144 - (19*s23*f[290])/24 + 
    (s23*f[342])/8, 0, 0, -1/4*f[109] - (13*s23*f[289])/48 + (s23*f[290])/8, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-19*f[109])/12 + f[162]/4 - 
    (19*s23*f[289])/72 + (s23*f[290])/3 - (s23*f[342])/8, 0, 0, 0, 0, 0, 0, 
   0, 0, f[109]/4 + (13*s23*f[289])/48 - (s23*f[290])/8, 0, 0, 0, 0, 
   (15*f[109])/4 + f[162]/4 + (283*s23*f[289])/72 - (11*s23*f[290])/6 - 
    (s23*f[320])/2 - (s23*f[342])/8 - (s23*f[356])/2, 0, 0, 
   -1/4*f[109] - (13*s23*f[289])/48 + (s23*f[290])/8, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (-7*f[109])/12 - (91*s23*f[289])/144 + (7*s23*f[290])/24, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[109]/24 + (89*s23*f[289])/288 - 
    (5*s23*f[290])/48 + (s23*f[320])/12 + (s23*f[356])/12, 0, 0, 
   f[109]/8 + (13*s23*f[289])/96 - (s23*f[290])/16, 0, 0, 0, 0, 0, 0, 
   f[109]/6 + (13*s23*f[289])/72 - (s23*f[290])/12, 0, 0, 0, 0, 
   f[109]/8 + (13*s23*f[289])/96 - (s23*f[290])/16, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, f[109]/eps + (13*s23*f[289])/(12*eps) - 
    (s23*f[290])/(2*eps) + (s23*f[320])/2 + (s23*f[356])/2, 0, 0, 
   f[109]/4 + (13*s23*f[289])/48 - (s23*f[290])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, f[109]/4 + (13*s23*f[289])/48 - (s23*f[290])/8, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-11*f[109])/3 - (143*s23*f[289])/36 + (11*s23*f[290])/6, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, f[109] + (13*s23*f[289])/12 - (s23*f[290])/2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {((-23*s34)/18 + s34/(2*eps^3) + (13*s34)/(12*eps^2))*f[217] + 
    (s34/2 + s34/(2*eps))*f[219] + ((23*s23)/18 - s23/(2*eps^3) - 
      (13*s23)/(12*eps^2))*f[253] + (-1/2*s23 - s23/(2*eps))*f[255] + 
    ((721*s23)/216 + (721*s23)/(216*eps))*f[289] + 
    ((-103*s23)/36 - (103*s23)/(36*eps))*f[290] + (s23 + s23/eps)*f[291] + 
    (-1/2*s23 - s23/(2*eps))*f[292] + ((149*s23)/72 + s23/(2*eps^3) + 
      (13*s23)/(12*eps^2) + (241*s23)/(72*eps))*f[356] + 
    (s23 + s23/eps)*f[363] + (-1/2*s23 - s23/(2*eps))*f[364], 0, 0, 0, 0, 
   ((23*s34)/288 - s34/(2*eps^2) - s34/(3*eps))*f[217] - (3*s34*f[219])/8 + 
    ((989*s23)/288 + s23/(2*eps^2) - s23/(6*eps))*f[253] - (s23*f[255])/8 + 
    (-1/2*s23 - (3*s23)/(4*eps))*f[258] + 
    ((15005*s23)/1728 + (3361*s34)/216 + ((17*s23)/16 + (3469*s34)/216)/eps)*
     f[289] + ((-1517*s23)/288 + ((-59*s23)/48 - (241*s34)/36)/eps - 
      (241*s34)/36)*f[290] + ((s23/8 - s34)/eps - s34)*f[291] + 
    (s34 + s34/eps)*f[292] + (s23*f[294])/eps + (s23/2 - s23/(2*eps))*
     f[295] + (3*s23*f[320])/(2*eps) + (-1/2*s23/eps^2 - s23/(3*eps))*
     f[356] + (s23*f[363])/8 + (s23*f[403])/2, 0, 0, 0, 
   (8*s34*f[217])/3 - 3*s34*f[243] - (61*s23*f[253])/24 + (3*s23*f[258])/16 + 
    3*s23*f[279] + ((-17*s23)/64 - (3469*s34)/864)*f[289] + 
    ((59*s23)/192 + (241*s34)/144)*f[290] + (-1/32*s23 + s34/4)*f[291] - 
    (s34*f[292])/4 - (s23*f[294])/4 + (s23*f[295])/8 - (3*s23*f[320])/8 + 
    (73*s23*f[356])/24, 0, 0, (-7*s34*f[217])/24 + (7*s23*f[253])/24 - 
    (7*s23*f[356])/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, ((s23/6 - (11*s34)/6)/eps - (17*s34)/6)*f[217] + 
    ((s23/4 - s34/2)/eps - s34/2)*f[234] + ((17*s23)/6 + (2*s23)/eps)*
     f[253] + (s23/2 + (3*s23)/(4*eps))*f[258] + 
    ((-20659*s23)/864 + ((-1127*s23)/108 - (3469*s34)/216)/eps - 
      (3469*s34)/216)*f[289] + ((857*s23)/72 + (241*s34)/36 + 
      ((283*s23)/144 + (241*s34)/36)/eps)*f[290] + 
    ((-5*s23)/8 + s34 + (-1/8*s23 + s34)/eps)*f[291] + 
    (s23/4 - s34 - s34/eps)*f[292] - (s23*f[294])/eps + 
    (-1/2*s23 + s23/(2*eps))*f[295] + (s23*f[342])/eps - 
    (283*s23*f[356])/36 + ((-5*s23)/4 - (3*s23)/(2*eps))*f[363] + 
    ((5*s23)/4 + s23/eps)*f[364] + (s23/2 - s23/(2*eps))*f[371] - 
    (s23*f[403])/2 - (s23*f[415])/2, 0, 0, 0, (s23/24 - (11*s34)/24)*f[217] + 
    (s23/16 - s34/8)*f[234] + (s23*f[253])/2 + (3*s23*f[258])/16 + 
    ((-1127*s23)/432 - (3469*s34)/864)*f[289] + 
    ((283*s23)/576 + (241*s34)/144)*f[290] + (-1/32*s23 + s34/4)*f[291] - 
    (s34*f[292])/4 - (s23*f[294])/4 + (s23*f[295])/8 + (s23*f[342])/4 - 
    (3*s23*f[363])/8 + (s23*f[364])/4 - (s23*f[371])/8, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-1/12*s23 + (7*s34)/24 + s34/(2*eps))*f[217] + 
    (-1/8*s23 + s34/4)*f[234] + 3*s34*f[243] + ((-3*s23)/8 - s23/(2*eps))*
     f[253] - (3*s23*f[258])/8 - 3*s23*f[279] + 
    ((1127*s23)/216 + (3469*s34)/432)*f[289] + 
    ((-283*s23)/288 - (241*s34)/72)*f[290] + (s23/16 - s34/2)*f[291] + 
    (s34*f[292])/2 + (s23*f[294])/2 - (s23*f[295])/4 - (s23*f[342])/2 + 
    (-s23 + s23/(2*eps))*f[356] + (3*s23*f[363])/4 - (s23*f[364])/2 + 
    (s23*f[371])/4, 0, 0, (s34*f[217])/8 - (s23*f[253])/8 + (s23*f[356])/8, 
   0, 0, 0, 0, 0, 0, -1/6*(s34*f[217]) + (s23*f[253])/6 - (s23*f[356])/6, 0, 
   0, 0, 0, (-1/6*s23/eps - (989*s34)/288 - s34/(2*eps^2))*f[217] + 
    (s34*f[219])/8 + ((-1/4*s23 + s34/2)/eps + s34/2)*f[234] + 
    ((-23*s23)/288 + s23/(2*eps^2) + s23/(3*eps))*f[253] + (3*s23*f[255])/8 + 
    ((23429*s23)/1728 + (4049*s23)/(432*eps) + s34/2)*f[289] + 
    ((-1499*s23)/288 - (53*s23)/(72*eps))*f[290] + (s23*f[291])/8 - 
    (3*s23*f[320])/(2*eps) - (s23*f[342])/eps + 
    (-1/2*s23/eps^2 - (11*s23)/(6*eps))*f[356] + 
    ((5*s23)/8 + (3*s23)/(2*eps))*f[363] + (-s23 - s23/eps)*f[364] + 
    (-1/2*s23 + s23/(2*eps))*f[371] + (s23*f[415])/2, 0, 0, 0, 
   (-1/24*s23 + (11*s34)/12)*f[217] + (-1/16*s23 + s34/8)*f[234] - 
    (23*s23*f[253])/24 - (3*s23*f[258])/16 + 
    ((1127*s23)/432 + (3469*s34)/864)*f[289] + 
    ((-283*s23)/576 - (241*s34)/144)*f[290] + (s23/32 - s34/4)*f[291] + 
    (s34*f[292])/4 + (s23*f[294])/4 - (s23*f[295])/8 - (s23*f[342])/4 + 
    (11*s23*f[356])/24 + (3*s23*f[363])/8 - (s23*f[364])/4 + (s23*f[371])/8, 
   0, 0, -1/8*(s34*f[217]) + (s23*f[253])/8 - (s23*f[356])/8, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (s23/24 - (11*s34)/24)*f[217] + 
    (s23/16 - s34/8)*f[234] + (s23*f[253])/2 + (3*s23*f[258])/16 + 
    ((-1127*s23)/432 - (3469*s34)/864)*f[289] + 
    ((283*s23)/576 + (241*s34)/144)*f[290] + (-1/32*s23 + s34/4)*f[291] - 
    (s34*f[292])/4 - (s23*f[294])/4 + (s23*f[295])/8 + (s23*f[342])/4 - 
    (3*s23*f[363])/8 + (s23*f[364])/4 - (s23*f[371])/8, 0, 0, 0, 0, 0, 0, 0, 
   0, (s34*f[217])/8 - (s23*f[253])/8 + (s23*f[356])/8, 0, 0, 0, 0, 
   (s23/24 + (31*s34)/12)*f[217] + (s23/16 - s34/8)*f[234] - 3*s34*f[243] - 
    (8*s23*f[253])/3 + 3*s23*f[279] - (4049*s23*f[289])/1728 + 
    (53*s23*f[290])/288 + (3*s23*f[320])/8 + (s23*f[342])/4 + 
    (41*s23*f[356])/12 - (3*s23*f[363])/8 + (s23*f[364])/4 - (s23*f[371])/8, 
   0, 0, -1/8*(s34*f[217]) + (s23*f[253])/8 - (s23*f[356])/8, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-7*s34*f[217])/24 + (7*s23*f[253])/24 - 
    (7*s23*f[356])/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (s34*f[243])/2 - (s23*f[279])/2 - (s23*f[356])/16, 0, 0, 
   (s34*f[217])/16 - (s23*f[253])/16 + (s23*f[356])/16, 0, 0, 0, 0, 0, 0, 
   (s34*f[217])/12 - (s23*f[253])/12 + (s23*f[356])/12, 0, 0, 0, 0, 
   (s34*f[217])/16 - (s23*f[253])/16 + (s23*f[356])/16, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, ((-5*s34)/8 + s34/(2*eps))*f[217] + 3*s34*f[243] + 
    ((5*s23)/8 - s23/(2*eps))*f[253] - 3*s23*f[279] + 
    (-s23 + s23/(2*eps))*f[356], 0, 0, (s34*f[217])/8 - (s23*f[253])/8 + 
    (s23*f[356])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (s34*f[217])/8 - (s23*f[253])/8 + (s23*f[356])/8, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-11*s34*f[217])/6 + (11*s23*f[253])/6 - (11*s23*f[356])/6, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (s34*f[217])/2 - (s23*f[253])/2 + (s23*f[356])/2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}}, {f[1] -> y[1]/24 + y[3]/(24*y[2]), 
  f[3] -> y[4]/864 + y[6]/(864*y[5]) + y[7]/(864*y[2]) + 
    y[8]/(864*y[2]*y[5]), f[6] -> y[9]/72 + y[10]/(72*y[5]) + 
    y[11]/(72*y[5]^2) + y[12]/(72*y[2]) + y[13]/(72*y[2]*y[5]) + 
    y[14]/(72*y[2]*y[5]^2), f[7] -> y[15]/864 + y[16]/(864*y[5]) + 
    y[17]/(864*y[5]^2) + y[18]/(864*y[2]) + y[19]/(864*y[2]*y[5]) + 
    y[20]/(864*y[2]*y[5]^2), f[54] -> -1/24*(y[22]*y[23]^2)/y[21] + 
    y[24]/72 + y[25]/(72*y[2]*y[21]) + y[26]/(72*y[2]) + 
    y[27]/(72*y[2]*y[21]^2), f[75] -> y[28]/864 + y[29]/(864*y[2]) + 
    y[30]/(864*y[2]*y[21]), f[83] -> -1/12*(y[22]*y[23]^2)/y[21] + y[31]/24 + 
    y[32]/(24*y[2]) + y[33]/(24*y[2]*y[21]) + y[34]/(24*y[2]*y[21]^2), 
  f[109] -> y[35]/24 + y[36]/(24*y[2]), 
  f[111] -> y[37]/864 + y[38]/(864*y[5]) + y[39]/(864*y[2]) + 
    y[40]/(864*y[2]*y[5]), f[114] -> y[41]/72 + y[42]/(72*y[5]) + 
    y[43]/(72*y[5]^2) + y[44]/(72*y[2]) + y[45]/(72*y[2]*y[5]) + 
    y[46]/(72*y[2]*y[5]^2), f[115] -> y[47]/864 + y[48]/(864*y[5]) + 
    y[49]/(864*y[5]^2) + y[50]/(864*y[2]) + y[51]/(864*y[2]*y[5]) + 
    y[52]/(864*y[2]*y[5]^2), f[162] -> (5*y[22]^2*y[23])/(24*y[21]) + 
    (y[22]^2*y[23]^2)/(12*y[21]^2) + y[53]/72 + y[54]/(72*y[2]) + 
    y[55]/(72*y[2]*y[21]) + y[56]/(72*y[2]*y[21]^2), 
  f[183] -> (y[22]*y[23]^2)/(12*y[21]) + y[57]/864 + y[58]/(864*y[2]) + 
    y[59]/(864*y[2]*y[21]), f[191] -> (y[22]^2*y[23]^2)/(6*y[21]^2) + 
    y[60]/24 + y[61]/(24*y[21]) + y[62]/(24*y[2]) + y[63]/(24*y[2]*y[21]) + 
    y[64]/(24*y[2]*y[21]^2), f[217] -> y[65]/12 + y[66]/(12*y[23]) + 
    y[67]/(12*y[2]) + y[68]/(12*y[2]*y[23]), 
  f[219] -> y[69]/432 + y[70]/(432*y[23]) + y[71]/(432*y[2]) + 
    y[72]/(432*y[2]*y[23]), f[234] -> (y[22]*y[23])/(3*y[21]) + 
    y[73]/(18*y[23]) + y[74]/18 + y[75]/(18*y[2]) + y[76]/(18*y[2]*y[23]) + 
    y[77]/(18*y[2]*y[21]), f[243] -> y[66]/(288*y[23]) + 
    y[68]/(288*y[2]*y[23]) + y[78]/288 + y[80]/(288*y[79]) + 
    y[81]/(288*y[2]) + y[82]/(288*y[2]*y[79]), 
  f[253] -> y[83]/12 + y[85]/(12*y[84]) + y[86]/(12*y[2]*y[84]) + 
    y[87]/(12*y[2]), f[255] -> y[88]/432 + y[89]/(432*y[84]) + 
    y[90]/(432*y[2]*y[84]) + y[91]/(432*y[2]), 
  f[258] -> y[92]/18 + y[93]/(18*y[84]) + y[94]/(18*y[5]) + 
    y[95]/(18*y[2]*y[84]) + y[96]/(18*y[2]) + y[97]/(18*y[2]*y[5]), 
  f[279] -> -1/72*y[23]^2/y[79] + y[85]/(288*y[84]) + 
    y[86]/(288*y[2]*y[84]) + y[98]/288 + y[99]/(288*y[2]) + 
    y[100]/(288*y[2]*y[79]), f[289] -> y[101]/12 + y[102]/(12*y[2]), 
  f[290] -> y[103]/72 + y[104]/(72*y[2]), 
  f[291] -> y[105]/432 + y[106]/(432*y[5]) + y[107]/(432*y[2]) + 
    y[108]/(432*y[2]*y[5]), f[292] -> -1/6*(y[23]*y[84])/y[5] + 
    y[108]/(216*y[2]*y[5]) + y[109]/216 + y[110]/(216*y[2]), 
  f[294] -> y[111]/36 + y[112]/(36*y[5]) + y[113]/(36*y[5]^2) + 
    y[114]/(36*y[2]) + y[115]/(36*y[2]*y[5]) + y[116]/(36*y[2]*y[5]^2), 
  f[295] -> -1/6*(y[23]^2*y[84])/y[5]^2 + y[117]/432 + y[118]/(432*y[5]) + 
    y[119]/(432*y[2]) + y[120]/(432*y[2]*y[5]) + y[121]/(432*y[2]*y[5]^2), 
  f[320] -> -1/6*y[23], f[342] -> (y[22]*y[23]^2)/(6*y[21]^2) + y[122]/36 + 
    y[123]/(36*y[21]) + y[124]/(36*y[2]*y[21]) + y[125]/(36*y[2]) + 
    y[126]/(36*y[2]*y[21]^2), f[356] -> y[23]/6 - y[84]/6, 
  f[363] -> y[23]^2/(6*y[21]) + y[127]/432 + y[128]/(432*y[2]) + 
    y[129]/(432*y[2]*y[21]), f[364] -> y[23]^2/(6*y[21]) + 
    y[129]/(216*y[2]*y[21]) + y[130]/216 + y[131]/(216*y[2]), 
  f[371] -> (y[22]*y[23]^2)/(6*y[21]^2) + y[132]/12 + y[133]/(12*y[21]) + 
    y[134]/(12*y[2]) + y[135]/(12*y[2]*y[21]) + y[136]/(12*y[2]*y[21]^2), 
  f[403] -> y[137]/432 + y[138]/(432*y[5]) + y[139]/(432*y[5]^2) + 
    y[140]/(432*y[2]) + y[141]/(432*y[2]*y[5]) + y[142]/(432*y[2]*y[5]^2) + 
    y[143]/(432*y[2]*y[21]), f[415] -> -1/6*(y[22]*y[23])/y[21] + 
    y[144]/432 + y[145]/(432*y[5]) + y[146]/(432*y[2]*y[5]) + 
    y[147]/(432*y[2]) + y[148]/(432*y[2]*y[21]) + y[149]/(432*y[2]*y[21]^2)}, 
 {y[1] -> -(s23*s34) + s234*s34, y[2] -> s12 - s123 + s23, 
  y[3] -> s123*s23*s34 - s23^2*s34 + s23*s234*s34 + s123*s34^2 - s23*s34^2 - 
    s23*s34*s56, y[4] -> -427*s23*s34 + 391*s234*s34, y[5] -> s234 - s34, 
  y[6] -> 36*s23^2*s34 - 36*s23*s34^2, 
  y[7] -> 391*s123*s23*s34 - 427*s23^2*s34 + 391*s23*s234*s34 + 
    391*s123*s34^2 - 391*s23*s34^2 - 391*s23*s34*s56, 
  y[8] -> -36*s123*s23^2*s34 + 36*s23^3*s34 - 36*s123*s23*s34^2 + 
    36*s23^2*s34*s56, y[9] -> -7*s23*s34 + s234*s34 + 6*s34^2, 
  y[10] -> 6*s23^2*s34 - 15*s23*s34^2 + 6*s34^3, 
  y[11] -> 3*s23^2*s34^2 - 3*s23*s34^3, 
  y[12] -> s123*s23*s34 - 7*s23^2*s34 + s23*s234*s34 + s123*s34^2 + 
    5*s23*s34^2 - s23*s34*s56, y[13] -> -6*s123*s23^2*s34 + 6*s23^3*s34 - 
    9*s23^2*s34^2 + 6*s123*s34^3 + 6*s23^2*s34*s56 - 6*s23*s34^2*s56, 
  y[14] -> -3*s123*s23^2*s34^2 + 3*s23^3*s34^2 - 3*s123*s23*s34^3 + 
    3*s23^2*s34^2*s56, y[15] -> -71*s23*s34 - 82*s234*s34 + 180*s34^2, 
  y[16] -> 153*s23^2*s34 - 405*s23*s34^2 + 180*s34^3, 
  y[17] -> 72*s23^2*s34^2 - 72*s23*s34^3, 
  y[18] -> -82*s123*s23*s34 - 71*s23^2*s34 - 82*s23*s234*s34 - 
    82*s123*s34^2 + 262*s23*s34^2 + 82*s23*s34*s56, 
  y[19] -> -153*s123*s23^2*s34 + 153*s23^3*s34 + 27*s123*s23*s34^2 - 
    252*s23^2*s34^2 + 180*s123*s34^3 + 153*s23^2*s34*s56 - 180*s23*s34^2*s56, 
  y[20] -> -72*s123*s23^2*s34^2 + 72*s23^3*s34^2 - 72*s123*s23*s34^3 + 
    72*s23^2*s34^2*s56, y[21] -> s23 - s234, y[22] -> s234, y[23] -> s34, 
  y[24] -> -16*s23*s34 + 10*s234*s34 + 3*s34^2, 
  y[25] -> 6*s123*s234^2*s34 + 6*s123*s234*s34^2 - 9*s234^2*s34^2 - 
    3*s123*s34^3 - 6*s234^2*s34*s56, 
  y[26] -> 16*s123*s23*s34 - 16*s23^2*s34 + 6*s123*s234*s34 + 
    10*s23*s234*s34 + 13*s123*s34^2 - 13*s23*s34^2 - 9*s234*s34^2 + 3*s34^3 - 
    16*s23*s34*s56 - 6*s234*s34*s56 + 3*s34^2*s56, 
  y[27] -> 3*s123*s234^2*s34^2 + 3*s123*s234*s34^3 - 3*s234^2*s34^3 - 
    3*s234^2*s34^2*s56, y[28] -> -391*s23*s34 + 391*s234*s34 - 36*s34^2, 
  y[29] -> 391*s123*s23*s34 - 391*s23^2*s34 + 391*s23*s234*s34 + 
    427*s123*s34^2 - 427*s23*s34^2 - 36*s34^3 - 391*s23*s34*s56 - 
    36*s34^2*s56, y[30] -> 36*s123*s234*s34^2 + 36*s123*s34^3 - 
    36*s234*s34^3 - 36*s234*s34^2*s56, 
  y[31] -> 3*s23*s34 - 8*s234*s34 + 3*s34^2, 
  y[32] -> -3*s123*s23*s34 + 3*s23^2*s34 + 5*s123*s234*s34 - 8*s23*s234*s34 - 
    6*s123*s34^2 + 6*s23*s34^2 - 7*s234*s34^2 + 3*s34^3 + 3*s23*s34*s56 - 
    5*s234*s34*s56 + 3*s34^2*s56, 
  y[33] -> 5*s123*s234^2*s34 + 4*s123*s234*s34^2 - 7*s234^2*s34^2 - 
    3*s123*s34^3 + s234*s34^3 - 5*s234^2*s34*s56 + s234*s34^2*s56, 
  y[34] -> 2*s123*s234^2*s34^2 + 2*s123*s234*s34^3 - 2*s234^2*s34^3 - 
    2*s234^2*s34^2*s56, y[35] -> s23^2 - s23*s234 + 2*s23*s34, 
  y[36] -> s123*s23^2 - s23^3 + s23^2*s234 + s123*s23*s34 - s23^2*s34 - 
    s23^2*s56, y[37] -> 427*s23^2 - 391*s23*s234 + 782*s23*s34, 
  y[38] -> -36*s23^3 - 36*s23^2*s34, 
  y[39] -> 391*s123*s23^2 - 427*s23^3 + 391*s23^2*s234 + 391*s123*s23*s34 - 
    391*s23^2*s34 - 391*s23^2*s56, y[40] -> -36*s123*s23^3 + 36*s23^4 - 
    36*s123*s23^2*s34 + 36*s23^3*s56, 
  y[41] -> 7*s23^2 - s23*s234 - 4*s23*s34, 
  y[42] -> -6*s23^3 + 3*s23^2*s34 + 6*s23*s34^2, 
  y[43] -> -3*s23^3*s34 - 3*s23^2*s34^2, 
  y[44] -> s123*s23^2 - 7*s23^3 + s23^2*s234 + s123*s23*s34 + 5*s23^2*s34 - 
    s23^2*s56, y[45] -> -6*s123*s23^3 + 6*s23^4 - 9*s23^3*s34 + 
    6*s123*s23*s34^2 + 6*s23^3*s56 - 6*s23^2*s34*s56, 
  y[46] -> -3*s123*s23^3*s34 + 3*s23^4*s34 - 3*s123*s23^2*s34^2 + 
    3*s23^3*s34*s56, y[47] -> 71*s23^2 + 82*s23*s234 - 344*s23*s34, 
  y[48] -> -153*s23^3 + 99*s23^2*s34 + 180*s23*s34^2, 
  y[49] -> -72*s23^3*s34 - 72*s23^2*s34^2, 
  y[50] -> -82*s123*s23^2 - 71*s23^3 - 82*s23^2*s234 - 82*s123*s23*s34 + 
    262*s23^2*s34 + 82*s23^2*s56, y[51] -> -153*s123*s23^3 + 153*s23^4 + 
    27*s123*s23^2*s34 - 252*s23^3*s34 + 180*s123*s23*s34^2 + 153*s23^3*s56 - 
    180*s23^2*s34*s56, y[52] -> -72*s123*s23^3*s34 + 72*s23^4*s34 - 
    72*s123*s23^2*s34^2 + 72*s23^3*s34*s56, 
  y[53] -> 16*s23^2 - 10*s23*s234 + 29*s23*s34 + 15*s234*s34 - 6*s34^2, 
  y[54] -> 16*s123*s23^2 - 16*s23^3 + 6*s123*s23*s234 + 10*s23^2*s234 + 
    6*s123*s234^2 + 13*s123*s23*s34 - 13*s23^2*s34 + 6*s123*s234*s34 - 
    9*s23*s234*s34 - 9*s234^2*s34 - 3*s123*s34^2 + 3*s23*s34^2 - 
    16*s23^2*s56 - 6*s23*s234*s56 - 6*s234^2*s56 + 3*s23*s34*s56, 
  y[55] -> 6*s123*s234^3 + 9*s123*s234^2*s34 - 9*s234^3*s34 - 
    3*s234^2*s34^2 - 6*s234^3*s56 - 3*s234^2*s34*s56, 
  y[56] -> 3*s123*s234^3*s34 + 3*s123*s234^2*s34^2 - 3*s234^3*s34^2 - 
    3*s234^3*s34*s56, y[57] -> 391*s23^2 - 391*s23*s234 + 818*s23*s34 + 
    72*s34^2, y[58] -> 391*s123*s23^2 - 391*s23^3 + 391*s23^2*s234 + 
    427*s123*s23*s34 - 427*s23^2*s34 + 36*s123*s234*s34 + 36*s123*s34^2 - 
    36*s23*s34^2 - 36*s234*s34^2 - 391*s23^2*s56 - 36*s23*s34*s56 - 
    36*s234*s34*s56, y[59] -> 36*s123*s234^2*s34 + 36*s123*s234*s34^2 - 
    36*s234^2*s34^2 - 36*s234^2*s34*s56, 
  y[60] -> -3*s23^2 + 8*s23*s234 - 9*s23*s34 + 12*s234*s34 - 6*s34^2, 
  y[61] -> 12*s234^2*s34 - 2*s234*s34^2, 
  y[62] -> -3*s123*s23^2 + 3*s23^3 + 5*s123*s23*s234 - 8*s23^2*s234 + 
    5*s123*s234^2 - 6*s123*s23*s34 + 6*s23^2*s34 + 4*s123*s234*s34 - 
    7*s23*s234*s34 - 7*s234^2*s34 - 3*s123*s34^2 + 3*s23*s34^2 + s234*s34^2 + 
    3*s23^2*s56 - 5*s23*s234*s56 - 5*s234^2*s56 + 3*s23*s34*s56 + 
    s234*s34*s56, y[63] -> 5*s123*s234^3 + 6*s123*s234^2*s34 - 7*s234^3*s34 - 
    s123*s234*s34^2 - s234^2*s34^2 - 5*s234^3*s56 - s234^2*s34*s56, 
  y[64] -> 2*s123*s234^3*s34 + 2*s123*s234^2*s34^2 - 2*s234^3*s34^2 - 
    2*s234^3*s34*s56, y[65] -> -3*s23 + 5*s234 - 2*s34, 
  y[66] -> -s23^2 + 3*s23*s234 - 2*s234^2, 
  y[67] -> -2*s123*s23 + 2*s23^2 + 2*s123*s234 - 3*s23*s234 - s123*s34 + 
    s23*s34 + s23*s56, y[68] -> -(s123*s23^2) + s23^3 + 2*s123*s23*s234 - 
    3*s23^2*s234 + 2*s23*s234^2 + s23^2*s56 - 2*s23*s234*s56, 
  y[69] -> -939*s23 + 1421*s234 - 626*s34, 
  y[70] -> -313*s23^2 + 867*s23*s234 - 554*s234^2, 
  y[71] -> -626*s123*s23 + 626*s23^2 + 554*s123*s234 - 867*s23*s234 - 
    313*s123*s34 + 313*s23*s34 + 313*s23*s56, 
  y[72] -> -313*s123*s23^2 + 313*s23^3 + 554*s123*s23*s234 - 867*s23^2*s234 + 
    554*s23*s234^2 + 313*s23^2*s56 - 554*s23*s234*s56, 
  y[73] -> s23^2 - 3*s23*s234 + 2*s234^2, y[74] -> 6*s23 - 5*s234 + 8*s34, 
  y[75] -> 5*s123*s23 - 5*s23^2 + s123*s234 + 3*s23*s234 + 4*s123*s34 - 
    4*s23*s34 - 3*s234*s34 - 4*s23*s56 - 3*s234*s56, 
  y[76] -> s123*s23^2 - s23^3 - 2*s123*s23*s234 + 3*s23^2*s234 - 
    2*s23*s234^2 - s23^2*s56 + 2*s23*s234*s56, 
  y[77] -> 3*s123*s234^2 + 3*s123*s234*s34 - 3*s234^2*s34 - 3*s234^2*s56, 
  y[78] -> -7*s23 + 5*s234 - 6*s34, y[79] -> s23 - s234 + s34, 
  y[80] -> -4*s234*s34 + 4*s34^2, y[81] -> -6*s123*s23 + 6*s23^2 - 
    2*s123*s234 - 3*s23*s234 - s123*s34 + s23*s34 + 5*s23*s56 + 4*s234*s56 - 
    4*s34*s56, y[82] -> -4*s123*s234^2 + 4*s123*s234*s34 + 4*s234^2*s56 - 
    8*s234*s34*s56 + 4*s34^2*s56, y[83] -> s23 - 3*s234 + s34, y[84] -> s23, 
  y[85] -> 2*s234^2 - s234*s34, y[86] -> 2*s123*s234*s34 - s123*s34^2, 
  y[87] -> -(s123*s23) + s23^2 + 2*s123*s234 - 3*s23*s234 + 2*s234^2 - 
    2*s123*s34 + 2*s23*s34 - 3*s234*s34 + s34^2 + s23*s56 - 2*s234*s56 + 
    s34*s56, y[88] -> 313*s23 - 867*s234 + 313*s34, 
  y[89] -> 554*s234^2 - 313*s234*s34, 
  y[90] -> 554*s123*s234*s34 - 313*s123*s34^2, 
  y[91] -> -313*s123*s23 + 313*s23^2 + 554*s123*s234 - 867*s23*s234 + 
    554*s234^2 - 626*s123*s34 + 626*s23*s34 - 867*s234*s34 + 313*s34^2 + 
    313*s23*s56 - 554*s234*s56 + 313*s34*s56, y[92] -> -s23 + 3*s234 - 4*s34, 
  y[93] -> -2*s234^2 + s234*s34, y[94] -> 3*s23*s34 - 3*s34^2, 
  y[95] -> -2*s123*s234*s34 + s123*s34^2, 
  y[96] -> s123*s23 - s23^2 - 2*s123*s234 + 3*s23*s234 - 2*s234^2 + 
    2*s123*s34 - 5*s23*s34 + 3*s234*s34 - s34^2 - s23*s56 + 2*s234*s56 - 
    s34*s56, y[97] -> -3*s123*s23*s34 + 3*s23^2*s34 - 3*s123*s34^2 + 
    3*s23*s34*s56, y[98] -> s23 - 3*s234 + 5*s34, 
  y[99] -> -(s123*s23) + s23^2 + 2*s123*s234 - 3*s23*s234 + 2*s234^2 - 
    6*s123*s34 + 6*s23*s34 - 3*s234*s34 + s34^2 + s23*s56 - 2*s234*s56 + 
    5*s34*s56, y[100] -> -4*s123*s234*s34 + 4*s234*s34*s56 - 4*s34^2*s56, 
  y[101] -> s23 - s234 + 2*s34, y[102] -> s123*s23 - s23^2 + s23*s234 + 
    s123*s34 - s23*s34 - s23*s56, y[103] -> 7*s23 - 7*s234 + 26*s34, 
  y[104] -> 19*s123*s23 - 19*s23^2 + 19*s23*s234 + 19*s123*s34 - 19*s23*s34 - 
    19*s23*s56, y[105] -> 55*s23 - 91*s234 + 482*s34, 
  y[106] -> 36*s23^2 - 36*s23*s34, y[107] -> 391*s123*s23 - 427*s23^2 + 
    391*s23*s234 + 391*s123*s34 - 391*s23*s34 - 391*s23*s56, 
  y[108] -> -36*s123*s23^2 + 36*s23^3 - 36*s123*s23*s34 + 36*s23^2*s56, 
  y[109] -> -103*s23 + 103*s234 + 185*s34, 
  y[110] -> 288*s123*s23 - 324*s23^2 + 288*s23*s234 + 288*s123*s34 - 
    288*s23*s34 - 288*s23*s56, y[111] -> -11*s23 + 5*s234 + 2*s34, 
  y[112] -> 6*s23^2 - 15*s23*s34 + 6*s34^2, 
  y[113] -> 3*s23^2*s34 - 3*s23*s34^2, 
  y[114] -> s123*s23 - 7*s23^2 + s23*s234 + s123*s34 + 5*s23*s34 - s23*s56, 
  y[115] -> -6*s123*s23^2 + 6*s23^3 - 9*s23^2*s34 + 6*s123*s34^2 + 
    6*s23^2*s56 - 6*s23*s34*s56, y[116] -> -3*s123*s23^2*s34 + 3*s23^3*s34 - 
    3*s123*s23*s34^2 + 3*s23^2*s34*s56, 
  y[117] -> -133*s23 + 124*s234 - 242*s34, 
  y[118] -> 9*s23^2 - 117*s23*s34 + 180*s34^2, 
  y[119] -> -82*s123*s23 - 71*s23^2 - 82*s23*s234 - 82*s123*s34 + 
    262*s23*s34 + 82*s23*s56, y[120] -> -153*s123*s23^2 + 153*s23^3 + 
    27*s123*s23*s34 - 252*s23^2*s34 + 180*s123*s34^2 + 153*s23^2*s56 - 
    180*s23*s34*s56, y[121] -> -72*s123*s23^2*s34 + 72*s23^3*s34 - 
    72*s123*s23*s34^2 + 72*s23^2*s34*s56, y[122] -> 6*s23 + 19*s34, 
  y[123] -> 15*s234*s34 - 6*s34^2, 
  y[124] -> 6*s123*s234^2 + 6*s123*s234*s34 - 9*s234^2*s34 - 3*s123*s34^2 - 
    6*s234^2*s56, y[125] -> 16*s123*s23 - 16*s23^2 + 6*s123*s234 + 
    10*s23*s234 + 13*s123*s34 - 13*s23*s34 - 9*s234*s34 + 3*s34^2 - 
    16*s23*s56 - 6*s234*s56 + 3*s34*s56, 
  y[126] -> 3*s123*s234^2*s34 + 3*s123*s234*s34^2 - 3*s234^2*s34^2 - 
    3*s234^2*s34*s56, y[127] -> -91*s23 + 91*s234 + 336*s34, 
  y[128] -> 391*s123*s23 - 391*s23^2 + 391*s23*s234 + 427*s123*s34 - 
    427*s23*s34 - 36*s34^2 - 391*s23*s56 - 36*s34*s56, 
  y[129] -> 36*s123*s234*s34 + 36*s123*s34^2 - 36*s234*s34^2 - 
    36*s234*s34*s56, y[130] -> 103*s23 - 103*s234 + 391*s34, 
  y[131] -> 288*s123*s23 - 288*s23^2 + 288*s23*s234 + 324*s123*s34 - 
    324*s23*s34 - 36*s34^2 - 288*s23*s56 - 36*s34*s56, 
  y[132] -> s23 - 2*s234 - 3*s34, y[133] -> 4*s234*s34 - 4*s34^2, 
  y[134] -> -3*s123*s23 + 3*s23^2 + 5*s123*s234 - 8*s23*s234 - 6*s123*s34 + 
    6*s23*s34 - 7*s234*s34 + 3*s34^2 + 3*s23*s56 - 5*s234*s56 + 3*s34*s56, 
  y[135] -> 5*s123*s234^2 + 4*s123*s234*s34 - 7*s234^2*s34 - 3*s123*s34^2 + 
    s234*s34^2 - 5*s234^2*s56 + s234*s34*s56, 
  y[136] -> 2*s123*s234^2*s34 + 2*s123*s234*s34^2 - 2*s234^2*s34^2 - 
    2*s234^2*s34*s56, y[137] -> 197*s23 - 69*s34, 
  y[138] -> 153*s23^2 - 99*s23*s34 - 180*s34^2, 
  y[139] -> 72*s23^2*s34 + 72*s23*s34^2, 
  y[140] -> 524*s123*s23 - 371*s23^2 + 524*s23*s234 + 515*s123*s34 - 
    695*s23*s34 + 9*s34^2 - 524*s23*s56 + 9*s34*s56, 
  y[141] -> 153*s123*s23^2 - 153*s23^3 - 27*s123*s23*s34 + 252*s23^2*s34 - 
    180*s123*s34^2 - 153*s23^2*s56 + 180*s23*s34*s56, 
  y[142] -> 72*s123*s23^2*s34 - 72*s23^3*s34 + 72*s123*s23*s34^2 - 
    72*s23^2*s34*s56, y[143] -> -9*s123*s234*s34 - 9*s123*s34^2 + 
    9*s234*s34^2 + 9*s234*s34*s56, y[144] -> 593*s23 + 255*s34, 
  y[145] -> 9*s23^2 + 9*s23*s34, y[146] -> 9*s123*s23^2 - 9*s23^3 + 
    9*s123*s23*s34 - 9*s23^2*s56, y[147] -> 704*s123*s23 - 695*s23^2 + 
    180*s123*s234 + 524*s23*s234 + 623*s123*s34 - 623*s23*s34 - 
    252*s234*s34 + 81*s34^2 - 704*s23*s56 - 180*s234*s56 + 81*s34*s56, 
  y[148] -> 180*s123*s234^2 + 171*s123*s234*s34 - 252*s234^2*s34 - 
    81*s123*s34^2 + 9*s234*s34^2 - 180*s234^2*s56 + 9*s234*s34*s56, 
  y[149] -> 72*s123*s234^2*s34 + 72*s123*s234*s34^2 - 72*s234^2*s34^2 - 
    72*s234^2*s34*s56}}


==> anc/analytic/PolesUVIR_4pt_2L_nf2.m <==
{{{0, 0, 0, 0, 0, f[1] - (s34*f[49])/2 + (-1/2*s23 + s234/2)*f[55] + 
    (s23/2 - s234/2)*f[67], 0, 0, 0, (-3*f[1])/8 + (3*s34*f[49])/16 + 
    ((3*s23)/16 - (3*s234)/16)*f[55] + ((-3*s23)/16 + (3*s234)/16)*f[67], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, f[1] - (s34*f[49])/2 + (-1/2*s23 + s234/2)*f[55] + 
    (s23/2 - s234/2)*f[67], 0, 0, 0, (-3*f[1])/20 + (3*s34*f[49])/40 + 
    ((3*s23)/40 - (3*s234)/40)*f[55] + ((-3*s23)/40 + (3*s234)/40)*f[67], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (-3*f[1])/8 + (3*s34*f[49])/16 + ((3*s23)/16 - (3*s234)/16)*f[55] + 
    ((-3*s23)/16 + (3*s234)/16)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/20*f[1] + (s34*f[49])/40 + (s23/40 - s234/40)*f[55] + 
    (-1/40*s23 + s234/40)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, -2*f[1] + (s23*f[55])/2 + 
    (-1/2*s23 - s34/2)*f[67], 0, 0, 0, (3*f[1])/4 - (3*s23*f[55])/16 + 
    ((3*s23)/16 + (3*s34)/16)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*f[1] + (s23*f[55])/2 + (-1/2*s23 - s34/2)*f[67], 0, 0, 0, 
   (3*f[1])/10 - (3*s23*f[55])/40 + ((3*s23)/40 + (3*s34)/40)*f[67], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (3*f[1])/4 - (3*s23*f[55])/16 + ((3*s23)/16 + (3*s34)/16)*f[67], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, f[1]/10 - (s23*f[55])/40 + (s23/40 + s34/40)*f[67], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
   f[1] + (s34*f[49])/2 + (s234*f[55])/2 + (-1/2*s234 + s34/2)*f[67], 0, 0, 
   0, (-3*f[1])/8 - (3*s34*f[49])/16 - (3*s234*f[55])/16 + 
    ((3*s234)/16 - (3*s34)/16)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[1] + (s34*f[49])/2 + (s234*f[55])/2 + (-1/2*s234 + s34/2)*f[67], 0, 0, 
   0, (-3*f[1])/20 - (3*s34*f[49])/40 - (3*s234*f[55])/40 + 
    ((3*s234)/40 - (3*s34)/40)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-3*f[1])/8 - (3*s34*f[49])/16 - (3*s234*f[55])/16 + 
    ((3*s234)/16 - (3*s34)/16)*f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/20*f[1] - (s34*f[49])/40 - (s234*f[55])/40 + (s234/40 - s34/40)*f[67], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[19] - (s23*f[49])/2, 0, 0, 0, 
   (-3*f[19])/8 + (3*s23*f[49])/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[19] - (s23*f[49])/2, 
   0, 0, 0, (-3*f[19])/20 + (3*s23*f[49])/40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-3*f[19])/8 + (3*s23*f[49])/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[19] + (s23*f[49])/40, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -2*f[19] - (s23*f[55])/2, 0, 0, 0, 
   (3*f[19])/4 + (3*s23*f[55])/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2*f[19] - (s23*f[55])/2, 0, 0, 0, (3*f[19])/10 + (3*s23*f[55])/40, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (3*f[19])/4 + (3*s23*f[55])/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[19]/10 + (s23*f[55])/40, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[19] + (s23*f[49])/2 + (s23*f[55])/2, 0, 0, 0, 
   (-3*f[19])/8 - (3*s23*f[49])/16 - (3*s23*f[55])/16, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[19] + (s23*f[49])/2 + (s23*f[55])/2, 0, 0, 0, 
   (-3*f[19])/20 - (3*s23*f[49])/40 - (3*s23*f[55])/40, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-3*f[19])/8 - (3*s23*f[49])/16 - (3*s23*f[55])/16, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/20*f[19] - (s23*f[49])/40 - (s23*f[55])/40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
   (s34*f[37])/2 - (s23*f[43])/2 - (s23*f[55])/2 + (s23*f[67])/2, 0, 0, 0, 
   (-3*s34*f[37])/16 + (3*s23*f[43])/16 + (3*s23*f[55])/16 - 
    (3*s23*f[67])/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (s34*f[37])/2 - (s23*f[43])/2 - 
    (s23*f[55])/2 + (s23*f[67])/2, 0, 0, 0, (-3*s34*f[37])/40 + 
    (3*s23*f[43])/40 + (3*s23*f[55])/40 - (3*s23*f[67])/40, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-3*s34*f[37])/16 + (3*s23*f[43])/16 + (3*s23*f[55])/16 - 
    (3*s23*f[67])/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/40*(s34*f[37]) + (s23*f[43])/40 + 
    (s23*f[55])/40 - (s23*f[67])/40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}}, {f[1] -> (5*y[1])/216 + (5*y[3])/(216*y[2]), 
  f[19] -> (5*y[4])/216 + (5*y[5])/(216*y[2]), 
  f[37] -> (-5*y[6])/(108*y[7]) - (5*y[8])/108 - (5*y[9])/(108*y[2]) - 
    (5*y[10])/(108*y[2]*y[7]), 
  f[43] -> (5*y[11])/108 + (5*y[13])/(108*y[12]) + 
    (5*y[14])/(108*y[2]*y[12]) + (5*y[15])/(108*y[2]), 
  f[49] -> (5*y[16])/108 + (5*y[17])/(108*y[2]), 
  f[55] -> (-5*y[7])/54 - (5*y[17])/(54*y[2]), 
  f[67] -> (-5*y[12])/54 - (5*y[17])/(54*y[2])}, 
 {y[1] -> -(s23*s34) + s234*s34, y[2] -> s12 - s123 + s23, 
  y[3] -> s123*s23*s34 - s23^2*s34 + s23*s234*s34 + s123*s34^2 - s23*s34^2 - 
    s23*s34*s56, y[4] -> s23^2 - s23*s234 + 2*s23*s34, 
  y[5] -> s123*s23^2 - s23^3 + s23^2*s234 + s123*s23*s34 - s23^2*s34 - 
    s23^2*s56, y[6] -> s23^2 - 3*s23*s234 + 2*s234^2, y[7] -> s34, 
  y[8] -> 3*s23 - 5*s234 + 2*s34, y[9] -> 2*s123*s23 - 2*s23^2 - 
    2*s123*s234 + 3*s23*s234 + s123*s34 - s23*s34 - s23*s56, 
  y[10] -> s123*s23^2 - s23^3 - 2*s123*s23*s234 + 3*s23^2*s234 - 
    2*s23*s234^2 - s23^2*s56 + 2*s23*s234*s56, y[11] -> s23 - 3*s234 + s34, 
  y[12] -> s23, y[13] -> 2*s234^2 - s234*s34, 
  y[14] -> 2*s123*s234*s34 - s123*s34^2, 
  y[15] -> -(s123*s23) + s23^2 + 2*s123*s234 - 3*s23*s234 + 2*s234^2 - 
    2*s123*s34 + 2*s23*s34 - 3*s234*s34 + s34^2 + s23*s56 - 2*s234*s56 + 
    s34*s56, y[16] -> s23 - s234 + 2*s34, 
  y[17] -> s123*s23 - s23^2 + s23*s234 + s123*s34 - s23*s34 - s23*s56}}


==> anc/analytic/PolesUVIR_5pt_1L_nf0_Qd_mppm.m <==
{{{f[1]/eps^2 + (3*f[1])/(4*eps), 0, 0, 0, 0, (-5*f[1])/6 - f[1]/(2*eps), 
   f[1]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*f[1])/6 - f[1]/(2*eps), f[1]/4, 
   0, 0, 0, 0, 0, 0, -1/12*f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {f[11]/eps^2 + (3*f[11])/(4*eps), 0, 0, 0, 0, 
   (-5*f[11])/6 - f[11]/(2*eps), f[11]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-5*f[11])/6 - f[11]/(2*eps), f[11]/4, 0, 0, 0, 0, 0, 0, -1/12*f[11], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[21]/eps^2 + (3*f[21])/(4*eps), 0, 0, 0, 0, (-5*f[21])/6 - f[21]/(2*eps), 
   f[21]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*f[21])/6 - f[21]/(2*eps), 
   f[21]/4, 0, 0, 0, 0, 0, 0, -1/12*f[21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {f[31]/eps^2 + (3*f[31])/(4*eps), 0, 0, 0, 0, 
   (-5*f[31])/6 - f[31]/(2*eps), f[31]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-5*f[31])/6 - f[31]/(2*eps), f[31]/4, 0, 0, 0, 0, 0, 0, -1/12*f[31], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> 1 + (y[1]*y[3])/y[2] + (y[1]*y[4])/(y[2]*y[5]) + 
    (y[6]*y[8])/(y[5]*y[7]) + y[6]/(y[5]*y[7]*y[10]) - 2/(y[9]*y[10]) - 
    1/(y[1]*y[9]*y[10]) + y[11]/y[10] + y[12]/(y[1]*y[5]*y[10]) - 
    (y[3]*y[13])/(y[5]*y[10]) - (y[1]*y[4]*y[14])/(y[2]*y[5]*y[10]) + 
    (y[1]*y[15])/(y[2]*y[10]) + (2*y[16])/y[9] + y[16]/(y[1]*y[9]) + 
    y[17]/y[5] + y[18]/(y[1]*y[5]) + y[20]/y[19], 
  f[11] -> 2 - y[4]^(-1) + y[10]/y[19] - y[21] + y[22]/(y[2]*y[4]) + 
    y[23]/y[2] - y[24]/y[9] + y[24]/(y[4]*y[9]) + y[25]/(y[4]*y[19]), 
  f[21] -> -2 + y[10]/(y[4]*y[19]) + y[25]/y[19] + y[26] + y[27] - 
    (y[24]*y[28])/y[9] + y[29]/(y[2]*y[4]) + y[30]/y[2] + 
    (y[6]*y[31])/(y[5]*y[7]) + y[32]/(y[1]*y[5]) + y[33]/y[5], 
  f[31] -> -1 - (y[1]*y[3])/y[2] - (y[1]*y[4])/(y[2]*y[5]) + 
    y[6]/(y[5]*y[7]) - 2/y[9] - 1/(y[1]*y[9]) + y[3]/(y[1]*y[5]*y[10]) - 
    y[6]/(y[5]*y[7]*y[10]) + 2/(y[9]*y[10]) + 1/(y[1]*y[9]*y[10]) + 
    y[12]/(y[1]*y[5]) + (y[3]*y[13])/(y[5]*y[10]) + 
    (y[1]*y[4]*y[14])/(y[2]*y[5]*y[10]) - (y[3]*y[34])/y[5] + y[35]/y[10] + 
    (y[1]*y[36])/(y[2]*y[10])}, {y[1] -> z3[2], 
  y[2] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4], y[3] -> -1 + z3[5], 
  y[4] -> 1 + z3[2], y[5] -> z3[2] - z3[4]*z3[5], y[6] -> 1 + z3[2]^(-1), 
  y[7] -> z3[3], y[8] -> -1 + z3[4] - z3[6], y[9] -> z3[4], 
  y[10] -> 1 + z3[4] - z3[6], y[11] -> -1 + z3[2]*(-1 + z3[5]), 
  y[12] -> 1 - z3[5], y[13] -> 3 + 3*z3[2] + z3[2]^2, 
  y[14] -> 1 + z3[2] - z3[6], y[15] -> 2 + z3[2] + z3[5]*(-1 + z3[6]) - 
    z3[6], y[16] -> 1 + z3[6], y[17] -> -4 + z3[4] + 3*z3[5] + 
    z3[2]*(-3 + 2*z3[5]) - z3[6] + z3[5]*z3[6], 
  y[18] -> z3[4] + (-1 + z3[5])*(1 + z3[6]), 
  y[19] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5], y[20] -> (1 + z3[3])*z3[4] + 
    z3[2]*z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6]), y[21] -> z3[5], 
  y[22] -> 1 + z3[3] - z3[3]*z3[5], 
  y[23] -> -1 + z3[4] - z3[3]*(-1 + z3[4])*(-1 + z3[5]) - z3[4]*z3[5], 
  y[24] -> z3[6], y[25] -> -1 - z3[4] + z3[6], y[26] -> z3[5], 
  y[27] -> (1 + z3[2])^(-1), y[28] -> z3[2]^(-1) + (1 + z3[2])^(-1), 
  y[29] -> -1 + z3[3]*(-1 + z3[5]), 
  y[30] -> 1 + z3[3]*(-1 + z3[4])*(-1 + z3[5]) + z3[4]*(-1 + z3[5]), 
  y[31] -> -z3[4] + z3[6], y[32] -> -z3[4] + z3[6] - z3[5]*z3[6], 
  y[33] -> 2 - z3[4] - z3[2]*(-2 + z3[5]) - z3[5] + z3[6] - z3[5]*z3[6], 
  y[34] -> 2 + z3[2], y[35] -> 1 + z3[2] - z3[2]*z3[5], 
  y[36] -> -2 - z3[2] + z3[5] + z3[6] - z3[5]*z3[6]}}


==> anc/analytic/PolesUVIR_5pt_1L_nf0_Qd_pppm.m <==
{{{f[1]/eps^2 + (3*f[1])/(4*eps), 0, 0, 0, 0, (-5*f[1])/6 - f[1]/(2*eps), 
   f[1]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*f[1])/6 - f[1]/(2*eps), f[1]/4, 
   0, 0, 0, 0, 0, 0, -1/12*f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {f[11]/eps^2 + (3*f[11])/(4*eps), 0, 0, 0, 0, 
   (-5*f[11])/6 - f[11]/(2*eps), f[11]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-5*f[11])/6 - f[11]/(2*eps), f[11]/4, 0, 0, 0, 0, 0, 0, -1/12*f[11], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-(f[11]/eps^2) - (3*f[11])/(4*eps), 0, 0, 0, 0, 
   (5*f[11])/6 + f[11]/(2*eps), -1/4*f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (5*f[11])/6 + f[11]/(2*eps), -1/4*f[11], 0, 0, 0, 0, 0, 0, f[11]/12, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}}, {f[1] -> 1 + 2*y[1] - (y[1]*y[2])/y[3] - 
    (y[3]*y[4])/y[2], f[11] -> -y[1] + y[6]/y[5] + (y[1]*y[7])/y[3] - 
    (y[1]*y[7])/(y[3]*y[5])}, {y[1] -> z1[3], y[2] -> z1[2], y[3] -> z1[4], 
  y[4] -> 1 + z1[3], y[5] -> 1 + z1[2], 
  y[6] -> 1 + z1[4] + z1[3]*(2 + z1[4] - z1[6]) - z1[6], y[7] -> -1 + z1[6]}}


==> anc/analytic/PolesUVIR_5pt_1L_nf0_Qu_mppm.m <==
{{{f[1]/eps^2 + (3*f[1])/(4*eps), 0, 0, 0, 0, (-5*f[1])/6 - f[1]/(2*eps), 
   f[1]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*f[1])/6 - f[1]/(2*eps), f[1]/4, 
   0, 0, 0, 0, 0, 0, -1/12*f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {f[11]/eps^2 + (3*f[11])/(4*eps), 0, 0, 0, 0, 
   (-5*f[11])/6 - f[11]/(2*eps), f[11]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-5*f[11])/6 - f[11]/(2*eps), f[11]/4, 0, 0, 0, 0, 0, 0, -1/12*f[11], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[21]/eps^2 + (3*f[21])/(4*eps), 0, 0, 0, 0, (-5*f[21])/6 - f[21]/(2*eps), 
   f[21]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*f[21])/6 - f[21]/(2*eps), 
   f[21]/4, 0, 0, 0, 0, 0, 0, -1/12*f[21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[1]/y[2] - (y[3]*y[4])/y[5] + y[4]^3/(y[5]*y[6]*y[7]) + 
    (y[4]*y[8])/(y[5]*y[6]) + (y[3]*y[4])/y[9] - y[4]^3/(y[6]*y[7]*y[9]) - 
    (y[4]*y[8])/(y[6]*y[9]), f[11] -> y[11]/(y[5]*y[6]*y[10]) - 
    y[11]/(y[6]*y[9]*y[10]) + y[12]/(y[5]*y[6]*y[7]) + 
    y[13]/(y[6]*y[7]*y[9]) - y[4]*y[14] + y[4]*y[15], 
  f[21] -> -((y[3]*y[4])/y[9]) - y[4]/(y[2]*y[10]) - 
    y[11]/(y[5]*y[6]*y[10]) + y[11]/(y[6]*y[9]*y[10]) + (y[4]*y[16])/y[5] - 
    (y[4]*y[17])/(y[5]*y[6]) + (y[4]*y[17])/(y[6]*y[9]) + 
    y[18]/(y[5]*y[6]*y[7]) + y[19]/(y[6]*y[7]*y[9]) + y[4]*y[20]}, 
 {y[1] -> z3[2]*z3[3] - (1 + z3[3])*z3[4], 
  y[2] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5], y[3] -> z3[2], y[4] -> z3[4], 
  y[5] -> -z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6], y[6] -> 1 + z3[3], 
  y[7] -> z3[2] - z3[4], y[8] -> z3[2] + z3[4], 
  y[9] -> -2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[10] -> 1 + z3[2], y[11] -> 1 + (z3[2] - z3[4])^(-1), 
  y[12] -> -1 + z3[4] - z3[4]^2, y[13] -> 1 - z3[4] + z3[4]^2, 
  y[14] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + ((1 + z3[2])^(-1) + (1 + z3[3])^(-1))/
     (-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6]), 
  y[15] -> 1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])) + 
    (-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6])^(-1) + 1/((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + 
       z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[16] -> -1 + z3[2], y[17] -> -1 + z3[2] + z3[4], 
  y[18] -> 1 - z3[4] + z3[4]^2 - z3[4]^3, 
  y[19] -> -1 + z3[4] - z3[4]^2 + z3[4]^3, 
  y[20] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    1/((1 + z3[2])*(-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6]))}}


==> anc/analytic/PolesUVIR_5pt_1L_nf0_Qu_pppm.m <==
{{{f[1]/eps^2 + (3*f[1])/(4*eps), 0, 0, 0, 0, (-5*f[1])/6 - f[1]/(2*eps), 
   f[1]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*f[1])/6 - f[1]/(2*eps), f[1]/4, 
   0, 0, 0, 0, 0, 0, -1/12*f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {f[11]/eps^2 + (3*f[11])/(4*eps), 0, 0, 0, 0, 
   (-5*f[11])/6 - f[11]/(2*eps), f[11]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-5*f[11])/6 - f[11]/(2*eps), f[11]/4, 0, 0, 0, 0, 0, 0, -1/12*f[11], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[21]/eps^2 + (3*f[21])/(4*eps), 0, 0, 0, 0, (-5*f[21])/6 - f[21]/(2*eps), 
   f[21]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*f[21])/6 - f[21]/(2*eps), 
   f[21]/4, 0, 0, 0, 0, 0, 0, -1/12*f[21], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[2]/y[1] + y[3]/y[1]^2 + (y[2]*y[4])/y[5] + y[6]/(y[1]*y[5]^2) + 
    (y[2]*y[7])/y[5]^2 + (y[3]*y[8])/(y[1]^2*y[5]) - 
    (y[3]*y[9])/(y[1]^2*y[5]^2) + y[10]/(y[1]*y[5]), 
  f[11] -> y[11]*y[12] + (y[3]*y[13])/(y[1]^2*y[5]) + 
    (y[3]*y[9]*y[13])/(y[1]^2*y[5]^2) + y[14]/y[5] + y[15]/(y[1]*y[5]) + 
    y[16]/y[5]^2 + y[17]/(y[1]*y[5]^2), 
  f[21] -> 1 + (y[2]*y[4])/y[1] - (2*y[3]*y[9])/(y[1]^2*y[5]) + 
    (y[6]*y[9])/(y[1]*y[5]^2) + (y[2]*y[7]*y[9])/y[5]^2 - 
    (y[3]*y[9]^2)/(y[1]^2*y[5]^2) + y[18]/y[1]^2 + y[2]*y[19] + 
    y[20]/(y[1]*y[5]) + y[21]/y[5]}, {y[1] -> z2[2], y[2] -> z2[3], 
  y[3] -> 1 + z2[3], y[4] -> -2 + z2[5], y[5] -> 1 + z2[4] - z2[6], 
  y[6] -> 1 + z2[3]*(3 + z2[5]*(-1 + z2[6]) - 2*z2[6]) - z2[6], 
  y[7] -> 2 + z2[5]*(-1 + z2[6]) - z2[6], y[8] -> -2 + z2[6], 
  y[9] -> -1 + z2[6], y[10] -> -1 + z2[3]*(-4 + z2[5] + z2[6]), 
  y[11] -> 1 + z2[2]^(-1), y[12] -> -1 - z2[3]*z2[5], y[13] -> z2[6], 
  y[14] -> 2 - z2[6] + z2[3]*(3 - z2[2]*(-2 + z2[5]) + z2[6] - 
      2*z2[5]*z2[6]), y[15] -> 
   2 + z2[3]*(1 + z2[5] + 2*z2[6] - 2*z2[5]*z2[6]), 
  y[16] -> -1 + z2[6] - z2[3]*z2[5]*(-1 + z2[6])*(1 + z2[2] + z2[6]) + 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + z2[6]^2), 
  y[17] -> -1 + z2[6]^2 + z2[3]*(-1 + (-2 + z2[5])*z2[6] - 
      (-2 + z2[5])*z2[6]^2), y[18] -> -1 - z2[3], y[19] -> -1 + z2[5], 
  y[20] -> 1 + z2[3]*(5 + 2*z2[5]*(-1 + z2[6]) - 4*z2[6]) - z2[6], 
  y[21] -> -1 + z2[3]*(3 + 2*z2[5]*(-1 + z2[6]) - 2*z2[6]) + z2[6]}}


==> anc/analytic/PolesUVIR_5pt_1L_nf1_Qd_mppm.m <==
{{{0, 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[5], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[7], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> (y[1]*y[3])/(12*y[2]) + (y[1]*y[4])/(12*y[2]*y[5]) + y[6]/12 + 
    (y[7]*y[9])/(12*y[5]*y[8]) - 1/(6*y[10]*y[11]) - 
    1/(12*y[1]*y[10]*y[11]) + y[12]/(12*y[11]) + y[13]/(12*y[1]*y[5]*y[11]) - 
    (y[3]*y[14])/(12*y[5]*y[11]) - (y[1]*y[4]*y[15])/(12*y[2]*y[5]*y[11]) + 
    (y[1]*y[16])/(12*y[2]*y[11]) + y[17]/(6*y[10]) + y[17]/(12*y[1]*y[10]) + 
    y[18]/(12*y[5]) + y[19]/(12*y[1]*y[5]) + y[21]/(12*y[20]), 
  f[3] -> -1/12*1/y[4] + y[11]/(12*y[20]) + y[22]/12 + y[23]/(12*y[2]*y[4]) + 
    y[24]/(12*y[2]) - y[25]/(12*y[10]) + y[25]/(12*y[4]*y[10]) + 
    y[26]/(12*y[4]*y[20]), f[5] -> 1/(12*y[4]) + y[11]/(12*y[4]*y[20]) + 
    y[26]/(12*y[20]) + y[27]/(12*y[2]*y[4]) + y[28]/(12*y[2]) + y[29]/12 - 
    (y[25]*y[30])/(12*y[10]) + (y[7]*y[31])/(12*y[5]*y[8]) + 
    y[32]/(12*y[1]*y[5]) + y[33]/(12*y[5]), 
  f[7] -> -1/12*(y[1]*y[3])/y[2] - (y[1]*y[4])/(12*y[2]*y[5]) - 1/(6*y[10]) + 
    y[3]/(12*y[1]*y[5]*y[11]) + 1/(6*y[10]*y[11]) + y[13]/(12*y[1]*y[5]) + 
    (y[3]*y[14])/(12*y[5]*y[11]) + (y[1]*y[4]*y[15])/(12*y[2]*y[5]*y[11]) - 
    (y[1]*y[16])/(12*y[2]*y[11]) - (y[3]*y[34])/(12*y[5]) + y[35]/12 + 
    y[36]/12 + y[37]/(12*y[11])}, {y[1] -> z3[2], 
  y[2] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4], y[3] -> -1 + z3[5], 
  y[4] -> 1 + z3[2], y[5] -> z3[2] - z3[4]*z3[5], 
  y[6] -> 1 + (1 + z3[2]^(-1))/(z3[3]*(z3[2] - z3[4]*z3[5])*
      (1 + z3[4] - z3[6])), y[7] -> 1 + z3[2]^(-1), y[8] -> z3[3], 
  y[9] -> -1 + z3[4] - z3[6], y[10] -> z3[4], y[11] -> 1 + z3[4] - z3[6], 
  y[12] -> -1 + z3[2]*(-1 + z3[5]), y[13] -> 1 - z3[5], 
  y[14] -> 3 + 3*z3[2] + z3[2]^2, y[15] -> 1 + z3[2] - z3[6], 
  y[16] -> 2 + z3[2] + z3[5]*(-1 + z3[6]) - z3[6], y[17] -> 1 + z3[6], 
  y[18] -> -4 + z3[4] + 3*z3[5] + z3[2]*(-3 + 2*z3[5]) - z3[6] + z3[5]*z3[6], 
  y[19] -> z3[4] + (-1 + z3[5])*(1 + z3[6]), 
  y[20] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5], y[21] -> (1 + z3[3])*z3[4] + 
    z3[2]*z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6]), y[22] -> 2 - z3[5], 
  y[23] -> 1 + z3[3] - z3[3]*z3[5], 
  y[24] -> -1 + z3[4] - z3[3]*(-1 + z3[4])*(-1 + z3[5]) - z3[4]*z3[5], 
  y[25] -> z3[6], y[26] -> -1 - z3[4] + z3[6], 
  y[27] -> -1 + z3[3]*(-1 + z3[5]), 
  y[28] -> 1 + z3[3]*(-1 + z3[4])*(-1 + z3[5]) + z3[4]*(-1 + z3[5]), 
  y[29] -> -2 + z3[5], y[30] -> z3[2]^(-1) + (1 + z3[2])^(-1), 
  y[31] -> -z3[4] + z3[6], y[32] -> -z3[4] + z3[6] - z3[5]*z3[6], 
  y[33] -> 2 - z3[4] - z3[2]*(-2 + z3[5]) - z3[5] + z3[6] - z3[5]*z3[6], 
  y[34] -> 2 + z3[2], y[35] -> 
   (1 + z3[2]^(-1))/(z3[3]*(z3[2] - z3[4]*z3[5])) + 
    1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[36] -> -1 - 1/(z3[2]*z3[4]) - (1 + z3[2]^(-1))/
     (z3[3]*(z3[2] - z3[4]*z3[5])*(1 + z3[4] - z3[6])), 
  y[37] -> 1 + z3[2] - z3[2]*z3[5]}}


==> anc/analytic/PolesUVIR_5pt_1L_nf1_Qd_pppm.m <==
{{{0, 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -f[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[3], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[1]/12 - (y[2]*y[3])/(12*y[4]) - (y[4]*y[5])/(12*y[2]), 
  f[3] -> -1/12*y[3] + y[7]/(12*y[6]) + (y[3]*y[8])/(12*y[4]) - 
    (y[3]*y[8])/(12*y[4]*y[6])}, {y[1] -> 1 + 2*z1[3], y[2] -> z1[2], 
  y[3] -> z1[3], y[4] -> z1[4], y[5] -> 1 + z1[3], y[6] -> 1 + z1[2], 
  y[7] -> 1 + z1[4] + z1[3]*(2 + z1[4] - z1[6]) - z1[6], y[8] -> -1 + z1[6]}}


==> anc/analytic/PolesUVIR_5pt_1L_nf1_Qu_mppm.m <==
{{{0, 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[5], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[1]/(12*y[2]) - (y[3]*y[4])/(12*y[5]) + 
    y[4]^3/(12*y[5]*y[6]*y[7]) + (y[4]*y[8])/(12*y[5]*y[6]) + 
    (y[3]*y[4])/(12*y[9]) - y[4]^3/(12*y[6]*y[7]*y[9]) - 
    (y[4]*y[8])/(12*y[6]*y[9]), f[3] -> y[11]/(12*y[5]*y[6]*y[10]) - 
    y[11]/(12*y[6]*y[9]*y[10]) + y[12]/(12*y[5]*y[6]*y[7]) + 
    y[13]/(12*y[6]*y[7]*y[9]) - (y[4]*y[14])/12 + (y[4]*y[15])/12, 
  f[5] -> -1/12*(y[3]*y[4])/y[9] - y[4]/(12*y[2]*y[10]) - 
    y[11]/(12*y[5]*y[6]*y[10]) + y[11]/(12*y[6]*y[9]*y[10]) + 
    (y[4]*y[16])/(12*y[5]) - (y[4]*y[17])/(12*y[5]*y[6]) + 
    (y[4]*y[17])/(12*y[6]*y[9]) + y[18]/(12*y[5]*y[6]*y[7]) + 
    y[19]/(12*y[6]*y[7]*y[9]) + (y[4]*y[20])/12}, 
 {y[1] -> z3[2]*z3[3] - (1 + z3[3])*z3[4], 
  y[2] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5], y[3] -> z3[2], y[4] -> z3[4], 
  y[5] -> -z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6], y[6] -> 1 + z3[3], 
  y[7] -> z3[2] - z3[4], y[8] -> z3[2] + z3[4], 
  y[9] -> -2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[10] -> 1 + z3[2], y[11] -> 1 + (z3[2] - z3[4])^(-1), 
  y[12] -> -1 + z3[4] - z3[4]^2, y[13] -> 1 - z3[4] + z3[4]^2, 
  y[14] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + ((1 + z3[2])^(-1) + (1 + z3[3])^(-1))/
     (-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6]), 
  y[15] -> 1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])) + 
    (-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6])^(-1) + 1/((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + 
       z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[16] -> -1 + z3[2], y[17] -> -1 + z3[2] + z3[4], 
  y[18] -> 1 - z3[4] + z3[4]^2 - z3[4]^3, 
  y[19] -> -1 + z3[4] - z3[4]^2 + z3[4]^3, 
  y[20] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    1/((1 + z3[2])*(-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6]))}}


==> anc/analytic/PolesUVIR_5pt_1L_nf1_Qu_pppm.m <==
{{{0, 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[5], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[2]/(12*y[1]) + y[3]/(12*y[1]^2) + (y[2]*y[4])/(12*y[5]) + 
    y[6]/(12*y[1]*y[5]^2) + (y[2]*y[7])/(12*y[5]^2) + 
    (y[3]*y[8])/(12*y[1]^2*y[5]) - (y[3]*y[9])/(12*y[1]^2*y[5]^2) + 
    y[10]/(12*y[1]*y[5]), f[3] -> (y[11]*y[12])/12 + 
    (y[3]*y[13])/(12*y[1]^2*y[5]) + (y[3]*y[9]*y[13])/(12*y[1]^2*y[5]^2) + 
    y[14]/(12*y[5]) + y[15]/(12*y[1]*y[5]) + y[16]/(12*y[5]^2) + 
    y[17]/(12*y[1]*y[5]^2), f[5] -> (y[2]*y[4])/(12*y[1]) - 
    (y[3]*y[9])/(6*y[1]^2*y[5]) + (y[6]*y[9])/(12*y[1]*y[5]^2) + 
    (y[2]*y[7]*y[9])/(12*y[5]^2) - (y[3]*y[9]^2)/(12*y[1]^2*y[5]^2) + 
    y[18]/(12*y[1]^2) + y[19]/12 + y[20]/(12*y[1]*y[5]) + y[21]/(12*y[5])}, 
 {y[1] -> z2[2], y[2] -> z2[3], y[3] -> 1 + z2[3], y[4] -> -2 + z2[5], 
  y[5] -> 1 + z2[4] - z2[6], 
  y[6] -> 1 + z2[3]*(3 + z2[5]*(-1 + z2[6]) - 2*z2[6]) - z2[6], 
  y[7] -> 2 + z2[5]*(-1 + z2[6]) - z2[6], y[8] -> -2 + z2[6], 
  y[9] -> -1 + z2[6], y[10] -> -1 + z2[3]*(-4 + z2[5] + z2[6]), 
  y[11] -> 1 + z2[2]^(-1), y[12] -> -1 - z2[3]*z2[5], y[13] -> z2[6], 
  y[14] -> 2 - z2[6] + z2[3]*(3 - z2[2]*(-2 + z2[5]) + z2[6] - 
      2*z2[5]*z2[6]), y[15] -> 
   2 + z2[3]*(1 + z2[5] + 2*z2[6] - 2*z2[5]*z2[6]), 
  y[16] -> -1 + z2[6] - z2[3]*z2[5]*(-1 + z2[6])*(1 + z2[2] + z2[6]) + 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + z2[6]^2), 
  y[17] -> -1 + z2[6]^2 + z2[3]*(-1 + (-2 + z2[5])*z2[6] - 
      (-2 + z2[5])*z2[6]^2), y[18] -> -1 - z2[3], 
  y[19] -> 1 + z2[3]*(-1 + z2[5]), 
  y[20] -> 1 + z2[3]*(5 + 2*z2[5]*(-1 + z2[6]) - 4*z2[6]) - z2[6], 
  y[21] -> -1 + z2[3]*(3 + 2*z2[5]*(-1 + z2[6]) - 2*z2[6]) + z2[6]}}


==> anc/analytic/PolesUVIR_5pt_2L_nf0_Qd_mppm.m <==
{{{(11*f[3])/6 + f[3]/eps^2 + (4235*f[53])/432 + (4235*f[509])/432 + 
    (2*f[53] + 2*f[509] - f[716])/eps^4 + 
    ((7*f[53])/6 + (7*f[509])/6 - (7*f[716])/12)/eps^3 - (4235*f[716])/864 + 
    ((11*f[3])/12 - (953*f[53])/288 - (953*f[509])/288 + (953*f[716])/576)/
     eps, (143*f[6])/144 + f[6]/eps^2 + (11*f[7])/12 + f[7]/eps, 
   -1/2*f[7] + f[173]/2 + f[182] - f[417]/2 - f[659]/2 + 
    (2*f[91] + f[509] - f[716]/2)/eps^2 + 
    (-1/2*f[6] - f[47]/2 - (13*f[53])/12 - f[54] - f[87] - (13*f[509])/12 + 
      (13*f[716])/24)/eps - f[889]/2, f[6]/6 + f[47]/6 + (13*f[53])/36 + 
    f[54]/3 + f[87]/3 + (13*f[509])/36 + ((-2*f[91])/3 - f[509]/3 + f[716]/6)/
     eps - (13*f[716])/72, f[91]/6 + f[509]/12 - f[716]/24, 
   (-11*f[3])/8 + (143*f[16])/144 + f[16]/eps^2 + (11*f[17])/12 + f[17]/eps + 
    (2267*f[53])/1728 + (2267*f[509])/1728 - (2267*f[716])/3456 + 
    (-2*f[53] - 2*f[509] + f[716])/eps^3, (-11*f[6])/8 - f[6]/(2*eps) - 
    f[7]/2, f[6]/4 + f[47]/4 + (13*f[53])/24 + f[54]/2 + f[87]/2 - 
    (11*f[91])/4 - (5*f[509])/6 + (-f[91] - f[509]/2 + f[716]/4)/eps + 
    (5*f[716])/12, f[91]/3 + f[509]/6 - f[716]/12, 
   -1/4*f[3] - (11*f[16])/8 - f[17] - (511*f[53])/96 - f[153] + f[182] + 
    f[393] - (511*f[509])/96 + f[635] + (f[53]/2 + f[509]/2 - f[716]/4)/
     eps^2 + (-f[16] - f[47]/2 - (3*f[53])/4 - f[54] - f[162] - f[172] - 
      (3*f[509])/4 + (3*f[716])/8)/eps + (511*f[716])/192 + f[865], f[6]/4, 
   f[91]/2 + f[509]/4 - f[716]/8, (2*f[16])/3 + (5*f[47])/12 + (17*f[53])/8 + 
    (5*f[54])/6 + (5*f[162])/6 + (5*f[172])/6 + (17*f[509])/8 - 
    (17*f[716])/16, 0, -1/8*f[53] - f[509]/8 + f[716]/16, 
   (-143*f[6])/144 - (143*f[16])/144 + (11*f[32])/12 + f[32]/eps - 
    (143*f[47])/144 - (143*f[53])/54 - (143*f[509])/54 + (143*f[716])/108 + 
    (-f[6] - f[16] - f[47] - (8*f[53])/3 - (8*f[509])/3 + (4*f[716])/3)/
     eps^2, 0, 0, 0, (11*f[6])/8 + (11*f[16])/8 - f[32]/2 + (11*f[47])/8 + 
    (11*f[53])/3 + (11*f[509])/3 + (f[6]/2 + f[16]/2 + f[47]/2 + 
      (4*f[53])/3 + (4*f[509])/3 - (2*f[716])/3)/eps - (11*f[716])/6, 0, 
   -1/4*f[6] - f[16]/4 - f[47]/4 - (2*f[53])/3 - (2*f[509])/3 + f[716]/3, 0, 
   -1/2*f[32] - f[182] - f[393] + f[417] - f[635] + f[659] + 
    (f[6]/2 + f[16]/2 + (3*f[47])/2 + (7*f[53])/2 + 2*f[54] + 2*f[87] + 
      f[162] + f[172] + f[181] + (7*f[509])/2 - (7*f[716])/4)/eps + 
    (-4*f[91] - f[509] + f[716]/2)/eps^2 - f[865] + f[889], 0, 0, 
   -1/4*f[6] - f[16]/4 - (3*f[47])/4 - (7*f[53])/4 - f[54] - f[87] + 
    (11*f[91])/2 - f[162]/2 - f[172]/2 - f[181]/2 - (3*f[509])/8 + 
    (2*f[91] + f[509]/2 - f[716]/4)/eps + (3*f[716])/16, 0, 
   -f[91] - f[509]/4 + f[716]/8, -1/6*f[6] - f[16]/6 - f[47]/2 - 
    (7*f[53])/6 - (2*f[54])/3 - (2*f[87])/3 - f[162]/3 - f[172]/3 - 
    f[181]/3 - (7*f[509])/6 + ((4*f[91])/3 + f[509]/3 - f[716]/6)/eps + 
    (7*f[716])/12, 0, (-2*f[91])/3 - f[509]/6 + f[716]/12, 
   -1/3*f[91] - f[509]/12 + f[716]/24, (143*f[47])/144 + f[47]/eps^2 + 
    (11*f[48])/12 + f[48]/eps, 0, 0, 0, (-11*f[47])/8 - f[47]/(2*eps) - 
    f[48]/2, 0, 0, f[47]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[48] + f[53]/eps^2 + f[54]/eps + f[153] - f[173] - f[182], 0, 0, 
   (-11*f[53])/8 - f[53]/(2*eps) - f[54]/2, 0, f[53]/4, 0, 0, 0, 0, 
   -1/3*f[53]/eps - f[54]/3, 0, f[53]/6, 0, f[53]/12, 
   (-77*f[3])/24 - (11*f[7])/12 - (11*f[17])/12 - (11*f[32])/12 - 
    (11*f[48])/12 + (2839*f[53])/1728 + 
    (-2*f[3] - f[7] - f[17] - f[32] - f[48] - f[102])/eps - (11*f[102])/12 + 
    (2839*f[509])/1728 + (f[53]/3 + f[509]/3 - f[716]/6)/eps^2 - 
    (2839*f[716])/3456 + (-2*f[53] - 2*f[509] + f[716])/eps^3, 
   (-11*f[6])/8 - f[6]/(2*eps) - f[7]/2, f[6]/4 + f[47]/4 + (13*f[53])/24 + 
    f[54]/2 + f[87]/2 - (11*f[91])/4 - (5*f[509])/6 + 
    (-f[91] - f[509]/2 + f[716]/4)/eps + (5*f[716])/12, 
   f[91]/3 + f[509]/6 - f[716]/12, f[3]/2 + f[7]/2 - (11*f[16])/8 + f[32]/2 + 
    f[48]/2 - (61*f[53])/48 + f[102]/2 - (61*f[509])/48 + 
    (f[53] + f[509] - f[716]/2)/eps^2 + 
    (-1/2*f[16] + f[53]/6 + f[509]/6 - f[716]/12)/eps + (61*f[716])/96, 0, 0, 
   f[16]/4 + f[47]/4 + (31*f[53])/24 + f[54]/2 + f[162]/2 + f[172]/2 + 
    (31*f[509])/24 - (31*f[716])/48, 0, 0, (11*f[6])/8 + (11*f[16])/8 - 
    f[32]/2 + (11*f[47])/8 + (11*f[53])/3 + (11*f[509])/3 + 
    (f[6]/2 + f[16]/2 + f[47]/2 + (4*f[53])/3 + (4*f[509])/3 - (2*f[716])/3)/
     eps - (11*f[716])/6, 0, 0, 0, 0, -1/4*f[6] - f[16]/4 - (3*f[47])/4 - 
    (7*f[53])/4 - f[54] - f[87] + (11*f[91])/2 - f[162]/2 - f[172]/2 - 
    f[181]/2 - (3*f[509])/8 + (2*f[91] + f[509]/2 - f[716]/4)/eps + 
    (3*f[716])/16, 0, 0, (-2*f[91])/3 - f[509]/6 + f[716]/12, 
   (-11*f[47])/8 - f[47]/(2*eps) - f[48]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-11*f[53])/8 - f[53]/(2*eps) - f[54]/2, 0, 0, 0, f[53]/6, 
   (7*f[3])/4 + f[7] + f[17] + f[32] + f[48] - (185*f[53])/32 + f[87]/eps + 
    f[102] - f[153] + f[173]/2 + f[417]/2 - (185*f[509])/32 + f[659]/2 + 
    (f[53]/2 - 2*f[91] + f[509]/2 - f[716]/4)/eps^2 + (185*f[716])/64 + 
    f[889]/2, f[6]/4, f[91]/2 + f[509]/4 - f[716]/8, 
   f[16]/4 + (3*f[53])/4 - f[87]/2 + (11*f[91])/4 + f[91]/eps + 
    (3*f[509])/4 - (3*f[716])/8, 0, -1/4*f[53] - f[91]/2 - f[509]/4 + 
    f[716]/8, -1/4*f[6] - f[16]/4 - f[47]/4 - (2*f[53])/3 - (2*f[509])/3 + 
    f[716]/3, 0, 0, -f[91] - f[509]/4 + f[716]/8, f[47]/4, 0, 0, 0, f[53]/4, 
   (13*f[53])/9 - (5*f[87])/6 + (11*f[91])/4 + (5*f[91])/(3*eps) + 
    (13*f[509])/9 - (13*f[716])/18, 0, -1/3*f[91], 0, 0, 
   -1/8*f[53] - f[91] - f[509]/8 + f[716]/16, (11*f[102])/12 + f[102]/eps, 0, 
   0, 0, -1/2*f[102], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[102], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (2*f[91])/eps^2 - f[102]/2 - 
    f[173]/2 + f[393] - f[417]/2 + f[635] - f[659]/2 + 
    (-1/2*f[47] - (13*f[53])/12 - f[54] - f[87] - f[162] - f[172] - f[181] - 
      (13*f[509])/12 + (13*f[716])/24)/eps + f[865] - f[889]/2, 0, 0, 
   f[47]/4 + (13*f[53])/24 + f[54]/2 + f[87]/2 - (11*f[91])/4 - f[91]/eps + 
    f[162]/2 + f[172]/2 + f[181]/2 + (13*f[509])/24 - (13*f[716])/48, 0, 
   f[91]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[47]/4 + (13*f[53])/24 + f[54]/2 + 
    f[87]/2 - (11*f[91])/4 - f[91]/eps + f[162]/2 + f[172]/2 + f[181]/2 + 
    (13*f[509])/24 - (13*f[716])/48, 0, 0, 0, 0, f[91]/2, 
   f[47]/6 + (13*f[53])/36 + f[54]/3 + f[87]/3 - (2*f[91])/(3*eps) + 
    f[162]/3 + f[172]/3 + f[181]/3 + (13*f[509])/36 - (13*f[716])/72, 0, 
   f[91]/3, 0, 0, f[91]/3, f[91]/6, -1/6*f[3] - (59*f[53])/72 + f[153]/6 + 
    f[173]/12 - f[393]/6 - f[417]/12 - (59*f[509])/72 - f[635]/6 - 
    f[659]/12 + (f[91]/3 + f[509]/6 - f[716]/12)/eps^2 + 
    (-1/8*f[53] - f[87]/6 + f[162]/6 + f[172]/6 - f[509]/8 + f[716]/16)/eps + 
    (59*f[716])/144 - f[865]/6 - f[889]/12, -1/6*f[6] - f[47]/12 - 
    (13*f[53])/72 - f[54]/6 - f[87]/6 - (13*f[509])/72 + 
    (f[91]/3 + f[509]/6 - f[716]/12)/eps + (13*f[716])/144, 
   -1/3*f[91] - f[509]/6 + f[716]/12, -1/6*f[16] - f[47]/12 - (13*f[53])/24 - 
    f[54]/6 + f[87]/12 - (11*f[91])/24 - f[162]/4 - f[172]/4 - 
    (37*f[509])/48 + (-1/12*f[53] - f[91]/6 - f[509]/6 + f[716]/12)/eps + 
    (37*f[716])/96, -1/6*f[91] - f[509]/12 + f[716]/24, 
   (5*f[53])/24 + f[91]/12 + f[509]/4 - f[716]/8, 
   f[6]/6 + f[16]/6 + f[47]/3 + (29*f[53])/36 + f[54]/3 + f[87]/3 + 
    f[162]/6 + f[172]/6 + f[181]/6 + (29*f[509])/36 + 
    ((-2*f[91])/3 - f[509]/6 + f[716]/12)/eps - (29*f[716])/72, 0, 
   f[91]/3 + f[509]/12 - f[716]/24, (2*f[91])/3 + f[509]/6 - f[716]/12, 
   -1/12*f[47] + f[53]/(6*eps) + f[54]/6, 0, -1/12*f[53], 0, -1/6*f[53], 
   (-5*f[53])/12 + f[87]/4 - (11*f[91])/24 - f[162]/12 - f[172]/12 - 
    (31*f[509])/48 + (-1/12*f[53] - f[91]/2 - f[509]/6 + f[716]/12)/eps + 
    (31*f[716])/96, -1/6*f[91] - f[509]/12 + f[716]/24, f[91]/6, 
   f[91]/3 + f[509]/12 - f[716]/24, -1/12*f[53], 
   (5*f[53])/24 + (7*f[91])/12 + f[509]/4 - f[716]/8, 
   -1/12*f[47] - (13*f[53])/72 - f[54]/6 - f[87]/6 + f[91]/(3*eps) - 
    f[162]/6 - f[172]/6 - f[181]/6 - (13*f[509])/72 + (13*f[716])/144, 0, 
   -1/6*f[91], 0, 0, -1/6*f[91], -1/3*f[91], (-19*f[53])/240 + 
    (37*f[91])/360 - f[509]/36 + f[716]/72, f[153] + (f[53] + f[171])/eps^2 + 
    (f[47]/2 + f[54] + f[172] + f[181])/eps, 0, 0, 
   -1/4*f[47] - (11*f[53])/8 - f[54]/2 + (-1/2*f[53] - f[171]/2)/eps - 
    (11*f[171])/8 - f[172]/2 - f[181]/2, 0, f[53]/4 + f[171]/4, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1/4*f[47] - (11*f[53])/8 - f[54]/2 + 
    (-1/2*f[53] - f[171]/2)/eps - (11*f[171])/8 - f[172]/2 - f[181]/2, 0, 0, 
   0, 0, f[53]/4 + f[171]/4, 0, 0, 0, 0, 0, 0, 0, -1/12*f[53] - f[171]/12, 0, 
   f[162]/eps - f[393] - f[635] + (-f[171] + f[509] - f[716]/2)/eps^2 - 
    f[865], 0, 0, -1/2*f[162] + (11*f[171])/8 - (11*f[509])/8 + 
    (f[171]/2 - f[509]/2 + f[716]/4)/eps + (11*f[716])/16, 0, 
   -1/4*f[171] + f[509]/4 - f[716]/8, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[162] + (11*f[171])/8 - (11*f[509])/8 + 
    (f[171]/2 - f[509]/2 + f[716]/4)/eps + (11*f[716])/16, 0, 0, 0, 0, 
   -1/4*f[171] + f[509]/4 - f[716]/8, 0, 0, 0, 0, 0, 0, 0, 
   f[171]/12 - f[509]/12 + f[716]/24, 0, f[171]/eps^2 + f[172]/eps + f[173], 
   0, 0, (-11*f[171])/8 - f[171]/(2*eps) - f[172]/2, 0, f[171]/4, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-11*f[171])/8 - f[171]/(2*eps) - f[172]/2, 0, 0, 0, 0, 
   f[171]/4, 0, 0, 0, 0, 0, 0, 0, -1/12*f[171], 0, 0, f[181]/eps + f[182], 0, 
   0, -1/2*f[181], 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[181], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -f[417] - f[659] + 
    (4*f[91] - f[171] + 2*f[509] - f[716])/eps^2 + 
    (-f[47] - (13*f[53])/6 - 2*f[54] - 2*f[87] - f[172] - 2*f[181] - 
      (13*f[509])/6 + (13*f[716])/12)/eps - f[889], 0, 0, 
   f[47]/2 + (13*f[53])/12 + f[54] + f[87] - (11*f[91])/2 + (11*f[171])/8 + 
    f[172]/2 + f[181] - (5*f[509])/3 + (-2*f[91] + f[171]/2 - f[509] + 
      f[716]/2)/eps + (5*f[716])/6, 0, f[91] - f[171]/4 + f[509]/2 - 
    f[716]/4, 0, 0, 0, 0, 0, 0, 0, f[47]/2 + (13*f[53])/12 + f[54] + f[87] - 
    (11*f[91])/2 + (11*f[171])/8 + f[172]/2 + f[181] - (5*f[509])/3 + 
    (-2*f[91] + f[171]/2 - f[509] + f[716]/2)/eps + (5*f[716])/6, 0, 0, 0, 
   f[91] - f[171]/4 + f[509]/2 - f[716]/4, 0, 0, 0, 0, 0, 0, 0, 
   -1/3*f[91] + f[171]/12 - f[509]/6 + f[716]/12, 0, 0, 0, 0, 
   f[195]/eps^2 + f[196]/eps - f[427] - f[669] - f[899], 0, 0, 
   (-11*f[195])/8 - f[195]/(2*eps) - f[196]/2, f[195]/4, 
   (-11*f[195])/8 - f[195]/(2*eps) - f[196]/2, f[195]/4, 0, 0, -1/12*f[195], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[171]/eps + f[172], 0, -1/2*f[171], 0, 0, -1/2*f[171], 0, 
   -f[47] - (13*f[53])/6 - 2*f[54] - 2*f[87] - f[172] - 2*f[181] - 
    (13*f[509])/6 + (4*f[91] - f[171] + 2*f[509] - f[716])/eps + 
    (13*f[716])/12, 0, -2*f[91] + f[171]/2 - f[509] + f[716]/2, 0, 0, 
   -2*f[91] + f[171]/2 - f[509] + f[716]/2, 0, f[195]/eps + f[196], 0, 
   -1/2*f[195], -1/2*f[195], 0, 0, (-34*f[53])/9 - (14*f[87])/3 + 
    (14*f[162])/3 + (14*f[172])/3 - (34*f[509])/9 + 
    ((-2*f[53])/3 + (28*f[91])/3 + 4*f[509] - 2*f[716])/eps + (17*f[716])/9, 
   (28*f[91])/3 + (14*f[509])/3 - (7*f[716])/3, (7*f[53])/3 - (14*f[91])/3, 
   (-56*f[91])/3 - (14*f[509])/3 + (7*f[716])/3, (14*f[53])/3, 
   (7*f[53])/3 - 14*f[91], (28*f[91])/3, f[225]/eps + f[226], 0, -1/2*f[225], 
   -1/2*f[225], 0, f[47]/2 + f[54] + (f[53] + f[171])/eps + f[172] + f[181], 
   0, -1/2*f[53] - f[171]/2, 0, 0, -1/2*f[53] - f[171]/2, 0, 
   f[162] + (-f[171] + f[509] - f[716]/2)/eps, 0, 
   f[171]/2 - f[509]/2 + f[716]/4, 0, 0, f[171]/2 - f[509]/2 + f[716]/4, 0, 
   f[181], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, f[225], f[53] + f[171], -f[171] + f[509] - f[716]/2, 
   f[171], 0, 4*f[91] - f[171] + 2*f[509] - f[716], f[195], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {(11*f[246])/6 + f[246]/eps^2 + (4235*f[381])/432 + 
    ((11*f[246])/12 - (953*f[381])/288 - (953*f[391])/288)/eps + 
    (4235*f[391])/432 + ((7*f[381])/6 + (7*f[391])/6)/eps^3 + 
    (2*f[381] + 2*f[391])/eps^4, (143*f[249])/144 + f[249]/eps^2 + 
    (11*f[250])/12 + f[250]/eps, -1/2*f[173] - f[250]/2 + 
    (f[391]/2 + f[401]/2)/eps^2 + (11*f[411])/12 + 
    (-1/2*f[249] - (13*f[391])/24 + f[402]/2 + f[411] + (6*f[417])/11)/eps + 
    f[417]/2 - f[645]/2 - f[875]/2, f[249]/6 + (13*f[391])/72 + 
    (-1/6*f[391] - f[401]/6)/eps - f[402]/6 - f[411]/3 - (2*f[417])/11, 
   f[391]/24 + f[401]/24, (-11*f[16])/12 - (11*f[47])/12 - (22*f[53])/9 + 
    (11*f[102])/12 - (11*f[246])/6 - (143*f[274])/144 - (11*f[275])/12 - 
    (17*f[381])/16 + (-2*f[381] - 2*f[391])/eps^3 + 
    (-f[274] - (5*f[381])/3 - (5*f[391])/3)/eps^2 - (17*f[391])/16 - 
    (22*f[509])/9 + (11*f[716])/9 + (11*f[808])/12 + 
    (-f[16] - f[47] - (8*f[53])/3 + f[102] - f[246]/2 - f[275] - 
      (113*f[381])/144 - (113*f[391])/144 - (8*f[509])/3 + (4*f[716])/3 + 
      f[808])/eps, (-11*f[249])/8 - f[249]/(2*eps) - f[250]/2, 
   f[249]/4 - (5*f[391])/12 + (-1/4*f[391] - f[401]/4)/eps - (11*f[401])/16 - 
    f[402]/4 - f[411]/2 - (3*f[417])/11, f[391]/12 + f[401]/12, 
   f[16] + f[47] + (8*f[53])/3 - f[102] + f[246]/4 + (11*f[274])/8 + f[275] - 
    (647*f[381])/288 - f[383] + (f[381]/2 + f[391]/2)/eps^2 - 
    (647*f[391])/288 - f[393] + (11*f[411])/12 + 
    (f[274] + 2*f[381] - (12*f[383])/11 + (11*f[391])/12 - f[392] + f[411])/
     eps + (8*f[509])/3 - (4*f[716])/3 - f[808], f[249]/4, 
   f[391]/8 + f[401]/8, (-2*f[274])/3 + f[381]/9 + (10*f[383])/11 + 
    (73*f[391])/72 + (5*f[392])/6 - (5*f[411])/6, 0, -1/8*f[381] - f[391]/8, 
   (143*f[274])/144 + f[274]/eps^2 + (11*f[275])/12 + f[275]/eps, 0, 0, 0, 
   (-11*f[274])/8 - f[274]/(2*eps) - f[275]/2, 0, f[274]/4, 0, 
   -1/2*f[275] + f[393] - (11*f[411])/12 + 
    (-1/2*f[274] + (13*f[391])/12 + f[392] - f[411] - (12*f[417])/11)/eps - 
    f[417], 0, 0, f[274]/4 - (13*f[391])/24 - f[392]/2 + f[411]/2 + 
    (6*f[417])/11, 0, 0, f[274]/6 - (13*f[391])/36 - f[392]/3 + f[411]/3 + 
    (4*f[417])/11, 0, 0, 0, (-143*f[249])/144 + (11*f[285])/12 + f[285]/eps - 
    (143*f[381])/144 + (-f[249] - f[381] - f[391])/eps^2 - (143*f[391])/144, 
   0, 0, 0, (11*f[249])/8 - f[285]/2 + (11*f[381])/8 + 
    (f[249]/2 + f[381]/2 + f[391]/2)/eps + (11*f[391])/8, 0, 0, 
   -1/4*f[249] - f[381]/4 - f[391]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[173] - f[285]/2 + f[383] + (f[381] - f[401])/eps^2 + 
    (f[249]/2 - (7*f[381])/12 + (12*f[383])/11 + f[391]/2 - f[402] - f[411])/
     eps - (11*f[411])/12 + f[645] + f[875], 0, 0, 
   -1/4*f[249] - (13*f[381])/12 - (6*f[383])/11 - f[391]/4 + 
    (-1/2*f[381] + f[401]/2)/eps + (11*f[401])/8 + f[402]/2 + f[411]/2, 0, 
   f[381]/4 - f[401]/4, 0, 0, 0, 0, -1/6*f[249] + (7*f[381])/36 - 
    (4*f[383])/11 - f[391]/6 + (-1/3*f[381] + f[401]/3)/eps + f[402]/3 + 
    f[411]/3, 0, f[381]/6 - f[401]/6, 0, f[381]/12 - f[401]/12, 
   (11*f[16])/12 + (11*f[47])/12 + (22*f[53])/9 - (11*f[102])/12 - 
    (11*f[246])/4 - (11*f[250])/12 - (11*f[285])/12 - (11*f[336])/12 + 
    (2041*f[381])/864 + (-2*f[381] - 2*f[391])/eps^3 + 
    (f[381]/3 + f[391]/3)/eps^2 + (2041*f[391])/864 + (22*f[509])/9 - 
    (11*f[716])/9 + (f[16] + f[47] + (8*f[53])/3 - f[102] - (3*f[246])/2 - 
      f[250] - f[285] - f[336] + (113*f[381])/144 + (113*f[391])/144 + 
      (8*f[509])/3 - (4*f[716])/3 - f[808])/eps - (11*f[808])/12, 
   (-11*f[249])/8 - f[249]/(2*eps) - f[250]/2, f[249]/4 - (5*f[391])/12 + 
    (-1/4*f[391] - f[401]/4)/eps - (11*f[401])/16 - f[402]/4 - f[411]/2 - 
    (3*f[417])/11, f[391]/12 + f[401]/12, f[246]/2 + f[250]/2 + 
    (11*f[274])/8 + f[275]/2 + f[285]/2 + f[336]/2 + (49*f[381])/48 + 
    (49*f[391])/48 + (f[381] + f[391])/eps^2 + (f[274]/2 + f[381] + f[391])/
     eps, 0, 0, -1/4*f[274] + f[381]/3 + (6*f[383])/11 + (7*f[391])/8 + 
    f[392]/2 - f[411]/2, 0, 0, (-11*f[274])/8 - f[274]/(2*eps) - f[275]/2, 0, 
   0, 0, 0, f[274]/4 - (13*f[391])/24 - f[392]/2 + f[411]/2 + (6*f[417])/11, 
   0, 0, 0, (11*f[249])/8 - f[285]/2 + (11*f[381])/8 + 
    (f[249]/2 + f[381]/2 + f[391]/2)/eps + (11*f[391])/8, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/4*f[249] - (13*f[381])/12 - (6*f[383])/11 - f[391]/4 + 
    (-1/2*f[381] + f[401]/2)/eps + (11*f[401])/8 + f[402]/2 + f[411]/2, 0, 0, 
   0, f[381]/6 - f[401]/6, -f[16] - f[47] - (8*f[53])/3 + f[102] - f[173]/2 + 
    (5*f[246])/4 + f[250] + f[285] + f[336] - (1891*f[381])/288 - f[383] - 
    (1891*f[391])/288 + (f[381]/2 + f[391] + f[401]/2)/eps^2 + 
    ((-12*f[383])/11 - (13*f[391])/24 + f[402]/2 - (6*f[417])/11)/eps - 
    f[417]/2 - (8*f[509])/3 - f[645]/2 + (4*f[716])/3 + f[808] - f[875]/2, 
   f[249]/4, f[391]/8 + f[401]/8, -1/4*f[274] + f[381]/3 + (6*f[383])/11 - 
    f[391]/12 + (-1/4*f[391] - f[401]/4)/eps - (11*f[401])/16 - f[402]/4 + 
    (3*f[417])/11, 0, -1/4*f[381] - f[391]/8 + f[401]/8, f[274]/4, 0, 0, 0, 
   -1/4*f[249] - f[381]/4 - f[391]/4, 0, 0, 0, f[381]/4 - f[401]/4, 
   (13*f[381])/9 + (10*f[383])/11 + (29*f[391])/24 + 
    ((-5*f[391])/12 - (5*f[401])/12)/eps - (11*f[401])/16 - (5*f[402])/12 + 
    (5*f[417])/11, 0, f[391]/12 + f[401]/12, 0, 0, 
   -1/8*f[381] + f[391]/8 + f[401]/4, (11*f[336])/12 + f[336]/eps, 0, 0, 0, 
   -1/2*f[336], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[336], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[173]/2 - f[336]/2 - f[393] + 
    (-1/2*f[391] - f[401]/2)/eps^2 + ((-13*f[391])/24 - f[392] - f[402]/2 + 
      (6*f[417])/11)/eps + f[417]/2 + f[645]/2 + f[875]/2, 0, 0, 
   (23*f[391])/24 + f[392]/2 + (f[391]/4 + f[401]/4)/eps + (11*f[401])/16 + 
    f[402]/4 - (3*f[417])/11, 0, -1/8*f[391] - f[401]/8, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (23*f[391])/24 + f[392]/2 + (f[391]/4 + f[401]/4)/eps + 
    (11*f[401])/16 + f[402]/4 - (3*f[417])/11, 0, 0, 0, 0, 
   -1/8*f[391] - f[401]/8, (13*f[391])/72 + f[392]/3 + 
    (f[391]/6 + f[401]/6)/eps + f[402]/6 - (2*f[417])/11, 0, 
   -1/12*f[391] - f[401]/12, 0, 0, -1/12*f[391] - f[401]/12, 
   -1/24*f[391] - f[401]/24, -1/12*f[173] - f[246]/6 - (59*f[381])/72 + 
    f[383]/6 - (59*f[391])/72 + f[393]/6 + (f[391]/12 + f[401]/12)/eps^2 + 
    (-1/8*f[381] + (2*f[383])/11 - (5*f[391])/144 + f[392]/6 + f[402]/12 + 
      f[417]/11)/eps + f[417]/12 - f[645]/12 - f[875]/12, 
   -1/6*f[249] - (13*f[391])/144 + (f[391]/12 + f[401]/12)/eps + f[402]/12 + 
    f[411]/6 + f[417]/11, -1/12*f[391] - f[401]/12, 
   f[274]/6 - f[381]/12 - (3*f[383])/11 - (61*f[391])/144 - f[392]/4 + 
    (-1/12*f[381] - f[391]/8 - f[401]/24)/eps - (11*f[401])/96 - f[402]/24 + 
    f[411]/6 - f[417]/22, -1/24*f[391] - f[401]/24, 
   (5*f[381])/24 + (11*f[391])/48 + f[401]/48, -1/6*f[274] + (13*f[391])/72 + 
    f[392]/6 - f[411]/6 - (2*f[417])/11, 0, 0, 0, 
   f[249]/6 - f[381]/72 + (2*f[383])/11 + f[391]/6 + 
    (f[381]/6 - f[401]/6)/eps - f[402]/6 - f[411]/6, 0, 
   -1/12*f[381] + f[401]/12, 0, -1/6*f[381] + f[401]/6, 
   (-5*f[381])/12 - (3*f[383])/11 - (2*f[391])/3 - f[392]/12 + 
    (-1/12*f[381] - f[391]/24 + f[401]/24)/eps - (11*f[401])/96 + f[402]/24 - 
    (3*f[417])/22, -1/24*f[391] - f[401]/24, -1/24*f[391] - f[401]/24, 0, 
   -1/12*f[381] + f[401]/12, (5*f[381])/24 + (5*f[391])/48 - (5*f[401])/48, 
   (-13*f[391])/144 - f[392]/6 + (-1/12*f[391] - f[401]/12)/eps - f[402]/12 + 
    f[417]/11, 0, f[391]/24 + f[401]/24, 0, 0, f[391]/24 + f[401]/24, 
   f[391]/12 + f[401]/12, (-19*f[381])/240 - (77*f[391])/1440 + 
    (37*f[401])/1440, f[381]/eps^2 + f[383] + 
    ((-13*f[381])/12 + (12*f[383])/11)/eps, 0, 0, 
   (-5*f[381])/6 - f[381]/(2*eps) - (6*f[383])/11, 0, f[381]/4, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-5*f[381])/6 - f[381]/(2*eps) - (6*f[383])/11, 0, 0, 0, 0, 
   f[381]/4, 0, 0, 0, 0, 0, 0, 0, -1/12*f[381], 0, 
   f[391]/eps^2 + f[392]/eps + f[393], 0, 0, (-11*f[391])/8 - 
    f[391]/(2*eps) - f[392]/2, 0, f[391]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-11*f[391])/8 - f[391]/(2*eps) - f[392]/2, 0, 0, 0, 0, f[391]/4, 0, 0, 0, 
   0, 0, 0, 0, -1/12*f[391], 0, -f[173] + f[401]/eps^2 + f[402]/eps - 
    f[645] - f[875], 0, 0, (-11*f[401])/8 - f[401]/(2*eps) - f[402]/2, 0, 
   f[401]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-11*f[401])/8 - f[401]/(2*eps) - 
    f[402]/2, 0, 0, 0, 0, f[401]/4, 0, 0, 0, 0, 0, 0, 0, -1/12*f[401], 0, 0, 
   (11*f[411])/12 + f[411]/eps, 0, 0, -1/2*f[411], 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[411], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[391]/eps^2 + f[417] + ((-13*f[391])/12 + (12*f[417])/11)/eps, 0, 0, 
   (-5*f[391])/6 - f[391]/(2*eps) - (6*f[417])/11, 0, f[391]/4, 0, 0, 0, 0, 
   0, 0, 0, (-5*f[391])/6 - f[391]/(2*eps) - (6*f[417])/11, 0, 0, 0, 
   f[391]/4, 0, 0, 0, 0, 0, 0, 0, -1/12*f[391], 0, 0, 0, 0, 
   f[425]/eps^2 + f[426]/eps + f[427], 0, 0, (-11*f[425])/8 - 
    f[425]/(2*eps) - f[426]/2, f[425]/4, (-11*f[425])/8 - f[425]/(2*eps) - 
    f[426]/2, f[425]/4, 0, 0, -1/12*f[425], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[401]/eps + f[402], 0, -1/2*f[401], 0, 0, 
   -1/2*f[401], 0, (-13*f[391])/12 + f[391]/eps + (12*f[417])/11, 0, 
   -1/2*f[391], 0, 0, -1/2*f[391], 0, f[425]/eps + f[426], 0, -1/2*f[425], 
   -1/2*f[425], 0, 0, (-34*f[381])/9 + (56*f[383])/11 - (5*f[391])/4 + 
    (14*f[392])/3 + ((-2*f[381])/3 + (5*f[391])/3 + (7*f[401])/3)/eps + 
    (7*f[402])/3 + (28*f[417])/11, (7*f[391])/3 + (7*f[401])/3, 
   (7*f[381])/3 + (7*f[391])/6 - (7*f[401])/6, 0, 
   (14*f[381])/3 - (14*f[401])/3, (7*f[381])/3 + (7*f[391])/2 + (7*f[401])/6, 
   (-7*f[391])/3 - (7*f[401])/3, (-13*f[454])/12 + f[454]/eps, 0, 
   -1/2*f[454], -1/2*f[454], 0, (-13*f[381])/12 + f[381]/eps + 
    (12*f[383])/11, 0, -1/2*f[381], 0, 0, -1/2*f[381], 0, 
   f[391]/eps + f[392], 0, -1/2*f[391], 0, 0, -1/2*f[391], 0, f[411], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, f[454], f[381], f[391], f[401], 0, f[391], f[425], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {(-4235*f[381])/432 - (4235*f[391])/432 + (11*f[475])/6 + 
    f[475]/eps^2 + (-2*f[381] - 2*f[391] - 2*f[509])/eps^4 + 
    ((-7*f[381])/6 - (7*f[391])/6 - (7*f[509])/6)/eps^3 - (4235*f[509])/432 + 
    ((953*f[381])/288 + (953*f[391])/288 + (11*f[475])/12 + (953*f[509])/288)/
     eps, (-143*f[6])/144 + (11*f[16])/12 + (11*f[47])/12 + (22*f[53])/9 - 
    (11*f[246])/12 - (11*f[249])/72 - (11*f[250])/12 + (1111*f[381])/1728 + 
    (1111*f[391])/1728 - (11*f[475])/8 - (11*f[489])/12 - (11*f[504])/12 + 
    (5885*f[509])/1728 - (121*f[519])/144 + (77*f[716])/288 + 
    (143*f[746])/144 + (11*f[762])/72 + (11*f[763])/12 + 
    (f[16] + f[47] + (8*f[53])/3 - f[246] + (11*f[249])/12 - f[250] + 
      (101*f[381])/144 + (101*f[391])/144 - (3*f[475])/2 - f[489] - f[504] + 
      (535*f[509])/144 - (11*f[519])/12 - (4*f[716])/3 - (11*f[762])/12 + 
      f[763])/eps + (-f[6] - f[249] + (3*f[716])/2 + f[746] + f[762] - 
      2*f[782])/eps^2 - (143*f[782])/72, -1/2*f[16] - f[47]/2 - (4*f[53])/3 + 
    f[246]/2 - (11*f[249])/24 + f[250]/2 - (101*f[381])/288 - 
    (101*f[391])/288 + (3*f[475])/4 + f[489]/2 + f[504]/2 + 
    (-1/2*f[391] - f[401]/2 - f[509])/eps^2 - (535*f[509])/288 + 
    (11*f[519])/24 + f[645]/2 + f[654] + f[659]/2 + (2*f[716])/3 + 
    (11*f[762])/24 - f[763]/2 + (f[6]/2 - f[172]/2 + f[249]/2 - f[402]/2 + 
      f[653] + f[658]/2 - (3*f[716])/4 - f[746]/2 - f[762]/2 + f[782] - 
      f[874]/2)/eps, -1/6*f[6] + f[172]/6 - f[249]/6 + f[402]/6 + 
    (f[391]/6 + f[401]/6 + f[509]/3)/eps - f[653]/3 - f[658]/6 + f[716]/4 + 
    f[746]/6 + f[762]/6 - f[782]/3 + f[874]/6, -1/24*f[391] - f[401]/24 - 
    f[509]/12, (-143*f[16])/144 - (143*f[47])/144 - (143*f[53])/54 + 
    (143*f[249])/144 + (143*f[274])/144 + (2309*f[381])/1728 + 
    (2309*f[391])/1728 - (11*f[475])/8 + (11*f[489])/12 + f[489]/eps - 
    (2267*f[509])/1728 + (2*f[381] + 2*f[391] + 2*f[509])/eps^3 - 
    (143*f[519])/144 - (143*f[716])/864 - (143*f[762])/144 + 
    (143*f[782])/72 + (-f[16] - f[47] - (8*f[53])/3 + f[249] + f[274] + 
      (8*f[381])/3 + (8*f[391])/3 - f[519] - f[716]/6 - f[762] + 2*f[782])/
     eps^2, (11*f[6])/8 - f[16]/2 - f[47]/2 - (4*f[53])/3 + f[246]/2 + 
    (11*f[249])/12 + f[250]/2 - (101*f[381])/288 - (101*f[391])/288 + 
    (3*f[475])/4 + f[489]/2 + f[504]/2 - (535*f[509])/288 + (11*f[519])/24 - 
    (67*f[716])/48 - (11*f[746])/8 - (11*f[762])/12 - f[763]/2 + 
    (11*f[782])/4 + (f[6]/2 + f[249]/2 - (3*f[716])/4 - f[746]/2 - f[762]/2 + 
      f[782])/eps, -1/4*f[6] + f[172]/4 - f[249]/4 + (11*f[391])/16 + 
    (11*f[401])/16 + f[402]/4 + (f[391]/4 + f[401]/4 + f[509]/2)/eps + 
    (11*f[509])/8 - f[653]/2 - f[658]/4 + (3*f[716])/8 + f[746]/4 + 
    f[762]/4 - f[782]/2 + f[874]/4, -1/12*f[391] - f[401]/12 - f[509]/6, 
   (11*f[16])/8 + (11*f[47])/8 + (11*f[53])/3 - (11*f[249])/8 - 
    (11*f[274])/8 + (53*f[381])/32 + (53*f[391])/32 - f[475]/4 - f[489] + 
    (-1/2*f[381] - f[391]/2 - f[509]/2)/eps^2 + (511*f[509])/96 + 
    (11*f[519])/8 - f[625] - f[635] + f[654] + (11*f[716])/48 + 
    (11*f[762])/8 - (11*f[782])/4 + (f[16] + f[47] + (8*f[53])/3 + f[162] - 
      f[249] - f[274] - (23*f[381])/12 - (23*f[391])/12 + f[392] + 
      (3*f[509])/4 + f[519] - f[624] + f[653] + f[716]/6 + f[762] - 
      2*f[782] + f[864])/eps, -1/4*f[6] - f[249]/4 + (3*f[716])/8 + 
    f[746]/4 + f[762]/4 - f[782]/2, -1/8*f[391] - f[401]/8 - f[509]/4, 
   (-2*f[16])/3 - (2*f[47])/3 - (16*f[53])/9 - (5*f[162])/6 + (2*f[249])/3 + 
    (2*f[274])/3 - (25*f[381])/72 - (25*f[391])/72 - (5*f[392])/6 - 
    (17*f[509])/8 - (2*f[519])/3 + (5*f[624])/6 - (5*f[653])/6 - f[716]/9 - 
    (2*f[762])/3 + (4*f[782])/3 - (5*f[864])/6, 0, 
   f[381]/8 + f[391]/8 + f[509]/8, (143*f[6])/144 + (143*f[16])/144 + 
    (143*f[47])/144 + (143*f[53])/54 - (143*f[274])/144 + (11*f[504])/12 + 
    f[504]/eps + (143*f[509])/54 - (143*f[716])/108 + 
    (f[6] + f[16] + f[47] + (8*f[53])/3 - f[274] + (8*f[509])/3 - 
      (4*f[716])/3 - f[746])/eps^2 - (143*f[746])/144, 0, 0, 0, 
   (-11*f[6])/8 - (11*f[16])/8 - (11*f[47])/8 - (11*f[53])/3 + 
    (11*f[274])/8 - f[504]/2 - (11*f[509])/3 + (11*f[716])/6 + 
    (-1/2*f[6] - f[16]/2 - f[47]/2 - (4*f[53])/3 + f[274]/2 - (4*f[509])/3 + 
      (2*f[716])/3 + f[746]/2)/eps + (11*f[746])/8, 0, 
   f[6]/4 + f[16]/4 + f[47]/4 + (2*f[53])/3 - f[274]/4 + (2*f[509])/3 - 
    f[716]/3 - f[746]/4, 0, -1/2*f[504] + f[509]/eps^2 + f[635] - f[654] - 
    f[659] + (-1/2*f[6] - f[16]/2 - f[47]/2 - (4*f[53])/3 - f[162] + 
      f[274]/2 - f[392] - (4*f[509])/3 - f[653] - f[658] + (2*f[716])/3 + 
      f[746]/2 - f[864])/eps, 0, 0, f[6]/4 + f[16]/4 + f[47]/4 + 
    (2*f[53])/3 + f[162]/2 - f[274]/4 + f[392]/2 - (17*f[509])/24 - 
    f[509]/(2*eps) + f[653]/2 + f[658]/2 - f[716]/3 - f[746]/4 + f[864]/2, 0, 
   f[509]/4, f[6]/6 + f[16]/6 + f[47]/6 + (4*f[53])/9 + f[162]/3 - f[274]/6 + 
    f[392]/3 + (4*f[509])/9 - f[509]/(3*eps) + f[653]/3 + f[658]/3 - 
    (2*f[716])/9 - f[746]/6 + f[864]/3, 0, f[509]/6, f[509]/12, 
   (-121*f[249])/144 - (11*f[285])/12 - (121*f[381])/144 - (121*f[391])/144 + 
    (11*f[519])/6 + f[519]/eps^2 + (121*f[762])/144 + 
    ((-11*f[249])/12 - f[285] - (11*f[381])/12 - (11*f[391])/12 + 
      (11*f[519])/12 + (11*f[762])/12 - f[763])/eps - (11*f[763])/12, 0, 0, 
   0, (11*f[249])/24 + f[285]/2 + (11*f[381])/24 + (11*f[391])/24 - 
    (11*f[519])/6 - f[519]/(2*eps) - (11*f[762])/24 + f[763]/2, 0, 0, 
   f[519]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (11*f[249])/24 + f[285]/2 + 
    (11*f[381])/24 + (11*f[391])/24 + (-f[381] + f[401])/eps^2 - 
    (11*f[519])/24 + f[625] - f[645] - f[654] - (11*f[762])/24 + f[763]/2 + 
    (f[172] + f[402] - f[519]/2 + f[624] - f[653] + f[874])/eps, 0, 0, 
   -1/2*f[172] + (11*f[381])/8 + (f[381]/2 - f[401]/2)/eps - (11*f[401])/8 - 
    f[402]/2 + f[519]/4 - f[624]/2 + f[653]/2 - f[874]/2, 0, 
   -1/4*f[381] + f[401]/4, 0, 0, 0, 0, -1/3*f[172] + 
    (f[381]/3 - f[401]/3)/eps - f[402]/3 + f[519]/6 - f[624]/3 + f[653]/3 - 
    f[874]/3, 0, -1/6*f[381] + f[401]/6, 0, -1/12*f[381] + f[401]/12, 
   (-11*f[16])/12 - (11*f[47])/12 - (22*f[53])/9 + (11*f[102])/12 + 
    (11*f[246])/12 + (11*f[250])/12 + (11*f[285])/12 + (11*f[336])/12 - 
    (1249*f[381])/864 - (1249*f[391])/864 - (11*f[475])/6 + 
    (-1/3*f[381] - f[391]/3 - f[509]/3)/eps^2 - (727*f[509])/144 + 
    (2*f[381] + 2*f[391] + 2*f[509])/eps^3 + (11*f[716])/9 + (11*f[808])/12 + 
    (-f[16] - f[47] - (8*f[53])/3 + f[102] + f[246] + f[250] + f[285] + 
      f[336] + (31*f[381])/144 + (31*f[391])/144 - f[475]/2 - 
      (535*f[509])/144 + (4*f[716])/3 + f[808])/eps, 
   (11*f[6])/8 - f[16]/2 - f[47]/2 - (4*f[53])/3 + f[246]/2 + 
    (11*f[249])/12 + f[250]/2 - (101*f[381])/288 - (101*f[391])/288 + 
    (3*f[475])/4 + f[489]/2 + f[504]/2 - (535*f[509])/288 + (11*f[519])/24 - 
    (67*f[716])/48 - (11*f[746])/8 - (11*f[762])/12 - f[763]/2 + 
    (11*f[782])/4 + (f[6]/2 + f[249]/2 - (3*f[716])/4 - f[746]/2 - f[762]/2 + 
      f[782])/eps, -1/4*f[6] + f[172]/4 - f[249]/4 + (11*f[391])/16 + 
    (11*f[401])/16 + f[402]/4 + (f[391]/4 + f[401]/4 + f[509]/2)/eps + 
    (11*f[509])/8 - f[653]/2 - f[658]/4 + (3*f[716])/8 + f[746]/4 + 
    f[762]/4 - f[782]/2 + f[874]/4, -1/12*f[391] - f[401]/12 - f[509]/6, 
   (15*f[16])/8 + (15*f[47])/8 + 5*f[53] - f[102]/2 - f[246]/2 - 
    (11*f[249])/8 - f[250]/2 - (11*f[274])/8 - f[285]/2 - f[336]/2 - 
    (721*f[381])/288 - (721*f[391])/288 - f[475]/4 - f[489]/2 + 
    (-f[381] - f[391] - f[509])/eps^2 + (901*f[509])/288 + (11*f[519])/8 - 
    (7*f[716])/16 + (11*f[762])/8 + (f[16]/2 + f[47]/2 + (4*f[53])/3 - 
      f[249]/2 - f[274]/2 - (3*f[381])/2 - (3*f[391])/2 - f[509]/6 + 
      f[519]/2 + f[716]/12 + f[762]/2 - f[782])/eps - (11*f[782])/4 - 
    f[808]/2, 0, 0, -1/4*f[16] - f[47]/4 - (2*f[53])/3 - f[162]/2 + 
    f[249]/4 + f[274]/4 - (5*f[381])/8 - (5*f[391])/8 - f[392]/2 - 
    (31*f[509])/24 - f[519]/4 + f[624]/2 - f[653]/2 - f[716]/24 - f[762]/4 + 
    f[782]/2 - f[864]/2, 0, 0, (-11*f[6])/8 - (11*f[16])/8 - (11*f[47])/8 - 
    (11*f[53])/3 + (11*f[274])/8 - f[504]/2 - (11*f[509])/3 + (11*f[716])/6 + 
    (-1/2*f[6] - f[16]/2 - f[47]/2 - (4*f[53])/3 + f[274]/2 - (4*f[509])/3 + 
      (2*f[716])/3 + f[746]/2)/eps + (11*f[746])/8, 0, 0, 0, 0, 
   f[6]/4 + f[16]/4 + f[47]/4 + (2*f[53])/3 + f[162]/2 - f[274]/4 + 
    f[392]/2 - (17*f[509])/24 - f[509]/(2*eps) + f[653]/2 + f[658]/2 - 
    f[716]/3 - f[746]/4 + f[864]/2, 0, 0, f[509]/6, 
   (11*f[249])/24 + f[285]/2 + (11*f[381])/24 + (11*f[391])/24 - 
    (11*f[519])/6 - f[519]/(2*eps) - (11*f[762])/24 + f[763]/2, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/2*f[172] + (11*f[381])/8 + (f[381]/2 - f[401]/2)/eps - 
    (11*f[401])/8 - f[402]/2 + f[519]/4 - f[624]/2 + f[653]/2 - f[874]/2, 0, 
   0, 0, -1/6*f[381] + f[401]/6, f[16] + f[47] + (8*f[53])/3 - f[102] - 
    f[246] - f[250] - f[285] - f[336] + (1603*f[381])/288 + 
    (1603*f[391])/288 + f[475]/4 + (-1/2*f[381] - f[391] - f[401]/2 - 
      f[509]/2)/eps^2 + (2735*f[509])/288 - f[625] + f[645]/2 - f[659]/2 - 
    (4*f[716])/3 - f[808] + (-1/2*f[172] + (13*f[381])/12 + (13*f[391])/12 - 
      f[402]/2 + (13*f[509])/12 - f[624] - f[658]/2 - f[874]/2)/eps, 
   -1/4*f[6] - f[249]/4 + (3*f[716])/8 + f[746]/4 + f[762]/4 - f[782]/2, 
   -1/8*f[391] - f[401]/8 - f[509]/4, -1/4*f[16] - f[47]/4 - (2*f[53])/3 + 
    f[172]/4 + f[249]/4 + f[274]/4 - (5*f[381])/8 + f[391]/16 + 
    (f[391]/4 + f[401]/4)/eps + (11*f[401])/16 + f[402]/4 - (31*f[509])/24 - 
    f[519]/4 + f[624]/2 + f[658]/4 - f[716]/24 - f[762]/4 + f[782]/2 + 
    f[874]/4, 0, f[381]/4 + f[391]/8 - f[401]/8 + f[509]/4, 
   f[6]/4 + f[16]/4 + f[47]/4 + (2*f[53])/3 - f[274]/4 + (2*f[509])/3 - 
    f[716]/3 - f[746]/4, 0, 0, f[509]/4, f[519]/4, 0, 0, 0, 
   -1/4*f[381] + f[401]/4, (5*f[172])/12 - (169*f[381])/72 - 
    (239*f[391])/144 + ((5*f[391])/12 + (5*f[401])/12)/eps + (11*f[401])/16 + 
    (5*f[402])/12 - (169*f[509])/72 + (5*f[624])/6 + (5*f[658])/12 + 
    (5*f[874])/12, 0, -1/12*f[391] - f[401]/12, 0, 0, 
   f[381]/8 - f[391]/8 - f[401]/4 + f[509]/8, 
   (-11*f[102])/12 - (11*f[336])/12 + (-f[102] - f[336] - f[808])/eps - 
    (11*f[808])/12, 0, 0, 0, f[102]/2 + f[336]/2 + f[808]/2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[102]/2 + f[336]/2 + f[808]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, f[102]/2 + f[336]/2 + (f[391]/2 + f[401]/2)/eps^2 - 
    f[635] - f[645]/2 + f[659]/2 + f[808]/2 + 
    (f[162] + f[172]/2 + f[392] + f[402]/2 + f[658]/2 + f[864] + f[874]/2)/
     eps, 0, 0, -1/2*f[162] - f[172]/4 - (11*f[391])/16 - f[392]/2 + 
    (-1/4*f[391] - f[401]/4)/eps - (11*f[401])/16 - f[402]/4 - f[658]/4 - 
    f[864]/2 - f[874]/4, 0, f[391]/8 + f[401]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[162] - f[172]/4 - (11*f[391])/16 - f[392]/2 + 
    (-1/4*f[391] - f[401]/4)/eps - (11*f[401])/16 - f[402]/4 - f[658]/4 - 
    f[864]/2 - f[874]/4, 0, 0, 0, 0, f[391]/8 + f[401]/8, 
   -1/3*f[162] - f[172]/6 - f[392]/3 + (-1/6*f[391] - f[401]/6)/eps - 
    f[402]/6 - f[658]/6 - f[864]/3 - f[874]/6, 0, f[391]/12 + f[401]/12, 0, 
   0, f[391]/12 + f[401]/12, f[391]/24 + f[401]/24, 
   (59*f[381])/72 + (59*f[391])/72 - f[475]/6 + 
    (-1/12*f[391] - f[401]/12 - f[509]/6)/eps^2 + (59*f[509])/72 + f[625]/6 + 
    f[635]/6 + f[645]/12 + f[659]/12 + (-1/6*f[162] - f[172]/12 - f[381]/18 - 
      f[391]/18 - f[392]/6 - f[402]/12 - f[509]/18 + f[624]/6 + f[658]/12 - 
      f[864]/6 - f[874]/12)/eps, f[6]/6 - f[172]/12 + f[249]/6 - f[402]/12 + 
    (-1/12*f[391] - f[401]/12 - f[509]/6)/eps + f[653]/6 + f[658]/12 - 
    f[716]/4 - f[746]/6 - f[762]/6 + f[782]/3 - f[874]/12, 
   f[391]/12 + f[401]/12 + f[509]/6, f[16]/6 + f[47]/6 + (4*f[53])/9 + 
    f[162]/4 + f[172]/24 - f[249]/6 - f[274]/6 + (3*f[381])/16 + 
    (29*f[391])/96 + f[392]/4 + (11*f[401])/96 + f[402]/24 + 
    (f[381]/12 + f[391]/8 + f[401]/24 + f[509]/6)/eps + (31*f[509])/36 + 
    f[519]/6 - f[624]/4 + f[653]/6 - f[658]/24 + f[716]/36 + f[762]/6 - 
    f[782]/3 + f[864]/4 + f[874]/24, f[391]/24 + f[401]/24 + f[509]/12, 
   (-5*f[381])/24 - (11*f[391])/48 - f[401]/48 - f[509]/4, 
   -1/6*f[6] - f[16]/6 - f[47]/6 - (4*f[53])/9 - f[162]/6 + f[274]/6 - 
    f[392]/6 - (4*f[509])/9 + f[509]/(6*eps) - f[653]/6 - f[658]/6 + 
    (2*f[716])/9 + f[746]/6 - f[864]/6, 0, -1/12*f[509], -1/6*f[509], 
   f[172]/6 + (-1/6*f[381] + f[401]/6)/eps + f[402]/6 - f[519]/6 + f[624]/6 - 
    f[653]/6 + f[874]/6, 0, f[381]/12 - f[401]/12, 0, f[381]/6 - f[401]/6, 
   f[162]/12 - f[172]/24 + (11*f[381])/16 + (77*f[391])/96 + f[392]/12 + 
    (11*f[401])/96 - f[402]/24 + (f[381]/12 + f[391]/24 - f[401]/24 + 
      f[509]/6)/eps + (11*f[509])/12 - f[624]/4 - f[658]/8 + f[864]/12 - 
    f[874]/24, f[391]/24 + f[401]/24 + f[509]/12, f[391]/24 + f[401]/24, 
   -1/12*f[509], f[381]/12 - f[401]/12, (-5*f[381])/24 - (5*f[391])/48 + 
    (5*f[401])/48 - f[509]/4, f[162]/6 + f[172]/12 + f[392]/6 + 
    (f[391]/12 + f[401]/12)/eps + f[402]/12 + f[658]/12 + f[864]/6 + 
    f[874]/12, 0, -1/24*f[391] - f[401]/24, 0, 0, -1/24*f[391] - f[401]/24, 
   -1/12*f[391] - f[401]/12, (19*f[381])/240 + (77*f[391])/1440 - 
    (37*f[401])/1440 + f[509]/36, f[624]/eps + f[625] + 
    (-f[171] - f[381] - f[853])/eps^2, 0, 0, (11*f[171])/8 + (11*f[381])/8 - 
    f[624]/2 + (f[171]/2 + f[381]/2 + f[853]/2)/eps + (11*f[853])/8, 0, 
   -1/4*f[171] - f[381]/4 - f[853]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (11*f[171])/8 + (11*f[381])/8 - f[624]/2 + 
    (f[171]/2 + f[381]/2 + f[853]/2)/eps + (11*f[853])/8, 0, 0, 0, 0, 
   -1/4*f[171] - f[381]/4 - f[853]/4, 0, 0, 0, 0, 0, 0, 0, 
   f[171]/12 + f[381]/12 + f[853]/12, 0, 
   f[635] + (f[171] - f[391] - f[509] + f[853])/eps^2 + 
    (-f[162] - f[392] - f[864])/eps, 0, 0, f[162]/2 - (11*f[171])/8 + 
    (11*f[391])/8 + f[392]/2 + (11*f[509])/8 + 
    (-1/2*f[171] + f[391]/2 + f[509]/2 - f[853]/2)/eps - (11*f[853])/8 + 
    f[864]/2, 0, f[171]/4 - f[391]/4 - f[509]/4 + f[853]/4, 0, 0, 0, 0, 0, 0, 
   0, 0, f[162]/2 - (11*f[171])/8 + (11*f[391])/8 + f[392]/2 + 
    (11*f[509])/8 + (-1/2*f[171] + f[391]/2 + f[509]/2 - f[853]/2)/eps - 
    (11*f[853])/8 + f[864]/2, 0, 0, 0, 0, f[171]/4 - f[391]/4 - f[509]/4 + 
    f[853]/4, 0, 0, 0, 0, 0, 0, 0, -1/12*f[171] + f[391]/12 + f[509]/12 - 
    f[853]/12, 0, f[645] + (-f[171] - f[401] - f[853])/eps^2 + 
    (-f[172] - f[402] - f[874])/eps, 0, 0, (11*f[171])/8 + f[172]/2 + 
    (11*f[401])/8 + f[402]/2 + (f[171]/2 + f[401]/2 + f[853]/2)/eps + 
    (11*f[853])/8 + f[874]/2, 0, -1/4*f[171] - f[401]/4 - f[853]/4, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (11*f[171])/8 + f[172]/2 + (11*f[401])/8 + f[402]/2 + 
    (f[171]/2 + f[401]/2 + f[853]/2)/eps + (11*f[853])/8 + f[874]/2, 0, 0, 0, 
   0, -1/4*f[171] - f[401]/4 - f[853]/4, 0, 0, 0, 0, 0, 0, 0, 
   f[171]/12 + f[401]/12 + f[853]/12, 0, 0, f[653]/eps + f[654], 0, 0, 
   -1/2*f[653], 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[653], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, f[658]/eps + f[659] + 
    (f[171] - f[391] - 2*f[509] + f[853])/eps^2, 0, 0, 
   (-11*f[171])/8 + (11*f[391])/8 + (11*f[509])/4 - f[658]/2 + 
    (-1/2*f[171] + f[391]/2 + f[509] - f[853]/2)/eps - (11*f[853])/8, 0, 
   f[171]/4 - f[391]/4 - f[509]/2 + f[853]/4, 0, 0, 0, 0, 0, 0, 0, 
   (-11*f[171])/8 + (11*f[391])/8 + (11*f[509])/4 - f[658]/2 + 
    (-1/2*f[171] + f[391]/2 + f[509] - f[853]/2)/eps - (11*f[853])/8, 0, 0, 
   0, f[171]/4 - f[391]/4 - f[509]/2 + f[853]/4, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*f[171] + f[391]/12 + f[509]/6 - f[853]/12, 0, 0, 0, 0, 
   -(f[425]/eps^2) + f[668]/eps + f[669], 0, 0, 
   (11*f[425])/8 + f[425]/(2*eps) - f[668]/2, -1/4*f[425], 
   (11*f[425])/8 + f[425]/(2*eps) - f[668]/2, -1/4*f[425], 0, 0, f[425]/12, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[172] - f[402] + (-f[171] - f[401] - f[853])/eps - f[874], 0, 
   f[171]/2 + f[401]/2 + f[853]/2, 0, 0, f[171]/2 + f[401]/2 + f[853]/2, 0, 
   f[658] + (f[171] - f[391] - 2*f[509] + f[853])/eps, 0, 
   -1/2*f[171] + f[391]/2 + f[509] - f[853]/2, 0, 0, 
   -1/2*f[171] + f[391]/2 + f[509] - f[853]/2, 0, -(f[425]/eps) + f[668], 0, 
   f[425]/2, f[425]/2, 0, 0, (-14*f[162])/3 - (7*f[172])/3 - (23*f[381])/18 - 
    (23*f[391])/18 - (14*f[392])/3 - (7*f[402])/3 + 
    ((2*f[381])/3 - (5*f[391])/3 - (7*f[401])/3 - 4*f[509])/eps - 
    (23*f[509])/18 + (14*f[624])/3 + (7*f[658])/3 - (14*f[864])/3 - 
    (7*f[874])/3, (-7*f[391])/3 - (7*f[401])/3 - (14*f[509])/3, 
   (-7*f[381])/3 - (7*f[391])/6 + (7*f[401])/6, (14*f[509])/3, 
   (-14*f[381])/3 + (14*f[401])/3, (-7*f[381])/3 - (7*f[391])/2 - 
    (7*f[401])/6, (7*f[391])/3 + (7*f[401])/3, f[697]/eps + f[698], 0, 
   -1/2*f[697], -1/2*f[697], 0, f[624] + (-f[171] - f[381] - f[853])/eps, 0, 
   f[171]/2 + f[381]/2 + f[853]/2, 0, 0, f[171]/2 + f[381]/2 + f[853]/2, 0, 
   -f[162] - f[392] + (f[171] - f[391] - f[509] + f[853])/eps - f[864], 0, 
   -1/2*f[171] + f[391]/2 + f[509]/2 - f[853]/2, 0, 0, 
   -1/2*f[171] + f[391]/2 + f[509]/2 - f[853]/2, 0, f[653], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[697], -f[171] - f[381] - f[853], f[171] - f[391] - f[509] + f[853], 
   -f[171] - f[401] - f[853], 0, f[171] - f[391] - 2*f[509] + f[853], 
   -f[425], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {(4235*f[716])/864 + f[716]/eps^4 + 
    (7*f[716])/(12*eps^3) + ((-953*f[716])/576 + (11*f[718])/12)/eps + 
    (11*f[718])/6 + f[718]/eps^2, (-11*f[7])/12 - (11*f[16])/12 - 
    (11*f[47])/12 - (22*f[53])/9 + (11*f[246])/12 - (121*f[249])/144 - 
    (1111*f[381])/1728 - (1111*f[391])/1728 + (11*f[475])/8 + 
    (11*f[489])/12 + (11*f[504])/12 - (5885*f[509])/1728 + (121*f[519])/144 - 
    (77*f[716])/288 - (143*f[746])/144 - (11*f[762])/72 + 
    (-f[7] - f[16] - f[47] - (8*f[53])/3 + f[246] - (11*f[249])/12 - 
      (101*f[381])/144 - (101*f[391])/144 + (3*f[475])/2 + f[489] + f[504] - 
      (535*f[509])/144 + (11*f[519])/12 + (4*f[716])/3 + (11*f[762])/12 - 
      f[763])/eps - (11*f[763])/12 + (143*f[782])/72 + 
    ((-3*f[716])/2 - f[746] - f[762] + 2*f[782])/eps^2, 
   f[7]/2 + f[16]/2 + f[47]/2 + (4*f[53])/3 - f[182] - f[246]/2 + 
    (11*f[249])/24 + (101*f[381])/288 + (101*f[391])/288 - (11*f[411])/12 - 
    (3*f[475])/4 - f[489]/2 - f[504]/2 + (535*f[509])/288 - (11*f[519])/24 - 
    f[654] + (-2*f[91] + f[716]/2)/eps^2 - (2*f[716])/3 - (11*f[762])/24 + 
    f[763]/2 + (f[47]/2 + (13*f[53])/12 + f[54] + f[87] + f[172]/2 + 
      (13*f[391])/24 - f[411] - (6*f[417])/11 + (13*f[509])/12 - f[653] - 
      f[658]/2 + (5*f[716])/24 + f[746]/2 + f[762]/2 - f[782] + f[874]/2)/
     eps + f[875]/2 + f[889]/2, -1/6*f[47] - (13*f[53])/36 - f[54]/3 - 
    f[87]/3 - f[172]/6 - (13*f[391])/72 + f[411]/3 + (2*f[417])/11 - 
    (13*f[509])/36 + f[653]/3 + f[658]/6 + ((2*f[91])/3 - f[716]/6)/eps - 
    (5*f[716])/72 - f[746]/6 - f[762]/6 + f[782]/3 - f[874]/6, 
   -1/6*f[91] + f[716]/24, (-121*f[16])/144 - (121*f[47])/144 - 
    (121*f[53])/54 - (11*f[102])/12 + (121*f[249])/144 + (11*f[275])/12 + 
    (2695*f[381])/1728 + (2695*f[391])/1728 - (11*f[475])/24 - 
    (11*f[489])/12 + (407*f[509])/1728 - (121*f[519])/144 + (19*f[716])/27 - 
    f[716]/eps^3 - (11*f[718])/6 - (121*f[762])/144 + 
    (f[716]/6 - 2*f[782])/eps^2 - (143*f[782])/72 + 
    ((-11*f[16])/12 - (11*f[47])/12 - (22*f[53])/9 - f[102] + 
      (11*f[249])/12 + f[275] + (245*f[381])/144 + (245*f[391])/144 - 
      f[475]/2 - f[489] + (37*f[509])/144 - (11*f[519])/12 - 
      (37*f[716])/288 - f[718]/2 - (11*f[762])/12 - f[808])/eps - 
    (11*f[808])/12, f[7]/2 + f[16]/2 + f[47]/2 + (4*f[53])/3 - f[246]/2 + 
    (11*f[249])/24 + (101*f[381])/288 + (101*f[391])/288 - (3*f[475])/4 - 
    f[489]/2 - f[504]/2 + (535*f[509])/288 - (11*f[519])/24 + 
    (67*f[716])/48 + (11*f[746])/8 + (11*f[762])/12 + f[763]/2 + 
    ((3*f[716])/4 + f[746]/2 + f[762]/2 - f[782])/eps - (11*f[782])/4, 
   -1/4*f[47] - (13*f[53])/24 - f[54]/2 - f[87]/2 + (11*f[91])/4 - f[172]/4 - 
    (13*f[391])/48 + f[411]/2 + (3*f[417])/11 - (13*f[509])/24 + f[653]/2 + 
    f[658]/4 + (f[91] - f[716]/4)/eps - (19*f[716])/24 - f[746]/4 - 
    f[762]/4 + f[782]/2 - f[874]/4, -1/3*f[91] + f[716]/12, 
   (11*f[16])/12 + (11*f[47])/12 + (22*f[53])/9 + f[102] - f[182] - 
    (11*f[249])/12 - f[275] - (245*f[381])/144 - (245*f[391])/144 - 
    (11*f[411])/12 + f[475]/2 + f[489] - (37*f[509])/144 + (11*f[519])/12 - 
    f[654] - (1591*f[716])/576 + f[716]/(4*eps^2) + f[718]/4 + 
    (11*f[762])/12 + (11*f[782])/4 + f[808] - f[855] + 
    (-f[181] - f[411] - f[653] - (13*f[716])/24 + 2*f[782] - f[854] - f[864])/
     eps - f[865], (-3*f[716])/8 - f[746]/4 - f[762]/4 + f[782]/2, 
   -1/2*f[91] + f[716]/8, (5*f[181])/6 + (5*f[411])/6 + (5*f[653])/6 + 
    (169*f[716])/144 - (4*f[782])/3 + (5*f[854])/6 + (5*f[864])/6, 0, 
   -1/16*f[716], (-11*f[32])/12 - (11*f[275])/12 + 
    (-f[32] - f[275] - f[504])/eps - (11*f[504])/12 + (143*f[746])/144 + 
    f[746]/eps^2, 0, 0, 0, f[32]/2 + f[275]/2 + f[504]/2 - (11*f[746])/8 - 
    f[746]/(2*eps), 0, f[746]/4, 0, f[32]/2 + f[182] + f[275]/2 + 
    (11*f[411])/12 + f[504]/2 + f[654] + (4*f[91] - f[716]/2)/eps^2 + 
    (-f[47] - (13*f[53])/6 - 2*f[54] - 2*f[87] - f[172] - f[181] - 
      (13*f[391])/12 + f[411] + (12*f[417])/11 - (13*f[509])/6 + f[653] + 
      f[658] + (13*f[716])/12 - f[746]/2 + f[864])/eps + f[865] - f[889], 0, 
   0, f[47]/2 + (13*f[53])/12 + f[54] + f[87] - (11*f[91])/2 + f[172]/2 + 
    f[181]/2 + (13*f[391])/24 - f[411]/2 - (6*f[417])/11 + (13*f[509])/12 - 
    f[653]/2 - f[658]/2 + (-2*f[91] + f[716]/4)/eps + (7*f[716])/48 + 
    f[746]/4 - f[864]/2, 0, f[91] - f[716]/8, f[47]/3 + (13*f[53])/18 + 
    (2*f[54])/3 + (2*f[87])/3 + f[172]/3 + f[181]/3 + (13*f[391])/36 - 
    f[411]/3 - (4*f[417])/11 + (13*f[509])/18 - f[653]/3 - f[658]/3 + 
    ((-4*f[91])/3 + f[716]/6)/eps - (13*f[716])/36 + f[746]/6 - f[864]/3, 0, 
   (2*f[91])/3 - f[716]/12, f[91]/3 - f[716]/24, 
   (143*f[762])/144 + f[762]/eps^2 + (11*f[763])/12 + f[763]/eps, 0, 0, 0, 
   (-11*f[762])/8 - f[762]/(2*eps) - f[763]/2, 0, 0, f[762]/4, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, f[182] + (11*f[411])/12 + f[654] - f[763]/2 + f[855] + 
    (f[181] + f[411] + f[653] - f[762]/2 + f[854] - f[874])/eps - f[875], 0, 
   0, -1/2*f[181] - f[411]/2 - f[653]/2 + f[762]/4 - f[854]/2 + f[874]/2, 0, 
   0, 0, 0, 0, 0, -1/3*f[181] - f[411]/3 - f[653]/3 + f[762]/6 - f[854]/3 + 
    f[874]/3, 0, 0, 0, 0, (11*f[7])/12 + (253*f[16])/144 + (11*f[32])/12 + 
    (253*f[47])/144 + (253*f[53])/54 + (11*f[102])/12 - (11*f[246])/12 - 
    (11*f[381])/12 - (11*f[391])/12 - (11*f[475])/12 + (913*f[509])/288 - 
    (163*f[716])/576 - f[716]/eps^3 + f[716]/(6*eps^2) + 
    (f[7] + (23*f[16])/12 + f[32] + (23*f[47])/12 + (46*f[53])/9 + f[102] - 
      f[246] - f[381] - f[391] - f[475] + (83*f[509])/24 - (347*f[716])/288 - 
      (3*f[718])/2)/eps - (11*f[718])/4, f[7]/2 + f[16]/2 + f[47]/2 + 
    (4*f[53])/3 - f[246]/2 + (11*f[249])/24 + (101*f[381])/288 + 
    (101*f[391])/288 - (3*f[475])/4 - f[489]/2 - f[504]/2 + 
    (535*f[509])/288 - (11*f[519])/24 + (67*f[716])/48 + (11*f[746])/8 + 
    (11*f[762])/12 + f[763]/2 + ((3*f[716])/4 + f[746]/2 + f[762]/2 - f[782])/
     eps - (11*f[782])/4, -1/4*f[47] - (13*f[53])/24 - f[54]/2 - f[87]/2 + 
    (11*f[91])/4 - f[172]/4 - (13*f[391])/48 + f[411]/2 + (3*f[417])/11 - 
    (13*f[509])/24 + f[653]/2 + f[658]/4 + (f[91] - f[716]/4)/eps - 
    (19*f[716])/24 - f[746]/4 - f[762]/4 + f[782]/2 - f[874]/4, 
   -1/3*f[91] + f[716]/12, -1/2*f[7] - f[16]/2 - f[32]/2 - f[47]/2 - 
    (4*f[53])/3 + f[246]/2 - (11*f[249])/24 - f[275]/2 - (101*f[381])/288 - 
    (101*f[391])/288 + (3*f[475])/4 + f[489]/2 - (535*f[509])/288 + 
    (11*f[519])/24 - (19*f[716])/96 + f[716]/(2*eps^2) + f[718]/2 + 
    (11*f[762])/24 + (11*f[782])/4 + f[782]/eps + f[808]/2, 0, 0, 
   f[181]/2 + f[411]/2 + f[653]/2 + (11*f[716])/16 - f[782]/2 + f[854]/2 + 
    f[864]/2, 0, 0, f[32]/2 + f[275]/2 + f[504]/2 - (11*f[746])/8 - 
    f[746]/(2*eps), 0, 0, 0, 0, f[47]/2 + (13*f[53])/12 + f[54] + f[87] - 
    (11*f[91])/2 + f[172]/2 + f[181]/2 + (13*f[391])/24 - f[411]/2 - 
    (6*f[417])/11 + (13*f[509])/12 - f[653]/2 - f[658]/2 + 
    (-2*f[91] + f[716]/4)/eps + (7*f[716])/48 + f[746]/4 - f[864]/2, 0, 0, 
   (2*f[91])/3 - f[716]/12, (-11*f[762])/8 - f[762]/(2*eps) - f[763]/2, 0, 0, 
   0, 0, 0, 0, 0, 0, -1/2*f[181] - f[411]/2 - f[653]/2 + f[762]/4 - 
    f[854]/2 + f[874]/2, 0, 0, 0, 0, -f[7] - (23*f[16])/12 - f[32] - 
    (23*f[47])/12 - (46*f[53])/9 - f[102] + f[246] + f[381] + f[391] + 
    f[475] - (83*f[509])/24 + (2*f[91] + f[716]/4)/eps^2 - (971*f[716])/576 + 
    (5*f[718])/4 - f[855] + (-1/2*f[47] - (13*f[53])/12 - f[54] - f[87] - 
      f[172]/2 - f[181] - (13*f[391])/24 + (6*f[417])/11 - (13*f[509])/12 + 
      f[658]/2 - f[854] + f[874]/2)/eps + f[875]/2 - f[889]/2, 
   (-3*f[716])/8 - f[746]/4 - f[762]/4 + f[782]/2, -1/2*f[91] + f[716]/8, 
   f[47]/4 + (13*f[53])/24 + f[54]/2 + f[87]/2 - (11*f[91])/4 - f[91]/eps + 
    f[172]/4 + f[181]/2 + (13*f[391])/48 - (3*f[417])/11 + (13*f[509])/24 - 
    f[658]/4 + (5*f[716])/12 - f[782]/2 + f[854]/2 - f[874]/4, 0, 
   f[91]/2 - f[716]/8, f[746]/4, 0, 0, f[91] - f[716]/8, f[762]/4, 0, 0, 0, 
   0, (5*f[47])/12 + (65*f[53])/72 + (5*f[54])/6 + (5*f[87])/6 - 
    (11*f[91])/4 - (5*f[91])/(3*eps) + (5*f[172])/12 + (5*f[181])/6 + 
    (65*f[391])/144 - (5*f[417])/11 + (65*f[509])/72 - (5*f[658])/12 + 
    (13*f[716])/18 + (5*f[854])/6 - (5*f[874])/12, 0, f[91]/3, 0, 0, 
   f[91] - f[716]/16, (11*f[808])/12 + f[808]/eps, 0, 0, 0, -1/2*f[808], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/2*f[808], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-2*f[91])/eps^2 - f[808]/2 - f[865] + 
    (f[47]/2 + (13*f[53])/12 + f[54] + f[87] + f[172]/2 + f[181] + 
      (13*f[391])/24 - (6*f[417])/11 + (13*f[509])/12 - f[658]/2 - 
      (13*f[716])/24 - f[864] - f[874]/2)/eps - f[875]/2 + f[889]/2, 0, 0, 
   -1/4*f[47] - (13*f[53])/24 - f[54]/2 - f[87]/2 + (11*f[91])/4 + 
    f[91]/eps - f[172]/4 - f[181]/2 - (13*f[391])/48 + (3*f[417])/11 - 
    (13*f[509])/24 + f[658]/4 + (13*f[716])/48 + f[864]/2 + f[874]/4, 0, 
   -1/2*f[91], 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*f[47] - (13*f[53])/24 - 
    f[54]/2 - f[87]/2 + (11*f[91])/4 + f[91]/eps - f[172]/4 - f[181]/2 - 
    (13*f[391])/48 + (3*f[417])/11 - (13*f[509])/24 + f[658]/4 + 
    (13*f[716])/48 + f[864]/2 + f[874]/4, 0, 0, 0, 0, -1/2*f[91], 
   -1/6*f[47] - (13*f[53])/36 - f[54]/3 - f[87]/3 + (2*f[91])/(3*eps) - 
    f[172]/6 - f[181]/3 - (13*f[391])/72 + (2*f[417])/11 - (13*f[509])/36 + 
    f[658]/6 + (13*f[716])/72 + f[864]/3 + f[874]/6, 0, -1/3*f[91], 0, 0, 
   -1/3*f[91], -1/6*f[91], (-1/3*f[91] + f[716]/12)/eps^2 - (59*f[716])/144 - 
    f[718]/6 + f[855]/6 + f[865]/6 + (f[47]/12 + (13*f[53])/72 + f[54]/6 + 
      f[87]/6 + f[172]/12 + f[181]/6 + (13*f[391])/144 - f[417]/11 + 
      (13*f[509])/72 - f[658]/12 - f[716]/16 + f[854]/6 + f[864]/6 + 
      f[874]/12)/eps + f[875]/12 + f[889]/12, f[47]/12 + (13*f[53])/72 + 
    f[54]/6 + f[87]/6 + f[172]/12 + (13*f[391])/144 - f[411]/6 - f[417]/11 + 
    (13*f[509])/72 - f[653]/6 - f[658]/12 + (-1/3*f[91] + f[716]/12)/eps + 
    (23*f[716])/144 + f[746]/6 + f[762]/6 - f[782]/3 + f[874]/12, 
   f[91]/3 - f[716]/12, -1/24*f[47] - (13*f[53])/144 - f[54]/12 - f[87]/12 + 
    (11*f[91])/24 - f[172]/24 - f[181]/4 - (13*f[391])/288 - f[411]/6 + 
    f[417]/22 - (13*f[509])/144 - f[653]/6 + f[658]/24 + 
    (f[91]/6 - f[716]/12)/eps - (119*f[716])/288 + f[782]/3 - f[854]/4 - 
    f[864]/4 - f[874]/24, f[91]/6 - f[716]/24, -1/12*f[91] + f[716]/8, 
   -1/6*f[47] - (13*f[53])/36 - f[54]/3 - f[87]/3 - f[172]/6 - f[181]/6 - 
    (13*f[391])/72 + f[411]/6 + (2*f[417])/11 - (13*f[509])/36 + f[653]/6 + 
    f[658]/6 + ((2*f[91])/3 - f[716]/12)/eps + (13*f[716])/72 - f[746]/6 + 
    f[864]/6, 0, -1/3*f[91] + f[716]/24, (-2*f[91])/3 + f[716]/12, 
   f[181]/6 + f[411]/6 + f[653]/6 - f[762]/6 + f[854]/6 - f[874]/6, 0, 0, 0, 
   0, -1/8*f[47] - (13*f[53])/48 - f[54]/4 - f[87]/4 + (11*f[91])/24 - 
    f[172]/8 - f[181]/4 - (13*f[391])/96 + (3*f[417])/22 - (13*f[509])/48 + 
    f[658]/8 + (f[91]/2 - f[716]/12)/eps - (31*f[716])/96 - f[854]/4 - 
    f[864]/12 + f[874]/24, f[91]/6 - f[716]/24, -1/6*f[91], 
   -1/3*f[91] + f[716]/24, 0, (-7*f[91])/12 + f[716]/8, 
   f[47]/12 + (13*f[53])/72 + f[54]/6 + f[87]/6 - f[91]/(3*eps) + f[172]/12 + 
    f[181]/6 + (13*f[391])/144 - f[417]/11 + (13*f[509])/72 - f[658]/12 - 
    (13*f[716])/144 - f[864]/6 - f[874]/12, 0, f[91]/6, 0, 0, f[91]/6, 
   f[91]/3, (-37*f[91])/360 - f[716]/72, f[853]/eps^2 + f[854]/eps + f[855], 
   0, 0, (-11*f[853])/8 - f[853]/(2*eps) - f[854]/2, 0, f[853]/4, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-11*f[853])/8 - f[853]/(2*eps) - f[854]/2, 0, 0, 0, 0, 
   f[853]/4, 0, 0, 0, 0, 0, 0, 0, -1/12*f[853], 0, 
   (f[716]/2 - f[853])/eps^2 + f[864]/eps + f[865], 0, 0, 
   (-11*f[716])/16 + (-1/4*f[716] + f[853]/2)/eps + (11*f[853])/8 - f[864]/2, 
   0, f[716]/8 - f[853]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-11*f[716])/16 + (-1/4*f[716] + f[853]/2)/eps + (11*f[853])/8 - f[864]/2, 
   0, 0, 0, 0, f[716]/8 - f[853]/4, 0, 0, 0, 0, 0, 0, 0, 
   -1/24*f[716] + f[853]/12, 0, f[853]/eps^2 + f[874]/eps + f[875], 0, 0, 
   (-11*f[853])/8 - f[853]/(2*eps) - f[874]/2, 0, f[853]/4, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (-11*f[853])/8 - f[853]/(2*eps) - f[874]/2, 0, 0, 0, 0, f[853]/4, 
   0, 0, 0, 0, 0, 0, 0, -1/12*f[853], 0, 0, -f[182] - (11*f[411])/12 + 
    (-f[181] - f[411] - f[653])/eps - f[654], 0, 0, 
   f[181]/2 + f[411]/2 + f[653]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[181]/2 + f[411]/2 + f[653]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (f[47] + (13*f[53])/6 + 2*f[54] + 2*f[87] + f[172] + 2*f[181] + 
      (13*f[391])/12 - (12*f[417])/11 + (13*f[509])/6 - f[658] - 
      (13*f[716])/12)/eps + (-4*f[91] + f[716] - f[853])/eps^2 + f[889], 0, 
   0, -1/2*f[47] - (13*f[53])/12 - f[54] - f[87] + (11*f[91])/2 - f[172]/2 - 
    f[181] - (13*f[391])/24 + (6*f[417])/11 - (13*f[509])/12 + f[658]/2 - 
    (5*f[716])/6 + (2*f[91] - f[716]/2 + f[853]/2)/eps + (11*f[853])/8, 0, 
   -f[91] + f[716]/4 - f[853]/4, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[47] - (13*f[53])/12 - f[54] - f[87] + (11*f[91])/2 - f[172]/2 - 
    f[181] - (13*f[391])/24 + (6*f[417])/11 - (13*f[509])/12 + f[658]/2 - 
    (5*f[716])/6 + (2*f[91] - f[716]/2 + f[853]/2)/eps + (11*f[853])/8, 0, 0, 
   0, -f[91] + f[716]/4 - f[853]/4, 0, 0, 0, 0, 0, 0, 0, 
   f[91]/3 - f[716]/12 + f[853]/12, 0, 0, 0, 0, 
   -(f[195]/eps^2) + (-f[196] - f[426] - f[668])/eps + f[899], 0, 0, 
   (11*f[195])/8 + f[195]/(2*eps) + f[196]/2 + f[426]/2 + f[668]/2, 
   -1/4*f[195], (11*f[195])/8 + f[195]/(2*eps) + f[196]/2 + f[426]/2 + 
    f[668]/2, -1/4*f[195], 0, 0, f[195]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[853]/eps + f[874], 0, -1/2*f[853], 0, 0, 
   -1/2*f[853], 0, f[47] + (13*f[53])/6 + 2*f[54] + 2*f[87] + f[172] + 
    2*f[181] + (13*f[391])/12 - (12*f[417])/11 + (13*f[509])/6 - f[658] - 
    (13*f[716])/12 + (-4*f[91] + f[716] - f[853])/eps, 0, 
   2*f[91] - f[716]/2 + f[853]/2, 0, 0, 2*f[91] - f[716]/2 + f[853]/2, 0, 
   -(f[195]/eps) - f[196] - f[426] - f[668], 0, f[195]/2, f[195]/2, 0, 0, 
   (7*f[47])/3 + (91*f[53])/18 + (14*f[54])/3 + (14*f[87])/3 + (7*f[172])/3 + 
    (14*f[181])/3 + (91*f[391])/36 - (28*f[417])/11 + (91*f[509])/18 - 
    (7*f[658])/3 - (17*f[716])/9 + ((-28*f[91])/3 + 2*f[716])/eps + 
    (14*f[854])/3 + (14*f[864])/3 + (7*f[874])/3, 
   (-28*f[91])/3 + (7*f[716])/3, (14*f[91])/3, (56*f[91])/3 - (7*f[716])/3, 
   0, 14*f[91], (-28*f[91])/3, -f[226] + (13*f[454])/12 + 
    (-f[225] - f[454] - f[697])/eps - f[698], 0, 
   f[225]/2 + f[454]/2 + f[697]/2, f[225]/2 + f[454]/2 + f[697]/2, 0, 
   f[853]/eps + f[854], 0, -1/2*f[853], 0, 0, -1/2*f[853], 0, 
   (f[716]/2 - f[853])/eps + f[864], 0, -1/4*f[716] + f[853]/2, 0, 0, 
   -1/4*f[716] + f[853]/2, 0, -f[181] - f[411] - f[653], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[225] - f[454] - f[697], f[853], f[716]/2 - f[853], f[853], 0, 
   -4*f[91] + f[716] - f[853], -f[195], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[3] -> y[2]/(2*y[1]) + (y[3]*y[5])/(2*y[1]*y[4]) - 
    (191*y[1]*y[6])/(144*y[4]*y[7]) - (191*y[8])/144 + y[10]/(2*y[1]*y[9]) + 
    y[12]/(72*y[11]) + y[13]/(y[1]*y[11]) - (191*y[14]*y[16])/
     (144*y[7]*y[15]) + (y[5]*y[15])/(2*y[1]*y[9]*y[18]) + 
    (y[5]*y[15]*y[17])/(2*y[9]*y[18]) + (191*y[5])/(144*y[6]*y[7]*y[19]) + 
    191/(72*y[11]*y[19]) + 191/(144*y[6]*y[11]*y[19]) + 
    (191*y[5]*y[20])/(144*y[7]*y[19]) + y[21]/(144*y[4]*y[19]) + 
    (191*y[1]*y[6]*y[22])/(144*y[4]*y[7]*y[19]) - 
    (191*y[23])/(144*y[6]*y[11]) + y[24]/(144*y[19]) + 
    (y[5]*y[25])/(2*y[1]*y[4]*y[26]) - (191*y[27])/(144*y[7]) + 
    y[28]/(2*y[1]*y[15]*y[26]) - (191*y[29])/(144*y[6]*y[7]) + 
    y[30]/(2*y[15]*y[26]) + y[31]/y[4] + y[32]/(2*y[4]*y[26]) + 
    y[33]/(144*y[9]), f[6] -> 5/2 + (3*y[1]*y[6])/(2*y[4]*y[7]) + 
    (3*y[14]*y[16])/(2*y[7]*y[15]) - (3*y[5])/(2*y[6]*y[7]*y[19]) - 
    4/(y[11]*y[19]) - 3/(2*y[6]*y[11]*y[19]) + 
    (3*y[14])/(2*y[7]*y[15]*y[19]) - (3*y[5]*y[20])/(2*y[7]*y[19]) - 
    (3*y[1]*y[6]*y[22])/(2*y[4]*y[7]*y[19]) + y[23]/(y[1]*y[11]) + 
    (3*y[23])/(2*y[6]*y[11]) + (3*y[27])/(2*y[7]) + (3*y[29])/(2*y[6]*y[7]) - 
    y[34] + y[34]/y[1] - (y[5]*y[34])/(2*y[1]*y[4]) + y[34]/(2*y[1]*y[15]) + 
    y[35]/y[5] + (y[2]*y[36])/(y[5]*y[6]*y[11]) + y[37]/(2*y[19]) - 
    y[38]/(y[5]*y[11]*y[19]) + (3*y[6]*y[39])/(2*y[4]*y[19]) + 
    (y[40]*y[41])/(y[1]*y[5]*y[11]) + y[42]/(2*y[11]) + y[43]/y[4] + 
    (y[5]*y[44])/(2*y[1]*y[15]*y[26]^2) + y[45]/(y[15]*y[26]) + 
    y[46]/(2*y[1]*y[15]*y[26]) + (y[5]*y[47])/(2*y[1]*y[4]*y[26]) + 
    y[48]/(2*y[4]*y[26]) + (y[5]*y[49])/(2*y[1]*y[4]*y[26]^2) + 
    y[50]/(2*y[15]*y[26]^2) + y[51]/(2*y[4]*y[26]^2), 
  f[7] -> y[2]/(2*y[6]) + (19*y[1]*y[6])/(8*y[4]*y[7]) + 
    (19*y[14]*y[16])/(8*y[7]*y[15]) - y[2]/(2*y[6]*y[19]) - 
    (19*y[5])/(8*y[6]*y[7]*y[19]) - 17/(3*y[11]*y[19]) - 
    19/(8*y[6]*y[11]*y[19]) + (19*y[14])/(8*y[7]*y[15]*y[19]) - 
    (19*y[5]*y[20])/(8*y[7]*y[19]) - (19*y[1]*y[6]*y[22])/
     (8*y[4]*y[7]*y[19]) + (11*y[23])/(12*y[1]*y[11]) + 
    (19*y[23])/(8*y[6]*y[11]) - (11*y[2]*y[23])/(12*y[5]*y[6]*y[11]) + 
    (19*y[27])/(8*y[7]) + (19*y[29])/(8*y[6]*y[7]) + (11*y[34])/(12*y[1]) + 
    (11*y[35])/(12*y[5]) - (11*y[38])/(12*y[5]*y[11]*y[19]) + 
    (19*y[6]*y[39])/(8*y[4]*y[19]) + (11*y[40]*y[41])/(12*y[1]*y[5]*y[11]) + 
    (11*y[5]*y[44])/(24*y[1]*y[15]*y[26]^2) + (11*y[5]*y[49])/
     (24*y[1]*y[4]*y[26]^2) + (11*y[50])/(24*y[15]*y[26]^2) + y[52]/24 + 
    y[53]/(y[1]*y[15]) + y[54]/(24*y[1]*y[4]) + y[55]/(24*y[4]) + 
    y[56]/(24*y[19]) + y[57]/y[11] + y[58]/(2*y[15]*y[19]*y[26]) + 
    y[59]/(24*y[15]*y[26]) + y[61]/(2*y[60]) + y[62]/(24*y[1]*y[15]*y[26]) + 
    (y[5]*y[63])/(24*y[1]*y[4]*y[26]) + y[64]/(24*y[4]*y[26]) - 
    (11*y[65])/(24*y[4]*y[26]^2) + y[67]/(2*y[60]*y[66]) + 
    y[69]/(2*y[66]*y[68]) + y[70]/(2*y[68]), 
  f[16] -> 5/6 + (5*y[5]*y[6])/(6*y[4]) + (4*y[1]*y[6])/(3*y[4]*y[7]) + 
    (4*y[14]*y[16])/(3*y[7]*y[15]) + 1/(2*y[1]*y[18]^2) + 3/(2*y[18]) - 
    (4*y[5])/(3*y[6]*y[7]*y[19]) - 8/(3*y[11]*y[19]) - 
    5/(6*y[6]*y[11]*y[19]) + (4*y[14])/(3*y[7]*y[15]*y[19]) - 
    (4*y[5]*y[20])/(3*y[7]*y[19]) - (4*y[1]*y[6]*y[22])/(3*y[4]*y[7]*y[19]) + 
    (5*y[23])/(6*y[6]*y[11]) + (4*y[27])/(3*y[7]) + (4*y[29])/(3*y[6]*y[7]) + 
    y[35]/y[5] + (y[2]*y[36])/(y[5]*y[6]*y[11]) - y[38]/(y[5]*y[11]*y[19]) + 
    (y[40]*y[41])/(y[1]*y[5]*y[11]) + y[71]/(2*y[1]*y[9]) + 
    y[72]/(y[1]*y[11]) + y[73]/(y[9]*y[18]) - y[74]/(2*y[18]) + 
    y[75]/(6*y[19]) + (y[5]*y[15])/(2*y[6]*y[19]*y[76]) + 
    (y[5]*y[15]*y[20])/(2*y[19]*y[76]) + (y[6]*y[77])/(6*y[4]*y[19]) + 
    y[78]/(2*y[9]*y[18]^2) + y[79]/(3*y[11]) + y[80]/(2*y[1]*y[9]*y[18]^2) + 
    y[81]/(y[1]*y[9]*y[18]) + y[82]/(2*y[76]) + y[83]/(2*y[6]*y[76]) + 
    y[84]/(6*y[9]), f[17] -> 19/18 + 1/(4*y[1]) - (y[3]*y[5])/(4*y[1]*y[4]) + 
    (145*y[1]*y[6])/(72*y[4]*y[7]) - 1/(4*y[1]*y[15]) + 
    (145*y[14]*y[16])/(72*y[7]*y[15]) - 11/(24*y[18]^2) + 
    11/(24*y[1]*y[18]^2) + 11/(8*y[18]) + 1/(24*y[1]*y[18]) - 
    (145*y[5])/(72*y[6]*y[7]*y[19]) - 109/(36*y[11]*y[19]) - 
    19/(18*y[6]*y[11]*y[19]) + (145*y[14])/(72*y[7]*y[15]*y[19]) - 
    (145*y[5]*y[20])/(72*y[7]*y[19]) - (145*y[1]*y[6]*y[22])/
     (72*y[4]*y[7]*y[19]) + (19*y[23])/(18*y[6]*y[11]) - 
    (11*y[2]*y[23])/(12*y[5]*y[6]*y[11]) - (y[5]*y[25])/(4*y[1]*y[4]*y[26]) + 
    (145*y[27])/(72*y[7]) + (145*y[29])/(72*y[6]*y[7]) + 
    (11*y[35])/(12*y[5]) - (11*y[38])/(12*y[5]*y[11]*y[19]) + 
    (11*y[40]*y[41])/(12*y[1]*y[5]*y[11]) + (23*y[5]*y[15])/
     (24*y[6]*y[19]*y[76]) + (23*y[5]*y[15]*y[20])/(24*y[19]*y[76]) + 
    (11*y[78])/(24*y[9]*y[18]^2) + (11*y[80])/(24*y[1]*y[9]*y[18]^2) + 
    y[85]/(12*y[1]*y[11]) + y[86]/(24*y[9]*y[18]) + y[87]/(72*y[4]*y[19]) + 
    y[88]/(36*y[19]) + y[89]/(18*y[11]) + y[90]/(4*y[15]*y[26]) + 
    y[91]/(4*y[1]*y[15]*y[26]) + y[92]/(24*y[1]*y[9]) + 
    y[93]/(24*y[1]*y[9]*y[18]) - (23*y[94])/(24*y[76]) + y[95]/(36*y[4]) - 
    (23*y[96])/(24*y[6]*y[76]) + y[97]/(4*y[4]*y[26]) + y[98]/(72*y[9]), 
  f[32] -> -7/3 - y[2]/(2*y[6]) - (15*y[1]*y[6])/(8*y[4]*y[7]) - 
    11/(6*y[11]) - (15*y[14]*y[16])/(8*y[7]*y[15]) + y[2]/(2*y[6]*y[19]) + 
    (15*y[5])/(8*y[6]*y[7]*y[19]) + 11/(4*y[11]*y[19]) - 
    (15*y[14])/(8*y[7]*y[15]*y[19]) + (15*y[5]*y[20])/(8*y[7]*y[19]) + 
    (15*y[1]*y[6]*y[22])/(8*y[4]*y[7]*y[19]) + 
    (11*y[2]*y[23])/(12*y[5]*y[6]*y[11]) - (15*y[27])/(8*y[7]) - 
    (15*y[29])/(8*y[6]*y[7]) + (11*y[34])/12 - (11*y[34])/(12*y[1]) + 
    (11*y[5]*y[34])/(24*y[1]*y[4]) - (11*y[34])/(24*y[1]*y[15]) - 
    (11*y[35])/(12*y[5]) - (11*y[40]*y[41])/(12*y[1]*y[5]*y[11]) - 
    (11*y[5]*y[44])/(24*y[1]*y[15]*y[26]^2) - 
    (11*y[46])/(24*y[1]*y[15]*y[26]) - (11*y[5]*y[49])/
     (24*y[1]*y[4]*y[26]^2) + (11*y[65])/(24*y[4]*y[26]^2) - 
    (23*y[5]*y[15])/(24*y[6]*y[19]*y[76]) - (23*y[5]*y[15]*y[20])/
     (24*y[19]*y[76]) + (23*y[94])/(24*y[76]) + (23*y[96])/(24*y[6]*y[76]) + 
    y[99]/(12*y[4]) + y[100]/(12*y[19]) + (11*y[101])/(12*y[11]*y[19]) - 
    (y[6]*y[102])/(24*y[4]*y[19]) - (11*y[23]*y[103])/(12*y[11]) + 
    (11*y[5]*y[104])/(24*y[1]*y[4]*y[26]) + (y[6]*y[105])/(2*y[60]) + 
    (y[1]*y[6]*y[106])/(2*y[19]*y[60]) + y[107]/(2*y[15]*y[19]*y[26]) + 
    y[108]/(24*y[15]*y[26]) + (11*y[109])/(24*y[15]*y[26]^2) + 
    y[110]/(24*y[4]*y[26]), f[47] -> -1/2*1/(y[1]*y[18]^2) - 3/(2*y[18]) + 
    (y[2]*y[23])/(y[5]*y[6]*y[11]) - y[35]/y[5] - 
    (y[40]*y[41])/(y[1]*y[5]*y[11]) + y[74]/(2*y[18]) + 
    y[111]/(2*y[1]*y[9]) + y[112]/(2*y[9]*y[18]) + (y[38]*y[113])/y[19] + 
    y[114]/(y[1]*y[11]) + y[115]/(2*y[11]) + y[116]/(2*y[1]*y[9]*y[18]^2) - 
    (y[15]*y[117])/(2*y[9]) + y[118]/(2*y[9]*y[18]^2) + 
    y[119]/(2*y[1]*y[9]*y[18]), f[48] -> 11/(24*y[18]^2) - 
    11/(24*y[1]*y[18]^2) - 11/(8*y[18]) - 1/(24*y[1]*y[18]) + 
    (11*y[2]*y[23])/(12*y[5]*y[6]*y[11]) - (11*y[35])/(12*y[5]) - 
    (11*y[40]*y[41])/(12*y[1]*y[5]*y[11]) - 
    (11*y[80])/(24*y[1]*y[9]*y[18]^2) + (11*y[38]*y[113])/(12*y[19]) + 
    (11*y[118])/(24*y[9]*y[18]^2) + y[120]/(24*y[9]*y[18]) - 
    y[41]/(2*y[121]) - (y[41]^2*y[122])/(2*y[9]*y[121]) + 
    y[123]/(12*y[1]*y[11]) + y[124]/(24*y[11]) + 
    y[125]/(24*y[1]*y[9]*y[18]) + y[126]/(24*y[1]*y[9]) + y[127]/(24*y[9]), 
  f[53] -> -1/2*y[41]/y[11] + y[128]/(2*y[9]), 
  f[54] -> 1 + 1/(4*y[1]*y[18]^2) + 3/(4*y[18]) - y[74]/(4*y[18]) + 
    y[78]/(4*y[9]*y[18]^2) + y[80]/(4*y[1]*y[9]*y[18]^2) + 
    y[106]^2/(2*y[1]*y[11]) + y[129]/(4*y[9]*y[18]) + y[130]/(4*y[1]) + 
    y[131]/(24*y[11]) + y[132]/(4*y[1]*y[9]*y[18]) + 
    (y[19]*y[134])/(2*y[133]) + y[135]/(4*y[1]*y[9]) + y[136]/(24*y[9]), 
  f[87] -> -23/48 - (y[5]*y[11])/(4*y[1]*y[4]) + (13*y[6])/(48*y[11]*y[19]) + 
    y[34]/4 + (13*y[6]*y[39])/(48*y[4]*y[19]) - y[41]^2/(2*y[1]*y[11]) + 
    (13*y[1]*y[6]^2)/(48*y[4]*y[60]) + (13*y[1]*y[6]^2*y[106])/
     (48*y[4]*y[19]*y[60]) + (y[5]*y[11]*y[19])/(4*y[1]*y[133]) - 
    (3*y[11]*y[137])/(8*y[4]*y[138]) + y[139]/(48*y[4]) + y[140]/(4*y[1]) + 
    (13*y[141])/(48*y[19]) - (y[1]*y[6]*y[11]^2*y[137]*y[142])/
     (8*y[138]*y[143]^2) + (y[1]*y[6]*y[11]*y[137]*y[142])/
     (4*y[133]*y[143]) + y[144]/(8*y[60]) + (y[11]*y[137]*y[145])/
     (8*y[138]*y[143]) + y[146]/y[11] + y[147]/(8*y[60]^2) + 
    y[148]/(4*y[9]) + y[149]/(4*y[1]*y[9]) + y[150]/(8*y[60]*y[143]) + 
    y[151]/(8*y[60]^2*y[143]) + y[152]/(8*y[60]*y[143]^2) + 
    y[153]/(4*y[133]), f[91] -> 1/8 + (y[5]*y[6])/(8*y[4]) - y[6]/(8*y[11]) + 
    y[6]/(8*y[11]*y[19]) + (y[6]*y[39])/(8*y[4]*y[19]) + 
    (y[1]*y[6]^2)/(8*y[4]*y[60]) + (y[1]*y[6]^2*y[106])/
     (8*y[4]*y[19]*y[60]) + y[141]/(8*y[19]), 
  f[102] -> -1/2*(y[1]*y[6]*y[106])/(y[19]*y[60]) + y[154]/(2*y[19]) - 
    (y[106]*y[155])/(2*y[60]) + y[156]/(2*y[60]*y[66]) + 
    y[157]/(2*y[66]*y[68]) + y[158]/(2*y[68]), 
  f[153] -> -1/24 + (11*y[41]^2)/(24*y[1]*y[11]) - 
    (11*y[5]*y[11]*y[19])/(24*y[1]*y[133]) - (11*y[6]*y[15]*y[41]^3)/
     (24*y[11]*y[133]) + y[159]/(48*y[9]) + y[160]/(48*y[1]) + 
    y[161]/(48*y[1]*y[9]) + y[162]/(24*y[133]), 
  f[162] -> -11/24 + (y[5]*y[6])/(24*y[4]) - (5*y[1]*y[6])/(24*y[4]*y[7]) + 
    (13*y[16])/(24*y[6]*y[7]*y[15]) - (13*y[5])/(24*y[6]*y[7]*y[19]) + 
    (3*y[6]*y[19])/(4*y[9]) - (13*y[5]*y[20])/(24*y[7]*y[19]) + 
    (5*y[1]*y[6]*y[22])/(24*y[4]*y[7]*y[19]) - 
    (13*y[2]*y[23])/(24*y[5]*y[6]*y[11]) + (13*y[27])/(24*y[7]) + 
    (13*y[29])/(24*y[6]*y[7]) - (13*y[101])/(24*y[11]*y[19]) + 
    (y[6]*y[15]*y[41]^3)/(2*y[11]*y[133]) + (y[16]*y[163])/(24*y[7]*y[15]) + 
    y[164]/(8*y[11]*y[19]) + y[165]/(24*y[19]) + y[166]/(y[7]*y[15]*y[19]) + 
    (13*y[167])/(24*y[6]*y[19]) - (3*y[6]^2*y[11]*y[19])/(4*y[9]*y[168]) - 
    (3*y[1]*y[6]*y[19]*y[137])/(4*y[7]*y[168]) + 
    (13*y[23]*y[169])/(24*y[11]) - (y[6]*y[170])/(24*y[4]*y[19]) + 
    y[171]/(24*y[11]) + y[172]/(2*y[133]), 
  f[171] -> y[23]/(2*y[5]*y[11]^2) + (y[2]*y[36])/(2*y[5]*y[6]*y[11]) - 
    (y[38]*y[113])/(2*y[19]) + y[173]/2, 
  f[172] -> (-13*y[23])/(24*y[5]*y[11]^2) + (13*y[2]*y[23])/
     (24*y[5]*y[6]*y[11]) - (13*y[2]*y[38])/(24*y[5]*y[6]*y[19]) + 
    (13*y[38]*y[113])/(24*y[19]) - (y[6]*y[15]*y[41]^3)/(2*y[11]*y[133]) + 
    y[174]/y[11] + (y[41]*y[175])/(2*y[133]), 
  f[173] -> (11*y[41]^2)/(24*y[11]) - (11*y[6]*y[15]*y[41]^3)/
     (24*y[11]*y[133]) + (y[11]^2*y[41]^2)/(2*y[133]*y[137]) - 
    (y[11]^2*y[41]^2)/(2*y[137]*y[176]) + (y[41]*y[177])/(2*y[176]) + 
    (y[41]*y[178])/(24*y[133]), f[181] -> y[23]/(2*y[1]*y[11]) + 
    y[34]/(2*y[1]) + y[35]/(2*y[5]) + (y[2]*y[36])/(2*y[5]*y[6]*y[11]) - 
    y[41]/(2*y[11]) + (y[40]*y[41])/(2*y[1]*y[5]*y[11]) - 
    (y[5]*y[11]*y[19])/(2*y[1]*y[133]) + y[179]/2 + y[180]/(2*y[133]), 
  f[182] -> 1/(2*y[6]) - 1/(2*y[6]*y[19]) + (11*y[23])/(24*y[1]*y[11]) - 
    (11*y[2]*y[23])/(24*y[5]*y[6]*y[11]) + (11*y[34])/(24*y[1]) + 
    (11*y[35])/(24*y[5]) - (11*y[41])/(24*y[11]) + 
    (11*y[40]*y[41])/(24*y[1]*y[5]*y[11]) - (11*y[5]*y[11]*y[19])/
     (24*y[1]*y[133]) - (23*y[181])/24 - (11*y[182])/(24*y[11]*y[19]) + 
    y[183]/(24*y[133]), f[195] -> -1/2*1/y[6] + y[6]/(2*y[11]) - 
    y[6]/(2*y[11]*y[19]) - (y[1]^2*y[6])/(2*y[4]*y[60]) - 
    (y[1]*y[11])/(2*y[60]) - (y[1]^2*y[6]*y[106])/(2*y[4]*y[19]*y[60]) + 
    y[184]/2 + y[185]/(2*y[6]*y[19]) - (y[22]*y[186])/(2*y[4]*y[19]) + 
    y[187]/(2*y[19]) + y[188]/(2*y[4]), 
  f[196] -> 13/(24*y[6]) + (13*y[6])/(24*y[11]*y[19]) + 
    (13*y[106])/(24*y[6]*y[19]) + (y[7]*y[106])/(4*y[4]^2*y[60]) + 
    (13*y[1]^2*y[6]*y[106])/(24*y[4]*y[19]*y[60]) - 
    (y[1]*y[106]^2)/(4*y[4]*y[143]^2) + (y[11]*y[19])/(4*y[143]) + 
    (y[1]*y[106])/(4*y[4]^2*y[143]) + y[106]/(4*y[4]*y[143]) - 
    (y[1]*y[41]*y[106])/(4*y[4]*y[60]*y[143]) + (y[11]*y[19]*y[121])/
     (2*y[1]*y[143]) + y[185]/(4*y[4]^2*y[6]) + (13*y[22]*y[186])/
     (24*y[4]*y[19]) + y[189]/24 + (y[121]*y[190])/(2*y[1]*y[4]) + 
    (3*y[11]^2*y[191])/(4*y[4]*y[138]) + y[192]/(24*y[4]) - 
    (y[6]*y[193])/(24*y[11]) + y[194]/(24*y[4]*y[60]) + y[195]/(24*y[60]) + 
    (y[106]*y[196])/(4*y[4]*y[6]*y[60]) + (y[19]*y[121]*y[197])/
     (2*y[1]*y[133]) + (y[11]*y[142]*y[198])/(2*y[133]*y[143]) + 
    y[199]/(4*y[143]^2) + (13*y[200])/(24*y[19]) + 
    (y[11]*y[201])/(4*y[138]*y[143]) + y[202]/(2*y[133]) + 
    (y[11]^2*y[203])/(4*y[138]*y[143]^2) + y[204]/(2*y[60]*y[66]) + 
    y[205]/(4*y[60]^2) + y[206]/(4*y[60]*y[143]) + 
    y[207]/(4*y[60]*y[143]^2) + y[208]/(4*y[60]^2*y[143]) + 
    y[209]/(2*y[68]) + y[210]/(2*y[66]*y[68]), 
  f[225] -> 48 - (32*y[3])/(y[5]*y[11]^2*y[19]) + 
    (32*y[15])/(y[1]*y[11]^3*y[19]) + (16*y[15]*y[17])/(y[5]*y[11]^4*y[19]) + 
    (32*y[15]*y[17])/(y[11]^3*y[19]) - (16*y[5]*y[6]*y[15]^4*y[41]^9*y[106])/
     (y[11]^2*y[133]^3) + (16*y[6]*y[15]^3*y[23]*y[41]^7)/
     (y[11]^3*y[133]^2) - (32*y[15]^2)/(y[1]*y[11]^3*y[133]) + 
    (16*y[15])/(y[5]*y[11]^4*y[19]*y[142]) + 
    (16*y[38])/(y[5]*y[11]*y[15]*y[19]*y[142]) - 
    (16*y[41])/(y[5]*y[15]*y[142]) - (32*y[41]^2)/(y[5]*y[11]*y[142]) + 
    (16*y[15]^2*y[41]^7)/(y[11]^3*y[133]*y[142]) - 16*y[15]*y[211] + 
    y[212]/(y[11]*y[19]) + (16*y[213])/(y[5]*y[11]^3*y[19]) + 
    (16*y[214])/(y[1]*y[11]*y[19]) - (16*y[3]*y[214])/(y[1]*y[133]) + 
    (16*y[215])/(y[1]*y[11]^2*y[19]) + (16*y[216])/(y[11]^2*y[19]) + 
    (16*y[41]*y[217])/(y[5]*y[11]) + (16*y[217])/(y[5]*y[11]*y[19]*y[142]) + 
    y[218]/(y[5]*y[11]^3*y[19]*y[142]) + y[219]/(y[5]*y[11]^2*y[19]*y[142]) + 
    (16*y[41]*y[220])/(y[5]*y[11]*y[15]*y[142]) - 
    (16*y[15]*y[221])/(y[1]*y[11]^2*y[133]) - 
    (16*y[222])/(y[1]*y[11]*y[133]) + (16*y[41]^5*y[223])/
     (y[11]*y[133]*y[142]) + (32*y[15]*y[41]^6*y[224])/
     (y[11]^2*y[133]*y[142]) - (16*y[225])/(y[5]*y[11]^2*y[15]*y[142]) - 
    (16*y[226])/(y[5]*y[11]^2*y[142]) + (16*y[41]*y[227])/(y[133]*y[142]) - 
    (16*y[15]*y[228])/(y[5]*y[11]^4*y[142]) - (16*y[41]*y[229])/
     (y[5]*y[11]^2) + (16*y[230])/(y[5]*y[11]^3) + 
    (16*y[15]*y[231])/(y[5]*y[11]^4) + (16*y[232])/(y[5]*y[11]^3*y[142]) + 
    (16*y[15]*y[233])/y[11]^3 - (16*y[15]^2*y[234])/(y[11]^3*y[133]) + 
    (16*y[15]^2*y[41]^6*y[235])/(y[11]^2*y[133]^2) + 
    (16*y[5]*y[15]^3*y[41]^8*y[236])/(y[11]*y[133]^3) + 
    (16*y[41]*y[237])/y[11] + (16*y[15]*y[41]^5*y[238])/(y[11]*y[133]^2) - 
    (16*y[239])/y[11]^2 + (16*y[15]*y[240])/(y[11]^2*y[133]) + 
    (16*y[241])/(y[11]*y[133]) - (16*y[242])/y[133] + (16*y[243])/y[133]^2 + 
    (16*y[244])/y[133]^3, f[226] -> -4 + (104*y[3])/(3*y[5]*y[11]^2*y[19]) - 
    (104*y[15])/(3*y[1]*y[11]^3*y[19]) - (52*y[15]*y[17])/
     (3*y[5]*y[11]^4*y[19]) - (104*y[15]*y[17])/(3*y[11]^3*y[19]) + 
    (52*y[5]*y[6]*y[15]^4*y[41]^9*y[106])/(3*y[11]^2*y[133]^3) - 
    (52*y[6]*y[15]^3*y[23]*y[41]^7)/(3*y[11]^3*y[133]^2) + 
    (104*y[15]^2)/(3*y[1]*y[11]^3*y[133]) - 
    (52*y[15])/(3*y[5]*y[11]^4*y[19]*y[142]) - 
    (52*y[38])/(3*y[5]*y[11]*y[15]*y[19]*y[142]) + 
    (52*y[41])/(3*y[5]*y[15]*y[142]) + (104*y[41]^2)/(3*y[5]*y[11]*y[142]) - 
    (52*y[15]^2*y[41]^7)/(3*y[11]^3*y[133]*y[142]) + (4*y[15]*y[211])/3 - 
    (52*y[213])/(3*y[5]*y[11]^3*y[19]) - (52*y[214])/(3*y[1]*y[11]*y[19]) + 
    (52*y[3]*y[214])/(3*y[1]*y[133]) - (52*y[215])/(3*y[1]*y[11]^2*y[19]) - 
    (52*y[216])/(3*y[11]^2*y[19]) - (52*y[41]*y[217])/(3*y[5]*y[11]) - 
    (52*y[217])/(3*y[5]*y[11]*y[19]*y[142]) - (52*y[41]*y[220])/
     (3*y[5]*y[11]*y[15]*y[142]) + (52*y[15]*y[221])/
     (3*y[1]*y[11]^2*y[133]) + (52*y[222])/(3*y[1]*y[11]*y[133]) - 
    (52*y[41]^5*y[223])/(3*y[11]*y[133]*y[142]) + 
    (52*y[225])/(3*y[5]*y[11]^2*y[15]*y[142]) + 
    (52*y[226])/(3*y[5]*y[11]^2*y[142]) - (52*y[41]*y[227])/
     (3*y[133]*y[142]) + (52*y[15]*y[228])/(3*y[5]*y[11]^4*y[142]) + 
    (52*y[41]*y[229])/(3*y[5]*y[11]^2) - (52*y[230])/(3*y[5]*y[11]^3) - 
    (52*y[15]*y[231])/(3*y[5]*y[11]^4) - 
    (52*y[232])/(3*y[5]*y[11]^3*y[142]) - (52*y[15]*y[233])/(3*y[11]^3) + 
    (52*y[15]^2*y[234])/(3*y[11]^3*y[133]) - (52*y[15]^2*y[41]^6*y[235])/
     (3*y[11]^2*y[133]^2) - (52*y[5]*y[15]^3*y[41]^8*y[236])/
     (3*y[11]*y[133]^3) + (52*y[239])/(3*y[11]^2) - 
    (52*y[15]*y[240])/(3*y[11]^2*y[133]) + (52*y[245])/(3*y[11]*y[19]) - 
    (52*y[246])/(3*y[5]*y[11]^3*y[19]*y[142]) - 
    (52*y[247])/(3*y[5]*y[11]^2*y[19]*y[142]) + (104*y[15]*y[41]^6*y[248])/
     (3*y[11]^2*y[133]*y[142]) + (4*y[41]*y[249])/(3*y[11]) + 
    (4*y[15]*y[41]^5*y[250])/(3*y[11]*y[133]^2) - 
    (4*y[251])/(3*y[11]*y[133]) + (4*y[252])/(3*y[133]) + 
    (4*y[253])/(3*y[133]^2) - (4*y[254])/(3*y[133]^3), 
  f[246] -> 191/(144*y[1]) + 1/(y[11]*y[19]) + 1/(2*y[6]*y[11]*y[19]) - 
    (119*y[19])/(144*y[9]) + (119*y[19])/(144*y[1]*y[9]) + 
    y[36]/(2*y[6]*y[11]) - (191*y[41])/(144*y[1]*y[11]) + 
    (y[5]*y[15])/(2*y[6]*y[19]*y[76]) + (y[5]*y[15]*y[20])/(2*y[19]*y[76]) + 
    y[82]/(2*y[76]) + y[83]/(2*y[6]*y[76]) + y[255]/(144*y[1]*y[4]) + 
    y[256]/144 + y[257]/y[11] - (y[5]*y[106]*y[258])/(2*y[4]*y[19]) + 
    (y[3]*y[106])/(2*y[6]*y[19]*y[259]) + y[260]/(144*y[4]) + 
    (y[3]*y[261])/(2*y[6]*y[259]) + y[262]/(2*y[19]) + y[263]/(2*y[259]) + 
    y[264]/(2*y[19]*y[259]), f[249] -> 1 - 1/(2*y[1]) + 1/(y[1]*y[5]) + 
    y[23]/(y[5]*y[6]*y[11]) - y[34]/2 - y[41]/(y[1]*y[5]*y[11]^2) - 
    y[41]/(2*y[11]) + y[114]/(2*y[1]*y[11]) + y[185]/(y[1]*y[5]*y[11]) - 
    (y[3]*y[41]*y[106]^2)/(2*y[6]*y[19]*y[259]^2) - 
    (3*y[11]*y[19])/(2*y[1]*y[259]) - (y[15]*y[106])/(y[6]*y[19]*y[259]) + 
    y[265]/(2*y[1]*y[4]) + y[266]/(2*y[4]) - y[267]/y[5] + y[268]/y[19] - 
    (y[3]*y[41]*y[269]*y[270])/(2*y[6]*y[259]^2) + 
    (y[15]*y[271])/(y[6]*y[259]) + y[272]/y[259] + y[273]/(y[19]*y[259]) + 
    (y[41]*y[106]*y[274])/(2*y[19]*y[259]^2) + (y[41]*y[275])/(2*y[259]^2), 
  f[250] -> -35/(24*y[1]) + 17/(12*y[19]) + (11*y[23])/(12*y[5]*y[6]*y[11]) - 
    (11*y[41])/(12*y[1]*y[5]*y[11]^2) - (35*y[41])/(24*y[11]) - 
    (11*y[106])/(12*y[1]*y[5]*y[11]) - y[41]/(2*y[1]*y[137]) + 
    (y[11]*y[41])/(2*y[176]) - (11*y[3]*y[41]*y[106]^2)/
     (24*y[6]*y[19]*y[259]^2) - (15*y[11]*y[19])/(8*y[1]*y[259]) - 
    (11*y[267])/(12*y[5]) - (11*y[3]*y[41]*y[269]*y[270])/
     (24*y[6]*y[259]^2) + (11*y[41]*y[106]*y[274])/(24*y[19]*y[259]^2) + 
    (11*y[41]*y[275])/(24*y[259]^2) + y[276]/24 + (11*y[277])/12 + 
    y[278]/(24*y[4]) + y[279]/(24*y[1]*y[11]) - 
    (y[106]*y[280])/(12*y[6]*y[19]*y[259]) - (y[261]*y[280])/
     (12*y[6]*y[259]) - (y[41]*y[281])/(2*y[1]*y[176]) + 
    (y[15]*y[41])/(2*y[282]) + (y[41]*y[121])/(2*y[1]*y[282]) - 
    1/(2*y[4]^2*y[137]*y[282]) + 1/(y[4]*y[137]*y[282]) + 
    (y[283]*y[284])/(2*y[4]^2*y[282]) + y[285]/(2*y[4]*y[282]) + 
    y[286]/(2*y[137]*y[282]) + (y[11]^2*y[190]^2*y[287])/(2*y[4]^2*y[68]) + 
    (y[11]*y[41]*y[288])/(2*y[68]*y[137]) + y[289]/(24*y[1]*y[4]) + 
    y[290]/(24*y[259]) + y[291]/(24*y[19]*y[259]) + 
    (y[41]*y[292])/(2*y[176]*y[282]) + y[293]/(y[4]*y[68]) + 
    y[294]/(2*y[68]) + y[295]/(2*y[68]*y[282]), 
  f[274] -> 1 + 1/(y[5]*y[6]) + 1/(y[5]*y[11]^2) + 2/y[11] - 
    3/(y[11]*y[19]) + 1/(y[5]*y[6]*y[11]*y[19]) + y[36]/(y[5]*y[6]*y[11]) + 
    y[41]/(y[1]*y[5]*y[11]^2) + (y[23]*y[103])/y[11] + 
    y[106]/(y[1]*y[5]*y[11]) + (y[3]*y[106])/(2*y[6]*y[19]*y[76]^2) - 
    y[169]/(y[11]*y[19]) + (y[3]*y[261])/(2*y[6]*y[76]^2) + 
    y[265]/(y[1]*y[4]) - y[296]/y[1] + y[297]/(y[6]*y[19]*y[76]) + 
    y[298]/(y[19]*y[76]) + y[299]/(y[4]*y[19]) + (y[5]*y[300])/y[19] + 
    y[301]/(2*y[19]*y[76]^2) + y[302]/y[4] + y[303]/(y[6]*y[76]) + 
    y[304]/y[76] + y[305]/(2*y[76]^2), 
  f[275] -> -17/(12*y[6]*y[11]*y[19]) + (11*y[23])/(12*y[1]*y[11]) + 
    (17*y[23])/(12*y[6]*y[11]) - (11*y[23])/(12*y[5]*y[6]*y[11]) + 
    (11*y[41])/(12*y[1]*y[5]*y[11]^2) + (11*y[106])/(12*y[1]*y[5]*y[11]) + 
    (11*y[3]*y[106])/(24*y[6]*y[19]*y[76]^2) + (11*y[3]*y[261])/
     (24*y[6]*y[76]^2) + (11*y[265])/(12*y[1]*y[4]) + 
    (11*y[5]*y[300])/(12*y[19]) + (11*y[302])/(12*y[4]) + 
    (11*y[305])/(24*y[76]^2) - (11*y[306])/12 + (11*y[307])/12 + 
    y[308]/(4*y[11]*y[19]) + y[309]/(12*y[19]*y[76]) + 
    y[310]/(12*y[6]*y[19]*y[76]) + y[311]/(24*y[4]*y[19]) + 
    y[312]/(6*y[11]) - (11*y[313])/(24*y[19]*y[76]^2) + 
    y[314]/(12*y[6]*y[76]) + y[315]/(12*y[76]), 
  f[285] -> (-11*y[23])/(12*y[5]*y[6]*y[11]) + 
    (11*y[41])/(12*y[1]*y[5]*y[11]^2) + (11*y[106])/(12*y[1]*y[5]*y[11]) + 
    y[41]/(2*y[1]*y[121]) - y[41]^2/(2*y[9]*y[121]) + 
    y[41]^2/(2*y[1]*y[9]*y[121]) - (y[3]*y[41]^2)/(2*y[121]*y[176]) + 
    (11*y[3]*y[41]*y[106]^2)/(24*y[6]*y[19]*y[259]^2) + 
    (15*y[11]*y[19])/(8*y[1]*y[259]) + (11*y[15]*y[106])/
     (12*y[6]*y[19]*y[259]) + (11*y[15]*y[261])/(12*y[6]*y[259]) + 
    (11*y[3]*y[41]*y[269]*y[270])/(24*y[6]*y[259]^2) - 
    (11*y[41]*y[106]*y[274])/(24*y[19]*y[259]^2) - 
    (11*y[41]*y[275])/(24*y[259]^2) + (y[41]*y[281])/(2*y[1]*y[176]) + 
    (11*y[316])/12 - (11*y[317])/12 + y[318]/(24*y[9]) + 
    y[319]/(24*y[1]*y[9]) + (y[41]*y[320])/(2*y[176]) + y[321]/(24*y[259]) + 
    (11*y[322])/(24*y[19]*y[259]), 
  f[336] -> 1 - 1/(2*y[1]) - (y[5]*y[15])/(2*y[1]*y[4]) + 
    y[6]/(2*y[11]*y[19]) + y[41]/(2*y[1]*y[11]) - (y[11]*y[41])/(2*y[176]) + 
    (y[5]*y[106]*y[258])/(2*y[4]*y[19]) + (y[5]*y[300])/(2*y[19]) + 
    y[323]/(2*y[11]) + (y[5]*y[324])/(2*y[4]) + (y[11]*y[41]*y[325])/
     (2*y[176]*y[282]) + y[326]/(2*y[68]) + (y[41]*y[327])/(2*y[68]*y[282]), 
  f[381] -> y[19]/(2*y[1]*y[9]) - y[41]/(2*y[5]*y[11]^2) + 
    y[41]/(2*y[1]*y[5]*y[11]^2) + y[106]/(2*y[1]*y[5]*y[11]) + 
    y[328]/(2*y[11]) + y[329]/2 + y[330]/(2*y[9]), 
  f[383] -> (-11*y[41])/(24*y[1]*y[11]) - (11*y[41]*y[106])/(24*y[11]) + 
    (11*y[6]*y[15]*y[41]^3)/(24*y[11]*y[133]) + (11*y[331])/24 - 
    (11*y[19]*y[332])/(24*y[1]*y[133]) + (11*y[333])/(24*y[9]) - 
    (11*y[333])/(24*y[1]*y[9]) - (11*y[334])/(24*y[133]), 
  f[391] -> -1/2*1/(y[5]*y[11]) + y[23]/(2*y[11]) + y[36]/(2*y[1]*y[11]) + 
    y[41]/(2*y[5]*y[11]^2) - y[41]/(2*y[1]*y[5]*y[11]^2) + y[184]/2 + 
    y[185]/(2*y[1]*y[5]*y[11]) + y[296]/(2*y[1]) + y[335]/(2*y[1]*y[4]) + 
    y[336]/(2*y[4]), f[392] -> 13/(24*y[5]*y[11]) + y[6]/(2*y[11]*y[19]) + 
    (13*y[23])/(24*y[1]*y[11]) - (13*y[41])/(24*y[5]*y[11]^2) + 
    (13*y[41])/(24*y[1]*y[5]*y[11]^2) + (13*y[106])/(24*y[1]*y[5]*y[11]) - 
    (y[6]*y[15]*y[41]^3)/(2*y[11]*y[133]) + (13*y[265])/(24*y[1]*y[4]) - 
    (13*y[296])/(24*y[1]) + (y[5]*y[300])/(2*y[19]) + y[337]/24 + 
    y[338]/(4*y[4]*y[19]) + (y[6]*y[339])/(4*y[9]) + y[340]/(24*y[11]) + 
    y[341]/(24*y[4]) + y[342]/(2*y[133]), 
  f[393] -> (11*y[5])/24 + (11*y[6])/(24*y[11]*y[19]) - 
    (11*y[6]*y[15]*y[41]^3)/(24*y[11]*y[133]) + (11*y[5]*y[300])/(24*y[19]) + 
    y[311]/(48*y[4]*y[19]) + (11*y[342])/(24*y[133]) - 
    (y[6]*y[343])/(48*y[9]) + (11*y[344])/(24*y[11]) + (11*y[345])/(24*y[4]), 
  f[401] -> -1/2*y[41]/(y[5]*y[11]^2) + y[41]/(2*y[1]*y[5]*y[11]^2) + 
    y[106]/(2*y[1]*y[5]*y[11]) - (y[11]*y[19])/(2*y[176]) + 
    (y[11]*y[19])/(2*y[1]*y[176]) + y[328]/(2*y[11]) + y[329]/2, 
  f[402] -> 13/(24*y[1]*y[5]) + (13*y[41])/(24*y[5]*y[11]^2) - 
    (13*y[41])/(24*y[1]*y[5]*y[11]^2) - (13*y[106])/(24*y[1]*y[5]*y[11]) - 
    y[41]/(2*y[137]) + y[41]/(2*y[11]*y[137]) - y[41]/(4*y[121]*y[137]) - 
    (13*y[11]*y[19])/(24*y[1]*y[176]) - (13*y[328])/(24*y[11]) + 
    (y[41]*y[346])/(4*y[1]) - (y[41]*y[347])/(2*y[133]*y[137]) + 
    (y[11]*y[41]^2*y[348])/(4*y[137]*y[176]^2) + 
    (y[41]*y[349])/(4*y[137]*y[176]) + y[350]/y[11] + 
    (y[15]*y[41]*y[351])/(2*y[11]*y[133]) + y[352]/(24*y[176]) - 
    (y[41]*y[353])/(2*y[133]) + (y[41]^2*y[354])/(4*y[176]^2), 
  f[411] -> y[23]/(2*y[5]*y[6]*y[11]) + y[36]/(2*y[1]*y[11]) - 
    y[41]/(2*y[1]*y[5]*y[11]^2) + y[41]/(2*y[11]) + 
    y[185]/(2*y[1]*y[5]*y[11]) - y[267]/(2*y[5]) + 
    (y[330]*y[332])/(2*y[1]*y[133]) + y[355]/2 + y[356]/(2*y[133]), 
  f[417] -> (-11*y[6]*y[15]*y[41]^3)/(24*y[11]*y[133]) - 
    (11*y[6]*y[11]*y[142]^2)/(24*y[60]*y[143]) + 
    (11*y[1]*y[6]*y[11]*y[142]^2)/(24*y[133]*y[143]) + (11*y[184])/24 + 
    (11*y[332])/(24*y[1]*y[4]) + (11*y[19]*y[332])/(24*y[1]*y[133]) - 
    (11*y[41]*y[357])/(24*y[11]) + (11*y[358])/(24*y[4]) + 
    (11*y[359])/(24*y[133]), f[425] -> y[41]/(2*y[11]) - 
    y[41]/(2*y[1]*y[11]) + (y[11]*y[19])/(2*y[176]) + 
    (y[11]*y[121]^2)/(2*y[4]*y[176]) - (y[11]*y[121]^2)/
     (2*y[1]*y[4]*y[176]) + y[184]/2 + y[360]/(2*y[1]) + y[361]/y[4] + 
    y[362]/(y[1]*y[4]), f[426] -> (13*y[5])/(24*y[1]) + 
    (13*y[41])/(24*y[1]*y[11]) - y[41]^3/(2*y[133]*y[137]) - 
    (y[41]^3*y[106])/(2*y[19]*y[133]*y[137]) + (y[11]^3*y[41]^3)/
     (4*y[137]*y[176]^2) - (y[3]*y[41]^3*y[106])/(2*y[4]*y[19]*y[176]) + 
    (13*y[11]*y[121]^2)/(24*y[1]*y[4]*y[176]) + 
    (y[41]^3*y[106])/(2*y[19]*y[137]*y[176]) - 
    (y[19]*y[190])/(2*y[1]*y[133]) + (y[6]*y[11]*y[41]^2*y[121])/
     (2*y[176]*y[282]) + y[333]/(2*y[143]) + y[363]/24 + 
    y[364]/(24*y[1]*y[4]) + (y[41]*y[365])/(24*y[11]) + 
    (y[41]^2*y[106]*y[366])/(2*y[4]*y[19]*y[133]) + 
    (y[41]^2*y[367])/(2*y[137]*y[176]) - (y[121]*y[368])/(2*y[1]*y[143]) + 
    (y[366]*y[369])/(2*y[4]*y[133]) + y[370]/(2*y[60]) + y[371]/(24*y[4]) + 
    (y[11]*y[142]*y[372])/(2*y[60]*y[143]) + y[373]/(24*y[176]) + 
    y[374]/(24*y[4]*y[176]) - (y[11]*y[142]*y[375])/(2*y[133]*y[143]) + 
    (y[41]^2*y[376])/(4*y[176]^2) + y[377]/(2*y[133]) + y[378]/(2*y[68]) + 
    (y[41]^2*y[379])/(2*y[68]*y[282]), 
  f[427] -> (11*y[6]*y[41])/(24*y[11]) - (11*y[41]^3)/(24*y[133]*y[137]) - 
    (11*y[41]^3*y[106])/(24*y[19]*y[133]*y[137]) - 
    (y[11]^3*y[41]^3)/(48*y[137]*y[176]^2) - (11*y[3]*y[41]^3*y[106])/
     (24*y[4]*y[19]*y[176]) + (11*y[41]^3*y[106])/(24*y[19]*y[137]*y[176]) - 
    (11*y[19]*y[190])/(24*y[1]*y[133]) - (13*y[6]*y[11]*y[41]^2*y[121])/
     (24*y[176]*y[282]) + (11*y[333])/(24*y[143]) - 
    (11*y[121]*y[333])/(24*y[1]*y[143]) + (11*y[41]^2*y[106]*y[366])/
     (24*y[4]*y[19]*y[133]) + (11*y[366]*y[369])/(24*y[4]*y[133]) + 
    (11*y[370])/(24*y[60]) + (11*y[11]*y[142]*y[372])/(24*y[60]*y[143]) - 
    (11*y[11]*y[142]*y[375])/(24*y[133]*y[143]) + y[380]/24 + 
    (11*y[381])/(24*y[4]) + (y[41]^2*y[382])/(24*y[137]*y[176]) + 
    (11*y[3]*y[41]*y[383])/(24*y[4]*y[176]) + (11*y[384])/(24*y[1]*y[4]) + 
    (y[41]*y[385])/(48*y[176]) + (y[41]^2*y[386])/(48*y[176]^2) - 
    (11*y[387])/(24*y[133]) + (13*y[388])/(24*y[68]) + 
    (13*y[41]^2*y[389])/(24*y[68]*y[282]), 
  f[454] -> (-16*y[3])/y[1] + (16*y[3])/y[5] - (16*y[15]*y[115]^2)/
     (y[1]*y[11]^3) + (16*y[5]*y[6]*y[15]^4*y[41]^9*y[106])/
     (y[11]^2*y[133]^3) - (16*y[6]*y[15]^3*y[23]*y[41]^7)/
     (y[11]^3*y[133]^2) + (64*y[15]^2)/(y[1]*y[11]^3*y[133]) - 
    (16*y[15])/(y[1]*y[5]*y[11]^4*y[142]) - (16*y[41])/(y[5]*y[142]) - 
    (16*y[15]^2*y[41]^7)/(y[11]^3*y[133]*y[142]) + 
    (80*y[15]*y[41]^5*y[224])/(y[11]*y[133]*y[142]) + 
    (16*y[15]*y[228])/(y[5]*y[11]^4*y[142]) + 
    (16*y[5]^2*y[15]^2*y[19]*y[335])/(y[1]*y[133]^2) + 
    (48*y[3]*y[5]*y[19]*y[335])/(y[1]*y[133]) + (16*y[15]*y[41]^3*y[390])/
     (y[5]*y[11]^4) + (48*y[41]*y[391])/(y[5]*y[11]^2) - 
    (16*y[392])/(y[1]*y[5]*y[11]^3*y[142]) - (16*y[41]*y[393])/
     (y[1]*y[5]*y[11]^2) - (16*y[41]*y[394])/(y[5]*y[11]*y[142]) + 
    (16*y[15]*y[395])/(y[1]*y[11]^2*y[133]) + 
    (16*y[396])/(y[1]*y[11]*y[133]) + (16*y[15]*y[41]^6*y[397])/
     (y[11]^2*y[133]*y[142]) - (16*y[15]*y[398])/(y[1]*y[5]*y[11]^4) + 
    (16*y[41]*y[399])/(y[5]*y[11]^2*y[142]) - 
    (16*y[400])/(y[1]*y[5]*y[11]^3) + (16*y[15]*y[41]*y[401])/
     (y[133]*y[142]) - (16*y[3]*y[402])/(y[1]*y[5]) - 
    (16*y[403])/(y[1]*y[11]^2) + (16*y[404])/(y[1]*y[5]*y[11]) + 
    (16*y[41]^2*y[405])/(y[5]*y[11]^3) - (16*y[406])/(y[5]*y[11]) + 
    (16*y[407])/(y[1]*y[11]) - (16*y[15]*y[41]^2*y[408])/y[11]^3 + 
    (16*y[409])/(y[5]*y[11]^3*y[142]) + (16*y[15]^2*y[410])/
     (y[11]^3*y[133]) - (16*y[41]*y[411])/y[11]^2 - 
    (16*y[5]*y[15]^3*y[41]^8*y[412])/(y[11]*y[133]^3) + 
    (16*y[15]^2*y[41]^6*y[413])/(y[11]^2*y[133]^2) + 
    (16*y[15]*y[41]^5*y[414])/(y[11]*y[133]^2) + y[415]/y[11] + 
    (16*y[15]*y[416])/(y[11]^2*y[133]) - (16*y[417])/(y[11]*y[133]) + 
    (16*y[418])/y[133] + (16*y[419])/y[133]^2 - (16*y[420])/y[133]^3, 
  f[475] -> -263/(144*y[1]) + 1/(2*y[1]*y[9]*y[18]) + 
    (191*y[14]*y[18])/(144*y[7]*y[15]) + (263*y[41]*y[103])/(144*y[11]) + 
    (y[3]*y[106])/(2*y[6]^2*y[19]*y[76]) + (y[3]*y[5]*y[106]^2)/
     (2*y[4]*y[19]) - (191*y[184])/144 - (y[3]*y[106]^2)/
     (2*y[6]^2*y[19]*y[259]) - (y[3]*y[269])/(2*y[6]^2*y[76]) + 
    y[421]/(144*y[1]*y[4]) + y[422]/2 + y[423]/(144*y[9]) + 
    y[424]/(2*y[19]) + y[425]/(144*y[1]*y[9]) + y[426]/(2*y[6]*y[259]) + 
    (y[3]*y[427])/(2*y[6]^2*y[259]) - (y[106]*y[428])/(2*y[6]*y[19]*y[259]) + 
    (y[15]*y[429])/(2*y[259]) + (191*y[430])/(144*y[6]*y[7]) + 
    y[431]/(2*y[1]*y[4]*y[26]) + (191*y[432])/(144*y[7]) + 
    y[433]/(144*y[4]) + y[434]/(2*y[15]*y[26]) + 
    (y[15]*y[435])/(2*y[19]*y[259]) + y[436]/(2*y[1]*y[15]*y[26]) + 
    y[437]/(2*y[19]*y[76]) + y[438]/(2*y[6]*y[19]*y[76]) + 
    y[439]/(2*y[6]*y[76]) + y[440]/(2*y[4]*y[26]) + y[441]/(2*y[76]), 
  f[489] -> 7/(18*y[1]) + 1/(4*y[1]*y[15]) - 
    (23*y[14])/(24*y[5]*y[6]*y[15]) - 5/(24*y[9]*y[18]) + 
    5/(24*y[1]*y[9]*y[18]) + 1/(24*y[1]*y[5]*y[15]*y[18]) - 
    (145*y[14]*y[18])/(72*y[7]*y[15]) + 
    (11*y[41])/(12*y[5]*y[6]*y[11]*y[15]) + (11*y[41])/(24*y[9]*y[18]^2) - 
    (11*y[41])/(24*y[1]*y[9]*y[18]^2) - (7*y[41]*y[103])/(18*y[11]) - 
    (11*y[106])/(12*y[1]*y[5]*y[11]*y[15]) + (11*y[3]*y[106]^2)/
     (24*y[6]^2*y[19]*y[76]^2) + (19*y[184])/18 + 
    (y[3]*y[106]^2)/(4*y[6]^2*y[19]*y[259]) + (2*y[424])/(3*y[19]) - 
    (11*y[3]*y[427])/(24*y[6]^2*y[76]^2) - (y[3]*y[427])/(4*y[6]^2*y[259]) + 
    (y[106]*y[428])/(4*y[6]*y[19]*y[259]) - (y[15]*y[429])/(4*y[259]) - 
    (145*y[430])/(72*y[6]*y[7]) - (145*y[432])/(72*y[7]) + 
    (11*y[106]*y[437])/(24*y[19]*y[76]^2) + (11*y[106]*y[438])/
     (24*y[6]*y[19]*y[76]^2) + y[442]/(36*y[1]*y[4]) + 
    (y[106]*y[443])/(24*y[6]^2*y[19]*y[76]) - (y[269]*y[443])/
     (24*y[6]^2*y[76]) - (11*y[444])/(12*y[5]) + (11*y[445])/12 + 
    (23*y[446])/(24*y[5]*y[15]) + y[447]/(72*y[1]*y[9]) - 
    (11*y[448])/(24*y[6]*y[76]^2) + y[449]/(24*y[19]*y[76]) + 
    (y[106]*y[450])/(12*y[4]*y[19]) + y[451]/(72*y[9]) + 
    y[452]/(4*y[6]*y[259]) + y[453]/(4*y[1]*y[4]*y[26]) + 
    y[454]/(4*y[15]*y[26]) + y[455]/(4*y[1]*y[15]*y[26]) + 
    (y[15]*y[456])/(4*y[19]*y[259]) + y[457]/(y[6]*y[19]*y[76]) + 
    y[458]/(36*y[4]) + y[459]/(24*y[6]*y[76]) + y[460]/(4*y[4]*y[26]) + 
    y[461]/(24*y[76]) - (11*y[462])/(24*y[76]^2), 
  f[504] -> 7/3 + y[2]/(2*y[6]) + (23*y[14])/(24*y[5]*y[6]*y[15]) - 
    1/(24*y[1]*y[5]*y[15]*y[18]) + (15*y[14]*y[18])/(8*y[7]*y[15]) - 
    1/(2*y[6]*y[19]) - (11*y[34])/12 - y[41]/(2*y[11]) - 
    y[41]/(2*y[6]*y[11]) - (11*y[41])/(12*y[5]*y[6]*y[11]*y[15]) + 
    y[41]/(24*y[15]*y[18]*y[26]) - y[41]/(24*y[1]*y[15]*y[18]*y[26]) + 
    (11*y[106])/(12*y[1]*y[5]*y[11]*y[15]) - (11*y[3]*y[106]^2)/
     (24*y[6]^2*y[19]*y[76]^2) + (11*y[3]*y[427])/(24*y[6]^2*y[76]^2) + 
    (15*y[430])/(8*y[6]*y[7]) + (15*y[432])/(8*y[7]) - 
    (11*y[106]*y[438])/(24*y[6]*y[19]*y[76]^2) + (11*y[444])/(12*y[5]) - 
    (23*y[446])/(24*y[5]*y[15]) + (11*y[448])/(24*y[6]*y[76]^2) + 
    (11*y[462])/(24*y[76]^2) + (11*y[463])/(12*y[1]) + 
    y[464]/(24*y[1]*y[15]) - (y[106]*y[465])/(24*y[6]^2*y[19]*y[76]) + 
    (y[269]*y[465])/(24*y[6]^2*y[76]) + (11*y[466])/(24*y[1]*y[4]) - 
    (11*y[467])/(12*y[5]*y[6]) + y[468]/(24*y[19]*y[76]) + 
    (11*y[106]*y[469])/(12*y[4]*y[19]) + y[470]/(12*y[19]) + 
    y[471]/(24*y[15]*y[26]) + (11*y[106]*y[472])/(24*y[19]*y[76]^2) - 
    (11*y[473])/(24*y[1]*y[4]*y[26]) + y[474]/(24*y[6]*y[19]*y[76]) + 
    y[475]/(24*y[1]*y[15]*y[26]) + (11*y[476])/(12*y[4]) + 
    y[477]/(24*y[6]*y[76]) + (11*y[478])/(24*y[4]*y[26]) + 
    y[479]/(24*y[76]) + (11*y[480])/(24*y[1]*y[15]*y[26]^2) + 
    (11*y[481])/(24*y[1]*y[4]*y[26]^2) - (11*y[482])/(24*y[4]*y[26]^2) - 
    (11*y[483])/(24*y[15]*y[26]^2), 
  f[509] -> -1/2*y[41]/y[11] - y[41]/(2*y[6]*y[11]) + 
    (y[14]*y[196])/(2*y[7]*y[15]) + y[484]/(2*y[6]*y[7]) + y[485]/(2*y[7]), 
  f[519] -> -(1/(y[1]*y[18])) + y[23]/(2*y[9]) + y[36]/(2*y[1]*y[9]) - 
    y[41]/(y[5]*y[6]*y[11]*y[15]) - y[41]/(2*y[9]*y[18]^2) + 
    y[41]/(2*y[1]*y[9]*y[18]^2) + y[106]/(y[1]*y[5]*y[11]*y[15]) - 
    (y[3]*y[41]*y[106]^3)/(2*y[6]^2*y[19]*y[259]^2) - 
    (3*y[11]*y[19])/(2*y[1]*y[259]) - (y[106]^2*y[392])/
     (2*y[6]^2*y[19]*y[259]) + (y[392]*y[427])/(2*y[6]^2*y[259]) - 
    (y[41]*y[106]^2*y[428])/(2*y[6]*y[19]*y[259]^2) + 
    (y[15]*y[41]*y[106]*y[435])/(2*y[19]*y[259]^2) + y[444]/y[5] - 
    y[467]/(y[5]*y[6]) + y[486]/2 + y[487]/2 - (y[3]*y[41]*y[488])/
     (2*y[6]^2*y[259]^2) + y[489]/(y[6]*y[259]) - 
    (y[106]*y[490])/(2*y[6]*y[19]*y[259]) + y[491]/y[259] + 
    (y[41]*y[492])/(2*y[6]*y[259]^2) + (y[15]*y[41]*y[493])/(2*y[259]^2) + 
    y[494]/(y[19]*y[259]), f[624] -> -13/(24*y[1]*y[5]) + 
    (13*y[41])/(24*y[1]*y[5]*y[11]^2) - (13*y[2]*y[41])/
     (24*y[5]*y[6]*y[11]) + (13*y[106])/(24*y[1]*y[5]*y[11]) + 
    (13*y[495])/24 + y[496]/(2*y[1]) + (y[19]*y[497])/(2*y[1]*y[133]) + 
    y[498]/(24*y[1]*y[9]) + y[499]/(24*y[9]) + y[500]/(2*y[133]), 
  f[625] -> (11*y[496])/(24*y[1]) + (11*y[19]*y[497])/(24*y[1]*y[133]) - 
    (11*y[501])/(24*y[9]) + (11*y[501])/(24*y[1]*y[9]) + y[502]/(24*y[133]), 
  f[635] -> (-15*y[1]*y[18])/(16*y[7]*y[15]) - (y[6]*y[19])/(48*y[9]) + 
    (15*y[6]^2*y[11]*y[19])/(16*y[9]*y[168]) + (15*y[1]*y[6]*y[19]*y[137])/
     (16*y[7]*y[168]) + (11*y[106]*y[469])/(24*y[4]*y[19]) + y[503]/24 - 
    (11*y[504])/(24*y[19]) - (11*y[3]*y[5]*y[505])/(24*y[4]) + 
    y[506]/(24*y[133]), f[645] -> (23*y[41])/(24*y[137]) + 
    y[41]/(2*y[121]*y[137]) - (y[41]*y[346])/(2*y[1]) + 
    (y[11]*y[41]^2*y[348])/(48*y[137]*y[176]^2) + 
    (y[41]^2*y[354])/(48*y[176]^2) + (y[11]*y[41]*y[507])/
     (24*y[133]*y[137]) + (y[41]*y[508])/(24*y[133]) - 
    (y[41]*y[509])/(48*y[176]) - (y[41]*y[510])/(48*y[137]*y[176]), 
  f[653] -> y[41]/(2*y[5]*y[6]*y[11]*y[15]) + 
    y[185]/(2*y[1]*y[5]*y[11]*y[15]) + y[446]/(4*y[5]*y[15]) + 
    y[467]/(2*y[5]*y[6]) + (y[19]*y[497])/(2*y[1]*y[133]) + y[511]/(2*y[1]) - 
    y[512]/(4*y[5]*y[15]) + y[513]/2 + y[41]/(4*y[18]*y[514]) - 
    y[41]/(4*y[1]*y[18]*y[514]) + y[121]/(4*y[514]) + 
    y[515]/(4*y[1]*y[514]) + y[516]/(2*y[133]), 
  f[654] -> -1/2*1/y[6] - (23*y[14])/(48*y[5]*y[6]*y[15]) + 
    1/(48*y[1]*y[5]*y[15]*y[18]) + (11*y[41])/(24*y[5]*y[6]*y[11]*y[15]) - 
    (11*y[106])/(24*y[1]*y[5]*y[11]*y[15]) + (23*y[446])/(48*y[5]*y[15]) - 
    (11*y[463])/(24*y[1]) + (11*y[467])/(24*y[5]*y[6]) + 
    (11*y[19]*y[497])/(24*y[1]*y[133]) - y[41]/(48*y[18]*y[514]) + 
    y[41]/(48*y[1]*y[18]*y[514]) - (11*y[517])/24 + y[518]/(48*y[514]) + 
    y[519]/(48*y[1]*y[514]) + y[520]/(24*y[133]), 
  f[658] -> 13/(24*y[1]) + 13/(24*y[1]*y[5]) - (13*y[2])/(24*y[5]*y[6]) - 
    (13*y[14]*y[18])/(12*y[7]*y[15]) - (13*y[23])/(24*y[1]*y[11]) - 
    (13*y[41])/(24*y[1]*y[5]*y[11]^2) - (13*y[41])/(24*y[11]) - 
    (13*y[41])/(12*y[6]*y[11]) + (13*y[2]*y[41])/(24*y[5]*y[6]*y[11]) - 
    (13*y[106])/(24*y[1]*y[5]*y[11]) - (y[6]*y[11]*y[19]*y[142])/
     (2*y[60]*y[143]) + (y[1]*y[6]*y[11]*y[19]*y[142])/(2*y[133]*y[143]) - 
    (13*y[430])/(12*y[6]*y[7]) - (13*y[432])/(12*y[7]) + 
    (y[330]*y[497])/(2*y[1]*y[133]) + y[521]/24 + y[522]/(24*y[4]) + 
    y[523]/(24*y[1]*y[4]) + y[524]/(2*y[133]), 
  f[659] -> 11/24 - (11*y[497])/(24*y[1]*y[4]) - 
    (11*y[19]*y[497])/(24*y[1]*y[133]) - (11*y[525])/(24*y[4]) + 
    (y[11]*y[526])/(2*y[60]) + (y[11]*y[527])/(24*y[60]*y[143]) - 
    (y[1]*y[11]*y[527])/(24*y[133]*y[143]) + y[528]/(24*y[133]), 
  f[668] -> (-13*y[5])/(24*y[1]) + (13*y[41])/(24*y[11]) - 
    (13*y[41])/(24*y[1]*y[11]) + (y[19]*y[25])/(2*y[60]) - 
    (y[41]^3*y[106]^2)/(2*y[19]*y[133]*y[137]) - y[19]^2/(2*y[143]) + 
    (y[19]^2*y[121])/(2*y[1]*y[143]) + (y[7]*y[11]*y[19]*y[142])/
     (2*y[60]*y[143]) - (y[11]^3*y[41]^3)/(4*y[137]*y[176]^2) - 
    (y[3]*y[41]^3*y[106]^2)/(2*y[4]*y[19]*y[176]) - 
    (13*y[11]*y[121]^2)/(24*y[1]*y[4]*y[176]) + (y[41]^3*y[106]^2)/
     (2*y[19]*y[137]*y[176]) - (y[6]*y[11]*y[41]^2*y[121])/
     (2*y[176]*y[282]) + (y[41]^2*y[106]^2*y[366])/(2*y[4]*y[19]*y[133]) + 
    (y[41]^2*y[386])/(4*y[176]^2) + y[388]/(2*y[68]) + 
    (y[41]^2*y[389])/(2*y[68]*y[282]) + y[529]/24 + y[530]/y[4] - 
    (y[11]*y[19]*y[531])/(2*y[1]*y[133]) - (y[11]*y[19]*y[142]*y[532])/
     (2*y[133]*y[143]) - (y[41]^2*y[533])/(2*y[133]*y[137]) + 
    (y[41]^2*y[534])/(2*y[137]*y[176]) + y[535]/(24*y[1]*y[4]) + 
    (y[366]*y[536])/(2*y[4]*y[133]) + y[537]/(24*y[176]) + 
    y[538]/(24*y[4]*y[176]) + y[539]/(2*y[133]), 
  f[669] -> -11/24 - 1/(2*y[6]) - (y[3]*y[11]*y[34]*y[41])/(2*y[6]*y[60]) + 
    (y[3]*y[5]*y[11]*y[41])/(2*y[6]*y[133]) - (11*y[41]^3*y[106]^2)/
     (24*y[19]*y[133]*y[137]) + (y[11]^3*y[41]^3)/(48*y[137]*y[176]^2) - 
    (11*y[3]*y[41]^3*y[106]^2)/(24*y[4]*y[19]*y[176]) + 
    (11*y[41]^3*y[106]^2)/(24*y[19]*y[137]*y[176]) + 
    (13*y[6]*y[11]*y[41]^2*y[121])/(24*y[176]*y[282]) + 
    (11*y[41]^2*y[106]^2*y[366])/(24*y[4]*y[19]*y[133]) + 
    (y[41]^2*y[376])/(48*y[176]^2) - (11*y[3]*y[41]*y[536])/
     (24*y[4]*y[176]) + (11*y[366]*y[536])/(24*y[4]*y[133]) + 
    (11*y[540])/(24*y[4]) - (11*y[541])/(24*y[1]*y[4]) - 
    (y[11]*y[19]*y[542])/(24*y[1]*y[133]) + (y[19]*y[543])/(24*y[143]) - 
    (y[19]*y[121]*y[543])/(24*y[1]*y[143]) + (y[41]^2*y[544])/
     (24*y[133]*y[137]) + (y[41]^2*y[545])/(24*y[137]*y[176]) + 
    y[546]/(24*y[60]) + (y[11]*y[142]*y[547])/(24*y[133]*y[143]) + 
    y[548]/(48*y[176]) + (y[11]*y[549])/(24*y[60]*y[143]) + 
    y[550]/(24*y[133]) + y[551]/y[68] + (13*y[41]^2*y[552])/
     (24*y[68]*y[282]), f[697] -> (16*y[3])/y[1] + 16/y[5] + 
    (16*y[15]*y[41]^3)/(y[5]*y[11]^4) + (16*y[15]*y[115]^2)/(y[1]*y[11]^3) + 
    (16*y[6]*y[15]^3*y[41]^7)/(y[11]^3*y[133]^2) - 
    (64*y[15]^2)/(y[1]*y[11]^3*y[133]) + 
    (16*y[15])/(y[1]*y[5]*y[11]^4*y[142]) - (16*y[41])/(y[5]*y[142]) - 
    (48*y[41]^2)/(y[5]*y[11]*y[15]*y[142]) + 
    (16*y[41]^3)/(y[5]*y[11]^2*y[15]*y[142]) + (16*y[15]^2*y[41]^6)/
     (y[11]^3*y[133]*y[142]) - (16*y[5]^2*y[15]^2*y[19]*y[335])/
     (y[1]*y[133]^2) - (48*y[3]*y[5]*y[19]*y[335])/(y[1]*y[133]) + 
    (16*y[41]*y[393])/(y[1]*y[5]*y[11]^2) - (16*y[15]*y[395])/
     (y[1]*y[11]^2*y[133]) - (16*y[396])/(y[1]*y[11]*y[133]) + 
    (16*y[15]*y[398])/(y[1]*y[5]*y[11]^4) + (16*y[400])/(y[1]*y[5]*y[11]^3) + 
    (16*y[3]*y[402])/(y[1]*y[5]) + (16*y[403])/(y[1]*y[11]^2) + 
    16*y[15]*y[553] + (16*y[554])/(y[1]*y[11]) + 
    (48*y[41]*y[555])/(y[5]*y[11]^2) - (16*y[41]^2*y[556])/(y[5]*y[11]^3) + 
    y[557]/(y[1]*y[5]*y[11]^3*y[142]) - (16*y[558])/(y[5]*y[15]*y[142]) + 
    (16*y[41]*y[559])/(y[5]*y[11]*y[142]) - (16*y[560])/(y[5]*y[11]) + 
    (16*y[561])/(y[1]*y[5]*y[11]) + (16*y[5]*y[6]*y[15]^3*y[41]^7*y[106]*
      y[562])/(y[11]*y[133]^3) - (16*y[15]*y[41]^5*y[563])/
     (y[11]^2*y[133]*y[142]) - (16*y[15]*y[41]^2*y[564])/y[11]^3 - 
    (16*y[41]*y[565])/(y[5]*y[11]^2*y[142]) - (16*y[15]*y[566])/
     (y[5]*y[11]^4*y[142]) + (16*y[41]^4*y[567])/(y[11]*y[133]*y[142]) + 
    (16*y[568])/(y[5]*y[11]^3*y[142]) + (16*y[15]^2*y[569])/
     (y[11]^3*y[133]) + (16*y[570])/(y[133]*y[142]) + 
    (16*y[41]*y[571])/y[11]^2 - (16*y[572])/y[11] - 
    (16*y[15]^2*y[41]^6*y[573])/(y[11]^2*y[133]^2) + 
    (16*y[15]*y[41]^5*y[574])/(y[11]*y[133]^2) + (16*y[575])/y[133] + 
    (16*y[15]*y[576])/(y[11]^2*y[133]) + (16*y[577])/(y[11]*y[133]) + 
    y[578]/y[133]^2 + (16*y[579])/y[133]^3, 
  f[698] -> (-52*y[3])/(3*y[1]) - 52/(3*y[5]) - (52*y[15]*y[41]^3)/
     (3*y[5]*y[11]^4) - (52*y[15]*y[115]^2)/(3*y[1]*y[11]^3) - 
    (52*y[6]*y[15]^3*y[41]^7)/(3*y[11]^3*y[133]^2) + 
    (208*y[15]^2)/(3*y[1]*y[11]^3*y[133]) - 
    (52*y[15])/(3*y[1]*y[5]*y[11]^4*y[142]) + (52*y[41])/(3*y[5]*y[142]) + 
    (52*y[41]^2)/(y[5]*y[11]*y[15]*y[142]) - 
    (52*y[41]^3)/(3*y[5]*y[11]^2*y[15]*y[142]) - (52*y[15]^2*y[41]^6)/
     (3*y[11]^3*y[133]*y[142]) + (52*y[5]^2*y[15]^2*y[19]*y[335])/
     (3*y[1]*y[133]^2) + (52*y[3]*y[5]*y[19]*y[335])/(y[1]*y[133]) - 
    (52*y[392])/(3*y[1]*y[5]*y[11]^3*y[142]) - (52*y[41]*y[393])/
     (3*y[1]*y[5]*y[11]^2) + (52*y[15]*y[395])/(3*y[1]*y[11]^2*y[133]) + 
    (52*y[396])/(3*y[1]*y[11]*y[133]) - (52*y[15]*y[398])/
     (3*y[1]*y[5]*y[11]^4) - (52*y[400])/(3*y[1]*y[5]*y[11]^3) - 
    (52*y[3]*y[402])/(3*y[1]*y[5]) - (52*y[403])/(3*y[1]*y[11]^2) + 
    (52*y[404])/(3*y[1]*y[5]*y[11]) - (4*y[15]*y[553])/3 - 
    (52*y[554])/(3*y[1]*y[11]) - (52*y[41]*y[555])/(y[5]*y[11]^2) + 
    (52*y[41]^2*y[556])/(3*y[5]*y[11]^3) + 
    (52*y[558])/(3*y[5]*y[15]*y[142]) + (52*y[560])/(3*y[5]*y[11]) + 
    (52*y[15]*y[41]^5*y[563])/(3*y[11]^2*y[133]*y[142]) + 
    (52*y[15]*y[41]^2*y[564])/(3*y[11]^3) + (52*y[41]*y[565])/
     (3*y[5]*y[11]^2*y[142]) + (52*y[15]*y[566])/(3*y[5]*y[11]^4*y[142]) - 
    (52*y[41]^4*y[567])/(3*y[11]*y[133]*y[142]) - 
    (52*y[568])/(3*y[5]*y[11]^3*y[142]) - (52*y[570])/(3*y[133]*y[142]) - 
    (52*y[41]*y[571])/(3*y[11]^2) + (52*y[15]^2*y[41]^6*y[573])/
     (3*y[11]^2*y[133]^2) + (52*y[41]*y[580])/(3*y[5]*y[11]*y[142]) - 
    (4*y[5]*y[6]*y[15]^3*y[41]^7*y[106]*y[581])/(3*y[11]*y[133]^3) + 
    (52*y[15]^2*y[582])/(3*y[11]^3*y[133]) + (4*y[583])/(3*y[11]) + 
    (4*y[15]*y[41]^5*y[584])/(3*y[11]*y[133]^2) - (4*y[585])/(3*y[133]) + 
    (52*y[15]*y[586])/(3*y[11]^2*y[133]) - (4*y[587])/(3*y[11]*y[133]) + 
    (4*y[588])/(3*y[133]^2) - (4*y[589])/(3*y[133]^3), 
  f[716] -> 1 + (y[5]*y[6])/y[4] + y[5]/(y[6]*y[7]) + 
    (y[1]*y[6])/(y[4]*y[7]) + 2/y[11] + 1/(y[6]*y[11]) - y[14]/(y[7]*y[15]) - 
    2/(y[11]*y[19]) - 1/(y[6]*y[11]*y[19]) + y[14]/(y[7]*y[15]*y[19]) - 
    (y[5]*y[20])/(y[7]*y[19]) - (y[1]*y[6]*y[22])/(y[4]*y[7]*y[19]) + 
    (y[6]*y[39])/(y[4]*y[19]) + y[141]/y[19] + y[360]/(y[6]*y[7]*y[19]) + 
    (y[5]*y[590])/y[7], f[718] -> 119/144 + (191*y[5])/(144*y[6]*y[7]) + 
    (191*y[1]*y[6])/(144*y[4]*y[7]) + 263/(72*y[11]) + 263/(144*y[6]*y[11]) - 
    (191*y[14])/(144*y[7]*y[15]) - (191*y[5])/(144*y[6]*y[7]*y[19]) - 
    263/(72*y[11]*y[19]) - 263/(144*y[6]*y[11]*y[19]) + 
    (191*y[14])/(144*y[7]*y[15]*y[19]) - (191*y[5]*y[20])/(144*y[7]*y[19]) - 
    (191*y[1]*y[6]*y[22])/(144*y[4]*y[7]*y[19]) + 
    y[19]/(2*y[1]*y[15]*y[26]) + y[34]/2 - (y[3]*y[106])/
     (2*y[6]^2*y[19]*y[76]) + y[190]/(2*y[1]*y[4]*y[26]) + 
    (y[3]*y[106]^2)/(2*y[6]^2*y[19]*y[259]) + 
    (y[3]*y[269])/(2*y[6]^2*y[76]) + y[330]/(2*y[15]*y[26]) - 
    (y[3]*y[427])/(2*y[6]^2*y[259]) + (191*y[5]*y[590])/(144*y[7]) + 
    y[591]/(y[6]*y[76]) + y[592]/(2*y[76]) + y[593]/(2*y[9]) - 
    y[593]/(2*y[1]*y[9]) + y[594]/(144*y[4]*y[19]) + y[595]/(144*y[19]) + 
    y[596]/(y[6]*y[259]) + (y[106]*y[597])/(2*y[19]*y[259]) + 
    y[598]/(2*y[259]) + y[599]/(2*y[4]*y[26]) + 
    (y[106]*y[600])/(2*y[6]*y[19]*y[259]) + y[601]/(2*y[6]*y[19]*y[76]) + 
    y[602]/(144*y[4]) + y[603]/(2*y[19]*y[76]), 
  f[746] -> -1 - 1/(y[5]*y[6]^2) + (3*y[5])/(2*y[6]*y[7]) + 
    (3*y[1]*y[6])/(2*y[4]*y[7]) - (3*y[14])/(2*y[7]*y[15]) + y[1]/y[19] - 
    (3*y[5])/(2*y[6]*y[7]*y[19]) - (3*y[5]*y[20])/(2*y[7]*y[19]) - 
    (3*y[1]*y[6]*y[22])/(2*y[4]*y[7]*y[19]) + y[34]/(2*y[1]*y[4]) + 
    y[41]/(2*y[15]*y[18]*y[26]) - y[41]/(2*y[1]*y[15]*y[18]*y[26]) + 
    (y[3]*y[106]^2)/(2*y[6]^2*y[19]*y[76]^2) + 
    (y[106]*y[392])/(2*y[6]^2*y[19]*y[76]) - (y[269]*y[392])/
     (2*y[6]^2*y[76]) - (y[3]*y[427])/(2*y[6]^2*y[76]^2) - 
    y[512]/(2*y[5]*y[15]) + (3*y[5]*y[590])/(2*y[7]) + y[604]/y[4] + 
    y[605]/(2*y[6]*y[76]) + y[606]/y[76] + y[607]/y[5] - 
    y[608]/(y[5]*y[11]) + y[609]/(2*y[15]) + (3*y[610])/(2*y[15]*y[19]) + 
    (y[6]*y[611])/(y[4]*y[19]) + y[612]/(2*y[1]*y[15]*y[26]) + 
    y[613]/(2*y[15]*y[26]) + y[614]/(2*y[1]*y[15]*y[26]^2) + 
    (y[106]*y[615])/(2*y[6]*y[19]*y[76]^2) + y[616]/(2*y[6]*y[76]^2) + 
    y[617]/(2*y[6]*y[19]*y[76]) + y[618]/(2*y[1]*y[4]*y[26]) + 
    y[619]/(2*y[4]*y[26]^2) + y[620]/(2*y[4]*y[26]) + y[621]/(2*y[76]^2) + 
    y[622]/(2*y[15]*y[26]^2) + y[623]/(2*y[19]*y[76]) + 
    y[624]/(2*y[19]*y[76]^2) + y[625]/(2*y[1]*y[4]*y[26]^2), 
  f[762] -> 3/(2*y[5]*y[6]*y[15]*y[19]) + y[41]/(2*y[9]*y[18]^2) - 
    y[41]/(2*y[1]*y[9]*y[18]^2) + (y[3]*y[41]*y[106]^3)/
     (2*y[6]^2*y[19]*y[259]^2) + y[283]/(2*y[1]*y[9]) + 
    (y[106]^2*y[392])/(2*y[6]^2*y[19]*y[259]) - 
    (y[392]*y[427])/(2*y[6]^2*y[259]) + (y[3]*y[41]*y[488])/
     (2*y[6]^2*y[259]^2) + (y[41]*y[106]^2*y[597])/(2*y[19]*y[259]^2) + 
    (y[41]*y[106]^2*y[600])/(2*y[6]*y[19]*y[259]^2) + y[607]/y[5] + 
    y[626]/y[9] - y[627]/y[5] + y[628]/2 + y[629]/2 + y[630] + 
    y[631]/(y[6]*y[259]) + (y[106]*y[632])/(2*y[19]*y[259]) + 
    (y[106]*y[633])/(2*y[6]*y[19]*y[259]) + y[634]/y[259] + 
    (y[41]*y[635])/(2*y[259]^2) + (y[41]*y[636])/(2*y[6]*y[259]^2), 
  f[763] -> 1/(24*y[1]*y[5]*y[15]*y[18]) + 15/(8*y[5]*y[6]*y[15]*y[19]) + 
    (11*y[41])/(24*y[9]*y[18]^2) - (11*y[41])/(24*y[1]*y[9]*y[18]^2) + 
    (11*y[3]*y[41]*y[106]^3)/(24*y[6]^2*y[19]*y[259]^2) + 
    (11*y[3]*y[41]*y[488])/(24*y[6]^2*y[259]^2) + (11*y[41]*y[106]^2*y[597])/
     (24*y[19]*y[259]^2) + (11*y[41]*y[106]^2*y[600])/
     (24*y[6]*y[19]*y[259]^2) - (11*y[627])/(12*y[5]) + (23*y[629])/24 + 
    (11*y[41]*y[635])/(24*y[259]^2) + (11*y[637])/12 - (23*y[638])/24 + 
    y[639]/(24*y[1]*y[9]) + y[640]/(24*y[9]) + (y[106]^2*y[641])/
     (24*y[6]^2*y[19]*y[259]) - (y[427]*y[641])/(24*y[6]^2*y[259]) + 
    (y[106]*y[642])/(24*y[19]*y[259]) + y[643]/(24*y[259]) + 
    y[644]/(24*y[6]*y[259]) + (y[106]*y[645])/(24*y[6]*y[19]*y[259]) - 
    (11*y[41]*y[646])/(24*y[6]*y[259]^2), 
  f[782] -> -1/2*y[6]/y[4] + (3*y[5])/(4*y[6]*y[7]) + 
    (3*y[1]*y[6])/(4*y[4]*y[7]) - (3*y[14])/(4*y[7]*y[15]) + y[1]/(2*y[19]) - 
    (3*y[5])/(4*y[6]*y[7]*y[19]) - (3*y[5]*y[20])/(4*y[7]*y[19]) - 
    (3*y[1]*y[6]*y[22])/(4*y[4]*y[7]*y[19]) + y[41]/(4*y[9]*y[18]^2) - 
    y[41]/(4*y[1]*y[9]*y[18]^2) + (y[3]*y[106]^2)/(4*y[6]^2*y[19]*y[76]^2) + 
    y[283]/(4*y[1]*y[9]) + (y[106]*y[392])/(4*y[6]^2*y[19]*y[76]) - 
    (y[269]*y[392])/(4*y[6]^2*y[76]) - (y[3]*y[427])/(4*y[6]^2*y[76]^2) + 
    (3*y[5]*y[590])/(4*y[7]) + y[605]/(4*y[6]*y[76]) + 
    (3*y[610])/(4*y[15]*y[19]) + (y[106]*y[615])/(4*y[6]*y[19]*y[76]^2) + 
    y[616]/(4*y[6]*y[76]^2) + y[617]/(4*y[6]*y[19]*y[76]) + 
    y[621]/(4*y[76]^2) + y[623]/(4*y[19]*y[76]) + y[624]/(4*y[19]*y[76]^2) - 
    y[627]/(2*y[5]) + y[628]/4 + y[629]/4 + y[637]/2 + y[647]/(4*y[9]) + 
    y[648]/(4*y[76]) + y[649]/(y[4]*y[19]), 
  f[808] -> -1/2 - (y[5]*y[6])/(2*y[4]) + y[6]/(2*y[11]) - 
    y[6]/(2*y[11]*y[19]) - (y[5]*y[6]*y[106])/(2*y[4]*y[19]) + 
    (y[1]*y[6]*y[106])/(2*y[19]*y[60]) + (y[106]*y[155])/(2*y[60]) + 
    y[650]/y[19] + y[651]/(2*y[60]*y[66]) + y[652]/(2*y[66]*y[68]) + 
    y[653]/(2*y[68]), f[853] -> -1/2*(y[38]*y[654])/y[5] + (y[38]*y[655])/2, 
  f[854] -> (y[19]*y[121])/(2*y[9]) - (y[17]*y[19]*y[121])/(2*y[133]) + 
    (13*y[38]*y[654])/(24*y[5]) - (13*y[38]*y[655])/24 - 
    (y[19]*y[121]*y[656])/(2*y[1]), 
  f[855] -> 1/2 + (11*y[19]*y[121])/(24*y[9]) - (11*y[19]*y[121]*y[656])/
     (24*y[1]) + (y[19]*y[657])/(24*y[133]), 
  f[864] -> (-13*y[5])/(24*y[6]*y[7]) + (5*y[1]*y[6])/(24*y[4]*y[7]) - 
    (y[1]*y[6])/(4*y[9]) - 13/(12*y[11]) + (13*y[5])/(24*y[6]*y[7]*y[19]) + 
    13/(8*y[11]*y[19]) + (13*y[5]*y[20])/(24*y[7]*y[19]) - 
    (5*y[1]*y[6]*y[22])/(24*y[4]*y[7]*y[19]) + (y[6]^2*y[121])/(2*y[133]) + 
    y[166]/(y[7]*y[15]) - (13*y[5]*y[590])/(24*y[7]) + 
    (y[6]*y[658])/(24*y[4]) + (13*y[659])/24 - (13*y[660])/24 + 
    (13*y[661])/(24*y[19]) + y[662]/(y[7]*y[15]*y[19]) + 
    (y[6]*y[663])/(24*y[4]*y[19]), f[865] -> (-11*y[6])/(24*y[4]) + 
    (15*y[1]*y[6])/(16*y[4]*y[7]) + (y[1]*y[6])/(48*y[9]) + 
    (15*y[1])/(16*y[7]*y[15]) - (15*y[1])/(16*y[7]*y[15]*y[19]) - 
    (15*y[1]*y[6]*y[22])/(16*y[4]*y[7]*y[19]) + y[154]/(2*y[19]) + 
    (11*y[6]*y[611])/(24*y[4]*y[19]) + (y[6]*y[664])/(24*y[133]), 
  f[874] -> (y[11]^2*y[41]*y[121])/(2*y[133]*y[137]) - 
    (y[11]*y[41]*y[121])/(2*y[176]) - (y[11]^2*y[41]*y[121])/
     (2*y[137]*y[176]) + (13*y[38]*y[654])/(24*y[5]) - (13*y[38]*y[655])/24 + 
    (y[41]*y[121]*y[665])/(2*y[133]), 
  f[875] -> -1/24*(y[11]^2*y[41]*y[121])/(y[133]*y[137]) + 
    (y[11]^2*y[41]*y[121])/(24*y[137]*y[176]) + (y[41]*y[666])/(24*y[133]) + 
    (y[11]*y[41]*y[667])/(24*y[176]), 
  f[889] -> -1/2 + (11*y[121])/(24*y[1]*y[4]) + (11*y[19]*y[121])/
     (24*y[1]*y[133]) - (15*y[11]*y[137])/(16*y[4]*y[138]) + 
    (y[1]*y[6]*y[11]^2*y[137]*y[142])/(48*y[138]*y[143]^2) + 
    y[151]/(48*y[60]*y[143]^2) + y[152]/(48*y[60]^2*y[143]) + 
    y[668]/(48*y[4]) + y[669]/(48*y[60]) + (y[11]*y[670]*y[671])/
     (48*y[138]*y[143]) + y[672]/(24*y[133]) + y[673]/(48*y[60]^2) + 
    y[674]/(48*y[60]*y[143]) + y[675]/(24*y[133]*y[143]), 
  f[899] -> -1/2 + 1/(2*y[6]) + (y[3]*y[11]*y[34]*y[41])/(2*y[6]*y[60]) - 
    (y[41]^4*y[106])/(24*y[19]*y[133]*y[137]) + (15*y[7]*y[11]^2)/
     (16*y[4]*y[138]) + (y[41]^3*y[106])/(2*y[19]*y[176]) + 
    (11*y[3]*y[41]^4*y[106])/(24*y[4]*y[19]*y[176]) + 
    (y[41]^4*y[106])/(24*y[19]*y[137]*y[176]) + 
    (y[11]^2*y[196])/(48*y[143]^2) + (y[11]^2*y[203])/(48*y[138]*y[143]^2) + 
    y[205]/(48*y[60]^2) + y[208]/(48*y[60]^2*y[143]) + 
    (13*y[210])/(24*y[66]*y[68]) - (11*y[41]^3*y[106]*y[366])/
     (24*y[4]*y[19]*y[133]) + y[668]/(48*y[4]) + y[676]/(y[1]*y[4]) + 
    (y[106]*y[677])/(2*y[4]*y[6]) - (y[106]*y[677])/(2*y[4]*y[143]) - 
    (y[41]^2*y[106]*y[678])/(2*y[19]*y[133]) - (y[41]^2*y[679])/
     (24*y[133]*y[137]) + (y[41]^2*y[679])/(24*y[137]*y[176]) + 
    y[680]/(24*y[1]*y[143]) + y[681]/(48*y[143]) + y[682]/(2*y[6]*y[133]) + 
    y[683]/(2*y[1]*y[133]) + (11*y[3]*y[41]*y[684])/(24*y[4]*y[176]) + 
    y[685]/(48*y[60]) + y[686]/(24*y[133]) + (y[11]*y[687])/
     (48*y[138]*y[143]) + y[688]/(24*y[176]) + y[689]/(24*y[4]*y[133]) - 
    (13*y[690])/(24*y[60]*y[66]) + y[691]/(48*y[60]*y[143]) + 
    y[692]/(24*y[133]*y[143]) + y[693]/(48*y[60]*y[143]^2) + y[694]/y[68]}, 
 {y[1] -> 1 + z3[2], y[2] -> 1 + z3[3]^(-1), y[3] -> 1 + z3[3], 
  y[4] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4], y[5] -> -1 + z3[5], 
  y[6] -> z3[2], y[7] -> z3[2] - z3[4]*z3[5], 
  y[8] -> 1 + (1 + z3[2]^(-1))/(z3[3]*(z3[2] - z3[4]*z3[5])*
      (1 + z3[4] - z3[6])), y[9] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
    z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5], 
  y[10] -> -z3[4] - z3[3]*(3 + z3[4] + z3[5]*(-2 + z3[6]) - z3[6]), 
  y[11] -> z3[4], y[12] -> -227 - 119*z3[6], y[13] -> 1/2 - z3[6], 
  y[14] -> 1 + z3[2]^(-1), y[15] -> z3[3], y[16] -> -1 + z3[4] - z3[6], 
  y[17] -> -1 + z3[2], y[18] -> z3[4] - z3[6], y[19] -> 1 + z3[4] - z3[6], 
  y[20] -> 3 + 3*z3[2] + z3[2]^2, 
  y[21] -> -191*z3[2]^2 + 191*z3[2]*(-2 + z3[6]) - 
    z3[5]*(191*z3[2] + 72*(1 + z3[3])*(-1 + z3[6]))*(-1 + z3[6]) + 
    72*(1 + z3[3])*(-1 + z3[6])^2, y[22] -> 1 + z3[2] - z3[6], 
  y[23] -> 1 + z3[6], y[24] -> 47 - 191*z3[2]*(-1 + z3[5]) - 
    72*z3[5]*(-1 + z3[6]) + 72*z3[6], y[25] -> z3[4]*(-1 + z3[5]) + z3[6], 
  y[26] -> -2*z3[2]*z3[4] + z3[4]^2 + z3[2]*z3[4]*z3[5] + z3[2]*z3[6] - 
    z3[4]*z3[6], y[27] -> -4 + z3[4] + 3*z3[5] + z3[2]*(-3 + 2*z3[5]) - 
    z3[6] + z3[5]*z3[6], y[28] -> z3[4]*(-1 + z3[5] - z3[6]) + z3[6]^2, 
  y[29] -> z3[4] + (-1 + z3[5])*(1 + z3[6]), 
  y[30] -> -z3[4]^2 - z3[6]^2 + z3[4]*(1 - z3[5] + 2*z3[6]), 
  y[31] -> (-191*z3[2]*(-1 + z3[5]))/144 + 
    (z3[4] + z3[5] + z3[3]*z3[6] - (1 + z3[3])*z3[5]*z3[6])/2, 
  y[32] -> -z3[4]^3 + (1 - z3[5] + z3[2]*(-1 + z3[6]))*z3[6] + 
    z3[4]^2*(z3[2] - z3[5] + 2*z3[6]) - 
    z3[4]*(1 + z3[5]^2 + z3[6]^2 - z3[5]*(2 + z3[6]) + z3[2]*(-1 + 2*z3[6])), 
  y[33] -> -119*z3[4] + z3[3]*(-119*z3[4] + 
      72*(3 + z3[5]*(-2 + z3[6]) - z3[6]) + 
      z3[2]*(166 - 119*z3[6] + z3[5]*(-47 + 119*z3[6]))), y[34] -> z3[5], 
  y[35] -> z3[4]^(-2) + (1 + z3[3]^(-1))/(z3[2]*(1 + z3[4] - z3[6])) + 
    (1 + z3[3]^(-1))/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), y[36] -> -1 - z3[6], 
  y[37] -> -5 + 3*z3[2]*(-1 + z3[5]), y[38] -> 1 + z3[4]^(-1), 
  y[39] -> 2 + z3[2] + z3[5]*(-1 + z3[6]) - z3[6], 
  y[40] -> 1 + z3[3]^(-1) + z3[4]^(-1), y[41] -> z3[6], y[42] -> 6 + z3[6], 
  y[43] -> -1 + (3*z3[2]*(-1 + z3[5]))/2 - z3[4]*(2 + z3[5]) + z3[6], 
  y[44] -> z3[6]*(1 - 2*z3[5] + z3[5]^2 + z3[6]) + 
    z3[4]*(-1 + z3[5])*(2 + z3[5]^2 + z3[5]*(-3 + z3[6]) + z3[6]), 
  y[45] -> 2*z3[4]^2 + z3[4]*(z3[5] - z3[5]^2/2 - 3*z3[6]) + 
    (z3[6]*(-2 - z3[5] + 2*z3[6]))/2, 
  y[46] -> -1 - 3*z3[5]^2 + z3[5]^3 + z3[6] - 2*z3[6]^2 + 
    z3[5]*(3 + 2*z3[6]) + z3[4]*(1 - 3*z3[5] + 2*z3[5]^2 + 2*z3[6]), 
  y[47] -> (-1 + z3[5])*(1 + z3[5]^2 + z3[5]*(-2 + z3[6])) + 
    z3[4]*(-1 + z3[5] - z3[5]*z3[6]), 
  y[48] -> z3[4]^3*(5 + 3*z3[5]) + 
    ((-1 + z3[5])*z3[5] - 2*z3[2]*(-1 + z3[6]))*z3[6] - 
    z3[4]^2*(-4 + 7*z3[2] + z3[5] - 2*z3[5]^2 + 8*z3[6] + 3*z3[5]*z3[6]) + 
    z3[4]*(-1 + 4*z3[5] - 3*z3[5]^2 + z3[5]^3 - 4*z3[6] + 3*z3[6]^2 + 
      z3[2]*(-3 + 9*z3[6])), 
  y[49] -> (-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))*z3[6] + 
    z3[4]*(2 + z3[5]^4 + z3[5]*(-7 + 2*z3[6]) + z3[5]^3*(-5 + 2*z3[6]) + 
      z3[5]^2*(9 - 4*z3[6] + z3[6]^2)), 
  y[50] -> -(z3[4]^4*z3[5]) - (-1 + z3[5])*z3[6]*(1 - 2*z3[5] + z3[5]^2 + 
      z3[6]) + z3[4]^3*(-1 + z3[2] + z3[5] - z3[5]^2 + 2*z3[5]*z3[6]) + 
    z3[4]^2*(1 + z3[2] - z3[5]^3 + 2*z3[6] - 2*z3[2]*z3[6] + 
      z3[5]^2*(3 + z3[6]) - z3[5]*(3 + 2*z3[6] + z3[6]^2)) - 
    z3[4]*(2 - 5*z3[5]^3 + z3[5]^4 + (2 + z3[2])*z3[6] - 
      (-1 + z3[2])*z3[6]^2 + z3[5]^2*(9 + 2*z3[6]) - 
      z3[5]*(7 + 4*z3[6] + z3[6]^2)), 
  y[51] -> -(z3[4]^5*(1 + z3[5])) - (-1 + z3[5])*(-1 + 3*z3[5] + z3[5]^3 + 
      z3[5]^2*(-3 + z3[6]))*z3[6] + z3[4]^4*(-2 + 3*z3[2] - z3[5]^2 + 
      3*z3[6] + 2*z3[5]*z3[6]) - z3[4]*(-2 - 16*z3[5]^2 + z3[5]^5 - 
      2*z3[5]^3*(-7 + z3[6]) + z3[5]^4*(-6 + z3[6]) + 
      (-1 + z3[2] - z3[2]^2)*z3[6] + (-2 + z3[2])*z3[2]*z3[6]^2 + 
      z3[2]*z3[6]^3 + z3[5]*(9 + 2*z3[6])) - 
    z3[4]^3*(z3[2]^2 + z3[5]^3 - z3[5]^2*(2 + z3[6]) + z3[6]*(-4 + 3*z3[6]) + 
      z3[2]*(-4 + 7*z3[6]) + z3[5]*(2 + z3[6]^2)) + 
    z3[4]^2*(-1 + 4*z3[5]^3 - z3[5]^4 - 2*z3[6]^2 + z3[6]^3 + 
      2*z3[5]*(2 + z3[6]) - z3[5]^2*(6 + z3[6]) + z3[2]^2*(-1 + 2*z3[6]) + 
      z3[2]*(1 - 6*z3[6] + 5*z3[6]^2)), y[52] -> 91 - 22*z3[5], 
  y[53] -> -1/2 + (11*z3[5])/24, y[54] -> 12 - z3[5] - 11*z3[5]^2, 
  y[55] -> 57*z3[2]*(-1 + z3[5]) - 2*z3[4]*(34 + 11*z3[5]) + 34*(-1 + z3[6]), 
  y[56] -> -91 + 57*z3[2]*(-1 + z3[5]), y[57] -> 19/4 + (35*z3[6])/24, 
  y[58] -> 1 + z3[5]*(-1 + z3[6]), 
  y[59] -> -12 + 68*z3[4]^2 + z3[4]*(22*z3[5] - 11*z3[5]^2 - 102*z3[6]) + 
    z3[5]*(12 - 11*z3[6]) - 34*z3[6] + 34*z3[6]^2, 
  y[60] -> -(z3[2]*z3[4]) - 2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[61] -> -z3[2]^2 + (1 + z3[4])*(-1 + z3[6]) + 
    z3[2]*(-2 + z3[4] + z3[6]), y[62] -> -11 - 33*z3[5]^2 + 11*z3[5]^3 + 
    11*z3[6] - 34*z3[6]^2 + 11*z3[5]*(3 + 2*z3[6]) + 
    z3[4]*(23 - 45*z3[5] + 22*z3[5]^2 + 34*z3[6]), 
  y[63] -> -11 + 11*z3[5]^3 - 11*z3[5]*(-3 + z3[6]) + 
    11*z3[5]^2*(-3 + z3[6]) - 12*z3[6] - z3[4]*(-1 + z3[5] + 11*z3[5]*z3[6]), 
  y[64] -> z3[4]^3*(79 + 33*z3[5]) + (-12 + z3[5] + 11*z3[5]^2 - 
      34*z3[2]*(-1 + z3[6]))*z3[6] + z3[4]^2*(44 - 101*z3[2] + z3[5] + 
      22*z3[5]^2 - 124*z3[6] - 33*z3[5]*z3[6]) + 
    z3[4]*(1 - 21*z3[5]^2 + 11*z3[5]^3 - 44*z3[6] + 45*z3[6]^2 - 
      4*z3[5]*(-5 + 3*z3[6]) + 45*z3[2]*(-1 + 3*z3[6])), 
  y[65] -> z3[4]^5*(1 + z3[5]) + (-1 + z3[5])*(-1 + 3*z3[5] + z3[5]^3 + 
      z3[5]^2*(-3 + z3[6]))*z3[6] + z3[4]^4*(2 - 3*z3[2] + z3[5]^2 - 
      3*z3[6] - 2*z3[5]*z3[6]) + z3[4]*(-2 - 16*z3[5]^2 + z3[5]^5 - 
      2*z3[5]^3*(-7 + z3[6]) + z3[5]^4*(-6 + z3[6]) + 
      (-1 + z3[2] - z3[2]^2)*z3[6] + (-2 + z3[2])*z3[2]*z3[6]^2 + 
      z3[2]*z3[6]^3 + z3[5]*(9 + 2*z3[6])) + 
    z3[4]^2*(1 - 4*z3[5]^3 + z3[5]^4 + z3[2]^2*(1 - 2*z3[6]) + 2*z3[6]^2 - 
      z3[6]^3 - 2*z3[5]*(2 + z3[6]) + z3[5]^2*(6 + z3[6]) + 
      z3[2]*(-1 + 6*z3[6] - 5*z3[6]^2)) + 
    z3[4]^3*(z3[2]^2 + z3[5]^3 - z3[5]^2*(2 + z3[6]) + z3[6]*(-4 + 3*z3[6]) + 
      z3[2]*(-4 + 7*z3[6]) + z3[5]*(2 + z3[6]^2)), 
  y[66] -> z3[2] + z3[2]^2 + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4] - z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[3]*z3[6] + 
    z3[4]*z3[6] + z3[3]*z3[4]*z3[6], 
  y[67] -> z3[2]^4 + (1 + z3[3])*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])*
     (-1 + z3[6]) - z3[2]^3*(-3 + 2*z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) + 
    z3[2]*(-1 + z3[6])*(-1 + z3[4] + z3[4]^2 + z3[3]*(-1 + z3[6]) - 
      z3[4]*z3[6]) + z3[2]^2*(3 + z3[4]^2 - 2*z3[6] - z3[4]*(1 + z3[6]) + 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[68] -> z3[2]^2*z3[4]^2 + 2*z3[2]^2*z3[3]*z3[4]^2 + 
    z3[2]^2*z3[3]^2*z3[4]^2 + 4*z3[2]^3*z3[3]^2*z3[4]^2 + 
    4*z3[2]^4*z3[3]^2*z3[4]^2 - 2*z3[2]*z3[4]^3 - 4*z3[2]*z3[3]*z3[4]^3 - 
    4*z3[2]^2*z3[3]*z3[4]^3 - 4*z3[2]^3*z3[3]*z3[4]^3 - 
    2*z3[2]*z3[3]^2*z3[4]^3 - 8*z3[2]^2*z3[3]^2*z3[4]^3 - 
    8*z3[2]^3*z3[3]^2*z3[4]^3 + z3[4]^4 + 2*z3[3]*z3[4]^4 + 
    4*z3[2]*z3[3]*z3[4]^4 + 4*z3[2]^2*z3[3]*z3[4]^4 + z3[3]^2*z3[4]^4 + 
    4*z3[2]*z3[3]^2*z3[4]^4 + 4*z3[2]^2*z3[3]^2*z3[4]^4 + 
    2*z3[2]^3*z3[3]*z3[4]^2*z3[5] - 2*z3[2]^3*z3[3]^2*z3[4]^2*z3[5] - 
    4*z3[2]^4*z3[3]^2*z3[4]^2*z3[5] + 4*z3[2]^3*z3[3]*z3[4]^3*z3[5] + 
    4*z3[2]^2*z3[3]^2*z3[4]^3*z3[5] + 8*z3[2]^3*z3[3]^2*z3[4]^3*z3[5] - 
    2*z3[2]*z3[3]*z3[4]^4*z3[5] - 4*z3[2]^2*z3[3]*z3[4]^4*z3[5] - 
    2*z3[2]*z3[3]^2*z3[4]^4*z3[5] - 4*z3[2]^2*z3[3]^2*z3[4]^4*z3[5] + 
    z3[2]^4*z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]^3*z3[3]^2*z3[4]^3*z3[5]^2 + 
    z3[2]^2*z3[3]^2*z3[4]^4*z3[5]^2 + 2*z3[2]^3*z3[3]*z3[4]*z3[6] - 
    2*z3[2]^3*z3[3]^2*z3[4]*z3[6] - 4*z3[2]^4*z3[3]^2*z3[4]*z3[6] - 
    2*z3[2]^2*z3[4]^2*z3[6] - 2*z3[2]^2*z3[3]*z3[4]^2*z3[6] + 
    4*z3[2]^3*z3[3]*z3[4]^2*z3[6] + 4*z3[2]^2*z3[3]^2*z3[4]^2*z3[6] + 
    8*z3[2]^3*z3[3]^2*z3[4]^2*z3[6] + 2*z3[2]*z3[4]^3*z3[6] - 
    4*z3[2]^2*z3[3]*z3[4]^3*z3[6] - 2*z3[2]*z3[3]^2*z3[4]^3*z3[6] - 
    4*z3[2]^2*z3[3]^2*z3[4]^3*z3[6] + 2*z3[2]^4*z3[3]^2*z3[4]*z3[5]*z3[6] - 
    2*z3[2]^3*z3[3]*z3[4]^2*z3[5]*z3[6] - 4*z3[2]^3*z3[3]^2*z3[4]^2*z3[5]*
     z3[6] + 2*z3[2]^2*z3[3]*z3[4]^3*z3[5]*z3[6] + 
    2*z3[2]^2*z3[3]^2*z3[4]^3*z3[5]*z3[6] + z3[2]^4*z3[3]^2*z3[6]^2 - 
    2*z3[2]^3*z3[3]*z3[4]*z3[6]^2 - 2*z3[2]^3*z3[3]^2*z3[4]*z3[6]^2 + 
    z3[2]^2*z3[4]^2*z3[6]^2 + 2*z3[2]^2*z3[3]*z3[4]^2*z3[6]^2 + 
    z3[2]^2*z3[3]^2*z3[4]^2*z3[6]^2, 
  y[69] -> -2*z3[2]^8 + z3[2]^7*(-17 + 4*z3[4] + 6*z3[6] + 
      z3[3]*(-4 + 3*z3[6])) + z3[2]^6*(-52 + 38*z3[6] - 5*z3[6]^2 + 
      z3[4]*(12 + z3[6]) + z3[3]*(-26 + 33*z3[6] - 9*z3[6]^2) - 
      z3[3]^2*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(-31 + 3*z3[4]^4 + 77*z3[6] - 72*z3[6]^2 + 32*z3[6]^3 - 
      6*z3[6]^4 + z3[3]^2*(-1 + z3[6])^3*(14 - 9*z3[6] + z3[6]^2) - 
      3*z3[4]*z3[6]*(5 - 7*z3[6] + 2*z3[6]^2) + 
      z3[4]^3*(-2 - 7*z3[6] + 3*z3[6]^2) + 
      z3[4]^2*(1 - 14*z3[6] + 14*z3[6]^2 - 2*z3[6]^3) + 
      z3[3]*(-1 + z3[6])^2*(-44 + 46*z3[6] - 15*z3[6]^2 + 2*z3[6]^3)) + 
    z3[2]^5*(-79 - 4*z3[4]^3 + 92*z3[6] - 29*z3[6]^2 + 3*z3[6]^3 + 
      z3[4]^2*(2 + z3[6]) + z3[4]*(12 - 2*z3[6] + 3*z3[6]^2) + 
      z3[3]^2*(-9 + 20*z3[6] - 14*z3[6]^2 + 3*z3[6]^3) + 
      z3[3]*(-62 + 111*z3[6] - 58*z3[6]^2 + 8*z3[6]^3)) - 
    z3[2]^4*(66 - 2*z3[4]^4 - 113*z3[6] + 65*z3[6]^2 - 17*z3[6]^3 + 
      2*z3[6]^4 + 2*z3[4]^3*(4 + z3[6]) + 
      z3[4]^2*(-2 + 2*z3[6] - 3*z3[6]^2) + z3[3]^2*(-1 + z3[6])^2*
       (16 - 15*z3[6] + 3*z3[6]^2) + 2*z3[4]*(-2 + 6*z3[6] - 7*z3[6]^2 + 
        z3[6]^3) + z3[3]*(72 - 170*z3[6] + 135*z3[6]^2 - 41*z3[6]^3 + 
        4*z3[6]^4)) + z3[2]*(z3[4]^6*(4 - 3*z3[6]) + 2*z3[3]*(-1 + z3[6])^5 + 
      z3[3]^2*(-1 + z3[6])^5 - (-1 + z3[6])^3*(-1 + 2*z3[6]) - 
      z3[4]*(-1 + z3[6])^2*z3[6]*(3 - 8*z3[6] + 4*z3[6]^2) + 
      z3[4]^5*(18 - 24*z3[6] + 7*z3[6]^2) + 
      z3[4]^4*(26 - 63*z3[6] + 44*z3[6]^2 - 8*z3[6]^3) + 
      z3[4]^3*(14 - 64*z3[6] + 83*z3[6]^2 - 41*z3[6]^3 + 7*z3[6]^4) + 
      z3[4]^2*(2 - 25*z3[6] + 58*z3[6]^2 - 53*z3[6]^3 + 21*z3[6]^4 - 
        3*z3[6]^5)) + z3[2]^2*(2*z3[3]^2*(-3 + z3[6])*(-1 + z3[6])^4 + 
      z3[4]^4*(-2 - z3[6] + 2*z3[6]^2) + z3[3]*(-1 + z3[6])^3*
       (14 - 13*z3[6] + 4*z3[6]^2) - (-1 + z3[6])^2*(8 - 13*z3[6] + 
        6*z3[6]^2) - z3[4]^3*(5 + 4*z3[6] - 8*z3[6]^2 + z3[6]^3) + 
      z3[4]^2*(-4 - 6*z3[6] + 15*z3[6]^2 - 7*z3[6]^3 + z3[6]^4) - 
      z3[4]*(1 + 3*z3[6] - 10*z3[6]^2 + 11*z3[6]^3 - 7*z3[6]^4 + 
        2*z3[6]^5)) + z3[4]*(1 + z3[4] - z3[6])^2*(z3[4]^4*(4 - 3*z3[6]) - 
      6*z3[4]*(-1 + z3[6])^3 - (-1 + z3[6])^2*(-1 + 2*z3[6]) + 
      2*z3[4]^3*(8 - 8*z3[6] + z3[6]^2) + 
      z3[4]^2*(17 - 28*z3[6] + 16*z3[6]^2 - 4*z3[6]^3) + 
      z3[3]^2*(1 + z3[4])*(-1 + z3[6])*(z3[4]^2*(-2 + z3[6]) - 
        (-1 + z3[6])^2 - z3[4]*(3 - 4*z3[6] + z3[6]^2)) + 
      z3[3]*(z3[4]^4*(4 - 3*z3[6]) - (-1 + z3[6])^2*(-2 + 3*z3[6]) - 
        2*z3[4]*(-1 + z3[6])^2*(-5 + 4*z3[6]) + 
        z3[4]^3*(18 - 19*z3[6] + 3*z3[6]^2) + 
        z3[4]^2*(22 - 38*z3[6] + 22*z3[6]^2 - 5*z3[6]^3))) + 
    z3[5]*(z3[2]^8 + z3[2]^7*(-2*z3[3]*(-1 + z3[6]) - 
        3*(-3 + z3[4] + 2*z3[6])) + (1 + z3[3])*z3[4]^2*(1 + z3[4] - z3[6])^2*
       (-1 + z3[6])*(2*z3[4]^3 - 4*z3[4]^2*(-2 + z3[6]) - 
        z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*(-1 + z3[6]) + 
        2*(-1 + z3[6])*z3[6] + z3[4]*(6 - 7*z3[6] + 3*z3[6]^2)) + 
      z3[2]^4*(21 - 3*z3[4]^4 + 3*z3[3]^2*(-2 + z3[6])*(-1 + z3[6])^3 - 
        45*z3[6] + 32*z3[6]^2 - 9*z3[6]^3 + z3[6]^4 + z3[4]^3*(2 + z3[6]) + 
        z3[4]^2*(-1 + 4*z3[6] - 2*z3[6]^2) + z3[4]*z3[6]*
         (4 - 8*z3[6] + 3*z3[6]^2) + z3[3]*(-1 + z3[6])^2*
         (26 - 23*z3[6] + 4*z3[6]^2)) + z3[2]^6*(26 + 2*z3[4]^2 + 
        z3[4]*(-8 + z3[6]) + z3[3]^2*(-1 + z3[6])^2 - 30*z3[6] + 7*z3[6]^2 + 
        z3[3]*(13 - 22*z3[6] + 9*z3[6]^2)) + 
      z3[2]^5*(34 + 2*z3[4]^3 - 55*z3[6] + 25*z3[6]^2 - 3*z3[6]^3 + 
        z3[4]^2*(2 + z3[6]) - z3[3]^2*(-1 + z3[6])^2*(-4 + 3*z3[6]) - 
        z3[4]*(6 - 2*z3[6] + z3[6]^2) + z3[3]*(28 - 64*z3[6] + 46*z3[6]^2 - 
          10*z3[6]^3)) + z3[2]*z3[4]*(-1 + z3[6])*
       (2*z3[4]^5 + z3[4]^4*(9 - 7*z3[6]) + (-1 + z3[6])^2*z3[6]*
         (1 + z3[6]) + z3[4]*(-1 + z3[6])^2*(-1 - 4*z3[6] + 2*z3[6]^2) + 
        z3[4]^3*(11 - 23*z3[6] + 10*z3[6]^2) + 
        z3[4]^2*(3 - 19*z3[6] + 21*z3[6]^2 - 7*z3[6]^3)) - 
      z3[2]^2*(-1 + z3[6])*(z3[3]*(-1 + z3[6])^4 + z3[3]^2*(-1 + z3[6])^4 - 
        (-1 + z3[6])^2*z3[6] + z3[4]^4*(1 + z3[6]) + 
        z3[4]^3*(2 + 4*z3[6] - 2*z3[6]^2) - z3[4]*z3[6]*
         (-1 + 2*z3[6] - 2*z3[6]^2 + z3[6]^3) + 
        z3[4]^2*(1 + 5*z3[6] - 6*z3[6]^2 + 2*z3[6]^3)) + 
      z3[2]^3*(z3[4]^5 - z3[3]^2*(-4 + z3[6])*(-1 + z3[6])^4 - 
        z3[4]^4*(1 + z3[6]) + z3[4]^3*(1 + 2*z3[6] - 2*z3[6]^2) - 
        z3[3]*(-1 + z3[6])^3*(10 - 6*z3[6] + z3[6]^2) + 
        (-1 + z3[6])^2*(5 - 5*z3[6] + 2*z3[6]^2) + 
        z3[4]^2*(-1 + 8*z3[6] - 10*z3[6]^2 + 3*z3[6]^3) + 
        z3[4]*(1 + 5*z3[6] - 12*z3[6]^2 + 7*z3[6]^3 - z3[6]^4))), 
  y[70] -> 1 + 2*z3[2]^6 + 7*z3[4] + 23*z3[4]^2 + 33*z3[4]^3 + 19*z3[4]^4 - 
    z3[3]^2*z3[4]^4 + 4*z3[4]^5 - 5*z3[6] - 28*z3[4]*z3[6] - 
    63*z3[4]^2*z3[6] - 60*z3[4]^3*z3[6] - 23*z3[4]^4*z3[6] - 
    3*z3[4]^5*z3[6] + 9*z3[6]^2 + 41*z3[4]*z3[6]^2 + 62*z3[4]^2*z3[6]^2 + 
    34*z3[4]^3*z3[6]^2 + 5*z3[4]^4*z3[6]^2 - 7*z3[6]^3 - 26*z3[4]*z3[6]^3 - 
    26*z3[4]^2*z3[6]^3 - 6*z3[4]^3*z3[6]^3 + 2*z3[6]^4 + 6*z3[4]*z3[6]^4 + 
    4*z3[4]^2*z3[6]^4 - z3[2]^5*(-15 + 4*z3[4] + 6*z3[6] + 
      z3[3]*(-2 + 2*z3[4] + z3[6])) + z3[2]^4*(37 + 2*z3[4]^2 - 32*z3[6] + 
      5*z3[6]^2 - 3*z3[4]*(2 + z3[6]) + z3[3]^2*z3[4]*(-2*z3[4] + z3[6]) + 
      z3[3]*(9 - 7*z3[4] + 6*z3[4]^2 - 11*z3[6] + 3*z3[6]^2)) + 
    z3[3]*((-1 + z3[6])^4 + z3[4]^4*(-3 + z3[6])*z3[6] + 
      z3[4]*(-1 + z3[6])^3*(-5 + 2*z3[6]) + z3[4]^2*(-1 + z3[6])^2*
       (9 - 7*z3[6] + z3[6]^2) + z3[4]^3*(7 - 15*z3[6] + 10*z3[6]^2 - 
        2*z3[6]^3)) + z3[2]*(z3[4]^4*(4 - 3*z3[6]) + 
      z3[3]^2*z3[4]^3*(2 - 3*z3[4] + z3[6]) + 
      z3[4]^3*(19 - 22*z3[6] + 4*z3[6]^2) + (-1 + z3[6])^2*
       (7 - 10*z3[6] + 4*z3[6]^2) + z3[4]^2*(29 - 49*z3[6] + 25*z3[6]^2 - 
        4*z3[6]^3) + z3[4]*(18 - 46*z3[6] + 43*z3[6]^2 - 18*z3[6]^3 + 
        3*z3[6]^4) + z3[3]*(-3*z3[4]^4 - 2*z3[4]^2*(-2 + z3[6])^2*
         (-1 + z3[6]) + 2*(-3 + z3[6])*(-1 + z3[6])^3 + 
        z3[4]*(-1 + z3[6])^2*(8 - 7*z3[6] + z3[6]^2) + 
        z3[4]^3*(5 - 4*z3[6] + z3[6]^2))) + 
    z3[2]^3*(z3[4]^2*(7 - 3*z3[6]) + z3[4]*(9 - 16*z3[6] + 3*z3[6]^2) - 
      3*(-14 + 20*z3[6] - 8*z3[6]^2 + z3[6]^3) + 
      z3[3]^2*z3[4]*(4*z3[4]^2 + z3[6] - z3[4]*(3 + 2*z3[6])) + 
      z3[3]*(16 + 9*z3[4]^2 - 2*z3[4]^3 - 31*z3[6] + 18*z3[6]^2 - 3*z3[6]^3 + 
        z3[4]*(-7 + z3[6] + z3[6]^2))) + 
    z3[2]^2*(24 + z3[4]^3*(4 - 3*z3[6]) - 53*z3[6] + 41*z3[6]^2 - 
      14*z3[6]^3 + 2*z3[6]^4 + z3[4]^2*(20 - 20*z3[6] + 3*z3[6]^2) + 
      z3[4]*(24 - 41*z3[6] + 20*z3[6]^2 - 3*z3[6]^3) - 
      z3[3]^2*z3[4]^2*(1 + 2*z3[4]^2 + 2*z3[6] - z3[4]*(6 + z3[6])) + 
      z3[3]*(-2*z3[4]^4 - z3[4]^2*(-5 + z3[6]) + z3[4]^3*(-1 + z3[6]) + 
        (-1 + z3[6])^2*(14 - 9*z3[6] + z3[6]^2) - 
        2*z3[4]*(-1 + 4*z3[6] - 4*z3[6]^2 + z3[6]^3))) - 
    z3[5]*(z3[2]^6 - z3[2]^5*(-8 + 3*z3[4] + 6*z3[6] + 
        z3[3]*(-1 + z3[4] + z3[6])) - z3[4]*(1 + z3[4] - z3[6])*(-1 + z3[6])*
       (2*z3[4]^3 - 4*z3[4]^2*(-2 + z3[6]) - z3[3]*(1 + z3[4])*
         (1 + z3[4] - z3[6])*(-1 + z3[6]) + 2*(-1 + z3[6])*z3[6] + 
        z3[4]*(6 - 7*z3[6] + 3*z3[6]^2)) + 
      z3[2]^3*(16 - z3[4]^3 + z3[3]^2*z3[4]^2*(-1 + 2*z3[4]) - 
        z3[3]*(z3[4]^3 + 2*z3[4]^2*(-3 + z3[6]) - 2*z3[4]*(-1 + z3[6]) + 
          3*(-2 + z3[6])*(-1 + z3[6])^2) - 2*z3[4]^2*(-2 + z3[6]) - 
        31*z3[6] + 18*z3[6]^2 - 3*z3[6]^3 + z3[4]*(6 - 12*z3[6] + 
          5*z3[6]^2)) + z3[2]^4*(18 - 4*z3[4] + 3*z3[4]^2 - z3[3]^2*z3[4]^2 - 
        24*z3[6] + 7*z3[6]^2 + z3[3]*(4 + 4*z3[4]^2 - 7*z3[6] + 3*z3[6]^2 + 
          z3[4]*(-3 + 2*z3[6]))) + z3[2]^2*(-(z3[3]^2*(-2 + z3[4])*z3[4]^3) + 
        z3[3]*(-2*z3[4]^4 + z3[4]^3*(-3 + z3[6]) - 2*z3[4]*(-1 + z3[6])^3 + 
          (-4 + z3[6])*(-1 + z3[6])^3 + z3[4]^2*(2 - 3*z3[6] + z3[6]^2)) + 
        (-1 + z3[6])*(-5 - 2*z3[4]^3 + 9*z3[6] - 5*z3[6]^2 + z3[6]^3 + 
          z3[4]^2*(-9 + 5*z3[6]) - 2*z3[4]*(6 - 7*z3[6] + 2*z3[6]^2))) + 
      z3[2]*(-(z3[3]^2*z3[4]^4) + z3[3]*(-z3[4]^4 + z3[4]^3*(-1 + z3[6])^2 + 
          z3[4]*(-3 + z3[6])*(-1 + z3[6])^3 + (-1 + z3[6])^4 - 
          z3[4]^2*(-1 + z3[6])^2*(-3 + 2*z3[6])) + (-1 + z3[6])*
         (-2*z3[4]^4 + (-1 + z3[6])^2*z3[6] + z3[4]^3*(-9 + 5*z3[6]) + 
          z3[4]^2*(-12 + 15*z3[6] - 5*z3[6]^2) + 
          z3[4]*(-5 + 11*z3[6] - 8*z3[6]^2 + 2*z3[6]^3)))), 
  y[71] -> 2 - z3[4] - z3[3]*(3 + z3[4] + 2*z3[5]*(-2 + z3[6]) - 2*z3[6]), 
  y[72] -> 2 - z3[6], y[73] -> 
   -1/2 + z3[3]*(-1/2 + z3[2]*(-1 + z3[5]) - z3[5]), 
  y[74] -> (1 + z3[2])^(-1) + (z3[4] - z3[6])^(-1), 
  y[75] -> -11 + 5*z3[2]*(-1 + z3[5]), 
  y[76] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4]*z3[5], 
  y[77] -> 13 + 8*z3[2] + 5*z3[5]*(-1 + z3[6]) - 5*z3[6], 
  y[78] -> z3[3]*(-1 + z3[2] - z3[6]) - z3[6], y[79] -> 2 + 5*z3[6], 
  y[80] -> z3[6] + z3[3]*(1 + z3[6]), 
  y[81] -> 1/2 + z3[6] + z3[3]*(1/2 + z3[5] + z3[6]), 
  y[82] -> -z3[4] - z3[3]*(-4 + z3[4] + 3*z3[5] + z3[2]*(-3 + 2*z3[5]) - 
      z3[6] + z3[5]*z3[6]), 
  y[83] -> -z3[4] - z3[3]*(z3[4] + (-1 + z3[5])*(1 + z3[6])), 
  y[84] -> 8*z3[4] + z3[3]*(15 + 8*z3[4] - 12*z3[5] - 6*z3[6] + 
      6*z3[5]*z3[6] + z3[2]*(-19 + z3[5]*(11 - 5*z3[6]) + 5*z3[6])), 
  y[85] -> 19 - 5*z3[6], 
  y[86] -> -11 + z3[3]*(-29 + 16*z3[2]*(-1 + z3[5]) - 16*z3[5]), 
  y[87] -> 145*z3[2]^2 + z3[2]*(221 + 76*z3[5]*(-1 + z3[6]) - 76*z3[6]) + 
    18*(1 + z3[3])*(-1 + z3[5])*(-1 + z3[6])^2, 
  y[88] -> -53 + 38*z3[2]*(-1 + z3[5]) + 9*z3[5]*(-1 + z3[6]) - 9*z3[6], 
  y[89] -> 26 + 29*z3[6], y[90] -> z3[4]^2 + z3[4]*(-1 + z3[5] - 2*z3[6]) + 
    z3[6]^2, y[91] -> -z3[6]^2 + z3[4]*(1 - z3[5] + z3[6]), 
  y[92] -> 34 + 12*z3[4]^2 + z3[4]*(19 - 12*z3[6]) + 
    z3[3]*(21 + 12*z3[4]^2 + z3[4]*(31 - 12*z3[6]) - 16*z3[5]*(-2 + z3[6]) + 
      4*z3[6]), y[93] -> 11 + 34*z3[6] + z3[3]*(29 + 16*z3[5] + 34*z3[6]), 
  y[94] -> z3[4] + z3[3]*(-4 + z3[4] + 3*z3[5] + z3[2]*(-3 + 2*z3[5]) - 
      z3[6] + z3[5]*z3[6]), y[95] -> 38*z3[2]*(-1 + z3[5]) - 
    9*(z3[4] + z3[5] + z3[3]*z3[6] - (1 + z3[3])*z3[5]*z3[6]), 
  y[96] -> z3[4] + z3[3]*(z3[4] + (-1 + z3[5])*(1 + z3[6])), 
  y[97] -> z3[4]^3 + z3[4]^2*(-z3[2] + z3[5] - 2*z3[6]) + 
    z3[6]*(-1 + z3[2] + z3[5] - z3[2]*z3[6]) + 
    z3[4]*(1 + z3[5]^2 + z3[6]^2 - z3[5]*(2 + z3[6]) + z3[2]*(-1 + 2*z3[6])), 
  y[98] -> 91*z3[4] + z3[3]*(39 + 55*z3[4] - 96*z3[5] - 12*z3[6] + 
      48*z3[5]*z3[6] + z3[2]*(-197 + z3[5]*(106 - 58*z3[6]) + 58*z3[6])), 
  y[99] -> -11*z3[2]*(-1 + z3[5]) + z3[4]*(28 + 11*z3[5]) - 11*(-1 + z3[6]), 
  y[100] -> 34 + z3[2]*(17 - 11*z3[5]), 
  y[101] -> z3[2]^(-1) + (1 + z3[4]^(-1))/(-1 + z3[5]), 
  y[102] -> 67 + 45*z3[2] + 22*z3[5]*(-1 + z3[6]) - 22*z3[6], 
  y[103] -> z3[2]^(-1) + (1 + z3[2])^(-1), 
  y[104] -> -((-1 + z3[5])*(1 + z3[5]^2 + z3[5]*(-2 + z3[6]))) + 
    z3[4]*(1 + z3[5]*(-1 + z3[6])), y[105] -> 1 + z3[2] - z3[4], 
  y[106] -> -1 + z3[6], y[107] -> -1 + z3[5] - z3[5]*z3[6], 
  y[108] -> 12 - 56*z3[4]^2 + 34*z3[6] - 22*z3[6]^2 + 
    z3[5]*(-12 + 11*z3[6]) + z3[4]*(-12 - 10*z3[5] + 11*z3[5]^2 + 78*z3[6]), 
  y[109] -> z3[4]^4*z3[5] + (-1 + z3[5])*z3[6]*(1 - 2*z3[5] + z3[5]^2 + 
      z3[6]) - z3[4]^3*(-1 + z3[2] + z3[5] - z3[5]^2 + 2*z3[5]*z3[6]) + 
    z3[4]^2*(-1 + z3[5]^3 - 2*z3[6] - z3[5]^2*(3 + z3[6]) + 
      z3[2]*(-1 + 2*z3[6]) + z3[5]*(3 + 2*z3[6] + z3[6]^2)) + 
    z3[4]*(2 - 5*z3[5]^3 + z3[5]^4 + (2 + z3[2])*z3[6] - 
      (-1 + z3[2])*z3[6]^2 + z3[5]^2*(9 + 2*z3[6]) - 
      z3[5]*(7 + 4*z3[6] + z3[6]^2)), 
  y[110] -> -(z3[4]^3*(67 + 33*z3[5])) + 
    11*(-((-1 + z3[5])*z3[5]) + 2*z3[2]*(-1 + z3[6]))*z3[6] + 
    z3[4]^2*(-44 + 89*z3[2] - 22*z3[5]^2 + 100*z3[6] + 
      11*z3[5]*(1 + 3*z3[6])) + z3[4]*(z3[2]*(33 - 111*z3[6]) - 
      11*(-1 + 4*z3[5] - 3*z3[5]^2 + z3[5]^3 - 4*z3[6] + 3*z3[6]^2)), 
  y[111] -> -2 + z3[4] + z3[3]*(3 + z3[4] + 2*z3[5]*(-2 + z3[6]) - 2*z3[6]), 
  y[112] -> 1 + z3[3]*(1 - 2*z3[2]*(-1 + z3[5]) + 2*z3[5]), 
  y[113] -> 1 + 1/(z3[4]*(-1 + z3[5])), y[114] -> -2 + z3[6], 
  y[115] -> 2 + z3[6], y[116] -> -z3[6] - z3[3]*(1 + z3[6]), 
  y[117] -> 5 + 2*z3[5]*(-2 + z3[6]) - 2*z3[6] + 
    z3[2]*(-1 + z3[5])*(1 + z3[6]), 
  y[118] -> z3[6] + z3[3]*(1 - z3[2] + z3[6]), 
  y[119] -> -1 - 2*z3[6] - z3[3]*(1 + 2*z3[5] + 2*z3[6]), 
  y[120] -> 11 + z3[3]*(11 - 34*z3[2]*(-1 + z3[5]) + 34*z3[5]), 
  y[121] -> 1 + z3[4], y[122] -> 1 + (1 + z3[2])*z3[3], 
  y[123] -> -28 + 23*z3[6] - 6*z3[6]^2, y[124] -> 34 + 11*z3[6] + 12*z3[6]^2, 
  y[125] -> -11 - 34*z3[6] - z3[3]*(11 + 34*z3[5] + 34*z3[6]), 
  y[126] -> -34 + z3[4]*(23 - 12*z3[6]) + 
    z3[3]*(69 + z3[4]*(23 - 12*z3[6]) - 70*z3[6] + 12*z3[6]^2 - 
      2*z3[5]*(40 - 29*z3[6] + 6*z3[6]^2)), 
  y[127] -> 12*z3[6]^2 + z3[3]*(-103 + 70*z3[6] + 
      2*z3[5]*(40 - 29*z3[6] + 6*z3[6]^2) - z3[2]*(-1 + z3[5])*
       (23 - z3[6] + 12*z3[6]^2)), y[128] -> -((1 + z3[3])*z3[4]) + 
    z3[2]*z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]), 
  y[129] -> -1 + z3[3]*(-1 + 2*z3[2]*(-1 + z3[5]) - 2*z3[5]), 
  y[130] -> -7 - 3*z3[4] + 3*z3[6], y[131] -> -12 + 19*z3[6] - 12*z3[6]^2, 
  y[132] -> 1 + 2*z3[6] + z3[3]*(1 + 2*z3[5] + 2*z3[6]), 
  y[133] -> z3[2]^2*z3[3] - z3[2]*z3[4] - 3*z3[2]*z3[3]*z3[4] - 
    z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
    z3[2]^2*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[134] -> z3[2]^2*z3[3] + 
    (1 + z3[3])*z3[4]*(z3[4] - z3[6]) + 
    z3[2]*(z3[4]*(-1 + z3[3]*(-3 + z3[5])) + z3[3]*z3[6]), 
  y[135] -> 2 - z3[4]^3 + 2*z3[4]^2*(-2 + z3[6]) - 
    z3[4]*(6 - 6*z3[6] + z3[6]^2) - 
    z3[3]*(10 + z3[4]^3 + z3[4]^2*(5 - 2*z3[6]) - 12*z3[6] + 3*z3[6]^2 + 
      z3[4]*(10 - 8*z3[6] + z3[6]^2) - 2*z3[5]*(3 - 3*z3[6] + z3[6]^2)), 
  y[136] -> z3[4]*(49 + 24*z3[4] - 36*z3[6]) + 
    z3[3]*(30*z3[4]^2 + z3[4]*(73 - 48*z3[6]) + 18*(-2 + z3[6])^2 - 
      12*z3[5]*(3 - 3*z3[6] + z3[6]^2) + z3[2]*(-80 - 24*z3[4] + 67*z3[6] - 
        12*z3[6]^2 + z3[5]*(31 - 31*z3[6] + 12*z3[6]^2))), 
  y[137] -> z3[2] - z3[4], y[138] -> z3[2] - z3[4] - z3[2]*z3[4] + 
    z3[2]*z3[4]*z3[5], y[139] -> 13*z3[2]*(-1 + z3[5]) + 
    6*z3[4]*(1 + 2*z3[5]), y[140] -> 7 + 3*z3[4] - 2*z3[5] - 3*z3[6], 
  y[141] -> -1 + z3[2]*(-1 + z3[5]), y[142] -> z3[2] - z3[4] + z3[6], 
  y[143] -> z3[2]*z3[3] + z3[2]*z3[4] - z3[3]*z3[4] + z3[2]*z3[3]*z3[4] - 
    z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[3]*z3[6] + z3[4]*z3[6] + 
    z3[3]*z3[4]*z3[6], y[144] -> -3 - z3[2]^2 - z3[4]^2 + 2*z3[6] + 
    2*z3[4]*z3[6] + z3[2]*(-3 + 2*z3[4] + z3[6]), 
  y[145] -> z3[2]^2 - z3[4] + z3[6] + z3[2]*(-2 - 4*z3[4] + 4*z3[6]), 
  y[146] -> z3[6]^2/2 - (z3[2]*(13 + 12*z3[6]))/48, 
  y[147] -> (1 + z3[4])^2*(-1 + z3[6])^2 - z3[2]^3*(-1 + z3[4] + z3[6]) + 
    z3[2]^2*(3 - 2*z3[4] + 2*z3[4]^2 - 4*z3[6] + z3[6]^2) + 
    z3[2]*(3 - z3[4]^3 - 5*z3[6] + z3[4]*(-2 + z3[6])*z3[6] + 2*z3[6]^2 + 
      z3[4]^2*(1 + z3[6])), y[148] -> -2*z3[4]*(3 + 2*z3[4] - 3*z3[6]) + 
    z3[3]*(4*z3[2]*z3[4] - 5*z3[4]^2 + (7 + 2*z3[5]*(-1 + z3[6]) - 3*z3[6])*
       (-1 + z3[6]) - 2*z3[2]*(4 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6]) + 
      2*z3[4]*(-5 + 4*z3[6])), 
  y[149] -> z3[4]*(5 + z3[4]^2 - 2*z3[4]*(-2 + z3[6]) - 6*z3[6] + z3[6]^2) + 
    z3[3]*(z3[4]^3 + z3[4]^2*(5 - 2*z3[6]) - 
      (7 + 2*z3[5]*(-1 + z3[6]) - 3*z3[6])*(-1 + z3[6]) + 
      z3[4]*(9 - 8*z3[6] + z3[6]^2)), 
  y[150] -> -(z3[2]^3*(-1 + z3[3])*(-1 + z3[6])) - (-1 + z3[6])^2 + 
    z3[4]^3*(z3[3]*(-1 + z3[6]) + z3[6]) + 
    z3[2]^2*(-3 - 2*z3[4]^2 + z3[4]*(5 - 2*z3[6]) + 4*z3[6] - z3[6]^2 + 
      z3[3]*(3 - 4*z3[6] + z3[6]^2)) - 
    z3[4]^2*(z3[3]*(3 - 4*z3[6] + z3[6]^2) + 2*(2 - 2*z3[6] + z3[6]^2)) - 
    z3[4]*(2 - 7*z3[6] + 4*z3[6]^2 + z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)) + 
    z3[2]*(-3 + 2*z3[4]^3 + 5*z3[6] - 2*z3[6]^2 - 2*z3[4]^2*(2 + z3[6]) + 
      z3[4]*(3 + 3*z3[6] - 2*z3[6]^2) + z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[151] -> z3[4]*(1 + z3[4])^2*(z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6])*
     (-1 + z3[6])^2 - z3[2]^4*(z3[3]*(-1 + z3[6])^2 - 
      z3[4]*(-1 + z3[4] + z3[6])) + 
    z3[2]^3*(z3[3]*(-3 + z3[6])*(-1 + z3[6])^2 + 
      z3[4]*(-3 + 3*z3[4] - 2*z3[4]^2 + 3*z3[6])) + 
    z3[2]^2*(z3[3]*(-1 + z3[6])^2*(-3 + 2*z3[6]) + 
      z3[4]*(-3 + 3*z3[4] + z3[4]^3 + 2*z3[6] + 2*z3[6]^2 - z3[6]^3 - 
        z3[4]^2*(3 + z3[6]))) + z3[2]*(z3[3]*(-1 + z3[6])^3 + 
      z3[4]*(-1 + z3[4]^3 - z3[6] + 4*z3[6]^2 - 2*z3[6]^3 - 
        z3[4]^2*(1 + z3[6]) - z3[4]*(-1 + z3[6] - 2*z3[6]^2 + z3[6]^3))), 
  y[152] -> z3[2]^3*(z3[4]*(3 - 3*z3[4] + 2*z3[4]^2 - 3*z3[6]) - 
      z3[3]*(-3 + z3[6])*(-1 + z3[6])^2) - z3[4]*(1 + z3[4])^2*
     (z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6])*(-1 + z3[6])^2 + 
    z3[2]^4*(z3[3]*(-1 + z3[6])^2 - z3[4]*(-1 + z3[4] + z3[6])) + 
    z3[2]^2*(-(z3[3]*(-1 + z3[6])^2*(-3 + 2*z3[6])) + 
      z3[4]*(3 - 3*z3[4] - z3[4]^3 - 2*z3[6] - 2*z3[6]^2 + z3[6]^3 + 
        z3[4]^2*(3 + z3[6]))) + z3[2]*(-(z3[3]*(-1 + z3[6])^3) + 
      z3[4]*(1 - z3[4]^3 + z3[6] - 4*z3[6]^2 + 2*z3[6]^3 + 
        z3[4]^2*(1 + z3[6]) + z3[4]*(-1 + z3[6] - 2*z3[6]^2 + z3[6]^3))), 
  y[153] -> z3[2]^3*(-1 + z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6])) + 
    z3[2]^2*(z3[4] - z3[6] + z3[3]*(-5 - 4*z3[4] + z3[5] + 4*z3[6] - 
        z3[5]*z3[6])) - z3[4]*(-1 + 2*(1 + z3[3])*z3[4]^2 + z3[5] - 4*z3[6] - 
      5*z3[3]*z3[6] + z3[3]*z3[5]*z3[6] + 2*z3[6]^2 + 2*z3[3]*z3[6]^2 - 
      z3[4]*(4*(-1 + z3[6]) + z3[3]*(-5 + z3[5] + 4*z3[6]))) + 
    z3[2]*(z3[4]^2*(2 + z3[3]*(8 - 3*z3[5])) + 
      z3[3]*z3[6]*(-5 + z3[5] + 2*z3[6]) + 
      z3[4]*(4 - 2*z3[6] + z3[3]*(15 + z3[5]^2 - 10*z3[6] + 
          z3[5]*(-8 + 3*z3[6])))), y[154] -> -1 - z3[2], 
  y[155] -> 1 + z3[2] + z3[4], 
  y[156] -> -z3[2]^4 - (1 + z3[3])*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])*
     (-1 + z3[6]) + z3[2]^3*(-3 + z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) - 
    z3[2]*(-1 + z3[6])*(-1 + z3[4] + z3[4]^2 + z3[3]*(-1 + z3[6]) - 
      z3[4]*z3[6]) + z3[2]^2*(-3 + z3[4] + 2*z3[6] - 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[157] -> 2*z3[2]^8 + z3[2]^7*(15 - 2*z3[4] + z3[3]*(4 - 3*z3[6]) - 
      5*z3[6]) + z3[2]^6*(43 - 2*z3[4]^2 - 29*z3[6] + 3*z3[6]^2 - 
      z3[4]*(5 + z3[6]) + z3[3]^2*(2 - 3*z3[6] + z3[6]^2) + 
      z3[3]*(24 - 30*z3[6] + 8*z3[6]^2)) - 
    z3[2]^5*(-63 + 7*z3[4]^2 - 2*z3[4]^3 + 68*z3[6] - 19*z3[6]^2 + 
      2*z3[6]^3 + 3*z3[4]*(1 + z3[6]^2) + 
      z3[3]^2*(-9 + 20*z3[6] - 14*z3[6]^2 + 3*z3[6]^3) + 
      z3[3]*(-55 + 96*z3[6] - 48*z3[6]^2 + 6*z3[6]^3)) + 
    z3[2]^3*(25 - 62*z3[6] + 60*z3[6]^2 - 29*z3[6]^3 + 6*z3[6]^4 + 
      z3[4]^3*(3 + 4*z3[6] - 3*z3[6]^2) - z3[3]^2*(-1 + z3[6])^3*
       (14 - 9*z3[6] + z3[6]^2) + z3[4]^2*(-2 + 12*z3[6] - 11*z3[6]^2 + 
        z3[6]^3) - z3[3]*(-1 + z3[6])^2*(-39 + 39*z3[6] - 13*z3[6]^2 + 
        2*z3[6]^3) + z3[4]*(1 + 9*z3[6] - 11*z3[6]^2 + z3[6]^4)) + 
    z3[2]^4*(52 + 5*z3[4]^3 - 85*z3[6] + 48*z3[6]^2 - 14*z3[6]^3 + 
      2*z3[6]^4 + z3[4]^2*(-7 + 4*z3[6] - 3*z3[6]^2) + 
      z3[3]^2*(-1 + z3[6])^2*(16 - 15*z3[6] + 3*z3[6]^2) + 
      z3[4]*(1 + 7*z3[6] - 11*z3[6]^2 + z3[6]^3) + 
      z3[3]*(63 - 145*z3[6] + 111*z3[6]^2 - 32*z3[6]^3 + 3*z3[6]^4)) + 
    z3[2]^2*(-2*z3[3]^2*(-3 + z3[6])*(-1 + z3[6])^4 + 
      z3[4]^3*(5 + 2*z3[6] - 5*z3[6]^2) + z3[4]^4*(2 + z3[6] - 2*z3[6]^2) - 
      z3[3]*(-1 + z3[6])^3*(13 - 12*z3[6] + 4*z3[6]^2) + 
      (-1 + z3[6])^2*(7 - 12*z3[6] + 6*z3[6]^2) + 
      z3[4]^2*(4 + z3[6] - 5*z3[6]^2 + z3[6]^3) + 
      z3[4]*(1 - z3[6] + 3*z3[6]^3 - 5*z3[6]^4 + 2*z3[6]^5)) + 
    z3[2]*(-2*z3[3]*(-1 + z3[6])^5 - z3[3]^2*(-1 + z3[6])^5 + 
      (-1 + z3[6])^3*(-1 + 2*z3[6]) + z3[4]^6*(-4 + 3*z3[6]) + 
      z3[4]^5*(-16 + 21*z3[6] - 6*z3[6]^2) + z3[4]*(-1 + z3[6])^2*z3[6]*
       (2 - 7*z3[6] + 4*z3[6]^2) + z3[4]^4*(-21 + 51*z3[6] - 35*z3[6]^2 + 
        6*z3[6]^3) + z3[4]^3*(-10 + 49*z3[6] - 65*z3[6]^2 + 33*z3[6]^3 - 
        6*z3[6]^4) + z3[4]^2*(-1 + 18*z3[6] - 45*z3[6]^2 + 44*z3[6]^3 - 
        19*z3[6]^4 + 3*z3[6]^5)) - z3[4]*(1 + z3[4] - z3[6])^2*
     (z3[4]^4*(4 - 3*z3[6]) - (-1 + z3[6])^2*(-1 + 2*z3[6]) - 
      z3[4]*(-1 + z3[6])^2*(-5 + 6*z3[6]) + 
      z3[4]^3*(14 - 13*z3[6] + z3[6]^2) + 
      z3[4]^2*(14 - 23*z3[6] + 14*z3[6]^2 - 4*z3[6]^3) + 
      z3[3]^2*(1 + z3[4])*(-1 + z3[6])*(z3[4]^2*(-2 + z3[6]) - 
        (-1 + z3[6])^2 - z3[4]*(3 - 4*z3[6] + z3[6]^2)) + 
      z3[3]*(z3[4]^4*(4 - 3*z3[6]) - (-1 + z3[6])^2*(-2 + 3*z3[6]) - 
        z3[4]*(-1 + z3[6])^2*(-9 + 8*z3[6]) + 2*z3[4]^3*
         (8 - 8*z3[6] + z3[6]^2) + z3[4]^2*(19 - 33*z3[6] + 20*z3[6]^2 - 
          5*z3[6]^3))) - z3[5]*(z3[2]^8 + 
      z3[2]^7*(8 - 2*z3[4] - 2*z3[3]*(-1 + z3[6]) - 5*z3[6]) + 
      z3[2]^6*(22 - 5*z3[4] + z3[3]^2*(-1 + z3[6])^2 - 24*z3[6] + 5*z3[6]^2 + 
        4*z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)) + (1 + z3[3])*z3[4]^2*
       (1 + z3[4] - z3[6])^2*(-1 + z3[6])*(2*z3[4]^3 + 
        z3[4]^2*(7 - 3*z3[6]) - z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*
         (-1 + z3[6]) + 2*(-1 + z3[6])*z3[6] + 
        z3[4]*(5 - 6*z3[6] + 3*z3[6]^2)) + z3[2]*z3[4]*(-1 + z3[6])*
       (2*z3[4]^5 + z3[4]^4*(8 - 6*z3[6]) + (-1 + z3[6])^2*z3[6]*
         (1 + z3[6]) + z3[4]*(-1 + z3[6])^2*(-1 - 3*z3[6] + 2*z3[6]^2) + 
        z3[4]^3*(9 - 19*z3[6] + 8*z3[6]^2) + z3[4]^2*(2 - 15*z3[6] + 
          17*z3[6]^2 - 6*z3[6]^3)) - z3[2]^2*(-1 + z3[6])*
       (z3[3]*(-1 + z3[6])^4 + z3[3]^2*(-1 + z3[6])^4 - 
        (-1 + z3[6])^2*z3[6] - z3[4]*(-1 + z3[6])*z3[6]^3 + 
        z3[4]^4*(1 + z3[6]) + z3[4]^3*(2 + 3*z3[6] - z3[6]^2) + 
        z3[4]^2*(1 + 3*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
      z3[2]^4*(17 + 3*z3[4]^3 - z3[4]^4 - 2*z3[4]^2*(-1 + z3[6])^2 + 
        3*z3[3]^2*(-2 + z3[6])*(-1 + z3[6])^3 - 35*z3[6] + 24*z3[6]^2 - 
        7*z3[6]^3 + z3[6]^4 + z3[3]*(-1 + z3[6])^2*(23 - 19*z3[6] + 
          3*z3[6]^2) + z3[4]*(1 + 2*z3[6] - 6*z3[6]^2 + 2*z3[6]^3)) + 
      z3[2]^3*(-z3[4]^4 - z3[3]^2*(-4 + z3[6])*(-1 + z3[6])^4 + 
        z3[4]^3*(1 + 2*z3[6] - 2*z3[6]^2) - z3[3]*(-1 + z3[6])^3*
         (9 - 5*z3[6] + z3[6]^2) + 2*(-1 + z3[6])^2*(2 - 2*z3[6] + z3[6]^2) + 
        z3[4]^2*(-1 + 7*z3[6] - 8*z3[6]^2 + 2*z3[6]^3) + 
        z3[4]*(1 + 3*z3[6] - 7*z3[6]^2 + 3*z3[6]^3)) - 
      z3[2]^5*(-28 - 2*z3[4]^3 - z3[4]^2*(-1 + z3[6]) + 43*z3[6] - 
        18*z3[6]^2 + 2*z3[6]^3 + z3[3]^2*(-1 + z3[6])^2*(-4 + 3*z3[6]) + 
        z3[4]*(3 + z3[6]^2) + z3[3]*(-25 + 56*z3[6] - 39*z3[6]^2 + 
          8*z3[6]^3))), y[158] -> -1 - 2*z3[2]^6 - 6*z3[4] - 19*z3[4]^2 - 
    28*z3[4]^3 - 17*z3[4]^4 + z3[3]^2*z3[4]^4 - 4*z3[4]^5 + 5*z3[6] + 
    25*z3[4]*z3[6] + 53*z3[4]^2*z3[6] + 50*z3[4]^3*z3[6] + 20*z3[4]^4*z3[6] + 
    3*z3[4]^5*z3[6] - 9*z3[6]^2 - 38*z3[4]*z3[6]^2 - 54*z3[4]^2*z3[6]^2 - 
    28*z3[4]^3*z3[6]^2 - 4*z3[4]^4*z3[6]^2 + 7*z3[6]^3 + 25*z3[4]*z3[6]^3 + 
    24*z3[4]^2*z3[6]^3 + 5*z3[4]^3*z3[6]^3 - 2*z3[6]^4 - 6*z3[4]*z3[6]^4 - 
    4*z3[4]^2*z3[6]^4 + z3[2]^5*(-13 + 2*z3[4] + 5*z3[6] + 
      z3[3]*(-2 + 2*z3[4] + z3[6])) + 
    z3[2]^4*(-30 + z3[4] + z3[3]^2*z3[4]*(2*z3[4] - z3[6]) + 24*z3[6] + 
      3*z3[4]*z3[6] - 3*z3[6]^2 - z3[3]*(9 + 4*z3[4]^2 + z3[4]*(-7 + z3[6]) - 
        11*z3[6] + 3*z3[6]^2)) - z3[3]*((-1 + z3[6])^4 + 
      z3[4]^4*(-3 + z3[6])*z3[6] + z3[4]*(-1 + z3[6])^3*(-5 + 2*z3[6]) + 
      z3[4]^2*(-1 + z3[6])^2*(9 - 7*z3[6] + z3[6]^2) + 
      z3[4]^3*(7 - 15*z3[6] + 10*z3[6]^2 - 2*z3[6]^3)) - 
    z3[2]^3*(33 + z3[4]^2*(4 - 3*z3[6]) - 44*z3[6] + 16*z3[6]^2 - 2*z3[6]^3 + 
      z3[4]*(11 - 15*z3[6] + 2*z3[6]^2) + z3[3]^2*z3[4]*
       (4*z3[4]^2 + z3[6] - z3[4]*(3 + 2*z3[6])) + 
      z3[3]*(16 + 6*z3[4]^2 - 31*z3[6] + 18*z3[6]^2 - 3*z3[6]^3 + 
        z3[4]*(-7 + 3*z3[6]))) + 
    z3[2]*(z3[3]^2*z3[4]^3*(-2 + 3*z3[4] - z3[6]) + 3*z3[4]^4*(-1 + z3[6]) + 
      z3[4]^3*(-17 + 18*z3[6] - 3*z3[6]^2) - (-1 + z3[6])^2*
       (6 - 9*z3[6] + 4*z3[6]^2) + z3[4]^2*(-24 + 39*z3[6] - 19*z3[6]^2 + 
        3*z3[6]^3) + z3[4]*(-14 + 36*z3[6] - 35*z3[6]^2 + 16*z3[6]^3 - 
        3*z3[6]^4) + z3[3]*(4*z3[4]^4 + 2*z3[4]^2*(-2 + z3[6])^2*
         (-1 + z3[6]) - 2*(-3 + z3[6])*(-1 + z3[6])^3 - 
        z3[4]*(-1 + z3[6])^2*(8 - 7*z3[6] + z3[6]^2) - 
        z3[4]^3*(5 - 3*z3[6] + z3[6]^2))) + 
    z3[2]^2*(-19 + 41*z3[6] - 32*z3[6]^2 + 12*z3[6]^3 - 2*z3[6]^4 + 
      z3[4]^3*(-5 + 4*z3[6]) + z3[4]^2*(-17 + 18*z3[6] - 3*z3[6]^2) + 
      2*z3[4]*(-10 + 16*z3[6] - 7*z3[6]^2 + z3[6]^3) + 
      z3[3]^2*z3[4]^2*(1 + 2*z3[4]^2 + 2*z3[6] - z3[4]*(6 + z3[6])) + 
      z3[3]*(-3*z3[4]^3 + 2*z3[4]^4 - (-1 + z3[6])^2*(14 - 9*z3[6] + 
          z3[6]^2) - z3[4]^2*(5 - 4*z3[6] + z3[6]^2) + 
        2*z3[4]*(-1 + 4*z3[6] - 4*z3[6]^2 + z3[6]^3))) + 
    z3[5]*(z3[2]^6 - z3[2]^5*(-7 + 2*z3[4] + 5*z3[6] + 
        z3[3]*(-1 + z3[4] + z3[6])) - z3[4]*(1 + z3[4] - z3[6])*(-1 + z3[6])*
       (2*z3[4]^3 + z3[4]^2*(7 - 3*z3[6]) - z3[3]*(1 + z3[4])*
         (1 + z3[4] - z3[6])*(-1 + z3[6]) + 2*(-1 + z3[6])*z3[6] + 
        z3[4]*(5 - 6*z3[6] + 3*z3[6]^2)) + 
      z3[2]^3*(13 + z3[3]^2*z3[4]^2*(-1 + 2*z3[4]) - 
        z3[3]*(z3[4]^3 + z3[4]^2*(-4 + z3[6]) - 2*z3[4]*(-1 + z3[6]) + 
          3*(-2 + z3[6])*(-1 + z3[6])^2) + z3[4]^2*(3 - 2*z3[6]) - 24*z3[6] + 
        13*z3[6]^2 - 2*z3[6]^3 + z3[4]*(6 - 11*z3[6] + 4*z3[6]^2)) + 
      z3[2]^4*(15 + z3[4]^2 - z3[3]^2*z3[4]^2 - 19*z3[6] + 5*z3[6]^2 - 
        z3[4]*(2 + z3[6]) + z3[3]*(4 + 3*z3[4]^2 - 7*z3[6] + 3*z3[6]^2 + 
          z3[4]*(-3 + 2*z3[6]))) + z3[2]^2*(-(z3[3]^2*(-2 + z3[4])*z3[4]^3) + 
        (-1 + z3[6])*(-4 - 2*z3[4]^3 + 4*z3[4]^2*(-2 + z3[6]) + 7*z3[6] - 
          4*z3[6]^2 + z3[6]^3 + z3[4]*(-10 + 11*z3[6] - 3*z3[6]^2)) + 
        z3[3]*(-z3[4]^3 - z3[4]^4 - 2*z3[4]*(-1 + z3[6])^3 + 
          (-4 + z3[6])*(-1 + z3[6])^3 + z3[4]^2*(2 - 3*z3[6] + z3[6]^2))) + 
      z3[2]*(-(z3[3]^2*z3[4]^4) + z3[3]*(-z3[4]^4 + z3[4]^3*(-1 + z3[6])^2 + 
          z3[4]*(-3 + z3[6])*(-1 + z3[6])^3 + (-1 + z3[6])^4 - 
          z3[4]^2*(-1 + z3[6])^2*(-3 + 2*z3[6])) + (-1 + z3[6])*
         (-2*z3[4]^4 + 4*z3[4]^3*(-2 + z3[6]) + (-1 + z3[6])^2*z3[6] - 
          2*z3[4]^2*(5 - 6*z3[6] + 2*z3[6]^2) + z3[4]*(-4 + 9*z3[6] - 
            7*z3[6]^2 + 2*z3[6]^3)))), 
  y[159] -> z3[3]*(43*z3[4]^2 + 22*z3[2]*(-2*z3[4] + 
        (4 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
      z3[4]*(86 - 64*z3[6]) - (65 + 22*z3[5]*(-1 + z3[6]) - 21*z3[6])*
       (-1 + z3[6])) + 22*z3[4]*(3 + 2*z3[4] - 3*z3[6]), 
  y[160] -> -65 - 21*z3[4] + 22*z3[5] + 21*z3[6], 
  y[161] -> z3[4]*(-43 + z3[4]^2 + 42*z3[6] + z3[6]^2 - 
      2*z3[4]*(10 + z3[6])) + 
    z3[3]*(z3[4]^3 + (65 + 22*z3[5]*(-1 + z3[6]) - 21*z3[6])*(-1 + z3[6]) - 
      z3[4]^2*(19 + 2*z3[6]) + z3[4]*(-63 + 40*z3[6] + z3[6]^2)), 
  y[162] -> 23*(1 + z3[3])*z3[4]^3 + z3[2]^2*z3[3]*
     (23*z3[4] - (45 + 11*z3[5]*(-1 + z3[6]) - 11*z3[6])*(-1 + z3[6])) + 
    z3[4]^2*(34 + z3[3]*(45 - 11*z3[5] - 46*z3[6]) - 46*z3[6]) + 
    11*(1 + z3[3])*z3[6]^3 + z3[4]*(-11 - (34 + 45*z3[3])*z3[6] + 
      12*(1 + z3[3])*z3[6]^2 + 11*z3[5]*(1 + z3[3]*z3[6])) + 
    z3[2]*(z3[4]^2*(-23 + z3[3]*(-80 + 34*z3[5])) - 
      z3[3]*z3[6]*(-45 + z3[6] + 11*z3[5]*(1 + z3[6])) + 
      z3[4]*(34*(-1 + z3[6]) + z3[3]*(-135 + 78*z3[5] - 11*z3[5]^2 + 
          114*z3[6] - 34*z3[5]*z3[6]))), y[163] -> 31 + 18*z3[2], 
  y[164] -> -13 - 4*z3[2], y[165] -> -14 + z3[2]*(-1 + z3[5]), 
  y[166] -> 31/24 + (3*z3[2])/4, y[167] -> (1 + z3[4]^(-1))/(-1 + z3[5]) + 
    ((1 + z3[4]^(-1))/(-1 + z3[5]) + (z3[2] - z3[4]*z3[5])^(-1))/z3[3], 
  y[168] -> z3[2]*z3[3] + z3[2]^2*z3[3] - z3[4] - z3[3]*z3[4] - 
    z3[2]*z3[3]*z3[4], y[169] -> z3[2]^(-1) + 1/(z3[4]*(-1 + z3[5])), 
  y[170] -> 4 + 5*z3[2] + z3[5] + z3[6] - z3[5]*z3[6], 
  y[171] -> 39 + 13*z3[6] - 12*z3[6]^2 + 12*z3[2]*(1 + z3[6]), 
  y[172] -> z3[2]^3*z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6]) + 
    (1 + z3[3])*(z3[4]^2 + z3[4]*(-1 + z3[6])*z3[6] - z3[6]^3) - 
    z3[2]*(z3[4] + (1 + z3[3])*z3[4]^2 - z3[3]*z3[4]*(-3 + z3[5]) - 
      z3[3]*z3[6]*(1 + (-2 + z3[5])*z3[6])) + 
    z3[2]^2*(z3[4] + z3[3]*(1 + 2*z3[4] + z3[6] - z3[5]*z3[6] + 
        (-1 + z3[5])*z3[6]^2)), 
  y[173] -> z3[4]^(-1) + (1 + z3[3]^(-1))/(z3[2]*(-1 + z3[5])*
      (1 + z3[4] - z3[6])) + (1 + z3[3]^(-1))/(z3[2]*z3[4]*(-1 + z3[5])*
      (1 + z3[4] - z3[6])), y[174] -> -13/24 + z3[6]^2/2, 
  y[175] -> -((1 + z3[3])*(z3[4] - z3[6])*z3[6]) + 
    z3[2]*((1 + z3[3])*z3[4] - z3[3]*(-2 + z3[5])*z3[6]) + 
    z3[2]^2*z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[176] -> -(z3[2]*z3[3]*z3[4]) - z3[2]*z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - 
    z3[4]*z3[6] - z3[3]*z3[4]*z3[6], 
  y[177] -> -(z3[4]*z3[6]) + z3[2]*z3[3]*(z3[4]*(-1 + z3[5]) + z3[6]), 
  y[178] -> z3[2]^2*z3[3]*(-34 - 11*z3[5]*(-1 + z3[6]) + 11*z3[6]) + 
    z3[6]*(z3[4] - 11*z3[3]*z3[4] + 11*(1 + z3[3])*z3[6]) + 
    z3[2]*(23*(1 + z3[3])*z3[4] + z3[3]*(10 - 11*z3[5])*z3[6]), 
  y[179] -> -1 - ((1 + z3[4]^(-1))*(1 + 1/(z3[4]*(-1 + z3[5]))))/
     (1 + z3[4] - z3[6]), y[180] -> 
   z3[2]^2*z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + 
    z3[2]*(z3[3]*z3[4]^2*(-1 + z3[5]) - 
      z3[4]*(1 + z3[3]*(6 + z3[5]^2 + z3[5]*(-5 + z3[6]) - z3[6])) - 
      z3[3]*(-2 + z3[5])*z3[6]) + 
    z3[4]*(-1 + z3[4] - z3[3]*z3[4]*(-2 + z3[5]) + z3[5] - z3[6] - 
      2*z3[3]*z3[6] + z3[3]*z3[5]*z3[6]), 
  y[181] -> 1 + (1 + z3[4] - z3[6])^(-1), 
  y[182] -> 1 + (1 + z3[4]^(-1))/(-1 + z3[5]), 
  y[183] -> z3[2]^2*z3[3]*(34 + 11*z3[5]*(-1 + z3[6]) - 11*z3[6]) + 
    z3[4]*(-11 + z3[4]*(23 + z3[3]*(34 - 11*z3[5])) - 23*z3[6] - 
      34*z3[3]*z3[6] + 11*z3[5]*(1 + z3[3]*z3[6])) + 
    z3[2]*(23*z3[3]*z3[4]^2*(-1 + z3[5]) + z3[3]*(34 - 11*z3[5])*z3[6] - 
      z3[4]*(23 + z3[3]*(102 + 11*z3[5]^2 - 23*z3[6] + 
          z3[5]*(-67 + 23*z3[6])))), y[184] -> -2 + z3[5], 
  y[185] -> 1 - z3[6], y[186] -> 2 + z3[2] + z3[5]*(-1 + z3[6]), 
  y[187] -> 3 + z3[2] - z3[5]*(1 + z3[2] - z3[6]) - z3[6], 
  y[188] -> 2 + z3[2] + z3[5]*(-1 - z3[2] + z3[4] + z3[6]), 
  y[189] -> 74 - 25*z3[5], y[190] -> 1 + z3[4]*z3[5], 
  y[191] -> -z3[2] + z3[4]*z3[5], y[192] -> -38 - 13*z3[2] - 18*z3[4] + 
    z3[5]*(13 + 13*z3[2] - 25*z3[4] - 13*z3[6]), y[193] -> 13 + 12*z3[6], 
  y[194] -> 13*z3[2] + 26*z3[2]^2 + 13*z3[2]^3 - 6*(-2 + z3[5])*(-1 + z3[6]), 
  y[195] -> 18 + 6*z3[2]^2 - 6*z3[4]^2*(-5 + z3[5]) + z3[4]*(13 - 30*z3[6]) + 
    z3[2]*(18 - 11*z3[4] - 6*z3[6]) - 12*z3[6], y[196] -> -z3[4] + z3[6], 
  y[197] -> 1 + z3[4]*(1 + z3[5]), 
  y[198] -> z3[2]^3 - 2*z3[2]^2*(-1 + z3[4]) + 
    z3[2]*(1 - 4*z3[4] + z3[4]^2) + z3[4]*(-1 + z3[4]*(1 + z3[5])), 
  y[199] -> -z3[4]^3 - (-1 + z3[6])^2 + z3[4]^2*z3[6], 
  y[200] -> -3 + z3[2]*(-1 + z3[5]) + z3[5] + z3[6] - z3[5]*z3[6], 
  y[201] -> z3[2]^3 + z3[4]*(3 - 3*z3[4]^2*z3[5] + 
      z3[4]*(4 + 3*z3[5]*(-1 + z3[6])) - 4*z3[6]) + 
    z3[2]^2*(-2 - 5*z3[4] + 4*z3[6]) + z3[2]*(-3 + z3[4] + 7*z3[4]^2 + 
      4*z3[6] - 7*z3[4]*z3[6]), 
  y[202] -> -1 - 2*z3[4]^2*(3 + z3[3] + z3[5]) + 
    z3[2]^3*(-1 + z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6])) + z3[6] - 
    z3[2]^2*(1 - 2*z3[4] + z3[3]*(3 + 2*z3[4] + z3[5]*(-1 + z3[6]) - 
        2*z3[6]) + z3[6]) - z3[4]*(3 + z3[5] - 3*(2 + z3[3])*z3[6] + 
      z3[3]*z3[5]*z3[6]) + z3[2]*(1 + z3[4]^2*(-1 + z3[3]*(-2 + z3[5])^2) + 
      (-1 + z3[3]*(-3 + z3[5]))*z3[6] + 
      z3[4]*(7 + z3[3]*(9 + z3[5]^2 + 2*z3[5]*(-3 + z3[6]) - 3*z3[6]) + 
        z3[6])), y[203] -> -z3[2]^4 + z3[2]^3*(-2 + 3*z3[4] - z3[6]) + 
    z3[2]^2*(-1 - 3*z3[4]^2 - 2*z3[6] + 2*z3[4]*(3 + z3[6])) + 
    z3[2]*(z3[4]^3 - z3[6] - z3[4]^2*(6 + z3[6]) + z3[4]*(3 + 4*z3[6])) + 
    z3[4]*(z3[4]^2*(1 + z3[5]) + z3[6] - z3[4]*(2 + z3[6] + z3[5]*z3[6])), 
  y[204] -> -z3[2]^4 + z3[2]^3*(-4 + 2*z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) + 
    (1 + z3[3])*z3[4]*(-1 + z3[6])*(-3 - z3[4]^2 + z3[4]*(-3 + z3[6]) + 
      2*z3[6]) - z3[2]^2*(6 + z3[4]^2 - 3*z3[6] - z3[4]*(3 + z3[6]) + 
      z3[3]*(3 - 4*z3[6] + z3[6]^2)) + z3[2]*(-3 + 2*z3[6] - z3[4]^2*z3[6] + 
      z3[3]*(-3 + 5*z3[6] - 2*z3[6]^2) + z3[4]*(3 - 2*z3[6] + z3[6]^2)), 
  y[205] -> -(z3[3]*z3[4]^4*(1 + z3[5])) + (8 + z3[5] - 3*z3[6])*
     (-1 + z3[6])^2 - z3[2]^3*(-1 + z3[4] + z3[6]) + 
    z3[4]*(-1 + z3[6])*(-2 + z3[5] + 5*z3[6] - z3[6]^2) + 
    z3[4]^2*(3 + z3[5] - 2*z3[6] + z3[6]^2) + 
    z3[2]^2*(5 - (-3 + z3[3])*z3[4]^2 + z3[4]*(-4 + z3[6]) - 7*z3[6] + 
      2*z3[6]^2) + z3[4]^3*(-2 + z3[3]*z3[6] + z3[5]*(-1 + z3[3]*z3[6])) + 
    z3[2]*(10 + (-2 + 3*z3[3])*z3[4]^3 - 18*z3[6] + 9*z3[6]^2 - z3[6]^3 + 
      z3[4]^2*(6 + z3[6] - 2*z3[3]*z3[6]) + z3[4]*(-5 + z3[6] + z3[6]^2)), 
  y[206] -> -(z3[4]^4*z3[5]) - z3[2]^3*(-1 + z3[3])*(-1 + z3[6]) + 
    (-1 + z3[6])*(8 + z3[5] - 12*z3[6] - z3[5]*z3[6] + 3*z3[6]^2) + 
    z3[4]^3*(-1 + z3[3]*(-1 + z3[6]) + z3[6] + z3[5]*(1 + z3[6])) + 
    z3[4]*(-2 + z3[5] + 10*z3[6] - z3[5]*z3[6] - 8*z3[6]^2 + z3[6]^3 + 
      z3[3]*(-3 + 5*z3[6] - 2*z3[6]^2)) + 
    z3[2]^2*(-5 - z3[4]^2 + z3[4]*(5 - 3*z3[6]) + 7*z3[6] - 2*z3[6]^2 + 
      z3[3]*(3 - 4*z3[6] + z3[6]^2)) - z3[4]^2*(6 + z3[5] - 6*z3[6] + 
      2*z3[6]^2 + z3[3]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[2]*(-10 - 4*z3[4]^2 + z3[4]^3*(1 + z3[5]) + 18*z3[6] - 9*z3[6]^2 + 
      z3[6]^3 - 2*z3[4]*(-4 + z3[6] + z3[6]^2) + 
      z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[207] -> z3[4]^5*(1 + z3[5]) + (-1 + z3[6])^2*z3[6] - 
    z3[4]^4*(3 + z3[3]*(-1 + z3[6])^2 - z3[6] + z3[6]^2 + 
      z3[5]*(1 + z3[6])) + z3[2]^4*(z3[3]*(-1 + z3[6])^2 - 
      z3[4]*(-1 + z3[4] + z3[6])) + z3[4]*(-1 + z3[6])^2*
     (-1 + (8 + z3[5])*z3[6] - 3*z3[6]^2 + z3[3]*(-9 + z3[5]*(-1 + z3[6]) + 
        11*z3[6] - 3*z3[6]^2)) + 
    z3[2]^3*(-(z3[3]*(-1 + z3[6])^2*(-5 + 2*z3[6])) + 
      z3[4]*(5 + 3*z3[4]^2 + z3[4]*(-5 + z3[6]) - 6*z3[6] + z3[6]^2)) - 
    z3[4]^2*(-1 + z3[6])*(-8 - z3[5] + 13*z3[6] - 8*z3[6]^2 + z3[6]^3 + 
      z3[3]*(-10 + 18*z3[6] - 9*z3[6]^2 + z3[6]^3)) + 
    z3[4]^3*(z3[5] + z3[3]*(-1 + z3[6])^2*(-5 + 2*z3[6]) + 
      2*(-1 + 5*z3[6] - 4*z3[6]^2 + z3[6]^3)) + 
    z3[2]*(z3[4]^5 + (-1 + z3[6])^2 - z3[4]^4*(6 + z3[5] + z3[6]) + 
      z3[4]^3*(8 + z3[5] + 2*z3[6]) + z3[3]*(-1 + z3[6])^2*
       (10 - 12*z3[6] + 3*z3[6]^2) + z3[4]*(-1 + z3[6])*
       (-8 + z3[5]*(-1 + z3[6]) + z3[6] + 5*z3[6]^2 - z3[6]^3) + 
      z3[4]^2*(-8 + z3[5]*(-1 + z3[6]) + 6*z3[6] - 2*z3[6]^2 + z3[6]^3)) + 
    z3[2]^2*(z3[3]*(-1 + z3[6])^2*(10 - 8*z3[6] + z3[6]^2) + 
      z3[4]*(10 - 3*z3[4]^3 - 13*z3[6] + 2*z3[6]^2 + z3[6]^3 + 
        z3[4]^2*(9 + z3[6]) + 2*z3[4]*(-5 + 2*z3[6]))), 
  y[208] -> -(z3[2]^4*(z3[3]*(-1 + z3[6])^2 - z3[4]*(-1 + z3[4] + z3[6]))) + 
    z3[2]^3*(z3[3]*(-1 + z3[6])^2*(-5 + 2*z3[6]) - 
      z3[4]*(5 + 3*z3[4]^2 + z3[4]*(-5 + z3[6]) - 6*z3[6] + z3[6]^2)) - 
    z3[2]^2*(z3[3]*(-1 + z3[6])^2*(10 - 8*z3[6] + z3[6]^2) + 
      z3[4]*(10 - 3*z3[4]^3 - 13*z3[6] + 2*z3[6]^2 + z3[6]^3 + 
        z3[4]^2*(9 + z3[6]) + 2*z3[4]*(-5 + 2*z3[6]))) + 
    z3[4]*(z3[3]*(-1 + z3[6])^2*(z3[4]^3 + z3[4]^2*(5 - 2*z3[6]) - 
        (8 + z3[5] - 3*z3[6])*(-1 + z3[6]) + 
        z3[4]*(10 - 8*z3[6] + z3[6]^2)) - (z3[4] - z3[6])*
       (z3[4]^3*(1 + z3[5]) - (8 + z3[5] - 3*z3[6])*(-1 + z3[6])^2 + 
        z3[4]*(-1 + z3[6])*(2 - z3[5] - 5*z3[6] + z3[6]^2) - 
        z3[4]^2*(3 + z3[5] - 2*z3[6] + z3[6]^2))) + 
    z3[2]*(z3[3]*(8 + z3[5] - 3*z3[6])*(-1 + z3[6])^3 - 
      z3[4]*(z3[4]^4 - z3[4]^3*(6 + z3[5] + z3[6]) + 
        z3[4]^2*(8 + z3[5] + 2*z3[6]) + (-1 + z3[6])*
         (-8 + z3[5]*(-1 + z3[6]) + z3[6] + 5*z3[6]^2 - z3[6]^3) + 
        z3[4]*(-8 + z3[5]*(-1 + z3[6]) + 6*z3[6] - 2*z3[6]^2 + z3[6]^3))), 
  y[209] -> -9 - 2*z3[2]^6 - 29*z3[4] - 57*z3[4]^2 - 52*z3[4]^3 - 
    24*z3[4]^4 - 4*z3[4]^5 + 32*z3[6] + 84*z3[4]*z3[6] + 122*z3[4]^2*z3[6] + 
    83*z3[4]^3*z3[6] + 26*z3[4]^4*z3[6] + 3*z3[4]^5*z3[6] - 43*z3[6]^2 - 
    92*z3[4]*z3[6]^2 - 93*z3[4]^2*z3[6]^2 - 39*z3[4]^3*z3[6]^2 - 
    5*z3[4]^4*z3[6]^2 + 26*z3[6]^3 + 46*z3[4]*z3[6]^3 + 31*z3[4]^2*z3[6]^3 + 
    6*z3[4]^3*z3[6]^3 - 6*z3[6]^4 - 9*z3[4]*z3[6]^4 - 4*z3[4]^2*z3[6]^4 + 
    z3[2]^5*(-17 + 4*z3[4] + 6*z3[6] + z3[3]*(-2 + 2*z3[4] + z3[6])) + 
    z3[2]^4*(-52 - 2*z3[4]^2 + 38*z3[6] - 5*z3[6]^2 + z3[4]*(10 + 3*z3[6]) + 
      z3[3]*(-11 + 9*z3[4] - 6*z3[4]^2 + 12*z3[6] - 3*z3[6]^2)) - 
    z3[3]*((-1 + z3[6])^3*(-7 + 3*z3[6]) + z3[4]^4*(2 - 3*z3[6] + z3[6]^2) + 
      z3[4]*(-1 + z3[6])^2*(13 - 14*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(8 - 18*z3[6] + 11*z3[6]^2 - 2*z3[6]^3) + 
      z3[4]^2*(17 - 41*z3[6] + 34*z3[6]^2 - 11*z3[6]^3 + z3[6]^4)) + 
    z3[2]^3*(-79 + 3*z3[4]^2*(-3 + z3[6]) + 92*z3[6] - 29*z3[6]^2 + 
      3*z3[6]^3 + z3[4]*(-3 + 19*z3[6] - 3*z3[6]^2) + 
      z3[3]*(-25 + 6*z3[4]^3 + z3[4]*(14 - 4*z3[6]) + 42*z3[6] - 21*z3[6]^2 + 
        3*z3[6]^3 - z3[4]^2*(14 + 3*z3[6]))) - 
    z3[2]^2*(66 + z3[4]^3*(4 - 3*z3[6]) - 113*z3[6] + 65*z3[6]^2 - 
      17*z3[6]^3 + 2*z3[6]^4 + z3[4]^2*(28 - 25*z3[6] + 4*z3[6]^2) + 
      z3[4]*(33 - 57*z3[6] + 23*z3[6]^2 - 3*z3[6]^3) + 
      z3[3]*(30 + 2*z3[4]^4 - 68*z3[6] + 51*z3[6]^2 - 14*z3[6]^3 + z3[6]^4 - 
        z3[4]^3*(9 + 2*z3[6]) + z3[4]^2*(15 - 2*z3[6] + z3[6]^2) - 
        z3[4]*(5 + 4*z3[6] - 8*z3[6]^2 + 2*z3[6]^3))) - 
    z3[2]*(31 + z3[4]^4*(4 - 3*z3[6]) - 77*z3[6] + 72*z3[6]^2 - 32*z3[6]^3 + 
      6*z3[6]^4 + z3[4]^3*(21 - 23*z3[6] + 4*z3[6]^2) + 
      z3[4]^2*(50 - 71*z3[6] + 29*z3[6]^2 - 4*z3[6]^3) + 
      3*z3[4]*(14 - 29*z3[6] + 21*z3[6]^2 - 7*z3[6]^3 + z3[6]^4) + 
      z3[3]*(2*z3[4]^4 + z3[4]^3*(-2 - 5*z3[6] + z3[6]^2) + 
        (-1 + z3[6])^2*(20 - 17*z3[6] + 3*z3[6]^2) + 
        z3[4]^2*(15 - 21*z3[6] + 11*z3[6]^2 - 2*z3[6]^3) + 
        z3[4]*(10 - 31*z3[6] + 31*z3[6]^2 - 11*z3[6]^3 + z3[6]^4))) + 
    z3[5]*(z3[2]^6 - z3[2]^5*(z3[3]*(-1 + z3[4] + z3[6]) + 
        3*(-3 + z3[4] + 2*z3[6])) + z3[2]^4*(26 - 7*z3[4] + 3*z3[4]^2 - 
        30*z3[6] + 7*z3[6]^2 + z3[3]*(5 + 4*z3[4]^2 + 2*z3[4]*(-2 + z3[6]) - 
          8*z3[6] + 3*z3[6]^2)) - (1 + z3[4])*(1 + z3[4] - z3[6])*
       (-1 + z3[6])*(2*z3[4]^3 - 4*z3[4]^2*(-2 + z3[6]) - 
        z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*(-1 + z3[6]) + 
        (-1 + z3[6])*z3[6] + z3[4]*(6 - 7*z3[6] + 3*z3[6]^2)) - 
      z3[2]^3*(-34 + z3[4]^3 + 55*z3[6] - 25*z3[6]^2 + 3*z3[6]^3 + 
        z3[4]^2*(-7 + 2*z3[6]) + z3[4]*(-2 + 12*z3[6] - 5*z3[6]^2) + 
        z3[3]*(-10 + 5*z3[4]^3 + z3[4]*(5 - 4*z3[6]) + z3[4]^2*(-7 + z3[6]) + 
          22*z3[6] - 15*z3[6]^2 + 3*z3[6]^3)) + 
      z3[2]^2*(21 + z3[4]^3*(1 - 2*z3[6]) - 45*z3[6] + 32*z3[6]^2 - 
        9*z3[6]^3 + z3[6]^4 + z3[4]^2*(13 - 16*z3[6] + 5*z3[6]^2) + 
        z3[4]*(18 - 38*z3[6] + 23*z3[6]^2 - 4*z3[6]^3) + 
        z3[3]*(-6*z3[4]^3 + 2*z3[4]^4 + (-1 + z3[6])^2*(10 - 8*z3[6] + 
            z3[6]^2) + z3[4]^2*(5 - 4*z3[6] + z3[6]^2) - 
          2*z3[4]*z3[6]*(2 - 3*z3[6] + z3[6]^2))) + 
      z3[2]*(-((1 + z3[4])*(-1 + z3[6])*(5 + 2*z3[4]^3 + 
           z3[4]^2*(9 - 5*z3[6]) - 10*z3[6] + 7*z3[6]^2 - 2*z3[6]^3 + 
           z3[4]*(12 - 15*z3[6] + 5*z3[6]^2))) + 
        z3[3]*(2*z3[4]^4 + z3[4]*(-5 + z3[6])*(-1 + z3[6])^3 + 
          z3[4]^3*(-2 + z3[6])*z3[6] + (-1 + z3[6])^3*(-5 + 2*z3[6]) + 
          z3[4]^2*(5 - 11*z3[6] + 8*z3[6]^2 - 2*z3[6]^3)))), 
  y[210] -> 2*z3[2]^8 + z3[2]^7*(19 - 4*z3[4] + z3[3]*(4 - 3*z3[6]) - 
      6*z3[6]) + z3[2]^6*(69 - 44*z3[6] + 5*z3[6]^2 - z3[4]*(16 + z3[6]) + 
      z3[3]^2*(2 - 3*z3[6] + z3[6]^2) + z3[3]*(30 - 36*z3[6] + 9*z3[6]^2)) - 
    z3[2]^5*(-131 - 4*z3[4]^3 + 130*z3[6] - 34*z3[6]^2 + 3*z3[6]^3 + 
      z3[4]^2*(2 + z3[6]) + z3[4]*(24 - z3[6] + 3*z3[6]^2) + 
      z3[3]^2*(-11 + 23*z3[6] - 15*z3[6]^2 + 3*z3[6]^3) + 
      z3[3]*(-88 + 144*z3[6] - 67*z3[6]^2 + 8*z3[6]^3)) + 
    z3[2]^4*(145 - 2*z3[4]^4 - 205*z3[6] + 94*z3[6]^2 - 20*z3[6]^3 + 
      2*z3[6]^4 + 2*z3[4]^3*(6 + z3[6]) + z3[4]^2*(-4 + z3[6] - 3*z3[6]^2) + 
      z3[4]*(-16 + 14*z3[6] - 17*z3[6]^2 + 2*z3[6]^3) + 
      z3[3]^2*(25 - 67*z3[6] + 63*z3[6]^2 - 24*z3[6]^3 + 3*z3[6]^4) + 
      z3[3]*(134 - 281*z3[6] + 193*z3[6]^2 - 49*z3[6]^3 + 4*z3[6]^4)) + 
    z3[2]^3*(97 - 5*z3[4]^4 - 190*z3[6] + 137*z3[6]^2 - 49*z3[6]^3 + 
      8*z3[6]^4 + z3[4]^3*(10 + 9*z3[6] - 3*z3[6]^2) - 
      z3[3]^2*(-1 + z3[6])^2*(-30 + 38*z3[6] - 13*z3[6]^2 + z3[6]^3) + 
      z3[4]^2*(-3 + 16*z3[6] - 17*z3[6]^2 + 2*z3[6]^3) + 
      z3[4]*(-4 + 27*z3[6] - 35*z3[6]^2 + 8*z3[6]^3) + 
      z3[3]*(116 - 304*z3[6] + 286*z3[6]^2 - 119*z3[6]^3 + 23*z3[6]^4 - 
        2*z3[6]^5)) + z3[2]^2*(40 - 109*z3[6] + 115*z3[6]^2 - 58*z3[6]^3 + 
      12*z3[6]^4 + z3[4]^4*(-1 + z3[6] - 2*z3[6]^2) - 
      z3[3]^2*(-1 + z3[6])^3*(20 - 17*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(9 + 8*z3[6] - 10*z3[6]^2 + z3[6]^3) - 
      z3[3]*(-1 + z3[6])^2*(-58 + 73*z3[6] - 32*z3[6]^2 + 6*z3[6]^3) + 
      z3[4]^2*(8 + 10*z3[6] - 23*z3[6]^2 + 8*z3[6]^3 - z3[6]^4) + 
      z3[4]*(5 + 8*z3[6] - 23*z3[6]^2 + 15*z3[6]^3 - 7*z3[6]^4 + 
        2*z3[6]^5)) + z3[2]*(-(z3[3]^2*(-1 + z3[6])^4*(-7 + 3*z3[6])) + 
      z3[4]^6*(-4 + 3*z3[6]) + z3[4]^5*(-22 + 27*z3[6] - 7*z3[6]^2) - 
      z3[3]*(-1 + z3[6])^3*(16 - 17*z3[6] + 6*z3[6]^2) + 
      (-1 + z3[6])^2*(9 - 14*z3[6] + 6*z3[6]^2) + 
      z3[4]^4*(-44 + 87*z3[6] - 51*z3[6]^2 + 8*z3[6]^3) + 
      z3[4]^3*(-40 + 125*z3[6] - 124*z3[6]^2 + 48*z3[6]^3 - 7*z3[6]^4) + 
      z3[4]^2*(-16 + 84*z3[6] - 129*z3[6]^2 + 85*z3[6]^3 - 26*z3[6]^4 + 
        3*z3[6]^5) + z3[4]*(-2 + 24*z3[6] - 57*z3[6]^2 + 58*z3[6]^3 - 
        29*z3[6]^4 + 6*z3[6]^5)) + z3[4]*(z3[4]^6*(-4 + 3*z3[6]) + 
      z3[4]^5*(-28 + 33*z3[6] - 8*z3[6]^2) + (-1 + z3[6])^3*
       (9 - 14*z3[6] + 6*z3[6]^2) + z3[4]*(-1 + z3[6])^2*
       (-38 + 69*z3[6] - 43*z3[6]^2 + 9*z3[6]^3) + 
      z3[4]^4*(-77 + 133*z3[6] - 70*z3[6]^2 + 11*z3[6]^3) + 
      z3[4]^3*(-109 + 257*z3[6] - 215*z3[6]^2 + 76*z3[6]^3 - 10*z3[6]^4) + 
      z3[4]^2*(-86 + 263*z3[6] - 307*z3[6]^2 + 170*z3[6]^3 - 44*z3[6]^4 + 
        4*z3[6]^5) + z3[3]^2*(-1 + z3[6])*(-(z3[4]^5*(-2 + z3[6])) + 
        (-1 + z3[6])^3*(-7 + 3*z3[6]) + z3[4]*(-1 + z3[6])^2*
         (20 - 17*z3[6] + 3*z3[6]^2) + z3[4]^4*(11 - 12*z3[6] + 3*z3[6]^2) + 
        z3[4]^3*(25 - 42*z3[6] + 21*z3[6]^2 - 3*z3[6]^3) + 
        z3[4]^2*(30 - 68*z3[6] + 51*z3[6]^2 - 14*z3[6]^3 + z3[6]^4)) + 
      z3[3]*((4 - 3*z3[6])^2*(-1 + z3[6])^3 + z3[4]^6*(-4 + 3*z3[6]) + 
        z3[4]^5*(-30 + 36*z3[6] - 9*z3[6]^2) + z3[4]*(-1 + z3[6])^2*
         (-58 + 106*z3[6] - 63*z3[6]^2 + 12*z3[6]^3) + 
        z3[4]^4*(-88 + 156*z3[6] - 85*z3[6]^2 + 14*z3[6]^3) + 
        z3[4]^3*(-134 + 324*z3[6] - 278*z3[6]^2 + 100*z3[6]^3 - 13*z3[6]^4) + 
        z3[4]^2*(-116 + 361*z3[6] - 426*z3[6]^2 + 235*z3[6]^3 - 59*z3[6]^4 + 
          5*z3[6]^5))) - z3[5]*(z3[2]^8 + 
      z3[2]^7*(10 - 3*z3[4] - 2*z3[3]*(-1 + z3[6]) - 6*z3[6]) + 
      z3[2]^6*(35 + 2*z3[4]^2 + z3[4]*(-11 + z3[6]) + 
        z3[3]^2*(-1 + z3[6])^2 - 36*z3[6] + 7*z3[6]^2 + 
        3*z3[3]*(5 - 8*z3[6] + 3*z3[6]^2)) + (1 + z3[3])*z3[4]*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2*(-1 + z3[6])*(2*z3[4]^3 - 
        4*z3[4]^2*(-2 + z3[6]) - z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*
         (-1 + z3[6]) + (-1 + z3[6])*z3[6] + 
        z3[4]*(6 - 7*z3[6] + 3*z3[6]^2)) + 
      z3[2]^5*(60 + 2*z3[4]^3 - 85*z3[6] + 32*z3[6]^2 - 3*z3[6]^3 + 
        z3[4]^2*(4 + z3[6]) - z3[3]^2*(-1 + z3[6])^2*(-5 + 3*z3[6]) - 
        z3[4]*(14 - 3*z3[6] + z3[6]^2) + z3[3]*(41 - 86*z3[6] + 55*z3[6]^2 - 
          10*z3[6]^3)) + z3[2]^3*(26 + z3[4]^5 - 60*z3[6] + 49*z3[6]^2 - 
        18*z3[6]^3 + 3*z3[6]^4 - z3[4]^4*(4 + z3[6]) + 
        z3[4]^3*(3 + 3*z3[6] - 2*z3[6]^2) - z3[3]^2*(-1 + z3[6])^3*
         (10 - 8*z3[6] + z3[6]^2) - z3[3]*(-1 + z3[6])^2*
         (-36 + 39*z3[6] - 11*z3[6]^2 + z3[6]^3) + 
        z3[4]^2*(-2 + 12*z3[6] - 12*z3[6]^2 + 3*z3[6]^3) + 
        z3[4]*(1 + 9*z3[6] - 20*z3[6]^2 + 10*z3[6]^3 - z3[6]^4)) + 
      z3[2]^4*(55 - 3*z3[4]^4 - 100*z3[6] + 57*z3[6]^2 - 12*z3[6]^3 + 
        z3[6]^4 + z3[4]^3*(4 + z3[6]) + z3[4]^2*(1 + 5*z3[6] - 2*z3[6]^2) + 
        z3[3]^2*(-1 + z3[6])^2*(10 - 12*z3[6] + 3*z3[6]^2) + 
        3*z3[4]*(-2 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3) + 
        z3[3]*(54 - 139*z3[6] + 122*z3[6]^2 - 41*z3[6]^3 + 4*z3[6]^4)) + 
      z3[2]^2*(z3[4]^5 - z3[4]^4*z3[6]*(1 + z3[6]) - z3[3]^2*(-1 + z3[6])^4*
         (-5 + 2*z3[6]) - z3[3]*(-1 + z3[6])^3*(11 - 8*z3[6] + 2*z3[6]^2) + 
        (-1 + z3[6])^2*(5 - 6*z3[6] + 3*z3[6]^2) + 
        z3[4]^3*(4 + 2*z3[6] - 7*z3[6]^2 + 2*z3[6]^3) + 
        z3[4]^2*(2 + 7*z3[6] - 17*z3[6]^2 + 10*z3[6]^3 - 2*z3[6]^4) + 
        z3[4]*(2 + 3*z3[6] - 12*z3[6]^2 + 10*z3[6]^3 - 4*z3[6]^4 + 
          z3[6]^5)) - z3[2]*(-1 + z3[6])*(z3[3]*(-1 + z3[6])^4 + 
        z3[3]^2*(-1 + z3[6])^4 - (1 + z3[4])*(2*z3[4]^5 + 
          z3[4]^4*(9 - 7*z3[6]) + (-1 + z3[6])^2*z3[6] + 
          z3[4]^3*(11 - 23*z3[6] + 10*z3[6]^2) + z3[4]^2*(3 - 18*z3[6] + 
            20*z3[6]^2 - 7*z3[6]^3) + z3[4]*(-1 - z3[6] + 6*z3[6]^2 - 
            6*z3[6]^3 + 2*z3[6]^4)))), y[211] -> -7 + z3[5], 
  y[212] -> -32 + 16*z3[3]*(-1 + z3[2]*(-1 + z3[5]) - z3[5]), 
  y[213] -> -2 + (-3 + z3[2])*z3[3], y[214] -> 2 + z3[3]*(1 + z3[5]), 
  y[215] -> 2 + z3[3]*(3 + z3[5]), 
  y[216] -> -2 + z3[3]*(-3 - z3[5] + z3[2]*(1 + z3[5])), y[217] -> 2 + z3[3], 
  y[218] -> 32 + 48*z3[3], y[219] -> 64 + 48*z3[3], y[220] -> 1 + 2*z3[6], 
  y[221] -> 4 + z3[3]*(5 + z3[5]), y[222] -> 2 + 2*z3[3]^2*(2 + z3[5]) + 
    z3[3]*(7 + z3[5]), y[223] -> 1 - 8*z3[3] + 6*z3[3]^2, 
  y[224] -> 1 - 2*z3[3], y[225] -> 1 + z3[6] + z3[6]^2 + z3[6]^3, 
  y[226] -> 2 + z3[3] - 2*z3[6]^2 - 4*z3[6]^3 + z3[3]*z3[6]^3, 
  y[227] -> z3[4]^3 + 2*(-2 + z3[3])*z3[4]^2*z3[6] + 
    (6 - 8*z3[3] + z3[3]^2)*z3[4]*z3[6]^2 - 4*(1 - 3*z3[3] + z3[3]^2)*
     z3[6]^3, y[228] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 + z3[6]^5, 
  y[229] -> 2 + 4*z3[6] + z3[3]*(1 + z3[2] + z3[6]), 
  y[230] -> z3[3]*(2 + (1 + z3[2])*z3[6] + 2*z3[2]*z3[6]^2 - z3[6]^3) + 
    2*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[231] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 - 
    z3[2]*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[232] -> -2*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4) + 
    z3[3]*(-2 - z3[6] + z3[6]^3 + 2*z3[6]^4), 
  y[233] -> z3[2]*(-2 - 2*z3[6] - 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4) + 
    2*(1 + z3[6] + z3[6]^2 + z3[6]^3 - 2*z3[6]^4 - z3[6]^5), 
  y[234] -> -2 + 2*z3[6]^6 + z3[6]^7 + z3[2]*(2 + 2*z3[6] + 2*z3[6]^2 + 
      2*z3[6]^3 + 2*z3[6]^4 - 6*z3[6]^5 - 3*z3[6]^6), 
  y[235] -> z3[6]*(-1 - z3[6] + z3[3]*(-1 + z3[5]*(-1 + z3[6])*z3[6] - 
        z3[6]^2)) + z3[2]*(2*(1 + z3[6]) + 
      z3[3]*(-11 - 13*z3[6] + 9*z3[6]^2 + z3[5]*(7 + 8*z3[6] - 9*z3[6]^2))), 
  y[236] -> (1 + z3[3])*(-1 + z3[6])*z3[6] + 
    z3[2]*(2 - 2*z3[6] + z3[3]*(-15 + 22*z3[6] - 6*z3[6]^2 + 
        3*z3[5]*(3 - 5*z3[6] + 2*z3[6]^2))), 
  y[237] -> -2 + 5*z3[6] + 3*z3[6]^2 + z3[3]*(1 - 57*z3[6] - 5*z3[6]^2 + 
      70*z3[6]^3 - 24*z3[6]^4 - 8*z3[5]^2*(-1 + z3[6])^2*z3[6]*
       (2 + 3*z3[6]) + z3[5]*(-1 + 63*z3[6] - 12*z3[6]^2 - 102*z3[6]^3 + 
        48*z3[6]^4) + z3[2]*(2*z3[5]^2*(-1 + z3[6])^2*(2 + 3*z3[6]) + 
        z3[5]*(-16 + 3*z3[6] + 26*z3[6]^2 - 12*z3[6]^3) + 
        2*(8 + z3[6] - 9*z3[6]^2 + 3*z3[6]^3))), 
  y[238] -> -(z3[6]*(2*(1 + z3[6]) + z3[3]*(-8 - 11*z3[6] + 10*z3[6]^2 + 
         z3[5]*(6 + 8*z3[6] - 10*z3[6]^2)) + 
       z3[3]^2*(2*z3[5]^2*z3[6]*(4 - 7*z3[6] + 3*z3[6]^2) + 
         z3[5]*(6 - 15*z3[6] + 26*z3[6]^2 - 12*z3[6]^3) + 
         2*(-5 + z3[6] - 6*z3[6]^2 + 3*z3[6]^3)))) + 
    z3[2]*(1 + z3[6] - 2*z3[3]*(7 + 9*z3[6] - 3*z3[6]^2 + 
        z3[5]*(-3 - 4*z3[6] + 3*z3[6]^2)) + 
      z3[3]^2*(57 + 78*z3[6] - 136*z3[6]^2 + 35*z3[6]^3 - 
        2*z3[5]*(36 + 48*z3[6] - 107*z3[6]^2 + 35*z3[6]^3) + 
        z3[5]^2*(21 + 28*z3[6] - 78*z3[6]^2 + 35*z3[6]^3))), 
  y[239] -> -2 - 2*z3[6] - 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4 + 
    z3[3]*(-1 + z3[6] + 3*z3[6]^2 - 24*z3[6]^3 - 9*z3[6]^4 + 9*z3[6]^5 - 
      z3[5]*(1 + z3[6] + z3[6]^2 - 13*z3[6]^3 - 2*z3[6]^4 + 9*z3[6]^5) + 
      z3[2]*(-1 - 3*z3[6] + 10*z3[6]^2 + 4*z3[6]^3 - 3*z3[6]^4 + 
        z3[5]*(1 + z3[6] - 5*z3[6]^2 - z3[6]^3 + 3*z3[6]^4))), 
  y[240] -> 2*(2 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 - 4*z3[6]^5 - 
      2*z3[6]^6) + z3[3]*(5 + 2*z3[6] + 2*z3[6]^2 + 2*z3[6]^3 + 2*z3[6]^4 + 
      8*z3[6]^5 + 8*z3[6]^6 - 8*z3[6]^7 + z3[5]*(1 - 6*z3[6]^5 - 6*z3[6]^6 + 
        8*z3[6]^7)) + z3[2]*(2*(-1 - z3[6] - z3[6]^2 - z3[6]^3 + 2*z3[6]^4 + 
        z3[6]^5) + z3[3]*(1 + 3*z3[6] + 5*z3[6]^2 + 7*z3[6]^3 - 43*z3[6]^4 - 
        22*z3[6]^5 + 15*z3[6]^6 - z3[5]*(3 + 3*z3[6] + 3*z3[6]^2 + 
          3*z3[6]^3 - 22*z3[6]^4 - 9*z3[6]^5 + 15*z3[6]^6))), 
  y[241] -> 2*(1 + z3[6] + z3[6]^2 + z3[6]^3 - 2*z3[6]^4 - z3[6]^5) + 
    z3[3]*(5 + z3[6] - z3[6]^2 - 3*z3[6]^3 + 43*z3[6]^4 + 23*z3[6]^5 - 
      15*z3[6]^6 + z3[5]*(1 + z3[6] + z3[6]^2 + z3[6]^3 - 18*z3[6]^4 - 
        7*z3[6]^5 + 15*z3[6]^6) + z3[2]*(2 + 4*z3[6] + 6*z3[6]^2 - 
        11*z3[6]^3 - 12*z3[6]^4 - 2*z3[6]^5 + 2*z3[5]*(-1 - z3[6] - z3[6]^2 - 
          z3[6]^3 + 2*z3[6]^4 + z3[6]^5))) + 
    z3[3]^2*(2 - z3[6] - 3*z3[6]^2 - 5*z3[6]^3 - 13*z3[6]^4 - 35*z3[6]^5 + 
      92*z3[6]^6 - 30*z3[6]^7 - z3[5]^2*z3[6]^4*(15 + 15*z3[6] - 58*z3[6]^2 + 
        30*z3[6]^3) + z3[5]*(2 + z3[6] + z3[6]^2 + z3[6]^3 + 37*z3[6]^4 + 
        53*z3[6]^5 - 150*z3[6]^6 + 60*z3[6]^7) + 
      z3[2]*(1 - 2*z3[6] - 7*z3[6]^2 + 141*z3[6]^3 + 56*z3[6]^4 - 
        157*z3[6]^5 + 42*z3[6]^6 + z3[5]*z3[6]*(3 + 6*z3[6] - 153*z3[6]^2 - 
          38*z3[6]^3 + 234*z3[6]^4 - 84*z3[6]^5) + 
        z3[5]^2*(-1 - z3[6] - z3[6]^2 + 39*z3[6]^3 + 4*z3[6]^4 - 77*z3[6]^5 + 
          42*z3[6]^6))), y[242] -> 43 + 54*z3[4] + 27*z3[4]^2 + 3*z3[4]^3 - 
    76*z3[6] - 59*z3[4]*z3[6] - 10*z3[4]^2*z3[6] + 40*z3[6]^2 + 
    17*z3[4]*z3[6]^2 - 23*z3[6]^3 + 3*z3[4]*z3[6]^3 + z3[6]^4 + 
    z3[2]^3*z3[3]^2*(-7 - 16*z3[6] - 2*z3[6]^2 + 18*z3[6]^3 - 6*z3[6]^4 + 
      2*z3[5]^3*(-1 + z3[6])^2*z3[6]*(2 + 3*z3[6]) + 
      z3[5]^2*(-1 - 20*z3[6] + 5*z3[6]^2 + 34*z3[6]^3 - 18*z3[6]^4) + 
      z3[5]*(5 + 32*z3[6] - z3[6]^2 - 44*z3[6]^3 + 18*z3[6]^4)) + 
    z3[3]*(378 + 6*z3[4]^3 - 9*z3[4]^2*(z3[5] + 2*(-5 + z3[6])) - 490*z3[6] + 
      176*z3[6]^2 + 51*z3[6]^3 - 10*z3[6]^4 - 70*z3[6]^5 + 24*z3[6]^6 + 
      8*z3[5]^2*(-1 + z3[6])^2*z3[6]^3*(2 + 3*z3[6]) + 
      z3[5]*(-35 + 40*z3[6] - 15*z3[6]^2 - 75*z3[6]^3 + 26*z3[6]^4 + 
        102*z3[6]^5 - 48*z3[6]^6) - z3[4]*(-285 + 207*z3[6] + 36*z3[6]^2 + 
        2*z3[6]^3 - 70*z3[6]^4 + 24*z3[6]^5 + 8*z3[5]^2*(-1 + z3[6])^2*
         z3[6]^2*(2 + 3*z3[6]) + z3[5]*(33 - 16*z3[6] - 63*z3[6]^2 + 
          12*z3[6]^3 + 102*z3[6]^4 - 48*z3[6]^5))) + 
    z3[3]^2*(559 + 3*z3[4]^3 - 537*z3[6] + 136*z3[6]^2 + 64*z3[6]^3 - 
      11*z3[6]^4 - 70*z3[6]^5 + 24*z3[6]^6 - 9*z3[4]^2*(-7 + z3[5] + z3[6]) + 
      z3[5]*(-107 + 76*z3[6] - 15*z3[6]^2 - 75*z3[6]^3 + 26*z3[6]^4 + 
        102*z3[6]^5 - 48*z3[6]^6) + z3[5]^2*(8 - 3*z3[6] + 16*z3[6]^3 - 
        8*z3[6]^4 - 32*z3[6]^5 + 24*z3[6]^6) + 
      z3[4]*(279 - 148*z3[6] - 48*z3[6]^2 - 5*z3[6]^3 + 70*z3[6]^4 - 
        24*z3[6]^5 + z3[5]^2*(3 - 16*z3[6]^2 + 8*z3[6]^3 + 32*z3[6]^4 - 
          24*z3[6]^5) + z3[5]*(-54 + 16*z3[6] + 63*z3[6]^2 - 12*z3[6]^3 - 
          102*z3[6]^4 + 48*z3[6]^5))) + z3[2]^2*z3[3]*
     (35 + 6*z3[4] - 8*z3[5] - 27*z3[6] + 17*z3[5]*z3[6] - 4*z3[5]^2*z3[6] - 
      7*z3[6]^2 + 2*z3[5]*z3[6]^2 + 2*z3[5]^2*z3[6]^2 + 15*z3[6]^3 - 
      23*z3[5]*z3[6]^3 + 8*z3[5]^2*z3[6]^3 - 6*z3[6]^4 + 12*z3[5]*z3[6]^4 - 
      6*z3[5]^2*z3[6]^4 + z3[3]*(83 + 9*z3[4] - 79*z3[6] + 51*z3[6]^2 + 
        59*z3[6]^3 - 88*z3[6]^4 + 24*z3[6]^5 + 2*z3[5]^3*z3[6]*
         (2 - 9*z3[6] + 19*z3[6]^3 - 12*z3[6]^4) + 
        2*z3[5]^2*(2 - 15*z3[6] + 44*z3[6]^2 + 15*z3[6]^3 - 82*z3[6]^4 + 
          36*z3[6]^5) - z3[5]*(33 - 77*z3[6] + 127*z3[6]^2 + 89*z3[6]^3 - 
          214*z3[6]^4 + 72*z3[6]^5))) + 
    z3[2]*(-12 - 15*z3[4] - 3*z3[4]^2 + 21*z3[6] + 5*z3[4]*z3[6] - 
      6*z3[6]^2 - 3*z3[6]^3 + z3[3]*(-143 + 3*z3[4]^2*(-5 + z3[5]) + 
        165*z3[6] - 22*z3[6]^2 + 4*z3[6]^3 - 52*z3[6]^4 + 18*z3[6]^5 + 
        6*z3[5]^2*(-1 + z3[6])^2*z3[6]^2*(2 + 3*z3[6]) + 
        z3[5]*(19 - 19*z3[6] - 31*z3[6]^2 + 6*z3[6]^3 + 76*z3[6]^4 - 
          36*z3[6]^5) + z3[4]*(2*z3[5]^2*(-1 + z3[6])^2*z3[6]*(2 + 3*z3[6]) + 
          z3[5]*(20 - 22*z3[6] + 3*z3[6]^2 + 26*z3[6]^3 - 12*z3[6]^4) + 
          2*(-52 + 26*z3[6] + z3[6]^2 - 9*z3[6]^3 + 3*z3[6]^4))) + 
      z3[3]^2*(-242 + 3*z3[4]^2*(-4 + z3[5]) + 196*z3[6] + 112*z3[6]^2 + 
        23*z3[6]^3 - 192*z3[6]^4 + 66*z3[6]^5 - 8*z3[5]^3*(-1 + z3[6])^2*
         z3[6]^2*(2 + 3*z3[6]) + z3[5]*(64 - 35*z3[6] - 219*z3[6]^2 + 
          22*z3[6]^3 + 350*z3[6]^4 - 156*z3[6]^5) + 
        z3[5]^2*(-6 + z3[6] + 107*z3[6]^2 - 34*z3[6]^3 - 190*z3[6]^4 + 
          114*z3[6]^5) + z3[4]*(-119 + 46*z3[6] + 2*z3[6]^2 - 18*z3[6]^3 + 
          6*z3[6]^4 + z3[5]*(38 - 22*z3[6] + 3*z3[6]^2 + 26*z3[6]^3 - 
            12*z3[6]^4) + z3[5]^2*(-3 + 4*z3[6] - 2*z3[6]^2 - 8*z3[6]^3 + 
            6*z3[6]^4)))), y[243] -> 10 + 44*z3[4] + 119*z3[4]^2 + 
    118*z3[4]^3 + 50*z3[4]^4 + 7*z3[4]^5 - 40*z3[6] - 179*z3[4]*z3[6] - 
    300*z3[4]^2*z3[6] - 166*z3[4]^3*z3[6] - 28*z3[4]^4*z3[6] + 60*z3[6]^2 + 
    222*z3[4]*z3[6]^2 + 198*z3[4]^2*z3[6]^2 + 42*z3[4]^3*z3[6]^2 - 
    40*z3[6]^3 - 92*z3[4]*z3[6]^3 - 38*z3[4]^2*z3[6]^3 + 10*z3[6]^4 + 
    18*z3[4]*z3[6]^4 + 5*z3[4]^2*z3[6]^4 - z3[6]^5 - 4*z3[4]*z3[6]^5 - 
    z3[6]^6 - z3[2]^5*z3[3]^3*(30 + z3[4] - 24*z3[6] - 12*z3[6]^2 + 
      14*z3[6]^3 - 3*z3[6]^4 + z3[5]^3*(-1 + z3[6])^3*(2 + 3*z3[6]) - 
      z3[5]^2*(-1 + z3[6])^2*(-14 - 10*z3[6] + 9*z3[6]^2) + 
      z3[5]*(-34 + 36*z3[6] + 24*z3[6]^2 - 35*z3[6]^3 + 9*z3[6]^4)) + 
    z3[2]^4*z3[3]^2*(59 + 24*z3[4] + 3*z3[4]^2 - 18*z3[5] + z3[5]^2 - 
      91*z3[6] - 9*z3[4]*z3[6] + 41*z3[5]*z3[6] - 4*z3[5]^2*z3[6] + 
      36*z3[6]^2 - 30*z3[5]*z3[6]^2 + 6*z3[5]^2*z3[6]^2 - 5*z3[6]^3 + 
      9*z3[5]*z3[6]^3 - 4*z3[5]^2*z3[6]^3 + z3[6]^4 - 2*z3[5]*z3[6]^4 + 
      z3[5]^2*z3[6]^4 + z3[3]*(151 + 4*z3[4]^2 - 13*z3[4]*(-3 + z3[6]) - 
        173*z3[6] + 60*z3[6]^2 - 57*z3[6]^3 + 43*z3[6]^4 - 9*z3[6]^5 + 
        z3[5]^3*(-1 + z3[6])^3*(1 + 5*z3[6] + 9*z3[6]^2) - 
        3*z3[5]^2*(-5 + 2*z3[6] + 23*z3[6]^3 - 29*z3[6]^4 + 9*z3[6]^5) + 
        z3[5]*(-77 + 87*z3[6] - 42*z3[6]^2 + 113*z3[6]^3 - 108*z3[6]^4 + 
          27*z3[6]^5))) + z3[3]*(280 + 21*z3[4]^5 - 886*z3[6] + 984*z3[6]^2 - 
      435*z3[6]^3 + 60*z3[6]^4 + 12*z3[6]^5 + 11*z3[6]^6 - 6*z3[6]^7 - 
      6*z3[4]^4*(-37 + 3*z3[5] + 14*z3[6]) + 
      z3[5]*(-10 + 34*z3[6] - 39*z3[6]^2 + 15*z3[6]^3 - 5*z3[6]^5 - 
        5*z3[6]^6 + 6*z3[6]^7) + z3[4]^3*(751 - 768*z3[6] + 126*z3[6]^2 + 
        z3[5]*(-73 + 54*z3[6])) + z3[4]^2*(1129 - 2107*z3[6] + 996*z3[6]^2 - 
        117*z3[6]^3 - 15*z3[6]^4 + 9*z3[6]^5 + 
        z3[5]*(-95 + 167*z3[6] - 63*z3[6]^2 + z3[6]^3 + 16*z3[6]^4 - 
          9*z3[6]^5)) + z3[4]*(648 - 1994*z3[6] + 1775*z3[6]^2 - 
        506*z3[6]^3 + 48*z3[6]^4 + z3[6]^5 - 3*z3[6]^6 + 
        z3[5]*(-40 + 134*z3[6] - 109*z3[6]^2 + 27*z3[6]^3 + 4*z3[6]^4 - 
          11*z3[6]^5 + 3*z3[6]^6))) + z3[3]^2*(1425 + 21*z3[4]^5 - 
      3672*z3[6] + 3147*z3[6]^2 - 996*z3[6]^3 + 94*z3[6]^4 - 30*z3[6]^5 - 
      37*z3[6]^6 + 99*z3[6]^7 - 30*z3[6]^8 - 
      6*z3[4]^4*(-49 + 6*z3[5] + 14*z3[6]) + 
      z3[5]^2*(5 - 12*z3[6] + 7*z3[6]^2 - 15*z3[6]^5 - 15*z3[6]^6 + 
        58*z3[6]^7 - 30*z3[6]^8) + z3[5]*(-140 + 356*z3[6] - 275*z3[6]^2 + 
        60*z3[6]^3 + 51*z3[6]^5 + 49*z3[6]^6 - 157*z3[6]^7 + 60*z3[6]^8) + 
      z3[4]^3*(9*z3[5]^2 + z3[5]*(-209 + 108*z3[6]) + 
        2*(646 - 519*z3[6] + 63*z3[6]^2)) + 
      z3[4]^2*(2607 + z3[5]^2*(25 - 18*z3[6]) - 3827*z3[6] + 1398*z3[6]^2 - 
        120*z3[6]^3 - 45*z3[6]^4 + 18*z3[6]^5 + 
        z3[5]*(-416 + 505*z3[6] - 126*z3[6]^2 + 2*z3[6]^3 + 32*z3[6]^4 - 
          18*z3[6]^5)) + z3[4]*(2140 - 5121*z3[6] + 3463*z3[6]^2 - 
        736*z3[6]^3 + 92*z3[6]^4 + 74*z3[6]^5 - 113*z3[6]^6 + 30*z3[6]^7 + 
        z3[5]^2*(16 - 32*z3[6] + 9*z3[6]^2 + 15*z3[6]^4 + 15*z3[6]^5 - 
          58*z3[6]^6 + 30*z3[6]^7) - z3[5]*(292 - 670*z3[6] + 356*z3[6]^2 - 
          54*z3[6]^3 + 47*z3[6]^4 + 82*z3[6]^5 - 171*z3[6]^6 + 
          60*z3[6]^7))) + z3[3]^3*(1735 + 7*z3[4]^5 + z3[5]^3*(-1 + z3[6]) - 
      3695*z3[6] + 2503*z3[6]^2 - 601*z3[6]^3 + 44*z3[6]^4 - 43*z3[6]^5 - 
      49*z3[6]^6 + 105*z3[6]^7 - 30*z3[6]^8 - 
      2*z3[4]^4*(-61 + 9*z3[5] + 14*z3[6]) + 
      z3[5]^2*(27 - 43*z3[6] + 14*z3[6]^2 - 15*z3[6]^5 - 15*z3[6]^6 + 
        58*z3[6]^7 - 30*z3[6]^8) + z3[5]*(-297 + 577*z3[6] - 313*z3[6]^2 + 
        45*z3[6]^3 + 56*z3[6]^5 + 54*z3[6]^6 - 163*z3[6]^7 + 60*z3[6]^8) + 
      z3[4]^3*(659 + 9*z3[5]^2 - 436*z3[6] + 42*z3[6]^2 + 
        2*z3[5]*(-68 + 27*z3[6])) - z3[4]^2*(-1661 + z3[5]^3 + 2020*z3[6] - 
        600*z3[6]^2 + 41*z3[6]^3 + 25*z3[6]^4 - 9*z3[6]^5 + 
        z3[5]^2*(-35 + 18*z3[6]) + z3[5]*(359 - 338*z3[6] + 63*z3[6]^2 - 
          z3[6]^3 - 16*z3[6]^4 + 9*z3[6]^5)) + 
      z3[4]*(1838 + z3[5]^3*(-2 + z3[6]) - 3524*z3[6] + 1910*z3[6]^2 - 
        322*z3[6]^3 + 62*z3[6]^4 + 69*z3[6]^5 - 110*z3[6]^6 + 30*z3[6]^7 + 
        z3[5]^2*(42 - 49*z3[6] + 9*z3[6]^2 + 15*z3[6]^4 + 15*z3[6]^5 - 
          58*z3[6]^6 + 30*z3[6]^7) - z3[5]*(382 - 630*z3[6] + 247*z3[6]^2 - 
          27*z3[6]^3 + 51*z3[6]^4 + 71*z3[6]^5 - 168*z3[6]^6 + 
          60*z3[6]^7))) - z3[2]^3*z3[3]*(25 + 54*z3[4] + 24*z3[4]^2 + 
      3*z3[4]^3 - z3[5] - 61*z3[6] - 63*z3[4]*z3[6] - 9*z3[4]^2*z3[6] + 
      4*z3[5]*z3[6] + 48*z3[6]^2 + 9*z3[4]*z3[6]^2 - 6*z3[5]*z3[6]^2 - 
      13*z3[6]^3 + 4*z3[5]*z3[6]^3 + z3[6]^4 - z3[5]*z3[6]^4 + 
      z3[3]^2*(471 + 6*z3[4]^3 + z3[4]^2*(76 - 21*z3[6]) - 704*z3[6] + 
        330*z3[6]^2 - 23*z3[6]^3 - 113*z3[6]^4 + 87*z3[6]^5 - 18*z3[6]^6 + 
        z3[4]*(278 - 229*z3[6] + 30*z3[6]^2) + z3[5]^3*(-1 + z3[6])^3*
         (1 + 2*z3[6] + 9*z3[6]^2 + 18*z3[6]^3) - z3[5]^2*(-1 + z3[6])^2*
         (-21 - 11*z3[6] - 43*z3[6]^2 - 69*z3[6]^3 + 54*z3[6]^4) + 
        z3[5]*(-151 + 238*z3[6] - 156*z3[6]^2 + z3[6]^3 + 233*z3[6]^4 - 
          219*z3[6]^5 + 54*z3[6]^6)) + 
      z3[3]*(9*z3[4]^3 + z3[4]^2*(93 - 30*z3[6]) + 
        3*z3[4]*(90 - 88*z3[6] + 13*z3[6]^2) + (-1 + z3[6])*
         (2*z3[5]^2*(-1 + z3[6])^3*(1 + z3[6]) + 
          z3[5]*(48 - 57*z3[6] + 11*z3[6]^2 + 2*z3[6]^3 - 4*z3[6]^4) + 
          2*(-137 + 115*z3[6] - 25*z3[6]^2 + z3[6]^3 + z3[6]^4)))) + 
    z3[2]^2*(1 + 16*z3[4] + 18*z3[4]^2 + 8*z3[4]^3 + z3[4]^4 - 4*z3[6] - 
      33*z3[4]*z3[6] - 21*z3[4]^2*z3[6] - 3*z3[4]^3*z3[6] + 6*z3[6]^2 + 
      18*z3[4]*z3[6]^2 + 3*z3[4]^2*z3[6]^2 - 4*z3[6]^3 - z3[4]*z3[6]^3 + 
      z3[6]^4 + z3[3]^3*(1084 + 4*z3[4]^4 + z3[4]^3*(74 - 15*z3[6]) - 
        1829*z3[6] + 955*z3[6]^2 - 108*z3[6]^3 + 25*z3[6]^4 - 193*z3[6]^5 + 
        146*z3[6]^6 - 30*z3[6]^7 + z3[4]^2*(400 - 252*z3[6] + 21*z3[6]^2) + 
        z3[4]*(936 - 1054*z3[6] + 309*z3[6]^2 - 27*z3[6]^3) + 
        z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6] + 3*z3[6]^2 + 14*z3[6]^3 + 
          30*z3[6]^4) - z3[5]^2*(-1 + z3[6])^2*(-27 - 14*z3[6] - 13*z3[6]^2 - 
          68*z3[6]^3 - 118*z3[6]^4 + 90*z3[6]^5) + 
        2*z3[5]*(-125 + 208*z3[6] - 98*z3[6]^2 - 36*z3[6]^3 - 10*z3[6]^4 + 
          200*z3[6]^5 - 184*z3[6]^6 + 45*z3[6]^7)) + 
      z3[3]*(6*z3[4]^4 + z3[4]^3*(69 - 21*z3[6]) + 
        3*z3[4]^2*(76 - 70*z3[6] + 9*z3[6]^2) + 
        z3[4]*(298 - 489*z3[6] + 219*z3[6]^2 - 28*z3[6]^3) - 
        (-1 + z3[6])^2*(-97 + 63*z3[6] - 10*z3[6]^2 - z3[6]^3 + 
          z3[5]*(-1 + z3[6])^2*(3 + z3[6]))) + 
      z3[3]^2*(9*z3[4]^4 + z3[4]^3*(135 - 33*z3[6]) + 
        z3[4]^2*(588 - 441*z3[6] + 45*z3[6]^2) - 
        6*z3[4]*(-176 + 237*z3[6] - 85*z3[6]^2 + 9*z3[6]^3) + 
        (-1 + z3[6])*(-742 + 790*z3[6] - 243*z3[6]^2 + 7*z3[6]^3 + 
          5*z3[6]^4 + 3*z3[6]^5 + z3[5]^2*(-1 + z3[6])^3*(3 + 4*z3[6] + 
            3*z3[6]^2) - 2*z3[5]*(-46 + 58*z3[6] - 17*z3[6]^2 + 2*z3[6]^3 + 
            3*z3[6]^5)))) - z3[2]*(4 + 60*z3[4] + 94*z3[4]^2 + 58*z3[4]^3 + 
      15*z3[4]^4 + z3[4]^5 - 16*z3[6] - 142*z3[4]*z3[6] - 147*z3[4]^2*z3[6] - 
      49*z3[4]^3*z3[6] - 4*z3[4]^4*z3[6] + 24*z3[6]^2 + 111*z3[4]*z3[6]^2 + 
      57*z3[4]^2*z3[6]^2 + 6*z3[4]^3*z3[6]^2 - 16*z3[6]^3 - 
      36*z3[4]*z3[6]^3 - 4*z3[4]^2*z3[6]^3 + 4*z3[6]^4 + 7*z3[4]*z3[6]^4 + 
      z3[3]*(138 + 3*z3[4]^5 - 475*z3[6] + 547*z3[6]^2 - 232*z3[6]^3 + 
        38*z3[6]^4 - 7*z3[6]^5 + 2*z3[6]^6 - 6*z3[4]^4*(-13 + 2*z3[5] + 
          2*z3[6]) + 3*z3[4]^3*(140 + 12*z3[5]*(-2 + z3[6]) - 89*z3[6] + 
          6*z3[6]^2) + z3[5]*(-6 + 21*z3[6] - 25*z3[6]^2 + 10*z3[6]^3 - 
          2*z3[6]^6) + z3[4]^2*(914 - 1163*z3[6] + 342*z3[6]^2 - 26*z3[6]^3 + 
          3*z3[6]^4 + z3[5]*(-142 + 161*z3[6] - 39*z3[6]^2 + 7*z3[6]^3 - 
            3*z3[6]^4)) + z3[4]*(809 - 1651*z3[6] + 1041*z3[6]^2 - 
          236*z3[6]^3 + 2*z3[6]^4 + 10*z3[6]^5 + z3[5]*(-102 + 197*z3[6] - 
            114*z3[6]^2 + 30*z3[6]^3 + 8*z3[6]^4 - 10*z3[6]^5))) + 
      z3[3]^2*(778 + 3*z3[4]^5 - 2345*z3[6] + 2112*z3[6]^2 - 646*z3[6]^3 + 
        54*z3[6]^4 + 5*z3[6]^5 - 30*z3[6]^6 + 12*z3[6]^7 - 
        3*z3[4]^4*(-37 + 8*z3[5] + 4*z3[6]) + 
        z3[5]*(-94 + 277*z3[6] - 226*z3[6]^2 + 57*z3[6]^3 + 8*z3[6]^4 - 
          12*z3[6]^5 + 46*z3[6]^6 - 24*z3[6]^7) + 
        2*z3[5]^2*(2 - 5*z3[6] + 3*z3[6]^2 - 8*z3[6]^6 + 6*z3[6]^7) + 
        3*z3[4]^3*(269 + 5*z3[5]^2 - 129*z3[6] + 6*z3[6]^2 + 
          6*z3[5]*(-13 + 4*z3[6])) + z3[4]^2*
         (2333 + z3[5]^2*(56 - 30*z3[6]) - 2359*z3[6] + 513*z3[6]^2 - 
          40*z3[6]^3 + 6*z3[6]^4 + z3[5]*(-701 + 562*z3[6] - 78*z3[6]^2 + 
            14*z3[6]^3 - 6*z3[6]^4)) + z3[4]*(2799 - 4767*z3[6] + 
          2344*z3[6]^2 - 338*z3[6]^3 - 37*z3[6]^4 - 29*z3[6]^5 + 18*z3[6]^6 + 
          z3[5]*(-784 + 1151*z3[6] - 472*z3[6]^2 + 29*z3[6]^3 + 38*z3[6]^4 + 
            56*z3[6]^5 - 36*z3[6]^6) + z3[5]^2*(56 - 68*z3[6] + 24*z3[6]^2 + 
            9*z3[6]^3 - 6*z3[6]^4 - 27*z3[6]^5 + 18*z3[6]^6))) + 
      z3[3]^3*(1011 + z3[4]^5 - 2656*z3[6] + 1883*z3[6]^2 - 430*z3[6]^3 + 
        120*z3[6]^4 + 132*z3[6]^5 - 246*z3[6]^6 + 72*z3[6]^7 - 
        4*z3[4]^4*(-12 + 3*z3[5] + z3[6]) + z3[5]^3*(-1 + z3[6] - 
          15*z3[6]^4 - 15*z3[6]^5 + 58*z3[6]^6 - 30*z3[6]^7) + 
        z3[5]^2*(23 - 45*z3[6] + 15*z3[6]^2 + 85*z3[6]^4 + 90*z3[6]^5 - 
          297*z3[6]^6 + 132*z3[6]^7) - z3[5]*(213 - 520*z3[6] + 294*z3[6]^2 - 
          47*z3[6]^3 + 152*z3[6]^4 + 192*z3[6]^5 - 485*z3[6]^6 + 
          174*z3[6]^7) + z3[4]^3*(445 + 15*z3[5]^2 - 169*z3[6] + 6*z3[6]^2 + 
          18*z3[5]*(-9 + 2*z3[6])) + z3[4]^2*(1651 - 4*z3[5]^3 + 
          z3[5]^2*(92 - 30*z3[6]) - 1343*z3[6] + 228*z3[6]^2 - 18*z3[6]^3 + 
          3*z3[6]^4 + z3[5]*(-679 + 401*z3[6] - 39*z3[6]^2 + 7*z3[6]^3 - 
            3*z3[6]^4)) + z3[4]*(2692 - 3690*z3[6] + 1414*z3[6]^2 - 
          138*z3[6]^3 - 32*z3[6]^4 - 39*z3[6]^5 + 18*z3[6]^6 + 
          2*z3[5]^3*(-5 + 2*z3[6]) + z3[5]^2*(167 - 128*z3[6] + 24*z3[6]^2 + 
            9*z3[6]^3 - 6*z3[6]^4 - 27*z3[6]^5 + 18*z3[6]^6) - 
          z3[5]*(1150 - 1242*z3[6] + 358*z3[6]^2 + z3[6]^3 - 30*z3[6]^4 - 
            66*z3[6]^5 + 36*z3[6]^6)))), 
  y[244] -> z3[2]^7*z3[3]^4*(z3[4] - (-1 + z3[6])*
       (15 + z3[5]^3*(-1 + z3[6])^3 - 17*z3[6] + 7*z3[6]^2 - z3[6]^3 - 
        z3[5]^2*(-1 + z3[6])^2*(-7 + 3*z3[6]) + 
        z3[5]*(-17 + 31*z3[6] - 17*z3[6]^2 + 3*z3[6]^3))) - 
    z3[2]^6*z3[3]^3*(4*z3[4]^2 - 16*z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2*(27 + z3[5]^2*(-1 + z3[6])^2 - 10*z3[6] + z3[6]^2 - 
        2*z3[5]*(5 - 6*z3[6] + z3[6]^2)) + 
      z3[3]*(6*z3[4]^2 + z3[4]*(28 - 25*z3[6]) - (-1 + z3[6])*
         (75 - 75*z3[6] + 5*z3[6]^2 + 9*z3[6]^3 - 2*z3[6]^4 + 
          z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6]) - z3[5]^2*(-1 + z3[6])^2*
           (-11 - 7*z3[6] + 6*z3[6]^2) + z3[5]*(-45 + 61*z3[6] + z3[6]^2 - 
            23*z3[6]^3 + 6*z3[6]^4)))) + z3[2]^5*z3[3]^2*
     (6*z3[4]^3 - 24*z3[4]^2*(-1 + z3[6]) + 36*z3[4]*(-1 + z3[6])^2 - 
      (13 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^3 + 
      z3[3]*(20*z3[4]^3 + z3[4]^2*(96 - 84*z3[6]) + 
        2*z3[4]*(89 - 154*z3[6] + 65*z3[6]^2) + (-1 + z3[6])^2*
         (131 - 79*z3[6] + z3[6]^2 + z3[6]^3 + z3[5]^2*(2 - 3*z3[6] + 
            z3[6]^3) - z3[5]*(29 - 32*z3[6] + z3[6]^2 + 2*z3[6]^3))) + 
      z3[3]^2*(15*z3[4]^3 + z3[4]^2*(84 - 65*z3[6]) + 
        2*z3[4]*(95 - 144*z3[6] + 52*z3[6]^2) - (-1 + z3[6])*
         (229 - 283*z3[6] + 82*z3[6]^2 - 14*z3[6]^3 + 13*z3[6]^4 - 
          3*z3[6]^5 + z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6] + 3*z3[6]^2) - 
          3*z3[5]^2*(-1 + z3[6])^2*(-5 - 3*z3[6] - 3*z3[6]^2 + 3*z3[6]^3) + 
          z3[5]*(-87 + 127*z3[6] - 44*z3[6]^2 + 28*z3[6]^3 - 33*z3[6]^4 + 
            9*z3[6]^5)))) - z3[2]^4*z3[3]*(4*z3[4]^4 - 
      16*z3[4]^3*(-1 + z3[6]) + 24*z3[4]^2*(-1 + z3[6])^2 - 
      16*z3[4]*(-1 + z3[6])^3 + (-1 + z3[6])^4 + 
      z3[3]*(24*z3[4]^4 - 3*(-6*(-3 + z3[6]) + z3[5]*(-1 + z3[6]))*
         (-1 + z3[6])^3 - 6*z3[4]^3*(-20 + 17*z3[6]) - 4*z3[4]*(-1 + z3[6])^2*
         (-56 + 29*z3[6]) + 24*z3[4]^2*(10 - 17*z3[6] + 7*z3[6]^2)) + 
      z3[3]^2*(40*z3[4]^4 + z3[4]^3*(240 - 176*z3[6]) + 
        8*z3[4]^2*(75 - 110*z3[6] + 38*z3[6]^2) - 
        8*z3[4]*(-92 + 199*z3[6] - 134*z3[6]^2 + 27*z3[6]^3) + 
        (-1 + z3[6])^2*(364 - 301*z3[6] + 47*z3[6]^2 - 3*z3[6]^3 + z3[6]^4 + 
          z3[5]*(-57 + 65*z3[6] - 9*z3[6]^2 + 3*z3[6]^3 - 2*z3[6]^4) + 
          z3[5]^2*(3 - 4*z3[6] + z3[6]^4))) + 
      z3[3]^3*(20*z3[4]^4 + z3[4]^3*(140 - 90*z3[6]) + 
        20*z3[4]^2*(21 - 27*z3[6] + 8*z3[6]^2) - 
        2*z3[4]*(-326 + 615*z3[6] - 352*z3[6]^2 + 58*z3[6]^3) - 
        (-1 + z3[6])*(525 - 755*z3[6] + 306*z3[6]^2 - 34*z3[6]^3 - 
          15*z3[6]^4 + 17*z3[6]^5 - 4*z3[6]^6 + z3[5]^2*(19 - 27*z3[6] + 
            8*z3[6]^2 - 23*z3[6]^4 + 35*z3[6]^5 - 12*z3[6]^6) + 
          z3[5]^3*(-1 + z3[6] + 5*z3[6]^4 - 9*z3[6]^5 + 4*z3[6]^6) + 
          z3[5]*(-143 + 221*z3[6] - 90*z3[6]^2 + 10*z3[6]^3 + 33*z3[6]^4 - 
            43*z3[6]^5 + 12*z3[6]^6)))) + 
    z3[2]^3*(z3[4]*(1 + z3[4] - z3[6])^4 + 
      z3[3]*(12*z3[4]^5 + z3[4]^4*(64 - 52*z3[6]) - 72*z3[4]^2*(-2 + z3[6])*
         (-1 + z3[6])^2 - (-4 + z3[6])*(-1 + z3[6])^4 + 
        2*z3[4]*(-1 + z3[6])^3*(-35 + 11*z3[6]) + 
        8*z3[4]^3*(17 - 28*z3[6] + 11*z3[6]^2)) + 
      2*z3[3]^2*(18*z3[4]^5 + z3[4]^4*(120 - 81*z3[6]) - 
        3*(-1 + z3[6])^3*(23 + z3[5]*(-1 + z3[6]) - 12*z3[6] + z3[6]^2) + 
        6*z3[4]^3*(55 - 76*z3[6] + 24*z3[6]^2) + z3[4]*(-1 + z3[6])^2*
         (345 - 278*z3[6] + 41*z3[6]^2) - 2*z3[4]^2*(-239 + 504*z3[6] - 
          327*z3[6]^2 + 62*z3[6]^3)) + z3[3]^3*(40*z3[4]^5 - 
        8*z3[4]^4*(-40 + 23*z3[6]) + 8*z3[4]^3*(135 - 160*z3[6] + 
          42*z3[6]^2) - 8*z3[4]^2*(-249 + 452*z3[6] - 245*z3[6]^2 + 
          37*z3[6]^3) + z3[4]*(1945 - 4704*z3[6] + 3838*z3[6]^2 - 
          1184*z3[6]^3 + 105*z3[6]^4) + (-1 + z3[6])^2*(778 - 775*z3[6] + 
          191*z3[6]^2 - 12*z3[6]^3 - 3*z3[6]^4 + z3[6]^5 + 
          z3[5]*(-94 + 111*z3[6] - 21*z3[6]^2 + 3*z3[6]^3 + 3*z3[6]^4 - 
            2*z3[6]^5) + z3[5]^2*(4 - 5*z3[6] + z3[6]^5))) + 
      z3[3]^4*(15*z3[4]^5 - 70*z3[4]^4*(-2 + z3[6]) + 
        10*z3[4]^3*(56 - 58*z3[6] + 13*z3[6]^2) - 
        2*z3[4]^2*(-628 + 999*z3[6] - 464*z3[6]^2 + 58*z3[6]^3) + 
        z3[4]*(1579 - 3336*z3[6] + 2324*z3[6]^2 - 596*z3[6]^3 + 44*z3[6]^4) - 
        (-1 + z3[6])*(1011 - 1611*z3[6] + 787*z3[6]^2 - 127*z3[6]^3 + 
          3*z3[6]^4 - 19*z3[6]^5 + 21*z3[6]^6 - 5*z3[6]^7 + 
          z3[5]^2*(23 - 33*z3[6] + 10*z3[6]^2 - 28*z3[6]^5 + 43*z3[6]^6 - 
            15*z3[6]^7) + z3[5]^3*(-1 + z3[6] + 6*z3[6]^5 - 11*z3[6]^6 + 
            5*z3[6]^7) + z3[5]*(-213 + 343*z3[6] - 153*z3[6]^2 + 19*z3[6]^3 + 
            z3[6]^4 + 41*z3[6]^5 - 53*z3[6]^6 + 15*z3[6]^7)))) - 
    (1 + z3[3])*(4*(1 + z3[3])^3*z3[4]^7 - 2*(1 + z3[3])^2*z3[4]^6*
       (-13 + 10*z3[6] + z3[3]*(-33 + 5*z3[5] + 10*z3[6])) + 
      z3[3]^2*(-1 + z3[5])*z3[6]^8*(2 - 2*z3[6] + 
        z3[3]*(-14 + 21*z3[6] - 6*z3[6]^2 + 2*z3[5]*(4 - 7*z3[6] + 
            3*z3[6]^2))) + 2*(1 + z3[3])*z3[4]^5*(32 - 57*z3[6] + 
        20*z3[6]^2 + z3[3]*(174 + 20*z3[5]*(-1 + z3[6]) - 209*z3[6] + 
          40*z3[6]^2) + z3[3]^2*(3*z3[5]^2 + z3[5]*(-41 + 20*z3[6]) + 
          2*(95 - 76*z3[6] + 10*z3[6]^2))) - 
      z3[4]^4*(4*(-19 + 58*z3[6] - 49*z3[6]^2 + 10*z3[6]^3) + 
        3*z3[3]*(-236 + 537*z3[6] - 316*z3[6]^2 + 40*z3[6]^3 + 
          5*z3[5]*(4 - 9*z3[6] + 4*z3[6]^2)) + 
        z3[3]^3*(-1102 + z3[5]^3 + 1585*z3[6] - 556*z3[6]^2 + 40*z3[6]^3 + 
          9*z3[5]^2*(-3 + 2*z3[6]) + 3*z3[5]*(84 - 97*z3[6] + 20*z3[6]^2)) + 
        z3[3]^2*(z3[5]^2*(-17 + 18*z3[6]) + 2*z3[5]*(137 - 213*z3[6] + 
            60*z3[6]^2) + 2*(-835 + 1482*z3[6] - 654*z3[6]^2 + 
            60*z3[6]^3))) + z3[4]^3*(4*(-1 + z3[6])^2*(11 - 31*z3[6] + 
          5*z3[6]^2) + z3[3]^3*(1838 + 2*z3[5]^3*(-1 + z3[6]) - 4067*z3[6] + 
          2579*z3[6]^2 - 500*z3[6]^3 + 24*z3[6]^4 - 2*z3[6]^5 + 
          2*z3[5]^2*(21 - 34*z3[6] + 9*z3[6]^2) + 
          z3[5]*(-382 + 775*z3[6] - 381*z3[6]^2 + 40*z3[6]^3)) + 
        z3[3]*(648 - 2281*z3[6] + 2405*z3[6]^2 - 828*z3[6]^3 + 64*z3[6]^4 - 
          2*z3[6]^5 + z3[5]*(-40 + 159*z3[6] - 165*z3[6]^2 + 40*z3[6]^3)) + 
        z3[3]^2*(2140 - 5854*z3[6] + 4672*z3[6]^2 - 1164*z3[6]^3 + 
          68*z3[6]^4 - 4*z3[6]^5 + z3[5]^2*(16 - 41*z3[6] + 18*z3[6]^2) + 
          z3[5]*(-292 + 802*z3[6] - 546*z3[6]^2 + 80*z3[6]^3))) - 
      z3[4]^2*(2*(-1 + z3[6])^3*(5 - 27*z3[6] + 2*z3[6]^2) + 
        z3[3]*(-280 + 1534*z3[6] - 2557*z3[6]^2 + 1641*z3[6]^3 - 
          354*z3[6]^4 + 16*z3[6]^5 + z3[6]^6 + z3[5]*(10 - 74*z3[6] + 
            138*z3[6]^2 - 85*z3[6]^3 + 10*z3[6]^4)) + 
        z3[3]^3*(-1735 + 5533*z3[6] - 5468*z3[6]^2 + 1975*z3[6]^3 - 
          226*z3[6]^4 + 4*z3[6]^5 - 9*z3[6]^6 + 4*z3[6]^7 + 
          z3[5]^3*(1 - 3*z3[6] + z3[6]^2) + z3[5]^2*(-27 + 85*z3[6] - 
            55*z3[6]^2 + 6*z3[6]^3) + z3[5]*(297 - 959*z3[6] + 836*z3[6]^2 - 
            217*z3[6]^3 + 10*z3[6]^4 + 7*z3[6]^6 - 4*z3[6]^7)) + 
        z3[3]^2*(-1425 + 5812*z3[6] - 7331*z3[6]^2 + 3432*z3[6]^3 - 
          514*z3[6]^4 + 16*z3[6]^5 - 8*z3[6]^6 + 4*z3[6]^7 + 
          z3[5]^2*(-5 + 28*z3[6] - 31*z3[6]^2 + 6*z3[6]^3) + 
          z3[5]*(140 - 648*z3[6] + 803*z3[6]^2 - 302*z3[6]^3 + 20*z3[6]^4 + 
            7*z3[6]^6 - 4*z3[6]^7))) - z3[4]*z3[6]*(10*(-1 + z3[6])^4 + 
        z3[3]*(-1 + z3[6])*(-280 + 606*z3[6] - 378*z3[6]^2 + 57*z3[6]^3 - 
          3*z3[6]^4 - 3*z3[6]^5 + z3[5]*(10 - 24*z3[6] + 15*z3[6]^2)) + 
        z3[3]^2*(1425 - 3672*z3[6] + 3147*z3[6]^2 - 996*z3[6]^3 + 
          94*z3[6]^4 + 4*z3[6]^5 + 2*z3[6]^6 - 2*z3[6]^7 + 
          z3[5]^2*(5 - 12*z3[6] + 7*z3[6]^2) + z3[5]*(-140 + 356*z3[6] - 
            275*z3[6]^2 + 60*z3[6]^3 - 5*z3[6]^6 + 2*z3[6]^7)) + 
        z3[3]^3*(1735 + z3[5]^3*(-1 + z3[6]) - 3695*z3[6] + 2503*z3[6]^2 - 
          601*z3[6]^3 + 44*z3[6]^4 + 4*z3[6]^5 + 20*z3[6]^6 - 24*z3[6]^7 + 
          6*z3[6]^8 + z3[5]*(-297 + 577*z3[6] - 313*z3[6]^2 + 45*z3[6]^3 - 
            28*z3[6]^6 + 38*z3[6]^7 - 12*z3[6]^8) + 
          z3[5]^2*(27 - 43*z3[6] + 14*z3[6]^2 + 8*z3[6]^6 - 14*z3[6]^7 + 
            6*z3[6]^8)))) - z3[2]^2*(z3[4]*(1 + z3[4] - z3[6])^4*
       (4 + 2*z3[4] - z3[6]) + 2*z3[3]*(6*z3[4]^6 + z3[4]^5*(48 - 28*z3[6]) - 
        (-1 + z3[6])^4*(-5 + 2*z3[6]) - 4*z3[4]*(-1 + z3[6])^3*
         (23 - 12*z3[6] + z3[6]^2) + 4*z3[4]^2*(-1 + z3[6])^2*
         (55 - 42*z3[6] + 5*z3[6]^2) + 4*z3[4]^4*(38 - 48*z3[6] + 
          13*z3[6]^2) - 8*z3[4]^3*(-31 + 62*z3[6] - 37*z3[6]^2 + 
          6*z3[6]^3)) + 2*z3[3]^2*(12*z3[4]^6 + z3[4]^5*(120 - 57*z3[6]) + 
        12*z3[4]^4*(40 - 42*z3[6] + 9*z3[6]^2) - z3[4]*(-1 + z3[6])^2*
         (-780 + 775*z3[6] - 186*z3[6]^2 + 11*z3[6]^3) - 
        6*z3[4]^3*(-170 + 286*z3[6] - 138*z3[6]^2 + 17*z3[6]^3) + 
        z3[4]^2*(1245 - 2914*z3[6] + 2256*z3[6]^2 - 630*z3[6]^3 + 
          43*z3[6]^4) - (-1 + z3[6])^3*(5*z3[5]*(-1 + z3[6]) + 
          4*(35 - 23*z3[6] + 3*z3[6]^2))) + 
      z3[3]^3*(20*z3[4]^6 - 48*z3[4]^5*(-5 + 2*z3[6]) + 
        8*z3[4]^4*(145 - 130*z3[6] + 23*z3[6]^2) - 
        16*z3[4]^3*(-190 + 275*z3[6] - 111*z3[6]^2 + 11*z3[6]^3) + 
        4*z3[4]^2*(1188 - 2402*z3[6] + 1564*z3[6]^2 - 354*z3[6]^3 + 
          19*z3[6]^4) + z3[4]*(4060 - 10505*z3[6] + 9536*z3[6]^2 - 
          3578*z3[6]^3 + 508*z3[6]^4 - 21*z3[6]^5) + (-1 + z3[6])^2*
         (1425 - 1600*z3[6] + 489*z3[6]^2 - 39*z3[6]^3 - 3*z3[6]^4 - 
          3*z3[6]^5 + z3[6]^6 + z3[5]*(-140 + 170*z3[6] - 37*z3[6]^2 + 
            3*z3[6]^3 + 3*z3[6]^4 + 3*z3[6]^5 - 2*z3[6]^6) + 
          z3[5]^2*(5 - 6*z3[6] + z3[6]^6))) + 
      z3[3]^4*(6*z3[4]^6 + z3[4]^5*(84 - 29*z3[6]) + 
        4*z3[4]^4*(119 - 93*z3[6] + 14*z3[6]^2) - 
        2*z3[4]^3*(-742 + 941*z3[6] - 326*z3[6]^2 + 27*z3[6]^3) + 
        z3[4]^2*(2834 - 5036*z3[6] + 2824*z3[6]^2 - 536*z3[6]^3 + 
          24*z3[6]^4) + z3[4]*(3136 - 7101*z3[6] + 5524*z3[6]^2 - 
          1736*z3[6]^3 + 204*z3[6]^4 - 6*z3[6]^5) - 
        (-1 + z3[6])*(1735 - 2971*z3[6] + 1629*z3[6]^2 - 319*z3[6]^3 + 
          15*z3[6]^4 - z3[6]^5 - 23*z3[6]^6 + 25*z3[6]^7 - 6*z3[6]^8 - 
          3*z3[5]^2*(-9 + 13*z3[6] - 4*z3[6]^2 + 11*z3[6]^6 - 17*z3[6]^7 + 
            6*z3[6]^8) + z3[5]^3*(-1 + z3[6] + 7*z3[6]^6 - 13*z3[6]^7 + 
            6*z3[6]^8) + z3[5]*(-297 + 493*z3[6] - 233*z3[6]^2 + 31*z3[6]^3 + 
            z3[6]^4 + z3[6]^5 + 49*z3[6]^6 - 63*z3[6]^7 + 18*z3[6]^8)))) + 
    z3[2]*((1 + z3[3])^4*z3[4]^7 - (1 + z3[3])^3*z3[4]^6*
       (-12 + 5*z3[6] + z3[3]*(-38 + 10*z3[5] + 5*z3[6])) + 
      (1 + z3[3])^2*z3[4]^5*(48 - 52*z3[6] + 10*z3[6]^2 + 
        z3[3]*(290 - 224*z3[6] + 20*z3[6]^2 + 20*z3[5]*(-3 + 2*z3[6])) + 
        z3[3]^2*(377 + 15*z3[5]^2 - 172*z3[6] + 10*z3[6]^2 + 
          10*z3[5]*(-15 + 4*z3[6]))) - (1 + z3[3])*z3[4]^4*
       (2*(-46 + 85*z3[6] - 44*z3[6]^2 + 5*z3[6]^3) + 
        2*z3[3]*(-426 + 643*z3[6] - 242*z3[6]^2 + 15*z3[6]^3 + 
          10*z3[5]*(7 - 10*z3[6] + 3*z3[6]^2)) + 
        z3[3]^3*(-1712 + 7*z3[5]^3 + 1531*z3[6] - 308*z3[6]^2 + 10*z3[6]^3 + 
          3*z3[5]^2*(-41 + 15*z3[6]) + 10*z3[5]*(80 - 53*z3[6] + 
            6*z3[6]^2)) + z3[3]^2*(-2238 + 2647*z3[6] - 704*z3[6]^2 + 
          30*z3[6]^3 + 15*z3[5]^2*(-4 + 3*z3[6]) + 
          10*z3[5]*(73 - 73*z3[6] + 12*z3[6]^2))) + 
      z3[4]^3*((-1 + z3[6])^2*(93 - 62*z3[6] + 5*z3[6]^2) + 
        z3[3]*(-1 + z3[6])*(-1255 + 1621*z3[6] - 465*z3[6]^2 + 19*z3[6]^3 + 
          40*z3[5]*(4 - 5*z3[6] + z3[6]^2)) + z3[3]^3*(8233 - 13676*z3[6] + 
          6492*z3[6]^2 - 876*z3[6]^3 + 17*z3[6]^4 + 
          2*z3[5]^3*(-10 + 7*z3[6]) + z3[5]^2*(401 - 450*z3[6] + 
            90*z3[6]^2) + 4*z3[5]*(-802 + 1137*z3[6] - 405*z3[6]^2 + 
            30*z3[6]^3)) + z3[3]^4*(4321 + z3[5]^4 - 6128*z3[6] + 
          2425*z3[6]^2 - 268*z3[6]^3 + 4*z3[6]^4 + 2*z3[5]^3*
           (-16 + 7*z3[6]) + z3[5]^2*(369 - 309*z3[6] + 45*z3[6]^2) + 
          z3[5]*(-2128 + 2451*z3[6] - 690*z3[6]^2 + 40*z3[6]^3)) + 
        3*z3[3]^2*(1734 - 3392*z3[6] + 1977*z3[6]^2 - 340*z3[6]^3 + 
          9*z3[6]^4 + z3[5]^2*(30 - 47*z3[6] + 15*z3[6]^2) + 
          z3[5]*(-460 + 819*z3[6] - 390*z3[6]^2 + 40*z3[6]^3))) - 
      z3[4]^2*((-1 + z3[6])^3*(48 - 25*z3[6] + z3[6]^2) + 
        2*z3[3]*(-1 + z3[6])^2*(-461 + 490*z3[6] - 93*z3[6]^2 + 4*z3[6]^3 + 
          5*z3[5]*(9 - 10*z3[6] + z3[6]^2)) + z3[3]^3*(-10047 + 23372*z3[6] - 
          17535*z3[6]^2 + 4738*z3[6]^3 - 406*z3[6]^4 + 6*z3[6]^5 + 
          6*z3[6]^6 + z3[5]^3*(19 - 28*z3[6] + 7*z3[6]^2) + 
          z3[5]^2*(-409 + 754*z3[6] - 351*z3[6]^2 + 30*z3[6]^3) + 
          z3[5]*(3705 - 7684*z3[6] + 4759*z3[6]^2 - 892*z3[6]^3 + 
            38*z3[6]^4 + 8*z3[6]^5 - 6*z3[6]^6)) + 
        z3[3]^4*(-6525 + z3[5]^4*(-2 + z3[6]) + 13109*z3[6] - 8235*z3[6]^2 + 
          1815*z3[6]^3 - 130*z3[6]^4 + 3*z3[6]^6 + 
          z3[5]^3*(49 - 48*z3[6] + 7*z3[6]^2) + z3[5]^2*(-531 + 746*z3[6] - 
            249*z3[6]^2 + 15*z3[6]^3) + z3[5]*(3197 - 5469*z3[6] + 
            2681*z3[6]^2 - 386*z3[6]^3 + 14*z3[6]^4 + 4*z3[6]^5 - 
            3*z3[6]^6)) + z3[3]^2*(-5000 + 13418*z3[6] - 12148*z3[6]^2 + 
          4157*z3[6]^3 - 450*z3[6]^4 + 13*z3[6]^5 + 3*z3[6]^6 + 
          z3[5]^2*(-60 + 146*z3[6] - 102*z3[6]^2 + 15*z3[6]^3) + 
          z3[5]*(1160 - 2939*z3[6] + 2378*z3[6]^2 - 626*z3[6]^3 + 
            34*z3[6]^4 + 4*z3[6]^5 - 3*z3[6]^6))) - 
      z3[4]*(2*(-1 + z3[6])^4*(-5 + 2*z3[6]) + 2*z3[3]*(-1 + z3[6])^3*
         (155 + 10*z3[5]*(-1 + z3[6]) - 131*z3[6] + 16*z3[6]^2) + 
        z3[3]^2*(-2265 + 7894*z3[6] - 10071*z3[6]^2 + 5597*z3[6]^3 - 
          1234*z3[6]^4 + 76*z3[6]^5 + z3[6]^6 + 3*z3[6]^7 + 
          z3[5]^2*(-15 + 50*z3[6] - 56*z3[6]^2 + 21*z3[6]^3) + 
          z3[5]*(450 - 1484*z3[6] + 1738*z3[6]^2 - 822*z3[6]^3 + 
            120*z3[6]^4 - 3*z3[6]^7)) + z3[3]^4*
         (-5205 + z3[5]^4*(-1 + z3[6]) + 13934*z3[6] - 12571*z3[6]^2 + 
          4524*z3[6]^3 - 604*z3[6]^4 + 16*z3[6]^5 - 6*z3[6]^6 - 8*z3[6]^7 + 
          5*z3[6]^8 + z3[5]^3*(30 - 49*z3[6] + 16*z3[6]^2) + 
          z3[5]*(2626 - 6021*z3[6] + 4378*z3[6]^2 - 1127*z3[6]^3 + 
            84*z3[6]^4 + 4*z3[6]^5 + 4*z3[6]^6 + 16*z3[6]^7 - 10*z3[6]^8) + 
          z3[5]^2*(-378 + 771*z3[6] - 433*z3[6]^2 + 63*z3[6]^3 - 8*z3[6]^7 + 
            5*z3[6]^8)) + z3[3]^3*(-6010 + 18640*z3[6] - 20192*z3[6]^2 + 
          8993*z3[6]^3 - 1506*z3[6]^4 + 64*z3[6]^5 - 5*z3[6]^6 - 5*z3[6]^7 + 
          5*z3[6]^8 + 2*z3[5]^3*(3 - 7*z3[6] + 4*z3[6]^2) + 
          z3[5]*(2142 - 5916*z3[6] + 5468*z3[6]^2 - 1869*z3[6]^3 + 
            184*z3[6]^4 + 4*z3[6]^5 + 4*z3[6]^6 + 13*z3[6]^7 - 10*z3[6]^8) + 
          z3[5]^2*(-182 + 478*z3[6] - 381*z3[6]^2 + 84*z3[6]^3 - 8*z3[6]^7 + 
            5*z3[6]^8))) + z3[3]*z3[6]*(-10*(-1 + z3[6])^4 + 
        z3[3]*(-1 + z3[6])*(280 - 606*z3[6] + 378*z3[6]^2 - 57*z3[6]^3 + 
          3*z3[6]^4 + 3*z3[6]^5 + z3[5]*(-10 + 24*z3[6] - 15*z3[6]^2)) - 
        z3[3]^2*(1425 - 3672*z3[6] + 3147*z3[6]^2 - 996*z3[6]^3 + 
          94*z3[6]^4 + 4*z3[6]^5 + z3[6]^6 - 2*z3[6]^7 + z3[6]^8 + 
          z3[5]*(-140 + 356*z3[6] - 275*z3[6]^2 + 60*z3[6]^3 - 3*z3[6]^6 + 
            2*z3[6]^7 - 2*z3[6]^8) + z3[5]^2*(5 - 12*z3[6] + 7*z3[6]^2 - 
            z3[6]^6 + z3[6]^8)) + z3[3]^3*(-1735 + 3695*z3[6] - 
          2503*z3[6]^2 + 601*z3[6]^3 - 44*z3[6]^4 - 4*z3[6]^5 - 34*z3[6]^6 + 
          46*z3[6]^7 - 13*z3[6]^8 + z3[5]^3*(1 - z3[6] + 8*z3[6]^6 - 
            14*z3[6]^7 + 6*z3[6]^8) - z3[5]^2*(27 - 43*z3[6] + 14*z3[6]^2 + 
            38*z3[6]^6 - 64*z3[6]^7 + 25*z3[6]^8) + 
          z3[5]*(297 - 577*z3[6] + 313*z3[6]^2 - 45*z3[6]^3 + 64*z3[6]^6 - 
            96*z3[6]^7 + 32*z3[6]^8)))), 
  y[245] -> 2 + z3[3]*(1 + z3[2] + z3[5] - z3[2]*z3[5]), 
  y[246] -> 2 + 3*z3[3], y[247] -> 4 + 3*z3[3], y[248] -> -1 + 2*z3[3], 
  y[249] -> -13*(-2 + 5*z3[6] + 3*z3[6]^2) + 
    z3[3]*(-13 + 741*z3[6] + 53*z3[6]^2 - 886*z3[6]^3 + 312*z3[6]^4 + 
      104*z3[5]^2*(-1 + z3[6])^2*z3[6]*(2 + 3*z3[6]) + 
      z3[5]*(13 - 819*z3[6] + 168*z3[6]^2 + 1302*z3[6]^3 - 624*z3[6]^4) - 
      z3[2]*(208 + 26*z3[6] - 222*z3[6]^2 + 78*z3[6]^3 + 
        26*z3[5]^2*(-1 + z3[6])^2*(2 + 3*z3[6]) + 
        z3[5]*(-208 + 39*z3[6] + 326*z3[6]^2 - 156*z3[6]^3))), 
  y[250] -> 13*z3[6]*(2*(1 + z3[6]) + z3[3]*(-8 - 11*z3[6] + 10*z3[6]^2 + 
        z3[5]*(6 + 8*z3[6] - 10*z3[6]^2)) + 
      z3[3]^2*(2*z3[5]^2*z3[6]*(4 - 7*z3[6] + 3*z3[6]^2) + 
        z3[5]*(6 - 15*z3[6] + 26*z3[6]^2 - 12*z3[6]^3) + 
        2*(-5 + z3[6] - 6*z3[6]^2 + 3*z3[6]^3))) - 
    z3[2]*(13*(1 + z3[6]) - 26*z3[3]*(7 + 9*z3[6] - 3*z3[6]^2 + 
        z3[5]*(-3 - 4*z3[6] + 3*z3[6]^2)) + 
      z3[3]^2*(741 + 1002*z3[6] - 1756*z3[6]^2 + 455*z3[6]^3 + 
        13*z3[5]^2*(21 + 28*z3[6] - 78*z3[6]^2 + 35*z3[6]^3) - 
        2*z3[5]*(468 + 618*z3[6] - 1385*z3[6]^2 + 455*z3[6]^3))), 
  y[251] -> -26*(-1 - z3[6] - z3[6]^2 - z3[6]^3 + 2*z3[6]^4 + z3[6]^5) + 
    13*z3[3]*(5 + z3[6] - z3[6]^2 - 3*z3[6]^3 + 43*z3[6]^4 + 23*z3[6]^5 - 
      15*z3[6]^6 + z3[5]*(1 + z3[6] + z3[6]^2 + z3[6]^3 - 18*z3[6]^4 - 
        7*z3[6]^5 + 15*z3[6]^6) + z3[2]*(2 + 4*z3[6] + 6*z3[6]^2 - 
        11*z3[6]^3 - 12*z3[6]^4 - 2*z3[6]^5 + 2*z3[5]*(-1 - z3[6] - z3[6]^2 - 
          z3[6]^3 + 2*z3[6]^4 + z3[6]^5))) + 
    z3[3]^2*(26 - 13*z3[6] - 39*z3[6]^2 - 65*z3[6]^3 - 169*z3[6]^4 - 
      443*z3[6]^5 + 1184*z3[6]^6 - 390*z3[6]^7 - 13*z3[5]^2*z3[6]^4*
       (15 + 15*z3[6] - 58*z3[6]^2 + 30*z3[6]^3) + 
      z3[5]*(26 + 13*z3[6] + 13*z3[6]^2 + 13*z3[6]^3 + 481*z3[6]^4 + 
        677*z3[6]^5 - 1938*z3[6]^6 + 780*z3[6]^7) + 
      z3[2]*(13 - 26*z3[6] - 91*z3[6]^2 + 1833*z3[6]^3 + 704*z3[6]^4 - 
        2005*z3[6]^5 + 546*z3[6]^6 + z3[5]*z3[6]*(39 + 78*z3[6] - 
          1989*z3[6]^2 - 470*z3[6]^3 + 3006*z3[6]^4 - 1092*z3[6]^5) + 
        13*z3[5]^2*(-1 - z3[6] - z3[6]^2 + 39*z3[6]^3 + 4*z3[6]^4 - 
          77*z3[6]^5 + 42*z3[6]^6))), 
  y[252] -> 451 + 450*z3[4] + 135*z3[4]^2 + 3*z3[4]^3 - 736*z3[6] - 
    371*z3[4]*z3[6] - 22*z3[4]^2*z3[6] + 340*z3[6]^2 + 113*z3[4]*z3[6]^2 - 
    263*z3[6]^3 + 39*z3[4]*z3[6]^3 + 13*z3[6]^4 + 
    z3[2]^3*z3[3]^2*(-7 - 208*z3[6] - 26*z3[6]^2 + 222*z3[6]^3 - 78*z3[6]^4 + 
      26*z3[5]^3*(-1 + z3[6])^2*z3[6]*(2 + 3*z3[6]) + 
      z3[5]^2*(-1 - 260*z3[6] + 65*z3[6]^2 + 430*z3[6]^3 - 234*z3[6]^4) + 
      z3[5]*(5 + 416*z3[6] - 13*z3[6]^2 - 548*z3[6]^3 + 234*z3[6]^4)) + 
    z3[3]*(3618 + 6*z3[4]^3 - 4126*z3[6] + 1256*z3[6]^2 + 735*z3[6]^3 - 
      130*z3[6]^4 - 886*z3[6]^5 + 312*z3[6]^6 - 
      9*z3[4]^2*(-46 + 5*z3[5] + 2*z3[6]) + 104*z3[5]^2*(-1 + z3[6])^2*
       z3[6]^3*(2 + 3*z3[6]) + z3[5]*(-383 + 388*z3[6] - 135*z3[6]^2 - 
        975*z3[6]^3 + 350*z3[6]^4 + 1302*z3[6]^5 - 624*z3[6]^6) - 
      z3[4]*(-2205 + 1083*z3[6] + 684*z3[6]^2 + 14*z3[6]^3 - 886*z3[6]^4 + 
        312*z3[6]^5 + 104*z3[5]^2*(-1 + z3[6])^2*z3[6]^2*(2 + 3*z3[6]) + 
        z3[5]*(297 - 76*z3[6] - 819*z3[6]^2 + 168*z3[6]^3 + 1302*z3[6]^4 - 
          624*z3[6]^5))) + z3[3]^2*(5095 + 3*z3[4]^3 - 4161*z3[6] + 
      916*z3[6]^2 + 868*z3[6]^3 - 143*z3[6]^4 - 886*z3[6]^5 + 312*z3[6]^6 - 
      9*z3[4]^2*(-31 + 5*z3[5] + z3[6]) + z3[5]*(-1115 + 664*z3[6] - 
        135*z3[6]^2 - 975*z3[6]^3 + 350*z3[6]^4 + 1302*z3[6]^5 - 
        624*z3[6]^6) + z3[5]^2*(92 - 27*z3[6] + 208*z3[6]^3 - 104*z3[6]^4 - 
        416*z3[6]^5 + 312*z3[6]^6) + z3[4]*(2067 - 712*z3[6] - 732*z3[6]^2 - 
        53*z3[6]^3 + 886*z3[6]^4 - 312*z3[6]^5 + 
        z3[5]^2*(27 - 208*z3[6]^2 + 104*z3[6]^3 + 416*z3[6]^4 - 
          312*z3[6]^5) + z3[5]*(-462 + 76*z3[6] + 819*z3[6]^2 - 168*z3[6]^3 - 
          1302*z3[6]^4 + 624*z3[6]^5))) + z3[2]^2*z3[3]*
     (251 + 6*z3[4] - 80*z3[5] - 171*z3[6] + 185*z3[5]*z3[6] - 
      52*z3[5]^2*z3[6] - 91*z3[6]^2 + 26*z3[5]*z3[6]^2 + 26*z3[5]^2*z3[6]^2 + 
      183*z3[6]^3 - 287*z3[5]*z3[6]^3 + 104*z3[5]^2*z3[6]^3 - 78*z3[6]^4 + 
      156*z3[5]*z3[6]^4 - 78*z3[5]^2*z3[6]^4 + 
      z3[3]*(551 + 9*z3[4] - 655*z3[6] + 663*z3[6]^2 + 719*z3[6]^3 - 
        1120*z3[6]^4 + 312*z3[6]^5 - 26*z3[5]^3*(-1 + z3[6])^2*z3[6]*
         (-2 + 5*z3[6] + 12*z3[6]^2) + 2*z3[5]^2*(20 - 189*z3[6] + 
          572*z3[6]^2 + 183*z3[6]^3 - 1054*z3[6]^4 + 468*z3[6]^5) - 
        z3[5]*(285 - 869*z3[6] + 1651*z3[6]^2 + 1085*z3[6]^3 - 2734*z3[6]^4 + 
          936*z3[6]^5))) + z3[2]*(-120 - 87*z3[4] - 3*z3[4]^2 + 201*z3[6] - 
      7*z3[4]*z3[6] - 42*z3[6]^2 - 39*z3[6]^3 + 
      z3[3]*(-1259 + 3*z3[4]^2*(-5 + z3[5]) + 1197*z3[6] + 38*z3[6]^2 + 
        28*z3[6]^3 - 664*z3[6]^4 + 234*z3[6]^5 + 78*z3[5]^2*(-1 + z3[6])^2*
         z3[6]^2*(2 + 3*z3[6]) + z3[5]*(199 - 163*z3[6] - 439*z3[6]^2 + 
          90*z3[6]^3 + 976*z3[6]^4 - 468*z3[6]^5) + 
        z3[4]*(-572 + 244*z3[6] + 26*z3[6]^2 - 222*z3[6]^3 + 78*z3[6]^4 + 
          26*z3[5]^2*(-1 + z3[6])^2*z3[6]*(2 + 3*z3[6]) + 
          z3[5]*(128 - 214*z3[6] + 39*z3[6]^2 + 326*z3[6]^3 - 
            156*z3[6]^4))) + z3[3]^2*(-2006 + 3*z3[4]^2*(-4 + z3[5]) + 
        1168*z3[6] + 1744*z3[6]^2 + 251*z3[6]^3 - 2436*z3[6]^4 + 
        858*z3[6]^5 - 104*z3[5]^3*(-1 + z3[6])^2*z3[6]^2*(2 + 3*z3[6]) + 
        z3[5]*(628 - 215*z3[6] - 2883*z3[6]^2 + 334*z3[6]^3 + 4466*z3[6]^4 - 
          2028*z3[6]^5) + z3[5]^2*(-66 + z3[6] + 1391*z3[6]^2 - 454*z3[6]^3 - 
          2446*z3[6]^4 + 1482*z3[6]^5) + z3[4]*(-599 + 238*z3[6] + 
          26*z3[6]^2 - 222*z3[6]^3 + 78*z3[6]^4 + 
          z3[5]*(206 - 214*z3[6] + 39*z3[6]^2 + 326*z3[6]^3 - 156*z3[6]^4) + 
          z3[5]^2*(-15 + 52*z3[6] - 26*z3[6]^2 - 104*z3[6]^3 + 
            78*z3[6]^4)))), y[253] -> -130 - 500*z3[4] - 1187*z3[4]^2 - 
    958*z3[4]^3 - 290*z3[4]^4 - 19*z3[4]^5 + 520*z3[6] + 1967*z3[4]*z3[6] + 
    2748*z3[4]^2*z3[6] + 1078*z3[4]^3*z3[6] + 76*z3[4]^4*z3[6] - 
    780*z3[6]^2 - 2310*z3[4]*z3[6]^2 - 1494*z3[4]^2*z3[6]^2 - 
    114*z3[4]^3*z3[6]^2 + 520*z3[6]^3 + 836*z3[4]*z3[6]^3 + 
    206*z3[4]^2*z3[6]^3 - 130*z3[6]^4 - 162*z3[4]*z3[6]^4 - 
    65*z3[4]^2*z3[6]^4 + 13*z3[6]^5 + 52*z3[4]*z3[6]^5 + 13*z3[6]^6 + 
    z3[2]^5*z3[3]^3*(222 + z3[4] - 168*z3[6] - 156*z3[6]^2 + 170*z3[6]^3 - 
      39*z3[6]^4 + 13*z3[5]^3*(-1 + z3[6])^3*(2 + 3*z3[6]) - 
      z3[5]^2*(-1 + z3[6])^2*(-158 - 118*z3[6] + 117*z3[6]^2) + 
      z3[5]*(-322 + 324*z3[6] + 312*z3[6]^2 - 431*z3[6]^3 + 117*z3[6]^4)) + 
    z3[2]^4*z3[3]^2*(-467 - 96*z3[4] - 3*z3[4]^2 + 186*z3[5] - 13*z3[5]^2 + 
      715*z3[6] + 9*z3[4]*z3[6] - 425*z3[5]*z3[6] + 52*z3[5]^2*z3[6] - 
      288*z3[6]^2 + 318*z3[5]*z3[6]^2 - 78*z3[5]^2*z3[6]^2 + 53*z3[6]^3 - 
      105*z3[5]*z3[6]^3 + 52*z3[5]^2*z3[6]^3 - 13*z3[6]^4 + 
      26*z3[5]*z3[6]^4 - 13*z3[5]^2*z3[6]^4 + 
      z3[3]*(-1159 - 4*z3[4]^2 + 1121*z3[6] - 384*z3[6]^2 + 693*z3[6]^3 - 
        547*z3[6]^4 + 117*z3[6]^5 + z3[4]*(-147 + 13*z3[6]) - 
        13*z3[5]^3*(-1 + z3[6])^3*(1 + 5*z3[6] + 9*z3[6]^2) + 
        3*z3[5]^2*(-1 + z3[6])^2*(-57 - 104*z3[6] - 139*z3[6]^2 + 
          117*z3[6]^3) + z3[5]*(749 - 675*z3[6] + 294*z3[6]^2 - 
          1397*z3[6]^3 + 1380*z3[6]^4 - 351*z3[6]^5))) - 
    z3[3]*(3280 + 57*z3[4]^5 - 10222*z3[6] + 11064*z3[6]^2 - 4647*z3[6]^3 + 
      564*z3[6]^4 + 156*z3[6]^5 + 143*z3[6]^6 - 78*z3[6]^7 - 
      6*z3[4]^4*(-211 + 21*z3[5] + 38*z3[6]) + 
      13*z3[5]*(-10 + 34*z3[6] - 39*z3[6]^2 + 15*z3[6]^3 - 5*z3[6]^5 - 
        5*z3[6]^6 + 6*z3[6]^7) + z3[4]^3*(5887 - 4692*z3[6] + 342*z3[6]^2 + 
        z3[5]*(-673 + 378*z3[6])) + z3[4]^2*(10645 - 17887*z3[6] + 
        6828*z3[6]^2 - 657*z3[6]^3 - 183*z3[6]^4 + 117*z3[6]^5 + 
        z3[5]*(-1019 + 1619*z3[6] - 495*z3[6]^2 + 13*z3[6]^3 + 208*z3[6]^4 - 
          117*z3[6]^5)) + z3[4]*(6864 - 20162*z3[6] + 16439*z3[6]^2 - 
        3914*z3[6]^3 + 408*z3[6]^4 + z3[6]^5 - 39*z3[6]^6 + 
        z3[5]*(-472 + 1526*z3[6] - 1141*z3[6]^2 + 243*z3[6]^3 + 52*z3[6]^4 - 
          143*z3[6]^5 + 39*z3[6]^6))) - 
    z3[3]^2*(15825 + 57*z3[4]^5 - 39744*z3[6] + 32595*z3[6]^2 - 
      9492*z3[6]^3 + 790*z3[6]^4 - 390*z3[6]^5 - 469*z3[6]^6 + 1275*z3[6]^7 - 
      390*z3[6]^8 - 6*z3[4]^4*(-277 + 42*z3[5] + 38*z3[6]) - 
      13*z3[5]^2*(-5 + 12*z3[6] - 7*z3[6]^2 + 15*z3[6]^5 + 15*z3[6]^6 - 
        58*z3[6]^7 + 30*z3[6]^8) + z3[5]*(-1700 + 4268*z3[6] - 3215*z3[6]^2 + 
        660*z3[6]^3 + 663*z3[6]^5 + 625*z3[6]^6 - 2029*z3[6]^7 + 
        780*z3[6]^8) + z3[4]^3*(9968 + 93*z3[5]^2 - 6150*z3[6] + 
        342*z3[6]^2 + z3[5]*(-1913 + 756*z3[6])) + 
      z3[4]^2*(23919 + z3[5]^2*(289 - 186*z3[6]) - 31235*z3[6] + 
        9174*z3[6]^2 - 696*z3[6]^3 - 561*z3[6]^4 + 234*z3[6]^5 + 
        z3[5]*(-4364 + 4753*z3[6] - 990*z3[6]^2 + 26*z3[6]^3 + 416*z3[6]^4 - 
          234*z3[6]^5)) + z3[4]*(21844 - 49545*z3[6] + 30115*z3[6]^2 - 
        5320*z3[6]^3 + 980*z3[6]^4 + 926*z3[6]^5 - 1457*z3[6]^6 + 
        390*z3[6]^7 + z3[5]^2*(196 - 380*z3[6] + 93*z3[6]^2 + 195*z3[6]^4 + 
          195*z3[6]^5 - 754*z3[6]^6 + 390*z3[6]^7) - 
        z3[5]*(3316 - 7306*z3[6] + 3500*z3[6]^2 - 486*z3[6]^3 + 611*z3[6]^4 + 
          1054*z3[6]^5 - 2211*z3[6]^6 + 780*z3[6]^7))) - 
    z3[3]^3*(18691 + 19*z3[4]^5 + 13*z3[5]^3*(-1 + z3[6]) - 38507*z3[6] + 
      24643*z3[6]^2 - 5365*z3[6]^3 + 356*z3[6]^4 - 559*z3[6]^5 - 
      625*z3[6]^6 + 1353*z3[6]^7 - 390*z3[6]^8 - 
      2*z3[4]^4*(-343 + 63*z3[5] + 38*z3[6]) + 
      z3[5]^2*(339 - 535*z3[6] + 170*z3[6]^2 - 195*z3[6]^5 - 195*z3[6]^6 + 
        754*z3[6]^7 - 390*z3[6]^8) + z3[5]*(-3501 + 6661*z3[6] - 
        3469*z3[6]^2 + 465*z3[6]^3 + 728*z3[6]^5 + 690*z3[6]^6 - 
        2107*z3[6]^7 + 780*z3[6]^8) + z3[4]^3*(5039 + 93*z3[5]^2 - 
        2536*z3[6] + 114*z3[6]^2 + 2*z3[5]*(-620 + 189*z3[6])) + 
      z3[4]^2*(15029 - 13*z3[5]^3 + z3[5]^2*(407 - 186*z3[6]) - 16096*z3[6] + 
        3840*z3[6]^2 - 245*z3[6]^3 - 313*z3[6]^4 + 117*z3[6]^5 + 
        z3[5]*(-3743 + 3134*z3[6] - 495*z3[6]^2 + 13*z3[6]^3 + 208*z3[6]^4 - 
          117*z3[6]^5)) + z3[4]*(18374 + 13*z3[5]^3*(-2 + z3[6]) - 
        33224*z3[6] + 15986*z3[6]^2 - 2242*z3[6]^3 + 734*z3[6]^4 + 
        873*z3[6]^5 - 1418*z3[6]^6 + 390*z3[6]^7 + 
        z3[5]^2*(510 - 577*z3[6] + 93*z3[6]^2 + 195*z3[6]^4 + 195*z3[6]^5 - 
          754*z3[6]^6 + 390*z3[6]^7) - z3[5]*(4270 - 6738*z3[6] + 
          2359*z3[6]^2 - 243*z3[6]^3 + 663*z3[6]^4 + 911*z3[6]^5 - 
          2172*z3[6]^6 + 780*z3[6]^7))) + z3[2]^3*z3[3]*
     (253 + 378*z3[4] + 96*z3[4]^2 + 3*z3[4]^3 - 13*z3[5] - 613*z3[6] - 
      387*z3[4]*z3[6] - 9*z3[4]^2*z3[6] + 52*z3[5]*z3[6] + 480*z3[6]^2 + 
      9*z3[4]*z3[6]^2 - 78*z3[5]*z3[6]^2 - 133*z3[6]^3 + 52*z3[5]*z3[6]^3 + 
      13*z3[6]^4 - 13*z3[5]*z3[6]^4 + z3[3]^2*(4107 + 6*z3[4]^3 + 
        z3[4]^2*(268 - 21*z3[6]) - 5552*z3[6] + 2430*z3[6]^2 - 83*z3[6]^3 - 
        1433*z3[6]^4 + 1119*z3[6]^5 - 234*z3[6]^6 + 
        z3[4]*(1706 - 1033*z3[6] + 66*z3[6]^2) + 13*z3[5]^3*(-1 + z3[6])^3*
         (1 + 2*z3[6] + 9*z3[6]^2 + 18*z3[6]^3) - z3[5]^2*(-1 + z3[6])^2*
         (-249 - 143*z3[6] - 559*z3[6]^2 - 885*z3[6]^3 + 702*z3[6]^4) + 
        z3[5]*(-1579 + 2326*z3[6] - 1584*z3[6]^2 - 11*z3[6]^3 + 
          2969*z3[6]^4 - 2823*z3[6]^5 + 702*z3[6]^6)) + 
      z3[3]*(9*z3[4]^3 + z3[4]^2*(345 - 30*z3[6]) + 
        3*z3[4]*(582 - 448*z3[6] + 25*z3[6]^2) + (-1 + z3[6])*
         (-2494 + 1790*z3[6] - 374*z3[6]^2 + 26*z3[6]^3 + 26*z3[6]^4 + 
          26*z3[5]^2*(-1 + z3[6])^3*(1 + z3[6]) + 
          z3[5]*(528 - 585*z3[6] + 83*z3[6]^2 + 26*z3[6]^3 - 52*z3[6]^4)))) - 
    z3[2]^2*(13 + 160*z3[4] + 126*z3[4]^2 + 32*z3[4]^3 + z3[4]^4 - 52*z3[6] - 
      321*z3[4]*z3[6] - 129*z3[4]^2*z3[6] - 3*z3[4]^3*z3[6] + 78*z3[6]^2 + 
      162*z3[4]*z3[6]^2 + 3*z3[4]^2*z3[6]^2 - 52*z3[6]^3 - z3[4]*z3[6]^3 + 
      13*z3[6]^4 + z3[3]^3*(10288 + 4*z3[4]^4 + z3[4]^3*(242 - 15*z3[6]) - 
        16085*z3[6] + 7519*z3[6]^2 - 396*z3[6]^3 + 265*z3[6]^4 - 
        2473*z3[6]^5 + 1886*z3[6]^6 - 390*z3[6]^7 + 
        z3[4]^2*(2320 - 972*z3[6] + 21*z3[6]^2) + 
        z3[4]*(7260 - 6862*z3[6] + 1533*z3[6]^2 - 171*z3[6]^3) + 
        13*z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6] + 3*z3[6]^2 + 14*z3[6]^3 + 
          30*z3[6]^4) - z3[5]^2*(-1 + z3[6])^2*(-327 - 182*z3[6] - 
          169*z3[6]^2 - 884*z3[6]^3 - 1522*z3[6]^4 + 1170*z3[6]^5) + 
        2*z3[5]*(-1367 + 2164*z3[6] - 938*z3[6]^2 - 522*z3[6]^3 - 
          112*z3[6]^4 + 2570*z3[6]^5 - 2380*z3[6]^6 + 585*z3[6]^7)) + 
      z3[3]*(6*z3[4]^4 - 3*z3[4]^3*(-83 + 7*z3[6]) + 
        3*z3[4]^2*(484 - 334*z3[6] + 9*z3[6]^2) + 
        z3[4]*(2602 - 3837*z3[6] + 1407*z3[6]^2 - 172*z3[6]^3) - 
        (-1 + z3[6])^2*(-1045 + 603*z3[6] - 94*z3[6]^2 - 13*z3[6]^3 + 
          13*z3[5]*(-1 + z3[6])^2*(3 + z3[6]))) + 
      z3[3]^2*(9*z3[4]^4 + z3[4]^3*(459 - 33*z3[6]) + 
        15*z3[4]^2*(236 - 123*z3[6] + 3*z3[6]^2) - 
        6*z3[4]*(-1430 + 1659*z3[6] - 463*z3[6]^2 + 57*z3[6]^3) + 
        (-1 + z3[6])*(-7342 + 6958*z3[6] - 1935*z3[6]^2 + 19*z3[6]^3 + 
          65*z3[6]^4 + 39*z3[6]^5 + 13*z3[5]^2*(-1 + z3[6])^3*
           (3 + 4*z3[6] + 3*z3[6]^2) - 2*z3[5]*(-526 + 628*z3[6] - 
            167*z3[6]^2 + 26*z3[6]^3 + 39*z3[6]^5)))) + 
    z3[2]*(52 + 636*z3[4] + 814*z3[4]^2 + 358*z3[4]^3 + 51*z3[4]^4 + 
      z3[4]^5 - 208*z3[6] - 1438*z3[4]*z3[6] - 1119*z3[4]^2*z3[6] - 
      205*z3[4]^3*z3[6] - 4*z3[4]^4*z3[6] + 312*z3[6]^2 + 
      1047*z3[4]*z3[6]^2 + 309*z3[4]^2*z3[6]^2 + 6*z3[4]^3*z3[6]^2 - 
      208*z3[6]^3 - 324*z3[4]*z3[6]^3 - 4*z3[4]^2*z3[6]^3 + 52*z3[6]^4 + 
      79*z3[4]*z3[6]^4 + z3[3]*(1578 + 3*z3[4]^5 - 5311*z3[6] + 
        5887*z3[6]^2 - 2296*z3[6]^3 + 350*z3[6]^4 - 91*z3[6]^5 + 26*z3[6]^6 - 
        6*z3[4]^4*(-43 + 8*z3[5] + 2*z3[6]) - 
        13*z3[5]*(6 - 21*z3[6] + 25*z3[6]^2 - 10*z3[6]^3 + 2*z3[6]^6) + 
        3*z3[4]^3*(848 - 329*z3[6] + 6*z3[6]^2 + 24*z3[5]*(-7 + 2*z3[6])) + 
        z3[4]^2*(7550 - 8027*z3[6] + 1530*z3[6]^2 - 182*z3[6]^3 + 
          39*z3[6]^4 + z3[5]*(-1306 + 1229*z3[6] - 183*z3[6]^2 + 91*z3[6]^3 - 
            39*z3[6]^4)) + z3[4]*(7997 - 15163*z3[6] + 8457*z3[6]^2 - 
          1736*z3[6]^3 - 10*z3[6]^4 + 130*z3[6]^5 + 
          z3[5]*(-1110 + 2021*z3[6] - 1050*z3[6]^2 + 282*z3[6]^3 + 
            104*z3[6]^4 - 130*z3[6]^5))) + 
      z3[3]^3*(10515 + z3[4]^5 - 26068*z3[6] + 16679*z3[6]^2 - 3310*z3[6]^3 + 
        1416*z3[6]^4 + 1680*z3[6]^5 - 3174*z3[6]^6 + 936*z3[6]^7 - 
        4*z3[4]^4*(-39 + 12*z3[5] + z3[6]) - 13*z3[5]^3*
         (1 - z3[6] + 15*z3[6]^4 + 15*z3[6]^5 - 58*z3[6]^6 + 30*z3[6]^7) + 
        z3[5]^2*(287 - 549*z3[6] + 171*z3[6]^2 + 1105*z3[6]^4 + 
          1158*z3[6]^5 - 3849*z3[6]^6 + 1716*z3[6]^7) - 
        z3[5]*(2469 - 5788*z3[6] + 3006*z3[6]^2 - 455*z3[6]^3 + 
          1976*z3[6]^4 + 2460*z3[6]^5 - 6269*z3[6]^6 + 2262*z3[6]^7) + 
        z3[4]^3*(2605 + 111*z3[5]^2 - 577*z3[6] + 6*z3[6]^2 + 
          6*z3[5]*(-179 + 24*z3[6])) + z3[4]^2*(12931 - 40*z3[5]^3 + 
          z3[5]^2*(872 - 222*z3[6]) - 8327*z3[6] + 912*z3[6]^2 - 
          174*z3[6]^3 + 39*z3[6]^4 + z3[5]*(-5815 + 2717*z3[6] - 
            183*z3[6]^2 + 91*z3[6]^3 - 39*z3[6]^4)) + 
        z3[4]*(24880 - 30330*z3[6] + 9934*z3[6]^2 - 750*z3[6]^3 - 
          416*z3[6]^4 - 495*z3[6]^5 + 234*z3[6]^6 + 
          2*z3[5]^3*(-59 + 20*z3[6]) + z3[5]*(-11374 + 10950*z3[6] - 
            2854*z3[6]^2 - 121*z3[6]^3 + 390*z3[6]^4 + 846*z3[6]^5 - 
            468*z3[6]^6) + z3[5]^2*(1823 - 1232*z3[6] + 228*z3[6]^2 + 
            117*z3[6]^3 - 78*z3[6]^4 - 351*z3[6]^5 + 234*z3[6]^6))) + 
      z3[3]^2*(8362 + 3*z3[4]^5 - 24149*z3[6] + 20172*z3[6]^2 - 
        5398*z3[6]^3 + 414*z3[6]^4 + 53*z3[6]^5 - 390*z3[6]^6 + 156*z3[6]^7 - 
        3*z3[4]^4*(-121 + 32*z3[5] + 4*z3[6]) + 
        z3[5]*(-1126 + 3241*z3[6] - 2518*z3[6]^2 + 585*z3[6]^3 + 
          104*z3[6]^4 - 156*z3[6]^5 + 598*z3[6]^6 - 312*z3[6]^7) + 
        26*z3[5]^2*(2 - 5*z3[6] + 3*z3[6]^2 - 8*z3[6]^6 + 6*z3[6]^7) + 
        3*z3[4]^3*(1597 + 37*z3[5]^2 - 453*z3[6] + 6*z3[6]^2 + 
          z3[5]*(-526 + 96*z3[6])) + z3[4]^2*(18689 + 
          z3[5]^2*(548 - 222*z3[6]) - 15235*z3[6] + 2133*z3[6]^2 - 
          352*z3[6]^3 + 78*z3[6]^4 + z3[5]*(-6173 + 3946*z3[6] - 
            366*z3[6]^2 + 182*z3[6]^3 - 78*z3[6]^4)) + 
        z3[4]*(26607 - 41091*z3[6] + 17344*z3[6]^2 - 2162*z3[6]^3 - 
          505*z3[6]^4 - 365*z3[6]^5 + 234*z3[6]^6 + 
          z3[5]*(-8020 + 10775*z3[6] - 3904*z3[6]^2 + 161*z3[6]^3 + 
            494*z3[6]^4 + 716*z3[6]^5 - 468*z3[6]^6) + 
          z3[5]^2*(632 - 704*z3[6] + 228*z3[6]^2 + 117*z3[6]^3 - 78*z3[6]^4 - 
            351*z3[6]^5 + 234*z3[6]^6)))), 
  y[254] -> z3[2]^7*z3[3]^4*(z3[4] - (-1 + z3[6])*
       (111 + 13*z3[5]^3*(-1 + z3[6])^3 - 161*z3[6] + 79*z3[6]^2 - 
        13*z3[6]^3 - z3[5]^2*(-1 + z3[6])^2*(-79 + 39*z3[6]) + 
        z3[5]*(-161 + 319*z3[6] - 197*z3[6]^2 + 39*z3[6]^3))) - 
    z3[2]^6*z3[3]^3*(4*z3[4]^2 - 64*z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2*(219 + 13*z3[5]^2*(-1 + z3[6])^2 - 106*z3[6] + 
        13*z3[6]^2 - 2*z3[5]*(53 - 66*z3[6] + 13*z3[6]^2)) + 
      z3[3]*(6*z3[4]^2 + z3[4]*(112 - 85*z3[6]) - (-1 + z3[6])*
         (615 - 579*z3[6] - 7*z3[6]^2 + 117*z3[6]^3 - 26*z3[6]^4 + 
          13*z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6]) - z3[5]^2*(-1 + z3[6])^2*
           (-131 - 91*z3[6] + 78*z3[6]^2) + z3[5]*(-465 + 589*z3[6] + 
            97*z3[6]^2 - 299*z3[6]^3 + 78*z3[6]^4)))) + 
    z3[2]^5*z3[3]^2*(6*z3[4]^3 - 96*z3[4]^2*(-1 + z3[6]) + 
      252*z3[4]*(-1 + z3[6])^2 - (133 + 13*z3[5]*(-1 + z3[6]) - 13*z3[6])*
       (-1 + z3[6])^3 + z3[3]*(20*z3[4]^3 + z3[4]^2*(384 - 276*z3[6]) + 
        2*z3[4]*(599 - 958*z3[6] + 359*z3[6]^2) + (-1 + z3[6])^2*
         (1235 - 643*z3[6] - 11*z3[6]^2 + 13*z3[6]^3 + 
          z3[5]*(-329 + 344*z3[6] + 11*z3[6]^2 - 26*z3[6]^3) + 
          13*z3[5]^2*(2 - 3*z3[6] + z3[6]^3))) + 
      z3[3]^2*(15*z3[4]^3 + z3[4]^2*(336 - 185*z3[6]) + 
        2*z3[4]*(623 - 828*z3[6] + 238*z3[6]^2) - (-1 + z3[6])*
         (2101 - 2335*z3[6] + 538*z3[6]^2 - 158*z3[6]^3 + 169*z3[6]^4 - 
          39*z3[6]^5 + 13*z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6] + 3*z3[6]^2) - 
          3*z3[5]^2*(-1 + z3[6])^2*(-61 - 39*z3[6] - 39*z3[6]^2 + 
            39*z3[6]^3) + z3[5]*(-951 + 1303*z3[6] - 380*z3[6]^2 + 
            340*z3[6]^3 - 429*z3[6]^4 + 117*z3[6]^5)))) - 
    z3[2]^4*z3[3]*(4*z3[4]^4 - 64*z3[4]^3*(-1 + z3[6]) + 
      168*z3[4]^2*(-1 + z3[6])^2 - 160*z3[4]*(-1 + z3[6])^3 + 
      13*(-1 + z3[6])^4 + z3[3]*(24*z3[4]^4 - 
        3*(198 + 13*z3[5]*(-1 + z3[6]) - 54*z3[6])*(-1 + z3[6])^3 - 
        44*z3[4]*(-1 + z3[6])^2*(-46 + 19*z3[6]) - 
        6*z3[4]^3*(-80 + 53*z3[6]) + 24*z3[4]^2*(67 - 104*z3[6] + 
          37*z3[6]^2)) + z3[3]^2*(40*z3[4]^4 + z3[4]^3*(960 - 464*z3[6]) + 
        8*z3[4]^2*(489 - 620*z3[6] + 164*z3[6]^2) - 
        4*z3[4]*(-1573 + 3167*z3[6] - 1891*z3[6]^2 + 297*z3[6]^3) + 
        (-1 + z3[6])^2*(3724 - 2689*z3[6] + 287*z3[6]^2 - 39*z3[6]^3 + 
          13*z3[6]^4 + z3[5]*(-669 + 725*z3[6] - 69*z3[6]^2 + 39*z3[6]^3 - 
            26*z3[6]^4) + 13*z3[5]^2*(3 - 4*z3[6] + z3[6]^4))) + 
      z3[3]^3*(20*z3[4]^4 - 70*z3[4]^3*(-8 + 3*z3[6]) + 
        16*z3[4]^2*(168 - 180*z3[6] + 37*z3[6]^2) + 
        z3[4]*(5380 - 9258*z3[6] + 4508*z3[6]^2 - 512*z3[6]^3) - 
        (-1 + z3[6])*(5193 - 6839*z3[6] + 2346*z3[6]^2 - 190*z3[6]^3 - 
          195*z3[6]^4 + 221*z3[6]^5 - 52*z3[6]^6 + 
          z3[5]^2*(235 - 327*z3[6] + 92*z3[6]^2 - 299*z3[6]^4 + 455*z3[6]^5 - 
            156*z3[6]^6) + 13*z3[5]^3*(-1 + z3[6] + 5*z3[6]^4 - 9*z3[6]^5 + 
            4*z3[6]^6) + z3[5]*(-1619 + 2381*z3[6] - 870*z3[6]^2 + 
            82*z3[6]^3 + 429*z3[6]^4 - 559*z3[6]^5 + 156*z3[6]^6)))) + 
    z3[2]^3*(z3[4]*(13 + z3[4] - 13*z3[6])*(1 + z3[4] - z3[6])^3 + 
      z3[3]*(12*z3[4]^5 - 13*(-4 + z3[6])*(-1 + z3[6])^4 - 
        72*z3[4]^2*(-1 + z3[6])^2*(-18 + 7*z3[6]) - 
        4*z3[4]^4*(-64 + 37*z3[6]) + 2*z3[4]*(-1 + z3[6])^3*
         (-383 + 95*z3[6]) + 8*z3[4]^3*(113 - 166*z3[6] + 53*z3[6]^2)) + 
      2*z3[3]^2*(18*z3[4]^5 + z3[4]^4*(480 - 189*z3[6]) - 
        3*(-1 + z3[6])^3*(263 + 13*z3[5]*(-1 + z3[6]) - 120*z3[6] + 
          7*z3[6]^2) + 6*z3[4]^3*(355 - 412*z3[6] + 90*z3[6]^2) + 
        z3[4]*(-1 + z3[6])^2*(3477 - 2414*z3[6] + 233*z3[6]^2) + 
        z3[4]^2*(4060 - 7938*z3[6] + 4524*z3[6]^2 - 646*z3[6]^3)) + 
      z3[3]^3*(40*z3[4]^5 - 8*z3[4]^4*(-160 + 47*z3[6]) + 
        8*z3[4]^3*(855 - 820*z3[6] + 132*z3[6]^2) - 
        8*z3[4]^2*(-2040 + 3365*z3[6] - 1538*z3[6]^2 + 154*z3[6]^3) + 
        z3[4]*(18661 - 42708*z3[6] + 31822*z3[6]^2 - 8228*z3[6]^3 + 
          453*z3[6]^4) + (-1 + z3[6])^2*(8362 - 7531*z3[6] + 1511*z3[6]^2 - 
          84*z3[6]^3 - 39*z3[6]^4 + 13*z3[6]^5 + z3[5]*(-1126 + 1275*z3[6] - 
            201*z3[6]^2 + 39*z3[6]^3 + 39*z3[6]^4 - 26*z3[6]^5) + 
          13*z3[5]^2*(4 - 5*z3[6] + z3[6]^5))) + 
      z3[3]^4*(15*z3[4]^5 + z3[4]^4*(560 - 130*z3[6]) + 
        z3[4]^3*(3500 - 2860*z3[6] + 358*z3[6]^2) - 
        2*z3[4]^2*(-5020 + 7155*z3[6] - 2720*z3[6]^2 + 202*z3[6]^3) + 
        z3[4]*(14659 - 29004*z3[6] + 18116*z3[6]^2 - 3752*z3[6]^3 + 
          164*z3[6]^4) - (-1 + z3[6])*(10515 - 15651*z3[6] + 6811*z3[6]^2 - 
          895*z3[6]^3 + 3*z3[6]^4 - 247*z3[6]^5 + 273*z3[6]^6 - 65*z3[6]^7 + 
          z3[5]^2*(287 - 405*z3[6] + 118*z3[6]^2 - 364*z3[6]^5 + 
            559*z3[6]^6 - 195*z3[6]^7) + 13*z3[5]^3*(-1 + z3[6] + 6*z3[6]^5 - 
            11*z3[6]^6 + 5*z3[6]^7) + z3[5]*(-2469 + 3823*z3[6] - 
            1581*z3[6]^2 + 175*z3[6]^3 + 13*z3[6]^4 + 533*z3[6]^5 - 
            689*z3[6]^6 + 195*z3[6]^7)))) - 
    (1 + z3[3])*(16*(1 + z3[3])^3*z3[4]^7 - 2*(1 + z3[3])^2*z3[4]^6*
       (-79 + 40*z3[6] + z3[3]*(-207 + 41*z3[5] + 40*z3[6])) + 
      2*(1 + z3[3])*z3[4]^5*(254 - 381*z3[6] + 80*z3[6]^2 + 
        z3[3]*(1362 - 1361*z3[6] + 160*z3[6]^2 + 4*z3[5]*(-47 + 41*z3[6])) + 
        z3[3]^2*(1486 + 33*z3[5]^2 - 980*z3[6] + 80*z3[6]^2 + 
          z3[5]*(-389 + 164*z3[6]))) + 13*z3[3]^2*(-1 + z3[5])*z3[6]^8*
       (2 - 2*z3[6] + z3[3]*(-14 + 21*z3[6] - 6*z3[6]^2 + 
          2*z3[5]*(4 - 7*z3[6] + 3*z3[6]^2))) - 
      z3[4]^4*(4*(-184 + 511*z3[6] - 367*z3[6]^2 + 40*z3[6]^3) + 
        z3[3]^3*(-9934 + 13*z3[5]^3 + 12853*z3[6] - 3700*z3[6]^2 + 
          160*z3[6]^3 + 9*z3[5]^2*(-35 + 22*z3[6]) + 
          3*z3[5]*(876 - 933*z3[6] + 164*z3[6]^2)) + 
        3*z3[3]*(-2192 + 4521*z3[6] - 2212*z3[6]^2 + 160*z3[6]^3 + 
          z3[5]*(212 - 441*z3[6] + 164*z3[6]^2)) + 
        z3[3]^2*(-15206 + 24372*z3[6] - 8868*z3[6]^2 + 480*z3[6]^3 + 
          z3[5]^2*(-197 + 198*z3[6]) + z3[5]*(2866 - 4122*z3[6] + 
            984*z3[6]^2))) + z3[4]^3*(4*(-1 + z3[6])^2*(125 - 313*z3[6] + 
          20*z3[6]^2) + z3[3]^3*(18374 + 26*z3[5]^3*(-1 + z3[6]) - 
          38063*z3[6] + 21719*z3[6]^2 - 3428*z3[6]^3 + 132*z3[6]^4 - 
          26*z3[6]^5 + 2*z3[5]^2*(255 - 400*z3[6] + 99*z3[6]^2) + 
          z3[5]*(-4270 + 8251*z3[6] - 3729*z3[6]^2 + 328*z3[6]^3)) + 
        z3[3]*(6864 - 22669*z3[6] + 21869*z3[6]^2 - 6252*z3[6]^3 + 
          292*z3[6]^4 - 26*z3[6]^5 + z3[5]*(-472 + 1779*z3[6] - 
            1713*z3[6]^2 + 328*z3[6]^3)) + z3[3]^2*(21844 - 56038*z3[6] + 
          40504*z3[6]^2 - 8268*z3[6]^3 + 344*z3[6]^4 - 52*z3[6]^5 + 
          z3[5]^2*(196 - 485*z3[6] + 198*z3[6]^2) + 
          z3[5]*(-3316 + 8674*z3[6] - 5442*z3[6]^2 + 656*z3[6]^3))) - 
      z3[4]^2*(2*(-1 + z3[6])^3*(65 - 315*z3[6] + 8*z3[6]^2) + 
        z3[3]*(-3280 + 17086*z3[6] - 27157*z3[6]^2 + 16185*z3[6]^3 - 
          2934*z3[6]^4 + 100*z3[6]^5 + 13*z3[6]^6 + 
          z3[5]*(130 - 914*z3[6] + 1650*z3[6]^2 - 961*z3[6]^3 + 
            82*z3[6]^4)) + z3[3]^3*(-18691 + 56881*z3[6] - 52772*z3[6]^2 + 
          17203*z3[6]^3 - 1630*z3[6]^4 + 16*z3[6]^5 - 117*z3[6]^6 + 
          52*z3[6]^7 + 13*z3[5]^3*(1 - 3*z3[6] + z3[6]^2) + 
          z3[5]^2*(-339 + 1045*z3[6] - 655*z3[6]^2 + 66*z3[6]^3) + 
          z3[5]*(3501 - 10931*z3[6] + 9092*z3[6]^2 - 2173*z3[6]^3 + 
            82*z3[6]^4 + 91*z3[6]^6 - 52*z3[6]^7)) + 
        z3[3]^2*(-15825 + 61588*z3[6] - 73427*z3[6]^2 + 31320*z3[6]^3 - 
          3886*z3[6]^4 + 100*z3[6]^5 - 104*z3[6]^6 + 52*z3[6]^7 + 
          z3[5]^2*(-65 + 352*z3[6] - 379*z3[6]^2 + 66*z3[6]^3) + 
          z3[5]*(1700 - 7584*z3[6] + 9023*z3[6]^2 - 3134*z3[6]^3 + 
            164*z3[6]^4 + 91*z3[6]^6 - 52*z3[6]^7))) - 
      z3[4]*z3[6]*(130*(-1 + z3[6])^4 + z3[3]*(-1 + z3[6])*
         (-3280 + 6942*z3[6] - 4122*z3[6]^2 + 525*z3[6]^3 - 39*z3[6]^4 - 
          39*z3[6]^5 + 13*z3[5]*(10 - 24*z3[6] + 15*z3[6]^2)) + 
        z3[3]^2*(15825 - 39744*z3[6] + 32595*z3[6]^2 - 9492*z3[6]^3 + 
          790*z3[6]^4 + 52*z3[6]^5 + 26*z3[6]^6 - 26*z3[6]^7 + 
          13*z3[5]^2*(5 - 12*z3[6] + 7*z3[6]^2) + 
          z3[5]*(-1700 + 4268*z3[6] - 3215*z3[6]^2 + 660*z3[6]^3 - 
            65*z3[6]^6 + 26*z3[6]^7)) + z3[3]^3*
         (18691 + 13*z3[5]^3*(-1 + z3[6]) - 38507*z3[6] + 24643*z3[6]^2 - 
          5365*z3[6]^3 + 356*z3[6]^4 + 52*z3[6]^5 + 260*z3[6]^6 - 
          312*z3[6]^7 + 78*z3[6]^8 + z3[5]*(-3501 + 6661*z3[6] - 
            3469*z3[6]^2 + 465*z3[6]^3 - 364*z3[6]^6 + 494*z3[6]^7 - 
            156*z3[6]^8) + z3[5]^2*(339 - 535*z3[6] + 170*z3[6]^2 + 
            104*z3[6]^6 - 182*z3[6]^7 + 78*z3[6]^8)))) - 
    z3[2]^2*(z3[4]*(1 + z3[4] - z3[6])^3*(2*z3[4]^2 + z3[4]*(42 - 15*z3[6]) + 
        13*(4 - 5*z3[6] + z3[6]^2)) + 2*z3[3]*(6*z3[4]^6 + 
        z3[4]^5*(192 - 52*z3[6]) - 13*(-1 + z3[6])^4*(-5 + 2*z3[6]) - 
        4*z3[4]*(-1 + z3[6])^3*(263 - 120*z3[6] + 7*z3[6]^2) + 
        4*z3[4]^2*(-1 + z3[6])^2*(553 - 360*z3[6] + 23*z3[6]^2) + 
        4*z3[4]^4*(242 - 246*z3[6] + 37*z3[6]^2) - 
        8*z3[4]^3*(-259 + 473*z3[6] - 238*z3[6]^2 + 24*z3[6]^3)) + 
      2*z3[3]^2*(12*z3[4]^6 + z3[4]^5*(480 - 93*z3[6]) + 
        12*z3[4]^4*(250 - 204*z3[6] + 21*z3[6]^2) - 
        6*z3[4]^3*(-1370 + 2062*z3[6] - 804*z3[6]^2 + 53*z3[6]^3) - 
        z3[4]*(-1 + z3[6])^2*(-8340 + 7483*z3[6] - 1446*z3[6]^2 + 
          71*z3[6]^3) + z3[4]^2*(11883 - 26272*z3[6] + 18474*z3[6]^2 - 
          4212*z3[6]^3 + 127*z3[6]^4) - (-1 + z3[6])^3*
         (65*z3[5]*(-1 + z3[6]) + 2*(820 - 490*z3[6] + 51*z3[6]^2))) + 
      z3[3]^3*(20*z3[4]^6 - 48*z3[4]^5*(-20 + 3*z3[6]) + 
        8*z3[4]^4*(895 - 610*z3[6] + 47*z3[6]^2) - 
        16*z3[4]^3*(-1495 + 1910*z3[6] - 606*z3[6]^2 + 29*z3[6]^3) + 
        4*z3[4]^2*(10962 - 20720*z3[6] + 12034*z3[6]^2 - 2136*z3[6]^3 + 
          43*z3[6]^4) + z3[4]*(41620 - 103229*z3[6] + 87752*z3[6]^2 - 
          29450*z3[6]^3 + 3436*z3[6]^4 - 129*z3[6]^5) + 
        (-1 + z3[6])^2*(15825 - 16456*z3[6] + 4389*z3[6]^2 - 291*z3[6]^3 - 
          39*z3[6]^4 - 39*z3[6]^5 + 13*z3[6]^6 + z3[5]*(-1700 + 1994*z3[6] - 
            385*z3[6]^2 + 39*z3[6]^3 + 39*z3[6]^4 + 39*z3[6]^5 - 
            26*z3[6]^6) + 13*z3[5]^2*(5 - 6*z3[6] + z3[6]^6))) + 
      z3[3]^4*(6*z3[4]^6 + z3[4]^5*(336 - 41*z3[6]) + 
        8*z3[4]^4*(364 - 213*z3[6] + 13*z3[6]^2) - 
        2*z3[4]^3*(-5740 + 6365*z3[6] - 1700*z3[6]^2 + 63*z3[6]^3) + 
        z3[4]^2*(25538 - 42116*z3[6] + 20800*z3[6]^2 - 3008*z3[6]^3 + 
          48*z3[6]^4) + z3[4]*(31228 - 67329*z3[6] + 48532*z3[6]^2 - 
          13424*z3[6]^3 + 1284*z3[6]^4 - 30*z3[6]^5) - 
        (-1 + z3[6])*(18691 - 30331*z3[6] + 15285*z3[6]^2 - 2611*z3[6]^3 + 
          87*z3[6]^4 - 13*z3[6]^5 - 299*z3[6]^6 + 325*z3[6]^7 - 78*z3[6]^8 + 
          13*z3[5]^3*(-1 + z3[6] + 7*z3[6]^6 - 13*z3[6]^7 + 6*z3[6]^8) - 
          3*z3[5]^2*(-113 + 161*z3[6] - 48*z3[6]^2 + 143*z3[6]^6 - 
            221*z3[6]^7 + 78*z3[6]^8) + z3[5]*(-3501 + 5629*z3[6] - 
            2513*z3[6]^2 + 307*z3[6]^3 + 13*z3[6]^4 + 13*z3[6]^5 + 
            637*z3[6]^6 - 819*z3[6]^7 + 234*z3[6]^8)))) + 
    z3[2]*((1 + z3[3])^4*z3[4]^7 - (1 + z3[3])^3*z3[4]^6*
       (-48 + z3[3]*(58*z3[5] + 5*(-34 + z3[6])) + 5*z3[6]) + 
      (1 + z3[3])^2*z3[4]^5*(300 - 244*z3[6] + 10*z3[6]^2 + 
        2*z3[3]*(925 - 520*z3[6] + 10*z3[6]^2 + 2*z3[5]*(-111 + 58*z3[6])) + 
        z3[3]^2*(2453 + 135*z3[5]^2 - 796*z3[6] + 10*z3[6]^2 + 
          2*z3[5]*(-567 + 116*z3[6]))) - (1 + z3[3])*z3[4]^4*
       (2*(-376 + 619*z3[6] - 248*z3[6]^2 + 5*z3[6]^3) + 
        2*z3[3]*(-3432 + 4525*z3[6] - 1238*z3[6]^2 + 15*z3[6]^3 + 
          2*z3[5]*(311 - 398*z3[6] + 87*z3[6]^2)) + 
        z3[3]^3*(-13640 + 79*z3[5]^3 + 10399*z3[6] - 1484*z3[6]^2 + 
          10*z3[6]^3 + 3*z3[5]^2*(-413 + 135*z3[6]) + 
          z3[5]*(7040 - 4082*z3[6] + 348*z3[6]^2)) + 
        z3[3]^2*(-17886 + 18211*z3[6] - 3464*z3[6]^2 + 30*z3[6]^3 + 
          15*z3[5]^2*(-40 + 27*z3[6]) + z3[5]*(6418 - 5674*z3[6] + 
            696*z3[6]^2))) + z3[4]^3*((-1 + z3[6])^2*(921 - 494*z3[6] + 
          5*z3[6]^2) + z3[3]*(-1 + z3[6])*(-11995 + 13777*z3[6] - 
          2829*z3[6]^2 + 7*z3[6]^3 + 8*z3[5]*(206 - 235*z3[6] + 
            29*z3[6]^2)) + z3[3]^3*(75805 - 115940*z3[6] + 47316*z3[6]^2 - 
          4476*z3[6]^3 - 19*z3[6]^4 + 2*z3[5]^3*(-118 + 79*z3[6]) + 
          z3[5]^2*(4361 - 4626*z3[6] + 810*z3[6]^2) + 
          4*z3[5]*(-7876 + 10443*z3[6] - 3249*z3[6]^2 + 174*z3[6]^3)) + 
        z3[3]^4*(39397 + 13*z3[5]^4 - 51152*z3[6] + 17269*z3[6]^2 - 
          1324*z3[6]^3 - 8*z3[6]^4 + 2*z3[5]^3*(-190 + 79*z3[6]) + 
          z3[5]^2*(4005 - 3153*z3[6] + 405*z3[6]^2) + 
          z3[5]*(-20752 + 22215*z3[6] - 5442*z3[6]^2 + 232*z3[6]^3)) + 
        3*z3[3]^2*(16206 - 29408*z3[6] + 14913*z3[6]^2 - 1828*z3[6]^3 - 
          3*z3[6]^4 + z3[5]^2*(330 - 491*z3[6] + 135*z3[6]^2) + 
          z3[5]*(-4588 + 7695*z3[6] - 3222*z3[6]^2 + 232*z3[6]^3))) - 
      z3[4]^2*((-1 + z3[6])^3*(552 - 253*z3[6] + z3[6]^2) + 
        2*z3[3]*(-1 + z3[6])^2*(-4997 + 4834*z3[6] - 645*z3[6]^2 + 
          28*z3[6]^3 + z3[5]*(525 - 554*z3[6] + 29*z3[6]^2)) + 
        z3[3]^3*(-102783 + 227588*z3[6] - 157431*z3[6]^2 + 36562*z3[6]^3 - 
          2470*z3[6]^4 + 30*z3[6]^5 + 78*z3[6]^6 + 
          z3[5]^3*(235 - 340*z3[6] + 79*z3[6]^2) + 
          z3[5]^2*(-4753 + 8530*z3[6] - 3735*z3[6]^2 + 270*z3[6]^3) + 
          z3[5]*(39657 - 79348*z3[6] + 45919*z3[6]^2 - 7468*z3[6]^3 + 
            278*z3[6]^4 + 104*z3[6]^5 - 78*z3[6]^6)) + 
        z3[3]^4*(-65637 + 13*z3[5]^4*(-2 + z3[6]) + 124889*z3[6] - 
          71739*z3[6]^2 + 13443*z3[6]^3 - 790*z3[6]^4 - 12*z3[6]^5 + 
          39*z3[6]^6 + z3[5]^3*(601 - 576*z3[6] + 79*z3[6]^2) + 
          z3[5]^2*(-6087 + 8282*z3[6] - 2589*z3[6]^2 + 135*z3[6]^3) + 
          z3[5]*(33653 - 55233*z3[6] + 25097*z3[6]^2 - 3122*z3[6]^3 + 
            110*z3[6]^4 + 52*z3[6]^5 - 39*z3[6]^6)) + 
        z3[3]^2*(-52376 + 134762*z3[6] - 113896*z3[6]^2 + 34109*z3[6]^3 - 
          2826*z3[6]^4 + 97*z3[6]^5 + 39*z3[6]^6 + 
          z3[5]^2*(-720 + 1718*z3[6] - 1146*z3[6]^2 + 135*z3[6]^3) + 
          z3[5]*(12800 - 31511*z3[6] + 24146*z3[6]^2 - 5570*z3[6]^3 + 
            226*z3[6]^4 + 52*z3[6]^5 - 39*z3[6]^6))) - 
      z3[4]*(26*(-1 + z3[6])^4*(-5 + 2*z3[6]) + 2*z3[3]*(-1 + z3[6])^3*
         (1835 + 130*z3[5]*(-1 + z3[6]) - 1451*z3[6] + 136*z3[6]^2) + 
        z3[3]^2*(-25665 + 87214*z3[6] - 107271*z3[6]^2 + 56129*z3[6]^3 - 
          11002*z3[6]^4 + 556*z3[6]^5 + 13*z3[6]^6 + 39*z3[6]^7 + 
          13*z3[5]^2*(-15 + 50*z3[6] - 56*z3[6]^2 + 21*z3[6]^3) + 
          z3[5]*(5370 - 17492*z3[6] + 20074*z3[6]^2 - 9126*z3[6]^3 + 
            1200*z3[6]^4 - 39*z3[6]^7)) + 
        z3[3]^4*(-56073 + 13*z3[5]^4*(-1 + z3[6]) + 144410*z3[6] - 
          123031*z3[6]^2 + 40464*z3[6]^3 - 4684*z3[6]^4 + 64*z3[6]^5 - 
          78*z3[6]^6 - 104*z3[6]^7 + 65*z3[6]^8 + 
          z3[5]^3*(378 - 613*z3[6] + 196*z3[6]^2) + 
          z3[5]*(29194 - 65229*z3[6] + 45346*z3[6]^2 - 10823*z3[6]^3 + 
            732*z3[6]^4 + 52*z3[6]^5 + 52*z3[6]^6 + 208*z3[6]^7 - 
            130*z3[6]^8) + z3[5]^2*(-4518 + 9063*z3[6] - 4921*z3[6]^2 + 
            675*z3[6]^3 - 104*z3[6]^7 + 65*z3[6]^8)) + 
        z3[3]^3*(-66166 + 198460*z3[6] - 204764*z3[6]^2 + 84233*z3[6]^3 - 
          12306*z3[6]^4 + 400*z3[6]^5 - 65*z3[6]^6 - 65*z3[6]^7 + 
          65*z3[6]^8 + 26*z3[5]^3*(3 - 7*z3[6] + 4*z3[6]^2) + 
          z3[5]*(24426 - 66120*z3[6] + 59048*z3[6]^2 - 18909*z3[6]^3 + 
            1672*z3[6]^4 + 52*z3[6]^5 + 52*z3[6]^6 + 169*z3[6]^7 - 
            130*z3[6]^8) + z3[5]^2*(-2234 + 5806*z3[6] - 4533*z3[6]^2 + 
            948*z3[6]^3 - 104*z3[6]^7 + 65*z3[6]^8))) + 
      z3[3]*z3[6]*(-130*(-1 + z3[6])^4 + z3[3]*(-1 + z3[6])*
         (3280 - 6942*z3[6] + 4122*z3[6]^2 - 525*z3[6]^3 + 39*z3[6]^4 + 
          39*z3[6]^5 - 13*z3[5]*(10 - 24*z3[6] + 15*z3[6]^2)) - 
        z3[3]^2*(15825 - 39744*z3[6] + 32595*z3[6]^2 - 9492*z3[6]^3 + 
          790*z3[6]^4 + 52*z3[6]^5 + 13*z3[6]^6 - 26*z3[6]^7 + 13*z3[6]^8 + 
          z3[5]*(-1700 + 4268*z3[6] - 3215*z3[6]^2 + 660*z3[6]^3 - 
            39*z3[6]^6 + 26*z3[6]^7 - 26*z3[6]^8) + 13*z3[5]^2*
           (5 - 12*z3[6] + 7*z3[6]^2 - z3[6]^6 + z3[6]^8)) + 
        z3[3]^3*(-18691 + 38507*z3[6] - 24643*z3[6]^2 + 5365*z3[6]^3 - 
          356*z3[6]^4 - 52*z3[6]^5 - 442*z3[6]^6 + 598*z3[6]^7 - 
          169*z3[6]^8 + 13*z3[5]^3*(1 - z3[6] + 8*z3[6]^6 - 14*z3[6]^7 + 
            6*z3[6]^8) - z3[5]^2*(339 - 535*z3[6] + 170*z3[6]^2 + 
            494*z3[6]^6 - 832*z3[6]^7 + 325*z3[6]^8) + 
          z3[5]*(3501 - 6661*z3[6] + 3469*z3[6]^2 - 465*z3[6]^3 + 
            832*z3[6]^6 - 1248*z3[6]^7 + 416*z3[6]^8)))), 
  y[255] -> -119 + 191*z3[3]*(-1 + z3[5]), y[256] -> -310 + 119*z3[5], 
  y[257] -> -1 + (119*z3[6])/144, y[258] -> z3[2] + (1 + z3[3])*(-1 + z3[6]), 
  y[259] -> -(z3[2]*z3[3]*z3[4]) + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] - 
    z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[260] -> 47 - 119*z3[4] - 72*z3[2]*(-1 + z3[5]) + 
    72*z3[5] + 119*z3[4]*z3[5] + z3[3]*(-1 + z3[5])*
     (-119 + 119*z3[4] - 72*z3[6]) + 72*z3[6] - 72*z3[5]*z3[6], 
  y[261] -> 1 + z3[4]^2 - z3[4]*(1 + z3[6]), 
  y[262] -> -2 + z3[2] + z3[6] - z3[5]*(-1 + z3[2] + z3[6]), 
  y[263] -> 1 - z3[4] - z3[6] + z3[3]*(2 + z3[2] - 2*z3[4] + z3[6] - 
      z3[5]*z3[6]), y[264] -> -(-1 + z3[6])^2 + 
    z3[3]*(-2 + z3[2]*(-1 + z3[6]) + z3[6] + z3[5]*z3[6] - z3[5]*z3[6]^2), 
  y[265] -> 1 + z3[3] - z3[3]*z3[5], 
  y[266] -> -1 + z3[4] - z3[3]*(-1 + z3[4])*(-1 + z3[5]) - z3[4]*z3[5], 
  y[267] -> z3[2]^(-1) + z3[4]^(-2) + 1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[268] -> 1 + z3[4]^(-1) + 1/(z3[4]^2*(-1 + z3[5])), y[269] -> -1 + z3[4], 
  y[270] -> 1 + z3[4]^2 - z3[6] - z3[4]*z3[6], 
  y[271] -> -1 - z3[4]^2 + z3[4]*(1 + z3[6]), 
  y[272] -> (3*(z3[4] + z3[6]))/2 - z3[3]*(2 + z3[2] - 2*z3[4] + z3[6] - 
      z3[5]*z3[6]), y[273] -> (3*(-1 + z3[6])*z3[6])/2 + 
    z3[3]*(2 - z3[2]*(-1 + z3[6]) - (1 + z3[5])*z3[6] + z3[5]*z3[6]^2), 
  y[274] -> (-1 + z3[6])^2 + z3[3]*(2 + z3[2] - z3[2]*z3[6] - 
      (1 + z3[5])*z3[6] + z3[5]*z3[6]^2), 
  y[275] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
    z3[3]*(-2 - 2*z3[4]^2 + z3[6] + z3[5]*z3[6] - z3[5]*z3[6]^2 + 
      z3[2]*(-1 + z3[4] + z3[6]) + z3[4]*(2 + z3[6] - z3[5]*z3[6])), 
  y[276] -> 58 - 35*z3[5], y[277] -> 1/((1 + z3[2])*(-1 + z3[5])) + 
    1/(z3[4]*(1 + z3[4] - z3[6])) + 
    1/(z3[4]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[278] -> -23 + 47*z3[4] - 35*(z3[3]*(-1 + z3[4]) + z3[4])*z3[5] + 
    z3[3]*(-35 + 47*z3[4] - 12*z3[6]) - 12*z3[6], y[279] -> -22 + 35*z3[6], 
  y[280] -> 6 + 17*z3[3], y[281] -> z3[4] + z3[3]*z3[4]*(-1 + z3[5]) + 
    z3[3]*z3[6], y[282] -> z3[2] + z3[2]*z3[3] + z3[2]^2*z3[3] - z3[4] + 
    z3[2]*z3[4] - z3[3]*z3[4] + z3[2]^2*z3[3]*z3[4] - z3[4]^2 - 
    z3[3]*z3[4]^2 - z3[2]*z3[3]*z3[4]^2 - z3[2]*z3[3]*z3[6] - 
    z3[2]^2*z3[3]*z3[6] + z3[4]*z3[6] + z3[2]*z3[4]*z3[6] + 
    z3[3]*z3[4]*z3[6] + z3[2]*z3[3]*z3[4]*z3[6], y[283] -> 2 + z3[4], 
  y[284] -> -z3[3] + (1 + z3[4])^2, 
  y[285] -> z3[3] + (2 + z3[4])*(1 + z3[4] - z3[6]) + 
    z3[3]*(1 + z3[4])*z3[6], y[286] -> -1 - z3[6]^2, 
  y[287] -> 1 + z3[3] - z3[2]*(2 + z3[4]), 
  y[288] -> 1 + z3[4] + z3[4]^2*z3[6]^2, 
  y[289] -> 23 + 12*z3[6] + z3[3]*(35 - 35*z3[5] + 12*z3[6]), 
  y[290] -> -12 + 57*z3[4] + 45*z3[6] - 
    34*z3[3]*(2 + z3[2] - 2*z3[4] + z3[6] - z3[5]*z3[6]), 
  y[291] -> 12 - 57*z3[6] + 45*z3[6]^2 - 
    34*z3[3]*(-2 + z3[2]*(-1 + z3[6]) + z3[6] + z3[5]*z3[6] - z3[5]*z3[6]^2), 
  y[292] -> -((-1 + z3[2])*z3[4]*(1 + z3[4])*z3[6]) + 
    z3[3]*z3[4]*(-(z3[4]^2*(-1 + z3[5])) + z3[4]*(-1 + z3[5])*(-1 + z3[6]) + 
      z3[6]*(1 + z3[6])) + z3[3]^2*(-(z3[4]^3*(-1 + z3[5])) + 
      z3[4]^2*(1 + z3[5]*(-1 + z3[6]) - 2*z3[6]) - z3[2]*z3[6]^2 + 
      z3[4]*z3[6]*(-(z3[2]*(-2 + z3[5])) + z3[6])), 
  y[293] -> -1/2*(z3[4]^4*(z3[2]^2 + z3[2]*z3[4] + (1 + z3[3])*z3[4]^2)*z3[5]*
      (1 + z3[4] - z3[6])) - 
    (z3[4]*((1 + z3[3])*z3[4]^5 + z3[4]^4*(z3[2] - (1 + z3[3])*
          (-1 + z3[6])) + (-2 + 4*z3[2] + z3[3])*z3[6] + 
       z3[4]*(2*(-1 + 2*z3[2])*z3[5]*(1 + z3[6]) + 
         z3[3]*(-4 - 4*z3[5]*(-1 + z3[6]) + 5*z3[6]) - 
         3*(-1 + z3[6] + 2*z3[2]*z3[6])) + z3[4]^3*(4 + z3[2]^2 - 2*z3[5] + 
         z3[2]*(5 - 4*z3[5] + 2*z3[5]^2 - z3[6]) + 
         z3[5]^2*(-1 + z3[6] + z3[3]*z3[6])) + 
       z3[4]^2*(2*z3[2]*(4 + 2*z3[5]^2 + z3[5]*(-3 + z3[6]) - 2*z3[6]) - 
         z3[2]^2*(-1 + z3[6]) - 2*(-3 + z3[5] + z3[5]^2 + 2*z3[6] - 
           z3[5]*z3[6]) + z3[3]*(-4 - z3[5]^2*z3[6] + 2*z3[5]*(2 + z3[6])))))/
     2, y[294] -> -(z3[4]^6*z3[5]) + z3[4]^5*(-1 + z3[5]*(-1 + z3[6])) + 
    z3[4]^4*(1 + 4*z3[3] + 2*z3[3]^2 + z3[6]) - 
    z3[4]^3*(2*z3[5] + z3[5]^2*(-1 + z3[6]) + (1 + z3[3])^2*z3[6]) + 
    z3[4]^2*(z3[5]^2*(2 + (1 + z3[3])*z3[6]) + 
      z3[6]*(2 - (6 + z3[3])*z3[6] + z3[6]^2) + 
      z3[5]*(-4 - 2*(2 + z3[3])*z3[6] + (2 + z3[3])*z3[6]^2)) + 
    z3[4]*z3[6]*(-4 + z3[5]^2*z3[6] + z3[3]*(-2 + z3[6])*z3[6] - 3*z3[6]^2 + 
      z3[6]^3 + z3[5]*(4 + 2*(-1 + z3[3])*z3[6] + 4*z3[6]^2 - z3[6]^3)) + 
    z3[6]^2*(-2 + z3[5]^2*(-1 + z3[6]) + (3 + z3[3])*z3[6] + 2*z3[6]^2 - 
      z3[6]^3 + z3[5]*(4 - 4*z3[6] + z3[6]^2 + z3[6]^3)) - 
    z3[2]*(z3[4]^5*z3[5] + z3[4]^4*(1 + z3[5] + z3[3]*(-7 + 4*z3[5]) + 
        z3[3]^2*(-7 + 4*z3[5]) - z3[5]*z3[6]) + 
      z3[6]^2*(1 + (5 + z3[3] - 2*z3[5])*z3[6] + 2*(-1 + z3[5])*z3[6]^2) + 
      z3[4]^3*(9 - 4*z3[5] + z3[5]^2 - 6*z3[6] + 
        z3[3]^2*(3 + (7 - 2*z3[5])*z3[6]) + 
        z3[3]*(7 - 2*(-1 + z3[5])*z3[6])) + z3[4]*z3[6]*
       (-8 + z3[3]*(-4 + z3[6])*z3[6] - z3[6]^2 + 
        z3[5]*(4 + z3[6] + 2*z3[3]*z3[6] + z3[6]^2)) + 
      z3[4]^2*(8 - (5 - 2*z3[3] + z3[3]^2)*z3[6] - (3 + z3[3] + 2*z3[3]^2)*
         z3[6]^2 + z3[5]^2*(2 + z3[3]*z3[6]) + 
        z3[5]*(-8 + (2 - 4*z3[3])*z3[6] + (1 + z3[3])*z3[6]^2))) + 
    z3[2]^3*z3[3]*(z3[4]^3*(-6 + 5*z3[5] + z3[3]*(-6 + 7*z3[5] - 
          2*z3[5]^2)) + z3[3]*z3[6]^3 + z3[4]*z3[6]*
       (3 - 4*z3[6] + z3[3]*(-1 + (-5 + 2*z3[5])*z3[6])) + 
      z3[4]^2*(-2 + z3[5]*(3 - 4*z3[6]) + 9*z3[6] + 
        z3[3]*(2 + 9*z3[6] + z3[5]^2*z3[6] - z3[5]*(1 + 7*z3[6])))) + 
    z3[2]^2*(z3[4]^4*(-6*z3[3]*(-1 + z3[5]) - z3[5] + 
        z3[3]^2*(6 - 7*z3[5] + 2*z3[5]^2)) + (2 + z3[5]*(-1 + z3[6]) - z3[6])*
       z3[6]^2 - z3[4]*z3[6]^2*(2 - z3[5] + z3[3]*(-2 + z3[6]) + 
        z3[3]^2*(2 + z3[6])) + z3[4]^2*(1 - 4*z3[6] + z3[6]^2 + 
        z3[3]^2*(1 - 2*(-4 + z3[5])*z3[6] + (5 - 2*z3[5])*z3[6]^2) + 
        z3[3]*(2 + 2*(-2 + z3[5])*z3[6] - (-6 + z3[5])*z3[6]^2)) - 
      z3[4]^3*(1 + z3[5] - z3[5]*z3[6] + z3[3]*(6 + (9 - 5*z3[5])*z3[6]) + 
        z3[3]^2*(z3[5]^2*z3[6] + 9*(1 + z3[6]) - z3[5]*(5 + 7*z3[6])))), 
  y[295] -> -(z3[2]^4*z3[3]*z3[6]^2*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*z3[6]^2*(-2 + 4*z3[4]^3 + z3[6] + z3[4]*(-1 + z3[6])*z3[6] + 
      z3[4]^2*(5 + z3[6]) + z3[3]*(-3 + 9*z3[6] - 8*z3[6]^2 + 2*z3[6]^3)) - 
    z3[2]^2*z3[6]^2*(1 + 4*z3[4]^4 - 5*z3[6] + 2*z3[6]^2 + 
      2*z3[4]*(-2 + z3[6])*z3[6]^2 + z3[4]^3*(10 + z3[6]) + 
      z3[4]^2*(6 + z3[6]^2) + z3[3]*(-3 - z3[5]^2*(-1 + z3[6])^2 + 
        6*z3[6]^2 - 5*z3[6]^3 + z3[6]^4 + 2*z3[5]*(2 - 3*z3[6] + z3[6]^2))) - 
    z3[2]*(z3[4]^4*(4 + z3[3]*(5 - 6*z3[5] + z3[5]^2) + 4*z3[6] - 5*z3[6]^2 - 
        4*z3[5]*(1 + z3[6])) + z3[4]^3*(9 + 2*z3[6] + 
        z3[3]^2*(1 - 2*z3[5] + z3[5]^2 - z3[6])*z3[6] - 11*z3[6]^2 - 
        z3[6]^3 + z3[5]^2*(1 + z3[6])^2 - 2*z3[5]*(5 + 4*z3[6] + z3[6]^2) + 
        z3[3]*(11 - 5*z3[6] - 9*z3[6]^2 + 3*z3[6]^3 - z3[6]^4 + 
          z3[5]^2*(3 + z3[6]) + 2*z3[5]*(-7 + 2*z3[6]))) + 
      z3[4]^2*(5 - 9*z3[6] - 8*z3[6]^2 + 4*z3[6]^3 - 4*z3[6]^4 + z3[6]^5 - 
        2*z3[5]*(3 + z3[6]^3) + z3[5]^2*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
        z3[3]^2*z3[6]*(1 - z3[5]^2*(-1 + z3[6]) - 4*z3[6] + 2*z3[6]^2 + 
          z3[5]*(-2 + 4*z3[6])) + z3[3]*(6 + 2*z3[5]^2 - 10*z3[6] - 
          12*z3[6]^2 + 13*z3[6]^3 - 7*z3[6]^4 + 2*z3[6]^5 + 
          2*z3[5]*(-4 + 5*z3[6]))) + z3[6]^2*(-3 - 2*z3[5]*(-2 + z3[6]) + 
        z3[5]^2*(-1 + z3[6]) + 3*z3[6] - z3[3]^2*(-1 + z3[6])*z3[6] + 
        2*z3[6]^2 - z3[6]^3 - z3[3]*(2 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] + 
          z3[6]^2 + 3*z3[6]^3 - z3[6]^4 - 2*z3[5]*(2 - 3*z3[6] + z3[6]^2))) - 
      z3[4]*z3[6]*(6 + z3[6] - 2*z3[6]^2 + z3[6]^3 - z3[5]^2*z3[6]^3 - 
        3*z3[6]^4 + z3[6]^5 + z3[3]^2*z3[6]*(2 + 2*z3[5]*(-1 + z3[6]) - 
          4*z3[6] + z3[6]^2) + 2*z3[5]*(-1 - z3[6] - z3[6]^2 + z3[6]^3) - 
        z3[3]*(-4 + 3*z3[6] + z3[5]^2*(-1 + z3[6])^2*z3[6] + 2*z3[6]^2 + 
          3*z3[6]^4 - z3[6]^5 - 2*z3[5]*(-2 + 2*z3[6] - 3*z3[6]^2 + 
            z3[6]^3)))) + z3[5]*z3[6]^2*(z3[2]^4*z3[3]*(-1 + z3[6])^2 - 
      z3[2]^3*(-1 + z3[6] + z3[4]*z3[6]^2 + z3[4]^2*(1 + z3[6]) + 
        z3[3]*(-1 + z3[6])^2*(-1 + 2*z3[6])) + (1 + z3[3])*z3[4]*
       (1 + z3[4] - z3[6])*((2 + z3[3])*z3[4]^2 - z3[4]*(-4 + z3[6])*z3[6] + 
        z3[6]*(-2 + z3[6] + z3[6]^2)) + z3[2]^2*(z3[4]^3*(2 + z3[6]) + 
        (-1 + z3[6])*z3[6]*(2 + z3[3]*(-1 + z3[6])*z3[6]) + 
        z3[4]^2*(2 + 2*z3[6] + z3[6]^2) + z3[4]*z3[6]*
         (1 - z3[6] + 2*z3[6]^2)) - 
      z3[2]*(z3[4]^4 - (-1 + z3[3]*(-1 + z3[6]))*z3[6]*
         (-2 + z3[6] + z3[6]^2) + z3[4]^3*(z3[3]^2 + 2*(2 + z3[6]) + 
          z3[3]*(4 - 2*z3[6] + z3[6]^2)) + z3[4]*z3[6]*(z3[6]*(2 + z3[6]^2) + 
          z3[3]*(2 - 3*z3[6] + z3[6]^3)) + 
        z3[4]^2*(3 - z3[3]^2*(-1 + z3[6]) + 2*z3[6] + 4*z3[6]^2 - z3[6]^3 - 
          2*z3[3]*(-2 + z3[6] - 2*z3[6]^2 + z3[6]^3)))) + 
    z3[4]*(-4*z3[4]^4*(-1 + z3[5]) - 2*z3[4]*z3[6]*(7 - z3[5] - 3*z3[6] - 
        3*z3[6]^3 + z3[6]^4) + z3[4]^2*(5 + z3[5]^2 + 6*z3[5]*(-1 + z3[6]) - 
        18*z3[6] - 5*z3[6]^2 + 3*z3[6]^3 + z3[6]^4) + 
      z3[6]*(-4 + (1 + 4*z3[5] - z3[5]^2)*z3[6] + (5 - 6*z3[5] + 2*z3[5]^2)*
         z3[6]^2 - (-1 + z3[5])^2*z3[6]^3 - 3*z3[6]^4 + z3[6]^5) + 
      z3[4]^3*(9 + 2*z3[5]*(-5 + z3[6]) - 7*z3[6] - 6*z3[6]^2 + 
        z3[5]^2*(1 + z3[6])) + z3[3]^2*(1 + z3[4] - z3[6])*z3[6]*
       (z3[4]^2*(1 - 2*z3[5] + z3[5]^2 - z3[6]) + z3[6]^2 + 
        z3[4]*z3[6]*(-2 + 2*z3[5] + z3[6])) + 
      z3[3]*(z3[4]^4*(-1 + z3[5])^2 + (-1 + z3[6])*z3[6]^2*
         (2 + 2*z3[5]*(-2 + z3[6]) - z3[5]^2*(-1 + z3[6]) - 4*z3[6] - 
          2*z3[6]^2 + z3[6]^3) + z3[4]^3*(-1 + 3*z3[5]^2 + 2*z3[6] - 
          7*z3[6]^2 - 2*z3[5]*(1 + z3[6])) + 
        z3[4]^2*(-6 - z3[5]^2*(-2 + z3[6]) + 5*z3[6] - 13*z3[6]^2 + 
          5*z3[6]^3 + z3[6]^4 + 4*z3[5]*(1 - z3[6] + z3[6]^2)) + 
        z3[4]*(-4 + 4*z3[6] - 4*z3[6]^2 + 4*z3[6]^3 + 5*z3[6]^4 - 2*z3[6]^5 - 
          2*z3[5]*(-2 + 2*z3[6] - 2*z3[6]^2 + z3[6]^3)))), 
  y[296] -> 1 + (-1 + z3[5])^(-1), y[297] -> -1 + z3[3] - z3[3]*z3[5], 
  y[298] -> -1 + z3[2] - 3*z3[3]*(-1 + z3[5]) - 3*z3[2]*z3[3]*(-1 + z3[5]) + 
    z3[2]^2*(1 + z3[3] - z3[3]*z3[5]), 
  y[299] -> -1/2*z3[2]^2 + z3[2]*(3/2 + z3[5]*(-1 + z3[6]) - z3[6]) + 
    (1 + z3[3])*(-1 + z3[5])*(-1 + z3[6])^2, y[300] -> -1 + z3[2] + z3[6], 
  y[301] -> -(z3[2]^3*z3[3]) + 3*(-1 + z3[6]) + 
    z3[2]^2*(-1 + z3[3]*(-4 + z3[6]) + z3[6]) + 
    3*z3[2]*(-1 + z3[3]*(-2 + z3[6]) + z3[6]) + z3[3]*(-4 + 3*z3[6]), 
  y[302] -> -((1 + z3[3])*z3[6]) + z3[5]*(-1 + z3[2] + z3[6] + z3[3]*z3[6]), 
  y[303] -> 1 + z3[6] + z3[3]*(z3[4] + (-1 + z3[5])*(1 + z3[6])), 
  y[304] -> 1 + 2*z3[4] + z3[2]*(-2 + z3[3]*(-3 + 2*z3[5])) - z3[6] + 
    z3[3]*(-4 + z3[4] - z3[6] + z3[5]*(3 + z3[6])), 
  y[305] -> 3 + z3[2]^2*(1 + 3*z3[3]) - 3*z3[4] + z3[4]^2 - z3[4]*z3[6] + 
    z3[3]*(4 + z3[4]^2 + z3[6] - z3[4]*(4 + z3[6])) + 
    z3[2]*(3 - 2*z3[4] + z3[3]*(6 - 3*z3[4] + z3[6])), 
  y[306] -> (1 + (-1 + z3[5])^(-1))/(1 + z3[2]) + 
    1/(z3[4]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[307] -> 1 + 1/(z3[2]*(-1 + z3[5])) + 1/(z3[4]^2*(-1 + z3[5])) + 
    1/(z3[2]*z3[4]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[308] -> -15 - 2*z3[2], y[309] -> z3[2]*(-1 - 51*z3[3]*(-1 + z3[5])) + 
    z3[2]^2*(5 - 17*z3[3]*(-1 + z3[5])) - 17*(1 + 3*z3[3]*(-1 + z3[5])), 
  y[310] -> -11 - 17*z3[3]*(-1 + z3[5]), 
  y[311] -> z3[2]^2 + z3[2]*(45 - 22*z3[6]) + 
    22*z3[5]*(z3[2] + (1 + z3[3])*(-1 + z3[6]))*(-1 + z3[6]) - 
    22*(1 + z3[3])*(-1 + z3[6])^2, y[312] -> 17 + 3*z3[2] + 3*z3[6], 
  y[313] -> 3 + z3[2]^3*z3[3] + z3[3]*(4 - 3*z3[6]) - 3*z3[6] - 
    z3[2]^2*(-1 + z3[3]*(-4 + z3[6]) + z3[6]) - 
    3*z3[2]*(-1 + z3[3]*(-2 + z3[6]) + z3[6]), 
  y[314] -> 6*z3[4] + 11*(1 + z3[6]) + 
    17*z3[3]*(z3[4] + (-1 + z3[5])*(1 + z3[6])), 
  y[315] -> 17 + 28*z3[4] + z3[2]*(-16 + 17*z3[3]*(-3 + 2*z3[5])) - 
    11*z3[6] + 17*z3[3]*(-4 + z3[4] - z3[6] + z3[5]*(3 + z3[6])), 
  y[316] -> 1/((1 + z3[2])*z3[4]) + (z3[2]^(-1) + z3[4]^(-2) + 
      1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])))/(-1 + z3[5]), 
  y[317] -> 1/((1 + z3[2])*(-1 + z3[5])) + 
    (1 + z3[4]^(-1) + 1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[318] -> 23 + 23*z3[4] - 11*z3[6], y[319] -> -23 - 23*z3[4] + 11*z3[6], 
  y[320] -> z3[4]*(-1 + z3[3] - z3[3]*z3[5]) + z3[6], 
  y[321] -> -45*z3[4] - 33*z3[6] + 22*z3[3]*(2 + z3[2] - 2*z3[4] + z3[6] - 
      z3[5]*z3[6]), y[322] -> -3*(-1 + z3[6])*z3[6] + 
    2*z3[3]*(-2 + z3[2]*(-1 + z3[6]) + z3[6] + z3[5]*z3[6] - z3[5]*z3[6]^2), 
  y[323] -> -z3[2] - z3[6], y[324] -> -1 + z3[2] + (1 + z3[3])*z3[6], 
  y[325] -> z3[2]*((1 + z3[4])^2 + z3[3]*(1 + z3[4] - z3[6])) - 
    (1 + z3[3])*z3[4]*(1 + z3[4] - z3[6]), 
  y[326] -> -((1 + z3[3])^2*z3[4]^4) + (6 + z3[3])*z3[4]^3*z3[6] - 
    z3[4]*(z3[3] + (-2 + z3[6])^2)*z3[6]^2 + 
    z3[4]^2*z3[6]*(7 + z3[3] - z3[3]*z3[6]) + 
    z3[6]^3*(-2 - 2*z3[6] + z3[6]^2) + 
    z3[2]*((1 + z3[3])*z3[4]^4*(-1 + z3[3]*(-3 + 2*z3[5])) + 
      z3[4]^2*(-6 + z3[3]*(-1 + z3[6]))*z3[6] + z3[4]*(1 + z3[3] - z3[6])*
       z3[6]^2 + z3[6]^2*(-1 + 5*z3[6] - 2*z3[6]^2) + 
      z3[4]^3*(2 - 2*z3[3]*(-2 + z3[6]) - 7*z3[6] + z3[3]^2*(2 + z3[6]))) + 
    z3[2]^3*z3[3]*z3[4]*(z3[4]^2*(2 + z3[3]*(2 - 4*z3[5] + z3[5]^2)) + 
      z3[6]*(-1 + z3[3] + 2*z3[6]) + z3[4]*(-2 - 3*z3[6] + 
        z3[3]*(-2 + (-1 + 2*z3[5])*z3[6]))) + 
    z3[5]*(z3[2]^3*z3[3]*z3[4]^2*(-1 - 3*z3[4] + z3[3]*(1 + z3[4] - z3[6]) + 
        2*z3[6]) + z3[2]*z3[6]*((1 + z3[3])*z3[4]^3 + 
        2*(-1 + z3[6])*z3[6]^2 + z3[4]*z3[6]*(1 + z3[6]) + 
        z3[4]^2*(2 + z3[3] + z3[6])) - 
      z3[2]^2*(z3[3]^2*z3[4]^3*(1 + z3[4] - z3[6]) + 
        z3[3]*z3[4]^2*(z3[4]^2 - z3[4]*(-3 + z3[6]) + z3[6]) + 
        z3[6]*(z3[4]^2 + z3[4]*z3[6] + (-1 + z3[6])*z3[6])) - 
      z3[6]*((2 + z3[3])*z3[4]^3 - z3[4]*(-4 + z3[6])*z3[6]^2 + 
        z3[4]^2*(3 + z3[3] + 2*z3[6]) + z3[6]^2*(-2 + z3[6] + z3[6]^2))) + 
    z3[2]^2*(-(z3[3]*z3[4]^4*(2 - 4*z3[5] + z3[3]*(2 - 4*z3[5] + z3[5]^2))) - 
      (-1 + z3[3])*z3[4]*z3[6]^2 + (-2 + z3[6])*z3[6]^2 - 
      z3[4]^2*(1 - 7*z3[6] + 2*z3[6]^2 + z3[3]^2*(1 + 2*z3[6]) + 
        z3[3]*(2 - 3*z3[6] + 2*z3[6]^2)) + 
      z3[4]^3*(1 + z3[6] + 2*z3[3]*(3 + z3[5] + z3[6] - z3[5]*z3[6]) + 
        z3[3]^2*(5 + z3[6] - 2*z3[5]*(1 + z3[6])))), 
  y[327] -> z3[2]^4*z3[3]*z3[6]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[4]*(1 + z3[4] - z3[6])*((6 + 7*z3[3] + z3[3]^2)*z3[4]^3 - 
      (1 + z3[3])*z3[4]^2*(-7 + z3[3]*(-1 + z3[6])) + 
      (1 + z3[3])*z3[6]^2*(-2 - 2*z3[6] + z3[6]^2) - 
      z3[4]*z3[6]*(z3[3]^2 + (-2 + z3[6])^2 + 
        z3[3]*(5 - 4*z3[6] + z3[6]^2))) - 
    z3[2]^3*(4*z3[4]^4 + z3[4]^3*(9 + z3[6]) + z3[4]^2*(5 + z3[6]^2) + 
      z3[4]*z3[6]*(-1 - z3[6] + z3[6]^2) + 
      z3[6]*(-2 + z3[6] + z3[3]*(-3 + 9*z3[6] - 8*z3[6]^2 + 2*z3[6]^3))) + 
    z3[2]^2*(4*z3[4]^5 + z3[4]^4*(14 + z3[6]) + 
      z3[4]^3*(16 + z3[6] + z3[6]^2) + z3[4]^2*(6 - 2*z3[6] + z3[6]^3) + 
      2*z3[4]*z3[6]*(-1 - 2*z3[6]^2 + z3[6]^3) + 
      z3[6]*(1 - 5*z3[6] + 2*z3[6]^2 + z3[3]*(1 - 4*z3[6] + 7*z3[6]^2 - 
          5*z3[6]^3 + z3[6]^4))) - 
    z3[2]*(5*z3[4]^5 + z3[4]^4*(17 + 7*z3[3] + z3[3]^2 + z3[6]) - 
      (-1 + z3[3]*(-1 + z3[6]))*z3[6]^2*(-2 - 2*z3[6] + z3[6]^2) + 
      z3[4]^3*(19 - 2*z3[3]^2*(-1 + z3[6]) + z3[6]^2 + 
        z3[3]*(15 - 5*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
      z3[4]^2*(7 - 4*z3[6] - 3*z3[6]^2 + 4*z3[6]^3 - z3[6]^4 + 
        z3[3]^2*(1 - 3*z3[6] + z3[6]^2) + z3[3]*(8 - 10*z3[6] - 5*z3[6]^2 + 
          7*z3[6]^3 - 2*z3[6]^4)) + z3[4]*z3[6]*(-3 + z3[3]^2*(-1 + z3[6]) - 
        4*z3[6] + 2*z3[6]^2 - 3*z3[6]^3 + z3[6]^4 + 
        z3[3]*(-4 + 2*z3[6] - 3*z3[6]^3 + z3[6]^4))) + 
    z3[5]*(-(z3[2]^4*z3[3]*(-1 + z3[6])^2*z3[6]) - z3[4]*(1 + z3[4] - z3[6])*
       ((2 + 3*z3[3] + z3[3]^2)*z3[4]^3 - (1 + z3[3])*z3[4]*(-4 + z3[6])*
         z3[6]^2 + (1 + z3[3])*z3[4]^2*(3 + z3[3] + 2*z3[6]) + 
        (1 + z3[3])*z3[6]^2*(-2 + z3[6] + z3[6]^2)) - 
      z3[2]^2*(z3[4]^4*(2 + z3[6]) + (-1 + z3[6])*z3[6]^2*
         (2 + z3[3]*(-1 + z3[6])*z3[6]) + z3[4]^3*(4 + 3*z3[6] + z3[6]^2) + 
        z3[4]*z3[6]^2*(1 - z3[6] + 2*z3[6]^2) + 
        z3[4]^2*(2 + 2*z3[6] + 2*z3[6]^2 + z3[6]^3)) + 
      z3[2]^3*(z3[4]*z3[6]^3 + z3[4]^3*(1 + z3[6]) + 
        z3[4]^2*(1 + z3[6] + z3[6]^2) + (-1 + z3[6])*z3[6]*
         (1 + z3[3]*(1 - 3*z3[6] + 2*z3[6]^2))) + 
      z3[2]*(z3[4]^5 + z3[4]^4*(5 + 3*z3[3] + z3[3]^2 + 2*z3[6]) - 
        (-1 + z3[3]*(-1 + z3[6]))*z3[6]^2*(-2 + z3[6] + z3[6]^2) + 
        z3[4]*z3[6]^2*(z3[6]*(2 + z3[6]^2) + z3[3]*(2 - 3*z3[6] + z3[6]^3)) + 
        z3[4]^3*(7 - z3[3]^2*(-2 + z3[6]) + 5*z3[6] + 2*z3[6]^2 + 
          z3[3]*(7 + z3[6] - 2*z3[6]^2 + z3[6]^3)) + 
        z3[4]^2*(3 - z3[3]^2*(-1 + z3[6]) + 3*z3[6] + 2*z3[6]^2 + 4*z3[6]^3 - 
          z3[6]^4 - 2*z3[3]*(-2 + z3[6]^2 - 2*z3[6]^3 + z3[6]^4)))), 
  y[328] -> (1 + z3[2])^(-1) + (-1 + z3[5])^(-1), 
  y[329] -> -z3[4]^(-1) - 1/((1 + z3[2])*(-1 + z3[5])), 
  y[330] -> -1 - z3[4] + z3[6], y[331] -> 1 + (1 + z3[2])^(-1), 
  y[332] -> z3[4] + z3[3]*(-1 + z3[5]) - z3[6], 
  y[333] -> z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + (-1 + z3[6])*z3[6], 
  y[334] -> z3[4]^2 - z3[4]*(1 + z3[2] + z3[6]^2) + 
    z3[6]*(1 + z3[2]*(-1 + z3[6]) - z3[6] + z3[6]^2) + 
    z3[3]*(1 + 2*z3[4]^2 - z3[5] + 
      z3[2]^2*(z3[4] - (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) - 
      z3[6] + z3[5]*z3[6] + z3[6]^3 - z3[4]*(-1 + z3[5] + 2*z3[6] + 
        z3[6]^2) - z3[2]*(1 + z3[4]^2 + z3[4]*(7 - 3*z3[5] - 2*z3[6]) - 
        3*z3[6] - 2*z3[6]^2 + z3[5]*(-1 + z3[6] + z3[6]^2))), 
  y[335] -> -1 + z3[3]*(-1 + z3[5]), 
  y[336] -> 1 + z3[3]*(-1 + z3[4])*(-1 + z3[5]) + z3[4]*(-1 + z3[5]), 
  y[337] -> 14 - z3[5], y[338] -> -z3[2]^2 + 
    z3[2]*(3 + 2*z3[5]*(-1 + z3[6]) - 2*z3[6]) + 2*(1 + z3[3])*(-1 + z3[5])*
     (-1 + z3[6])^2, y[339] -> -3 + z3[2] - 4*z3[4] + 4*z3[6], 
  y[340] -> -13 - 13*z3[6] + 12*z3[6]^2 - 12*z3[2]*(1 + z3[6]), 
  y[341] -> (1 + z3[3])*(-1 + z3[4] - 12*z3[6]) + 
    z3[5]*(-12 + 12*z3[2] - z3[4] + 12*z3[6] + z3[3]*(1 - z3[4] + 12*z3[6])), 
  y[342] -> z3[2]^3*z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) - 
    (1 + z3[3])*(z3[4] - z3[6])*z3[6]^2 + 
    z3[2]*z3[6]*((1 + z3[3])*z3[4] - z3[3]*(-2 + z3[5])*z3[6]) - 
    z3[2]^2*(z3[6] + z3[3]*(z3[4] + (2 + z3[5]*(-1 + z3[6]) - z3[6])*z3[6])), 
  y[343] -> 45 + z3[2] + 44*z3[4] - 44*z3[6], 
  y[344] -> z3[6]^2 - z3[2]*(1 + z3[6]), 
  y[345] -> -((1 + z3[3])*(-1 + z3[4] + z3[6])) + 
    z3[5]*(z3[2] + (1 + z3[3])*(-1 + z3[4] + z3[6])), 
  y[346] -> (z3[2] - z3[4])^(-1) + (1 + z3[4])^(-1), 
  y[347] -> z3[3]*z3[4]*(-1 + z3[5]) + (-1 + z3[4])*z3[6], 
  y[348] -> z3[4]^3 + z3[3]*z3[4]*(-1 + z3[5]) - z3[6] + z3[4]*z3[6] - 
    z3[4]^2*z3[6], y[349] -> -2*z3[4]^3 - z3[6] + z3[4]*z3[6] + 
    2*z3[4]^2*z3[6], y[350] -> 13/24 - z3[6]^2/2, 
  y[351] -> -z3[6] + z3[2]*(-1 + z3[6]^2), 
  y[352] -> z3[4]^2*(13 - 12*z3[6]) + 6*z3[6]^2 + 
    z3[4]*(13 - 13*z3[6] + 12*z3[6]^2), 
  y[353] -> -1 + z3[4] + z3[2]*z3[6] - z3[4]*z3[6] + z3[6]^2 + 
    z3[3]*(-2 + z3[4] + z3[5] - z3[6] - z3[4]*z3[6] + z3[6]^2 + 
      z3[2]^2*(-2 + z3[5] + z3[6] - z3[5]*z3[6]) + 
      z3[2]*(-2 + z3[5] + 3*z3[6] - z3[5]*z3[6])), 
  y[354] -> z3[4]*(z3[4]^2 + z3[6] - z3[4]*z3[6]) + 
    z3[3]*(-(z3[2]*z3[4]^2) - (-1 + z3[2])*z3[6] + 
      z3[4]*(-1 + z3[5] + z3[2]*(1 - z3[5] + z3[6]))), 
  y[355] -> (1 + (-1 + z3[5])^(-1))/(1 + z3[2]) + 
    (1 + 1/(z3[4]*(-1 + z3[5])))/(z3[4]*(1 + z3[4] - z3[6])), 
  y[356] -> z3[4] - z3[4]*z3[6] + z3[6]*(-1 + z3[2] + z3[6]) + 
    z3[3]*(-1 - z3[4]^2 + z3[5] + z3[2]*(1 - 2*z3[4]*(-2 + z3[5]) + 
        z3[5]*(-1 + z3[6]) - 2*z3[6]) + z3[6] - z3[5]*z3[6] + 
      z3[4]*(-1 + z3[5] + z3[6]) + z3[2]^2*(-2 + z3[5] + z3[6] - 
        z3[5]*z3[6])), y[357] -> z3[2] - z3[6], 
  y[358] -> z3[4]*(-2 + z3[5]) + z3[3]*(-1 + z3[4])*(-1 + z3[5]) + z3[6], 
  y[359] -> z3[2]^3*(-1 + z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6])) + 
    z3[2]^2*(z3[4] - z3[3]*(z3[4] + (2 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) - 2*z3[6]) - (z3[4] - z3[6])*(1 - z3[6] + z3[6]^2) + 
    z3[3]*(1 + z3[4]^2 + z3[5]*(-1 + z3[6]) - z3[6] + z3[6]^3 - 
      z3[4]*(-1 + z3[5] + z3[6] + z3[6]^2)) + 
    z3[2]*((-1 + z3[4])*z3[6] + z3[3]*(-1 + 2*z3[6] + 2*z3[6]^2 + 
        z3[4]*(-4 + 2*z3[5] + z3[6]) - z3[5]*(-1 + z3[6] + z3[6]^2))), 
  y[360] -> 1 - z3[5], y[361] -> 1 + (z3[4]*z3[5])/2, 
  y[362] -> -1 - (z3[4]*(1 + z3[5]))/2, y[363] -> -10 - z3[5], 
  y[364] -> 14 + 12*z3[4]^2 + z3[4]*(25 + z3[5] - 12*z3[6]) - 12*z3[6], 
  y[365] -> -13 + 12*z3[2], y[366] -> z3[2] + (1 + z3[3])*z3[6], 
  y[367] -> -z3[4]^2 + z3[6], y[368] -> z3[4]^2 + z3[4]*(1 - 2*z3[6]) + 
    (-1 + z3[6])*z3[6], y[369] -> -z3[4]^2 - z3[4]^3 + z3[4]*z3[6] + z3[6]^2, 
  y[370] -> z3[2]*z3[4] - (z3[4] - z3[6])*(z3[4]*z3[5] + z3[6]), 
  y[371] -> -(z3[4]*(12 + z3[5])) + 2*(-7 + 6*z3[6]), 
  y[372] -> z3[2]^2 + z3[2]*(1 - 2*z3[4] + z3[6]) + 
    z3[4]*(-1 + z3[4]*z3[5] - z3[5]*z3[6]), 
  y[373] -> -6*z3[6]^2 + z3[4]^2*(-13 + 12*z3[6]) + 
    z3[4]*(-13 + 13*z3[6] - 12*z3[6]^2), 
  y[374] -> -12*(1 + z3[3])*z3[6]^3 + 2*z3[4]^2*(-13 + 6*(1 + z3[3])*z3[6]) + 
    z3[4]^3*(-13 + 12*(1 + z3[3])*z3[6]) - 
    z3[4]*(13 + 12*(1 + z3[3])*z3[6]^2), 
  y[375] -> z3[2]^3 + z3[2]^2*(2 - 2*z3[4] + z3[6]) + 
    z3[4]*(-1 + z3[4]*(1 + z3[5]) - (1 + z3[5])*z3[6]) + 
    z3[2]*(1 + z3[4]^2 + 2*z3[6] - z3[4]*(4 + z3[6])), 
  y[376] -> z3[2]*z3[3]*(z3[4]^2 + z3[4]*(-1 + z3[5] - z3[6]) + z3[6]) + 
    z3[4]*(-((1 + z3[3])*z3[6]) + z3[4]*(1 + z3[3] + z3[6])), 
  y[377] -> 1 + z3[4]^2*(1 - z3[3]*(-3 + z3[5]) + z3[5] - z3[6]) - z3[6] - 
    z3[6]^2 + z3[2]^2*(1 - 2*z3[4] + z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - 
        z3[6]) + 2*z3[6]) + z3[4]*(1 + z3[5] - 3*z3[3]*z3[6] + 
      (-1 + z3[3])*z3[5]*z3[6]) + 
    z3[2]^3*(1 + z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6])) - 
    z3[2]*(1 - z3[6]^2 - z3[3]*z3[6]*(2 - z3[5] + z3[6]) + 
      z3[4]*(2*(2 + z3[6]) + z3[3]*(7 - 5*z3[5] + z3[5]^2 + z3[6]))), 
  y[378] -> -((1 + z3[3])*z3[4]^4) - z3[4]^2*(-1 + z3[5])*z3[6]^2 + 
    z3[6]^2*(-1 + 3*z3[6] + (-4 + z3[5])*z3[6]^2 - (-1 + z3[5])*z3[6]^3) - 
    z3[2]^3*z3[3]*z3[4]*(2*z3[4]^2*(-1 + z3[5]) + z3[6] - 2*z3[6]^2 + 
      z3[4]*(z3[5] + 4*z3[6] - 2*z3[5]*z3[6])) + 
    z3[4]*z3[6]^2*(-2 + 3*z3[6] - z3[6]^2 + z3[5]*(1 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(2*z3[3]*z3[4]^4*(-1 + z3[5]) - z3[4]*(-2 + z3[5])*z3[6]^2 + 
      2*z3[3]*z3[4]^3*(1 - (-2 + z3[5])*z3[6]) + 
      z3[6]^2*(-2 + z3[5] + z3[6] - z3[5]*z3[6]) - 
      z3[4]^2*(1 + z3[3] - 3*z3[6] + 2*z3[3]*z3[6]^2)) + 
    z3[2]*(z3[3]*z3[4]^4*(-2 + z3[5]) + z3[4]^2*(-2 + z3[5])*z3[6]^2 + 
      z3[4]*z3[6]^2*(1 + (-1 + z3[5])*z3[6]) + 
      z3[4]^3*(2 - 3*z3[6] + z3[3]*(2 + z3[6])) + 
      z3[6]^2*(-3 + 6*z3[6] - 2*z3[6]^2 + z3[5]*(1 - 3*z3[6] + 2*z3[6]^2))), 
  y[379] -> z3[2]^4*z3[3]*(2 - 3*z3[6] + z3[6]^2) - 
    z3[2]^3*(-2 + 4*z3[4]^3 + z3[6] + z3[4]*(-1 + z3[6])*z3[6] + 
      z3[4]^2*(5 + z3[6]) + z3[3]*(-1 + z3[6])^2*(-5 + 2*z3[6])) + 
    z3[2]^2*(3 + 4*z3[4]^4 + z3[3]*(-4 + z3[6])*(-1 + z3[6])^3 - 6*z3[6] + 
      2*z3[6]^2 + z3[4]^3*(6 + z3[6]) + z3[4]^2*(1 - z3[6] + z3[6]^2) + 
      z3[4]*z3[6]*(1 - 5*z3[6] + 2*z3[6]^2)) + (1 + z3[3])*z3[4]*
     (-1 + z3[4]^3 - z3[4]^2*(-1 + z3[6])^2 + 4*z3[6] - 7*z3[6]^2 + 
      5*z3[6]^3 - z3[6]^4 + z3[4]*(-3 + 8*z3[6] - 8*z3[6]^2 + 2*z3[6]^3)) - 
    z3[2]*(-1 + 2*z3[4]^3 + z3[4]^4 - z3[4]^2*(-1 + z3[6])^3 + 3*z3[6] - 
      4*z3[6]^2 + z3[6]^3 + z3[4]*z3[6]*(-4 + 6*z3[6] - 5*z3[6]^2 + 
        z3[6]^3) + z3[3]*(-1 - 2*z3[4]^2*(-2 + z3[6])*(-1 + z3[6])^2 + 
        4*z3[6] - 7*z3[6]^2 + 5*z3[6]^3 - z3[6]^4 + 
        z3[4]^3*(3 - 3*z3[6] + z3[6]^2) + z3[4]*(1 - 5*z3[6] + 7*z3[6]^2 - 
          5*z3[6]^3 + z3[6]^4))) + z3[5]*(-(z3[2]^4*z3[3]*(-1 + z3[6])^2) + 
      z3[2]^3*(-1 + 2*z3[3]*(-1 + z3[6])^3 + z3[6] + z3[4]*z3[6]^2 + 
        z3[4]^2*(1 + z3[6])) - (1 + z3[3])*z3[4]*
       (z3[4]^3 - z3[4]^2*(-2 + z3[6])*z3[6] - (-1 + z3[6])^2*z3[6]^2 + 
        z3[4]*(-1 + z3[6])^2*(-1 + 2*z3[6])) - 
      z3[2]^2*(1 + z3[3]*(-1 + z3[6])^4 - 3*z3[6] + 2*z3[6]^2 + 
        z3[4]^3*(2 + z3[6]) + z3[4]^2*(1 + z3[6] + z3[6]^2) + 
        z3[4]*z3[6]*(1 - 2*z3[6] + 2*z3[6]^2)) + 
      z3[2]*(z3[4]^4 - (-1 + z3[3]*(-1 + z3[6]))*(-1 + z3[6])*z3[6]^2 + 
        z3[4]*z3[6]*(-1 + (3 + z3[3])*z3[6] - 2*(1 + z3[3])*z3[6]^2 + 
          (1 + z3[3])*z3[6]^3) + z3[4]^3*(2 + z3[6] + 
          z3[3]*(2 - 2*z3[6] + z3[6]^2)) + z3[4]^2*(1 + 3*z3[6]^2 - z3[6]^3 + 
          z3[3]*(2 - 4*z3[6] + 5*z3[6]^2 - 2*z3[6]^3)))), 
  y[380] -> -57 + 11*z3[5], y[381] -> 1 + z3[4]*(-1 + z3[5]) + z3[6], 
  y[382] -> -23*z3[4]^2 + 11*z3[6], 
  y[383] -> z3[4]^2 + z3[4]^3 - z3[4]*z3[6] - z3[6]^2, 
  y[384] -> -1 + z3[4]^2 - z3[6] - z3[4]*(-1 + z3[5] + z3[6]), 
  y[385] -> 22*z3[4]^2 + z3[6] - 46*z3[4]*z3[6] + 
    24*z3[3]*(z3[4]*(-1 + z3[2]*(-2 + z3[5])) + z3[2]*z3[6]), 
  y[386] -> -(z3[2]*z3[3]*(z3[4]^2 + z3[4]*(-1 + z3[5] - z3[6]) + z3[6])) + 
    z3[4]*((1 + z3[3])*z3[6] - z3[4]*(1 + z3[3] + z3[6])), 
  y[387] -> -1 + z3[2]^3*(-1 + z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6])) + 
    z3[6] + z3[6]^2 + z3[4]^2*(-1 + z3[3]*(-3 + z3[5]) - z3[5] + z3[6]) - 
    z3[2]^2*(1 - 2*z3[4] + z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) + 
      2*z3[6]) - z3[4]*(1 + z3[5] - 3*z3[3]*z3[6] + (-1 + z3[3])*z3[5]*
       z3[6]) + z3[2]*(1 - z3[6]^2 - z3[3]*z3[6]*(2 - z3[5] + z3[6]) + 
      z3[4]*(2*(2 + z3[6]) + z3[3]*(7 - 5*z3[5] + z3[5]^2 + z3[6]))), 
  y[388] -> (1 + z3[3])*z3[4]^4 + z3[4]^2*(-1 + z3[5])*z3[6]^2 + 
    z3[6]^2*(1 - 3*z3[6] - (-4 + z3[5])*z3[6]^2 + (-1 + z3[5])*z3[6]^3) + 
    z3[2]^3*z3[3]*z3[4]*(2*z3[4]^2*(-1 + z3[5]) + z3[6] - 2*z3[6]^2 + 
      z3[4]*(z3[5] + 4*z3[6] - 2*z3[5]*z3[6])) + 
    z3[4]*z3[6]^2*(2 - 3*z3[6] + z3[6]^2 - z3[5]*(1 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-2*z3[3]*z3[4]^4*(-1 + z3[5]) + z3[4]*(-2 + z3[5])*z3[6]^2 + 
      (2 + z3[5]*(-1 + z3[6]) - z3[6])*z3[6]^2 + 2*z3[3]*z3[4]^3*
       (-1 + (-2 + z3[5])*z3[6]) + z3[4]^2*(1 + z3[3] - 3*z3[6] + 
        2*z3[3]*z3[6]^2)) - z3[2]*(z3[3]*z3[4]^4*(-2 + z3[5]) + 
      z3[4]^2*(-2 + z3[5])*z3[6]^2 + z3[4]*z3[6]^2*(1 + (-1 + z3[5])*z3[6]) + 
      z3[4]^3*(2 - 3*z3[6] + z3[3]*(2 + z3[6])) + 
      z3[6]^2*(-3 + 6*z3[6] - 2*z3[6]^2 + z3[5]*(1 - 3*z3[6] + 2*z3[6]^2))), 
  y[389] -> -(z3[2]^4*z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(-2 + 4*z3[4]^3 + z3[6] + z3[4]*(-1 + z3[6])*z3[6] + 
      z3[4]^2*(5 + z3[6]) + z3[3]*(-1 + z3[6])^2*(-5 + 2*z3[6])) - 
    z3[2]^2*(3 + 4*z3[4]^4 + z3[3]*(-4 + z3[6])*(-1 + z3[6])^3 - 6*z3[6] + 
      2*z3[6]^2 + z3[4]^3*(6 + z3[6]) + z3[4]^2*(1 - z3[6] + z3[6]^2) + 
      z3[4]*z3[6]*(1 - 5*z3[6] + 2*z3[6]^2)) - (1 + z3[3])*z3[4]*
     (-1 + z3[4]^3 - z3[4]^2*(-1 + z3[6])^2 + 4*z3[6] - 7*z3[6]^2 + 
      5*z3[6]^3 - z3[6]^4 + z3[4]*(-3 + 8*z3[6] - 8*z3[6]^2 + 2*z3[6]^3)) + 
    z3[2]*(-1 + 2*z3[4]^3 + z3[4]^4 - z3[4]^2*(-1 + z3[6])^3 + 3*z3[6] - 
      4*z3[6]^2 + z3[6]^3 + z3[4]*z3[6]*(-4 + 6*z3[6] - 5*z3[6]^2 + 
        z3[6]^3) + z3[3]*(-1 - 2*z3[4]^2*(-2 + z3[6])*(-1 + z3[6])^2 + 
        4*z3[6] - 7*z3[6]^2 + 5*z3[6]^3 - z3[6]^4 + 
        z3[4]^3*(3 - 3*z3[6] + z3[6]^2) + z3[4]*(1 - 5*z3[6] + 7*z3[6]^2 - 
          5*z3[6]^3 + z3[6]^4))) + z3[5]*(z3[2]^4*z3[3]*(-1 + z3[6])^2 - 
      z3[2]^3*(-1 + 2*z3[3]*(-1 + z3[6])^3 + z3[6] + z3[4]*z3[6]^2 + 
        z3[4]^2*(1 + z3[6])) + (1 + z3[3])*z3[4]*
       (z3[4]^3 - z3[4]^2*(-2 + z3[6])*z3[6] - (-1 + z3[6])^2*z3[6]^2 + 
        z3[4]*(-1 + z3[6])^2*(-1 + 2*z3[6])) + 
      z3[2]^2*(1 + z3[3]*(-1 + z3[6])^4 - 3*z3[6] + 2*z3[6]^2 + 
        z3[4]^3*(2 + z3[6]) + z3[4]^2*(1 + z3[6] + z3[6]^2) + 
        z3[4]*z3[6]*(1 - 2*z3[6] + 2*z3[6]^2)) - 
      z3[2]*(z3[4]^4 - (-1 + z3[3]*(-1 + z3[6]))*(-1 + z3[6])*z3[6]^2 + 
        z3[4]*z3[6]*(-1 + (3 + z3[3])*z3[6] - 2*(1 + z3[3])*z3[6]^2 + 
          (1 + z3[3])*z3[6]^3) + z3[4]^3*(2 + z3[6] + 
          z3[3]*(2 - 2*z3[6] + z3[6]^2)) + z3[4]^2*(1 + 3*z3[6]^2 - z3[6]^3 + 
          z3[3]*(2 - 4*z3[6] + 5*z3[6]^2 - 2*z3[6]^3)))), 
  y[390] -> -1 + z3[2] - z3[6], y[391] -> (-1 + z3[2])*z3[3] + z3[6], 
  y[392] -> 1 + 2*z3[3], y[393] -> -1 + z3[3]*(-3 + z3[6]) + z3[6], 
  y[394] -> -1 + (-3 + z3[3])*z3[6], y[395] -> 5 + z3[3]*(2 + 6*z3[5]), 
  y[396] -> 1 + z3[3]*(2 + 3*z3[5]) + z3[3]^2*(2 - 2*z3[5] + 4*z3[5]^2), 
  y[397] -> -1 + 5*z3[3], y[398] -> 1 + z3[6] + z3[6]^2, 
  y[399] -> -1 + (-2 + z3[3])*z3[6] + 3*(-1 + z3[3])*z3[6]^2, 
  y[400] -> 1 + z3[3] + z3[6] + z3[6]^2 + 2*z3[3]*z3[6]^2, 
  y[401] -> z3[4]^3 + (-5 + z3[3])*z3[4]^2*z3[6] - 
    5*(-2 + z3[3])*z3[4]*z3[6]^2 + 10*(-1 + z3[3])*z3[6]^3, 
  y[402] -> 1 + 1/(z3[4]^2*(z3[2] - z3[4] + z3[6])), 
  y[403] -> 1 + z3[6] + z3[6]^2 + z3[3]*(2 + z3[6])*(-3 + 3*z3[5] + z3[6]), 
  y[404] -> 2*z3[6] + z3[3]*(-1 + 2*z3[6]), 
  y[405] -> -z3[6] + z3[3]*(3 - 3*z3[2] + 2*z3[6]), 
  y[406] -> 3*z3[6] + z3[3]*(-1 + z3[2] + 2*z3[6]), 
  y[407] -> -2 + 3*z3[5] + 2*z3[6] + z3[3]*(-3 + 9*z3[5] - 3*z3[5]^2 + 
      2*z3[6]), y[408] -> 3 + 4*z3[6] - 3*z3[6]^2 - 2*z3[6]^3 + 
    z3[2]*(-3 + z3[6] + z3[6]^2), y[409] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + 
    z3[6]^4 - z3[3]*(-1 + z3[6]^2 + 2*z3[6]^3 + 3*z3[6]^4), 
  y[410] -> -4 + 2*z3[6]^6 + z3[6]^7 + z3[2]*(4 + 4*z3[6] + 4*z3[6]^2 + 
      4*z3[6]^3 + 4*z3[6]^4 - 5*z3[6]^5 - 3*z3[6]^6), 
  y[411] -> z3[6]^2 + z3[3]*(-9 - 15*z3[6] + 23*z3[6]^2 + 15*z3[6]^3 - 
      9*z3[6]^4 + 3*z3[5]*(-1 + z3[6])^2*(1 + 4*z3[6] + 3*z3[6]^2) + 
      z3[2]*(9 - 6*z3[6] - 7*z3[6]^2 + 3*z3[6]^3 - 3*z3[5]*(-1 + z3[6])^2*
         (1 + z3[6]))), y[412] -> (1 + z3[3])*(-1 + z3[6])*z3[6] + 
    z3[2]*(1 - z3[6] + z3[3]*(-16 + 23*z3[6] - 6*z3[6]^2 + 
        3*z3[5]*(3 - 5*z3[6] + 2*z3[6]^2))), 
  y[413] -> z3[6]*(1 + z3[6] + z3[3]*(1 - z3[5]*(-1 + z3[6])*z3[6] + 
        z3[6]^2)) + z3[2]*(-1 - z3[6] + z3[3]*(12 + 15*z3[6] - 9*z3[6]^2 + 
        z3[5]*(-7 - 9*z3[6] + 9*z3[6]^2))), 
  y[414] -> z3[6]*(1 + z3[6] + z3[3]*(-10 - 13*z3[6] + 9*z3[6]^2 + 
        z3[5]*(6 + 8*z3[6] - 9*z3[6]^2)) + 
      z3[3]^2*(-11 + z3[6] - 13*z3[6]^2 + 6*z3[6]^3 + 
        2*z3[5]^2*z3[6]*(4 - 7*z3[6] + 3*z3[6]^2) - 
        3*z3[5]*(-2 + 5*z3[6] - 9*z3[6]^2 + 4*z3[6]^3))) + 
    z3[2]*z3[3]*(5 - 3*(-3 + z3[5])*z3[6] - (-1 + z3[5])*z3[6]^2 - 
      z3[3]*(67 + 104*z3[6] - 148*z3[6]^2 + 35*z3[6]^3 - 
        2*z3[5]*(39 + 62*z3[6] - 115*z3[6]^2 + 35*z3[6]^3) + 
        z3[5]^2*(21 + 35*z3[6] - 82*z3[6]^2 + 35*z3[6]^3))), 
  y[415] -> 48*z3[6]*(-1 + 3*z3[6] - z3[6]^3 + 
      z3[5]*(1 - 2*z3[6] + z3[6]^3)) - 16*z3[3]*(7 + 22*z3[6] - 69*z3[6]^2 - 
      44*z3[6]^3 + 86*z3[6]^4 - 24*z3[6]^5 - z3[5]^2*(-1 + z3[6])^2*
       (-1 - 6*z3[6] + 7*z3[6]^2 + 24*z3[6]^3) + 
      z3[5]*(-5 - 20*z3[6] + 72*z3[6]^2 + 32*z3[6]^3 - 127*z3[6]^4 + 
        48*z3[6]^5) + z3[2]*(-7 + 12*z3[6] + 18*z3[6]^2 - 23*z3[6]^3 + 
        6*z3[6]^4 + z3[5]^2*(-1 + z3[6])^2*(-1 + z3[6] + 6*z3[6]^2) + 
        z3[5]*(5 - 12*z3[6] - 15*z3[6]^2 + 34*z3[6]^3 - 12*z3[6]^4))), 
  y[416] -> -5 - 4*z3[6] - 4*z3[6]^2 - 4*z3[6]^3 - 4*z3[6]^4 + 5*z3[6]^5 + 
    3*z3[6]^6 - z3[3]*(2 + 4*z3[6] + 4*z3[6]^2 + 4*z3[6]^3 + 4*z3[6]^4 + 
      11*z3[6]^5 + 10*z3[6]^6 - 8*z3[6]^7 + 
      z3[5]*(6 - 6*z3[6]^5 - 7*z3[6]^6 + 8*z3[6]^7)) + 
    z3[2]*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 + 
      z3[3]*(-10 - 14*z3[6] - 18*z3[6]^2 - 22*z3[6]^3 + 42*z3[6]^4 + 
        30*z3[6]^5 - 15*z3[6]^6 + z3[5]*(10 + 10*z3[6] + 10*z3[6]^2 + 
          10*z3[6]^3 - 20*z3[6]^4 - 14*z3[6]^5 + 15*z3[6]^6))), 
  y[417] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 + 
    z3[3]*(-2 - 9*z3[6] - 13*z3[6]^2 - 17*z3[6]^3 + 35*z3[6]^4 + 24*z3[6]^5 - 
      9*z3[6]^6 + z3[5]*(3 + 6*z3[6] + 6*z3[6]^2 + 6*z3[6]^3 - 12*z3[6]^4 - 
        8*z3[6]^5 + 9*z3[6]^6) + z3[2]*(-1 + z3[6]^2 + 20*z3[6]^3 + z3[6]^4 - 
        9*z3[6]^5 + z3[5]*(2 + 2*z3[6] + 2*z3[6]^2 - 16*z3[6]^3 - z3[6]^4 + 
          9*z3[6]^5))) + z3[3]^2*(-2 - 10*z3[6] - 14*z3[6]^2 - 18*z3[6]^3 - 
      26*z3[6]^4 - 50*z3[6]^5 + 103*z3[6]^6 - 30*z3[6]^7 + 
      z3[5]^2*(4 - 15*z3[6]^4 - 21*z3[6]^5 + 62*z3[6]^6 - 30*z3[6]^7) + 
      z3[5]*(-2 + 6*z3[6] + 6*z3[6]^2 + 6*z3[6]^3 + 43*z3[6]^4 + 72*z3[6]^5 - 
        165*z3[6]^6 + 60*z3[6]^7) + z3[2]*(-16 - 30*z3[6] - 48*z3[6]^2 + 
        162*z3[6]^3 + 127*z3[6]^4 - 181*z3[6]^5 + 42*z3[6]^6 + 
        z3[5]*(26 + 36*z3[6] + 46*z3[6]^2 - 164*z3[6]^3 - 117*z3[6]^4 + 
          270*z3[6]^5 - 84*z3[6]^6) + z3[5]^2*(-10 - 10*z3[6] - 10*z3[6]^2 + 
          40*z3[6]^3 + 25*z3[6]^4 - 89*z3[6]^5 + 42*z3[6]^6))), 
  y[418] -> 11 + 5*z3[4] + 3*z3[5] - 10*z3[6] + 3*z3[4]*z3[6] - 
    3*z3[4]*z3[5]*z3[6] + 6*z3[6]^2 - 9*z3[4]*z3[6]^2 + 3*z3[5]*z3[6]^2 + 
    6*z3[4]*z3[5]*z3[6]^2 - 6*z3[5]*z3[6]^3 + 3*z3[6]^4 + 3*z3[4]*z3[6]^4 - 
    3*z3[4]*z3[5]*z3[6]^4 - 3*z3[6]^5 + 3*z3[5]*z3[6]^5 + 
    z3[2]^3*z3[3]^2*(2 + z3[5]*(-1 + z3[6]) - z3[6])^2*
     (2 - z3[6] - 6*z3[6]^2 + z3[5]*(-1 + z3[6] + 6*z3[6]^2)) + 
    z3[3]*(98 - 106*z3[6] + 26*z3[6]^2 + 92*z3[6]^3 + 32*z3[6]^4 - 
      89*z3[6]^5 + 24*z3[6]^6 + z3[4]^2*(3 + z3[6]) + 
      z3[5]*(11 + 13*z3[6] + 17*z3[6]^2 - 92*z3[6]^3 - 20*z3[6]^4 + 
        130*z3[6]^5 - 48*z3[6]^6) + z3[5]^2*(-3 - z3[6] - 4*z3[6]^2 + 
        18*z3[6]^3 + 4*z3[6]^4 - 41*z3[6]^5 + 24*z3[6]^6) + 
      z3[4]*(44 + 16*z3[6] - 82*z3[6]^2 - 44*z3[6]^3 + 89*z3[6]^4 - 
        24*z3[6]^5 - z3[5]^2*(-1 + z3[6])^2*(-1 - 6*z3[6] + 7*z3[6]^2 + 
          24*z3[6]^3) + z3[5]*(-6 - 23*z3[6] + 78*z3[6]^2 + 32*z3[6]^3 - 
          130*z3[6]^4 + 48*z3[6]^5))) + 
    z3[3]^2*(151 + 3*z3[4]^2 - 124*z3[6] + 20*z3[6]^2 + 82*z3[6]^3 + 
      29*z3[6]^4 - 86*z3[6]^5 + 24*z3[6]^6 + 
      z3[5]*(3 + 17*z3[6] + 14*z3[6]^2 - 86*z3[6]^3 - 20*z3[6]^4 + 
        127*z3[6]^5 - 48*z3[6]^6) + z3[5]^2*(-6 - z3[6] - 4*z3[6]^2 + 
        18*z3[6]^3 + 4*z3[6]^4 - 41*z3[6]^5 + 24*z3[6]^6) + 
      z3[4]*(49 + 13*z3[6] - 68*z3[6]^2 - 44*z3[6]^3 + 86*z3[6]^4 - 
        24*z3[6]^5 - z3[5]^2*(-1 + z3[6])^2*(-1 - 6*z3[6] + 7*z3[6]^2 + 
          24*z3[6]^3) + z3[5]*(-8 - 20*z3[6] + 72*z3[6]^2 + 32*z3[6]^3 - 
          127*z3[6]^4 + 48*z3[6]^5))) - z3[2]^2*z3[3]*
     (-10 + z3[4] + 5*z3[5] - z3[5]^2 + 12*z3[6] - 18*z3[5]*z3[6] + 
      6*z3[5]^2*z3[6] + 9*z3[6]^2 - 3*z3[5]^2*z3[6]^2 - 23*z3[6]^3 + 
      34*z3[5]*z3[6]^3 - 11*z3[5]^2*z3[6]^3 + 9*z3[6]^4 - 18*z3[5]*z3[6]^4 + 
      9*z3[5]^2*z3[6]^4 + z3[3]*(-25 + z3[4] + 56*z3[6] - 15*z3[6]^2 - 
        113*z3[6]^3 + 104*z3[6]^4 - 24*z3[6]^5 + z3[5]^3*(-1 + z3[6])^2*z3[6]*
         (-7 + z3[6] + 24*z3[6]^2) + 3*z3[5]*(4 - 30*z3[6] + 26*z3[6]^2 + 
          67*z3[6]^3 - 85*z3[6]^4 + 24*z3[6]^5) - 
        z3[5]^2*(2 - 45*z3[6] + 66*z3[6]^2 + 103*z3[6]^3 - 198*z3[6]^4 + 
          72*z3[6]^5))) + 
    z3[2]*(3*(-1 + (-1 + z3[5])*z3[6] + (3 - 2*z3[5])*z3[6]^2 + 
        (-1 + z3[5])*z3[6]^4) + z3[3]*(-41 + 2*z3[6] + 57*z3[6]^2 + 
        35*z3[6]^3 - 72*z3[6]^4 + 18*z3[6]^5 + 
        z3[5]*(11 + 22*z3[6] - 78*z3[6]^2 - 22*z3[6]^3 + 105*z3[6]^4 - 
          36*z3[6]^5) + z3[5]^2*(-4 - 6*z3[6] + 21*z3[6]^2 + z3[6]^3 - 
          33*z3[6]^4 + 18*z3[6]^5) + z3[4]*(-14 + 13*z3[6] + 18*z3[6]^2 - 
          23*z3[6]^3 + 6*z3[6]^4 + z3[5]^2*(-1 + z3[6])^2*
           (-1 + z3[6] + 6*z3[6]^2) + z3[5]*(6 - 12*z3[6] - 15*z3[6]^2 + 
            34*z3[6]^3 - 12*z3[6]^4))) + z3[3]^2*(-83 - 22*z3[6] + 
        172*z3[6]^2 + 123*z3[6]^3 - 235*z3[6]^4 + 66*z3[6]^5 + 
        z3[5]*(41 + 70*z3[6] - 264*z3[6]^2 - 130*z3[6]^3 + 433*z3[6]^4 - 
          156*z3[6]^5) + z3[5]^3*(4 + 4*z3[6] - 18*z3[6]^2 - 4*z3[6]^3 + 
          41*z3[6]^4 - 24*z3[6]^5) + z3[5]^2*(-20 - 31*z3[6] + 123*z3[6]^2 + 
          41*z3[6]^3 - 239*z3[6]^4 + 114*z3[6]^5) + 
        z3[4]*(-18 + 12*z3[6] + 18*z3[6]^2 - 23*z3[6]^3 + 6*z3[6]^4 + 
          z3[5]^2*(-1 + z3[6])^2*(-1 + z3[6] + 6*z3[6]^2) + 
          z3[5]*(7 - 12*z3[6] - 15*z3[6]^2 + 34*z3[6]^3 - 12*z3[6]^4)))), 
  y[419] -> -10 - 34*z3[4] - 55*z3[4]^2 - 28*z3[4]^3 - 3*z3[4]^4 + 34*z3[6] + 
    97*z3[4]*z3[6] + 84*z3[4]^2*z3[6] + 12*z3[4]^3*z3[6] - 42*z3[6]^2 - 
    78*z3[4]*z3[6]^2 - 27*z3[4]^2*z3[6]^2 + 22*z3[6]^3 + 22*z3[4]*z3[6]^3 + 
    10*z3[4]^2*z3[6]^3 - 4*z3[6]^4 - 10*z3[4]*z3[6]^4 - 3*z3[4]^2*z3[6]^4 + 
    3*z3[4]*z3[6]^5 + z3[2]^5*z3[3]^3*(15 - 24*z3[6]^2 + 16*z3[6]^3 - 
      3*z3[6]^4 + z3[5]^3*(-1 + z3[6])^3*(1 + 3*z3[6]) + 
      z3[5]^2*(7 - 30*z3[6]^2 + 32*z3[6]^3 - 9*z3[6]^4) + 
      z3[5]*(-17 + 48*z3[6]^2 - 40*z3[6]^3 + 9*z3[6]^4)) - 
    z3[2]^4*z3[3]^2*(28 + 8*z3[4] - 7*z3[5] - 36*z3[6] + 12*z3[5]*z3[6] + 
      18*z3[6]^2 - 15*z3[5]*z3[6]^2 + 3*z3[5]^2*z3[6]^2 - 10*z3[6]^3 + 
      16*z3[5]*z3[6]^3 - 6*z3[5]^2*z3[6]^3 + 3*z3[6]^4 - 6*z3[5]*z3[6]^4 + 
      3*z3[5]^2*z3[6]^4 + z3[3]*(76 + 15*z3[4] - 75*z3[6] + 48*z3[6]^2 - 
        76*z3[6]^3 + 48*z3[6]^4 - 9*z3[6]^5 + 3*z3[5]^3*(-1 + z3[6])^3*z3[6]*
         (1 + 3*z3[6]) - z3[5]^2*(-1 + z3[6])^2*(-4 - 17*z3[6] - 42*z3[6]^2 + 
          27*z3[6]^3) + z3[5]*(-32 + 21*z3[6] - 48*z3[6]^2 + 152*z3[6]^3 - 
          120*z3[6]^4 + 27*z3[6]^5))) - z3[3]*(230 + 18*z3[4]^4 - 636*z3[6] + 
      594*z3[6]^2 - 204*z3[6]^3 + 18*z3[6]^4 + 5*z3[6]^5 + 6*z3[6]^6 - 
      2*z3[4]^3*(-89 + 4*z3[5] + 36*z3[6]) - 
      2*z3[5]*(5 - 15*z3[6] + 15*z3[6]^2 - 5*z3[6]^3 + z3[6]^6) - 
      z3[4]^2*(-476 + 589*z3[6] - 174*z3[6]^2 + 26*z3[6]^3 + 24*z3[6]^4 - 
        9*z3[6]^5 + z3[5]*(34 - 27*z3[6] + 12*z3[6]^2 + 2*z3[6]^3 - 
          18*z3[6]^4 + 9*z3[6]^5)) + z3[4]*(434 - 996*z3[6] + 609*z3[6]^2 - 
        134*z3[6]^3 + 26*z3[6]^4 + 15*z3[6]^5 - 9*z3[6]^6 + 
        z3[5]*(-30 + 64*z3[6] - 29*z3[6]^2 + 12*z3[6]^3 + 2*z3[6]^4 - 
          16*z3[6]^5 + 9*z3[6]^6))) + z3[2]^3*z3[3]*
     (14 + 18*z3[4] + 4*z3[4]^2 - z3[5] - 27*z3[6] - 12*z3[4]*z3[6] + 
      3*z3[5]*z3[6] + 18*z3[6]^2 - 3*z3[5]*z3[6]^2 - 5*z3[6]^3 + 
      z3[5]*z3[6]^3 + z3[3]*(139 + 22*z3[4]^2 - 233*z3[6] + 132*z3[6]^2 - 
        25*z3[6]^3 - 13*z3[6]^4 + 6*z3[6]^5 + 
        6*z3[4]*(17 - 12*z3[6] + z3[6]^2) + z3[5]^2*(-1 + z3[6])^2*
         (1 - 2*z3[6] + z3[6]^2 + 6*z3[6]^3) - 
        3*z3[5]*(8 - 17*z3[6] + 14*z3[6]^2 - z3[6]^3 - 8*z3[6]^4 + 
          4*z3[6]^5)) + z3[3]^2*(239 + 21*z3[4]^2 - 343*z3[6] + 178*z3[6]^2 + 
        16*z3[6]^3 - 143*z3[6]^4 + 95*z3[6]^5 - 18*z3[6]^6 + 
        6*z3[5]^3*(-1 + z3[6])^3*z3[6]^2*(1 + 3*z3[6]) + 
        6*z3[4]*(19 - 12*z3[6] + z3[6]^2) - z3[5]^2*(-1 + z3[6])^2*
         (-7 - z3[6] - 35*z3[6]^2 - 83*z3[6]^3 + 54*z3[6]^4) + 
        2*z3[5]*(-34 + 55*z3[6] - 55*z3[6]^2 - 20*z3[6]^3 + 146*z3[6]^4 - 
          119*z3[6]^5 + 27*z3[6]^6))) - 
    z3[2]^2*(1 + 6*z3[4] + 3*z3[4]^2 - 3*z3[6] - 6*z3[4]*z3[6] + 3*z3[6]^2 - 
      z3[6]^3 + z3[3]*(7*z3[4]^3 - 6*z3[4]^2*(-9 + 4*z3[6]) + 
        (-1 + z3[6])*(-58 + 3*z3[5]*(-1 + z3[6])^2 + 73*z3[6] - 29*z3[6]^2 + 
          2*z3[6]^3) - 3*z3[4]*(-37 + 44*z3[6] - 15*z3[6]^2 + 4*z3[6]^3)) + 
      z3[3]^2*(386 + 20*z3[4]^3 - 731*z3[6] + 458*z3[6]^2 - 92*z3[6]^3 - 
        4*z3[6]^4 - 17*z3[6]^5 + 9*z3[6]^6 - 18*z3[4]^2*(-9 + 4*z3[6]) + 
        z3[4]*(407 - 444*z3[6] + 141*z3[6]^2 - 26*z3[6]^3) + 
        z3[5]^2*(-1 + z3[6])^2*(2 - 2*z3[6] - 2*z3[6]^2 + 2*z3[6]^3 + 
          9*z3[6]^4) + z3[5]*(-50 + 108*z3[6] - 75*z3[6]^2 + 5*z3[6]^3 - 
          3*z3[6]^4 + 33*z3[6]^5 - 18*z3[6]^6)) + 
      z3[3]^3*(544 + 13*z3[4]^3 - 867*z3[6] + 419*z3[6]^2 + 2*z3[6]^3 + 
        48*z3[6]^4 - 233*z3[6]^5 + 157*z3[6]^6 - 30*z3[6]^7 - 
        24*z3[4]^2*(-5 + 2*z3[6]) + 10*z3[5]^3*(-1 + z3[6])^3*z3[6]^3*
         (1 + 3*z3[6]) + z3[4]*(374 - 354*z3[6] + 96*z3[6]^2 - 14*z3[6]^3) - 
        z3[5]^2*(-1 + z3[6])^2*(-10 - 3*z3[6] - z3[6]^2 - 59*z3[6]^3 - 
          137*z3[6]^4 + 90*z3[6]^5) + 2*z3[5]*(-58 + 95*z3[6] - 41*z3[6]^2 - 
          51*z3[6]^3 - 32*z3[6]^4 + 239*z3[6]^5 - 197*z3[6]^6 + 
          45*z3[6]^7))) + z3[3]^2*(-1044 - 27*z3[4]^4 + 2397*z3[6] - 
      1733*z3[6]^2 + 413*z3[6]^3 - 28*z3[6]^4 + 47*z3[6]^5 + 65*z3[6]^6 - 
      116*z3[6]^7 + 30*z3[6]^8 + z3[4]^3*(-307 + 23*z3[5] + 108*z3[6]) + 
      z3[5]^2*(-4 + 10*z3[6] - 6*z3[6]^2 + 15*z3[6]^5 + 21*z3[6]^6 - 
        62*z3[6]^7 + 30*z3[6]^8) - z3[5]*(-113 + 258*z3[6] - 168*z3[6]^2 + 
        25*z3[6]^3 + 61*z3[6]^5 + 76*z3[6]^6 - 178*z3[6]^7 + 60*z3[6]^8) + 
      z3[4]^2*(-1052 - 3*z3[5]^2 + 1059*z3[6] - 267*z3[6]^2 + 22*z3[6]^3 + 
        57*z3[6]^4 - 18*z3[6]^5 + z3[5]*(130 - 75*z3[6] + 24*z3[6]^2 + 
          4*z3[6]^3 - 36*z3[6]^4 + 18*z3[6]^5)) - 
      z3[4]*(1316 - 2443*z3[6] + 1147*z3[6]^2 - 202*z3[6]^3 + 72*z3[6]^4 + 
        113*z3[6]^5 - 130*z3[6]^6 + 30*z3[6]^7 + 
        z3[5]^2*(10 - 9*z3[6] + 15*z3[6]^4 + 21*z3[6]^5 - 62*z3[6]^6 + 
          30*z3[6]^7) - z3[5]*(185 - 283*z3[6] + 77*z3[6]^2 - 24*z3[6]^3 + 
          51*z3[6]^4 + 112*z3[6]^5 - 192*z3[6]^6 + 60*z3[6]^7))) + 
    z3[3]^3*(-1189 - 12*z3[4]^4 + 2278*z3[6] - 1290*z3[6]^2 + 231*z3[6]^3 - 
      14*z3[6]^4 + 52*z3[6]^5 + 71*z3[6]^6 - 116*z3[6]^7 + 30*z3[6]^8 + 
      z3[4]^3*(-157 + 15*z3[5] + 48*z3[6]) + 
      z3[5]^2*(-19 + 28*z3[6] - 7*z3[6]^2 + 15*z3[6]^5 + 21*z3[6]^6 - 
        62*z3[6]^7 + 30*z3[6]^8) - z3[5]*(-214 + 370*z3[6] - 158*z3[6]^2 + 
        15*z3[6]^3 + 61*z3[6]^5 + 78*z3[6]^6 - 178*z3[6]^7 + 60*z3[6]^8) + 
      z3[4]^2*(-653 - 4*z3[5]^2 + 554*z3[6] - 120*z3[6]^2 + 6*z3[6]^3 + 
        30*z3[6]^4 - 9*z3[6]^5 + z3[5]*(104 - 48*z3[6] + 12*z3[6]^2 + 
          2*z3[6]^3 - 18*z3[6]^4 + 9*z3[6]^5)) - 
      z3[4]*(1066 - 1624*z3[6] + 616*z3[6]^2 - 90*z3[6]^3 + 56*z3[6]^4 + 
        95*z3[6]^5 - 121*z3[6]^6 + 30*z3[6]^7 + 
        z3[5]^2*(20 - 11*z3[6] + 15*z3[6]^4 + 21*z3[6]^5 - 62*z3[6]^6 + 
          30*z3[6]^7) - z3[5]*(214 - 241*z3[6] + 48*z3[6]^2 - 12*z3[6]^3 + 
          53*z3[6]^4 + 96*z3[6]^5 - 183*z3[6]^6 + 60*z3[6]^7))) + 
    z3[2]*(4 + 26*z3[4] + 24*z3[4]^2 + 6*z3[4]^3 - 13*z3[6] - 
      45*z3[4]*z3[6] - 18*z3[4]^2*z3[6] + 15*z3[6]^2 + 27*z3[4]*z3[6]^2 - 
      7*z3[6]^3 - 11*z3[4]*z3[6]^3 + z3[6]^4 + 3*z3[4]*z3[6]^4 + 
      z3[3]*(3*z3[4]^4 - 2*z3[4]^3*(-28 + z3[5] + 6*z3[6]) + 
        (-1 + z3[6])*(-114 + 6*z3[5]*(-1 + z3[6])^2 + 205*z3[6] - 
          79*z3[6]^2 + 11*z3[6]^3 - 5*z3[6]^4) + 
        z3[4]^2*(251 - 186*z3[6] + 36*z3[6]^2 - 16*z3[6]^3 + 3*z3[6]^4 + 
          z3[5]*(-23 + 6*z3[6] - 6*z3[6]^2 + 8*z3[6]^3 - 3*z3[6]^4)) - 
        z3[4]*(-1 + z3[6])*(3*(117 - 71*z3[6] + 27*z3[6]^2 + z3[6]^3 - 
            2*z3[6]^4) + z3[5]*(-35 + 13*z3[6] - 17*z3[6]^2 - 3*z3[6]^3 + 
            6*z3[6]^4))) + z3[3]^2*(579 + 6*z3[4]^4 - 
        12*z3[4]^3*(z3[5] + 2*(-5 + z3[6])) - 1408*z3[6] + 986*z3[6]^2 - 
        249*z3[6]^3 + 30*z3[6]^4 + 29*z3[6]^5 - 47*z3[6]^6 + 12*z3[6]^7 + 
        z3[5]^2*(3 - 8*z3[6] + 5*z3[6]^2 + 5*z3[6]^4 + 4*z3[6]^5 - 
          23*z3[6]^6 + 12*z3[6]^7) - z3[5]*(76 - 179*z3[6] + 112*z3[6]^2 - 
          28*z3[6]^3 + 8*z3[6]^4 + 30*z3[6]^5 - 70*z3[6]^6 + 24*z3[6]^7) - 
        2*z3[4]^2*(-322 + 207*z3[6] - 36*z3[6]^2 + 16*z3[6]^3 - 3*z3[6]^4 + 
          z3[5]*(56 - 18*z3[6] + 6*z3[6]^2 - 8*z3[6]^3 + 3*z3[6]^4)) + 
        z3[4]*(1180 - 1617*z3[6] + 707*z3[6]^2 - 83*z3[6]^3 - 41*z3[6]^4 - 
          41*z3[6]^5 + 18*z3[6]^6 + z3[5]*(-254 + 272*z3[6] - 146*z3[6]^2 - 
            16*z3[6]^3 + 30*z3[6]^4 + 71*z3[6]^5 - 36*z3[6]^6) + 
          3*z3[5]^2*(3 - 2*z3[6] + 4*z3[6]^2 + 4*z3[6]^3 - z3[6]^4 - 
            10*z3[6]^5 + 6*z3[6]^6))) + z3[3]^3*(712 + 3*z3[4]^4 - 
        1493*z3[6] + 821*z3[6]^2 - 166*z3[6]^3 + 115*z3[6]^4 + 182*z3[6]^5 - 
        271*z3[6]^6 + 72*z3[6]^7 - 2*z3[4]^3*(-35 + 5*z3[5] + 6*z3[6]) - 
        z3[5]^3*z3[6]^4*(15 + 21*z3[6] - 62*z3[6]^2 + 30*z3[6]^3) + 
        z3[5]^2*(16 - 21*z3[6] + 6*z3[6]^2 + 90*z3[6]^4 + 126*z3[6]^5 - 
          321*z3[6]^6 + 132*z3[6]^7) - z3[5]*(156 - 279*z3[6] + 115*z3[6]^2 - 
          22*z3[6]^3 + 168*z3[6]^4 + 264*z3[6]^5 - 530*z3[6]^6 + 
          174*z3[6]^7) + z3[4]^2*(453 + 3*z3[5]^2 - 246*z3[6] + 36*z3[6]^2 - 
          16*z3[6]^3 + 3*z3[6]^4 + z3[5]*(-110 + 30*z3[6] - 6*z3[6]^2 + 
            8*z3[6]^3 - 3*z3[6]^4)) + z3[4]*(1087 + 3*z3[5]^3 - 1221*z3[6] + 
          440*z3[6]^2 - 16*z3[6]^3 - 29*z3[6]^4 - 47*z3[6]^5 + 18*z3[6]^6 + 
          z3[5]*(-341 + 281*z3[6] - 116*z3[6]^2 - 30*z3[6]^3 + 21*z3[6]^4 + 
            77*z3[6]^5 - 36*z3[6]^6) + z3[5]^2*(17 - 12*z3[6] + 12*z3[6]^2 + 
            12*z3[6]^3 - 3*z3[6]^4 - 30*z3[6]^5 + 18*z3[6]^6)))), 
  y[420] -> z3[2]^7*z3[3]^4*(z3[4] - (-1 + z3[6])*
       (15 + z3[5]^3*(-1 + z3[6])^3 - 17*z3[6] + 7*z3[6]^2 - z3[6]^3 - 
        z3[5]^2*(-1 + z3[6])^2*(-7 + 3*z3[6]) + 
        z3[5]*(-17 + 31*z3[6] - 17*z3[6]^2 + 3*z3[6]^3))) - 
    z3[2]^6*z3[3]^3*(3*z3[4]^2 + z3[4]*(13 - 12*z3[6]) - 
      (-1 + z3[6])*(23 + z3[5]^2*(-1 + z3[6])^2 - 25*z3[6] + 5*z3[6]^2 - 
        3*z3[5]*(3 - 5*z3[6] + 2*z3[6]^2)) + 
      z3[3]*(5*z3[4]^2 - 3*z3[4]*(-8 + 7*z3[6]) - (-1 + z3[6])*
         (z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6]) - 2*z3[5]^2*(-1 + z3[6])^2*
           (-5 - 4*z3[6] + 3*z3[6]^2) - 2*(-32 + 29*z3[6] + z3[6]^2 - 
            5*z3[6]^3 + z3[6]^4) + z3[5]*(-39 + 47*z3[6] + 11*z3[6]^2 - 
            25*z3[6]^3 + 6*z3[6]^4)))) + z3[2]^5*z3[3]^2*
     (3*z3[4]^3 + (11 + z3[5]*(-1 + z3[6]) - 5*z3[6])*(-1 + z3[6])^2 - 
      3*z3[4]^2*(-5 + 4*z3[6]) + 9*z3[4]*(3 - 5*z3[6] + 2*z3[6]^2) + 
      z3[3]*(12*z3[4]^3 + z3[4]^2*(65 - 51*z3[6]) + 
        z3[4]*(133 - 209*z3[6] + 78*z3[6]^2) + (-1 + z3[6])*
         (-104 - 2*z3[5]^2*(-1 + z3[6])^2 + 138*z3[6] - 39*z3[6]^2 - 
          z3[6]^3 + z3[5]*(25 - 43*z3[6] + 17*z3[6]^2 + z3[6]^3))) + 
      z3[3]^2*(10*z3[4]^3 + z3[4]^2*(60 - 44*z3[6]) + 
        2*z3[4]*(72 - 104*z3[6] + 35*z3[6]^2) - (-1 + z3[6])*
         (178 - 197*z3[6] + 46*z3[6]^2 - 14*z3[6]^3 + 14*z3[6]^4 - 
          3*z3[6]^5 + z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6] + 3*z3[6]^2) - 
          z3[5]^2*(-1 + z3[6])^2*(-13 - 10*z3[6] - 10*z3[6]^2 + 9*z3[6]^3) + 
          z3[5]*(-70 + 90*z3[6] - 23*z3[6]^2 + 29*z3[6]^3 - 35*z3[6]^4 + 
            9*z3[6]^5)))) - z3[2]^4*z3[3]*(z3[4]^4 + z3[4]^3*(7 - 4*z3[6]) - 
      (-1 + z3[6])^3 - z3[4]*(-1 + z3[6])^2*(-13 + 4*z3[6]) + 
      3*z3[4]^2*(5 - 7*z3[6] + 2*z3[6]^2) + 
      z3[3]*(9*z3[4]^4 + z3[4]^3*(60 - 39*z3[6]) + 
        6*z3[4]^2*(25 - 35*z3[6] + 11*z3[6]^2) - 
        3*z3[4]*(-55 + 118*z3[6] - 77*z3[6]^2 + 14*z3[6]^3) - 
        (-1 + z3[6])^2*(-45 + 37*z3[6] - 4*z3[6]^2 + 
          z3[5]*(3 - 4*z3[6] + z3[6]^2))) + 
      z3[3]^2*(18*z3[4]^4 + z3[4]^3*(130 - 81*z3[6]) + 
        2*z3[4]^2*(190 - 247*z3[6] + 72*z3[6]^2) + 
        z3[4]*(521 - 1016*z3[6] + 592*z3[6]^2 - 94*z3[6]^3) + 
        (-1 + z3[6])*(-278 - 3*z3[5]^2*(-1 + z3[6])^2 + 431*z3[6] - 
          177*z3[6]^2 + 17*z3[6]^3 - 2*z3[6]^4 + 
          z3[5]*(48 - 87*z3[6] + 41*z3[6]^2 - 4*z3[6]^3 + 2*z3[6]^4))) + 
      z3[3]^3*(10*z3[4]^4 + z3[4]^3*(80 - 46*z3[6]) + 
        z3[4]^2*(270 - 320*z3[6] + 84*z3[6]^2) + 
        z3[4]*(456 - 802*z3[6] + 412*z3[6]^2 - 56*z3[6]^3) - 
        (-1 + z3[6])*(385 - 492*z3[6] + 164*z3[6]^2 - 14*z3[6]^3 - 
          17*z3[6]^4 + 18*z3[6]^5 - 4*z3[6]^6 - 4*z3[5]^2*
           (-4 + 5*z3[6] - z3[6]^2 + 6*z3[6]^4 - 9*z3[6]^5 + 3*z3[6]^6) + 
          z3[5]^3*(-1 + z3[6] + 5*z3[6]^4 - 9*z3[6]^5 + 4*z3[6]^6) + 
          z3[5]*(-110 + 149*z3[6] - 46*z3[6]^2 + 4*z3[6]^3 + 36*z3[6]^4 - 
            45*z3[6]^5 + 12*z3[6]^6)))) + 
    z3[2]^3*(z3[4]*(1 + z3[4] - z3[6])^3 + 
      z3[3]*(2*z3[4]^5 + z3[4]^4*(21 - 9*z3[6]) + 2*(-2 + z3[6])*
         (-1 + z3[6])^3 + 3*z3[4]*(-1 + z3[6])^2*(19 - 14*z3[6] + z3[6]^2) + 
        z3[4]^3*(67 - 77*z3[6] + 16*z3[6]^2) + 
        z3[4]^2*(95 - 186*z3[6] + 105*z3[6]^2 - 14*z3[6]^3)) + 
      z3[3]^2*(9*z3[4]^5 + z3[4]^4*(90 - 42*z3[6]) + 
        6*z3[4]^3*(55 - 60*z3[6] + 13*z3[6]^2) + 
        z3[4]^2*(596 - 1062*z3[6] + 543*z3[6]^2 - 68*z3[6]^3) + 
        z3[4]*(502 - 1227*z3[6] + 993*z3[6]^2 - 286*z3[6]^3 + 18*z3[6]^4) - 
        (-1 + z3[6])^2*(-114 + 123*z3[6] - 28*z3[6]^2 + z3[6]^3 + 
          3*z3[5]*(2 - 3*z3[6] + z3[6]^2))) + 
      z3[3]^3*(12*z3[4]^5 + z3[4]^4*(130 - 57*z3[6]) + 
        2*z3[4]^3*(275 - 273*z3[6] + 54*z3[6]^2) + 
        z3[4]^2*(1212 - 1940*z3[6] + 873*z3[6]^2 - 94*z3[6]^3) + 
        z3[4]*(1333 - 2906*z3[6] + 2050*z3[6]^2 - 503*z3[6]^3 + 30*z3[6]^4) + 
        (-1 + z3[6])*(-4*z3[5]^2*(-1 + z3[6])^2 - 
          2*(290 - 499*z3[6] + 251*z3[6]^2 - 38*z3[6]^3 + z3[6]^4 + 
            z3[6]^5) + z3[5]*(78 - 147*z3[6] + 76*z3[6]^2 - 9*z3[6]^3 + 
            2*z3[6]^5))) + z3[3]^4*(5*z3[4]^5 + z3[4]^4*(60 - 24*z3[6]) + 
        z3[4]^3*(290 - 260*z3[6] + 46*z3[6]^2) + 
        z3[4]^2*(756 - 1088*z3[6] + 432*z3[6]^2 - 40*z3[6]^3) + 
        z3[4]*(1050 - 2044*z3[6] + 1258*z3[6]^2 - 264*z3[6]^3 + 15*z3[6]^4) - 
        (-1 + z3[6])*(713 - 1006*z3[6] + 407*z3[6]^2 - 50*z3[6]^3 - 
          21*z3[6]^5 + 22*z3[6]^6 - 5*z3[6]^7 + z3[5]^2*(19 - 24*z3[6] + 
            5*z3[6]^2 - 29*z3[6]^5 + 44*z3[6]^6 - 15*z3[6]^7) + 
          z3[5]^3*(-1 + z3[6] + 6*z3[6]^5 - 11*z3[6]^6 + 5*z3[6]^7) + 
          z3[5]*(-159 + 224*z3[6] - 77*z3[6]^2 + 7*z3[6]^3 + z3[6]^4 + 
            44*z3[6]^5 - 55*z3[6]^6 + 15*z3[6]^7)))) - 
    (1 + z3[3])*(2*(1 + z3[3])^2*(2 + 5*z3[3])*z3[4]^6 - 
      (1 + z3[3])*z3[4]^5*(-22 + 20*z3[6] + 5*z3[3]^2*(-23 + 3*z3[5] + 
          10*z3[6]) + 2*z3[3]*(-56 + 5*z3[5] + 35*z3[6])) + 
      z3[3]^2*(-1 + z3[5])*z3[6]^8*(1 - z3[6] + 
        z3[3]*(-15 + 22*z3[6] - 6*z3[6]^2 + 2*z3[5]*(4 - 7*z3[6] + 
            3*z3[6]^2))) + z3[4]^4*(42 - 88*z3[6] + 40*z3[6]^2 + 
        z3[3]^3*(493 + 7*z3[5]^2 - 520*z3[6] + 100*z3[6]^2 + 
          z3[5]*(-95 + 60*z3[6])) + 2*z3[3]*(5*z3[5]*(-3 + 4*z3[6]) + 
          3*(59 - 96*z3[6] + 30*z3[6]^2)) + z3[3]^2*(6*z3[5]^2 + 
          z3[5]*(-117 + 100*z3[6]) + 3*(261 - 336*z3[6] + 80*z3[6]^2))) - 
      z3[4]^3*(2*(-17 + 63*z3[6] - 66*z3[6]^2 + 20*z3[6]^3) + 
        2*z3[3]*(-217 + 614*z3[6] - 474*z3[6]^2 + 88*z3[6]^3 - 2*z3[6]^4 + 
          z3[6]^5 + 15*z3[5]*(1 - 3*z3[6] + 2*z3[6]^2)) + 
        z3[3]^3*(-1067 + z3[5]^3 + 1957*z3[6] - 914*z3[6]^2 + 96*z3[6]^3 - 
          4*z3[6]^4 + 2*z3[6]^5 + z3[5]^2*(-23 + 21*z3[6]) + 
          z3[5]*(217 - 327*z3[6] + 90*z3[6]^2)) + 
        z3[3]^2*(-1317 + 2957*z3[6] - 1730*z3[6]^2 + 232*z3[6]^3 - 
          8*z3[6]^4 + 4*z3[6]^5 + z3[5]^2*(-11 + 18*z3[6]) + 
          z3[5]*(187 - 387*z3[6] + 150*z3[6]^2))) + 
      z3[4]^2*(2*(-1 + z3[6])^2*(5 - 24*z3[6] + 10*z3[6]^2) + 
        2*z3[3]*(-1 + z3[6])*(-115 + 420*z3[6] - 314*z3[6]^2 + 41*z3[6]^3 - 
          2*z3[6]^4 + 5*z3[5]*(1 - 5*z3[6] + 4*z3[6]^2)) + 
        z3[3]^3*(1190 - 3346*z3[6] + 2754*z3[6]^2 - 740*z3[6]^3 + 
          50*z3[6]^4 + 10*z3[6]^6 - 4*z3[6]^7 + z3[5]^3*(-1 + 2*z3[6]) + 
          z3[5]^2*(22 - 54*z3[6] + 21*z3[6]^2) + z3[5]*(-217 + 590*z3[6] - 
            390*z3[6]^2 + 60*z3[6]^3 - 7*z3[6]^6 + 4*z3[6]^7)) + 
        z3[3]^2*(1045 - 3715*z3[6] + 3907*z3[6]^2 - 1362*z3[6]^3 + 
          116*z3[6]^4 - 4*z3[6]^5 + 10*z3[6]^6 - 4*z3[6]^7 + 
          z3[5]^2*(5 - 22*z3[6] + 18*z3[6]^2) + z3[5]*(-115 + 447*z3[6] - 
            438*z3[6]^2 + 100*z3[6]^3 - 7*z3[6]^6 + 4*z3[6]^7))) - 
      z3[4]*z3[6]*(2*(-1 + z3[6])^3*(-5 + 2*z3[6]) - 2*z3[3]*(-1 + z3[6])^2*
         (-115 - 5*z3[5]*(-1 + z3[6]) + 88*z3[6] - 6*z3[6]^2 + 2*z3[6]^3 + 
          z3[6]^4) + z3[3]^2*(1045 - 2398*z3[6] + 1733*z3[6]^2 - 
          413*z3[6]^3 + 28*z3[6]^4 + 4*z3[6]^5 + 5*z3[6]^6 - 3*z3[6]^7 + 
          z3[5]^2*(5 - 11*z3[6] + 6*z3[6]^2) + z3[5]*(-115 + 260*z3[6] - 
            168*z3[6]^2 + 25*z3[6]^3 - 6*z3[6]^6 + 3*z3[6]^7)) + 
        z3[3]^3*(1190 + z3[5]^3*(-1 + z3[6]) - 2279*z3[6] + 1290*z3[6]^2 - 
          231*z3[6]^3 + 14*z3[6]^4 + 4*z3[6]^5 + 22*z3[6]^6 - 25*z3[6]^7 + 
          6*z3[6]^8 + z3[5]*(-217 + 373*z3[6] - 158*z3[6]^2 + 15*z3[6]^3 - 
            29*z3[6]^6 + 39*z3[6]^7 - 12*z3[6]^8) + 
          z3[5]^2*(22 - 31*z3[6] + 7*z3[6]^2 + 8*z3[6]^6 - 14*z3[6]^7 + 
            6*z3[6]^8)))) - z3[2]^2*(2*z3[4]*(1 + z3[4] - z3[6])^3*
       (2 + z3[4] - z3[6]) + z3[3]*(z3[4]^6 + z3[4]^5*(21 - 5*z3[6]) - 
        (-1 + z3[6])^3*(10 - 8*z3[6] + z3[6]^2) + 
        z3[4]^4*(111 - 91*z3[6] + 10*z3[6]^2) + 
        z3[4]^3*(257 - 392*z3[6] + 154*z3[6]^2 - 10*z3[6]^3) - 
        z3[4]*(-1 + z3[6])^2*(-150 + 154*z3[6] - 32*z3[6]^2 + z3[6]^3) + 
        z3[4]^2*(296 - 674*z3[6] + 489*z3[6]^2 - 113*z3[6]^3 + 2*z3[6]^4)) + 
      z3[3]^2*(3*z3[4]^6 - 15*z3[4]^5*(-4 + z3[6]) + 
        30*z3[4]^4*(12 - 9*z3[6] + z3[6]^2) - 6*z3[4]^3*(-170 + 231*z3[6] - 
          80*z3[6]^2 + 5*z3[6]^3) + 2*z3[4]^2*(773 - 1552*z3[6] + 
          966*z3[6]^2 - 185*z3[6]^3 + 4*z3[6]^4) - 
        2*z3[4]*(-563 + 1491*z3[6] - 1368*z3[6]^2 + 500*z3[6]^3 - 
          63*z3[6]^4 + 3*z3[6]^5) - 2*(-1 + z3[6])^2*(-115 + 145*z3[6] - 
          45*z3[6]^2 + 3*z3[6]^3 + z3[5]*(5 - 8*z3[6] + 3*z3[6]^2))) + 
      z3[3]^3*(3*z3[4]^6 + z3[4]^5*(65 - 15*z3[6]) + 
        z3[4]^4*(445 - 299*z3[6] + 30*z3[6]^2) + 
        z3[4]^3*(1495 - 1806*z3[6] + 546*z3[6]^2 - 30*z3[6]^3) + 
        z3[4]^2*(2819 - 5016*z3[6] + 2697*z3[6]^2 - 433*z3[6]^3 + 
          10*z3[6]^4) + z3[4]*(2725 - 6367*z3[6] + 5020*z3[6]^2 - 
          1529*z3[6]^3 + 162*z3[6]^4 - 6*z3[6]^5) + 
        (-1 + z3[6])*(-1045 - 5*z3[5]^2*(-1 + z3[6])^2 + 1933*z3[6] - 
          1100*z3[6]^2 + 208*z3[6]^3 - 9*z3[6]^4 - 2*z3[6]^6 + 
          z3[5]*(115 - 223*z3[6] + 122*z3[6]^2 - 16*z3[6]^3 + 2*z3[6]^6))) + 
      z3[3]^4*(z3[4]^6 + z3[4]^5*(24 - 5*z3[6]) + 
        2*z3[4]^4*(93 - 56*z3[6] + 5*z3[6]^2) + 
        z3[4]^3*(724 - 782*z3[6] + 208*z3[6]^2 - 10*z3[6]^3) + 
        z3[4]^2*(1635 - 2600*z3[6] + 1224*z3[6]^2 - 168*z3[6]^3 + 
          4*z3[6]^4) - z3[4]*(-2016 + 4180*z3[6] - 2856*z3[6]^2 + 
          738*z3[6]^3 - 68*z3[6]^4 + z3[6]^5) - (-1 + z3[6])*
         (1190 - 1802*z3[6] + 822*z3[6]^2 - 123*z3[6]^3 + 3*z3[6]^4 - 
          z3[6]^5 - 25*z3[6]^6 + 26*z3[6]^7 - 6*z3[6]^8 + 
          z3[5]^2*(22 - 28*z3[6] + 6*z3[6]^2 - 34*z3[6]^6 + 52*z3[6]^7 - 
            18*z3[6]^8) + z3[5]^3*(-1 + z3[6] + 7*z3[6]^6 - 13*z3[6]^7 + 
            6*z3[6]^8) + z3[5]*(-217 + 315*z3[6] - 116*z3[6]^2 + 11*z3[6]^3 + 
            z3[6]^4 + z3[6]^5 + 52*z3[6]^6 - 65*z3[6]^7 + 18*z3[6]^8)))) + 
    z3[2]*((1 + z3[3])^3*(1 + 4*z3[3])*z3[4]^6 - (1 + z3[3])^2*z3[4]^5*
       (-11 + 5*z3[6] + z3[3]^2*(-86 + 20*z3[5] + 20*z3[6]) + 
        z3[3]*(-69 + 10*z3[5] + 25*z3[6])) + (1 + z3[3])*z3[4]^4*
       (37 - 44*z3[6] + 10*z3[6]^2 + z3[3]*(334 - 342*z3[6] + 60*z3[6]^2 + 
          10*z3[5]*(-5 + 4*z3[6])) + z3[3]^2*(841 + 15*z3[5]^2 - 682*z3[6] + 
          90*z3[6]^2 + 5*z3[5]*(-47 + 24*z3[6])) + 
        z3[3]^3*(610 + 21*z3[5]^2 - 384*z3[6] + 40*z3[6]^2 + 
          z3[5]*(-227 + 80*z3[6]))) - z3[4]^3*(-55 + 111*z3[6] - 66*z3[6]^2 + 
        10*z3[6]^3 + z3[3]*(-696 + 1255*z3[6] - 628*z3[6]^2 + 66*z3[6]^3 + 
          z3[6]^4 + 30*z3[5]*(3 - 5*z3[6] + 2*z3[6]^2)) + 
        z3[3]^2*(-2742 + 45*z3[5]^2*(-1 + z3[6]) + 4280*z3[6] - 
          1728*z3[6]^2 + 138*z3[6]^3 + 3*z3[6]^4 + 
          15*z3[5]*(47 - 62*z3[6] + 16*z3[6]^2)) + 
        z3[3]^3*(-4144 + 7*z3[5]^3 + 5527*z3[6] - 1836*z3[6]^2 + 
          118*z3[6]^3 + 3*z3[6]^4 + 9*z3[5]^2*(-19 + 12*z3[6]) + 
          6*z3[5]*(252 - 261*z3[6] + 50*z3[6]^2)) + 
        z3[3]^4*(-2087 + 8*z3[5]^3 + 2391*z3[6] - 670*z3[6]^2 + 36*z3[6]^3 + 
          z3[6]^4 + z3[5]^2*(-136 + 63*z3[6]) + z3[5]*(935 - 786*z3[6] + 
            120*z3[6]^2))) + z3[4]^2*((-1 + z3[6])^2*(38 - 34*z3[6] + 
          5*z3[6]^2) + z3[3]*(-1 + z3[6])*(-654 + 1049*z3[6] - 430*z3[6]^2 + 
          32*z3[6]^3 - 3*z3[6]^4 + 10*z3[5]*(7 - 11*z3[6] + 4*z3[6]^2)) + 
        z3[3]^4*(3914 + z3[5]^4 - 6827*z3[6] + 3442*z3[6]^2 - 532*z3[6]^3 + 
          32*z3[6]^4 + 2*z3[6]^5 - 3*z3[6]^6 + z3[5]^3*(-27 + 16*z3[6]) + 
          z3[5]^2*(305 - 328*z3[6] + 63*z3[6]^2) + 
          z3[5]*(-1877 + 2685*z3[6] - 965*z3[6]^2 + 76*z3[6]^3 - 4*z3[6]^4 - 
            4*z3[6]^5 + 3*z3[6]^6)) + z3[3]^3*(6311 - 12705*z3[6] + 
          7643*z3[6]^2 - 1438*z3[6]^3 + 89*z3[6]^4 + z3[6]^5 - 6*z3[6]^6 + 
          z3[5]^3*(-13 + 14*z3[6]) + z3[5]^2*(266 - 391*z3[6] + 
            108*z3[6]^2) + 2*z3[5]*(-1166 + 2033*z3[6] - 932*z3[6]^2 + 
            96*z3[6]^3 - 4*z3[6]^4 - 4*z3[6]^5 + 3*z3[6]^6)) + 
        z3[3]^2*(3313 + 45*z3[5]^2*(-1 + z3[6])^2 - 7653*z3[6] + 
          5569*z3[6]^2 - 1324*z3[6]^3 + 87*z3[6]^4 - 4*z3[6]^5 - 3*z3[6]^6 + 
          z3[5]*(-795 + 1693*z3[6] - 1049*z3[6]^2 + 156*z3[6]^3 - 4*z3[6]^4 - 
            4*z3[6]^5 + 3*z3[6]^6))) - 
      z3[4]*((-1 + z3[6])^3*(10 - 8*z3[6] + z3[6]^2) + z3[3]*(-1 + z3[6])^2*
         (-260 + 370*z3[6] - 123*z3[6]^2 + 7*z3[6]^3 + 
          10*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + z3[3]^2*(-1 + z3[6])*
         (1735 + 15*z3[5]^2*(-1 + z3[6])^2 - 3699*z3[6] + 2296*z3[6]^2 - 
          402*z3[6]^3 + 21*z3[6]^4 + 2*z3[6]^5 + 2*z3[6]^6 - 
          z3[5]*(375 - 725*z3[6] + 382*z3[6]^2 - 38*z3[6]^3 + 2*z3[6]^4 + 
            2*z3[6]^5 + 2*z3[6]^6)) + z3[3]^4*(-3570 + z3[5]^4*(-1 + z3[6]) + 
          8617*z3[6] - 6668*z3[6]^2 + 1916*z3[6]^3 - 190*z3[6]^4 - 
          7*z3[6]^6 - 9*z3[6]^7 + 5*z3[6]^8 + z3[5]^3*(25 - 36*z3[6] + 
            8*z3[6]^2) + z3[5]*(1841 - 3774*z3[6] + 2269*z3[6]^2 - 
            433*z3[6]^3 + 24*z3[6]^4 + 4*z3[6]^5 + 4*z3[6]^6 + 17*z3[6]^7 - 
            10*z3[6]^8) + z3[5]^2*(-283 + 508*z3[6] - 220*z3[6]^2 + 
            21*z3[6]^3 - 8*z3[6]^7 + 5*z3[6]^8)) + 
        z3[3]^3*(-4325 + 12083*z3[6] - 11297*z3[6]^2 + 4028*z3[6]^3 - 
          487*z3[6]^4 + 13*z3[6]^5 - 7*z3[6]^6 - 7*z3[6]^7 + 5*z3[6]^8 + 
          z3[5]^3*(6 - 13*z3[6] + 7*z3[6]^2) + z3[5]*(1607 - 3975*z3[6] + 
            3115*z3[6]^2 - 803*z3[6]^3 + 54*z3[6]^4 + 4*z3[6]^5 + 4*z3[6]^6 + 
            15*z3[6]^7 - 10*z3[6]^8) + z3[5]^2*(-152 + 358*z3[6] - 
            241*z3[6]^2 + 36*z3[6]^3 - 8*z3[6]^7 + 5*z3[6]^8))) + 
      z3[3]*z3[6]*(-2*(-1 + z3[6])^3*(-5 + 2*z3[6]) + 2*z3[3]*(-1 + z3[6])^2*
         (-115 - 5*z3[5]*(-1 + z3[6]) + 88*z3[6] - 6*z3[6]^2 + 2*z3[6]^3 + 
          z3[6]^4) - z3[3]^2*(1045 - 2398*z3[6] + 1733*z3[6]^2 - 
          413*z3[6]^3 + 28*z3[6]^4 + 4*z3[6]^5 + 5*z3[6]^6 - 4*z3[6]^7 + 
          z3[6]^8 + z3[5]*(-115 + 260*z3[6] - 168*z3[6]^2 + 25*z3[6]^3 - 
            6*z3[6]^6 + 5*z3[6]^7 - 2*z3[6]^8) + z3[5]^2*(5 - 11*z3[6] + 
            6*z3[6]^2 - z3[6]^7 + z3[6]^8)) + z3[3]^3*(-1190 + 2279*z3[6] - 
          1290*z3[6]^2 + 231*z3[6]^3 - 14*z3[6]^4 - 4*z3[6]^5 - 37*z3[6]^6 + 
          48*z3[6]^7 - 13*z3[6]^8 + z3[5]^3*(1 - z3[6] + 8*z3[6]^6 - 
            14*z3[6]^7 + 6*z3[6]^8) - z3[5]^2*(22 - 31*z3[6] + 7*z3[6]^2 + 
            39*z3[6]^6 - 65*z3[6]^7 + 25*z3[6]^8) + 
          z3[5]*(217 - 373*z3[6] + 158*z3[6]^2 - 15*z3[6]^3 + 67*z3[6]^6 - 
            99*z3[6]^7 + 32*z3[6]^8)))), 
  y[421] -> 191 - 263*z3[3]*(-1 + z3[5]) - 72*z3[5], 
  y[422] -> -(1/((1 + z3[2])*z3[3])) - 
    1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[423] -> 47 + 119*z3[4] - 119*z3[6], 
  y[424] -> 4 + z3[2] + z3[5]*(-1 + z3[6]) - z3[6], 
  y[425] -> -47 - 119*z3[4] + 119*z3[6], 
  y[426] -> 1 + z3[3]*(2 + z3[4]*(-2 + z3[6]) - 2*z3[6]) + 
    z3[4]*(-1 + z3[6]) - 2*z3[6], y[427] -> 1 - z3[4] + z3[4]^2 - z3[6], 
  y[428] -> -1 + 2*z3[3]*(-1 + z3[6]) + 2*z3[6], 
  y[429] -> 1 + (-2 + z3[5])*z3[6], y[430] -> z3[4] + (-1 + z3[5])*z3[6], 
  y[431] -> -1 + z3[4]*(-1 + z3[5] - z3[5]^2) + z3[6] - z3[5]*z3[6], 
  y[432] -> -2 + z3[4] + z3[2]*(-2 + z3[5]) + z3[5] - z3[6] + z3[5]*z3[6], 
  y[433] -> -191 + z3[4]*(119 - 191*z3[5]) - 72*z3[5] - 
    z3[3]*(-1 + z3[5])*(-191 + 191*z3[4] - 72*z3[6]) + 72*z3[5]*z3[6], 
  y[434] -> 1 + z3[4]^2 + z3[4]*(z3[5] - 2*z3[6]) - z3[6] + z3[6]^2, 
  y[435] -> -1 - (-3 + z3[5])*z3[6] + (-1 + z3[5])*z3[6]^2, 
  y[436] -> -1 + z3[6] - z3[6]^2 + z3[4]*(-z3[5] + z3[6]), 
  y[437] -> -(z3[2]^2*z3[3]) + z3[2]*(-1 + z3[3]*(-4 + z3[6]) + z3[6]) + 
    3*(-1 + z3[3]*(-2 + z3[6]) + z3[6]), 
  y[438] -> 3*(-1 + z3[6]) + z3[3]*(-4 + 3*z3[6]), 
  y[439] -> 3 - z3[4] - z3[3]*(-4 + z3[4] + z3[6] - z3[5]*z3[6]), 
  y[440] -> 1 + z3[4]^3 + z3[4]^2*(1 + z3[5] - 2*z3[6]) - 
    z3[2]*(1 + z3[4] - z3[6])^2 - z3[6] + z3[5]*z3[6] + 
    z3[4]*(1 + z3[5]^2 - z3[6] + z3[6]^2 - z3[5]*(1 + z3[6])), 
  y[441] -> 3 + z3[2] + z3[2]*z3[3]*z3[5] + 
    z3[3]*(3 - z3[6] + z3[5]*(1 + z3[6])), 
  y[442] -> -5 + 14*z3[3]*(-1 + z3[5]) + 9*z3[5], y[443] -> 17 + 16*z3[3], 
  y[444] -> (1 + z3[4]^(-1))/(1 + z3[2]) + 
    (z3[2]^(-1) + 1/(z3[4]*(1 + z3[4] - z3[6])))/z3[2], 
  y[445] -> (1 + z3[4]^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])))/
     (z3[2]*(-1 + z3[5])) + 1/((1 + z3[2])*(z3[4] - z3[6])), 
  y[446] -> (1 + z3[2])^(-1) + (1 + z3[2]^(-1))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[447] -> 106 + 91*z3[4] - 58*z3[6], 
  y[448] -> 3 + z3[4]^2 + z3[3]*(4 + z3[4]^2 + z3[4]*(-4 + z3[6]) - 
      3*z3[6]) + z3[4]*(-3 + z3[6]) - 3*z3[6], 
  y[449] -> -16*z3[2]^2*z3[3] + z3[2]*(16*z3[3]*(-4 + z3[6]) + 
      49*(-1 + z3[6])) + 48*z3[3]*(-2 + z3[6]) + 115*(-1 + z3[6]), 
  y[450] -> -11*z3[2] + 8*(1 + z3[3])*(-1 + z3[5])*(-1 + z3[6]), 
  y[451] -> -106 - 91*z3[4] + 58*z3[6], 
  y[452] -> -1 + z3[4] + z3[3]*(-(z3[4]*(-2 + z3[6])) + 2*(-1 + z3[6])) + 
    2*z3[6] - z3[4]*z3[6], y[453] -> 1 + z3[4]*(1 - z3[5] + z3[5]^2) + 
    (-1 + z3[5])*z3[6], y[454] -> -1 - z3[4]^2 - z3[4]*(z3[5] - 2*z3[6]) + 
    z3[6] - z3[6]^2, y[455] -> 1 + z3[4]*(z3[5] - z3[6]) - z3[6] + z3[6]^2, 
  y[456] -> 1 + (-3 + z3[5])*z3[6] - (-1 + z3[5])*z3[6]^2, 
  y[457] -> (83*(-1 + z3[6]))/24 + z3[3]*(-8/3 + 2*z3[6]), 
  y[458] -> 38 - 24*z3[5] + z3[4]*(-29 + 38*z3[5]) - 33*z3[6] + 
    24*z3[5]*z3[6] + 2*z3[3]*(-1 + z3[5])*(-19 + 19*z3[4] + 12*z3[6]), 
  y[459] -> 83 - 38*z3[4] + 22*z3[6] + 
    z3[3]*(64 + 7*z3[4] + 39*(-1 + z3[5])*z3[6]), 
  y[460] -> -1 - z3[4]^3 - z3[4]^2*(1 + z3[5] - 2*z3[6]) + 
    z3[2]*(1 + z3[4] - z3[6])^2 + z3[6] - z3[5]*z3[6] + 
    z3[4]*(-1 + z3[5] - z3[5]^2 + z3[6] + z3[5]*z3[6] - z3[6]^2), 
  y[461] -> 126 + 23*z3[4] + z3[2]*(16 + z3[3]*(-46 + 39*z3[5])) - 22*z3[6] + 
    z3[3]*(2 + 23*z3[4] - 39*z3[6] + 39*z3[5]*(1 + z3[6])), 
  y[462] -> 3 - 2*z3[4] + z3[3]*(6 + z3[4]*(-3 + z3[6]) - 4*z3[6]) - 
    3*z3[6] + z3[4]*z3[6] - z3[2]*(-1 + z3[6] + z3[3]*(-3 + 2*z3[6])), 
  y[463] -> 1 + z3[5], y[464] -> -23 + 11*z3[5], y[465] -> 35 + 34*z3[3], 
  y[466] -> -2 + 2*z3[3]*(-1 + z3[5]) - z3[5]^2, 
  y[467] -> 1 + z3[4]^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[468] -> 34*z3[2]^2*z3[3] + z3[2]*(-34*z3[3]*(-4 + z3[6]) - 
      67*(-1 + z3[6])) - 102*z3[3]*(-2 + z3[6]) - 169*(-1 + z3[6]), 
  y[469] -> z3[2] - (1 + z3[3])*(-1 + z3[5])*(-1 + z3[6]), 
  y[470] -> -56 - 17*z3[2] - 11*z3[5]*(-1 + z3[6]) + 11*z3[6], 
  y[471] -> 23 + 56*z3[4]^2 + z3[4]*(45 + 33*z3[5] - 11*z3[5]^2 - 78*z3[6]) - 
    11*(3 + z3[5])*z3[6] + 22*z3[6]^2, 
  y[472] -> z3[2]^2*z3[3] - z3[2]*(-1 + z3[3]*(-4 + z3[6]) + z3[6]) - 
    3*(-1 + z3[3]*(-2 + z3[6]) + z3[6]), 
  y[473] -> 1 + 2*(1 + z3[4])*z3[5] - z3[5]^4 - z3[5]^3*(-3 + z3[6]) + 
    z3[5]^2*(-4 + z3[4]*(-1 + z3[6]) + z3[6]), 
  y[474] -> -137*(-1 + z3[6]) - 34*z3[3]*(-4 + 3*z3[6]), 
  y[475] -> -23 - 22*z3[5]^2 + 11*z3[5]^3 + 10*z3[6] - 22*z3[6]^2 + 
    22*z3[5]*(1 + z3[6]) + z3[4]*(11 - 45*z3[5] + 22*z3[5]^2 + 22*z3[6]), 
  y[476] -> -2 - z3[4] + (2 + z3[3])*z3[6] - 
    z3[5]*(-1 + z3[4] + (1 + z3[3])*z3[6]), 
  y[477] -> -137 + 56*z3[4] - 22*z3[6] + 
    z3[3]*(-136 + 11*z3[4] - 57*(-1 + z3[5])*z3[6]), 
  y[478] -> 2 + 3*z3[4]^3*(1 + z3[5]) - 
    z3[2]*(5*z3[4]^2 - 7*z3[4]*(-1 + z3[6]) + 2*(-1 + z3[6])^2) + 
    z3[5]^2*z3[6] + z3[4]^2*(7 + z3[5] + 2*z3[5]^2 - 6*z3[6] - 
      3*z3[5]*z3[6]) + z3[4]*(2 + 4*z3[5] - 2*z3[5]^2 + z3[5]^3 - 7*z3[6] + 
      3*z3[6]^2), y[479] -> -180 - 23*z3[4] + 
    z3[2]*(-34 + z3[3]*(46 - 57*z3[5])) + 22*z3[6] - 
    z3[3]*(56 + 23*z3[4] - 57*z3[6] + 57*z3[5]*(1 + z3[6])), 
  y[480] -> z3[6]*(-2*z3[5]^2 + z3[5]^3 - z3[6] + z3[5]*(2 + z3[6])) + 
    z3[4]*(1 + 6*z3[5]^2 + z3[5]^4 + z3[5]^3*(-4 + z3[6]) + z3[6] - 
      z3[5]*(4 + z3[6])), y[481] -> 
   (1 - 2*z3[5] + 4*z3[5]^2 + z3[5]^4 + z3[5]^3*(-3 + z3[6]))*z3[6] + 
    z3[4]*(-1 + 5*z3[5] + z3[5]^5 + z3[5]^4*(-5 + 2*z3[6]) + 
      z3[5]^2*(-10 + 3*z3[6]) + z3[5]^3*(10 - 4*z3[6] + z3[6]^2)), 
  y[482] -> z3[4]^5*(1 + z3[5]) + (1 - 2*z3[5] + 4*z3[5]^2 + z3[5]^4 + 
      z3[5]^3*(-3 + z3[6]))*z3[6] + z3[4]^4*(3 - 3*z3[2] + z3[5] + z3[5]^2 - 
      3*z3[6] - 2*z3[5]*z3[6]) + z3[4]^2*(1 - 3*z3[5]^3 + z3[5]^4 - 
      2*z3[2]^2*(-1 + z3[6]) - 5*z3[2]*(-1 + z3[6])^2 - 2*z3[6] + 3*z3[6]^2 - 
      z3[6]^3 - 2*z3[5]*(1 + z3[6]) + z3[5]^2*(4 + z3[6])) + 
    z3[4]^3*(2 + z3[2]^2 + z3[5]^3 + 7*z3[2]*(-1 + z3[6]) - 6*z3[6] + 
      3*z3[6]^2 - z3[5]^2*(1 + z3[6]) + z3[5]*(2 - z3[6] + z3[6]^2)) + 
    z3[4]*(z3[2]^2*(-1 + z3[6])^2 + z3[2]*(-1 + z3[6])^3 + 
      (-1 + z3[5])*(1 + 6*z3[5]^2 + z3[5]^4 + z3[5]^3*(-4 + z3[6]) + z3[6] - 
        z3[5]*(4 + z3[6]))), y[483] -> z3[4]^4*z3[5] + 
    z3[4]^3*(1 - z3[2] + z3[5]^2 - 2*z3[5]*z3[6]) + 
    z3[6]*(-2*z3[5]^2 + z3[5]^3 - z3[6] + z3[5]*(2 + z3[6])) + 
    z3[4]^2*(z3[5]^3 + 2*z3[2]*(-1 + z3[6]) - 2*z3[6] - z3[5]^2*(2 + z3[6]) + 
      z3[5]*(2 + z3[6] + z3[6]^2)) + z3[4]*(-(z3[2]*(-1 + z3[6])^2) + 
      (-1 + z3[5])*(-1 - 3*z3[5]^2 + z3[5]^3 - z3[6] - z3[6]^2 + 
        z3[5]*(3 + 2*z3[6]))), y[484] -> -z3[4] + z3[6] - z3[5]*z3[6], 
  y[485] -> 2 - z3[4] - z3[2]*(-2 + z3[5]) - z3[5] + z3[6] - z3[5]*z3[6], 
  y[486] -> (z3[2]^(-2) + z3[2]^(-1) + 1/((1 + z3[2])*(z3[4] - z3[6])))/
     (z3[3]*(-1 + z3[5])) + 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[487] -> -((1/(z3[3]*(-1 + z3[5])) + 
       1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
          z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])))/(1 + z3[2])) - 
    (1 + z3[2]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[488] -> z3[4]^2 - z3[4]^3 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[489] -> (2 - 2*z3[4] + 3*z3[4]^2 - 5*z3[6])/2 + 
    z3[3]*(2 + z3[4]*(-2 + z3[6]) - 2*z3[6]), 
  y[490] -> -2 + 4*z3[3]*(-1 + z3[6]) + 5*z3[6], 
  y[491] -> z3[3] + (1 - z3[6])/2 + z3[3]*(-2 + z3[5])*z3[6], 
  y[492] -> -1 + z3[4] + z3[3]*(z3[4]^2*(-2 + z3[6]) - 2*z3[4]*(-1 + z3[6]) - 
      2*(-1 + z3[6])^2) + z3[4]^2*(-1 + z3[6]) + 3*z3[6] - 2*z3[4]*z3[6] - 
    2*z3[6]^2, y[493] -> -1 + z3[4] - (-3 + z3[5])*z3[6] + 
    z3[4]*(-2 + z3[5])*z3[6] + (-1 + z3[5])*z3[6]^2, 
  y[494] -> -1/2*(-1 + z3[6])^2 + z3[3]*(-1 - (-3 + z3[5])*z3[6] + 
      (-1 + z3[5])*z3[6]^2), y[495] -> 1/((1 + z3[2])*z3[4]) + 
    (1 + z3[3]^(-1))/(z3[2]*(-1 + z3[5])), 
  y[496] -> 1 + z3[4] - z3[5] - z3[6], 
  y[497] -> 1 + z3[3]*(-1 + z3[5]) + z3[4]*(1 + z3[5]) - z3[6], 
  y[498] -> 25 + 24*z3[4]^2 + z3[4]*(49 - 36*z3[6]) - 37*z3[6] + 12*z3[6]^2, 
  y[499] -> -25 - 24*z3[4]^2 + 37*z3[6] - 12*z3[6]^2 + 
    z3[4]*(-49 + 36*z3[6]), y[500] -> -1 - 2*z3[4] - 2*z3[4]^2 - z3[4]^3 - 
    z3[4]*z3[5] + 2*z3[6] + 3*z3[4]*z3[6] + 2*z3[4]^2*z3[6] - z3[6]^2 - 
    z3[4]*z3[6]^2 - z3[3]*(z3[4]^3 - (-1 + z3[5])*(-1 + z3[6]) - 
      z3[4]^2*(-1 + z3[5] + 2*z3[6]) + z3[4]*(-1 - z3[6] + z3[6]^2 + 
        z3[5]*(1 + z3[6]))) + z3[2]*(2*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2 + z3[3]*(-1 + z3[4]^2*(3 - 2*z3[5]) + z3[5] + z3[6]^2 + 
        z3[4]*(-2 + z3[5])*(-1 + z3[5] + 2*z3[6]))), 
  y[501] -> 2*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[502] -> -11 - 22*z3[4] - 34*z3[4]^2 - 23*z3[4]^3 - 11*z3[4]*z3[5] + 
    22*z3[6] + 45*z3[4]*z3[6] + 46*z3[4]^2*z3[6] - 11*z3[6]^2 - 
    23*z3[4]*z3[6]^2 + z3[3]*(-23*z3[4]^3 + 11*(-1 + z3[5])*(-1 + z3[6]) + 
      z3[4]^2*(-23 + 11*z3[5] + 46*z3[6]) + 
      z3[4]*(11 + 23*z3[6] - 23*z3[6]^2 - 11*z3[5]*(1 + z3[6]))) + 
    z3[2]*(11*(2*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
      z3[3]*(-11 + z3[4]^2*(57 - 34*z3[5]) + 11*z3[5] - 12*z3[6] + 
        23*z3[6]^2 + z3[4]*(46 + 11*z3[5]^2 - 80*z3[6] + 
          z3[5]*(-45 + 34*z3[6])))), y[503] -> 45 - 11*z3[5], 
  y[504] -> 2 + z3[5]*(-1 + z3[6]) - z3[6], y[505] -> -1 + z3[4] + z3[6], 
  y[506] -> -(z3[2]^2*(23*z3[3]*(1 + z3[4] - z3[6]) + 
       11*(1 + 2*z3[4] - z3[6]))) - 11*(1 + z3[3])*z3[4]*(z3[4] - z3[6]) + 
    z3[2]*(23*(1 + z3[3])*z3[4]^2 + z3[4]*(z3[3]*(45 - 11*z3[5] - 23*z3[6]) - 
        23*(-1 + z3[6])) - 11*z3[3]*z3[6]), 
  y[507] -> z3[4]^2 + z3[4]*(1 - 11*z3[3]*(-1 + z3[5]) - 12*z3[6]) + 
    11*z3[6], y[508] -> z3[4]^2 - z3[2]*(23*z3[3]*(1 + z3[4] - z3[6]) + 
      11*(1 + 2*z3[4] - z3[6])) + z3[4]*(-11*z3[3]*(-2 + z3[5]) - 
      12*(-1 + z3[6])) - 11*z3[3]*z3[6], 
  y[509] -> -44*z3[4]^2 + z3[4]*(24*z3[3]*(-2 + z3[5]) + 22*(-1 + z3[6])) + 
    (-1 + 24*z3[3])*z3[6], y[510] -> -44*z3[4]^3 + z3[6] - 25*z3[4]*z3[6] + 
    z3[4]^2*(2 + 24*z3[3]*(-1 + z3[5]) + 22*z3[6]), y[511] -> -1 - z3[5], 
  y[512] -> z3[2]^(-2) + z3[2]^(-1) + 1/((1 + z3[2])*(z3[4] - z3[6])), 
  y[513] -> -((z3[2]^(-2) + (1 + z3[4]^(-1))/(1 + z3[2]))/(-1 + z3[5])) - 
    (1 + 1/(z3[4]*(-1 + z3[5])))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[514] -> -2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[515] -> -1 - z3[4]^2 + z3[4]*(-2 + z3[6]), 
  y[516] -> -1 - 2*z3[4] - 2*z3[4]^2 - z3[4]*z3[5] + 2*z3[6] + 
    3*z3[4]*z3[6] - z3[6]^2 + z3[3]*(-1 + z3[5])*(-1 + z3[4]^2 + z3[6] - 
      z3[4]*(1 + z3[6])) + z3[2]*(1 + 2*z3[4] - z3[6] + 
      z3[3]*(-1 + z3[5])*(1 - z3[4]^2 + z3[4]*(-2 + z3[5] + z3[6]))), 
  y[517] -> (z3[2]^(-2) + (1 + z3[4]^(-1))/(1 + z3[2]))/(-1 + z3[5]) + 
    (1 + 1/(z3[4]*(-1 + z3[5])))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[518] -> -1 - z3[4], y[519] -> 1 + z3[4]^2 - z3[4]*(-2 + z3[6]), 
  y[520] -> 11*(-2*z3[4]^2 - z3[4]*(2 + z3[5] - 3*z3[6]) - (-1 + z3[6])^2 + 
      z3[3]*(-1 + z3[5])*(-1 + z3[4]^2 + z3[6] - z3[4]*(1 + z3[6]))) + 
    z3[2]*(11*(1 + 2*z3[4] - z3[6]) + z3[3]*(-1 + z3[5])*
       (11 - 23*z3[4]^2 + z3[4]*(-34 + 11*z3[5] + 23*z3[6]))), 
  y[521] -> -14 + 13*z3[5], y[522] -> 25 + z3[3]*(-1 + z3[4])*(-1 + z3[5]) + 
    z3[4]*(11 + 13*z3[5]) - 12*z3[6], 
  y[523] -> -25 + z3[3]*(-1 + z3[5]) - 12*z3[4]*(1 + z3[5]) + 12*z3[6], 
  y[524] -> 1 + 2*z3[4] + z3[4]^2 + z3[4]*z3[5] - 
    z3[2]^2*(1 + z3[3])*(1 + z3[4] - z3[6]) - 2*z3[6] - 2*z3[4]*z3[6] + 
    z3[6]^2 + z3[2]*(-1 - z3[4] + z3[3]*(1 - z3[5] + z3[4]^2*z3[5] - 
        z3[4]*(-1 + z3[5]^2 + z3[5]*(-2 + z3[6])) - z3[6]) + z3[6]) + 
    z3[3]*(-(z3[4]^2*z3[5]) - (-1 + z3[5])*(-1 + z3[6]) + 
      z3[4]*(-1 + z3[5] + z3[5]*z3[6])), 
  y[525] -> -1 - 2*z3[4] + z3[3]*(-1 + z3[4])*(-1 + z3[5]) + z3[6], 
  y[526] -> -z3[2] + z3[4] - z3[6], 
  y[527] -> z3[2]^2*(z3[4] + 11*(-1 + z3[6])) + 12*z3[4]*(-z3[4] + z3[6]) - 
    z3[2]*(z3[4]^2 - 11*(-1 + z3[6])*z3[6] + z3[4]*(-23 + 10*z3[6])), 
  y[528] -> 11 + 22*z3[4] - z3[4]^2 + 11*z3[4]*z3[5] - 22*z3[6] - 
    10*z3[4]*z3[6] + 11*z3[6]^2 + z3[2]^2*(-11 + z3[4] - 
      23*z3[3]*(1 + z3[4] - z3[6]) + 11*z3[6]) - 
    11*z3[3]*(z3[4] + z3[4]^2*z3[5] + (-1 + z3[5])*(-1 + z3[6]) - 
      z3[4]*z3[5]*(1 + z3[6])) + z3[2]*(-11 + 13*z3[4] + 11*z3[6] + 
      z3[3]*(23*z3[4]^2*z3[5] + z3[4]*(11 - 11*z3[5]^2 + 
          z3[5]*(34 - 23*z3[6])) - 11*(-1 + z3[5] + z3[6]))), 
  y[529] -> -38 + 13*z3[5], y[530] -> 19/12 + z3[4] + (13*z3[4]*z3[5])/24 - 
    z3[6]/2, y[531] -> 2 + z3[4]*(1 + z3[5]), 
  y[532] -> z3[2]^2 - z3[2]*(-2 + z3[4]) - z3[4]*(1 + z3[5]), 
  y[533] -> z3[4]^2 + (-1 + z3[6])*z3[6] + z3[4]*(1 + z3[6]), 
  y[534] -> 2*z3[4]^2 + (-1 + z3[6])*z3[6] + z3[4]*(1 + z3[6]), 
  y[535] -> -38 - 12*z3[4]^2*(2 + z3[5]) + 12*z3[6] + 
    z3[4]*(-61 - 13*z3[5] + 12*z3[6]), 
  y[536] -> 2*z3[4]^3 + (-1 + z3[6])*z3[6]^2 + z3[4]^2*(3 + z3[6]) + 
    z3[4]*(1 + z3[6]^2), y[537] -> z3[4]^2*(13 - 24*z3[6]) + 6*z3[6]^2 + 
    z3[4]*(13 - 25*z3[6] + 12*z3[6]^2), 
  y[538] -> -12*(1 + z3[3])*(-1 + z3[6])*z3[6]^3 + 
    z3[4]^3*(13 - 24*(1 + z3[3])*z3[6]) - 
    2*z3[4]^2*(-13 + 18*(1 + z3[3])*z3[6] + 6*(1 + z3[3])*z3[6]^2) - 
    z3[4]*(-13 + 12*(1 + z3[3])*z3[6] + 12*(1 + z3[3])*z3[6]^3), 
  y[539] -> z3[4]*(5 + z3[5]*(-1 + z3[6]) - 6*z3[6]) + 
    z3[2]^2*(1 + z3[3])*(1 + z3[4] - z3[6]) + (-1 + z3[6])*z3[6] + 
    z3[4]^2*(z3[3]*(-1 + z3[5]) + 2*(4 + z3[6])) + 
    z3[2]*(z3[4]^2*(1 - z3[3]*(-2 + z3[5])^2) - 
      (-1 + z3[6])*(-1 + (1 + z3[3])*z3[6]) + 
      z3[4]*(2*(-2 + z3[6]) - z3[3]*(-2 + z3[5])*(-1 + 2*z3[6]))), 
  y[540] -> 1 + 2*z3[4] - z3[6], y[541] -> 1 + z3[4]^2*(2 + z3[5]) - 
    z3[4]*(-4 + z3[6]) - z3[6], 
  y[542] -> 34 + 12*z3[5] + 23*z3[4]*(1 + z3[5]), 
  y[543] -> -11 + z3[4] + 12*z3[4]*z3[5] + 11*z3[6], 
  y[544] -> z3[4] + z3[4]^2 - 11*z3[4]*z3[6] - 11*(-1 + z3[6])*z3[6], 
  y[545] -> 22*z3[4]^2 + 11*(-1 + z3[6])*z3[6] + z3[4]*(-1 + 11*z3[6]), 
  y[546] -> z3[4]^2*(-11 + 12*z3[3]*(-1 + z3[5])^2 + 11*z3[5] - 12*z3[5]^2) + 
    (11 + 12*z3[3]*z3[5] - 11*z3[6])*z3[6] + 
    z3[4]*(1 + 12*z3[2] - z3[5] + 22*z3[6] - 23*z3[5]*z3[6] + 
      12*z3[3]*(-1 + z3[5])*(-1 + z3[5] + z3[6])), 
  y[547] -> z3[2]^2*(z3[4] + 11*(-1 + z3[6])) - 
    z3[4]*(-23 + z3[5] + z3[4]*(1 + z3[5] + 12*z3[5]^2) + 11*z3[6] + 
      11*z3[5]*z3[6]) - z3[2]*(z3[4]^2 - 22*(-1 + z3[6]) + 
      z3[4]*(-25 + 11*z3[6])), 
  y[548] -> -24*z3[3]*(1 + z3[4] - z3[6])*(z3[4]*(-1 + z3[5]) + z3[6]) + 
    z3[6]*(-44*z3[4]^2 - z3[6] + z3[4]*(-46 + 22*z3[6])), 
  y[549] -> -(z3[2]^2*(z3[4] + 11*(-1 + z3[6]))) + 
    z3[2]*(z3[4]^2*(1 - 11*z3[5] + 12*z3[5]^2) - 11*(-1 + z3[6])*z3[6] + 
      z3[4]*(-23 + z3[5] + 10*z3[6] + 11*z3[5]*z3[6])) + 
    z3[4]*(z3[4]^2*(11 - 12*z3[5])*z3[5] + 
      z3[6]*(-12 + z3[5] + 11*z3[5]*z3[6]) + 
      z3[4]*(12 + 12*z3[5]^2*z3[6] - z3[5]*(1 + 22*z3[6]))), 
  y[550] -> z3[2]^2*(11 - z3[4] + 23*z3[3]*(1 + z3[4] - z3[6]) - 11*z3[6]) + 
    z3[6]*(11*(-1 + z3[6]) - 12*z3[3]*(-2 + z3[5] + z3[6])) + 
    z3[4]^2*(z3[3]*(-71 + 71*z3[5] - 12*z3[5]^2) + 
      2*(56 + 12*z3[5] + 6*z3[5]^2 + 11*z3[6])) + 
    z3[4]*(55 - 90*z3[6] + 12*z3[6]^2 + z3[5]*(13 + 11*z3[6]) - 
      12*z3[3]*(5 + z3[5]^2 - 4*z3[6] + z3[5]*(-5 + 2*z3[6]))) - 
    z3[2]*(-23*z3[4]^2 + z3[4]*(80 - 22*z3[6]) + 11*(-1 + z3[6])^2 + 
      z3[3]*(-24 + 23*z3[4]^2*(-2 + z3[5])^2 + 12*z3[5] - 11*z3[6] + 
        23*z3[6]^2 + z3[4]*(-2 + z3[5])*(-23 + 12*z3[5] + 46*z3[6]))), 
  y[551] -> (-13*z3[5]*(z3[2]^3*z3[3]*z3[4]^2*(1 + 2*z3[4] - 2*z3[6]) + 
       z3[2]^2*(-2*z3[3]*z3[4]^3*(z3[4] - z3[6]) + 
         z3[6]^2*(-1 + z3[4] + z3[6])) + 
       z3[6]^2*(z3[4]^2 + (-1 + z3[6])*z3[6]^2 - 
         z3[4]*(1 - 3*z3[6] + z3[6]^2)) - z3[2]*(z3[3]*z3[4]^4 + 
         z3[6]^2*(1 + z3[4]^2 - 3*z3[6] + z3[4]*z3[6] + 2*z3[6]^2))))/24 - 
    (13*((1 + z3[3])*z3[4]^4 - z3[4]^2*z3[6]^2 + z3[2]^3*z3[3]*z3[4]*
        (-2*z3[4]^2 + z3[6] + 4*z3[4]*z3[6] - 2*z3[6]^2) + 
       z3[4]*z3[6]^2*(2 - 3*z3[6] + z3[6]^2) - 
       z3[6]^2*(-1 + 3*z3[6] - 4*z3[6]^2 + z3[6]^3) + 
       z3[2]^2*(2*z3[3]*z3[4]^4 - 2*z3[4]*z3[6]^2 - (-2 + z3[6])*z3[6]^2 - 
         2*z3[3]*z3[4]^3*(1 + 2*z3[6]) + z3[4]^2*(1 + z3[3] - 3*z3[6] + 
           2*z3[3]*z3[6]^2)) + z3[2]*(2*z3[3]*z3[4]^4 + 2*z3[4]^2*z3[6]^2 + 
         z3[4]*(-1 + z3[6])*z3[6]^2 + z3[6]^2*(3 - 6*z3[6] + 2*z3[6]^2) - 
         z3[4]^3*(2 - 3*z3[6] + z3[3]*(2 + z3[6])))))/24, 
  y[552] -> z3[2]^4*z3[3]*(2 - 3*z3[6] + z3[6]^2) - 
    z3[2]^3*(-2 + 4*z3[4]^3 + z3[6] + z3[4]*(-1 + z3[6])*z3[6] + 
      z3[4]^2*(5 + z3[6]) + z3[3]*(-1 + z3[6])^2*(-5 + 2*z3[6])) + 
    z3[2]^2*(3 + 4*z3[4]^4 + z3[3]*(-4 + z3[6])*(-1 + z3[6])^3 - 6*z3[6] + 
      2*z3[6]^2 + z3[4]^3*(6 + z3[6]) + z3[4]^2*(1 - z3[6] + z3[6]^2) + 
      z3[4]*z3[6]*(1 - 5*z3[6] + 2*z3[6]^2)) + (1 + z3[3])*z3[4]*
     (-1 + z3[4]^3 - z3[4]^2*(-1 + z3[6])^2 + 4*z3[6] - 7*z3[6]^2 + 
      5*z3[6]^3 - z3[6]^4 + z3[4]*(-3 + 8*z3[6] - 8*z3[6]^2 + 2*z3[6]^3)) - 
    z3[2]*(-1 + 2*z3[4]^3 + z3[4]^4 - z3[4]^2*(-1 + z3[6])^3 + 3*z3[6] - 
      4*z3[6]^2 + z3[6]^3 + z3[4]*z3[6]*(-4 + 6*z3[6] - 5*z3[6]^2 + 
        z3[6]^3) + z3[3]*(-1 - 2*z3[4]^2*(-2 + z3[6])*(-1 + z3[6])^2 + 
        4*z3[6] - 7*z3[6]^2 + 5*z3[6]^3 - z3[6]^4 + 
        z3[4]^3*(3 - 3*z3[6] + z3[6]^2) + z3[4]*(1 - 5*z3[6] + 7*z3[6]^2 - 
          5*z3[6]^3 + z3[6]^4))) - z3[5]*(z3[2]^4*z3[3]*(-1 + z3[6])^2 - 
      z3[2]^3*(-1 + 2*z3[3]*(-1 + z3[6])^3 + z3[6] + z3[4]*z3[6]^2 + 
        z3[4]^2*(1 + z3[6])) + (1 + z3[3])*z3[4]*
       (z3[4]^3 - z3[4]^2*(-2 + z3[6])*z3[6] - (-1 + z3[6])^2*z3[6]^2 + 
        z3[4]*(-1 + z3[6])^2*(-1 + 2*z3[6])) + 
      z3[2]^2*(1 + z3[3]*(-1 + z3[6])^4 - 3*z3[6] + 2*z3[6]^2 + 
        z3[4]^3*(2 + z3[6]) + z3[4]^2*(1 + z3[6] + z3[6]^2) + 
        z3[4]*z3[6]*(1 - 2*z3[6] + 2*z3[6]^2)) - 
      z3[2]*(z3[4]^4 - (-1 + z3[3]*(-1 + z3[6]))*(-1 + z3[6])*z3[6]^2 + 
        z3[4]*z3[6]*(-1 + (3 + z3[3])*z3[6] - 2*(1 + z3[3])*z3[6]^2 + 
          (1 + z3[3])*z3[6]^3) + z3[4]^3*(2 + z3[6] + 
          z3[3]*(2 - 2*z3[6] + z3[6]^2)) + z3[4]^2*(1 + 3*z3[6]^2 - z3[6]^3 + 
          z3[3]*(2 - 4*z3[6] + 5*z3[6]^2 - 2*z3[6]^3)))), 
  y[553] -> -4 + z3[5], y[554] -> 2 - 3*z3[5] + 
    z3[3]*(3 - 9*z3[5] + 3*z3[5]^2 - 2*z3[6]) - 2*z3[6], 
  y[555] -> z3[3] + z3[6], y[556] -> 3*z3[3] + z3[6], 
  y[557] -> 16 + 32*z3[3], y[558] -> z3[4] - 3*z3[6], y[559] -> -1 + 3*z3[6], 
  y[560] -> z3[3] + 3*z3[6], y[561] -> z3[3] - 2*z3[6] - 2*z3[3]*z3[6], 
  y[562] -> -1 + (1 + z3[3])*z3[6], y[563] -> -2 + 4*z3[3] + z3[6], 
  y[564] -> -3 + z3[6]^2, y[565] -> -1 + (-2 + z3[3])*z3[6] + 3*z3[6]^2, 
  y[566] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4, 
  y[567] -> 1 + 6*z3[3]^2 - z3[6] + z3[3]*(-8 + 5*z3[6]), 
  y[568] -> -1 - z3[6] - z3[6]^2 - z3[6]^3 + z3[6]^4 + 
    z3[3]*(-1 + z3[6]^2 + 2*z3[6]^3), 
  y[569] -> 4 - z3[6]^5 - z3[6]^6 + z3[2]*(-4 - 4*z3[6] - 4*z3[6]^2 - 
      4*z3[6]^3 + z3[6]^4 + 2*z3[6]^5), 
  y[570] -> z3[4]^4 - (-2 + z3[3])*z3[4]^2*z3[6]*(-2 + 5*z3[6]) + 
    z3[4]^3*(1 + (-5 + z3[3])*z3[6]) + z3[6]^3*(-4 - 4*z3[3]^2 + 5*z3[6] - 
      2*z3[3]*(-6 + 5*z3[6])) + z3[4]*z3[6]^2*(6 + z3[3]^2 - 10*z3[6] + 
      2*z3[3]*(-4 + 5*z3[6])), y[571] -> z3[6]*(-3 + z3[6] + z3[6]^2) + 
    z3[3]*(-9 + 9*z3[6]^2 - 2*z3[6]^3 + z3[5]*(3 - 4*z3[6]^2 + 2*z3[6]^3)), 
  y[572] -> z3[6]*(-9 + 6*z3[6] + 8*z3[6]^2 - 3*z3[6]^3 + 
      3*z3[5]*(-1 + z3[6])^2*(1 + z3[6])) + 
    z3[3]*(-7 + 30*z3[6]^2 - 17*z3[6]^3 + 2*z3[6]^4 + 
      z3[5]^2*(-1 + z3[6])^3*(1 + 3*z3[6]) + 
      z3[5]*(5 - 27*z3[6]^2 + 25*z3[6]^3 - 5*z3[6]^4)), 
  y[573] -> (1 + z3[3])*z3[6] + 
    z3[2]*(-2 + z3[6] + z3[3]*(13 - 3*z3[6] + z3[5]*(-7 + 3*z3[6]))), 
  y[574] -> z3[6]*(-2 + z3[6] + z3[3]*(11 - 4*z3[6] + z3[6]^2 - 
        z3[5]*(7 - 5*z3[6] + z3[6]^2)) + z3[3]^2*(12 - 4*z3[6] + z3[6]^2 - 
        z3[5]*(6 - 4*z3[6] + z3[6]^2))) + 
    z3[2]*(1 - z3[6] + z3[3]^2*(77 - 40*z3[6] + 2*z3[6]^2 + 
        z3[5]*(-84 + 61*z3[6] - 8*z3[6]^2) + 3*z3[5]^2*
         (7 - 7*z3[6] + 2*z3[6]^2)) + z3[3]*(-7*(3 - 3*z3[6] + z3[6]^2) + 
        z3[5]*(9 - 14*z3[6] + 7*z3[6]^2))), 
  y[575] -> 38 + 48*z3[4] + 22*z3[4]^2 + 4*z3[4]^3 - 3*z3[5] - 70*z3[6] - 
    60*z3[4]*z3[6] - 13*z3[4]^2*z3[6] + 3*z3[4]*z3[5]*z3[6] + 48*z3[6]^2 + 
    21*z3[4]*z3[6]^2 - 3*z3[5]*z3[6]^2 - 3*z3[4]*z3[5]*z3[6]^2 - 18*z3[6]^3 + 
    8*z3[4]*z3[6]^3 + 3*z3[5]*z3[6]^3 - 3*z3[4]*z3[5]*z3[6]^3 - 7*z3[6]^4 - 
    3*z3[4]*z3[6]^4 + 3*z3[5]*z3[6]^4 + 3*z3[4]*z3[5]*z3[6]^4 + 3*z3[6]^5 - 
    3*z3[5]*z3[6]^5 + z3[3]*(266 + 6*z3[4]^3 + 
      z3[4]^2*(72 - 9*z3[5] - 17*z3[6]) - 365*z3[6] + 116*z3[6]^2 - 
      42*z3[6]^3 + 12*z3[6]^4 + z3[6]^5 + z3[5]^2*(3 + z3[6] - 6*z3[6]^3 + 
        8*z3[6]^4 - 3*z3[6]^5) + z3[5]*(-45 + 26*z3[6] - 5*z3[6]^2 + 
        30*z3[6]^3 - 23*z3[6]^4 + 2*z3[6]^5) + 
      z3[4]*(211 - 180*z3[6] + 50*z3[6]^2 - 9*z3[6]^3 - z3[6]^4 + 
        z3[5]^2*(-1 + z3[6])^3*(1 + 3*z3[6]) - 
        2*z3[5]*(12 - 10*z3[6] + 15*z3[6]^2 - 11*z3[6]^3 + z3[6]^4))) + 
    z3[3]^2*(332 + 3*z3[4]^3 + z3[4]^2*(51 - 9*z3[5] - 9*z3[6]) - 372*z3[6] + 
      78*z3[6]^2 - 34*z3[6]^3 + 19*z3[6]^4 - 2*z3[6]^5 + 
      z3[5]^2*(13 - 2*z3[6] - 6*z3[6]^3 + 8*z3[6]^4 - 3*z3[6]^5) + 
      z3[5]*(-96 + 56*z3[6] - 2*z3[6]^2 + 27*z3[6]^3 - 26*z3[6]^4 + 
        5*z3[6]^5) + z3[4]*(191 - 125*z3[6] + 39*z3[6]^2 - 17*z3[6]^3 + 
        2*z3[6]^4 + z3[5]*(-41 + 17*z3[6] - 27*z3[6]^2 + 25*z3[6]^3 - 
          5*z3[6]^4) + z3[5]^2*(2 + 6*z3[6]^2 - 8*z3[6]^3 + 3*z3[6]^4))) + 
    z3[2]^2*z3[3]*(8 - z3[4] - 2*z3[5] + 12*z3[6] - 12*z3[5]*z3[6] + 
      3*z3[5]^2*z3[6] - 6*z3[6]^2 + 9*z3[5]*z3[6]^2 - 3*z3[5]^2*z3[6]^2 - 
      8*z3[6]^3 + 11*z3[5]*z3[6]^3 - 3*z3[5]^2*z3[6]^3 + 3*z3[6]^4 - 
      6*z3[5]*z3[6]^4 + 3*z3[5]^2*z3[6]^4 + 
      z3[3]*(41 + 3*z3[4] - 16*z3[6] - 30*z3[6]^2 + 17*z3[6]^3 - 2*z3[6]^4 + 
        z3[5]^3*(-1 + z3[6])^3*(1 + 3*z3[6]) - z3[5]^2*(-1 + z3[6])^2*
         (-9 - 17*z3[6] + 8*z3[6]^2) + z3[5]*(-30 + 8*z3[6] + 57*z3[6]^2 - 
          42*z3[6]^3 + 7*z3[6]^4))) + z3[2]*(-10 - 6*z3[4] + z3[4]^2 + 
      18*z3[6] - 3*z3[4]*z3[6] - 3*z3[5]*z3[6] - 3*z3[6]^2 + 
      3*z3[5]*z3[6]^2 - 8*z3[6]^3 + 3*z3[5]*z3[6]^3 + 3*z3[6]^4 - 
      3*z3[5]*z3[6]^4 + z3[3]*(-86 + 3*z3[4]^2*(-3 + z3[5]) + 138*z3[6] - 
        72*z3[6]^2 - 7*z3[6]^3 + 7*z3[6]^4 + 
        z3[4]*(-60 + z3[5]*(13 - 6*z3[6]) + 25*z3[6]) + 
        z3[5]^2*(4 + 3*z3[6] - 9*z3[6]^2 + 5*z3[6]^3) + 
        z3[5]*(6 - 33*z3[6] + 45*z3[6]^2 - 8*z3[6]^3 - 7*z3[6]^4)) + 
      z3[3]^2*(-110 + 3*z3[4]^2*(-3 + z3[5]) + 138*z3[6] - 111*z3[6]^2 + 
        51*z3[6]^3 - 6*z3[6]^4 + z3[4]*(-75 - 3*z3[5]^2 + 
          z3[5]*(29 - 6*z3[6]) + 24*z3[6]) + z3[5]^2*(15 + 2*z3[6] - 
          45*z3[6]^2 + 49*z3[6]^3 - 14*z3[6]^4) + 
        z3[5]^3*(-4 + 6*z3[6]^2 - 8*z3[6]^3 + 3*z3[6]^4) + 
        z3[5]*(11 - 33*z3[6] + 114*z3[6]^2 - 92*z3[6]^3 + 17*z3[6]^4))), 
  y[576] -> 5 + 4*z3[6] + 4*z3[6]^2 + 4*z3[6]^3 - 2*z3[6]^4 - 2*z3[6]^5 + 
    z3[6]^6 + z3[3]*(2 + 4*z3[6] + 4*z3[6]^2 + 4*z3[6]^3 + 3*z3[6]^4 + 
      10*z3[6]^5 - 3*z3[6]^6 + 3*z3[5]*(2 - 2*z3[6]^5 + z3[6]^6)) - 
    z3[2]*(1 + z3[6] + z3[6]^2 - 3*z3[6]^3 + z3[6]^4 + 2*z3[6]^5 + 
      z3[3]*(-10 - 14*z3[6] - 18*z3[6]^2 + 4*z3[6]^3 + 21*z3[6]^4 - 
        4*z3[6]^5 + 2*z3[5]*(5 + 5*z3[6] + 5*z3[6]^2 - 5*z3[6]^4 + 
          2*z3[6]^5))), y[577] -> 1 + z3[6] + z3[6]^2 - 3*z3[6]^3 + z3[6]^4 + 
    2*z3[6]^5 + z3[3]^2*(-2 - 10*z3[6] - 14*z3[6]^2 - 2*z3[6]^3 - 
      44*z3[6]^4 + 32*z3[6]^5 - 3*z3[6]^6 + 
      z3[5]^2*(4 - 15*z3[6]^4 + 18*z3[6]^5 - 6*z3[6]^6) + 
      z3[5]*(-2 + 6*z3[6] + 6*z3[6]^2 + 56*z3[6]^4 - 50*z3[6]^5 + 
        9*z3[6]^6) + z3[2]*(-16 - 30*z3[6] + 10*z3[6]^2 + 91*z3[6]^3 - 
        42*z3[6]^4 + 3*z3[6]^5 + z3[5]*(26 + 36*z3[6] - 4*z3[6]^2 - 
          88*z3[6]^3 + 62*z3[6]^4 - 9*z3[6]^5) + 
        2*z3[5]^2*(-5 - 5*z3[6] + 10*z3[6]^3 - 10*z3[6]^4 + 3*z3[6]^5))) + 
    z3[3]*(-2 - 9*z3[6] - 13*z3[6]^2 + 5*z3[6]^3 + 24*z3[6]^4 - 19*z3[6]^5 + 
      6*z3[6]^6 + z3[5]*(3 + 6*z3[6] + 6*z3[6]^2 - 11*z3[6]^4 + 14*z3[6]^5 - 
        6*z3[6]^6) + z3[2]*(-1 - 11*z3[6]^2 + 6*z3[6]^3 + 22*z3[6]^4 - 
        7*z3[6]^5 + z3[5]*(2 + 2*z3[6] + 2*z3[6]^2 - 3*z3[6]^3 - 10*z3[6]^4 + 
          7*z3[6]^5))), y[578] -> 
   -16*z3[2]^4*z3[3]^2*(30 + 7*z3[4] - 14*z3[5] + 2*z3[5]^2 - 37*z3[6] + 
      23*z3[5]*z3[6] - 4*z3[5]^2*z3[6] + 9*z3[6]^3 - 13*z3[5]*z3[6]^3 + 
      4*z3[5]^2*z3[6]^3 - 2*z3[6]^4 + 4*z3[5]*z3[6]^4 - 2*z3[5]^2*z3[6]^4 + 
      z3[3]*(z3[4]^2 + z3[4]*(9 - 4*z3[6]) - (-1 + z3[6])*
         (-2*z3[5]^2*(-5 + z3[6])*(-1 + z3[6])^2 + z3[5]^3*(-1 + z3[6])^3 + 
          8*(6 - 5*z3[6] + z3[6]^2) + z3[5]*(-35 + 53*z3[6] - 19*z3[6]^2 + 
            z3[6]^3)))) + 16*z3[2]^3*z3[3]*(14*z3[4]^2 - 
      36*z3[4]*(-1 + z3[6]) - (-1 + z3[6])^2*(-21 + z3[5]*(-1 + z3[6])^2 + 
        7*z3[6] - z3[6]^2) + z3[3]*(3*z3[4]^3 + z3[4]^2*(47 - 12*z3[6]) + 
        3*z3[4]*(46 - 47*z3[6] + 6*z3[6]^2) - (-1 + z3[6])*
         (154 - 141*z3[6] + 37*z3[6]^2 - 15*z3[6]^3 + 4*z3[6]^4 + 
          z3[5]^2*(-1 + z3[6])^2*(2 + 3*z3[6] + 4*z3[6]^2) + 
          z3[5]*(-32 + 35*z3[6] - 15*z3[6]^2 + 20*z3[6]^3 - 8*z3[6]^4))) + 
      z3[3]^2*(3*z3[4]^3 + z3[4]^2*(34 - 12*z3[6]) + 
        2*z3[4]*(55 - 56*z3[6] + 9*z3[6]^2) - (-1 + z3[6])*
         (183 - 126*z3[6] - 22*z3[6]^2 + 18*z3[6]^3 - z3[6]^4 + 
          z3[5]^3*(-1 + z3[6])^3*(1 + 3*z3[6]) - z3[5]^2*(-1 + z3[6])^2*
           (-13 - 22*z3[6] + 7*z3[6]^2) + z3[5]*(-71 + 46*z3[6] + 
            66*z3[6]^2 - 46*z3[6]^3 + 5*z3[6]^4)))) + 
    16*z3[2]*(3 + 52*z3[4] + 88*z3[4]^2 + 58*z3[4]^3 + 15*z3[4]^4 + z3[4]^5 - 
      12*z3[6] - 127*z3[4]*z3[6] - 141*z3[4]^2*z3[6] - 49*z3[4]^3*z3[6] - 
      4*z3[4]^4*z3[6] + 18*z3[6]^2 + 102*z3[4]*z3[6]^2 + 57*z3[4]^2*z3[6]^2 + 
      6*z3[4]^3*z3[6]^2 - 12*z3[6]^3 - 31*z3[4]*z3[6]^3 - 4*z3[4]^2*z3[6]^3 + 
      3*z3[6]^4 + 4*z3[4]*z3[6]^4 + z3[3]^2*(324 + 3*z3[4]^5 - 1149*z3[6] + 
        1220*z3[6]^2 - 412*z3[6]^3 + 56*z3[6]^4 - 31*z3[6]^5 + 12*z3[6]^6 - 
        3*z3[4]^4*(-33 + 8*z3[5] + 4*z3[6]) + 
        z3[5]*(-36 + 125*z3[6] - 123*z3[6]^2 + 26*z3[6]^3 - 14*z3[6]^4 + 
          24*z3[6]^5 - 15*z3[6]^6) + z3[5]^2*(2 - 3*z3[6] + z3[6]^2 + 
          2*z3[6]^4 - 4*z3[6]^5 + 3*z3[6]^6) + 3*z3[4]^3*
         (213 + 5*z3[5]^2 - 115*z3[6] + 6*z3[6]^2 + z3[5]*(-70 + 24*z3[6])) + 
        z3[4]^2*(1588 + z3[5]^2*(53 - 30*z3[6]) - 1849*z3[6] + 441*z3[6]^2 - 
          12*z3[6]^3 + z3[5]*(-549 + 508*z3[6] - 72*z3[6]^2)) + 
        z3[4]*(1651 - 3146*z3[6] + 1622*z3[6]^2 - 230*z3[6]^3 + 15*z3[6]^4 + 
          3*z3[6]^5 + z3[5]*(-527 + 867*z3[6] - 317*z3[6]^2 + 39*z3[6]^3 - 
            19*z3[6]^4) + z3[5]^2*(47 - 62*z3[6] + 9*z3[6]^2 - 6*z3[6]^3 + 
            9*z3[6]^4 - 3*z3[6]^5))) + z3[3]^3*(299 + z3[4]^5 - 1087*z3[6] + 
        1022*z3[6]^2 - 258*z3[6]^3 - 111*z3[6]^4 + 80*z3[6]^5 - 8*z3[6]^6 - 
        2*z3[4]^4*(-21 + 6*z3[5] + 2*z3[6]) + 
        z3[5]^2*(7 - 23*z3[6] + 9*z3[6]^2 - 95*z3[6]^4 + 96*z3[6]^5 - 
          24*z3[6]^6) + z3[5]^3*(-1 + z3[6] + 15*z3[6]^4 - 18*z3[6]^5 + 
          6*z3[6]^6) + z3[5]*(-57 + 227*z3[6] - 177*z3[6]^2 + 22*z3[6]^3 + 
          193*z3[6]^4 - 160*z3[6]^5 + 26*z3[6]^6) + 
        z3[4]^3*(335 + 15*z3[5]^2 - 148*z3[6] + 6*z3[6]^2 + 
          2*z3[5]*(-71 + 18*z3[6])) - z3[4]^2*(4*z3[5]^3 + 
          z3[5]^2*(-83 + 30*z3[6]) + z3[5]*(503 - 354*z3[6] + 36*z3[6]^2) + 
          4*(-258 + 252*z3[6] - 48*z3[6]^2 + z3[6]^3)) + 
        z3[4]*(1377 + 4*z3[5]^3*(-3 + z3[6]) - 2261*z3[6] + 919*z3[6]^2 - 
          112*z3[6]^3 + 20*z3[6]^4 - z3[6]^5 + z3[5]^2*(133 - 113*z3[6] + 
            9*z3[6]^2 - 6*z3[6]^3 + 9*z3[6]^4 - 3*z3[6]^5) + 
          z3[5]*(-691 + 898*z3[6] - 226*z3[6]^2 + 32*z3[6]^3 - 26*z3[6]^4 + 
            4*z3[6]^5))) + z3[3]*(78 + 3*z3[4]^5 - 287*z3[6] + 353*z3[6]^2 - 
        166*z3[6]^3 + 26*z3[6]^4 - 5*z3[6]^5 + 2*z3[6]^6 - 
        12*z3[4]^4*(-6 + z3[5] + z3[6]) - z3[5]*(3 - 10*z3[6] + 11*z3[6]^2 - 
          4*z3[6]^3 + z3[6]^4 - 3*z3[6]^5 + 2*z3[6]^6) + 
        2*z3[4]^3*(181 - 123*z3[6] + 9*z3[6]^2 + 2*z3[5]*(-17 + 9*z3[6])) - 
        2*z3[4]^2*(-355 + 491*z3[6] - 153*z3[6]^2 + 6*z3[6]^3 + 
          z3[5]*(62 - 77*z3[6] + 18*z3[6]^2)) - 
        z3[4]*(-568 + 1234*z3[6] - 805*z3[6]^2 + 149*z3[6]^3 + z3[6]^4 - 
          4*z3[6]^5 + z3[5]*(82 - 164*z3[6] + 91*z3[6]^2 - 7*z3[6]^3 - 
            7*z3[6]^4 + 4*z3[6]^5)))) - 
    16*z3[2]^2*(7*z3[4]^3 - 18*z3[4]^2*(-1 + z3[6]) + 
      15*z3[4]*(-1 + z3[6])^2 + (-1 + z3[6])^4 + 
      z3[3]*(3*z3[4]^4 + z3[4]^3*(53 - 12*z3[6]) + 
        6*z3[4]^2*(29 - 27*z3[6] + 3*z3[6]^2) + 
        z3[4]*(218 - 375*z3[6] + 174*z3[6]^2 - 17*z3[6]^3) - 
        (-1 + z3[6])^2*(-72 + 47*z3[6] - 7*z3[6]^2 - z3[6]^3 + 
          z3[5]*(2 - 3*z3[6] + z3[6]^3))) + 
      z3[3]^3*(3*z3[4]^4 - 12*z3[4]^3*(-4 + z3[6]) + 
        2*z3[4]^2*(110 - 84*z3[6] + 9*z3[6]^2) - 
        2*z3[4]*(-226 + 302*z3[6] - 99*z3[6]^2 + 6*z3[6]^3) - 
        (-1 + z3[6])*(464 - 409*z3[6] + 96*z3[6]^2 - 70*z3[6]^3 + 
          34*z3[6]^4 - 3*z3[6]^5 + z3[5]^3*(-1 + z3[6])^3*
           (1 + 3*z3[6] + 6*z3[6]^2) - z3[5]^2*(-1 + z3[6])^2*
           (-16 - 26*z3[6] - 37*z3[6]^2 + 15*z3[6]^3) + 
          2*z3[5]*(-60 + 46*z3[6] - 9*z3[6]^2 + 60*z3[6]^3 - 43*z3[6]^4 + 
            6*z3[6]^5))) + z3[3]^2*(6*z3[4]^4 + z3[4]^3*(94 - 24*z3[6]) + 
        12*z3[4]^2*(31 - 26*z3[6] + 3*z3[6]^2) + 
        z3[4]*(620 - 924*z3[6] + 357*z3[6]^2 - 29*z3[6]^3) - 
        (-1 + z3[6])*(415 - 479*z3[6] + 133*z3[6]^2 + 9*z3[6]^3 - 
          21*z3[6]^4 + 6*z3[6]^5 + z3[5]^2*(2 - z3[6] + z3[6]^3 - 8*z3[6]^4 + 
            6*z3[6]^5) - z3[5]*(55 - 65*z3[6] + 14*z3[6]^2 + 13*z3[6]^3 - 
            29*z3[6]^4 + 12*z3[6]^5)))) - 
    16*(6 + 34*z3[4] + 106*z3[4]^2 + 113*z3[4]^3 + 50*z3[4]^4 + 7*z3[4]^5 - 
      24*z3[6] - 142*z3[4]*z3[6] - 271*z3[4]^2*z3[6] - 163*z3[4]^3*z3[6] - 
      28*z3[4]^4*z3[6] + 36*z3[6]^2 + 182*z3[4]*z3[6]^2 + 
      189*z3[4]^2*z3[6]^2 + 42*z3[4]^3*z3[6]^2 - 24*z3[6]^3 - 
      82*z3[4]*z3[6]^3 - 32*z3[4]^2*z3[6]^3 + 6*z3[6]^4 + 10*z3[4]*z3[6]^4 + 
      2*z3[4]^2*z3[6]^4 + z3[6]^5 - z3[4]*z3[6]^5 - z3[6]^6 + 
      z3[3]*(140 + 21*z3[4]^5 - 460*z3[6] + 541*z3[6]^2 - 263*z3[6]^3 + 
        42*z3[6]^4 - 17*z3[6]^5 + 17*z3[6]^6 - 6*z3[6]^7 - 
        6*z3[4]^4*(-34 + 3*z3[5] + 14*z3[6]) + 
        z3[5]*(-4 + 13*z3[6] - 14*z3[6]^2 + 5*z3[6]^3 + 7*z3[6]^5 - 
          12*z3[6]^6 + 6*z3[6]^7) + z3[4]^3*(615 - 696*z3[6] + 126*z3[6]^2 + 
          z3[5]*(-67 + 54*z3[6])) + z3[4]^2*(811 - 1647*z3[6] + 840*z3[6]^2 - 
          84*z3[6]^3 + 4*z3[6]^4 + z3[5]*(-74 + 147*z3[6] - 48*z3[6]^2 - 
            4*z3[6]^3 + z3[6]^4)) + z3[4]*(395 - 1297*z3[6] + 1285*z3[6]^2 - 
          390*z3[6]^3 + 37*z3[6]^4 - 21*z3[6]^5 + 6*z3[6]^6 + 
          z3[5]*(-23 + 88*z3[6] - 85*z3[6]^2 + 12*z3[6]^3 - 3*z3[6]^4 + 
            11*z3[6]^5 - 6*z3[6]^6))) + z3[3]^2*(572 + 21*z3[4]^5 - 
        1626*z3[6] + 1598*z3[6]^2 - 609*z3[6]^3 + 66*z3[6]^4 + 47*z3[6]^5 - 
        20*z3[6]^6 - 3*z3[6]^7 - 6*z3[4]^4*(-43 + 6*z3[5] + 14*z3[6]) + 
        z3[5]*(-49 + 132*z3[6] - 118*z3[6]^2 + 35*z3[6]^3 - 59*z3[6]^5 + 
          43*z3[6]^6 - 3*z3[6]^7) + z3[5]^2*(2 - 3*z3[6] + z3[6]^2 + 
          15*z3[6]^5 - 18*z3[6]^6 + 6*z3[6]^7) + 
        z3[4]^3*(965 + 9*z3[5]^2 - 903*z3[6] + 126*z3[6]^2 + 
          3*z3[5]*(-61 + 36*z3[6])) + z3[4]^2*
         (1617 + z3[5]^2*(22 - 18*z3[6]) - 2763*z3[6] + 1113*z3[6]^2 - 
          72*z3[6]^3 + 2*z3[6]^4 + z3[5]*(-293 + 430*z3[6] - 96*z3[6]^2 - 
            8*z3[6]^3 + 2*z3[6]^4)) + z3[4]*(1060 - 2899*z3[6] + 
          2357*z3[6]^2 - 534*z3[6]^3 - 28*z3[6]^4 + 14*z3[6]^5 + 3*z3[6]^6 + 
          z3[5]^2*(8 - 23*z3[6] + 9*z3[6]^2 - 15*z3[6]^4 + 18*z3[6]^5 - 
            6*z3[6]^6) + z3[5]*(-141 + 405*z3[6] - 282*z3[6]^2 + 24*z3[6]^3 + 
            61*z3[6]^4 - 42*z3[6]^5 + 3*z3[6]^6))) + 
      z3[3]^3*(546 + 7*z3[4]^5 + z3[5]^3*(-1 + z3[6]) - 1417*z3[6] + 
        1213*z3[6]^2 - 370*z3[6]^3 + 30*z3[6]^4 + 65*z3[6]^5 - 38*z3[6]^6 + 
        3*z3[6]^7 - 2*z3[4]^4*(-52 + 9*z3[5] + 14*z3[6]) + 
        z3[5]*(-83 + 207*z3[6] - 155*z3[6]^2 + 30*z3[6]^3 - 66*z3[6]^5 + 
          55*z3[6]^6 - 9*z3[6]^7) + z3[5]^2*(8 - 15*z3[6] + 7*z3[6]^2 + 
          15*z3[6]^5 - 18*z3[6]^6 + 6*z3[6]^7) + 
        z3[4]^3*(463 + 9*z3[5]^2 - 370*z3[6] + 42*z3[6]^2 + 
          2*z3[5]*(-58 + 27*z3[6])) - z3[4]^2*(-932 + z3[5]^3 + 1387*z3[6] - 
          462*z3[6]^2 + 20*z3[6]^3 + 6*z3[5]^2*(-5 + 3*z3[6]) + 
          z3[5]*(241 - 283*z3[6] + 48*z3[6]^2 + 4*z3[6]^3 - z3[6]^4)) + 
        z3[4]*(772 + z3[5]^3*(-2 + z3[6]) - 1824*z3[6] + 1254*z3[6]^2 - 
          226*z3[6]^3 - 55*z3[6]^4 + 34*z3[6]^5 - 3*z3[6]^6 + 
          z3[5]^2*(22 - 37*z3[6] + 9*z3[6]^2 - 15*z3[6]^4 + 18*z3[6]^5 - 
            6*z3[6]^6) + z3[5]*(-168 + 375*z3[6] - 197*z3[6]^2 + 12*z3[6]^3 + 
            64*z3[6]^4 - 53*z3[6]^5 + 9*z3[6]^6)))), 
  y[579] -> z3[2]^6*z3[3]^3*(2*z3[4]^2 - 7*z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2*(15 + z3[5]^2*(-1 + z3[6])^2 - 7*z3[6] + z3[6]^2 + 
        z3[5]*(-7 + 9*z3[6] - 2*z3[6]^2)) + 
      z3[3]*(z3[4]^2 - 4*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2*
         (11 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] + z3[6]^2 - 
          2*z3[5]*(3 - 4*z3[6] + z3[6]^2)))) - 
    z3[2]^5*z3[3]^2*(6*z3[4]^3 - 21*z3[4]^2*(-1 + z3[6]) + 
      27*z3[4]*(-1 + z3[6])^2 - (11 + z3[5]*(-1 + z3[6]) - z3[6])*
       (-1 + z3[6])^3 + z3[3]*(12*z3[4]^3 + z3[4]^2*(50 - 46*z3[6]) + 
        z3[4]*(81 - 148*z3[6] + 67*z3[6]^2) + (-1 + z3[6])^2*
         (62 - 46*z3[6] + z3[6]^2 + z3[6]^3 + z3[5]^2*(-1 + z3[6])^2*
           (1 + z3[6]) - 2*z3[5]*(7 - 8*z3[6] + z3[6]^3))) + 
      z3[3]^2*(5*z3[4]^3 - 3*z3[4]^2*(-8 + 7*z3[6]) + 
        z3[4]*(46 - 80*z3[6] + 34*z3[6]^2) + (-1 + z3[6])^2*
         (51 - 35*z3[6] + z3[6]^2 + z3[6]^3 + z3[5]^2*(2 - 3*z3[6] + 
            z3[6]^3) - z3[5]*(17 - 20*z3[6] + z3[6]^2 + 2*z3[6]^3)))) + 
    (1 + z3[3])*(z3[4] - z3[6])*(4*(1 + z3[3])^3*z3[4]^6 + 
      z3[3]^2*(-1 + z3[5])*(-1 + z3[6])*z3[6]^6*(-1 + (1 + z3[3])*z3[6]) - 
      2*(1 + z3[3])^2*z3[4]^5*(-14 + 8*z3[6] + 
        z3[3]*(-28 + 5*z3[5] + 8*z3[6])) + (1 + z3[3])*z3[4]^4*
       (66 - 90*z3[6] + 24*z3[6]^2 + z3[3]^2*(265 + 6*z3[5]^2 - 198*z3[6] + 
          24*z3[6]^2 + z3[5]*(-67 + 30*z3[6])) + 
        z3[3]*(5*z3[5]*(-7 + 6*z3[6]) + 3*(95 - 96*z3[6] + 16*z3[6]^2))) - 
      z3[4]^3*(2*(-1 + z3[6])^2*(-35 + 8*z3[6]) + 
        z3[3]^3*(-609 + z3[5]^3 + 800*z3[6] - 258*z3[6]^2 + 16*z3[6]^3 + 
          4*z3[5]^2*(-5 + 3*z3[6]) + z3[5]*(157 - 164*z3[6] + 30*z3[6]^2)) + 
        z3[3]*(-520 + 935*z3[6] - 462*z3[6]^2 + 48*z3[6]^3 + 
          z3[5]*(44 - 75*z3[6] + 30*z3[6]^2)) + 
        z3[3]^2*(-1039 + 12*z3[5]^2*(-1 + z3[6]) + 1579*z3[6] - 618*z3[6]^2 + 
          48*z3[6]^3 + z3[5]*(179 - 239*z3[6] + 60*z3[6]^2))) + 
      z3[4]^2*(2*(-1 + z3[6])^3*(-17 + 2*z3[6]) + z3[3]*(-1 + z3[6])*
         (-395 + 611*z3[6] - 226*z3[6]^2 + 12*z3[6]^3 + 
          z3[5]*(23 - 35*z3[6] + 10*z3[6]^2)) + z3[3]^2*(-1 + z3[6])*
         (-1059 + 1262*z3[6] - 326*z3[6]^2 + 12*z3[6]^3 + 
          z3[5]^2*(-7 + 6*z3[6]) + z3[5]*(139 - 152*z3[6] + 20*z3[6]^2)) + 
        z3[3]^3*(771 + z3[5]^3*(-1 + z3[6]) - 1501*z3[6] + 865*z3[6]^2 - 
          146*z3[6]^3 + 4*z3[6]^4 + z3[5]^2*(19 - 27*z3[6] + 6*z3[6]^2) + 
          z3[5]*(-165 + 291*z3[6] - 127*z3[6]^2 + 10*z3[6]^3))) + 
      z3[4]*(6*(-1 + z3[6])^4 - z3[3]*(-1 + z3[6])^2*
         (-140 + z3[5]*(4 - 5*z3[6]) + 180*z3[6] - 41*z3[6]^2 + z3[6]^3 + 
          z3[6]^4) - z3[3]^2*(-1 + z3[6])*(571 - z3[5]^2*(-1 + z3[6]) - 
          1054*z3[6] + 544*z3[6]^2 - 65*z3[6]^3 + z3[6]^4 + 2*z3[6]^5 + 
          z3[5]*(-47 + 83*z3[6] - 35*z3[6]^2)) + 
        z3[3]^3*(545 - 1416*z3[6] + 1213*z3[6]^2 - 370*z3[6]^3 + 30*z3[6]^4 - 
          z3[6]^6 + z3[5]^2*(5 - 12*z3[6] + 7*z3[6]^2) + 
          z3[5]*(-80 + 204*z3[6] - 155*z3[6]^2 + 30*z3[6]^3)))) + 
    z3[2]^4*z3[3]*(6*z3[4]^4 - 21*z3[4]^3*(-1 + z3[6]) + 
      27*z3[4]^2*(-1 + z3[6])^2 - 15*z3[4]*(-1 + z3[6])^3 + (-1 + z3[6])^4 + 
      z3[3]*(24*z3[4]^4 + z3[4]^3*(105 - 93*z3[6]) - 
        2*(18 + z3[5]*(-1 + z3[6]) - 8*z3[6])*(-1 + z3[6])^3 - 
        z3[4]*(-1 + z3[6])^2*(-145 + 91*z3[6]) + 
        6*z3[4]^2*(30 - 53*z3[6] + 23*z3[6]^2)) + 
      z3[3]^2*(28*z3[4]^4 - 2*z3[4]^3*(-73 + 58*z3[6]) + 
        z3[4]^2*(310 - 491*z3[6] + 187*z3[6]^2) + 
        z3[4]*(331 - 777*z3[6] + 582*z3[6]^2 - 136*z3[6]^3) + 
        (-1 + z3[6])^2*(159 - 166*z3[6] + 35*z3[6]^2 - 2*z3[6]^3 + z3[6]^4 + 
          z3[5]^2*(-1 + z3[6])^2*(1 + z3[6] + z3[6]^2) + 
          z3[5]*(-23 + 30*z3[6] - 8*z3[6]^2 + 3*z3[6]^3 - 2*z3[6]^4))) + 
      z3[3]^3*(10*z3[4]^4 + z3[4]^3*(60 - 44*z3[6]) + 
        2*z3[4]^2*(75 - 110*z3[6] + 38*z3[6]^2) - 
        4*z3[4]*(-49 + 107*z3[6] - 73*z3[6]^2 + 15*z3[6]^3) + 
        (-1 + z3[6])^2*(140 - 123*z3[6] + 19*z3[6]^2 - z3[6]^3 + z3[6]^4 + 
          z3[5]*(-33 + 39*z3[6] - 5*z3[6]^2 + z3[6]^3 - 2*z3[6]^4) + 
          z3[5]^2*(3 - 4*z3[6] + z3[6]^4)))) - 
    z3[2]^3*(z3[4]*(1 + z3[4] - z3[6])^3*(1 + 2*z3[4] - z3[6]) + 
      z3[3]*(16*z3[4]^5 + z3[4]^4*(76 - 64*z3[6]) - 
        (-3 + z3[6])*(-1 + z3[6])^4 + 2*z3[4]*(-1 + z3[6])^3*
         (-26 + 11*z3[6]) - z3[4]^2*(-1 + z3[6])^2*(-127 + 73*z3[6]) + 
        3*z3[4]^3*(47 - 80*z3[6] + 33*z3[6]^2)) + 
      z3[3]^2*(36*z3[4]^5 - 3*z3[4]^4*(-71 + 51*z3[6]) - 
        (-1 + z3[6])^3*(78 + 3*z3[5]*(-1 + z3[6]) - 53*z3[6] + 5*z3[6]^2) + 
        z3[4]*(-1 + z3[6])^2*(394 - 383*z3[6] + 70*z3[6]^2) + 
        3*z3[4]^3*(170 - 249*z3[6] + 85*z3[6]^2) - 
        9*z3[4]^2*(-70 + 156*z3[6] - 109*z3[6]^2 + 23*z3[6]^3)) + 
      z3[3]^4*(10*z3[4]^5 + z3[4]^4*(80 - 46*z3[6]) + 
        z3[4]^3*(270 - 320*z3[6] + 84*z3[6]^2) + 
        z3[4]^2*(500 - 910*z3[6] + 496*z3[6]^2 - 76*z3[6]^3) + 
        z3[4]*(529 - 1292*z3[6] + 1066*z3[6]^2 - 332*z3[6]^3 + 29*z3[6]^4) + 
        (-1 + z3[6])^2*(298 - 307*z3[6] + 73*z3[6]^2 - 4*z3[6]^3 - z3[6]^4 + 
          z3[6]^5 + z3[5]*(-54 + 65*z3[6] - 11*z3[6]^2 + z3[6]^3 + z3[6]^4 - 
            2*z3[6]^5) + z3[5]^2*(4 - 5*z3[6] + z3[6]^5))) + 
      z3[3]^3*(32*z3[4]^5 + z3[4]^4*(224 - 142*z3[6]) + 
        z3[4]^3*(650 - 845*z3[6] + 249*z3[6]^2) + 
        z3[4]^2*(1010 - 2006*z3[6] + 1219*z3[6]^2 - 215*z3[6]^3) + 
        z3[4]*(856 - 2269*z3[6] + 2076*z3[6]^2 - 741*z3[6]^3 + 78*z3[6]^4) + 
        (-1 + z3[6])^2*(323 - 406*z3[6] + 127*z3[6]^2 - 7*z3[6]^3 - 
          2*z3[6]^4 + z3[6]^5 + z3[5]*(-34 + 48*z3[6] - 15*z3[6]^2 + 
            3*z3[6]^4 - 2*z3[6]^5) + z3[5]^2*(1 - z3[6] - z3[6]^4 + 
            z3[6]^5)))) + z3[2]^2*(z3[4]*(1 + z3[4] - z3[6])^3*
       (3 + 3*z3[4]^2 - 4*z3[4]*(-2 + z3[6]) - 4*z3[6] + z3[6]^2) + 
      z3[3]*(14*z3[4]^6 - 3*(-2 + z3[6])*(-1 + z3[6])^4 - 
        21*z3[4]^5*(-5 + 3*z3[6]) - z3[4]*(-1 + z3[6])^3*
         (115 - 77*z3[6] + 7*z3[6]^2) + z3[4]^2*(-1 + z3[6])^2*
         (326 - 286*z3[6] + 41*z3[6]^2) + z3[4]^4*(301 - 395*z3[6] + 
          112*z3[6]^2) + z3[4]^3*(431 - 897*z3[6] + 564*z3[6]^2 - 
          98*z3[6]^3)) + z3[3]^2*(24*z3[4]^6 - 3*z3[4]^5*(-73 + 37*z3[6]) - 
        2*(-1 + z3[6])^3*(70 + 2*z3[5]*(-1 + z3[6]) - 59*z3[6] + 9*z3[6]^2) + 
        12*z3[4]^4*(65 - 73*z3[6] + 17*z3[6]^2) - 4*z3[4]*(-1 + z3[6])^2*
         (-203 + 242*z3[6] - 70*z3[6]^2 + 4*z3[6]^3) - 
        6*z3[4]^3*(-240 + 431*z3[6] - 226*z3[6]^2 + 31*z3[6]^3) + 
        3*z3[4]^2*(499 - 1246*z3[6] + 1050*z3[6]^2 - 330*z3[6]^3 + 
          27*z3[6]^4)) + z3[3]^4*(5*z3[4]^6 + z3[4]^5*(60 - 24*z3[6]) + 
        z3[4]^4*(290 - 260*z3[6] + 46*z3[6]^2) + 
        z3[4]^3*(760 - 1100*z3[6] + 444*z3[6]^2 - 44*z3[6]^3) + 
        z3[4]^2*(1199 - 2436*z3[6] + 1600*z3[6]^2 - 368*z3[6]^3 + 
          20*z3[6]^4) + z3[4]*(1120 - 2921*z3[6] + 2668*z3[6]^2 - 
          998*z3[6]^3 + 136*z3[6]^4 - 5*z3[6]^5) + (-1 + z3[6])^2*
         (545 - 624*z3[6] + 183*z3[6]^2 - 13*z3[6]^3 - z3[6]^4 - z3[6]^5 + 
          z3[6]^6 + z3[5]*(-80 + 98*z3[6] - 19*z3[6]^2 + z3[6]^3 + z3[6]^4 + 
            z3[6]^5 - 2*z3[6]^6) + z3[5]^2*(5 - 6*z3[6] + z3[6]^6))) + 
      z3[3]^3*(18*z3[4]^6 + z3[4]^5*(191 - 85*z3[6]) + 
        z3[4]^4*(805 - 799*z3[6] + 160*z3[6]^2) + 
        z3[4]^3*(1805 - 2879*z3[6] + 1308*z3[6]^2 - 150*z3[6]^3) + 
        z3[4]^2*(2372 - 5284*z3[6] + 3883*z3[6]^2 - 1028*z3[6]^3 + 
          67*z3[6]^4) + z3[4]*(1755 - 4999*z3[6] + 5095*z3[6]^2 - 
          2193*z3[6]^3 + 357*z3[6]^4 - 15*z3[6]^5) + (-1 + z3[6])^2*
         (571 - 806*z3[6] + 308*z3[6]^2 - 27*z3[6]^3 - 2*z3[6]^5 + z3[6]^6 + 
          z3[5]*(-47 + 70*z3[6] - 24*z3[6]^2 + 3*z3[6]^5 - 2*z3[6]^6) + 
          z3[5]^2*(1 - z3[6] - z3[6]^5 + z3[6]^6)))) + 
    z3[2]*(-((1 + z3[3])^4*z3[4]^7) + (1 + z3[3])^3*z3[4]^6*
       (-14 + 5*z3[6] + z3[3]*(-34 + 10*z3[5] + 5*z3[6])) - 
      (1 + z3[3])^2*z3[4]^5*(55 - 59*z3[6] + 10*z3[6]^2 + 
        z3[3]*(267 - 211*z3[6] + 20*z3[6]^2 + 20*z3[5]*(-3 + 2*z3[6])) + 
        z3[3]^2*(291 + 15*z3[5]^2 - 152*z3[6] + 10*z3[6]^2 + 
          10*z3[5]*(-13 + 4*z3[6]))) + (1 + z3[3])*z3[4]^4*
       (-97 + 183*z3[6] - 96*z3[6]^2 + 10*z3[6]^3 + 
        2*z3[3]*(-367 + 580*z3[6] - 230*z3[6]^2 + 15*z3[6]^3 + 
          5*z3[5]*(13 - 19*z3[6] + 6*z3[6]^2)) + 
        z3[3]^3*(-1102 + 7*z3[5]^3 + 1147*z3[6] - 268*z3[6]^2 + 10*z3[6]^3 + 
          3*z3[5]^2*(-34 + 15*z3[6]) + z3[5]*(573 - 450*z3[6] + 
            60*z3[6]^2)) + z3[3]^2*(-1637 + 2124*z3[6] - 632*z3[6]^2 + 
          30*z3[6]^3 + z3[5]^2*(-51 + 45*z3[6]) + 
          z3[5]*(577 - 640*z3[6] + 120*z3[6]^2))) - 
      z3[4]^3*((-1 + z3[6])^2*(86 - 64*z3[6] + 5*z3[6]^2) + 
        z3[3]*(-1 + z3[6])*(-951 + 1351*z3[6] - 434*z3[6]^2 + 20*z3[6]^3 + 
          10*z3[5]*(13 - 17*z3[6] + 4*z3[6]^2)) + 
        z3[3]^4*(2234 + z3[5]^4 - 3737*z3[6] + 1755*z3[6]^2 - 232*z3[6]^3 + 
          5*z3[6]^4 + 2*z3[5]^3*(-12 + 7*z3[6]) + 
          z3[5]^2*(233 - 246*z3[6] + 45*z3[6]^2) + 
          z3[5]*(-1193 + 1665*z3[6] - 570*z3[6]^2 + 40*z3[6]^3)) + 
        z3[3]^3*(4695 + 14*z3[5]^3*(-1 + z3[6]) - 8854*z3[6] + 4857*z3[6]^2 - 
          770*z3[6]^3 + 20*z3[6]^4 + z3[5]^2*(257 - 354*z3[6] + 90*z3[6]^2) + 
          2*z3[5]*(-971 + 1593*z3[6] - 675*z3[6]^2 + 60*z3[6]^3)) + 
        z3[3]^2*(3366 - 7183*z3[6] + 4668*z3[6]^2 - 918*z3[6]^3 + 
          30*z3[6]^4 + z3[5]^2*(62 - 108*z3[6] + 45*z3[6]^2) + 
          z3[5]*(-943 + 1821*z3[6] - 990*z3[6]^2 + 120*z3[6]^3))) + 
      z3[4]^2*((-1 + z3[6])^3*(37 - 23*z3[6] + z3[6]^2) + 
        z3[3]*(-1 + z3[6])^2*(-578 + 722*z3[6] - 167*z3[6]^2 + 5*z3[6]^3 + 
          10*z3[5]*(6 - 7*z3[6] + z3[6]^2)) + 
        z3[3]^4*(-2611 + z3[5]^4*(-1 + z3[6]) + 6282*z3[6] - 4793*z3[6]^2 + 
          1283*z3[6]^3 - 98*z3[6]^4 + 2*z3[6]^5 + 
          z3[5]^3*(22 - 32*z3[6] + 7*z3[6]^2) + z3[5]^2*(-226 + 418*z3[6] - 
            186*z3[6]^2 + 15*z3[6]^3) + 2*z3[5]*(660 - 1392*z3[6] + 
            858*z3[6]^2 - 155*z3[6]^3 + 5*z3[6]^4)) + 
        z3[3]^3*(-4569 + 12128*z3[6] - 10624*z3[6]^2 + 3409*z3[6]^3 - 
          321*z3[6]^4 + 7*z3[6]^5 + z3[5]^3*(8 - 15*z3[6] + 7*z3[6]^2) + 
          z3[5]^2*(-184 + 403*z3[6] - 249*z3[6]^2 + 30*z3[6]^3) + 
          z3[5]*(1729 - 4106*z3[6] + 3057*z3[6]^2 - 710*z3[6]^3 + 
            30*z3[6]^4)) + z3[3]^2*(-2645 + 7770*z3[6] - 7839*z3[6]^2 + 
          3078*z3[6]^3 - 374*z3[6]^4 + 9*z3[6]^5 + 
          z3[5]^2*(-31 + 79*z3[6] - 63*z3[6]^2 + 15*z3[6]^3) + 
          z3[5]*(640 - 1730*z3[6] + 1551*z3[6]^2 - 490*z3[6]^3 + 
            30*z3[6]^4))) + z3[4]*(3*(-2 + z3[6])*(-1 + z3[6])^4 + 
        z3[3]*(-1 + z3[6])^3*(158 + 10*z3[5]*(-1 + z3[6]) - 173*z3[6] + 
          25*z3[6]^2) + z3[3]^2*(-1 + z3[6])*(991 - 2810*z3[6] + 
          2561*z3[6]^2 - 799*z3[6]^3 + 57*z3[6]^4 + z3[6]^5 + z3[6]^6 + 
          z3[5]^2*(5 - 11*z3[6] + 6*z3[6]^2) - z3[5]*(199 - 490*z3[6] + 
            372*z3[6]^2 - 80*z3[6]^3 + z3[6]^6)) - z3[3]^3*(-1 + z3[6])*
         (-2258 - z3[5]^3*(-1 + z3[6]) + 5713*z3[6] - 4271*z3[6]^2 + 
          987*z3[6]^3 - 53*z3[6]^4 - 3*z3[6]^5 - 2*z3[6]^6 + 
          z3[5]^2*(-55 + 105*z3[6] - 48*z3[6]^2) + 
          z3[5]*(792 - 1654*z3[6] + 977*z3[6]^2 - 129*z3[6]^3 + z3[6]^4 + 
            z3[6]^5 + 2*z3[6]^6)) + z3[3]^4*(-1635 + 5317*z3[6] - 
          5903*z3[6]^2 + 2608*z3[6]^3 - 414*z3[6]^4 + 16*z3[6]^5 + z3[6]^6 + 
          z3[6]^7 + z3[5]^3*(5 - 13*z3[6] + 8*z3[6]^2) + 
          z3[5]^2*(-95 + 263*z3[6] - 213*z3[6]^2 + 42*z3[6]^3) - 
          z3[5]*(-785 + 2247*z3[6] - 2109*z3[6]^2 + 694*z3[6]^3 - 
            60*z3[6]^4 + z3[6]^7))) + z3[3]*z3[6]*(6*(-1 + z3[6])^4 - 
        z3[3]*(-1 + z3[6])^2*(-140 + z3[5]*(4 - 5*z3[6]) + 180*z3[6] - 
          41*z3[6]^2 + z3[6]^3 + z3[6]^4) + z3[3]^2*(-1 + z3[6])*
         (-571 + 1054*z3[6] - 544*z3[6]^2 + 65*z3[6]^3 - z3[6]^4 - 
          4*z3[6]^5 + 2*z3[6]^6 + z3[5]*(47 - 83*z3[6] + 35*z3[6]^2 + 
            3*z3[6]^5 - 3*z3[6]^6) + z3[5]^2*(-1 + z3[6] - z3[6]^5 + 
            z3[6]^6)) + z3[3]^3*(545 - 1416*z3[6] + 1213*z3[6]^2 - 
          370*z3[6]^3 + 30*z3[6]^4 - 3*z3[6]^6 + 2*z3[6]^7 + 
          z3[5]*(-80 + 204*z3[6] - 155*z3[6]^2 + 30*z3[6]^3 + 3*z3[6]^6 - 
            3*z3[6]^7) + z3[5]^2*(5 - 12*z3[6] + 7*z3[6]^2 - z3[6]^6 + 
            z3[6]^7)))), y[580] -> 1 - 3*z3[6], 
  y[581] -> 13*(-1 + z3[6]) + z3[3]*(12 + z3[6]), 
  y[582] -> -4 + z3[6]^5 + z3[6]^6 + z3[2]*(4 + 4*z3[6] + 4*z3[6]^2 + 
      4*z3[6]^3 - z3[6]^4 - 2*z3[6]^5), 
  y[583] -> 13*z3[6]*(-9 + 6*z3[6] + 8*z3[6]^2 - 3*z3[6]^3 + 
      3*z3[5]*(-1 + z3[6])^2*(1 + z3[6])) + 
    z3[3]*(-91 + 390*z3[6]^2 - 233*z3[6]^3 + 38*z3[6]^4 + 
      13*z3[5]^2*(-1 + z3[6])^3*(1 + 3*z3[6]) + 
      z3[5]*(65 - 351*z3[6]^2 + 337*z3[6]^3 - 77*z3[6]^4)), 
  y[584] -> z3[6]*(-13*(-2 + z3[6]) + z3[3]^2*(-144 + 28*z3[6] - z3[6]^2 + 
        z3[5]*(66 - 28*z3[6] + z3[6]^2)) + 
      13*z3[3]*(-11 + 4*z3[6] - z3[6]^2 + z3[5]*(7 - 5*z3[6] + z3[6]^2))) + 
    z3[2]*(13*(-1 + z3[6]) - 13*z3[3]*(-7*(3 - 3*z3[6] + z3[6]^2) + 
        z3[5]*(9 - 14*z3[6] + 7*z3[6]^2)) + 
      z3[3]^2*(-1037 + 604*z3[6] - 74*z3[6]^2 - 39*z3[5]^2*
         (7 - 7*z3[6] + 2*z3[6]^2) + z3[5]*(1128 - 877*z3[6] + 
          152*z3[6]^2))), y[585] -> 458 + 516*z3[4] + 178*z3[4]^2 + 
    16*z3[4]^3 - 39*z3[5] - 802*z3[6] - 564*z3[4]*z3[6] - 61*z3[4]^2*z3[6] + 
    39*z3[4]*z3[5]*z3[6] + 516*z3[6]^2 + 165*z3[4]*z3[6]^2 - 
    39*z3[5]*z3[6]^2 - 39*z3[4]*z3[5]*z3[6]^2 - 198*z3[6]^3 + 
    104*z3[4]*z3[6]^3 + 39*z3[5]*z3[6]^3 - 39*z3[4]*z3[5]*z3[6]^3 - 
    91*z3[6]^4 - 39*z3[4]*z3[6]^4 + 39*z3[5]*z3[6]^4 + 
    39*z3[4]*z3[5]*z3[6]^4 + 39*z3[6]^5 - 39*z3[5]*z3[6]^5 + 
    z3[3]*(2714 + 6*z3[4]^3 + z3[4]^2*(396 - 45*z3[5] - 5*z3[6]) - 
      3185*z3[6] + 620*z3[6]^2 - 462*z3[6]^3 + 156*z3[6]^4 + z3[6]^5 - 
      13*z3[5]^2*(-3 - z3[6] + 6*z3[6]^3 - 8*z3[6]^4 + 3*z3[6]^5) + 
      z3[5]*(-537 + 230*z3[6] - 5*z3[6]^2 + 390*z3[6]^3 - 311*z3[6]^4 + 
        38*z3[6]^5) + z3[4]*(1771 - 1092*z3[6] + 434*z3[6]^2 - 129*z3[6]^3 - 
        z3[6]^4 + 13*z3[5]^2*(-1 + z3[6])^3*(1 + 3*z3[6]) - 
        2*z3[5]*(102 - 64*z3[6] + 195*z3[6]^2 - 149*z3[6]^3 + 19*z3[6]^4))) + 
    z3[3]^2*(2792 + 3*z3[4]^3 - 2556*z3[6] + 234*z3[6]^2 - 394*z3[6]^3 + 
      247*z3[6]^4 - 38*z3[6]^5 - 3*z3[4]^2*(-77 + 15*z3[5] + 3*z3[6]) + 
      z3[5]^2*(157 - 14*z3[6] - 78*z3[6]^3 + 104*z3[6]^4 - 39*z3[6]^5) + 
      z3[5]*(-1020 + 428*z3[6] + 34*z3[6]^2 + 351*z3[6]^3 - 350*z3[6]^4 + 
        77*z3[6]^5) + z3[4]*(1307 - 593*z3[6] + 399*z3[6]^2 - 233*z3[6]^3 + 
        38*z3[6]^4 + z3[5]*(-317 + 89*z3[6] - 351*z3[6]^2 + 337*z3[6]^3 - 
          77*z3[6]^4) + z3[5]^2*(14 + 78*z3[6]^2 - 104*z3[6]^3 + 
          39*z3[6]^4))) + z3[2]^2*z3[3]*
     (-13*(-8 + z3[4] - 12*z3[6] + 6*z3[6]^2 + 8*z3[6]^3 - 3*z3[6]^4 - 
        3*z3[5]^2*(-1 + z3[6])^2*z3[6]*(1 + z3[6]) + 
        z3[5]*(2 + 12*z3[6] - 9*z3[6]^2 - 11*z3[6]^3 + 6*z3[6]^4)) + 
      z3[3]*(305 + 3*z3[4] - 16*z3[6] - 390*z3[6]^2 + 233*z3[6]^3 - 
        38*z3[6]^4 + 13*z3[5]^3*(-1 + z3[6])^3*(1 + 3*z3[6]) - 
        z3[5]^2*(-1 + z3[6])^2*(-105 - 209*z3[6] + 116*z3[6]^2) + 
        z3[5]*(-294 + 8*z3[6] + 741*z3[6]^2 - 570*z3[6]^3 + 115*z3[6]^4))) + 
    z3[2]*(13*(z3[4]^2 - 3*z3[4]*(2 + z3[6]) - (-1 + z3[6])^2*
         (10 + (2 + 3*z3[5])*z3[6] + 3*(-1 + z3[5])*z3[6]^2)) + 
      z3[3]*(-878 + 3*z3[4]^2*(-3 + z3[5]) + 1302*z3[6] - 684*z3[6]^2 - 
        79*z3[6]^3 + 79*z3[6]^4 + z3[4]*(-456 + z3[5]*(97 - 6*z3[6]) + 
          37*z3[6]) + 13*z3[5]^2*(4 + 3*z3[6] - 9*z3[6]^2 + 5*z3[6]^3) + 
        z3[5]*(54 - 369*z3[6] + 549*z3[6]^2 - 116*z3[6]^3 - 79*z3[6]^4)) + 
      z3[3]^2*(-746 + 3*z3[4]^2*(-3 + z3[5]) + 798*z3[6] - 1191*z3[6]^2 + 
        699*z3[6]^3 - 114*z3[6]^4 + z3[4]*(-375 - 15*z3[5]^2 + 
          z3[5]*(149 - 6*z3[6]) + 24*z3[6]) + z3[5]^2*(207 + 14*z3[6] - 
          585*z3[6]^2 + 649*z3[6]^3 - 194*z3[6]^4) + 
        13*z3[5]^3*(-4 + 6*z3[6]^2 - 8*z3[6]^3 + 3*z3[6]^4) + 
        z3[5]*(-13 - 213*z3[6] + 1446*z3[6]^2 - 1244*z3[6]^3 + 
          269*z3[6]^4))), y[586] -> -5 - 4*z3[6] - 4*z3[6]^2 - 4*z3[6]^3 + 
    2*z3[6]^4 + 2*z3[6]^5 - z3[6]^6 - z3[3]*(2 + 4*z3[6] + 4*z3[6]^2 + 
      4*z3[6]^3 + 3*z3[6]^4 + 10*z3[6]^5 - 3*z3[6]^6 + 
      3*z3[5]*(2 - 2*z3[6]^5 + z3[6]^6)) + 
    z3[2]*(1 + z3[6] + z3[6]^2 - 3*z3[6]^3 + z3[6]^4 + 2*z3[6]^5 + 
      z3[3]*(-10 - 14*z3[6] - 18*z3[6]^2 + 4*z3[6]^3 + 21*z3[6]^4 - 
        4*z3[6]^5 + 2*z3[5]*(5 + 5*z3[6] + 5*z3[6]^2 - 5*z3[6]^4 + 
          2*z3[6]^5))), y[587] -> 
   13*(1 + z3[6] + z3[6]^2 - 3*z3[6]^3 + z3[6]^4 + 2*z3[6]^5) + 
    z3[3]^2*(-26 - 130*z3[6] - 182*z3[6]^2 - 26*z3[6]^3 - 596*z3[6]^4 + 
      476*z3[6]^5 - 75*z3[6]^6 - 13*z3[5]^2*(-4 + 15*z3[6]^4 - 18*z3[6]^5 + 
        6*z3[6]^6) + z3[5]*(-26 + 78*z3[6] + 78*z3[6]^2 + 752*z3[6]^4 - 
        710*z3[6]^5 + 153*z3[6]^6) + z3[2]*(-208 - 390*z3[6] + 130*z3[6]^2 + 
        1195*z3[6]^3 - 594*z3[6]^4 + 75*z3[6]^5 + 
        z3[5]*(338 + 468*z3[6] - 52*z3[6]^2 - 1156*z3[6]^3 + 854*z3[6]^4 - 
          153*z3[6]^5) + 26*z3[5]^2*(-5 - 5*z3[6] + 10*z3[6]^3 - 10*z3[6]^4 + 
          3*z3[6]^5))) + 13*z3[3]*(-2 - 9*z3[6] - 13*z3[6]^2 + 5*z3[6]^3 + 
      24*z3[6]^4 - 19*z3[6]^5 + 6*z3[6]^6 + 
      z3[5]*(3 + 6*z3[6] + 6*z3[6]^2 - 11*z3[6]^4 + 14*z3[6]^5 - 6*z3[6]^6) + 
      z3[2]*(-1 - 11*z3[6]^2 + 6*z3[6]^3 + 22*z3[6]^4 - 7*z3[6]^5 + 
        z3[5]*(2 + 2*z3[6] + 2*z3[6]^2 - 3*z3[6]^3 - 10*z3[6]^4 + 
          7*z3[6]^5))), y[588] -> 78 + 406*z3[4] + 1198*z3[4]^2 + 
    1145*z3[4]^3 + 398*z3[4]^4 + 19*z3[4]^5 - 312*z3[6] - 1666*z3[4]*z3[6] - 
    2875*z3[4]^2*z3[6] - 1363*z3[4]^3*z3[6] - 76*z3[4]^4*z3[6] + 
    468*z3[6]^2 + 2042*z3[4]*z3[6]^2 + 1701*z3[4]^2*z3[6]^2 + 
    114*z3[4]^3*z3[6]^2 - 312*z3[6]^3 - 814*z3[4]*z3[6]^3 - 
    128*z3[4]^2*z3[6]^3 + 78*z3[6]^4 + 58*z3[4]*z3[6]^4 + 
    26*z3[4]^2*z3[6]^4 + 13*z3[6]^5 - 13*z3[4]*z3[6]^5 - 13*z3[6]^6 + 
    z3[3]*(1604 + 57*z3[4]^5 - 5116*z3[6] + 5737*z3[6]^2 - 2555*z3[6]^3 + 
      330*z3[6]^4 - 221*z3[6]^5 + 221*z3[6]^6 - 78*z3[6]^7 - 
      6*z3[4]^4*(-226 + 21*z3[5] + 38*z3[6]) + 
      13*z3[5]*(-4 + 13*z3[6] - 14*z3[6]^2 + 5*z3[6]^3 + 7*z3[6]^5 - 
        12*z3[6]^6 + 6*z3[6]^7) + z3[4]^3*(5271 - 4728*z3[6] + 342*z3[6]^2 + 
        z3[5]*(-631 + 378*z3[6])) + z3[4]^2*(7915 - 14511*z3[6] + 
        5772*z3[6]^2 - 216*z3[6]^3 + 40*z3[6]^4 + 
        z3[5]*(-794 + 1431*z3[6] - 300*z3[6]^2 - 52*z3[6]^3 + 13*z3[6]^4)) + 
      z3[4]*(4127 - 12937*z3[6] + 11665*z3[6]^2 - 2730*z3[6]^3 + 
        253*z3[6]^4 - 261*z3[6]^5 + 78*z3[6]^6 + 
        z3[5]*(-263 + 976*z3[6] - 865*z3[6]^2 + 48*z3[6]^3 - 39*z3[6]^4 + 
          143*z3[6]^5 - 78*z3[6]^6))) + 
    z3[3]^2*(5540 + 57*z3[4]^5 - 15030*z3[6] + 13826*z3[6]^2 - 4749*z3[6]^3 + 
      426*z3[6]^4 + 623*z3[6]^5 - 308*z3[6]^6 - 3*z3[6]^7 - 
      6*z3[4]^4*(-253 + 42*z3[5] + 38*z3[6]) + 
      z3[5]*(-541 + 1404*z3[6] - 1198*z3[6]^2 + 335*z3[6]^3 - 791*z3[6]^5 + 
        619*z3[6]^6 - 75*z3[6]^7) + 13*z3[5]^2*(2 - 3*z3[6] + z3[6]^2 + 
        15*z3[6]^5 - 18*z3[6]^6 + 6*z3[6]^7) + 
      z3[4]^3*(7265 + 93*z3[5]^2 - 5367*z3[6] + 342*z3[6]^2 + 
        27*z3[5]*(-61 + 28*z3[6])) + 
      z3[4]^2*(13689 + z3[5]^2*(250 - 186*z3[6]) - 21099*z3[6] + 
        6441*z3[6]^2 - 48*z3[6]^3 + 2*z3[6]^4 + 
        z3[5]*(-2909 + 3922*z3[6] - 600*z3[6]^2 - 104*z3[6]^3 + 
          26*z3[6]^4)) + z3[4]*(9388 - 24547*z3[6] + 18173*z3[6]^2 - 
        3018*z3[6]^3 - 628*z3[6]^4 + 266*z3[6]^5 + 3*z3[6]^6 + 
        z3[5]^2*(92 - 263*z3[6] + 93*z3[6]^2 - 195*z3[6]^4 + 234*z3[6]^5 - 
          78*z3[6]^6) + z3[5]*(-1425 + 4029*z3[6] - 2610*z3[6]^2 + 
          96*z3[6]^3 + 817*z3[6]^4 - 606*z3[6]^5 + 75*z3[6]^6))) + 
    z3[3]^3*(4134 + 19*z3[4]^5 + 13*z3[5]^3*(-1 + z3[6]) - 10585*z3[6] + 
      8809*z3[6]^2 - 2506*z3[6]^3 + 174*z3[6]^4 + 857*z3[6]^5 - 542*z3[6]^6 + 
      75*z3[6]^7 - 2*z3[4]^4*(-280 + 63*z3[5] + 38*z3[6]) + 
      z3[5]*(-767 + 1923*z3[6] - 1439*z3[6]^2 + 270*z3[6]^3 - 882*z3[6]^5 + 
        775*z3[6]^6 - 153*z3[6]^7) + z3[5]^2*(92 - 171*z3[6] + 79*z3[6]^2 + 
        195*z3[6]^5 - 234*z3[6]^6 + 78*z3[6]^7) + 
      z3[4]^3*(3139 + 93*z3[5]^2 - 2002*z3[6] + 114*z3[6]^2 + 
        2*z3[5]*(-508 + 189*z3[6])) + z3[4]^2*(6968 - 13*z3[5]^3 - 
        9463*z3[6] + 2370*z3[6]^2 + 40*z3[6]^3 - 12*z3[6]^4 - 
        6*z3[5]^2*(-57 + 31*z3[6]) + z3[5]*(-2305 + 2491*z3[6] - 
          300*z3[6]^2 - 52*z3[6]^3 + 13*z3[6]^4)) + 
      z3[4]*(5668 + 13*z3[5]^3*(-2 + z3[6]) - 13356*z3[6] + 8550*z3[6]^2 - 
        1102*z3[6]^3 - 823*z3[6]^4 + 514*z3[6]^5 - 75*z3[6]^6 + 
        z3[5]^2*(250 - 421*z3[6] + 93*z3[6]^2 - 195*z3[6]^4 + 234*z3[6]^5 - 
          78*z3[6]^6) + z3[5]*(-1560 + 3543*z3[6] - 1745*z3[6]^2 + 
          48*z3[6]^3 + 856*z3[6]^4 - 749*z3[6]^5 + 153*z3[6]^6))) + 
    z3[2]^4*z3[3]^2*(13*(30 + 7*z3[4] - 37*z3[6] + 9*z3[6]^3 - 2*z3[6]^4 - 
        2*z3[5]^2*(-1 + z3[6])^3*(1 + z3[6]) + z3[5]*(-1 + z3[6])^2*
         (-14 - 5*z3[6] + 4*z3[6]^2)) + 
      z3[3]*(z3[4]^2 + z3[4]*(33 - 4*z3[6]) - (-1 + z3[6])*
         (13*z3[5]^3*(-1 + z3[6])^3 - 2*z3[5]^2*(-1 + z3[6])^2*
           (-53 + 19*z3[6]) - 4*(-78 + 76*z3[6] - 26*z3[6]^2 + 3*z3[6]^3) + 
          z3[5]*(-299 + 509*z3[6] - 247*z3[6]^2 + 37*z3[6]^3)))) - 
    z3[2]^3*z3[3]*(13*(14*z3[4]^2 - 36*z3[4]*(-1 + z3[6]) - 
        (-1 + z3[6])^2*(-21 + z3[5]*(-1 + z3[6])^2 + 7*z3[6] - z3[6]^2)) + 
      z3[3]*(3*z3[4]^3 + z3[4]^2*(359 - 12*z3[6]) + 
        3*z3[4]*(418 - 359*z3[6] + 6*z3[6]^2) - (-1 + z3[6])*
         (1594 - 1221*z3[6] + 265*z3[6]^2 - 183*z3[6]^3 + 52*z3[6]^4 + 
          13*z3[5]^2*(-1 + z3[6])^2*(2 + 3*z3[6] + 4*z3[6]^2) + 
          z3[5]*(-368 + 347*z3[6] - 123*z3[6]^2 + 248*z3[6]^3 - 
            104*z3[6]^4))) + z3[3]^2*(3*z3[4]^3 - 2*z3[4]^2*(-59 + 6*z3[6]) + 
        2*z3[4]*(265 - 206*z3[6] + 9*z3[6]^2) - (-1 + z3[6])*
         (1215 - 498*z3[6] - 502*z3[6]^2 + 282*z3[6]^3 - 37*z3[6]^4 + 
          13*z3[5]^3*(-1 + z3[6])^3*(1 + 3*z3[6]) - z3[5]^2*(-1 + z3[6])^2*
           (-145 - 262*z3[6] + 115*z3[6]^2) + z3[5]*(-635 + 262*z3[6] + 
            930*z3[6]^2 - 670*z3[6]^3 + 113*z3[6]^4)))) - 
    z3[2]*(39 + 628*z3[4] + 988*z3[4]^2 + 574*z3[4]^3 + 111*z3[4]^4 + 
      z3[4]^5 - 156*z3[6] - 1495*z3[4]*z3[6] - 1473*z3[4]^2*z3[6] - 
      385*z3[4]^3*z3[6] - 4*z3[4]^4*z3[6] + 234*z3[6]^2 + 
      1146*z3[4]*z3[6]^2 + 489*z3[4]^2*z3[6]^2 + 6*z3[4]^3*z3[6]^2 - 
      156*z3[6]^3 - 319*z3[4]*z3[6]^3 - 4*z3[4]^2*z3[6]^3 + 39*z3[6]^4 + 
      40*z3[4]*z3[6]^4 + z3[3]^2*(3096 + 3*z3[4]^5 - 10629*z3[6] + 
        10316*z3[6]^2 - 2716*z3[6]^3 + 404*z3[6]^4 - 355*z3[6]^5 + 
        144*z3[6]^6 - 3*z3[4]^4*(-129 + 32*z3[5] + 4*z3[6]) + 
        z3[5]*(-396 + 1337*z3[6] - 1227*z3[6]^2 + 182*z3[6]^3 - 170*z3[6]^4 + 
          288*z3[6]^5 - 183*z3[6]^6) + 13*z3[5]^2*(2 - 3*z3[6] + z3[6]^2 + 
          2*z3[6]^4 - 4*z3[6]^5 + 3*z3[6]^6) + 3*z3[4]^3*
         (1373 + 37*z3[5]^2 - 451*z3[6] + 6*z3[6]^2 + 
          z3[5]*(-494 + 96*z3[6])) + z3[4]^2*(12868 + 
          z3[5]^2*(533 - 222*z3[6]) - 12205*z3[6] + 1737*z3[6]^2 - 
          12*z3[6]^3 + z3[5]*(-4965 + 3676*z3[6] - 288*z3[6]^2)) + 
        z3[4]*(15211 - 25994*z3[6] + 10406*z3[6]^2 - 902*z3[6]^3 + 
          147*z3[6]^4 + 15*z3[6]^5 + z3[5]^2*(539 - 650*z3[6] + 33*z3[6]^2 - 
            78*z3[6]^3 + 117*z3[6]^4 - 39*z3[6]^5) + 
          z3[5]*(-5423 + 8055*z3[6] - 2105*z3[6]^2 + 291*z3[6]^3 - 
            271*z3[6]^4 + 24*z3[6]^5))) + 
      z3[3]*(906 + 3*z3[4]^5 - 3263*z3[6] + 3833*z3[6]^2 - 1618*z3[6]^3 + 
        194*z3[6]^4 - 65*z3[6]^5 + 26*z3[6]^6 - 12*z3[4]^4*
         (-30 + 4*z3[5] + z3[6]) - 13*z3[5]*(3 - 10*z3[6] + 11*z3[6]^2 - 
          4*z3[6]^3 + z3[6]^4 - 3*z3[6]^5 + 2*z3[6]^6) + 
        2*z3[4]^3*(1435 - 627*z3[6] + 9*z3[6]^2 + 8*z3[5]*(-35 + 9*z3[6])) - 
        2*z3[4]^2*(-3409 + 4061*z3[6] - 801*z3[6]^2 + 6*z3[6]^3 + 
          z3[5]*(644 - 677*z3[6] + 72*z3[6]^2)) - 
        z3[4]*(-6040 + 12286*z3[6] - 6937*z3[6]^2 + 773*z3[6]^3 + 
          61*z3[6]^4 - 52*z3[6]^5 + z3[5]*(958 - 1808*z3[6] + 859*z3[6]^2 + 
            17*z3[6]^3 - 91*z3[6]^4 + 52*z3[6]^5))) + 
      z3[3]^3*(1991 + z3[4]^5 - 7675*z3[6] + 6758*z3[6]^2 - 1254*z3[6]^3 - 
        1671*z3[6]^4 + 1208*z3[6]^5 - 188*z3[6]^6 - 
        2*z3[4]^4*(-69 + 24*z3[5] + 2*z3[6]) + 
        z3[5]^2*(79 - 263*z3[6] + 93*z3[6]^2 - 1259*z3[6]^4 + 1308*z3[6]^5 - 
          348*z3[6]^6) + 13*z3[5]^3*(-1 + z3[6] + 15*z3[6]^4 - 18*z3[6]^5 + 
          6*z3[6]^6) + z3[5]*(-489 + 2099*z3[6] - 1533*z3[6]^2 + 
          130*z3[6]^3 + 2593*z3[6]^4 - 2284*z3[6]^5 + 458*z3[6]^6) + 
        z3[4]^3*(1823 + 111*z3[5]^2 - 484*z3[6] + 6*z3[6]^2 + 
          2*z3[5]*(-461 + 72*z3[6])) - z3[4]^2*(40*z3[5]^3 + 
          z3[5]^2*(-779 + 222*z3[6]) + z3[5]*(4079 - 2322*z3[6] + 
            144*z3[6]^2) + 4*(-1770 + 1389*z3[6] - 156*z3[6]^2 + z3[6]^3)) + 
        z3[4]*(10641 - 15437*z3[6] + 4615*z3[6]^2 - 448*z3[6]^3 + 
          248*z3[6]^4 - 37*z3[6]^5 + 8*z3[5]^3*(-18 + 5*z3[6]) + 
          z3[5]^2*(1429 - 1061*z3[6] + 33*z3[6]^2 - 78*z3[6]^3 + 
            117*z3[6]^4 - 39*z3[6]^5) + z3[5]*(-6271 + 7234*z3[6] - 
            1246*z3[6]^2 + 308*z3[6]^3 - 362*z3[6]^4 + 76*z3[6]^5)))) + 
    z3[2]^2*(13*(7*z3[4]^3 - 18*z3[4]^2*(-1 + z3[6]) + 
        15*z3[4]*(-1 + z3[6])^2 + (-1 + z3[6])^4) + 
      z3[3]*(3*z3[4]^4 + z3[4]^3*(437 - 12*z3[6]) + 
        6*z3[4]^2*(287 - 225*z3[6] + 3*z3[6]^2) + 
        z3[4]*(2366 - 3795*z3[6] + 1506*z3[6]^2 - 77*z3[6]^3) - 
        (-1 + z3[6])^2*(-864 + 503*z3[6] - 55*z3[6]^2 - 13*z3[6]^3 + 
          13*z3[5]*(2 - 3*z3[6] + z3[6]^3))) + 
      z3[3]^3*(3*z3[4]^4 - 12*z3[4]^3*(-13 + z3[6]) + 
        2*z3[4]^2*(530 - 282*z3[6] + 9*z3[6]^2) + 
        z3[4]*(2744 - 3028*z3[6] + 630*z3[6]^2 - 12*z3[6]^3) - 
        (-1 + z3[6])*(3440 - 2233*z3[6] + 384*z3[6]^2 - 910*z3[6]^3 + 
          526*z3[6]^4 - 75*z3[6]^5 + 13*z3[5]^3*(-1 + z3[6])^3*
           (1 + 3*z3[6] + 6*z3[6]^2) - z3[5]^2*(-1 + z3[6])^2*
           (-184 - 314*z3[6] - 457*z3[6]^2 + 231*z3[6]^3) + 
          2*z3[5]*(-570 + 340*z3[6] - 63*z3[6]^2 + 804*z3[6]^3 - 
            625*z3[6]^4 + 114*z3[6]^5))) + 
      z3[3]^2*(6*z3[4]^4 + z3[4]^3*(502 - 24*z3[6]) + 
        12*z3[4]^2*(223 - 140*z3[6] + 3*z3[6]^2) + 
        z3[4]*(5288 - 6828*z3[6] + 1941*z3[6]^2 - 89*z3[6]^3) - 
        (-1 + z3[6])*(4111 - 4007*z3[6] + 721*z3[6]^2 + 177*z3[6]^3 - 
          261*z3[6]^4 + 78*z3[6]^5 + 13*z3[5]^2*(2 - z3[6] + z3[6]^3 - 
            8*z3[6]^4 + 6*z3[6]^5) - z3[5]*(619 - 641*z3[6] + 74*z3[6]^2 + 
            157*z3[6]^3 - 365*z3[6]^4 + 156*z3[6]^5)))), 
  y[589] -> z3[2]^6*z3[3]^3*(13*(2*z3[4]^2 - 7*z3[4]*(-1 + z3[6]) + 
        (-1 + z3[6])^2*(15 + z3[5]^2*(-1 + z3[6])^2 - 7*z3[6] + z3[6]^2 + 
          z3[5]*(-7 + 9*z3[6] - 2*z3[6]^2))) + 
      z3[3]*(z3[4]^2 - 4*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2*
         (11 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] + z3[6]^2 - 
          2*z3[5]*(3 - 4*z3[6] + z3[6]^2)))) - 
    z3[2]^5*z3[3]^2*(13*(6*z3[4]^3 - 21*z3[4]^2*(-1 + z3[6]) + 
        27*z3[4]*(-1 + z3[6])^2 - (11 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])^3) + z3[3]^2*(5*z3[4]^3 + z3[4]^2*(36 - 21*z3[6]) + 
        2*z3[4]*(47 - 64*z3[6] + 17*z3[6]^2) + (-1 + z3[6])^2*
         (183 - 107*z3[6] + 13*z3[6]^2 + z3[6]^3 + z3[5]^2*(-1 + z3[6])^2*
           (14 + z3[6]) - z3[5]*(89 - 116*z3[6] + 25*z3[6]^2 + 2*z3[6]^3))) + 
      z3[3]*(108*z3[4]^3 + z3[4]^2*(458 - 406*z3[6]) + 
        z3[4]*(765 - 1348*z3[6] + 583*z3[6]^2) + (-1 + z3[6])^2*
         (638 - 406*z3[6] - 11*z3[6]^2 + 13*z3[6]^3 + 
          13*z3[5]^2*(-1 + z3[6])^2*(1 + z3[6]) - 
          2*z3[5]*(79 - 80*z3[6] - 12*z3[6]^2 + 13*z3[6]^3)))) + 
    (1 + z3[3])*(z3[4] - z3[6])*(16*(1 + z3[3])^3*z3[4]^6 - 
      2*(1 + z3[3])^2*z3[4]^5*(-110 + z3[3]*(41*z3[5] + 32*(-5 + z3[6])) + 
        32*z3[6]) + z3[3]^2*(-1 + z3[5])*(-1 + z3[6])*z3[6]^6*
       (13*(-1 + z3[6]) + z3[3]*(12 + z3[6])) + (1 + z3[3])*z3[4]^4*
       (642 - 738*z3[6] + 96*z3[6]^2 + z3[3]^2*(1741 + 66*z3[5]^2 - 
          1134*z3[6] + 96*z3[6]^2 + z3[5]*(-595 + 246*z3[6])) + 
        z3[3]*(z3[5]*(-323 + 246*z3[6]) + 3*(759 - 624*z3[6] + 
            64*z3[6]^2))) - z3[4]^3*(2*(-1 + z3[6])^2*(-383 + 32*z3[6]) + 
        z3[3]^3*(-4293 + 13*z3[5]^3 + 5288*z3[6] - 1482*z3[6]^2 + 
          64*z3[6]^3 + 4*z3[5]^2*(-56 + 33*z3[6]) + 
          z3[5]*(1441 - 1460*z3[6] + 246*z3[6]^2)) + 
        z3[3]*(-4912 + 8003*z3[6] - 3270*z3[6]^2 + 192*z3[6]^3 + 
          z3[5]*(452 - 711*z3[6] + 246*z3[6]^2)) + 
        z3[3]^2*(-8443 + 132*z3[5]^2*(-1 + z3[6]) + 11695*z3[6] - 
          3858*z3[6]^2 + 192*z3[6]^3 + z3[5]*(1703 - 2171*z3[6] + 
            492*z3[6]^2))) + z3[4]^2*(2*(-1 + z3[6])^3*(-203 + 8*z3[6]) + 
        z3[3]*(-1 + z3[6])*(-4127 + 5807*z3[6] - 1702*z3[6]^2 + 48*z3[6]^3 + 
          z3[5]*(263 - 371*z3[6] + 82*z3[6]^2)) + z3[3]^2*(-1 + z3[6])*
         (-9375 + 9926*z3[6] - 2090*z3[6]^2 + 48*z3[6]^3 + 
          z3[5]^2*(-79 + 66*z3[6]) + z3[5]*(1399 - 1424*z3[6] + 
            164*z3[6]^2)) + z3[3]^3*(5655 + 13*z3[5]^3*(-1 + z3[6]) - 
          10681*z3[6] + 5773*z3[6]^2 - 842*z3[6]^3 + 16*z3[6]^4 + 
          z3[5]^2*(211 - 303*z3[6] + 66*z3[6]^2) + 
          z3[5]*(-1521 + 2679*z3[6] - 1135*z3[6]^2 + 82*z3[6]^3))) + 
      z3[4]*(78*(-1 + z3[6])^4 + z3[3]*(-1 + z3[6])^2*(1604 - 1908*z3[6] + 
          317*z3[6]^2 - 13*z3[6]^3 - 13*z3[6]^4 + 13*z3[5]*(-4 + 5*z3[6])) + 
        z3[3]^2*(-1 + z3[6])*(-5527 + 13*z3[5]^2*(-1 + z3[6]) + 9490*z3[6] - 
          4336*z3[6]^2 + 413*z3[6]^3 - 13*z3[6]^4 - 14*z3[6]^5 + 
          z3[5]*(515 - 863*z3[6] + 335*z3[6]^2)) + 
        z3[3]^3*(4121 - 10572*z3[6] + 8809*z3[6]^2 - 2506*z3[6]^3 + 
          174*z3[6]^4 - 12*z3[6]^5 - z3[6]^6 + z3[5]^2*(53 - 132*z3[6] + 
            79*z3[6]^2) + z3[5]*(-728 + 1884*z3[6] - 1439*z3[6]^2 + 
            270*z3[6]^3)))) + z3[2]^4*z3[3]*
     (13*(6*z3[4]^4 - 21*z3[4]^3*(-1 + z3[6]) + 27*z3[4]^2*(-1 + z3[6])^2 - 
        15*z3[4]*(-1 + z3[6])^3 + (-1 + z3[6])^4) + 
      z3[3]*(240*z3[4]^4 + z3[4]^3*(1077 - 921*z3[6]) - 
        2*(216 + 13*z3[5]*(-1 + z3[6]) - 86*z3[6])*(-1 + z3[6])^3 - 
        z3[4]*(-1 + z3[6])^2*(-1597 + 895*z3[6]) + 
        6*z3[4]^2*(318 - 545*z3[6] + 227*z3[6]^2)) + 
      z3[3]^2*(172*z3[4]^4 + z3[4]^3*(986 - 692*z3[6]) + 
        z3[4]^2*(2302 - 3311*z3[6] + 1087*z3[6]^2) + 
        z3[4]*(2719 - 5925*z3[6] + 3966*z3[6]^2 - 760*z3[6]^3) + 
        (-1 + z3[6])^2*(1527 - 1366*z3[6] + 203*z3[6]^2 - 26*z3[6]^3 + 
          13*z3[6]^4 + 13*z3[5]^2*(-1 + z3[6])^2*(1 + z3[6] + z3[6]^2) + 
          z3[5]*(-251 + 294*z3[6] - 56*z3[6]^2 + 39*z3[6]^3 - 26*z3[6]^4))) + 
      z3[3]^3*(10*z3[4]^4 + z3[4]^3*(120 - 44*z3[6]) + 
        z3[4]^2*(438 - 472*z3[6] + 76*z3[6]^2) + 
        z3[4]*(748 - 1388*z3[6] + 700*z3[6]^2 - 60*z3[6]^3) + 
        (-1 + z3[6])^2*(752 - 543*z3[6] + 31*z3[6]^2 + 11*z3[6]^3 + z3[6]^4 + 
          z3[5]^2*(-1 + z3[6])^2*(27 + 14*z3[6] + z3[6]^2) - 
          z3[5]*(237 - 279*z3[6] + 17*z3[6]^2 + 23*z3[6]^3 + 2*z3[6]^4)))) - 
    z3[2]^3*(13*z3[4]*(1 + z3[4] - z3[6])^3*(1 + 2*z3[4] - z3[6]) + 
      z3[3]*(160*z3[4]^5 + z3[4]^4*(796 - 640*z3[6]) - 
        13*(-3 + z3[6])*(-1 + z3[6])^4 + 2*z3[4]*(-1 + z3[6])^3*
         (-314 + 119*z3[6]) - z3[4]^2*(-1 + z3[6])^2*(-1459 + 757*z3[6]) + 
        3*z3[4]^3*(515 - 848*z3[6] + 333*z3[6]^2)) + 
      z3[3]^2*(252*z3[4]^5 - 3*z3[4]^4*(-563 + 351*z3[6]) - 
        (-1 + z3[6])^3*(906 + 39*z3[5]*(-1 + z3[6]) - 545*z3[6] + 
          29*z3[6]^2) + z3[4]*(-1 + z3[6])^2*(4090 - 3491*z3[6] + 
          454*z3[6]^2) + 3*z3[4]^3*(1490 - 1989*z3[6] + 577*z3[6]^2) - 
        9*z3[4]^2*(-670 + 1404*z3[6] - 889*z3[6]^2 + 155*z3[6]^3)) + 
      z3[3]^3*(128*z3[4]^5 + z3[4]^4*(1184 - 550*z3[6]) + 
        z3[4]^3*(4130 - 4505*z3[6] + 933*z3[6]^2) + 
        z3[4]^2*(7370 - 13118*z3[6] + 6631*z3[6]^2 - 779*z3[6]^3) + 
        z3[4]*(7060 - 17401*z3[6] + 14244*z3[6]^2 - 4161*z3[6]^3 + 
          258*z3[6]^4) + (-1 + z3[6])^2*(3083 - 3406*z3[6] + 823*z3[6]^2 - 
          19*z3[6]^3 - 26*z3[6]^4 + 13*z3[6]^5 + z3[5]*(-370 + 480*z3[6] - 
            123*z3[6]^2 + 39*z3[6]^4 - 26*z3[6]^5) + 13*z3[5]^2*
           (1 - z3[6] - z3[6]^4 + z3[6]^5))) + 
      z3[3]^4*(10*z3[4]^5 + z3[4]^4*(200 - 46*z3[6]) + 
        z3[4]^3*(990 - 848*z3[6] + 84*z3[6]^2) + 
        z3[4]^2*(2300 - 3550*z3[6] + 1408*z3[6]^2 - 76*z3[6]^3) + 
        z3[4]*(2881 - 6428*z3[6] + 4570*z3[6]^2 - 1052*z3[6]^3 + 
          29*z3[6]^4) + (-1 + z3[6])^2*(1978 - 1783*z3[6] + 301*z3[6]^2 - 
          16*z3[6]^3 + 11*z3[6]^4 + z3[6]^5 + z3[5]^2*(40 - 53*z3[6] + 
            12*z3[6]^4 + z3[6]^5) - z3[5]*(450 - 533*z3[6] + 71*z3[6]^2 - 
            13*z3[6]^3 + 23*z3[6]^4 + 2*z3[6]^5)))) + 
    z3[2]^2*(z3[4]*(1 + z3[4] - z3[6])^3*(27*z3[4]^2 + 
        z3[4]*(92 - 40*z3[6]) + 13*(3 - 4*z3[6] + z3[6]^2)) + 
      z3[3]*(86*z3[4]^6 - 39*(-2 + z3[6])*(-1 + z3[6])^4 - 
        9*z3[4]^5*(-93 + 43*z3[6]) - z3[4]*(-1 + z3[6])^3*
         (1351 - 809*z3[6] + 43*z3[6]^2) + z3[4]^2*(-1 + z3[6])^2*
         (3566 - 2758*z3[6] + 245*z3[6]^2) + z3[4]^4*(2761 - 3215*z3[6] + 
          688*z3[6]^2) + z3[4]^3*(4355 - 8493*z3[6] + 4740*z3[6]^2 - 
          602*z3[6]^3)) + z3[3]^2*(96*z3[4]^6 - 15*z3[4]^5*(-89 + 29*z3[6]) - 
        2*(-1 + z3[6])^3*(802 + 26*z3[5]*(-1 + z3[6]) - 605*z3[6] + 
          63*z3[6]^2) + 12*z3[4]^4*(485 - 451*z3[6] + 65*z3[6]^2) - 
        4*z3[4]*(-1 + z3[6])^2*(-2081 + 2210*z3[6] - 496*z3[6]^2 + 
          16*z3[6]^3) - 6*z3[4]^3*(-2040 + 3299*z3[6] - 1426*z3[6]^2 + 
          115*z3[6]^3) + 3*z3[4]^2*(4691 - 10982*z3[6] + 8346*z3[6]^2 - 
          2146*z3[6]^3 + 91*z3[6]^4)) + 
      z3[3]^3*(42*z3[4]^6 + z3[4]^5*(851 - 193*z3[6]) + 
        z3[4]^4*(4705 - 3619*z3[6] + 352*z3[6]^2) + 
        z3[4]^3*(12425 - 17267*z3[6] + 6060*z3[6]^2 - 318*z3[6]^3) + 
        z3[4]^2*(18380 - 37588*z3[6] + 24127*z3[6]^2 - 4916*z3[6]^3 + 
          127*z3[6]^4) + z3[4]*(15075 - 40495*z3[6] + 37891*z3[6]^2 - 
          14181*z3[6]^3 + 1749*z3[6]^4 - 39*z3[6]^5) + 
        (-1 + z3[6])^2*(5527 - 7046*z3[6] + 2252*z3[6]^2 - 135*z3[6]^3 - 
          26*z3[6]^5 + 13*z3[6]^6 + z3[5]*(-515 + 718*z3[6] - 216*z3[6]^2 + 
            39*z3[6]^5 - 26*z3[6]^6) + 13*z3[5]^2*(1 - z3[6] - z3[6]^5 + 
            z3[6]^6))) + z3[3]^4*(5*z3[4]^6 + z3[4]^5*(180 - 24*z3[6]) + 
        2*z3[4]^4*(625 - 406*z3[6] + 23*z3[6]^2) + 
        z3[4]^3*(4000 - 4940*z3[6] + 1452*z3[6]^2 - 44*z3[6]^3) + 
        z3[4]^2*(7199 - 13356*z3[6] + 7552*z3[6]^2 - 1280*z3[6]^3 + 
          20*z3[6]^4) + z3[4]*(7468 - 18425*z3[6] + 15460*z3[6]^2 - 
          4982*z3[6]^3 + 484*z3[6]^4 - 5*z3[6]^5) + (-1 + z3[6])^2*
         (4121 - 4308*z3[6] + 1059*z3[6]^2 - 61*z3[6]^3 - 13*z3[6]^4 + 
          11*z3[6]^5 + z3[6]^6 + z3[5]*(-728 + 878*z3[6] - 151*z3[6]^2 + 
            13*z3[6]^3 + 13*z3[6]^4 - 23*z3[6]^5 - 2*z3[6]^6) + 
          z3[5]^2*(53 - 66*z3[6] + 12*z3[6]^5 + z3[6]^6)))) + 
    z3[2]*(-((1 + z3[3])^4*z3[4]^7) + (1 + z3[3])^3*z3[4]^6*
       (-98 + 5*z3[6] + z3[3]*(-142 + 58*z3[5] + 5*z3[6])) - 
      (1 + z3[3])^2*z3[4]^5*(499 - 431*z3[6] + 10*z3[6]^2 + 
        z3[3]*(1959 - 1063*z3[6] + 20*z3[6]^2 + 4*z3[5]*(-123 + 58*z3[6])) + 
        z3[3]^2*(1635 + 135*z3[5]^2 - 632*z3[6] + 10*z3[6]^2 + 
          z3[5]*(-922 + 232*z3[6]))) + (1 + z3[3])*z3[4]^4*
       (-997 + 1731*z3[6] - 744*z3[6]^2 + 10*z3[6]^3 + 
        2*z3[3]*(-3295 + 4552*z3[6] - 1298*z3[6]^2 + 15*z3[6]^3 + 
          z3[5]*(629 - 803*z3[6] + 174*z3[6]^2)) + 
        z3[3]^3*(-7090 + 79*z3[5]^3 + 6451*z3[6] - 1108*z3[6]^2 + 
          10*z3[6]^3 + z3[5]^2*(-978 + 405*z3[6]) + 
          z3[5]*(4437 - 3186*z3[6] + 348*z3[6]^2)) + 
        z3[3]^2*(-12533 + 13824*z3[6] - 2960*z3[6]^2 + 30*z3[6]^3 + 
          45*z3[5]^2*(-11 + 9*z3[6]) + z3[5]*(4921 - 4792*z3[6] + 
            696*z3[6]^2))) - z3[4]^3*((-1 + z3[6])^2*(962 - 616*z3[6] + 
          5*z3[6]^2) + z3[3]*(-1 + z3[6])*(-9579 + 12187*z3[6] - 
          2810*z3[6]^2 + 20*z3[6]^3 + 2*z3[5]*(701 - 817*z3[6] + 
            116*z3[6]^2)) + z3[3]^4*(15482 + 13*z3[5]^4 - 24161*z3[6] + 
          9891*z3[6]^2 - 952*z3[6]^3 + 5*z3[6]^4 + 2*z3[5]^3*
           (-138 + 79*z3[6]) + z3[5]^2*(2285 - 2358*z3[6] + 405*z3[6]^2) + 
          z3[5]*(-9581 + 12873*z3[6] - 4026*z3[6]^2 + 232*z3[6]^3)) + 
        z3[3]^3*(37035 + 158*z3[5]^3*(-1 + z3[6]) - 64174*z3[6] + 
          30381*z3[6]^2 - 3482*z3[6]^3 + 20*z3[6]^4 + 
          z3[5]^2*(2561 - 3426*z3[6] + 810*z3[6]^2) + 
          2*z3[5]*(-8447 + 13053*z3[6] - 4959*z3[6]^2 + 348*z3[6]^3)) + 
        z3[3]^2*(30162 - 59239*z3[6] + 33288*z3[6]^2 - 4734*z3[6]^3 + 
          30*z3[6]^4 + z3[5]^2*(650 - 1068*z3[6] + 405*z3[6]^2) + 
          z3[5]*(-9091 + 16269*z3[6] - 7758*z3[6]^2 + 696*z3[6]^3))) + 
      z3[4]^2*((-1 + z3[6])^3*(445 - 251*z3[6] + z3[6]^2) + 
        z3[3]*(-1 + z3[6])^2*(-6290 + 7178*z3[6] - 1139*z3[6]^2 + 
          17*z3[6]^3 + z3[5]*(708 - 766*z3[6] + 58*z3[6]^2)) + 
        z3[3]^4*(-18943 + 13*z3[5]^4*(-1 + z3[6]) + 43926*z3[6] - 
          31277*z3[6]^2 + 7259*z3[6]^3 - 386*z3[6]^4 + 2*z3[6]^5 + 
          z3[5]^3*(250 - 368*z3[6] + 79*z3[6]^2) + 
          z3[5]^2*(-2194 + 4090*z3[6] - 1782*z3[6]^2 + 135*z3[6]^3) + 
          2*z3[5]*(5334 - 11160*z3[6] + 6630*z3[6]^2 - 1091*z3[6]^3 + 
            29*z3[6]^4)) + z3[3]^3*(-38841 + 97472*z3[6] - 78388*z3[6]^2 + 
          21589*z3[6]^3 - 1437*z3[6]^4 + 19*z3[6]^5 + 
          z3[5]^3*(92 - 171*z3[6] + 79*z3[6]^2) + 
          z3[5]^2*(-1900 + 4063*z3[6] - 2433*z3[6]^2 + 270*z3[6]^3) + 
          z3[5]*(15913 - 36218*z3[6] + 25353*z3[6]^2 - 5246*z3[6]^3 + 
            174*z3[6]^4)) + z3[3]^2*(-25745 + 71874*z3[6] - 66807*z3[6]^2 + 
          22602*z3[6]^3 - 1970*z3[6]^4 + 33*z3[6]^5 + 
          z3[5]^2*(-355 + 871*z3[6] - 651*z3[6]^2 + 135*z3[6]^3) + 
          z3[5]*(6724 - 17330*z3[6] + 14391*z3[6]^2 - 3946*z3[6]^3 + 
            174*z3[6]^4))) + z3[3]*z3[6]*(78*(-1 + z3[6])^4 + 
        z3[3]*(-1 + z3[6])^2*(1604 - 1908*z3[6] + 317*z3[6]^2 - 13*z3[6]^3 - 
          13*z3[6]^4 + 13*z3[5]*(-4 + 5*z3[6])) + z3[3]^2*(-1 + z3[6])*
         (-5527 + 9490*z3[6] - 4336*z3[6]^2 + 413*z3[6]^3 - 13*z3[6]^4 - 
          40*z3[6]^5 + 26*z3[6]^6 + z3[5]*(515 - 863*z3[6] + 335*z3[6]^2 + 
            39*z3[6]^5 - 39*z3[6]^6) + 13*z3[5]^2*(-1 + z3[6] - z3[6]^5 + 
            z3[6]^6)) + z3[3]^3*(4121 - 10572*z3[6] + 8809*z3[6]^2 - 
          2506*z3[6]^3 + 174*z3[6]^4 - 36*z3[6]^5 + 21*z3[6]^6 + 2*z3[6]^7 + 
          z3[5]*(-728 + 1884*z3[6] - 1439*z3[6]^2 + 270*z3[6]^3 + 
            36*z3[6]^5 - 33*z3[6]^6 - 3*z3[6]^7) + 
          z3[5]^2*(53 - 132*z3[6] + 79*z3[6]^2 - 12*z3[6]^5 + 11*z3[6]^6 + 
            z3[6]^7))) + z3[4]*(39*(-2 + z3[6])*(-1 + z3[6])^4 + 
        z3[3]*(-1 + z3[6])^3*(1838 + 130*z3[5]*(-1 + z3[6]) - 1889*z3[6] + 
          181*z3[6]^2) + z3[3]^2*(-1 + z3[6])*(10339 - 28142*z3[6] + 
          23705*z3[6]^2 - 6211*z3[6]^3 + 309*z3[6]^4 + 13*z3[6]^5 + 
          13*z3[6]^6 + 13*z3[5]^2*(5 - 11*z3[6] + 6*z3[6]^2) + 
          z3[5]*(-2275 + 5398*z3[6] - 3816*z3[6]^2 + 680*z3[6]^3 - 
            13*z3[6]^6)) + z3[3]^3*(-1 + z3[6])*
         (20702 + 13*z3[5]^3*(-1 + z3[6]) - 49357*z3[6] + 33263*z3[6]^2 - 
          6423*z3[6]^3 + 257*z3[6]^4 + 27*z3[6]^5 + 14*z3[6]^6 + 
          z3[5]^2*(607 - 1113*z3[6] + 480*z3[6]^2) - 
          z3[5]*(7800 - 15454*z3[6] + 8393*z3[6]^2 - 957*z3[6]^3 + 
            13*z3[6]^4 + 13*z3[6]^5 + 14*z3[6]^6)) + 
        z3[3]^4*(-12363 + 39349*z3[6] - 42095*z3[6]^2 + 17272*z3[6]^3 - 
          2358*z3[6]^4 + 76*z3[6]^5 + 13*z3[6]^6 + z3[6]^7 + 
          z3[5]^3*(53 - 145*z3[6] + 92*z3[6]^2) + 
          z3[5]^2*(-887 + 2531*z3[6] - 2085*z3[6]^2 + 402*z3[6]^3) - 
          z3[5]*(-6305 + 18195*z3[6] - 17001*z3[6]^2 + 5374*z3[6]^3 - 
            420*z3[6]^4 + 12*z3[6]^6 + z3[6]^7)))), y[590] -> 2 + z3[2], 
  y[591] -> -3/2 + z3[4] + (z3[3]*(-5 + 2*z3[4] + z3[5]))/2, 
  y[592] -> -3 + z3[4] + z3[2]*(-1 + z3[3]*(-3 + z3[5])) + 
    z3[3]*(-7 + z3[4] + 2*z3[5]), y[593] -> 1 + (z3[4] - z3[6])^(-1), 
  y[594] -> 191*z3[2]^2 + z3[2]*(454 + 263*z3[5]*(-1 + z3[6]) - 263*z3[6]) + 
    72*(1 + z3[3])*(-1 + z3[5])*(-1 + z3[6])^2, 
  y[595] -> -191 + z3[2]*(-335 + 263*z3[5]) + 72*z3[5]*(-1 + z3[6]) - 
    72*z3[6], y[596] -> -1 + z3[4] - z3[4]^2/2 - 
    (z3[3]*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]))/2 + z3[6], 
  y[597] -> -1 + z3[6] + z3[3]*(-3 - z3[2] + z3[6]), 
  y[598] -> -1 + z3[4] + z3[6] + z3[3]*(-3 - z3[2] + 2*z3[4] + z3[6]), 
  y[599] -> -1 - z3[4]^2 + z3[2]*(1 + z3[4] - z3[6]) + 
    z3[4]*(-z3[5] + z3[6]), y[600] -> 2*(-1 + z3[6]) + z3[3]*(-3 + 2*z3[6]), 
  y[601] -> 3 - 3*z3[6] - z3[3]*(-5 + z3[5] + 3*z3[6]), 
  y[602] -> -263*z3[2] - 72*(-2 + z3[4] + z3[6] + 
      z3[3]*(-1 + z3[4] + z3[6])) + 
    z3[5]*(263*z3[2] + 72*(1 + z3[3])*(-1 + z3[4] + z3[6])), 
  y[603] -> -(z3[2]^2*z3[3]*(-2 + z3[5])) - 
    3*(-1 + z3[6] + z3[3]*(-3 + z3[5] + z3[6])) - 
    z3[2]*(-1 + z3[6] + z3[3]*(-7 + 3*z3[5] + z3[6])), 
  y[604] -> 1 - z3[2] - z3[4], 
  y[605] -> 5 - 5*z3[4] + z3[3]*(11 - 4*z3[4] - 3*z3[5]), 
  y[606] -> 5 - 2*z3[4] + z3[2]*(3 + (z3[3]*(7 - 3*z3[5]))/2) - 
    z3[3]*(-8 + z3[4] + 3*z3[5]), y[607] -> 1/((1 + z3[2])*z3[3]*z3[4]) + 
    (z3[4]^(-1) + (1 + z3[4] - z3[6])^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])) + 
      1/(z3[3]*z3[4]*(1 + z3[4] - z3[6])))/z3[2], 
  y[608] -> 1/(z3[2]*z3[3]) + (1 + z3[2]^(-1))/(1 + z3[4] - z3[6]), 
  y[609] -> (1 + (-1 + z3[5])^(-1))/(1 + z3[2]) + 
    1/(z3[2]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[610] -> 1/(z3[2]*(-1 + z3[5])) + (1 + z3[2]^(-1))/(z3[2] - z3[4]*z3[5]), 
  y[611] -> 2 + 2*z3[2] - z3[6], y[612] -> z3[5] - z3[5]^2 - z3[6], 
  y[613] -> -1 - z3[4]*(3 + z3[5]) + z3[6], 
  y[614] -> -(z3[4]*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))) + 
    (-1 + z3[5] - z3[5]^2)*z3[6], 
  y[615] -> -4 + 3*z3[6] + z3[3]*(-5 + 3*z3[6]), 
  y[616] -> -4 + 4*z3[4] - 2*z3[4]^2 + 3*z3[6] + 
    z3[3]*(-5 + 5*z3[4] - 2*z3[4]^2 + 3*z3[6]), 
  y[617] -> -5 + 7*z3[6] + z3[3]*(-11 + 3*z3[5] + 6*z3[6]), 
  y[618] -> 2 - z3[5]^3 + z3[5]*(-2 + z3[6]) - z3[5]^2*(-2 + z3[6]) + 
    z3[4]*(1 + z3[5]*z3[6]), y[619] -> z3[4]^4*(1 + z3[5]) + 
    z3[4]*((-1 + z3[5])*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6])) - 
      z3[2]^2*(-1 + z3[6]) - z3[2]*(-1 + z3[6])^2) + 
    z3[5]*(2 + z3[5]^2 + z3[5]*(-2 + z3[6]))*z3[6] + 
    z3[4]^3*(2 - 3*z3[2] + z3[5]^2 - 2*z3[6] - z3[5]*z3[6]) + 
    z3[4]^2*(z3[2]^2 + 2*z3[5] - 2*z3[5]^2 + z3[5]^3 + 4*z3[2]*(-1 + z3[6]) + 
      (-2 + z3[6])*z3[6]), y[620] -> -2 + 2*z3[4]^3 - 
    z3[4]*(3 + z3[5]^2 - 3*z3[6]) - z3[5]*z3[6] - 
    z3[4]^2*(3 + 2*z3[5] + 2*z3[6]) - 2*z3[2]*(-1 + z3[4]^2 + z3[6] - 
      z3[4]*(2 + z3[6])), y[621] -> -6 - z3[2]^2*(1 + 3*z3[3]) + 5*z3[4] - 
    z3[4]^2 - z3[3]*(10 - 7*z3[4] + z3[4]^2 - 3*z3[6]) + 3*z3[6] + 
    z3[2]*(-4 + 2*z3[4] + z3[6] + z3[3]*(-9 + 3*z3[4] + z3[6])), 
  y[622] -> z3[4]^3*z3[5] + (1 - z3[5] + z3[5]^2)*z3[6] - 
    z3[4]^2*(-1 + z3[2] + z3[5] - z3[5]^2 + z3[5]*z3[6]) + 
    z3[4]*(z3[2]*(-1 + z3[6]) + (-1 + z3[5])*(1 - 2*z3[5] + z3[5]^2 + 
        z3[6])), y[623] -> -9 + z3[2]^2*(-2 + z3[3]*(-5 + 3*z3[5])) + 
    11*z3[6] + 3*z3[3]*(-7 + 3*z3[5] + 2*z3[6]) + 
    z3[2]*(-7 + 5*z3[6] + z3[3]*(-17 + 9*z3[5] + 2*z3[6])), 
  y[624] -> z3[2]^3*z3[3] + 3*(2 - 3*z3[6] + z3[6]^2) + 
    z3[3]*(10 - 12*z3[6] + 3*z3[6]^2) - 
    z3[2]^2*(-1 + z3[6] + z3[3]*(-5 + 2*z3[6])) + 
    z3[2]*(4 - 5*z3[6] + z3[6]^2 + z3[3]*(10 - 8*z3[6] + z3[6]^2)), 
  y[625] -> -(z3[5]*(2 + z3[5]^2 + z3[5]*(-2 + z3[6]))*z3[6]) - 
    z3[4]*(1 + z3[5]^4 + 2*z3[5]*(-2 + z3[6]) + 2*z3[5]^3*(-2 + z3[6]) + 
      z3[5]^2*(6 - 3*z3[6] + z3[6]^2)), y[626] -> -1 - z3[4]/2, 
  y[627] -> z3[2]^(-2) + (1/(z3[2]*z3[3]) + (1 + z3[2]^(-1))/
       (1 + z3[4] - z3[6]))/z3[4], 
  y[628] -> -((z3[2]^(-2) + z3[2]^(-1) + 1/((1 + z3[2])*(z3[4] - z3[6])))/
      (z3[3]*(-1 + z3[5]))) - 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[629] -> (1/(z3[3]*(-1 + z3[5])) + 
      1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
         z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])))/(1 + z3[2]) + 
    1/(z3[2]^2*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[630] -> (z3[4] - z3[6])^(-1), y[631] -> -1 + z3[4] - (3*z3[4]^2)/2 - 
    z3[3]*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) + (5*z3[6])/2, 
  y[632] -> -1 - 2*z3[3]*(3 + z3[2] - z3[6]) + 4*z3[6], 
  y[633] -> -2 + 5*z3[6] + z3[3]*(-6 + 4*z3[6]), 
  y[634] -> z3[3]*(-3 - z3[2] + 2*z3[4] + z3[6]) + 
    (-1 + 3*z3[4] + 4*z3[6])/2, y[635] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + 
    (-1 + z3[6])^2 + z3[3]*(3 + 2*z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + 
      z3[6]^2 - z3[2]*(-1 + z3[4] + z3[6])), 
  y[636] -> 2*z3[4]^2 - z3[4]^3 + 2*z3[4]*(-1 + z3[6]) + 2*(-1 + z3[6])^2 + 
    z3[3]*(3 + 3*z3[4]^2 - z3[4]^3 - 5*z3[6] + 2*z3[6]^2 + 
      z3[4]*(-3 + 2*z3[6])), 
  y[637] -> (1/((1 + z3[2])*z3[3]*z3[4]) + 
      (z3[4]^(-1) + (1 + z3[4] - z3[6])^(-1) + 
        1/(z3[2]*(1 + z3[4] - z3[6])) + 1/(z3[3]*z3[4]*(1 + z3[4] - z3[6])))/
       z3[2])/(-1 + z3[5]) + (z3[4] - z3[6])^(-1), 
  y[638] -> (1 + z3[2]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])) + 
    1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[639] -> 46 + 23*z3[4] - 12*z3[6], y[640] -> -46 - 23*z3[4] + 12*z3[6], 
  y[641] -> 23 + 22*z3[3], y[642] -> -23 - 22*z3[3]*(3 + z3[2] - z3[6]) + 
    56*z3[6], y[643] -> -23 + 45*z3[4] - 
    22*z3[3]*(3 + z3[2] - 2*z3[4] - z3[6]) + 56*z3[6], 
  y[644] -> -46 + 46*z3[4] - 45*z3[4]^2 - 
    22*z3[3]*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) + 79*z3[6], 
  y[645] -> -46 + 79*z3[6] + 22*z3[3]*(-3 + 2*z3[6]), 
  y[646] -> -2*z3[4]^2 + z3[4]^3 - 2*z3[4]*(-1 + z3[6]) - 2*(-1 + z3[6])^2 + 
    z3[3]*(-3 - 3*z3[4]^2 + z3[4]^3 + z3[4]*(3 - 2*z3[6]) + 5*z3[6] - 
      2*z3[6]^2), y[647] -> -2 - z3[4], 
  y[648] -> z3[2]*(6 + z3[3]*(7 - 3*z3[5])) - 
    2*(-5 + 2*z3[4] + z3[3]*(-8 + z3[4] + 3*z3[5])), 
  y[649] -> z3[2] + z3[2]^2 - (z3[2]*z3[6])/2, 
  y[650] -> 1 + z3[2] - (z3[2]*z3[5])/2, 
  y[651] -> z3[2]^4 + (1 + z3[3])*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])*
     (-1 + z3[6]) - z3[2]^3*(-3 + z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) + 
    z3[2]*(-1 + z3[6])*(-1 + z3[4] + z3[4]^2 + z3[3]*(-1 + z3[6]) - 
      z3[4]*z3[6]) + z3[2]^2*(3 - z3[4] - 2*z3[6] + 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[652] -> -2*z3[2]^8 + z3[2]^7*(2*z3[4] + 5*(-3 + z3[6]) + 
      z3[3]*(-4 + 3*z3[6])) + z3[2]^6*(-43 + 2*z3[4]^2 + 29*z3[6] - 
      3*z3[6]^2 + z3[4]*(5 + z3[6]) + z3[3]*(-24 + 30*z3[6] - 8*z3[6]^2) - 
      z3[3]^2*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^5*(-63 + 7*z3[4]^2 - 2*z3[4]^3 + 68*z3[6] - 19*z3[6]^2 + 
      2*z3[6]^3 + 3*z3[4]*(1 + z3[6]^2) + 
      z3[3]^2*(-9 + 20*z3[6] - 14*z3[6]^2 + 3*z3[6]^3) + 
      z3[3]*(-55 + 96*z3[6] - 48*z3[6]^2 + 6*z3[6]^3)) + 
    z3[2]^3*(-25 + 62*z3[6] - 60*z3[6]^2 + 29*z3[6]^3 - 6*z3[6]^4 + 
      z3[3]^2*(-1 + z3[6])^3*(14 - 9*z3[6] + z3[6]^2) + 
      z3[4]^3*(-3 - 4*z3[6] + 3*z3[6]^2) - 
      z3[4]^2*(-2 + 12*z3[6] - 11*z3[6]^2 + z3[6]^3) + 
      z3[3]*(-1 + z3[6])^2*(-39 + 39*z3[6] - 13*z3[6]^2 + 2*z3[6]^3) - 
      z3[4]*(1 + 9*z3[6] - 11*z3[6]^2 + z3[6]^4)) - 
    z3[2]^4*(52 + 5*z3[4]^3 - 85*z3[6] + 48*z3[6]^2 - 14*z3[6]^3 + 
      2*z3[6]^4 + z3[4]^2*(-7 + 4*z3[6] - 3*z3[6]^2) + 
      z3[3]^2*(-1 + z3[6])^2*(16 - 15*z3[6] + 3*z3[6]^2) + 
      z3[4]*(1 + 7*z3[6] - 11*z3[6]^2 + z3[6]^3) + 
      z3[3]*(63 - 145*z3[6] + 111*z3[6]^2 - 32*z3[6]^3 + 3*z3[6]^4)) + 
    z3[2]*(z3[4]^6*(4 - 3*z3[6]) + 2*z3[3]*(-1 + z3[6])^5 + 
      z3[3]^2*(-1 + z3[6])^5 - (-1 + z3[6])^3*(-1 + 2*z3[6]) - 
      z3[4]*(-1 + z3[6])^2*z3[6]*(2 - 7*z3[6] + 4*z3[6]^2) + 
      z3[4]^5*(16 - 21*z3[6] + 6*z3[6]^2) + 
      z3[4]^4*(21 - 51*z3[6] + 35*z3[6]^2 - 6*z3[6]^3) + 
      z3[4]^3*(10 - 49*z3[6] + 65*z3[6]^2 - 33*z3[6]^3 + 6*z3[6]^4) + 
      z3[4]^2*(1 - 18*z3[6] + 45*z3[6]^2 - 44*z3[6]^3 + 19*z3[6]^4 - 
        3*z3[6]^5)) + z3[2]^2*(2*z3[3]^2*(-3 + z3[6])*(-1 + z3[6])^4 + 
      z3[4]^4*(-2 - z3[6] + 2*z3[6]^2) + z3[3]*(-1 + z3[6])^3*
       (13 - 12*z3[6] + 4*z3[6]^2) + z3[4]^3*(-5 - 2*z3[6] + 5*z3[6]^2) - 
      (-1 + z3[6])^2*(7 - 12*z3[6] + 6*z3[6]^2) - 
      z3[4]^2*(4 + z3[6] - 5*z3[6]^2 + z3[6]^3) + 
      z3[4]*(-1 + z3[6] - 3*z3[6]^3 + 5*z3[6]^4 - 2*z3[6]^5)) + 
    z3[4]*(1 + z3[4] - z3[6])^2*(z3[4]^4*(4 - 3*z3[6]) - 
      (-1 + z3[6])^2*(-1 + 2*z3[6]) - z3[4]*(-1 + z3[6])^2*(-5 + 6*z3[6]) + 
      z3[4]^3*(14 - 13*z3[6] + z3[6]^2) + 
      z3[4]^2*(14 - 23*z3[6] + 14*z3[6]^2 - 4*z3[6]^3) + 
      z3[3]^2*(1 + z3[4])*(-1 + z3[6])*(z3[4]^2*(-2 + z3[6]) - 
        (-1 + z3[6])^2 - z3[4]*(3 - 4*z3[6] + z3[6]^2)) + 
      z3[3]*(z3[4]^4*(4 - 3*z3[6]) - (-1 + z3[6])^2*(-2 + 3*z3[6]) - 
        z3[4]*(-1 + z3[6])^2*(-9 + 8*z3[6]) + 2*z3[4]^3*
         (8 - 8*z3[6] + z3[6]^2) + z3[4]^2*(19 - 33*z3[6] + 20*z3[6]^2 - 
          5*z3[6]^3))) + z3[5]*(z3[2]^8 + 
      z3[2]^7*(8 - 2*z3[4] - 2*z3[3]*(-1 + z3[6]) - 5*z3[6]) + 
      z3[2]^6*(22 - 5*z3[4] + z3[3]^2*(-1 + z3[6])^2 - 24*z3[6] + 5*z3[6]^2 + 
        4*z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)) + (1 + z3[3])*z3[4]^2*
       (1 + z3[4] - z3[6])^2*(-1 + z3[6])*(2*z3[4]^3 + 
        z3[4]^2*(7 - 3*z3[6]) - z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*
         (-1 + z3[6]) + 2*(-1 + z3[6])*z3[6] + 
        z3[4]*(5 - 6*z3[6] + 3*z3[6]^2)) + z3[2]*z3[4]*(-1 + z3[6])*
       (2*z3[4]^5 + z3[4]^4*(8 - 6*z3[6]) + (-1 + z3[6])^2*z3[6]*
         (1 + z3[6]) + z3[4]*(-1 + z3[6])^2*(-1 - 3*z3[6] + 2*z3[6]^2) + 
        z3[4]^3*(9 - 19*z3[6] + 8*z3[6]^2) + z3[4]^2*(2 - 15*z3[6] + 
          17*z3[6]^2 - 6*z3[6]^3)) - z3[2]^2*(-1 + z3[6])*
       (z3[3]*(-1 + z3[6])^4 + z3[3]^2*(-1 + z3[6])^4 - 
        (-1 + z3[6])^2*z3[6] - z3[4]*(-1 + z3[6])*z3[6]^3 + 
        z3[4]^4*(1 + z3[6]) + z3[4]^3*(2 + 3*z3[6] - z3[6]^2) + 
        z3[4]^2*(1 + 3*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
      z3[2]^4*(17 + 3*z3[4]^3 - z3[4]^4 - 2*z3[4]^2*(-1 + z3[6])^2 + 
        3*z3[3]^2*(-2 + z3[6])*(-1 + z3[6])^3 - 35*z3[6] + 24*z3[6]^2 - 
        7*z3[6]^3 + z3[6]^4 + z3[3]*(-1 + z3[6])^2*(23 - 19*z3[6] + 
          3*z3[6]^2) + z3[4]*(1 + 2*z3[6] - 6*z3[6]^2 + 2*z3[6]^3)) + 
      z3[2]^3*(-z3[4]^4 - z3[3]^2*(-4 + z3[6])*(-1 + z3[6])^4 + 
        z3[4]^3*(1 + 2*z3[6] - 2*z3[6]^2) - z3[3]*(-1 + z3[6])^3*
         (9 - 5*z3[6] + z3[6]^2) + 2*(-1 + z3[6])^2*(2 - 2*z3[6] + z3[6]^2) + 
        z3[4]^2*(-1 + 7*z3[6] - 8*z3[6]^2 + 2*z3[6]^3) + 
        z3[4]*(1 + 3*z3[6] - 7*z3[6]^2 + 3*z3[6]^3)) - 
      z3[2]^5*(-28 - 2*z3[4]^3 - z3[4]^2*(-1 + z3[6]) + 43*z3[6] - 
        18*z3[6]^2 + 2*z3[6]^3 + z3[3]^2*(-1 + z3[6])^2*(-4 + 3*z3[6]) + 
        z3[4]*(3 + z3[6]^2) + z3[3]*(-25 + 56*z3[6] - 39*z3[6]^2 + 
          8*z3[6]^3))), y[653] -> 1 + 2*z3[2]^6 + 6*z3[4] + 19*z3[4]^2 + 
    28*z3[4]^3 + 17*z3[4]^4 - z3[3]^2*z3[4]^4 + 4*z3[4]^5 - 5*z3[6] - 
    25*z3[4]*z3[6] - 53*z3[4]^2*z3[6] - 50*z3[4]^3*z3[6] - 20*z3[4]^4*z3[6] - 
    3*z3[4]^5*z3[6] + 9*z3[6]^2 + 38*z3[4]*z3[6]^2 + 54*z3[4]^2*z3[6]^2 + 
    28*z3[4]^3*z3[6]^2 + 4*z3[4]^4*z3[6]^2 - 7*z3[6]^3 - 25*z3[4]*z3[6]^3 - 
    24*z3[4]^2*z3[6]^3 - 5*z3[4]^3*z3[6]^3 + 2*z3[6]^4 + 6*z3[4]*z3[6]^4 + 
    4*z3[4]^2*z3[6]^4 - z3[2]^5*(-13 + 2*z3[4] + 5*z3[6] + 
      z3[3]*(-2 + 2*z3[4] + z3[6])) + 
    z3[2]^4*(z3[3]^2*z3[4]*(-2*z3[4] + z3[6]) - z3[4]*(1 + 3*z3[6]) + 
      3*(10 - 8*z3[6] + z3[6]^2) + z3[3]*(9 + 4*z3[4]^2 + 
        z3[4]*(-7 + z3[6]) - 11*z3[6] + 3*z3[6]^2)) + 
    z3[3]*((-1 + z3[6])^4 + z3[4]^4*(-3 + z3[6])*z3[6] + 
      z3[4]*(-1 + z3[6])^3*(-5 + 2*z3[6]) + z3[4]^2*(-1 + z3[6])^2*
       (9 - 7*z3[6] + z3[6]^2) + z3[4]^3*(7 - 15*z3[6] + 10*z3[6]^2 - 
        2*z3[6]^3)) + z3[2]^3*(33 + z3[4]^2*(4 - 3*z3[6]) - 44*z3[6] + 
      16*z3[6]^2 - 2*z3[6]^3 + z3[4]*(11 - 15*z3[6] + 2*z3[6]^2) + 
      z3[3]^2*z3[4]*(4*z3[4]^2 + z3[6] - z3[4]*(3 + 2*z3[6])) + 
      z3[3]*(16 + 6*z3[4]^2 - 31*z3[6] + 18*z3[6]^2 - 3*z3[6]^3 + 
        z3[4]*(-7 + 3*z3[6]))) + z3[2]*(-3*z3[4]^4*(-1 + z3[6]) + 
      z3[3]^2*z3[4]^3*(2 - 3*z3[4] + z3[6]) + 
      z3[4]^3*(17 - 18*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
       (6 - 9*z3[6] + 4*z3[6]^2) + z3[4]^2*(24 - 39*z3[6] + 19*z3[6]^2 - 
        3*z3[6]^3) + z3[4]*(14 - 36*z3[6] + 35*z3[6]^2 - 16*z3[6]^3 + 
        3*z3[6]^4) + z3[3]*(-4*z3[4]^4 - 2*z3[4]^2*(-2 + z3[6])^2*
         (-1 + z3[6]) + 2*(-3 + z3[6])*(-1 + z3[6])^3 + 
        z3[4]*(-1 + z3[6])^2*(8 - 7*z3[6] + z3[6]^2) + 
        z3[4]^3*(5 - 3*z3[6] + z3[6]^2))) + 
    z3[2]^2*(19 + z3[4]^3*(5 - 4*z3[6]) - 41*z3[6] + 32*z3[6]^2 - 
      12*z3[6]^3 + 2*z3[6]^4 + z3[4]^2*(17 - 18*z3[6] + 3*z3[6]^2) - 
      2*z3[4]*(-10 + 16*z3[6] - 7*z3[6]^2 + z3[6]^3) - 
      z3[3]^2*z3[4]^2*(1 + 2*z3[4]^2 + 2*z3[6] - z3[4]*(6 + z3[6])) + 
      z3[3]*(3*z3[4]^3 - 2*z3[4]^4 + (-1 + z3[6])^2*(14 - 9*z3[6] + 
          z3[6]^2) + z3[4]^2*(5 - 4*z3[6] + z3[6]^2) - 
        2*z3[4]*(-1 + 4*z3[6] - 4*z3[6]^2 + z3[6]^3))) - 
    z3[5]*(z3[2]^6 - z3[2]^5*(-7 + 2*z3[4] + 5*z3[6] + 
        z3[3]*(-1 + z3[4] + z3[6])) - z3[4]*(1 + z3[4] - z3[6])*(-1 + z3[6])*
       (2*z3[4]^3 + z3[4]^2*(7 - 3*z3[6]) - z3[3]*(1 + z3[4])*
         (1 + z3[4] - z3[6])*(-1 + z3[6]) + 2*(-1 + z3[6])*z3[6] + 
        z3[4]*(5 - 6*z3[6] + 3*z3[6]^2)) + 
      z3[2]^3*(13 + z3[3]^2*z3[4]^2*(-1 + 2*z3[4]) - 
        z3[3]*(z3[4]^3 + z3[4]^2*(-4 + z3[6]) - 2*z3[4]*(-1 + z3[6]) + 
          3*(-2 + z3[6])*(-1 + z3[6])^2) + z3[4]^2*(3 - 2*z3[6]) - 24*z3[6] + 
        13*z3[6]^2 - 2*z3[6]^3 + z3[4]*(6 - 11*z3[6] + 4*z3[6]^2)) + 
      z3[2]^4*(15 + z3[4]^2 - z3[3]^2*z3[4]^2 - 19*z3[6] + 5*z3[6]^2 - 
        z3[4]*(2 + z3[6]) + z3[3]*(4 + 3*z3[4]^2 - 7*z3[6] + 3*z3[6]^2 + 
          z3[4]*(-3 + 2*z3[6]))) + z3[2]^2*(-(z3[3]^2*(-2 + z3[4])*z3[4]^3) + 
        (-1 + z3[6])*(-4 - 2*z3[4]^3 + 4*z3[4]^2*(-2 + z3[6]) + 7*z3[6] - 
          4*z3[6]^2 + z3[6]^3 + z3[4]*(-10 + 11*z3[6] - 3*z3[6]^2)) + 
        z3[3]*(-z3[4]^3 - z3[4]^4 - 2*z3[4]*(-1 + z3[6])^3 + 
          (-4 + z3[6])*(-1 + z3[6])^3 + z3[4]^2*(2 - 3*z3[6] + z3[6]^2))) + 
      z3[2]*(-(z3[3]^2*z3[4]^4) + z3[3]*(-z3[4]^4 + z3[4]^3*(-1 + z3[6])^2 + 
          z3[4]*(-3 + z3[6])*(-1 + z3[6])^3 + (-1 + z3[6])^4 - 
          z3[4]^2*(-1 + z3[6])^2*(-3 + 2*z3[6])) + (-1 + z3[6])*
         (-2*z3[4]^4 + 4*z3[4]^3*(-2 + z3[6]) + (-1 + z3[6])^2*z3[6] - 
          2*z3[4]^2*(5 - 6*z3[6] + 2*z3[6]^2) + z3[4]*(-4 + 9*z3[6] - 
            7*z3[6]^2 + 2*z3[6]^3)))), 
  y[654] -> z3[4]^(-1) + (1 + z3[3]^(-1))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[655] -> (1 + z3[3]^(-1))/(z3[2]*(-1 + z3[5])) + 
    (1 + 1/(z3[4]*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[656] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + (z3[2]^2*z3[3] - z3[2]*z3[4] - 
      3*z3[2]*z3[3]*z3[4] - z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]^2*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[657] -> -12*z3[2]^2*z3[3] + 11*(1 + z3[4]) + 
    z3[2]*(-11 + z3[4] + 12*z3[3]*z3[4]), y[658] -> 1 - 13*z3[5], 
  y[659] -> ((-1 + z3[5])^(-1) + ((-1 + z3[5])^(-1) + (z3[2] - z3[4]*z3[5])^
         (-1))/z3[3])/z3[2] + ((1 + z3[3]^(-1))/(z3[2]*(-1 + z3[5])) + 
      (z3[2]^(-1) + (-1 + z3[5])^(-1))/(1 + z3[4] - z3[6]))/z3[4] + 
    1/(z3[4]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[660] -> 1 + 1/(z3[4]^2*(-1 + z3[5])) + 
    (z3[2]^(-1) + (-1 + z3[5])^(-1) + (1 + z3[3]^(-1))/
       (z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])))/z3[4] + 
    ((-1 + z3[5])^(-1) + ((-1 + z3[5])^(-1) + (z3[2] - z3[4]*z3[5])^(-1))/
       z3[3])/(z3[2]*(1 + z3[4] - z3[6])), y[661] -> 2 + z3[2] - z3[2]*z3[5], 
  y[662] -> -31/24 - (3*z3[2])/4, 
  y[663] -> -2 + 11*z3[2] - 13*z3[5]*(-1 + z3[6]) + z3[6], 
  y[664] -> 12*z3[2]^2*z3[3] - 12*(1 + z3[3])*z3[4] - 
    z3[2]*(-11 + 12*z3[3]*(-1 + z3[4]) + z3[4]), y[665] -> z3[2] + z3[4], 
  y[666] -> 12*z3[2]^2*z3[3] + z3[2]*(11 + 12*z3[3] - z3[4]) - 
    z3[4]*(1 + z3[4]), y[667] -> -11 - 12*(1 + z3[2])*z3[3] + z3[4], 
  y[668] -> -22 + 23*z3[4], y[669] -> 75 + 25*z3[2]^2 + z3[4]^2 + 
    z3[2]*(75 - 26*z3[4] - 25*z3[6]) - 50*z3[6] - 26*z3[4]*z3[6], 
  y[670] -> -z3[2] + z3[4], y[671] -> z3[2]^2 - z3[4] + 
    z3[2]*(46 + 44*z3[4] - 44*z3[6]) + z3[6], 
  y[672] -> -59 + 12*z3[2]^3*(-1 + z3[3]) + 47*z3[6] + 
    z3[4]^2*(-11 + 12*z3[3] + 12*z3[6]) + 
    z3[2]^2*(-37 - 12*z3[3]*(-2 + z3[4]) + 11*z3[4] + 12*z3[6]) + 
    z3[4]*(-46 + (35 - 12*z3[3])*z3[6]) - 
    z3[2]*(61 + z3[4]*(1 + 36*z3[3] - 12*z3[6]) - 12*(3 + z3[3])*z3[6]), 
  y[673] -> -((1 + z3[4])^2*(-1 + z3[6])^2) + z3[2]^3*(-1 + z3[4] + z3[6]) - 
    z3[2]^2*(3 - 2*z3[4] + 2*z3[4]^2 - 4*z3[6] + z3[6]^2) + 
    z3[2]*(-3 + z3[4]^3 + 5*z3[6] - z3[4]*(-2 + z3[6])*z3[6] - 2*z3[6]^2 - 
      z3[4]^2*(1 + z3[6])), 
  y[674] -> z3[4]^3*(24 - 25*z3[3]*(-1 + z3[6]) - 25*z3[6]) + 
    z3[2]^3*(1 - 26*z3[4] + 25*z3[3]*(-1 + z3[6]) - z3[6]) + (-1 + z3[6])^2 + 
    z3[2]^2*(3 - 55*z3[4] + 4*z3[4]^2 - 4*z3[6] + z3[6]^2 - 
      25*z3[3]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[4]^2*(76 - 76*z3[6] + 26*z3[6]^2 + 25*z3[3]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[4]*(2 - 79*z3[6] + 52*z3[6]^2 + 25*z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)) + 
    z3[2]*(3 + 22*z3[4]^3 + z3[4]^2*(30 - 22*z3[6]) - 5*z3[6] + 2*z3[6]^2 - 
      25*z3[3]*(3 - 5*z3[6] + 2*z3[6]^2) + 
      z3[4]*(-75 - 5*z3[6] + 26*z3[6]^2)), 
  y[675] -> 12*z3[2]^4*(z3[3] + z3[4] - z3[3]*z3[6]) + 
    z3[2]^3*((37 - 23*z3[4])*z3[4] + 12*z3[3]*(4 - 5*z3[6] + z3[6]^2)) + 
    z3[2]^2*(36*z3[3]*(2 - 3*z3[6] + z3[6]^2) + 
      z3[4]*(61 + 11*z3[4]^2 + z3[6] - 12*z3[6]^2 - z3[4]*(36 + 11*z3[6]))) + 
    z3[2]*(12*z3[3]*(4 - 7*z3[6] + 3*z3[6]^2) + 
      z3[4]*(48 + 11*z3[4]^2 + 25*z3[6] - 36*z3[6]^2 + 
        z3[4]*(-25 + z3[6] - 12*z3[6]^2))) + 
    12*z3[4]*(z3[4]^3*(-1 + z3[6]) + (4 - 3*z3[6])*z3[6] + 
      z3[4]*(-4 + 6*z3[6] - 3*z3[6]^2) - z3[4]^2*(3 - 4*z3[6] + z3[6]^2) + 
      z3[3]*(-4 + z3[4]^3*(-1 + z3[6]) + 7*z3[6] - 3*z3[6]^2 - 
        z3[4]^2*(4 - 5*z3[6] + z3[6]^2) - 3*z3[4]*(2 - 3*z3[6] + z3[6]^2))), 
  y[676] -> (11*(1 + z3[4])^2)/24 - ((3 + z3[5])*(-1 + z3[6]))/2, 
  y[677] -> 3 + z3[5], y[678] -> 1 + z3[2] + z3[6], 
  y[679] -> z3[4]^2 + z3[6]^2 + z3[4]*(1 + z3[6]), 
  y[680] -> -11*z3[4]^3 - (25 + 12*z3[5])*(-1 + z3[6]) + 
    z3[4]^2*(-9 + 12*z3[5] + 11*z3[6]) + z3[4]*(-9 + 12*z3[5] + 22*z3[6]), 
  y[681] -> -23*z3[4]^2 - 22*(-1 + z3[6]) + 
    z3[4]*(-49 - 24*z3[5] + 23*z3[6]), 
  y[682] -> -((3 + z3[5])*(-1 + z3[6])*z3[6]) - 
    z3[4]*(3 + z3[5] - (4 + z3[3])*z3[6] + z3[3]*z3[5]*z3[6]), 
  y[683] -> z3[4]^2*(2 + z3[5]) + z3[4]*(5 - z3[5]*(-2 + z3[6]) - 3*z3[6]) + 
    (3 + z3[5])*(2 - 3*z3[6] + z3[6]^2), 
  y[684] -> z3[4]^3 + z3[6]^3 + z3[4]^2*(2 + z3[6]) + 
    z3[4]*(1 + z3[6] + z3[6]^2), 
  y[685] -> z3[2]^2 + z3[4]^2*(-45 + (23 + 24*z3[3])*z3[5]) + 
    z3[4]*(22 - 24*z3[3]*(-1 + z3[5])^2 + 2*z3[5] + 24*z3[5]^2 + 21*z3[6]) + 
    z3[2]*(-45 + (22 - 24*z3[3])*z3[4] + 23*z3[6]) - 
    3*(23 - 8*z3[5]^2*(-1 + z3[6]) - 24*z3[6] + 8*(-1 + z3[3])*z3[5]*z3[6] + 
      8*z3[6]^2), y[686] -> 204 - 12*z3[2]^3*(-1 + z3[3]) - 12*z3[5] + 
    z3[4]*(-33 - 25*z3[5] - 12*z3[5]^2 + 12*z3[3]*(5 - 5*z3[5] + z3[5]^2 - 
        2*z3[6]) - 96*z3[6]) + z3[4]^2*(27 - 12*z3[3]*(-3 + z3[5]) + 
      11*z3[5] - 23*z3[6]) - 229*z3[6] - 24*z3[3]*z3[6] + 
    12*z3[3]*z3[5]*z3[6] + 36*z3[6]^2 - 12*z3[6]^3 + 
    z3[2]^2*(61 + (-23 + 12*z3[3])*z3[4] - 12*(2 + z3[3])*z3[6]) + 
    z3[2]*(191 + 12*z3[3]*(-2 + z3[5] - 3*z3[4]*z3[5] + z3[4]*z3[5]^2) - 
      131*z3[6] - z3[4]*(73 + 23*z3[6])), 
  y[687] -> z3[2]^3 + z3[2]^2*(46 + 43*z3[4] - 44*z3[6]) + 
    z3[4]*(-45 + 45*z3[4]^2*z3[5] + z3[4]*(-44 - 45*z3[5]*(-1 + z3[6])) + 
      44*z3[6]) + z3[2]*(45 - 89*z3[4]^2 - 44*z3[6] + 
      z3[4]*(-47 + 89*z3[6])), 
  y[688] -> z3[6]*(11*z3[4]^2 + 12*z3[6]^2 + z3[4]*(23 + 12*z3[6])) + 
    12*z3[3]*(z3[4]^2*(-1 + z3[5]) + z3[6] + 
      z3[4]*(-1 + z3[5] + (2 + z3[2])*z3[6])), 
  y[689] -> -11*z3[4]^3*(z3[2] + (1 + z3[3])*z3[6]) - 
    11*z3[6]^3*(z3[2] + (1 + z3[3])*z3[6]) - 11*z3[4]^2*(2 + z3[6])*
     (z3[2] + (1 + z3[3])*z3[6]) - z3[4]*(-36 - 24*z3[5]*(-1 + z3[6]) - 
      12*z3[5]^2*(-1 + z3[6]) + 47*z3[6] + 11*z3[3]*z3[6] + 11*z3[6]^2 + 
      11*z3[3]*z3[6]^2 + 11*z3[6]^3 + 11*z3[3]*z3[6]^3 + 
      11*z3[2]*(1 + z3[6] + z3[6]^2)), 
  y[690] -> z3[2]^4 + (1 + z3[3])*z3[4]*(3 + z3[4]^2 - z3[4]*(-3 + z3[6]) - 
      2*z3[6])*(-1 + z3[6]) - z3[2]^3*(-4 + 2*z3[4] + z3[3]*(-1 + z3[6]) + 
      z3[6]) + z3[2]^2*(6 + z3[4]^2 - 3*z3[6] - z3[4]*(3 + z3[6]) + 
      z3[3]*(3 - 4*z3[6] + z3[6]^2)) + z3[2]*(3 - 2*z3[6] + z3[4]^2*z3[6] - 
      z3[4]*(3 - 2*z3[6] + z3[6]^2) + z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[691] -> 23*z3[4]^4*z3[5] - (8 + z3[5] - 3*z3[6])*(-1 + z3[6])^2 + 
    z3[2]^3*(-1 + 26*z3[4] - 25*z3[3]*(-1 + z3[6]) + z3[6]) + 
    z3[4]^3*(1 + 24*z3[5]^2 + z3[5]*(3 - 23*z3[6]) + 25*z3[3]*(-1 + z3[6]) + 
      25*z3[6]) + z3[2]*(-10 + z3[4]^3*(3 - 23*z3[5]) - 
      2*z3[4]^2*(53 + z3[5] + 12*z3[5]^2 - 11*z3[6]) + 18*z3[6] - 9*z3[6]^2 + 
      z3[6]^3 + z3[3]*(-1 + z3[6])*(-147 + 24*z3[5]^2*(-1 + z3[6]) + 
        146*z3[6] + 24*z3[5]*z3[6] - 24*z3[6]^2) - 
      2*z3[4]*(-76 + 12*z3[5]^2*(-1 + z3[6]) + 23*z3[6] + 12*z3[5]*z3[6] + 
        13*z3[6]^2)) + z3[4]*(-2 + 154*z3[6] - 24*z3[5]^2*(-1 + z3[6])*
       z3[6] - 152*z3[6]^2 + 25*z3[6]^3 - z3[5]*(-1 + z3[6] + 24*z3[6]^2) + 
      z3[3]*(-1 + z3[6])*(147 - 24*z3[5]^2*(-1 + z3[6]) - 146*z3[6] - 
        24*z3[5]*z3[6] + 24*z3[6]^2)) - 
    z3[4]^2*(150 + z3[5] + 24*z3[5]^2 - 148*z3[6] - 22*z3[5]*z3[6] + 
      50*z3[6]^2 + z3[3]*(123 - 172*z3[6] + 49*z3[6]^2)) + 
    z3[2]^2*(-5 - 29*z3[4]^2 + 7*z3[6] - 2*z3[6]^2 - 
      5*z3[4]*(-21 + 5*z3[6]) + z3[3]*(123 - 172*z3[6] + 49*z3[6]^2)), 
  y[692] -> z3[4]^4*(23 + 11*z3[5] - 12*z3[3]*(-1 + z3[6]) - 12*z3[6]) + 
    12*(3 + z3[5])*(-1 + z3[6])*z3[6] - 
    12*z3[2]^4*(z3[3] + z3[4] - z3[3]*z3[6]) + 
    z3[2]^3*(z3[4]*(-61 + 35*z3[4] + 12*z3[6]) - 
      24*z3[3]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[4]^3*(35 - 12*z3[5]^2 - 95*z3[6] + 24*z3[6]^2 - 
      z3[5]*(13 + 11*z3[6]) + 24*z3[3]*(3 - 4*z3[6] + z3[6]^2)) + 
    12*z3[4]*(3 - 17*z3[6] + z3[5]^2*(-1 + z3[6])*z3[6] + 17*z3[6]^2 - 
      4*z3[6]^3 + z3[5]*(1 - 2*z3[6] + 2*z3[6]^2) - z3[3]*(-1 + z3[6])*
       (17 - 2*z3[5]*(-1 + z3[6]) - z3[5]^2*(-1 + z3[6]) - 17*z3[6] + 
        4*z3[6]^2)) + z3[4]^2*(168 + 12*z3[5]^2 + z3[5]*(12 - 11*z3[6]) - 
      239*z3[6] + 120*z3[6]^2 - 12*z3[6]^3 - 
      12*z3[3]*(-15 + 25*z3[6] - 11*z3[6]^2 + z3[6]^3)) + 
    z3[2]*(11*z3[4]^4 + 12*(3 + z3[5])*(-1 + z3[6]) - 
      z3[4]^3*(70 + 11*z3[5] + 11*z3[6]) + 
      z3[4]^2*(123 + 13*z3[5] + 12*z3[5]^2 - z3[6] + 12*z3[6]^2) + 
      48*z3[3]*(-5 + 10*z3[6] - 6*z3[6]^2 + z3[6]^3) + 
      2*z3[4]*(-84 + 6*z3[5]^2*(-1 + z3[6]) + 23*z3[6] + 36*z3[6]^2 - 
        6*z3[6]^3 + 6*z3[5]*(-1 + 2*z3[6]))) + 
    z3[2]^2*(12*z3[3]*(-15 + 25*z3[6] - 11*z3[6]^2 + z3[6]^3) + 
      z3[4]*(-158 - 34*z3[4]^2 + 59*z3[6] + 12*z3[6]^2 + 
        z3[4]*(108 + 11*z3[6]))), 
  y[693] -> z3[2]^4*(z3[3]*(-1 + z3[6])^2 - z3[4]*(-1 + z3[4] + z3[6])) + 
    z3[2]^3*(-(z3[3]*(-1 + z3[6])^2*(-5 + 2*z3[6])) + 
      z3[4]*(5 + 3*z3[4]^2 + z3[4]*(-5 + z3[6]) - 6*z3[6] + z3[6]^2)) + 
    z3[2]^2*(z3[3]*(-1 + z3[6])^2*(10 - 8*z3[6] + z3[6]^2) + 
      z3[4]*(10 - 3*z3[4]^3 - 13*z3[6] + 2*z3[6]^2 + z3[6]^3 + 
        z3[4]^2*(9 + z3[6]) + 2*z3[4]*(-5 + 2*z3[6]))) + 
    z3[4]*(-(z3[3]*(-1 + z3[6])^2*(z3[4]^3 + z3[4]^2*(5 - 2*z3[6]) - 
         (8 + z3[5] - 3*z3[6])*(-1 + z3[6]) + z3[4]*(10 - 8*z3[6] + 
           z3[6]^2))) + (z3[4] - z3[6])*(z3[4]^3*(1 + z3[5]) - 
        (8 + z3[5] - 3*z3[6])*(-1 + z3[6])^2 + z3[4]*(-1 + z3[6])*
         (2 - z3[5] - 5*z3[6] + z3[6]^2) - z3[4]^2*(3 + z3[5] - 2*z3[6] + 
          z3[6]^2))) + z3[2]*(-(z3[3]*(8 + z3[5] - 3*z3[6])*(-1 + z3[6])^3) + 
      z3[4]*(z3[4]^4 - z3[4]^3*(6 + z3[5] + z3[6]) + 
        z3[4]^2*(8 + z3[5] + 2*z3[6]) + (-1 + z3[6])*
         (-8 + z3[5]*(-1 + z3[6]) + z3[6] + 5*z3[6]^2 - z3[6]^3) + 
        z3[4]*(-8 + z3[5]*(-1 + z3[6]) + 6*z3[6] - 2*z3[6]^2 + z3[6]^3))), 
  y[694] -> (13*z3[5]*(z3[2]^6 - z3[2]^5*(z3[3]*(-1 + z3[4] + z3[6]) + 
         3*(-3 + z3[4] + 2*z3[6])) + z3[2]^4*(26 - 7*z3[4] + 3*z3[4]^2 - 
         30*z3[6] + 7*z3[6]^2 + z3[3]*(5 + 4*z3[4]^2 + 2*z3[4]*(-2 + z3[6]) - 
           8*z3[6] + 3*z3[6]^2)) - (1 + z3[4])*(1 + z3[4] - z3[6])*
        (-1 + z3[6])*(2*z3[4]^3 - 4*z3[4]^2*(-2 + z3[6]) - 
         z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*(-1 + z3[6]) + 
         (-1 + z3[6])*z3[6] + z3[4]*(6 - 7*z3[6] + 3*z3[6]^2)) - 
       z3[2]^3*(-34 + z3[4]^3 + 55*z3[6] - 25*z3[6]^2 + 3*z3[6]^3 + 
         z3[4]^2*(-7 + 2*z3[6]) + z3[4]*(-2 + 12*z3[6] - 5*z3[6]^2) + 
         z3[3]*(-10 + 5*z3[4]^3 + z3[4]*(5 - 4*z3[6]) + 
           z3[4]^2*(-7 + z3[6]) + 22*z3[6] - 15*z3[6]^2 + 3*z3[6]^3)) + 
       z3[2]^2*(21 + z3[4]^3*(1 - 2*z3[6]) - 45*z3[6] + 32*z3[6]^2 - 
         9*z3[6]^3 + z3[6]^4 + z3[4]^2*(13 - 16*z3[6] + 5*z3[6]^2) + 
         z3[4]*(18 - 38*z3[6] + 23*z3[6]^2 - 4*z3[6]^3) + 
         z3[3]*(-6*z3[4]^3 + 2*z3[4]^4 + (-1 + z3[6])^2*(10 - 8*z3[6] + 
             z3[6]^2) + z3[4]^2*(5 - 4*z3[6] + z3[6]^2) - 
           2*z3[4]*z3[6]*(2 - 3*z3[6] + z3[6]^2))) + 
       z3[2]*(-((1 + z3[4])*(-1 + z3[6])*(5 + 2*z3[4]^3 + 
            z3[4]^2*(9 - 5*z3[6]) - 10*z3[6] + 7*z3[6]^2 - 2*z3[6]^3 + 
            z3[4]*(12 - 15*z3[6] + 5*z3[6]^2))) + 
         z3[3]*(2*z3[4]^4 + z3[4]*(-5 + z3[6])*(-1 + z3[6])^3 + 
           z3[4]^3*(-2 + z3[6])*z3[6] + (-1 + z3[6])^3*(-5 + 2*z3[6]) + 
           z3[4]^2*(5 - 11*z3[6] + 8*z3[6]^2 - 2*z3[6]^3)))))/24 - 
    (13*(9 + 2*z3[2]^6 + 29*z3[4] + 57*z3[4]^2 + 52*z3[4]^3 + 24*z3[4]^4 + 
       4*z3[4]^5 - 32*z3[6] - 84*z3[4]*z3[6] - 122*z3[4]^2*z3[6] - 
       83*z3[4]^3*z3[6] - 26*z3[4]^4*z3[6] - 3*z3[4]^5*z3[6] + 43*z3[6]^2 + 
       92*z3[4]*z3[6]^2 + 93*z3[4]^2*z3[6]^2 + 39*z3[4]^3*z3[6]^2 + 
       5*z3[4]^4*z3[6]^2 - 26*z3[6]^3 - 46*z3[4]*z3[6]^3 - 
       31*z3[4]^2*z3[6]^3 - 6*z3[4]^3*z3[6]^3 + 6*z3[6]^4 + 9*z3[4]*z3[6]^4 + 
       4*z3[4]^2*z3[6]^4 - z3[2]^5*(-17 + 4*z3[4] + 6*z3[6] + 
         z3[3]*(-2 + 2*z3[4] + z3[6])) + z3[2]^4*(52 + 2*z3[4]^2 - 38*z3[6] + 
         5*z3[6]^2 - z3[4]*(10 + 3*z3[6]) + z3[3]*(11 - 9*z3[4] + 6*z3[4]^2 - 
           12*z3[6] + 3*z3[6]^2)) + z3[3]*((-1 + z3[6])^3*(-7 + 3*z3[6]) + 
         z3[4]^4*(2 - 3*z3[6] + z3[6]^2) + z3[4]*(-1 + z3[6])^2*
          (13 - 14*z3[6] + 3*z3[6]^2) + z3[4]^3*(8 - 18*z3[6] + 11*z3[6]^2 - 
           2*z3[6]^3) + z3[4]^2*(17 - 41*z3[6] + 34*z3[6]^2 - 11*z3[6]^3 + 
           z3[6]^4)) + z3[2]^3*(79 - 3*z3[4]^2*(-3 + z3[6]) - 92*z3[6] + 
         29*z3[6]^2 - 3*z3[6]^3 + z3[4]*(3 - 19*z3[6] + 3*z3[6]^2) + 
         z3[3]*(25 - 6*z3[4]^3 - 42*z3[6] + 21*z3[6]^2 - 3*z3[6]^3 + 
           2*z3[4]*(-7 + 2*z3[6]) + z3[4]^2*(14 + 3*z3[6]))) + 
       z3[2]^2*(66 + z3[4]^3*(4 - 3*z3[6]) - 113*z3[6] + 65*z3[6]^2 - 
         17*z3[6]^3 + 2*z3[6]^4 + z3[4]^2*(28 - 25*z3[6] + 4*z3[6]^2) + 
         z3[4]*(33 - 57*z3[6] + 23*z3[6]^2 - 3*z3[6]^3) + 
         z3[3]*(30 + 2*z3[4]^4 - 68*z3[6] + 51*z3[6]^2 - 14*z3[6]^3 + 
           z3[6]^4 - z3[4]^3*(9 + 2*z3[6]) + z3[4]^2*(15 - 2*z3[6] + 
             z3[6]^2) - z3[4]*(5 + 4*z3[6] - 8*z3[6]^2 + 2*z3[6]^3))) + 
       z3[2]*(31 + z3[4]^4*(4 - 3*z3[6]) - 77*z3[6] + 72*z3[6]^2 - 
         32*z3[6]^3 + 6*z3[6]^4 + z3[4]^3*(21 - 23*z3[6] + 4*z3[6]^2) + 
         z3[4]^2*(50 - 71*z3[6] + 29*z3[6]^2 - 4*z3[6]^3) + 
         3*z3[4]*(14 - 29*z3[6] + 21*z3[6]^2 - 7*z3[6]^3 + z3[6]^4) + 
         z3[3]*(2*z3[4]^4 + z3[4]^3*(-2 - 5*z3[6] + z3[6]^2) + 
           (-1 + z3[6])^2*(20 - 17*z3[6] + 3*z3[6]^2) + 
           z3[4]^2*(15 - 21*z3[6] + 11*z3[6]^2 - 2*z3[6]^3) + 
           z3[4]*(10 - 31*z3[6] + 31*z3[6]^2 - 11*z3[6]^3 + z3[6]^4)))))/24}}


==> anc/analytic/PolesUVIR_5pt_2L_nf0_Qd_pppm.m <==
{{{(4235*f[1])/864 + f[1]/eps^4 + (7*f[1])/(12*eps^3) + 
    ((-953*f[1])/576 + (11*f[3])/12)/eps + (11*f[3])/6 + f[3]/eps^2, 
   (143*f[6])/144 + f[6]/eps^2 + (11*f[7])/12 + f[7]/eps, 
   -1/2*f[7] + f[127]/2 + f[131] + (-1/2*f[6] + f[126]/2 + f[130] + f[134]/2)/
     eps + f[135]/2, f[6]/6 - f[126]/6 - f[130]/3 - f[134]/6, 0, 
   (2839*f[1])/3456 - f[1]/eps^3 - (11*f[3])/8 + (11*f[14])/12 + f[14]/eps + 
    (f[1]/6 - 2*f[59])/eps^2 - (143*f[59])/72, (-11*f[6])/8 - f[6]/(2*eps) - 
    f[7]/2, f[6]/4 - f[126]/4 - f[130]/2 - f[134]/4, 0, 
   (-185*f[1])/64 + f[1]/(4*eps^2) - f[3]/4 - f[14] + (11*f[59])/4 - f[114] - 
    f[123] + ((-13*f[1])/24 + 2*f[59] - f[113] - f[122] + f[130])/eps + 
    f[131], f[6]/4, 0, (169*f[1])/144 - (4*f[59])/3 + (5*f[113])/6 + 
    (5*f[122])/6 - (5*f[130])/6, 0, -1/16*f[1], 
   (-143*f[6])/144 + (11*f[26])/12 + f[26]/eps + (-f[6] - f[81])/eps^2 - 
    (143*f[81])/144, 0, 0, 0, (11*f[6])/8 - f[26]/2 + 
    (f[6]/2 + f[81]/2)/eps + (11*f[81])/8, 0, -1/4*f[6] - f[81]/4, 0, 
   -1/2*f[26] + f[123] - f[131] + (f[6]/2 + f[81]/2 + f[122] - f[130] - 
      f[134])/eps - f[135], 0, 0, -1/4*f[6] - f[81]/4 - f[122]/2 + f[130]/2 + 
    f[134]/2, 0, 0, -1/6*f[6] - f[81]/6 - f[122]/3 + f[130]/3 + f[134]/3, 0, 
   0, 0, (-143*f[1])/96 + (11*f[36])/12 + f[36]/eps + (143*f[59])/72 + 
    ((-3*f[1])/2 + 2*f[59])/eps^2, 0, 0, 0, (33*f[1])/16 - f[36]/2 + 
    ((3*f[1])/4 - f[59])/eps - (11*f[59])/4, 0, 0, (-3*f[1])/8 + f[59]/2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, f[1]/(2*eps^2) - f[36]/2 + f[114] - f[127] + 
    ((3*f[1])/4 - f[59] + f[113] - f[126] - f[130])/eps - f[131], 0, 0, 
   (-17*f[1])/16 - f[1]/(4*eps) + f[59]/2 - f[113]/2 + f[126]/2 + f[130]/2, 
   0, f[1]/8, 0, 0, 0, 0, -1/4*f[1] - f[1]/(6*eps) + f[59]/3 - f[113]/3 + 
    f[126]/3 + f[130]/3, 0, f[1]/12, 0, f[1]/24, 
   (2839*f[1])/3456 - f[1]/eps^3 + f[1]/(6*eps^2) - (77*f[3])/24 - 
    (11*f[7])/12 - (11*f[14])/12 - (11*f[26])/12 - (11*f[36])/12 + 
    (-2*f[3] - f[7] - f[14] - f[26] - f[36] - f[82])/eps - (11*f[82])/12, 
   (-11*f[6])/8 - f[6]/(2*eps) - f[7]/2, f[6]/4 - f[126]/4 - f[130]/2 - 
    f[134]/4, 0, (-83*f[1])/96 + f[1]/(2*eps^2) + f[3]/2 + f[7]/2 + f[26]/2 + 
    f[36]/2 + (11*f[59])/4 + f[59]/eps + f[82]/2, 0, 0, 
   (11*f[1])/16 - f[59]/2 + f[113]/2 + f[122]/2 - f[130]/2, 0, 0, 
   (11*f[6])/8 - f[26]/2 + (f[6]/2 + f[81]/2)/eps + (11*f[81])/8, 0, 0, 0, 0, 
   -1/4*f[6] - f[81]/4 - f[122]/2 + f[130]/2 + f[134]/2, 0, 0, 0, 
   (33*f[1])/16 - f[36]/2 + ((3*f[1])/4 - f[59])/eps - (11*f[59])/4, 0, 0, 0, 
   0, 0, 0, 0, 0, (-17*f[1])/16 - f[1]/(4*eps) + f[59]/2 - f[113]/2 + 
    f[126]/2 + f[130]/2, 0, 0, 0, f[1]/12, (-185*f[1])/64 + f[1]/(4*eps^2) + 
    (7*f[3])/4 + f[7] + f[14] + f[26] + f[36] + f[82] - f[114] + f[127]/2 + 
    ((-13*f[1])/24 - f[113] + f[126]/2 - f[134]/2)/eps - f[135]/2, f[6]/4, 0, 
   (11*f[1])/16 - f[59]/2 + f[113]/2 - f[126]/4 + f[134]/4, 0, -1/8*f[1], 
   -1/4*f[6] - f[81]/4, 0, 0, 0, (-3*f[1])/8 + f[59]/2, 0, 0, 0, f[1]/8, 
   (169*f[1])/144 + (5*f[113])/6 - (5*f[126])/12 + (5*f[134])/12, 0, 0, 0, 0, 
   -1/16*f[1], (143*f[81])/144 + f[81]/eps^2 + (11*f[82])/12 + f[82]/eps, 0, 
   0, 0, (-11*f[81])/8 - f[81]/(2*eps) - f[82]/2, 0, 0, f[81]/4, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-11*f[81])/8 - f[81]/(2*eps) - f[82]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[81]/4, 0, 0, 0, 0, 0, -1/2*f[82] - f[123] - f[127]/2 + 
    (-1/2*f[81] - f[122] - f[126]/2 + f[134]/2)/eps + f[135]/2, 0, 0, 
   f[81]/4 + f[122]/2 + f[126]/4 - f[134]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[81]/4 + f[122]/2 + f[126]/4 - f[134]/4, 0, 0, 0, 0, 0, 
   f[81]/6 + f[122]/3 + f[126]/6 - f[134]/6, 0, 0, 0, 0, 0, 0, 
   (-59*f[1])/144 - f[3]/6 + f[114]/6 + f[123]/6 + f[127]/12 + 
    (f[1]/36 + f[113]/6 + f[122]/6 + f[126]/12 + f[134]/12)/eps + f[135]/12, 
   -1/6*f[6] + f[126]/12 + f[130]/6 + f[134]/12, 0, 
   (-11*f[1])/32 - f[1]/(24*eps) + f[59]/3 - f[113]/4 - f[122]/4 - 
    f[126]/24 + f[130]/6 - f[134]/24, 0, (5*f[1])/48, 
   f[6]/6 + f[81]/6 + f[122]/6 - f[130]/6 - f[134]/6, 0, 0, 0, 
   f[1]/4 + f[1]/(12*eps) - f[59]/3 + f[113]/6 - f[126]/6 - f[130]/6, 0, 
   -1/24*f[1], 0, -1/12*f[1], (-11*f[1])/32 - f[1]/(24*eps) - f[113]/4 - 
    f[122]/12 + f[126]/24 - f[134]/8, 0, 0, 0, -1/24*f[1], (5*f[1])/48, 
   -1/6*f[81] - f[122]/6 - f[126]/12 + f[134]/12, 0, 0, 0, 0, 0, 0, 
   (-19*f[1])/480, f[1]/(2*eps^2) + f[113]/eps + f[114], 0, 0, 
   (-11*f[1])/16 - f[1]/(4*eps) - f[113]/2, 0, f[1]/8, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (-11*f[1])/16 - f[1]/(4*eps) - f[113]/2, 0, 0, 0, 0, f[1]/8, 0, 0, 
   0, 0, 0, 0, 0, -1/24*f[1], 0, f[122]/eps + f[123], 0, 0, -1/2*f[122], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[122], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[126]/eps + f[127], 0, 0, -1/2*f[126], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1/2*f[126], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[130]/eps + f[131], 0, 0, -1/2*f[130], 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[130], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[134]/eps + f[135], 0, 0, -1/2*f[134], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[134], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[138]/eps + f[139], 0, 0, -1/2*f[138], 0, -1/2*f[138], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[126], 0, 0, 0, 0, 0, 
   0, f[134], 0, 0, 0, 0, 0, 0, f[138], 0, 0, 0, 0, 0, 
   (23*f[1])/36 - f[1]/(3*eps) + (14*f[113])/3 + (14*f[122])/3 + 
    (7*f[126])/3 + (7*f[134])/3, 0, (7*f[1])/6, 0, (7*f[1])/3, (7*f[1])/6, 0, 
   f[150]/eps + f[151], 0, -1/2*f[150], -1/2*f[150], 0, 
   f[1]/(2*eps) + f[113], 0, -1/4*f[1], 0, 0, -1/4*f[1], 0, f[122], 0, 0, 0, 
   0, 0, 0, f[130], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[150], f[1]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {(4235*f[162])/864 + f[162]/eps^4 + (7*f[162])/(12*eps^3) + 
    ((-953*f[162])/576 + (11*f[164])/12)/eps + (11*f[164])/6 + f[164]/eps^2, 
   (143*f[167])/144 + f[167]/eps^2 + (11*f[168])/12 + f[168]/eps, 
   -1/2*f[127] - f[168]/2 + (f[162]/2 - f[215])/eps^2 + f[343] + 
    (11*f[351])/24 - f[566]/2 + (-1/2*f[126] - (13*f[162])/24 - f[167]/2 + 
      (13*f[215])/12 + (12*f[343])/11 + f[351]/2 - f[565]/2 - f[779]/2)/eps - 
    f[780]/2, f[126]/6 + (13*f[162])/72 + f[167]/6 + 
    (-1/6*f[162] + f[215]/3)/eps - (13*f[215])/36 - (4*f[343])/11 - 
    f[351]/6 + f[565]/6 + f[779]/6, f[162]/24 - f[215]/12, 
   (2839*f[162])/3456 - f[162]/eps^3 - (11*f[164])/8 + (11*f[178])/12 + 
    f[178]/eps + (f[162]/6 - 2*f[235])/eps^2 - (143*f[235])/72, 
   (-11*f[167])/8 - f[167]/(2*eps) - f[168]/2, f[126]/4 - (5*f[162])/12 + 
    f[167]/4 + (-1/4*f[162] + f[215]/2)/eps + (5*f[215])/6 - (6*f[343])/11 - 
    f[351]/4 + f[565]/4 + f[779]/4, f[162]/12 - f[215]/6, 
   (-185*f[162])/64 - f[164]/4 - f[178] + (11*f[235])/4 - f[319] - f[329] + 
    f[343] + ((-13*f[162])/24 + (13*f[215])/12 + 2*f[235] - (12*f[319])/11 - 
      f[328] + (12*f[343])/11)/eps + (f[162]/4 - f[215] + (3*f[368])/7)/
     eps^2, f[167]/4, f[162]/8 - f[215]/4, (169*f[162])/144 + 
    (17*f[215])/36 - (4*f[235])/3 + (10*f[319])/11 + (5*f[328])/6 - 
    (10*f[343])/11 + ((5*f[215])/6 - (5*f[368])/14)/eps - (33*f[368])/56, 0, 
   -1/16*f[162] - f[215]/2 + (3*f[368])/14, (-143*f[162])/96 - 
    (143*f[167])/144 + (11*f[194])/12 + f[194]/eps - (143*f[209])/144 + 
    (143*f[235])/72 + ((-3*f[162])/2 - f[167] - f[209] + 2*f[235] - f[263])/
     eps^2 - (143*f[263])/144, 0, 0, 0, (33*f[162])/16 + (11*f[167])/8 - 
    f[194]/2 + (11*f[209])/8 - (11*f[235])/4 + 
    ((3*f[162])/4 + f[167]/2 + f[209]/2 - f[235] + f[263]/2)/eps + 
    (11*f[263])/8, 0, (-3*f[162])/8 - f[167]/4 - f[209]/4 + f[235]/2 - 
    f[263]/4, 0, -1/2*f[194] + f[329] - f[343] + 
    ((31*f[162])/24 + f[167]/2 + f[209]/2 - (13*f[215])/12 - f[235] + 
      f[263]/2 + f[328] - (12*f[343])/11 - f[351])/eps - (11*f[351])/12 + 
    (f[215] - (3*f[368])/7)/eps^2, 0, 0, (-31*f[162])/48 - f[167]/4 - 
    f[209]/4 - (5*f[215])/6 + f[235]/2 - f[263]/4 - f[328]/2 + 
    (6*f[343])/11 + f[351]/2 + (-1/2*f[215] + (3*f[368])/14)/eps + 
    (33*f[368])/56, 0, f[215]/4 - (3*f[368])/28, (-31*f[162])/72 - f[167]/6 - 
    f[209]/6 + (13*f[215])/36 + f[235]/3 - f[263]/6 - f[328]/3 + 
    (4*f[343])/11 + f[351]/3 + (-1/3*f[215] + f[368]/7)/eps, 0, 
   f[215]/6 - f[368]/14, f[215]/12 - f[368]/28, 
   (143*f[209])/144 + f[209]/eps^2 + (11*f[210])/12 + f[210]/eps, 0, 0, 0, 
   (-11*f[209])/8 - f[209]/(2*eps) - f[210]/2, 0, 0, f[209]/4, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, f[127] - f[210]/2 + f[215]/eps^2 + f[319] - f[343] + 
    f[566] + (f[126] - f[209]/2 - (13*f[215])/12 + (12*f[319])/11 - 
      (12*f[343])/11 + f[565] + f[779])/eps + f[780], 0, 0, 
   -1/2*f[126] + f[209]/4 - (5*f[215])/6 - f[215]/(2*eps) - (6*f[319])/11 + 
    (6*f[343])/11 - f[565]/2 - f[779]/2, 0, f[215]/4, 0, 0, 0, 0, 
   -1/3*f[126] + f[209]/6 + (13*f[215])/36 - f[215]/(3*eps) - (4*f[319])/11 + 
    (4*f[343])/11 - f[565]/3 - f[779]/3, 0, f[215]/6, 0, f[215]/12, 
   (2839*f[162])/3456 - f[162]/eps^3 + f[162]/(6*eps^2) - (77*f[164])/24 - 
    (11*f[168])/12 - (11*f[178])/12 - (11*f[194])/12 - (11*f[210])/12 + 
    (-2*f[164] - f[168] - f[178] - f[194] - f[210] - f[264])/eps - 
    (11*f[264])/12, (-11*f[167])/8 - f[167]/(2*eps) - f[168]/2, 
   f[126]/4 - (5*f[162])/12 + f[167]/4 + (-1/4*f[162] + f[215]/2)/eps + 
    (5*f[215])/6 - (6*f[343])/11 - f[351]/4 + f[565]/4 + f[779]/4, 
   f[162]/12 - f[215]/6, (-83*f[162])/96 + f[162]/(2*eps^2) + f[164]/2 + 
    f[168]/2 + f[194]/2 + f[210]/2 + (11*f[235])/4 + f[235]/eps + f[264]/2, 
   0, 0, (11*f[162])/16 + (5*f[215])/6 - f[235]/2 + (6*f[319])/11 + 
    f[328]/2 - (6*f[343])/11 + (f[215]/2 - (3*f[368])/14)/eps - 
    (33*f[368])/56, 0, -1/6*f[215] + f[368]/14, 
   (33*f[162])/16 + (11*f[167])/8 - f[194]/2 + (11*f[209])/8 - 
    (11*f[235])/4 + ((3*f[162])/4 + f[167]/2 + f[209]/2 - f[235] + f[263]/2)/
     eps + (11*f[263])/8, 0, 0, 0, 0, (-31*f[162])/48 - f[167]/4 - f[209]/4 - 
    (5*f[215])/6 + f[235]/2 - f[263]/4 - f[328]/2 + (6*f[343])/11 + 
    f[351]/2 + (-1/2*f[215] + (3*f[368])/14)/eps + (33*f[368])/56, 0, 0, 
   f[215]/6 - f[368]/14, (-11*f[209])/8 - f[209]/(2*eps) - f[210]/2, 0, 0, 0, 
   0, 0, 0, 0, 0, -1/2*f[126] + f[209]/4 - (5*f[215])/6 - f[215]/(2*eps) - 
    (6*f[319])/11 + (6*f[343])/11 - f[565]/2 - f[779]/2, 0, 0, 0, f[215]/6, 
   -1/2*f[127] - (185*f[162])/64 + f[162]/(4*eps^2) + (7*f[164])/4 + f[168] + 
    f[178] + f[194] + f[210] + f[264] - f[319] - (11*f[351])/24 - f[566]/2 + 
    (-1/2*f[126] - (12*f[319])/11 - f[351]/2 - f[565]/2 - f[779]/2)/eps - 
    f[780]/2, f[167]/4, f[162]/8 - f[215]/4, f[126]/4 + (5*f[162])/12 - 
    f[235]/2 + (6*f[319])/11 + f[351]/4 + f[565]/4 + f[779]/4, 0, 
   -1/8*f[162] - f[215]/4 + (3*f[368])/28, (-3*f[162])/8 - f[167]/4 - 
    f[209]/4 + f[235]/2 - f[263]/4, 0, 0, f[215]/4 - (3*f[368])/28, f[209]/4, 
   0, 0, 0, f[215]/4, (5*f[126])/12 + (13*f[162])/18 + (10*f[319])/11 + 
    (5*f[351])/12 + (5*f[565])/12 + (5*f[779])/12, 0, 0, 0, 0, -1/16*f[162], 
   (143*f[263])/144 + f[263]/eps^2 + (11*f[264])/12 + f[264]/eps, 0, 0, 0, 
   (-11*f[263])/8 - f[263]/(2*eps) - f[264]/2, 0, 0, f[263]/4, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-11*f[263])/8 - f[263]/(2*eps) - f[264]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[263]/4, 0, 0, 0, 0, 0, f[127]/2 - f[264]/2 - f[329] + 
    (11*f[351])/24 + (-1/2*f[162] + (3*f[368])/7)/eps^2 + f[566]/2 + 
    (f[126]/2 - f[263]/2 - f[328] + f[351]/2 + f[565]/2 + f[779]/2)/eps + 
    f[780]/2, 0, 0, -1/4*f[126] + (11*f[162])/16 + f[263]/4 + f[328]/2 - 
    f[351]/4 + (f[162]/4 - (3*f[368])/14)/eps - (33*f[368])/56 - f[565]/4 - 
    f[779]/4, 0, -1/8*f[162] + (3*f[368])/28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[126] + (11*f[162])/16 + f[263]/4 + f[328]/2 - f[351]/4 + 
    (f[162]/4 - (3*f[368])/14)/eps - (33*f[368])/56 - f[565]/4 - f[779]/4, 0, 
   0, 0, 0, -1/8*f[162] + (3*f[368])/28, -1/6*f[126] + f[263]/6 + f[328]/3 - 
    f[351]/6 + (f[162]/6 - f[368]/7)/eps - f[565]/6 - f[779]/6, 0, 
   -1/12*f[162] + f[368]/14, 0, 0, -1/12*f[162] + f[368]/14, 
   -1/24*f[162] + f[368]/28, -1/12*f[127] - (59*f[162])/144 - f[164]/6 + 
    f[319]/6 + f[329]/6 + (11*f[351])/144 + (f[162]/12 - f[368]/14)/eps^2 - 
    f[566]/12 + (-1/12*f[126] - f[162]/16 + (2*f[319])/11 + f[328]/6 + 
      f[351]/12 - f[565]/12 - f[779]/12)/eps - f[780]/12, 
   -1/12*f[126] - (13*f[162])/144 - f[167]/6 + (f[162]/12 - f[215]/6)/eps + 
    (13*f[215])/72 + (2*f[343])/11 + f[351]/12 - f[565]/12 - f[779]/12, 
   -1/12*f[162] + f[215]/6, f[126]/24 - (119*f[162])/288 + (13*f[215])/72 + 
    f[235]/3 - (3*f[319])/11 - f[328]/4 + (2*f[343])/11 - f[351]/24 + 
    (-1/12*f[162] - f[215]/6 + (3*f[368])/28)/eps + (11*f[368])/112 + 
    f[565]/24 + f[779]/24, -1/24*f[162] + f[215]/12, 
   f[162]/8 + f[215]/4 - f[368]/8, (49*f[162])/144 + f[167]/6 + f[209]/6 - 
    (13*f[215])/72 - f[235]/3 + f[263]/6 + f[328]/6 - (2*f[343])/11 - 
    f[351]/6 + (f[215]/6 - f[368]/14)/eps, 0, -1/12*f[215] + f[368]/28, 
   -1/6*f[215] + f[368]/14, f[126]/6 - f[209]/6 - (13*f[215])/72 + 
    f[215]/(6*eps) + (2*f[319])/11 - (2*f[343])/11 + f[565]/6 + f[779]/6, 0, 
   -1/12*f[215], 0, -1/6*f[215], -1/24*f[126] - (31*f[162])/96 - 
    (3*f[319])/11 - f[328]/12 - f[351]/8 + (-1/12*f[162] + f[368]/28)/eps + 
    (11*f[368])/112 - f[565]/24 - f[779]/24, -1/24*f[162] + f[215]/12, 
   f[215]/12 - f[368]/28, -1/12*f[215] + f[368]/28, -1/12*f[215], 
   f[162]/8 - f[368]/56, f[126]/12 - f[263]/6 - f[328]/6 + f[351]/12 + 
    (-1/12*f[162] + f[368]/14)/eps + f[565]/12 + f[779]/12, 0, 
   f[162]/24 - f[368]/28, 0, 0, f[162]/24 - f[368]/28, f[162]/12 - f[368]/14, 
   -1/72*f[162] - (37*f[368])/1680, f[162]/(2*eps^2) + f[319] + 
    ((-13*f[162])/24 + (12*f[319])/11)/eps, 0, 0, 
   (-5*f[162])/12 - f[162]/(4*eps) - (6*f[319])/11, 0, f[162]/8, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-5*f[162])/12 - f[162]/(4*eps) - (6*f[319])/11, 0, 0, 0, 
   0, f[162]/8, 0, 0, 0, 0, 0, 0, 0, -1/24*f[162], 0, 
   f[328]/eps + f[329] + (f[162]/2 - (3*f[368])/7)/eps^2, 0, 0, 
   (-11*f[162])/16 - f[328]/2 + (-1/4*f[162] + (3*f[368])/14)/eps + 
    (33*f[368])/56, 0, f[162]/8 - (3*f[368])/28, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-11*f[162])/16 - f[328]/2 + (-1/4*f[162] + (3*f[368])/14)/eps + 
    (33*f[368])/56, 0, 0, 0, 0, f[162]/8 - (3*f[368])/28, 0, 0, 0, 0, 0, 0, 
   0, -1/24*f[162] + f[368]/28, 0, -f[127] - f[566] + 
    (-f[126] - f[565] - f[779])/eps - f[780], 0, 0, 
   f[126]/2 + f[565]/2 + f[779]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[126]/2 + f[565]/2 + f[779]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (f[162]/2 - f[215])/eps^2 + f[343] + 
    ((-13*f[162])/24 + (13*f[215])/12 + (12*f[343])/11)/eps, 0, 0, 
   (-5*f[162])/12 + (-1/4*f[162] + f[215]/2)/eps + (5*f[215])/6 - 
    (6*f[343])/11, f[162]/8 - f[215]/4, 0, 0, 0, 0, 0, 0, 0, 
   (-5*f[162])/12 + (-1/4*f[162] + f[215]/2)/eps + (5*f[215])/6 - 
    (6*f[343])/11, 0, 0, 0, f[162]/8 - f[215]/4, 0, 0, 0, 0, 0, 0, 
   -1/24*f[162] + f[215]/12, 0, 0, 0, (11*f[351])/12 + f[351]/eps, 0, 0, 
   -1/2*f[351], 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[351], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, f[355]/eps + f[356], 0, 0, -1/2*f[355], 0, 
   -1/2*f[355], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -f[126] - f[565] - f[779], 0, 0, 0, 0, 0, 0, f[351], 0, 0, 0, 0, 
   0, 0, f[355], 0, 0, 0, 0, 0, (-7*f[126])/3 - (17*f[162])/9 + 
    (56*f[319])/11 + (14*f[328])/3 + (7*f[351])/3 + 
    (2*f[162] - 2*f[368])/eps - (7*f[565])/3 - (7*f[779])/3, 
   (7*f[162])/3 - (14*f[215])/3, (-14*f[215])/3 + 3*f[368], 
   (14*f[215])/3 - 2*f[368], (14*f[215])/3, f[368], (-7*f[162])/3 + 2*f[368], 
   (13*f[150])/12 + (13*f[598])/12 + (-f[150] - f[598] - f[812])/eps + 
    (13*f[812])/12, 0, f[150]/2 + f[598]/2 + f[812]/2, 
   f[150]/2 + f[598]/2 + f[812]/2, 0, (-13*f[162])/24 + f[162]/(2*eps) + 
    (12*f[319])/11, 0, -1/4*f[162], 0, 0, -1/4*f[162], 0, 
   f[328] + (f[162]/2 - (3*f[368])/7)/eps, 0, -1/4*f[162] + (3*f[368])/14, 0, 
   0, -1/4*f[162] + (3*f[368])/14, 0, (-13*f[162])/24 + 
    (f[162]/2 - f[215])/eps + (13*f[215])/12 + (12*f[343])/11, 0, 
   -1/4*f[162] + f[215]/2, 0, 0, -1/4*f[162] + f[215]/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[150] - f[598] - f[812], f[162]/2, f[162]/2 - (3*f[368])/7, 0, 
   f[162]/2 - f[215], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-4235*f[162])/864 - f[162]/eps^4 - (7*f[162])/(12*eps^3) + 
    ((953*f[162])/576 + (11*f[392])/12)/eps + (11*f[392])/6 + f[392]/eps^2, 
   (-11*f[162])/24 - (11*f[164])/8 - (11*f[168])/12 - (11*f[178])/12 - 
    (11*f[194])/12 - (11*f[210])/12 - (11*f[264])/12 - (11*f[392])/8 + 
    (143*f[395])/144 + f[395]/eps^2 - (11*f[406])/12 - (11*f[422])/12 - 
    (11*f[438])/12 + (-1/2*f[162] - (3*f[164])/2 - f[168] - f[178] - f[194] - 
      f[210] - f[264] - (3*f[392])/2 - f[406] - f[422] - f[438] - f[492])/
     eps - (11*f[492])/12, f[162]/4 + (3*f[164])/4 + f[168]/2 + f[178]/2 + 
    f[194]/2 + f[210]/2 + f[264]/2 + (3*f[392])/4 + f[406]/2 + f[422]/2 + 
    f[438]/2 + (-1/2*f[162] - f[443])/eps^2 + f[492]/2 + f[566]/2 + f[571] + 
    (-1/2*f[395] + f[565]/2 + f[570] + f[579]/2)/eps + f[580]/2, 
   f[395]/6 + (f[162]/6 + f[443]/3)/eps - f[565]/6 - f[570]/3 - f[579]/6, 
   -1/24*f[162] - f[443]/12, (-2839*f[162])/3456 + f[162]/eps^3 - 
    (11*f[392])/8 + (11*f[406])/12 + f[406]/eps + (-1/6*f[162] - 2*f[463])/
     eps^2 - (143*f[463])/72, f[162]/4 + (3*f[164])/4 + f[168]/2 + f[178]/2 + 
    f[194]/2 + f[210]/2 + f[264]/2 + (3*f[392])/4 - (11*f[395])/8 - 
    f[395]/(2*eps) + f[406]/2 + f[422]/2 + f[438]/2 + f[492]/2, 
   (11*f[162])/16 + f[395]/4 + (f[162]/4 + f[443]/2)/eps + (11*f[443])/8 - 
    f[565]/4 - f[570]/2 - f[579]/4, -1/12*f[162] - f[443]/6, 
   (185*f[162])/64 - f[392]/4 - f[406] + (11*f[463])/4 - f[547] - f[557] + 
    ((13*f[162])/24 + 2*f[463] - f[546] - f[556] + f[570])/eps + f[571] + 
    (-1/4*f[162] - f[443] + (3*f[596])/7)/eps^2, f[395]/4, 
   -1/8*f[162] - f[443]/4, (-169*f[162])/144 + (11*f[443])/8 - (4*f[463])/3 + 
    (5*f[546])/6 + (5*f[556])/6 - (5*f[570])/6 + 
    ((5*f[443])/6 - (5*f[596])/14)/eps - (33*f[596])/56, 0, 
   f[162]/16 - f[443]/2 + (3*f[596])/14, (143*f[162])/96 - (143*f[395])/144 + 
    (11*f[422])/12 + f[422]/eps - (143*f[437])/144 + (143*f[463])/72 + 
    ((3*f[162])/2 - f[395] - f[437] + 2*f[463] - f[491])/eps^2 - 
    (143*f[491])/144, 0, 0, 0, (-33*f[162])/16 + (11*f[395])/8 - f[422]/2 + 
    (11*f[437])/8 - (11*f[463])/4 + ((-3*f[162])/4 + f[395]/2 + f[437]/2 - 
      f[463] + f[491]/2)/eps + (11*f[491])/8, 0, (3*f[162])/8 - f[395]/4 - 
    f[437]/4 + f[463]/2 - f[491]/4, 0, -1/2*f[422] + f[557] - f[571] + 
    ((-3*f[162])/4 + f[395]/2 + f[437]/2 - f[463] + f[491]/2 + f[556] - 
      f[570] - f[579])/eps - f[580] + (f[443] - (3*f[596])/7)/eps^2, 0, 0, 
   (3*f[162])/8 - f[395]/4 - f[437]/4 - (11*f[443])/8 + f[463]/2 - f[491]/4 - 
    f[556]/2 + f[570]/2 + f[579]/2 + (-1/2*f[443] + (3*f[596])/14)/eps + 
    (33*f[596])/56, 0, f[443]/4 - (3*f[596])/28, 
   f[162]/4 - f[395]/6 - f[437]/6 + f[463]/3 - f[491]/6 - f[556]/3 + 
    f[570]/3 + f[579]/3 + (-1/3*f[443] + f[596]/7)/eps, 0, 
   f[443]/6 - f[596]/14, f[443]/12 - f[596]/28, 
   (143*f[437])/144 + f[437]/eps^2 + (11*f[438])/12 + f[438]/eps, 0, 0, 0, 
   (-11*f[437])/8 - f[437]/(2*eps) - f[438]/2, 0, 0, f[437]/4, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1/2*f[438] + f[443]/eps^2 + f[547] - f[566] + 
    (-1/2*f[437] + f[546] - f[565] - f[570])/eps - f[571], 0, 0, 
   f[437]/4 - (11*f[443])/8 - f[443]/(2*eps) - f[546]/2 + f[565]/2 + 
    f[570]/2, 0, f[443]/4, 0, 0, 0, 0, f[437]/6 - f[443]/(3*eps) - f[546]/3 + 
    f[565]/3 + f[570]/3, 0, f[443]/6, 0, f[443]/12, 
   (-1255*f[162])/3456 + f[162]/eps^3 - f[162]/(6*eps^2) + (11*f[164])/8 + 
    (11*f[168])/12 + (11*f[178])/12 + (11*f[194])/12 + (11*f[210])/12 + 
    (11*f[264])/12 + (f[162]/2 + (3*f[164])/2 + f[168] + f[178] + f[194] + 
      f[210] + f[264] - f[392]/2)/eps - (11*f[392])/6, 
   f[162]/4 + (3*f[164])/4 + f[168]/2 + f[178]/2 + f[194]/2 + f[210]/2 + 
    f[264]/2 + (3*f[392])/4 - (11*f[395])/8 - f[395]/(2*eps) + f[406]/2 + 
    f[422]/2 + f[438]/2 + f[492]/2, (11*f[162])/16 + f[395]/4 + 
    (f[162]/4 + f[443]/2)/eps + (11*f[443])/8 - f[565]/4 - f[570]/2 - 
    f[579]/4, -1/12*f[162] - f[443]/6, (59*f[162])/96 - f[162]/(2*eps^2) - 
    (3*f[164])/4 - f[168]/2 - f[178]/2 - f[194]/2 - f[210]/2 - f[264]/2 - 
    f[392]/4 - f[406]/2 + (11*f[463])/4 + f[463]/eps, 0, 0, 
   (-11*f[162])/16 + (11*f[443])/8 - f[463]/2 + f[546]/2 + f[556]/2 - 
    f[570]/2 + (f[443]/2 - (3*f[596])/14)/eps - (33*f[596])/56, 0, 
   -1/6*f[443] + f[596]/14, (-33*f[162])/16 + (11*f[395])/8 - f[422]/2 + 
    (11*f[437])/8 - (11*f[463])/4 + ((-3*f[162])/4 + f[395]/2 + f[437]/2 - 
      f[463] + f[491]/2)/eps + (11*f[491])/8, 0, 0, 0, 0, 
   (3*f[162])/8 - f[395]/4 - f[437]/4 - (11*f[443])/8 + f[463]/2 - f[491]/4 - 
    f[556]/2 + f[570]/2 + f[579]/2 + (-1/2*f[443] + (3*f[596])/14)/eps + 
    (33*f[596])/56, 0, 0, f[443]/6 - f[596]/14, 
   (-11*f[437])/8 - f[437]/(2*eps) - f[438]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[437]/4 - (11*f[443])/8 - f[443]/(2*eps) - f[546]/2 + f[565]/2 + 
    f[570]/2, 0, 0, 0, f[443]/6, (153*f[162])/64 - f[162]/(4*eps^2) - 
    (3*f[164])/2 - f[168] - f[178] - f[194] - f[210] - f[264] + f[392]/4 - 
    f[547] + f[566]/2 + ((13*f[162])/24 - f[546] + f[565]/2 - f[579]/2)/eps - 
    f[580]/2, f[395]/4, -1/8*f[162] - f[443]/4, (-11*f[162])/16 - f[463]/2 + 
    f[546]/2 - f[565]/4 + f[579]/4, 0, f[162]/8 - f[443]/4 + (3*f[596])/28, 
   (3*f[162])/8 - f[395]/4 - f[437]/4 + f[463]/2 - f[491]/4, 0, 0, 
   f[443]/4 - (3*f[596])/28, f[437]/4, 0, 0, 0, f[443]/4, 
   (-169*f[162])/144 + (5*f[546])/6 - (5*f[565])/12 + (5*f[579])/12, 0, 0, 0, 
   0, f[162]/16, (143*f[491])/144 + f[491]/eps^2 + (11*f[492])/12 + 
    f[492]/eps, 0, 0, 0, (-11*f[491])/8 - f[491]/(2*eps) - f[492]/2, 0, 0, 
   f[491]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-11*f[491])/8 - f[491]/(2*eps) - f[492]/2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[491]/4, 0, 0, 0, 0, 0, 
   -1/2*f[492] - f[557] - f[566]/2 + (-1/2*f[491] - f[556] - f[565]/2 + 
      f[579]/2)/eps + f[580]/2 + (f[162]/2 + (3*f[596])/7)/eps^2, 0, 0, 
   (-11*f[162])/16 + f[491]/4 + f[556]/2 + f[565]/4 - f[579]/4 + 
    (-1/4*f[162] - (3*f[596])/14)/eps - (33*f[596])/56, 0, 
   f[162]/8 + (3*f[596])/28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-11*f[162])/16 + f[491]/4 + f[556]/2 + f[565]/4 - f[579]/4 + 
    (-1/4*f[162] - (3*f[596])/14)/eps - (33*f[596])/56, 0, 0, 0, 0, 
   f[162]/8 + (3*f[596])/28, f[491]/6 + f[556]/3 + f[565]/6 - f[579]/6 + 
    (-1/6*f[162] - f[596]/7)/eps, 0, f[162]/12 + f[596]/14, 0, 0, 
   f[162]/12 + f[596]/14, f[162]/24 + f[596]/28, (59*f[162])/144 - f[392]/6 + 
    f[547]/6 + f[557]/6 + f[566]/12 + (-1/36*f[162] + f[546]/6 + f[556]/6 + 
      f[565]/12 + f[579]/12)/eps + f[580]/12 + (-1/12*f[162] - f[596]/14)/
     eps^2, -1/6*f[395] + (-1/12*f[162] - f[443]/6)/eps + f[565]/12 + 
    f[570]/6 + f[579]/12, f[162]/12 + f[443]/6, (11*f[162])/24 + f[463]/3 - 
    f[546]/4 - f[556]/4 - f[565]/24 + f[570]/6 - f[579]/24 + 
    (f[162]/12 - f[443]/6 + (3*f[596])/28)/eps + (11*f[596])/112, 
   f[162]/24 + f[443]/12, -1/8*f[162] + f[443]/4 - f[596]/8, 
   -1/4*f[162] + f[395]/6 + f[437]/6 - f[463]/3 + f[491]/6 + f[556]/6 - 
    f[570]/6 - f[579]/6 + (f[443]/6 - f[596]/14)/eps, 0, 
   -1/12*f[443] + f[596]/28, -1/6*f[443] + f[596]/14, 
   -1/6*f[437] + f[443]/(6*eps) + f[546]/6 - f[565]/6 - f[570]/6, 0, 
   -1/12*f[443], 0, -1/6*f[443], (11*f[162])/24 - f[546]/4 - f[556]/12 + 
    f[565]/24 - f[579]/8 + (f[162]/12 + f[596]/28)/eps + (11*f[596])/112, 
   f[162]/24 + f[443]/12, f[443]/12 - f[596]/28, -1/12*f[443] + f[596]/28, 
   -1/12*f[443], -1/8*f[162] - f[596]/56, -1/6*f[491] - f[556]/6 - 
    f[565]/12 + f[579]/12 + (f[162]/12 + f[596]/14)/eps, 0, 
   -1/24*f[162] - f[596]/28, 0, 0, -1/24*f[162] - f[596]/28, 
   -1/12*f[162] - f[596]/14, f[162]/72 - (37*f[596])/1680, 
   -1/2*f[162]/eps^2 + f[546]/eps + f[547], 0, 0, 
   (11*f[162])/16 + f[162]/(4*eps) - f[546]/2, 0, -1/8*f[162], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (11*f[162])/16 + f[162]/(4*eps) - f[546]/2, 0, 0, 0, 0, 
   -1/8*f[162], 0, 0, 0, 0, 0, 0, 0, f[162]/24, 0, 
   f[556]/eps + f[557] + (-1/2*f[162] - (3*f[596])/7)/eps^2, 0, 0, 
   (11*f[162])/16 - f[556]/2 + (f[162]/4 + (3*f[596])/14)/eps + 
    (33*f[596])/56, 0, -1/8*f[162] - (3*f[596])/28, 0, 0, 0, 0, 0, 0, 0, 0, 
   (11*f[162])/16 - f[556]/2 + (f[162]/4 + (3*f[596])/14)/eps + 
    (33*f[596])/56, 0, 0, 0, 0, -1/8*f[162] - (3*f[596])/28, 0, 0, 0, 0, 0, 
   0, 0, f[162]/24 + f[596]/28, 0, f[565]/eps + f[566], 0, 0, -1/2*f[565], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[565], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-1/2*f[162] - f[443])/eps^2 + f[570]/eps + f[571], 0, 0, 
   (11*f[162])/16 + (f[162]/4 + f[443]/2)/eps + (11*f[443])/8 - f[570]/2, 
   -1/8*f[162] - f[443]/4, 0, 0, 0, 0, 0, 0, 0, 
   (11*f[162])/16 + (f[162]/4 + f[443]/2)/eps + (11*f[443])/8 - f[570]/2, 0, 
   0, 0, -1/8*f[162] - f[443]/4, 0, 0, 0, 0, 0, 0, f[162]/24 + f[443]/12, 0, 
   0, 0, f[579]/eps + f[580], 0, 0, -1/2*f[579], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[579], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[583]/eps + f[584], 0, 0, -1/2*f[583], 0, -1/2*f[583], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[565], 0, 0, 0, 0, 0, 
   0, f[579], 0, 0, 0, 0, 0, 0, f[583], 0, 0, 0, 0, 0, 
   (-23*f[162])/36 + (14*f[546])/3 + (14*f[556])/3 + (7*f[565])/3 + 
    (7*f[579])/3 + (-2*f[162] - 2*f[596])/eps, (-7*f[162])/3 - (14*f[443])/3, 
   (-14*f[443])/3 + 3*f[596], (14*f[443])/3 - 2*f[596], (14*f[443])/3, 
   f[596], (7*f[162])/3 + 2*f[596], f[598]/eps + f[599], 0, -1/2*f[598], 
   -1/2*f[598], 0, -1/2*f[162]/eps + f[546], 0, f[162]/4, 0, 0, f[162]/4, 0, 
   f[556] + (-1/2*f[162] - (3*f[596])/7)/eps, 0, f[162]/4 + (3*f[596])/14, 0, 
   0, f[162]/4 + (3*f[596])/14, 0, (-1/2*f[162] - f[443])/eps + f[570], 0, 
   f[162]/4 + f[443]/2, 0, 0, f[162]/4 + f[443]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[598], -1/2*f[162], 
   -1/2*f[162] - (3*f[596])/7, 0, -1/2*f[162] - f[443], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {(11*f[618])/6 + f[618]/eps^2 + (11*f[618])/(12*eps), 
   (-143*f[6])/144 - (11*f[7])/12 + (11*f[162])/24 + (11*f[164])/8 - 
    (143*f[167])/144 + (11*f[178])/12 + (11*f[194])/12 + (11*f[210])/12 + 
    (11*f[264])/12 + (11*f[392])/8 + (-f[6] - f[167] - f[395])/eps^2 - 
    (143*f[395])/144 + (11*f[406])/12 + (11*f[422])/12 + (11*f[438])/12 + 
    (11*f[492])/12 + (-f[7] + f[162]/2 + (3*f[164])/2 + f[178] + f[194] + 
      f[210] + f[264] + (3*f[392])/2 + f[406] + f[422] + f[438] + f[492])/
     eps, f[7]/2 - f[131] - f[135]/2 - f[162]/4 - (3*f[164])/4 - f[178]/2 - 
    f[194]/2 - f[210]/2 - f[264]/2 - f[343] - (11*f[351])/24 - (3*f[392])/4 - 
    f[406]/2 - f[422]/2 - f[438]/2 + (f[215] + f[443])/eps^2 - f[492]/2 - 
    f[571] - f[580]/2 + (f[6]/2 - f[130] - f[134]/2 + (13*f[162])/24 + 
      f[167]/2 - (13*f[215])/12 - (12*f[343])/11 - f[351]/2 + f[395]/2 - 
      f[570] - f[579]/2 + f[779]/2)/eps + f[780]/2, 
   -1/6*f[6] + f[130]/3 + f[134]/6 - (13*f[162])/72 - f[167]/6 + 
    (13*f[215])/36 + (4*f[343])/11 + f[351]/6 - f[395]/6 + 
    (-1/3*f[215] - f[443]/3)/eps + f[570]/3 + f[579]/6 - f[779]/6, 
   f[215]/12 + f[443]/12, (143*f[235])/72 + (143*f[463])/72 + 
    (2*f[235] + 2*f[463])/eps^2 - (11*f[618])/8 + (11*f[631])/12 + 
    f[631]/eps, (11*f[6])/8 + f[7]/2 - f[162]/4 - (3*f[164])/4 + 
    (11*f[167])/8 - f[178]/2 - f[194]/2 - f[210]/2 - f[264]/2 - 
    (3*f[392])/4 + (f[6]/2 + f[167]/2 + f[395]/2)/eps + (11*f[395])/8 - 
    f[406]/2 - f[422]/2 - f[438]/2 - f[492]/2, -1/4*f[6] + f[130]/2 + 
    f[134]/4 - (13*f[162])/48 - f[167]/4 - (5*f[215])/6 + (6*f[343])/11 + 
    f[351]/4 - f[395]/4 + (-1/2*f[215] - f[443]/2)/eps - (11*f[443])/8 + 
    f[570]/2 + f[579]/4 - f[779]/4, f[215]/6 + f[443]/6, 
   f[123] - f[131] - (11*f[235])/4 + f[329] - f[343] - (11*f[463])/4 + 
    f[557] - f[571] + (f[215] - (3*f[368])/7 + f[443] - (3*f[596])/7)/eps^2 - 
    f[618]/4 - f[631] + (f[122] - f[130] + (13*f[162])/24 - (13*f[215])/12 - 
      2*f[235] + f[328] - (12*f[343])/11 - 2*f[463] + f[556] - f[570] - 
      f[765])/eps - f[766], -1/4*f[6] - f[167]/4 - f[395]/4, 
   f[215]/4 + f[443]/4, (-5*f[122])/6 + (5*f[130])/6 - (65*f[162])/144 - 
    (17*f[215])/36 + (4*f[235])/3 - (5*f[328])/6 + (10*f[343])/11 + 
    (33*f[368])/56 - (11*f[443])/8 + (4*f[463])/3 - (5*f[556])/6 + 
    (5*f[570])/6 + ((-5*f[215])/6 + (5*f[368])/14 - (5*f[443])/6 + 
      (5*f[596])/14)/eps + (33*f[596])/56 + (5*f[765])/6, 0, 
   f[215]/2 - (3*f[368])/14 + f[443]/2 - (3*f[596])/14, 
   (143*f[6])/144 - (11*f[26])/12 + (143*f[81])/144 + (143*f[167])/144 - 
    (11*f[194])/12 + (143*f[209])/144 - (143*f[235])/72 + (143*f[263])/144 + 
    (143*f[395])/144 + (-f[26] - f[194] - f[422])/eps - (11*f[422])/12 + 
    (143*f[437])/144 - (143*f[463])/72 + (143*f[491])/144 + 
    (f[6] + f[81] + f[167] + f[209] - 2*f[235] + f[263] + f[395] + f[437] - 
      2*f[463] + f[491])/eps^2, 0, 0, 0, (-11*f[6])/8 + f[26]/2 - 
    (11*f[81])/8 - (11*f[167])/8 + f[194]/2 - (11*f[209])/8 + (11*f[235])/4 - 
    (11*f[263])/8 - (11*f[395])/8 + f[422]/2 - (11*f[437])/8 + 
    (11*f[463])/4 + (-1/2*f[6] - f[81]/2 - f[167]/2 - f[209]/2 + f[235] - 
      f[263]/2 - f[395]/2 - f[437]/2 + f[463] - f[491]/2)/eps - 
    (11*f[491])/8, 0, f[6]/4 + f[81]/4 + f[167]/4 + f[209]/4 - f[235]/2 + 
    f[263]/4 + f[395]/4 + f[437]/4 - f[463]/2 + f[491]/4, 0, 
   f[26]/2 - f[123] + f[131] + f[135] + f[194]/2 - f[329] + f[343] + 
    (11*f[351])/12 + f[422]/2 - f[557] + f[571] + 
    (-1/2*f[6] - f[81]/2 - f[122] + f[130] + f[134] - (13*f[162])/24 - 
      f[167]/2 - f[209]/2 + (13*f[215])/12 + f[235] - f[263]/2 - f[328] + 
      (12*f[343])/11 + f[351] - f[395]/2 - f[437]/2 + f[463] - f[491]/2 - 
      f[556] + f[570] + f[579])/eps + f[580] + 
    (-f[215] + (3*f[368])/7 - f[443] + (3*f[596])/7)/eps^2, 0, 0, 
   f[6]/4 + f[81]/4 + f[122]/2 - f[130]/2 - f[134]/2 + (13*f[162])/48 + 
    f[167]/4 + f[209]/4 + (5*f[215])/6 - f[235]/2 + f[263]/4 + f[328]/2 - 
    (6*f[343])/11 - f[351]/2 - (33*f[368])/56 + f[395]/4 + f[437]/4 + 
    (11*f[443])/8 - f[463]/2 + f[491]/4 + f[556]/2 - f[570]/2 - f[579]/2 + 
    (f[215]/2 - (3*f[368])/14 + f[443]/2 - (3*f[596])/14)/eps - 
    (33*f[596])/56, 0, -1/4*f[215] + (3*f[368])/28 - f[443]/4 + 
    (3*f[596])/28, f[6]/6 + f[81]/6 + f[122]/3 - f[130]/3 - f[134]/3 + 
    (13*f[162])/72 + f[167]/6 + f[209]/6 - (13*f[215])/36 - f[235]/3 + 
    f[263]/6 + f[328]/3 - (4*f[343])/11 - f[351]/3 + f[395]/6 + f[437]/6 - 
    f[463]/3 + f[491]/6 + f[556]/3 - f[570]/3 - f[579]/3 + 
    (f[215]/3 - f[368]/7 + f[443]/3 - f[596]/7)/eps, 0, 
   -1/6*f[215] + f[368]/14 - f[443]/6 + f[596]/14, 
   -1/12*f[215] + f[368]/28 - f[443]/12 + f[596]/28, 
   (-143*f[209])/144 + (-f[209] - f[437])/eps^2 - (143*f[437])/144 + 
    (11*f[663])/12 + f[663]/eps, 0, 0, 0, (11*f[209])/8 + 
    (f[209]/2 + f[437]/2)/eps + (11*f[437])/8 - f[663]/2, 0, 0, 
   -1/4*f[209] - f[437]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[131] + f[343] + (-f[215] - f[443])/eps^2 + f[571] - f[663]/2 + f[766] + 
    (f[130] - (13*f[162])/24 + f[209]/2 + (13*f[215])/12 + (12*f[343])/11 + 
      f[437]/2 + f[570] + f[765] - f[779])/eps - f[780], 0, 0, 
   -1/2*f[130] + (13*f[162])/48 - f[209]/4 + (5*f[215])/6 - (6*f[343])/11 - 
    f[437]/4 + (f[215]/2 + f[443]/2)/eps + (11*f[443])/8 - f[570]/2 - 
    f[765]/2 + f[779]/2, 0, -1/4*f[215] - f[443]/4, 0, 0, 0, 0, 
   -1/3*f[130] + (13*f[162])/72 - f[209]/6 - (13*f[215])/36 - (4*f[343])/11 - 
    f[437]/6 + (f[215]/3 + f[443]/3)/eps - f[570]/3 - f[765]/3 + f[779]/3, 0, 
   -1/6*f[215] - f[443]/6, 0, -1/12*f[215] - f[443]/12, 
   (11*f[7])/12 + (11*f[26])/12 + (11*f[82])/12 - (11*f[162])/24 - 
    (11*f[164])/8 - (11*f[178])/12 - (11*f[210])/12 - (11*f[392])/8 - 
    (11*f[406])/12 - (11*f[438])/12 - (77*f[618])/24 - (11*f[631])/12 + 
    (f[7] + f[26] + f[82] - f[162]/2 - (3*f[164])/2 - f[178] - f[210] - 
      (3*f[392])/2 - f[406] - f[438] - 2*f[618] - f[631] - f[663])/eps - 
    (11*f[663])/12, (11*f[6])/8 + f[7]/2 - f[162]/4 - (3*f[164])/4 + 
    (11*f[167])/8 - f[178]/2 - f[194]/2 - f[210]/2 - f[264]/2 - 
    (3*f[392])/4 + (f[6]/2 + f[167]/2 + f[395]/2)/eps + (11*f[395])/8 - 
    f[406]/2 - f[422]/2 - f[438]/2 - f[492]/2, -1/4*f[6] + f[130]/2 + 
    f[134]/4 - (13*f[162])/48 - f[167]/4 - (5*f[215])/6 + (6*f[343])/11 + 
    f[351]/4 - f[395]/4 + (-1/2*f[215] - f[443]/2)/eps - (11*f[443])/8 + 
    f[570]/2 + f[579]/4 - f[779]/4, f[215]/6 + f[443]/6, 
   -1/2*f[7] - f[26]/2 - f[82]/2 + f[162]/4 + (3*f[164])/4 + f[178]/2 + 
    f[210]/2 - (11*f[235])/4 + (3*f[392])/4 + f[406]/2 + f[438]/2 + 
    (-f[235] - f[463])/eps - (11*f[463])/4 + f[618]/2 + f[663]/2, 0, 0, 
   -1/2*f[122] + f[130]/2 - (13*f[162])/48 - (5*f[215])/6 + f[235]/2 - 
    f[328]/2 + (6*f[343])/11 + (33*f[368])/56 - (11*f[443])/8 + f[463]/2 - 
    f[556]/2 + f[570]/2 + (-1/2*f[215] + (3*f[368])/14 - f[443]/2 + 
      (3*f[596])/14)/eps + (33*f[596])/56 + f[765]/2, 0, 
   f[215]/6 - f[368]/14 + f[443]/6 - f[596]/14, (-11*f[6])/8 + f[26]/2 - 
    (11*f[81])/8 - (11*f[167])/8 + f[194]/2 - (11*f[209])/8 + (11*f[235])/4 - 
    (11*f[263])/8 - (11*f[395])/8 + f[422]/2 - (11*f[437])/8 + 
    (11*f[463])/4 + (-1/2*f[6] - f[81]/2 - f[167]/2 - f[209]/2 + f[235] - 
      f[263]/2 - f[395]/2 - f[437]/2 + f[463] - f[491]/2)/eps - 
    (11*f[491])/8, 0, 0, 0, 0, f[6]/4 + f[81]/4 + f[122]/2 - f[130]/2 - 
    f[134]/2 + (13*f[162])/48 + f[167]/4 + f[209]/4 + (5*f[215])/6 - 
    f[235]/2 + f[263]/4 + f[328]/2 - (6*f[343])/11 - f[351]/2 - 
    (33*f[368])/56 + f[395]/4 + f[437]/4 + (11*f[443])/8 - f[463]/2 + 
    f[491]/4 + f[556]/2 - f[570]/2 - f[579]/2 + 
    (f[215]/2 - (3*f[368])/14 + f[443]/2 - (3*f[596])/14)/eps - 
    (33*f[596])/56, 0, 0, -1/6*f[215] + f[368]/14 - f[443]/6 + f[596]/14, 
   (11*f[209])/8 + (f[209]/2 + f[437]/2)/eps + (11*f[437])/8 - f[663]/2, 0, 
   0, 0, 0, 0, 0, 0, 0, -1/2*f[130] + (13*f[162])/48 - f[209]/4 + 
    (5*f[215])/6 - (6*f[343])/11 - f[437]/4 + (f[215]/2 + f[443]/2)/eps + 
    (11*f[443])/8 - f[570]/2 - f[765]/2 + f[779]/2, 0, 0, 0, 
   -1/6*f[215] - f[443]/6, -f[7] - f[26] - f[82] + f[135]/2 + f[162]/2 + 
    (3*f[164])/2 + f[178] + f[210] + (11*f[351])/24 + (3*f[392])/2 + f[406] + 
    f[438] + f[580]/2 + (7*f[618])/4 + f[631] + f[663] - f[766] + 
    (f[134]/2 + f[351]/2 + f[579]/2 - f[765] + f[779]/2)/eps + f[780]/2, 
   -1/4*f[6] - f[167]/4 - f[395]/4, f[215]/4 + f[443]/4, 
   -1/4*f[134] + f[235]/2 - f[351]/4 + f[463]/2 - f[579]/4 + f[765]/2 - 
    f[779]/4, 0, f[215]/4 - (3*f[368])/28 + f[443]/4 - (3*f[596])/28, 
   f[6]/4 + f[81]/4 + f[167]/4 + f[209]/4 - f[235]/2 + f[263]/4 + f[395]/4 + 
    f[437]/4 - f[463]/2 + f[491]/4, 0, 0, -1/4*f[215] + (3*f[368])/28 - 
    f[443]/4 + (3*f[596])/28, -1/4*f[209] - f[437]/4, 0, 0, 0, 
   -1/4*f[215] - f[443]/4, (-5*f[134])/12 - (5*f[351])/12 - (5*f[579])/12 + 
    (5*f[765])/6 - (5*f[779])/12, 0, 0, 0, 0, 0, 
   (-143*f[81])/144 - (11*f[82])/12 - (143*f[263])/144 - (11*f[264])/12 + 
    (-f[81] - f[263] - f[491])/eps^2 - (143*f[491])/144 + 
    (-f[82] - f[264] - f[492])/eps - (11*f[492])/12, 0, 0, 0, 
   (11*f[81])/8 + f[82]/2 + (11*f[263])/8 + f[264]/2 + 
    (f[81]/2 + f[263]/2 + f[491]/2)/eps + (11*f[491])/8 + f[492]/2, 0, 0, 
   -1/4*f[81] - f[263]/4 - f[491]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (11*f[81])/8 + f[82]/2 + 
    (11*f[263])/8 + f[264]/2 + (f[81]/2 + f[263]/2 + f[491]/2)/eps + 
    (11*f[491])/8 + f[492]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[81] - f[263]/4 - f[491]/4, 0, 0, 0, 0, 0, 
   f[82]/2 + f[123] - f[135]/2 + f[264]/2 + f[329] - (11*f[351])/24 + 
    f[492]/2 + f[557] - f[580]/2 + ((-3*f[368])/7 - (3*f[596])/7)/eps^2 + 
    (f[81]/2 + f[122] - f[134]/2 + f[263]/2 + f[328] - f[351]/2 + f[491]/2 + 
      f[556] - f[579]/2 - f[779]/2)/eps - f[780]/2, 0, 0, 
   -1/4*f[81] - f[122]/2 + f[134]/4 - f[263]/4 - f[328]/2 + f[351]/4 + 
    (33*f[368])/56 - f[491]/4 - f[556]/2 + f[579]/4 + 
    ((3*f[368])/14 + (3*f[596])/14)/eps + (33*f[596])/56 + f[779]/4, 0, 
   (-3*f[368])/28 - (3*f[596])/28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[81] - f[122]/2 + f[134]/4 - f[263]/4 - f[328]/2 + f[351]/4 + 
    (33*f[368])/56 - f[491]/4 - f[556]/2 + f[579]/4 + 
    ((3*f[368])/14 + (3*f[596])/14)/eps + (33*f[596])/56 + f[779]/4, 0, 0, 0, 
   0, (-3*f[368])/28 - (3*f[596])/28, -1/6*f[81] - f[122]/3 + f[134]/6 - 
    f[263]/6 - f[328]/3 + f[351]/6 - f[491]/6 - f[556]/3 + f[579]/6 + 
    (f[368]/7 + f[596]/7)/eps + f[779]/6, 0, -1/14*f[368] - f[596]/14, 0, 0, 
   -1/14*f[368] - f[596]/14, -1/28*f[368] - f[596]/28, 
   -1/6*f[123] - f[135]/12 - f[329]/6 - (11*f[351])/144 - f[557]/6 - 
    f[580]/12 + (f[368]/14 + f[596]/14)/eps^2 - f[618]/6 + f[766]/6 + 
    (-1/6*f[122] - f[134]/12 - f[328]/6 - f[351]/12 - f[556]/6 - f[579]/12 + 
      f[765]/6 + f[779]/12)/eps + f[780]/12, f[6]/6 - f[130]/6 - f[134]/12 + 
    (13*f[162])/144 + f[167]/6 - (13*f[215])/72 - (2*f[343])/11 - f[351]/12 + 
    f[395]/6 + (f[215]/6 + f[443]/6)/eps - f[570]/6 - f[579]/12 + f[779]/12, 
   -1/6*f[215] - f[443]/6, f[122]/4 - f[130]/6 + f[134]/24 + 
    (13*f[162])/144 - (13*f[215])/72 - f[235]/3 + f[328]/4 - (2*f[343])/11 + 
    f[351]/24 - (11*f[368])/112 - f[463]/3 + f[556]/4 - f[570]/6 + 
    f[579]/24 + (f[215]/6 - (3*f[368])/28 + f[443]/6 - (3*f[596])/28)/eps - 
    (11*f[596])/112 - f[765]/4 - f[779]/24, -1/12*f[215] - f[443]/12, 
   -1/4*f[215] + f[368]/8 - f[443]/4 + f[596]/8, 
   -1/6*f[6] - f[81]/6 - f[122]/6 + f[130]/6 + f[134]/6 - (13*f[162])/144 - 
    f[167]/6 - f[209]/6 + (13*f[215])/72 + f[235]/3 - f[263]/6 - f[328]/6 + 
    (2*f[343])/11 + f[351]/6 - f[395]/6 - f[437]/6 + f[463]/3 - f[491]/6 - 
    f[556]/6 + f[570]/6 + f[579]/6 + (-1/6*f[215] + f[368]/14 - f[443]/6 + 
      f[596]/14)/eps, 0, f[215]/12 - f[368]/28 + f[443]/12 - f[596]/28, 
   f[215]/6 - f[368]/14 + f[443]/6 - f[596]/14, f[130]/6 - (13*f[162])/144 + 
    f[209]/6 + (13*f[215])/72 + (2*f[343])/11 + f[437]/6 + 
    (-1/6*f[215] - f[443]/6)/eps + f[570]/6 + f[765]/6 - f[779]/6, 0, 
   f[215]/12 + f[443]/12, 0, f[215]/6 + f[443]/6, 
   f[122]/12 + f[134]/8 + f[328]/12 + f[351]/8 - (11*f[368])/112 + 
    f[556]/12 + f[579]/8 + (-1/28*f[368] - f[596]/28)/eps - (11*f[596])/112 - 
    f[765]/4 + f[779]/24, -1/12*f[215] - f[443]/12, 
   -1/12*f[215] + f[368]/28 - f[443]/12 + f[596]/28, 
   f[215]/12 - f[368]/28 + f[443]/12 - f[596]/28, f[215]/12 + f[443]/12, 
   f[368]/56 + f[596]/56, f[81]/6 + f[122]/6 - f[134]/12 + f[263]/6 + 
    f[328]/6 - f[351]/12 + f[491]/6 + f[556]/6 - f[579]/12 + 
    (-1/14*f[368] - f[596]/14)/eps - f[779]/12, 0, f[368]/28 + f[596]/28, 0, 
   0, f[368]/28 + f[596]/28, f[368]/14 + f[596]/14, 
   (37*f[368])/1680 + (37*f[596])/1680, f[765]/eps + f[766], 0, 0, 
   -1/2*f[765], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[765], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -f[123] - f[329] + (-f[122] - f[328] - f[556])/
     eps - f[557] + ((3*f[368])/7 + (3*f[596])/7)/eps^2, 0, 0, 
   f[122]/2 + f[328]/2 - (33*f[368])/56 + f[556]/2 + 
    ((-3*f[368])/14 - (3*f[596])/14)/eps - (33*f[596])/56, 0, 
   (3*f[368])/28 + (3*f[596])/28, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[122]/2 + f[328]/2 - (33*f[368])/56 + f[556]/2 + 
    ((-3*f[368])/14 - (3*f[596])/14)/eps - (33*f[596])/56, 0, 0, 0, 0, 
   (3*f[368])/28 + (3*f[596])/28, 0, 0, 0, 0, 0, 0, 0, 
   -1/28*f[368] - f[596]/28, 0, f[779]/eps + f[780], 0, 0, -1/2*f[779], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[779], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -f[131] - f[343] + (f[215] + f[443])/eps^2 + 
    (-f[130] + (13*f[162])/24 - (13*f[215])/12 - (12*f[343])/11 - f[570])/
     eps - f[571], 0, 0, f[130]/2 - (13*f[162])/48 - (5*f[215])/6 + 
    (6*f[343])/11 + (-1/2*f[215] - f[443]/2)/eps - (11*f[443])/8 + f[570]/2, 
   f[215]/4 + f[443]/4, 0, 0, 0, 0, 0, 0, 0, f[130]/2 - (13*f[162])/48 - 
    (5*f[215])/6 + (6*f[343])/11 + (-1/2*f[215] - f[443]/2)/eps - 
    (11*f[443])/8 + f[570]/2, 0, 0, 0, f[215]/4 + f[443]/4, 0, 0, 0, 0, 0, 0, 
   -1/12*f[215] - f[443]/12, 0, 0, 0, -f[135] - (11*f[351])/12 + 
    (-f[134] - f[351] - f[579])/eps - f[580], 0, 0, 
   f[134]/2 + f[351]/2 + f[579]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[134]/2 + f[351]/2 + f[579]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -f[139] - f[356] + (-f[138] - f[355] - f[583])/eps - f[584], 0, 0, 
   f[138]/2 + f[355]/2 + f[583]/2, 0, f[138]/2 + f[355]/2 + f[583]/2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[779], 0, 
   0, 0, 0, 0, 0, -f[134] - f[351] - f[579], 0, 0, 0, 0, 0, 0, 
   -f[138] - f[355] - f[583], 0, 0, 0, 0, 0, (-14*f[122])/3 - (7*f[134])/3 - 
    (14*f[328])/3 - (7*f[351])/3 - (14*f[556])/3 - (7*f[579])/3 + 
    (2*f[368] + 2*f[596])/eps + (14*f[765])/3 + (7*f[779])/3, 
   (14*f[215])/3 + (14*f[443])/3, (14*f[215])/3 - 3*f[368] + (14*f[443])/3 - 
    3*f[596], (-14*f[215])/3 + 2*f[368] - (14*f[443])/3 + 2*f[596], 
   (-14*f[215])/3 - (14*f[443])/3, -f[368] - f[596], -2*f[368] - 2*f[596], 
   (-13*f[150])/12 - f[151] - (13*f[598])/12 - f[599] - (13*f[812])/12 + 
    f[812]/eps, 0, -1/2*f[812], -1/2*f[812], 0, f[765], 0, 0, 0, 0, 0, 0, 
   -f[122] - f[328] - f[556] + ((3*f[368])/7 + (3*f[596])/7)/eps, 0, 
   (-3*f[368])/14 - (3*f[596])/14, 0, 0, (-3*f[368])/14 - (3*f[596])/14, 0, 
   -f[130] + (13*f[162])/24 - (13*f[215])/12 - (12*f[343])/11 + 
    (f[215] + f[443])/eps - f[570], 0, -1/2*f[215] - f[443]/2, 0, 0, 
   -1/2*f[215] - f[443]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, f[812], 0, (3*f[368])/7 + (3*f[596])/7, 0, 
   f[215] + f[443], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> -1 - 2*y[1] + (y[1]*y[2])/y[3] + (y[3]*y[4])/y[2], 
  f[3] -> (191*y[1]*y[2])/(144*y[3]) + (119*y[3]*y[4])/(144*y[2]) - 
    y[6]/(2*y[5]) + y[7]/144 - y[3]/(2*y[1]*y[8]) - 
    (y[3]*y[4]*y[9])/(2*y[10]) + y[11]/(2*y[5]*y[12]) + 
    y[13]/(2*y[1]*y[5]*y[12]) + (y[14]*y[15])/(2*y[16]) + y[17]/(2*y[12]) + 
    y[18]/(2*y[1]*y[12]), f[6] -> y[19]/(2*y[1]*y[5]) + y[20]/(2*y[5]) - 
    (y[21]*y[22])/(2*y[1]*y[5]*y[12]) + y[23]/(y[5]*y[12]) + 
    y[24]/(2*y[1]*y[12]) + y[25]/(2*y[1]*y[12]^2) + y[26]/y[12] + 
    y[27]/(2*y[12]^2) + y[28]/(2*y[1]*y[5]*y[12]^2) + y[29]/(2*y[5]*y[12]^2), 
  f[7] -> (y[1]*y[2]^2)/y[3] + y[3]*y[4] + (11*y[25])/(24*y[1]*y[12]^2) + 
    (11*y[27])/(24*y[12]^2) - y[2]*y[30] + y[31]/y[5] + 
    y[32]/(24*y[1]*y[5]) + (y[5]*y[33]*y[36])/(2*y[34]*y[35]) + 
    (y[37]*y[38])/(2*y[34]) + y[40]/(2*y[39]) + y[41]/(24*y[1]*y[12]) - 
    (y[1]*y[43])/(2*y[5]*y[42]) + y[44]/(2*y[42]) + y[45]/(24*y[12]) + 
    y[46]/(24*y[1]*y[5]*y[12]) + y[47]/(24*y[5]*y[12]) + 
    y[48]/(2*y[34]*y[42]) - (11*y[49])/(24*y[1]*y[5]*y[12]^2) - 
    (11*y[50])/(24*y[5]*y[12]^2) + y[51]/(2*y[35]*y[39]) + y[52]/(2*y[35]) + 
    y[54]/(2*y[34]*y[53]) + y[55]/(2*y[53]) + y[56]/(2*y[35]*y[53]), 
  f[14] -> -13/36 - (5*y[1]*y[2])/(36*y[3]) + y[6]/(4*y[5]) + 
    (3*y[3])/(4*y[1]*y[8]) + (y[3]*y[6])/(2*y[2]*y[8]) + 
    (y[3]*y[4]*y[9])/(4*y[10]) + y[57] + y[1]*y[58] + (y[2]*y[3])/(2*y[59]) + 
    y[60]/(72*y[2]) + y[61]/(2*y[8]) + y[62]/(4*y[5]*y[12]) + 
    y[63]/(4*y[1]*y[5]*y[12]) - (11*y[3]*y[64])/(24*y[2]*y[16]^2) + 
    y[65]/(4*y[12]) + y[66]/(4*y[1]*y[12]) + (11*y[1]*y[67])/(24*y[16]^2) + 
    y[68]/(24*y[16]) + y[69]/(24*y[2]*y[16]), 
  f[26] -> 1/2 - y[3] - (11*y[3]*y[4]*y[5]*y[9]*y[14])/(24*y[10]^2) - 
    (11*y[25])/(24*y[1]*y[12]^2) - (11*y[27])/(24*y[12]^2) + 
    (11*y[49])/(24*y[1]*y[5]*y[12]^2) + (11*y[50])/(24*y[5]*y[12]^2) - 
    (y[2]*y[3])/(2*y[59]) + y[1]*y[70] + y[71]/(24*y[5]) + 
    y[72]/(24*y[1]*y[5]) + (y[14]*y[73])/(2*y[39]) + y[74]/(12*y[10]) + 
    y[75]/(24*y[1]*y[12]) + (y[1]*y[76])/(2*y[5]*y[42]) + y[77]/(24*y[12]) - 
    (y[1]*y[78])/(2*y[42]) + y[79]/(24*y[1]*y[5]*y[12]) + 
    y[80]/(24*y[5]*y[12]), f[36] -> 19/8 + (19*y[1])/4 + 2*y[1]*y[2] - y[3] - 
    y[1]*y[3] + (11*y[3]*y[64])/(24*y[2]*y[16]^2) - 
    (11*y[1]*y[67])/(24*y[16]^2) + y[81] + y[82]/(24*y[2]) - 
    (y[1]*y[2]*y[83])/(8*y[3]) + y[84]/(24*y[16]) + 
    (y[9]*y[14]*y[15])/(2*y[85]) + y[86]/(24*y[2]*y[16]), 
  f[59] -> (y[3]*y[64])/(4*y[2]*y[16]^2) - (y[1]*y[67])/(4*y[16]^2) + 
    y[87]/(4*y[2]) + y[88]/(4*y[16]) + y[89]/(4*y[2]*y[16]), 
  f[81] -> (y[3]*y[4]*y[5]*y[9]*y[14])/(2*y[10]^2) + (y[9]*y[14])/y[10], 
  f[82] -> -((y[3]*y[4])/y[2]) - (y[3]*y[6])/(2*y[2]*y[8]) + 
    (11*y[3]*y[4]*y[5]*y[9]*y[14])/(24*y[10]^2) - 
    (y[5]*y[33]*y[36])/(2*y[34]*y[35]) + y[70]/(2*y[8]) + y[90]/(12*y[10]) + 
    (y[37]*y[91])/(2*y[34]) + y[92]/(2*y[42]) + y[93]/(2*y[39]) + 
    y[94]/(2*y[35]*y[39]) + y[95]/(2*y[34]*y[42]) + y[96]/(2*y[35]) + 
    y[97]/(2*y[34]*y[53]) + y[98]/(2*y[53]) + y[99]/(2*y[35]*y[53]), 
  f[113] -> (-13*y[1]*y[2])/(24*y[3]) + (13*y[30])/24 + y[100]/(24*y[2]) + 
    (y[3]*y[37]*y[101])/(4*y[2]*y[102]) - (y[3]*y[4]*y[37])/(2*y[2]*y[103]) + 
    y[104]/(2*y[103]) - (y[1]*y[105])/(4*y[102]), 
  f[114] -> -1/48*(y[3]*y[37]*y[101])/(y[2]*y[102]) + 
    (y[1]*y[105])/(48*y[102]) + (y[19]*y[106])/(48*y[2]) + 
    (y[3]*y[37]*y[107])/(24*y[2]*y[103]) + y[108]/(24*y[103]), 
  f[122] -> 3/4 + (9*y[1])/4 - (y[3]*y[4]^2)/(2*y[2]^2) - 
    (y[3]*y[109])/(4*y[1]*y[2]*y[8]) + y[110] - 
    (y[3]*y[111])/(4*y[2]^2*y[8]) - (y[4]*y[112])/(4*y[2]) + 
    y[113]/(4*y[2]*y[8]) + y[114]/(4*y[8]) - (y[1]*y[115])/(4*y[3]) + 
    (y[1]^2*y[37]^2*y[116])/(2*y[3]*y[103]) + (y[1]*y[117])/(4*y[2]*y[3]) + 
    (y[4]*y[37]*y[118])/(2*y[2]*y[103]) + y[119]/(2*y[103]), 
  f[123] -> (y[3]*y[4]^2)/(24*y[2]^2) + (y[3]*y[109])/(48*y[1]*y[2]*y[8]) + 
    (y[3]*y[111])/(48*y[2]^2*y[8]) + y[120]/48 - (y[4]*y[121])/(48*y[2]) + 
    y[122]/(48*y[2]*y[8]) + y[123]/(48*y[8]) + (y[1]*y[124])/(48*y[3]) + 
    (y[1]^2*y[37]^2*y[116]*y[125])/(24*y[3]*y[103]) + 
    (y[1]*y[126])/(48*y[2]*y[3]) + (y[4]*y[37]*y[127])/(24*y[2]*y[103]) + 
    y[128]/(24*y[103]), f[126] -> (y[1]*y[37]^2*y[116])/(2*y[2]*y[3]) - 
    (y[1]^2*y[37]^3*y[116])/(2*y[3]*y[103]) + y[129]/(2*y[2]) + 
    (y[1]*y[116]*y[130])/(2*y[3]) + (y[3]^2*y[4]^2*y[19])/(2*y[2]*y[131]) + 
    y[132]/(2*y[103]) + (y[4]*y[37]*y[133])/(2*y[2]*y[103]) + 
    y[134]/(2*y[131]), f[127] -> y[107]/(24*y[2]) + 
    (y[1]*y[37]^2*y[116]*y[125])/(24*y[2]*y[3]) - 
    (y[1]^2*y[37]^3*y[116]*y[125])/(24*y[3]*y[103]) - 
    (y[3]^2*y[4]^2*y[19]*y[135])/(24*y[2]*y[131]) - 
    (y[1]*y[116]*y[136])/(24*y[3]) + (y[4]*y[37]*y[137])/(24*y[2]*y[103]) + 
    y[138]/(24*y[131]) + y[139]/(24*y[103]), 
  f[130] -> -1/2*(y[1]^2*y[2]*y[37]^2*y[116])/(y[3]*y[103]) + 
    (y[140]*y[141])/2 + (y[1]*y[142])/(2*y[3]) + (y[1]*y[143])/(2*y[103]), 
  f[131] -> -1/24*(y[1]^2*y[2]*y[37]^2*y[116]*y[125])/(y[3]*y[103]) - 
    (y[141]*y[144])/24 + (y[1]*y[145])/(24*y[3]) + (y[1]*y[146])/(24*y[103]), 
  f[134] -> y[20]/(4*y[5]) + (y[3]*y[5]*y[9]^2)/(4*y[39]^2) + 
    y[9]^2/(2*y[39]) - (y[3]^2*y[5]^2*y[9]^2)/(4*y[39]^2*y[147]) - 
    (y[3]*y[5]*y[9]^2)/(2*y[39]*y[147]) + y[148]/(4*y[5]*y[42]) + 
    y[149]/(2*y[42]*y[147]) + y[150]/(4*y[42]) + y[151]/(2*y[103]) + 
    y[152]/(4*y[42]^2) + y[153]/(4*y[5]*y[42]^2) + y[154]/(2*y[103]*y[147]) + 
    y[155]/(4*y[42]^2*y[147]), f[135] -> -1/48*(y[3]*y[5]*y[9]^2)/y[39]^2 + 
    (y[3]^2*y[5]^2*y[9]^2)/(48*y[39]^2*y[147]) + y[156]/(48*y[5]) + 
    (y[4]*y[116]*y[157])/(2*y[2]*y[42]) - (y[4]*y[116]*y[157])/
     (2*y[2]*y[103]) + y[158]/(48*y[42]) + y[159]/y[39] + 
    y[160]/(48*y[5]*y[42]) + y[161]/(24*y[103]) + y[162]/(48*y[42]^2) + 
    y[163]/(48*y[5]*y[42]^2) + y[164]/(24*y[42]*y[147]) + 
    y[165]/(48*y[42]^2*y[147]) + y[166]/(24*y[39]*y[147]) + 
    y[167]/(24*y[103]*y[147]), f[138] -> -1/2 - 4*y[1] - 5*y[1]^2 - 
    (y[1]*y[4]*y[37]^2)/(2*y[2]*y[3]^2) - (y[4]^2*y[37]^2)/(2*y[2]^2*y[3]) - 
    (y[4]^3*y[37]^3)/(2*y[2]^2*y[103]) - (y[1]*y[116])/(2*y[3]*y[5]) + 
    (y[1]*y[4]*y[116]^2)/2 + (y[3]*y[116]^3)/(2*y[2]^2*y[35]) + 
    y[116]^3/(2*y[2]^2*y[39]) + (y[3]^3*y[4]^3*y[19])/(2*y[2]^2*y[131]) - 
    y[116]^3/(4*y[2]*y[147]) + (y[4]*y[116]^3*y[157])/(4*y[2]*y[42]^2) - 
    (y[4]^2*y[168])/(2*y[2]^2) - (y[3]^2*y[4]^2*y[19]*y[169])/
     (2*y[2]*y[131]) - (y[3]^2*y[170])/(4*y[39]^2*y[147]) + 
    y[171]/(4*y[147]) + y[172]/(4*y[2]*y[42]*y[147]) + 
    (y[1]^2*y[37]*y[116]*y[173])/(2*y[3]^2) - (y[116]^2*y[174])/
     (4*y[2]*y[39]) + (y[4]*y[157]*y[175])/(4*y[2]^2*y[42]) + 
    (y[175]*y[176])/(4*y[2]^2*y[147]) + (y[116]^3*y[177])/(2*y[2]*y[35]) + 
    (y[3]*y[19]*y[178]*y[179])/(2*y[5]) - (y[116]^2*y[179]*y[180])/
     (2*y[3]*y[5]) + (y[4]*y[181])/(2*y[2]) + (y[1]^2*y[37]^2*y[182])/
     (2*y[3]^2*y[103]) + y[183]/(2*y[3]*y[103]) + 
    (y[4]*y[37]*y[184])/(2*y[2]*y[3]) + y[185]/(4*y[39]^2) + 
    y[186]/(4*y[5]) + (y[4]^2*y[37]^2*y[187])/(2*y[2]*y[103]) + 
    y[188]/(2*y[34]*y[42]) + y[189]/(4*y[2]*y[42]) + y[190]/(4*y[39]) - 
    (y[1]*y[191])/(2*y[3]) + y[192]/(4*y[5]*y[42]) + y[193]/(4*y[42]) + 
    y[194]/(2*y[35]*y[39]) + y[195]/(4*y[39]*y[147]) + 
    y[196]/(2*y[103]*y[147]) + y[197]/(2*y[34]) + y[198]/(4*y[42]*y[147]) + 
    y[199]/(4*y[42]^2) + y[200]/(4*y[5]*y[42]^2) + y[201]/(2*y[35]) + 
    y[202]/(2*y[34]*y[35]) + y[203]/(2*y[131]) + y[204]/(4*y[42]^2*y[147]) + 
    y[205]/(2*y[103]) + y[206]/(2*y[53]) + y[207]/(2*y[34]*y[53]) + 
    y[208]/(2*y[35]*y[53]), 
  f[139] -> -11/24 - (11*y[1]*y[116])/(24*y[3]*y[5]) - 
    (13*y[3]*y[116]^3)/(24*y[2]^2*y[35]) - (13*y[116]^3)/(24*y[2]^2*y[39]) + 
    (y[4]^3*y[37]^3*y[135])/(24*y[2]^2*y[103]) - (y[3]^3*y[4]^3*y[19]*y[135])/
     (24*y[2]^2*y[131]) + (y[37]*y[116]^2)/(2*y[2]*y[3]*y[147]) + 
    y[116]^3/(48*y[2]*y[147]) - (y[1]*y[116]^3)/(2*y[3]^2*y[147]) - 
    (y[4]*y[116]^3*y[157])/(48*y[2]*y[42]^2) + (y[4]^2*y[135]*y[168])/
     (24*y[2]^2) + (y[3]^2*y[170])/(48*y[39]^2*y[147]) - 
    (y[4]*y[157]*y[175])/(48*y[2]^2*y[42]) - (13*y[116]^3*y[177])/
     (24*y[2]*y[35]) - (13*y[188])/(24*y[34]*y[42]) - 
    (13*y[207])/(24*y[34]*y[53]) - (13*y[208])/(24*y[35]*y[53]) + 
    5*y[1]^3*y[209] + y[1]^2*y[210] + (y[1]*y[211])/6 + 
    (y[1]*y[4]*y[116]^2*y[212])/24 + (y[3]^2*y[4]^2*y[19]*y[213])/
     (24*y[2]*y[131]) + y[214]/(48*y[147]) + (y[116]^2*y[215])/
     (2*y[3]*y[147]) + y[216]/(48*y[2]*y[42]*y[147]) + 
    (y[116]^2*y[217])/(48*y[2]*y[39]) + y[218]/(y[2]*y[3]^2) + 
    y[219]/(y[2]^2*y[3]) + (y[1]^2*y[37]*y[116]*y[220])/(24*y[3]^2) - 
    (y[176]*y[221])/(48*y[2]^2*y[147]) - (y[116]^2*y[179]*y[222])/
     (24*y[3]*y[5]) + y[223]/(24*y[2]*y[3]) + y[224]/(48*y[39]^2) - 
    (y[4]*y[225])/(24*y[2]) + y[226]/(48*y[5]) - (y[4]^2*y[37]^2*y[227])/
     (24*y[2]*y[103]) + (y[179]*y[228])/(24*y[5]) - 
    (y[1]^2*y[37]^2*y[229])/(24*y[3]^2*y[103]) + y[230]/(24*y[3]*y[103]) + 
    y[231]/(48*y[39]) + y[232]/(48*y[42]) + (13*y[233])/(24*y[34]) + 
    (13*y[234])/(24*y[35]*y[39]) + (y[1]*y[235])/(24*y[3]) + 
    y[236]/(48*y[5]*y[42]) + y[237]/(48*y[2]*y[42]) + y[238]/(48*y[42]^2) + 
    y[239]/(48*y[5]*y[42]^2) + (13*y[240])/(24*y[35]) + 
    y[241]/(48*y[42]*y[147]) + y[242]/(24*y[103]*y[147]) + 
    y[243]/(48*y[39]*y[147]) + (13*y[244])/(24*y[34]*y[35]) + 
    y[245]/(24*y[131]) + y[246]/(48*y[42]^2*y[147]) + y[247]/(24*y[103]) + 
    (13*y[248])/(24*y[53]), f[150] -> (-16*y[116])/y[3] + 
    (16*y[1]^3*y[2]*y[37]^4*y[116]^2)/(y[3]*y[103]^3) - 
    (16*y[116]*y[249])/y[103] - (16*y[1]^2*y[37]^2*y[116]*y[250])/
     (y[3]*y[103]^2) - (16*y[1]*y[116]*y[251])/(y[3]*y[103]) + 
    (16*y[252])/y[103]^2 + (16*y[1]*y[253])/y[103]^3, 
  f[151] -> (4*y[116]*y[254])/(3*y[3]) + (4*y[116]*y[249]*y[254])/
     (3*y[103]) + (4*y[1]^3*y[2]*y[37]^4*y[116]^2*y[255])/(3*y[3]*y[103]^3) - 
    (4*y[1]^2*y[37]^2*y[116]*y[250]*y[255])/(3*y[3]*y[103]^2) - 
    (4*y[1]*y[116]*y[251]*y[255])/(3*y[3]*y[103]) + y[256]/y[103]^2 - 
    (4*y[1]*y[257])/(3*y[103]^3), f[162] -> -((y[1]*y[116])/y[3]) + 
    (y[1]*y[116])/(y[3]*y[5]) + y[258] + y[259]/y[5], 
  f[164] -> (119*y[1])/144 + (y[14]*y[15])/(2*y[10]) + 
    (y[2]*y[3])/(2*y[59]) + (119*y[1]*y[116])/(144*y[3]*y[5]) + 
    (y[260]*y[262])/(2*y[261]) + y[263]/(144*y[3]) - (119*y[264])/(144*y[5]), 
  f[167] -> y[1]*y[21] - y[2]*y[4]*y[21] - (y[1]*y[116])/(2*y[3]*y[5]) + 
    y[264]/(2*y[5]) + (y[21]*y[265])/(2*y[261]^2) + 
    (y[37]*y[265])/(2*y[3]^2*y[261]^2) + y[266]/2 - 
    (y[1]*y[37]*y[267])/(2*y[3]^2*y[261]) + (y[37]*y[268])/y[3]^2 + 
    (y[265]*y[269])/(2*y[3]*y[261]^2) + y[270]/(2*y[261]) + 
    y[271]/(2*y[3]*y[261]) + y[272]/y[3], 
  f[168] -> (-35*y[1]*y[116])/(24*y[3]*y[5]) + (35*y[264])/(24*y[5]) + 
    (11*y[21]*y[265])/(24*y[261]^2) + (11*y[37]*y[265])/
     (24*y[3]^2*y[261]^2) - (11*y[1]*y[37]*y[267])/(24*y[3]^2*y[261]) + 
    (11*y[265]*y[269])/(24*y[3]*y[261]^2) + y[273]/24 + 
    (11*y[37]*y[274])/(24*y[3]^2) + y[275]/(24*y[3]*y[261]) + 
    y[276]/(24*y[261]) + (y[15]^2*y[277])/(2*y[5]*y[53]) + 
    (y[37]*y[278])/(2*y[131]) + y[279]/(24*y[3]) + 
    (y[37]^2*y[281])/(2*y[131]*y[280]) + y[282]/(2*y[53]) + 
    (y[37]^2*y[283])/(2*y[53]*y[280]), 
  f[178] -> (y[1]*y[116])/(9*y[3]*y[5]) + (5*y[4]*y[157])/(12*y[2]) + 
    y[259]/(9*y[5]) + (y[262]*y[284])/(4*y[261]) - 
    (11*y[3]*y[285])/(24*y[59]^2) + y[286]/36 + (y[15]*y[287])/(4*y[10]) + 
    y[288]/(36*y[3]) + y[289]/(24*y[59]), 
  f[194] -> (11*y[5]*y[14]^2*y[15])/(24*y[10]^2) - 
    (11*y[1]*y[116])/(12*y[3]*y[5]) + (11*y[264])/(12*y[5]) + 
    (11*y[3]*y[285])/(24*y[59]^2) + y[290]/12 + y[291]/(24*y[59]) + 
    (y[1]*y[292])/(12*y[3]) + y[293]/(24*y[10]), 
  f[209] -> -1/2*(y[21]*y[265])/y[261]^2 + (y[1]*y[37]*y[267])/
     (2*y[3]^2*y[261]) + y[294]/2 + y[295]/(2*y[261]) + 
    (y[37]*y[296])/(2*y[3]^2) + (y[37]*y[297])/(2*y[3]^2*y[261]^2) + 
    (y[269]*y[297])/(2*y[3]*y[261]^2) + y[298]/(2*y[3]*y[261]) + 
    y[299]/(2*y[3]), f[210] -> (-11*y[21]*y[265])/(24*y[261]^2) - 
    (11*y[37]*y[265])/(24*y[3]^2*y[261]^2) + (11*y[1]*y[37]*y[267])/
     (24*y[3]^2*y[261]) - (11*y[265]*y[269])/(24*y[3]*y[261]^2) - 
    (11*y[37]*y[274])/(24*y[3]^2) + y[300]/24 + y[301]/(24*y[261]) + 
    (y[15]^2*y[302])/(2*y[85]) + y[303]/(24*y[3]*y[261]) + 
    (y[15]^2*y[304]*y[305])/(2*y[5]) + y[306]/(24*y[3]) + y[307]/(2*y[131]), 
  f[215] -> (y[1]^2*y[2]^3*y[37])/(2*y[3]^2) + (y[1]*y[2]*y[308])/(2*y[3]) + 
    y[309]/2, f[235] -> (y[1]*y[130])/(2*y[3]) - (y[4]*y[157])/(2*y[2]) + 
    (y[3]*y[285])/(4*y[59]^2) + y[310]/2 + y[311]/(4*y[59]), 
  f[263] -> -1/2*(y[5]*y[14]^2*y[15])/y[10]^2 - (y[1]*y[37])/y[3] - 
    (y[4]*y[157])/y[2] + y[312]/(2*y[10]), 
  f[264] -> (-11*y[5]*y[14]^2*y[15])/(24*y[10]^2) + y[129]/2 - 
    (5*y[4]*y[157])/(12*y[2]) + (y[1]*y[37]*y[313])/(12*y[3]) + 
    y[314]/(2*y[131]) + y[315]/(24*y[10]) + (y[37]*y[316])/
     (2*y[131]*y[280]) + y[317]/(2*y[53]) + (y[37]*y[318])/(2*y[53]*y[280]), 
  f[319] -> (11*y[1])/24 - (11*y[14]*y[15])/(24*y[102]) - 
    (11*y[1]*y[37]*y[116])/(24*y[3]) + (11*y[1]^2*y[2]*y[37]^2*y[116])/
     (24*y[3]*y[103]) - (11*y[1]*y[319])/(24*y[103]), 
  f[328] -> (7*y[1]*y[4]*y[37])/(12*y[2]*y[3]) - 
    (13*y[1]*y[116])/(24*y[3]*y[5]) - (y[1]^3*y[2]*y[37]^3*y[116])/
     (2*y[3]^2*y[103]) + (7*y[4]^2*y[157])/(24*y[2]^2) + 
    (13*y[264])/(24*y[5]) + y[320]/4 + (y[4]*y[321])/(24*y[2]) + 
    (y[1]^2*y[37]*y[322])/(24*y[3]^2) + (y[1]*y[323])/(24*y[3]) + 
    (y[1]^2*y[37]^2*y[324])/(2*y[3]*y[103]) + (y[1]*y[325])/(2*y[103]), 
  f[329] -> (-23*y[1]*y[4]*y[37])/(24*y[2]*y[3]) - 
    (11*y[1]^3*y[2]*y[37]^3*y[116])/(24*y[3]^2*y[103]) - 
    (23*y[4]^2*y[157])/(48*y[2]^2) + (11*y[1]^2*y[37]^2*y[324])/
     (24*y[3]*y[103]) + y[326]/48 - (y[4]*y[327])/(48*y[2]) + 
    (y[1]^2*y[37]*y[328])/(48*y[3]^2) + (y[1]*y[329])/(48*y[3]) - 
    (11*y[1]*y[330])/(24*y[103]), 
  f[343] -> (-11*y[1]^3*y[2]*y[37]^4*y[116])/(24*y[3]^2*y[103]) - 
    (11*y[1]^2*y[37]*y[331])/(24*y[3]^2) + (11*y[1]*y[332])/24 - 
    (11*y[1]*y[333])/(24*y[3]) + (11*y[1]^2*y[37]^3*y[334])/
     (24*y[3]*y[103]) + (11*y[1]*y[335])/(24*y[103]), 
  f[351] -> (y[1]*y[116])/(2*y[3]*y[5]) - (y[1]^2*y[2]*y[37]^3*y[116])/
     (2*y[3]*y[103]) + (y[2]*y[3]*y[5]*y[9]*y[209])/(2*y[39]*y[147]) + 
    (y[1]*y[116]*y[336])/(2*y[3]) + y[337]/(2*y[5]) + y[338]/(2*y[5]*y[42]) + 
    (y[2]*y[339])/(2*y[39]) + y[340]/(2*y[42]) + y[341]/(2*y[42]*y[147]) + 
    y[342]/(2*y[103]*y[147]) + y[343]/(2*y[103]), 
  f[355] -> -1/2*(y[1]^2*y[37]*y[116])/(y[3]^2*y[5]) - 
    (y[1]^4*y[2]*y[37]^6*y[116])/(2*y[3]^3*y[103]) + 
    (y[3]^5*y[4]^5*y[19])/(4*y[2]^2*y[131]^2) + 
    (y[3]^4*y[4]^4)/(4*y[2]^2*y[131]) + (y[3]*y[157])/(2*y[147]) - 
    (y[116]^2*y[179])/(2*y[3]*y[5]) - (y[3]*y[19]*y[157]*y[179])/(2*y[5]) - 
    (y[3]*y[5]^2*y[9]^2*y[209])/(2*y[39]*y[147]) + 
    (y[37]^2*y[316])/(2*y[131]*y[280]) + (y[37]^2*y[318])/(2*y[53]*y[280]) + 
    (y[3]^2*y[4]^2*y[344])/(4*y[2]) - (y[3]^4*y[4]^4*y[19]*y[345])/
     (4*y[2]*y[131]^2) - (y[3]^3*y[4]^3*y[346])/(4*y[2]*y[131]) + 
    (y[1]^3*y[37]^2*y[116]*y[347])/(2*y[3]^3) + y[348]/(2*y[3]*y[103]) + 
    y[349]/(2*y[5]*y[42]) - (y[1]*y[350])/(2*y[3]*y[5]) + y[351]/(2*y[5]) + 
    (y[1]^2*y[37]*y[352])/(4*y[3]^2) + (y[1]^3*y[37]^4*y[353])/
     (2*y[3]^2*y[103]) + y[354]/(2*y[42]) + y[355]/(2*y[39]) + 
    y[356]/(2*y[42]*y[147]) + y[357]/4 + y[358]/(2*y[103]*y[147]) - 
    (y[1]*y[359])/(4*y[3]) + y[360]/(4*y[131]) + y[361]/(4*y[131]^2) + 
    y[362]/(2*y[53]) + y[363]/(2*y[103]), 
  f[356] -> (-11*y[1]^2*y[37]*y[116])/(24*y[3]^2*y[5]) - 
    (11*y[1]^4*y[2]*y[37]^6*y[116])/(24*y[3]^3*y[103]) - 
    (y[3]^5*y[4]^5*y[19])/(48*y[2]^2*y[131]^2) - 
    (y[3]^4*y[4]^4)/(48*y[2]^2*y[131]) + (11*y[3]*y[157])/(24*y[147]) - 
    (11*y[116]^2*y[179])/(24*y[3]*y[5]) - (11*y[3]*y[19]*y[157]*y[179])/
     (24*y[5]) - (11*y[3]*y[5]^2*y[9]^2*y[209])/(24*y[39]*y[147]) + 
    (y[3]^4*y[4]^4*y[19]*y[345])/(48*y[2]*y[131]^2) + 
    (11*y[1]^3*y[37]^2*y[116]*y[347])/(24*y[3]^3) - 
    (11*y[1]*y[350])/(24*y[3]*y[5]) + (11*y[1]^3*y[37]^4*y[353])/
     (24*y[3]^2*y[103]) + (11*y[354])/(24*y[42]) + (11*y[355])/(24*y[39]) + 
    (11*y[358])/(24*y[103]*y[147]) + (11*y[363])/(24*y[103]) + 
    (y[3]^2*y[4]^2*y[364])/(48*y[2]) + (y[3]^3*y[4]^3*y[365])/
     (48*y[2]*y[131]) - (11*y[366])/(24*y[3]*y[103]) - 
    (11*y[367])/(24*y[5]*y[42]) - (11*y[368])/(24*y[5]) + 
    (y[1]^2*y[37]*y[369])/(48*y[3]^2) - (11*y[370])/(24*y[42]*y[147]) + 
    y[371]/48 + (13*y[37]^2*y[372])/(24*y[131]*y[280]) - 
    (y[1]*y[373])/(48*y[3]) + y[374]/(48*y[131]) + y[375]/(48*y[131]^2) + 
    (13*y[376])/(24*y[53]) + (13*y[37]^2*y[377])/(24*y[53]*y[280]), 
  f[368] -> (7*y[1])/6 - (7*y[1]^2*y[37])/(6*y[3]^2) + 
    (7*y[1]*y[4]*y[37])/(3*y[2]*y[3]) + (7*y[4]^2*y[157])/(6*y[2]^2) + 
    (7*y[4]*y[378])/(6*y[2]) - (7*y[1]*y[379])/(6*y[3]), 
  f[392] -> (y[3]*y[15])/(2*y[1]*y[8]) + (y[2]*y[3]^2)/(2*y[59]) - 
    (y[2]*y[3]*y[9]*y[15])/(2*y[8]*y[59]) + (191*y[1]*y[116])/(144*y[3]) - 
    (191*y[1]*y[116])/(144*y[3]*y[5]) + (y[19]*y[260])/(2*y[261]) + 
    (y[15]^2*y[287])/(2*y[16]) + y[380]/144 + y[381]/y[5] + 
    y[382]/(2*y[1]*y[5]) + y[383]/(2*y[5]*y[12]) + 
    y[384]/(2*y[1]*y[5]*y[12]) + y[385]/(2*y[12]) + y[386]/(2*y[1]*y[12]), 
  f[395] -> -1 + y[3]/2 - y[3]*y[37] + (3*y[1]*y[116])/(2*y[3]*y[5]) + 
    (y[37]*y[265])/(2*y[3]*y[261]^2) + y[387] + y[388] + y[389] + 
    y[1]*y[2]^2*y[390] + (3*y[3]*y[390])/2 - (y[2]*y[391])/2 + 
    y[392]/(2*y[3]*y[261]) + y[1]*y[393] + (y[265]*y[394])/(2*y[261]^2) + 
    y[395]/(y[1]*y[5]) + y[396]/y[3] + y[397]/(2*y[261]) + y[398]/(2*y[5]) + 
    y[399]/(2*y[1]*y[5]*y[12]) + y[400]/(2*y[5]*y[12]) + 
    y[401]/(2*y[1]*y[5]*y[12]^2) + y[402]/(2*y[5]*y[12]^2) + 
    y[403]/(2*y[1]*y[12]) + y[404]/(2*y[12]^2) + y[405]/(2*y[1]*y[12]^2) + 
    y[406]/(2*y[12]), f[406] -> y[15]/(2*y[8]) - 
    (3*y[3]*y[15])/(4*y[1]*y[8]) - (y[3]*y[6]*y[15])/(2*y[2]*y[8]) + 
    (3*y[2]*y[3]*y[9]*y[15])/(4*y[8]*y[59]) - (5*y[1]*y[116])/(36*y[3]) + 
    (5*y[1]*y[116])/(36*y[3]*y[5]) + (y[19]*y[284])/(4*y[261]) + 
    (11*y[407])/(24*y[2]) + y[408]/(24*y[59]) + y[409]/(4*y[1]*y[5]) + 
    y[410]/(36*y[5]) + y[411]/36 + y[412]/(4*y[5]*y[12]) - 
    (11*y[3]*y[413])/(24*y[59]^2) + y[414]/(4*y[1]*y[5]*y[12]) + 
    (11*y[415])/(24*y[2]*y[16]) + (11*y[3]*y[416])/(24*y[2]*y[16]^2) + 
    y[417]/(4*y[12]) + y[418]/(4*y[1]*y[12]) + y[419]/(24*y[16]) - 
    (11*y[1]*y[420])/(24*y[16]^2), f[422] -> (17*y[14]*y[15])/(12*y[10]) - 
    (11*y[399])/(24*y[1]*y[5]*y[12]) - (11*y[400])/(24*y[5]*y[12]) - 
    (11*y[401])/(24*y[1]*y[5]*y[12]^2) - (11*y[402])/(24*y[5]*y[12]^2) + 
    (11*y[3]*y[413])/(24*y[59]^2) + y[421]/(24*y[59]) - 
    (11*y[422])/(24*y[1]*y[5]) - (11*y[423])/(24*y[5]) + y[424]/12 + 
    y[425]/(24*y[1]*y[12]) + (11*y[426])/(24*y[12]^2) + 
    (11*y[427])/(24*y[1]*y[12]^2) + y[428]/(24*y[12]), 
  f[437] -> (y[37]*y[297])/(2*y[3]*y[261]^2) - (y[265]*y[394])/(2*y[261]^2) - 
    (y[3]*y[416])/(2*y[2]*y[16]^2) + (y[1]*y[420])/(2*y[16]^2) + 
    y[429]/y[2] + y[430]/2 + y[431]/(2*y[3]) + y[432]/(2*y[3]*y[261]) + 
    y[433]/(2*y[261]) + y[434]/(2*y[2]*y[16]) + y[435]/(2*y[16]), 
  f[438] -> (-11*y[37]*y[265])/(24*y[3]*y[261]^2) - 
    (y[15]^2*y[304]*y[305])/(2*y[5]) - (11*y[265]*y[394])/(24*y[261]^2) - 
    (11*y[415])/(24*y[2]*y[16]) - (11*y[3]*y[416])/(24*y[2]*y[16]^2) + 
    (11*y[1]*y[420])/(24*y[16]^2) - (11*y[436])/(24*y[2]) + y[437]/24 + 
    (y[15]^2*y[438])/(2*y[85]) + y[439]/(24*y[3]) + y[440]/(24*y[3]*y[261]) + 
    y[441]/(24*y[261]) + y[442]/(2*y[131]) + y[443]/(24*y[16]), 
  f[443] -> (y[1]*y[2]*y[444])/(2*y[3]) + y[445]/2, 
  f[463] -> (y[3]*y[413])/(4*y[59]^2) - (y[3]*y[416])/(4*y[2]*y[16]^2) + 
    (y[1]*y[420])/(4*y[16]^2) + y[434]/(4*y[2]*y[16]) + y[435]/(4*y[16]) + 
    y[446]/(4*y[2]) + y[447]/(4*y[59]) + y[448]/2, 
  f[491] -> -y[1] + (y[3]*y[4])/y[2] + (y[15]*y[287])/y[10], 
  f[492] -> (-11*y[1])/12 + (11*y[3]*y[4])/(12*y[2]) + 
    (y[3]*y[6]*y[15])/(2*y[2]*y[8]) - (17*y[14]*y[15])/(12*y[10]) + 
    (y[37]*y[372])/(2*y[131]*y[280]) + y[449]/(2*y[8]) + y[450]/(2*y[131]) + 
    y[451]/(2*y[53]) + (y[37]*y[452])/(2*y[53]*y[280]), 
  f[546] -> (13*y[1])/24 - (y[4]*y[19])/(2*y[2]) - 
    (y[3]*y[4]*y[37])/(2*y[2]*y[102]) - (y[1]*y[3]*y[4]*y[37])/
     (2*y[2]*y[103]) - (13*y[1]*y[116])/(24*y[3]) + 
    (13*y[1]*y[116])/(24*y[3]*y[5]) - (13*y[264])/(24*y[5]) + 
    (y[1]*y[453])/(2*y[102]) + y[454]/(2*y[103]), 
  f[547] -> (-11*y[4]*y[19])/(24*y[2]) - (23*y[3]*y[4]*y[37])/
     (24*y[2]*y[102]) + (23*y[1]*y[453])/(24*y[102]) + 
    (y[3]*y[37]*y[455])/(24*y[2]*y[103]) + y[456]/(24*y[103]), 
  f[556] -> -1/24*(y[3]*y[4]^2)/y[2]^2 + (y[1]*y[4]^2*y[37]^2)/
     (2*y[2]*y[103]) + (y[3]*y[15]*y[109])/(4*y[1]*y[2]*y[8]) + 
    (y[3]*y[15]*y[111])/(4*y[2]^2*y[8]) + (13*y[1]*y[116])/(24*y[3]*y[5]) - 
    (13*y[264])/(24*y[5]) - (y[1]^2*y[457])/24 + (y[4]*y[458])/(24*y[2]) + 
    (y[1]*y[459])/(4*y[2]*y[3]) + y[460]/(4*y[8]) - 
    (y[1]^2*y[37]*y[461])/(2*y[3]*y[103]) + (y[1]*y[462])/(24*y[3]) + 
    y[463]/(4*y[2]*y[8]) + y[464]/(2*y[103]), 
  f[557] -> (11*y[3]*y[4]^2)/(24*y[2]^2) - (y[3]*y[15]*y[109])/
     (48*y[1]*y[2]*y[8]) - (y[3]*y[15]*y[111])/(48*y[2]^2*y[8]) + 
    (11*y[1]^2*y[465])/24 - (y[4]*y[466])/(24*y[2]) + 
    (y[4]^2*y[37]^2*y[467])/(24*y[2]*y[103]) + (y[1]*y[468])/(48*y[3]) + 
    y[469]/(48*y[2]*y[3]) + y[470]/(48*y[8]) + y[471]/(48*y[2]*y[8]) + 
    (y[1]*y[37]*y[472])/(24*y[3]*y[103]) + y[473]/(24*y[103]), 
  f[565] -> -1/2*(y[1]*y[4])/y[2] - (y[1]*y[4]*y[37])/(2*y[2]*y[3]) - 
    (y[1]*y[4]^2*y[37]^2)/(2*y[2]*y[103]) - (y[3]^4*y[4]^4*y[19])/
     (4*y[2]*y[131]^2) + y[474]/4 + (y[3]^2*y[4]^2*y[475])/(4*y[2]*y[131]) - 
    (y[1]*y[116]*y[476])/(4*y[3]) + (y[1]^2*y[37]*y[477])/(2*y[3]*y[103]) + 
    y[478]/(2*y[103]) + y[479]/(4*y[131]^2) + y[480]/(4*y[131]), 
  f[566] -> (y[3]^4*y[4]^4*y[19])/(48*y[2]*y[131]^2) + y[455]/(24*y[2]) + 
    (y[37]*y[455])/(24*y[2]*y[3]) - (y[4]^2*y[37]^2*y[467])/
     (24*y[2]*y[103]) + y[481]/48 + (y[3]^2*y[4]^2*y[482])/(48*y[2]*y[131]) + 
    (y[1]*y[116]*y[483])/(48*y[3]) + (y[1]*y[37]*y[484])/(24*y[3]*y[103]) + 
    y[485]/(48*y[131]^2) + y[486]/(48*y[131]) + y[487]/(24*y[103]), 
  f[570] -> (13*y[1]*y[116])/(24*y[3]*y[5]) - (13*y[264])/(24*y[5]) - 
    (y[1]^2*y[2]*y[37]^2*y[116]*y[488])/(2*y[3]*y[103]) + 
    (y[1]*y[489])/(24*y[3]) + y[490]/24 + (y[1]*y[491])/(2*y[103]), 
  f[571] -> (-11*y[1]^2*y[2]*y[37]^2*y[116]*y[488])/(24*y[3]*y[103]) - 
    (y[1]*y[492])/(48*y[3]) + y[493]/48 + (y[1]*y[494])/(24*y[103]), 
  f[579] -> -1/2*(y[2]*y[9]*y[15])/y[39] + (y[2]*y[3]*y[5]*y[9]*y[15])/
     (2*y[39]*y[147]) - (y[3]^2*y[5]*y[209])/(2*y[42]*y[147]) + 
    (y[3]^2*y[5]^3*y[209])/(2*y[103]*y[147]) + y[495]/(2*y[5]) + 
    y[496]/(2*y[5]*y[42]) + y[497]/(2*y[42]) + y[498]/(2*y[103]), 
  f[580] -> y[3]/(2*y[147]) - (y[3]*y[19]*y[179])/(2*y[5]) + 
    (11*y[495])/(24*y[5]) + (11*y[496])/(24*y[5]*y[42]) + 
    (y[9]*y[499])/(24*y[39]) - (y[3]*y[5]*y[9]*y[499])/(24*y[39]*y[147]) + 
    y[500]/(24*y[42]) + y[501]/(24*y[103]) + y[502]/(24*y[42]*y[147]) + 
    y[503]/(24*y[103]*y[147]), 
  f[583] -> -1/2*(y[1]^2*y[4]*y[37]^2)/(y[2]*y[3]^2) - 
    (y[1]*y[4]^2*y[37]^2)/(2*y[2]^2*y[3]) - (y[1]*y[4]^3*y[37]^3)/
     (2*y[2]^2*y[103]) - (y[3]^5*y[4]^5*y[19])/(4*y[2]^2*y[131]^2) - 
    (y[3]*y[15])/(2*y[147]) - (y[3]*y[5]^2*y[9]^2*y[15])/(2*y[39]*y[147]) - 
    (y[1]*y[4]^2*y[168])/(2*y[2]^2) + (y[3]*y[15]*y[19]*y[179])/(2*y[5]) + 
    (y[3]^4*y[4]^4*y[19]*y[345])/(4*y[2]*y[131]^2) + 
    (y[37]^2*y[372])/(2*y[131]*y[280]) + y[375]/(4*y[131]^2) + 
    (y[1]*y[3]*y[4]^2*y[37]^2*y[390])/(2*y[2]*y[42]) + 
    (y[37]^2*y[452])/(2*y[53]*y[280]) + (y[3]^3*y[4]^3*y[475])/
     (4*y[2]^2*y[131]) - (y[1]*y[116]*y[488])/(2*y[3]*y[5]) - 
    (y[3]^2*y[4]^2*y[504])/(4*y[2]*y[131]) + (y[3]^2*y[209]*y[505])/
     (2*y[42]*y[147]) - (y[3]^2*y[209]*y[506])/(2*y[103]*y[147]) + 
    (y[1]^2*y[37]*y[116]*y[507])/(4*y[3]^2) + y[508]/(2*y[39]) + 
    (y[4]^2*y[37]^2*y[509])/(2*y[2]*y[103]) + (y[4]*y[37]*y[510])/
     (2*y[2]*y[3]) + y[511]/4 + y[512]/(2*y[5]) + (y[4]*y[513])/(4*y[2]) + 
    (y[1]^3*y[37]^2*y[514])/(2*y[3]^2*y[103]) - (y[1]*y[515])/(4*y[3]) + 
    y[516]/(2*y[42]) + y[517]/(2*y[5]*y[42]) + (y[1]*y[37]*y[518])/
     (2*y[3]*y[103]) + y[519]/(4*y[131]) + y[520]/(2*y[53]) + 
    y[521]/(2*y[103]), f[584] -> (y[3]^5*y[4]^5*y[19])/(48*y[2]^2*y[131]^2) + 
    (13*y[37]^2*y[318])/(24*y[53]*y[280]) - (y[3]^4*y[4]^4*y[19]*y[345])/
     (48*y[2]*y[131]^2) + y[361]/(48*y[131]^2) - (13*y[37]^2*y[372])/
     (24*y[131]*y[280]) + (y[1]*y[37]^2*y[455])/(24*y[2]*y[3]^2) - 
    (y[4]^2*y[37]^2*y[467])/(24*y[2]^2*y[3]) - (y[4]^3*y[37]^3*y[467])/
     (24*y[2]^2*y[103]) - (y[4]^2*y[168]*y[467])/(24*y[2]^2) + 
    (y[3]*y[4]^2*y[37]^2*y[390]*y[467])/(24*y[2]*y[42]) + 
    (y[3]^3*y[4]^3*y[482])/(48*y[2]^2*y[131]) - (11*y[1]*y[116]*y[488])/
     (24*y[3]*y[5]) - (y[3]^2*y[4]^2*y[522])/(48*y[2]*y[131]) + 
    (y[3]*y[523])/(24*y[147]) + (y[1]^2*y[37]*y[116]*y[524])/(48*y[3]^2) + 
    y[525]/48 - (y[3]*y[19]*y[179]*y[526])/(24*y[5]) + 
    (y[116]^3*y[179]*y[527])/(2*y[3]*y[5]) + y[528]/(24*y[3]*y[103]) + 
    (y[4]^2*y[37]^2*y[529])/(24*y[2]*y[103]) + (y[4]*y[37]*y[530])/
     (24*y[2]*y[3]) + (y[3]*y[531])/(24*y[39]*y[147]) - 
    (11*y[532])/(24*y[5]) + (y[4]*y[533])/(48*y[2]) + 
    (y[1]*y[534])/(48*y[3]) - (y[1]^2*y[37]^2*y[535])/(24*y[3]^2*y[103]) + 
    y[536]/(24*y[39]) - (11*y[537])/(24*y[5]*y[42]) + 
    y[538]/(24*y[42]*y[147]) + y[539]/(24*y[42]) + 
    y[540]/(24*y[103]*y[147]) + y[541]/(48*y[131]) + y[542]/(24*y[103]) + 
    y[543]/y[53], f[596] -> (-7*y[3]*y[4]^2)/(6*y[2]^2) - (7*y[1]*y[544])/6 - 
    (7*y[1]*y[545])/(6*y[3]) + (7*y[4]*y[546])/(6*y[2]), 
  f[598] -> -16/(y[3]*y[5]) + (16*y[1]^3*y[2]*y[37]^4*y[116]^2*y[488])/
     (y[3]*y[103]^3) + (16*y[547])/y[103] + (16*y[1]^2*y[37]^2*y[116]*y[548])/
     (y[3]*y[103]^2) + (16*y[1]*y[549])/(y[3]*y[103]) + 
    (16*y[1]*y[550])/y[103]^3 + (16*y[551])/y[103]^2, 
  f[599] -> 52/(3*y[3]*y[5]) - (52*y[1]^3*y[2]*y[37]^4*y[116]^2*y[488])/
     (3*y[3]*y[103]^3) - (52*y[547])/(3*y[103]) - 
    (52*y[1]*y[549])/(3*y[3]*y[103]) - (52*y[551])/(3*y[103]^2) + 
    (52*y[1]^2*y[37]^2*y[116]*y[552])/(3*y[3]*y[103]^2) - 
    (4*y[1]*y[553])/(3*y[103]^3), f[618] -> (y[14]*y[15]^2)/(2*y[16]) + 
    (y[2]*y[3]*y[9]*y[15])/(2*y[8]*y[59]) - (y[2]*y[3]*y[19])/(2*y[59]) - 
    (y[21]*y[63])/(2*y[5]*y[12]) + (y[1]*y[116])/(2*y[3]*y[5]) + 
    y[284]/(2*y[3]*y[261]) + (y[20]*y[284])/(2*y[261]) + y[554]/2 + 
    y[555]/(2*y[10]) + (y[3]*y[556])/(2*y[1]*y[8]) + y[557]/(2*y[1]*y[5]) + 
    y[558]/(2*y[3]) + y[559]/(2*y[5]) + y[560]/(2*y[1]*y[5]*y[12]) + 
    y[561]/(2*y[1]*y[12]) + y[562]/(2*y[12]), 
  f[631] -> (-3*y[2]*y[3]*y[9]*y[15])/(4*y[8]*y[59]) + 
    (y[21]*y[63])/(4*y[5]*y[12]) - (y[1]*y[116])/(4*y[3]*y[5]) + 
    (3*y[3]*y[157])/(4*y[1]*y[8]) + (y[3]*y[6]*y[157])/(2*y[2]*y[8]) + 
    y[260]/(4*y[3]*y[261]) + (y[20]*y[260])/(4*y[261]) - 
    (11*y[415])/(24*y[2]*y[16]) - (11*y[3]*y[416])/(24*y[2]*y[16]^2) + 
    (11*y[1]*y[420])/(24*y[16]^2) + y[563]/(4*y[10]) + y[564]/(4*y[5]) + 
    y[565]/(4*y[1]*y[5]) + y[566]/(2*y[8]) + y[567]/(24*y[2]) + y[568]/12 + 
    y[569]/(4*y[1]*y[5]*y[12]) + y[570]/(12*y[3]) + 
    (11*y[3]*y[571])/(24*y[59]^2) + y[572]/(4*y[1]*y[12]) + 
    y[573]/(4*y[12]) + y[574]/(24*y[59]) + y[575]/(24*y[16]), 
  f[663] -> (11*y[37]*y[265])/(24*y[3]^2*y[261]^2) - 
    (11*y[1]*y[37]*y[267])/(24*y[3]^2*y[261]) + (11*y[37]*y[274])/
     (24*y[3]^2) + (11*y[415])/(24*y[2]*y[16]) + 
    (11*y[3]*y[416])/(24*y[2]*y[16]^2) - (11*y[1]*y[420])/(24*y[16]^2) + 
    (11*y[436])/(24*y[2]) + (11*y[265]*y[576])/(24*y[261]^2) + 
    (11*y[265]*y[577])/(24*y[3]*y[261]^2) + y[578]/24 + y[579]/(24*y[261]) + 
    y[580]/(24*y[3]*y[261]) + y[581]/(24*y[3]) + y[582]/(24*y[16]), 
  f[765] -> -1/2*y[1] + (y[4]*y[19])/(2*y[2]) + (y[4]*y[37])/(2*y[2]*y[3]) + 
    (y[4]^2*y[37]^2)/(2*y[2]*y[103]) + (y[1]*y[37]*y[116])/(2*y[3]) - 
    (y[1]*y[37]*y[583])/(2*y[3]*y[103]) + y[584]/(2*y[103]), 
  f[766] -> (-11*y[1])/24 + (11*y[4]*y[19])/(24*y[2]) - 
    (y[4]*y[37])/(24*y[2]*y[3]) + (y[3]*y[4]^2*y[37])/(2*y[2]*y[102]) - 
    (y[4]^2*y[37]^2)/(24*y[2]*y[103]) + (11*y[1]*y[37]*y[116])/(24*y[3]) + 
    (y[1]*y[585])/(2*y[102]) + (y[1]*y[37]*y[586])/(24*y[3]*y[103]) + 
    y[587]/(24*y[103]), f[779] -> y[4]^2/(2*y[2]) + 
    (y[4]^2*y[37])/(2*y[2]*y[3]) + (y[4]^3*y[37]^2)/(2*y[2]*y[103]) - 
    (y[1]^3*y[2]*y[37]^4*y[116])/(2*y[3]^2*y[103]) - 
    (y[3]^2*y[4]^3*y[19])/(2*y[2]*y[131]) + (y[1]^2*y[37]*y[116]*y[173])/
     (2*y[3]^2) + y[588]/2 - (y[1]*y[589])/(2*y[3]) + 
    (y[1]*y[37]*y[590])/(2*y[3]*y[103]) + y[591]/(2*y[131]) + 
    y[592]/(2*y[103]), f[780] -> -1/24*y[4]^2/y[2] - 
    (y[4]^2*y[37])/(24*y[2]*y[3]) - (y[4]^3*y[37]^2)/(24*y[2]*y[103]) - 
    (11*y[1]^3*y[2]*y[37]^4*y[116])/(24*y[3]^2*y[103]) + 
    (y[3]^2*y[4]^3*y[19])/(24*y[2]*y[131]) + (11*y[1]^2*y[37]*y[116]*y[173])/
     (24*y[3]^2) + (11*y[588])/24 - (y[1]*y[593])/(24*y[3]) + 
    (y[1]*y[37]*y[594])/(24*y[3]*y[103]) + y[595]/(24*y[131]) + 
    y[596]/(24*y[103]), f[812] -> (16*y[1]*y[37]*y[116]^2)/y[3]^2 - 
    (16*y[1]^4*y[2]*y[37]^6*y[116]^2)/(y[3]^2*y[103]^3) - 
    (48*y[1]^2*y[37]^2*y[116]^2*y[130])/(y[3]^2*y[103]) - 
    (16*y[1]*y[116]*y[597]*y[598])/y[3] - (16*y[1]^3*y[37]^4*y[116]^2*y[599])/
     (y[3]^2*y[103]^2) + (16*y[1]*y[116]*y[600])/y[103] + 
    (16*y[1]*y[116]*y[601])/(y[3]*y[103]) + (16*y[1]^3*y[37]^4*y[116]*y[602])/
     (y[3]*y[103]^3) - (16*y[1]^2*y[37]^2*y[116]*y[603])/(y[3]*y[103]^2) + 
    (16*y[1]*y[604])/y[103]^2 - (16*y[1]*y[605])/y[103]^3}, 
 {y[1] -> z1[3], y[2] -> z1[2], y[3] -> z1[4], y[4] -> 1 + z1[3], 
  y[5] -> 1 + z1[2], y[6] -> 1 + z1[3]^(-1), y[7] -> -191 - 310*z1[3], 
  y[8] -> z1[2] - z1[4]*z1[5], y[9] -> z1[2] - z1[4], 
  y[10] -> z1[2]*z1[3] - z1[4] - z1[2]*z1[4] - z1[3]*z1[4] - 
    z1[2]*z1[3]*z1[4] + z1[2]*z1[3]*z1[4]*z1[5], y[11] -> -1 - z1[4]*z1[5], 
  y[12] -> -2*z1[2]*z1[4] + z1[4]^2 + z1[2]*z1[4]*z1[5] + z1[2]*z1[6] - 
    z1[4]*z1[6], y[13] -> z1[4] - z1[4]*z1[5] - z1[6], 
  y[14] -> z1[2]*z1[3] - (1 + z1[3])*z1[4], y[15] -> 1 + z1[4] - z1[6], 
  y[16] -> -z1[4] - 2*z1[2]*z1[3]*z1[4] + z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] - z1[3]*z1[4]*z1[6], 
  y[17] -> 1 + z1[2]^2 + z1[4]^2 + z1[4]*(z1[5] - z1[6]) + 
    z1[2]*(-1 - 2*z1[4] + z1[6]), 
  y[18] -> z1[4]^2 + z1[6] - z1[4]*(1 + z1[2] - z1[5] + z1[6]), 
  y[19] -> 1 + z1[4], y[20] -> 2 + z1[4], y[21] -> -1 + z1[5], 
  y[22] -> 1 + z1[4]*(-1 + z1[5]) + z1[5]^2 + z1[5]*(-2 + z1[6]) + z1[6], 
  y[23] -> 1 + (-1 + z1[4])*z1[5] - z1[5]^3/2 - 
    (z1[5]^2*(-2 + z1[4] + z1[6]))/2, 
  y[24] -> 2*z1[2]*z1[4] - z1[4]^2*(2 + z1[5]) - z1[6] + 
    z1[4]*(-z1[5] + z1[6]), y[25] -> z1[4]^4*(1 + z1[5]) + 
    (-1 + 3*z1[5] + z1[5]^3 + z1[5]^2*(-3 + z1[6]))*z1[6] + 
    z1[4]*(-1 + z1[5])^2*(2 + z1[5]^2 + z1[5]*(-3 + z1[6]) + z1[6]) - 
    z1[4]^3*(-1 + 3*z1[2] + z1[5] - z1[5]^2 + z1[6] + z1[5]*z1[6]) + 
    z1[4]^2*(z1[2]^2 + (-1 + z1[5])*(1 - 2*z1[5] + z1[5]^2 + z1[6]) + 
      z1[2]*(-1 + 2*z1[6])), 
  y[26] -> -z1[2]^2 + z1[2]*(1 + 3*z1[4] - z1[6]) + 
    (-2 - z1[4]^2*(4 + z1[5]) + z1[4]*(-2 - 2*z1[5] + 3*z1[6]))/2, 
  y[27] -> z1[4]^4*(2 + z1[5]) + z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*
     z1[6] + z1[4]^3*(2 - 6*z1[2] + z1[5]^2 - 3*z1[6] - z1[5]*z1[6]) - 
    z1[4]*(z1[2]^3 - (-1 + z1[5])*(-1 + 3*z1[5] + z1[5]^3 + 
        z1[5]^2*(-3 + z1[6])) + z1[2]*(-1 + z1[6])^2 + 
      z1[2]^2*(-1 + 2*z1[6])) + z1[4]^2*(4*z1[2]^2 + 2*z1[5] - 2*z1[5]^2 + 
      z1[5]^3 + (-2 + z1[6])*z1[6] + z1[2]*(-4 + 6*z1[6])), 
  y[28] -> -((-1 + 3*z1[5] + z1[5]^3 + z1[5]^2*(-3 + z1[6]))*z1[6]) - 
    z1[4]*(2 + z1[5]^4 + z1[5]*(-7 + 2*z1[6]) + z1[5]^3*(-5 + 2*z1[6]) + 
      z1[5]^2*(9 - 4*z1[6] + z1[6]^2)), 
  y[29] -> -(z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6]) - 
    z1[4]*(1 + z1[5]^4 + 2*z1[5]*(-2 + z1[6]) + 2*z1[5]^3*(-2 + z1[6]) + 
      z1[5]^2*(6 - 3*z1[6] + z1[6]^2)), y[30] -> 1 + 2*z1[3], 
  y[31] -> 11/12 + (23*z1[4])/24 + z1[5], y[32] -> 11 + 23*z1[4] + 12*z1[5], 
  y[33] -> z1[2] + z1[4], y[34] -> z1[2] + z1[2]^2 + z1[2]*z1[3] - z1[4] - 
    z1[3]*z1[4] + z1[2]*z1[3]*z1[4] - z1[4]^2 - z1[3]*z1[4]^2 - 
    z1[2]*z1[3]*z1[6] + z1[4]*z1[6] + z1[3]*z1[4]*z1[6], 
  y[35] -> z1[2]^2*z1[3] - z1[2]*z1[4] - z1[2]*z1[3]*z1[4] + 
    z1[2]^2*z1[3]*z1[4] + z1[4]^2 - z1[2]*z1[3]*z1[4]^2 - 
    z1[2]^2*z1[3]*z1[6] + z1[2]*z1[4]*z1[6] + z1[2]*z1[3]*z1[4]*z1[6], 
  y[36] -> z1[4] + (-1 + z1[6])^2*(1 + z1[6]), y[37] -> z1[6], 
  y[38] -> -1 - z1[2] - z1[4] + z1[3]*(-1 - z1[4] + z1[6]), 
  y[39] -> z1[2] - z1[4] - z1[2]*z1[4] + z1[2]*z1[4]*z1[5], 
  y[40] -> -(z1[4]^2*(-1 + z1[5])) + z1[2]*(-1 + z1[6]) - 3*(-1 + z1[6])^2 - 
    z1[4]*(-1 + z1[6])*(1 + (-1 + z1[5])*z1[6]), 
  y[41] -> 11*(-1 + z1[4] + 2*z1[5])*(z1[4]*(-2 + z1[5]) + z1[6]) - 
    34*(z1[4]*(-z1[2] + (-1 + z1[5])^2) + z1[4]^2*z1[5] + z1[5]*z1[6]), 
  y[42] -> -(z1[2]*z1[4]) - 2*z1[2]*z1[3]*z1[4] + z1[4]^2 + z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] - z1[4]*z1[6] - 
    z1[3]*z1[4]*z1[6], y[43] -> 1 + z1[4] + z1[4]*z1[5]*z1[6] + 
    z1[3]*(1 + z1[4]*(1 + z1[5]^2 + z1[5]*(-1 + z1[6])) + z1[5]*z1[6]), 
  y[44] -> z1[2]^2*(2 + z1[3])^2 - z1[2]*(z1[3]*(-2 + 4*z1[4]) + 
      z1[3]^2*(1 + 3*z1[4] - z1[6]) + 2*(-2 + z1[6])) + 
    (1 + 2*z1[4])*(1 + 2*z1[4] - 2*z1[6]) + 
    z1[3]*(2 + z1[4]^2*(3 + z1[5]) - 3*z1[4]*(-1 + z1[6]) - z1[6]) + 
    z1[3]^2*(1 + z1[4]^2*(1 + z1[5]) + z1[4]*(1 - z1[5] + z1[5]^2 - z1[6]) + 
      z1[5]*z1[6]), y[45] -> -34 + 24*z1[2]^3*z1[3] - 46*z1[4] - 56*z1[4]^2 - 
    24*z1[4]^3 + 14*z1[4]*z1[5] - 35*z1[4]^2*z1[5] - 24*z1[4]*z1[5]^2 - 
    2*z1[2]^2*(17 + 12*z1[4] + 6*z1[3]*(1 + 6*z1[4] - 2*z1[6])) + 
    45*z1[4]*z1[6] + 24*z1[4]^2*z1[6] - 24*z1[5]*z1[6] + 
    2*z1[2]*(17 + 57*z1[4] + 24*z1[4]^2 + 
      6*z1[3]*(1 + 6*z1[4]^2 + z1[4]*(3 - 4*z1[6]) - z1[6]) - 17*z1[6] - 
      12*z1[4]*z1[6]) - 12*z1[3]*(1 + 2*z1[4]^3 + 
      z1[4]^2*(1 + z1[5] - 2*z1[6]) + z1[4]*(1 - z1[5] + z1[5]^2 - z1[6]) + 
      z1[5]*z1[6]), y[46] -> -11*z1[5]^3 - 11*z1[5]^2*(-3 + z1[6]) + 
    11*(1 + z1[6]) + 3*z1[5]*(-11 + 4*z1[6]) + 
    z1[4]*(1 + z1[5]^2 + 2*z1[5]*(-1 + 6*z1[6])), 
  y[47] -> 34 - 22*z1[5] + 22*z1[5]^2 - 11*z1[5]^3 + 24*z1[5]*z1[6] - 
    11*z1[5]^2*z1[6] + 12*z1[3]*
     (1 + z1[4]*(1 + z1[5]^2 + z1[5]*(-1 + z1[6])) + z1[5]*z1[6]) + 
    z1[4]*(24 + 13*z1[5]^2 + 2*z1[5]*(-7 + 12*z1[6])), 
  y[48] -> -(z1[2]^4*(2 + z1[3])^2) + (1 + z1[3])*z1[4]*
     (1 + 3*z1[4]^2 + z1[4]*(4 - 3*z1[6]) + z1[3]*(1 + z1[4])*
       (1 + z1[4] - z1[6]) - 2*z1[6])*(1 + z1[4] - z1[6]) + 
    z1[2]^3*(2*(-4 + z1[6]) + 2*z1[3]*(-5 + 2*z1[6]) + 
      z1[3]^2*(-3 + 2*z1[6])) - z1[2]*(1 - 2*z1[4]^3 + 
      2*z1[3]*(-1 + z1[6])^2 + z1[3]^2*(-1 + z1[6])^2 - 2*z1[6] + 
      z1[4]*(3 - 2*z1[6])*z1[6] + z1[4]^2*(-2 + 4*z1[6])) - 
    z1[2]^2*(5 + z1[4] + z1[4]^2 + 2*z1[3]*(-2 + z1[6])^2 - 4*z1[6] + 
      z1[3]^2*(3 - 4*z1[6] + z1[6]^2)), 
  y[49] -> (-1 + 3*z1[5] + z1[5]^3 + z1[5]^2*(-3 + z1[6]))*z1[6] + 
    z1[4]*(2 + z1[5]^4 + z1[5]*(-7 + 2*z1[6]) + z1[5]^3*(-5 + 2*z1[6]) + 
      z1[5]^2*(9 - 4*z1[6] + z1[6]^2)), 
  y[50] -> z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
    z1[4]*(1 + z1[5]^4 + 2*z1[5]*(-2 + z1[6]) + 2*z1[5]^3*(-2 + z1[6]) + 
      z1[5]^2*(6 - 3*z1[6] + z1[6]^2)), 
  y[51] -> z1[2]^3*z1[3]*(-1 + z1[6])^2 + 
    z1[4]^2*(z1[4]^2*z1[5] + (-1 + z1[6])^2*(3 + (1 + z1[3])*z1[6]) - 
      z1[4]*(-1 + z1[6])*(-2 + z1[3]*(-1 + z1[6]) + z1[6] - z1[5]*z1[6])) + 
    z1[2]*z1[4]*(z1[4]^2*(-2 + z1[6]) + z1[3]*(-3 + z1[6])*(-1 + z1[6])^2 + 
      (-1 + z1[6])^2*(-3 + 2*z1[6]) + z1[4]*(3 - 4*z1[6] + z1[6]^2)) - 
    z1[2]^2*(-1 + z1[6])*(z1[4]*(-1 + z1[4] + z1[6]) + 
      z1[3]*(3 - 5*z1[6] + 2*z1[6]^2)), 
  y[52] -> -1 + z1[6] - 2*z1[4]*z1[6] + z1[6]^2 - z1[6]^3 + z1[4]*z1[6]^3 + 
    z1[2]*z1[3]*(1 + z1[4] - z1[6])*(-1 + z1[6] + z1[6]^2) + 
    z1[3]*(-((-1 + z1[6])^2*z1[6]) - z1[4]^2*(-1 + z1[6] + z1[6]^2) + 
      z1[4]*(1 - 3*z1[6] + z1[6]^2 + z1[6]^3)), 
  y[53] -> z1[2]^2*z1[4]^2 + 2*z1[2]^2*z1[3]*z1[4]^2 + 
    z1[2]^2*z1[3]^2*z1[4]^2 + 4*z1[2]^3*z1[3]^2*z1[4]^2 + 
    4*z1[2]^4*z1[3]^2*z1[4]^2 - 2*z1[2]*z1[4]^3 - 4*z1[2]*z1[3]*z1[4]^3 - 
    4*z1[2]^2*z1[3]*z1[4]^3 - 4*z1[2]^3*z1[3]*z1[4]^3 - 
    2*z1[2]*z1[3]^2*z1[4]^3 - 8*z1[2]^2*z1[3]^2*z1[4]^3 - 
    8*z1[2]^3*z1[3]^2*z1[4]^3 + z1[4]^4 + 2*z1[3]*z1[4]^4 + 
    4*z1[2]*z1[3]*z1[4]^4 + 4*z1[2]^2*z1[3]*z1[4]^4 + z1[3]^2*z1[4]^4 + 
    4*z1[2]*z1[3]^2*z1[4]^4 + 4*z1[2]^2*z1[3]^2*z1[4]^4 + 
    2*z1[2]^3*z1[3]*z1[4]^2*z1[5] - 2*z1[2]^3*z1[3]^2*z1[4]^2*z1[5] - 
    4*z1[2]^4*z1[3]^2*z1[4]^2*z1[5] + 4*z1[2]^3*z1[3]*z1[4]^3*z1[5] + 
    4*z1[2]^2*z1[3]^2*z1[4]^3*z1[5] + 8*z1[2]^3*z1[3]^2*z1[4]^3*z1[5] - 
    2*z1[2]*z1[3]*z1[4]^4*z1[5] - 4*z1[2]^2*z1[3]*z1[4]^4*z1[5] - 
    2*z1[2]*z1[3]^2*z1[4]^4*z1[5] - 4*z1[2]^2*z1[3]^2*z1[4]^4*z1[5] + 
    z1[2]^4*z1[3]^2*z1[4]^2*z1[5]^2 - 2*z1[2]^3*z1[3]^2*z1[4]^3*z1[5]^2 + 
    z1[2]^2*z1[3]^2*z1[4]^4*z1[5]^2 + 2*z1[2]^3*z1[3]*z1[4]*z1[6] - 
    2*z1[2]^3*z1[3]^2*z1[4]*z1[6] - 4*z1[2]^4*z1[3]^2*z1[4]*z1[6] - 
    2*z1[2]^2*z1[4]^2*z1[6] - 2*z1[2]^2*z1[3]*z1[4]^2*z1[6] + 
    4*z1[2]^3*z1[3]*z1[4]^2*z1[6] + 4*z1[2]^2*z1[3]^2*z1[4]^2*z1[6] + 
    8*z1[2]^3*z1[3]^2*z1[4]^2*z1[6] + 2*z1[2]*z1[4]^3*z1[6] - 
    4*z1[2]^2*z1[3]*z1[4]^3*z1[6] - 2*z1[2]*z1[3]^2*z1[4]^3*z1[6] - 
    4*z1[2]^2*z1[3]^2*z1[4]^3*z1[6] + 2*z1[2]^4*z1[3]^2*z1[4]*z1[5]*z1[6] - 
    2*z1[2]^3*z1[3]*z1[4]^2*z1[5]*z1[6] - 4*z1[2]^3*z1[3]^2*z1[4]^2*z1[5]*
     z1[6] + 2*z1[2]^2*z1[3]*z1[4]^3*z1[5]*z1[6] + 
    2*z1[2]^2*z1[3]^2*z1[4]^3*z1[5]*z1[6] + z1[2]^4*z1[3]^2*z1[6]^2 - 
    2*z1[2]^3*z1[3]*z1[4]*z1[6]^2 - 2*z1[2]^3*z1[3]^2*z1[4]*z1[6]^2 + 
    z1[2]^2*z1[4]^2*z1[6]^2 + 2*z1[2]^2*z1[3]*z1[4]^2*z1[6]^2 + 
    z1[2]^2*z1[3]^2*z1[4]^2*z1[6]^2, 
  y[54] -> 2*z1[2]^8*(3 + 4*z1[3] + z1[3]^2) + 
    z1[2]^7*(27 + 4*z1[4] + z1[3]*(52 - 16*z1[6]) + z1[3]^2*(21 - 10*z1[6]) - 
      z1[3]^3*(-2 + z1[6]) - 4*z1[6]) + z1[2]^6*(52 + 14*z1[4] - 2*z1[4]^2 - 
      26*z1[6] + 4*z1[6]^2 + z1[3]^3*(11 - 14*z1[6] + 4*z1[6]^2) + 
      z1[3]*(133 - 96*z1[6] + 15*z1[6]^2) + 
      z1[3]^2*(74 - 77*z1[6] + 17*z1[6]^2)) - 
    z1[2]^5*(-55 + 5*z1[4]^2 - 4*z1[5] + z1[5]^2 + 67*z1[6] + 2*z1[5]*z1[6] - 
      z1[5]^2*z1[6] - 30*z1[6]^2 + 4*z1[5]*z1[6]^2 - z1[5]^2*z1[6]^2 + 
      3*z1[6]^3 - 2*z1[5]*z1[6]^3 + z1[5]^2*z1[6]^3 + 
      z1[3]^3*(-25 + 51*z1[6] - 32*z1[6]^2 + 6*z1[6]^3) + 
      z1[3]*(-181 + 231*z1[6] - 91*z1[6]^2 + 12*z1[6]^3) + 
      z1[3]^2*(-129 + 215*z1[6] - 106*z1[6]^2 + 15*z1[6]^3) + 
      z1[4]*(-19 + 4*z1[6] + 4*z1[6]^2 - 4*z1[5]*(-1 + z1[6]^2) + 
        z1[5]^2*(-1 + z1[6]^2))) + z1[2]^4*(34 + 10*z1[5] - 2*z1[5]^2 - 
      89*z1[6] - 6*z1[5]*z1[6] + 2*z1[5]^2*z1[6] + 75*z1[6]^2 - 
      10*z1[5]*z1[6]^2 + 2*z1[5]^2*z1[6]^2 - 21*z1[6]^3 + 6*z1[5]*z1[6]^3 - 
      2*z1[5]^2*z1[6]^3 + 3*z1[6]^4 + 2*z1[3]^3*(-1 + z1[6])^2*
       (15 - 12*z1[6] + 2*z1[6]^2) + z1[3]^2*(126 - 298*z1[6] + 242*z1[6]^2 - 
        79*z1[6]^3 + 9*z1[6]^4) + z1[4]^2*(1 - 4*z1[6] - 6*z1[6]^2 + 
        4*z1[5]*(-1 + z1[6]^2) - z1[5]^2*(-1 + z1[6]^2)) + 
      z1[3]*(144 - 292*z1[6] + 212*z1[6]^2 - 66*z1[6]^3 + 7*z1[6]^4 + 
        z1[5]^2*(-1 + z1[6])^3*(1 + z1[6]) - 2*z1[5]*(-1 + z1[6])^2*
         (-2 - z1[6] + z1[6]^2)) + z1[4]*(13 - 13*z1[6] - 4*z1[6]^2 - 
        z1[5]^2*(-1 + z1[6])*(1 + z1[6])^2 + 
        2*z1[5]*(-3 - z1[6] + 3*z1[6]^2 + z1[6]^3))) + 
    (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*(-6*z1[4]^6 + 
      z1[3]^2*(1 + z1[4])*(1 + z1[4] - z1[6])^3*(-1 + z1[4]*(-2 + z1[6]) + 
        z1[6]) - (-1 + z1[6])^2*z1[6]*(-4 + 3*z1[6]) + 
      z1[4]^5*(-27 + 17*z1[6]) - z1[4]*(-1 + z1[6])^2*
       (3 - 22*z1[6] + 12*z1[6]^2 + 2*z1[5]*(1 + z1[6])) + 
      z1[4]^2*(-14 + 79*z1[6] - 114*z1[6]^2 + 58*z1[6]^3 - 10*z1[6]^4 - 
        4*z1[5]*(-1 + z1[6])^2*(1 + z1[6]) + z1[5]^2*(-1 + z1[6])^2*
         (1 + z1[6])) + z1[4]^4*(-47 + 78*z1[6] - 14*z1[6]^2 - 
        4*z1[5]*(-1 + z1[6]^2)) - z1[3]*(1 + z1[4] - z1[6])^2*
       (2 + 2*z1[4]^4 + z1[4]^3*(13 - 3*z1[6]) - 5*z1[6] + 3*z1[6]^2 + 
        z1[4]^2*(18 - 17*z1[6] + 5*z1[6]^2) + 
        z1[4]*(9 - 18*z1[6] + 8*z1[6]^2)) + 
      z1[4]^3*(z1[5]^2*z1[6]*(-1 + z1[6]^2) - 
        2*z1[5]*(-2 - z1[6] + 2*z1[6]^2 + z1[6]^3) + 
        2*(-19 + 58*z1[6] - 41*z1[6]^2 + 9*z1[6]^3))) - 
    z1[2]^3*(-(z1[4]^4*(-2 + z1[6])) + z1[3]^3*(-1 + z1[6])^3*
       (20 - 11*z1[6] + z1[6]^2) + z1[3]^2*(-1 + z1[6])^2*
       (-71 + 82*z1[6] - 29*z1[6]^2 + 3*z1[6]^3) + 
      z1[4]^3*(5 - z1[6] + 5*z1[6]^2 - z1[5]^2*(-1 + z1[6]^2)) + 
      (-1 + z1[6])*(12 - 53*z1[6] + 34*z1[6]^2 - 9*z1[6]^3 + 
        z1[5]*(8 + 2*z1[6] - 6*z1[6]^2) + z1[5]^2*(-1 + z1[6]^2)) + 
      z1[4]^2*(1 + z1[6])*(-4 + 7*z1[6] + 4*z1[6]^2 + 
        z1[5]^2*(-1 + z1[6]^2) - 4*z1[5]*(-2 + z1[6] + z1[6]^2)) + 
      z1[3]*(-1 + z1[6])*(68 - 140*z1[6] + 100*z1[6]^2 - 28*z1[6]^3 + 
        3*z1[6]^4 - z1[5]^2*(-1 + z1[6])^2*(1 + z1[6]) + 
        z1[5]*(6 - 4*z1[6] - 6*z1[6]^2 + 4*z1[6]^3)) + 
      z1[4]*(-4 + 16*z1[6] - 7*z1[6]^2 + 2*z1[6]^3 - 2*z1[6]^4 + 
        z1[5]^2*z1[6]^2*(-1 + z1[6]^2) - 2*z1[5]*(-1 + z1[6]^4))) + 
    z1[2]*(-4*z1[4]^7 - 3*z1[3]^2*(-1 + z1[6])^5 - z1[3]^3*(-1 + z1[6])^5 + 
      (-1 + z1[6])^2*z1[6]*(-4 + 3*z1[6]) + 3*z1[4]^6*(-4 + 5*z1[6]) - 
      z1[3]*(-1 + z1[6])^3*(2 - 7*z1[6] + 3*z1[6]^2) + 
      z1[4]*(-1 + z1[6])^2*(1 + (-3 + 2*z1[5])*z1[6] + 
        (-7 + 2*z1[5])*z1[6]^2 + 6*z1[6]^3) + 
      z1[4]^5*(-10 + 48*z1[6] - 15*z1[6]^2 - 4*z1[5]*(-1 + z1[6]^2)) + 
      z1[4]^2*(4 - 12*z1[6] - 18*z1[6]^2 + 53*z1[6]^3 - 32*z1[6]^4 + 
        6*z1[6]^5 - z1[5]^2*(-1 + z1[6])^2*z1[6]*(1 + z1[6]) + 
        2*z1[5]*(-1 + z1[6])^2*(-1 + z1[6] + 2*z1[6]^2)) + 
      z1[4]^4*(4 + 40*z1[6] - 65*z1[6]^2 + 12*z1[6]^3 + 
        z1[5]^2*z1[6]*(-1 + z1[6]^2) + 2*z1[5]*(2 - z1[6] - 2*z1[6]^2 + 
          z1[6]^3)) + z1[4]^3*(10 - 65*z1[6]^2 + 55*z1[6]^3 - 14*z1[6]^4 + 
        2*z1[5]*(-2 + z1[6]^2 + z1[6]^4) - z1[5]^2*(-1 + z1[6] - z1[6]^3 + 
          z1[6]^4))) + z1[2]^2*(2*z1[4]^6 + z1[4]^5*(11 - 3*z1[6]) - 
      z1[3]^3*(-1 + z1[6])^4*(-7 + 2*z1[6]) - z1[3]^2*(-1 + z1[6])^3*
       (22 - 23*z1[6] + 6*z1[6]^2) + z1[4]*(-1 + z1[6])*
       (-1 + (15 - 4*z1[5] + z1[5]^2)*z1[6] - 7*z1[6]^2 - 
        (1 - 4*z1[5] + z1[5]^2)*z1[6]^3 + 3*z1[6]^4) - 
      2*z1[3]*(-1 + z1[6])^2*(-9 + 22*z1[6] - 14*z1[6]^2 + 3*z1[6]^3 + 
        z1[5]*(-1 + z1[6]^2)) + (-1 + z1[6])*(-2 + 23*z1[6] - 26*z1[6]^2 + 
        9*z1[6]^3 + 2*z1[5]*(-1 + z1[6]^2)) + 
      z1[4]^4*(17 - 27*z1[6] + z1[6]^2 + z1[5]^2*(-1 + z1[6]^2)) + 
      z1[4]^3*(9 - 45*z1[6] + 23*z1[6]^2 - 10*z1[6]^3 - 
        z1[5]^2*(-1 + z1[6])^2*(1 + z1[6]) + 2*z1[5]*(-1 - 2*z1[6] + 
          z1[6]^2 + 2*z1[6]^3)) + z1[4]^2*(4 - 30*z1[6] + 37*z1[6]^2 - 
        20*z1[6]^3 + 2*z1[6]^4 + z1[5]^2*(z1[6]^2 - z1[6]^4) + 
        2*z1[5]*(-2 - z1[6] + z1[6]^2 + z1[6]^3 + z1[6]^4))) - 
    z1[5]*(z1[2]^8*(6 + 5*z1[3] + z1[3]^2) + 
      z1[2]^7*(24 + 2*z1[4] + z1[3]*(32 - 19*z1[6]) + 
        z1[3]^2*(11 - 9*z1[6]) - z1[3]^3*(-1 + z1[6]) - 7*z1[6]) + 
      z1[2]^6*(-3*z1[4]^2 - z1[4]*(-7 + z1[6]) + 4*(-3 + z1[6])^2 + 
        z1[3]^3*(5 - 9*z1[6] + 4*z1[6]^2) + z1[3]^2*(36 - 54*z1[6] + 
          19*z1[6]^2) + z1[3]*(73 - 82*z1[6] + 20*z1[6]^2)) + 
      z1[2]^5*(24 + z1[4]^3 + z1[4]*(8 - 3*z1[6]) + z1[4]^2*(-5 + z1[6]) - 
        30*z1[6] + 13*z1[6]^2 - 2*z1[6]^3 - 2*z1[3]^3*(-1 + z1[6])^2*
         (-5 + 3*z1[6]) + z1[3]^2*(54 - 118*z1[6] + 81*z1[6]^2 - 
          17*z1[6]^3) + z1[3]*(78 - 133*z1[6] + 69*z1[6]^2 - 11*z1[6]^3)) - 
      z1[2]^3*(z1[4]^4*(1 - 2*z1[6]) + z1[3]^3*(-5 + z1[6])*(-1 + z1[6])^4 + 
        z1[4]^2*(1 + 2*z1[6]) + z1[3]*(-1 + z1[6])^3*(10 - 6*z1[6] + 
          z1[6]^2) + z1[3]^2*(-1 + z1[6])^3*(15 - 12*z1[6] + 2*z1[6]^2) + 
        z1[4]^3*(2 - 4*z1[6] + 3*z1[6]^2) + z1[6]*(3 - 7*z1[6] + 6*z1[6]^2 - 
          2*z1[6]^3) - z1[4]*z1[6]*(-7 + 10*z1[6] - 5*z1[6]^2 + z1[6]^3)) + 
      z1[2]*z1[4]*(-3*z1[4]^6 + 2*z1[4]^5*(-5 + 6*z1[6]) + 
        z1[4]*(-1 + z1[6])^2*z1[6]*(-7 - 3*z1[6] + 3*z1[6]^2) - 
        3*z1[4]^4*(2 - 11*z1[6] + 7*z1[6]^2) + 
        z1[6]^2*(2 - 3*z1[6] + z1[6]^3) + z1[4]^3*(6 + 14*z1[6] - 
          43*z1[6]^2 + 21*z1[6]^3) + z1[4]^2*(5 - 14*z1[6] - 10*z1[6]^2 + 
          28*z1[6]^3 - 12*z1[6]^4)) + 
      z1[2]^2*(z1[4]^6 - 3*z1[4]^5*(-2 + z1[6]) - z1[3]*(-1 + z1[6])^5 - 
        2*z1[3]^2*(-1 + z1[6])^5 - z1[3]^3*(-1 + z1[6])^5 + 
        (-1 + z1[6])^2*z1[6]^2 + z1[4]^4*(8 - 14*z1[6] + 5*z1[6]^2) + 
        z1[4]^3*(2 - 17*z1[6] + 14*z1[6]^2 - 4*z1[6]^3) - 
        z1[4]^2*(1 + 9*z1[6] - 15*z1[6]^2 + 7*z1[6]^3) + 
        z1[4]*z1[6]*(-3 + 8*z1[6] - 7*z1[6]^2 + z1[6]^3 + z1[6]^4)) + 
      z1[2]^4*(z1[4]^3*(1 + z1[6]) + 2*z1[3]^3*(-1 + z1[6])^3*
         (-5 + 2*z1[6]) + z1[4]^2*(-2 + z1[6] - z1[6]^2) + 
        (-1 + z1[6])^2*(6 - 4*z1[6] + z1[6]^2) + z1[3]^2*(-1 + z1[6])^2*
         (41 - 38*z1[6] + 8*z1[6]^2) - z1[4]*(-3 + 6*z1[6] - 4*z1[6]^2 + 
          z1[6]^3) + z1[3]*(41 - 101*z1[6] + 88*z1[6]^2 - 32*z1[6]^3 + 
          4*z1[6]^4)) - z1[4]^2*(1 + z1[4] - z1[6])^2*
       (4*z1[4]^4 + z1[4]^3*(14 - 11*z1[6]) - z1[3]^3*(1 + z1[4])*
         (1 + z1[4] - z1[6])^2*(-1 + z1[6]) - 3*(-1 + z1[6])*z1[6]^2 + 
        z1[4]*z1[6]*(-13 + 16*z1[6] - 6*z1[6]^2) + 
        z1[4]^2*(10 - 27*z1[6] + 13*z1[6]^2) + 
        z1[3]*(1 + 5*z1[4]^4 + z1[4]^3*(22 - 17*z1[6]) - 5*z1[6] + 
          10*z1[6]^2 - 6*z1[6]^3 + z1[4]^2*(24 - 49*z1[6] + 22*z1[6]^2) + 
          z1[4]*(8 - 34*z1[6] + 33*z1[6]^2 - 10*z1[6]^3)) + 
        z1[3]^2*(z1[4]^4 + z1[4]^3*(9 - 7*z1[6]) - 2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[4]^2*(17 - 27*z1[6] + 11*z1[6]^2) + 
          z1[4]*(11 - 28*z1[6] + 22*z1[6]^2 - 5*z1[6]^3)))), 
  y[55] -> 468 - 159*z1[4] + 108*z1[4]^2 - 106*z1[4]^3 - 22*z1[4]^4 - 
    26*z1[4]^5 - 6*z1[4]^6 + z1[2]^6*(3 + z1[3])*(z1[3]*(-2 + z1[5]) + 
      2*(-1 + z1[5])) - 130*z1[5] + 36*z1[4]*z1[5] - 31*z1[4]^2*z1[5] + 
    24*z1[4]^3*z1[5] + 23*z1[4]^4*z1[5] + 14*z1[4]^5*z1[5] + 
    4*z1[4]^6*z1[5] + z1[4]^2*z1[5]^2 - z1[4]^4*z1[5]^2 - 2210*z1[6] + 
    476*z1[4]*z1[6] - 216*z1[4]^2*z1[6] + 221*z1[4]^3*z1[6] + 
    58*z1[4]^4*z1[6] + 17*z1[4]^5*z1[6] + 647*z1[5]*z1[6] - 
    108*z1[4]*z1[5]*z1[6] + 60*z1[4]^2*z1[5]*z1[6] - 65*z1[4]^3*z1[5]*z1[6] - 
    48*z1[4]^4*z1[5]*z1[6] - 15*z1[4]^5*z1[5]*z1[6] - z1[4]^2*z1[5]^2*z1[6] - 
    z1[4]^3*z1[5]^2*z1[6] + z1[4]^4*z1[5]^2*z1[6] + 4227*z1[6]^2 - 
    429*z1[4]*z1[6]^2 + 116*z1[4]^2*z1[6]^2 - 120*z1[4]^3*z1[6]^2 - 
    14*z1[4]^4*z1[6]^2 - 1309*z1[5]*z1[6]^2 + 86*z1[4]*z1[5]*z1[6]^2 - 
    21*z1[4]^2*z1[5]*z1[6]^2 + 59*z1[4]^3*z1[5]*z1[6]^2 + 
    20*z1[4]^4*z1[5]*z1[6]^2 - z1[4]^2*z1[5]^2*z1[6]^2 - 4149*z1[6]^3 + 
    17*z1[4]*z1[6]^3 + z1[4]^2*z1[6]^3 + 18*z1[4]^3*z1[6]^3 + 
    1366*z1[5]*z1[6]^3 + 29*z1[4]*z1[5]*z1[6]^3 - 14*z1[4]^2*z1[5]*z1[6]^3 - 
    21*z1[4]^3*z1[5]*z1[6]^3 + z1[4]^2*z1[5]^2*z1[6]^3 + 
    z1[4]^3*z1[5]^2*z1[6]^3 + 2166*z1[6]^4 + 144*z1[4]*z1[6]^4 - 
    10*z1[4]^2*z1[6]^4 - 764*z1[5]*z1[6]^4 - 64*z1[4]*z1[5]*z1[6]^4 + 
    6*z1[4]^2*z1[5]*z1[6]^4 - 551*z1[6]^5 - 49*z1[4]*z1[6]^5 + 
    211*z1[5]*z1[6]^5 + 21*z1[4]*z1[5]*z1[6]^5 + 49*z1[6]^6 - 
    21*z1[5]*z1[6]^6 + z1[2]^5*(-21 + 2*z1[4]*(-2 + z1[5]) + 18*z1[5] + 
      4*z1[6] - 7*z1[5]*z1[6] + z1[3]^2*(-11 + z1[4]*(8 - 5*z1[5]) + 
        z1[5]*(5 - 4*z1[6]) + 2*z1[6]) + z1[3]*(-38 - 6*z1[4]*(-1 + z1[5]) + 
        z1[5]*(21 - 13*z1[6]) + 10*z1[6])) - 
    z1[3]^2*(z1[4]^5*(1 + (-1 + z1[5])*z1[6]) + z1[4]^2*(-1 + z1[6])*
       (1 - 4*z1[6] + 8*z1[6]^2 - 2*z1[6]^3 + z1[5]*(-1 + z1[6])^2*
         (-1 + 2*z1[6])) + z1[4]^4*(1 + z1[6] + 3*z1[6]^2 + 
        z1[5]*(-1 + 2*z1[6] - 3*z1[6]^2)) + (-1 + z1[6])^4*
       (-19 + 11*z1[6] - z1[6]^2 + z1[5]*(5 - 6*z1[6] + z1[6]^2)) - 
      z1[4]*(-1 + z1[6])^3*(-4 + 11*z1[6] - 3*z1[6]^2 + 
        z1[5]*(4 - 7*z1[6] + 3*z1[6]^2)) + 
      z1[4]^3*(22 - 31*z1[6] + 8*z1[6]^2 - 2*z1[6]^3 + 
        2*z1[5]*(-3 + 6*z1[6] - 4*z1[6]^2 + z1[6]^3))) + 
    z1[3]*(z1[4]^6*(-2 + z1[5]) + z1[4]^5*(-15 + z1[5]^2 + 
        z1[5]*(4 - 7*z1[6]) + 7*z1[6]) - z1[4]^4*(25 - 25*z1[6] + 
        z1[5]^2*z1[6] + 13*z1[6]^2 + z1[5]*(-17 + 23*z1[6] - 15*z1[6]^2)) + 
      z1[4]^2*(27 - 49*z1[6] + 38*z1[6]^2 - 23*z1[6]^3 + 6*z1[6]^4 - 
        z1[5]*(-1 + z1[6])^2*(8 - 2*z1[6] + 3*z1[6]^2)) + 
      z1[4]^3*(-105 + 176*z1[6] - 77*z1[6]^2 + 13*z1[6]^3 + 
        z1[5]*(33 - 71*z1[6] + 49*z1[6]^2 - 13*z1[6]^3)) - 
      (-1 + z1[6])^3*(182 - 271*z1[6] + 114*z1[6]^2 - 11*z1[6]^3 + 
        z1[5]*(-54 + 102*z1[6] - 55*z1[6]^2 + 7*z1[6]^3)) + 
      z1[4]*(-1 + z1[6])^2*(-26 - 30*z1[6] + 70*z1[6]^2 - 22*z1[6]^3 + 
        z1[5]*(-1 + 24*z1[6] - 37*z1[6]^2 + 14*z1[6]^3))) + 
    z1[2]^4*(-31 + 18*z1[5] + z1[4]^2*(-4 + 3*z1[5]) + 22*z1[6] - 
      17*z1[5]*z1[6] - 4*z1[6]^2 + 4*z1[5]*z1[6]^2 + 
      z1[4]*(-16 + z1[5]*(11 - 7*z1[6]) + 6*z1[6]) + 
      z1[3]^2*(-23 + 2*z1[4]^2*(-6 + 5*z1[5]) + 23*z1[6] - 5*z1[6]^2 + 
        z1[4]*(11 + z1[5]*(-4 + z1[6]) + 7*z1[6]) + 
        z1[5]*(9 - 14*z1[6] + 5*z1[6]^2)) + 
      z1[3]*(-74 + z1[4]^2*(-10 + 9*z1[5]) + 61*z1[6] - 11*z1[6]^2 + 
        z1[5]*(34 - 44*z1[6] + 13*z1[6]^2) + 
        z1[4]*(5 + 6*z1[6] - z1[5]*(3 + 2*z1[6])))) + 
    z1[2]^3*(-24 + 2*z1[5] + z1[5]^2 + z1[4]^3*(-4 + 3*z1[5]) + 45*z1[6] - 
      11*z1[5]*z1[6] - z1[5]^2*z1[6] - 26*z1[6]^2 + 13*z1[5]*z1[6]^2 - 
      z1[5]^2*z1[6]^2 + 3*z1[6]^3 - 4*z1[5]*z1[6]^3 + z1[5]^2*z1[6]^3 - 
      4*z1[4]^2*(4 - 2*z1[6] + z1[5]*(-3 + 2*z1[6])) + 
      z1[4]*(-24 + 23*z1[6] + z1[5]^2*(-1 + z1[6]^2) + 
        z1[5]*(19 - 21*z1[6] + 3*z1[6]^2)) + 
      z1[3]^2*(z1[4]^3*(12 - 14*z1[5] + z1[5]^2) - (-1 + z1[6])*
         (-19 - 5*z1[5]*(-1 + z1[6]) + 10*z1[6] + z1[6]^2) + 
        z1[4]^2*(-(z1[5]^2*(-1 + z1[6])) - 21*z1[6] + z1[5]*(-3 + 7*z1[6])) + 
        z1[4]*(-4 + 9*z1[6] + z1[5]*(4 - 7*z1[6] + 3*z1[6]^2))) + 
      z1[3]*(-67 + z1[4]^3*(4 - 6*z1[5]) + 92*z1[6] - 31*z1[6]^2 + z1[6]^3 - 
        3*z1[4]^2*(7 + 2*z1[5]*(-2 + z1[6]) + z1[6]) + 
        z1[5]*(23 - 45*z1[6] + 26*z1[6]^2 - 4*z1[6]^3) + 
        z1[4]*(-25 + 39*z1[6] - 12*z1[6]^2 + z1[5]*(15 - 26*z1[6] + 
            11*z1[6]^2)))) + z1[2]^2*(z1[4]^4*(-4 + 3*z1[5]) + 
      z1[4]^3*(-19 + z1[5]*(12 - 9*z1[6]) + 13*z1[6]) + 
      z1[4]^2*(-22 + 20*z1[6] + 6*z1[6]^2 + z1[5]^2*(-1 + z1[6]^2) + 
        z1[5]*(18 - 24*z1[6] + 5*z1[6]^2)) + 
      z1[4]*(-36 + 90*z1[6] - 68*z1[6]^2 + 19*z1[6]^3 + 
        z1[5]^2*z1[6]*(-1 + z1[6]^2) + z1[5]*(11 - 27*z1[6] + 25*z1[6]^2 - 
          10*z1[6]^3)) + (-1 + z1[6])*(-15 + 38*z1[6] - 54*z1[6]^2 + 
        19*z1[6]^3 + z1[5]^2*(-1 + z1[6]^2) + 
        z1[5]*(12 - 13*z1[6] + 11*z1[6]^2 - 5*z1[6]^3)) + 
      z1[3]^2*(z1[4]^4*(-10 + 13*z1[5] - 2*z1[5]^2) - 
        (-1 + z1[6])*(5 + 5*z1[5]*(-1 + z1[6])^3 - 20*z1[6] + 20*z1[6]^2 - 
          4*z1[6]^3) + z1[4]^3*(-18 + 32*z1[6] + z1[5]^2*(-2 + 3*z1[6]) - 
          4*z1[5]*(-3 + 5*z1[6])) + z1[4]^2*(5 + 4*z1[6] - 
          z1[5]^2*(-1 + z1[6])*z1[6] - 18*z1[6]^2 + 
          z1[5]*(-3 - 5*z1[6] + 10*z1[6]^2)) + 
        z1[4]*(-24 + 47*z1[6] - 34*z1[6]^2 + 12*z1[6]^3 + 
          z1[5]*(10 - 25*z1[6] + 22*z1[6]^2 - 7*z1[6]^3))) + 
      z1[3]*(z1[4]^4*(-8 + 9*z1[5]) - 2*z1[4]^3*(-2 + z1[5])*(-8 + 7*z1[6]) + 
        z1[4]^2*(-17 + 13*z1[6] - 7*z1[6]^2 - z1[5]^2*(-1 + z1[6]^2) + 
          z1[5]*(11 - 23*z1[6] + 13*z1[6]^2)) - z1[4]*(-1 + z1[6])*
         (-75 + 80*z1[6] - 28*z1[6]^2 + z1[5]*(29 - 39*z1[6] + 16*z1[6]^2)) - 
        (-1 + z1[6])*(12 - 71*z1[6] + 77*z1[6]^2 - 21*z1[6]^3 + 
          z1[5]*(-10 + 32*z1[6] - 33*z1[6]^2 + 11*z1[6]^3)))) + 
    z1[2]*(z1[4]^5*(-4 + 3*z1[5]) + z1[4]^4*(z1[5]*(11 - 9*z1[6]) + 
        8*(-1 + z1[6])) + z1[4]^3*(-48 + 74*z1[6] - 12*z1[6]^2 + 
        z1[5]*(20 - 32*z1[6] + 9*z1[6]^2)) + 
      z1[4]^2*(34 - 67*z1[6] + 50*z1[6]^2 - 9*z1[6]^3 + 
        z1[5]^2*z1[6]*(-1 + z1[6]^2) + z1[5]*(-1 + 7*z1[6]^2 - 8*z1[6]^3)) + 
      z1[4]*(-1 + z1[6])*(98 - 229*z1[6] + 149*z1[6]^2 - 27*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6]^2) + z1[5]*(-17 + 54*z1[6] - 45*z1[6]^2 + 
          9*z1[6]^3)) + (-1 + z1[6])*(-169 + 552*z1[6] - 679*z1[6]^2 + 
        361*z1[6]^3 - 69*z1[6]^4 + z1[5]*(48 - 163*z1[6] + 210*z1[6]^2 - 
          120*z1[6]^3 + 25*z1[6]^4)) + 
      z1[3]^2*(z1[4]^5*(4 - 5*z1[5] + z1[5]^2) - z1[4]*(-1 + z1[6])*
         (-18 + 25*z1[6] - 8*z1[6]^2 - 2*z1[6]^3 + z1[5]*(-1 + z1[6])^2*
           (4 + z1[6])) + z1[4]^4*(5 + z1[5]^2*(1 - 2*z1[6]) - 14*z1[6] + 
          z1[5]*(-3 + 10*z1[6])) + z1[4]^3*(-29 + 28*z1[6] + 
          z1[5]^2*(-1 + z1[6])*z1[6] + 9*z1[6]^2 - 
          4*z1[5]*(-3 + 3*z1[6] + z1[6]^2)) + (-1 + z1[6])^3*
         (-23 + 22*z1[6] - 4*z1[6]^2 + z1[5]*(9 - 13*z1[6] + 4*z1[6]^2)) + 
        z1[4]^2*(z1[6]*(11 - 9*z1[6] - 5*z1[6]^2) + 
          z1[5]*(1 - 5*z1[6] + 3*z1[6]^2 + z1[6]^3))) - 
      z1[3]*(z1[4]^5*(-2 + 4*z1[5]) + z1[4]^4*(2 + z1[5]^2 + 12*z1[6] - 
          5*z1[5]*(1 + z1[6])) + z1[4]^3*(-(z1[5]^2*(-1 + z1[6])) + 
          z1[5]*(-32 + 38*z1[6] - 6*z1[6]^2) + 2*(41 - 41*z1[6] + z1[6]^2)) + 
        z1[4]^2*(-1 + z1[6])*(10 + 6*z1[6] + 5*z1[6]^2 + 
          z1[5]*(2 - 14*z1[6] + 5*z1[6]^2)) - z1[4]*(-1 + z1[6])*
         (91 - 144*z1[6] + 60*z1[6]^2 + z1[5]*(-25 + 49*z1[6] - 25*z1[6]^2 + 
            z1[6]^3)) - (-1 + z1[6])^2*(127 - 254*z1[6] + 158*z1[6]^2 - 
          29*z1[6]^3 + z1[5]*(-45 + 103*z1[6] - 75*z1[6]^2 + 17*z1[6]^3)))), 
  y[56] -> z1[2]^6*z1[3]^3*(-2 + z1[6])*(-1 + z1[6])^2 - 
    z1[2]^5*z1[3]^2*(-1 + z1[6])^2*(9 - 16*z1[6] + 7*z1[6]^2 + 
      z1[3]*(11 - 14*z1[6] + 4*z1[6]^2)) + z1[2]^4*z1[3]*(-1 + z1[6])^3*
     (25 - 47*z1[6] + 22*z1[6]^2 + z1[3]^2*(25 - 26*z1[6] + 6*z1[6]^2) + 
      z1[3]*(56 - 77*z1[6] + 25*z1[6]^2)) - z1[2]^3*(-1 + z1[6])^2*
     (2*z1[3]^3*(-1 + z1[6])^2*(15 - 12*z1[6] + 2*z1[6]^2) + 
      z1[3]*(-1 + z1[6])^2*(171 - 229*z1[6] + 69*z1[6]^2) + 
      z1[3]^2*(141 - 415*z1[6] + 438*z1[6]^2 - 193*z1[6]^3 + 29*z1[6]^4) + 
      z1[4]*(4*z1[4]^3 + 9*z1[4]^2*(-1 + z1[6]) + (-1 + z1[6])^2*
         (-25 + 22*z1[6]) + z1[4]*(16 - 31*z1[6] + 15*z1[6]^2))) + 
    z1[2]^2*(-1 + z1[6])*(z1[3]^3*(-1 + z1[6])^4*(20 - 11*z1[6] + z1[6]^2) + 
      z1[3]^2*(-1 + z1[6])^3*(-184 + 274*z1[6] - 114*z1[6]^2 + 11*z1[6]^3) + 
      z1[3]*(-1 + z1[6])^3*(-468 + 810*z1[6] - 404*z1[6]^2 + 49*z1[6]^3) + 
      z1[4]*(4*z1[4]^4*(-3 + z1[6]) + 9*z1[4]^3*(4 - 5*z1[6] + z1[6]^2) + 
        z1[4]*(-1 + z1[6])^2*(115 - 127*z1[6] + 22*z1[6]^2) + 
        (-1 + z1[6])^3*(171 - 229*z1[6] + 69*z1[6]^2) + 
        z1[4]^2*(-70 + 152*z1[6] - 97*z1[6]^2 + 15*z1[6]^3))) - 
    z1[2]*z1[4]*(z1[4]^4*(53 + 2*z1[5]*(-1 + z1[6]) + z1[5]^2*(-1 + z1[6]) - 
        30*z1[6])*(-1 + z1[6]) - 4*z1[4]^5*(-2 + z1[5]*(-1 + z1[6]) + 
        z1[6]) + z1[4]^3*(-1 + z1[6])*(-122 + 2*z1[5]*(-1 + z1[6]) + 
        170*z1[6] - 51*z1[6]^2) - z1[4]^2*(-1 + z1[6])^2*
       (210 - 279*z1[6] + 80*z1[6]^2) + (-1 + z1[6])^4*
       (-468 + 810*z1[6] - 404*z1[6]^2 + 49*z1[6]^3) - 
      z1[4]*(-1 + z1[6])^3*(327 - 365*z1[6] + 11*z1[6]^2 + 49*z1[6]^3) + 
      z1[3]^3*((-1 + z1[6])^5*(20 - 11*z1[6] + z1[6]^2) - 
        2*z1[4]*(-1 + z1[6])^4*(15 - 12*z1[6] + 2*z1[6]^2) + 
        z1[4]^4*(-4 + 8*z1[6] - 4*z1[6]^2 + z1[6]^3) + z1[4]^2*(-1 + z1[6])^2*
         (-25 + 52*z1[6] - 32*z1[6]^2 + 6*z1[6]^3) - 
        2*z1[4]^3*(6 - 20*z1[6] + 23*z1[6]^2 - 11*z1[6]^3 + 2*z1[6]^4)) + 
      z1[3]^2*(2*z1[4]^5*z1[5] + z1[4]^4*(-13 + z1[5]*(2 - 4*z1[6]) + 
          19*z1[6]) + (-1 + z1[6])^4*(-204 + 305*z1[6] - 126*z1[6]^2 + 
          12*z1[6]^3) - z1[4]*(-1 + z1[6])^3*(-151 + 327*z1[6] - 
          204*z1[6]^2 + 36*z1[6]^3) + z1[4]^3*(-5 - 2*(-26 + z1[5])*z1[6] + 
          2*(-44 + z1[5])*z1[6]^2 + 51*z1[6]^3 - 12*z1[6]^4) + 
        z1[4]^2*(-70 + 323*z1[6] - 584*z1[6]^2 + 513*z1[6]^3 - 218*z1[6]^4 + 
          36*z1[6]^5)) + z1[3]*(-(z1[4]^5*(4 - 10*z1[5] + z1[5]^2)) + 
        2*z1[4]^3*(-1 + z1[6])*(-21 + z1[5]*(-1 + z1[6]) + 9*z1[6]) + 
        z1[4]^4*(-33 + z1[5]*(8 - 10*z1[6]) + 36*z1[6]) + 
        2*(-1 + z1[6])^4*(-326 + 542*z1[6] - 259*z1[6]^2 + 30*z1[6]^3) - 
        z1[4]*(-1 + z1[6])^2*(158 - 753*z1[6] + 1104*z1[6]^2 - 631*z1[6]^3 + 
          120*z1[6]^4) + z1[4]^2*(-87 + 343*z1[6] - 595*z1[6]^2 + 
          567*z1[6]^3 - 288*z1[6]^4 + 60*z1[6]^5))) + 
    z1[4]^2*(4*z1[4]^5*z1[5] + z1[4]^4*(-26 - 2*z1[5]*(-1 + z1[6]) - 
        z1[5]^2*(-1 + z1[6]) + 21*z1[6]) + 
      z1[4]^3*(68 - 2*z1[5]*(-1 + z1[6]) - 103*z1[6] + 36*z1[6]^2) + 
      2*z1[4]^2*(-60 + 147*z1[6] - 116*z1[6]^2 + 29*z1[6]^3) - 
      (-1 + z1[6])^3*(-468 + 810*z1[6] - 404*z1[6]^2 + 49*z1[6]^3) + 
      z1[4]*(-1 + z1[6])^2*(156 - 136*z1[6] - 58*z1[6]^2 + 49*z1[6]^3) + 
      z1[3]^3*z1[4]^2*((-1 + z1[6])^2*z1[6] + z1[4]^2*(-2 + 3*z1[6]) + 
        z1[4]*(-1 + 4*z1[6] - 3*z1[6]^2)) + 
      z1[3]^2*(2*z1[4]^5*z1[5] + z1[4]*(-1 + z1[6])^4*(-10 + 3*z1[6]) + 
        z1[4]^4*(-13 + z1[5]*(2 - 4*z1[6]) + 19*z1[6]) - 
        (-1 + z1[6])^4*(20 - 11*z1[6] + z1[6]^2) + 
        z1[4]^3*(4 - 2*(-5 + z1[5])*z1[6] + 2*(-9 + z1[5])*z1[6]^2 + 
          z1[6]^3) + z1[4]^2*(-14 + 43*z1[6] - 50*z1[6]^2 + 24*z1[6]^3 - 
          3*z1[6]^4)) - z1[3]*(z1[4]^5*(-6 + z1[5])*z1[5] + 
        z1[4]^4*(25 - (33 - 10*z1[5] + z1[5]^2)*z1[6]) + 
        (-1 + z1[6])^3*(-184 + 274*z1[6] - 114*z1[6]^2 + 11*z1[6]^3) - 
        z1[4]*(-1 + z1[6])^2*(13 + 54*z1[6] - 78*z1[6]^2 + 22*z1[6]^3) + 
        z1[4]^2*(62 - 160*z1[6] + 155*z1[6]^2 - 69*z1[6]^3 + 11*z1[6]^4) + 
        z1[4]^3*(-46 + 51*z1[6] + z1[6]^2 + z1[5]*(2 - 4*z1[6]^2)))) - 
    z1[5]*(z1[2]^6*z1[3]^3*(-1 + z1[6])^3 + z1[2]^4*z1[3]*(3 + 2*z1[3])*
       (-1 + z1[6])^4*(2*(-1 + z1[6]) + z1[3]*(-5 + 3*z1[6])) - 
      z1[2]^5*z1[3]^2*(-1 + z1[6])^3*(3*(-1 + z1[6]) + 
        z1[3]*(-5 + 4*z1[6])) - z1[2]^3*(-1 + z1[6])^3*
       (z1[4]*(z1[4]^2 + 3*z1[4]*(-1 + z1[6]) + 6*(-1 + z1[6])^2) + 
        2*z1[3]^3*(-1 + z1[6])^2*(-5 + 2*z1[6]) + z1[3]*(-1 + z1[6])^2*
         (-46 + 25*z1[6]) + z1[3]^2*(-46 + 106*z1[6] - 77*z1[6]^2 + 
          17*z1[6]^3)) + z1[2]^2*(z1[3]^3*(-5 + z1[6])*(-1 + z1[6])^6 + 
        z1[3]^2*(-1 + z1[6])^5*(54 - 48*z1[6] + 7*z1[6]^2) + 
        z1[3]*(-1 + z1[6])^5*(130 - 127*z1[6] + 21*z1[6]^2) + 
        z1[4]*(-1 + z1[6])^2*(z1[4]^3*(-4 + z1[6]) + 3*z1[4]*(-1 + z1[6])^2*
           (-9 + 2*z1[6]) + (-1 + z1[6])^3*(-46 + 25*z1[6]) + 
          z1[4]^2*(13 - 16*z1[6] + 3*z1[6]^2))) + 
      z1[4]^2*(z1[4]^4*(-3 + 2*z1[6]) + 3*z1[4]^2*(-1 + z1[6])^2*
         (-9 + 5*z1[6]) + z1[4]^3*(12 - 19*z1[6] + 7*z1[6]^2) - 
        (-1 + z1[6])^4*(130 - 127*z1[6] + 21*z1[6]^2) + 
        z1[4]*(-1 + z1[6])^3*(-38 - 4*z1[6] + 21*z1[6]^2) + 
        z1[3]^2*(z1[4]^5 + z1[4]^4*(-1 + z1[6]) - (-5 + z1[6])*
           (-1 + z1[6])^5 + z1[4]^3*(-1 + z1[6])^2*z1[6] - 
          z1[4]^2*(-1 + z1[6])^3*(-5 + 3*z1[6]) + z1[4]*(-1 + z1[6])^4*
           (-5 + 3*z1[6])) + z1[3]*(z1[4]^5 + z1[4]^4*(-5 + 3*z1[6]) + 
          z1[4]^3*(9 - 14*z1[6] + 5*z1[6]^2) - (-1 + z1[6])^4*
           (54 - 48*z1[6] + 7*z1[6]^2) - z1[4]^2*(-1 + z1[6])^2*
           (17 - 18*z1[6] + 7*z1[6]^2) + 2*z1[4]*(-1 + z1[6])^3*
           (1 - 13*z1[6] + 7*z1[6]^2))) + z1[2]*z1[4]*
       (-(z1[3]^3*(-1 + z1[6])^3*(z1[4]^4 + z1[4]^3*(5 - 4*z1[6]) + 
           (-5 + z1[6])*(-1 + z1[6])^3 - 2*z1[4]*(-1 + z1[6])^2*
            (-5 + 2*z1[6]) + 2*z1[4]^2*(5 - 8*z1[6] + 3*z1[6]^2))) + 
        z1[3]^2*(-z1[4]^5 - z1[4]^4*(-1 + z1[6]) - (-1 + z1[6])^5*
           (59 - 54*z1[6] + 8*z1[6]^2) + 3*z1[4]*(-1 + z1[6])^4*
           (17 - 26*z1[6] + 8*z1[6]^2) + z1[4]^3*(-1 + z1[6])^2*
           (3 - 12*z1[6] + 8*z1[6]^2) - 2*z1[4]^2*(-1 + z1[6])^3*
           (12 - 25*z1[6] + 12*z1[6]^2)) + (-1 + z1[6])*
         (3*z1[4]^4*(-2 + z1[6]) + 3*z1[4]^2*(-1 + z1[6])^2*(-16 + 7*z1[6]) + 
          21*z1[4]*(-1 + z1[6])^3*(-4 + z1[6] + z1[6]^2) + 
          2*z1[4]^3*(11 - 16*z1[6] + 5*z1[6]^2) - (-1 + z1[6])^4*
           (130 - 127*z1[6] + 21*z1[6]^2)) - 
        z1[3]*(z1[4]^5 + z1[4]^4*(-5 + 4*z1[6]) + 
          z1[4]^3*(9 - 16*z1[6] + 7*z1[6]^2) + (-1 + z1[6])^5*
           (184 - 175*z1[6] + 28*z1[6]^2) + z1[4]^2*(-1 + z1[6])^2*
           (-23 + 55*z1[6] - 63*z1[6]^2 + 28*z1[6]^3) - z1[4]*(-1 + z1[6])^3*
           (-48 + 191*z1[6] - 196*z1[6]^2 + 56*z1[6]^3)))), y[57] -> z1[4], 
  y[58] -> -35/36 - z1[2] + z1[4], y[59] -> z1[2]*z1[3] + z1[2]^2*z1[3] - 
    z1[4] - z1[3]*z1[4] - z1[2]*z1[3]*z1[4], 
  y[60] -> -96 + 83*z1[4] + 2*z1[3]*(-33 + 7*z1[4]), 
  y[61] -> -1 - z1[2] + z1[4], y[62] -> 1 + z1[4]*z1[5], 
  y[63] -> z1[4]*(-1 + z1[5]) + z1[6], 
  y[64] -> 1 + 3*z1[4] + z1[4]^3 - z1[4]^2*(-3 + z1[6]) + 
    (3 + 2*z1[3])*z1[6] + z1[3]*(3 + z1[3])*z1[6]^2, 
  y[65] -> -1 - z1[2]^2 - z1[4]^2 + z1[2]*(1 + 2*z1[4] - z1[6]) + 
    z1[4]*(-z1[5] + z1[6]), y[66] -> -z1[4]^2 - z1[6] + 
    z1[4]*(1 + z1[2] - z1[5] + z1[6]), 
  y[67] -> z1[4]^4*(-1 + (1 + z1[3])*z1[5]) + z1[6]*(1 + (3 + z1[3])*z1[6]) + 
    z1[4]*(-2 + z1[5] - z1[2]*z1[3]*(-1 + z1[6])^2 - 3*z1[6] - z1[3]*z1[6] + 
      (3 + z1[3])*z1[5]*z1[6]) + z1[4]^2*(-5 + (3 + z1[3])*z1[5] + 
      2*z1[2]*z1[3]*(-1 + z1[6]) + z1[6] - 2*z1[3]*z1[6] + z1[3]*z1[6]^2) - 
    z1[4]^3*(4 + z1[2]*z1[3] - z1[6] + z1[3]*z1[6] + 
      z1[5]*(-3 + z1[3]*(-2 + z1[6]) + z1[6])), 
  y[68] -> -24*z1[3]*(1 + z1[3])*z1[4]^3 - 24*z1[2]^2*z1[3]^2*
     (1 + z1[4] - z1[6]) + 2*z1[2]*z1[3]*(8 + 12*z1[4] + 
      z1[3]*(-11 + 24*z1[4]))*(1 + z1[4] - z1[6]) + 
    2*z1[3]*(16 + 11*z1[3])*z1[6] + 
    z1[4]^2*(-16 - z1[3]*(50 + z1[5] - 24*z1[6]) + 
      z1[3]^2*(-24 + 22*z1[5] + 24*z1[6])) + 
    z1[4]*(22*z1[3]^2*(z1[5] - z1[6]) + 16*(-1 + z1[6]) + 
      z1[3]*(-92 + 32*z1[5] + 27*z1[6])), 
  y[69] -> 23*z1[4]^3 + z1[4]^2*(2 - 23*z1[6]) - 11*(1 + (3 + z1[3])*z1[6]) - 
    z1[4]*(65 + 22*z1[3]^2*z1[6] + z1[3]*(33 + 32*z1[6])), 
  y[70] -> 1 + z1[2] - z1[4], y[71] -> -22 - 23*z1[4] - 24*z1[5], 
  y[72] -> 1 - 23*z1[4] - 12*z1[5], y[73] -> -z1[2] + z1[4], 
  y[74] -> -(z1[2]^2*z1[3]*(23 + 6*z1[3])) + 
    z1[2]*(12*z1[3]^2*(-1 + z1[4]) + 23*z1[4] + 4*z1[3]*(-3 + 13*z1[4])) - 
    (1 + z1[3])*z1[4]*(-12 + 11*z1[4] + 6*z1[3]*(-2 + z1[4]*(-1 + 2*z1[5]))), 
  y[75] -> z1[4]^2*(10 + 23*z1[5]) + (-1 + 12*z1[5])*z1[6] + 
    z1[4]*(24 - 22*z1[2] - 25*z1[5] + 12*z1[5]^2 + z1[6]), 
  y[76] -> z1[4]*(1 + z1[5]*(-1 + z1[6])) + 
    z1[3]*(1 + z1[4]*(1 + z1[5]^2 + z1[5]*(-1 + z1[6])) + z1[5]*z1[6]), 
  y[77] -> 22 - 24*z1[2]^3*z1[3] + 46*z1[4] + 44*z1[4]^2 + 24*z1[4]^3 - 
    26*z1[4]*z1[5] + 35*z1[4]^2*z1[5] + 24*z1[4]*z1[5]^2 + 
    2*z1[2]^2*(11 + 12*z1[4] + 6*z1[3]*(1 + 6*z1[4] - 2*z1[6])) - 
    33*z1[4]*z1[6] - 24*z1[4]^2*z1[6] + 24*z1[5]*z1[6] - 
    2*z1[2]*(11 + 45*z1[4] + 24*z1[4]^2 + 
      6*z1[3]*(1 + 6*z1[4]^2 + z1[4]*(3 - 4*z1[6]) - z1[6]) - 11*z1[6] - 
      12*z1[4]*z1[6]) + 12*z1[3]*(1 + 2*z1[4]^3 + 
      z1[4]^2*(1 + z1[5] - 2*z1[6]) + z1[4]*(1 - z1[5] + z1[5]^2 - z1[6]) + 
      z1[5]*z1[6]), y[78] -> z1[4]*(1 - 2*z1[2] - z1[5] + z1[4]*(1 + z1[5]) - 
      z1[6]) + z1[3]*(1 + z1[2]^2 + z1[4]^2*(1 + z1[5]) + 
      z1[4]*(1 - z1[5] + z1[5]^2 - z1[6]) + z1[5]*z1[6] + 
      z1[2]*(-1 - 3*z1[4] + z1[6])), 
  y[79] -> (-1 + z1[5])*(11 + 11*z1[5]^2 + 11*z1[5]*(-2 + z1[6]) - z1[6]) - 
    z1[4]*(13 + z1[5]^2 + 2*z1[5]*(-7 + 6*z1[6])), 
  y[80] -> -22 + 22*z1[5] - 22*z1[5]^2 + 11*z1[5]^3 - 24*z1[5]*z1[6] + 
    11*z1[5]^2*z1[6] - 12*z1[3]*
     (1 + z1[4]*(1 + z1[5]^2 + z1[5]*(-1 + z1[6])) + z1[5]*z1[6]) - 
    z1[4]*(24 + 13*z1[5]^2 + z1[5]*(-26 + 24*z1[6])), y[81] -> z1[2], 
  y[82] -> 32 + z1[3]*(22 - 35*z1[4]) - 58*z1[4], y[83] -> 19 + 8*z1[2], 
  y[84] -> 24*z1[3]*(1 + z1[3])*z1[4]^3 + 
    z1[4]^2*(34 + z1[3]^2*(24 - 22*z1[5] - 24*z1[6]) + 
      z1[3]*(68 + z1[5] - 24*z1[6])) + 
    z1[4]*(z1[3]*(110 - 32*z1[5] - 45*z1[6]) - 22*z1[3]^2*(z1[5] - z1[6]) - 
      34*(-1 + z1[6])) + 24*z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6]) - 
    2*z1[2]*z1[3]*(17 + 12*z1[4] + z1[3]*(-11 + 24*z1[4]))*
     (1 + z1[4] - z1[6]) - 2*z1[3]*(16 + 11*z1[3])*z1[6], 
  y[85] -> -(z1[2]*z1[3]*z1[4]) - 2*z1[2]^2*z1[3]*z1[4] + z1[4]^2 + 
    z1[2]*z1[4]^2 + z1[3]*z1[4]^2 + 2*z1[2]*z1[3]*z1[4]^2 + 
    z1[2]^2*z1[3]*z1[4]*z1[5] - z1[2]*z1[3]*z1[4]^2*z1[5] + 
    z1[2]^2*z1[3]*z1[6] - z1[2]*z1[4]*z1[6] - z1[2]*z1[3]*z1[4]*z1[6], 
  y[86] -> -23*z1[4]^3 + z1[4]^2*(-2 + 23*z1[6]) + 
    11*(1 + (3 + z1[3])*z1[6]) + z1[4]*(65 + 22*z1[3]^2*z1[6] + 
      z1[3]*(33 + 32*z1[6])), y[87] -> 4 + z1[4] + 2*z1[3]*(1 + z1[4]), 
  y[88] -> -((1 + 2*z1[3])*z1[4]^2*(-2 + z1[3]*z1[5])) + 
    z1[4]*(2 + z1[3]*(10 - 4*z1[5] - 3*z1[6]) - 2*z1[3]^2*(z1[5] - z1[6]) - 
      2*z1[6]) + 2*z1[2]*(-1 + z1[3])*z1[3]*(1 + z1[4] - z1[6]) - 
    2*z1[3]*(2 + z1[3])*z1[6], y[89] -> 1 - z1[4]^3 + (3 + z1[3])*z1[6] + 
    z1[4]^2*(2 + z1[6]) + z1[4]*(7 + 2*z1[3]^2*z1[6] + z1[3]*(3 + 4*z1[6])), 
  y[90] -> z1[2]^2*z1[3]*(23 + 6*z1[3]) + 
    z1[2]*(z1[3]*(12 - 46*z1[4]) - 12*z1[3]^2*(-1 + z1[4]) - 17*z1[4]) + 
    (1 + z1[3])*z1[4]*(-12 + 5*z1[4] + 6*z1[3]*(-2 + z1[4]*(-1 + 2*z1[5]))), 
  y[91] -> 1 + z1[2] + z1[4] + z1[3]*(1 + z1[4] - z1[6]), 
  y[92] -> -1 - z1[2]^2*(2 + 3*z1[3]) - 3*z1[4] - 2*z1[4]^2 - 
    z1[3]*(1 + z1[4])*(1 + z1[4] - z1[6]) + 2*z1[6] + 3*z1[4]*z1[6] + 
    z1[2]*(-3 + z1[3]*(-3 + z1[6]) + 2*z1[6]), 
  y[93] -> z1[2]^2*z1[3] + z1[4]^2*(1 + z1[3] + z1[5]) + 3*(-1 + z1[6])^2 - 
    z1[2]*(-1 + 2*(1 + z1[3])*z1[4] + z1[6]) + z1[4]*(-1 + z1[6])*
     (1 + (-1 + z1[5])*z1[6]), y[94] -> -(z1[2]^3*z1[3]*(-1 + z1[6])^2) + 
    z1[2]^2*(z1[4]*(z1[4]^2 + z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + 
      z1[3]*(-1 + z1[6])^2*(-3 + 2*z1[6])) - 
    z1[4]^2*(z1[4]^2*(1 + z1[5]) + (-1 + z1[6])^2*(3 + (1 + z1[3])*z1[6]) - 
      z1[4]*(-1 + z1[6])*(-2 + z1[3]*(-1 + z1[6]) + z1[6] - z1[5]*z1[6])) - 
    z1[2]*z1[4]*(z1[4]^3 + z1[4]^2*(-3 + z1[6]) + z1[3]*(-3 + z1[6])*
       (-1 + z1[6])^2 + (-1 + z1[6])^2*(-3 + 2*z1[6]) + 
      z1[4]*(3 - 4*z1[6] + z1[6]^2)), 
  y[95] -> z1[2]^4*(2 + 3*z1[3] + z1[3]^2) + 
    z1[2]^3*(5 + z1[3]*(8 - 3*z1[6]) + z1[3]^2*(3 - 2*z1[6]) - 2*z1[6]) - 
    (1 + z1[3])*z1[4]*(1 + 2*z1[4]^2 + z1[3]*(1 + z1[4])*
       (1 + z1[4] - z1[6]) - 3*z1[4]*(-1 + z1[6]) - 2*z1[6])*
     (1 + z1[4] - z1[6]) + z1[2]*(1 - z1[4]^3 + 2*z1[3]*(-1 + z1[6])^2 + 
      z1[3]^2*(-1 + z1[6])^2 - 2*z1[6] - 2*z1[4]*(-1 + z1[6])*z1[6] + 
      z1[4]^2*(-1 + 3*z1[6])) + z1[2]^2*(4 + z1[4] + z1[4]^2 - 4*z1[6] - 
      z1[4]*z1[6] + z1[3]^2*(3 - 4*z1[6] + z1[6]^2) + 
      z1[3]*(7 - 7*z1[6] + 2*z1[6]^2)), 
  y[96] -> 1 - z1[6] + 2*z1[4]*z1[6] - z1[6]^2 + z1[6]^3 - z1[4]*z1[6]^3 - 
    z1[2]*z1[3]*(1 + z1[4] - z1[6])*(-1 + z1[6] + z1[6]^2) + 
    z1[3]*((-1 + z1[6])^2*z1[6] + z1[4]^2*(-1 + z1[6] + z1[6]^2) - 
      z1[4]*(1 - 3*z1[6] + z1[6]^2 + z1[6]^3)), 
  y[97] -> -2*z1[2]^8*(1 + 3*z1[3] + z1[3]^2) + 
    z1[2]^7*(-9 - 2*z1[4] + z1[3]^3*(-2 + z1[6]) + 2*z1[6] + 
      z1[3]^2*(-19 + 9*z1[6]) + z1[3]*(-37 + 10*z1[6])) - 
    z1[2]^6*(19 + z1[4]*(7 - 2*z1[6]) - 13*z1[6] + 2*z1[6]^2 + 
      z1[3]^3*(11 - 14*z1[6] + 4*z1[6]^2) + 
      z1[3]*(94 - 63*z1[6] + 10*z1[6]^2) + 
      z1[3]^2*(65 - 66*z1[6] + 14*z1[6]^2)) + 
    z1[2]^5*(-23 - 4*z1[5] + z1[5]^2 + 37*z1[6] + 2*z1[4]^2*z1[6] + 
      2*z1[5]*z1[6] - z1[5]^2*z1[6] - 18*z1[6]^2 + 4*z1[5]*z1[6]^2 - 
      z1[5]^2*z1[6]^2 + z1[6]^3 - 2*z1[5]*z1[6]^3 + z1[5]^2*z1[6]^3 + 
      z1[3]^3*(-25 + 51*z1[6] - 32*z1[6]^2 + 6*z1[6]^3) + 
      z1[3]*(-132 + 163*z1[6] - 65*z1[6]^2 + 9*z1[6]^3) + 
      z1[3]^2*(-113 + 184*z1[6] - 88*z1[6]^2 + 12*z1[6]^3) + 
      z1[4]*(-12 + 9*z1[6] + 4*z1[6]^2 - 4*z1[5]*(-1 + z1[6]^2) + 
        z1[5]^2*(-1 + z1[6]^2))) - (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*
     (-4*z1[4]^6 + z1[3]^2*(1 + z1[4])*(1 + z1[4] - z1[6])^3*
       (-1 + z1[4]*(-2 + z1[6]) + z1[6]) - (-1 + z1[6])^2*z1[6]*
       (-4 + 3*z1[6]) + 2*z1[4]^5*(-8 + 7*z1[6]) - z1[4]*(-1 + z1[6])^2*
       (2 - 19*z1[6] + 12*z1[6]^2 + 2*z1[5]*(1 + z1[6])) + 
      z1[4]^2*(-9 + 57*z1[6] - 89*z1[6]^2 + 50*z1[6]^3 - 10*z1[6]^4 - 
        4*z1[5]*(-1 + z1[6])^2*(1 + z1[6]) + z1[5]^2*(-1 + z1[6])^2*
         (1 + z1[6])) - 4*z1[4]^4*(7 - 14*z1[6] + 2*z1[6]^2 + 
        z1[5]*(-1 + z1[6]^2)) - z1[3]*(1 + z1[4] - z1[6])^2*
       (2 + 2*z1[4]^4 + z1[4]^3*(11 - 2*z1[6]) - 5*z1[6] + 3*z1[6]^2 + 
        5*z1[4]^2*(3 - 3*z1[6] + z1[6]^2) + z1[4]*(8 - 17*z1[6] + 
          8*z1[6]^2)) + z1[4]^3*(-24 + 80*z1[6] - 57*z1[6]^2 + 13*z1[6]^3 + 
        z1[5]^2*z1[6]*(-1 + z1[6]^2) - 2*z1[5]*(-2 - z1[6] + 2*z1[6]^2 + 
          z1[6]^3))) - z1[2]^4*(-2*z1[4]^3*z1[6] + 2*z1[3]^3*(-1 + z1[6])^2*
       (15 - 12*z1[6] + 2*z1[6]^2) + z1[3]^2*(112 - 261*z1[6] + 209*z1[6]^2 - 
        68*z1[6]^3 + 8*z1[6]^4) + z1[4]^2*(4 - 9*z1[6] - 6*z1[6]^2 + 
        4*z1[5]*(-1 + z1[6]^2) - z1[5]^2*(-1 + z1[6]^2)) + 
      z1[3]*(111 - 223*z1[6] + 163*z1[6]^2 - 51*z1[6]^3 + 5*z1[6]^4 + 
        z1[5]^2*(-1 + z1[6])^3*(1 + z1[6]) - 2*z1[5]*(-1 + z1[6])^2*
         (-2 - z1[6] + z1[6]^2)) + (-1 + z1[6])*(-16 + 40*z1[6] - 
        12*z1[6]^2 + 3*z1[6]^3 - 2*z1[5]^2*(-1 + z1[6]^2) + 
        2*z1[5]*(-5 - 2*z1[6] + 3*z1[6]^2)) + 
      z1[4]*(11 - 15*z1[6] - 6*z1[6]^2 + z1[6]^3 - z1[5]^2*(-1 + z1[6])*
         (1 + z1[6])^2 + 2*z1[5]*(-3 - z1[6] + 3*z1[6]^2 + z1[6]^3))) + 
    z1[2]^3*(z1[4]^4*(2 + z1[6]) + z1[3]^3*(-1 + z1[6])^3*
       (20 - 11*z1[6] + z1[6]^2) + z1[3]^2*(-1 + z1[6])^2*
       (-65 + 74*z1[6] - 27*z1[6]^2 + 3*z1[6]^3) + 
      z1[4]^3*(5 + 4*z1[6] + 5*z1[6]^2 - z1[5]^2*(-1 + z1[6]^2)) + 
      (-1 + z1[6])*(6 - 41*z1[6] + 28*z1[6]^2 - 9*z1[6]^3 + 
        z1[5]*(8 + 2*z1[6] - 6*z1[6]^2) + z1[5]^2*(-1 + z1[6]^2)) + 
      z1[4]^2*(-4 + 5*z1[6] + 11*z1[6]^2 + 4*z1[6]^3 + z1[5]^2*(-1 + z1[6])*
         (1 + z1[6])^2 - 4*z1[5]*(-2 - z1[6] + 2*z1[6]^2 + z1[6]^3)) + 
      z1[3]*(-1 + z1[6])*(56 - 116*z1[6] + 84*z1[6]^2 - 24*z1[6]^3 + 
        3*z1[6]^4 - z1[5]^2*(-1 + z1[6])^2*(1 + z1[6]) + 
        z1[5]*(6 - 4*z1[6] - 6*z1[6]^2 + 4*z1[6]^3)) + 
      z1[4]*(-4 + 13*z1[6] - 5*z1[6]^2 + 5*z1[6]^3 - 4*z1[6]^4 + 
        z1[5]^2*z1[6]^2*(-1 + z1[6]^2) - 2*z1[5]*(-1 + z1[6]^4))) + 
    z1[2]*(2*z1[4]^7 + z1[4]^6*(3 - 11*z1[6]) + 3*z1[3]^2*(-1 + z1[6])^5 + 
      z1[3]^3*(-1 + z1[6])^5 - (-1 + z1[6])^2*z1[6]*(-4 + 3*z1[6]) + 
      z1[3]*(-1 + z1[6])^3*(2 - 7*z1[6] + 3*z1[6]^2) - 
      z1[4]*(-1 + z1[6])^2*(1 + (-3 + 2*z1[5])*z1[6] + 
        (-5 + 2*z1[5])*z1[6]^2 + 6*z1[6]^3) + 
      z1[4]^5*(-2 - 25*z1[6] + 9*z1[6]^2 + 4*z1[5]*(-1 + z1[6]^2)) + 
      z1[4]^2*(-4 + 14*z1[6] + 4*z1[6]^2 - 35*z1[6]^3 + 26*z1[6]^4 - 
        6*z1[6]^5 + z1[5]^2*(-1 + z1[6])^2*z1[6]*(1 + z1[6]) - 
        2*z1[5]*(-1 + z1[6])^2*(-1 + z1[6] + 2*z1[6]^2)) - 
      z1[4]^4*(9 + 8*z1[6] - 34*z1[6]^2 + 4*z1[6]^3 + 
        z1[5]^2*z1[6]*(-1 + z1[6]^2) + 2*z1[5]*(2 - z1[6] - 2*z1[6]^2 + 
          z1[6]^3)) + z1[4]^3*(-10 + 15*z1[6] + 29*z1[6]^2 - 32*z1[6]^3 + 
        10*z1[6]^4 - 2*z1[5]*(-2 + z1[6]^2 + z1[6]^4) + 
        z1[5]^2*(-1 + z1[6] - z1[6]^3 + z1[6]^4))) + 
    z1[2]^2*(-2*z1[4]^6 + z1[3]^3*(-1 + z1[6])^4*(-7 + 2*z1[6]) + 
      z1[4]^5*(-9 + 4*z1[6]) + z1[3]^2*(-1 + z1[6])^3*
       (21 - 22*z1[6] + 6*z1[6]^2) - z1[4]*(-1 + z1[6])*
       (-1 + (13 - 4*z1[5] + z1[5]^2)*z1[6] - 11*z1[6]^2 + 
        (3 + 4*z1[5] - z1[5]^2)*z1[6]^3 + 3*z1[6]^4) + 
      2*z1[3]*(-1 + z1[6])^2*(-8 + 20*z1[6] - 13*z1[6]^2 + 3*z1[6]^3 + 
        z1[5]*(-1 + z1[6]^2)) - (-1 + z1[6])*(-1 + 20*z1[6] - 24*z1[6]^2 + 
        9*z1[6]^3 + 2*z1[5]*(-1 + z1[6]^2)) + 
      z1[4]^4*(3*(-4 + 9*z1[6]) - z1[5]^2*(-1 + z1[6]^2)) + 
      z1[4]^3*(-5 + 41*z1[6] - 23*z1[6]^2 + 11*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*(1 + z1[6]) - 2*z1[5]*(-1 - 2*z1[6] + 
          z1[6]^2 + 2*z1[6]^3)) + z1[4]^2*(-3 + 25*z1[6] - 39*z1[6]^2 + 
        28*z1[6]^3 - 5*z1[6]^4 + z1[5]^2*z1[6]^2*(-1 + z1[6]^2) - 
        2*z1[5]*(-2 - z1[6] + z1[6]^2 + z1[6]^3 + z1[6]^4))) + 
    z1[5]*(z1[2]^8*(3 + 4*z1[3] + z1[3]^2) + 
      z1[2]^7*(12 + 2*z1[4] + z1[3]*(24 - 13*z1[6]) + 
        z1[3]^2*(10 - 8*z1[6]) - z1[3]^3*(-1 + z1[6]) - 3*z1[6]) + 
      z1[2]^6*(18 - z1[4]^2 - z1[4]*(-6 + z1[6]) - 11*z1[6] + 2*z1[6]^2 + 
        z1[3]^3*(5 - 9*z1[6] + 4*z1[6]^2) + z1[3]*(54 - 57*z1[6] + 
          13*z1[6]^2) + z1[3]^2*(32 - 47*z1[6] + 16*z1[6]^2)) + 
      z1[2]^5*(12 - 2*z1[4]^2 - 15*z1[6] + 7*z1[6]^2 - z1[6]^3 - 
        2*z1[3]^3*(-1 + z1[6])^2*(-5 + 3*z1[6]) + 
        z1[4]*(6 - 4*z1[6] + z1[6]^2) + z1[3]^2*(48 - 103*z1[6] + 
          69*z1[6]^2 - 14*z1[6]^3) + z1[3]*(59 - 97*z1[6] + 49*z1[6]^2 - 
          8*z1[6]^3)) - z1[2]^3*(-(z1[4]^4*(-1 + z1[6])) + 
        z1[3]^3*(-5 + z1[6])*(-1 + z1[6])^4 + z1[3]*(-1 + z1[6])^3*
         (9 - 5*z1[6] + z1[6]^2) + z1[3]^2*(-1 + z1[6])^3*
         (14 - 11*z1[6] + 2*z1[6]^2) + z1[4]^3*(2 - z1[6] + 2*z1[6]^2) + 
        z1[6]*(2 - 5*z1[6] + 5*z1[6]^2 - 2*z1[6]^3) + 
        z1[4]*z1[6]*(6 - 9*z1[6] + 6*z1[6]^2 - 2*z1[6]^3) + 
        z1[4]^2*(1 + 4*z1[6] - 2*z1[6]^2 + z1[6]^3)) + 
      z1[2]*z1[4]*(-2*z1[4]^6 + z1[4]^4*(18 - 13*z1[6])*z1[6] + 
        z1[4]^5*(-5 + 8*z1[6]) + z1[4]*(-1 + z1[6])^2*z1[6]*
         (-6 - z1[6] + 3*z1[6]^2) + z1[6]^2*(2 - 3*z1[6] + z1[6]^3) + 
        z1[4]^3*(7 + z1[6] - 24*z1[6]^2 + 13*z1[6]^3) + 
        z1[4]^2*(4 - 15*z1[6] + 17*z1[6]^3 - 9*z1[6]^4)) + 
      z1[2]^2*(z1[4]^6 + z1[4]^5*(5 - 3*z1[6]) - z1[3]*(-1 + z1[6])^5 - 
        2*z1[3]^2*(-1 + z1[6])^5 - z1[3]^3*(-1 + z1[6])^5 + 
        (-1 + z1[6])^2*z1[6]^2 + z1[4]^4*(6 - 14*z1[6] + 5*z1[6]^2) + 
        z1[4]^3*(1 - 17*z1[6] + 16*z1[6]^2 - 6*z1[6]^3) + 
        z1[4]*z1[6]*(-2 + 7*z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + z1[6]^4) + 
        z1[4]^2*(-1 - 8*z1[6] + 16*z1[6]^2 - 11*z1[6]^3 + 2*z1[6]^4)) + 
      z1[2]^4*(3 - 9*z1[6] + 9*z1[6]^2 - 4*z1[6]^3 + z1[6]^4 + 
        2*z1[3]^3*(-1 + z1[6])^3*(-5 + 2*z1[6]) - z1[4]^2*(1 + 2*z1[6]) + 
        z1[3]^2*(-1 + z1[6])^2*(37 - 33*z1[6] + 7*z1[6]^2) - 
        z1[4]*(-2 + 7*z1[6] - 5*z1[6]^2 + z1[6]^3) + 
        z1[3]*(33 - 80*z1[6] + 69*z1[6]^2 - 25*z1[6]^3 + 3*z1[6]^4)) - 
      z1[4]^2*(1 + z1[4] - z1[6])^2*(3*z1[4]^4 + z1[4]^3*(9 - 8*z1[6]) - 
        z1[3]^3*(1 + z1[4])*(1 + z1[4] - z1[6])^2*(-1 + z1[6]) - 
        3*(-1 + z1[6])*z1[6]^2 + z1[4]*z1[6]*(-10 + 13*z1[6] - 6*z1[6]^2) + 
        z1[4]^2*(6 - 20*z1[6] + 9*z1[6]^2) + z1[3]*(1 + 4*z1[4]^4 + 
          z1[4]^3*(16 - 13*z1[6]) - 5*z1[6] + 10*z1[6]^2 - 6*z1[6]^3 + 
          z1[4]^2*(18 - 39*z1[6] + 17*z1[6]^2) + 
          z1[4]*(7 - 29*z1[6] + 29*z1[6]^2 - 10*z1[6]^3)) + 
        z1[3]^2*(z1[4]^4 + z1[4]^3*(8 - 6*z1[6]) - 2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[4]^2*(15 - 24*z1[6] + 10*z1[6]^2) + 
          z1[4]*(10 - 26*z1[6] + 21*z1[6]^2 - 5*z1[6]^3)))), 
  y[98] -> -571 + 191*z1[4] - 150*z1[4]^2 + 120*z1[4]^3 - 16*z1[4]^4 + 
    24*z1[4]^5 + 4*z1[4]^6 + z1[2]^6*(2 + z1[3]*(6 - 4*z1[5]) - 
      z1[3]^2*(-2 + z1[5]) - 3*z1[5]) + 163*z1[5] - 44*z1[4]*z1[5] + 
    41*z1[4]^2*z1[5] - 27*z1[4]^3*z1[5] - 10*z1[4]^4*z1[5] - 
    9*z1[4]^5*z1[5] - 3*z1[4]^6*z1[5] - z1[4]^2*z1[5]^2 + z1[4]^4*z1[5]^2 + 
    2696*z1[6] - 562*z1[4]*z1[6] + 328*z1[4]^2*z1[6] - 227*z1[4]^3*z1[6] - 
    24*z1[4]^4*z1[6] - 14*z1[4]^5*z1[6] - 815*z1[5]*z1[6] + 
    129*z1[4]*z1[5]*z1[6] - 90*z1[4]^2*z1[5]*z1[6] + 63*z1[4]^3*z1[5]*z1[6] + 
    30*z1[4]^4*z1[5]*z1[6] + 11*z1[4]^5*z1[5]*z1[6] + z1[4]^2*z1[5]^2*z1[6] + 
    z1[4]^3*z1[5]^2*z1[6] - z1[4]^4*z1[5]^2*z1[6] - 5155*z1[6]^2 + 
    489*z1[4]*z1[6]^2 - 212*z1[4]^2*z1[6]^2 + 110*z1[4]^3*z1[6]^2 + 
    8*z1[4]^4*z1[6]^2 + 1658*z1[5]*z1[6]^2 - 94*z1[4]*z1[5]*z1[6]^2 + 
    51*z1[4]^2*z1[5]*z1[6]^2 - 50*z1[4]^3*z1[5]*z1[6]^2 - 
    13*z1[4]^4*z1[5]*z1[6]^2 + z1[4]^2*z1[5]^2*z1[6]^2 + 5058*z1[6]^3 + 
    4*z1[4]*z1[6]^3 + 25*z1[4]^2*z1[6]^3 - 13*z1[4]^3*z1[6]^3 - 
    1742*z1[5]*z1[6]^3 - 51*z1[4]*z1[5]*z1[6]^3 + 4*z1[4]^2*z1[5]*z1[6]^3 + 
    17*z1[4]^3*z1[5]*z1[6]^3 - z1[4]^2*z1[5]^2*z1[6]^3 - 
    z1[4]^3*z1[5]^2*z1[6]^3 - 2640*z1[6]^4 - 182*z1[4]*z1[6]^4 + 
    10*z1[4]^2*z1[6]^4 + 983*z1[5]*z1[6]^4 + 88*z1[4]*z1[5]*z1[6]^4 - 
    6*z1[4]^2*z1[5]*z1[6]^4 + 672*z1[6]^5 + 60*z1[4]*z1[6]^5 - 
    275*z1[5]*z1[6]^5 - 28*z1[4]*z1[5]*z1[6]^5 - 60*z1[6]^6 + 
    28*z1[5]*z1[6]^6 + z1[2]^5*(7 + 2*z1[4] - 9*z1[5] - 2*z1[4]*z1[5] - 
      2*z1[6] + 3*z1[5]*z1[6] + z1[3]^2*(11 + z1[4]*(-6 + 4*z1[5]) - 
        3*z1[6] + z1[5]*(-5 + 4*z1[6])) + z1[3]*(29 + z1[4]*(-2 + 3*z1[5]) - 
        8*z1[6] + z1[5]*(-17 + 10*z1[6]))) + 
    z1[2]^4*(12 - 2*z1[4]^2*(-1 + z1[5]) - 9*z1[5] - 11*z1[6] + 
      8*z1[5]*z1[6] + 2*z1[6]^2 - 2*z1[5]*z1[6]^2 + z1[4]*(-1 + z1[5])*
       (-7 + 4*z1[6]) + z1[3]*(58 + z1[4]^2*(6 - 5*z1[5]) - 46*z1[6] + 
        8*z1[6]^2 + z1[4]*(1 + z1[5] - 4*z1[6] + 2*z1[5]*z1[6]) + 
        z1[5]*(-28 + 35*z1[6] - 10*z1[6]^2)) - 
      z1[3]^2*(-23 + z1[4]^2*(-4 + 6*z1[5]) + 23*z1[6] - 5*z1[6]^2 + 
        z1[4]*(10 + z1[5]*(-4 + z1[6]) + 3*z1[6]) + 
        z1[5]*(9 - 14*z1[6] + 5*z1[6]^2))) + 
    z1[3]^2*(z1[4]^5*(2 + (-1 + z1[5])*z1[6]) + z1[4]^2*(-1 + z1[6])*
       (1 - 4*z1[6] + 8*z1[6]^2 - 2*z1[6]^3 + z1[5]*(-1 + z1[6])^2*
         (-1 + 2*z1[6])) + z1[4]^4*(1 + z1[6] + 3*z1[6]^2 + 
        z1[5]*(-1 + 2*z1[6] - 3*z1[6]^2)) + (-1 + z1[6])^4*
       (-19 + 11*z1[6] - z1[6]^2 + z1[5]*(5 - 6*z1[6] + z1[6]^2)) - 
      z1[4]*(-1 + z1[6])^3*(-4 + 11*z1[6] - 3*z1[6]^2 + 
        z1[5]*(4 - 7*z1[6] + 3*z1[6]^2)) + 
      z1[4]^3*(22 - 31*z1[6] + 8*z1[6]^2 - 2*z1[6]^3 + 
        2*z1[5]*(-3 + 6*z1[6] - 4*z1[6]^2 + z1[6]^3))) + 
    z1[3]*(-(z1[4]^6*(-2 + z1[5])) - z1[4]^5*(-19 + z1[5]^2 + 
        z1[5]*(4 - 6*z1[6]) + 6*z1[6]) + z1[4]^4*(13 - 15*z1[6] + 
        z1[5]^2*z1[6] + 11*z1[6]^2 + z1[5]*(-13 + 17*z1[6] - 13*z1[6]^2)) + 
      z1[4]^2*(-39 + 80*z1[6] - 65*z1[6]^2 + 32*z1[6]^3 - 7*z1[6]^4 + 
        z1[5]*(-1 + z1[6])^2*(11 - 6*z1[6] + 4*z1[6]^2)) + 
      (-1 + z1[6])^3*(2*(98 - 147*z1[6] + 62*z1[6]^2 - 6*z1[6]^3) + 
        z1[5]*(-58 + 111*z1[6] - 61*z1[6]^2 + 8*z1[6]^3)) + 
      z1[4]^3*(101 - 167*z1[6] + 71*z1[6]^2 - 12*z1[6]^3 + 
        z1[5]*(-31 + 66*z1[6] - 45*z1[6]^2 + 12*z1[6]^3)) - 
      z1[4]*(-1 + z1[6])^2*(-23 - 39*z1[6] + 78*z1[6]^2 - 24*z1[6]^3 + 
        z1[5]*(-3 + 30*z1[6] - 43*z1[6]^2 + 16*z1[6]^3))) + 
    z1[2]^3*(-2*z1[4]^3*(-1 + z1[5]) + z1[4]^2*(7 - 6*z1[6] + 
        z1[5]*(-7 + 5*z1[6])) - (-1 + z1[6])*(11 - 15*z1[6] + z1[6]^2 + 
        z1[5]*(1 + 6*z1[6] - 3*z1[6]^2) + z1[5]^2*(-1 + z1[6]^2)) + 
      z1[4]*(12*z1[5]*(-1 + z1[6]) - z1[5]^2*(-1 + z1[6]^2) - 
        2*(-6 + 7*z1[6] + z1[6]^2)) + z1[3]*(51 + 2*z1[4]^3*(2 + z1[5]) - 
        64*z1[6] + 17*z1[6]^2 + z1[6]^3 + z1[5]*(-18 + 33*z1[6] - 
          17*z1[6]^2 + 2*z1[6]^3) + z1[4]^2*(11 + 5*z1[6] + 
          z1[5]*(-9 + 4*z1[6])) - z1[4]*(-1 + z1[6])*(25 - 11*z1[6] + 
          2*z1[5]*(-7 + 5*z1[6]))) + z1[3]^2*(-(z1[4]^3*(-8 + z1[5])*z1[5]) + 
        z1[4]^2*(-4 + z1[5]*(3 - 7*z1[6]) + z1[5]^2*(-1 + z1[6]) + 
          15*z1[6]) + (-1 + z1[6])*(-19 - 5*z1[5]*(-1 + z1[6]) + 10*z1[6] + 
          z1[6]^2) + z1[4]*(4 - 9*z1[6] + z1[5]*(-4 + 7*z1[6] - 
            3*z1[6]^2)))) + z1[2]^2*(-2*z1[4]^4*z1[5] + 
      z1[4]^3*(18 - 19*z1[6] + z1[5]*(-8 + 7*z1[6])) + 
      z1[4]^2*(3*(2 - 5*z1[6])*z1[6] - z1[5]^2*(-1 + z1[6]^2) + 
        z1[5]*(-9 + 10*z1[6] + z1[6]^2)) + (-1 + z1[6])*
       (31 - 77*z1[6] + 85*z1[6]^2 - 27*z1[6]^3 - z1[5]^2*(-1 + z1[6]^2) + 
        z1[5]*(-16 + 26*z1[6] - 24*z1[6]^2 + 9*z1[6]^3)) + 
      z1[4]*(36 - 96*z1[6] + 78*z1[6]^2 - 23*z1[6]^3 + 
        z1[5]^2*(z1[6] - z1[6]^3) + z1[5]*(-11 + 28*z1[6] - 27*z1[6]^2 + 
          11*z1[6]^3)) + z1[3]^2*(z1[4]^4*(2 - 9*z1[5] + 2*z1[5]^2) + 
        (-1 + z1[6])*(5 + 5*z1[5]*(-1 + z1[6])^3 - 20*z1[6] + 20*z1[6]^2 - 
          4*z1[6]^3) + z1[4]^3*(24 + z1[5]^2*(2 - 3*z1[6]) - 28*z1[6] + 
          4*z1[5]*(-3 + 5*z1[6])) + z1[4]^2*(-5 - 4*z1[6] + 
          z1[5]^2*(-1 + z1[6])*z1[6] + 18*z1[6]^2 + 
          z1[5]*(3 + 5*z1[6] - 10*z1[6]^2)) + 
        z1[4]*(24 - 47*z1[6] + 34*z1[6]^2 - 12*z1[6]^3 + 
          z1[5]*(-10 + 25*z1[6] - 22*z1[6]^2 + 7*z1[6]^3))) + 
      z1[3]*(-2*z1[4]^4*(1 + 3*z1[5]) + z1[4]^3*(46 - 31*z1[6] + 
          3*z1[5]*(-6 + 5*z1[6])) + z1[4]^2*(2 + 3*z1[6] + 3*z1[6]^2 + 
          z1[5]*(-5 + 13*z1[6] - 9*z1[6]^2) + z1[5]^2*(-1 + z1[6]^2)) + 
        z1[4]*(-1 + z1[6])*(-74 + 81*z1[6] - 29*z1[6]^2 + 
          z1[5]*(29 - 40*z1[6] + 17*z1[6]^2)) + (-1 + z1[6])*
         (27 - 99*z1[6] + 93*z1[6]^2 - 24*z1[6]^3 + 
          z1[5]*(-15 + 45*z1[6] - 44*z1[6]^2 + 14*z1[6]^3)))) + 
    z1[2]*(-2*z1[4]^5*(-2 + z1[5]) + z1[4]^4*(-18 + z1[6] + 
        z1[5]*(-4 + 5*z1[6])) - 2*z1[4]^3*(-27 + 42*z1[6] - 7*z1[6]^2 + 
        z1[5]*(9 - 14*z1[6] + 3*z1[6]^2)) + 
      z1[4]^2*(-71 + 150*z1[6] - 106*z1[6]^2 + 20*z1[6]^3 + 
        z1[5]^2*(z1[6] - z1[6]^3) + z1[5]*(12 - 29*z1[6] + 17*z1[6]^2 + 
          2*z1[6]^3)) - z1[4]*(-1 + z1[6])*(128 - 288*z1[6] + 188*z1[6]^2 - 
        35*z1[6]^3 + z1[5]^2*(-1 + z1[6]^2) + 
        z1[5]*(-28 + 78*z1[6] - 62*z1[6]^2 + 13*z1[6]^3)) - 
      (-1 + z1[6])*(-224 + 730*z1[6] - 888*z1[6]^2 + 466*z1[6]^3 - 
        88*z1[6]^4 + z1[5]*(67 - 231*z1[6] + 300*z1[6]^2 - 172*z1[6]^3 + 
          36*z1[6]^4)) - z1[3]^2*(z1[4]^5*(2 - 4*z1[5] + z1[5]^2) - 
        z1[4]*(-1 + z1[6])*(-18 + 25*z1[6] - 8*z1[6]^2 - 2*z1[6]^3 + 
          z1[5]*(-1 + z1[6])^2*(4 + z1[6])) + 
        z1[4]^4*(9 + z1[5]^2*(1 - 2*z1[6]) - 13*z1[6] + 
          z1[5]*(-3 + 10*z1[6])) + z1[4]^3*(-29 + 28*z1[6] + 
          z1[5]^2*(-1 + z1[6])*z1[6] + 9*z1[6]^2 - 
          4*z1[5]*(-3 + 3*z1[6] + z1[6]^2)) + (-1 + z1[6])^3*
         (-23 + 22*z1[6] - 4*z1[6]^2 + z1[5]*(9 - 13*z1[6] + 4*z1[6]^2)) + 
        z1[4]^2*(z1[6]*(11 - 9*z1[6] - 5*z1[6]^2) + 
          z1[5]*(1 - 5*z1[6] + 3*z1[6]^2 + z1[6]^3))) + 
      z1[3]*(z1[4]^5*(2 + 3*z1[5]) + z1[4]^4*(-17 + z1[5]^2 + 15*z1[6] - 
          z1[5]*(1 + 7*z1[6])) + z1[4]^3*(84 - z1[5]^2*(-1 + z1[6]) - 
          81*z1[6] + z1[6]^2 + z1[5]*(-32 + 37*z1[6] - 5*z1[6]^2)) + 
        z1[4]^2*(-1 + z1[6])*(28 - 8*z1[6] + 7*z1[6]^2 + 
          z1[5]*(-4 - 6*z1[6] + 3*z1[6]^2)) - z1[4]*(-1 + z1[6])*
         (93 - 148*z1[6] + 62*z1[6]^2 + z1[5]*(-26 + 51*z1[6] - 26*z1[6]^2 + 
            z1[6]^3)) - (-1 + z1[6])^2*(144 - 286*z1[6] + 176*z1[6]^2 - 
          32*z1[6]^3 + z1[5]*(-51 + 118*z1[6] - 87*z1[6]^2 + 20*z1[6]^3)))), 
  y[99] -> -(z1[2]^6*z1[3]^3*(-2 + z1[6])*(-1 + z1[6])^2) + 
    z1[2]^5*z1[3]^2*(-1 + z1[6])^2*(11 - 19*z1[6] + 8*z1[6]^2 + 
      z1[3]*(11 - 14*z1[6] + 4*z1[6]^2)) - z1[2]^4*z1[3]*(-1 + z1[6])^3*
     (6*(6 - 11*z1[6] + 5*z1[6]^2) + z1[3]^2*(25 - 26*z1[6] + 6*z1[6]^2) + 
      z1[3]*(65 - 88*z1[6] + 28*z1[6]^2)) + z1[2]^3*(-1 + z1[6])*
     (2*z1[3]^3*(-1 + z1[6])^3*(15 - 12*z1[6] + 2*z1[6]^2) + 
      z1[3]*(-1 + z1[6])^3*(225 - 296*z1[6] + 88*z1[6]^2) + 
      z1[3]^2*(-1 + z1[6])^2*(-157 + 305*z1[6] - 182*z1[6]^2 + 32*z1[6]^3) + 
      z1[4]*(4*z1[4]^4 + 9*z1[4]^3*(-1 + z1[6]) + 6*(-1 + z1[6])^3*
         (-6 + 5*z1[6]) + z1[4]*(-1 + z1[6])^2*(-25 + 22*z1[6]) + 
        z1[4]^2*(16 - 31*z1[6] + 15*z1[6]^2))) - 
    z1[2]^2*(z1[3]^3*(-1 + z1[6])^5*(20 - 11*z1[6] + z1[6]^2) + 
      z1[3]^2*(-1 + z1[6])^4*(-198 + 297*z1[6] - 124*z1[6]^2 + 12*z1[6]^3) + 
      z1[3]*(-1 + z1[6])^4*(-571 + 987*z1[6] - 492*z1[6]^2 + 60*z1[6]^3) + 
      z1[4]*(4*z1[4]^5*(-2 + z1[6]) + z1[4]^4*(31 - 40*z1[6] + 9*z1[6]^2) + 
        2*z1[4]^2*(-1 + z1[6])^2*(53 - 60*z1[6] + 11*z1[6]^2) + 
        2*z1[4]*(-1 + z1[6])^3*(80 - 86*z1[6] + 15*z1[6]^2) + 
        (-1 + z1[6])^4*(225 - 296*z1[6] + 88*z1[6]^2) + 
        z1[4]^3*(-63 + 139*z1[6] - 91*z1[6]^2 + 15*z1[6]^3))) + 
    z1[2]*z1[4]*(-4*z1[4]^6 + z1[4]^5*(31 - 4*z1[5]*(-1 + z1[6]) - 
        18*z1[6]) + z1[4]^3*(-1 + z1[6])*(-177 + 2*z1[5]*(-1 + z1[6]) + 
        243*z1[6] - 73*z1[6]^2) + z1[4]^4*(-92 + 2*z1[5]*(-1 + z1[6])^2 + 
        z1[5]^2*(-1 + z1[6])^2 + 139*z1[6] - 48*z1[6]^2) - 
      z1[4]^2*(-1 + z1[6])^2*(281 - 369*z1[6] + 106*z1[6]^2) + 
      (-1 + z1[6])^4*(-571 + 987*z1[6] - 492*z1[6]^2 + 60*z1[6]^3) - 
      z1[4]*(-1 + z1[6])^3*(414 - 457*z1[6] + 14*z1[6]^2 + 60*z1[6]^3) + 
      z1[3]^3*((-1 + z1[6])^5*(20 - 11*z1[6] + z1[6]^2) - 
        2*z1[4]*(-1 + z1[6])^4*(15 - 12*z1[6] + 2*z1[6]^2) + 
        z1[4]^4*(-4 + 8*z1[6] - 4*z1[6]^2 + z1[6]^3) + z1[4]^2*(-1 + z1[6])^2*
         (-25 + 52*z1[6] - 32*z1[6]^2 + 6*z1[6]^3) - 
        2*z1[4]^3*(6 - 20*z1[6] + 23*z1[6]^2 - 11*z1[6]^3 + 2*z1[6]^4)) + 
      z1[3]^2*(z1[4]^5*(1 + 2*z1[5]) + z1[4]^4*(-13 + z1[5]*(2 - 4*z1[6]) + 
          19*z1[6]) + (-1 + z1[6])^4*(-218 + 328*z1[6] - 136*z1[6]^2 + 
          13*z1[6]^3) - z1[4]*(-1 + z1[6])^3*(-167 + 358*z1[6] - 
          222*z1[6]^2 + 39*z1[6]^3) + z1[4]^3*(-7 + (59 - 2*z1[5])*z1[6] + 
          (-97 + 2*z1[5])*z1[6]^2 + 56*z1[6]^3 - 13*z1[6]^4) + 
        z1[4]^2*(-79 + 361*z1[6] - 647*z1[6]^2 + 564*z1[6]^3 - 238*z1[6]^4 + 
          39*z1[6]^5)) + z1[3]*(z1[4]^5*(2 + 10*z1[5] - z1[5]^2) + 
        z1[4]^3*(-1 + z1[6])*(-47 + 2*z1[5]*(-1 + z1[6]) + 21*z1[6]) + 
        z1[4]^4*(-38 + z1[5]*(8 - 10*z1[6]) + 39*z1[6]) + 
        (-1 + z1[6])^4*(-769 + 1284*z1[6] - 616*z1[6]^2 + 72*z1[6]^3) - 
        2*z1[4]*(-1 + z1[6])^2*(107 - 477*z1[6] + 679*z1[6]^2 - 382*z1[6]^3 + 
          72*z1[6]^4) + z1[4]^2*(-105 + 423*z1[6] - 741*z1[6]^2 + 
          703*z1[6]^3 - 352*z1[6]^4 + 72*z1[6]^5))) - 
    z1[4]^2*(z1[4]^5*(9 + 4*z1[5]) + z1[4]^4*(-45 - 2*z1[5]*(-1 + z1[6]) - 
        z1[5]^2*(-1 + z1[6]) + 33*z1[6]) + 
      z1[4]^3*(96 - 2*z1[5]*(-1 + z1[6]) - 145*z1[6] + 51*z1[6]^2) - 
      (-1 + z1[6])^3*(-571 + 987*z1[6] - 492*z1[6]^2 + 60*z1[6]^3) + 
      z1[4]*(-1 + z1[6])^2*(189 - 161*z1[6] - 74*z1[6]^2 + 60*z1[6]^3) + 
      z1[4]^2*(-157 + 384*z1[6] - 303*z1[6]^2 + 76*z1[6]^3) + 
      z1[3]^3*z1[4]^2*((-1 + z1[6])^2*z1[6] + z1[4]^2*(-2 + 3*z1[6]) + 
        z1[4]*(-1 + 4*z1[6] - 3*z1[6]^2)) + 
      z1[3]^2*(z1[4]^5*(1 + 2*z1[5]) + z1[4]*(-1 + z1[6])^4*(-10 + 3*z1[6]) + 
        z1[4]^4*(-13 + z1[5]*(2 - 4*z1[6]) + 19*z1[6]) - 
        (-1 + z1[6])^4*(20 - 11*z1[6] + z1[6]^2) + 
        z1[4]^3*(4 - 2*(-5 + z1[5])*z1[6] + 2*(-9 + z1[5])*z1[6]^2 + 
          z1[6]^3) + z1[4]^2*(-14 + 43*z1[6] - 50*z1[6]^2 + 24*z1[6]^3 - 
          3*z1[6]^4)) + z1[3]*(z1[4]^5*(6 + 6*z1[5] - z1[5]^2) + 
        z1[4]^4*(-30 + (35 - 10*z1[5] + z1[5]^2)*z1[6]) - 
        (-1 + z1[6])^3*(-198 + 297*z1[6] - 124*z1[6]^2 + 12*z1[6]^3) + 
        z1[4]*(-1 + z1[6])^2*(11 + 62*z1[6] - 86*z1[6]^2 + 24*z1[6]^3) + 
        z1[4]^2*(-69 + 179*z1[6] - 173*z1[6]^2 + 76*z1[6]^3 - 12*z1[6]^4) + 
        z1[4]^3*(51 - 58*z1[6] + z1[6]^2 + z1[5]*(-2 + 4*z1[6]^2)))) + 
    z1[5]*(z1[2]^6*z1[3]^3*(-1 + z1[6])^3 - z1[2]^5*z1[3]^2*(-1 + z1[6])^3*
       (4*(-1 + z1[6]) + z1[3]*(-5 + 4*z1[6])) + z1[2]^4*z1[3]*(-1 + z1[6])^4*
       (10*(-1 + z1[6]) + 2*z1[3]^2*(-5 + 3*z1[6]) + 
        z1[3]*(-23 + 16*z1[6])) - z1[2]^3*
       (z1[4]*(z1[4]^3 + 3*z1[4]^2*(-1 + z1[6]) + 6*z1[4]*(-1 + z1[6])^2 + 
          10*(-1 + z1[6])^3)*(-1 + z1[6])^2 + 2*z1[3]^3*(-1 + z1[6])^5*
         (-5 + 2*z1[6]) + z1[3]*(-1 + z1[6])^5*(-65 + 36*z1[6]) + 
        z1[3]^2*(-1 + z1[6])^4*(52 - 69*z1[6] + 20*z1[6]^2)) + 
      z1[2]^2*(-1 + z1[6])*(z1[3]^3*(-5 + z1[6])*(-1 + z1[6])^5 + 
        z1[3]^2*(-1 + z1[6])^4*(58 - 53*z1[6] + 8*z1[6]^2) + 
        z1[3]*(-1 + z1[6])^4*(163 - 163*z1[6] + 28*z1[6]^2) + 
        z1[4]*(z1[4]^4*(-3 + z1[6]) + 6*z1[4]^2*(-4 + z1[6])*(-1 + z1[6])^2 + 
          2*z1[4]*(-1 + z1[6])^3*(-21 + 5*z1[6]) + (-1 + z1[6])^4*
           (-65 + 36*z1[6]) + z1[4]^3*(11 - 14*z1[6] + 3*z1[6]^2))) + 
      z1[4]^2*(z1[4]^5 + z1[4]^4*(-7 + 5*z1[6]) + z1[4]^2*(-1 + z1[6])^2*
         (-37 + 22*z1[6]) + z1[4]^3*(19 - 31*z1[6] + 12*z1[6]^2) - 
        (-1 + z1[6])^4*(163 - 163*z1[6] + 28*z1[6]^2) + 
        z1[4]*(-1 + z1[6])^3*(-46 - 7*z1[6] + 28*z1[6]^2) + 
        z1[3]^2*(z1[4]^5 + z1[4]^4*(-1 + z1[6]) - (-5 + z1[6])*
           (-1 + z1[6])^5 + z1[4]^3*(-1 + z1[6])^2*z1[6] - 
          z1[4]^2*(-1 + z1[6])^3*(-5 + 3*z1[6]) + z1[4]*(-1 + z1[6])^4*
           (-5 + 3*z1[6])) + z1[3]*(2*z1[4]^5 + z1[4]^4*(-6 + 4*z1[6]) + 
          2*z1[4]^3*(5 - 8*z1[6] + 3*z1[6]^2) - (-1 + z1[6])^4*
           (58 - 53*z1[6] + 8*z1[6]^2) - z1[4]^2*(-1 + z1[6])^2*
           (19 - 21*z1[6] + 8*z1[6]^2) + 2*z1[4]*(-1 + z1[6])^3*
           (2 - 15*z1[6] + 8*z1[6]^2))) + z1[2]*z1[4]*
       (163 - 111*z1[4] + 69*z1[4]^2 - 37*z1[4]^3 + 15*z1[4]^4 - 3*z1[4]^5 - 
        978*z1[6] + 473*z1[4]*z1[6] - 239*z1[4]^2*z1[6] + 92*z1[4]^3*z1[6] - 
        23*z1[4]^4*z1[6] + 2*z1[4]^5*z1[6] + 2473*z1[6]^2 - 
        754*z1[4]*z1[6]^2 + 303*z1[4]^2*z1[6]^2 - 73*z1[4]^3*z1[6]^2 + 
        8*z1[4]^4*z1[6]^2 - 3400*z1[6]^3 + 506*z1[4]*z1[6]^3 - 
        165*z1[4]^2*z1[6]^3 + 18*z1[4]^3*z1[6]^3 + 2725*z1[6]^4 - 
        59*z1[4]*z1[6]^4 + 32*z1[4]^2*z1[6]^4 - 1258*z1[6]^5 - 
        83*z1[4]*z1[6]^5 + 303*z1[6]^6 + 28*z1[4]*z1[6]^6 - 28*z1[6]^7 - 
        z1[3]^3*(-1 + z1[6])^3*(z1[4]^4 + z1[4]^3*(5 - 4*z1[6]) + 
          (-5 + z1[6])*(-1 + z1[6])^3 - 2*z1[4]*(-1 + z1[6])^2*
           (-5 + 2*z1[6]) + 2*z1[4]^2*(5 - 8*z1[6] + 3*z1[6]^2)) + 
        z1[3]^2*(-z1[4]^5 - z1[4]^4*(-1 + z1[6]) - (-1 + z1[6])^5*
           (63 - 59*z1[6] + 9*z1[6]^2) + 3*z1[4]*(-1 + z1[6])^4*
           (19 - 29*z1[6] + 9*z1[6]^2) + z1[4]^3*(-1 + z1[6])^2*
           (4 - 14*z1[6] + 9*z1[6]^2) - z1[4]^2*(-1 + z1[6])^3*
           (28 - 57*z1[6] + 27*z1[6]^2)) + z1[3]*(-2*z1[4]^5 + 
          z1[4]^4*(6 - 5*z1[6]) - 2*z1[4]^3*(5 - 9*z1[6] + 4*z1[6]^2) - 
          (-1 + z1[6])^5*(221 - 216*z1[6] + 36*z1[6]^2) + 
          3*z1[4]*(-1 + z1[6])^3*(-23 + 84*z1[6] - 84*z1[6]^2 + 24*z1[6]^3) - 
          z1[4]^2*(-1 + z1[6])^2*(-29 + 74*z1[6] - 84*z1[6]^2 + 
            36*z1[6]^3)))), y[100] -> -6 - z1[3]*(-12 + z1[4]) - 19*z1[4], 
  y[101] -> 1 + 3*z1[3] + 2*z1[3]^2, 
  y[102] -> -2*z1[2]*z1[3]*z1[4] + z1[4]^2 + z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] - z1[4]*z1[6] - 
    z1[3]*z1[4]*z1[6], y[103] -> z1[2]^2*z1[3] - z1[2]*z1[4] - 
    3*z1[2]*z1[3]*z1[4] - z1[2]^2*z1[3]*z1[4] + z1[4]^2 + z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]^2*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] - 
    z1[4]*z1[6] - z1[3]*z1[4]*z1[6], 
  y[104] -> -(z1[4]*z1[6]) + z1[3]*((1 + z1[2])*z1[4]^2*(-1 + z1[5]) + 
      z1[4]*(-1 + z1[2]*(-1 + z1[5]) + z1[5] - z1[6]) + (1 + z1[2])*z1[6]), 
  y[105] -> z1[4]^2*(1 + z1[5] + 2*z1[3]*z1[5]) - 
    2*z1[2]*z1[3]*(1 + z1[4] - z1[6]) + z1[6] + 2*z1[3]*z1[6] + 
    z1[4]*(1 + z1[5] + 2*z1[3]*z1[5] - 2*(1 + z1[3])*z1[6]), 
  y[106] -> -23 + 22*z1[3], y[107] -> -11 + z1[3] + 12*z1[3]^2, 
  y[108] -> 12*z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6]) - 11*z1[4]*z1[6] - 
    z1[2]*z1[3]*(z1[4]^2*(23 - 11*z1[5] + 12*z1[3]*(1 + z1[5])) + 
      z1[4]*(23 - 11*z1[5] + 12*z1[3]*(1 + z1[5] - 2*z1[6]) - 12*z1[6]) + 
      (-11 + 12*z1[3])*z1[6]) + 12*z1[3]^2*(z1[4]^3 - z1[6] + 
      z1[4]*(1 - z1[5] + z1[6]) - z1[4]^2*(-2 + z1[5] + z1[6])) + 
    z1[3]*(12*z1[4]^3 + z1[4]^2*(1 + 11*z1[5] - 12*z1[6]) + 11*z1[6] + 
      z1[4]*(-11 + 11*z1[5] + z1[6])), y[109] -> 1 + z1[2]^(-1), 
  y[110] -> z1[3]^2, y[111] -> 2 + z1[3], 
  y[112] -> -3 + 2*z1[3]*(-2 + z1[4]) + 2*z1[4], 
  y[113] -> 2 - 3*z1[4] - z1[3]*(-2 + 2*z1[4] + z1[5]), 
  y[114] -> 3 + z1[2] - z1[4] - z1[2]*z1[3]*(-2 + z1[5]) - 
    z1[3]*(-4 + z1[4] + 2*z1[5]), 
  y[115] -> 5 + 2*z1[3] + 2*z1[2]*(2 + z1[3]) - 2*z1[6], 
  y[116] -> -1 + z1[6], y[117] -> -1 - 2*(-1 + z1[6])*z1[6], 
  y[118] -> z1[4] + z1[3]*z1[4]*z1[6] - z1[3]*(-1 + z1[6])*z1[6], 
  y[119] -> z1[4]*z1[6] - z1[3]*(z1[4]^2*z1[5] + 
      z1[4]*(-1 + z1[5] - 2*z1[6]) + z1[6]) + z1[2]^2*z1[3]^2*
     (-2 + z1[5] + z1[6] - z1[5]*z1[6]) + 
    z1[3]^2*(-(z1[4]^2*z1[5]) + (1 + z1[5]*(-1 + z1[6]) - 2*z1[6])*z1[6] + 
      z1[4]*(1 - z1[5] + z1[6])) - z1[2]*z1[3]*(-2*z1[4] - z1[4]^2 + 
      z1[4]*z1[5] + z1[4]^2*z1[5] + z1[6] + 
      z1[3]*(1 + z1[4]*(-3 + z1[5]) + z1[4]^2*(-1 + z1[5]) - 
        z1[5]*(-1 + z1[6])^2 - z1[6] + z1[6]^2)), 
  y[120] -> 21 + 39*z1[3] - 4*z1[3]^2, 
  y[121] -> -21 - 2*z1[4] + z1[3]*(28 + 22*z1[4]), 
  y[122] -> -2 + 3*z1[4] + z1[3]*(-2 + 2*z1[4] + z1[5]), 
  y[123] -> -3 + z1[4] + z1[2]*(-1 + z1[3]*(-2 + z1[5])) + 
    z1[3]*(-4 + z1[4] + 2*z1[5]), y[124] -> 3 + z1[2] + 2*z1[3] + 
    z1[2]*(-21 + 2*z1[3]) + 2*(11 - 12*z1[3]*(1 + z1[2] - z1[6]))*
     (-1 + z1[6]), y[125] -> 11 + 12*z1[3]*(-1 + z1[6]), 
  y[126] -> 1 - 2*(11 + 12*z1[3]*(-1 + z1[6]))*(-1 + z1[6])*z1[6], 
  y[127] -> -(z1[3]*(11 + 12*z1[3]*(-1 + z1[6]))*(-1 + z1[6])*z1[6]) + 
    z1[4]*(11 + 12*z1[3]^2*(-2 + z1[6])*z1[6] + z1[3]*(-12 + 11*z1[6])), 
  y[128] -> 12*z1[2]^3*z1[3]^3*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + 
    11*z1[4]*z1[6] - z1[3]*(12*z1[4]^3 + z1[4]^2*(12 + 11*z1[5] - 12*z1[6]) + 
      z1[4]*(-11 + 11*z1[5] - 10*z1[6]) + 11*z1[6]) - 
    12*z1[3]^3*(z1[4]^3 - z1[4]^2*(-1 + z1[5] + z1[6]) - 
      z1[6]*(-1 + z1[5]*(-1 + z1[6])^2 + 4*z1[6] - 2*z1[6]^2) + 
      z1[4]*(1 - z1[5] + z1[6]^2)) - 
    z1[3]^2*(24*z1[4]^3 - z1[4]^2*(z1[5] + 24*(-1 + z1[6])) + 
      z1[6]*(-23 - 11*z1[5]*(-1 + z1[6]) + 22*z1[6]) + 
      z1[4]*(1 - z1[5] + z1[6] + 12*z1[6]^2)) + 
    z1[2]*z1[3]*(34*z1[4] + 23*z1[4]^2 - 11*z1[4]*z1[5] - 11*z1[4]^2*z1[5] - 
      11*z1[6] - 12*z1[4]*z1[6] + z1[3]*(-11 + z1[4]^2*(47 + z1[5]) + 
        z1[4]*(45 + z1[5] - 36*z1[6]) + 11*z1[5]*(-1 + z1[6])^2 + 23*z1[6] - 
        11*z1[6]^2) + 12*z1[3]^2*(1 + z1[4]^2*(2 + z1[5]) + 
        z1[4]*(-1 + z1[5] - 2*z1[6]) + z1[5]*(-1 + z1[6])^3 - 3*z1[6] + 
        4*z1[6]^2 - z1[6]^3)) - z1[2]^2*z1[3]^2*(34 + 24*z1[4] - 11*z1[5] - 
      23*z1[6] + 11*z1[5]*z1[6] + 12*z1[3]*(-2 + 3*z1[4] + 2*z1[6] - 
        z1[6]^2 + z1[5]*(2 - 3*z1[6] + z1[6]^2))), y[129] -> -1 - z1[3], 
  y[130] -> z1[2] - z1[6], y[131] -> -(z1[2]*z1[3]*z1[4]) - 
    z1[2]*z1[3]*z1[4]^2 + z1[2]*z1[3]*z1[4]*z1[5] + 
    z1[2]*z1[3]*z1[4]^2*z1[5] + z1[2]*z1[3]*z1[6] - z1[4]*z1[6] - 
    z1[3]*z1[4]*z1[6], y[132] -> 
   z1[2]^2*z1[3]*(z1[4] + 2*z1[3]*z1[4] + z1[3]*(-1 + z1[5])*
       (-1 + z1[6])^2) - z1[4]*z1[6] + z1[2]^3*z1[3]^2*
     (-2 + z1[5] + z1[6] - z1[5]*z1[6]) + 
    z1[3]*(z1[4]^2*(-1 + z1[5]) + z1[6] + z1[4]*(-1 + z1[5] - 3*z1[6] + 
        z1[6]^2)) + z1[2]*z1[3]*((1 + z1[3])*z1[4]^2*(-2 + z1[5]) + 
      (1 + z1[3])*z1[4]*(-1 + z1[5]) + z1[6] + 
      z1[3]*z1[6]*(3 - z1[5]*(-1 + z1[6])^2 - 3*z1[6] + z1[6]^2)) + 
    z1[3]^2*(z1[4]^2*(-1 + z1[5]) + z1[6] + (-2 + z1[5])*z1[6]^2 - 
      (-2 + z1[5])*z1[6]^3 + z1[4]*(-1 + z1[5] - 2*z1[6] + z1[6]^2)), 
  y[133] -> z1[3]*(-1 + z1[6])*z1[6]^2 - 
    z1[4]*(1 + z1[3]*(1 - z1[6] + z1[6]^2)), 
  y[134] -> z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6]) - 
    z1[2]*z1[3]*(-1 + z1[4] + z1[3]*(-1 + 2*z1[4]))*(1 + z1[4] - z1[6]) - 
    (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6] + z1[3]*(2 + z1[4]^2*(-2 + z1[5]) - 
        z1[6] + z1[4]*(z1[5] + z1[6]))), y[135] -> -11 + 12*z1[3], 
  y[136] -> 12*z1[2]^2*z1[3] + z1[2]*(-11 - 12*z1[3]*(-1 + z1[6])) + 
    (11 + 12*z1[3]*(-1 + z1[6]))*z1[6], 
  y[137] -> z1[3]*(11 + 12*z1[3]*(-1 + z1[6]))*(-1 + z1[6])*z1[6]^2 + 
    z1[4]*(-11 + z1[3]*(1 + 11*z1[6] - 11*z1[6]^2) - 
      12*z1[3]^2*(-1 + z1[6] - 2*z1[6]^2 + z1[6]^3)), 
  y[138] -> -12*z1[2]^3*z1[3]^3*(1 + z1[4] - z1[6]) + 
    z1[2]^2*z1[3]^2*(-1 + 24*z1[3]*(-1 + z1[4]) + 12*z1[4])*
     (1 + z1[4] - z1[6]) - z1[2]*z1[3]*(-11 - z1[4] + 
      12*z1[3]^2*(1 - 4*z1[4] + z1[4]^2) + z1[3]*(1 - 26*z1[4] + 12*z1[4]^2))*
     (1 + z1[4] - z1[6]) + (1 + z1[3])*z1[4]*(-11*(1 + z1[4] - z1[6]) - 
      z1[3]*(10 + z1[4]^2*(-10 + 11*z1[5]) + z1[4]*(11*z1[5] - z1[6]) + 
        z1[6]) + 12*z1[3]^2*(2 + z1[4]^2*(-3 + z1[5]) - z1[6] + 
        z1[4]*(-1 + z1[5] + 2*z1[6]))), 
  y[139] -> z1[2]^2*z1[3]*(11*z1[4] + z1[3]*(22*z1[4] + 12*z1[4]^2 + 
        (-1 + 11*z1[5]*(-1 + z1[6]) - 11*z1[6])*(-1 + z1[6])) + 
      12*z1[3]^2*(-z1[4] + z1[4]^2 + (2 + z1[5]*(-1 + z1[6]) - z1[6])*
         (-1 + z1[6])^2)) + 12*z1[2]^4*z1[3]^3*(2 + z1[5]*(-1 + z1[6]) - 
      z1[6]) - 11*z1[4]*z1[6] + 
    z1[3]*(12*z1[4]^3 + z1[4]^2*(1 + 11*z1[5] - 12*z1[6]) + 11*z1[6] + 
      z1[4]*(-11 + 11*z1[5] - 21*z1[6] + 11*z1[6]^2)) + 
    z1[3]^2*(24*z1[4]^3 - z1[4]^2*(-25 + z1[5] + 24*z1[6]) + 
      z1[6]*(-1 + 11*(-2 + z1[5])*z1[6] - 11*(-2 + z1[5])*z1[6]^2) + 
      z1[4]*(1 - z1[5] + 14*z1[6] - 13*z1[6]^2 + 12*z1[6]^3)) + 
    12*z1[3]^3*(z1[4]^3 - z1[4]^2*(-2 + z1[5] + z1[6]) + 
      z1[4]*(1 - z1[5] + 2*z1[6] - 2*z1[6]^2 + z1[6]^3) - 
      z1[6]*(1 + (-2 + z1[5])*z1[6] - 2*(-2 + z1[5])*z1[6]^2 + 
        (-2 + z1[5])*z1[6]^3)) - z1[2]^3*z1[3]^2*
     (12*z1[4] + 11*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + 
      12*z1[3]*(-3 + 2*z1[4] + 3*z1[6] - z1[6]^2 + 
        z1[5]*(2 - 3*z1[6] + z1[6]^2))) - 
    z1[2]*z1[3]*((1 + z1[3])*z1[4]^2*(34 + (-11 + 12*z1[3])*z1[5]) + 
      (1 + z1[3])*z1[4]*(23 - 11*z1[5] - 12*z1[6] + 
        12*z1[3]*(1 + z1[5] - 3*z1[6] + z1[6]^2)) + 
      z1[6]*(-11 + z1[3]*(-21 + 11*z1[5]*(-1 + z1[6])^2 + 33*z1[6] - 
          11*z1[6]^2) + 12*z1[3]^2*(3 + z1[5]*(-1 + z1[6])^3 - 5*z1[6] + 
          4*z1[6]^2 - z1[6]^3))), y[140] -> -1 + (1 + z1[2])*z1[3], 
  y[141] -> z1[2] + 2*z1[2]*z1[3] - (1 + z1[3])*z1[4], 
  y[142] -> -(z1[2]^2*(-1 + (1 + z1[2])*z1[3])) - 
    (z1[2] - z1[6])*(-1 + z1[6]), 
  y[143] -> -(z1[2]^2*(z1[4] + 3*z1[3]*z1[4] + 
       z1[3]*(z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]))) + 
    z1[2]^3*z1[3]*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + 
    z1[2]*((2 + 3*z1[3])*z1[4]^2 - (1 + 2*z1[3])*z1[4]*(-1 + z1[6]) - 
      z1[3]*(-2 + z1[5])*(-1 + z1[6])*z1[6]) - 
    (1 + z1[3])*(z1[4]^3 - z1[4]^2*(-1 + z1[6]) + z1[4]*(-1 + z1[6])*z1[6] - 
      (-1 + z1[6])*z1[6]^2), y[144] -> 11 + (1 + z1[2])*z1[3], 
  y[145] -> z1[2]^2*(11 + (1 + z1[2])*z1[3]) + 
    (-1 + z1[6])*(12*z1[2]^2*z1[3] + z1[2]*(-11 - 12*z1[3]*(-1 + z1[6])) + 
      (11 + 12*z1[3]*(-1 + z1[6]))*z1[6]), 
  y[146] -> (-11 + z1[3] + 12*z1[3]^2)*z1[4]^3 - 
    12*z1[2]^4*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6]) - 
    (-11 + z1[3] + 12*z1[3]^2)*z1[4]^2*(-1 + z1[6]) - 
    (1 + z1[3])*z1[4]*(11 + 12*z1[3]*(-1 + z1[6]))*(-1 + z1[6])*z1[6] + 
    (1 + z1[3])*(11 + 12*z1[3]*(-1 + z1[6]))*(-1 + z1[6])*z1[6]^2 + 
    z1[2]^2*(-12*z1[3]*(2 + 3*z1[3])*z1[4]^2 - z1[3]*(-1 + z1[6])*
       (z1[5]*(11 + 12*z1[3]*(-1 + z1[6]))*(-1 + z1[6]) + 
        (-11 - 12*z1[3]*(-3 + z1[6]))*z1[6]) + 
      z1[4]*(-11 + 12*z1[3]^2*(1 + 2*z1[6]) + 3*z1[3]*(-11 + 4*z1[6]))) + 
    z1[2]*(12*z1[3]*(1 + z1[3])*z1[4]^3 - z1[3]*(-2 + z1[5])*
       (11 + 12*z1[3]*(-1 + z1[6]))*(-1 + z1[6])*z1[6] + 
      z1[4]^2*(22 - 12*z1[3]^2*(2 + z1[6]) - 3*z1[3]*(-7 + 4*z1[6])) + 
      z1[4]*(-1 + z1[6])*(-11 + 12*z1[3]^2*(2 + z1[6]) + 
        2*z1[3]*(-5 + 6*z1[6]))) + z1[2]^3*z1[3]*
     (12*z1[4] + 11*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + 
      12*z1[3]*(-2 + 3*z1[4] + 2*z1[6] - z1[6]^2 + 
        z1[5]*(2 - 3*z1[6] + z1[6]^2))), 
  y[147] -> z1[2]*z1[3] + z1[2]*z1[4] - z1[3]*z1[4] + z1[2]*z1[3]*z1[4] - 
    z1[4]^2 - z1[3]*z1[4]^2 - z1[2]*z1[3]*z1[6] + z1[4]*z1[6] + 
    z1[3]*z1[4]*z1[6], y[148] -> 
   z1[5]*(2 + 2*z1[5]^2 + z1[5]*(-3 + z1[4] + z1[6])) - 
    z1[3]*(-2 - 2*(-1 + z1[4])*z1[5] + z1[5]^3 + 
      z1[5]^2*(-2 + z1[4] + z1[6])), 
  y[149] -> -(z1[2]*z1[4]*(-1 + z1[4]*(1 + z1[5]) + z1[5]*(-1 + z1[6]))) + 
    z1[3]*z1[4]*(z1[4] - (1 + z1[5])*(-1 + z1[6]))*(-1 + z1[6]) + 
    z1[2]*z1[3]*(1 + z1[5])*(-1 + z1[6])^2 + 
    z1[2]^2*(z1[3] + z1[4] - z1[3]*z1[6]) + z1[4]*(z1[4] - z1[6])*
     (-1 + z1[6] + z1[5]*(-1 + z1[4] + z1[6])), 
  y[150] -> -2 + 2*z1[2]*(-1 + z1[3]) - z1[4]^2 - 2*z1[5] + 2*z1[4]*z1[5] + 
    2*z1[6] + 2*z1[5]*z1[6] + z1[3]*(-2 + z1[4]^2*(-2 + z1[5]) + 
      z1[4]*(-2 - 2*z1[5] + z1[6])), 
  y[151] -> -(z1[2]^3*(-1 + z1[3])) + z1[2]^2*(5 + 2*z1[3]*(-1 + z1[4]) - 
      z1[4] - 2*z1[6]) - z1[4]^2*(-1 + z1[3]*(1 + z1[5]) + z1[6]) + 
    (-1 + z1[6])*(-5 + z1[5]*(-2 + z1[6]) + 2*z1[6]) + 
    z1[4]*(3 - z1[5] + (-4 + z1[3])*z1[6] + z1[6]^2) - 
    z1[2]*(-8 + z1[3]*z1[4]^2*z1[5] + z1[5]*(-1 + z1[6]) + 7*z1[6] + 
      z1[3]*z1[6] - z1[6]^2 + z1[4]*(1 - 4*z1[3] + z1[5] + z1[6])), 
  y[152] -> 14 + 8*z1[4] + 4*z1[4]^2 + 2*z1[4]*z1[5] - 3*z1[4]*z1[5]^2 + 
    z1[4]^2*z1[5]^2 + 2*z1[4]*z1[5]^3 - 26*z1[6] - 18*z1[4]*z1[6] - 
    6*z1[4]^2*z1[6] + z1[4]*z1[5]^2*z1[6] + 12*z1[6]^2 + 8*z1[4]*z1[6]^2 + 
    3*z1[4]^2*z1[6]^2 + z1[4]*z1[6]^3 - z1[2]^3*(-2 + z1[4] + z1[3]^2*z1[4] + 
      2*z1[6] - z1[3]*(-1 + z1[4] + z1[6])) + 
    z1[3]^2*(z1[4]^4*(2 + z1[5]) + z1[4]*(-1 + z1[5])*
       (-1 + 3*z1[5] + z1[5]^3 + z1[5]^2*(-3 + z1[6])) + 
      z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
      z1[4]^3*(2 + z1[5]^2 - 3*z1[6] - z1[5]*z1[6]) + 
      z1[4]^2*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 + (-2 + z1[6])*z1[6])) + 
    z1[3]*(-4 + z1[4]^4*(2 + z1[5]) + z1[4]^2*(-2 + z1[5]^2 - z1[5]^3) + 
      (10 - 2*z1[5] + 3*z1[5]^2 - 2*z1[5]^3)*z1[6] - (8 + z1[5]^2)*z1[6]^2 + 
      2*z1[6]^3 - z1[4]^3*(-3 + (3 + z1[5])*z1[6]) + 
      z1[4]*(-2 + 2*z1[5] - 6*z1[5]^2 - 2*z1[5]^4 - z1[5]^3*(-6 + z1[6]) + 
        6*z1[6] - 5*z1[6]^2 + z1[6]^3)) - 
    z1[2]*(-2*z1[4]^2 + z1[3]^2*z1[4]*(6*z1[4]^2 + z1[4]*(4 - 6*z1[6]) + 
        (-1 + z1[6])^2) + z1[4]*(2 + 4*z1[6] - 3*z1[6]^2) - 
      6*(3 - 5*z1[6] + 2*z1[6]^2) + z1[3]*(6 + 3*z1[4]^3 + 
        z1[4]^2*(5 - 3*z1[6]) - 12*z1[6] + 7*z1[6]^2 - z1[6]^3 + 
        z1[4]*(-2 + z1[6]^2))) + 
    z1[2]^2*(z1[4]^2 + z1[3]^2*z1[4]*(1 + 4*z1[4] - 2*z1[6]) + 
      z1[4]*(-4 + z1[6]) + 2*(5 - 7*z1[6] + 2*z1[6]^2) - 
      z1[3]*(z1[4]^2 + z1[4]*(-3 + z1[6]) + 2*(2 - 3*z1[6] + z1[6]^2))), 
  y[153] -> z1[4]*z1[5]*(-(z1[4]^2*z1[5]) - 2*z1[4]*(1 - z1[5] + z1[5]^2) + 
      (2 + 2*z1[5]^2 + z1[5]*(-3 + z1[6]))*(-1 + z1[6])) + 
    z1[3]*z1[5]*(z1[4]*(-2 + 2*z1[5]^3 - z1[5]*(-6 + z1[6]) + 
        2*z1[5]^2*(-3 + z1[6])) + (2 + 2*z1[5]^2 + z1[5]*(-3 + z1[6]))*
       z1[6]) - z1[3]^2*(z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
      z1[4]*(1 + z1[5]^4 + 2*z1[5]*(-2 + z1[6]) + 2*z1[5]^3*(-2 + z1[6]) + 
        z1[5]^2*(6 - 3*z1[6] + z1[6]^2))), 
  y[154] -> -(z1[2]^4*(z1[3] + z1[4] - z1[3]*z1[6])) + 
    z1[2]^3*(z1[4]*(-5 + 2*z1[4] + z1[6]) + 
      z1[3]*(-5 + 7*z1[6] - 2*z1[6]^2)) + 
    z1[2]^2*(z1[4]*(-8 - z1[4]^2 + z1[4]*(6 + z1[5]) + z1[5]*(-1 + z1[6]) + 
        2*z1[6] + z1[6]^2) + z1[3]*(-1 + z1[6])*(8 + z1[5] - 7*z1[6] - 
        z1[5]*z1[6] + z1[6]^2)) + 
    z1[2]*(z1[3]*(-1 + z1[6])^2*(-5 + z1[5]*(-2 + z1[6]) + 2*z1[6]) - 
      z1[4]*(5 + z1[4]^2*(2 + z1[5]) - 2*z1[5]*(-1 + z1[6]) + z1[6] - 
        5*z1[6]^2 + z1[6]^3 - z1[4]*(5 + 2*z1[5] - z1[6] + z1[6]^2))) + 
    z1[4]*(-((z1[4] - z1[6])*(z1[4]^2*(-1 + z1[6]) - (-1 + z1[6])*
          (-5 + z1[5]*(-2 + z1[6]) + 2*z1[6]) + z1[4]*(-3 + z1[5] + 5*z1[6] - 
           z1[6]^2))) - z1[3]*(-1 + z1[6])*(z1[4]^3 + z1[4]^2*(5 - 2*z1[6]) + 
        (-1 + z1[6])*(-5 + z1[5]*(-2 + z1[6]) + 2*z1[6]) + 
        z1[4]*(8 + z1[5] - 7*z1[6] - z1[5]*z1[6] + z1[6]^2))), 
  y[155] -> z1[2]^4*(-2*z1[3]*(-1 + z1[6])^2 + z1[3]^2*(-1 + z1[6])^2 + 
      z1[4]*(-2 + z1[4] + 2*z1[6])) - 
    2*z1[2]^3*(z1[3]^2*(-2 + z1[6])*(-1 + z1[6])^2 - 
      z1[3]*(-1 + z1[6])^2*(-5 + 2*z1[6]) + 
      z1[4]*(5 + z1[4]^2 + z1[4]*(-3 + z1[6]) - 6*z1[6] + z1[6]^2)) - 
    z1[4]*(z1[4]^3*(-4 + 6*z1[6] - 3*z1[6]^2) + 
      2*z1[6]*(7 - 13*z1[6] + 6*z1[6]^2) + 
      2*z1[4]^2*(-4 + 11*z1[6] - 7*z1[6]^2 + z1[6]^3) + 
      z1[4]*(-14 + 34*z1[6] - 30*z1[6]^2 + 8*z1[6]^3 + z1[6]^4) + 
      z1[3]^2*(-1 + z1[6])^2*(z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) + 
        z1[4]*(6 - 6*z1[6] + z1[6]^2) + 2*(2 - 3*z1[6] + z1[6]^2)) + 
      2*z1[3]*(-1 + z1[6])^2*(-7 - 5*z1[4]^2 - z1[4]^3 + 4*z1[6] + z1[6]^2 + 
        z1[4]*(-9 + 2*z1[6] + z1[6]^2))) + 
    z1[2]^2*(6*z1[3]*(-1 + z1[6])^2*(-3 + 2*z1[6]) + 
      z1[3]^2*(-1 + z1[6])^2*(6 - 6*z1[6] + z1[6]^2) + 
      z1[4]*(-6*z1[4]^2 + z1[4]^3 - 6*z1[4]*(-2 + z1[6]) + 
        2*(-9 + 10*z1[6] + z1[6]^2 - 2*z1[6]^3))) + 
    2*z1[2]*(z1[3]^2*(-2 + z1[6])*(-1 + z1[6])^3 + z1[3]*(-1 + z1[6])^2*
       (-7 + 6*z1[6]) + z1[4]*(-7 - 3*z1[4]^2 + z1[4]^3 + 4*z1[6] + 
        9*z1[6]^2 - 6*z1[6]^3 + z1[4]*(5 - 5*z1[6] + 4*z1[6]^2 - 
          2*z1[6]^3))), y[156] -> 22 + 23*z1[4] + 24*z1[5], 
  y[157] -> z1[4] - z1[6], y[158] -> 
   -214 - 24*z1[2]^2*(1 - z1[3] + z1[3]^2) - 24*z1[4] + z1[4]^2 - 70*z1[5] + 
    70*z1[4]*z1[5] - 24*z1[3]^2*z1[4]*(z1[4]*(1 + z1[5]) - z1[6]) + 
    214*z1[6] + 48*z1[4]*z1[6] + 46*z1[5]*z1[6] + 
    2*z1[2]*(-83 + 12*z1[4] + z1[3]*(59 - 12*z1[4] - 24*z1[6]) + 
      12*z1[3]^2*(3*z1[4] - z1[6]) + 36*z1[6]) - 
    z1[3]*(-122 + z1[4]^2*(-2 + z1[5]) + 24*(7 + z1[5])*z1[6] - 24*z1[6]^2 + 
      z1[4]*(22 - 2*z1[5] + 24*z1[5]^2 + z1[6])), 
  y[159] -> 2 - (z1[2]^3*(-1 + z1[3]))/2 + 
    z1[2]^2*(59/24 + z1[3]*(-1/2 + z1[4]) - z1[4]/2 - z1[6]) - 3*z1[6] + 
    z1[6]^2 - (z1[4]^2*(-23 + 12*z1[3] + 12*z1[6]))/24 + 
    (z1[4]*(2 - 4*z1[6] + z1[6]^2))/2 - 
    (z1[2]*(6*z1[3]*z1[4]^2 + z1[4]*(17 - 12*z1[3] + 6*z1[6]) - 
       6*(6 - 6*z1[6] + z1[6]^2)))/12, 
  y[160] -> -(z1[5]*(2 + 24*z1[4]^2 + 2*z1[5]^2 + 
       z1[4]*(24 + z1[5] - 24*z1[6]) + z1[5]*(-3 + z1[6]))) + 
    z1[3]*(22 + z1[5]^3 + z1[5]^2*(-2 + z1[6]) + z1[5]*(2 + 24*z1[6]) + 
      z1[4]*(24 + 25*z1[5]^2 + z1[5]*(-26 + 24*z1[6]))), 
  y[161] -> 343 + 12*z1[2]^4*(1 - z1[3] + z1[3]^2) + 297*z1[4] + 
    143*z1[4]^2 + 24*z1[4]^3 + 82*z1[5] - 23*z1[4]*z1[5] - 353*z1[6] - 
    284*z1[4]*z1[6] - 119*z1[4]^2*z1[6] - 24*z1[4]^3*z1[6] - 93*z1[5]*z1[6] + 
    10*z1[6]^2 - 37*z1[4]*z1[6]^2 - 24*z1[4]^2*z1[6]^2 + 23*z1[5]*z1[6]^2 - 
    12*z1[3]^2*z1[4]*(z1[4]^2 + z1[6] - z1[4]*(1 + z1[5] + z1[6])) + 
    z1[2]^3*(107 + z1[3]^2*(36 - 24*z1[4]) - 12*z1[4] - 36*z1[6] + 
      z1[3]*(-83 + 12*z1[4] + 24*z1[6])) + 
    z1[3]*(12*z1[4]^3*(-2 + z1[6]) - 12*(-1 + z1[6])*
       (-14 + z1[5]*(-1 + z1[6]) + 5*z1[6]) + 
      z1[4]*(-96 + 12*z1[5] + 167*z1[6] - 48*z1[6]^2) - 
      z1[4]^2*(83 + 11*z1[5] - 84*z1[6] + 12*z1[6]^2)) + 
    z1[2]^2*(355 - 202*z1[6] + 12*z1[3]^2*(2 - 7*z1[4] + z1[4]^2 + z1[6]) - 
      z1[4]*(35 + 24*z1[6]) + 2*z1[3]*(-101 + 60*z1[6] - 6*z1[6]^2 + 
        z1[4]*(29 + 6*z1[6]))) + z1[2]*(532 + 35*z1[5] - 
      24*z1[4]^2*(-1 + z1[6]) - 425*z1[6] - 23*z1[5]*z1[6] + 11*z1[6]^2 - 
      z1[4]*(-61 + 23*z1[5] + 131*z1[6] + 12*z1[6]^2) + 
      12*z1[3]^2*(z1[4]^2*(4 + z1[5]) + z1[6] - 2*z1[4]*(2 + z1[6])) + 
      z1[3]*(-228 + 229*z1[6] - 48*z1[6]^2 + z1[4]^2*(-11*z1[5] + 12*z1[6]) + 
        4*z1[4]*(14 + 3*z1[5] + 15*z1[6] - 3*z1[6]^2))), 
  y[162] -> -14 - 8*z1[4] - 4*z1[4]^2 - 2*z1[4]*z1[5] + 3*z1[4]*z1[5]^2 - 
    z1[4]^2*z1[5]^2 - 2*z1[4]*z1[5]^3 + 26*z1[6] + 18*z1[4]*z1[6] + 
    6*z1[4]^2*z1[6] - z1[4]*z1[5]^2*z1[6] - 12*z1[6]^2 - 8*z1[4]*z1[6]^2 - 
    3*z1[4]^2*z1[6]^2 - z1[4]*z1[6]^3 + z1[2]^3*(-2 + z1[4] + z1[3]^2*z1[4] + 
      2*z1[6] - z1[3]*(-1 + z1[4] + z1[6])) - 
    z1[3]^2*(z1[4]^4*(2 + z1[5]) + z1[4]*(-1 + z1[5])*
       (-1 + 3*z1[5] + z1[5]^3 + z1[5]^2*(-3 + z1[6])) + 
      z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
      z1[4]^3*(2 + z1[5]^2 - 3*z1[6] - z1[5]*z1[6]) + 
      z1[4]^2*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 + (-2 + z1[6])*z1[6])) + 
    z1[3]*(4 - z1[4]^4*(2 + z1[5]) + z1[4]^2*(2 - z1[5]^2 + z1[5]^3) + 
      (-10 + 2*z1[5] - 3*z1[5]^2 + 2*z1[5]^3)*z1[6] + (8 + z1[5]^2)*z1[6]^2 - 
      2*z1[6]^3 + z1[4]^3*(-3 + (3 + z1[5])*z1[6]) + 
      z1[4]*(2 - 2*z1[5] + 6*z1[5]^2 + 2*z1[5]^4 + z1[5]^3*(-6 + z1[6]) - 
        6*z1[6] + 5*z1[6]^2 - z1[6]^3)) + 
    z1[2]*(-2*z1[4]^2 + z1[3]^2*z1[4]*(6*z1[4]^2 + z1[4]*(4 - 6*z1[6]) + 
        (-1 + z1[6])^2) + z1[4]*(2 + 4*z1[6] - 3*z1[6]^2) - 
      6*(3 - 5*z1[6] + 2*z1[6]^2) + z1[3]*(6 + 3*z1[4]^3 + 
        z1[4]^2*(5 - 3*z1[6]) - 12*z1[6] + 7*z1[6]^2 - z1[6]^3 + 
        z1[4]*(-2 + z1[6]^2))) - 
    z1[2]^2*(z1[4]^2 + z1[3]^2*z1[4]*(1 + 4*z1[4] - 2*z1[6]) + 
      z1[4]*(-4 + z1[6]) + 2*(5 - 7*z1[6] + 2*z1[6]^2) - 
      z1[3]*(z1[4]^2 + z1[4]*(-3 + z1[6]) + 2*(2 - 3*z1[6] + z1[6]^2))), 
  y[163] -> z1[4]*z1[5]*(z1[4]^2*z1[5] + 2*z1[4]*(1 - z1[5] + z1[5]^2) - 
      (2 + 2*z1[5]^2 + z1[5]*(-3 + z1[6]))*(-1 + z1[6])) - 
    z1[3]*z1[5]*(z1[4]*(-2 + 2*z1[5]^3 - z1[5]*(-6 + z1[6]) + 
        2*z1[5]^2*(-3 + z1[6])) + (2 + 2*z1[5]^2 + z1[5]*(-3 + z1[6]))*
       z1[6]) + z1[3]^2*(z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
      z1[4]*(1 + z1[5]^4 + 2*z1[5]*(-2 + z1[6]) + 2*z1[5]^3*(-2 + z1[6]) + 
        z1[5]^2*(6 - 3*z1[6] + z1[6]^2))), 
  y[164] -> 12*z1[2]^3*(z1[4] - z1[3]*(-1 + z1[6]) + z1[3]^2*(-1 + z1[6])) - 
    12*z1[3]^2*z1[4]*(-1 + z1[6])*(5 + z1[4]^2 + z1[5] - 
      2*z1[4]*(-2 + z1[6]) - 5*z1[6] - z1[5]*z1[6] + z1[6]^2) + 
    z1[4]*(z1[4] - z1[6])*(-119 + 107*z1[6] + z1[5]*(-35 + 23*z1[6]) + 
      z1[4]*(-12 + 23*z1[5] + 24*z1[6])) + 
    z1[2]^2*(z1[4]*(83 - 24*z1[4] - 24*z1[6]) - 
      24*z1[3]^2*(2 - 3*z1[6] + z1[6]^2) + 
      z1[3]*(83 - 119*z1[6] + 36*z1[6]^2)) + 
    z1[3]*(83*z1[4]^2*(-1 + z1[6]) + 12*z1[4]^3*(-1 + z1[6]) + 
      12*(-1 + z1[6])*z1[6] - z1[4]*(107 - 178*z1[6] + 47*z1[6]^2 + 
        12*z1[6]^3 + z1[5]*(35 - 46*z1[6] + 11*z1[6]^2))) + 
    z1[2]*(z1[4]*(119 + 12*z1[4]^2 - z1[4]*(71 + 23*z1[5]) + 
        z1[5]*(35 - 23*z1[6]) - 24*z1[6] - 36*z1[6]^2) + 
      12*z1[3]^2*(-6 + 12*z1[6] - 7*z1[6]^2 + z1[6]^3) + 
      z1[3]*(107 - 226*z1[6] + 107*z1[6]^2 + z1[5]*(35 - 58*z1[6] + 
          23*z1[6]^2))), y[165] -> 
   -(z1[2]^4*(-2*z1[3]*(-1 + z1[6])^2 + z1[3]^2*(-1 + z1[6])^2 + 
       z1[4]*(-2 + z1[4] + 2*z1[6]))) + 
    2*z1[2]^3*(z1[3]^2*(-2 + z1[6])*(-1 + z1[6])^2 - 
      z1[3]*(-1 + z1[6])^2*(-5 + 2*z1[6]) + 
      z1[4]*(5 + z1[4]^2 + z1[4]*(-3 + z1[6]) - 6*z1[6] + z1[6]^2)) + 
    z1[4]*(z1[4]^3*(-4 + 6*z1[6] - 3*z1[6]^2) + 
      2*z1[6]*(7 - 13*z1[6] + 6*z1[6]^2) + 
      2*z1[4]^2*(-4 + 11*z1[6] - 7*z1[6]^2 + z1[6]^3) + 
      z1[4]*(-14 + 34*z1[6] - 30*z1[6]^2 + 8*z1[6]^3 + z1[6]^4) + 
      z1[3]^2*(-1 + z1[6])^2*(z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) + 
        z1[4]*(6 - 6*z1[6] + z1[6]^2) + 2*(2 - 3*z1[6] + z1[6]^2)) + 
      2*z1[3]*(-1 + z1[6])^2*(-7 - 5*z1[4]^2 - z1[4]^3 + 4*z1[6] + z1[6]^2 + 
        z1[4]*(-9 + 2*z1[6] + z1[6]^2))) - 
    z1[2]^2*(6*z1[3]*(-1 + z1[6])^2*(-3 + 2*z1[6]) + 
      z1[3]^2*(-1 + z1[6])^2*(6 - 6*z1[6] + z1[6]^2) + 
      z1[4]*(-6*z1[4]^2 + z1[4]^3 - 6*z1[4]*(-2 + z1[6]) + 
        2*(-9 + 10*z1[6] + z1[6]^2 - 2*z1[6]^3))) - 
    2*z1[2]*(z1[3]^2*(-2 + z1[6])*(-1 + z1[6])^3 + z1[3]*(-1 + z1[6])^2*
       (-7 + 6*z1[6]) + z1[4]*(-7 - 3*z1[4]^2 + z1[4]^3 + 4*z1[6] + 
        9*z1[6]^2 - 6*z1[6]^3 + z1[4]*(5 - 5*z1[6] + 4*z1[6]^2 - 
          2*z1[6]^3))), y[166] -> -12*z1[2]^4*(z1[3] + z1[4] - z1[3]*z1[6]) + 
    z1[2]^3*(z1[4]*(-59 + 24*z1[4] + 12*z1[6]) - 
      24*z1[3]*(2 - 3*z1[6] + z1[6]^2)) + 
    z1[2]^2*(z1[4]*(-83 + 82*z1[4] - 12*z1[4]^2 + 24*z1[6] + 12*z1[6]^2) + 
      12*z1[3]*(-6 + 12*z1[6] - 7*z1[6]^2 + z1[6]^3)) + 
    z1[4]*(-12*z1[4]^3*(-1 + z1[6]) - 24*z1[6]*(2 - 3*z1[6] + z1[6]^2) + 
      z1[4]^2*(13 - 60*z1[6] + 24*z1[6]^2) - 
      12*z1[4]*(-4 + 8*z1[6] - 6*z1[6]^2 + z1[6]^3) - 
      12*z1[3]*(-1 + z1[6])*(z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) + 
        z1[4]*(6 - 6*z1[6] + z1[6]^2) + 2*(2 - 3*z1[6] + z1[6]^2))) + 
    z1[2]*(24*z1[3]*(-2 + z1[6])*(-1 + z1[6])^2 + 
      z1[4]*(-35*z1[4]^2 + 2*z1[4]*(35 - 6*z1[6] + 6*z1[6]^2) - 
        12*(4 - 4*z1[6]^2 + z1[6]^3))), 
  y[167] -> -12*z1[2]^5*(z1[3] + z1[4] + z1[3]^2*(-1 + z1[6]) - 
      z1[3]*z1[6]) + z1[2]^4*(z1[4]*(-107 + 24*z1[4] + 24*z1[6]) + 
      z1[3]*(-107 + 143*z1[6] - 36*z1[6]^2) + 
      24*z1[3]^2*(3 - 4*z1[6] + z1[6]^2)) + 12*z1[3]^2*z1[4]*(-1 + z1[6])*
     (z1[4]^4 - 2*z1[4]^3*(-3 + z1[6]) + (-2 + z1[6])*
       (-6 + z1[5]*(-1 + z1[6]) + 5*z1[6]) + 
      z1[4]^2*(15 - 10*z1[6] + z1[6]^2) + z1[4]*(19 + z1[5] - 19*z1[6] - 
        z1[5]*z1[6] + 4*z1[6]^2)) - z1[4]*(z1[4] - z1[6])*
     (-355 + 24*z1[4]^3*(-1 + z1[6]) + 353*z1[6] - 10*z1[6]^2 + 
      z1[5]*(-82 + 93*z1[6] - 23*z1[6]^2) + 
      z1[4]^2*(-143 + 119*z1[6] + 24*z1[6]^2) + 
      z1[4]*(-297 + 23*z1[5] + 295*z1[6] + 37*z1[6]^2)) + 
    z1[2]^3*(z1[3]*(-355 + 557*z1[6] - 202*z1[6]^2) + 
      z1[4]*(-355 + 142*z1[4] - 12*z1[4]^2 + 95*z1[6] + 36*z1[6]^2) - 
      12*z1[3]^2*(-15 + 25*z1[6] - 11*z1[6]^2 + z1[6]^3)) + 
    z1[3]*(-12*z1[4]^5*(-1 + z1[6]) - 12*(-1 + z1[6])*z1[6] + 
      z1[4]^4*(107 - 83*z1[6] - 24*z1[6]^2) + 
      z1[4]^3*(355 - 329*z1[6] - 62*z1[6]^2 + 36*z1[6]^3) + 
      z1[4]^2*(520 - 657*z1[6] + 40*z1[6]^2 + 85*z1[6]^3 + 
        z1[5]*(35 - 46*z1[6] + 11*z1[6]^2)) + 
      z1[4]*(343 - 576*z1[6] + 171*z1[6]^2 + 50*z1[6]^3 + 
        z1[5]*(82 - 151*z1[6] + 80*z1[6]^2 - 11*z1[6]^3))) + 
    z1[2]*(-12*z1[3]^2*(-1 + z1[6])*(13 + z1[5]*(-1 + z1[6])^2 - 17*z1[6] + 
        5*z1[6]^2) + z1[4]*(-355 - 179*z1[6] + 415*z1[6]^2 - 11*z1[6]^3 + 
        z1[5]*(-82 + 58*z1[6]) - z1[4]^2*(82 + 23*z1[5] + 36*z1[6] - 
          36*z1[6]^2) + z1[4]*(235 + 58*z1[5] - 191*z1[6] + 179*z1[6]^2 + 
          12*z1[6]^3)) + z1[3]*(-343 + 720*z1[6] - 375*z1[6]^2 + 10*z1[6]^3 + 
        z1[5]*(-82 + 175*z1[6] - 116*z1[6]^2 + 23*z1[6]^3))) + 
    z1[2]^2*(-48*z1[3]^2*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3) + 
      z1[3]*(-520 + 957*z1[6] - 436*z1[6]^2 + 11*z1[6]^3 + 
        z1[5]*(-35 + 58*z1[6] - 23*z1[6]^2)) + 
      z1[4]*(-532 - 59*z1[4]^2 + 70*z1[6] + 191*z1[6]^2 + 
        z1[5]*(-35 + 23*z1[6]) + z1[4]*(23*z1[5] + 
          6*(49 - 6*z1[6] + 6*z1[6]^2)))), y[168] -> z1[4] + z1[6], 
  y[169] -> 2 + z1[3]*(3 + 2*z1[4]*(-2 + z1[5])), 
  y[170] -> -z1[2]^5 + 3*z1[2]^4*(-1 + z1[4]) - 
    3*z1[2]^3*(1 - 3*z1[4] + z1[4]^2) + 3*z1[2]*z1[4]*
     (1 - 3*z1[4] + z1[4]^2) + z1[2]^2*(-1 + 9*z1[4] - 9*z1[4]^2 + z1[4]^3) + 
    z1[4]^2*(-2 + z1[4]*(2 + z1[5])), 
  y[171] -> 1 + z1[4] - 2*z1[4]^2*(1 + z1[5]) - z1[6], 
  y[172] -> -z1[3] + (z1[4] - z1[6])*(-1 + z1[6])^3, 
  y[173] -> z1[2]^2 - z1[2]*z1[6] + z1[6]^2, 
  y[174] -> 11 - 12*z1[6] + 2*z1[6]^2, 
  y[175] -> -4 + 6*z1[6] - 4*z1[6]^2 + z1[6]^3, 
  y[176] -> z1[4] + z1[3]*(1 + z1[4] - z1[6]) - z1[6], 
  y[177] -> z1[4]*(4 + z1[5] - z1[6]) + z1[6] + z1[3]*(-1 - z1[4] + z1[6]), 
  y[178] -> -1 + z1[4]*(2 + z1[5]), 
  y[179] -> (z1[2]^2*z1[3] - z1[2]*z1[4] - 3*z1[2]*z1[3]*z1[4] - 
      z1[2]^2*z1[3]*z1[4] + z1[4]^2 + z1[3]*z1[4]^2 + 
      z1[2]*z1[3]*z1[4]*z1[5] + z1[2]^2*z1[3]*z1[4]*z1[5] + 
      z1[2]*z1[3]*z1[6] - z1[4]*z1[6] - z1[3]*z1[4]*z1[6])^(-1) + 
    (z1[2]*z1[3] + z1[2]*z1[4] - z1[3]*z1[4] + z1[2]*z1[3]*z1[4] - z1[4]^2 - 
      z1[3]*z1[4]^2 - z1[2]*z1[3]*z1[6] + z1[4]*z1[6] + z1[3]*z1[4]*z1[6])^
     (-1), y[180] -> -4 + z1[5]*(-1 + z1[6]) + 3*z1[6], 
  y[181] -> 1 + (-1 + 2*z1[3])*z1[4]^2 + z1[4]*(-2 + z1[3]*(-3 + 2*z1[5])) - 
    2*z1[6] + z1[3]*(z1[5] - 3*z1[6] + 2*z1[5]*z1[6]), 
  y[182] -> z1[2] + (1 + z1[3])*z1[6] + z1[2]*z1[3]*(1 + z1[6]^2 - z1[6]^3), 
  y[183] -> -4 + (7 + 2*z1[2]*z1[3]^2*(1 + z1[3]))*z1[6] + 
    (-3 + 2*z1[2]*z1[3]*(1 + z1[3] + 2*z1[3]^2))*z1[6]^2 + 
    z1[3]*(2 + (5 + 4*z1[2])*z1[3] + (3 - 8*z1[2])*z1[3]^2)*z1[6]^3 + 
    z1[3]^2*(-1 - z1[3] + 2*z1[2]*(-1 + 5*z1[3]))*z1[6]^4 + 
    z1[3]^2*(1 + z1[3] - 3*z1[2]*z1[3])*z1[6]^5 + 
    z1[5]*(-1 - 2*(-1 + z1[2]*z1[3]^2*(1 + z1[3]))*z1[6] - 
      (1 + z1[3]^2 + z1[3]^3 + z1[2]*z1[3]*(-1 + z1[3]^2))*z1[6]^2 + 
      z1[3]*(1 - z1[3] + (-2 + 4*z1[2])*z1[3]^2)*z1[6]^3 - 
      7*z1[2]*z1[3]^3*z1[6]^4 + 3*z1[2]*z1[3]^3*z1[6]^5), 
  y[184] -> -((2 + z1[5])*z1[6]) + 
    z1[3]*(-2 - 3*z1[6] + 2*z1[5]*(1 + z1[6])), 
  y[185] -> z1[2]^4*(-z1[4] + z1[3]*(1 + z1[4] - z1[6])) + 
    z1[2]*z1[4]^2*(5 - z1[3]*(-3 + z1[4])*(1 + z1[4] - z1[6]) + 
      z1[4]*(-5 + z1[6]) - 2*z1[6]) + z1[2]^2*z1[4]*
     (-2 - z1[4]^2 + z1[4]*(7 - 2*z1[6]) + 3*z1[3]*(-1 + z1[4])*
       (1 + z1[4] - z1[6]) + z1[6]) + z1[4]^3*(-3 + z1[4]*z1[5] + z1[6] + 
      z1[3]*(-1 - z1[4] + z1[6])) + 
    z1[2]^3*(-(z1[3]*(-1 + 3*z1[4])*(1 + z1[4] - z1[6])) + 
      z1[4]*(-3 + 2*z1[4] + z1[6])), 
  y[186] -> 2 + z1[4]^2 + 3*z1[5]^2 - 2*z1[5]^3 - z1[4]*(-3 + z1[6]) - 
    2*z1[6] + z1[3]*(2 - z1[4]^2*(-1 + z1[5]) - 3*z1[5]^2 + z1[5]^3 - 
      3*z1[6] - z1[4]*(-3 + 3*z1[5] + z1[6])), 
  y[187] -> -1 - (2 + z1[5])*z1[6] + 
    z1[3]*(-3*(1 + z1[6]) + z1[5]*(3 + 2*z1[6])), 
  y[188] -> z1[2]^5*(2 + z1[3])^2 - (1 + z1[3])*z1[4]*(1 + z1[4])*
     (1 + 3*z1[4]^2 + z1[3]*(1 + z1[4])*(1 + z1[4] - z1[6]) - 
      4*z1[4]*(-1 + z1[6]) - 2*z1[6])*(1 + z1[4] - z1[6]) - 
    2*z1[2]^4*(-6 + z1[3]^2*(-2 + z1[6]) + z1[6] + z1[3]*(-7 + 2*z1[6])) + 
    z1[2]*(1 - 2*z1[4]^4 + 2*z1[3]*(-1 + z1[6])^2 + z1[3]^2*(-1 + z1[6])^2 - 
      2*z1[6] + z1[4]*(3 - 4*z1[6])*z1[6] + z1[4]^3*(-4 + 5*z1[6]) + 
      z1[4]^2*(-2 + 8*z1[6] - 3*z1[6]^2)) + 
    z1[2]^3*(13 + 2*z1[3]*(-3 + z1[6])^2 - 6*z1[6] + 
      z1[3]^2*(6 - 6*z1[6] + z1[6]^2)) + 
    z1[2]^2*(6 + z1[4] + 2*z1[4]^2 + z1[4]^3 - 6*z1[6] - 2*z1[4]*z1[6]^2 + 
      2*z1[3]^2*(2 - 3*z1[6] + z1[6]^2) + 2*z1[3]*(5 - 6*z1[6] + 2*z1[6]^2)), 
  y[189] -> -(-1 + z1[6])^3 + z1[3]*(-1 + z1[5])*(-4 + 6*z1[6] - 4*z1[6]^2 + 
      z1[6]^3) + (1 + z1[3])*((-1 + z1[6])^2*z1[6] + 
      z1[4]*(-1 + 2*z1[6] + (-1 + 2*(1 + z1[3])*z1[5])*z1[6]^2)), 
  y[190] -> z1[4]^3*(-1 + z1[3]*(-2 + z1[5]) + z1[5] + 2*z1[5]^2) + 
    z1[2]^3*(-1 + z1[3]*(3 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])) + 
    z1[4]^2*(-9 + z1[5] + 2*z1[3]*(-2 + z1[6]) + 2*z1[5]^2*(-1 + z1[6]) + 
      z1[6]) + z1[2]*((-5 + 3*z1[3])*z1[4]^2 + 
      z1[4]*(14 + z1[3]*(9 - 6*z1[6]) - 8*z1[6]) + (4 - 3*z1[6])*z1[6]) + 
    (-1 + z1[6])*(9 + 2*z1[5]*(-1 + z1[6]) - 18*z1[6] + 7*z1[6]^2) + 
    z1[2]^2*(-1 + 4*z1[4] + z1[6] + z1[3]*(-5 - 3*z1[4] + 4*z1[6])) + 
    z1[4]*(6 + 2*z1[5]^2*(-1 + z1[6])^2 - 11*z1[6] + 6*z1[6]^2 - 2*z1[6]^3 + 
      z1[5]*(-3 + 7*z1[6] - 6*z1[6]^2 + 2*z1[6]^3)), 
  y[191] -> 1 + (-3 + 2*z1[3])*z1[6] + (4 + 3*z1[3]*(-2 + z1[5]))*z1[6]^2 + 
    (-2 + z1[3]*(8 - 6*z1[5]))*z1[6]^3 + 3*z1[3]*(-1 + z1[5])*z1[6]^4 + 
    z1[2]^2*z1[3]*(-3 + z1[5]*(-1 + z1[6])^2 + 5*z1[6] - z1[6]^2) + 
    z1[2]*(1 - 3*z1[6] + 2*z1[6]^2 + z1[3]*(-2 - 2*(-2 + z1[5])*z1[6] + 
        (-5 + 4*z1[5])*z1[6]^2 - 2*(-1 + z1[5])*z1[6]^3)), 
  y[192] -> z1[5]*(3 + 6*z1[5]^4 + 3*z1[5]^3*(-6 + z1[4] + 2*z1[6]) - 
      3*z1[5]*(4 + z1[4]^2 - z1[6] - z1[4]*z1[6]) + 
      z1[5]^2*(22 + 3*z1[4]^2 - 5*z1[6] + z1[6]^2 - z1[4]*(2 + z1[6]))) - 
    z1[3]*z1[5]*(3 + (-9 + 6*z1[4])*z1[5] + 3*z1[5]^4 + 
      2*z1[5]^3*(-5 + 2*z1[4] + 2*z1[6]) + z1[5]^2*(14 - 2*z1[6] + z1[6]^2 + 
        z1[4]*(-9 + 2*z1[6]))) + z1[3]^2*(-3 + (3 - 6*z1[4])*z1[5] + 
      z1[5]^5 - 3*z1[5]^2*(2 + z1[4]*(-3 + z1[6])) + 
      2*z1[5]^4*(-2 + z1[4] + z1[6]) + z1[5]^3*(7 - 2*z1[6] + z1[6]^2 + 
        z1[4]*(-7 + 2*z1[6]))), 
  y[193] -> 6 - z1[2]^3*(7 + 9*z1[3] + z1[3]^2) - 5*z1[4] - 15*z1[4]^2 - 
    5*z1[4]^3 - 2*z1[5] + z1[4]*z1[5] + 2*z1[5]^2 + z1[4]*z1[5]^2 + 
    2*z1[4]^2*z1[5]^2 - 2*z1[4]*z1[5]^3 + 6*z1[6] + 9*z1[4]*z1[6] + 
    4*z1[4]^2*z1[6] + 2*z1[5]*z1[6] + 2*z1[4]*z1[5]*z1[6] - 4*z1[5]^2*z1[6] + 
    2*z1[4]*z1[5]^2*z1[6] - 8*z1[6]^2 - 4*z1[4]*z1[6]^2 + 2*z1[5]^2*z1[6]^2 + 
    z1[2]^2*(-10 + z1[3]^2*(1 + 5*z1[4] - 2*z1[6]) + 3*z1[6] + 
      z1[3]*(-17 + 8*z1[4] + z1[6])) + z1[2]*(2 - 9*z1[4]^2 + 7*z1[6] - 
      4*z1[6]^2 + z1[4]*(-8 + 5*z1[6]) - z1[3]^2*(3 + 10*z1[4]^2 + 
        z1[4]*(7 - 8*z1[6]) - 4*z1[6] + z1[6]^2) + 
      z1[3]*(-10 + z1[4] - 12*z1[4]^2 + 2*z1[6] + 11*z1[4]*z1[6] + 
        z1[6]^2)) + z1[3]^2*(3 + z1[4]^3*(6 + 4*z1[5] - z1[5]^2) + 
      z1[4]^2*(8 + z1[5]^2 + z1[5]*(3 - 2*z1[6]) - 8*z1[6]) + 
      3*z1[5]^2*z1[6] - z1[5]^3*z1[6] - 2*z1[5]*z1[6]^2 + 
      z1[4]*(3 + 5*z1[5]^3 - z1[5]^4 - 7*z1[6] + 2*z1[6]^2 + 
        2*z1[5]*(3 + z1[6]) - 2*z1[5]^2*(3 + z1[6]))) + 
    z1[3]*(z1[4]^3*(2 + 3*z1[5]) - z1[4]^2*(6 + 2*z1[5]^2 + 
        z1[5]*(-1 + z1[6]) + 4*z1[6]) - z1[6]*(5 + 3*z1[5]^2 - 2*z1[5]^3 - 
        6*z1[6] + 2*z1[5]*z1[6] + z1[6]^2) + 
      z1[4]*(-8 - 6*z1[5]^3 + 2*z1[5]^4 + z1[5]^2*(3 - 2*z1[6]) + 5*z1[6] + 
        z1[6]^2 + z1[5]*(-1 + 5*z1[6]))), 
  y[194] -> -(z1[4]^5*z1[5]^2) + 
    z1[2]^2*(z1[4]*(z1[4]^2 + z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + 
      2*z1[3]*(-2 + z1[6])*(-1 + z1[6])^2)*(-1 + z1[6]) - 
    z1[2]^3*z1[3]*(-1 + z1[6])^3 - (-1 + z1[6])^3*z1[6] - 
    z1[4]^4*(-2 + z1[5]^2*(-1 + z1[6]) + z1[6] + z1[5]*z1[6]) + 
    z1[4]^3*(-1 + z1[6])*(3 - z1[5]^2*(-1 + z1[6]) + z1[3]*(-1 + z1[6])^2 - 
      3*z1[6] + z1[6]^2 + z1[5]*(-1 + z1[6] - z1[6]^2)) + 
    z1[4]^2*(-1 + z1[6])^2*(-(z1[5]^2*(-1 + z1[6])) + (3 - 2*z1[6])*z1[6] + 
      z1[5]*(3 - 5*z1[6] + z1[6]^2) - 2*z1[3]*(2 - 3*z1[6] + z1[6]^2)) + 
    z1[4]*(-1 + z1[6])^3*(1 - 4*z1[6] + z1[6]^2 - z1[5]*(1 + z1[6]) + 
      z1[3]*(5 + z1[5] - 5*z1[6] - z1[5]*z1[6] + z1[6]^2)) - 
    z1[2]*(z1[3]*(-1 + z1[6])^3*(6 - 6*z1[6] + z1[6]^2) + 
      z1[4]*(z1[4]^3*(-2 + z1[6]) + z1[4]*(-4 + z1[6])*(-1 + z1[6])^2 + 
        2*(-2 + z1[6])*(-1 + z1[6])^3 + z1[4]^2*(4 - 5*z1[6] + z1[6]^2))), 
  y[195] -> -z1[4]^2 + 8*z1[4]^3 - 3*z1[4]^4 - z1[4]^2*z1[5] + 
    z1[4]^3*z1[5] - 2*z1[4]^4*z1[5] + z1[2]^4*(z1[4] + z1[3]*(-1 + z1[6])) + 
    z1[6] + 2*z1[4]^2*z1[6] - 3*z1[4]^3*z1[6] - z1[4]^4*z1[6] + 
    z1[4]*z1[5]*z1[6] + z1[4]^2*z1[5]*z1[6] - 2*z1[6]^2 - 3*z1[4]*z1[6]^2 - 
    z1[4]^2*z1[6]^2 + z1[4]^3*z1[6]^2 - 2*z1[4]*z1[5]*z1[6]^2 + z1[6]^3 + 
    4*z1[4]*z1[6]^3 + z1[4]^2*z1[6]^3 + z1[4]*z1[5]*z1[6]^3 - z1[4]*z1[6]^4 + 
    z1[2]^3*(z1[4] - 5*z1[4]^2 - z1[3]*(3 - 4*z1[6] + z1[6]^2)) - 
    z1[3]*z1[4]*(-1 + z1[6])*(z1[4]^3 - z1[4]^2*(-3 + z1[6]) - 
      z1[4]*(-2 + z1[6]^2) + (-1 + z1[6])*(1 + z1[5] - 3*z1[6] - 
        z1[5]*z1[6] + z1[6]^2)) + 
    z1[2]^2*(z1[3]*(-2 + 2*z1[6] + z1[6]^2 - z1[6]^3) + 
      z1[4]*(7*z1[4]^2 + z1[4]*(-11 + z1[6]) + z1[6]*(-3 + 2*z1[6]))) + 
    z1[2]*(z1[3]*(-1 + z1[6])^2*(2 - 4*z1[6] + z1[6]^2) + 
      z1[4]*(2 + 15*z1[4]^2 - 3*z1[4]^3 - 8*z1[6] + 5*z1[6]^2 + 
        z1[4]*(-8 + 2*z1[6] + z1[6]^2))), 
  y[196] -> (1 + z1[3])*z1[4]^5*(-1 + z1[6]) + (-1 + z1[6])*z1[6]*
     (-4 + z1[5]*(-1 + z1[6]) + 3*z1[6]) + 
    z1[2]^5*(z1[3] + z1[4] - z1[3]*z1[6]) + 
    z1[2]^4*(z1[4]*(7 - 3*z1[4] - 2*z1[6]) + 
      z1[3]*(7 - 10*z1[6] + 3*z1[6]^2)) - 
    z1[4]^4*(9 + 2*z1[5] + z1[5]^2 - 9*z1[6] + 3*z1[6]^2 + 
      z1[3]*(7 - 10*z1[6] + 3*z1[6]^2)) + 
    z1[2]^3*(z1[4]*(21 + 3*z1[4]^2 + z1[4]*(-15 + z1[6]) - 11*z1[6]) - 
      3*z1[3]*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3)) + 
    z1[4]^3*(-8 + 2*z1[5] + z1[5]^2 + 31*z1[6] - 19*z1[6]^2 + 3*z1[6]^3 + 
      3*z1[3]*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3)) - 
    z1[4]^2*(27 - 2*z1[5]*(-1 + z1[6]) - z1[5]^2*(-1 + z1[6]) - 58*z1[6] + 
      49*z1[6]^2 - 15*z1[6]^3 + z1[6]^4 + z1[3]*(35 - 80*z1[6] + 60*z1[6]^2 - 
        16*z1[6]^3 + z1[6]^4)) + 
    z1[2]*(-4*z1[4]^4 + (-1 + z1[6])*(-4 + z1[5]*(-1 + z1[6]) + 3*z1[6]) + 
      z1[4]^3*(19 + 2*z1[5] + z1[5]^2 + z1[6] - z1[6]^2) + 
      z1[4]^2*(-27 + 2*z1[5]*(-1 + z1[6]) + z1[5]^2*(-1 + z1[6]) + 13*z1[6] - 
        8*z1[6]^2 + 2*z1[6]^3) + z1[4]*(27 + 2*z1[5]*(-1 + z1[6])^2 + 
        z1[5]^2*(-1 + z1[6])^2 - 15*z1[6] - 18*z1[6]^2 + 11*z1[6]^3 - 
        z1[6]^4) + z1[3]*(35 - 95*z1[6] + 90*z1[6]^2 - 34*z1[6]^3 + 
        4*z1[6]^4)) + z1[2]^2*(z1[3]*(35 - 80*z1[6] + 60*z1[6]^2 - 
        16*z1[6]^3 + z1[6]^4) - z1[4]*(-35 - 13*z1[4]^2 + z1[4]^3 + 
        24*z1[6] + 3*z1[6]^2 - 2*z1[6]^3 + z1[4]*(31 - 6*z1[6] + z1[6]^2))) + 
    z1[4]*(-1 + z1[6])*(4 - 30*z1[6] + z1[5]^2*(-1 + z1[6])*z1[6] + 
      23*z1[6]^2 - 4*z1[6]^3 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2) + 
      z1[3]*(31 + z1[5]^2*(-1 + z1[6])^2 - 53*z1[6] + 27*z1[6]^2 - 
        4*z1[6]^3 + z1[5]*(3 - 5*z1[6] + 2*z1[6]^2))), 
  y[197] -> 55 + 35*z1[4] - 20*z1[4]^2 - 5*z1[5] - 5*z1[4]*z1[5] + 28*z1[6] + 
    51*z1[4]*z1[6] + 12*z1[4]^2*z1[6] - 5*z1[5]*z1[6] - 5*z1[4]*z1[5]*z1[6] - 
    13*z1[6]^2 - 11*z1[4]*z1[6]^2 + 3*z1[5]*z1[6]^2 + 3*z1[4]*z1[5]*z1[6]^2 + 
    z1[6]^3 - z1[3]^2*(1 + z1[4] - z1[6])*(-11 - 2*z1[6] + z1[6]^2) + 
    z1[2]*(55 - 5*z1[5] + 39*z1[6] - 5*z1[5]*z1[6] - 11*z1[6]^2 + 
      3*z1[5]*z1[6]^2 + 4*z1[4]*(-5 + 3*z1[6]) + 
      z1[3]*(11 + 2*z1[6] - z1[6]^2)) + 
    z1[3]*(66 - 14*z1[6] - 51*z1[6]^2 + 11*z1[6]^3 + 
      4*z1[4]^2*(-5 + 3*z1[6]) + z1[5]*(-5 + 8*z1[6]^2 - 3*z1[6]^3) + 
      z1[4]*(46 + 73*z1[6] - 24*z1[6]^2 + z1[5]*(-5 - 5*z1[6] + 3*z1[6]^2))), 
  y[198] -> 1 + 7*z1[4]^2 + 5*z1[4]^3 - 2*z1[4]^2*z1[5] + z1[4]^3*z1[5] + 
    2*z1[4]^2*z1[5]^2 - 2*z1[4]^3*z1[5]^2 + 2*z1[4]^4*z1[5]^2 - 
    z1[2]^4*(z1[4] - z1[3]*(-1 + z1[6]) + z1[3]^2*(-1 + z1[6])) - 2*z1[6] - 
    8*z1[4]*z1[6] - z1[4]^2*z1[6] - 4*z1[4]^3*z1[6] - 2*z1[4]^4*z1[6] + 
    2*z1[4]*z1[5]*z1[6] + z1[4]^2*z1[5]*z1[6] - 2*z1[4]*z1[5]^2*z1[6] - 
    2*z1[4]^2*z1[5]^2*z1[6] + z1[6]^2 - 2*z1[4]*z1[6]^2 - 4*z1[4]^2*z1[6]^2 - 
    2*z1[4]^3*z1[6]^2 - 2*z1[4]*z1[5]*z1[6]^2 + 4*z1[4]*z1[5]^2*z1[6]^2 + 
    8*z1[4]*z1[6]^3 + 4*z1[4]^2*z1[6]^3 - 2*z1[4]*z1[5]^2*z1[6]^3 + 
    z1[2]^3*((-6 + z1[4])*z1[4] - z1[3]*(6 - 7*z1[6] + z1[6]^2) + 
      z1[3]^2*(3 - 4*z1[6] + z1[6]^2)) + 
    z1[2]^2*(z1[3]*(-12 + 13*z1[6] + 3*z1[6]^2 - 4*z1[6]^3) + 
      z1[3]^2*(2 - 2*z1[6] - z1[6]^2 + z1[6]^3) + 
      z1[4]*(-12 + z1[4]^2 - 5*z1[6] + 5*z1[6]^2 + 2*z1[4]*(3 + z1[6]))) - 
    z1[2]*(-(z1[3]*(-1 + z1[6])*(8 + 2*z1[5]*(-1 + z1[6]) + 
         2*z1[5]^2*(-1 + z1[6])^2 + 3*z1[6] - 8*z1[6]^2)) + 
      z1[3]^2*(-1 + z1[6])^2*(2 - 4*z1[6] + z1[6]^2) + 
      z1[4]*(7 + z1[4]^3 + 2*z1[4]^2*z1[5]^2 + 2*z1[5]*(-1 + z1[6]) + 
        2*z1[5]^2*(-1 + z1[6])^2 + 15*z1[6] - 9*z1[6]^2 - 4*z1[6]^3 + 
        z1[4]*(-7 + z1[5] + 2*z1[5]^2*(-1 + z1[6]) - 3*z1[6] - 3*z1[6]^2))) + 
    z1[3]^2*(z1[4]^4*(-1 + z1[6]) - z1[4]^3*(3 - 4*z1[6] + z1[6]^2) + 
      z1[4]^2*(-2 + 2*z1[6] + z1[6]^2 - z1[6]^3) + 
      (-1 + z1[5])*(4 - 10*z1[6] + 10*z1[6]^2 - 5*z1[6]^3 + z1[6]^4) + 
      z1[4]*(-3 + z1[6] + 4*z1[6]^2 - 4*z1[6]^3 + z1[6]^4 + 
        z1[5]*(5 - 9*z1[6] + 7*z1[6]^2 - 2*z1[6]^3))) + 
    z1[3]*(-(z1[4]^4*(-1 + z1[6])) - (-1 + z1[6])^2*z1[6] - 
      3*z1[4]^3*(-2 + z1[6] + z1[6]^2) + z1[4]^2*(12 - 8*z1[6] - 7*z1[6]^2 + 
        3*z1[6]^3) + z1[4]*(5 - 2*z1[5]^2*(-1 + z1[6])^3 - 2*z1[6] - 
        9*z1[6]^2 + 4*z1[6]^3 + z1[6]^4 + z1[5]*(1 + z1[6]^2 - z1[6]^3))), 
  y[199] -> -52 - 30*z1[4] - 22*z1[4]^2 - z1[4]^3 + z1[4]^4 + z1[4]^5 - 
    4*z1[5] + 6*z1[4]*z1[5] - 2*z1[4]^2*z1[5] + z1[4]^3*z1[5] - 
    12*z1[4]*z1[5]^2 + 3*z1[4]^2*z1[5]^2 + 22*z1[4]*z1[5]^3 - 
    4*z1[4]^2*z1[5]^3 + z1[4]^3*z1[5]^3 - 18*z1[4]*z1[5]^4 + 
    3*z1[4]^2*z1[5]^4 + 6*z1[4]*z1[5]^5 + 133*z1[6] + 78*z1[4]*z1[6] + 
    39*z1[4]^2*z1[6] + 5*z1[4]^3*z1[6] - 2*z1[4]^4*z1[6] + 9*z1[5]*z1[6] - 
    4*z1[4]*z1[5]*z1[6] + z1[4]^2*z1[5]*z1[6] + 3*z1[4]*z1[5]^2*z1[6] - 
    5*z1[4]*z1[5]^3*z1[6] + z1[4]^2*z1[5]^3*z1[6] + 6*z1[4]*z1[5]^4*z1[6] - 
    110*z1[6]^2 - 60*z1[4]*z1[6]^2 - 21*z1[4]^2*z1[6]^2 - 2*z1[4]^3*z1[6]^2 - 
    6*z1[5]*z1[6]^2 + z1[4]*z1[5]*z1[6]^2 + z1[4]*z1[5]^3*z1[6]^2 + 
    29*z1[6]^3 + 11*z1[4]*z1[6]^3 + 2*z1[4]^2*z1[6]^3 + z1[5]*z1[6]^3 + 
    z1[4]*z1[6]^4 + z1[2]^4*(-2 + z1[4] + z1[3]^2*z1[4] + 2*z1[6] - 
      z1[3]*(-1 + z1[4] + z1[6])) + z1[3]*(15 + z1[4]^5*(1 + z1[5]) - 
      (46 + 3*z1[5] - 12*z1[5]^2 + 22*z1[5]^3 - 18*z1[5]^4 + 6*z1[5]^5)*
       z1[6] + (50 - 3*z1[5]^2 + 5*z1[5]^3 - 6*z1[5]^4)*z1[6]^2 - 
      (22 + z1[5]^3)*z1[6]^3 + 3*z1[6]^4 - z1[4]^4*(z1[5]*(-1 + z1[6]) + 
        z1[6]) + z1[4]^3*(-2 - z1[5] + z1[5]^3 - z1[5]^4 + z1[6]^2) + 
      z1[4]^2*(8 + z1[5] + 3*z1[5]^2 - 8*z1[5]^3 - 3*z1[5]^5 - 
        z1[5]^4*(-8 + z1[6]) - 14*z1[6] - z1[5]*z1[6] + 9*z1[6]^2 - 
        2*z1[6]^3) + z1[4]*(7 - 18*z1[5]^2 - 6*z1[5]^6 + 
        z1[5]^5*(27 - 6*z1[6]) + z1[5]^3*(42 - 5*z1[6]) - 23*z1[6] + 
        25*z1[6]^2 - 10*z1[6]^3 + z1[6]^4 + z1[5]*(2 + 2*z1[6] - z1[6]^2) - 
        z1[5]^4*(48 - 10*z1[6] + z1[6]^2))) + 
    z1[2]^3*(-15 - 2*z1[4]^2 + z1[4]*(7 - 3*z1[6]) + 
      z1[3]^3*z1[4]*(1 + z1[4] - z1[6]) + 22*z1[6] - 7*z1[6]^2 + 
      z1[3]^2*z1[4]*(-5*z1[4] + 2*z1[6]) + 
      z1[3]*(2*z1[4]^2 + z1[4]*(-5 + 2*z1[6]) + 3*(2 - 3*z1[6] + z1[6]^2))) + 
    z1[3]^2*(-(z1[4]^5*(4 + z1[5]^2)) + z1[4]^4*(-9 + z1[5]*(-3 + z1[6]) + 
        10*z1[6] + z1[5]^2*z1[6]) + z1[4]^3*(-3 - z1[5]^3 + z1[5]^4 + 
        12*z1[6] - z1[5]*(-3 + z1[6])*z1[6] - 7*z1[6]^2) + 
      z1[4]*z1[5]*(-3 + 15*z1[5] + 3*z1[5]^5 + 5*z1[5]^2*(-6 + z1[6]) + 
        z1[5]^4*(-15 + 4*z1[6]) + z1[5]^3*(30 - 8*z1[6] + z1[6]^2)) + 
      z1[5]*z1[6]*(3 + 3*z1[5]^4 + 3*z1[5]*(-3 + z1[6]) + 
        2*z1[5]^3*(-5 + 2*z1[6]) + z1[5]^2*(14 - 4*z1[6] + z1[6]^2)) + 
      z1[4]^2*(-3*z1[5]^2 + 7*z1[5]^3 + 2*z1[5]^5 + z1[5]^4*(-6 + z1[6]) + 
        z1[6]*(3 - 3*z1[6] + z1[6]^2))) - 
    z1[3]^3*(z1[4]^5*(4 + z1[5] + z1[5]^2) + 
      z1[4]^4*(6 + z1[5]^3 + z1[5]*(3 - 2*z1[6]) - 9*z1[6] - z1[5]^2*z1[6]) + 
      z1[4]^3*(3 + 3*z1[5]^2 - 2*z1[5]^3 + z1[5]^4 - 9*z1[6] + 
        z1[5]*(-3 + z1[6])*z1[6] + 6*z1[6]^2) + z1[4]*(-1 + z1[5])*
       (-1 + 5*z1[5] + z1[5]^5 + z1[5]^4*(-5 + 2*z1[6]) + 
        z1[5]^2*(-10 + 3*z1[6]) + z1[5]^3*(10 - 4*z1[6] + z1[6]^2)) + 
      z1[4]^2*(3*z1[5] - 6*z1[5]^2 + z1[5]^5 - z1[5]^3*(-7 + z1[6]) + 
        z1[5]^4*(-4 + z1[6]) - z1[6]*(3 - 3*z1[6] + z1[6]^2)) + 
      z1[5]*z1[6]*(3 + z1[5]^4 + 3*z1[5]*(-2 + z1[6]) + 
        2*z1[5]^3*(-2 + z1[6]) + z1[5]^2*(7 - 3*z1[6] + z1[6]^2))) + 
    z1[2]*(-z1[4]^4 + z1[4]^3*(2 + z1[6]) - 
      3*z1[4]^2*(5 - 3*z1[6] + z1[6]^2) + z1[4]*(5 + 16*z1[6] - 20*z1[6]^2 + 
        3*z1[6]^3) + 2*(-35 + 76*z1[6] - 51*z1[6]^2 + 10*z1[6]^3) + 
      z1[3]^2*z1[4]^2*(2*z1[4]^2 + z1[4]*(15 - 6*z1[6]) + 
        3*(1 - 3*z1[6] + z1[6]^2)) + z1[3]^3*z1[4]*
       (10*z1[4]^3 - (-1 + z1[6])^3 - 3*z1[4]^2*(-5 + 6*z1[6]) + 
        3*z1[4]*(2 - 5*z1[6] + 3*z1[6]^2)) + 
      z1[3]*(20 - 5*z1[4]^4 + 7*z1[4]^3*(-1 + z1[6]) - 50*z1[6] + 
        42*z1[6]^2 - 13*z1[6]^3 + z1[6]^4 - z1[4]^2*(-11 + 4*z1[6] + 
          z1[6]^2) + z1[4]*(-5 + 6*z1[6]^2 - 2*z1[6]^3))) + 
    z1[2]^2*(-45 + z1[4]^3 + z1[4]^2*(-8 + z1[6]) + 83*z1[6] - 43*z1[6]^2 + 
      5*z1[6]^3 + z1[4]*(15 - 7*z1[6] - 2*z1[6]^2) - 
      z1[3]^3*z1[4]*(1 + 5*z1[4]^2 + z1[4]*(6 - 7*z1[6]) - 3*z1[6] + 
        2*z1[6]^2) + z1[3]^2*z1[4]*(7*z1[4]^2 + z1[6]^2 - 
        z1[4]*(3 + 5*z1[6])) + z1[3]*(2*z1[4]^3 + z1[4]^2*(10 - 4*z1[6]) + 
        z1[4]*(-9 + 6*z1[6]) - 3*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3))), 
  y[200] -> -(z1[4]*z1[5]*(3 + z1[4]^3*z1[5]^2 + 3*z1[4]^2*z1[5]*
        (1 - z1[5] + z1[5]^2) + 3*z1[4]*(1 - 3*z1[5] + 6*z1[5]^2 + 
         2*z1[5]^4 + z1[5]^3*(-5 + z1[6])) - 6*z1[5]^4*(-1 + z1[6]) - 
       3*z1[6] - 3*z1[5]*(4 - 5*z1[6] + z1[6]^2) - 
       6*z1[5]^3*(3 - 4*z1[6] + z1[6]^2) - z1[5]^2*(-22 + 27*z1[6] - 
         6*z1[6]^2 + z1[6]^3))) + z1[3]*z1[5]*
     (z1[4]*(-3 + 6*z1[5]^5 - 3*z1[5]*(-6 + z1[6]) + 9*z1[5]^4*(-3 + z1[6]) - 
        z1[5]^2*(42 - 13*z1[6] + z1[6]^2) + 3*z1[5]^3*(16 - 6*z1[6] + 
          z1[6]^2)) + z1[6]*(3 + 6*z1[5]^4 + 3*z1[5]*(-4 + z1[6]) + 
        6*z1[5]^3*(-3 + z1[6]) + z1[5]^2*(22 - 5*z1[6] + z1[6]^2))) - 
    z1[3]^2*z1[5]*(z1[6]*(3 + 3*z1[5]^4 + 3*z1[5]*(-3 + z1[6]) + 
        2*z1[5]^3*(-5 + 2*z1[6]) + z1[5]^2*(14 - 4*z1[6] + z1[6]^2)) + 
      z1[4]*(-3 + 3*z1[5]^5 - 3*z1[5]*(-5 + z1[6]) + 
        3*z1[5]^4*(-5 + 2*z1[6]) - z1[5]^2*(30 - 12*z1[6] + z1[6]^2) + 
        z1[5]^3*(30 - 14*z1[6] + 3*z1[6]^2))) + 
    z1[3]^3*(z1[5]*z1[6]*(3 + z1[5]^4 + 3*z1[5]*(-2 + z1[6]) + 
        2*z1[5]^3*(-2 + z1[6]) + z1[5]^2*(7 - 3*z1[6] + z1[6]^2)) + 
      z1[4]*(1 + z1[5]^6 + 3*z1[5]*(-2 + z1[6]) + 3*z1[5]^5*(-2 + z1[6]) + 
        3*z1[5]^2*(5 - 3*z1[6] + z1[6]^2) + z1[5]^4*(15 - 10*z1[6] + 
          3*z1[6]^2) + z1[5]^3*(-20 + 14*z1[6] - 4*z1[6]^2 + z1[6]^3))), 
  y[201] -> 31 - 2*z1[4]^2*(-10 + z1[5]) - 5*z1[5] - 
    z1[3]^2*(12*z1[2] - (-1 + z1[6])^3)*(1 + z1[4] - z1[6]) - 69*z1[6] + 
    8*z1[5]*z1[6] + 19*z1[6]^2 + 2*z1[5]*z1[6]^2 - 2*z1[6]^3 - 
    8*z1[5]*z1[6]^3 + 4*z1[6]^4 + 3*z1[5]*z1[6]^4 - 
    z1[4]*(-146 + 104*z1[6] - 18*z1[6]^2 + 5*z1[6]^3 + z1[6]^4 + 
      z1[5]*(9 + 9*z1[6] - 17*z1[6]^2 + 6*z1[6]^3)) + 
    z1[3]*((-1 + z1[6])*(-36 + (26 + 5*z1[5])*z1[6] + (3 - 8*z1[5])*z1[6]^2 + 
        (2 + 3*z1[5])*z1[6]^3) - z1[2]*(1 + z1[4] - z1[6])*
       (92 - 12*z1[6] + 6*z1[6]^2 + z1[6]^3 + 
        z1[5]*(-2 - 11*z1[6] + 6*z1[6]^2)) + 
      z1[4]^2*(44 - 12*z1[6] + 6*z1[6]^2 + z1[6]^3 + 
        z1[5]*(3 - 11*z1[6] + 6*z1[6]^2)) - 
      z1[4]*(-92 + 83*z1[6] - 17*z1[6]^2 + 8*z1[6]^3 + z1[6]^4 + 
        z1[5]*(-3 + 19*z1[6] - 25*z1[6]^2 + 9*z1[6]^3))), 
  y[202] -> -20 - 111*z1[4] - 156*z1[4]^2 - 64*z1[4]^3 - 2*z1[4]^4 + 
    5*z1[4]*z1[5] + 7*z1[4]^2*z1[5] + 2*z1[4]^3*z1[5] + 42*z1[6] + 
    193*z1[4]*z1[6] + 80*z1[4]^2*z1[6] - 8*z1[4]*z1[5]*z1[6] - 28*z1[6]^2 - 
    103*z1[4]*z1[6]^2 - 19*z1[4]^2*z1[6]^2 - 2*z1[4]*z1[5]*z1[6]^2 + 
    6*z1[6]^3 + 17*z1[4]*z1[6]^3 - 3*z1[4]^2*z1[6]^3 + 
    8*z1[4]*z1[5]*z1[6]^3 + z1[4]*z1[6]^4 + z1[4]^2*z1[6]^4 - 
    3*z1[4]*z1[5]*z1[6]^4 - z1[4]*z1[6]^5 + 
    z1[2]^2*(-31 + 2*z1[4]^2*(-10 + z1[5]) + z1[4]*(-54 + 7*z1[5]) + 
      69*z1[6] + 11*z1[3]*z1[6] - 19*z1[6]^2 - 9*z1[3]*z1[6]^2 + 2*z1[6]^3 - 
      3*z1[3]*z1[6]^3 - 4*z1[6]^4 + z1[3]*z1[6]^4 - z1[5]*(-1 + z1[6])^2*
       (-5 - 2*z1[6] + 3*z1[6]^2)) - z1[3]*(44*z1[4]^3 + 2*z1[4]^4 - 
      4*(-1 + z1[6])^2*(-5 + 3*z1[6]) + z1[4]^2*(102 - 81*z1[6] + 
        19*z1[6]^2 + 3*z1[6]^3 - z1[6]^4) + 
      z1[4]*(80 - 144*z1[6] + 83*z1[6]^2 - 15*z1[6]^3 - 5*z1[6]^4 + 
        z1[6]^5)) + z1[2]*(-51 + 2*z1[4]^3*(-11 + z1[5]) + 
      z1[4]^2*(-116 + 9*z1[5] - z1[6]) + 111*z1[6] - 47*z1[6]^2 + 
      11*z1[3]*z1[6]^2 + 8*z1[6]^3 - 9*z1[3]*z1[6]^3 - 4*z1[6]^4 - 
      3*z1[3]*z1[6]^4 + z1[3]*z1[6]^5 - z1[5]*(-1 + z1[6])^2*
       (-5 - 2*z1[6] + 3*z1[6]^2) - z1[4]*(145 - 130*z1[6] + 39*z1[6]^2 + 
        z1[6]^3 + 3*z1[6]^4 + z1[5]*(-12 + 8*z1[6] + 2*z1[6]^2 - 8*z1[6]^3 + 
          3*z1[6]^4))), y[203] -> 
   z1[2]^3*z1[3]^3*(-1 + 2*z1[6] + z1[4]*(-1 + (-1 + z1[5])*z1[6])) + 
    z1[2]*z1[3]*(-1 + z1[6] + z1[6]^2 + z1[4]^2*(2 + z1[6]) + 
      z1[4]*(1 + (-5 + z1[5])*z1[6] - z1[6]^2) + 
      z1[3]*(-2 - 2*z1[4]^3 + 3*z1[6] + 5*z1[6]^2 + 6*z1[4]^2*(1 + z1[6]) + 
        z1[4]*(6 + 3*(-7 + 2*z1[5])*z1[6] - 4*z1[6]^2)) + 
      z1[3]^2*(-1 - 3*z1[4]^3 + 2*z1[6] + 5*z1[6]^2 + z1[4]^2*(3 + 6*z1[6]) + 
        z1[4]*(5 + 6*(-3 + z1[5])*z1[6] - 3*z1[6]^2))) + 
    z1[2]^2*z1[3]^2*(-2 + z1[4]^2 + 3*z1[6] + z1[6]^2 + 
      z1[4]*(-1 + (-5 + 2*z1[5])*z1[6]) + z1[3]*(z1[4] + 3*z1[4]^2 + 
        2*z1[4]*(-5 + 2*z1[5])*z1[6] + 2*(-1 + 2*z1[6] + z1[6]^2))) + 
    (1 + z1[3])*z1[4]*(1 - z1[6] - z1[6]^2 + z1[4]*(1 + z1[6]) + 
      z1[3]^2*(3 + z1[4]^3*(6 - 6*z1[5] + z1[5]^2) - 2*z1[6] - 5*z1[6]^2 + 
        z1[4]*(-7 - z1[5]*(-4 + z1[6]) + 9*z1[6] + z1[6]^2) + 
        z1[4]^2*(z1[5]^2 + 2*z1[5]*(-1 + z1[6]) - 4*(1 + z1[6]))) + 
      z1[3]*(4 - z1[4]^3*(-1 + z1[5]) - 3*z1[6] - 5*z1[6]^2 + 
        z1[4]*(-3 - z1[5]*(-3 + z1[6]) + 9*z1[6] + z1[6]^2) + 
        z1[4]^2*(z1[5]*(2 + z1[6]) - 2*(3 + z1[6])))), 
  y[204] -> -(z1[2]^5*(-2*z1[3]*(-1 + z1[6])^2 + z1[3]^2*(-1 + z1[6])^2 + 
       z1[4]*(-2 + z1[4] + 2*z1[6]))) + z1[3]^2*z1[4]*(-1 + z1[6])^2*
     (z1[4]^4 - 3*z1[4]^3*(-2 + z1[6]) + 3*z1[4]^2*(5 - 5*z1[6] + z1[6]^2) - 
      (-1 + z1[6])*(14 + z1[5] - 14*z1[6] - z1[5]*z1[6] + 3*z1[6]^2) - 
      z1[4]*(-20 + 30*z1[6] - 12*z1[6]^2 + z1[6]^3)) + 
    z1[4]*(z1[4] - z1[6])*((-1 + z1[6])^2*(-53 + z1[5]*(-4 + z1[6]) + 
        29*z1[6]) + z1[4]^3*(-1 + z1[5] + 6*z1[6] - 3*z1[6]^2) + 
      z1[4]*(-1 + z1[6])*(30 + z1[5]*(-3 + z1[6]) - 49*z1[6] + 12*z1[6]^2 + 
        z1[6]^3) + z1[4]^2*(-22 + z1[5]*(-2 + z1[6]) + 38*z1[6] - 
        21*z1[6]^2 + 2*z1[6]^3)) - z1[3]*(-1 + z1[6])^2*
     (2*z1[4]^5 + z1[4]^4*(15 - 2*z1[6]) - (-1 + z1[6])*z1[6] + 
      z1[4]^3*(45 - 19*z1[6] - 2*z1[6]^2) + 
      z1[4]^2*(70 - 56*z1[6] + z1[6]^2 + 2*z1[6]^3) + 
      z1[4]*(52 - 4*z1[5]*(-1 + z1[6]) - 69*z1[6] + 15*z1[6]^2 + 
        3*z1[6]^3)) + z1[2]^3*(-3*z1[3]^2*(-1 + z1[6])^2*
       (5 - 5*z1[6] + z1[6]^2) + z1[3]*(-1 + z1[6])^2*
       (45 - 38*z1[6] + 5*z1[6]^2) + z1[4]*(45 - 3*z1[4]^3 + 
        z1[4]^2*(15 - 2*z1[6]) - 68*z1[6] + 21*z1[6]^2 + 2*z1[6]^3 - 
        2*z1[4]*(15 - 11*z1[6] + z1[6]^2))) + 
    z1[2]^4*(3*z1[3]^2*(-2 + z1[6])*(-1 + z1[6])^2 - 
      z1[3]*(-1 + z1[6])^2*(-15 + 7*z1[6]) + 
      z1[4]*(3*z1[4]^2 + z1[4]*(-9 + 4*z1[6]) + 5*(3 - 4*z1[6] + z1[6]^2))) + 
    z1[2]^2*(2*z1[3]*(-1 + z1[6])^2*(35 - 41*z1[6] + 10*z1[6]^2) + 
      z1[3]^2*(-1 + z1[6])^2*(-20 + 30*z1[6] - 12*z1[6]^2 + z1[6]^3) + 
      z1[4]*(70 - 11*z1[4]^3 + z1[4]^4 + z1[4]^2*(30 - 8*z1[6]) - 107*z1[6] + 
        19*z1[6]^2 + 23*z1[6]^3 - 5*z1[6]^4 + 2*z1[4]*(-25 + 26*z1[6] - 
          8*z1[6]^2 + 2*z1[6]^3))) + 
    z1[2]*(3*z1[3]^2*(-1 + z1[6])^3*(5 - 5*z1[6] + z1[6]^2) + 
      z1[3]*(-1 + z1[6])^2*(52 - 82*z1[6] + 29*z1[6]^2 + 
        z1[5]*(4 - 5*z1[6] + z1[6]^2)) + 
      z1[4]*(3*z1[4]^4 - z1[4]^3*(14 + z1[5]) + 
        z1[4]^2*(27 - z1[5]*(-2 + z1[6]) - 7*z1[6] - 8*z1[6]^2 + 4*z1[6]^3) - 
        (-1 + z1[6])*(53 - 12*z1[6] - 53*z1[6]^2 + 20*z1[6]^3 + 
          z1[5]*(4 - 5*z1[6] + z1[6]^2)) - z1[4]*(40 - 68*z1[6] + 
          57*z1[6]^2 - 29*z1[6]^3 + 4*z1[6]^4 + z1[5]*(3 - 4*z1[6] + 
            z1[6]^2)))), y[205] -> -27 - 2*z1[5] - z1[5]^2 + 50*z1[6] - 
    2*z1[3]*z1[6] - 7*z1[3]^2*z1[6] - 5*z1[3]^3*z1[6] + 4*z1[5]*z1[6] + 
    2*z1[3]*z1[5]*z1[6] + 9*z1[3]^2*z1[5]*z1[6] + 7*z1[3]^3*z1[5]*z1[6] + 
    2*z1[5]^2*z1[6] - 2*z1[3]^2*z1[5]^2*z1[6] - 2*z1[3]^3*z1[5]^2*z1[6] - 
    29*z1[6]^2 - 8*z1[3]*z1[6]^2 - 15*z1[3]^2*z1[6]^2 - 9*z1[3]^3*z1[6]^2 - 
    3*z1[5]*z1[6]^2 + 2*z1[3]*z1[5]*z1[6]^2 + 11*z1[3]^2*z1[5]*z1[6]^2 + 
    8*z1[3]^3*z1[5]*z1[6]^2 - z1[5]^2*z1[6]^2 + z1[3]*z1[5]^2*z1[6]^2 - 
    z1[3]^2*z1[5]^2*z1[6]^2 - 2*z1[3]^3*z1[5]^2*z1[6]^2 + 4*z1[6]^3 - 
    4*z1[3]*z1[6]^3 + 3*z1[3]^2*z1[6]^3 + 7*z1[3]^3*z1[6]^3 - 
    3*z1[3]^2*z1[5]*z1[6]^3 - 3*z1[3]^3*z1[5]*z1[6]^3 + 2*z1[3]*z1[6]^4 - 
    7*z1[3]^2*z1[6]^4 - 9*z1[3]^3*z1[6]^4 + 6*z1[3]^2*z1[5]*z1[6]^4 + 
    6*z1[3]^3*z1[5]*z1[6]^4 + 3*z1[3]^2*z1[6]^5 + 3*z1[3]^3*z1[6]^5 - 
    3*z1[3]^2*z1[5]*z1[6]^5 - 3*z1[3]^3*z1[5]*z1[6]^5 + 
    z1[4]^3*(-1 + 4*z1[3] + z1[3]^2*(6 + 4*z1[5]) + 
      z1[3]^3*(1 + 3*z1[5] - z1[5]^2) + z1[6]) + 
    z1[2]^4*(-1 + z1[3] + z1[3]^2*(-2 + z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[3]^3*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2) - 
    z1[4]^2*(11 + 3*z1[5] + z1[5]^2 - 8*z1[6] + 2*z1[6]^2 - 
      z1[3]*(8 + z1[5] + z1[5]^2 - 10*z1[6] - z1[6]^2) + 
      z1[3]^3*(-2 + 2*z1[5]^2 + 7*z1[6] + z1[6]^2 - z1[5]*(6 + z1[6])) + 
      z1[3]^2*(-7 + z1[5]^2 + 17*z1[6] + 2*z1[6]^2 - z1[5]*(7 + z1[6]))) - 
    z1[2]^3*(7 - 2*z1[4] + z1[3]*(-3 + 2*z1[4]) - 3*z1[6] + 
      z1[3]^2*(5 - 2*z1[4] - 4*z1[6] + z1[6]^2 - 
        z1[5]*(3 - 4*z1[6] + z1[6]^2)) + z1[3]^3*(1 + 3*z1[4] + 6*z1[6] - 
        8*z1[6]^2 + 2*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(3 - 12*z1[6] + 13*z1[6]^2 - 4*z1[6]^3))) + 
    z1[4]*(-7 + z1[5]*(2 - 3*z1[6]) - z1[5]^2*(-1 + z1[6]) + 20*z1[6] - 
      11*z1[6]^2 + z1[6]^3 + z1[3]*z1[6]*(-13 + 2*z1[5] + z1[5]^2 + 5*z1[6] - 
        z1[6]^2) - z1[3]^3*(2 + 12*z1[6] + 3*z1[6]^2 - 9*z1[6]^3 + 
        3*z1[6]^4 + z1[5]^2*(1 + 2*z1[6]) - z1[5]*(3 + 8*z1[6] + 3*z1[6]^2 - 
          6*z1[6]^3 + 3*z1[6]^4)) - z1[3]^2*(2 + 23*z1[6] - 2*z1[6]^2 - 
        8*z1[6]^3 + 3*z1[6]^4 + z1[5]^2*(1 + z1[6]) - 
        z1[5]*(3 + 11*z1[6] + 3*z1[6]^2 - 6*z1[6]^3 + 3*z1[6]^4))) + 
    z1[2]^2*(-21 + 8*z1[4] - z1[4]^2 + z1[3]*(3 - 7*z1[4] + z1[4]^2) + 
      18*z1[6] - 3*z1[6]^2 + z1[3]^3*(8 + 3*z1[4]^2 + z1[4]*(9 - 4*z1[6]) - 
        15*z1[6] + 18*z1[6]^2 - 13*z1[6]^3 + 3*z1[6]^4 + 
        z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) + 
        z1[5]*(-2 + 11*z1[6] - 24*z1[6]^2 + 21*z1[6]^3 - 6*z1[6]^4)) + 
      z1[3]^2*(-z1[4]^2 - 2*z1[4]*(-7 + z1[6]) - (-1 + z1[6])*
         (5 + 5*z1[6] - z1[6]^2 + z1[5]*(2 - 3*z1[6] + z1[6]^2)))) + 
    z1[2]*(-35 + 10*z1[4] - 5*z1[4]^2 + 45*z1[6] + 4*z1[4]*z1[6] + 
      z1[4]^2*z1[6] - 15*z1[6]^2 - 2*z1[4]*z1[6]^2 + z1[6]^3 + 
      z1[3]*(z1[4]^2*(-2 + z1[5] + z1[5]^2) + (2 + z1[5])*z1[6]*
         (1 + (-1 + z1[5])*z1[6]) + z1[4]*(-13 + (3 + z1[5] + z1[5]^2)*
           z1[6] + 2*z1[6]^2)) + z1[3]^2*(1 + 4*z1[4]^3*(-1 + z1[5]) + 
        8*z1[6] - 13*z1[6]^2 + z1[6]^3 + z1[6]^4 - z1[5]^2*z1[6]*
         (2 + z1[6]) + z1[5]*(-1 + z1[6] + 9*z1[6]^2 - z1[6]^4) - 
        z1[4]^2*(z1[5]^2 - 4*(-7 + z1[6]) + z1[5]*(-7 + 2*z1[6])) - 
        z1[4]*(21 - 19*z1[6] + z1[6]^2 - 2*z1[6]^3 + z1[5]^2*(1 + z1[6]) + 
          z1[5]*(-2 - 3*z1[6] - 3*z1[6]^2 + 2*z1[6]^3))) - 
      z1[3]^3*(-1 + z1[4]^3*(-2 + z1[5])^2 + z1[4]^2*(17 + 2*z1[5]^2 + 
          2*z1[5]*(-5 + z1[6]) - 4*z1[6]) - 4*z1[6] - 7*z1[6]^2 + 
        19*z1[6]^3 - 7*z1[6]^4 - z1[5]^2*z1[6]*(-2 + z1[6] - 6*z1[6]^2 + 
          3*z1[6]^3) + z1[5]*(1 - 4*z1[6] + 8*z1[6]^2 - 22*z1[6]^3 + 
          10*z1[6]^4) + z1[4]*(19 - 15*z1[6] + 3*z1[6]^2 - 2*z1[6]^3 + 
          z1[5]^2*(1 + 2*z1[6]) + z1[5]*(-8 + z1[6] - 3*z1[6]^2 + 
            2*z1[6]^3)))), y[206] -> 866 - 450*z1[4] + 172*z1[4]^2 - 
    75*z1[4]^3 + 379*z1[4]^4 + 47*z1[4]^5 + 32*z1[4]^6 + 6*z1[4]^7 - 
    z1[2]^7*(3 + z1[3])*(z1[3]*(-2 + z1[5]) + 2*(-1 + z1[5])) - 275*z1[5] + 
    164*z1[4]*z1[5] + 52*z1[4]^2*z1[5] - 75*z1[4]^3*z1[5] - 
    273*z1[4]^4*z1[5] - 35*z1[4]^5*z1[5] - 22*z1[4]^6*z1[5] - 
    4*z1[4]^7*z1[5] + 7*z1[5]^2 - 10*z1[4]*z1[5]^2 - 28*z1[4]^2*z1[5]^2 + 
    26*z1[4]^3*z1[5]^2 + 38*z1[4]^4*z1[5]^2 - 9*z1[4]^5*z1[5]^2 + 
    4*z1[4]^6*z1[5]^2 + 3*z1[4]^2*z1[5]^3 - 5*z1[4]^4*z1[5]^3 + 
    z1[4]^5*z1[5]^3 - 4852*z1[6] + 1766*z1[4]*z1[6] - 756*z1[4]^2*z1[6] + 
    53*z1[4]^3*z1[6] - 334*z1[4]^4*z1[6] - 17*z1[4]^5*z1[6] - 
    19*z1[4]^6*z1[6] + 1620*z1[5]*z1[6] - 653*z1[4]*z1[5]*z1[6] + 
    50*z1[4]^2*z1[5]*z1[6] + 222*z1[4]^3*z1[5]*z1[6] + 
    136*z1[4]^4*z1[5]*z1[6] - 5*z1[4]^5*z1[5]*z1[6] + 
    16*z1[4]^6*z1[5]*z1[6] - 52*z1[5]^2*z1[6] + 43*z1[4]*z1[5]^2*z1[6] + 
    67*z1[4]^2*z1[5]^2*z1[6] - 17*z1[4]^3*z1[5]^2*z1[6] + 
    11*z1[4]^4*z1[5]^2*z1[6] + 9*z1[4]^5*z1[5]^2*z1[6] - 
    4*z1[4]^2*z1[5]^3*z1[6] - 3*z1[4]^3*z1[5]^3*z1[6] + 
    6*z1[4]^4*z1[5]^3*z1[6] - z1[4]^5*z1[5]^3*z1[6] + 11354*z1[6]^2 - 
    2343*z1[4]*z1[6]^2 + 975*z1[4]^2*z1[6]^2 - 106*z1[4]^3*z1[6]^2 + 
    134*z1[4]^4*z1[6]^2 - 27*z1[4]^5*z1[6]^2 - 3894*z1[5]*z1[6]^2 + 
    758*z1[4]*z1[5]*z1[6]^2 - 2*z1[4]^2*z1[5]*z1[6]^2 - 
    17*z1[4]^3*z1[5]*z1[6]^2 - 55*z1[4]^4*z1[5]*z1[6]^2 + 
    20*z1[4]^5*z1[5]*z1[6]^2 + 97*z1[5]^2*z1[6]^2 - 7*z1[4]*z1[5]^2*z1[6]^2 - 
    92*z1[4]^2*z1[5]^2*z1[6]^2 - 48*z1[4]^3*z1[5]^2*z1[6]^2 - 
    10*z1[4]^4*z1[5]^2*z1[6]^2 - 4*z1[4]^2*z1[5]^3*z1[6]^2 + 
    z1[4]^3*z1[5]^3*z1[6]^2 - 3*z1[4]^4*z1[5]^3*z1[6]^2 - 14195*z1[6]^3 + 
    1281*z1[4]*z1[6]^3 - 535*z1[4]^2*z1[6]^3 + 11*z1[4]^3*z1[6]^3 - 
    43*z1[4]^4*z1[6]^3 + 4978*z1[5]*z1[6]^3 - 285*z1[4]*z1[5]*z1[6]^3 + 
    18*z1[4]^2*z1[5]*z1[6]^3 - 20*z1[4]^3*z1[5]*z1[6]^3 + 
    46*z1[4]^4*z1[5]*z1[6]^3 - 60*z1[5]^2*z1[6]^3 - 
    47*z1[4]*z1[5]^2*z1[6]^3 + 29*z1[4]^2*z1[5]^2*z1[6]^3 + 
    33*z1[4]^3*z1[5]^2*z1[6]^3 + 8*z1[4]^2*z1[5]^3*z1[6]^3 + 
    5*z1[4]^3*z1[5]^3*z1[6]^3 + 10178*z1[6]^4 - 69*z1[4]*z1[6]^4 + 
    107*z1[4]^2*z1[6]^4 - 5*z1[4]^3*z1[6]^4 - 3677*z1[5]*z1[6]^4 - 
    64*z1[4]*z1[5]*z1[6]^4 - 18*z1[4]^2*z1[5]*z1[6]^4 + 
    23*z1[4]^3*z1[5]*z1[6]^4 - z1[5]^2*z1[6]^4 + 19*z1[4]*z1[5]^2*z1[6]^4 + 
    4*z1[4]^2*z1[5]^2*z1[6]^4 - 10*z1[4]^3*z1[5]^2*z1[6]^4 - 
    3*z1[4]^2*z1[5]^3*z1[6]^4 - 3*z1[4]^3*z1[5]^3*z1[6]^4 - 4120*z1[6]^5 - 
    207*z1[4]*z1[6]^5 - 7*z1[4]^2*z1[6]^5 + 1564*z1[5]*z1[6]^5 + 
    94*z1[4]*z1[5]*z1[6]^5 + 10*z1[4]^2*z1[5]*z1[6]^5 + 12*z1[5]^2*z1[6]^5 + 
    4*z1[4]*z1[5]^2*z1[6]^5 - 3*z1[4]^2*z1[5]^2*z1[6]^5 + 838*z1[6]^6 + 
    56*z1[4]*z1[6]^6 - 344*z1[5]*z1[6]^6 - 22*z1[4]*z1[5]*z1[6]^6 - 
    3*z1[5]^2*z1[6]^6 - 2*z1[4]*z1[5]^2*z1[6]^6 - 60*z1[6]^7 + 
    28*z1[5]*z1[6]^7 + z1[3]^3*z1[4]^2*(z1[4]^4*(-1 + z1[5]) + 
      z1[4]^3*(-3 + z1[6]) - z1[4]*(5 + 2*z1[5]*(-1 + z1[6]) - 4*z1[6])*
       (-1 + z1[6])^2 - (-1 + z1[6])^3*(1 + 2*z1[6])) + 
    z1[2]^6*(27 + 4*z1[4] - 24*z1[5] - 2*z1[4]*z1[5] + 
      z1[3]*(46 + 6*z1[4]*(-1 + z1[5]) + 13*z1[5]*(-2 + z1[6]) - 10*z1[6]) - 
      4*z1[6] + 7*z1[5]*z1[6] + z1[3]^3*(z1[4]*(-2 + z1[5]) + z1[6]) + 
      z1[3]^2*(13 + z1[4]*(-8 + 5*z1[5]) - 2*z1[6] + z1[5]*(-6 + 4*z1[6]))) + 
    z1[3]^2*(z1[4]^6*(-1 + z1[5]^2 - z1[6] + z1[5]*(1 + z1[6])) + 
      z1[4]^5*(2 + z1[5]^2*(-1 + z1[6]) - 9*z1[6] + 3*z1[6]^2 + 
        z1[5]*(-4 + 8*z1[6] - 3*z1[6]^2)) + (-1 + z1[6])^4*
       (51 - 55*z1[6] + 16*z1[6]^2 - z1[6]^3 + 
        z1[5]*(-15 + 25*z1[6] - 11*z1[6]^2 + z1[6]^3)) - 
      z1[4]*(-1 + z1[6])^3*(12 - 28*z1[6] + 18*z1[6]^2 - 3*z1[6]^3 + 
        z1[5]*(-6 + 16*z1[6] - 13*z1[6]^2 + 3*z1[6]^3)) + 
      z1[4]^4*(186 - 91*z1[6] + 57*z1[6]^2 - 3*z1[6]^3 + 
        z1[5]^2*(-5 + 20*z1[6] - 11*z1[6]^2) + 
        z1[5]*(-89 + 9*z1[6] - 9*z1[6]^2 + 3*z1[6]^3)) + 
      z1[4]^3*(78 - 162*z1[6] + 18*z1[6]^2 - 37*z1[6]^3 + 2*z1[6]^4 + 
        2*z1[5]^2*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) + 
        z1[5]*(-84 + 63*z1[6] + 27*z1[6]^2 - 8*z1[6]^3 - 2*z1[6]^4)) + 
      z1[4]^2*(16 - 213*z1[6] + 255*z1[6]^2 - 102*z1[6]^3 + 32*z1[6]^4 - 
        3*z1[6]^5 + z1[5]*(-15 + 62*z1[6] - 82*z1[6]^2 + 47*z1[6]^3 - 
          15*z1[6]^4 + 3*z1[6]^5))) + z1[3]*(-(z1[4]^7*(-2 + z1[5])) - 
      z1[4]^6*(-16 - 5*z1[5]^2 + z1[5]^3 + z1[5]*(9 - 7*z1[6]) + 7*z1[6]) + 
      z1[4]^5*(46 - 2*z1[5]^3*(-1 + z1[6]) - 55*z1[6] + 14*z1[6]^2 + 
        z1[5]^2*(-8 + 5*z1[6]) + z1[5]*(-27 + 46*z1[6] - 16*z1[6]^2)) + 
      z1[4]^4*(532 - 293*z1[6] + 162*z1[6]^2 - 11*z1[6]^3 + 
        z1[5]^3*z1[6]*(-5 + 3*z1[6]) + z1[5]^2*(42 + 35*z1[6] - 22*z1[6]^2) + 
        z1[5]*(-348 + 96*z1[6] - 64*z1[6]^2 + 11*z1[6]^3)) + 
      z1[4]^3*(91 - 250*z1[6] - 13*z1[6]^2 - 66*z1[6]^3 + 7*z1[6]^4 + 
        z1[5]*(-169 + 202*z1[6] + 18*z1[6]^3 - 7*z1[6]^4) + 
        z1[5]^2*(10 + 3*z1[6] - 23*z1[6]^2 + 10*z1[6]^3 + z1[6]^4)) + 
      (-1 + z1[6])*(-367 + 1577*z1[6] - 2670*z1[6]^2 + 2266*z1[6]^3 - 
        986*z1[6]^4 + 197*z1[6]^5 - 12*z1[6]^6 + 2*z1[5]*(-1 + z1[6])^2*
         (57 - 152*z1[6] + 139*z1[6]^2 - 47*z1[6]^3 + 4*z1[6]^4)) + 
      z1[4]^2*(175 - 672*z1[6] + 846*z1[6]^2 - 403*z1[6]^3 + 109*z1[6]^4 - 
        11*z1[6]^5 + z1[5]^2*z1[6]*(-9 + 12*z1[6] - z1[6]^2 - 3*z1[6]^3 + 
          z1[6]^4) + z1[5]*(-88 + 252*z1[6] - 330*z1[6]^2 + 191*z1[6]^3 - 
          49*z1[6]^4 + 6*z1[6]^5)) + z1[4]*(-86 + 159*z1[6] - 24*z1[6]^2 - 
        300*z1[6]^3 + 369*z1[6]^4 - 164*z1[6]^5 + 25*z1[6]^6 + 
        z1[5]^2*(-1 + z1[6])^3*(3 - 4*z1[6] - z1[6]^2 + z1[6]^3) + 
        z1[5]*(31 - 66*z1[6] - 12*z1[6]^2 + 176*z1[6]^3 - 215*z1[6]^4 + 
          104*z1[6]^5 - 18*z1[6]^6))) + z1[2]^5*(52 + z1[4]^2*(4 - 3*z1[5]) - 
      36*z1[5] - 26*z1[6] + 24*z1[5]*z1[6] + 4*z1[6]^2 - 4*z1[5]*z1[6]^2 + 
      z1[3]^3*(-5*z1[4]^2*(-2 + z1[5]) + z1[4]*(-3 + z1[5] - 5*z1[6]) + 
        z1[6]) + z1[4]*(20 - 6*z1[6] + z1[5]*(-13 + 7*z1[6])) - 
      z1[3]^2*(-36 + 4*z1[4]^2*(-4 + 3*z1[5]) + 29*z1[6] - 7*z1[6]^2 + 
        z1[4]*(22 + z1[5]*(-9 + z1[6]) + 6*z1[6]) + 
        z1[5]*(15 - 20*z1[6] + 6*z1[6]^2)) + 
      z1[3]*(112 + z1[4]^2*(10 - 9*z1[5]) - 71*z1[6] + 11*z1[6]^2 + 
        z1[5]*(-55 + 57*z1[6] - 13*z1[6]^2) + 
        z1[4]*(-11 - 6*z1[6] + z1[5]*(9 + 2*z1[6])))) + 
    z1[2]^4*(59 + z1[4]^3*(4 - 3*z1[5]) - 24*z1[5] + 
      z1[3]^3*z1[4]*(-1 + 10*z1[4]^2*(-2 + z1[5]) - 
        5*z1[4]*(-3 + z1[5] - 2*z1[6]) - 5*z1[6]) - 67*z1[6] + 
      30*z1[5]*z1[6] + 26*z1[6]^2 - 13*z1[5]*z1[6]^2 - 3*z1[6]^3 + 
      2*z1[5]*z1[6]^3 + z1[4]^2*(20 - 8*z1[6] + z1[5]*(-15 + 8*z1[6])) + 
      z1[4]*(36 - 29*z1[6] + 4*z1[6]^2 + z1[5]*(-26 + 28*z1[6] - 
          7*z1[6]^2)) + z1[3]*(150 + z1[4]^3*(-6 + 7*z1[5]) - 178*z1[6] + 
        65*z1[6]^2 - 8*z1[6]^3 + z1[5]*(-60 + 98*z1[6] - 48*z1[6]^2 + 
          7*z1[6]^3) + z1[4]^2*(37 - 2*z1[6] + 3*z1[5]*(-7 + 2*z1[6])) + 
        z1[4]*(12 - 29*z1[6] + 4*z1[6]^2 + z1[5]*(-10 + 24*z1[6] - 
            9*z1[6]^2))) + z1[3]^2*(57 + 6*z1[4]^3*(-4 + 3*z1[5]) - 
        85*z1[6] + 38*z1[6]^2 - 5*z1[6]^3 + z1[5]*(-21 + 43*z1[6] - 
          27*z1[6]^2 + 5*z1[6]^3) + z1[4]^2*(37 + 9*z1[6] - 
          z1[5]*(13 + z1[6])) + z1[4]*(-22 + z1[6] - 3*z1[6]^2 - 
          z1[5]*(-6 + 2*z1[6] + z1[6]^2)))) + 
    z1[2]^3*(-22 + z1[4]^4*(4 - 3*z1[5]) + 74*z1[5] - 29*z1[5]^2 + 
      3*z1[5]^3 + 33*z1[6] - 140*z1[5]*z1[6] + 55*z1[5]^2*z1[6] - 
      4*z1[5]^3*z1[6] - 33*z1[6]^2 + 145*z1[5]*z1[6]^2 - 44*z1[5]^2*z1[6]^2 - 
      4*z1[5]^3*z1[6]^2 + 61*z1[6]^3 - 100*z1[5]*z1[6]^3 + 
      22*z1[5]^2*z1[6]^3 + 8*z1[5]^3*z1[6]^3 - 9*z1[6]^4 + 29*z1[5]*z1[6]^4 - 
      9*z1[5]^2*z1[6]^4 - 3*z1[5]^3*z1[6]^4 + 
      z1[4]^3*(-10*(-2 + z1[6]) + 3*z1[5]*(-5 + 3*z1[6])) + 
      z1[4]^2*(124 - 2*z1[5]^3 + 32*z1[6] - 40*z1[6]^2 - 
        4*z1[5]^2*(-7 - 5*z1[6] + 3*z1[6]^2) + 
        z1[5]*(-115 - 46*z1[6] + 38*z1[6]^2)) + 
      z1[4]*(92 - 278*z1[6] + 66*z1[6]^2 - 16*z1[6]^3 + 
        z1[5]^3*(-3 + z1[6] + 5*z1[6]^2 - 3*z1[6]^3) + 
        z1[5]^2*(26 - 41*z1[6] + 9*z1[6]^2 - 3*z1[6]^3) + 
        z1[5]*(-89 + 225*z1[6] - 81*z1[6]^2 + 29*z1[6]^3)) + 
      z1[3]^3*(-(z1[4]^4*(-16 + 6*z1[5] + z1[5]^2)) + 2*z1[4]*(-2 + z1[5])*
         (-1 + z1[6])^2*z1[6] + (-1 + z1[6])^2*z1[6]^2 + 
        z1[4]^2*(9 - 4*z1[5]*(-1 + z1[6])^2 + z1[5]^2*(-1 + z1[6])^2 + 
          2*z1[6] + 3*z1[6]^2) - 2*z1[4]^3*(z1[5]*(-5 + z1[6]) + 
          3*(5 + z1[6]))) + z1[3]^2*(63 - z1[4]^4*(-22 + 17*z1[5] - 
          3*z1[5]^2 + z1[5]^3) - 146*z1[6] + 155*z1[6]^2 - 92*z1[6]^3 + 
        24*z1[6]^4 - z1[5]*(-1 + z1[6])^2*(21 - 20*z1[6] + 3*z1[6]^2) + 
        z1[4]*(-6 + 2*(-75 + 34*z1[5] + 2*z1[5]^2)*z1[6] + 
          (232 - 89*z1[5] - 8*z1[5]^2)*z1[6]^2 + (-89 + 29*z1[5] + 4*z1[5]^2)*
           z1[6]^3) + z1[4]^3*(36 + z1[5]^2*(17 - 11*z1[6]) - 
          z1[5]^3*(-1 + z1[6]) - 54*z1[6] + z1[5]*(-68 + 54*z1[6])) + 
        z1[4]^2*(198 + 2*z1[5]^3*(-1 + z1[6])^2 - 321*z1[6] + 139*z1[6]^2 + 
          z1[5]*(-155 + 248*z1[6] - 97*z1[6]^2) + 
          z1[5]^2*(29 - 34*z1[6] + 9*z1[6]^2))) - 
      z1[3]*(-131 + 2*z1[4]^4*(-5 + 4*z1[5]) + 264*z1[6] - 199*z1[6]^2 + 
        72*z1[6]^3 - 11*z1[6]^4 + z1[4]^3*(3 + z1[5]*(3 - 8*z1[6]) + 
          5*z1[6]) + z1[5]*(39 - 98*z1[6] + 90*z1[6]^2 - 37*z1[6]^3 + 
          6*z1[6]^4) + z1[4]^2*(-88 + 73*z1[6] - 21*z1[6]^2 + 
          z1[5]*(35 - 41*z1[6] + 13*z1[6]^2)) + 
        z1[4]*(-48 + 75*z1[6] - 26*z1[6]^2 + z1[6]^3 + 
          z1[5]*(28 - 55*z1[6] + 32*z1[6]^2 - 5*z1[6]^3)))) + 
    z1[2]^2*(-75 + z1[4]^5*(4 - 3*z1[5]) + 116*z1[5] - 35*z1[5]^2 + 
      3*z1[5]^3 + 140*z1[6] - 311*z1[5]*z1[6] + 90*z1[5]^2*z1[6] - 
      4*z1[5]^3*z1[6] + 52*z1[6]^2 + 275*z1[5]*z1[6]^2 - 74*z1[5]^2*z1[6]^2 - 
      4*z1[5]^3*z1[6]^2 - 169*z1[6]^3 - 78*z1[5]*z1[6]^3 + 
      13*z1[5]^2*z1[6]^3 + 8*z1[5]^3*z1[6]^3 + 139*z1[6]^4 - 
      18*z1[5]*z1[6]^4 + 3*z1[5]^2*z1[6]^4 - 3*z1[5]^3*z1[6]^4 - 34*z1[6]^5 + 
      16*z1[5]*z1[6]^5 - 2*z1[5]^2*z1[6]^5 + 
      z1[4]^4*(23 - 15*z1[6] + 5*z1[5]*(-3 + 2*z1[6])) + 
      z1[4]^3*(106 - 2*z1[5]^3 + 49*z1[6] - 50*z1[6]^2 - 
        4*z1[5]^2*(-7 - 5*z1[6] + 3*z1[6]^2) + 
        6*z1[5]*(-19 - 7*z1[6] + 6*z1[6]^2)) + 
      z1[4]^2*(280 - 204*z1[6] + 34*z1[6]^2 - 34*z1[6]^3 + 
        z1[5]^3*(-5 + z1[6] + 5*z1[6]^2 - 3*z1[6]^3) - 
        z1[5]^2*(-58 + 22*z1[6] + 3*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]*(-228 + 130*z1[6] - 31*z1[6]^2 + 36*z1[6]^3)) + 
      z1[4]*(47 - 322*z1[6] - 10*z1[6]^2 + 100*z1[6]^3 - 32*z1[6]^4 + 
        z1[5]^3*z1[6]*(-3 + z1[6] + 5*z1[6]^2 - 3*z1[6]^3) + 
        z1[5]^2*(3 - 6*z1[6] - 37*z1[6]^2 + 27*z1[6]^3 - 10*z1[6]^4) + 
        z1[5]*(-28 + 176*z1[6] + 36*z1[6]^2 - 80*z1[6]^3 + 37*z1[6]^4)) + 
      z1[3]^3*(z1[4]^5*(-2 - 3*z1[5] + 2*z1[5]^2) + 
        z1[4]^4*(26 + 4*z1[5]*(-2 + z1[6]) - 3*z1[6]) - 
        z1[4]^2*(-2 + z1[5])*(4 + z1[5]*(-1 + z1[6]))*(-1 + z1[6])^2 - 
        z1[4]*(6 + 2*z1[5]*(-1 + z1[6]) - 3*z1[6])*(-1 + z1[6])^2*z1[6] - 
        (-1 + z1[6])^3*z1[6]^2 - z1[4]^3*(-4*z1[5]*(-1 + z1[6])^2 + 
          z1[5]^2*(-1 + z1[6])^2 + 2*(7 + z1[6]^2))) + 
      z1[3]^2*(63 + z1[4]^5*(-4 + 5*z1[5] - 6*z1[5]^2 + 2*z1[5]^3) - 
        211*z1[6] + 235*z1[6]^2 - 141*z1[6]^3 + 53*z1[6]^4 - 4*z1[6]^5 + 
        z1[5]*(-21 + 85*z1[6] - 135*z1[6]^2 + 110*z1[6]^3 - 48*z1[6]^4 + 
          9*z1[6]^5) + z1[4]^4*(-37 + z1[5]*(66 - 50*z1[6]) + 
          2*z1[5]^3*(-1 + z1[6]) + 42*z1[6] + z1[5]^2*(-13 + 10*z1[6])) + 
        z1[4]^3*(z1[5]^3*(-4 + 13*z1[6] - 7*z1[6]^2) + 
          z1[5]^2*(-66 + 10*z1[6] + 5*z1[6]^2) - 
          6*(47 - 53*z1[6] + 28*z1[6]^2) + 2*z1[5]*(138 - 115*z1[6] + 
            53*z1[6]^2)) + z1[4]*z1[6]*(78 - 100*z1[6] + 29*z1[6]^2 - 
          38*z1[6]^3 + 2*z1[5]^2*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) + 
          z1[5]*(-80 + 45*z1[6] + 41*z1[6]^2 - 14*z1[6]^3)) + 
        z1[4]^2*(57 + 99*z1[6] - 135*z1[6]^2 + 128*z1[6]^3 + 
          z1[5]^3*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) + 
          z1[5]^2*(-41 + 8*z1[6] + 56*z1[6]^2 - 24*z1[6]^3) - 
          z1[5]*(-63 + 111*z1[6] + 18*z1[6]^2 + 16*z1[6]^3))) + 
      z1[3]*(124 + z1[4]^5*(3 - 4*z1[5])*z1[5] - 493*z1[6] + 667*z1[6]^2 - 
        481*z1[6]^3 + 193*z1[6]^4 - 25*z1[6]^5 + 
        z1[4]^4*(-37 + z1[5]*(65 - 45*z1[6]) - 2*z1[5]^2*(-1 + z1[6]) + 
          33*z1[6]) + z1[5]^2*(-3 + z1[6] + 2*z1[6]^2) + 
        z1[5]*(-26 + 163*z1[6] - 271*z1[6]^2 + 226*z1[6]^3 - 101*z1[6]^4 + 
          19*z1[6]^5) + z1[4]^3*(-229 + 2*z1[5]^3 + 221*z1[6] - 86*z1[6]^2 + 
          2*z1[5]^2*(-9 - 20*z1[6] + 11*z1[6]^2) + 
          2*z1[5]*(126 - 77*z1[6] + 18*z1[6]^2)) + 
        z1[4]^2*(6 + 165*z1[6] - 53*z1[6]^2 + 42*z1[6]^3 + 
          z1[5]^2*(-50 + 37*z1[6] + 35*z1[6]^2 - 13*z1[6]^3) + 
          z1[5]^3*(5 - 3*z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
          z1[5]*(178 - 251*z1[6] - 24*z1[6]^2 + 12*z1[6]^3)) + 
        z1[4]*(28 + 228*z1[6] - 398*z1[6]^2 + 164*z1[6]^3 - 50*z1[6]^4 + 
          z1[5]*(-20 - 84*z1[6] + 79*z1[6]^2 + 22*z1[6]^3 - 5*z1[6]^4) + 
          z1[5]^2*(3 + 12*z1[6] - 6*z1[6]^2 - 10*z1[6]^3 + 6*z1[6]^4)))) - 
    z1[2]*(-197 + 37*z1[5] + 3*z1[5]^2 + z1[4]^6*(-4 + 3*z1[5]) + 
      1185*z1[6] - 316*z1[5]*z1[6] + 5*z1[5]^2*z1[6] - 2912*z1[6]^2 + 
      973*z1[5]*z1[6]^2 - 55*z1[5]^2*z1[6]^2 + 3420*z1[6]^3 - 
      1234*z1[5]*z1[6]^3 + 65*z1[5]^2*z1[6]^3 - 2118*z1[6]^4 + 
      754*z1[5]*z1[6]^4 - 11*z1[5]^2*z1[6]^4 + 671*z1[6]^5 - 
      234*z1[5]*z1[6]^5 - 10*z1[5]^2*z1[6]^5 - 83*z1[6]^6 + 
      28*z1[5]*z1[6]^6 + 3*z1[5]^2*z1[6]^6 - 
      2*z1[4]^5*(6 - 5*z1[6] + z1[5]*(-7 + 5*z1[6])) + 
      z1[4]^4*(-148 - 8*z1[5]^2 + 23*z1[6] + 29*z1[6]^2 + 
        z1[5]*(116 + 32*z1[6] - 31*z1[6]^2)) + 
      z1[4]^3*(-208 + 86*z1[6] + 2*z1[5]^3*z1[6] + 42*z1[6]^2 + 21*z1[6]^3 - 
        2*z1[5]^2*(14 + 5*z1[6]) - 2*z1[5]*(-125 + 32*z1[6] + 5*z1[6]^2 + 
          17*z1[6]^3)) + z1[4]^2*(-316 + 921*z1[6] - 653*z1[6]^2 + 
        214*z1[6]^3 - 19*z1[6]^4 + z1[5]^3*z1[6]*(3 - z1[6] - 5*z1[6]^2 + 
          3*z1[6]^3) + z1[5]*(173 - 386*z1[6] + 103*z1[6]^2 + 10*z1[6]^3 - 
          28*z1[6]^4) + z1[5]^2*(-20 + 29*z1[6] + 39*z1[6]^2 - 35*z1[6]^3 + 
          11*z1[6]^4)) + z1[4]*(209 - 660*z1[6] + 1091*z1[6]^2 - 
        826*z1[6]^3 + 259*z1[6]^4 - 19*z1[6]^5 + z1[5]^3*(-1 + z1[6])^2*
         (-3 - 2*z1[6] + 3*z1[6]^2) + z1[5]*(-131 + 447*z1[6] - 679*z1[6]^2 + 
          411*z1[6]^3 - 107*z1[6]^4 + z1[6]^5) + 
        2*z1[5]^2*(16 - 49*z1[6] + 56*z1[6]^2 - 14*z1[6]^3 - 4*z1[6]^4 + 
          2*z1[6]^5)) + z1[3]^3*z1[4]*(z1[4]^5*(2 - 3*z1[5] + z1[5]^2) - 
        z1[4]^2*(-2 + z1[5])*(4 + z1[5]*(-1 + z1[6]) - 2*z1[6])*
         (-1 + z1[6])^2 - (-1 + z1[6])^3*z1[6]*(2 + z1[6]) + 
        z1[4]^3*(-9 - z1[6] + z1[6]^2) + z1[4]^4*(7 - 3*z1[6] + 
          z1[5]*(-1 + 2*z1[6])) - z1[4]*(-1 + z1[6])^2*
         (5 + 2*z1[6] - 4*z1[6]^2 + 2*z1[5]*(-1 + z1[6]^2))) + 
      z1[3]^2*(z1[4]^6*(4 - 2*z1[5] - 3*z1[5]^2 + z1[5]^3) + 
        z1[4]^5*(10 - z1[5]^2*(-5 + z1[6]) + z1[5]^3*(-1 + z1[6]) - 4*z1[6] - 
          z1[5]*(3 + z1[6])) - z1[4]^4*(139 - 33*z1[6] + 38*z1[6]^2 + 
          z1[5]*(-138 + 2*z1[6] - 15*z1[6]^2) + z1[5]^2*(38 + 23*z1[6] - 
            14*z1[6]^2) + z1[5]^3*(2 - 9*z1[6] + 5*z1[6]^2)) + 
        (-1 + z1[6])^3*(63 - 83*z1[6] + 34*z1[6]^2 - 4*z1[6]^3 + 
          z1[5]*(-21 + 41*z1[6] - 24*z1[6]^2 + 4*z1[6]^3)) + 
        z1[4]^3*(161 - 13*z1[6] + 93*z1[6]^2 + 43*z1[6]^3 + 
          z1[5]^3*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) + 
          z1[5]^2*(-46 + 33*z1[6] + 35*z1[6]^2 - 19*z1[6]^3) + 
          z1[5]*(1 - 95*z1[6] - 73*z1[6]^2 + 7*z1[6]^3)) + 
        z1[4]^2*(46 + 76*z1[6] - 166*z1[6]^2 - 26*z1[6]^3 - 19*z1[6]^4 + 
          2*z1[5]^2*z1[6]*(5 - 3*z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
          z1[5]*(-57 - 96*z1[6] + 148*z1[6]^2 + z1[6]^3 - 10*z1[6]^4)) + 
        z1[4]*z1[6]*(-74 + 17*z1[6] + 37*z1[6]^2 + 2*z1[6]^3 + 3*z1[6]^4 + 
          z1[5]*(-2 + 18*z1[6] - 23*z1[6]^2 + 6*z1[6]^3 + z1[6]^4))) + 
      z1[3]*(-225 + 2*z1[4]^6*(1 - 2*z1[5])*z1[5] + 1123*z1[6] - 
        2183*z1[6]^2 + 2163*z1[6]^3 - 1158*z1[6]^4 + 315*z1[6]^5 - 
        33*z1[6]^6 + z1[4]^5*(-6 - z1[5]^3 + z1[5]*(6 - 8*z1[6]) + 
          z1[5]^2*(7 - 2*z1[6]) + z1[6]) - z1[5]^2*(-1 + z1[6])^3*
         (3 - 4*z1[6] - z1[6]^2 + z1[6]^3) + z1[5]*(63 - 365*z1[6] + 
          805*z1[6]^2 - 911*z1[6]^3 + 564*z1[6]^4 - 178*z1[6]^5 + 
          22*z1[6]^6) + z1[4]^4*(-2*z1[5]^3*(-2 + z1[6]) - 
          4*(73 - 26*z1[6] + 13*z1[6]^2) + z1[5]^2*(-27 - 35*z1[6] + 
            22*z1[6]^2) + z1[5]*(263 - 37*z1[6] + 27*z1[6]^2)) + 
        z1[4]^3*(-102 + 344*z1[6] + z1[6]^2 + 47*z1[6]^3 + 
          z1[5]^3*(5 - 8*z1[6] + 3*z1[6]^2) + z1[5]^2*(-50 + 25*z1[6] + 
            44*z1[6]^2 - 22*z1[6]^3) + z1[5]*(290 - 342*z1[6] - 17*z1[6]^2 + 
            z1[6]^3)) + z1[4]^2*(-210 + 792*z1[6] - 807*z1[6]^2 + 
          173*z1[6]^3 - 42*z1[6]^4 + z1[5]*(121 - 306*z1[6] + 266*z1[6]^2 - 
            29*z1[6]^3 - 6*z1[6]^4) + z1[5]^2*(-10 - 3*z1[6] + 3*z1[6]^2 - 
            8*z1[6]^3 + 5*z1[6]^4)) + z1[4]*(64 - 155*z1[6] + 192*z1[6]^2 - 
          126*z1[6]^3 + 50*z1[6]^4 + 6*z1[6]^5 + z1[5]^2*z1[6]*
           (9 - 12*z1[6] + z1[6]^2 + 3*z1[6]^3 - z1[6]^4) + 
          z1[5]*(-22 + 39*z1[6] - 91*z1[6]^2 + 85*z1[6]^3 - 33*z1[6]^4 + 
            6*z1[6]^5)))), y[207] -> 
   z1[2]^9*(3 + z1[3])*(z1[3]*(-2 + z1[5]) + 2*(-1 + z1[5])) + 
    z1[2]^8*(-33 + 2*z1[4]*(-2 + z1[5]) + 30*z1[5] + 4*z1[6] - 
      7*z1[5]*z1[6] + z1[3]^2*(-23 + z1[5]*(12 - 9*z1[6]) + 10*z1[6]) + 
      z1[3]*(-60 + z1[5]*(37 - 19*z1[6]) + 16*z1[6]) + 
      z1[3]^3*(-2 + z1[5] + z1[6] - z1[5]*z1[6])) + 
    z1[2]^7*(-79 + z1[4]^2*(2 - 3*z1[5]) + 60*z1[5] - 
      z1[4]*(18 + z1[5]*(-9 + z1[6])) + 30*z1[6] - 31*z1[5]*z1[6] - 
      4*z1[6]^2 + 4*z1[5]*z1[6]^2 + z1[3]^3*(-13 + 15*z1[6] - 4*z1[6]^2 + 
        2*z1[5]*(3 - 5*z1[6] + 2*z1[6]^2)) + 
      z1[3]^2*(-95 + 87*z1[6] - 17*z1[6]^2 + z1[5]*(47 - 63*z1[6] + 
          19*z1[6]^2)) + z1[3]*(-185 + 112*z1[6] - 15*z1[6]^2 + 
        z1[5]*(105 - 101*z1[6] + 20*z1[6]^2))) + 
    z1[2]^6*(-111 + 60*z1[5] + z1[4]^3*z1[5] + 
      z1[4]^2*(7 + z1[5]*(-8 + z1[6])) + 93*z1[6] - 54*z1[5]*z1[6] - 
      30*z1[6]^2 + 17*z1[5]*z1[6]^2 + 3*z1[6]^3 - 2*z1[5]*z1[6]^3 + 
      z1[4]*(-29 + z1[5]*(15 - 4*z1[6]) + 4*z1[6]) + 
      z1[3]^2*(-203 + 292*z1[6] - 123*z1[6]^2 + 15*z1[6]^3 + 
        z1[5]*(90 - 172*z1[6] + 100*z1[6]^2 - 17*z1[6]^3)) + 
      z1[3]*(-314 + 327*z1[6] - 106*z1[6]^2 + 12*z1[6]^3 + 
        z1[5]*(151 - 215*z1[6] + 89*z1[6]^2 - 11*z1[6]^3)) + 
      z1[3]^3*(-36 + 65*z1[6] - 36*z1[6]^2 + 6*z1[6]^3 + 
        z1[5]*(15 - 35*z1[6] + 26*z1[6]^2 - 6*z1[6]^3))) + 
    z1[2]^5*(-37 - 50*z1[5] + 29*z1[5]^2 - 3*z1[5]^3 + 34*z1[6] + 
      110*z1[5]*z1[6] - 55*z1[5]^2*z1[6] + 4*z1[5]^3*z1[6] + 7*z1[6]^2 - 
      132*z1[5]*z1[6]^2 + 44*z1[5]^2*z1[6]^2 + 4*z1[5]^3*z1[6]^2 - 
      58*z1[6]^3 + 98*z1[5]*z1[6]^3 - 22*z1[5]^2*z1[6]^3 - 
      8*z1[5]^3*z1[6]^3 + 9*z1[6]^4 - 29*z1[5]*z1[6]^4 + 9*z1[5]^2*z1[6]^4 + 
      3*z1[5]^3*z1[6]^4 + z1[4]^3*z1[5]*(2 + z1[6]) + 
      z1[4]^2*(-72 + 2*z1[5]^3 - 76*z1[6] + 50*z1[6]^2 + 
        z1[5]*(81 + 82*z1[6] - 49*z1[6]^2) + 4*z1[5]^2*(-7 - 5*z1[6] + 
          3*z1[6]^2)) + z1[3]^3*(-1 + z1[6])*(55 - 80*z1[6] + 34*z1[6]^2 - 
        4*z1[6]^3 + 4*z1[5]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3)) + 
      z1[4]*(-76 + 229*z1[6] - 40*z1[6]^2 + 12*z1[6]^3 + 
        z1[5]*(79 - 193*z1[6] + 60*z1[6]^2 - 25*z1[6]^3) + 
        z1[5]^2*(-26 + 41*z1[6] - 9*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]^3*(3 - z1[6] - 5*z1[6]^2 + 3*z1[6]^3)) + 
      z1[3]*(-329 + 527*z1[6] - 300*z1[6]^2 + 74*z1[6]^3 - 6*z1[6]^4 + 
        z1[5]*(119 - 234*z1[6] + 157*z1[6]^2 - 43*z1[6]^3 + 4*z1[6]^4)) + 
      z1[3]^2*(-255 + 513*z1[6] - 348*z1[6]^2 + 94*z1[6]^3 - 9*z1[6]^4 + 
        z1[5]*(95 - 238*z1[6] + 206*z1[6]^2 - 71*z1[6]^3 + 8*z1[6]^4))) + 
    z1[2]^4*(133 - 200*z1[5] + 64*z1[5]^2 - 6*z1[5]^3 - 347*z1[6] + 
      501*z1[5]*z1[6] + z1[4]^4*z1[5]*z1[6] - 145*z1[5]^2*z1[6] + 
      8*z1[5]^3*z1[6] + 317*z1[6]^2 - 520*z1[5]*z1[6]^2 + 
      118*z1[5]^2*z1[6]^2 + 8*z1[5]^3*z1[6]^2 - 216*z1[6]^3 + 
      278*z1[5]*z1[6]^3 - 35*z1[5]^2*z1[6]^3 - 16*z1[5]^3*z1[6]^3 + 
      26*z1[6]^4 - 61*z1[5]*z1[6]^4 + 6*z1[5]^2*z1[6]^4 + 6*z1[5]^3*z1[6]^4 + 
      4*z1[6]^5 - 6*z1[5]*z1[6]^5 + 2*z1[5]^2*z1[6]^5 + 
      z1[4]^3*(-80 + 2*z1[5]^3 - 76*z1[6] + 52*z1[6]^2 + 
        z1[5]*(89 + 82*z1[6] - 50*z1[6]^2) + 4*z1[5]^2*(-7 - 5*z1[6] + 
          3*z1[6]^2)) - z1[3]^3*(-1 + z1[6])^2*(50 - 55*z1[6] + 16*z1[6]^2 - 
        z1[6]^3 + z1[5]*(-15 + 25*z1[6] - 11*z1[6]^2 + z1[6]^3)) + 
      z1[4]^2*(-293 - 7*z1[6] + 111*z1[6]^2 + 12*z1[6]^3 + 
        z1[5]*(290 + 9*z1[6] - 64*z1[6]^2 - 24*z1[6]^3) + 
        z1[5]^3*(7 - z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]^2*(-86 + 2*z1[6] + 15*z1[6]^2 + 3*z1[6]^3)) - 
      z1[3]^2*(-1 + z1[6])*(-197 + 325*z1[6] - 181*z1[6]^2 + 41*z1[6]^3 - 
        3*z1[6]^4 + z1[5]*(56 - 121*z1[6] + 87*z1[6]^2 - 24*z1[6]^3 + 
          2*z1[6]^4)) + z1[4]*(-105 + 571*z1[6] - 104*z1[6]^2 - 22*z1[6]^3 + 
        13*z1[6]^4 + z1[5]*(99 - 371*z1[6] + 38*z1[6]^2 + 42*z1[6]^3 - 
          33*z1[6]^4) + z1[5]^3*(3 + 2*z1[6] - 6*z1[6]^2 - 2*z1[6]^3 + 
          3*z1[6]^4) + z1[5]^2*(-29 + 47*z1[6] + 28*z1[6]^2 - 24*z1[6]^3 + 
          10*z1[6]^4)) - z1[3]*(144 - 330*z1[6] + 190*z1[6]^2 + 29*z1[6]^3 - 
        55*z1[6]^4 + 12*z1[6]^5 + z1[5]^3*(-1 + z1[6])^3*
         (-3 - 2*z1[6] + 3*z1[6]^2) + z1[5]*(41 - 97*z1[6] + 180*z1[6]^2 - 
          206*z1[6]^3 + 118*z1[6]^4 - 26*z1[6]^5) + 
        z1[5]^2*(-32 + 85*z1[6] - 97*z1[6]^2 + 66*z1[6]^3 - 31*z1[6]^4 + 
          9*z1[6]^5))) - z1[2]^3*(-188 + 169*z1[5] - 38*z1[5]^2 + 3*z1[5]^3 + 
      560*z1[6] - 481*z1[5]*z1[6] + 85*z1[5]^2*z1[6] - 4*z1[5]^3*z1[6] - 
      444*z1[6]^2 + 382*z1[5]*z1[6]^2 - 19*z1[5]^2*z1[6]^2 - 
      4*z1[5]^3*z1[6]^2 + 193*z1[6]^3 - 104*z1[5]*z1[6]^3 - 
      52*z1[5]^2*z1[6]^3 + 8*z1[5]^3*z1[6]^3 - 41*z1[6]^4 + 
      38*z1[5]*z1[6]^4 + 14*z1[5]^2*z1[6]^4 - 3*z1[5]^3*z1[6]^4 + 
      12*z1[6]^5 - 20*z1[5]*z1[6]^5 + 8*z1[5]^2*z1[6]^5 - 5*z1[6]^6 + 
      8*z1[5]*z1[6]^6 - 3*z1[5]^2*z1[6]^6 + 
      z1[4]^5*(-2 + z1[5] + z1[6] - 2*z1[5]*z1[6]) + 
      z1[3]^3*(-1 + z1[6])^3*(-27 + 20*z1[6] - 3*z1[6]^2 + 
        2*z1[5]*(3 - 4*z1[6] + z1[6]^2)) + 
      z1[4]^4*(-7 + 2*z1[5]^3 + 2*z1[6] - 7*z1[6]^2 + 
        4*z1[5]^2*(-5 - 5*z1[6] + 3*z1[6]^2) + 
        z1[5]*(3 - 6*z1[6] + 4*z1[6]^2)) + 
      z1[4]^3*(151 + 226*z1[6] - 29*z1[6]^2 - 48*z1[6]^3 + 
        z1[5]^2*(2 + 79*z1[6] + 11*z1[6]^2 - 9*z1[6]^3) + 
        z1[5]^3*(3 - 5*z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]*(-173 - 242*z1[6] + 22*z1[6]^2 + 47*z1[6]^3)) - 
      z1[4]^2*(-367 + 283*z1[6] + 198*z1[6]^2 - 42*z1[6]^3 + 29*z1[6]^4 + 
        z1[5]*(361 - 263*z1[6] - 114*z1[6]^2 + 21*z1[6]^3 - 32*z1[6]^4) + 
        z1[5]^3*(5 + 2*z1[6] - 6*z1[6]^2 - 2*z1[6]^3 + 3*z1[6]^4) + 
        z1[5]^2*(-81 + 39*z1[6] + 48*z1[6]^2 - 22*z1[6]^3 + 5*z1[6]^4)) + 
      z1[3]^2*(81 - 309*z1[6] + 410*z1[6]^2 - 254*z1[6]^3 + 76*z1[6]^4 - 
        9*z1[6]^5 - z1[5]^2*(-1 + z1[6])^2*(3 + 2*z1[6]) + 
        z1[5]*(-5 + 57*z1[6] - 109*z1[6]^2 + 81*z1[6]^3 - 28*z1[6]^4 + 
          4*z1[6]^5)) + z1[4]*(45 - 466*z1[6] + 132*z1[6]^2 - 25*z1[6]^3 + 
        63*z1[6]^4 - 20*z1[6]^5 + z1[5]^3*z1[6]^2*(-3 + z1[6] + 5*z1[6]^2 - 
          3*z1[6]^3) + z1[5]^2*z1[6]*(8 - 50*z1[6] - 11*z1[6]^2 + 
          29*z1[6]^3 - 13*z1[6]^4) + z1[5]*(-19 + 145*z1[6] + 102*z1[6]^2 + 
          6*z1[6]^3 - 73*z1[6]^4 + 38*z1[6]^5)) + 
      z1[3]*(-73 + 244*z1[6] - 448*z1[6]^2 + 389*z1[6]^3 - 148*z1[6]^4 + 
        10*z1[6]^5 + 5*z1[6]^6 + z1[5]^3*(-1 + z1[6])^3*
         (-3 - 2*z1[6] + 3*z1[6]^2) + z1[5]*(145 - 495*z1[6] + 744*z1[6]^2 - 
          552*z1[6]^3 + 189*z1[6]^4 - 13*z1[6]^5 - 8*z1[6]^6) + 
        z1[5]^2*(-41 + 139*z1[6] - 182*z1[6]^2 + 98*z1[6]^3 - 8*z1[6]^4 - 
          9*z1[6]^5 + 3*z1[6]^6))) + z1[2]^2*(99 + z1[4]^7*(-2 + z1[5]) - 
      40*z1[5] - z1[3]^3*(8 + z1[5]*(-1 + z1[6]) - 3*z1[6])*(-1 + z1[6])^4 - 
      282*z1[6] + 32*z1[5]*z1[6] + 45*z1[5]^2*z1[6] + 131*z1[6]^2 + 
      207*z1[5]*z1[6]^2 - 140*z1[5]^2*z1[6]^2 - 7*z1[6]^3 - 
      224*z1[5]*z1[6]^3 + 121*z1[5]^2*z1[6]^3 + 36*z1[6]^4 - 
      9*z1[5]*z1[6]^4 - 10*z1[5]^2*z1[6]^4 - 28*z1[6]^5 + 58*z1[5]*z1[6]^5 - 
      22*z1[5]^2*z1[6]^5 + 8*z1[6]^6 - 16*z1[5]*z1[6]^6 + 6*z1[5]^2*z1[6]^6 + 
      z1[4]^6*(-13 + z1[5]*(7 - 3*z1[6]) + 3*z1[6]) + 
      z1[4]^5*(-2*z1[5]^3 + 32*(-1 + z1[6]) - 4*z1[5]^2*
         (-5 - 5*z1[6] + 3*z1[6]^2) + z1[5]*(18 - 18*z1[6] + 5*z1[6]^2)) + 
      z1[4]^4*(-106 + 44*z1[6] - 96*z1[6]^2 + 51*z1[6]^3 + 
        z1[5]*(130 + 53*z1[6] + 67*z1[6]^2 - 48*z1[6]^3) + 
        z1[5]^3*(-7 + 5*z1[6] + 5*z1[6]^2 - 3*z1[6]^3) + 
        z1[5]^2*(50 - 41*z1[6] - 35*z1[6]^2 + 9*z1[6]^3)) + 
      z1[4]^3*(-110 - 55*z1[6] - 46*z1[6]^2 + 56*z1[6]^3 + 25*z1[6]^4 + 
        z1[5]*(195 + 77*z1[6] - 51*z1[6]^2 - 27*z1[6]^3 - 28*z1[6]^4) + 
        z1[5]^3*(-5 + 8*z1[6] + 4*z1[6]^2 - 8*z1[6]^3 + 3*z1[6]^4) + 
        z1[5]^2*(13 - 85*z1[6] + 30*z1[6]^2 - 6*z1[6]^3 + 3*z1[6]^4)) + 
      z1[4]^2*(-123 + 279*z1[6] + 111*z1[6]^2 - 9*z1[6]^3 - 13*z1[6]^4 + 
        15*z1[6]^5 + z1[5]^3*z1[6]^2*(3 - z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]^2*(-20 + 39*z1[6] + 26*z1[6]^2 + 13*z1[6]^3 - 27*z1[6]^4 + 
          11*z1[6]^5) - z1[5]*(-146 + 295*z1[6] + 86*z1[6]^2 + 33*z1[6]^3 - 
          62*z1[6]^4 + 32*z1[6]^5)) + z1[3]^2*(-1 + z1[6])*
       (1 - 41*z1[6] + 53*z1[6]^2 - 36*z1[6]^3 + 18*z1[6]^4 - 6*z1[6]^5 + 
        z1[6]^6 + z1[5]^2*(-1 + z1[6])^3*(3 - 4*z1[6] - z1[6]^2 + z1[6]^3) - 
        2*z1[5]*(-8 + 20*z1[6] - 22*z1[6]^2 + 8*z1[6]^3 + 6*z1[6]^4 - 
          5*z1[6]^5 + z1[6]^6)) + z1[4]*(7 + 156*z1[6] - 380*z1[6]^2 + 
        394*z1[6]^3 - 181*z1[6]^4 + 16*z1[6]^5 + 8*z1[6]^6 + 
        z1[5]^3*(-1 + z1[6])^2*z1[6]*(-3 - 2*z1[6] + 3*z1[6]^2) + 
        z1[5]*(-15 + 19*z1[6] + 179*z1[6]^2 - 405*z1[6]^3 + 209*z1[6]^4 - 
          25*z1[6]^5 - 12*z1[6]^6) + z1[5]^2*(3 - 8*z1[6] - 49*z1[6]^2 + 
          106*z1[6]^3 - 37*z1[6]^4 - 5*z1[6]^5 + 4*z1[6]^6)) + 
      z1[3]*(98 - 342*z1[6] + 413*z1[6]^2 - 189*z1[6]^3 + 37*z1[6]^4 - 
        24*z1[6]^5 + 18*z1[6]^6 - 5*z1[6]^7 - z1[5]^2*(-1 + z1[6])^2*
         (-6 - z1[6] + 44*z1[6]^2 - 20*z1[6]^3 - 6*z1[6]^4 + 3*z1[6]^5) + 
        2*z1[5]*(-33 + 116*z1[6] - 107*z1[6]^2 - 14*z1[6]^3 + 42*z1[6]^4 + 
          7*z1[6]^5 - 15*z1[6]^6 + 4*z1[6]^7))) + 
    z1[2]*(22 + z1[4]^8*(4 - 3*z1[5]) + 3*z1[5] - 3*z1[5]^2 + 
      z1[4]^7*(16 + 13*z1[5]*(-1 + z1[6]) - 17*z1[6]) + 
      z1[3]^3*(-1 + z1[6])^5 - 36*z1[6] - 88*z1[5]*z1[6] + 40*z1[5]^2*z1[6] - 
      29*z1[6]^2 + 214*z1[5]*z1[6]^2 - 85*z1[5]^2*z1[6]^2 + 31*z1[6]^3 - 
      150*z1[5]*z1[6]^3 + 56*z1[5]^2*z1[6]^3 + 12*z1[6]^4 - 3*z1[5]*z1[6]^4 + 
      z1[5]^2*z1[6]^4 - 12*z1[6]^5 + 32*z1[5]*z1[6]^5 - 12*z1[5]^2*z1[6]^5 + 
      3*z1[6]^6 - 8*z1[5]*z1[6]^6 + 3*z1[5]^2*z1[6]^6 + 
      z1[4]^6*(98 + 8*z1[5]^2 + 8*z1[6] - 25*z1[6]^2 + 
        z1[5]*(-104 - 30*z1[6] + 23*z1[6]^2)) - z1[3]^2*(-1 + z1[6])^2*
       (-12 + 23*z1[6] - 17*z1[6]^2 - 5*z1[6]^3 + 8*z1[6]^4 - 2*z1[6]^5 + 
        2*z1[5]*(-1 + z1[6])^2*(3 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
      z1[4]^5*(210 - 215*z1[6] - 2*z1[5]^3*z1[6] - 9*z1[6]^2 + 3*z1[6]^3 + 
        2*z1[5]^2*(14 + z1[6]) + z1[5]*(-240 + 171*z1[6] + 41*z1[6]^2 + 
          5*z1[6]^3)) - z1[4]^4*(-30 + 453*z1[6] - 216*z1[6]^2 + 37*z1[6]^3 - 
        24*z1[6]^4 + z1[5]^3*z1[6]*(3 - 3*z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]*(53 - 478*z1[6] + 73*z1[6]^2 + 37*z1[6]^3 + 9*z1[6]^4) + 
        z1[5]^2*(-20 + 58*z1[6] + 49*z1[6]^2 - 35*z1[6]^3 + 11*z1[6]^4)) + 
      z1[4]^3*(-126 + 239*z1[6] - 53*z1[6]^2 + 16*z1[6]^3 + 17*z1[6]^4 + 
        3*z1[6]^5 + z1[5]*(137 - 203*z1[6] + 148*z1[6]^2 - 180*z1[6]^3 + 
          56*z1[6]^4 - 17*z1[6]^5) + z1[5]^3*(3 - 4*z1[6] - z1[6]^2 + 
          7*z1[6]^3 - 8*z1[6]^4 + 3*z1[6]^5) + 
        z1[5]^2*(-32 + 60*z1[6] - 74*z1[6]^2 + 69*z1[6]^3 - 28*z1[6]^4 + 
          7*z1[6]^5)) - z1[3]*(-1 + z1[6])*(35 - 61*z1[6] - 11*z1[6]^2 + 
        36*z1[6]^3 + 4*z1[6]^4 - 10*z1[6]^5 + 3*z1[6]^6 + 
        z1[5]^2*(-1 + z1[6])^2*(-3 + 34*z1[6] - 14*z1[6]^2 - 6*z1[6]^3 + 
          3*z1[6]^4) + z1[5]*(-3 - 68*z1[6] + 194*z1[6]^2 - 148*z1[6]^3 + 
          3*z1[6]^4 + 30*z1[6]^5 - 8*z1[6]^6)) + 
      z1[4]^2*(-68 + 457*z1[6] - 530*z1[6]^2 + 340*z1[6]^3 - 125*z1[6]^4 + 
        17*z1[6]^5 + 3*z1[6]^6 + z1[5]^3*(-1 + z1[6])^2*z1[6]*
         (-3 - 2*z1[6] + 3*z1[6]^2) + z1[5]*(40 - 348*z1[6] + 396*z1[6]^2 - 
          335*z1[6]^3 + 168*z1[6]^4 - 35*z1[6]^5 - 4*z1[6]^6) + 
        z1[5]^2*(-3 + 54*z1[6] - 63*z1[6]^2 + 46*z1[6]^3 - 13*z1[6]^4 + 
          z1[6]^5 + z1[6]^6)) + z1[4]*(-8 + 62*z1[6] - 253*z1[6]^2 + 
        213*z1[6]^3 - 68*z1[6]^4 + 32*z1[6]^5 - 17*z1[6]^6 + 5*z1[6]^7 + 
        z1[5]^2*(3 - 37*z1[6] + 63*z1[6]^2 - 73*z1[6]^3 + 57*z1[6]^4 - 
          5*z1[6]^5 - 11*z1[6]^6 + 3*z1[6]^7) - 
        z1[5]*(9 - 74*z1[6] + 43*z1[6]^2 - 32*z1[6]^3 + 44*z1[6]^4 + 
          22*z1[6]^5 - 28*z1[6]^6 + 8*z1[6]^7))) + 
    (1 + z1[3])*z1[4]*(z1[4]^8*(6 - 4*z1[5]) + z1[3]^2*(1 + z1[4])^2*
       (1 + z1[4] - z1[6])^4*(1 + z1[4]*(2 + z1[5]*(-1 + z1[6]) - z1[6]) - 
        z1[6]) + z1[4]^7*(39 - 25*z1[6] + z1[5]*(-26 + 20*z1[6])) + 
      z1[4]^6*(187 + 8*z1[5]^2 - 78*z1[6] - 8*z1[6]^2 + 
        z1[5]*(-156 + 31*z1[6] + 4*z1[6]^2)) + 
      z1[4]^5*(527 - 471*z1[6] - 2*z1[5]^3*z1[6] + 77*z1[6]^2 - 16*z1[6]^3 + 
        3*z1[5]^2*(12 + z1[6]) + z1[5]*(-492 + 306*z1[6] - 20*z1[6]^2 + 
          26*z1[6]^3)) + z1[4]^4*(589 - 1162*z1[6] + 623*z1[6]^2 - 
        191*z1[6]^3 + 38*z1[6]^4 + z1[5]^3*z1[6]*(-5 + 3*z1[6] + 5*z1[6]^2 - 
          3*z1[6]^3) + z1[5]*(-552 + 907*z1[6] - 303*z1[6]^2 + 86*z1[6]^3 - 
          23*z1[6]^4) + z1[5]^2*(48 - 28*z1[6] - 59*z1[6]^2 + 33*z1[6]^3 - 
          10*z1[6]^4)) + z1[4]^3*(161 - 628*z1[6] + 628*z1[6]^2 - 
        279*z1[6]^3 + 69*z1[6]^4 - 2*z1[6]^5 + z1[5]^3*(-1 + z1[6])^3*
         (-3 - 2*z1[6] + 3*z1[6]^2) + z1[5]^2*(-12 + 40*z1[6] - 129*z1[6]^2 + 
          110*z1[6]^3 - 39*z1[6]^4 + 7*z1[6]^5) - 
        z1[5]*(102 - 414*z1[6] + 148*z1[6]^2 + 88*z1[6]^3 - 47*z1[6]^4 + 
          13*z1[6]^5)) + (-1 + z1[6])*(22 - 36*z1[6] - 29*z1[6]^2 + 
        31*z1[6]^3 + 12*z1[6]^4 - 12*z1[6]^5 + 3*z1[6]^6 + 
        z1[5]^2*(-1 + z1[6])^2*(-3 + 34*z1[6] - 14*z1[6]^2 - 6*z1[6]^3 + 
          3*z1[6]^4) + z1[5]*(3 - 88*z1[6] + 214*z1[6]^2 - 150*z1[6]^3 - 
          3*z1[6]^4 + 32*z1[6]^5 - 8*z1[6]^6)) + 
      z1[4]^2*(-127 + 449*z1[6] - 430*z1[6]^2 + 186*z1[6]^3 - 40*z1[6]^4 - 
        3*z1[6]^5 + 3*z1[6]^6 + z1[5]^3*(-1 + z1[6])^3*(-3 - 2*z1[6] + 
          3*z1[6]^2) + z1[5]*(144 - 479*z1[6] + 619*z1[6]^2 - 422*z1[6]^3 + 
          151*z1[6]^4 - 17*z1[6]^5 - 4*z1[6]^6) + 
        z1[5]^2*(-38 + 138*z1[6] - 166*z1[6]^2 + 74*z1[6]^3 - 6*z1[6]^4 - 
          3*z1[6]^5 + z1[6]^6)) + z1[4]*(-91 + 406*z1[6] - 489*z1[6]^2 + 
        205*z1[6]^3 - 31*z1[6]^4 + 20*z1[6]^5 - 15*z1[6]^6 + 4*z1[6]^7 + 
        z1[5]^2*(-1 + z1[6])^2*(-3 - 5*z1[6] + 40*z1[6]^2 - 15*z1[6]^3 - 
          5*z1[6]^4 + 2*z1[6]^5) + z1[5]*(49 - 201*z1[6] + 193*z1[6]^2 + 
          15*z1[6]^3 - 56*z1[6]^4 - 18*z1[6]^5 + 24*z1[6]^6 - 6*z1[6]^7)) + 
      z1[3]*(-(z1[4]^8*(-2 + z1[5])) + z1[4]^7*(21 - 9*z1[6] + 
          z1[5]*(-11 + 8*z1[6])) + z1[4]^6*(86 - 88*z1[6] + 21*z1[6]^2 + 
          z1[5]*(-45 + 61*z1[6] - 23*z1[6]^2)) + (-1 + z1[6])^2*
         (-13 + 25*z1[6] - 18*z1[6]^2 - 5*z1[6]^3 + 8*z1[6]^4 - 2*z1[6]^5 + 
          2*z1[5]*(-1 + z1[6])^2*(3 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
        z1[4]^5*(z1[5]^2*z1[6] - 5*(-51 + 69*z1[6] - 32*z1[6]^2 + 
            5*z1[6]^3) + z1[5]*(-163 + 213*z1[6] - 120*z1[6]^2 + 
            27*z1[6]^3)) + z1[4]^4*(404 - 727*z1[6] + 506*z1[6]^2 - 
          157*z1[6]^3 + 18*z1[6]^4 + z1[5]^2*z1[6]*(20 - 10*z1[6] - 
            2*z1[6]^2 + z1[6]^3) + z1[5]*(-279 + 422*z1[6] - 292*z1[6]^2 + 
            113*z1[6]^3 - 18*z1[6]^4)) + z1[4]^3*(-1 + z1[6])*
         (-307 + 472*z1[6] - 286*z1[6]^2 + 75*z1[6]^3 - 6*z1[6]^4 + 
          2*z1[5]^2*z1[6]*(-5 + 3*z1[6]) + z1[5]*(201 - 233*z1[6] + 
            133*z1[6]^2 - 46*z1[6]^3 + 5*z1[6]^4)) + 
        z1[4]^2*(94 - 378*z1[6] + 540*z1[6]^2 - 365*z1[6]^3 + 119*z1[6]^4 - 
          15*z1[6]^5 - z1[5]^2*(-1 + z1[6])^2*(3 + 2*z1[6]) + 
          z1[5]*(-39 + 151*z1[6] - 207*z1[6]^2 + 135*z1[6]^3 - 48*z1[6]^4 + 
            8*z1[6]^5)) - z1[4]*(-1 + z1[6])*(-7 - 29*z1[6] + 56*z1[6]^2 - 
          46*z1[6]^3 + 21*z1[6]^4 - 6*z1[6]^5 + z1[6]^6 + 
          z1[5]^2*(-1 + z1[6])^3*(3 - 4*z1[6] - z1[6]^2 + z1[6]^3) + 
          z1[5]*(17 - 42*z1[6] + 44*z1[6]^2 - 14*z1[6]^3 - 13*z1[6]^4 + 
            10*z1[6]^5 - 2*z1[6]^6)))), 
  y[208] -> z1[2]^6*z1[3]^3*(2 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^3 - 
    z1[2]^5*z1[3]^2*(-1 + z1[6])^3*((11 + 4*z1[5]*(-1 + z1[6]) - 8*z1[6])*
       (-1 + z1[6]) + z1[3]*(-13 + 15*z1[6] - 4*z1[6]^2 + 
        2*z1[5]*(3 - 5*z1[6] + 2*z1[6]^2))) - z1[2]^3*(-1 + z1[6])^2*
     (z1[4]*(-4*z1[4]^4 + z1[4]^3*(-9 + z1[5])*(-1 + z1[6]) + 
        z1[4]^2*(16 + 3*z1[5]*(-1 + z1[6]) - 15*z1[6])*(-1 + z1[6]) + 
        z1[4]*(25 + 6*z1[5]*(-1 + z1[6]) - 22*z1[6])*(-1 + z1[6])^2 + 
        2*(18 + 5*z1[5]*(-1 + z1[6]) - 15*z1[6])*(-1 + z1[6])^3) + 
      z1[3]*(-1 + z1[6])^3*(-274 + 335*z1[6] - 88*z1[6]^2 + 
        4*z1[5]*(20 - 29*z1[6] + 9*z1[6]^2)) + z1[3]^3*(-1 + z1[6])^2*
       (55 - 80*z1[6] + 34*z1[6]^2 - 4*z1[6]^3 + 
        4*z1[5]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3)) + 
      z1[3]^2*(-1 + z1[6])^2*(233 - 405*z1[6] + 213*z1[6]^2 - 32*z1[6]^3 + 
        4*z1[5]*(-20 + 42*z1[6] - 27*z1[6]^2 + 5*z1[6]^3))) + 
    z1[2]^4*z1[3]*(-1 + z1[6])^3*(2*(18 + 5*z1[5]*(-1 + z1[6]) - 15*z1[6])*
       (-1 + z1[6])^2 + z1[3]*(-1 + z1[6])*(-78 + 97*z1[6] - 28*z1[6]^2 + 
        4*z1[5]*(7 - 11*z1[6] + 4*z1[6]^2)) + 
      z1[3]^2*(36 - 65*z1[6] + 36*z1[6]^2 - 6*z1[6]^3 + 
        z1[5]*(-15 + 35*z1[6] - 26*z1[6]^2 + 6*z1[6]^3))) + 
    z1[2]^2*(-1 + z1[6])*(z1[3]^3*(-1 + z1[6])^4*(50 - 55*z1[6] + 
        16*z1[6]^2 - z1[6]^3 + z1[5]*(-15 + 25*z1[6] - 11*z1[6]^2 + 
          z1[6]^3)) + z1[3]^2*(-1 + z1[6])^3*(-380 + 842*z1[6] - 
        624*z1[6]^2 + 171*z1[6]^3 - 12*z1[6]^4 + 
        4*z1[5]*(30 - 78*z1[6] + 69*z1[6]^2 - 23*z1[6]^3 + 2*z1[6]^4)) + 
      z1[3]*(-1 + z1[6])*(-888 - 4*z1[5]^2*(-1 + z1[6])^2 + 4000*z1[6] - 
        7325*z1[6]^2 + 6839*z1[6]^3 - 3351*z1[6]^4 + 781*z1[6]^5 - 
        60*z1[6]^6 + 4*z1[5]*(68 - 315*z1[6] + 605*z1[6]^2 - 602*z1[6]^3 + 
          318*z1[6]^4 - 81*z1[6]^5 + 7*z1[6]^6)) + 
      z1[4]*(-4*z1[4]^5*(-3 + z1[6]) + z1[4]^4*(40 + z1[5]*(-4 + z1[6]) - 
          9*z1[6])*(-1 + z1[6]) + z1[4]^2*(-1 + z1[6])^2*
         (-131 + 142*z1[6] - 22*z1[6]^2 + 6*z1[5]*(5 - 6*z1[6] + z1[6]^2)) + 
        z1[4]^3*(-1 + z1[6])*(-79 + 91*z1[6] - 15*z1[6]^2 + 
          z1[5]*(14 - 17*z1[6] + 3*z1[6]^2)) + 2*z1[4]*(-1 + z1[6])^3*
         (-98 + 101*z1[6] - 15*z1[6]^2 + z1[5]*(26 - 31*z1[6] + 5*z1[6]^2)) + 
        (-1 + z1[6])^4*(-274 + 335*z1[6] - 88*z1[6]^2 + 
          4*z1[5]*(20 - 29*z1[6] + 9*z1[6]^2)))) - 
    z1[4]^2*(4*z1[4]^6*z1[5]^2 + z1[3]^4*z1[4]^2*(1 + z1[4] - z1[6])*
       (-1 + z1[6])^3 + z1[4]^5*(-106 - z1[5]^3*(-1 + z1[6]) + 9*z1[6] + 
        z1[5]*(98 + 3*z1[6]) + z1[5]^2*(-17 + 9*z1[6])) + 
      z1[4]^4*(49 - 57*z1[6] + 57*z1[6]^2 + z1[5]*(84 - 45*z1[6] - 
          7*z1[6]^2) + z1[5]^3*(-5 + 8*z1[6] - 3*z1[6]^2) - 
        10*z1[5]^2*(-1 + z1[6]^2)) + z1[4]^3*(-138 - 6*z1[5]^2*(-1 + z1[6]) + 
        429*z1[6] - 340*z1[6]^2 + 73*z1[6]^3 + 
        z1[5]*(112 - 149*z1[6] + 71*z1[6]^2 - 18*z1[6]^3)) + 
      z1[4]^2*(352 - 4*z1[5]^2*(-1 + z1[6]) - 995*z1[6] + 1134*z1[6]^2 - 
        581*z1[6]^3 + 106*z1[6]^4 + z1[5]*(-50 + 211*z1[6] - 294*z1[6]^2 + 
          165*z1[6]^3 - 32*z1[6]^4)) - z1[4]*(-1 + z1[6])*
       (-361 + 4*z1[5]^2*(-1 + z1[6]) + 1082*z1[6] - 1038*z1[6]^2 + 
        224*z1[6]^3 + 155*z1[6]^4 - 60*z1[6]^5 + 
        4*z1[5]*(28 - 76*z1[6] + 71*z1[6]^2 - 9*z1[6]^3 - 19*z1[6]^4 + 
          7*z1[6]^5)) + (-1 + z1[6])*(-888 - 4*z1[5]^2*(-1 + z1[6])^2 + 
        4000*z1[6] - 7325*z1[6]^2 + 6839*z1[6]^3 - 3351*z1[6]^4 + 
        781*z1[6]^5 - 60*z1[6]^6 + 4*z1[5]*(68 - 315*z1[6] + 605*z1[6]^2 - 
          602*z1[6]^3 + 318*z1[6]^4 - 81*z1[6]^5 + 7*z1[6]^6)) + 
      z1[3]^3*z1[4]^2*((-1 + z1[6])*(-36 + (22 + 5*z1[5])*z1[6] + 
          (11 - 8*z1[5])*z1[6]^2 + (-2 + 3*z1[5])*z1[6]^3) + 
        z1[4]^2*(45 - 15*z1[6] + 9*z1[6]^2 + z1[5]*(3 - 11*z1[6] + 
            6*z1[6]^2)) + z1[4]*(74 - 66*z1[6] + 2*z1[6]^2 - 5*z1[6]^3 + 
          z1[5]*(4 - 22*z1[6] + 28*z1[6]^2 - 10*z1[6]^3))) - 
      z1[3]*(z1[4]^6*(-5 + z1[5])*z1[5]^2 + 
        z1[4]^5*(16 + z1[5]^2*(8 - 5*z1[6]) + 2*z1[5]^3*(-1 + z1[6]) - 
          6*z1[6] - 2*z1[5]*(3 + 2*z1[6])) + z1[4]^4*(-475 + 120*z1[6] + 
          z1[5]^3*(5 - 3*z1[6])*z1[6] - 89*z1[6]^2 + 
          z1[5]*(219 + 53*z1[6] - 4*z1[6]^2) + z1[5]^2*(-42 - 34*z1[6] + 
            22*z1[6]^2)) + z1[4]*(52 - 159*z1[6] + 80*z1[6]^2 + 259*z1[6]^3 - 
          356*z1[6]^4 + 160*z1[6]^5 - 24*z1[6]^6 + 4*z1[5]*(-1 + z1[6])^3*
           (5 + 4*z1[6] - 12*z1[6]^2 + 4*z1[6]^3)) + 
        z1[4]^3*(-242 + 277*z1[6] + 146*z1[6]^2 + 31*z1[6]^3 - 
          2*z1[5]^2*(5 - 8*z1[6] - 7*z1[6]^2 + 6*z1[6]^3) + 
          2*z1[5]*(14 - 12*z1[6] - 71*z1[6]^2 + 21*z1[6]^3)) - 
        (-1 + z1[6])^3*(-380 + 842*z1[6] - 624*z1[6]^2 + 171*z1[6]^3 - 
          12*z1[6]^4 + 4*z1[5]*(30 - 78*z1[6] + 69*z1[6]^2 - 23*z1[6]^3 + 
            2*z1[6]^4)) + z1[4]^2*(-337 + 771*z1[6] - 716*z1[6]^2 + 
          309*z1[6]^3 - 105*z1[6]^4 + 12*z1[6]^5 + 
          z1[5]*(53 - 143*z1[6] + 200*z1[6]^2 - 122*z1[6]^3 + 38*z1[6]^4 - 
            8*z1[6]^5))) + z1[3]^2*(z1[4]^6*z1[5]^2 + 
        z1[4]^5*(-2 + z1[5]^2*(-1 + z1[6]) + z1[6] + z1[5]*z1[6]) - 
        z1[4]*(-1 + z1[6])*(25 - 47*z1[6] + 73*z1[6]^2 - 64*z1[6]^3 + 
          24*z1[6]^4 - 3*z1[6]^5 + z1[5]*(-1 + z1[6])^3*(5 - 10*z1[6] + 
            3*z1[6]^2)) + z1[4]^4*(294 - 93*z1[6] + 55*z1[6]^2 + 
          z1[5]^2*(-5 + 20*z1[6] - 11*z1[6]^2) + z1[5]*(-74 - 37*z1[6] + 
            19*z1[6]^2)) + (-1 + z1[6])^4*(50 - 55*z1[6] + 16*z1[6]^2 - 
          z1[6]^3 + z1[5]*(-15 + 25*z1[6] - 11*z1[6]^2 + z1[6]^3)) + 
        z1[4]^3*(342 - 405*z1[6] + 38*z1[6]^2 - 52*z1[6]^3 + z1[6]^4 + 
          2*z1[5]^2*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) - 
          z1[5]*(75 - 2*z1[6] - 109*z1[6]^2 + 39*z1[6]^3 + z1[6]^4)) + 
        z1[4]^2*(160 - 403*z1[6] + 282*z1[6]^2 - 73*z1[6]^3 + 35*z1[6]^4 - 
          3*z1[6]^5 + z1[5]*(-15 + 43*z1[6] - 33*z1[6]^2 + 6*z1[6]^3 - 
            4*z1[6]^4 + 3*z1[6]^5)))) + z1[2]*z1[4]*
     (z1[3]^4*z1[4]^2*(1 + z1[4] - z1[6])*(-1 + z1[6])^3 - 
      4*z1[4]^6*(-2 + z1[5]^2*(-1 + z1[6]) + z1[6]) + 
      z1[4]^5*(-137 + z1[5]^3*(-1 + z1[6])^2 + 155*z1[6] - 18*z1[6]^2 + 
        z1[5]^2*(-17 + 26*z1[6] - 9*z1[6]^2) + 
        z1[5]*(101 - 99*z1[6] - 2*z1[6]^2)) + z1[4]^4*(-1 + z1[6])*
       (-112 + 133*z1[6] - 72*z1[6]^2 + 10*z1[5]^2*(-1 + z1[6]^2) + 
        z1[5]^3*(5 - 8*z1[6] + 3*z1[6]^2) + z1[5]*(-73 + 31*z1[6] + 
          10*z1[6]^2)) + z1[4]^3*(-1 + z1[6])*(244 + 6*z1[5]^2*(-1 + z1[6]) - 
        655*z1[6] + 482*z1[6]^2 - 95*z1[6]^3 + 
        z1[5]*(-136 + 203*z1[6] - 107*z1[6]^2 + 24*z1[6]^3)) + 
      z1[4]^2*(-1 + z1[6])*(-512 + 4*z1[5]^2*(-1 + z1[6]) + 1487*z1[6] - 
        1668*z1[6]^2 + 813*z1[6]^3 - 136*z1[6]^4 + 
        z1[5]*(92 - 347*z1[6] + 450*z1[6]^2 - 237*z1[6]^3 + 42*z1[6]^4)) + 
      z1[4]*(-1 + z1[6])^2*(-635 + 4*z1[5]^2*(-1 + z1[6]) + 1965*z1[6] - 
        2070*z1[6]^2 + 735*z1[6]^3 + 67*z1[6]^4 - 60*z1[6]^5 + 
        4*z1[5]*(48 - 145*z1[6] + 158*z1[6]^2 - 56*z1[6]^3 - 10*z1[6]^4 + 
          7*z1[6]^5)) + (-1 + z1[6])^2*(888 + 4*z1[5]^2*(-1 + z1[6])^2 - 
        4000*z1[6] + 7325*z1[6]^2 - 6839*z1[6]^3 + 3351*z1[6]^4 - 
        781*z1[6]^5 + 60*z1[6]^6 - 4*z1[5]*(68 - 315*z1[6] + 605*z1[6]^2 - 
          602*z1[6]^3 + 318*z1[6]^4 - 81*z1[6]^5 + 7*z1[6]^6)) + 
      z1[3]^3*(-((-1 + z1[6])^5*(50 - 55*z1[6] + 16*z1[6]^2 - z1[6]^3 + 
           z1[5]*(-15 + 25*z1[6] - 11*z1[6]^2 + z1[6]^3))) + 
        z1[4]*(-1 + z1[6])^4*(55 - 80*z1[6] + 34*z1[6]^2 - 4*z1[6]^3 + 
          4*z1[5]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3)) + 
        z1[4]^4*(47 - 22*z1[6] + 18*z1[6]^2 - 5*z1[6]^3 + z1[6]^4 - 
          z1[5]*(-2 + 7*z1[6] - 4*z1[6]^3 + z1[6]^4)) + 
        z1[4]^3*(87 - 120*z1[6] + 90*z1[6]^2 - 75*z1[6]^3 + 27*z1[6]^4 - 
          4*z1[6]^5 + z1[5]*(-2 + 6*z1[6] - 24*z1[6]^2 + 38*z1[6]^3 - 
            22*z1[6]^4 + 4*z1[6]^5)) - z1[4]^2*(-1 + z1[6])*
         (72 - 160*z1[6] + 193*z1[6]^2 - 142*z1[6]^3 + 48*z1[6]^4 - 
          6*z1[6]^5 + z1[5]*(-15 + 60*z1[6] - 103*z1[6]^2 + 90*z1[6]^3 - 
            38*z1[6]^4 + 6*z1[6]^5))) + 
      z1[3]^2*(z1[4]^6*(-4 + 4*z1[5] + z1[5]^2) - 
        z1[4]^5*(90 + z1[5]^2 - 48*z1[6] + z1[5]*(-88 + 45*z1[6])) + 
        z1[4]^4*(90 - 5*z1[5]^2 + 123*z1[6] - 2*z1[6]^2 + 
          z1[5]*(130 - 233*z1[6] + 65*z1[6]^2)) + z1[4]*(-1 + z1[6])*
         (-258 + 1211*z1[6] - 2425*z1[6]^2 + 2505*z1[6]^3 - 1380*z1[6]^4 + 
          378*z1[6]^5 - 39*z1[6]^6 + z1[5]*(-1 + z1[6])^3*(-85 + 203*z1[6] - 
            141*z1[6]^2 + 27*z1[6]^3)) - (-1 + z1[6])^4*(-430 + 947*z1[6] - 
          695*z1[6]^2 + 188*z1[6]^3 - 13*z1[6]^4 + 
          z1[5]*(135 - 352*z1[6] + 312*z1[6]^2 - 104*z1[6]^3 + 9*z1[6]^4)) + 
        z1[4]^3*(193 - 140*z1[6] + 16*z1[6]^2 - 162*z1[6]^3 + 69*z1[6]^4 - 
          13*z1[6]^5 + z1[5]*(81 - 242*z1[6] + 162*z1[6]^2 + 25*z1[6]^3 - 
            41*z1[6]^4 + 9*z1[6]^5)) + z1[4]^2*(198 - 721*z1[6] + 
          1243*z1[6]^2 - 1349*z1[6]^3 + 883*z1[6]^4 - 290*z1[6]^5 + 
          39*z1[6]^6 + z1[5]*(-3 + 115*z1[6] - 400*z1[6]^2 + 591*z1[6]^3 - 
            450*z1[6]^4 + 174*z1[6]^5 - 27*z1[6]^6))) - 
      z1[3]*(z1[4]^6*(88 - 96*z1[5] + 3*z1[5]^2 + z1[5]^3) - 
        2*z1[4]^5*(-242 - 22*z1[5]^2 + z1[5]^3 + z1[5]*(255 - 81*z1[6]) + 
          88*z1[6]) + z1[4]^4*(189 + 6*z1[5]^2 - 448*z1[6] + 24*z1[6]^2 + 
          z1[5]*(-493 + 600*z1[6] - 102*z1[6]^2)) + 
        z1[4]*(-222 + 1707*z1[6] - 5326*z1[6]^2 + 8818*z1[6]^3 - 
          8334*z1[6]^4 + 4485*z1[6]^5 - 1268*z1[6]^6 + 144*z1[6]^7 - 
          4*z1[5]*(-1 + z1[6])^4*(-15 + 73*z1[6] - 72*z1[6]^2 + 
            18*z1[6]^3)) + 2*z1[4]^3*(41 - 221*z1[6] + 211*z1[6]^2 - 
          32*z1[6]^3 + z1[5]^2*(5 + 2*z1[6] - 8*z1[6]^2 + 3*z1[6]^3) + 
          z1[5]*(-158 + 286*z1[6] - 157*z1[6]^2 + 26*z1[6]^3)) + 
        (-1 + z1[6])^2*(-1268 - 4*z1[5]^2*(-1 + z1[6])^2 + 5602*z1[6] - 
          10013*z1[6]^2 + 9100*z1[6]^3 - 4329*z1[6]^4 + 976*z1[6]^5 - 
          72*z1[6]^6 + 4*z1[5]*(98 - 453*z1[6] + 860*z1[6]^2 - 841*z1[6]^3 + 
            435*z1[6]^4 - 108*z1[6]^5 + 9*z1[6]^6)) + 
        z1[4]^2*(-333 + 963*z1[6] - 1497*z1[6]^2 + 1585*z1[6]^3 - 
          1084*z1[6]^4 + 424*z1[6]^5 - 72*z1[6]^6 + 
          z1[5]*(23 - 128*z1[6] + 394*z1[6]^2 - 572*z1[6]^3 + 447*z1[6]^4 - 
            192*z1[6]^5 + 36*z1[6]^6)))), y[209] -> z1[2] - z1[4] + z1[6], 
  y[210] -> -55/12 + 4*z1[2] - 6*z1[4] + 6*z1[6], 
  y[211] -> -22 + 3*z1[2] - 9*z1[4] + 9*z1[6], 
  y[212] -> 11 - 12*z1[2]*z1[3] + 24*z1[3]*z1[6], 
  y[213] -> -22 + z1[3]*(-9 + z1[4]*(32 - 22*z1[5])) + 
    12*z1[3]^2*(3 + z1[4]*(-5 + 2*z1[5])), 
  y[214] -> -2*z1[4]^2*(35 + 23*z1[5]) + z1[4]*(95 + 24*z1[5]) + 
    (97 + 24*z1[5] - 24*z1[6])*(-1 + z1[6]) - 24*z1[3]*(-1 + z1[6])^2, 
  y[215] -> 1 + z1[3]*z1[6], 
  y[216] -> z1[3] - (z1[4] - z1[6])*(-1 + z1[6])^3, 
  y[217] -> 107 - 156*z1[6] + 26*z1[6]^2, 
  y[218] -> -1/2 + z1[6] + ((-12 - 11*z1[3] + z1[3]^2 + 12*z1[3]^3)*z1[6]^2)/
     24, y[219] -> -1/2 + z1[6] + ((-23 - 10*z1[3] + 13*z1[3]^2 + 12*z1[3]^3)*
      z1[6]^2)/24, y[220] -> -12*z1[2]^3*z1[3] + 
    z1[2]^2*(11 + 12*z1[3]*(-1 + z1[6])) + 
    z1[2]*(-11 - 12*z1[3]*(-1 + z1[6]))*z1[6] + (11 + 12*z1[3]*(-1 + z1[6]))*
     z1[6]^2, y[221] -> 20 - 42*z1[6] + 20*z1[6]^2 + z1[6]^3, 
  y[222] -> -212 + 81*z1[6] + z1[5]*(-47 + 23*z1[6]), 
  y[223] -> -48 + 2*(42 - 11*z1[3] + z1[3]^2 + 12*z1[3]^3)*z1[6] + 
    (-58 - 19*z1[3] + 51*z1[3]^2 + 48*z1[3]^3)*z1[6]^2 + 
    z1[5]*(-12 - 2*(-12 - 11*z1[3] + z1[3]^2 + 12*z1[3]^3)*z1[6] + 
      (-23 + 23*z1[3] + 10*z1[3]^2 - 24*z1[3]^3)*z1[6]^2), 
  y[224] -> z1[4]^3*(3 - z1[4]*z1[5] + z1[3]*(1 + z1[4] - z1[6]) - z1[6]) + 
    z1[2]*z1[4]^2*(-5 + z1[3]*(-3 + z1[4])*(1 + z1[4] - z1[6]) - 
      z1[4]*(-5 + z1[6]) + 2*z1[6]) + 
    z1[2]^4*(z1[4] + z1[3]*(-1 - z1[4] + z1[6])) + 
    z1[2]^3*(z1[3]*(-1 + 3*z1[4])*(1 + z1[4] - z1[6]) - 
      z1[4]*(-3 + 2*z1[4] + z1[6])) + z1[2]^2*z1[4]*
     (2 + z1[4]^2 - 3*z1[3]*(-1 + z1[4])*(1 + z1[4] - z1[6]) - z1[6] + 
      z1[4]*(-7 + 2*z1[6])), 
  y[225] -> 11*(-1 + 2*z1[4] + z1[4]^2 + 2*z1[6]) + 
    12*z1[3]^2*(2*z1[4]^2 + 2*z1[4]*(-2 + z1[5]) + z1[5] - 4*z1[6] + 
      2*z1[5]*z1[6]) - z1[3]*(34*z1[4]^2 + z1[4]*(3 + 22*z1[5]) + 
      3*(-4 + z1[6]) + 11*z1[5]*(1 + 2*z1[6])), 
  y[226] -> 22 + 23*z1[4]^2 + 48*z1[5] - 51*z1[5]^2 + 50*z1[5]^3 + 
    z1[4]*(45 + 24*z1[5]^2 - 23*z1[6]) - 22*z1[6] + 24*z1[5]^2*z1[6] - 
    z1[3]*(-46 + 23*z1[4]^2*(-1 + z1[5]) + 48*z1[5] + 25*z1[5]^3 + 45*z1[6] + 
      3*z1[5]^2*(-9 + 8*z1[6]) + z1[4]*(-45 + 21*z1[5] + 24*z1[5]^2 + 
        23*z1[6])), y[227] -> 11*(1 + (2 + z1[5])*z1[6]) + 
    12*z1[3]^2*(-3 - 4*z1[6] + z1[5]*(3 + 2*z1[6])) - 
    z1[3]*(3*(-7 + z1[6]) + z1[5]*(33 + 34*z1[6])), 
  y[228] -> z1[4]^2*(-1 + 11*z1[5]) + z1[4]^3*(58 + 23*z1[5]) + 
    12*z1[3]*(-1 + z1[6])^2*(6 + z1[4] + z1[5] - 4*z1[6] - z1[5]*z1[6]) + 
    z1[4]*(1 - 12*(6 + z1[5])*z1[6] + 12*z1[6]^2) - 
    12*(-1 + z1[6])*(5 - 5*z1[6] + 4*z1[6]^2 + z1[5]*(1 - z1[6] + z1[6]^2)), 
  y[229] -> (-11 + z1[3] + 12*z1[3]^2)*z1[6] + 
    z1[2]*(-11 + z1[3]*(1 - 11*z1[6]^2 + 11*z1[6]^3) + 
      12*z1[3]^2*(1 + z1[6]^2 - 2*z1[6]^3 + z1[6]^4)), 
  y[230] -> -212 + 293*z1[6] + 60*z1[3]*z1[6] - 81*z1[6]^2 - 
    108*z1[3]*z1[6]^2 + 70*z1[3]*z1[6]^3 + 19*z1[3]^2*z1[6]^3 - 
    51*z1[3]^3*z1[6]^3 - 48*z1[3]^4*z1[6]^3 - 11*z1[3]^2*z1[6]^4 + 
    z1[3]^3*z1[6]^4 + 12*z1[3]^4*z1[6]^4 + 11*z1[3]^2*z1[6]^5 - 
    13*z1[3]^3*z1[6]^5 - 24*z1[3]^4*z1[6]^5 + 12*z1[3]^3*z1[6]^6 + 
    12*z1[3]^4*z1[6]^6 + z1[5]*(-47 + 2*(35 + 6*z1[3])*z1[6] + 
      (-23 - 24*z1[3] - 11*z1[3]^2 + z1[3]^3 + 12*z1[3]^4)*z1[6]^2 + 
      z1[3]*(23 - 23*z1[3] - 10*z1[3]^2 + 24*z1[3]^3)*z1[6]^3) + 
    z1[2]*z1[3]*(60 - 2*(54 - 11*z1[3] + z1[3]^2 + 12*z1[3]^3)*z1[6] - 
      2*(-35 + 7*z1[3] + 2*z1[3]^2 + 30*z1[3]^3)*z1[6]^2 + 
      4*z1[3]*(11 - 40*z1[3] + 30*z1[3]^2)*z1[6]^3 - 
      2*z1[3]*(11 - 91*z1[3] + 120*z1[3]^2)*z1[6]^4 + 
      3*z1[3]^2*(-19 + 64*z1[3])*z1[6]^5 - 48*z1[3]^3*z1[6]^6 + 
      z1[5]*(12 + 2*(-12 - 11*z1[3] + z1[3]^2 + 12*z1[3]^3)*z1[6] + 
        (23 - 12*z1[3] - 11*z1[3]^2 + 12*z1[3]^3)*z1[6]^2 + 
        4*(11 - 12*z1[3])*z1[3]^2*z1[6]^3 + z1[3]^2*(-77 + 144*z1[3])*
         z1[6]^4 + 3*(11 - 48*z1[3])*z1[3]^2*z1[6]^5 + 48*z1[3]^3*z1[6]^6)), 
  y[231] -> -24*z1[2]^4*(1 - z1[3] + z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - 
        z1[6])) + z1[4]^3*(-23 + 24*z1[3]^2 + z1[3]*(2 - 49*z1[5]) + 
      23*z1[5] - 26*z1[5]^2 + 24*z1[6]) - (-1 + z1[6])*
     (-231 + 26*z1[5]*(-1 + z1[6]) + 174*z1[6] + 7*z1[6]^2) - 
    z1[4]^2*(183 + 49*z1[5] + 24*z1[3]^2*(-1 + z1[6]) + 
      26*z1[5]^2*(-1 + z1[6]) - 167*z1[6] + 48*z1[6]^2 + 
      2*z1[3]*(-50 + 13*z1[6])) + z1[2]^3*(-167 + 48*z1[4] + 
      z1[3]*(117 - 48*z1[4] + 22*z1[5]*(-1 + z1[6]) - 46*z1[6]) + 72*z1[6] + 
      24*z1[3]^2*(3*z1[4] + z1[5] - z1[6] - z1[5]*z1[6])) + 
    z1[4]*(-222 - 26*z1[5]^2*(-1 + z1[6])^2 + 491*z1[6] - 294*z1[6]^2 + 
      50*z1[6]^3 + z1[5]*(75 - 127*z1[6] + 78*z1[6]^2 - 26*z1[6]^3)) + 
    z1[2]*(-456 + 24*z1[3]^2*z1[4]^3 + 668*z1[6] - 261*z1[6]^2 + 24*z1[6]^3 - 
      z1[4]^2*(115 - 24*z1[6] + 24*z1[3]^2*(2 + z1[6]) + 
        3*z1[3]*(-63 + 8*z1[6])) + z1[4]*(154 + 72*z1[3]^2*(-1 + z1[6]) + 
        104*z1[6] - 48*z1[6]^2 + 3*z1[3]*(-43 + 10*z1[6]))) + 
    z1[2]^2*(-407 + 188*z1[4] - 24*z1[4]^2 + 383*z1[6] - 72*z1[6]^2 - 
      24*z1[3]^2*(-2 + 3*z1[4]^2 + 2*z1[6] - 3*z1[4]*z1[6]) + 
      z1[3]*(29 + 24*z1[4]^2 - 4*z1[6] + 3*z1[4]*(-79 + 16*z1[6]))), 
  y[232] -> 978 + z1[2]^3*(127 + 81*z1[3] + 49*z1[3]^2) + 269*z1[4] + 
    255*z1[4]^2 + 53*z1[4]^3 + 50*z1[5] - z1[4]*z1[5] + 24*z1[4]^2*z1[5] + 
    94*z1[5]^2 - 121*z1[4]*z1[5]^2 + 70*z1[4]^2*z1[5]^2 + 50*z1[4]*z1[5]^3 - 
    1374*z1[6] - 417*z1[4]*z1[6] - 124*z1[4]^2*z1[6] - 98*z1[5]*z1[6] + 
    70*z1[4]*z1[5]*z1[6] - 140*z1[5]^2*z1[6] + 70*z1[4]*z1[5]^2*z1[6] + 
    392*z1[6]^2 + 52*z1[4]*z1[6]^2 + 24*z1[5]*z1[6]^2 + 46*z1[5]^2*z1[6]^2 + 
    z1[2]^2*(442 - 48*z1[4] + 24*z1[3]^3*(1 + z1[4] - z1[6]) - 171*z1[6] + 
      z1[3]^2*(23 - 173*z1[4] + 50*z1[6]) + 
      z1[3]*(-7 - 56*z1[4] + 71*z1[6])) + 
    24*z1[3]^3*(z1[4]^3*(2 + z1[5]^2) + z1[5]*z1[6]^2 + 
      z1[4]*z1[6]*(-1 - z1[5] + z1[5]^2 + z1[6]) + 
      z1[4]^2*(2 + z1[5]^2 - 3*z1[6] - z1[5]*z1[6])) + 
    z1[3]^2*(21 + z1[4]^3*(-30 - 28*z1[5] + z1[5]^2) + 25*z1[5]^3*z1[6] + 
      2*z1[5]*z1[6]*(24 + z1[6]) + 3*z1[5]^2*z1[6]*(-9 + 8*z1[6]) + 
      z1[4]^2*(-25*z1[5]^2 + 24*z1[5]^3 + z1[5]*(45 - 22*z1[6]) + 
        8*(11 + z1[6])) + z1[4]*(21 + 25*z1[5]^4 + z1[5]^2*(102 - 22*z1[6]) - 
        65*z1[6] + 22*z1[6]^2 - 2*z1[5]*(27 + 13*z1[6]) + 
        z1[5]^3*(-77 + 24*z1[6]))) - z1[3]*(456 + z1[4]^3*(50 + 3*z1[5]) + 
      z1[4]^2*(42 + 22*z1[5]^2 + 24*z1[5]^3 - z1[5]*(-25 + z1[6]) - 
        100*z1[6]) + (-773 + 24*z1[5] - 51*z1[5]^2 + 50*z1[5]^3)*z1[6] + 
      (342 + 46*z1[5] + 24*z1[5]^2)*z1[6]^2 - 25*z1[6]^3 + 
      z1[4]*(-56 + 50*z1[5]^4 - 67*z1[6] + 49*z1[6]^2 + 
        6*z1[5]^3*(-21 + 4*z1[6]) + z1[5]*(-73 + 5*z1[6]) + 
        z1[5]^2*(99 + 46*z1[6]))) + z1[2]*(958 + 129*z1[4]^2 - 847*z1[6] + 
      100*z1[6]^2 - z1[4]*(88 + 125*z1[6]) - 
      24*z1[3]^3*(4*z1[4]^2 + z1[4]*(4 - 5*z1[6]) + (-1 + z1[6])*z1[6]) + 
      z1[3]*(-254 + 156*z1[4]^2 + z1[4]*(311 - 131*z1[6]) + 286*z1[6] - 
        73*z1[6]^2) + z1[3]^2*(-21 + 178*z1[4]^2 + 44*z1[6] + z1[6]^2 - 
        z1[4]*(161 + 80*z1[6]))), y[233] -> -55 - 35*z1[4] + 20*z1[4]^2 + 
    5*z1[5] + 5*z1[4]*z1[5] - 28*z1[6] - 51*z1[4]*z1[6] - 12*z1[4]^2*z1[6] + 
    5*z1[5]*z1[6] + 5*z1[4]*z1[5]*z1[6] + 13*z1[6]^2 + 11*z1[4]*z1[6]^2 - 
    3*z1[5]*z1[6]^2 - 3*z1[4]*z1[5]*z1[6]^2 - z1[6]^3 + 
    z1[3]^2*(1 + z1[4] - z1[6])*(-11 - 2*z1[6] + z1[6]^2) + 
    z1[2]*(-55 + 5*z1[5] - 39*z1[6] + 5*z1[5]*z1[6] + 11*z1[6]^2 - 
      3*z1[5]*z1[6]^2 - 4*z1[4]*(-5 + 3*z1[6]) + 
      z1[3]*(-11 - 2*z1[6] + z1[6]^2)) + 
    z1[3]*(-66 + 14*z1[6] + 51*z1[6]^2 - 11*z1[6]^3 - 
      4*z1[4]^2*(-5 + 3*z1[6]) + z1[5]*(5 - 8*z1[6]^2 + 3*z1[6]^3) + 
      z1[4]*(-46 - 73*z1[6] + 24*z1[6]^2 + z1[5]*(5 + 5*z1[6] - 3*z1[6]^2))), 
  y[234] -> z1[4]^5*z1[5]^2 - 
    z1[2]^2*(z1[4]*(z1[4]^2 + z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + 
      2*z1[3]*(-2 + z1[6])*(-1 + z1[6])^2)*(-1 + z1[6]) + 
    z1[2]^3*z1[3]*(-1 + z1[6])^3 + (-1 + z1[6])^3*z1[6] + 
    z1[4]^4*(-2 + z1[5]^2*(-1 + z1[6]) + z1[6] + z1[5]*z1[6]) - 
    z1[4]^3*(-1 + z1[6])*(3 - z1[5]^2*(-1 + z1[6]) + z1[3]*(-1 + z1[6])^2 - 
      3*z1[6] + z1[6]^2 + z1[5]*(-1 + z1[6] - z1[6]^2)) + 
    z1[4]*(-1 + z1[6])^3*(-1 + 4*z1[6] - z1[6]^2 + z1[5]*(1 + z1[6]) + 
      z1[3]*(-5 + z1[5]*(-1 + z1[6]) + 5*z1[6] - z1[6]^2)) + 
    z1[4]^2*(-1 + z1[6])^2*(z1[5]^2*(-1 + z1[6]) + z1[6]*(-3 + 2*z1[6]) - 
      z1[5]*(3 - 5*z1[6] + z1[6]^2) + 2*z1[3]*(2 - 3*z1[6] + z1[6]^2)) + 
    z1[2]*(z1[3]*(-1 + z1[6])^3*(6 - 6*z1[6] + z1[6]^2) + 
      z1[4]*(z1[4]^3*(-2 + z1[6]) + z1[4]*(-4 + z1[6])*(-1 + z1[6])^2 + 
        2*(-2 + z1[6])*(-1 + z1[6])^3 + z1[4]^2*(4 - 5*z1[6] + z1[6]^2))), 
  y[235] -> -11 + (33 - 46*z1[3] + 24*z1[3]^2)*z1[6] + 
    (-44 + z1[3]*(138 - 33*z1[5]) + 12*z1[3]^2*(-8 + 3*z1[5]))*z1[6]^2 - 
    2*(-11 + z1[3]*(80 - 33*z1[5]) + 12*z1[3]^2*(-8 + 5*z1[5]))*z1[6]^3 + 
    3*z1[3]*(19 - 11*z1[5] + z1[3]*(-56 + 44*z1[5]))*z1[6]^4 - 
    48*z1[3]^2*(-1 + z1[5])*z1[6]^5 + 12*z1[2]^3*z1[3]^2*
     (-3 + z1[5]*(-1 + z1[6])^2 + 5*z1[6] - z1[6]^2) + 
    z1[2]*(-11*(1 - 3*z1[6] + 2*z1[6]^2) + 12*z1[3]^2*(-1 + z1[6])*
       (2 + 2*(-2 + z1[5])*z1[6] + (7 - 5*z1[5])*z1[6]^2 + 
        3*(-1 + z1[5])*z1[6]^3) + z1[3]*(46 + 2*(-58 + 11*z1[5])*z1[6] + 
        (127 - 44*z1[5])*z1[6]^2 + (-46 + 22*z1[5])*z1[6]^3)) + 
    z1[2]^2*z1[3]*(45 - 11*z1[5]*(-1 + z1[6])^2 - 91*z1[6] + 35*z1[6]^2 - 
      12*z1[3]*(-1 + z1[6])*(-5 + 4*z1[6] - 2*z1[6]^2 + 
        z1[5]*(1 - 3*z1[6] + 2*z1[6]^2))), 
  y[236] -> z1[3]*z1[5]*(3 + 3*z1[5]^4 + 48*z1[6] + 
      2*z1[5]^3*(-5 + 2*z1[6]) + z1[5]^2*(14 + 46*z1[6] + z1[6]^2) + 
      3*z1[5]*(-3 - 16*z1[6] + 8*z1[6]^2) + 
      z1[4]*(-48 + 52*z1[5]^3 - 6*z1[5]*(-21 + 4*z1[6]) + 
        z1[5]^2*(-129 + 50*z1[6]))) - z1[5]*(3 + 24*z1[4]^3*z1[5] + 
      6*z1[5]^4 + 3*z1[4]^2*(16 - 9*z1[5] + 17*z1[5]^2) + 
      3*z1[5]*(-4 + z1[6]) + 6*z1[5]^3*(-3 + z1[6]) + 
      z1[5]^2*(22 - 5*z1[6] + z1[6]^2) + 
      z1[4]*(3*z1[5]^3 + z1[5]^2*(46 - 49*z1[6]) - 48*(-1 + z1[6]) - 
        3*z1[5]*(16 - 25*z1[6] + 8*z1[6]^2))) - 
    z1[3]^2*(21 + z1[5]^5 + 2*z1[5]^4*(-2 + z1[6]) + z1[5]*(3 + 48*z1[6]) + 
      z1[5]^3*(7 + 22*z1[6] + z1[6]^2) + 6*z1[5]^2*(-1 - 4*z1[6] + 
        4*z1[6]^2) + z1[4]*(24 + 26*z1[5]^4 + 6*z1[5]*(-9 + 8*z1[6]) + 
        z1[5]^3*(-79 + 50*z1[6]) + 3*z1[5]^2*(35 - 17*z1[6] + 8*z1[6]^2))), 
  y[237] -> (-1 + z1[6])^3 - z1[3]*(-1 + z1[5])*(-4 + 6*z1[6] - 4*z1[6]^2 + 
      z1[6]^3) + (-1 - z1[3])*((-1 + z1[6])*z1[6]*
       (-73 + 24*z1[5]*(-1 + z1[6]) + 49*z1[6]) + 
      z1[4]*(-73 + 122*z1[6] - 49*z1[6]^2 + 2*z1[5]*(-12 + 24*z1[6] + 
          (-23 + z1[3] + 12*z1[3]^2)*z1[6]^2))), 
  y[238] -> 52 + 30*z1[4] + 22*z1[4]^2 + z1[4]^3 - z1[4]^4 - z1[4]^5 + 
    4*z1[5] - 6*z1[4]*z1[5] + 2*z1[4]^2*z1[5] - z1[4]^3*z1[5] + 
    12*z1[4]*z1[5]^2 - 3*z1[4]^2*z1[5]^2 - 22*z1[4]*z1[5]^3 + 
    4*z1[4]^2*z1[5]^3 - z1[4]^3*z1[5]^3 + 18*z1[4]*z1[5]^4 - 
    3*z1[4]^2*z1[5]^4 - 6*z1[4]*z1[5]^5 - 133*z1[6] - 78*z1[4]*z1[6] - 
    39*z1[4]^2*z1[6] - 5*z1[4]^3*z1[6] + 2*z1[4]^4*z1[6] - 9*z1[5]*z1[6] + 
    4*z1[4]*z1[5]*z1[6] - z1[4]^2*z1[5]*z1[6] - 3*z1[4]*z1[5]^2*z1[6] + 
    5*z1[4]*z1[5]^3*z1[6] - z1[4]^2*z1[5]^3*z1[6] - 6*z1[4]*z1[5]^4*z1[6] + 
    110*z1[6]^2 + 60*z1[4]*z1[6]^2 + 21*z1[4]^2*z1[6]^2 + 2*z1[4]^3*z1[6]^2 + 
    6*z1[5]*z1[6]^2 - z1[4]*z1[5]*z1[6]^2 - z1[4]*z1[5]^3*z1[6]^2 - 
    29*z1[6]^3 - 11*z1[4]*z1[6]^3 - 2*z1[4]^2*z1[6]^3 - z1[5]*z1[6]^3 - 
    z1[4]*z1[6]^4 - z1[2]^4*(-2 + z1[4] + z1[3]^2*z1[4] + 2*z1[6] - 
      z1[3]*(-1 + z1[4] + z1[6])) - z1[2]^3*(-15 - 2*z1[4]^2 + 
      z1[4]*(7 - 3*z1[6]) + z1[3]^3*z1[4]*(1 + z1[4] - z1[6]) + 22*z1[6] - 
      7*z1[6]^2 + z1[3]^2*z1[4]*(-5*z1[4] + 2*z1[6]) + 
      z1[3]*(2*z1[4]^2 + z1[4]*(-5 + 2*z1[6]) + 3*(2 - 3*z1[6] + z1[6]^2))) + 
    z1[3]^2*(z1[4]^5*(4 + z1[5]^2) - z1[4]^4*(-9 + z1[5]*(-3 + z1[6]) + 
        10*z1[6] + z1[5]^2*z1[6]) + z1[4]^3*(3 + z1[5]^3 - z1[5]^4 - 
        12*z1[6] + z1[5]*(-3 + z1[6])*z1[6] + 7*z1[6]^2) - 
      z1[4]*z1[5]*(-3 + 15*z1[5] + 3*z1[5]^5 + 5*z1[5]^2*(-6 + z1[6]) + 
        z1[5]^4*(-15 + 4*z1[6]) + z1[5]^3*(30 - 8*z1[6] + z1[6]^2)) - 
      z1[5]*z1[6]*(3 + 3*z1[5]^4 + 3*z1[5]*(-3 + z1[6]) + 
        2*z1[5]^3*(-5 + 2*z1[6]) + z1[5]^2*(14 - 4*z1[6] + z1[6]^2)) - 
      z1[4]^2*(-3*z1[5]^2 + 7*z1[5]^3 + 2*z1[5]^5 + z1[5]^4*(-6 + z1[6]) + 
        z1[6]*(3 - 3*z1[6] + z1[6]^2))) + 
    z1[3]^3*(z1[4]^5*(4 + z1[5] + z1[5]^2) + 
      z1[4]^4*(6 + z1[5]^3 + z1[5]*(3 - 2*z1[6]) - 9*z1[6] - z1[5]^2*z1[6]) + 
      z1[4]^3*(3 + 3*z1[5]^2 - 2*z1[5]^3 + z1[5]^4 - 9*z1[6] + 
        z1[5]*(-3 + z1[6])*z1[6] + 6*z1[6]^2) + z1[4]*(-1 + z1[5])*
       (-1 + 5*z1[5] + z1[5]^5 + z1[5]^4*(-5 + 2*z1[6]) + 
        z1[5]^2*(-10 + 3*z1[6]) + z1[5]^3*(10 - 4*z1[6] + z1[6]^2)) + 
      z1[4]^2*(3*z1[5] - 6*z1[5]^2 + z1[5]^5 - z1[5]^3*(-7 + z1[6]) + 
        z1[5]^4*(-4 + z1[6]) - z1[6]*(3 - 3*z1[6] + z1[6]^2)) + 
      z1[5]*z1[6]*(3 + z1[5]^4 + 3*z1[5]*(-2 + z1[6]) + 
        2*z1[5]^3*(-2 + z1[6]) + z1[5]^2*(7 - 3*z1[6] + z1[6]^2))) + 
    z1[3]*(-15 - z1[4]^5*(1 + z1[5]) + (46 + 3*z1[5] - 12*z1[5]^2 + 
        22*z1[5]^3 - 18*z1[5]^4 + 6*z1[5]^5)*z1[6] + 
      (-50 + 3*z1[5]^2 - 5*z1[5]^3 + 6*z1[5]^4)*z1[6]^2 + 
      (22 + z1[5]^3)*z1[6]^3 - 3*z1[6]^4 + z1[4]^4*(z1[5]*(-1 + z1[6]) + 
        z1[6]) + z1[4]^3*(2 + z1[5] - z1[5]^3 + z1[5]^4 - z1[6]^2) + 
      z1[4]^2*(-8 - 3*z1[5]^2 + 8*z1[5]^3 + 3*z1[5]^5 + 
        z1[5]^4*(-8 + z1[6]) + z1[5]*(-1 + z1[6]) + 14*z1[6] - 9*z1[6]^2 + 
        2*z1[6]^3) + z1[4]*(-7 + 18*z1[5]^2 + 6*z1[5]^6 + 23*z1[6] - 
        25*z1[6]^2 + 10*z1[6]^3 - z1[6]^4 + 3*z1[5]^5*(-9 + 2*z1[6]) + 
        z1[5]^3*(-42 + 5*z1[6]) + z1[5]^4*(48 - 10*z1[6] + z1[6]^2) + 
        z1[5]*(-2 - 2*z1[6] + z1[6]^2))) - 
    z1[2]*(-z1[4]^4 + z1[4]^3*(2 + z1[6]) - 
      3*z1[4]^2*(5 - 3*z1[6] + z1[6]^2) + z1[4]*(5 + 16*z1[6] - 20*z1[6]^2 + 
        3*z1[6]^3) + 2*(-35 + 76*z1[6] - 51*z1[6]^2 + 10*z1[6]^3) + 
      z1[3]^2*z1[4]^2*(2*z1[4]^2 + z1[4]*(15 - 6*z1[6]) + 
        3*(1 - 3*z1[6] + z1[6]^2)) + z1[3]^3*z1[4]*
       (10*z1[4]^3 - (-1 + z1[6])^3 - 3*z1[4]^2*(-5 + 6*z1[6]) + 
        3*z1[4]*(2 - 5*z1[6] + 3*z1[6]^2)) + 
      z1[3]*(20 - 5*z1[4]^4 + 7*z1[4]^3*(-1 + z1[6]) - 50*z1[6] + 
        42*z1[6]^2 - 13*z1[6]^3 + z1[6]^4 - z1[4]^2*(-11 + 4*z1[6] + 
          z1[6]^2) + z1[4]*(-5 + 6*z1[6]^2 - 2*z1[6]^3))) + 
    z1[2]^2*(45 - z1[4]^3 - z1[4]^2*(-8 + z1[6]) - 83*z1[6] + 43*z1[6]^2 - 
      5*z1[6]^3 + z1[3]^3*z1[4]*(1 + 5*z1[4]^2 + z1[4]*(6 - 7*z1[6]) - 
        3*z1[6] + 2*z1[6]^2) + z1[4]*(-15 + 7*z1[6] + 2*z1[6]^2) - 
      z1[3]^2*z1[4]*(7*z1[4]^2 + z1[6]^2 - z1[4]*(3 + 5*z1[6])) + 
      z1[3]*(-2*z1[4]^3 + z1[4]*(9 - 6*z1[6]) + 2*z1[4]^2*(-5 + 2*z1[6]) + 
        3*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3))), 
  y[239] -> z1[4]*z1[5]*(3 + z1[4]^3*z1[5]^2 + 3*z1[4]^2*z1[5]*
       (1 - z1[5] + z1[5]^2) + 3*z1[4]*(1 - 3*z1[5] + 6*z1[5]^2 + 2*z1[5]^4 + 
        z1[5]^3*(-5 + z1[6])) - 6*z1[5]^4*(-1 + z1[6]) - 3*z1[6] - 
      3*z1[5]*(4 - 5*z1[6] + z1[6]^2) - 6*z1[5]^3*(3 - 4*z1[6] + z1[6]^2) - 
      z1[5]^2*(-22 + 27*z1[6] - 6*z1[6]^2 + z1[6]^3)) - 
    z1[3]*z1[5]*(z1[4]*(-3 + 6*z1[5]^5 - 3*z1[5]*(-6 + z1[6]) + 
        9*z1[5]^4*(-3 + z1[6]) - z1[5]^2*(42 - 13*z1[6] + z1[6]^2) + 
        3*z1[5]^3*(16 - 6*z1[6] + z1[6]^2)) + 
      z1[6]*(3 + 6*z1[5]^4 + 3*z1[5]*(-4 + z1[6]) + 6*z1[5]^3*(-3 + z1[6]) + 
        z1[5]^2*(22 - 5*z1[6] + z1[6]^2))) + 
    z1[3]^2*z1[5]*(z1[6]*(3 + 3*z1[5]^4 + 3*z1[5]*(-3 + z1[6]) + 
        2*z1[5]^3*(-5 + 2*z1[6]) + z1[5]^2*(14 - 4*z1[6] + z1[6]^2)) + 
      z1[4]*(-3 + 3*z1[5]^5 - 3*z1[5]*(-5 + z1[6]) + 
        3*z1[5]^4*(-5 + 2*z1[6]) - z1[5]^2*(30 - 12*z1[6] + z1[6]^2) + 
        z1[5]^3*(30 - 14*z1[6] + 3*z1[6]^2))) - 
    z1[3]^3*(z1[5]*z1[6]*(3 + z1[5]^4 + 3*z1[5]*(-2 + z1[6]) + 
        2*z1[5]^3*(-2 + z1[6]) + z1[5]^2*(7 - 3*z1[6] + z1[6]^2)) + 
      z1[4]*(1 + z1[5]^6 + 3*z1[5]*(-2 + z1[6]) + 3*z1[5]^5*(-2 + z1[6]) + 
        3*z1[5]^2*(5 - 3*z1[6] + z1[6]^2) + z1[5]^4*(15 - 10*z1[6] + 
          3*z1[6]^2) + z1[5]^3*(-20 + 14*z1[6] - 4*z1[6]^2 + z1[6]^3))), 
  y[240] -> -31 + 2*z1[4]^2*(-10 + z1[5]) + 5*z1[5] + 
    z1[3]^2*(12*z1[2] - (-1 + z1[6])^3)*(1 + z1[4] - z1[6]) + 69*z1[6] - 
    8*z1[5]*z1[6] - 19*z1[6]^2 - 2*z1[5]*z1[6]^2 + 2*z1[6]^3 + 
    8*z1[5]*z1[6]^3 - 4*z1[6]^4 - 3*z1[5]*z1[6]^4 + 
    z1[4]*(-146 + 104*z1[6] - 18*z1[6]^2 + 5*z1[6]^3 + z1[6]^4 + 
      z1[5]*(9 + 9*z1[6] - 17*z1[6]^2 + 6*z1[6]^3)) + 
    z1[3]*(-((-1 + z1[6])*(-36 + (26 + 5*z1[5])*z1[6] + 
         (3 - 8*z1[5])*z1[6]^2 + (2 + 3*z1[5])*z1[6]^3)) + 
      z1[2]*(1 + z1[4] - z1[6])*(92 - 12*z1[6] + 6*z1[6]^2 + z1[6]^3 + 
        z1[5]*(-2 - 11*z1[6] + 6*z1[6]^2)) - 
      z1[4]^2*(44 - 12*z1[6] + 6*z1[6]^2 + z1[6]^3 + 
        z1[5]*(3 - 11*z1[6] + 6*z1[6]^2)) + 
      z1[4]*(-92 + 83*z1[6] - 17*z1[6]^2 + 8*z1[6]^3 + z1[6]^4 + 
        z1[5]*(-3 + 19*z1[6] - 25*z1[6]^2 + 9*z1[6]^3))), 
  y[241] -> -1 + 1025*z1[4]^2 + 139*z1[4]^3 + 72*z1[4]^4 + 74*z1[4]^2*z1[5] - 
    49*z1[4]^3*z1[5] + 24*z1[4]^4*z1[5] + 94*z1[4]^2*z1[5]^2 - 
    70*z1[4]^3*z1[5]^2 + 46*z1[4]^4*z1[5]^2 - 
    23*z1[2]^4*(z1[4] - z1[3]*(-1 + z1[6]) + z1[3]^2*(-1 + z1[6])) + 
    2*z1[6] - 1024*z1[4]*z1[6] - 1535*z1[4]^2*z1[6] - 404*z1[4]^3*z1[6] - 
    46*z1[4]^4*z1[6] - 74*z1[4]*z1[5]*z1[6] - 73*z1[4]^2*z1[5]*z1[6] - 
    94*z1[4]*z1[5]^2*z1[6] - 70*z1[4]^2*z1[5]^2*z1[6] - z1[6]^2 + 
    1394*z1[4]*z1[6]^2 + 724*z1[4]^2*z1[6]^2 + 98*z1[4]^3*z1[6]^2 + 
    122*z1[4]*z1[5]*z1[6]^2 + 140*z1[4]*z1[5]^2*z1[6]^2 - 392*z1[4]*z1[6]^3 - 
    52*z1[4]^2*z1[6]^3 - 24*z1[4]*z1[5]*z1[6]^3 - 46*z1[4]*z1[5]^2*z1[6]^3 + 
    z1[2]^3*(z1[4]*(-234 + 71*z1[4] + 96*z1[6]) + 
      z1[3]*(-234 + 353*z1[6] - 119*z1[6]^2) + 
      z1[3]^2*(141 - 212*z1[6] + 71*z1[6]^2)) + 
    z1[2]^2*(z1[4]*(-828 - 73*z1[4]^2 + z1[4]*(426 - 50*z1[6]) + 509*z1[6] + 
        19*z1[6]^2) + z1[3]^2*(358 - 718*z1[6] + 433*z1[6]^2 - 73*z1[6]^3) + 
      z1[3]*(-828 + 1571*z1[6] - 843*z1[6]^2 + 100*z1[6]^3)) + 
    z1[2]*(z1[3]^2*(482 - 1208*z1[6] + 1019*z1[6]^2 - 318*z1[6]^3 + 
        25*z1[6]^4) + z1[3]*(-1 + z1[6])*(952 - 1395*z1[6] + 392*z1[6]^2 + 
        2*z1[5]*(25 - 61*z1[6] + 12*z1[6]^2) + 2*z1[5]^2*
         (47 - 70*z1[6] + 23*z1[6]^2)) + z1[4]*(-1025 + 25*z1[4]^3 - 
        2*z1[4]^2*(132 + 12*z1[5] + 23*z1[5]^2) + 567*z1[6] + 351*z1[6]^2 - 
        100*z1[6]^3 - 2*z1[5]*(37 - 61*z1[6] + 12*z1[6]^2) - 
        2*z1[5]^2*(47 - 70*z1[6] + 23*z1[6]^2) + 
        z1[4]*(689 + z1[5]^2*(70 - 46*z1[6]) + z1[5]*(49 - 24*z1[6]) - 
          219*z1[6] + 69*z1[6]^2))) + z1[3]*(-23*z1[4]^4*(-1 + z1[6]) + 
      (-1 + z1[6])*z1[6]*(-73 + 24*z1[5]*(-1 + z1[6]) + 49*z1[6]) + 
      9*z1[4]^3*(26 - 29*z1[6] + 3*z1[6]^2) + 
      z1[4]^2*(828 - 1240*z1[6] + 391*z1[6]^2 + 21*z1[6]^3) + 
      z1[4]*(955 - 2014*z1[6] + 1233*z1[6]^2 - 148*z1[6]^3 - 25*z1[6]^4 - 
        2*z1[5]^2*(-1 + z1[6])^2*(-47 + 11*z1[6]) + 
        z1[5]*(47 - 144*z1[6] + 95*z1[6]^2 + z1[6]^3))) + 
    z1[3]^2*(23*z1[4]^4*(-1 + z1[6]) + z1[4]^3*(-141 + 212*z1[6] - 
        71*z1[6]^2) + z1[4]^2*(-358 + 718*z1[6] - 433*z1[6]^2 + 73*z1[6]^3) - 
      (-1 + z1[5])*(4 - 10*z1[6] + 10*z1[6]^2 - 5*z1[6]^3 + z1[6]^4) + 
      z1[4]*(-405 + 24*z1[5]^2*(-1 + z1[6])^3 + 1007*z1[6] - 844*z1[6]^2 + 
        268*z1[6]^3 - 25*z1[6]^4 + z1[5]*(-53 + 129*z1[6] - 103*z1[6]^2 + 
          26*z1[6]^3))), y[242] -> -12*(-2 - z1[3] + z1[3]^2)*z1[4]^6*
     (-1 + z1[6]) + 12*z1[2]^6*(z1[3] + z1[4] + z1[3]^2*(-1 + z1[6]) - 
      z1[3]*z1[6]) - (-1 + z1[6])*z1[6]*(212 + z1[5]*(47 - 23*z1[6]) - 
      81*z1[6] + 12*z1[3]*(-5 + z1[5]*(-1 + z1[6]) + 4*z1[6])) + 
    z1[4]^5*(-1 + z1[6])*(203 - 24*z1[6] + 12*z1[3]^2*(-8 + 3*z1[6]) + 
      z1[3]*(143 + 12*z1[6])) + z1[2]^5*(z1[4]*(143 - 36*z1[4] - 48*z1[6]) - 
      12*z1[3]^2*(8 - 11*z1[6] + 3*z1[6]^2) + 
      z1[3]*(143 - 203*z1[6] + 60*z1[6]^2)) - 
    z1[4]^4*(58*z1[5] + 23*z1[5]^2 + 12*z1[3]^2*(-28 + 49*z1[6] - 
        24*z1[6]^2 + 3*z1[6]^3) + 3*(273 - 341*z1[6] + 95*z1[6]^2 + 
        8*z1[6]^3) + z1[3]*(665 - 746*z1[6] + 21*z1[6]^2 + 60*z1[6]^3)) + 
    z1[4]^3*(-1084 + 94*z1[5] + 35*z1[5]^2 + 2609*z1[6] - 1301*z1[6]^2 + 
      33*z1[6]^3 + 24*z1[6]^4 + 12*z1[3]^2*(56 - 119*z1[6] + 81*z1[6]^2 - 
        19*z1[6]^3 + z1[6]^4) + 3*z1[3]*(-553 + 799*z1[6] - 189*z1[6]^2 - 
        69*z1[6]^3 + 12*z1[6]^4)) + z1[4]^2*(-1953 + 4190*z1[6] - 
      2999*z1[6]^2 + 525*z1[6]^3 + 49*z1[6]^4 + z1[5]^2*(-47 + 35*z1[6]) + 
      2*z1[5]*(-65 + 53*z1[6]) + 60*z1[3]^2*(14 - 35*z1[6] + 30*z1[6]^2 - 
        10*z1[6]^3 + z1[6]^4) + z1[3]*(-2485 + 4540*z1[6] - 2100*z1[6]^2 - 
        64*z1[6]^3 + 109*z1[6]^4)) + 
    z1[2]^4*(z1[3]*(665 - 1154*z1[6] + 537*z1[6]^2 - 48*z1[6]^3) + 
      12*z1[3]^2*(-28 + 49*z1[6] - 24*z1[6]^2 + 3*z1[6]^3) + 
      z1[4]*(665 + 36*z1[4]^2 - 346*z1[6] - 12*z1[6]^2 + 
        3*z1[4]*(-95 + 8*z1[6]))) + z1[4]*(-212 + 2246*z1[6] - 3187*z1[6]^2 + 
      1209*z1[6]^3 - 44*z1[6]^4 + z1[5]^2*z1[6]*(47 - 70*z1[6] + 
        23*z1[6]^2) + z1[5]*(-47 + 200*z1[6] - 223*z1[6]^2 + 58*z1[6]^3) - 
      12*z1[3]^2*(-1 + z1[6])*(51 + z1[5]^2*(-1 + z1[6])^2 - 96*z1[6] + 
        56*z1[6]^2 - 10*z1[6]^3 + z1[5]*(4 - 7*z1[6] + 3*z1[6]^2)) + 
      z1[3]*(-1 + z1[6])*(2105 - 2635*z1[6] + 657*z1[6]^2 + 76*z1[6]^3 + 
        11*z1[5]*(15 - 17*z1[6] + 2*z1[6]^2) + 
        z1[5]^2*(47 - 58*z1[6] + 11*z1[6]^2))) + 
    z1[2]*(-4*z1[4]^4*(41 - 9*z1[6] + 9*z1[6]^2) + 
      z1[4]^3*(761 + 58*z1[5] + 23*z1[5]^2 + 275*z1[6] - 299*z1[6]^2 + 
        24*z1[6]^3) - 12*z1[3]^2*(56 - 161*z1[6] + 165*z1[6]^2 - 70*z1[6]^3 + 
        10*z1[6]^4) + z1[3]*(2317 - 5797*z1[6] + 4770*z1[6]^2 - 
        1334*z1[6]^3 + 44*z1[6]^4) + (-1 + z1[6])*(-212 + 81*z1[6] + 
        z1[5]*(-47 + 23*z1[6])) + z1[4]^2*(-1401 + 1403*z1[6] - 
        1132*z1[6]^2 + 226*z1[6]^3 + 12*z1[6]^4 + z1[5]^2*(-35 + 23*z1[6]) + 
        z1[5]*(-94 + 58*z1[6])) + z1[4]*(1953 - 621*z1[6] - 1926*z1[6]^2 + 
        841*z1[6]^3 - 11*z1[6]^4 + z1[5]^2*(47 - 70*z1[6] + 23*z1[6]^2) + 
        2*z1[5]*(65 - 100*z1[6] + 29*z1[6]^2))) - 
    z1[2]^3*(3*z1[3]*(-553 + 1111*z1[6] - 665*z1[6]^2 + 107*z1[6]^3) + 
      12*z1[3]^2*(56 - 119*z1[6] + 81*z1[6]^2 - 19*z1[6]^3 + z1[6]^4) + 
      z1[4]*(-1659 - 237*z1[4]^2 + 12*z1[4]^3 + 1009*z1[6] + 168*z1[6]^2 - 
        48*z1[6]^3 + z1[4]*(921 - 191*z1[6] + 36*z1[6]^2))) + 
    z1[2]^2*(-60*z1[3]^2*(14 - 35*z1[6] + 30*z1[6]^2 - 10*z1[6]^3 + 
        z1[6]^4) + z1[3]*(2485 - 5620*z1[6] + 4020*z1[6]^2 - 896*z1[6]^3 + 
        11*z1[6]^4) + z1[4]*(2485 - 71*z1[4]^3 - 1476*z1[6] - 789*z1[6]^2 + 
        310*z1[6]^3 + z1[4]^2*(623 + 36*z1[6] - 36*z1[6]^2) + 
        z1[4]*(-1601 + 690*z1[6] - 311*z1[6]^2 + 36*z1[6]^3))), 
  y[243] -> -335*z1[4]^2 - 104*z1[4]^3 - 189*z1[4]^4 - 24*z1[4]^5 - 
    23*z1[4]^2*z1[5] + 23*z1[4]^3*z1[5] - 46*z1[4]^4*z1[5] + 23*z1[6] + 
    312*z1[4]*z1[6] + 838*z1[4]^2*z1[6] + 555*z1[4]^3*z1[6] + 
    193*z1[4]^4*z1[6] + 24*z1[4]^5*z1[6] + 23*z1[4]*z1[5]*z1[6] + 
    23*z1[4]^2*z1[5]*z1[6] - 46*z1[6]^2 - 645*z1[4]*z1[6]^2 - 
    791*z1[4]^2*z1[6]^2 - 385*z1[4]^3*z1[6]^2 - 72*z1[4]^4*z1[6]^2 - 
    46*z1[4]*z1[5]*z1[6]^2 + 23*z1[6]^3 + 404*z1[4]*z1[6]^3 + 
    287*z1[4]^2*z1[6]^3 + 72*z1[4]^3*z1[6]^3 + 23*z1[4]*z1[5]*z1[6]^3 - 
    71*z1[4]*z1[6]^4 - 24*z1[4]^2*z1[6]^4 + 
    24*z1[2]^5*(z1[3] + z1[4] - z1[3]*z1[6]) + 
    z1[2]^4*(z1[4]*(167 - 72*z1[4] - 48*z1[6]) + 
      z1[3]*(145 - 217*z1[6] + 72*z1[6]^2)) + z1[3]*z1[4]*(-1 + z1[6])*
     (24*z1[4]^4 + z1[4]^3*(145 - 72*z1[6]) + (-1 + z1[6])*
       (-335 + 23*z1[5]*(-1 + z1[6]) + 333*z1[6] - 71*z1[6]^2) + 
      z1[4]^2*(363 - 361*z1[6] + 72*z1[6]^2) + 
      z1[4]*(482 - 720*z1[6] + 287*z1[6]^2 - 24*z1[6]^3)) + 
    z1[2]^3*(z1[3]*(363 - 724*z1[6] + 433*z1[6]^2 - 72*z1[6]^3) + 
      z1[4]*(407 + 72*z1[4]^2 - 216*z1[6] + z1[4]*(-355 + 24*z1[6]))) + 
    z1[2]^2*(z1[3]*(482 - 1202*z1[6] + 1007*z1[6]^2 - 311*z1[6]^3 + 
        24*z1[6]^4) + z1[4]*(504 + 305*z1[4]^2 - 24*z1[4]^3 - 357*z1[6] - 
        74*z1[6]^2 + 48*z1[6]^3 + z1[4]*(-589 + 119*z1[6] - 24*z1[6]^2))) + 
    z1[2]*(z1[3]*(-1 + z1[6])^2*(358 - 356*z1[6] + 71*z1[6]^2) + 
      z1[4]*(358 - 93*z1[4]^3 - 232*z1[6] - 293*z1[6]^2 + 216*z1[6]^3 - 
        24*z1[6]^4 + z1[4]^2*(417 + 24*z1[6] - 24*z1[6]^2) + 
        z1[4]*(-424 + 262*z1[6] - 169*z1[6]^2 + 48*z1[6]^3))), 
  y[244] -> 20 + 111*z1[4] + 156*z1[4]^2 + 64*z1[4]^3 + 2*z1[4]^4 - 
    5*z1[4]*z1[5] - 7*z1[4]^2*z1[5] - 2*z1[4]^3*z1[5] - 42*z1[6] - 
    193*z1[4]*z1[6] - 80*z1[4]^2*z1[6] + 8*z1[4]*z1[5]*z1[6] + 28*z1[6]^2 + 
    103*z1[4]*z1[6]^2 + 19*z1[4]^2*z1[6]^2 + 2*z1[4]*z1[5]*z1[6]^2 - 
    6*z1[6]^3 - 17*z1[4]*z1[6]^3 + 3*z1[4]^2*z1[6]^3 - 
    8*z1[4]*z1[5]*z1[6]^3 - z1[4]*z1[6]^4 - z1[4]^2*z1[6]^4 + 
    3*z1[4]*z1[5]*z1[6]^4 + z1[4]*z1[6]^5 + 
    z1[2]^2*(31 + z1[4]*(54 - 7*z1[5]) - 2*z1[4]^2*(-10 + z1[5]) - 69*z1[6] - 
      11*z1[3]*z1[6] + 19*z1[6]^2 + 9*z1[3]*z1[6]^2 - 2*z1[6]^3 + 
      3*z1[3]*z1[6]^3 + 4*z1[6]^4 - z1[3]*z1[6]^4 + z1[5]*(-1 + z1[6])^2*
       (-5 - 2*z1[6] + 3*z1[6]^2)) + z1[3]*(44*z1[4]^3 + 2*z1[4]^4 - 
      4*(-1 + z1[6])^2*(-5 + 3*z1[6]) + z1[4]^2*(102 - 81*z1[6] + 
        19*z1[6]^2 + 3*z1[6]^3 - z1[6]^4) + 
      z1[4]*(80 - 144*z1[6] + 83*z1[6]^2 - 15*z1[6]^3 - 5*z1[6]^4 + 
        z1[6]^5)) + z1[2]*(51 - 2*z1[4]^3*(-11 + z1[5]) - 111*z1[6] + 
      47*z1[6]^2 - 11*z1[3]*z1[6]^2 - 8*z1[6]^3 + 9*z1[3]*z1[6]^3 + 
      4*z1[6]^4 + 3*z1[3]*z1[6]^4 - z1[3]*z1[6]^5 + 
      z1[4]^2*(116 - 9*z1[5] + z1[6]) + z1[5]*(-1 + z1[6])^2*
       (-5 - 2*z1[6] + 3*z1[6]^2) + z1[4]*(145 - 130*z1[6] + 39*z1[6]^2 + 
        z1[6]^3 + 3*z1[6]^4 + z1[5]*(-12 + 8*z1[6] + 2*z1[6]^2 - 8*z1[6]^3 + 
          3*z1[6]^4))), y[245] -> 
   -12*z1[2]^4*z1[3]^4*(-1 + 2*z1[6] + z1[4]*(-1 + (-1 + z1[5])*z1[6])) - 
    z1[2]^3*z1[3]^3*(-13 + 12*z1[4]^2 + 14*z1[6] + 12*z1[6]^2 + 
      z1[4]*(-1 + (-49 + 13*z1[5])*z1[6]) + 
      12*z1[3]*(-3 + 3*z1[4]^2 + 6*z1[6] + z1[4]*(-11 + 5*z1[5])*z1[6] + 
        2*z1[6]^2)) + z1[2]^2*z1[3]^2*(-10 + 21*z1[6] - z1[6]^2 - 
      z1[4]^2*(13 + 12*z1[6]) + z1[4]*(-23 + 5*(1 + 2*z1[5])*z1[6] + 
        12*z1[6]^2) + 12*z1[3]^2*(3 + 3*z1[4]^3 - 6*z1[6] - 7*z1[6]^2 - 
        6*z1[4]^2*(1 + z1[6]) + z1[4]*(-6 + (28 - 10*z1[5])*z1[6] + 
          3*z1[6]^2)) + z1[3]*(26 + 24*z1[4]^3 - 28*z1[6] - 50*z1[6]^2 - 
        3*z1[4]^2*(17 + 24*z1[6]) + z1[4]*(-49 + (202 - 52*z1[5])*z1[6] + 
          48*z1[6]^2))) - z1[2]*z1[3]*(z1[4]^2*(-10 + z1[6]) - 
      11*(-1 + z1[6] + z1[6]^2) - z1[4]*(-1 + (-43 + 11*z1[5])*z1[6] + 
        z1[6]^2) + 12*z1[3]^3*(-1 + z1[4]^4 + 2*z1[6] + 9*z1[6]^2 - 
        2*z1[4]^3*(4 + z1[6]) + z1[4]^2*z1[6]*(18 + z1[6]) + 
        2*z1[4]*(4 + (-14 + 5*z1[5])*z1[6] - 5*z1[6]^2)) + 
      z1[3]^2*(-13 + 12*z1[4]^4 + 14*z1[6] + 77*z1[6]^2 - 
        9*z1[4]^3*(11 + 4*z1[6]) + z1[4]*(101 + 6*(-45 + 13*z1[5])*z1[6] - 
          171*z1[6]^2) + 3*z1[4]^2*(1 + 86*z1[6] + 8*z1[6]^2)) - 
      z1[3]*(-10 + 21*z1[6] + 19*z1[6]^2 + 2*z1[4]^3*(13 + 6*z1[6]) - 
        6*z1[4]^2*(-5 + 11*z1[6] + 2*z1[6]^2) + 
        z1[4]*(-6 + (-63 + 30*z1[5])*z1[6] + 52*z1[6]^2))) - 
    (1 + z1[3])*z1[4]*(11*(-1 + z1[6] + z1[6]^2 - z1[4]*(1 + z1[6])) + 
      z1[3]*(-32 + 11*z1[4]^3*(-1 + z1[5]) + 21*z1[6] + 19*z1[6]^2 + 
        z1[4]*(21 + 11*z1[5]*(-3 + z1[6]) - 51*z1[6] + z1[6]^2) + 
        z1[4]^2*(42 + 10*z1[6] - 11*z1[5]*(2 + z1[6]))) - 
      z1[3]^2*(-15 + z1[4]^3*(6 - 30*z1[5] + 11*z1[5]^2) + 14*z1[6] + 
        77*z1[6]^2 + z1[4]*(19 - 93*z1[6] - 37*z1[6]^2 + z1[5]*(8 + z1[6])) + 
        z1[4]^2*(40 + 11*z1[5]^2 + 52*z1[6] - 2*z1[5]*(11 + z1[6]))) + 
      12*z1[3]^3*(3 + z1[4]^3*(10 - 8*z1[5] + z1[5]^2) - 2*z1[6] - 
        9*z1[6]^2 + z1[4]*(-10 - z1[5]*(-4 + z1[6]) + 13*z1[6] + 3*z1[6]^2) + 
        z1[4]^2*(-3 + z1[5]^2 - 9*z1[6] + z1[5]*(-4 + 3*z1[6])))), 
  y[246] -> z1[2]^5*(-2*z1[3]*(-1 + z1[6])^2 + z1[3]^2*(-1 + z1[6])^2 + 
      z1[4]*(-2 + z1[4] + 2*z1[6])) - z1[3]^2*z1[4]*(-1 + z1[6])^2*
     (z1[4]^4 - 3*z1[4]^3*(-2 + z1[6]) + 3*z1[4]^2*(5 - 5*z1[6] + z1[6]^2) - 
      (-1 + z1[6])*(14 + z1[5] - 14*z1[6] - z1[5]*z1[6] + 3*z1[6]^2) - 
      z1[4]*(-20 + 30*z1[6] - 12*z1[6]^2 + z1[6]^3)) - 
    z1[4]*(z1[4] - z1[6])*((-1 + z1[6])^2*(-53 + z1[5]*(-4 + z1[6]) + 
        29*z1[6]) + z1[4]^3*(-1 + z1[5] + 6*z1[6] - 3*z1[6]^2) + 
      z1[4]*(-1 + z1[6])*(30 + z1[5]*(-3 + z1[6]) - 49*z1[6] + 12*z1[6]^2 + 
        z1[6]^3) + z1[4]^2*(-22 + z1[5]*(-2 + z1[6]) + 38*z1[6] - 
        21*z1[6]^2 + 2*z1[6]^3)) + z1[3]*(-1 + z1[6])^2*
     (2*z1[4]^5 + z1[4]^4*(15 - 2*z1[6]) - (-1 + z1[6])*z1[6] + 
      z1[4]^3*(45 - 19*z1[6] - 2*z1[6]^2) + 
      z1[4]^2*(70 - 56*z1[6] + z1[6]^2 + 2*z1[6]^3) + 
      z1[4]*(52 - 4*z1[5]*(-1 + z1[6]) - 69*z1[6] + 15*z1[6]^2 + 
        3*z1[6]^3)) + z1[2]^3*(3*z1[3]^2*(-1 + z1[6])^2*
       (5 - 5*z1[6] + z1[6]^2) - z1[3]*(-1 + z1[6])^2*
       (45 - 38*z1[6] + 5*z1[6]^2) + z1[4]*(-45 + 3*z1[4]^3 + 68*z1[6] - 
        21*z1[6]^2 - 2*z1[6]^3 + z1[4]^2*(-15 + 2*z1[6]) + 
        2*z1[4]*(15 - 11*z1[6] + z1[6]^2))) - 
    z1[2]^4*(3*z1[3]^2*(-2 + z1[6])*(-1 + z1[6])^2 - 
      z1[3]*(-1 + z1[6])^2*(-15 + 7*z1[6]) + 
      z1[4]*(3*z1[4]^2 + z1[4]*(-9 + 4*z1[6]) + 5*(3 - 4*z1[6] + z1[6]^2))) - 
    z1[2]^2*(2*z1[3]*(-1 + z1[6])^2*(35 - 41*z1[6] + 10*z1[6]^2) + 
      z1[3]^2*(-1 + z1[6])^2*(-20 + 30*z1[6] - 12*z1[6]^2 + z1[6]^3) + 
      z1[4]*(70 - 11*z1[4]^3 + z1[4]^4 + z1[4]^2*(30 - 8*z1[6]) - 107*z1[6] + 
        19*z1[6]^2 + 23*z1[6]^3 - 5*z1[6]^4 + 2*z1[4]*(-25 + 26*z1[6] - 
          8*z1[6]^2 + 2*z1[6]^3))) + 
    z1[2]*(-3*z1[3]^2*(-1 + z1[6])^3*(5 - 5*z1[6] + z1[6]^2) - 
      z1[3]*(-1 + z1[6])^2*(52 - 82*z1[6] + 29*z1[6]^2 + 
        z1[5]*(4 - 5*z1[6] + z1[6]^2)) + 
      z1[4]*(-3*z1[4]^4 + z1[4]^3*(14 + z1[5]) + 
        z1[4]^2*(-27 + z1[5]*(-2 + z1[6]) + 7*z1[6] + 8*z1[6]^2 - 
          4*z1[6]^3) + (-1 + z1[6])*(53 - 12*z1[6] - 53*z1[6]^2 + 
          20*z1[6]^3 + z1[5]*(4 - 5*z1[6] + z1[6]^2)) + 
        z1[4]*(40 - 68*z1[6] + 57*z1[6]^2 - 29*z1[6]^3 + 4*z1[6]^4 + 
          z1[5]*(3 - 4*z1[6] + z1[6]^2)))), 
  y[247] -> -2013 - 1025*z1[4] - 877*z1[4]^2 - 203*z1[4]^3 - 24*z1[4]^4 - 
    142*z1[5] + 106*z1[4]*z1[5] - 81*z1[4]^2*z1[5] - 47*z1[5]^2 + 
    35*z1[4]*z1[5]^2 - 23*z1[4]^2*z1[5]^2 + 3214*z1[6] + 1732*z1[4]*z1[6] + 
    820*z1[4]^2*z1[6] + 203*z1[4]^3*z1[6] + 24*z1[4]^4*z1[6] + 
    224*z1[5]*z1[6] - 81*z1[4]*z1[5]*z1[6] + 70*z1[5]^2*z1[6] - 
    23*z1[4]*z1[5]^2*z1[6] - 1279*z1[6]^2 - 481*z1[4]*z1[6]^2 - 
    82*z1[4]^2*z1[6]^2 - 81*z1[5]*z1[6]^2 - 23*z1[5]^2*z1[6]^2 + 44*z1[6]^3 - 
    49*z1[4]*z1[6]^3 - 24*z1[4]^2*z1[6]^3 - 
    12*z1[2]^5*(1 - z1[3] + z1[3]^2 + z1[3]^3*(-2 + z1[5] + z1[6] - 
        z1[5]*z1[6]) + z1[3]^4*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2) + 
    z1[3]*(480 - 12*z1[4]^4*(-1 + z1[6]) - 994*z1[6] + 560*z1[6]^2 - 
      164*z1[6]^3 + 22*z1[6]^4 + 4*z1[4]^3*(32 - 27*z1[6] + 6*z1[6]^2) + 
      z1[5]^2*(12 - 24*z1[6] + 23*z1[6]^2) + 
      z1[5]*(24 - 26*z1[6] + 58*z1[6]^2) + 
      z1[4]^2*(376 + 35*z1[5] + 23*z1[5]^2 - 506*z1[6] + 145*z1[6]^2 - 
        12*z1[6]^3) + z1[4]*(336 - 851*z1[6] + 475*z1[6]^2 - 71*z1[6]^3 + 
        z1[5]^2*(-12 + 23*z1[6]) + z1[5]*(-24 + 58*z1[6]))) + 
    z1[3]^2*(48*z1[4]^4 + 2*z1[4]^3*(57 + 22*z1[5] - 36*z1[6]) + 
      z1[4]^2*(-7 - 23*z1[5]^2 - 115*z1[6] + 50*z1[6]^2 - 24*z1[6]^3 + 
        z1[5]*(53 + 11*z1[6])) - z1[6]*(53 + 21*z1[6] - 105*z1[6]^2 + 
        149*z1[6]^3 - 57*z1[6]^4 + z1[5]^2*(22 + 23*z1[6]) + 
        z1[5]*(-75 - 85*z1[6] + 33*z1[6]^2 - 66*z1[6]^3 + 33*z1[6]^4)) - 
      z1[4]*(22 + 85*z1[6] + 26*z1[6]^2 - 112*z1[6]^3 + 33*z1[6]^4 + 
        z1[5]^2*(11 + 23*z1[6]) - z1[5]*(33 + 85*z1[6] + 33*z1[6]^2 - 
          66*z1[6]^3 + 33*z1[6]^4))) - 12*z1[3]^4*(z1[4]^4*(-3 + z1[5]) - 
      z1[4]^3*(8 + z1[5]^2 + z1[5]*(-5 + z1[6]) - 5*z1[6]) + 
      z1[4]^2*(-7 - 2*z1[5]^2 + 5*z1[6] - 6*z1[6]^2 + 2*z1[6]^3 + 
        z1[5]*(7 + z1[6])) - z1[4]*(2 + 5*z1[6] + 11*z1[6]^2 - 20*z1[6]^3 + 
        16*z1[6]^4 - 4*z1[6]^5 + z1[5]^2*(1 + 2*z1[6]) + 
        z1[5]*(-3 - 9*z1[6] - 3*z1[6]^2 + 10*z1[6]^3 - 11*z1[6]^4 + 
          4*z1[6]^5)) + z1[6]*(-5 - 11*z1[6] + 9*z1[6]^2 - 18*z1[6]^3 + 
        15*z1[6]^4 - 4*z1[6]^5 - 2*z1[5]^2*(1 + z1[6]) + 
        z1[5]*(7 + 9*z1[6] - 3*z1[6]^2 + 10*z1[6]^3 - 11*z1[6]^4 + 
          4*z1[6]^5))) - z1[3]^3*(12*z1[4]^4*(-7 + z1[5]) + 
      z1[4]^3*(-119 + 11*z1[5]^2 + z1[5]*(51 - 12*z1[6]) + 132*z1[6]) + 
      z1[4]^2*(-70 + 10*z1[5]^2 + 65*z1[6] - 133*z1[6]^2 + 48*z1[6]^3 + 
        z1[5]*(42 + z1[6])) + z1[4]*(-2 - 60*z1[6] - 51*z1[6]^2 + 
        117*z1[6]^3 - 159*z1[6]^4 + 48*z1[6]^5 + z1[5]^2*(-1 + 10*z1[6]) + 
        z1[5]*(3 + 68*z1[6] + 3*z1[6]^2 - 54*z1[6]^3 + 99*z1[6]^4 - 
          48*z1[6]^5)) + z1[6]*(-29 - 141*z1[6] - 41*z1[6]^2 - 45*z1[6]^3 + 
        123*z1[6]^4 - 48*z1[6]^5 + 2*z1[5]^2*(-1 + 5*z1[6]) + 
        z1[5]*(31 + 68*z1[6] - 3*z1[6]^2 + 54*z1[6]^3 - 99*z1[6]^4 + 
          48*z1[6]^5))) + z1[2]^4*(-143 + 24*z1[4] + 
      z1[3]*(107 - 24*z1[4] - 36*z1[6]) + 60*z1[6] + 
      z1[3]^2*(-70 + 24*z1[4] - 11*z1[5]*(-1 + z1[6]) + 11*z1[6]) + 
      z1[3]^3*(128 - 24*z1[4] + 11*z1[5]^2*(-1 + z1[6])^2 - 104*z1[6] + 
        23*z1[6]^2 - 2*z1[5]*(46 - 63*z1[6] + 17*z1[6]^2)) + 
      12*z1[3]^4*(3*z1[4] + (-1 + z1[6])*(3 + 2*z1[5]^2*(-1 + z1[6])^2 - 
          7*z1[6] + 2*z1[6]^2 + z1[5]*(-7 + 11*z1[6] - 4*z1[6]^2)))) - 
    z1[2]^3*(665 - 142*z1[4] + 12*z1[4]^2 - 489*z1[6] - 12*z1[4]*z1[6] + 
      48*z1[6]^2 + z1[3]^2*(127 - 130*z1[4] + 12*z1[4]^2 - 44*z1[6] + 
        11*z1[6]^2 - 11*z1[5]*(3 - 4*z1[6] + z1[6]^2)) + 
      z1[3]*(142*z1[4] - 12*z1[4]^2 - 9*(41 - 28*z1[6] + 4*z1[6]^2)) + 
      z1[3]^3*(11 - 12*z1[4]^2 + 114*z1[6] - 172*z1[6]^2 + 34*z1[6]^3 + 
        11*z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) - 3*z1[4]*(-75 + 8*z1[6]) + 
        z1[5]*(93 - 240*z1[6] + 203*z1[6]^2 - 56*z1[6]^3)) + 
      12*z1[3]^4*(3*z1[4]^2 + z1[4]*(6 - 4*z1[6]) + 
        (-1 + z1[6])*(-7 + 14*z1[6] - 12*z1[6]^2 + 3*z1[6]^3 + 
          z1[5]^2*(-1 + z1[6])^2*(-1 + 3*z1[6]) + 
          z1[5]*(5 - 18*z1[6] + 19*z1[6]^2 - 6*z1[6]^3)))) + 
    z1[2]^2*(-1659 + 256*z1[4] - 95*z1[4]^2 + 1674*z1[6] + 156*z1[4]*z1[6] + 
      24*z1[4]^2*z1[6] - 321*z1[6]^2 - 24*z1[4]*z1[6]^2 + 
      z1[3]^2*(7 - 23*z1[4]^2 - 11*z1[5]*(-2 + z1[6])*(-1 + z1[6])^2 - 
        66*z1[6]^2 + 11*z1[6]^3 + z1[4]*(430 - 82*z1[6] - 24*z1[6]^2)) + 
      z1[3]*(705 + z1[4]^2*(83 - 12*z1[6]) - 756*z1[6] + 216*z1[6]^2 - 
        12*z1[6]^3 + z1[4]*(-293 - 48*z1[6] + 24*z1[6]^2)) + 
      z1[3]^3*(40 + z1[4]^2*(357 - 24*z1[6]) - 261*z1[6] + 426*z1[6]^2 - 
        239*z1[6]^3 + 45*z1[6]^4 + 11*z1[5]^2*(-1 + z1[6])^2*z1[6]*
         (-2 + 3*z1[6]) + z1[4]*(231 - 296*z1[6] - 24*z1[6]^2) + 
        z1[5]*(-46 + 205*z1[6] - 372*z1[6]^2 + 291*z1[6]^3 - 78*z1[6]^4)) + 
      12*z1[3]^4*(z1[4]^3 - 2*z1[4]^2*(-4 + z1[6]) - 10*z1[4]*(-1 + z1[6]) + 
        (-1 + z1[6])*(2*z1[5]^2*(-1 + z1[6])^2*z1[6]*(-1 + 2*z1[6]) + 
          z1[6]*(-6 + 21*z1[6] - 17*z1[6]^2 + 4*z1[6]^3) + 
          z1[5]*(-2 + 11*z1[6] - 28*z1[6]^2 + 27*z1[6]^3 - 8*z1[6]^4)))) + 
    z1[2]*(-2485 - 58*z1[4] - 367*z1[4]^2 - 24*z1[4]^3 + 3135*z1[6] + 
      728*z1[4]*z1[6] + 215*z1[4]^2*z1[6] + 24*z1[4]^3*z1[6] - 885*z1[6]^2 - 
      166*z1[4]*z1[6]^2 - 12*z1[4]^2*z1[6]^2 + 11*z1[6]^3 - 
      12*z1[4]*z1[6]^3 + z1[3]*(732 - 12*z1[4]^3*(-1 + z1[6]) - 1094*z1[6] + 
        470*z1[6]^2 - 60*z1[6]^3 + z1[5]^2*(12 - 24*z1[6] + 23*z1[6]^2) + 
        z1[4]^2*(146 + 35*z1[5] + 23*z1[5]^2 - 108*z1[6] + 24*z1[6]^2) + 
        z1[5]*(36 - 61*z1[6] + 47*z1[6]^2) + z1[4]*(-167 - 279*z1[6] + 
          178*z1[6]^2 - 12*z1[6]^3 + z1[5]^2*(-12 + 23*z1[6]) + 
          z1[5]*(-24 + 35*z1[6]))) + 
      z1[3]^2*(11 + 4*z1[4]^3*(-35 + 11*z1[5]) + 52*z1[6] - 107*z1[6]^2 + 
        11*z1[6]^3 + 11*z1[6]^4 - z1[5]^2*z1[6]*(22 + 23*z1[6]) - 
        z1[5]*(11 + z1[6] - 75*z1[6]^2 + 11*z1[6]^4) + 
        z1[4]^2*(-23*z1[5]^2 + z1[5]*(53 - 22*z1[6]) + 
          4*(-131 + 47*z1[6] + 3*z1[6]^2)) + z1[4]*(-63 + 257*z1[6] - 
          131*z1[6]^2 + 58*z1[6]^3 - z1[5]^2*(11 + 23*z1[6]) + 
          z1[5]*(22 + 9*z1[6] + 33*z1[6]^2 - 22*z1[6]^3))) + 
      z1[3]^3*(-1 + z1[4]^3*(-248 + 8*z1[5] - 11*z1[5]^2) - 40*z1[6] + 
        269*z1[6]^2 - 269*z1[6]^3 + 65*z1[6]^4 + 12*z1[6]^5 + 
        z1[4]^2*(-259 - 10*z1[5]^2 + z1[5]*(74 - 34*z1[6]) + 344*z1[6] + 
          24*z1[6]^2) + z1[5]^2*z1[6]*(2 + 23*z1[6] - 66*z1[6]^2 + 
          33*z1[6]^3) + z1[5]*(1 + 32*z1[6] - 244*z1[6]^2 + 278*z1[6]^3 - 
          98*z1[6]^4 - 12*z1[6]^5) + z1[4]*(-113 + z1[5]^2*(1 - 10*z1[6]) + 
          249*z1[6] - 213*z1[6]^2 - 2*z1[6]^3 + 36*z1[6]^4 + 
          z1[5]*(100 - 107*z1[6] - 3*z1[6]^2 + 50*z1[6]^3 - 36*z1[6]^4))) + 
      12*z1[3]^4*(-1 + z1[4]^3*(-6 - z1[5] + z1[5]^2) + 4*z1[6] - 
        16*z1[6]^2 + 39*z1[6]^3 - 33*z1[6]^4 + 9*z1[6]^5 + 
        z1[5]^2*z1[6]*(2 - z1[6] + 10*z1[6]^2 - 11*z1[6]^3 + 4*z1[6]^4) + 
        z1[5]*(1 - 4*z1[6] + 9*z1[6]^2 - 39*z1[6]^3 + 39*z1[6]^4 - 
          13*z1[6]^5) + z1[4]^2*(-12 + 2*z1[5]^2 + 12*z1[6] + z1[6]^2 - 
          z1[5]*(1 + 2*z1[6])) + z1[4]*(-6 + 15*z1[6] - 5*z1[6]^2 - 
          5*z1[6]^3 + 3*z1[6]^4 + z1[5]^2*(1 + 2*z1[6]) + 
          z1[5]*(1 - 6*z1[6] - 3*z1[6]^2 + 6*z1[6]^3 - 3*z1[6]^4)))), 
  y[248] -> -866 + 450*z1[4] - 172*z1[4]^2 + 75*z1[4]^3 - 379*z1[4]^4 - 
    47*z1[4]^5 - 32*z1[4]^6 - 6*z1[4]^7 + z1[2]^7*(3 + z1[3])*
     (z1[3]*(-2 + z1[5]) + 2*(-1 + z1[5])) + 275*z1[5] - 164*z1[4]*z1[5] - 
    52*z1[4]^2*z1[5] + 75*z1[4]^3*z1[5] + 273*z1[4]^4*z1[5] + 
    35*z1[4]^5*z1[5] + 22*z1[4]^6*z1[5] + 4*z1[4]^7*z1[5] - 7*z1[5]^2 + 
    10*z1[4]*z1[5]^2 + 28*z1[4]^2*z1[5]^2 - 26*z1[4]^3*z1[5]^2 - 
    38*z1[4]^4*z1[5]^2 + 9*z1[4]^5*z1[5]^2 - 4*z1[4]^6*z1[5]^2 - 
    3*z1[4]^2*z1[5]^3 + 5*z1[4]^4*z1[5]^3 - z1[4]^5*z1[5]^3 + 4852*z1[6] - 
    1766*z1[4]*z1[6] + 756*z1[4]^2*z1[6] - 53*z1[4]^3*z1[6] + 
    334*z1[4]^4*z1[6] + 17*z1[4]^5*z1[6] + 19*z1[4]^6*z1[6] - 
    1620*z1[5]*z1[6] + 653*z1[4]*z1[5]*z1[6] - 50*z1[4]^2*z1[5]*z1[6] - 
    222*z1[4]^3*z1[5]*z1[6] - 136*z1[4]^4*z1[5]*z1[6] + 
    5*z1[4]^5*z1[5]*z1[6] - 16*z1[4]^6*z1[5]*z1[6] + 52*z1[5]^2*z1[6] - 
    43*z1[4]*z1[5]^2*z1[6] - 67*z1[4]^2*z1[5]^2*z1[6] + 
    17*z1[4]^3*z1[5]^2*z1[6] - 11*z1[4]^4*z1[5]^2*z1[6] - 
    9*z1[4]^5*z1[5]^2*z1[6] + 4*z1[4]^2*z1[5]^3*z1[6] + 
    3*z1[4]^3*z1[5]^3*z1[6] - 6*z1[4]^4*z1[5]^3*z1[6] + 
    z1[4]^5*z1[5]^3*z1[6] - 11354*z1[6]^2 + 2343*z1[4]*z1[6]^2 - 
    975*z1[4]^2*z1[6]^2 + 106*z1[4]^3*z1[6]^2 - 134*z1[4]^4*z1[6]^2 + 
    27*z1[4]^5*z1[6]^2 + 3894*z1[5]*z1[6]^2 - 758*z1[4]*z1[5]*z1[6]^2 + 
    2*z1[4]^2*z1[5]*z1[6]^2 + 17*z1[4]^3*z1[5]*z1[6]^2 + 
    55*z1[4]^4*z1[5]*z1[6]^2 - 20*z1[4]^5*z1[5]*z1[6]^2 - 
    97*z1[5]^2*z1[6]^2 + 7*z1[4]*z1[5]^2*z1[6]^2 + 
    92*z1[4]^2*z1[5]^2*z1[6]^2 + 48*z1[4]^3*z1[5]^2*z1[6]^2 + 
    10*z1[4]^4*z1[5]^2*z1[6]^2 + 4*z1[4]^2*z1[5]^3*z1[6]^2 - 
    z1[4]^3*z1[5]^3*z1[6]^2 + 3*z1[4]^4*z1[5]^3*z1[6]^2 + 14195*z1[6]^3 - 
    1281*z1[4]*z1[6]^3 + 535*z1[4]^2*z1[6]^3 - 11*z1[4]^3*z1[6]^3 + 
    43*z1[4]^4*z1[6]^3 - 4978*z1[5]*z1[6]^3 + 285*z1[4]*z1[5]*z1[6]^3 - 
    18*z1[4]^2*z1[5]*z1[6]^3 + 20*z1[4]^3*z1[5]*z1[6]^3 - 
    46*z1[4]^4*z1[5]*z1[6]^3 + 60*z1[5]^2*z1[6]^3 + 
    47*z1[4]*z1[5]^2*z1[6]^3 - 29*z1[4]^2*z1[5]^2*z1[6]^3 - 
    33*z1[4]^3*z1[5]^2*z1[6]^3 - 8*z1[4]^2*z1[5]^3*z1[6]^3 - 
    5*z1[4]^3*z1[5]^3*z1[6]^3 - 10178*z1[6]^4 + 69*z1[4]*z1[6]^4 - 
    107*z1[4]^2*z1[6]^4 + 5*z1[4]^3*z1[6]^4 + 3677*z1[5]*z1[6]^4 + 
    64*z1[4]*z1[5]*z1[6]^4 + 18*z1[4]^2*z1[5]*z1[6]^4 - 
    23*z1[4]^3*z1[5]*z1[6]^4 + z1[5]^2*z1[6]^4 - 19*z1[4]*z1[5]^2*z1[6]^4 - 
    4*z1[4]^2*z1[5]^2*z1[6]^4 + 10*z1[4]^3*z1[5]^2*z1[6]^4 + 
    3*z1[4]^2*z1[5]^3*z1[6]^4 + 3*z1[4]^3*z1[5]^3*z1[6]^4 + 4120*z1[6]^5 + 
    207*z1[4]*z1[6]^5 + 7*z1[4]^2*z1[6]^5 - 1564*z1[5]*z1[6]^5 - 
    94*z1[4]*z1[5]*z1[6]^5 - 10*z1[4]^2*z1[5]*z1[6]^5 - 12*z1[5]^2*z1[6]^5 - 
    4*z1[4]*z1[5]^2*z1[6]^5 + 3*z1[4]^2*z1[5]^2*z1[6]^5 - 838*z1[6]^6 - 
    56*z1[4]*z1[6]^6 + 344*z1[5]*z1[6]^6 + 22*z1[4]*z1[5]*z1[6]^6 + 
    3*z1[5]^2*z1[6]^6 + 2*z1[4]*z1[5]^2*z1[6]^6 + 60*z1[6]^7 - 
    28*z1[5]*z1[6]^7 + z1[3]^3*z1[4]^2*(-(z1[4]^4*(-1 + z1[5])) - 
      z1[4]^3*(-3 + z1[6]) + z1[4]*(5 + 2*z1[5]*(-1 + z1[6]) - 4*z1[6])*
       (-1 + z1[6])^2 + (-1 + z1[6])^3*(1 + 2*z1[6])) - 
    z1[2]^6*(27 + 4*z1[4] - 24*z1[5] - 2*z1[4]*z1[5] + 
      z1[3]*(46 + 6*z1[4]*(-1 + z1[5]) + 13*z1[5]*(-2 + z1[6]) - 10*z1[6]) - 
      4*z1[6] + 7*z1[5]*z1[6] + z1[3]^3*(z1[4]*(-2 + z1[5]) + z1[6]) + 
      z1[3]^2*(13 + z1[4]*(-8 + 5*z1[5]) - 2*z1[6] + z1[5]*(-6 + 4*z1[6]))) + 
    z1[3]^2*(-(z1[4]^6*(-1 + z1[5]^2 - z1[6] + z1[5]*(1 + z1[6]))) + 
      z1[4]^5*(-2 - z1[5]^2*(-1 + z1[6]) + 9*z1[6] - 3*z1[6]^2 + 
        z1[5]*(4 - 8*z1[6] + 3*z1[6]^2)) + 
      z1[4]^4*(-186 + 91*z1[6] - 57*z1[6]^2 + 3*z1[6]^3 + 
        z1[5]^2*(5 - 20*z1[6] + 11*z1[6]^2) + 
        z1[5]*(89 - 9*z1[6] + 9*z1[6]^2 - 3*z1[6]^3)) - 
      (-1 + z1[6])^4*(51 - 55*z1[6] + 16*z1[6]^2 - z1[6]^3 + 
        z1[5]*(-15 + 25*z1[6] - 11*z1[6]^2 + z1[6]^3)) + 
      z1[4]*(-1 + z1[6])^3*(12 - 28*z1[6] + 18*z1[6]^2 - 3*z1[6]^3 + 
        z1[5]*(-6 + 16*z1[6] - 13*z1[6]^2 + 3*z1[6]^3)) + 
      z1[4]^3*(-78 + 162*z1[6] - 18*z1[6]^2 + 37*z1[6]^3 - 2*z1[6]^4 - 
        2*z1[5]^2*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) + 
        z1[5]*(84 - 63*z1[6] - 27*z1[6]^2 + 8*z1[6]^3 + 2*z1[6]^4)) + 
      z1[4]^2*(-16 + 213*z1[6] - 255*z1[6]^2 + 102*z1[6]^3 - 32*z1[6]^4 + 
        3*z1[6]^5 + z1[5]*(15 - 62*z1[6] + 82*z1[6]^2 - 47*z1[6]^3 + 
          15*z1[6]^4 - 3*z1[6]^5))) + z1[3]*(z1[4]^7*(-2 + z1[5]) + 
      z1[4]^6*(-16 - 5*z1[5]^2 + z1[5]^3 + z1[5]*(9 - 7*z1[6]) + 7*z1[6]) + 
      z1[4]^5*(-46 + z1[5]^2*(8 - 5*z1[6]) + 2*z1[5]^3*(-1 + z1[6]) + 
        55*z1[6] - 14*z1[6]^2 + z1[5]*(27 - 46*z1[6] + 16*z1[6]^2)) + 
      z1[4]^4*(-532 + 293*z1[6] + z1[5]^3*(5 - 3*z1[6])*z1[6] - 162*z1[6]^2 + 
        11*z1[6]^3 + z1[5]^2*(-42 - 35*z1[6] + 22*z1[6]^2) + 
        z1[5]*(348 - 96*z1[6] + 64*z1[6]^2 - 11*z1[6]^3)) - 
      z1[4]^3*(91 - 250*z1[6] - 13*z1[6]^2 - 66*z1[6]^3 + 7*z1[6]^4 + 
        z1[5]*(-169 + 202*z1[6] + 18*z1[6]^3 - 7*z1[6]^4) + 
        z1[5]^2*(10 + 3*z1[6] - 23*z1[6]^2 + 10*z1[6]^3 + z1[6]^4)) - 
      (-1 + z1[6])*(-367 + 1577*z1[6] - 2670*z1[6]^2 + 2266*z1[6]^3 - 
        986*z1[6]^4 + 197*z1[6]^5 - 12*z1[6]^6 + 2*z1[5]*(-1 + z1[6])^2*
         (57 - 152*z1[6] + 139*z1[6]^2 - 47*z1[6]^3 + 4*z1[6]^4)) + 
      z1[4]^2*(-175 + 672*z1[6] - 846*z1[6]^2 + 403*z1[6]^3 - 109*z1[6]^4 + 
        11*z1[6]^5 + z1[5]^2*z1[6]*(9 - 12*z1[6] + z1[6]^2 + 3*z1[6]^3 - 
          z1[6]^4) + z1[5]*(88 - 252*z1[6] + 330*z1[6]^2 - 191*z1[6]^3 + 
          49*z1[6]^4 - 6*z1[6]^5)) + z1[4]*(86 - 159*z1[6] + 24*z1[6]^2 + 
        300*z1[6]^3 - 369*z1[6]^4 + 164*z1[6]^5 - 25*z1[6]^6 - 
        z1[5]^2*(-1 + z1[6])^3*(3 - 4*z1[6] - z1[6]^2 + z1[6]^3) + 
        z1[5]*(-31 + 66*z1[6] + 12*z1[6]^2 - 176*z1[6]^3 + 215*z1[6]^4 - 
          104*z1[6]^5 + 18*z1[6]^6))) + 
    z1[2]^5*(-52 + 36*z1[5] + z1[4]^2*(-4 + 3*z1[5]) + 26*z1[6] - 
      24*z1[5]*z1[6] - 4*z1[6]^2 + 4*z1[5]*z1[6]^2 + 
      z1[4]*(-20 + z1[5]*(13 - 7*z1[6]) + 6*z1[6]) + 
      z1[3]^3*(5*z1[4]^2*(-2 + z1[5]) - z1[6] + 
        z1[4]*(3 - z1[5] + 5*z1[6])) + 
      z1[3]^2*(-36 + 4*z1[4]^2*(-4 + 3*z1[5]) + 29*z1[6] - 7*z1[6]^2 + 
        z1[4]*(22 + z1[5]*(-9 + z1[6]) + 6*z1[6]) + 
        z1[5]*(15 - 20*z1[6] + 6*z1[6]^2)) + 
      z1[3]*(-112 + z1[4]^2*(-10 + 9*z1[5]) + 71*z1[6] - 11*z1[6]^2 + 
        z1[5]*(55 - 57*z1[6] + 13*z1[6]^2) + 
        z1[4]*(11 + 6*z1[6] - z1[5]*(9 + 2*z1[6])))) + 
    z1[2]^4*(-59 + 24*z1[5] + z1[4]^3*(-4 + 3*z1[5]) + 67*z1[6] - 
      30*z1[5]*z1[6] - 26*z1[6]^2 + 13*z1[5]*z1[6]^2 + 3*z1[6]^3 - 
      2*z1[5]*z1[6]^3 + z1[3]^3*z1[4]*(1 - 10*z1[4]^2*(-2 + z1[5]) + 
        5*z1[4]*(-3 + z1[5] - 2*z1[6]) + 5*z1[6]) + 
      z1[4]^2*(-20 + z1[5]*(15 - 8*z1[6]) + 8*z1[6]) + 
      z1[4]*(-36 + 29*z1[6] - 4*z1[6]^2 + z1[5]*(26 - 28*z1[6] + 
          7*z1[6]^2)) + z1[3]^2*(-57 - 6*z1[4]^3*(-4 + 3*z1[5]) + 85*z1[6] - 
        38*z1[6]^2 + 5*z1[6]^3 + z1[5]*(21 - 43*z1[6] + 27*z1[6]^2 - 
          5*z1[6]^3) + z1[4]^2*(-37 - 9*z1[6] + z1[5]*(13 + z1[6])) + 
        z1[4]*(22 - z1[6] + 3*z1[6]^2 + z1[5]*(-6 + 2*z1[6] + z1[6]^2))) + 
      z1[3]*(-150 + z1[4]^3*(6 - 7*z1[5]) + 178*z1[6] - 65*z1[6]^2 + 
        8*z1[6]^3 + z1[4]^2*(-37 + z1[5]*(21 - 6*z1[6]) + 2*z1[6]) + 
        z1[5]*(60 - 98*z1[6] + 48*z1[6]^2 - 7*z1[6]^3) + 
        z1[4]*(-12 + 29*z1[6] - 4*z1[6]^2 + z1[5]*(10 - 24*z1[6] + 
            9*z1[6]^2)))) + z1[2]^3*(22 - 74*z1[5] + 29*z1[5]^2 - 3*z1[5]^3 + 
      z1[4]^4*(-4 + 3*z1[5]) + z1[4]^3*(z1[5]*(15 - 9*z1[6]) + 
        10*(-2 + z1[6])) - 33*z1[6] + 140*z1[5]*z1[6] - 55*z1[5]^2*z1[6] + 
      4*z1[5]^3*z1[6] + 33*z1[6]^2 - 145*z1[5]*z1[6]^2 + 44*z1[5]^2*z1[6]^2 + 
      4*z1[5]^3*z1[6]^2 - 61*z1[6]^3 + 100*z1[5]*z1[6]^3 - 
      22*z1[5]^2*z1[6]^3 - 8*z1[5]^3*z1[6]^3 + 9*z1[6]^4 - 29*z1[5]*z1[6]^4 + 
      9*z1[5]^2*z1[6]^4 + 3*z1[5]^3*z1[6]^4 + 
      z1[4]^2*(2*z1[5]^3 + z1[5]*(115 + 46*z1[6] - 38*z1[6]^2) + 
        4*z1[5]^2*(-7 - 5*z1[6] + 3*z1[6]^2) + 
        4*(-31 - 8*z1[6] + 10*z1[6]^2)) + 
      z1[4]*(-92 + 278*z1[6] - 66*z1[6]^2 + 16*z1[6]^3 + 
        z1[5]*(89 - 225*z1[6] + 81*z1[6]^2 - 29*z1[6]^3) + 
        z1[5]^2*(-26 + 41*z1[6] - 9*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]^3*(3 - z1[6] - 5*z1[6]^2 + 3*z1[6]^3)) + 
      z1[3]^3*(z1[4]^4*(-16 + 6*z1[5] + z1[5]^2) - 2*z1[4]*(-2 + z1[5])*
         (-1 + z1[6])^2*z1[6] - (-1 + z1[6])^2*z1[6]^2 - 
        z1[4]^2*(9 - 4*z1[5]*(-1 + z1[6])^2 + z1[5]^2*(-1 + z1[6])^2 + 
          2*z1[6] + 3*z1[6]^2) + 2*z1[4]^3*(z1[5]*(-5 + z1[6]) + 
          3*(5 + z1[6]))) + z1[3]^2*(-63 + z1[4]^4*(-22 + 17*z1[5] - 
          3*z1[5]^2 + z1[5]^3) + 146*z1[6] - 155*z1[6]^2 + 92*z1[6]^3 - 
        24*z1[6]^4 + z1[5]*(-1 + z1[6])^2*(21 - 20*z1[6] + 3*z1[6]^2) + 
        z1[4]*(6 - 2*(-75 + 34*z1[5] + 2*z1[5]^2)*z1[6] + 
          (-232 + 89*z1[5] + 8*z1[5]^2)*z1[6]^2 + (89 - 29*z1[5] - 4*z1[5]^2)*
           z1[6]^3) + z1[4]^3*(-36 + z1[5]*(68 - 54*z1[6]) + 
          z1[5]^3*(-1 + z1[6]) + 54*z1[6] + z1[5]^2*(-17 + 11*z1[6])) - 
        z1[4]^2*(198 + 2*z1[5]^3*(-1 + z1[6])^2 - 321*z1[6] + 139*z1[6]^2 + 
          z1[5]*(-155 + 248*z1[6] - 97*z1[6]^2) + 
          z1[5]^2*(29 - 34*z1[6] + 9*z1[6]^2))) + 
      z1[3]*(-131 + 2*z1[4]^4*(-5 + 4*z1[5]) + 264*z1[6] - 199*z1[6]^2 + 
        72*z1[6]^3 - 11*z1[6]^4 + z1[4]^3*(3 + z1[5]*(3 - 8*z1[6]) + 
          5*z1[6]) + z1[5]*(39 - 98*z1[6] + 90*z1[6]^2 - 37*z1[6]^3 + 
          6*z1[6]^4) + z1[4]^2*(-88 + 73*z1[6] - 21*z1[6]^2 + 
          z1[5]*(35 - 41*z1[6] + 13*z1[6]^2)) + 
        z1[4]*(-48 + 75*z1[6] - 26*z1[6]^2 + z1[6]^3 + 
          z1[5]*(28 - 55*z1[6] + 32*z1[6]^2 - 5*z1[6]^3)))) + 
    z1[2]^2*(75 - 116*z1[5] + 35*z1[5]^2 - 3*z1[5]^3 + 
      z1[4]^5*(-4 + 3*z1[5]) - 140*z1[6] + 311*z1[5]*z1[6] - 
      90*z1[5]^2*z1[6] + 4*z1[5]^3*z1[6] - 52*z1[6]^2 - 275*z1[5]*z1[6]^2 + 
      74*z1[5]^2*z1[6]^2 + 4*z1[5]^3*z1[6]^2 + 169*z1[6]^3 + 
      78*z1[5]*z1[6]^3 - 13*z1[5]^2*z1[6]^3 - 8*z1[5]^3*z1[6]^3 - 
      139*z1[6]^4 + 18*z1[5]*z1[6]^4 - 3*z1[5]^2*z1[6]^4 + 
      3*z1[5]^3*z1[6]^4 + 34*z1[6]^5 - 16*z1[5]*z1[6]^5 + 2*z1[5]^2*z1[6]^5 + 
      z1[4]^4*(-23 + 15*z1[6] - 5*z1[5]*(-3 + 2*z1[6])) + 
      z1[4]^3*(-106 + 2*z1[5]^3 - 49*z1[6] + 50*z1[6]^2 + 
        4*z1[5]^2*(-7 - 5*z1[6] + 3*z1[6]^2) - 
        6*z1[5]*(-19 - 7*z1[6] + 6*z1[6]^2)) + 
      z1[4]^2*(-280 + 204*z1[6] - 34*z1[6]^2 + 34*z1[6]^3 + 
        z1[5]*(228 - 130*z1[6] + 31*z1[6]^2 - 36*z1[6]^3) + 
        z1[5]^3*(5 - z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]^2*(-58 + 22*z1[6] + 3*z1[6]^2 + 3*z1[6]^3)) + 
      z1[4]*(-47 + 322*z1[6] + 10*z1[6]^2 - 100*z1[6]^3 + 32*z1[6]^4 + 
        z1[5]^3*z1[6]*(3 - z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]*(28 - 176*z1[6] - 36*z1[6]^2 + 80*z1[6]^3 - 37*z1[6]^4) + 
        z1[5]^2*(-3 + 6*z1[6] + 37*z1[6]^2 - 27*z1[6]^3 + 10*z1[6]^4)) + 
      z1[3]^3*(z1[4]^5*(2 + 3*z1[5] - 2*z1[5]^2) + z1[4]^2*(-2 + z1[5])*
         (4 + z1[5]*(-1 + z1[6]))*(-1 + z1[6])^2 + 
        z1[4]*(6 + 2*z1[5]*(-1 + z1[6]) - 3*z1[6])*(-1 + z1[6])^2*z1[6] + 
        (-1 + z1[6])^3*z1[6]^2 + z1[4]^4*(-26 - 4*z1[5]*(-2 + z1[6]) + 
          3*z1[6]) + z1[4]^3*(-4*z1[5]*(-1 + z1[6])^2 + 
          z1[5]^2*(-1 + z1[6])^2 + 2*(7 + z1[6]^2))) - 
      z1[3]^2*(63 + z1[4]^5*(-4 + 5*z1[5] - 6*z1[5]^2 + 2*z1[5]^3) - 
        211*z1[6] + 235*z1[6]^2 - 141*z1[6]^3 + 53*z1[6]^4 - 4*z1[6]^5 + 
        z1[5]*(-21 + 85*z1[6] - 135*z1[6]^2 + 110*z1[6]^3 - 48*z1[6]^4 + 
          9*z1[6]^5) + z1[4]^4*(-37 + z1[5]*(66 - 50*z1[6]) + 
          2*z1[5]^3*(-1 + z1[6]) + 42*z1[6] + z1[5]^2*(-13 + 10*z1[6])) + 
        z1[4]^3*(z1[5]^3*(-4 + 13*z1[6] - 7*z1[6]^2) + 
          z1[5]^2*(-66 + 10*z1[6] + 5*z1[6]^2) - 
          6*(47 - 53*z1[6] + 28*z1[6]^2) + 2*z1[5]*(138 - 115*z1[6] + 
            53*z1[6]^2)) + z1[4]*z1[6]*(78 - 100*z1[6] + 29*z1[6]^2 - 
          38*z1[6]^3 + 2*z1[5]^2*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) + 
          z1[5]*(-80 + 45*z1[6] + 41*z1[6]^2 - 14*z1[6]^3)) + 
        z1[4]^2*(57 + 99*z1[6] - 135*z1[6]^2 + 128*z1[6]^3 + 
          z1[5]^3*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) + 
          z1[5]^2*(-41 + 8*z1[6] + 56*z1[6]^2 - 24*z1[6]^3) - 
          z1[5]*(-63 + 111*z1[6] + 18*z1[6]^2 + 16*z1[6]^3))) + 
      z1[3]*(-124 + z1[4]^5*z1[5]*(-3 + 4*z1[5]) + 493*z1[6] - 667*z1[6]^2 + 
        481*z1[6]^3 - 193*z1[6]^4 + 25*z1[6]^5 - 
        z1[5]^2*(-3 + z1[6] + 2*z1[6]^2) + z1[5]*(26 - 163*z1[6] + 
          271*z1[6]^2 - 226*z1[6]^3 + 101*z1[6]^4 - 19*z1[6]^5) + 
        z1[4]^4*(37 + 2*z1[5]^2*(-1 + z1[6]) - 33*z1[6] + 
          5*z1[5]*(-13 + 9*z1[6])) + z1[4]^3*(229 - 2*z1[5]^3 - 221*z1[6] + 
          86*z1[6]^2 + z1[5]^2*(18 + 40*z1[6] - 22*z1[6]^2) - 
          2*z1[5]*(126 - 77*z1[6] + 18*z1[6]^2)) - 
        z1[4]^2*(6 + 165*z1[6] - 53*z1[6]^2 + 42*z1[6]^3 + 
          z1[5]^2*(-50 + 37*z1[6] + 35*z1[6]^2 - 13*z1[6]^3) + 
          z1[5]^3*(5 - 3*z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
          z1[5]*(178 - 251*z1[6] - 24*z1[6]^2 + 12*z1[6]^3)) + 
        z1[4]*(-28 - 228*z1[6] + 398*z1[6]^2 - 164*z1[6]^3 + 50*z1[6]^4 + 
          z1[5]^2*(-3 - 12*z1[6] + 6*z1[6]^2 + 10*z1[6]^3 - 6*z1[6]^4) + 
          z1[5]*(20 + 84*z1[6] - 79*z1[6]^2 - 22*z1[6]^3 + 5*z1[6]^4)))) + 
    z1[2]*(-197 + 37*z1[5] + 3*z1[5]^2 + z1[4]^6*(-4 + 3*z1[5]) + 
      1185*z1[6] - 316*z1[5]*z1[6] + 5*z1[5]^2*z1[6] - 2912*z1[6]^2 + 
      973*z1[5]*z1[6]^2 - 55*z1[5]^2*z1[6]^2 + 3420*z1[6]^3 - 
      1234*z1[5]*z1[6]^3 + 65*z1[5]^2*z1[6]^3 - 2118*z1[6]^4 + 
      754*z1[5]*z1[6]^4 - 11*z1[5]^2*z1[6]^4 + 671*z1[6]^5 - 
      234*z1[5]*z1[6]^5 - 10*z1[5]^2*z1[6]^5 - 83*z1[6]^6 + 
      28*z1[5]*z1[6]^6 + 3*z1[5]^2*z1[6]^6 - 
      2*z1[4]^5*(6 - 5*z1[6] + z1[5]*(-7 + 5*z1[6])) + 
      z1[4]^4*(-148 - 8*z1[5]^2 + 23*z1[6] + 29*z1[6]^2 + 
        z1[5]*(116 + 32*z1[6] - 31*z1[6]^2)) + 
      z1[4]^3*(-208 + 86*z1[6] + 2*z1[5]^3*z1[6] + 42*z1[6]^2 + 21*z1[6]^3 - 
        2*z1[5]^2*(14 + 5*z1[6]) - 2*z1[5]*(-125 + 32*z1[6] + 5*z1[6]^2 + 
          17*z1[6]^3)) + z1[4]^2*(-316 + 921*z1[6] - 653*z1[6]^2 + 
        214*z1[6]^3 - 19*z1[6]^4 + z1[5]^3*z1[6]*(3 - z1[6] - 5*z1[6]^2 + 
          3*z1[6]^3) + z1[5]*(173 - 386*z1[6] + 103*z1[6]^2 + 10*z1[6]^3 - 
          28*z1[6]^4) + z1[5]^2*(-20 + 29*z1[6] + 39*z1[6]^2 - 35*z1[6]^3 + 
          11*z1[6]^4)) + z1[4]*(209 - 660*z1[6] + 1091*z1[6]^2 - 
        826*z1[6]^3 + 259*z1[6]^4 - 19*z1[6]^5 + z1[5]^3*(-1 + z1[6])^2*
         (-3 - 2*z1[6] + 3*z1[6]^2) + z1[5]*(-131 + 447*z1[6] - 679*z1[6]^2 + 
          411*z1[6]^3 - 107*z1[6]^4 + z1[6]^5) + 
        2*z1[5]^2*(16 - 49*z1[6] + 56*z1[6]^2 - 14*z1[6]^3 - 4*z1[6]^4 + 
          2*z1[6]^5)) + z1[3]^3*z1[4]*(z1[4]^5*(2 - 3*z1[5] + z1[5]^2) - 
        z1[4]^2*(-2 + z1[5])*(4 + z1[5]*(-1 + z1[6]) - 2*z1[6])*
         (-1 + z1[6])^2 - (-1 + z1[6])^3*z1[6]*(2 + z1[6]) + 
        z1[4]^3*(-9 - z1[6] + z1[6]^2) + z1[4]^4*(7 - 3*z1[6] + 
          z1[5]*(-1 + 2*z1[6])) - z1[4]*(-1 + z1[6])^2*
         (5 + 2*z1[6] - 4*z1[6]^2 + 2*z1[5]*(-1 + z1[6]^2))) + 
      z1[3]^2*(z1[4]^6*(4 - 2*z1[5] - 3*z1[5]^2 + z1[5]^3) + 
        z1[4]^5*(10 - z1[5]^2*(-5 + z1[6]) + z1[5]^3*(-1 + z1[6]) - 4*z1[6] - 
          z1[5]*(3 + z1[6])) - z1[4]^4*(139 - 33*z1[6] + 38*z1[6]^2 + 
          z1[5]*(-138 + 2*z1[6] - 15*z1[6]^2) + z1[5]^2*(38 + 23*z1[6] - 
            14*z1[6]^2) + z1[5]^3*(2 - 9*z1[6] + 5*z1[6]^2)) + 
        (-1 + z1[6])^3*(63 - 83*z1[6] + 34*z1[6]^2 - 4*z1[6]^3 + 
          z1[5]*(-21 + 41*z1[6] - 24*z1[6]^2 + 4*z1[6]^3)) + 
        z1[4]^3*(161 - 13*z1[6] + 93*z1[6]^2 + 43*z1[6]^3 + 
          z1[5]^3*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) + 
          z1[5]^2*(-46 + 33*z1[6] + 35*z1[6]^2 - 19*z1[6]^3) + 
          z1[5]*(1 - 95*z1[6] - 73*z1[6]^2 + 7*z1[6]^3)) + 
        z1[4]^2*(46 + 76*z1[6] - 166*z1[6]^2 - 26*z1[6]^3 - 19*z1[6]^4 + 
          2*z1[5]^2*z1[6]*(5 - 3*z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
          z1[5]*(-57 - 96*z1[6] + 148*z1[6]^2 + z1[6]^3 - 10*z1[6]^4)) + 
        z1[4]*z1[6]*(-74 + 17*z1[6] + 37*z1[6]^2 + 2*z1[6]^3 + 3*z1[6]^4 + 
          z1[5]*(-2 + 18*z1[6] - 23*z1[6]^2 + 6*z1[6]^3 + z1[6]^4))) + 
      z1[3]*(-225 + 2*z1[4]^6*(1 - 2*z1[5])*z1[5] + 1123*z1[6] - 
        2183*z1[6]^2 + 2163*z1[6]^3 - 1158*z1[6]^4 + 315*z1[6]^5 - 
        33*z1[6]^6 + z1[4]^5*(-6 - z1[5]^3 + z1[5]*(6 - 8*z1[6]) + 
          z1[5]^2*(7 - 2*z1[6]) + z1[6]) - z1[5]^2*(-1 + z1[6])^3*
         (3 - 4*z1[6] - z1[6]^2 + z1[6]^3) + z1[5]*(63 - 365*z1[6] + 
          805*z1[6]^2 - 911*z1[6]^3 + 564*z1[6]^4 - 178*z1[6]^5 + 
          22*z1[6]^6) + z1[4]^4*(-2*z1[5]^3*(-2 + z1[6]) - 
          4*(73 - 26*z1[6] + 13*z1[6]^2) + z1[5]^2*(-27 - 35*z1[6] + 
            22*z1[6]^2) + z1[5]*(263 - 37*z1[6] + 27*z1[6]^2)) + 
        z1[4]^3*(-102 + 344*z1[6] + z1[6]^2 + 47*z1[6]^3 + 
          z1[5]^3*(5 - 8*z1[6] + 3*z1[6]^2) + z1[5]^2*(-50 + 25*z1[6] + 
            44*z1[6]^2 - 22*z1[6]^3) + z1[5]*(290 - 342*z1[6] - 17*z1[6]^2 + 
            z1[6]^3)) + z1[4]^2*(-210 + 792*z1[6] - 807*z1[6]^2 + 
          173*z1[6]^3 - 42*z1[6]^4 + z1[5]*(121 - 306*z1[6] + 266*z1[6]^2 - 
            29*z1[6]^3 - 6*z1[6]^4) + z1[5]^2*(-10 - 3*z1[6] + 3*z1[6]^2 - 
            8*z1[6]^3 + 5*z1[6]^4)) + z1[4]*(64 - 155*z1[6] + 192*z1[6]^2 - 
          126*z1[6]^3 + 50*z1[6]^4 + 6*z1[6]^5 + z1[5]^2*z1[6]*
           (9 - 12*z1[6] + z1[6]^2 + 3*z1[6]^3 - z1[6]^4) + 
          z1[5]*(-22 + 39*z1[6] - 91*z1[6]^2 + 85*z1[6]^3 - 33*z1[6]^4 + 
            6*z1[6]^5)))), y[249] -> z1[2] - z1[2]*z1[3]*(-3 + z1[5]) - 
    z1[2]^2*z1[3]*(-1 + z1[5]) - (1 + z1[3])*(z1[4] - z1[6]), 
  y[250] -> z1[2]*(3 - 4*z1[6]) + (-1 + z1[6])*z1[6], 
  y[251] -> z1[2]*(1 - 3*z1[6]) + z1[6]*(-2 + 3*z1[6]), 
  y[252] -> -(z1[2]^3*z1[3]*((2 + 3*z1[3])*z1[4] + 
       (-1 + z1[3]*(z1[5]*(-1 + z1[6]) - z1[6]))*(-1 + z1[6]))) + 
    z1[2]^4*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6]) - 
    z1[3]*(z1[2]*(-1 + z1[3]*(-3 + z1[5])) + z1[2]^2*z1[3]*(-1 + z1[5]) + 
      (1 + z1[3])*(z1[4] - z1[6]))*(z1[2] - 2*z1[6])*(-1 + z1[6])^2 + 
    z1[3]*(1 + z1[3])*(z1[4] - z1[6])*(-1 + z1[6])*z1[6]^2 + 
    z1[2]^2*((1 + 4*z1[3] + 3*z1[3]^2)*z1[4]^2 - (1 + 3*z1[3] + 2*z1[3]^2)*
       z1[4]*(-1 + z1[6]) + z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])*z1[6]) - z1[2]*((1 + z1[3])^2*z1[4]^3 - 
      (1 + z1[3])^2*z1[4]^2*(-1 + z1[6]) + z1[3]*(1 + z1[3])*z1[4]*
       (-1 + z1[6])*z1[6] - z1[3]^2*(-2 + z1[5])*(-1 + z1[6])*z1[6]^2), 
  y[253] -> z1[2]^5*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) - z1[2]^4*z1[3]*(2*z1[4]^2 + 
      z1[3]*(4*z1[4]^2 - 8*z1[4]*(-1 + z1[6]) - 
        (-1 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2) - 
      4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + z1[3]*(1 + z1[3])*
     (z1[4] - z1[6])*(-1 + z1[6])^2*z1[6]^3 + 
    z1[2]^3*((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^3 - 2*(1 + 6*z1[3] + 6*z1[3]^2)*
       z1[4]^2*(-1 + z1[6]) + (1 + 5*z1[3] + 5*z1[3]^2)*z1[4]*
       (-1 + z1[6])^2 - z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])^2*z1[6]) + z1[2]^2*(-2*(1 + 3*z1[3] + 2*z1[3]^2)*
       z1[4]^4 + 4*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^3*(-1 + z1[6]) - 
      2*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^2*(-1 + z1[6])^2 + 
      z1[3]*(1 + z1[3])*z1[4]*(-1 + z1[6])^2*z1[6] + 
      z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2*z1[6]^2) + 
    z1[2]*((1 + z1[3])^2*z1[4]^5 - 2*(1 + z1[3])^2*z1[4]^4*(-1 + z1[6]) + 
      (1 + z1[3])^2*z1[4]^3*(-1 + z1[6])^2 - z1[3]*(1 + z1[3])*z1[4]*
       (-1 + z1[6])^2*z1[6]^2 + z1[3]^2*(-2 + z1[5])*(-1 + z1[6])^2*z1[6]^3), 
  y[254] -> 13 - 12*z1[3]*(-1 + z1[6]), 
  y[255] -> -13 + 12*z1[3]*(-1 + z1[6]), 
  y[256] -> 
   (-52*(-(z1[2]^3*z1[3]*((2 + 3*z1[3])*z1[4] + 
          (-1 + z1[3]*(z1[5]*(-1 + z1[6]) - z1[6]))*(-1 + z1[6]))) + 
       z1[2]^4*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + 
       z1[3]*(1 + z1[3])*(z1[4] - z1[6])*(-1 + z1[6])*z1[6]^2 + 
       z1[2]^2*((1 + 4*z1[3] + 3*z1[3]^2)*z1[4]^2 - (1 + 3*z1[3] + 2*z1[3]^2)*
          z1[4]*(-1 + z1[6]) + z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])*
          (-1 + z1[6])*z1[6]) - z1[2]*((1 + z1[3])^2*z1[4]^3 - 
         (1 + z1[3])^2*z1[4]^2*(-1 + z1[6]) + z1[3]*(1 + z1[3])*z1[4]*
          (-1 + z1[6])*z1[6] - z1[3]^2*(-2 + z1[5])*(-1 + z1[6])*z1[6]^2)))/
     3 - (4*z1[3]*(z1[2] - z1[2]*z1[3]*(-3 + z1[5]) - 
       z1[2]^2*z1[3]*(-1 + z1[5]) - (1 + z1[3])*(z1[4] - z1[6]))*
      (-1 + z1[6])^2*(12*z1[2]^2*z1[3] + z1[2]*(13 + z1[3]*(12 - 24*z1[6])) + 
       2*z1[6]*(-13 + 6*z1[3]*(-2 + 3*z1[6]))))/3, 
  y[257] -> 12*z1[2]^6*z1[3]^3*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) + z1[3]*(1 + z1[3])*(-13 + 12*z1[3]*(-1 + z1[6]))*
     (-1 + z1[6])^2*z1[6]^3*(-z1[4] + z1[6]) + 
    z1[2]*((1 + z1[3])^2*(13 + 12*z1[3])*z1[4]^5 - 
      2*(1 + z1[3])^2*(13 + 12*z1[3])*z1[4]^4*(-1 + z1[6]) + 
      (1 + z1[3])^2*(13 + 12*z1[3])*z1[4]^3*(-1 + z1[6])^2 + 
      z1[3]*(1 + z1[3])*z1[4]*(-13 + 12*z1[3]*(-1 + z1[6]))*(-1 + z1[6])^2*
       z1[6]^2 - z1[3]^2*(-2 + z1[5])*(-13 + 12*z1[3]*(-1 + z1[6]))*
       (-1 + z1[6])^2*z1[6]^3) + z1[2]^2*(12*z1[3]*(1 + z1[3])^2*z1[4]^5 - 
      2*(13 + 51*z1[3] + 62*z1[3]^2 + 24*z1[3]^3)*z1[4]^2*(-1 + z1[6])^2 - 
      z1[3]*(1 + z1[3])*z1[4]*(-13 + 12*z1[3]*(-1 + z1[6]))*(-1 + z1[6])^2*
       z1[6] - z1[3]^2*(-13 + 12*z1[3]*(-1 + z1[6]))*
       (2 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2*z1[6]^2 + 
      4*(1 + z1[3])*z1[4]^3*(-1 + z1[6])*(13 + 3*z1[3]^2*(7 + z1[6]) + 
        z1[3]*(35 + 3*z1[6])) - 2*(1 + z1[3])*z1[4]^4*
       (13 + 12*z1[3]^2*(1 + z1[6]) + 2*z1[3]*(13 + 6*z1[6]))) + 
    z1[2]^3*(-24*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^4 + 
      z1[3]^2*(-13 + 12*z1[3]*(-1 + z1[6]))*(2 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])^2*z1[6] + z1[4]*(-1 + z1[6])^2*(13 + 77*z1[3] + 
        12*z1[3]^3*(5 + z1[6]) + z1[3]^2*(125 + 12*z1[6])) + 
      z1[4]^3*(13 + 24*z1[3]^3*(-1 + 4*z1[6]) + 6*z1[3]*(7 + 8*z1[6]) + 
        6*z1[3]^2*(1 + 24*z1[6])) - 2*z1[4]^2*(13*(-1 + z1[6]) + 
        24*z1[3]^3*(-2 + z1[6] + z1[6]^2) + 6*z1[3]*(-13 + 11*z1[6] + 
          2*z1[6]^2) + 6*z1[3]^2*(-19 + 13*z1[6] + 6*z1[6]^2))) + 
    z1[2]^4*z1[3]*(12*z1[4]^3 - 13*(-1 + z1[6])^2 - 
      2*z1[4]^2*(1 + 12*z1[6]) + 4*z1[4]*(-10 + 7*z1[6] + 3*z1[6]^2) + 
      12*z1[3]^2*(6*z1[4]^3 + z1[4]^2*(8 - 12*z1[6]) - 
        (-1 + z1[6])^2*(1 + z1[5]*(-1 + z1[6])^2 + 3*z1[6] - z1[6]^2) + 
        z1[4]*(-3 - 2*z1[6] + 5*z1[6]^2)) + 
      z1[3]*(72*z1[4]^3 + z1[4]^2*(68 - 144*z1[6]) + 
        (-25 + 13*z1[5]*(-1 + z1[6]) - 13*z1[6])*(-1 + z1[6])^2 + 
        4*z1[4]*(-23 + 8*z1[6] + 15*z1[6]^2))) + 
    z1[2]^5*z1[3]^2*(-24*z1[4]^2 - (27 + 13*z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6]) + z1[4]*(-35 + 48*z1[6]) - 
      12*z1[3]*(4*z1[4]^2 + z1[4]*(7 - 8*z1[6]) - (-1 + z1[6])*
         (-2 + z1[6] - z1[6]^2 + z1[5]*(2 - 3*z1[6] + z1[6]^2)))), 
  y[258] -> z1[3], y[259] -> -1 - z1[4] + z1[6] + z1[3]*(-2 - z1[4] + z1[6]), 
  y[260] -> -1 + z1[2] - z1[3], y[261] -> 1 + z1[3] + z1[2]*z1[3], 
  y[262] -> 1 + z1[4]^(-1), y[263] -> 72 - 72*z1[2] - 119*z1[3]*(-1 + z1[6]), 
  y[264] -> 1 + z1[4] + z1[3]*(2 + z1[4] - z1[6]) - z1[6], 
  y[265] -> -2 + z1[2] - 3*z1[3] - z1[3]^2, y[266] -> -1 + 3*z1[5], 
  y[267] -> 3 + 2*z1[3], y[268] -> 1 + z1[3] + z1[2]^2*z1[3] - 
    (z1[2]*(1 + 2*z1[3]))/2, y[269] -> -1 + z1[5] + z1[6], 
  y[270] -> -2 - z1[4] - z1[5] + z1[2]*z1[5] - 
    z1[3]*(1 + 2*z1[4] + 4*z1[5] - 2*z1[6]) + z1[6] + 
    z1[3]^2*(-z1[4] - 2*z1[5] + z1[6]), 
  y[271] -> -2 + z1[2]*(1 + z1[6]) - z1[3]^2*(-1 + 2*z1[5] + z1[6]) - 
    z1[3]*(3*z1[5] + 2*z1[6]), y[272] -> z1[5] - (z1[2]*z1[5])/2 + z1[6] - 
    z1[2]*z1[6] + z1[3]*(-1 + z1[2]^2*(-1 + z1[5]) + z1[5] + z1[6] - 
      z1[2]*(-1 + z1[5] + z1[6])), 
  y[273] -> 1 - 22*z1[2]*(1 + z1[3])*(-1 + z1[5]) + 33*z1[5] + 
    z1[3]*(-46 + 22*z1[5]), y[274] -> 2*z1[2]^2*z1[3] + 2*(1 + z1[3]) - 
    z1[2]*(1 + 2*z1[3]), y[275] -> -46 + 12*z1[6] + 
    z1[3]^2*(-1 - 22*z1[5] + z1[6]) + z1[3]*(-36 - 33*z1[5] + 2*z1[6]) + 
    z1[2]*(23 + 11*z1[6]), y[276] -> -58 + 12*z1[2] - 23*z1[4] + 
    11*(-1 + z1[2] - 4*z1[3] - 2*z1[3]^2)*z1[5] + 23*z1[6] + 
    z1[3]^2*(-24 - 23*z1[4] + 23*z1[6]) + z1[3]*(-71 - 46*z1[4] + 46*z1[6]), 
  y[277] -> z1[3]*z1[4]*(1 + z1[4])*(z1[4] + z1[3]*(1 + z1[4]))*z1[5] + 
    (-z1[4] - z1[3]*(1 + z1[4]))*((1 + z1[3])*z1[4]^2 - 
      (1 + z1[3])*z1[4]*(-1 + z1[6]) - z1[3]*z1[6]), 
  y[278] -> (1 + z1[3])^2*z1[4]^2 + z1[2]^2*z1[3]^2*
     (1 + z1[4]*(-1 + z1[5])) - (-1 + z1[3] + z1[3]^2)*z1[4]*z1[6] + 
    z1[6]*(1 + z1[3] + z1[6]) + z1[2]*z1[3]*((1 + z1[3])*z1[4]*(-3 + z1[5]) + 
      z1[3]*z1[6]), y[279] -> 24 + 22*z1[2]^2*z1[3]*(-1 + z1[5]) + 22*z1[5] + 
    10*z1[6] + z1[3]*(-34 + 22*z1[5] + 34*z1[6]) - 
    z1[2]*(12 + 11*z1[5] + 22*z1[6] + z1[3]*(-34 + 22*z1[5] + 34*z1[6])), 
  y[280] -> z1[2] + z1[2]*z1[3] + z1[2]^2*z1[3] - z1[4] + z1[2]*z1[4] - 
    z1[3]*z1[4] + z1[2]^2*z1[3]*z1[4] - z1[4]^2 - z1[3]*z1[4]^2 - 
    z1[2]*z1[3]*z1[4]^2 - z1[2]*z1[3]*z1[6] - z1[2]^2*z1[3]*z1[6] + 
    z1[4]*z1[6] + z1[2]*z1[4]*z1[6] + z1[3]*z1[4]*z1[6] + 
    z1[2]*z1[3]*z1[4]*z1[6], y[281] -> z1[2]^2*z1[3]*z1[6]^2 + 
    (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*(1 + 2*z1[4] + z1[3]*(1 + z1[4]) + 
      z1[6]) - z1[2]*(1 + z1[4]^3 + z1[3]^2*(1 + z1[4])*(1 + z1[4] - z1[6]) + 
      z1[6] + z1[4]^2*(3 + z1[6]) + z1[4]*(3 + 2*z1[6] + z1[6]^2) + 
      z1[3]*(2 + 3*z1[4]^2 - z1[6]^2 + z1[4]*(5 - z1[6] + z1[6]^2))), 
  y[282] -> z1[4]^5 + z1[4]^4*(3 - 3*z1[6] + z1[2]*(-2 + 3*z1[6])) + 
    z1[4]^3*(3 + z1[2]^2*(1 - 3*z1[6]) - 6*z1[6] - 12*z1[6]^2 + 
      z1[2]*(-3 + 6*z1[6] + 6*z1[6]^2)) + 
    z1[6]^3*(z1[2]^2*(2 - 7*z1[6]) + z1[2]*(-2 - 8*z1[6] + 17*z1[6]^2) + 
      2*(3 + 5*z1[6] - 5*z1[6]^2 - 5*z1[6]^3)) + 
    z1[4]*z1[6]^2*(-(z1[2]^2*(5 + 6*z1[6])) + 
      z1[2]*(11 + 10*z1[6] + 7*z1[6]^2) + 2*(-9 - 7*z1[6] - 14*z1[6]^2 + 
        5*z1[6]^3)) + z1[4]^2*(1 - 3*z1[6] - 30*z1[6]^2 - 12*z1[6]^3 + 
      z1[2]^2*(1 - 3*z1[6] - 6*z1[6]^2) + z1[2]*(-1 + 3*z1[6] + 17*z1[6]^2 + 
        6*z1[6]^3)) + z1[3]^2*(z1[4]^5 + z1[4]^4*(4 + 3*z1[2]*(-1 + z1[6]) - 
        3*z1[6]) + (1 - z1[2] + z1[2]^2 - z1[2]^3 + z1[2]^4)*z1[6]*
       (-1 + 2*z1[6]) + z1[4]^3*(z1[2]^2*(3 - 9*z1[6]) + 
        2*(3 - 5*z1[6] + z1[6]^2) - 2*z1[2]*(3 - 5*z1[6] + z1[6]^2)) + 
      z1[4]^2*(4 - 12*z1[6] + 6*z1[6]^2 + z1[2]^3*(-1 + 9*z1[6]) - 
        2*z1[2]*(2 - 6*z1[6] + 3*z1[6]^2) + 2*z1[2]^2*(2 - 6*z1[6] + 
          3*z1[6]^2)) - z1[4]*(-1 + 6*z1[6] + 3*z1[2]^4*z1[6] - 6*z1[6]^2 + 
        z1[2]^2*(-1 + 6*z1[6] - 6*z1[6]^2) + 
        z1[2]*(1 - 6*z1[6] + 6*z1[6]^2) + z1[2]^3*(1 - 6*z1[6] + 
          6*z1[6]^2))) + z1[3]*(2*z1[4]^5 - 
      z1[4]^3*(-9 + z1[2]*(9 - 16*z1[6]) + 16*z1[6] + z1[6]^2 + 
        4*z1[2]^2*(-1 + 3*z1[6])) + z1[4]^4*(7 - 6*z1[6] + 
        z1[2]*(-5 + 6*z1[6])) + z1[6]^3*(4 + z1[2]^3 + 
        z1[2]^2*(5 - 3*z1[6]) + 4*z1[6] + z1[6]^2 - z1[6]^3 + 
        z1[2]*(-2 - 6*z1[6] + 3*z1[6]^2)) + 
      z1[4]^2*(5 + z1[2]^2*(5 - 14*z1[6]) - 14*z1[6] - 4*z1[6]^2 + z1[6]^3 - 
        z1[6]^4 + z1[2]^3*(-1 + 6*z1[6]) + z1[2]*(-5 + 14*z1[6] + 2*z1[6]^2 + 
          z1[6]^3)) + z1[4]*(1 - 4*z1[6] - 3*z1[6]^2 + 2*z1[6]^3 - 
        6*z1[6]^4 + 2*z1[6]^5 + z1[2]^3*(-1 + 4*z1[6]) - 
        z1[2]^2*(-1 + 4*z1[6] + z1[6]^2 + 2*z1[6]^3) + 
        z1[2]*(-1 + 4*z1[6] + 2*z1[6]^2 + 2*z1[6]^3))) + 
    z1[5]*(-(z1[3]^2*z1[4]*(z1[2]^4 + (1 + z1[4])^3 - z1[2]*(1 + z1[4])^3 - 
         z1[2]^3*(1 + 3*z1[4]) + z1[2]^2*(1 + 3*z1[4] + 3*z1[4]^2))*
        (1 + z1[4] - 2*z1[6])) + z1[6]^2*(-((-3 + z1[2])*z1[4]^3) + 
        z1[4]^2*(9 + z1[2]^2 + 6*z1[6] - 2*z1[2]*(2 + z1[6])) + 
        z1[4]*(6 + 12*z1[6] + 14*z1[6]^2 - 6*z1[6]^3 - 
          3*z1[2]*(1 + z1[6])^2 + z1[2]^2*(1 + 2*z1[6])) + 
        z1[6]^2*(2 + 3*z1[2]^2 + 16*z1[6] + 6*z1[6]^2 - 
          z1[2]*(2 + 9*z1[6]))) + z1[3]*((-1 + z1[2])*z1[4]^5 + 
        z1[4]^4*(-3 - 2*z1[2]^2 + z1[2]*(3 - 2*z1[6]) + 2*z1[6]) + 
        z1[6]^3*(-z1[2]^3 - 3*z1[2]*z1[6]^2 + z1[6]^2*(3 + z1[6]) + 
          z1[2]^2*(-1 + 3*z1[6])) + z1[4]*z1[6]^2*(4 - z1[2]^3 + 4*z1[6] + 
          4*z1[6]^2 - 2*z1[6]^3 + 2*z1[2]^2*(1 + z1[6]) - 
          z1[2]*(3 + 4*z1[6])) + z1[4]^3*(-3 + z1[2]^3 + 4*z1[6] + 
          2*z1[6]^2 + z1[2]^2*(-3 + 4*z1[6]) - z1[2]*(-3 + 4*z1[6] + 
            z1[6]^2)) + z1[4]^2*(-1 + z1[2]^3*(1 - 2*z1[6]) + 2*z1[6] + 
          6*z1[6]^2 + z1[6]^3 + z1[6]^4 + z1[2]^2*(-1 + 2*z1[6] + 
            2*z1[6]^2) - z1[2]*(-1 + 2*z1[6] + 4*z1[6]^2 + z1[6]^3)))), 
  y[283] -> z1[2]^5*z1[3]^2*(-2 + z1[6])*z1[6] - z1[2]^4*z1[3]*z1[6]*
     (3 - 9*z1[6] + 7*z1[6]^2 + z1[3]*(5 - 9*z1[6] + 3*z1[6]^2)) - 
    (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*((15 + 7*z1[3] + z1[3]^2)*z1[4]^3 + 
      z1[4]^2*(-(z1[3]^2*(-2 + z1[6])) + 11*(3 + z1[6]) + 
        z1[3]*(15 - 3*z1[6] + z1[6]^2)) + z1[4]*(z1[3]^2*(1 - 2*z1[6]) + 
        2*(9 + 7*z1[6] + 14*z1[6]^2 - 5*z1[6]^3) - 
        2*z1[3]*(-4 + 2*z1[6] - 3*z1[6]^2 + z1[6]^3)) + 
      z1[6]*(-z1[3]^2 + z1[3]*(-4 - 4*z1[6] - z1[6]^2 + z1[6]^3) + 
        2*(-3 - 5*z1[6] + 5*z1[6]^2 + 5*z1[6]^3))) + 
    z1[2]^3*(4*z1[4]^4 + z1[4]^3*(13 + 5*z1[6]) + 
      2*z1[4]^2*(7 + 5*z1[6] + 3*z1[6]^2) + 
      z1[4]*(5 + 4*z1[6] + 5*z1[6]^2 + 7*z1[6]^3) + 
      z1[6]*(-2 + 7*z1[6] + z1[3]^2*(-4 + 12*z1[6] - 12*z1[6]^2 + 
          3*z1[6]^3) + z1[3]*(-5 + 18*z1[6] - 32*z1[6]^2 + 17*z1[6]^3))) - 
    z1[2]^2*(4*z1[4]^5 + z1[4]^4*(22 + 5*z1[6]) + 
      z1[4]^3*(43 + 21*z1[6] + 6*z1[6]^2) + 
      z1[4]^2*(36 + 25*z1[6] + 18*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]*(11 + 6*z1[6] + 6*z1[6]^2 + 2*z1[6]^3 + 17*z1[6]^4) + 
      z1[6]*(-2 - 8*z1[6] + 17*z1[6]^2 + z1[3]^2*(1 - 4*z1[6] + 6*z1[6]^2 - 
          5*z1[6]^3 + z1[6]^4) + z1[3]*(2 - 8*z1[6] + 8*z1[6]^2 - 
          17*z1[6]^3 + 10*z1[6]^4))) + 
    z1[2]*(9*z1[4]^5 + z1[4]^4*(22*z1[3] + z1[3]^3 + 11*(4 + z1[6]) + 
        z1[3]^2*(8 + 2*z1[6] - z1[6]^2)) + 
      z1[4]^3*(79 + z1[3]^3*(3 - 2*z1[6]) + 39*z1[6] + 13*z1[6]^2 + 
        z1[3]^2*(25 - 6*z1[6] - 8*z1[6]^2 + 3*z1[6]^3) + 
        z1[3]*(70 - 3*z1[6] - 16*z1[6]^2 + 11*z1[6]^3)) - 
      z1[6]*(-(z1[3]^3*(-1 + z1[6])) + 2*(3 + 5*z1[6] - 5*z1[6]^2 - 
          5*z1[6]^3) + z1[3]^2*(5 - 3*z1[6]^2 - 2*z1[6]^3 + z1[6]^4) + 
        z1[3]*(10 + 8*z1[6] - 19*z1[6]^2 - z1[6]^3 + 10*z1[6]^4)) + 
      z1[4]^2*(62 + 40*z1[6] + 31*z1[6]^2 + 28*z1[6]^3 - 10*z1[6]^4 + 
        z1[3]^3*(3 - 5*z1[6] + z1[6]^2) + z1[3]^2*(26 - 21*z1[6] - 
          2*z1[6]^2 + 9*z1[6]^3 - 3*z1[6]^4) - 
        z1[3]*(-74 + 9*z1[6] + z1[6]^2 - 35*z1[6]^3 + 22*z1[6]^4)) + 
      z1[4]*(18 + 6*z1[6] + 6*z1[6]^2 + 15*z1[6]^3 + 3*z1[6]^4 + 10*z1[6]^5 + 
        z1[3]^3*(1 - 4*z1[6] + 2*z1[6]^2) + z1[3]^2*(9 - 18*z1[6] + 
          2*z1[6]^2 - 3*z1[6]^3 - 2*z1[6]^4 + z1[6]^5) + 
        z1[3]*(26 - 16*z1[6] - 4*z1[6]^2 - 21*z1[6]^3 + 11*z1[6]^5))) + 
    z1[5]*(-(z1[2]^5*z1[3]^2*(-1 + z1[6])*z1[6]) + z1[2]^4*z1[3]*z1[6]*
       (1 - 3*z1[6] + 3*z1[6]^2 + z1[3]*(2 - 5*z1[6] + 3*z1[6]^2)) + 
      z1[2]^2*(z1[4]^4*(2 + z1[6]) + z1[4]^3*(7 + 7*z1[6] + 2*z1[6]^2) + 
        z1[4]^2*(8 + 12*z1[6] + 10*z1[6]^2 + 3*z1[6]^3) + 
        z1[6]^2*(2 + (9 - 4*z1[3])*z1[6] - (-1 + z1[3])*z1[3]*z1[6]^2 + 
          z1[3]*(6 + z1[3])*z1[6]^3) + z1[4]*(3 + 6*z1[6] + 8*z1[6]^2 + 
          8*z1[6]^3 + 9*z1[6]^4)) + (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*
       ((3 + 3*z1[3] + z1[3]^2)*z1[4]^3 + z1[6]^2*(2 + (16 + 3*z1[3])*z1[6] + 
          (6 + z1[3])*z1[6]^2) + z1[4]^2*(9 + 2*z1[3]^2 + 6*z1[6] + 
          z1[3]*(7 + z1[6] + z1[6]^2)) + z1[4]*(6 + z1[3]^2 + 12*z1[6] + 
          14*z1[6]^2 - 6*z1[6]^3 + z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 - 
            2*z1[6]^3))) - z1[2]^3*(z1[4]^3*(1 + z1[6]) + 
        z1[4]^2*(2 + 3*z1[6] + 2*z1[6]^2) + z1[4]*(1 + 2*z1[6] + 3*z1[6]^2 + 
          3*z1[6]^3) + z1[6]*(3*z1[6] + z1[3]^2*(-1 + 4*z1[6] - 6*z1[6]^2 + 
            3*z1[6]^3) + z1[3]*(-1 + 4*z1[6] - 10*z1[6]^2 + 9*z1[6]^3))) - 
      z1[2]*(z1[4]^5 + z1[4]^4*(6*z1[3] + z1[3]^3 + 4*(2 + z1[6]) + 
          z1[3]^2*(4 + z1[6] - z1[6]^2)) + z1[6]^2*(2 + 16*z1[6] + 
          6*z1[6]^2 - z1[3]^2*z1[6]*(-3 + 2*z1[6] + z1[6]^2) + 
          z1[3]*(2 + 17*z1[6] - 9*z1[6]^2 - 6*z1[6]^3)) + 
        z1[4]^3*(19 - z1[3]^3*(-3 + z1[6]) + 19*z1[6] + 7*z1[6]^2 + 
          z1[3]^2*(13 - 4*z1[6]^2 + 3*z1[6]^3) + 
          z1[3]*(22 + 6*z1[6] - 6*z1[6]^2 + 7*z1[6]^3)) + 
        z1[4]^2*(18 + z1[3]^3*(3 - 2*z1[6]) + 27*z1[6] + 25*z1[6]^2 + 
          14*z1[6]^3 - 6*z1[6]^4 + z1[3]*(26 + 16*z1[6] + 8*z1[6]^2 + 
            9*z1[6]^3 - 14*z1[6]^4) - z1[3]^2*(-14 + z1[6] - 3*z1[6]^3 + 
            3*z1[6]^4)) + z1[4]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 
          18*z1[6]^2 + 19*z1[6]^3 + 13*z1[6]^4 + 6*z1[6]^5 + 
          z1[3]^2*(5 - 3*z1[6]^3 + 2*z1[6]^4 + z1[6]^5) + 
          z1[3]*(10 + 10*z1[6] + 8*z1[6]^2 - 7*z1[6]^3 + 14*z1[6]^4 + 
            7*z1[6]^5)))), y[284] -> 1 - z1[2] + z1[3], 
  y[285] -> z1[2]*(-z1[4] + z1[3]*(-1 - z1[4]*(-1 + z1[5]) + 
        z1[4]^2*(-1 + z1[5]))) + (1 + z1[3])*z1[4]*(1 + z1[4]*(-1 + z1[5])), 
  y[286] -> 102 + 33*z1[4]*(-1 + z1[5]) + 
    z1[3]*(7 - 33*z1[2]*(-1 + z1[5]) + 15*z1[5]), 
  y[287] -> -(z1[2]*z1[3]) + (1 + z1[3])*z1[4], 
  y[288] -> -9 + z1[2]*(9 - 33*z1[3]) + z1[3]*(4 + 11*z1[6]), 
  y[289] -> z1[4]*(33 + z1[4]*(12 + 11*z1[5]) + 
      z1[3]*(44 + z1[4] + 22*z1[4]*z1[5] - 23*z1[6]) - 23*z1[6]) + 
    z1[2]*(-52*z1[4] + z1[3]*(-44 + 22*z1[4]^2*(-1 + z1[5]) - 
        z1[4]*(2 + 21*z1[5]) + 23*z1[6])), 
  y[290] -> -11*(2 + z1[4]*(-1 + z1[5])) - z1[3]*(6 + 5*z1[5]) + 
    11*z1[2]*(1 + z1[3]*z1[5]), 
  y[291] -> z1[2]*(34*z1[4] + z1[3]*(44 - 22*z1[4]^2*(-1 + z1[5]) + 
        z1[4]*(2 + 21*z1[5]) - 23*z1[6])) - 
    z1[4]*(33 + z1[4]*(12 + 11*z1[5]) + z1[3]*(44 + z1[4] + 22*z1[4]*z1[5] - 
        23*z1[6]) - 23*z1[6]), y[292] -> -11*z1[2]^2 + z1[2]*(11 - 6*z1[6]) + 
    11*(-1 + z1[6]), y[293] -> 
   -(z1[2]*(23*z1[4] + z1[3]*(33 + 81*z1[4] - 56*z1[6]) + 
       2*z1[3]^2*(16 + 12*z1[4] + 5*z1[5]*(-1 + z1[6]) - 11*z1[6]))) + 
    z1[2]^2*z1[3]*(35 + 12*z1[3]*(2 + z1[5]*(-1 + z1[6]) - z1[6]) - 
      12*z1[6]) - (1 + z1[3])*z1[4]*(-33 - 56*z1[4] + 56*z1[6] + 
      2*z1[3]*(-16 + z1[4]*(-11 + 5*z1[5]) - 5*z1[5]*(-1 + z1[6]) + 
        11*z1[6])), y[294] -> 1 + z1[3] + 2*z1[2]*(1 + z1[3])*(-2 + z1[5]) - 
    3*z1[5] - 2*z1[3]*z1[5], y[295] -> 2 + z1[4] + z1[5] - z1[2]*z1[5] + 
    z1[3]*(1 + 2*z1[4] + 4*z1[5] - 2*z1[6]) + 
    z1[3]^2*(z1[4] + 2*z1[5] - z1[6]) - z1[6], 
  y[296] -> -2 + z1[2] - 2*z1[3] + 2*z1[2]*z1[3] - 2*z1[2]^2*z1[3], 
  y[297] -> 2 - z1[2] + 3*z1[3] + z1[3]^2, 
  y[298] -> 2 - z1[2]*(1 + z1[6]) + z1[3]^2*(-1 + 2*z1[5] + z1[6]) + 
    z1[3]*(3*z1[5] + 2*z1[6]), y[299] -> (-2 + z1[2])*z1[5] + 
    2*(-1 + z1[2])*z1[6] - z1[3]*(-1 + 2*z1[2]^2*(-2 + z1[5]) + 2*z1[5] + 
      z1[6] - 2*z1[2]*(-1 + z1[5] + z1[6])), 
  y[300] -> -13 + z1[3]*(11 - 22*z1[5]) + 22*z1[2]*(1 + z1[3])*(-2 + z1[5]) - 
    33*z1[5], y[301] -> 70 + 23*z1[4] + 11*z1[5] - z1[2]*(24 + 11*z1[5]) + 
    z1[3]*(83 + 46*z1[4] + 44*z1[5] - 46*z1[6]) + 
    z1[3]^2*(24 + 23*z1[4] + 22*z1[5] - 23*z1[6]) - 23*z1[6], 
  y[302] -> z1[3]*(-1 + z1[2] - z1[4]) - z1[4], 
  y[303] -> 58 + z1[3]*(48 + 33*z1[5] - 2*z1[6]) + 
    z1[3]^2*(1 + 22*z1[5] - z1[6]) - 12*z1[6] - z1[2]*(35 + 11*z1[6]), 
  y[304] -> z1[4] + z1[3]*(1 + z1[4]), 
  y[305] -> (-(z1[2]*z1[3]*z1[4]) - z1[2]*z1[3]*z1[4]^2 + 
      z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[4]^2*z1[5] + 
      z1[2]*z1[3]*z1[6] - z1[4]*z1[6] - z1[3]*z1[4]*z1[6])^(-1) + 
    (-(z1[2]*z1[3]*z1[4]) - 2*z1[2]^2*z1[3]*z1[4] + z1[4]^2 + z1[2]*z1[4]^2 + 
      z1[3]*z1[4]^2 + 2*z1[2]*z1[3]*z1[4]^2 + z1[2]^2*z1[3]*z1[4]*z1[5] - 
      z1[2]*z1[3]*z1[4]^2*z1[5] + z1[2]^2*z1[3]*z1[6] - z1[2]*z1[4]*z1[6] - 
      z1[2]*z1[3]*z1[4]*z1[6])^(-1), 
  y[306] -> -22*z1[2]^2*z1[3]*(-2 + z1[5]) + z1[3]*(-1 - 22*z1[5] + z1[6]) - 
    2*(18 + 11*z1[5] + 5*z1[6]) + z1[2]*(24 + 11*z1[5] + 22*z1[6] + 
      z1[3]*(-34 + 22*z1[5] + 34*z1[6])), 
  y[307] -> -(z1[4]*(1 + z1[4] - 2*z1[6])) - 
    z1[3]*(-z1[4]^3 + (-1 + z1[6])^2 + z1[4]^2*(1 + 2*z1[6]) + 
      z1[2]*(-1 + z1[4]^2 + 2*z1[6] + z1[4]*(-3 + z1[5])*z1[6]) - 
      z1[4]*(-3 + 4*z1[6] + z1[6]^2)) + 
    z1[3]^2*(z1[4]*(z1[4] + z1[4]^2 - 2*z1[4]*z1[6] + z1[6]^2) - 
      z1[2]*(2*z1[4]^2 + z1[6]^2 + z1[4]*(2 + (-5 + z1[5])*z1[6])) + 
      z1[2]^2*(1 - 2*z1[6] + z1[4]*(1 + z1[6] - z1[5]*z1[6]))), 
  y[308] -> 1 + z1[2]^2*z1[3]*(-2 + z1[5]) - z1[6] - 
    z1[2]*(1 + z1[6] + 2*z1[3]*z1[6]), 
  y[309] -> -(z1[2]^2*z1[3]*(-2 + z1[3]*(-3 + z1[5]) + z1[5])) - 
    (1 + z1[3])*(1 + z1[4] - z1[6]) + z1[2]*(1 + z1[3]^2*(-z1[4] + z1[6]) + 
      z1[3]*(2 - z1[4] + z1[6])), 
  y[310] -> -2 + z1[4] + (-1 + z1[2])*z1[3]*(-1 + z1[5]) - z1[4]*z1[5], 
  y[311] -> z1[2]*(2*z1[4] - z1[3]*(-4 + z1[4]*(2 - 3*z1[5]) + 
        2*z1[4]^2*(-1 + z1[5]) + z1[6])) + 
    z1[4]*(-3 - z1[4]*z1[5] + z1[6] + z1[3]*(-4 + z1[4] - 2*z1[4]*z1[5] + 
        z1[6])), y[312] -> -(z1[2]^2*z1[3]) + 
    z1[2]*(z1[4] + z1[3]*(3 + 3*z1[4] - 4*z1[6]) + 
      2*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])) + 
    (1 + z1[3])*z1[4]*(-3 - 4*z1[4] + 4*z1[6] + 
      2*z1[3]*(-2 + z1[4]*(-1 + z1[5]) + z1[5] + z1[6] - z1[5]*z1[6])), 
  y[313] -> -5 + 6*z1[2], y[314] -> -((1 + z1[3])^2*z1[4]^3) - 
    z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6]) + 
    z1[4]^2*(-1 + z1[3]*(-2 + z1[6]) + z1[3]^2*(-1 + z1[6]) - z1[6]) - 
    z1[4]*z1[6]*(3 + 2*z1[3] + z1[6]) - z1[6]*(1 + z1[3] + z1[6] + z1[6]^2) + 
    z1[2]*z1[3]*(2*(1 + z1[3])*z1[4]^2 + z1[6] - 
      z1[4]*(-2 + 2*z1[3]*(-1 + z1[6]) + z1[6])), 
  y[315] -> z1[2]*(23*z1[4] + z1[3]*(21 + 69*z1[4] - 44*z1[6]) + 
      2*z1[3]^2*(16 + 12*z1[4] + 5*z1[5]*(-1 + z1[6]) - 11*z1[6])) + 
    z1[2]^2*z1[3]*(-35 - 12*z1[3]*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + 
      12*z1[6]) + (1 + z1[3])*z1[4]*(-21 - 44*z1[4] + 44*z1[6] + 
      2*z1[3]*(-16 + z1[4]*(-11 + 5*z1[5]) - 5*z1[5]*(-1 + z1[6]) + 
        11*z1[6])), y[316] -> -(z1[2]^2*z1[3]*z1[6]^3) - 
    (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*(1 + 2*z1[4]^2 + 
      z1[3]*(1 + z1[4])^2 + z1[6] + z1[6]^2 + z1[4]*(3 + z1[6])) + 
    z1[2]*(1 + z1[4]^4 + z1[3]^2*(1 + z1[4])^2*(1 + z1[4] - z1[6]) + z1[6] + 
      z1[6]^2 + z1[4]^3*(4 + z1[6]) + z1[4]^2*(6 + 3*z1[6] + z1[6]^2) + 
      z1[4]*(4 + 3*z1[6] + 2*z1[6]^2 + z1[6]^3) + 
      z1[3]*(2 + 3*z1[4]^3 - z1[4]^2*(-8 + z1[6]) - z1[6]^3 + 
        z1[4]*(7 - z1[6] + z1[6]^3))), 
  y[317] -> z1[2]^4*z1[3]^2*(2*z1[4] + 2*z1[4]^2 - z1[6]^2) - 
    z1[2]^3*z1[3]*((4 + 6*z1[3])*z1[4]^3 + z1[6]^2*(-1 - z1[3] + z1[6]) + 
      z1[4]^2*(4 + 6*z1[3] + 4*z1[6]) + z1[4]*z1[6]*(5 + z1[3] - z1[6] - 
        3*z1[3]*z1[6])) + z1[2]^2*((2 + 8*z1[3] + 6*z1[3]^2)*z1[4]^4 + 
      2*(1 + z1[3])*z1[4]^3*(1 + 3*z1[3] + 4*z1[6]) + 
      z1[4]^2*z1[6]*(14 + z1[3]*(17 - 2*z1[6]) - 3*z1[3]^2*(-1 + z1[6]) + 
        5*z1[6]) + z1[4]*z1[6]*(5 + z1[3]^2*(1 - 3*z1[6]) + 4*z1[6] + 
        7*z1[6]^2 + z1[3]*(6 - 3*z1[6] + 2*z1[6]^2)) + 
      z1[6]^2*(-1 - z1[3]^2 - 3*z1[6] + 8*z1[6]^2 + 
        z1[3]*(-2 - 5*z1[6] + 3*z1[6]^2))) - 
    z1[2]*(2*(1 + z1[3])^2*z1[4]^5 + z1[4]^3*z1[6]*
       (29 - z1[3]*(-19 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 5*z1[6]) + 
      2*z1[4]^4*(1 + z1[3]^2 + 4*z1[6] + 2*z1[3]*(1 + z1[6])) + 
      z1[4]^2*z1[6]*(31 - 3*z1[3]^2*(-1 + z1[6]) + 15*z1[6] + 7*z1[6]^2 + 
        z1[3]*(20 - 3*z1[6] + z1[6]^2)) + z1[4]*z1[6]*
       (11 + z1[3]^2*(1 - 3*z1[6]) + 7*z1[6] + 11*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]*(7 - 5*z1[6] + 2*z1[6]^2)) + z1[6]^2*(-3 - z1[3]^2 - 5*z1[6] - 
        10*z1[6]^2 + 19*z1[6]^3 + z1[3]*(-3 - 2*z1[6] - 6*z1[6]^2 + 
          3*z1[6]^3))) + z1[6]*((15 + 7*z1[3] + z1[3]^2)*z1[4]^4 + 
      z1[4]^3*(48 - z1[3]*(-22 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 11*z1[6]) + 
      z1[4]^2*(51 - 3*z1[3]^2*(-1 + z1[6]) + 26*z1[6] + 14*z1[6]^2 + 
        z1[3]*(23 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
      z1[4]*(18 + z1[3]^2*(1 - 3*z1[6]) + 9*z1[6] + 14*z1[6]^2 + 32*z1[6]^3 - 
        11*z1[6]^4 + z1[3]*(8 - 7*z1[6] - 2*z1[6]^2 + 6*z1[6]^3 - 
          2*z1[6]^4)) + z1[6]*(-6 - z1[3]^2 - 12*z1[6] - 15*z1[6]^2 + 
        11*z1[6]^3 + 11*z1[6]^4 + z1[3]*(-4 - 4*z1[6] - 4*z1[6]^2 - z1[6]^3 + 
          z1[6]^4))) - z1[5]*z1[6]*
     ((3 + 3*z1[3] + z1[3]^2 - z1[2]*(1 + z1[3])^2)*z1[4]^4 + 
      z1[4]^3*(3*z1[3]^2 + z1[2]^2*(1 + 4*z1[3] + 3*z1[3]^2) + 
        6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6]) - 
        z1[2]*(5 + 3*z1[3]^2 + 2*z1[6] + z1[3]*(7 + z1[6]))) + 
      z1[6]^2*(-(z1[2]^3*z1[3]) - z1[2]*z1[6]*(3 + (11 + 3*z1[3])*z1[6]) + 
        z1[6]*(3 + (20 + 3*z1[3])*z1[6] + (7 + z1[3])*z1[6]^2) + 
        z1[2]^2*(4*z1[6] + z1[3]*(-1 + 3*z1[6]))) + 
      z1[4]^2*(3*z1[3]^2 - z1[2]^3*z1[3]*(2 + 3*z1[3]) + 
        z1[2]^2*(1 + z1[3])*(2 + 3*z1[3] + 2*z1[6]) + 
        3*(5 + 6*z1[6] + 3*z1[6]^2) + z1[3]*(11 + 6*z1[6] + z1[6]^2 + 
          z1[6]^3) - z1[2]*(7 + 3*z1[3]^2 + 8*z1[6] + 3*z1[6]^2 + 
          z1[3]*(8 + 4*z1[6] + z1[6]^2))) + 
      z1[4]*(6 + z1[3]^2 + z1[2]^4*z1[3]^2 + 12*z1[6] + 18*z1[6]^2 + 
        18*z1[6]^3 - 7*z1[6]^4 - z1[2]^3*z1[3]*(1 + z1[3] + z1[6]) + 
        z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4) + 
        z1[2]^2*(1 + z1[3]^2 + 2*z1[6] + 3*z1[6]^2 + 
          2*z1[3]*(1 + z1[6] + z1[6]^2)) - z1[2]*(3 + z1[3]^2 + 6*z1[6] + 
          9*z1[6]^2 + 4*z1[6]^3 + z1[3]*(3 + 3*z1[6] + 4*z1[6]^2)))), 
  y[318] -> -(z1[2]^5*z1[3]^2*(-2 + z1[6])*z1[6]^2) + 
    z1[2]^4*z1[3]*z1[6]^2*(3 - 11*z1[6] + 8*z1[6]^2 + 
      z1[3]*(5 - 9*z1[6] + 3*z1[6]^2)) - 
    z1[2]^3*(4*z1[4]^5 + z1[4]^4*(17 + 5*z1[6]) + 
      3*z1[4]^3*(9 + 5*z1[6] + 2*z1[6]^2) + 
      z1[4]^2*(19 + 14*z1[6] + 11*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]*(5 + 3*z1[6] + 3*z1[6]^2 + 5*z1[6]^3 + 8*z1[6]^4) + 
      z1[6]*(-1 - (3 + 5*z1[3] + 4*z1[3]^2)*z1[6] + 
        (8 + 19*z1[3] + 12*z1[3]^2)*z1[6]^2 - z1[3]*(37 + 12*z1[3])*z1[6]^3 + 
        z1[3]*(19 + 3*z1[3])*z1[6]^4)) + 
    z1[2]^2*(4*z1[4]^6 + z1[4]^5*(26 + 5*z1[6]) + 
      z1[4]^4*(65 + 26*z1[6] + 6*z1[6]^2) + 
      z1[4]^3*(79 + 46*z1[6] + 24*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]^2*(47 + 31*z1[6] + 25*z1[6]^2 + 20*z1[6]^3 + 8*z1[6]^4) + 
      z1[4]*(11 + 3*z1[6] + z1[6]^2 + 4*z1[6]^3 + z1[6]^4 + 19*z1[6]^5) + 
      z1[6]*(-3 + (-5 + 2*z1[3] + z1[3]^2)*z1[6] - 
        2*(5 + 4*z1[3] + 2*z1[3]^2)*z1[6]^2 + (19 + 6*z1[3] + 6*z1[3]^2)*
         z1[6]^3 - z1[3]*(19 + 5*z1[3])*z1[6]^4 + z1[3]*(11 + z1[3])*
         z1[6]^5)) + z1[4]*(1 + z1[4] - z1[6])*
     ((15 + 22*z1[3] + 8*z1[3]^2 + z1[3]^3)*z1[4]^4 - 
      (1 + z1[3])*z1[4]^3*(-48 + z1[3]*(-22 + z1[6]) + z1[3]^2*(-3 + z1[6]) - 
        11*z1[6]) + z1[4]^2*(51 - 3*z1[3]^3*(-1 + z1[6]) + 26*z1[6] + 
        14*z1[6]^2 + z1[3]^2*(26 - 7*z1[6] - z1[6]^2 + z1[6]^3) + 
        z1[3]*(74 + 22*z1[6] + 13*z1[6]^2 + z1[6]^3)) + 
      z1[4]*(18 + z1[3]^3*(1 - 3*z1[6]) + 9*z1[6] + 14*z1[6]^2 + 32*z1[6]^3 - 
        11*z1[6]^4 + z1[3]*(26 + 2*z1[6] + 12*z1[6]^2 + 38*z1[6]^3 - 
          13*z1[6]^4) + z1[3]^2*(9 - 10*z1[6] - 2*z1[6]^2 + 6*z1[6]^3 - 
          2*z1[6]^4)) + z1[6]*(-6 - z1[3]^3 - 12*z1[6] - 15*z1[6]^2 + 
        11*z1[6]^3 + 11*z1[6]^4 + z1[3]^2*(-5 - 4*z1[6] - 4*z1[6]^2 - 
          z1[6]^3 + z1[6]^4) + z1[3]*(-10 - 16*z1[6] - 19*z1[6]^2 + 
          10*z1[6]^3 + 12*z1[6]^4))) - 
    z1[2]*(9*z1[4]^6 + z1[4]^5*(53 + 22*z1[3] + 8*z1[3]^2 + z1[3]^3 + 
        11*z1[6]) + z1[4]^4*(123 - 4*z1[3]*(-23 + z1[6]) - 
        2*z1[3]^3*(-2 + z1[6]) + 50*z1[6] + 13*z1[6]^2 - 
        z1[3]^2*(-33 + 9*z1[6] - 2*z1[6]^2 + z1[6]^3)) + 
      z1[4]^3*(141 + 79*z1[6] + 43*z1[6]^2 + 15*z1[6]^3 + 
        z1[3]^3*(6 - 7*z1[6] + z1[6]^2) + z1[3]^2*(51 - 31*z1[6] + 
          5*z1[6]^2 - 8*z1[6]^3 + 3*z1[6]^4) + 
        z1[3]*(144 - 14*z1[6] + 5*z1[6]^2 - 18*z1[6]^3 + 12*z1[6]^4)) - 
      z1[6]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 15*z1[6]^2 - 11*z1[6]^3 - 
        11*z1[6]^4 + z1[3]^2*(5 - 3*z1[6]^3 - 2*z1[6]^4 + z1[6]^5) + 
        z1[3]*(10 + 10*z1[6] + 7*z1[6]^2 - 25*z1[6]^3 - z1[6]^4 + 
          11*z1[6]^5)) + z1[4]^2*(80 + 46*z1[6] + 36*z1[6]^2 + 33*z1[6]^3 + 
        32*z1[6]^4 - 11*z1[6]^5 + z1[3]^3*(4 - 9*z1[6] + 3*z1[6]^2) + 
        z1[3]^2*(35 - 40*z1[6] + 5*z1[6]^2 - 4*z1[6]^3 + 9*z1[6]^4 - 
          3*z1[6]^5) - z1[3]*(-100 + 26*z1[6] - 3*z1[6]^2 + z1[6]^3 - 
          39*z1[6]^4 + 24*z1[6]^5)) + z1[4]*(18 - 6*z1[6]^2 + 14*z1[6]^4 + 
        3*z1[6]^5 + 11*z1[6]^6 + z1[3]^3*(1 - 5*z1[6] + 3*z1[6]^2) + 
        z1[3]^2*(9 - 23*z1[6] + 2*z1[6]^2 - 3*z1[6]^4 - 2*z1[6]^5 + 
          z1[6]^6) + z1[3]*(26 - 26*z1[6] - 12*z1[6]^2 - 5*z1[6]^3 - 
          27*z1[6]^4 + 12*z1[6]^6))) + 
    z1[5]*(z1[2]^5*z1[3]^2*(-1 + z1[6])*z1[6]^2 - z1[2]^4*z1[3]*z1[6]^2*
       ((1 - 2*z1[6])^2 + z1[3]*(2 - 5*z1[6] + 3*z1[6]^2)) - 
      z1[2]^2*(z1[4]^5*(2 + z1[6]) + z1[4]^4*(9 + 8*z1[6] + 2*z1[6]^2) + 
        z1[4]^3*(15 + 19*z1[6] + 12*z1[6]^2 + 3*z1[6]^3) + 
        z1[6]^3*(3 + (11 - 6*z1[3])*z1[6] - (-2 + z1[3])*z1[3]*z1[6]^2 + 
          z1[3]*(7 + z1[3])*z1[6]^3) + z1[4]^2*(11 + 18*z1[6] + 19*z1[6]^2 + 
          14*z1[6]^3 + 4*z1[6]^4) + z1[4]*(3 + 6*z1[6] + 9*z1[6]^2 + 
          11*z1[6]^3 + 10*z1[6]^4 + 11*z1[6]^5)) + 
      z1[2]^3*(z1[4]^4*(1 + z1[6]) + z1[4]^3*(3 + 4*z1[6] + 2*z1[6]^2) + 
        z1[4]^2*(3 + 5*z1[6] + 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[4]*(1 + 2*z1[6] + 3*z1[6]^2 + 4*z1[6]^3 + 4*z1[6]^4) + 
        z1[6]^2*(4*z1[6] + z1[3]^2*(-1 + 4*z1[6] - 6*z1[6]^2 + 3*z1[6]^3) + 
          z1[3]*(-1 + 4*z1[6] - 12*z1[6]^2 + 11*z1[6]^3))) - 
      z1[4]*(1 + z1[4] - z1[6])*((3 + 6*z1[3] + 4*z1[3]^2 + z1[3]^3)*
         z1[4]^4 + (1 + z1[3])*z1[6]^3*(3 + (20 + 3*z1[3])*z1[6] + 
          (7 + z1[3])*z1[6]^2) + (1 + z1[3])*z1[4]^3*(3*z1[3]^2 + 
          6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6])) + 
        z1[4]^2*(3*z1[3]^3 + 3*(5 + 6*z1[6] + 3*z1[6]^2) + 
          z1[3]^2*(14 + 6*z1[6] + z1[6]^2 + z1[6]^3) + 
          z1[3]*(26 + 24*z1[6] + 10*z1[6]^2 + z1[6]^3)) + 
        z1[4]*(6 + z1[3]^3 + 12*z1[6] + 18*z1[6]^2 + 18*z1[6]^3 - 7*z1[6]^4 + 
          z1[3]*(10 + 16*z1[6] + 22*z1[6]^2 + 22*z1[6]^3 - 9*z1[6]^4) + 
          z1[3]^2*(5 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4))) + 
      z1[2]*(z1[4]^6 + z1[4]^5*(9 + 6*z1[3] + 4*z1[3]^2 + z1[3]^3 + 
          4*z1[6]) + z1[6]^3*(3 + 20*z1[6] + 7*z1[6]^2 - 
          z1[3]^2*z1[6]*(-3 + 2*z1[6] + z1[6]^2) + 
          z1[3]*(3 + 20*z1[6] - 12*z1[6]^2 - 7*z1[6]^3)) + 
        z1[4]^4*(27 - z1[3]^3*(-4 + z1[6]) + 23*z1[6] + 7*z1[6]^2 + 
          z1[3]*(28 + 6*z1[6]) - z1[3]^2*(-17 + z1[6] - z1[6]^2 + z1[6]^3)) + 
        z1[4]^3*(37 - 3*z1[3]^3*(-2 + z1[6]) + 46*z1[6] + 31*z1[6]^2 + 
          10*z1[6]^3 + z1[3]^2*(27 - 2*z1[6] + z1[6]^2 - 4*z1[6]^3 + 
            3*z1[6]^4) + z1[3]*(48 + 22*z1[6] + 6*z1[6]^2 - 7*z1[6]^3 + 
            8*z1[6]^4)) + z1[4]^2*(24 + z1[3]^3*(4 - 3*z1[6]) + 39*z1[6] + 
          42*z1[6]^2 + 34*z1[6]^3 + 18*z1[6]^4 - 7*z1[6]^5 + 
          z1[3]*(36 + 26*z1[6] + 16*z1[6]^2 + 9*z1[6]^3 + 10*z1[6]^4 - 
            16*z1[6]^5) - z1[3]^2*(-19 + z1[6] - 3*z1[6]^4 + 3*z1[6]^5)) + 
        z1[4]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 18*z1[6]^2 + 
          24*z1[6]^3 + 24*z1[6]^4 + 16*z1[6]^5 + 7*z1[6]^6 + 
          z1[3]^2*(5 - 3*z1[6]^4 + 2*z1[6]^5 + z1[6]^6) + 
          z1[3]*(10 + 10*z1[6] + 10*z1[6]^2 + 7*z1[6]^3 - 10*z1[6]^4 + 
            17*z1[6]^5 + 8*z1[6]^6)))), 
  y[319] -> z1[2]^2*z1[3]*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) + (1 + z1[3])*(z1[4]^3 - 2*z1[4]^2*(-1 + z1[6]) - 
      z1[4]*z1[6] + (-1 + z1[6])*z1[6]^2) + 
    z1[2]*(z1[4]^2*(-2 + z1[3]*(-3 + z1[5]) + z1[5]) + 
      z1[3]*z1[6]*(z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[4]*(-((-3 + z1[5])*(-1 + z1[6])) + z1[3]*(-6 - z1[5]*(-2 + z1[6]) + 
          5*z1[6]))), y[320] -> -4 + z1[3]*(-13 + z1[5]) + 
    z1[3]^2*(-7 + z1[5]), y[321] -> -13 + 5*z1[4] + 
    z1[3]*(-21 + 6*z1[4] + 7*z1[5] - 6*z1[6]) - 5*z1[6], 
  y[322] -> -7 + z1[2]*(6 - 12*z1[6]) - 12*z1[6] + 12*z1[6]^2, 
  y[323] -> 12*z1[6]*(1 + z1[6]) + 
    6*z1[2]*(4 + z1[3]*(-2 + z1[5] + 8*z1[6] - 4*z1[5]*z1[6] - 2*z1[6]^2 + 
        2*z1[5]*z1[6]^2)) + z1[3]*(14 + 36*z1[6] - 60*z1[6]^2 + 24*z1[6]^3 - 
      z1[5]*(7 + 24*z1[6] - 48*z1[6]^2 + 24*z1[6]^3)), 
  y[324] -> (1 + z1[3])*(-1 + z1[6])*z1[6] + 
    z1[2]*(1 - z1[6] + z1[3]*(-4 + 7*z1[6] - 2*z1[6]^2 + 
        z1[5]*(3 - 5*z1[6] + 2*z1[6]^2))), 
  y[325] -> -(z1[2]^3*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2) + 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3 - (1 + z1[3])*z1[4]^2*(-3 + 2*z1[6]) + 
      z1[4]*z1[6]*(-2 + z1[3]*(-5 + 2*z1[5]*(-1 + z1[6])^2 + 6*z1[6] - 
          2*z1[6]^2)) + z1[6]^2*(-1 + z1[6] + 
        z1[3]*(3 - 2*z1[5]*(-1 + z1[6])^2 - 6*z1[6] + 2*z1[6]^2))) + 
    z1[2]^2*z1[3]*(4 + 2*z1[4] - z1[5] - 3*z1[6] + z1[5]*z1[6] + 
      z1[3]*(1 + 3*z1[4] + 6*z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(3 - 12*z1[6] + 13*z1[6]^2 - 4*z1[6]^3))) + 
    z1[2]*((1 + z1[3])*z1[4]^2*(-2 + z1[3]*(-4 + z1[5]) + z1[5]) + 
      z1[3]*z1[6]*(2 + (-1 + z1[5])*z1[6] - (-1 + z1[5])*z1[6]^2 + 
        z1[3]*(8 + 2*z1[5]^2*(-1 + z1[6])^2 - 13*z1[6] + 5*z1[6]^2 + 
          z1[5]*(-7 + 15*z1[6] - 7*z1[6]^2))) - (1 + z1[3])*z1[4]*
       (4 + z1[5]*(-1 + z1[6]) - 3*z1[6] + z1[3]*(8 - 3*z1[6] - z1[6]^2 + 
          z1[5]*(-2 - z1[6] + z1[6]^2)))), 
  y[326] -> -20 - z1[3]^2*(41 + z1[5]) - z1[3]*(83 + z1[5]), 
  y[327] -> -3*(8 + 7*z1[4] - 7*z1[6]) + 
    z1[3]*(-69 + z1[4] + 23*z1[5] - z1[6]), 
  y[328] -> 23 + z1[2]*(23 - 22*z1[6]) - 22*z1[6] + 22*z1[6]^2, 
  y[329] -> -68 + 20*z1[2]*(1 + z1[3]) + (23 + z1[2])*z1[3]*z1[5] + 
    64*z1[6] + 14*z1[3]*(-8 + 3*z1[6]) - 22*(-1 + z1[6])*
     (2 - z1[6] + z1[3]*(3 + (3 - 2*z1[5])*z1[6] + 2*(-1 + z1[5])*z1[6]^2 + 
        z1[2]*(-3 + z1[5] + z1[6] - z1[5]*z1[6]))), 
  y[330] -> z1[2]^3*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2 - 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3 - (1 + z1[3])*z1[4]^2*(-3 + 2*z1[6]) + 
      z1[4]*z1[6]*(-2 + z1[3]*(-5 + 2*z1[5]*(-1 + z1[6])^2 + 6*z1[6] - 
          2*z1[6]^2)) + z1[6]^2*(-1 + z1[6] + 
        z1[3]*(3 - 2*z1[5]*(-1 + z1[6])^2 - 6*z1[6] + 2*z1[6]^2))) - 
    z1[2]^2*z1[3]*(4 + 2*z1[4] - z1[5] - 3*z1[6] + z1[5]*z1[6] + 
      z1[3]*(1 + 3*z1[4] + 6*z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(3 - 12*z1[6] + 13*z1[6]^2 - 4*z1[6]^3))) - 
    z1[2]*((1 + z1[3])*z1[4]^2*(-2 + z1[3]*(-4 + z1[5]) + z1[5]) + 
      z1[3]*z1[6]*(2 + (-1 + z1[5])*z1[6] - (-1 + z1[5])*z1[6]^2 + 
        z1[3]*(8 + 2*z1[5]^2*(-1 + z1[6])^2 - 13*z1[6] + 5*z1[6]^2 + 
          z1[5]*(-7 + 15*z1[6] - 7*z1[6]^2))) - (1 + z1[3])*z1[4]*
       (4 + z1[5]*(-1 + z1[6]) - 3*z1[6] + z1[3]*(8 - 3*z1[6] - z1[6]^2 + 
          z1[5]*(-2 - z1[6] + z1[6]^2)))), 
  y[331] -> z1[2]^3 - z1[2]^2*(-1 + z1[6]) + z1[2]*(-1 + z1[6])*z1[6] - 
    (-1 + z1[6])*z1[6]^2, y[332] -> -1 - z1[4] + 
    z1[2]^2*(-2 + z1[3]*(-3 + z1[5]) + z1[5]) + 
    z1[2]*(1 + z1[4] + z1[3]*(2 + z1[4] - z1[6]) - z1[6]) - z1[6] + z1[6]^2 - 
    z1[3]*(2 + z1[4] + z1[6] - z1[6]^2), 
  y[333] -> z1[2]^3*z1[3]*(-2 + z1[5]) + z1[3]*z1[6]^2*
     (-4 + 3*z1[5]*(-1 + z1[6])^2 + 8*z1[6] - 3*z1[6]^2) + 
    z1[2]*z1[3]*z1[6]*(2 - 2*z1[5]*(-1 + z1[6])^2 - 5*z1[6] + 2*z1[6]^2) + 
    z1[2]^2*(-z1[6] + z1[3]*(-2 + z1[5]*(-1 + z1[6])^2 + 2*z1[6] - z1[6]^2)), 
  y[334] -> (1 + z1[3])*(-1 + z1[6])*z1[6] + 
    z1[2]*z1[3]*(-6 + 10*z1[6] - 3*z1[6]^2 + 
      z1[5]*(4 - 7*z1[6] + 3*z1[6]^2)), 
  y[335] -> z1[2]^4*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2 + 
    z1[2]^2*(z1[4] + z1[3]^2*(2 + 3*z1[4]^2 + z1[4]*(7 - 4*z1[6]) + 
        (-7 + 7*z1[5] - 2*z1[5]^2)*z1[6] + (16 - 22*z1[5] + 7*z1[5]^2)*
         z1[6]^2 + (-13 + 21*z1[5] - 8*z1[5]^2)*z1[6]^3 + 
        3*(-1 + z1[5])^2*z1[6]^4) + z1[3]*(2*z1[4]^2 - 2*z1[4]*(-3 + z1[6]) + 
        (-1 + z1[6])*(-1 + z1[5]*(-1 + z1[6])*z1[6] - z1[6]^2))) - 
    z1[2]^3*z1[3]*(1 + z1[4] + z1[6] - z1[5]*z1[6] - z1[6]^2 + 
      z1[5]*z1[6]^2 + z1[3]*(1 + 3*z1[4] + 6*z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(3 - 12*z1[6] + 13*z1[6]^2 - 4*z1[6]^3))) + 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3 + z1[3]*z1[6]^3*
       (5 - 3*z1[5]*(-1 + z1[6])^2 - 9*z1[6] + 3*z1[6]^2) - 
      z1[4]^2*(-1 + z1[6]^2 + z1[3]*(-2 + z1[6]^2)) + 
      z1[4]*z1[6]*(-1 - z1[6] + z1[6]^2 + z1[3]*(-2 + (-5 + 3*z1[5])*z1[6] + 
          (9 - 6*z1[5])*z1[6]^2 + 3*(-1 + z1[5])*z1[6]^3))) + 
    z1[2]*(-(z1[3]*(1 + z1[3])*z1[4]^3) + (1 + z1[3])*z1[4]^2*
       (-2 + z1[3]*(-6 + z1[5] + 2*z1[6])) + z1[3]*z1[6]*
       (1 - (-2 + z1[5])*z1[6] + (-3 + 2*z1[5])*z1[6]^2 - 
        (-1 + z1[5])*z1[6]^3 + z1[3]*(2 + (10 - 11*z1[5] + 3*z1[5]^2)*z1[6] + 
          (-19 + 22*z1[5] - 6*z1[5]^2)*z1[6]^2 + (7 - 10*z1[5] + 3*z1[5]^2)*
           z1[6]^3)) + z1[4]*(-1 + z1[6]^2 + z1[3]^2*(-6 + 3*z1[6] - 
          3*z1[6]^2 + 2*z1[6]^3 - z1[5]*(-2 + z1[6] - 3*z1[6]^2 + 
            2*z1[6]^3)) + z1[3]*(-5 + 3*z1[6] - 2*z1[6]^2 + 2*z1[6]^3 - 
          z1[5]*(-1 + z1[6] - 3*z1[6]^2 + 2*z1[6]^3)))), 
  y[336] -> -1 + z1[2] - z1[2]*z1[6] + z1[6]^2, 
  y[337] -> z1[5] + z1[3]*(-2 - z1[4] + z1[6]), 
  y[338] -> z1[4]*z1[5]*(-1 - z1[4] + z1[6]) + 
    z1[3]*(1 + z1[4]*(1 - z1[5] + z1[5]^2) + (-1 + z1[5])*z1[6]), 
  y[339] -> z1[4] + z1[2]^2*(-1 + z1[3]*(2 + z1[5]*(-1 + z1[6]) - z1[6])) + 
    z1[3]*z1[4]*(1 + z1[4] - z1[6]) + 
    z1[2]*(-1 + z1[4] + z1[3]*(-1 - 2*z1[4] + z1[6])), 
  y[340] -> 3 - z1[2]^2*(-1 + z1[3]) + z1[4]*z1[5] + 
    z1[2]*(3 - z1[4] + z1[3]*(1 + 3*z1[4] - 2*z1[6]) - z1[6]) - 2*z1[6] - 
    z1[4]*z1[6] - z1[3]*(1 + z1[4]^2*(1 + z1[5]) + (-1 + z1[5])*z1[6] + 
      z1[4]*(1 + z1[5]^2 - z1[6] - z1[5]*(1 + z1[6]))), 
  y[341] -> -(z1[2]^3*(z1[3] + z1[4] - z1[3]*z1[6])) - 
    z1[2]^2*((3 - 2*z1[4])*z1[4] + z1[3]*(3 - 4*z1[6] + z1[6]^2)) + 
    z1[4]*(-(z1[4]^2*z1[6]) + z1[6]*(-3 + 2*z1[6]) + 
      z1[3]*(-1 + z1[6])*(-3 - z1[4]^2 + z1[4]*(-3 + z1[6]) + 2*z1[6]) + 
      z1[4]*(3 - 2*z1[6] + z1[6]^2)) - 
    z1[2]*(z1[3]*(3 - 5*z1[6] + 2*z1[6]^2) + 
      z1[4]*(3 + z1[4]^2 + z1[6] - z1[6]^2 - z1[4]*(3 + z1[6]))), 
  y[342] -> z1[2]^5*(z1[3] + z1[4] - z1[3]*z1[6]) + 
    z1[2]^4*((5 - 2*z1[4])*z1[4] + z1[3]*(5 - 6*z1[6] + z1[6]^2)) + 
    z1[2]^3*(2*z1[3]*(5 - 7*z1[6] + 2*z1[6]^2) + 
      z1[4]*(10 + z1[4]^2 + z1[6] - z1[6]^2 - z1[4]*(7 + z1[6]))) + 
    z1[2]*(z1[3]*(5 - 9*z1[6] + 4*z1[6]^2) + 
      z1[4]*(5 + 6*z1[6] - 6*z1[6]^2 + z1[4]*(-5 + z1[6] - 4*z1[6]^2) + 
        z1[4]^2*(3 + z1[6] - z1[6]^2))) + 
    z1[2]^2*(2*z1[3]*(5 - 8*z1[6] + 3*z1[6]^2) + 
      z1[4]*(10 + 3*z1[4]^2 + 4*z1[6] - 4*z1[6]^2 - 
        z1[4]*(9 + 2*z1[6] + z1[6]^2))) + 
    z1[4]*(z1[4]^4*(-1 + z1[6]) + (5 - 4*z1[6])*z1[6] + 
      z1[4]*(-5 + 9*z1[6] - 6*z1[6]^2) + z1[4]^2*(-5 + 10*z1[6] - 
        4*z1[6]^2) - z1[4]^3*(4 - 5*z1[6] + z1[6]^2) + 
      z1[3]*(-5 + z1[4]^4*(-1 + z1[6]) + 9*z1[6] - 4*z1[6]^2 - 
        z1[4]^3*(5 - 6*z1[6] + z1[6]^2) - 2*z1[4]^2*(5 - 7*z1[6] + 
          2*z1[6]^2) - 2*z1[4]*(5 - 8*z1[6] + 3*z1[6]^2))), 
  y[343] -> -5 + z1[4]^2*(z1[3]*(3 - 2*z1[6]) + 4*(-1 + z1[6]) - 
      2*z1[3]^2*(-1 + z1[6])) + 4*z1[6] - z1[3]*z1[6]^3 - z1[3]^2*z1[6]^3 + 
    z1[3]*z1[6]^4 + z1[3]^2*z1[6]^4 + z1[4]^3*(-1 + z1[3] + z1[3]^2 + 
      z1[6]) - z1[4]*(5 + (-6 + 3*z1[3] + 2*z1[3]^2)*z1[6] - 
      2*z1[3]*(1 + z1[3])*z1[6]^2 + z1[3]*(1 + z1[3])*z1[6]^3) + 
    z1[2]^4*(-1 + z1[3] + z1[3]^2*(-2 + z1[5] + z1[6] - z1[5]*z1[6])) + 
    z1[2]^3*(-5 + z1[4] + z1[6] + z1[3]*(2 - z1[4] + z1[6]) + 
      z1[3]^2*(-3 + 2*z1[4] + 3*z1[6] - z1[6]^2 + 
        z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
    z1[2]*(-10 + (6 + z1[3] + 2*z1[3]^2)*z1[6] + z1[3]^2*(-3 + z1[5])*
       z1[6]^2 - z1[3]^2*(-2 + z1[5])*z1[6]^3 + 
      z1[4]^2*(-1 + z1[3]^2*(-4 + z1[5]) + z1[3]*(-1 + z1[5]) + z1[6]) + 
      z1[4]*(-1 + 4*z1[6] + z1[3]^2*(-6 - z1[5]*(-2 + z1[6]) + 4*z1[6] + 
          z1[6]^2) + z1[3]*(-5 + z1[5] - z1[5]*z1[6] + z1[6]^2))) + 
    z1[2]^2*(-10 + 4*z1[6] + z1[4]*(2 + z1[6]) + 
      z1[3]*(1 + 2*z1[6] - z1[4]*(3 + z1[6])) - 
      z1[3]^2*(-3*z1[4] + z1[4]^2 + (-1 + z1[6])*(2 - (-2 + z1[5])*z1[6] + 
          (-1 + z1[5])*z1[6]^2))), y[344] -> -1 + 5*z1[3], 
  y[345] -> 2 + z1[3]*(4 + z1[4]*(-7 + 4*z1[5])), 
  y[346] -> 3 + z1[4] + z1[3]*(-2 + z1[4]*(-11 + 3*z1[5])), 
  y[347] -> -z1[2]^3 + z1[2]^2*z1[6] - z1[2]*z1[6]^2 + z1[6]^3, 
  y[348] -> 1 - z1[6] + z1[2]*z1[3]^2*(1 + z1[3])^2*z1[6]^2 + 
    z1[2]*z1[3]^2*(-3 - 8*z1[3]*(-1 + z1[5]) + z1[3]^2*(-13 + 8*z1[5]))*
     z1[6]^3 + z1[3]^2*(2 - 2*z1[3]^2 + z1[2]*(3 + 10*z1[3]*(-3 + 2*z1[5]) + 
        z1[3]^2*(64 - 67*z1[5] + 15*z1[5]^2)))*z1[6]^4 - 
    z1[3]^2*((1 + z1[3])*(4 + z1[3]*(-11 + 5*z1[5])) + 
      z1[2]*(1 + z1[3]*(-23 + 15*z1[5]) + z1[3]^2*(106 - 135*z1[5] + 
          39*z1[5]^2)))*z1[6]^5 + 
    z1[3]^2*(2 + 3*z1[3]*(-4 + z1[2]*(-1 + z1[5]) + 3*z1[5]) + 
      z1[3]^2*(-14 + 9*z1[5] + z1[2]*(60 - 94*z1[5] + 34*z1[5]^2)))*z1[6]^6 - 
    2*z1[3]^3*(2 + z1[3]*(2 + 5*z1[2]*(-1 + z1[5])))*(-1 + z1[5])*z1[6]^7, 
  y[349] -> -(z1[4]*z1[5]*(2 + (-2 + z1[4])*z1[5] + 2*z1[5]^2)*
      (1 + z1[4] - z1[6])) + z1[3]*z1[5]*
     (z1[4]*(-2 + 5*z1[5] + 2*z1[5]^3 + z1[5]^2*(-5 + z1[6])) + 
      2*(1 - z1[5] + z1[5]^2)*z1[6]) - 
    z1[3]^2*(1 + z1[4]*(1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + 
        z1[5]^3*(-3 + z1[6])) + (-1 + 2*z1[5] - z1[5]^2 + z1[5]^3)*z1[6]), 
  y[350] -> (-1 + z1[6])*z1[6] + z1[3]*(1 + z1[5]*(-1 + z1[6]) - 4*z1[6] + 
      2*z1[6]^2), y[351] -> z1[5]*(2 + (-2 + z1[4])*z1[5] + 2*z1[5]^2) - 
    z1[3]*(2 + z1[4]^2 - z1[5]^2 + z1[5]^3 + 
      z1[4]*(3 - z1[5] + z1[5]^2 - 2*z1[6]) - 4*z1[6] + z1[6]^2 + 
      z1[5]*(1 + z1[6])) + z1[3]^2*(-3 + z1[4]^2*(-1 + z1[5]) + 
      z1[5]*(3 - 2*z1[6]) + 5*z1[6] - z1[6]^2 + 
      z1[4]*(-3 - z1[5]*(-3 + z1[6]) + 2*z1[6])), 
  y[352] -> 2*z1[2]*(1 + (-3 + 2*z1[3])*z1[6] + 4*(1 + z1[3]*(-2 + z1[5]))*
       z1[6]^2 + (-2 + z1[3]*(10 - 7*z1[5]))*z1[6]^3 + 
      3*z1[3]*(-1 + z1[5])*z1[6]^4) + 
    2*(-1 + z1[6] - 2*(-1 + z1[3])*z1[6]^2 + (-4 - 5*z1[3]*(-2 + z1[5]))*
       z1[6]^3 + (2 + z1[3]*(-13 + 9*z1[5]))*z1[6]^4 - 
      4*z1[3]*(-1 + z1[5])*z1[6]^5) + z1[2]^3*z1[3]*
     (-11 + 15*z1[6] - 2*z1[6]^2 + 2*z1[5]*(2 - 3*z1[6] + z1[6]^2)) - 
    2*z1[2]^2*(-1 + 3*z1[6] - 2*z1[6]^2 + z1[3]*(2 + 3*(-2 + z1[5])*z1[6] + 
        (7 - 5*z1[5])*z1[6]^2 + 2*(-1 + z1[5])*z1[6]^3)), 
  y[353] -> (1 + z1[3])*(-1 + z1[6])*z1[6]^2 + 
    z1[2]*(-2*(-1 + z1[6])^2 + z1[3]*(2 + 6*(-2 + z1[5])*z1[6] - 
        5*(-3 + 2*z1[5])*z1[6]^2 + 4*(-1 + z1[5])*z1[6]^3)), 
  y[354] -> -8 + z1[2]^3*(-1 + z1[3]) - 2*z1[4] - 3*z1[4]^2 - z1[4]^3 - 
    z1[5] + 3*z1[4]*z1[5] - z1[4]^2*z1[5] - 2*z1[4]*z1[5]^2 + 
    z1[4]^2*z1[5]^2 + 2*z1[4]*z1[5]^3 + 11*z1[6] + 5*z1[4]*z1[6] + 
    3*z1[4]^2*z1[6] + z1[5]*z1[6] - 3*z1[6]^2 - 2*z1[4]*z1[6]^2 + 
    z1[2]^2*(-5 + 2*z1[4] + z1[3]^2*(1 + z1[4] - z1[6]) + 2*z1[6] + 
      z1[3]*(-4*z1[4] + 2*z1[6])) + z1[3]^2*(1 + z1[4]^3*(2 + z1[5]^2) + 
      (-1 + 2*z1[5] - z1[5]^2 + z1[5]^3)*z1[6] + 
      z1[4]^2*(2 + 2*z1[5] + z1[5]^3 - 4*z1[6] - z1[5]^2*(1 + z1[6])) + 
      z1[4]*(1 - 3*z1[5]^3 + z1[5]^4 - 2*z1[6] + 2*z1[6]^2 - 
        2*z1[5]*(1 + z1[6]) + z1[5]^2*(4 + z1[6]))) - 
    z1[3]*(z1[4]^3*z1[5] + 2*z1[5]*(1 - z1[5] + z1[5]^2)*z1[6] + 
      z1[4]^2*(-2 - z1[5]^2 + z1[5]^3 + z1[6] - z1[5]*z1[6]) + 
      z1[4]*(-2*z1[5] - 5*z1[5]^3 + 2*z1[5]^4 - (-2 + z1[6])*z1[6] + 
        z1[5]^2*(5 + z1[6]))) - z1[2]*(10 - 5*z1[4] - 8*z1[6] + z1[6]^2 + 
      z1[3]^2*(1 + 4*z1[4]^2 + z1[4]*(5 - 6*z1[6]) - 3*z1[6] + 2*z1[6]^2) - 
      z1[3]*(4*z1[4]^2 + z1[6]^2 - 2*z1[4]*(1 + 2*z1[6]))), 
  y[355] -> z1[4]^2*(1 + z1[3]*(1 + z1[4] - z1[6])) - 
    z1[2]*z1[4]*(2 - 2*z1[4] + z1[3]^2*(1 + z1[4] - z1[6])^2 - 
      z1[3]*(1 + z1[4] - z1[6])*(-4 + z1[6])) + 
    z1[2]^4*(1 + z1[3]*(-2 + z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[3]^2*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2) + 
    z1[2]^2*(1 - 4*z1[4] + z1[4]^2 + z1[3]^2*(3*z1[4]^2 - 
        6*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + 
      z1[3]*(3 - z1[4]^2 - z1[4]*(-4 + z1[6]) - 4*z1[6] + z1[6]^2)) + 
    z1[2]^3*(2 - 2*z1[4] + z1[3]^2*(-3*z1[4] + 
        (5 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
      z1[3]*(-3 + 2*z1[4] + 3*z1[6] - z1[6]^2 + 
        z1[5]*(2 - 3*z1[6] + z1[6]^2))), 
  y[356] -> z1[2]^4*(z1[3] + z1[4] - z1[3]*z1[6]) + 
    z1[2]^3*(-(z1[4]*(-5 + 3*z1[4] + z1[6])) + 
      z1[3]*(5 - 7*z1[6] + 2*z1[6]^2)) - 
    z1[2]^2*(z1[3]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3) + 
      z1[4]*(-10 - 3*z1[4]^2 + 3*z1[6] + z1[6]^2 + z1[4]*(9 + z1[6]))) + 
    z1[4]*(z1[3]*(-1 + z1[6])*(z1[4]^3 + z1[4]^2*(5 - 2*z1[6]) - 
        (8 + z1[5] - 3*z1[6])*(-1 + z1[6]) + 
        z1[4]*(10 - 8*z1[6] + z1[6]^2)) - (z1[4] - z1[6])*
       (z1[4]^2*(2 + z1[5] - z1[6]) - (8 + z1[5] - 3*z1[6])*(-1 + z1[6]) + 
        z1[4]*(2 - z1[5] - 5*z1[6] + z1[6]^2))) + 
    z1[2]*(z1[3]*(8 + z1[5] - 3*z1[6])*(-1 + z1[6])^2 - 
      z1[4]*(-8 + z1[4]^3 + z1[5]*(-1 + z1[6]) + z1[6] + 5*z1[6]^2 - 
        z1[6]^3 - z1[4]^2*(6 + z1[5] + z1[6]) + 
        z1[4]*(8 + z1[5] + z1[6] + z1[6]^2))), 
  y[357] -> 3 + z1[3]*z1[5]*(z1[2]*(1 + 6*z1[3] + 6*z1[3]^2) - 
      2*(2 + z1[4] + 3*z1[3]*(3 + z1[4] - z1[6]) + 
        2*z1[3]^2*(4 + z1[4] - z1[6]) - z1[6])) + 
    z1[3]^2*(132 - 32*z1[2] + 36*z1[4] - 63*z1[6]) + 
    z1[3]^3*(106 - 32*z1[2] + 28*z1[4] - 52*z1[6]) + 
    z1[3]*(43 - 6*z1[2] + 10*z1[4] - 18*z1[6]) - z1[6] - 
    2*z1[3]*(1 + z1[3])*(-1 + z1[6])^2*(3 + z1[2] - 3*z1[6] + 
      z1[2]*z1[3]*(-4 + z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[3]*(8 + 7*z1[6] - 3*z1[6]^2 + z1[5]*(-1 - 2*z1[6] + 3*z1[6]^2))), 
  y[358] -> -((1 + z1[3])*z1[4]^6*(-1 + z1[6])) + (-1 + z1[6])*z1[6] - 
    z1[2]^6*(z1[3] + z1[4] - z1[3]*z1[6]) + z1[4]^5*(-1 + z1[6])*
     (2*(-3 + z1[6]) + z1[3]*(-7 + 2*z1[6])) + z1[4]*(-1 + z1[6])*
     (-1 + (19 + z1[5])*z1[6] - 10*z1[6]^2 + 
      z1[3]*(-20 + z1[5]*(-1 + z1[6]) + 29*z1[6] - 10*z1[6]^2)) + 
    z1[2]^5*(z1[4]*(-7 + 3*z1[4] + z1[6]) + 
      z1[3]*(-7 + 9*z1[6] - 2*z1[6]^2)) + 
    z1[4]^4*(18 + z1[5] - 26*z1[6] + 12*z1[6]^2 - z1[6]^3 - 
      z1[3]*(-21 + 33*z1[6] - 13*z1[6]^2 + z1[6]^3)) - 
    z1[4]^3*(-16 + 48*z1[6] - 30*z1[6]^2 + 5*z1[6]^3 + z1[5]*(1 + z1[6]) + 
      5*z1[3]*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3)) + 
    z1[4]^2*(19 + z1[5] - 45*z1[6] + 40*z1[6]^2 - 10*z1[6]^3 - 
      5*z1[3]*(-7 + 15*z1[6] - 10*z1[6]^2 + 2*z1[6]^3)) + 
    z1[2]*(-1 + z1[6] + z1[4]^4*(6 - z1[6] + z1[6]^2) + 
      z1[4]*(-19 + z1[5]*(-1 + z1[6]) - 6*z1[6] + 30*z1[6]^2 - 10*z1[6]^3) + 
      z1[4]^2*(19 + z1[5] - 11*z1[6] + 20*z1[6]^2 - 5*z1[6]^3) - 
      z1[4]^3*(17 + z1[5] + 12*z1[6] - 7*z1[6]^2 + z1[6]^3) + 
      z1[3]*(-21 + 51*z1[6] - 40*z1[6]^2 + 10*z1[6]^3)) + 
    z1[2]^4*(z1[3]*(-21 + 33*z1[6] - 13*z1[6]^2 + z1[6]^3) + 
      z1[4]*(-21 - 3*z1[4]^2 + 5*z1[6] + z1[6]^2 + z1[4]*(15 + z1[6]))) + 
    z1[2]^3*(5*z1[3]*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3) + 
      z1[4]*(-35 + z1[4]^3 + 9*z1[6] + 7*z1[6]^2 - z1[6]^3 - 
        z1[4]^2*(13 + z1[6]) + z1[4]*(31 + 3*z1[6] + z1[6]^2))) + 
    z1[2]^2*(5*z1[3]*(-7 + 15*z1[6] - 10*z1[6]^2 + 2*z1[6]^3) + 
      z1[4]*(4*z1[4]^3 + z1[4]^2*(-22 - 5*z1[6] + z1[6]^2) + 
        z1[4]*(34 + 7*z1[6]^2 - z1[6]^3) - 5*(7 - z1[6] - 4*z1[6]^2 + 
          z1[6]^3))), y[359] -> 
   z1[2]^3*z1[3]^2*(-18 + 2*z1[5]^2*(-1 + z1[6])^3 + 37*z1[6] - 12*z1[6]^2 + 
      2*z1[6]^3 + z1[5]*(11 - 27*z1[6] + 18*z1[6]^2 - 4*z1[6]^3)) + 
    2*z1[2]*(-1 + 2*z1[6] - 2*z1[6]^2 + z1[6]^3 + 
      z1[3]^2*(-1 + (5 - 4*z1[5])*z1[6] - 3*(8 - 9*z1[5] + 2*z1[5]^2)*
         z1[6]^2 + (46 - 61*z1[5] + 18*z1[5]^2)*z1[6]^3 + 
        (-31 + 49*z1[5] - 18*z1[5]^2)*z1[6]^4 + 6*(-1 + z1[5])^2*z1[6]^5) - 
      z1[3]*(1 + 4*z1[6] - 16*z1[6]^2 + 15*z1[6]^3 - 3*z1[6]^4 + 
        z1[5]*(1 - 5*z1[6] + 12*z1[6]^2 - 11*z1[6]^3 + 3*z1[6]^4))) - 
    z1[2]^2*(2 - 2*z1[6] + z1[3]*(1 + 20*z1[6] - 27*z1[6]^2 + 4*z1[6]^3 - 
        2*z1[5]*(-1 + 6*z1[6] - 7*z1[6]^2 + 2*z1[6]^3)) + 
      z1[3]^2*(15 - 25*z1[6] + 6*z1[5]^2*(-1 + z1[6])^3*z1[6] + 36*z1[6]^2 - 
        32*z1[6]^3 + 6*z1[6]^4 - 2*z1[5]*(2 - 12*z1[6] + 30*z1[6]^2 - 
          25*z1[6]^3 + 6*z1[6]^4))) - 
    2*(z1[6]*(-2 + 4*z1[6] - 3*z1[6]^2 + z1[6]^3) + 
      z1[3]^2*z1[6]*(-1 + (9 - 6*z1[5])*z1[6] + (-43 + 46*z1[5] - 10*z1[5]^2)*
         z1[6]^2 + 6*(13 - 17*z1[5] + 5*z1[5]^2)*z1[6]^3 + 
        (-51 + 81*z1[5] - 30*z1[5]^2)*z1[6]^4 + 10*(-1 + z1[5])^2*z1[6]^5) + 
      z1[3]*(1 - 6*z1[6] - 2*z1[6]^2 + 23*z1[6]^3 - 21*z1[6]^4 + 4*z1[6]^5 + 
        z1[5]*(-1 + z1[6] + 6*z1[6]^2 - 17*z1[6]^3 + 15*z1[6]^4 - 
          4*z1[6]^5))), y[360] -> 
   -(z1[3]*(1 + z1[3])^2*z1[4]^4*(5 - 3*z1[5] + 
       z1[3]*(-6 + 4*z1[5] + z1[5]^2))) + (1 + z1[3])^2*z1[4]^3*
     (2 - 2*z1[6] - z1[3]*(-13 + z1[5] - 7*z1[6] + 3*z1[5]*z1[6]) + 
      z1[3]^2*(43 - 2*z1[6] + z1[5]^2*z1[6] - z1[5]*(21 + 2*z1[6]))) + 
    z1[2]^4*z1[3]^4*(-5 - z1[5]^2*z1[6] + z1[5]*(7 - 3*z1[6])*z1[6] + 
      3*z1[6]^2 + z1[4]*(2 + z1[5]^2*(1 - 3*z1[6]) - 13*z1[6] + 
        z1[5]*(-5 + 16*z1[6]))) + z1[4]*z1[6]*(7 - 2*z1[6] - 2*z1[6]^2 + 
      z1[3]*(106 + 44*z1[6] - z1[5]*(10 + 3*z1[6])) + 
      z1[3]^4*(145 + z1[5]^2 + 70*z1[6] - z1[6]^2 - 2*z1[5]*(13 + 5*z1[6])) + 
      z1[3]^2*(336 + z1[5]^2 + 154*z1[6] - z1[6]^2 - 
        2*z1[5]*(23 + 8*z1[6])) + z1[3]^3*(382 + 2*z1[5]^2 + 180*z1[6] - 
        2*z1[6]^2 - z1[5]*(62 + 23*z1[6]))) - 
    z1[6]*(6 + 9*z1[6] + 3*z1[6]^2 + 2*z1[6]^3 + 
      z1[3]*(80 + 97*z1[6] + 14*z1[6]^2 - z1[5]*(8 + 5*z1[6])) + 
      z1[3]^4*(111 + z1[5]^2 + 133*z1[6] + 18*z1[6]^2 - 
        z1[5]*(22 + 13*z1[6])) + z1[3]^2*(253 + z1[5]^2 + 302*z1[6] + 
        43*z1[6]^2 - z1[5]*(38 + 23*z1[6])) + 
      z1[3]^3*(290 + 2*z1[5]^2 + 347*z1[6] + 48*z1[6]^2 - 
        z1[5]*(52 + 31*z1[6]))) - z1[4]^2*(1 + 8*z1[6] + 2*z1[6]^2 + 
      z1[3]^4*(24 + (94 - 26*z1[5] + z1[5]^2)*z1[6] - (2 + z1[5])*z1[6]^2) + 
      z1[3]*(20 + 59*z1[6] + z1[6]^2 - z1[5]*(2 + 6*z1[6] + z1[6]^2)) + 
      z1[3]^2*(61 + 188*z1[6] + z1[5]^2*z1[6] + 2*z1[6]^2 - 
        z1[5]*(4 + 38*z1[6] + 3*z1[6]^2)) + 
      z1[3]^3*(66 + 231*z1[6] + 2*z1[5]^2*z1[6] - z1[6]^2 - 
        z1[5]*(2 + 58*z1[6] + 3*z1[6]^2))) - z1[2]^2*z1[3]^2*
     (3 + z1[4]^2*(3 - 2*z1[6]) + 50*z1[6] - 15*z1[5]*z1[6] + z1[5]^2*z1[6] + 
      16*z1[6]^2 - 3*z1[5]*z1[6]^2 + z1[6]^3 + 
      z1[4]*(-22 + z1[5]^2*(-1 + z1[6]) - 2*z1[6] + 8*z1[6]^2 + 
        z1[5]*(11 - 4*z1[6] - 4*z1[6]^2)) + 
      z1[3]*(8 + 4*z1[4]^3 + 2*(95 - 33*z1[5] + 3*z1[5]^2)*z1[6] + 
        (54 - 13*z1[5])*z1[6]^2 + z1[6]^3 - 4*z1[4]^2*(-3 + 4*z1[6]) + 
        z1[4]*(-86 + 2*z1[5]^2*(-3 + z1[6]) - 17*z1[6] + 34*z1[6]^2 + 
          z1[5]*(48 - 7*z1[6] - 14*z1[6]^2))) + 
      z1[3]^2*(5 + 6*z1[4]^3 + (157 - 58*z1[5] + 6*z1[5]^2)*z1[6] + 
        (37 - 12*z1[5])*z1[6]^2 - 6*z1[4]^2*(-2 + 3*z1[6]) - 
        2*z1[4]*(35 + 3*z1[5]^2 + 9*z1[6] - 15*z1[6]^2 + 
          3*z1[5]*(-7 + 2*z1[6]^2)))) + z1[2]*z1[3]*
     (2*z1[3]^2*(1 + z1[3])*z1[4]^4 - 2*(1 + z1[3])*z1[4]^3*
       (-1 + z1[3]*(-2 + z1[6]) + z1[3]^2*(-1 + 3*z1[6])) + 
      2*(1 + z1[3])*z1[4]^2*(-3 + 3*z1[3]^2*(-7 + z1[6]^2) + 
        2*z1[3]*(-9 - 2*z1[6] + z1[6]^2)) + 
      z1[4]*(7 + 30*z1[6] - 3*z1[6]^2 + z1[5]*(-3 - 4*z1[6] + z1[6]^2) + 
        2*z1[3]^3*(26 + 91*z1[6] - 3*z1[6]^2 - z1[6]^3 + 
          z1[5]^2*(2 + 3*z1[6]) - z1[5]*(19 + 31*z1[6])) + 
        z1[3]^2*(98 + 337*z1[6] - 7*z1[6]^2 - 4*z1[6]^3 + 
          z1[5]^2*(6 + 8*z1[6]) + z1[5]*(-66 - 103*z1[6] + z1[6]^2)) + 
        z1[3]*(53 + 185*z1[6] - 6*z1[6]^2 - 2*z1[6]^3 + 
          2*z1[5]^2*(1 + z1[6]) + z1[5]*(-31 - 45*z1[6] + 2*z1[6]^2))) - 
      z1[6]*(29 + 22*z1[6] + 2*z1[6]^2 - 2*z1[5]*(2 + z1[6]) + 
        2*z1[3]^3*(99 + 2*z1[5]^2 + 72*z1[6] + 4*z1[6]^2 - 
          2*z1[5]*(13 + 6*z1[6])) + z1[3]^2*(376 + 6*z1[5]^2 + 276*z1[6] + 
          18*z1[6]^2 - z1[5]*(90 + 41*z1[6])) + 
        z1[3]*(2*z1[5]^2 - z1[5]*(42 + 19*z1[6]) + 
          3*(69 + 52*z1[6] + 4*z1[6]^2)))) + z1[2]^3*z1[3]^3*
     (-8 + 2*z1[4]^2 - 25*z1[6] + 18*z1[5]*z1[6] - 2*z1[5]^2*z1[6] + 
      2*z1[6]^2 - 2*z1[5]*z1[6]^2 + z1[4]*(17 + z1[5]^2*(2 - 4*z1[6]) - 
        28*z1[6] - 3*z1[6]^2 + z1[5]*(-13 + 24*z1[6] + 3*z1[6]^2)) + 
      z1[3]*(-10 + 6*z1[4]^2 + (-49 + 32*z1[5] - 4*z1[5]^2)*z1[6] + 
        (11 - 3*z1[5])*z1[6]^2 + z1[4]*(33 + z1[5]^2*(4 - 6*z1[6]) - 
          49*z1[6] - 6*z1[6]^2 + z1[5]*(-23 + 37*z1[6] + 6*z1[6]^2)))), 
  y[361] -> z1[2]^5*z1[3]^5*(z1[4]^2 + 
      z1[4]*(1 + (-15 + 17*z1[5] - 7*z1[5]^2 + z1[5]^3)*z1[6] - 
        2*(3 - 4*z1[5] + z1[5]^2)*z1[6]^2) + 
      z1[6]^2*(11 + z1[5]^2 + z1[6] - z1[5]*(6 + z1[6]))) + 
    z1[2]^4*z1[3]^4*(-2*(1 + 2*z1[3])*z1[4]^3 + 
      z1[4]^2*(1 + 9*z1[6] + z1[3]*(-1 + 16*z1[6])) + 
      z1[4]*(3 + (-49 + 54*z1[5] - 18*z1[5]^2 + 2*z1[5]^3)*z1[6] + 
        (-45 + 37*z1[5] - 7*z1[5]^2)*z1[6]^2 + 2*(-1 + z1[5])*z1[6]^3 + 
        z1[3]*(3 + 4*(-18 + 22*z1[5] - 8*z1[5]^2 + z1[5]^3)*z1[6] - 
          12*(6 - 5*z1[5] + z1[5]^2)*z1[6]^2 + 3*(-1 + z1[5])*z1[6]^3)) + 
      z1[6]^2*(38 + 2*z1[5]^2 + 11*z1[6] - 4*z1[5]*(4 + z1[6]) + 
        z1[3]*(60 + 4*z1[5]^2 + 19*z1[6] - 7*z1[5]*(4 + z1[6])))) + 
    z1[2]^3*z1[3]^3*((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 - 
      z1[4]^3*(5 + 6*z1[6] + 6*z1[3]^2*(1 + 4*z1[6]) + 
        3*z1[3]*(4 + 9*z1[6])) + z1[4]^2*(3*(-1 + 8*z1[6] + 4*z1[6]^2) + 
        z1[3]^2*(-9 + 48*z1[6] + 36*z1[6]^2) + 
        z1[3]*(-12 + 71*z1[6] + 45*z1[6]^2)) + 
      z1[4]*(3 + (-59 + 63*z1[5] - 15*z1[5]^2 + z1[5]^3)*z1[6] + 
        (-101 + 61*z1[5] - 8*z1[5]^2)*z1[6]^2 + (-17 + 7*z1[5])*z1[6]^3 + 
        z1[3]^2*(3 + 2*(-74 + 94*z1[5] - 29*z1[5]^2 + 3*z1[5]^3)*z1[6] - 
          4*(64 - 44*z1[5] + 7*z1[5]^2)*z1[6]^2 + 6*(-7 + 3*z1[5])*z1[6]^3) + 
        z1[3]*(6 + 2*(-98 + 117*z1[5] - 33*z1[5]^2 + 3*z1[5]^3)*z1[6] - 
          3*(113 - 74*z1[5] + 11*z1[5]^2)*z1[6]^2 + 3*(-19 + 8*z1[5])*
           z1[6]^3)) + z1[6]^2*(49 + z1[5]^2 + 26*z1[6] + z1[6]^2 - 
        z1[5]*(14 + 5*z1[6]) + z1[3]*(174 + 6*z1[5]^2 + 97*z1[6] + 
          4*z1[6]^2 - 3*z1[5]*(20 + 7*z1[6])) + 
        z1[3]^2*(136 + 6*z1[5]^2 + 78*z1[6] + 3*z1[6]^2 - 
          2*z1[5]*(26 + 9*z1[6])))) + z1[2]^2*z1[3]^2*
     (-2*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^5 + (1 + z1[3])*z1[4]^4*
       (3 + z1[6] + 2*z1[3]^2*(7 + 8*z1[6]) + z1[3]*(16 + 11*z1[6])) - 
      3*(1 + z1[3])*z1[4]^3*(1 + 5*z1[6] + z1[6]^2 + 
        z1[3]*z1[6]*(25 + 7*z1[6]) + z1[3]^2*(-2 + 24*z1[6] + 8*z1[6]^2)) + 
      (1 + z1[3])*z1[4]^2*(-5 + 21*z1[6] + 30*z1[6]^2 + 3*z1[6]^3 + 
        z1[3]^2*(-11 + 48*z1[6] + 132*z1[6]^2 + 16*z1[6]^3) + 
        z1[3]*(-16 + 67*z1[6] + 138*z1[6]^2 + 17*z1[6]^3)) - 
      (1 + z1[3])*z1[4]*(-1 + (31 - 32*z1[5] + 4*z1[5]^2)*z1[6] + 
        (97 - 43*z1[5] + 3*z1[5]^2)*z1[6]^2 + (35 - 8*z1[5])*z1[6]^3 + 
        z1[6]^4 + z1[3]^2*(-1 - 4*(-42 + 53*z1[5] - 13*z1[5]^2 + z1[5]^3)*
           z1[6] + 4*(109 - 66*z1[5] + 8*z1[5]^2)*z1[6]^2 + 
          (146 - 42*z1[5])*z1[6]^3 + 4*z1[6]^4) + 
        z1[3]*(-2 + (161 - 190*z1[5] + 38*z1[5]^2 - 2*z1[5]^3)*z1[6] + 
          (450 - 244*z1[5] + 25*z1[5]^2)*z1[6]^2 + (157 - 42*z1[5])*z1[6]^3 + 
          5*z1[6]^4)) + (1 + z1[3])*z1[6]^2*(28 + 23*z1[6] + 2*z1[6]^2 - 
        2*z1[5]*(2 + z1[6]) + 2*z1[3]^2*(82 + 2*z1[5]^2 + 71*z1[6] + 
          6*z1[6]^2 - z1[5]*(24 + 11*z1[6])) + 
        z1[3]*(154 + 2*z1[5]^2 + 131*z1[6] + 12*z1[6]^2 - 
          z1[5]*(36 + 17*z1[6])))) + (1 + z1[3])^3*z1[4]*
     (z1[3]*z1[4]^5*(1 - z1[5] + 3*z1[3]*(7 - 8*z1[5] + 2*z1[5]^2)) + 
      z1[4]^2*(1 - 3*z1[6] - 3*z1[6]^2 + z1[3]*(6 - 14*z1[6] + 
          (-50 + 8*z1[5])*z1[6]^2 + (-7 + z1[5])*z1[6]^3) + 
        z1[3]^2*(6 - 12*z1[6] - (93 - 22*z1[5] + z1[5]^2)*z1[6]^2 + 
          3*(-5 + z1[5])*z1[6]^3)) - z1[3]*z1[4]^4*(12 + 5*z1[6] - 
        3*z1[5]*(2 + z1[6]) + z1[3]*(3 + z1[5]*(12 - 26*z1[6]) + 34*z1[6] + 
          z1[5]^2*(-6 + 4*z1[6]))) + z1[4]*z1[6]^2*(3*(2 + z1[6]) + 
        z1[3]*(68 + 39*z1[6] + 2*z1[6]^2 - z1[5]*(8 + 3*z1[6])) + 
        z1[3]^2*(111 + z1[5]^2 + 68*z1[6] + 3*z1[6]^2 - 
          2*z1[5]*(11 + 4*z1[6]))) - z1[6]^2*(6 + 7*z1[6] + z1[6]^2 + 
        z1[3]*(68 + 81*z1[6] + 12*z1[6]^2 - z1[5]*(8 + 5*z1[6])) + 
        z1[3]^2*(111 + z1[5]^2 + 133*z1[6] + 18*z1[6]^2 - 
          z1[5]*(22 + 13*z1[6]))) + z1[4]^3*(1 + z1[6] + 
        z1[3]*(-7 + 33*z1[6] + 9*z1[6]^2 + z1[5]*(7 - 9*z1[6] - 3*z1[6]^2)) + 
        z1[3]^2*(-18 + 48*z1[6] + 31*z1[6]^2 + z1[5]^2*z1[6]^2 - 
          2*z1[5]*(-6 + 6*z1[6] + 7*z1[6]^2)))) + z1[2]*z1[3]*(1 + z1[3])^2*
     (z1[3]^2*z1[4]^6 - z1[3]*z1[4]^5*(6 + z1[6] + z1[3]*(11 + 4*z1[6])) + 
      z1[4]^4*(3 + 2*z1[6] + 6*z1[3]^2*(1 + 8*z1[6] + z1[6]^2) + 
        z1[3]*(12 + 29*z1[6] + 3*z1[6]^2)) - 
      z1[4]^3*(-1 + 12*z1[6] + 6*z1[6]^2 + 3*z1[3]*(-4 + 23*z1[6] + 
          18*z1[6]^2 + z1[6]^3) + 2*z1[3]^2*(-7 + 36*z1[6] + 39*z1[6]^2 + 
          2*z1[6]^3)) + z1[4]^2*(-2 + 6*z1[6] + 24*z1[6]^2 + 6*z1[6]^3 + 
        z1[3]*(-6 + 21*z1[6] + 153*z1[6]^2 + 45*z1[6]^3 + z1[6]^4) + 
        z1[3]^2*(-4 + 16*z1[6] + 186*z1[6]^2 + 56*z1[6]^3 + z1[6]^4)) + 
      z1[6]^2*(6 + 7*z1[6] + z1[6]^2 + z1[3]*(68 + 81*z1[6] + 12*z1[6]^2 - 
          z1[5]*(8 + 5*z1[6])) + z1[3]^2*(111 + z1[5]^2 + 133*z1[6] + 
          18*z1[6]^2 - z1[5]*(22 + 13*z1[6]))) - 
      z1[4]*z1[6]*(6 + 41*z1[6] + 27*z1[6]^2 + 2*z1[6]^3 - 
        z1[5]*(6 + 11*z1[6] + 3*z1[6]^2) + z1[3]*(68 + 303*z1[6] + 
          182*z1[6]^2 + 14*z1[6]^3 + z1[5]^2*(8 + 7*z1[6]) - 
          2*z1[5]*(38 + 65*z1[6] + 16*z1[6]^2)) + 
        z1[3]^2*(-z1[5]^3 + z1[5]^2*(23 + 18*z1[6]) - 
          z1[5]*(133 + 216*z1[6] + 48*z1[6]^2) + 
          3*(37 + 136*z1[6] + 76*z1[6]^2 + 5*z1[6]^3)))), 
  y[362] -> -((1 + z1[3])^3*z1[4]^6) + (1 + z1[3])^3*z1[4]^5*(-1 + z1[6]) + 
    (15 + 7*z1[3] + z1[3]^2)*z1[4]^4*z1[6]^2 + 
    z1[4]^3*z1[6]^2*(48 - z1[3]*(-22 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 
      11*z1[6]) + z1[2]^5*z1[3]^3*(-2*z1[4]^2 - (-1 + z1[6])*z1[6] + 
      z1[4]*(-2 + 3*z1[6])) + z1[4]^2*z1[6]^2*(51 - 3*z1[3]^2*(-1 + z1[6]) + 
      26*z1[6] + 14*z1[6]^2 + z1[3]*(23 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
    z1[4]*z1[6]^2*(18 + z1[3]^2*(1 - 3*z1[6]) + 9*z1[6] + 14*z1[6]^2 + 
      32*z1[6]^3 - 11*z1[6]^4 + z1[3]*(8 - 7*z1[6] - 2*z1[6]^2 + 6*z1[6]^3 - 
        2*z1[6]^4)) + z1[6]^3*(-6 - z1[3]^2 - 12*z1[6] - 15*z1[6]^2 + 
      11*z1[6]^3 + 11*z1[6]^4 + z1[3]*(-4 - 4*z1[6] - 4*z1[6]^2 - z1[6]^3 + 
        z1[6]^4)) + z1[2]^2*(4*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^5 + 
      z1[4]^2*z1[6]^2*(14 + z1[3]*(17 - 2*z1[6]) - 3*z1[3]^2*(-1 + z1[6]) + 
        5*z1[6]) - (1 + z1[3])*z1[4]^4*(1 + z1[3]*(2 - 3*z1[6]) - 3*z1[6] + 
        2*z1[3]^2*(-1 + 6*z1[6])) + z1[4]*z1[6]^2*
       (5 + z1[3]^2*(1 - 3*z1[6]) + 4*z1[6] + 7*z1[6]^2 + 
        z1[3]*(6 - 3*z1[6] + 2*z1[6]^2)) + (1 + z1[3])*z1[4]^3*
       (-1 + 4*z1[6] + 7*z1[6]^2 - z1[3]*(6 - 13*z1[6] + z1[6]^2) + 
        2*z1[3]^2*(-3 + z1[6] + 2*z1[6]^2)) + 
      z1[6]^3*(-1 - z1[3]^2 - 3*z1[6] + 8*z1[6]^2 + 
        z1[3]*(-2 - 5*z1[6] + 3*z1[6]^2))) + z1[2]^4*z1[3]^2*
     ((4 + 8*z1[3])*z1[4]^3 + z1[4]^2*(3 + z1[3]*(7 - 12*z1[6]) - 3*z1[6]) - 
      z1[6]^3 + z1[4]*(-1 + 2*z1[6] + z1[6]^2 + 
        z1[3]*(-1 - 3*z1[6] + 4*z1[6]^2))) - 
    z1[2]^3*z1[3]*(2*(1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 + 
      z1[6]^3*(-1 - z1[3] + z1[6]) + z1[4]^3*(z1[3]^2*(8 - 18*z1[6]) + 
        z1[3]*(6 - 9*z1[6]) + 3*z1[6]) + z1[4]*z1[6]^2*
       (5 + z1[3] - z1[6] - 3*z1[3]*z1[6]) + 
      z1[4]^2*(-2 + 7*z1[6] + 3*z1[6]^2 + 3*z1[3]*(-2 + 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(-4 - 2*z1[6] + 6*z1[6]^2))) - 
    z1[2]*(2*z1[3]*(1 + z1[3])^2*z1[4]^6 + z1[4]^3*z1[6]^2*
       (29 - z1[3]*(-19 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 5*z1[6]) - 
      (1 + z1[3])^2*z1[4]^5*(2 - 3*z1[6] + z1[3]*(2 + 3*z1[6])) + 
      z1[4]^2*z1[6]^2*(31 - 3*z1[3]^2*(-1 + z1[6]) + 15*z1[6] + 7*z1[6]^2 + 
        z1[3]*(20 - 3*z1[6] + z1[6]^2)) + z1[4]*z1[6]^2*
       (11 + z1[3]^2*(1 - 3*z1[6]) + 7*z1[6] + 11*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]*(7 - 5*z1[6] + 2*z1[6]^2)) + 
      z1[4]^4*(-2 + 5*z1[6] + 7*z1[6]^2 + z1[3]^3*(-4 + 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(-10 + 11*z1[6] + z1[6]^2) + z1[3]*(-8 + 13*z1[6] + 
          3*z1[6]^2)) + z1[6]^3*(-3 - z1[3]^2 - 5*z1[6] - 10*z1[6]^2 + 
        19*z1[6]^3 + z1[3]*(-3 - 2*z1[6] - 6*z1[6]^2 + 3*z1[6]^3))) + 
    z1[5]*(z1[2]^5*z1[3]^3*z1[4]*(1 + z1[4] - z1[6]) - 
      z1[2]^4*z1[3]^2*z1[4]*((2 + 4*z1[3])*z1[4]^2 - 2*(1 + 2*z1[3])*z1[4]*
         (-1 + z1[6]) + z1[6]^2) + z1[2]^3*z1[3]*
       ((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 - (1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^3*
         (-1 + z1[6]) + (2 + 3*z1[3])*z1[4]^2*z1[6]^2 + z1[6]^4 + 
        z1[4]*z1[6]^2*(1 + z1[3] + z1[6])) - 
      z1[2]^2*(4*z1[3]^3*z1[4]^4*(1 + z1[4] - z1[6]) + 
        z1[3]^2*z1[4]*(6*z1[4]^4 - 6*z1[4]^3*(-1 + z1[6]) + z1[6]^2 + 
          3*z1[4]*z1[6]^2 + 3*z1[4]^2*z1[6]^2) + 
        z1[3]*(2*z1[4]^5 - 2*z1[4]^4*(-1 + z1[6]) + 4*z1[4]^3*z1[6]^2 + 
          z1[4]^2*z1[6]^2*(5 + 2*z1[6]) + z1[6]^4*(-1 + 3*z1[6]) + 
          2*z1[4]*z1[6]^2*(1 + z1[6] + z1[6]^2)) + 
        z1[6]^2*(z1[4]^3 + 4*z1[6]^3 + 2*z1[4]^2*(1 + z1[6]) + 
          z1[4]*(1 + 2*z1[6] + 3*z1[6]^2))) + 
      z1[2]*(z1[3]^3*z1[4]^5*(1 + z1[4] - z1[6]) + z1[3]^2*z1[4]*
         (2*z1[4]^5 - 2*z1[4]^4*(-1 + z1[6]) + z1[6]^2 + 3*z1[4]*z1[6]^2 + 
          3*z1[4]^2*z1[6]^2 + z1[4]^3*z1[6]^2) + 
        z1[3]*(z1[4]^6 - z1[4]^5*(-1 + z1[6]) + 2*z1[4]^4*z1[6]^2 + 
          3*z1[6]^6 + z1[4]^3*z1[6]^2*(7 + z1[6]) + z1[4]^2*z1[6]^2*
           (8 + 4*z1[6] + z1[6]^2) + z1[4]*z1[6]^2*(3 + 3*z1[6] + 
            4*z1[6]^2)) + z1[6]^2*(z1[4]^4 + z1[4]^3*(5 + 2*z1[6]) + 
          z1[6]^3*(3 + 11*z1[6]) + z1[4]^2*(7 + 8*z1[6] + 3*z1[6]^2) + 
          z1[4]*(3 + 6*z1[6] + 9*z1[6]^2 + 4*z1[6]^3))) - 
      z1[6]^2*((3 + 3*z1[3] + z1[3]^2)*z1[4]^4 + 
        z1[6]^3*(3 + (20 + 3*z1[3])*z1[6] + (7 + z1[3])*z1[6]^2) + 
        z1[4]^3*(3*z1[3]^2 + 6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6])) + 
        z1[4]^2*(3*z1[3]^2 + 3*(5 + 6*z1[6] + 3*z1[6]^2) + 
          z1[3]*(11 + 6*z1[6] + z1[6]^2 + z1[6]^3)) + 
        z1[4]*(6 + z1[3]^2 + 12*z1[6] + 18*z1[6]^2 + 18*z1[6]^3 - 7*z1[6]^4 + 
          z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4)))), 
  y[363] -> 19 + z1[5] + z1[4]^4*(1 - 4*z1[3]^2 + z1[3]^3*(-7 + z1[5]) + 
      z1[3]^4*(-3 + z1[5]) - z1[6]) - 29*z1[6] - z1[5]*z1[6] + 10*z1[6]^2 - 
    z1[3]*z1[6]^2 - 3*z1[3]^2*z1[6]^2 - 3*z1[3]^3*z1[6]^2 - z1[3]^4*z1[6]^2 + 
    3*z1[3]*z1[6]^3 - 3*z1[3]^2*z1[6]^3 + 5*z1[3]^3*z1[6]^3 + 
    11*z1[3]^4*z1[6]^3 + 6*z1[3]^2*z1[5]*z1[6]^3 - 6*z1[3]^4*z1[5]*z1[6]^3 - 
    3*z1[3]*z1[6]^4 + 24*z1[3]^2*z1[6]^4 - 26*z1[3]^3*z1[6]^4 - 
    53*z1[3]^4*z1[6]^4 - 17*z1[3]^2*z1[5]*z1[6]^4 + 
    34*z1[3]^3*z1[5]*z1[6]^4 + 51*z1[3]^4*z1[5]*z1[6]^4 - 
    10*z1[3]^3*z1[5]^2*z1[6]^4 - 10*z1[3]^4*z1[5]^2*z1[6]^4 + z1[3]*z1[6]^5 - 
    22*z1[3]^2*z1[6]^5 + 68*z1[3]^3*z1[6]^5 + 91*z1[3]^4*z1[6]^5 + 
    15*z1[3]^2*z1[5]*z1[6]^5 - 96*z1[3]^3*z1[5]*z1[6]^5 - 
    111*z1[3]^4*z1[5]*z1[6]^5 + 30*z1[3]^3*z1[5]^2*z1[6]^5 + 
    30*z1[3]^4*z1[5]^2*z1[6]^5 + 4*z1[3]^2*z1[6]^6 - 51*z1[3]^3*z1[6]^6 - 
    55*z1[3]^4*z1[6]^6 - 4*z1[3]^2*z1[5]*z1[6]^6 + 81*z1[3]^3*z1[5]*z1[6]^6 + 
    85*z1[3]^4*z1[5]*z1[6]^6 - 30*z1[3]^3*z1[5]^2*z1[6]^6 - 
    30*z1[3]^4*z1[5]^2*z1[6]^6 + 10*z1[3]^3*z1[6]^7 + 10*z1[3]^4*z1[6]^7 - 
    20*z1[3]^3*z1[5]*z1[6]^7 - 20*z1[3]^4*z1[5]*z1[6]^7 + 
    10*z1[3]^3*z1[5]^2*z1[6]^7 + 10*z1[3]^4*z1[5]^2*z1[6]^7 + 
    z1[4]^3*(6 - 4*z1[3] - 7*z1[6] + z1[6]^2 + 2*z1[3]^2*(-13 + 5*z1[6]) + 
      z1[3]^4*(-17 - 2*z1[5]*(-2 + z1[6]) + 8*z1[6]) + 
      z1[3]^3*(-37 + z1[5]*(5 - 2*z1[6]) + 18*z1[6])) + 
    z1[2]^5*(1 - z1[3] + z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + 
      z1[3]^4*(2 + z1[5]*(-1 + z1[6]) - z1[6])^3 - 
      z1[3]^3*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2) + 
    z1[4]^2*(19 + z1[5] - 20*z1[6] + 5*z1[6]^2 - 
      z1[3]*(7 + z1[5] - 3*z1[6] - 9*z1[6]^2 + 3*z1[6]^3) + 
      z1[3]^2*(-30 + (35 - 2*z1[5])*z1[6] + (1 + 6*z1[5])*z1[6]^2 + 
        (7 - 8*z1[5])*z1[6]^3 + 3*(-1 + z1[5])*z1[6]^4) + 
      z1[3]^4*(-1 + z1[6])*(29 - 6*z1[6] + 10*z1[6]^2 - 3*z1[6]^3 + 
        z1[5]*(-5 + 2*z1[6] - 5*z1[6]^2 + 3*z1[6]^3)) + 
      z1[3]^3*(-53 + 65*z1[6] - 24*z1[6]^2 + 23*z1[6]^3 - 6*z1[6]^4 + 
        z1[5]*(6 - 10*z1[6] + 13*z1[6]^2 - 16*z1[6]^3 + 6*z1[6]^4))) - 
    z1[2]^4*(-7 + 2*z1[4] + 2*z1[6] + z1[3]*(3 - 2*z1[4] + z1[6]) + 
      z1[3]^2*(-5 + 2*z1[4] - 3*z1[5]*(-1 + z1[6]) + 2*z1[6]) - 
      z1[3]^3*(-10 + 2*z1[4] + z1[5]^2*(-3 + z1[6])*(-1 + z1[6])^2 + 
        14*z1[6] - 7*z1[6]^2 + z1[6]^3 - 2*z1[5]*(-6 + 11*z1[6] - 6*z1[6]^2 + 
          z1[6]^3)) + z1[3]^4*(1 + 3*z1[4] + 24*z1[6] - 39*z1[6]^2 + 
        19*z1[6]^3 - 3*z1[6]^4 + z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) - 
        3*z1[5]^2*(-1 + z1[6])^2*(2 - 7*z1[6] + 3*z1[6]^2) + 
        z1[5]*(9 - 54*z1[6] + 84*z1[6]^2 - 48*z1[6]^3 + 9*z1[6]^4))) - 
    z1[4]*(-16 - (-30 + 8*z1[3] + 32*z1[3]^2 + 54*z1[3]^3 + 29*z1[3]^4)*
       z1[6] + (-10 + 2*z1[3] + 8*z1[3]^2 + 33*z1[3]^3 + 27*z1[3]^4)*
       z1[6]^2 + 3*z1[3]*(2 + 9*z1[3] - 11*z1[3]^2 - 18*z1[3]^3)*z1[6]^3 + 
      10*z1[3]^3*(1 + z1[3])*z1[5]^2*(-1 + z1[6])^3*z1[6]^3 + 
      z1[3]*(-2 - 13*z1[3] + 80*z1[3]^2 + 91*z1[3]^3)*z1[6]^4 + 
      (z1[3]^2 - 53*z1[3]^3 - 54*z1[3]^4)*z1[6]^5 + 10*z1[3]^3*(1 + z1[3])*
       z1[6]^6 + z1[5]*(1 + z1[3]^2*z1[6]*(2 + 4*z1[6] - 11*z1[6]^2 + 
          7*z1[6]^3 - z1[6]^4) + z1[3]^3*z1[6]*(7 - 5*z1[6] + 41*z1[6]^2 - 
          103*z1[6]^3 + 83*z1[6]^4 - 20*z1[6]^5) + z1[3]^4*z1[6]*
         (5 - 9*z1[6] + 52*z1[6]^2 - 110*z1[6]^3 + 84*z1[6]^4 - 
          20*z1[6]^5))) + z1[2]^3*(21 - 8*z1[4] + z1[4]^2 - 12*z1[6] - 
      z1[4]*z1[6] + z1[6]^2 + z1[3]^2*(4 + z1[4]^2 + 3*z1[5]*(-1 + z1[6]) - 
        3*z1[6] + 2*z1[6]^2 - z1[4]*(6 + z1[6])) - 
      z1[3]*(z1[4]^2 + 3*(1 + z1[6]) - z1[4]*(7 + z1[6])) - 
      z1[3]^3*(-17 + z1[4]^2 + z1[4]*(-14 + z1[6]) - 3*z1[6] + 29*z1[6]^2 - 
        12*z1[6]^3 + z1[6]^4 + z1[5]^2*(-1 + z1[6])^2*(2 - 5*z1[6] + 
          z1[6]^2) + z1[5]*(-2 + 23*z1[6] - 38*z1[6]^2 + 19*z1[6]^3 - 
          2*z1[6]^4)) + z1[3]^4*(20 + 3*z1[4]^2 + z1[4]*(14 - 6*z1[6]) - 
        42*z1[6] + 78*z1[6]^2 - 86*z1[6]^3 + 39*z1[6]^4 - 6*z1[6]^5 + 
        3*z1[5]^3*(-1 + z1[6])^3*z1[6]*(-1 + 2*z1[6]) - 
        z1[5]^2*(-1 + z1[6])^2*(-2 + 20*z1[6] - 45*z1[6]^2 + 18*z1[6]^3) + 
        z1[5]*(-10 + 54*z1[6] - 150*z1[6]^2 + 187*z1[6]^3 - 99*z1[6]^4 + 
          18*z1[6]^5))) - z1[2]^2*(-35 + 10*z1[4] - 5*z1[4]^2 + 30*z1[6] + 
      7*z1[4]*z1[6] + z1[4]^2*z1[6] - 5*z1[6]^2 - z1[4]*z1[6]^2 + 
      z1[3]*(1 + 4*z1[4]^2 + 3*z1[6] + 2*z1[4]*(-4 - 3*z1[6] + z1[6]^2)) + 
      z1[3]^2*(-(z1[4]*(-26 + 10*z1[6] + z1[6]^2)) + 
        (-1 + z1[6])*(-6 + z1[5]*(-1 + z1[6]) - 8*z1[6] + 3*z1[6]^2)) - 
      z1[3]^3*(-23 + 2*z1[4]^2*(-14 + z1[6]) + (31 - 10*z1[5] + 4*z1[5]^2)*
         z1[6] + (-39 + 46*z1[5] - 15*z1[5]^2)*z1[6]^2 + 
        (45 - 60*z1[5] + 19*z1[5]^2)*z1[6]^3 + (-17 + 26*z1[5] - 9*z1[5]^2)*
         z1[6]^4 + (-1 + z1[5])^2*z1[6]^5 + z1[4]*(-65 + 43*z1[6] + 
          6*z1[6]^2)) + z1[3]^4*(28 + z1[4]^3 - 3*z1[4]^2*(-5 + z1[6]) - 
        23*z1[6] - 51*z1[6]^2 + 145*z1[6]^3 - 151*z1[6]^4 + 66*z1[6]^5 - 
        10*z1[6]^6 + 2*z1[5]^3*(-1 + z1[6])^3*z1[6]^2*(-3 + 5*z1[6]) + 
        z1[4]*(37 - 21*z1[6] - 3*z1[6]^2) - 2*z1[5]^2*(-1 + z1[6])^2*z1[6]*
         (-2 + 20*z1[6] - 39*z1[6]^2 + 15*z1[6]^3) + 
        z1[5]*(-4 - 8*z1[6] + 99*z1[6]^2 - 278*z1[6]^3 + 329*z1[6]^4 - 
          168*z1[6]^5 + 30*z1[6]^6))) + 
    z1[2]*(35 + z1[4]^3*(1 - 4*z1[3]^2*(-3 + z1[5]) + 
        z1[3]^3*(29 - 9*z1[5] + z1[5]^2) + z1[3]^4*(14 - 7*z1[5] + z1[5]^2) - 
        z1[6]) + (-40 - z1[3] + z1[3]^2*(-8 + z1[5]) + 
        6*z1[3]^4*(-5 + z1[5]) + z1[3]^3*(-27 + 4*z1[5]))*z1[6] + 
      (10 - z1[3]^2*(-3 + z1[5]) + z1[3]^3*(2 + 14*z1[5] - 6*z1[5]^2) + 
        z1[3]^4*(38 - 26*z1[5] + 6*z1[5]^2))*z1[6]^2 + 
      z1[3]^2*(8 - 2*z1[5] + z1[3]*(38 - 41*z1[5] + 13*z1[5]^2) + 
        2*z1[3]^2*(-54 + 78*z1[5] - 35*z1[5]^2 + 5*z1[5]^3))*z1[6]^3 + 
      z1[3]^2*(-5 + 3*z1[5] + z1[3]*(-14 + 13*z1[5] - 3*z1[5]^2) + 
        z1[3]^2*(191 - 324*z1[5] + 174*z1[5]^2 - 30*z1[5]^3))*z1[6]^4 + 
      z1[3]^2*(-1 + z1[5])*(-1 + z1[3]*(11 - 8*z1[5]) + 
        z1[3]^2*(122 - 123*z1[5] + 30*z1[5]^2))*z1[6]^5 - 
      2*z1[3]^3*(-1 + z1[5])^2*(-2 + z1[3]*(-12 + 5*z1[5]))*z1[6]^6 + 
      z1[4]^2*(12 - 7*z1[6] + z1[6]^2 + z1[3]*(-z1[5] + (-2 + z1[6])*z1[6]) + 
        z1[3]^4*(65 - z1[5]^2*(-4 + z1[6]) - 27*z1[6] - 6*z1[6]^2 + z1[6]^3 - 
          z1[5]*(31 - 10*z1[6] - 3*z1[6]^2 + z1[6]^3)) + 
        z1[3]^3*(111 - z1[5]^2*(-3 + z1[6]) - 54*z1[6] - 11*z1[6]^2 + 
          2*z1[6]^3 - 2*z1[5]*(17 - 5*z1[6] - 3*z1[6]^2 + z1[6]^3)) + 
        z1[3]^2*(61 - 25*z1[6] - 4*z1[6]^2 + z1[6]^3 - 
          z1[5]*(10 - 3*z1[6] - 3*z1[6]^2 + z1[6]^3))) + 
      z1[4]*(1 - 20*z1[6] + 5*z1[6]^2 + z1[3]*(9 + 6*z1[6] - 10*z1[6]^2 + 
          3*z1[6]^3) - z1[3]^2*(-43 + 36*z1[6] + 3*z1[6]^2 + 11*z1[6]^3 - 
          5*z1[6]^4 + z1[5]*(6 - 5*z1[6] + 8*z1[6]^2 - 13*z1[6]^3 + 
            5*z1[6]^4)) + z1[3]^4*(86 - 84*z1[6] + 18*z1[6]^2 + 13*z1[6]^3 - 
          23*z1[6]^4 + 6*z1[6]^5 + z1[5]^2*(5 - 3*z1[6] + 10*z1[6]^3 - 
            15*z1[6]^4 + 6*z1[6]^5) - z1[5]*(43 - 32*z1[6] + 3*z1[6]^2 + 
            27*z1[6]^3 - 38*z1[6]^4 + 12*z1[6]^5)) + 
        z1[3]^3*(101 - 104*z1[6] + 26*z1[6]^2 - z1[6]^3 - 18*z1[6]^4 + 
          6*z1[6]^5 + z1[5]^2*(2 - 2*z1[6] + 10*z1[6]^3 - 15*z1[6]^4 + 
            6*z1[6]^5) - z1[5]*(33 - 27*z1[6] + 10*z1[6]^2 + 14*z1[6]^3 - 
            33*z1[6]^4 + 12*z1[6]^5)))), y[364] -> 1 + 19*z1[3], 
  y[365] -> 3 + z1[4] + z1[3]*(22 + z1[4]*(13 + 3*z1[5])), 
  y[366] -> -1 + z1[6] - z1[2]*z1[3]^2*(1 + z1[3])^2*z1[6]^2 + 
    z1[2]*z1[3]^2*(3 + z1[3]^2*(13 - 8*z1[5]) + 8*z1[3]*(-1 + z1[5]))*
     z1[6]^3 - z1[3]^2*(2 - 2*z1[3]^2 + z1[2]*(3 + 10*z1[3]*(-3 + 2*z1[5]) + 
        z1[3]^2*(64 - 67*z1[5] + 15*z1[5]^2)))*z1[6]^4 + 
    z1[3]^2*((1 + z1[3])*(4 + z1[3]*(-11 + 5*z1[5])) + 
      z1[2]*(1 + z1[3]*(-23 + 15*z1[5]) + z1[3]^2*(106 - 135*z1[5] + 
          39*z1[5]^2)))*z1[6]^5 - 
    z1[3]^2*(2 + 3*z1[3]*(-4 + z1[2]*(-1 + z1[5]) + 3*z1[5]) + 
      z1[3]^2*(-14 + 9*z1[5] + z1[2]*(60 - 94*z1[5] + 34*z1[5]^2)))*z1[6]^6 + 
    2*z1[3]^3*(2 + z1[3]*(2 + 5*z1[2]*(-1 + z1[5])))*(-1 + z1[5])*z1[6]^7, 
  y[367] -> z1[4]*z1[5]*(2 + (-2 + z1[4])*z1[5] + 2*z1[5]^2)*
     (1 + z1[4] - z1[6]) - z1[3]*z1[5]*
     (z1[4]*(-2 + 5*z1[5] + 2*z1[5]^3 + z1[5]^2*(-5 + z1[6])) + 
      2*(1 - z1[5] + z1[5]^2)*z1[6]) + 
    z1[3]^2*(1 + z1[4]*(1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + 
        z1[5]^3*(-3 + z1[6])) + (-1 + 2*z1[5] - z1[5]^2 + z1[5]^3)*z1[6]), 
  y[368] -> -(z1[5]*(2 + (-2 + z1[4])*z1[5] + 2*z1[5]^2)) + 
    z1[3]*(2 + z1[4]^2 - z1[5]^2 + z1[5]^3 + 
      z1[4]*(3 - z1[5] + z1[5]^2 - 2*z1[6]) - 4*z1[6] + z1[6]^2 + 
      z1[5]*(1 + z1[6])) + z1[3]^2*(3 - z1[4]^2*(-1 + z1[5]) + 
      z1[4]*(3 + z1[5]*(-3 + z1[6]) - 2*z1[6]) - 5*z1[6] + z1[6]^2 + 
      z1[5]*(-3 + 2*z1[6])), 
  y[369] -> 22*z1[2]*(1 + (-3 + 2*z1[3])*z1[6] + 4*(1 + z1[3]*(-2 + z1[5]))*
       z1[6]^2 + (-2 + z1[3]*(10 - 7*z1[5]))*z1[6]^3 + 
      3*z1[3]*(-1 + z1[5])*z1[6]^4) - 
    22*(1 - z1[6] + 2*(-1 + z1[3])*z1[6]^2 + (4 + 5*z1[3]*(-2 + z1[5]))*
       z1[6]^3 + (-2 + z1[3]*(13 - 9*z1[5]))*z1[6]^4 + 
      4*z1[3]*(-1 + z1[5])*z1[6]^5) + z1[2]^3*z1[3]*
     (-109 + 153*z1[6] - 22*z1[6]^2 + 22*z1[5]*(2 - 3*z1[6] + z1[6]^2)) - 
    22*z1[2]^2*(-1 + 3*z1[6] - 2*z1[6]^2 + z1[3]*(2 + 3*(-2 + z1[5])*z1[6] + 
        (7 - 5*z1[5])*z1[6]^2 + 2*(-1 + z1[5])*z1[6]^3)), 
  y[370] -> -(z1[2]^4*(z1[3] + z1[4] - z1[3]*z1[6])) + 
    z1[2]^3*(z1[4]*(-5 + 3*z1[4] + z1[6]) + 
      z1[3]*(-5 + 7*z1[6] - 2*z1[6]^2)) + 
    z1[2]^2*(z1[3]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3) + 
      z1[4]*(-10 - 3*z1[4]^2 + 3*z1[6] + z1[6]^2 + z1[4]*(9 + z1[6]))) + 
    z1[4]*(-(z1[3]*(-1 + z1[6])*(z1[4]^3 + z1[4]^2*(5 - 2*z1[6]) - 
         (8 + z1[5] - 3*z1[6])*(-1 + z1[6]) + z1[4]*(10 - 8*z1[6] + 
           z1[6]^2))) + (z1[4] - z1[6])*(z1[4]^2*(2 + z1[5] - z1[6]) - 
        (8 + z1[5] - 3*z1[6])*(-1 + z1[6]) + z1[4]*(2 - z1[5] - 5*z1[6] + 
          z1[6]^2))) + z1[2]*(-(z1[3]*(8 + z1[5] - 3*z1[6])*(-1 + z1[6])^2) + 
      z1[4]*(-8 + z1[4]^3 + z1[5]*(-1 + z1[6]) + z1[6] + 5*z1[6]^2 - 
        z1[6]^3 - z1[4]^2*(6 + z1[5] + z1[6]) + 
        z1[4]*(8 + z1[5] + z1[6] + z1[6]^2))), 
  y[371] -> -3 + 24*z1[4] + z1[3]*z1[5]*(23*z1[2]*(1 + 6*z1[3] + 6*z1[3]^2) - 
      2*(10 + 23*z1[4] + z1[3]*(63 + 69*z1[4] - 69*z1[6]) + 
        z1[3]^2*(64 + 46*z1[4] - 46*z1[6]) - 23*z1[6])) + 
    z1[3]^2*(732 - 712*z1[2] + 756*z1[4] - 1305*z1[6]) + 
    z1[3]^3*(758 - 640*z1[2] + 500*z1[4] - 908*z1[6]) + 
    z1[3]*(125 - 162*z1[2] + 302*z1[4] - 510*z1[6]) - 47*z1[6] - 
    22*z1[3]*(1 + z1[3])*(-1 + z1[6])^2*(3 + z1[2] - 3*z1[6] + 
      z1[2]*z1[3]*(-4 + z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[3]*(8 + 7*z1[6] - 3*z1[6]^2 + z1[5]*(-1 - 2*z1[6] + 3*z1[6]^2))), 
  y[372] -> z1[2]^2*z1[3]*z1[6]^3 + (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*
     (1 + 2*z1[4]^2 + z1[3]*(1 + z1[4])^2 + z1[6] + z1[6]^2 + 
      z1[4]*(3 + z1[6])) - z1[2]*(1 + z1[4]^4 + z1[3]^2*(1 + z1[4])^2*
       (1 + z1[4] - z1[6]) + z1[6] + z1[6]^2 + z1[4]^3*(4 + z1[6]) + 
      z1[4]^2*(6 + 3*z1[6] + z1[6]^2) + z1[4]*(4 + 3*z1[6] + 2*z1[6]^2 + 
        z1[6]^3) + z1[3]*(2 + 3*z1[4]^3 - z1[4]^2*(-8 + z1[6]) - z1[6]^3 + 
        z1[4]*(7 - z1[6] + z1[6]^3))), 
  y[373] -> z1[2]^3*z1[3]^2*(-150 + 22*z1[5]^2*(-1 + z1[6])^3 + 347*z1[6] - 
      132*z1[6]^2 + 22*z1[6]^3 + z1[5]*(109 - 285*z1[6] + 198*z1[6]^2 - 
        44*z1[6]^3)) + 22*z1[2]*(-1 + 2*z1[6] - 2*z1[6]^2 + z1[6]^3 + 
      z1[3]^2*(-1 + (5 - 4*z1[5])*z1[6] - 3*(8 - 9*z1[5] + 2*z1[5]^2)*
         z1[6]^2 + (46 - 61*z1[5] + 18*z1[5]^2)*z1[6]^3 + 
        (-31 + 49*z1[5] - 18*z1[5]^2)*z1[6]^4 + 6*(-1 + z1[5])^2*z1[6]^5) - 
      z1[3]*(1 + 4*z1[6] - 16*z1[6]^2 + 15*z1[6]^3 - 3*z1[6]^4 + 
        z1[5]*(1 - 5*z1[6] + 12*z1[6]^2 - 11*z1[6]^3 + 3*z1[6]^4))) + 
    z1[2]^2*(22*(-1 + z1[6]) + z1[3]*(1 - 220*z1[6] + 285*z1[6]^2 - 
        44*z1[6]^3 + 22*z1[5]*(-1 + 6*z1[6] - 7*z1[6]^2 + 2*z1[6]^3)) + 
      z1[3]^2*(-129 + 263*z1[6] - 66*z1[5]^2*(-1 + z1[6])^3*z1[6] - 
        420*z1[6]^2 + 352*z1[6]^3 - 66*z1[6]^4 + 
        22*z1[5]*(2 - 12*z1[6] + 30*z1[6]^2 - 25*z1[6]^3 + 6*z1[6]^4))) - 
    22*(z1[6]*(-2 + 4*z1[6] - 3*z1[6]^2 + z1[6]^3) + 
      z1[3]^2*z1[6]*(-1 + (9 - 6*z1[5])*z1[6] + (-43 + 46*z1[5] - 10*z1[5]^2)*
         z1[6]^2 + 6*(13 - 17*z1[5] + 5*z1[5]^2)*z1[6]^3 + 
        (-51 + 81*z1[5] - 30*z1[5]^2)*z1[6]^4 + 10*(-1 + z1[5])^2*z1[6]^5) + 
      z1[3]*(1 - 6*z1[6] - 2*z1[6]^2 + 23*z1[6]^3 - 21*z1[6]^4 + 4*z1[6]^5 + 
        z1[5]*(-1 + z1[6] + 6*z1[6]^2 - 17*z1[6]^3 + 15*z1[6]^4 - 
          4*z1[6]^5))), y[374] -> z1[3]*(1 + z1[3])^2*z1[4]^4*
     (5 - 3*z1[5] + z1[3]*(114 - 68*z1[5] + z1[5]^2)) - 
    (1 + z1[3])^2*z1[4]^3*(2 - 26*z1[6] + 
      z1[3]^2*(-5 + z1[5]*(51 - 74*z1[6]) + 214*z1[6] + z1[5]^2*z1[6]) + 
      z1[3]*(85 + 31*z1[6] - z1[5]*(25 + 3*z1[6]))) + 
    z1[6]*(6 + 33*z1[6] + 27*z1[6]^2 + 26*z1[6]^3 + 
      z1[3]*(80 + 121*z1[6] + 14*z1[6]^2 - z1[5]*(8 + 5*z1[6])) + 
      z1[3]^4*(111 + z1[5]^2 + 133*z1[6] + 18*z1[6]^2 - 
        z1[5]*(22 + 13*z1[6])) + z1[3]^2*(253 + z1[5]^2 + 302*z1[6] + 
        43*z1[6]^2 - z1[5]*(38 + 23*z1[6])) + 
      z1[3]^3*(290 + 2*z1[5]^2 + 347*z1[6] + 48*z1[6]^2 - 
        z1[5]*(52 + 31*z1[6]))) - z1[2]^4*z1[3]^4*
     (19 - (72 - 7*z1[5] + z1[5]^2)*z1[6] + 21*(-1 + z1[5])*z1[6]^2 + 
      z1[4]*(26 + 83*z1[6] + z1[5]^2*(1 + 21*z1[6]) - 
        z1[5]*(5 + 104*z1[6]))) + z1[4]^2*(1 + 32*z1[6] + 26*z1[6]^2 + 
      z1[3]^4*(-48 + (238 - 26*z1[5] + z1[5]^2)*z1[6] + 
        (166 - 25*z1[5])*z1[6]^2) + z1[3]^3*(-150 + 735*z1[6] + 
        2*z1[5]^2*z1[6] + 383*z1[6]^2 + z1[5]*(22 - 106*z1[6] - 
          51*z1[6]^2)) + z1[3]^2*(-155 + 788*z1[6] + z1[5]^2*z1[6] + 
        242*z1[6]^2 + z1[5]*(44 - 134*z1[6] - 27*z1[6]^2)) + 
      z1[3]*(-52 + 323*z1[6] + 25*z1[6]^2 - z1[5]*(-22 + 54*z1[6] + 
          z1[6]^2))) - z1[4]*z1[6]*(31 - 50*z1[6] - 26*z1[6]^2 + 
      z1[3]^4*(145 + z1[5]^2 + 382*z1[6] + 47*z1[6]^2 - 
        2*z1[5]*(13 + 17*z1[6])) + z1[3]*(178 + 308*z1[6] + 24*z1[6]^2 - 
        z1[5]*(10 + 27*z1[6])) + z1[3]^2*(408 + z1[5]^2 + 1018*z1[6] + 
        95*z1[6]^2 - 2*z1[5]*(23 + 44*z1[6])) + 
      z1[3]^3*(2*z1[5]^2 - z1[5]*(62 + 95*z1[6]) + 
        2*(203 + 534*z1[6] + 59*z1[6]^2))) + z1[2]^3*z1[3]^3*
     (-40 + 22*z1[4]^2 + 169*z1[6] - 18*z1[5]*z1[6] + 2*z1[5]^2*z1[6] + 
      94*z1[6]^2 - 46*z1[5]*z1[6]^2 - z1[4]*(41 + 308*z1[6] + 21*z1[6]^2 + 
        z1[5]^2*(2 + 44*z1[6]) - z1[5]*(13 + 264*z1[6] + 21*z1[6]^2)) + 
      z1[3]*(-38 + 66*z1[4]^2 + (193 - 32*z1[5] + 4*z1[5]^2)*z1[6] + 
        (205 - 69*z1[5])*z1[6]^2 - z1[4]*(9 + 527*z1[6] + 42*z1[6]^2 + 
          z1[5]^2*(4 + 66*z1[6]) - z1[5]*(23 + 395*z1[6] + 42*z1[6]^2)))) + 
    z1[2]^2*z1[3]^2*(-21 + 170*z1[6] - 15*z1[5]*z1[6] + z1[5]^2*z1[6] + 
      88*z1[6]^2 - 27*z1[5]*z1[6]^2 + z1[6]^3 + z1[4]^2*(51 + 22*z1[6]) - 
      z1[4]*(-2 + 338*z1[6] + 88*z1[6]^2 + z1[5]^2*(1 + 23*z1[6]) - 
        z1[5]*(11 + 212*z1[6] + 44*z1[6]^2)) + 
      z1[3]^2*(-19 - 66*z1[4]^3 + (229 - 58*z1[5] + 6*z1[5]^2)*z1[6] + 
        (469 - 84*z1[5])*z1[6]^2 + 24*z1[6]^3 + 6*z1[4]^2*(14 + 33*z1[6]) + 
        z1[4]*(50 - 954*z1[6] - 330*z1[6]^2 - 6*z1[5]^2*(1 + 12*z1[6]) + 
          6*z1[5]*(7 + 96*z1[6] + 22*z1[6]^2))) + 
      z1[3]*(-40 - 44*z1[4]^3 + (358 - 66*z1[5] + 6*z1[5]^2)*z1[6] + 
        (534 - 109*z1[5])*z1[6]^2 + 25*z1[6]^3 + 4*z1[4]^2*(39 + 44*z1[6]) + 
        z1[4]*(58 - 1289*z1[6] - 374*z1[6]^2 - 2*z1[5]^2*(3 + 47*z1[6]) + 
          z1[5]*(48 + 761*z1[6] + 154*z1[6]^2)))) + 
    z1[2]*z1[3]*(22*z1[3]^2*(1 + z1[3])*z1[4]^4 - 2*(1 + z1[3])*z1[4]^3*
       (1 + z1[3]*(50 + 11*z1[6]) + z1[3]^2*(61 + 33*z1[6])) + 
      2*(1 + z1[3])*z1[4]^2*(15 - 12*z1[6] + 3*z1[3]^2*(-5 + 72*z1[6] + 
          11*z1[6]^2) + 2*z1[3]*(9 + 86*z1[6] + 11*z1[6]^2)) + 
      z1[6]*(53 + 22*z1[6] + 2*z1[6]^2 - 2*z1[5]*(2 + z1[6]) + 
        2*z1[3]^3*(99 + 2*z1[5]^2 + 228*z1[6] + 28*z1[6]^2 - 
          2*z1[5]*(13 + 12*z1[6])) + z1[3]*(255 + 2*z1[5]^2 + 444*z1[6] + 
          36*z1[6]^2 - z1[5]*(42 + 43*z1[6])) + 
        z1[3]^2*(400 + 6*z1[5]^2 + 852*z1[6] + 90*z1[6]^2 - 
          z1[5]*(90 + 89*z1[6]))) + z1[4]*(17 - 222*z1[6] - 69*z1[6]^2 + 
        z1[5]*(3 + 52*z1[6] + 23*z1[6]^2) - 2*z1[3]^3*(-10 + 355*z1[6] + 
          321*z1[6]^2 + 11*z1[6]^3 + z1[5]^2*(2 + 15*z1[6]) - 
          z1[5]*(19 + 199*z1[6] + 72*z1[6]^2)) + 
        z1[3]*(67 - 1025*z1[6] - 594*z1[6]^2 - 22*z1[6]^3 - 
          2*z1[5]^2*(1 + 13*z1[6]) + z1[5]*(31 + 429*z1[6] + 142*z1[6]^2)) + 
        z1[3]^2*(70 - 1513*z1[6] - 1193*z1[6]^2 - 44*z1[6]^3 - 
          2*z1[5]^2*(3 + 28*z1[6]) + z1[5]*(66 + 775*z1[6] + 263*z1[6]^2)))), 
  y[375] -> -(z1[2]^5*z1[3]^5*(z1[4]^2 + 
       z1[4]*(1 + (-15 + 17*z1[5] - 7*z1[5]^2 + z1[5]^3)*z1[6] - 
         2*(3 - 4*z1[5] + z1[5]^2)*z1[6]^2) + 
       z1[6]^2*(11 + z1[5]^2 + z1[6] - z1[5]*(6 + z1[6])))) + 
    z1[2]^4*z1[3]^4*((2 + 4*z1[3])*z1[4]^3 + 
      z1[4]^2*(-1 + z1[3] - 9*z1[6] - 16*z1[3]*z1[6]) + 
      z1[4]*(-3 + (49 - 54*z1[5] + 18*z1[5]^2 - 2*z1[5]^3)*z1[6] + 
        (45 - 37*z1[5] + 7*z1[5]^2)*z1[6]^2 - 2*(-1 + z1[5])*z1[6]^3 + 
        z1[3]*(-3 - 4*(-18 + 22*z1[5] - 8*z1[5]^2 + z1[5]^3)*z1[6] + 
          12*(6 - 5*z1[5] + z1[5]^2)*z1[6]^2 - 3*(-1 + z1[5])*z1[6]^3)) + 
      z1[6]^2*(-38 - 2*z1[5]^2 - 11*z1[6] + 4*z1[5]*(4 + z1[6]) + 
        z1[3]*(-60 - 4*z1[5]^2 - 19*z1[6] + 7*z1[5]*(4 + z1[6])))) - 
    z1[2]^3*z1[3]^3*((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 - 
      z1[4]^3*(5 + 6*z1[6] + 6*z1[3]^2*(1 + 4*z1[6]) + 
        3*z1[3]*(4 + 9*z1[6])) + z1[4]^2*(3*(-1 + 8*z1[6] + 4*z1[6]^2) + 
        z1[3]^2*(-9 + 48*z1[6] + 36*z1[6]^2) + 
        z1[3]*(-12 + 71*z1[6] + 45*z1[6]^2)) + 
      z1[4]*(3 + (-59 + 63*z1[5] - 15*z1[5]^2 + z1[5]^3)*z1[6] + 
        (-101 + 61*z1[5] - 8*z1[5]^2)*z1[6]^2 + (-17 + 7*z1[5])*z1[6]^3 + 
        z1[3]^2*(3 + 2*(-74 + 94*z1[5] - 29*z1[5]^2 + 3*z1[5]^3)*z1[6] - 
          4*(64 - 44*z1[5] + 7*z1[5]^2)*z1[6]^2 + 6*(-7 + 3*z1[5])*z1[6]^3) + 
        z1[3]*(6 + 2*(-98 + 117*z1[5] - 33*z1[5]^2 + 3*z1[5]^3)*z1[6] - 
          3*(113 - 74*z1[5] + 11*z1[5]^2)*z1[6]^2 + 3*(-19 + 8*z1[5])*
           z1[6]^3)) + z1[6]^2*(49 + z1[5]^2 + 26*z1[6] + z1[6]^2 - 
        z1[5]*(14 + 5*z1[6]) + z1[3]*(174 + 6*z1[5]^2 + 97*z1[6] + 
          4*z1[6]^2 - 3*z1[5]*(20 + 7*z1[6])) + 
        z1[3]^2*(136 + 6*z1[5]^2 + 78*z1[6] + 3*z1[6]^2 - 
          2*z1[5]*(26 + 9*z1[6])))) + z1[2]^2*z1[3]^2*
     (2*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^5 - (1 + z1[3])*z1[4]^4*
       (3 + z1[6] + 2*z1[3]^2*(7 + 8*z1[6]) + z1[3]*(16 + 11*z1[6])) + 
      3*(1 + z1[3])*z1[4]^3*(1 + 5*z1[6] + z1[6]^2 + 
        z1[3]*z1[6]*(25 + 7*z1[6]) + z1[3]^2*(-2 + 24*z1[6] + 8*z1[6]^2)) - 
      (1 + z1[3])*z1[4]^2*(-5 + 21*z1[6] + 30*z1[6]^2 + 3*z1[6]^3 + 
        z1[3]^2*(-11 + 48*z1[6] + 132*z1[6]^2 + 16*z1[6]^3) + 
        z1[3]*(-16 + 67*z1[6] + 138*z1[6]^2 + 17*z1[6]^3)) + 
      (1 + z1[3])*z1[4]*(-1 + (31 - 32*z1[5] + 4*z1[5]^2)*z1[6] + 
        (97 - 43*z1[5] + 3*z1[5]^2)*z1[6]^2 + (35 - 8*z1[5])*z1[6]^3 + 
        z1[6]^4 + z1[3]^2*(-1 - 4*(-42 + 53*z1[5] - 13*z1[5]^2 + z1[5]^3)*
           z1[6] + 4*(109 - 66*z1[5] + 8*z1[5]^2)*z1[6]^2 + 
          (146 - 42*z1[5])*z1[6]^3 + 4*z1[6]^4) + 
        z1[3]*(-2 + (161 - 190*z1[5] + 38*z1[5]^2 - 2*z1[5]^3)*z1[6] + 
          (450 - 244*z1[5] + 25*z1[5]^2)*z1[6]^2 + (157 - 42*z1[5])*z1[6]^3 + 
          5*z1[6]^4)) - (1 + z1[3])*z1[6]^2*(28 + 23*z1[6] + 2*z1[6]^2 - 
        2*z1[5]*(2 + z1[6]) + 2*z1[3]^2*(82 + 2*z1[5]^2 + 71*z1[6] + 
          6*z1[6]^2 - z1[5]*(24 + 11*z1[6])) + 
        z1[3]*(154 + 2*z1[5]^2 + 131*z1[6] + 12*z1[6]^2 - 
          z1[5]*(36 + 17*z1[6])))) - (1 + z1[3])^3*z1[4]*
     (z1[3]*z1[4]^5*(1 - z1[5] + 3*z1[3]*(7 - 8*z1[5] + 2*z1[5]^2)) + 
      z1[4]^2*(1 - 3*z1[6] - 3*z1[6]^2 + z1[3]*(6 - 14*z1[6] + 
          (-50 + 8*z1[5])*z1[6]^2 + (-7 + z1[5])*z1[6]^3) + 
        z1[3]^2*(6 - 12*z1[6] - (93 - 22*z1[5] + z1[5]^2)*z1[6]^2 + 
          3*(-5 + z1[5])*z1[6]^3)) - z1[3]*z1[4]^4*(12 + 5*z1[6] - 
        3*z1[5]*(2 + z1[6]) + z1[3]*(3 + z1[5]*(12 - 26*z1[6]) + 34*z1[6] + 
          z1[5]^2*(-6 + 4*z1[6]))) + z1[4]*z1[6]^2*(3*(2 + z1[6]) + 
        z1[3]*(68 + 39*z1[6] + 2*z1[6]^2 - z1[5]*(8 + 3*z1[6])) + 
        z1[3]^2*(111 + z1[5]^2 + 68*z1[6] + 3*z1[6]^2 - 
          2*z1[5]*(11 + 4*z1[6]))) - z1[6]^2*(6 + 7*z1[6] + z1[6]^2 + 
        z1[3]*(68 + 81*z1[6] + 12*z1[6]^2 - z1[5]*(8 + 5*z1[6])) + 
        z1[3]^2*(111 + z1[5]^2 + 133*z1[6] + 18*z1[6]^2 - 
          z1[5]*(22 + 13*z1[6]))) + z1[4]^3*(1 + z1[6] + 
        z1[3]*(-7 + 33*z1[6] + 9*z1[6]^2 + z1[5]*(7 - 9*z1[6] - 3*z1[6]^2)) + 
        z1[3]^2*(-18 + 48*z1[6] + 31*z1[6]^2 + z1[5]^2*z1[6]^2 - 
          2*z1[5]*(-6 + 6*z1[6] + 7*z1[6]^2)))) - z1[2]*z1[3]*(1 + z1[3])^2*
     (z1[3]^2*z1[4]^6 - z1[3]*z1[4]^5*(6 + z1[6] + z1[3]*(11 + 4*z1[6])) + 
      z1[4]^4*(3 + 2*z1[6] + 6*z1[3]^2*(1 + 8*z1[6] + z1[6]^2) + 
        z1[3]*(12 + 29*z1[6] + 3*z1[6]^2)) - 
      z1[4]^3*(-1 + 12*z1[6] + 6*z1[6]^2 + 3*z1[3]*(-4 + 23*z1[6] + 
          18*z1[6]^2 + z1[6]^3) + 2*z1[3]^2*(-7 + 36*z1[6] + 39*z1[6]^2 + 
          2*z1[6]^3)) + z1[4]^2*(-2 + 6*z1[6] + 24*z1[6]^2 + 6*z1[6]^3 + 
        z1[3]*(-6 + 21*z1[6] + 153*z1[6]^2 + 45*z1[6]^3 + z1[6]^4) + 
        z1[3]^2*(-4 + 16*z1[6] + 186*z1[6]^2 + 56*z1[6]^3 + z1[6]^4)) + 
      z1[6]^2*(6 + 7*z1[6] + z1[6]^2 + z1[3]*(68 + 81*z1[6] + 12*z1[6]^2 - 
          z1[5]*(8 + 5*z1[6])) + z1[3]^2*(111 + z1[5]^2 + 133*z1[6] + 
          18*z1[6]^2 - z1[5]*(22 + 13*z1[6]))) - 
      z1[4]*z1[6]*(6 + 41*z1[6] + 27*z1[6]^2 + 2*z1[6]^3 - 
        z1[5]*(6 + 11*z1[6] + 3*z1[6]^2) + z1[3]*(68 + 303*z1[6] + 
          182*z1[6]^2 + 14*z1[6]^3 + z1[5]^2*(8 + 7*z1[6]) - 
          2*z1[5]*(38 + 65*z1[6] + 16*z1[6]^2)) + 
        z1[3]^2*(-z1[5]^3 + z1[5]^2*(23 + 18*z1[6]) - 
          z1[5]*(133 + 216*z1[6] + 48*z1[6]^2) + 
          3*(37 + 136*z1[6] + 76*z1[6]^2 + 5*z1[6]^3)))), 
  y[376] -> (1 + z1[3])^3*z1[4]^6 - (1 + z1[3])^3*z1[4]^5*(-1 + z1[6]) - 
    (15 + 7*z1[3] + z1[3]^2)*z1[4]^4*z1[6]^2 + 
    z1[4]^3*(-48 + z1[3]*(-22 + z1[6]) + z1[3]^2*(-3 + z1[6]) - 11*z1[6])*
     z1[6]^2 + z1[2]^5*z1[3]^3*(2*z1[4]^2 + z1[4]*(2 - 3*z1[6]) + 
      (-1 + z1[6])*z1[6]) - z1[4]^2*z1[6]^2*(51 - 3*z1[3]^2*(-1 + z1[6]) + 
      26*z1[6] + 14*z1[6]^2 + z1[3]*(23 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
    z1[6]^3*(6 + z1[3]^2 + 12*z1[6] + 15*z1[6]^2 - 11*z1[6]^3 - 11*z1[6]^4 + 
      z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + z1[6]^3 - z1[6]^4)) + 
    z1[4]*z1[6]^2*(-18 - 9*z1[6] - 14*z1[6]^2 - 32*z1[6]^3 + 11*z1[6]^4 + 
      z1[3]^2*(-1 + 3*z1[6]) + z1[3]*(-8 + 7*z1[6] + 2*z1[6]^2 - 6*z1[6]^3 + 
        2*z1[6]^4)) + z1[2]^4*z1[3]^2*(-4*(1 + 2*z1[3])*z1[4]^3 + z1[6]^3 + 
      z1[4]^2*(3*(-1 + z1[6]) + z1[3]*(-7 + 12*z1[6])) + 
      z1[4]*(1 - 2*z1[6] - z1[6]^2 + z1[3]*(1 + 3*z1[6] - 4*z1[6]^2))) - 
    z1[2]^2*(4*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^5 + 
      z1[4]^2*z1[6]^2*(14 + z1[3]*(17 - 2*z1[6]) - 3*z1[3]^2*(-1 + z1[6]) + 
        5*z1[6]) - (1 + z1[3])*z1[4]^4*(1 + z1[3]*(2 - 3*z1[6]) - 3*z1[6] + 
        2*z1[3]^2*(-1 + 6*z1[6])) + z1[4]*z1[6]^2*
       (5 + z1[3]^2*(1 - 3*z1[6]) + 4*z1[6] + 7*z1[6]^2 + 
        z1[3]*(6 - 3*z1[6] + 2*z1[6]^2)) + (1 + z1[3])*z1[4]^3*
       (-1 + 4*z1[6] + 7*z1[6]^2 - z1[3]*(6 - 13*z1[6] + z1[6]^2) + 
        2*z1[3]^2*(-3 + z1[6] + 2*z1[6]^2)) + 
      z1[6]^3*(-1 - z1[3]^2 - 3*z1[6] + 8*z1[6]^2 + 
        z1[3]*(-2 - 5*z1[6] + 3*z1[6]^2))) + 
    z1[2]^3*z1[3]*(2*(1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 + 
      z1[6]^3*(-1 - z1[3] + z1[6]) + z1[4]^3*(z1[3]^2*(8 - 18*z1[6]) + 
        z1[3]*(6 - 9*z1[6]) + 3*z1[6]) + z1[4]*z1[6]^2*
       (5 + z1[3] - z1[6] - 3*z1[3]*z1[6]) + 
      z1[4]^2*(-2 + 7*z1[6] + 3*z1[6]^2 + 3*z1[3]*(-2 + 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(-4 - 2*z1[6] + 6*z1[6]^2))) + 
    z1[2]*(2*z1[3]*(1 + z1[3])^2*z1[4]^6 + z1[4]^3*z1[6]^2*
       (29 - z1[3]*(-19 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 5*z1[6]) - 
      (1 + z1[3])^2*z1[4]^5*(2 - 3*z1[6] + z1[3]*(2 + 3*z1[6])) + 
      z1[4]^2*z1[6]^2*(31 - 3*z1[3]^2*(-1 + z1[6]) + 15*z1[6] + 7*z1[6]^2 + 
        z1[3]*(20 - 3*z1[6] + z1[6]^2)) + z1[4]*z1[6]^2*
       (11 + z1[3]^2*(1 - 3*z1[6]) + 7*z1[6] + 11*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]*(7 - 5*z1[6] + 2*z1[6]^2)) + 
      z1[4]^4*(-2 + 5*z1[6] + 7*z1[6]^2 + z1[3]^3*(-4 + 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(-10 + 11*z1[6] + z1[6]^2) + z1[3]*(-8 + 13*z1[6] + 
          3*z1[6]^2)) + z1[6]^3*(-3 - z1[3]^2 - 5*z1[6] - 10*z1[6]^2 + 
        19*z1[6]^3 + z1[3]*(-3 - 2*z1[6] - 6*z1[6]^2 + 3*z1[6]^3))) - 
    z1[5]*(z1[2]^5*z1[3]^3*z1[4]*(1 + z1[4] - z1[6]) - 
      z1[2]^4*z1[3]^2*z1[4]*((2 + 4*z1[3])*z1[4]^2 - 2*(1 + 2*z1[3])*z1[4]*
         (-1 + z1[6]) + z1[6]^2) + z1[2]^3*z1[3]*
       ((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 - (1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^3*
         (-1 + z1[6]) + (2 + 3*z1[3])*z1[4]^2*z1[6]^2 + z1[6]^4 + 
        z1[4]*z1[6]^2*(1 + z1[3] + z1[6])) - 
      z1[2]^2*(4*z1[3]^3*z1[4]^4*(1 + z1[4] - z1[6]) + 
        z1[3]^2*z1[4]*(6*z1[4]^4 - 6*z1[4]^3*(-1 + z1[6]) + z1[6]^2 + 
          3*z1[4]*z1[6]^2 + 3*z1[4]^2*z1[6]^2) + 
        z1[3]*(2*z1[4]^5 - 2*z1[4]^4*(-1 + z1[6]) + 4*z1[4]^3*z1[6]^2 + 
          z1[4]^2*z1[6]^2*(5 + 2*z1[6]) + z1[6]^4*(-1 + 3*z1[6]) + 
          2*z1[4]*z1[6]^2*(1 + z1[6] + z1[6]^2)) + 
        z1[6]^2*(z1[4]^3 + 4*z1[6]^3 + 2*z1[4]^2*(1 + z1[6]) + 
          z1[4]*(1 + 2*z1[6] + 3*z1[6]^2))) + 
      z1[2]*(z1[3]^3*z1[4]^5*(1 + z1[4] - z1[6]) + z1[3]^2*z1[4]*
         (2*z1[4]^5 - 2*z1[4]^4*(-1 + z1[6]) + z1[6]^2 + 3*z1[4]*z1[6]^2 + 
          3*z1[4]^2*z1[6]^2 + z1[4]^3*z1[6]^2) + 
        z1[3]*(z1[4]^6 - z1[4]^5*(-1 + z1[6]) + 2*z1[4]^4*z1[6]^2 + 
          3*z1[6]^6 + z1[4]^3*z1[6]^2*(7 + z1[6]) + z1[4]^2*z1[6]^2*
           (8 + 4*z1[6] + z1[6]^2) + z1[4]*z1[6]^2*(3 + 3*z1[6] + 
            4*z1[6]^2)) + z1[6]^2*(z1[4]^4 + z1[4]^3*(5 + 2*z1[6]) + 
          z1[6]^3*(3 + 11*z1[6]) + z1[4]^2*(7 + 8*z1[6] + 3*z1[6]^2) + 
          z1[4]*(3 + 6*z1[6] + 9*z1[6]^2 + 4*z1[6]^3))) - 
      z1[6]^2*((3 + 3*z1[3] + z1[3]^2)*z1[4]^4 + 
        z1[6]^3*(3 + (20 + 3*z1[3])*z1[6] + (7 + z1[3])*z1[6]^2) + 
        z1[4]^3*(3*z1[3]^2 + 6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6])) + 
        z1[4]^2*(3*z1[3]^2 + 3*(5 + 6*z1[6] + 3*z1[6]^2) + 
          z1[3]*(11 + 6*z1[6] + z1[6]^2 + z1[6]^3)) + 
        z1[4]*(6 + z1[3]^2 + 12*z1[6] + 18*z1[6]^2 + 18*z1[6]^3 - 7*z1[6]^4 + 
          z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4)))), 
  y[377] -> z1[2]^5*z1[3]^2*(-2 + z1[6])*z1[6]^2 - 
    z1[2]^4*z1[3]*z1[6]^2*(3 - 11*z1[6] + 8*z1[6]^2 + 
      z1[3]*(5 - 9*z1[6] + 3*z1[6]^2)) + 
    z1[2]^3*(4*z1[4]^5 + z1[4]^4*(17 + 5*z1[6]) + 
      3*z1[4]^3*(9 + 5*z1[6] + 2*z1[6]^2) + 
      z1[4]^2*(19 + 14*z1[6] + 11*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]*(5 + 3*z1[6] + 3*z1[6]^2 + 5*z1[6]^3 + 8*z1[6]^4) + 
      z1[6]*(-1 - (3 + 5*z1[3] + 4*z1[3]^2)*z1[6] + 
        (8 + 19*z1[3] + 12*z1[3]^2)*z1[6]^2 - z1[3]*(37 + 12*z1[3])*z1[6]^3 + 
        z1[3]*(19 + 3*z1[3])*z1[6]^4)) - 
    z1[2]^2*(4*z1[4]^6 + z1[4]^5*(26 + 5*z1[6]) + 
      z1[4]^4*(65 + 26*z1[6] + 6*z1[6]^2) + 
      z1[4]^3*(79 + 46*z1[6] + 24*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]^2*(47 + 31*z1[6] + 25*z1[6]^2 + 20*z1[6]^3 + 8*z1[6]^4) + 
      z1[4]*(11 + 3*z1[6] + z1[6]^2 + 4*z1[6]^3 + z1[6]^4 + 19*z1[6]^5) + 
      z1[6]*(-3 + (-5 + 2*z1[3] + z1[3]^2)*z1[6] - 
        2*(5 + 4*z1[3] + 2*z1[3]^2)*z1[6]^2 + (19 + 6*z1[3] + 6*z1[3]^2)*
         z1[6]^3 - z1[3]*(19 + 5*z1[3])*z1[6]^4 + z1[3]*(11 + z1[3])*
         z1[6]^5)) - z1[4]*(1 + z1[4] - z1[6])*
     ((15 + 22*z1[3] + 8*z1[3]^2 + z1[3]^3)*z1[4]^4 - 
      (1 + z1[3])*z1[4]^3*(-48 + z1[3]*(-22 + z1[6]) + z1[3]^2*(-3 + z1[6]) - 
        11*z1[6]) + z1[4]^2*(51 - 3*z1[3]^3*(-1 + z1[6]) + 26*z1[6] + 
        14*z1[6]^2 + z1[3]^2*(26 - 7*z1[6] - z1[6]^2 + z1[6]^3) + 
        z1[3]*(74 + 22*z1[6] + 13*z1[6]^2 + z1[6]^3)) + 
      z1[4]*(18 + z1[3]^3*(1 - 3*z1[6]) + 9*z1[6] + 14*z1[6]^2 + 32*z1[6]^3 - 
        11*z1[6]^4 + z1[3]*(26 + 2*z1[6] + 12*z1[6]^2 + 38*z1[6]^3 - 
          13*z1[6]^4) + z1[3]^2*(9 - 10*z1[6] - 2*z1[6]^2 + 6*z1[6]^3 - 
          2*z1[6]^4)) + z1[6]*(-6 - z1[3]^3 - 12*z1[6] - 15*z1[6]^2 + 
        11*z1[6]^3 + 11*z1[6]^4 + z1[3]^2*(-5 - 4*z1[6] - 4*z1[6]^2 - 
          z1[6]^3 + z1[6]^4) + z1[3]*(-10 - 16*z1[6] - 19*z1[6]^2 + 
          10*z1[6]^3 + 12*z1[6]^4))) + 
    z1[2]*(9*z1[4]^6 + z1[4]^5*(53 + 22*z1[3] + 8*z1[3]^2 + z1[3]^3 + 
        11*z1[6]) + z1[4]^4*(123 - 4*z1[3]*(-23 + z1[6]) - 
        2*z1[3]^3*(-2 + z1[6]) + 50*z1[6] + 13*z1[6]^2 - 
        z1[3]^2*(-33 + 9*z1[6] - 2*z1[6]^2 + z1[6]^3)) + 
      z1[4]^3*(141 + 79*z1[6] + 43*z1[6]^2 + 15*z1[6]^3 + 
        z1[3]^3*(6 - 7*z1[6] + z1[6]^2) + z1[3]^2*(51 - 31*z1[6] + 
          5*z1[6]^2 - 8*z1[6]^3 + 3*z1[6]^4) + 
        z1[3]*(144 - 14*z1[6] + 5*z1[6]^2 - 18*z1[6]^3 + 12*z1[6]^4)) - 
      z1[6]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 15*z1[6]^2 - 11*z1[6]^3 - 
        11*z1[6]^4 + z1[3]^2*(5 - 3*z1[6]^3 - 2*z1[6]^4 + z1[6]^5) + 
        z1[3]*(10 + 10*z1[6] + 7*z1[6]^2 - 25*z1[6]^3 - z1[6]^4 + 
          11*z1[6]^5)) + z1[4]^2*(80 + 46*z1[6] + 36*z1[6]^2 + 33*z1[6]^3 + 
        32*z1[6]^4 - 11*z1[6]^5 + z1[3]^3*(4 - 9*z1[6] + 3*z1[6]^2) + 
        z1[3]^2*(35 - 40*z1[6] + 5*z1[6]^2 - 4*z1[6]^3 + 9*z1[6]^4 - 
          3*z1[6]^5) - z1[3]*(-100 + 26*z1[6] - 3*z1[6]^2 + z1[6]^3 - 
          39*z1[6]^4 + 24*z1[6]^5)) + z1[4]*(18 - 6*z1[6]^2 + 14*z1[6]^4 + 
        3*z1[6]^5 + 11*z1[6]^6 + z1[3]^3*(1 - 5*z1[6] + 3*z1[6]^2) + 
        z1[3]^2*(9 - 23*z1[6] + 2*z1[6]^2 - 3*z1[6]^4 - 2*z1[6]^5 + 
          z1[6]^6) + z1[3]*(26 - 26*z1[6] - 12*z1[6]^2 - 5*z1[6]^3 - 
          27*z1[6]^4 + 12*z1[6]^6))) - 
    z1[5]*(z1[2]^5*z1[3]^2*(-1 + z1[6])*z1[6]^2 - z1[2]^4*z1[3]*z1[6]^2*
       ((1 - 2*z1[6])^2 + z1[3]*(2 - 5*z1[6] + 3*z1[6]^2)) - 
      z1[2]^2*(z1[4]^5*(2 + z1[6]) + z1[4]^4*(9 + 8*z1[6] + 2*z1[6]^2) + 
        z1[4]^3*(15 + 19*z1[6] + 12*z1[6]^2 + 3*z1[6]^3) + 
        z1[6]^3*(3 + (11 - 6*z1[3])*z1[6] - (-2 + z1[3])*z1[3]*z1[6]^2 + 
          z1[3]*(7 + z1[3])*z1[6]^3) + z1[4]^2*(11 + 18*z1[6] + 19*z1[6]^2 + 
          14*z1[6]^3 + 4*z1[6]^4) + z1[4]*(3 + 6*z1[6] + 9*z1[6]^2 + 
          11*z1[6]^3 + 10*z1[6]^4 + 11*z1[6]^5)) + 
      z1[2]^3*(z1[4]^4*(1 + z1[6]) + z1[4]^3*(3 + 4*z1[6] + 2*z1[6]^2) + 
        z1[4]^2*(3 + 5*z1[6] + 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[4]*(1 + 2*z1[6] + 3*z1[6]^2 + 4*z1[6]^3 + 4*z1[6]^4) + 
        z1[6]^2*(4*z1[6] + z1[3]^2*(-1 + 4*z1[6] - 6*z1[6]^2 + 3*z1[6]^3) + 
          z1[3]*(-1 + 4*z1[6] - 12*z1[6]^2 + 11*z1[6]^3))) - 
      z1[4]*(1 + z1[4] - z1[6])*((3 + 6*z1[3] + 4*z1[3]^2 + z1[3]^3)*
         z1[4]^4 + (1 + z1[3])*z1[6]^3*(3 + (20 + 3*z1[3])*z1[6] + 
          (7 + z1[3])*z1[6]^2) + (1 + z1[3])*z1[4]^3*(3*z1[3]^2 + 
          6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6])) + 
        z1[4]^2*(3*z1[3]^3 + 3*(5 + 6*z1[6] + 3*z1[6]^2) + 
          z1[3]^2*(14 + 6*z1[6] + z1[6]^2 + z1[6]^3) + 
          z1[3]*(26 + 24*z1[6] + 10*z1[6]^2 + z1[6]^3)) + 
        z1[4]*(6 + z1[3]^3 + 12*z1[6] + 18*z1[6]^2 + 18*z1[6]^3 - 7*z1[6]^4 + 
          z1[3]*(10 + 16*z1[6] + 22*z1[6]^2 + 22*z1[6]^3 - 9*z1[6]^4) + 
          z1[3]^2*(5 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4))) + 
      z1[2]*(z1[4]^6 + z1[4]^5*(9 + 6*z1[3] + 4*z1[3]^2 + z1[3]^3 + 
          4*z1[6]) + z1[6]^3*(3 + 20*z1[6] + 7*z1[6]^2 - 
          z1[3]^2*z1[6]*(-3 + 2*z1[6] + z1[6]^2) + 
          z1[3]*(3 + 20*z1[6] - 12*z1[6]^2 - 7*z1[6]^3)) + 
        z1[4]^4*(27 - z1[3]^3*(-4 + z1[6]) + 23*z1[6] + 7*z1[6]^2 + 
          z1[3]*(28 + 6*z1[6]) - z1[3]^2*(-17 + z1[6] - z1[6]^2 + z1[6]^3)) + 
        z1[4]^3*(37 - 3*z1[3]^3*(-2 + z1[6]) + 46*z1[6] + 31*z1[6]^2 + 
          10*z1[6]^3 + z1[3]^2*(27 - 2*z1[6] + z1[6]^2 - 4*z1[6]^3 + 
            3*z1[6]^4) + z1[3]*(48 + 22*z1[6] + 6*z1[6]^2 - 7*z1[6]^3 + 
            8*z1[6]^4)) + z1[4]^2*(24 + z1[3]^3*(4 - 3*z1[6]) + 39*z1[6] + 
          42*z1[6]^2 + 34*z1[6]^3 + 18*z1[6]^4 - 7*z1[6]^5 + 
          z1[3]*(36 + 26*z1[6] + 16*z1[6]^2 + 9*z1[6]^3 + 10*z1[6]^4 - 
            16*z1[6]^5) - z1[3]^2*(-19 + z1[6] - 3*z1[6]^4 + 3*z1[6]^5)) + 
        z1[4]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 18*z1[6]^2 + 
          24*z1[6]^3 + 24*z1[6]^4 + 16*z1[6]^5 + 7*z1[6]^6 + 
          z1[3]^2*(5 - 3*z1[6]^4 + 2*z1[6]^5 + z1[6]^6) + 
          z1[3]*(10 + 10*z1[6] + 10*z1[6]^2 + 7*z1[6]^3 - 10*z1[6]^4 + 
            17*z1[6]^5 + 8*z1[6]^6)))), 
  y[378] -> -1 - z1[4] + z1[3]*(-3 + z1[5]) + z1[6], 
  y[379] -> -1 + z1[3]*(-2 + z1[5]) + z1[6], 
  y[380] -> 72 - 72*z1[2] - 191*z1[3], 
  y[381] -> (1 + z1[4] + z1[5] - z1[6])/2 + 
    (191*(1 + z1[4] + z1[3]*(2 + z1[4] - z1[6]) - z1[6]))/144, 
  y[382] -> z1[4] + z1[5] - z1[6], 
  y[383] -> 1 + z1[4]*(1 - z1[5] + z1[5]^2) + (-1 + z1[5])*z1[6], 
  y[384] -> (z1[5] - z1[6])*z1[6] + z1[4]*(1 - 2*z1[5] + z1[5]^2 + z1[6]), 
  y[385] -> -1 - z1[4]^3 + z1[2]*(2*z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
      (-1 + z1[6])^2) - z1[4]^2*(1 + z1[5] - 2*z1[6]) + z1[6] - z1[5]*z1[6] + 
    z1[2]^2*(-1 - z1[4] + z1[6]) + z1[4]*(-1 + z1[5] - z1[5]^2 + z1[6] + 
      z1[5]*z1[6] - z1[6]^2), y[386] -> -z1[4]^3 + z1[6]*(-z1[5] + z1[6]) + 
    z1[4]^2*(z1[2] - z1[5] + 2*z1[6]) - 
    z1[4]*(1 + z1[5]^2 + z1[2]*(-1 + z1[6]) + z1[6] + z1[6]^2 - 
      z1[5]*(2 + z1[6])), y[387] -> z1[5], y[388] -> z1[6], 
  y[389] -> z1[4]^2, y[390] -> z1[5], 
  y[391] -> 1 + z1[5] + 2*z1[4]*z1[5] + 
    2*z1[3]*(2 + z1[4] + z1[5] + z1[4]*z1[5] - z1[6]), 
  y[392] -> 2 + z1[3]*(3 - 6*z1[6]) + z1[3]^2*(1 - 3*z1[6]) + 
    z1[2]*(-1 + z1[6]) - 2*z1[6], y[393] -> 2 + z1[4]^2 + z1[5] + 
    z1[4]*(2 + z1[5] - z1[6]) - z1[6], 
  y[394] -> -1 + z1[4]*(-1 + z1[5]) + z1[5] + z1[6], 
  y[395] -> 1/2 + (z1[4]*(-2 + z1[5]))/2 - 2*z1[5] + z1[5]^2 + z1[6], 
  y[396] -> -1 + z1[3] + z1[2]^2*z1[3] + z1[2]*(1/2 - z1[3] - z1[6]) + 
    2*z1[6], y[397] -> 3 + 2*z1[4] - z1[4]*z1[5] + 
    z1[3]*(8 + z1[4]*(6 - 4*z1[5]) - 3*z1[5] - 7*z1[6]) + 
    z1[3]^2*(4 + z1[4]*(3 - 2*z1[5]) - 2*z1[5] - 3*z1[6]) - 3*z1[6] + 
    z1[2]*(-1 + z1[4]*(-1 + z1[5]) + 2*z1[6]), 
  y[398] -> -2 - 5*z1[5] + 4*z1[5]^2 + z1[4]*(-5 + 3*z1[5]) + 5*z1[6] + 
    z1[3]*(-4 + 2*z1[5]^2 + z1[4]*(-3 + 2*z1[5]) + 3*z1[6]), 
  y[399] -> 1 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + 2*z1[6] + 2*z1[6]^2 + 
    2*z1[5]^2*(3 + z1[6]) - z1[5]*(4 + 5*z1[6]) + 
    z1[4]*(-1 + z1[5])*(3*z1[5]^2 + 2*(2 + z1[6]) + z1[5]*(-7 + 2*z1[6])), 
  y[400] -> -1 - 2*z1[5] + 4*z1[5]^2 - 3*z1[5]^3 + z1[5]^4 + 5*z1[6] - 
    5*z1[5]*z1[6] + 4*z1[5]^2*z1[6] + z1[5]^3*z1[6] + 
    2*z1[3]*(1 + z1[4]*z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6])) + 
      z1[5]^2*z1[6]) + z1[4]*(-5 + 13*z1[5] + 5*z1[5]^3 + 
      2*z1[5]^2*(-7 + 2*z1[6])), 
  y[401] -> z1[6]*(1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
      z1[5]*(4 + z1[6])) + z1[4]*(-2 + z1[5]^5 + 2*z1[5]^4*(-3 + z1[6]) - 
      z1[6] + z1[5]*(9 + z1[6]) + z1[5]^2*(-16 + 3*z1[6]) + 
      z1[5]^3*(14 - 5*z1[6] + z1[6]^2)), 
  y[402] -> (1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + z1[5]^3*(-3 + z1[6]))*
     z1[6] + z1[4]*(-1 + 5*z1[5] + z1[5]^5 + z1[5]^4*(-5 + 2*z1[6]) + 
      z1[5]^2*(-10 + 3*z1[6]) + z1[5]^3*(10 - 4*z1[6] + z1[6]^2)), 
  y[403] -> 2*z1[4]^3 - z1[6]*(1 - 4*z1[5] + 2*z1[5]^2 + 2*z1[6]) - 
    z1[4]^2*(-1 + z1[2] - 4*z1[5] + z1[5]^2 + 4*z1[6]) + 
    z1[4]*(8*z1[5]^2 - 2*z1[5]^3 + 2*z1[2]*(-1 + z1[6]) - 
      3*z1[5]*(3 + z1[6]) + 2*(2 + z1[6] + z1[6]^2)), 
  y[404] -> -(z1[4]^5*(2 + z1[5])) - (1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-3 + z1[6]))*z1[6] + z1[4]^4*(-4 + 6*z1[2] - z1[5]^2 + 
      5*z1[6] + z1[5]*(-1 + 2*z1[6])) + 
    z1[4]^3*(-2 - 4*z1[2]^2 - z1[5]^3 + 7*z1[6] - 4*z1[6]^2 + 
      z1[5]^2*(1 + z1[6]) - 2*z1[2]*(-5 + 6*z1[6]) + 
      z1[5]*(-2 + z1[6] - z1[6]^2)) + z1[4]^2*(-1 + z1[2]^3 + 3*z1[5]^3 - 
      z1[5]^4 + 2*z1[6] - 3*z1[6]^2 + z1[6]^3 + 2*z1[5]*(1 + z1[6]) - 
      z1[5]^2*(4 + z1[6]) + z1[2]^2*(-5 + 6*z1[6]) + 
      z1[2]*(5 - 12*z1[6] + 7*z1[6]^2)) + 
    z1[4]*(-(z1[2]^3*(-1 + z1[6])) - z1[2]*(-1 + z1[6])^3 + 
      z1[2]^2*(-1 + 3*z1[6] - 2*z1[6]^2) - (-1 + z1[5])*
       (1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
        z1[5]*(4 + z1[6]))), y[405] -> -(z1[4]^5*(1 + z1[5])) + 
    z1[4]^4*(-2 + 3*z1[2] - z1[5]^2 + 2*z1[6] + 2*z1[5]*z1[6]) - 
    z1[6]*(1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
      z1[5]*(4 + z1[6])) - z1[4]*(-1 + z1[5])*(2 + 9*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-5 + z1[6]) + 2*z1[6] + z1[6]^2 - z1[5]*(7 + 3*z1[6])) - 
    z1[4]^3*(z1[2]^2 + z1[5]^3 + (-3 + z1[6])*z1[6] - z1[5]^2*(2 + z1[6]) + 
      z1[2]*(-4 + 5*z1[6]) + z1[5]*(2 + z1[6] + z1[6]^2)) + 
    z1[4]^2*(z1[2]^2*(-1 + z1[6]) + z1[2]*(1 - 3*z1[6] + 2*z1[6]^2) - 
      (-1 + z1[5])*(-1 - 3*z1[5]^2 + z1[5]^3 - z1[6] - z1[6]^2 + 
        z1[5]*(3 + 2*z1[6]))), y[406] -> 2 + 7*z1[4] + 3*z1[4]^2 + z1[4]^3 - 
    2*z1[4]^4 - 11*z1[4]*z1[5] + 6*z1[4]^2*z1[5] - 2*z1[4]^3*z1[5] + 
    13*z1[4]*z1[5]^2 - 3*z1[4]^2*z1[5]^2 - 4*z1[4]*z1[5]^3 + 
    2*z1[2]^3*z1[3]*(1 + z1[4] - z1[6]) - 5*z1[6] - 2*z1[4]*z1[6] - 
    4*z1[4]^2*z1[6] + 4*z1[4]^3*z1[6] + 5*z1[5]*z1[6] - 5*z1[4]*z1[5]*z1[6] + 
    2*z1[4]^2*z1[5]*z1[6] - 4*z1[5]^2*z1[6] + 3*z1[4]*z1[6]^2 - 
    2*z1[4]^2*z1[6]^2 - z1[2]^2*(-2 + z1[4] + 2*z1[4]^2 + 
      2*z1[3]*(3*z1[4]^2 - 4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + 2*z1[6] - 
      2*z1[4]*z1[6]) - 2*z1[3]*(1 + z1[4]^4 + z1[4]^3*(2 + z1[5] - 2*z1[6]) + 
      z1[5]^2*z1[6] + z1[4]*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 + 
        (-2 + z1[6])*z1[6]) + z1[4]^2*(2 + z1[5]^2 - 3*z1[6] - z1[5]*z1[6] + 
        z1[6]^2)) + z1[2]*((-1 + z1[4])*(4*z1[4]^2 + z1[4]*(7 - 6*z1[6]) + 
        2*(-1 + z1[6])^2) + 2*z1[3]*(3*z1[4]^3 + z1[4]^2*(6 - 5*z1[6]) + 
        (-1 + z1[6])^2 + 2*z1[4]*(2 - 3*z1[6] + z1[6]^2))), 
  y[407] -> 8 + 2*z1[3] + 3*z1[4], 
  y[408] -> z1[2]*(z1[3]*(23*z1[4] - 21*z1[4]^2*(-1 + z1[5]) + 
        10*z1[4]^3*(-1 + z1[5]) - 44*(-1 + z1[6])) - 
      2*z1[4]*(9*z1[4] + 11*(-1 + z1[6]))) + 
    z1[4]*(-23*z1[4] - z1[4]^2*(-1 + z1[5]) + 
      z1[3]*(-23*z1[4] + 10*z1[4]^2*(-1 + z1[5]) + 44*(-1 + z1[6])) + 
      33*(-1 + z1[6])), y[409] -> -z1[4] - z1[5] + z1[6], 
  y[410] -> -14 - 14*z1[4] - 9*z1[5] - 5*z1[3]*(2 + z1[4] - z1[6]) + 
    14*z1[6], y[411] -> -42 + 48*z1[4] + 
    3*z1[4]*((11 - 5*z1[2])*z1[3] + 5*z1[4])*z1[5] + 
    3*z1[2]*(3 + 5*z1[3]*(-2 + z1[6])) + 
    z1[3]*(71 + 15*z1[4]^2 - 15*z1[4]*(-2 + z1[6]) - 33*z1[6]) + 33*z1[6] - 
    15*z1[4]*z1[6], y[412] -> -1 + z1[4]*(-1 + z1[5] - z1[5]^2) + z1[6] - 
    z1[5]*z1[6], y[413] -> 
   z1[2]*(z1[3]*(1 - z1[4]^2*(-1 + z1[5]) + z1[4]^3*(-1 + z1[5]) - z1[6]) - 
      z1[4]*(-1 + z1[6])) + (1 + z1[3])*z1[4]*(-1 + z1[4]^2*(-1 + z1[5]) + 
      z1[6]), y[414] -> z1[6]*(-z1[5] + z1[6]) - 
    z1[4]*(1 - 2*z1[5] + z1[5]^2 + z1[6]), 
  y[415] -> 1 + 4*z1[4]^3 - 4*z1[4]^2*(-3 + z1[6]) + (4 + z1[3])*z1[6] + 
    (4 + z1[3])*z1[4]*(3 + 2*z1[3]*z1[6]), 
  y[416] -> 1 + 4*z1[4] + z1[4]^4 - 2*z1[4]^3*(-2 + z1[6]) + 
    2*(2 + z1[3])*z1[6] + z1[3]*(4 + z1[3])*z1[6]^2 + 
    z1[4]^2*(6 - 4*z1[6] + z1[6]^2), 
  y[417] -> 1 + z1[4]^3 - z1[2]*(2*z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
      (-1 + z1[6])^2) + z1[4]^2*(1 + z1[5] - 2*z1[6]) + 
    z1[2]^2*(1 + z1[4] - z1[6]) - z1[6] + z1[5]*z1[6] + 
    z1[4]*(1 + z1[5]^2 - z1[6] + z1[6]^2 - z1[5]*(1 + z1[6])), 
  y[418] -> z1[4]^3 + z1[4]^2*(-z1[2] + z1[5] - 2*z1[6]) + 
    (z1[5] - z1[6])*z1[6] + z1[4]*(1 + z1[5]^2 + z1[2]*(-1 + z1[6]) + z1[6] + 
      z1[6]^2 - z1[5]*(2 + z1[6])), y[419] -> -10*z1[3]*(1 + z1[3])*z1[4]^4 - 
    z1[4]^3*(8 + z1[3]*(17 + 11*z1[5] - 20*z1[6]) + 
      z1[3]^2*(20 + 22*z1[5] - 20*z1[6])) + 2*z1[2]*z1[3]*
     (5*z1[4]^2 + z1[4]*(9 - 5*z1[6]) + z1[3]*(11 + 10*z1[4])*
       (1 + z1[4] - z1[6]) + 8*(-1 + z1[6]))*(1 + z1[4] - z1[6]) - 
    10*z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6])^2 - 11*z1[3]*(5 + 2*z1[3])*z1[6] - 
    11*z1[3]*(3 + z1[4]^2 - z1[4]*(-3 + z1[6]))*(z1[4]*(-2 + z1[5]) + 
      z1[6]) + z1[4]^2*(8 - 8*z1[6] + z1[3]*(64 + 11*z1[5]*(-4 + z1[6]) + 
        z1[6] - 10*z1[6]^2) + 2*z1[3]^2*(-5 + 11*z1[5]*(-2 + z1[6]) + 
        21*z1[6] - 5*z1[6]^2)) + z1[4]*(16*(-1 + z1[6])^2 - 
      22*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(115 - 55*z1[5] - 54*z1[6] + 16*z1[6]^2)), 
  y[420] -> z1[4]^5*(-1 + (1 + z1[3])*z1[5]) + 
    z1[6]*(1 + (4 + z1[3])*z1[6]) + 
    z1[4]*(-2 + z1[5] + z1[2]*z1[3]*(-1 + z1[6])^3 - 4*z1[6] - z1[3]*z1[6] + 
      (4 + z1[3])*z1[5]*z1[6]) - z1[4]^2*(7 - (4 + z1[3])*z1[5] + 
      3*z1[2]*z1[3]*(-1 + z1[6])^2 - 3*z1[6] + 3*z1[3]*z1[6] + z1[6]^2 - 
      3*z1[3]*z1[6]^2 + z1[3]*z1[6]^3) - 
    z1[4]^4*(5 + z1[2]*z1[3] - 2*z1[6] + z1[3]*z1[6] + 
      z1[5]*(-4 - 3*z1[3] + 2*z1[6] + 2*z1[3]*z1[6])) + 
    z1[4]^3*(-9 + 3*z1[2]*z1[3]*(-1 + z1[6]) + 6*z1[6] - 3*z1[3]*z1[6] - 
      z1[6]^2 + 2*z1[3]*z1[6]^2 + z1[5]*(6 - 4*z1[6] + z1[6]^2 + 
        z1[3]*(3 - 3*z1[6] + z1[6]^2))), 
  y[421] -> z1[4]*(23*z1[4] + z1[4]^2*(-1 + z1[5]) + 
      z1[3]*(23*z1[4] - 10*z1[4]^2*(-1 + z1[5]) - 44*(-1 + z1[6])) - 
      33*(-1 + z1[6])) + z1[2]*(z1[3]*(-23*z1[4] + 21*z1[4]^2*(-1 + z1[5]) - 
        10*z1[4]^3*(-1 + z1[5]) + 44*(-1 + z1[6])) + 22*z1[4]*(-1 + z1[6])), 
  y[422] -> 1 + z1[4]*(-2 + z1[5]) - 4*z1[5] + 2*z1[5]^2 + 2*z1[6], 
  y[423] -> 1 - 5*z1[5] + 4*z1[5]^2 + z1[4]*(-2 + 3*z1[5]) + 
    2*z1[3]*(1 + z1[4]*z1[5] + z1[5]^2) + 2*z1[6], 
  y[424] -> ((-11 + 5*z1[2])*z1[3] - 5*z1[4])*z1[4]*z1[5] + 
    z1[3]*(-5*z1[2]^2 + z1[2]*(16 + 5*z1[4] - 5*z1[6]) - 
      (11 + 5*z1[4])*(1 + z1[4] - z1[6])) - 11*(-1 + z1[6]) + 
    z1[4]*(-16 + 5*z1[2] + 5*z1[6]), 
  y[425] -> -10*z1[4]^3 - z1[4]^2*(11 + z1[2] + 44*z1[5] - 11*z1[5]^2 - 
      32*z1[6]) + 11*z1[6]*(1 - 4*z1[5] + 2*z1[5]^2 + 2*z1[6]) - 
    11*z1[4]*(8*z1[5]^2 - 2*z1[5]^3 + 2*z1[2]*(-1 + z1[6]) - 
      3*z1[5]*(3 + z1[6]) + 2*(2 + z1[6] + z1[6]^2)), 
  y[426] -> z1[4]^5*(2 + z1[5]) + (1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-3 + z1[6]))*z1[6] + z1[4]^4*(4 - 6*z1[2] + z1[5] + z1[5]^2 - 
      5*z1[6] - 2*z1[5]*z1[6]) + z1[4]^3*(2 + 4*z1[2]^2 + z1[5]^3 - 7*z1[6] + 
      4*z1[6]^2 - z1[5]^2*(1 + z1[6]) + 2*z1[2]*(-5 + 6*z1[6]) + 
      z1[5]*(2 - z1[6] + z1[6]^2)) - z1[4]^2*(-1 + z1[2]^3 + 3*z1[5]^3 - 
      z1[5]^4 + 2*z1[6] - 3*z1[6]^2 + z1[6]^3 + 2*z1[5]*(1 + z1[6]) - 
      z1[5]^2*(4 + z1[6]) + z1[2]^2*(-5 + 6*z1[6]) + 
      z1[2]*(5 - 12*z1[6] + 7*z1[6]^2)) + 
    z1[4]*(z1[2]^3*(-1 + z1[6]) + z1[2]*(-1 + z1[6])^3 + 
      z1[2]^2*(1 - 3*z1[6] + 2*z1[6]^2) + (-1 + z1[5])*
       (1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
        z1[5]*(4 + z1[6]))), y[427] -> z1[4]^5*(1 + z1[5]) + 
    z1[4]^4*(2 - 3*z1[2] + z1[5]^2 - 2*z1[6] - 2*z1[5]*z1[6]) + 
    z1[6]*(1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
      z1[5]*(4 + z1[6])) + z1[4]*(-1 + z1[5])*(2 + 9*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-5 + z1[6]) + 2*z1[6] + z1[6]^2 - z1[5]*(7 + 3*z1[6])) + 
    z1[4]^3*(z1[2]^2 + z1[5]^3 + (-3 + z1[6])*z1[6] - z1[5]^2*(2 + z1[6]) + 
      z1[2]*(-4 + 5*z1[6]) + z1[5]*(2 + z1[6] + z1[6]^2)) + 
    z1[4]^2*(-(z1[2]^2*(-1 + z1[6])) + z1[2]*(-1 + 3*z1[6] - 2*z1[6]^2) + 
      (-1 + z1[5])*(-1 - 3*z1[5]^2 + z1[5]^3 - z1[6] - z1[6]^2 + 
        z1[5]*(3 + 2*z1[6]))), y[428] -> -22 - 77*z1[4] - 33*z1[4]^2 - 
    11*z1[4]^3 + 10*z1[4]^4 + 121*z1[4]*z1[5] - 66*z1[4]^2*z1[5] + 
    22*z1[4]^3*z1[5] - 143*z1[4]*z1[5]^2 + 33*z1[4]^2*z1[5]^2 + 
    44*z1[4]*z1[5]^3 - 10*z1[2]^3*z1[3]*(1 + z1[4] - z1[6]) + 55*z1[6] + 
    22*z1[4]*z1[6] + 44*z1[4]^2*z1[6] - 20*z1[4]^3*z1[6] - 55*z1[5]*z1[6] + 
    55*z1[4]*z1[5]*z1[6] - 22*z1[4]^2*z1[5]*z1[6] + 44*z1[5]^2*z1[6] - 
    33*z1[4]*z1[6]^2 + 10*z1[4]^2*z1[6]^2 + 
    z1[2]^2*(10*z1[4]^2 + z1[4]*(11 - 10*z1[6]) + 22*(-1 + z1[6]) + 
      2*z1[3]*(11 + 15*z1[4]^2 + z1[4]*(26 - 20*z1[6]) - 16*z1[6] + 
        5*z1[6]^2)) + 2*z1[3]*(5*z1[4]^4 + 
      z1[4]^3*(16 + 11*z1[5] - 10*z1[6]) + 11*(1 + z1[5]^2*z1[6]) + 
      11*z1[4]*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 + (-2 + z1[6])*z1[6]) + 
      z1[4]^2*(22 + 11*z1[5]^2 - 27*z1[6] - 11*z1[5]*z1[6] + 5*z1[6]^2)) - 
    z1[2]*(20*z1[4]^3 + z1[4]^2*(33 - 30*z1[6]) - 22*(-1 + z1[6])^2 + 
      z1[4]*(-55 + 22*z1[6] + 10*z1[6]^2) + 
      2*z1[3]*(15*z1[4]^3 + z1[4]^2*(48 - 25*z1[6]) + 11*(-1 + z1[6])^2 + 
        2*z1[4]*(22 - 27*z1[6] + 5*z1[6]^2))), 
  y[429] -> -4 - (5*z1[4])/2 - z1[3]*(1 + z1[4]), 
  y[430] -> 2 - z1[4] - 2*z1[4]^2 - 2*z1[2]^2*z1[3]*(-1 + z1[5]) - 2*z1[5] - 
    3*z1[4]*z1[5] + z1[2]*(1 + 2*z1[4]*(-1 + z1[5]) + z1[5] + 
      2*z1[3]*(2 + (1 + z1[4])*z1[5] - z1[6])) - 
    z1[3]*(1 + 2*z1[4]^2 + 2*z1[5] + 2*z1[4]*(2 + z1[5] - z1[6]) - 2*z1[6]) - 
    2*z1[6] + 2*z1[4]*z1[6], y[431] -> 2 + z1[3] - 2*z1[2]^2*z1[3] - 
    4*z1[6] - 3*z1[3]*z1[6] + z1[2]*(-1 + 2*z1[3] + 2*z1[6]), 
  y[432] -> z1[2] + 2*(-1 + z1[6]) - z1[2]*z1[6] + z1[3]^2*(-1 + 3*z1[6]) + 
    z1[3]*(-3 + 6*z1[6]), y[433] -> -3 - 2*z1[4] + z1[4]*z1[5] + 
    z1[2]*(1 + z1[4] - z1[4]*z1[5] - 2*z1[6]) + 3*z1[6] + 
    z1[3]^2*(-4 + 2*z1[5] + z1[4]*(-3 + 2*z1[5]) + 3*z1[6]) + 
    z1[3]*(-8 + 3*z1[5] + z1[4]*(-6 + 4*z1[5]) + 7*z1[6]), 
  y[434] -> -1 - 4*z1[4]^3 + 4*z1[4]^2*(-3 + z1[6]) - (4 + z1[3])*z1[6] - 
    (4 + z1[3])*z1[4]*(3 + 2*z1[3]*z1[6]), 
  y[435] -> 2*z1[3]*(1 + z1[3])*z1[4]^4 + 
    z1[4]^3*(-2 + z1[3]*(1 + z1[5] - 4*z1[6]) + 
      2*z1[3]^2*(2 + z1[5] - 2*z1[6])) + 2*z1[2]^2*z1[3]^2*
     (1 + z1[4] - z1[6])^2 - 2*z1[2]*z1[3]*(-1 + z1[3] + z1[4] + 
      2*z1[3]*z1[4])*(1 + z1[4] - z1[6])^2 + z1[3]*(5 + 2*z1[3])*z1[6] + 
    z1[3]*(3 + z1[4]^2 - z1[4]*(-3 + z1[6]))*(z1[4]*(-2 + z1[5]) + z1[6]) + 
    z1[4]*(-2*(-1 + z1[6])^2 + 2*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(-11 + 5*z1[5] + 6*z1[6] - 2*z1[6]^2)) + 
    z1[4]^2*(4*(-1 + z1[6]) + 2*z1[3]^2*(1 - z1[5]*(-2 + z1[6]) - 3*z1[6] + 
        z1[6]^2) + z1[3]*(-8 - z1[5]*(-4 + z1[6]) + z1[6] + 2*z1[6]^2)), 
  y[436] -> 8 + 5*z1[4] + 2*z1[3]*(1 + z1[4]), 
  y[437] -> 10 - 11*z1[4] - 10*z1[4]^2 - 10*z1[2]^2*z1[3]*(-1 + z1[5]) - 
    10*z1[5] - 21*z1[4]*z1[5] + z1[2]*(23 + 10*z1[4]*(-1 + z1[5]) - z1[5] + 
      2*z1[3]*(4 + (11 + 5*z1[4])*z1[5] - 5*z1[6])) - 
    z1[3]*(10*z1[4]^2 + 2*z1[4]*(10 + 11*z1[5] - 5*z1[6]) + 
      11*(1 + 2*z1[5] - 2*z1[6])) - 22*z1[6] + 10*z1[4]*z1[6], 
  y[438] -> z1[4] + z1[3]*(1 - z1[2] + z1[4]), 
  y[439] -> 46 - 10*z1[2]^2*z1[3] + z1[3]*(23 - 45*z1[6]) - 56*z1[6] + 
    z1[2]*(-23 + z1[3]*(34 - 12*z1[6]) + 22*z1[6]), 
  y[440] -> -46 + z1[2]*(23 - 11*z1[6]) + 34*z1[6] + 
    z1[3]^2*(-23 + 45*z1[6]) + z1[3]*(-69 + 90*z1[6]), 
  y[441] -> (-12 - z1[4] + 22*z1[3]^2*(1 + z1[4]) + z1[2]*(12 + z1[4]) + 
      z1[3]*(21 + 32*z1[4]))*z1[5] - 5*(9 + 2*z1[4] - 9*z1[6]) - 
    z1[2]*(1 + 13*z1[4] + 22*z1[6]) + z1[3]^2*(-68 - 45*z1[4] + 45*z1[6]) + 
    z1[3]*(-124 - 66*z1[4] + 101*z1[6]), 
  y[442] -> z1[4]*(1 + z1[4] - 2*z1[6]) + 
    z1[3]*(-z1[4]^3 + (-1 + z1[6])^2 + z1[4]^2*(1 + 2*z1[6]) + 
      z1[2]*(-1 + z1[4]^2 + 2*z1[6] + z1[4]*(-3 + z1[5])*z1[6]) - 
      z1[4]*(-3 + 4*z1[6] + z1[6]^2)) + 
    z1[3]^2*(-(z1[4]*(z1[4] + z1[4]^2 - 2*z1[4]*z1[6] + z1[6]^2)) + 
      z1[2]*(2*z1[4]^2 + z1[6]^2 + z1[4]*(2 + (-5 + z1[5])*z1[6])) + 
      z1[2]^2*(-1 + 2*z1[6] + z1[4]*(-1 + (-1 + z1[5])*z1[6]))), 
  y[443] -> 10*z1[3]*(1 + z1[3])*z1[4]^4 + 
    z1[4]^3*(-10 + z1[3]*(-1 + 11*z1[5] - 20*z1[6]) + 
      z1[3]^2*(20 + 22*z1[5] - 20*z1[6])) + 10*z1[2]^2*z1[3]^2*
     (1 + z1[4] - z1[6])^2 + 11*z1[3]*(5 + 2*z1[3])*z1[6] + 
    11*z1[3]*(3 + z1[4]^2 - z1[4]*(-3 + z1[6]))*(z1[4]*(-2 + z1[5]) + 
      z1[6]) - 2*z1[2]*z1[3]*(1 + z1[4] - z1[6])*
     (5*z1[4]^2 + z1[3]*(11 + 10*z1[4])*(1 + z1[4] - z1[6]) + 
      17*(-1 + z1[6]) - 5*z1[4]*z1[6]) + 
    z1[4]*(-34*(-1 + z1[6])^2 + 22*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(-133 + 55*z1[5] + 90*z1[6] - 34*z1[6]^2)) + 
    z1[4]^2*(44*(-1 + z1[6]) + 2*z1[3]^2*(5 - 11*z1[5]*(-2 + z1[6]) - 
        21*z1[6] + 5*z1[6]^2) + z1[3]*(-11*z1[5]*(-4 + z1[6]) + 
        5*(-20 + 7*z1[6] + 2*z1[6]^2))), 
  y[444] -> -1 + z1[2] + z1[2]^2*z1[3] + z1[6] - z1[2]*z1[6], 
  y[445] -> -(z1[2]^2*z1[3]*(1 + z1[3]*(2 + z1[4]*(-1 + z1[5])) + 
       z1[4]*(-1 + z1[5]))) + z1[2]^3*z1[3]^2*(-1 + z1[5]) + 
    (1 + z1[3])*(1 + z1[4] - z1[6]) + z1[2]*(-1 + z1[3]^2*z1[4] + z1[6] + 
      z1[3]*(-2 + z1[4] + z1[6])), y[446] -> -8 - 2*z1[3] - 3*z1[4], 
  y[447] -> -(z1[2]*(z1[3]*(4 + z1[4] - 3*z1[4]^2*(-1 + z1[5]) + 
         2*z1[4]^3*(-1 + z1[5]) - 4*z1[6]) - 2*z1[4]*(-1 + z1[6]))) + 
    z1[4]*(3 + z1[4] - z1[4]^2*(-1 + z1[5]) + 
      z1[3]*(4 + z1[4] - 2*z1[4]^2*(-1 + z1[5]) - 4*z1[6]) - 3*z1[6]), 
  y[448] -> 1 + ((-1 + z1[2])*z1[3] - z1[4])*z1[4]*z1[5] + 
    z1[4]*(-2 + z1[6]) - z1[6] + z1[3]*(-2 - z1[4]^2 - z1[2]*(-2 + z1[6]) + 
      z1[4]*(-2 + z1[6]) + z1[6]), y[449] -> -1 - z1[4] + z1[6], 
  y[450] -> (1 + z1[3])^2*z1[4]^3 + z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6]) + 
    z1[4]*z1[6]*(3 + 2*z1[3] + z1[6]) + 
    z1[4]^2*(1 - z1[3]*(-2 + z1[6]) - z1[3]^2*(-1 + z1[6]) + z1[6]) + 
    z1[6]*(1 + z1[3] + z1[6] + z1[6]^2) - 
    z1[2]*z1[3]*(2*(1 + z1[3])*z1[4]^2 + z1[6] - 
      z1[4]*(-2 + 2*z1[3]*(-1 + z1[6]) + z1[6])), 
  y[451] -> z1[2]^4*z1[3]^2*(-2*z1[4] - 2*z1[4]^2 + z1[6]^2) + 
    z1[2]^3*z1[3]*((4 + 6*z1[3])*z1[4]^3 + z1[6]^2*(-1 - z1[3] + z1[6]) + 
      z1[4]^2*(4 + 6*z1[3] + 4*z1[6]) + z1[4]*z1[6]*(5 + z1[3] - z1[6] - 
        3*z1[3]*z1[6])) - z1[2]^2*((2 + 8*z1[3] + 6*z1[3]^2)*z1[4]^4 + 
      2*(1 + z1[3])*z1[4]^3*(1 + 3*z1[3] + 4*z1[6]) + 
      z1[4]^2*z1[6]*(14 + z1[3]*(17 - 2*z1[6]) - 3*z1[3]^2*(-1 + z1[6]) + 
        5*z1[6]) + z1[4]*z1[6]*(5 + z1[3]^2*(1 - 3*z1[6]) + 4*z1[6] + 
        7*z1[6]^2 + z1[3]*(6 - 3*z1[6] + 2*z1[6]^2)) + 
      z1[6]^2*(-1 - z1[3]^2 - 3*z1[6] + 8*z1[6]^2 + 
        z1[3]*(-2 - 5*z1[6] + 3*z1[6]^2))) + 
    z1[2]*(2*(1 + z1[3])^2*z1[4]^5 + z1[4]^3*z1[6]*
       (29 - z1[3]*(-19 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 5*z1[6]) + 
      2*z1[4]^4*(1 + z1[3]^2 + 4*z1[6] + 2*z1[3]*(1 + z1[6])) + 
      z1[4]^2*z1[6]*(31 - 3*z1[3]^2*(-1 + z1[6]) + 15*z1[6] + 7*z1[6]^2 + 
        z1[3]*(20 - 3*z1[6] + z1[6]^2)) + z1[4]*z1[6]*
       (11 + z1[3]^2*(1 - 3*z1[6]) + 7*z1[6] + 11*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]*(7 - 5*z1[6] + 2*z1[6]^2)) + z1[6]^2*(-3 - z1[3]^2 - 5*z1[6] - 
        10*z1[6]^2 + 19*z1[6]^3 + z1[3]*(-3 - 2*z1[6] - 6*z1[6]^2 + 
          3*z1[6]^3))) - z1[6]*((15 + 7*z1[3] + z1[3]^2)*z1[4]^4 + 
      z1[4]^3*(48 - z1[3]*(-22 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 11*z1[6]) + 
      z1[4]^2*(51 - 3*z1[3]^2*(-1 + z1[6]) + 26*z1[6] + 14*z1[6]^2 + 
        z1[3]*(23 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
      z1[4]*(18 + z1[3]^2*(1 - 3*z1[6]) + 9*z1[6] + 14*z1[6]^2 + 32*z1[6]^3 - 
        11*z1[6]^4 + z1[3]*(8 - 7*z1[6] - 2*z1[6]^2 + 6*z1[6]^3 - 
          2*z1[6]^4)) + z1[6]*(-6 - z1[3]^2 - 12*z1[6] - 15*z1[6]^2 + 
        11*z1[6]^3 + 11*z1[6]^4 + z1[3]*(-4 - 4*z1[6] - 4*z1[6]^2 - z1[6]^3 + 
          z1[6]^4))) + z1[5]*z1[6]*
     ((3 + 3*z1[3] + z1[3]^2 - z1[2]*(1 + z1[3])^2)*z1[4]^4 + 
      z1[4]^3*(3*z1[3]^2 + z1[2]^2*(1 + 4*z1[3] + 3*z1[3]^2) + 
        6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6]) - 
        z1[2]*(5 + 3*z1[3]^2 + 2*z1[6] + z1[3]*(7 + z1[6]))) + 
      z1[6]^2*(-(z1[2]^3*z1[3]) - z1[2]*z1[6]*(3 + (11 + 3*z1[3])*z1[6]) + 
        z1[6]*(3 + (20 + 3*z1[3])*z1[6] + (7 + z1[3])*z1[6]^2) + 
        z1[2]^2*(4*z1[6] + z1[3]*(-1 + 3*z1[6]))) + 
      z1[4]^2*(3*z1[3]^2 - z1[2]^3*z1[3]*(2 + 3*z1[3]) + 
        z1[2]^2*(1 + z1[3])*(2 + 3*z1[3] + 2*z1[6]) + 
        3*(5 + 6*z1[6] + 3*z1[6]^2) + z1[3]*(11 + 6*z1[6] + z1[6]^2 + 
          z1[6]^3) - z1[2]*(7 + 3*z1[3]^2 + 8*z1[6] + 3*z1[6]^2 + 
          z1[3]*(8 + 4*z1[6] + z1[6]^2))) + 
      z1[4]*(6 + z1[3]^2 + z1[2]^4*z1[3]^2 + 12*z1[6] + 18*z1[6]^2 + 
        18*z1[6]^3 - 7*z1[6]^4 - z1[2]^3*z1[3]*(1 + z1[3] + z1[6]) + 
        z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4) + 
        z1[2]^2*(1 + z1[3]^2 + 2*z1[6] + 3*z1[6]^2 + 
          2*z1[3]*(1 + z1[6] + z1[6]^2)) - z1[2]*(3 + z1[3]^2 + 6*z1[6] + 
          9*z1[6]^2 + 4*z1[6]^3 + z1[3]*(3 + 3*z1[6] + 4*z1[6]^2)))), 
  y[452] -> z1[2]^5*z1[3]^2*(-2 + z1[6])*z1[6]^2 - 
    z1[2]^4*z1[3]*z1[6]^2*(3 - 11*z1[6] + 8*z1[6]^2 + 
      z1[3]*(5 - 9*z1[6] + 3*z1[6]^2)) + 
    z1[2]^3*(4*z1[4]^5 + z1[4]^4*(17 + 5*z1[6]) + 
      3*z1[4]^3*(9 + 5*z1[6] + 2*z1[6]^2) + 
      z1[4]^2*(19 + 14*z1[6] + 11*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]*(5 + 3*z1[6] + 3*z1[6]^2 + 5*z1[6]^3 + 8*z1[6]^4) + 
      z1[6]*(-1 - (3 + 5*z1[3] + 4*z1[3]^2)*z1[6] + 
        (8 + 19*z1[3] + 12*z1[3]^2)*z1[6]^2 - z1[3]*(37 + 12*z1[3])*z1[6]^3 + 
        z1[3]*(19 + 3*z1[3])*z1[6]^4)) - 
    z1[2]^2*(4*z1[4]^6 + z1[4]^5*(26 + 5*z1[6]) + 
      z1[4]^4*(65 + 26*z1[6] + 6*z1[6]^2) + 
      z1[4]^3*(79 + 46*z1[6] + 24*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]^2*(47 + 31*z1[6] + 25*z1[6]^2 + 20*z1[6]^3 + 8*z1[6]^4) + 
      z1[4]*(11 + 3*z1[6] + z1[6]^2 + 4*z1[6]^3 + z1[6]^4 + 19*z1[6]^5) + 
      z1[6]*(-3 + (-5 + 2*z1[3] + z1[3]^2)*z1[6] - 
        2*(5 + 4*z1[3] + 2*z1[3]^2)*z1[6]^2 + (19 + 6*z1[3] + 6*z1[3]^2)*
         z1[6]^3 - z1[3]*(19 + 5*z1[3])*z1[6]^4 + z1[3]*(11 + z1[3])*
         z1[6]^5)) - z1[4]*(1 + z1[4] - z1[6])*
     ((15 + 22*z1[3] + 8*z1[3]^2 + z1[3]^3)*z1[4]^4 - 
      (1 + z1[3])*z1[4]^3*(-48 + z1[3]*(-22 + z1[6]) + z1[3]^2*(-3 + z1[6]) - 
        11*z1[6]) + z1[4]^2*(51 - 3*z1[3]^3*(-1 + z1[6]) + 26*z1[6] + 
        14*z1[6]^2 + z1[3]^2*(26 - 7*z1[6] - z1[6]^2 + z1[6]^3) + 
        z1[3]*(74 + 22*z1[6] + 13*z1[6]^2 + z1[6]^3)) + 
      z1[4]*(18 + z1[3]^3*(1 - 3*z1[6]) + 9*z1[6] + 14*z1[6]^2 + 32*z1[6]^3 - 
        11*z1[6]^4 + z1[3]*(26 + 2*z1[6] + 12*z1[6]^2 + 38*z1[6]^3 - 
          13*z1[6]^4) + z1[3]^2*(9 - 10*z1[6] - 2*z1[6]^2 + 6*z1[6]^3 - 
          2*z1[6]^4)) + z1[6]*(-6 - z1[3]^3 - 12*z1[6] - 15*z1[6]^2 + 
        11*z1[6]^3 + 11*z1[6]^4 + z1[3]^2*(-5 - 4*z1[6] - 4*z1[6]^2 - 
          z1[6]^3 + z1[6]^4) + z1[3]*(-10 - 16*z1[6] - 19*z1[6]^2 + 
          10*z1[6]^3 + 12*z1[6]^4))) + 
    z1[2]*(9*z1[4]^6 + z1[4]^5*(53 + 22*z1[3] + 8*z1[3]^2 + z1[3]^3 + 
        11*z1[6]) + z1[4]^4*(123 - 4*z1[3]*(-23 + z1[6]) - 
        2*z1[3]^3*(-2 + z1[6]) + 50*z1[6] + 13*z1[6]^2 - 
        z1[3]^2*(-33 + 9*z1[6] - 2*z1[6]^2 + z1[6]^3)) + 
      z1[4]^3*(141 + 79*z1[6] + 43*z1[6]^2 + 15*z1[6]^3 + 
        z1[3]^3*(6 - 7*z1[6] + z1[6]^2) + z1[3]^2*(51 - 31*z1[6] + 
          5*z1[6]^2 - 8*z1[6]^3 + 3*z1[6]^4) + 
        z1[3]*(144 - 14*z1[6] + 5*z1[6]^2 - 18*z1[6]^3 + 12*z1[6]^4)) - 
      z1[6]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 15*z1[6]^2 - 11*z1[6]^3 - 
        11*z1[6]^4 + z1[3]^2*(5 - 3*z1[6]^3 - 2*z1[6]^4 + z1[6]^5) + 
        z1[3]*(10 + 10*z1[6] + 7*z1[6]^2 - 25*z1[6]^3 - z1[6]^4 + 
          11*z1[6]^5)) + z1[4]^2*(80 + 46*z1[6] + 36*z1[6]^2 + 33*z1[6]^3 + 
        32*z1[6]^4 - 11*z1[6]^5 + z1[3]^3*(4 - 9*z1[6] + 3*z1[6]^2) + 
        z1[3]^2*(35 - 40*z1[6] + 5*z1[6]^2 - 4*z1[6]^3 + 9*z1[6]^4 - 
          3*z1[6]^5) - z1[3]*(-100 + 26*z1[6] - 3*z1[6]^2 + z1[6]^3 - 
          39*z1[6]^4 + 24*z1[6]^5)) + z1[4]*(18 - 6*z1[6]^2 + 14*z1[6]^4 + 
        3*z1[6]^5 + 11*z1[6]^6 + z1[3]^3*(1 - 5*z1[6] + 3*z1[6]^2) + 
        z1[3]^2*(9 - 23*z1[6] + 2*z1[6]^2 - 3*z1[6]^4 - 2*z1[6]^5 + 
          z1[6]^6) + z1[3]*(26 - 26*z1[6] - 12*z1[6]^2 - 5*z1[6]^3 - 
          27*z1[6]^4 + 12*z1[6]^6))) + 
    z1[5]*(-(z1[2]^5*z1[3]^2*(-1 + z1[6])*z1[6]^2) + 
      z1[2]^4*z1[3]*z1[6]^2*((1 - 2*z1[6])^2 + 
        z1[3]*(2 - 5*z1[6] + 3*z1[6]^2)) + z1[2]^2*(z1[4]^5*(2 + z1[6]) + 
        z1[4]^4*(9 + 8*z1[6] + 2*z1[6]^2) + z1[4]^3*(15 + 19*z1[6] + 
          12*z1[6]^2 + 3*z1[6]^3) + z1[6]^3*(3 + (11 - 6*z1[3])*z1[6] - 
          (-2 + z1[3])*z1[3]*z1[6]^2 + z1[3]*(7 + z1[3])*z1[6]^3) + 
        z1[4]^2*(11 + 18*z1[6] + 19*z1[6]^2 + 14*z1[6]^3 + 4*z1[6]^4) + 
        z1[4]*(3 + 6*z1[6] + 9*z1[6]^2 + 11*z1[6]^3 + 10*z1[6]^4 + 
          11*z1[6]^5)) - z1[2]^3*(z1[4]^4*(1 + z1[6]) + 
        z1[4]^3*(3 + 4*z1[6] + 2*z1[6]^2) + z1[4]^2*(3 + 5*z1[6] + 
          5*z1[6]^2 + 3*z1[6]^3) + z1[4]*(1 + 2*z1[6] + 3*z1[6]^2 + 
          4*z1[6]^3 + 4*z1[6]^4) + z1[6]^2*(4*z1[6] + 
          z1[3]^2*(-1 + 4*z1[6] - 6*z1[6]^2 + 3*z1[6]^3) + 
          z1[3]*(-1 + 4*z1[6] - 12*z1[6]^2 + 11*z1[6]^3))) + 
      z1[4]*(1 + z1[4] - z1[6])*((3 + 6*z1[3] + 4*z1[3]^2 + z1[3]^3)*
         z1[4]^4 + (1 + z1[3])*z1[6]^3*(3 + (20 + 3*z1[3])*z1[6] + 
          (7 + z1[3])*z1[6]^2) + (1 + z1[3])*z1[4]^3*(3*z1[3]^2 + 
          6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6])) + 
        z1[4]^2*(3*z1[3]^3 + 3*(5 + 6*z1[6] + 3*z1[6]^2) + 
          z1[3]^2*(14 + 6*z1[6] + z1[6]^2 + z1[6]^3) + 
          z1[3]*(26 + 24*z1[6] + 10*z1[6]^2 + z1[6]^3)) + 
        z1[4]*(6 + z1[3]^3 + 12*z1[6] + 18*z1[6]^2 + 18*z1[6]^3 - 7*z1[6]^4 + 
          z1[3]*(10 + 16*z1[6] + 22*z1[6]^2 + 22*z1[6]^3 - 9*z1[6]^4) + 
          z1[3]^2*(5 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4))) - 
      z1[2]*(z1[4]^6 + z1[4]^5*(9 + 6*z1[3] + 4*z1[3]^2 + z1[3]^3 + 
          4*z1[6]) + z1[6]^3*(3 + 20*z1[6] + 7*z1[6]^2 - 
          z1[3]^2*z1[6]*(-3 + 2*z1[6] + z1[6]^2) + 
          z1[3]*(3 + 20*z1[6] - 12*z1[6]^2 - 7*z1[6]^3)) + 
        z1[4]^4*(27 - z1[3]^3*(-4 + z1[6]) + 23*z1[6] + 7*z1[6]^2 + 
          z1[3]*(28 + 6*z1[6]) - z1[3]^2*(-17 + z1[6] - z1[6]^2 + z1[6]^3)) + 
        z1[4]^3*(37 - 3*z1[3]^3*(-2 + z1[6]) + 46*z1[6] + 31*z1[6]^2 + 
          10*z1[6]^3 + z1[3]^2*(27 - 2*z1[6] + z1[6]^2 - 4*z1[6]^3 + 
            3*z1[6]^4) + z1[3]*(48 + 22*z1[6] + 6*z1[6]^2 - 7*z1[6]^3 + 
            8*z1[6]^4)) + z1[4]^2*(24 + z1[3]^3*(4 - 3*z1[6]) + 39*z1[6] + 
          42*z1[6]^2 + 34*z1[6]^3 + 18*z1[6]^4 - 7*z1[6]^5 + 
          z1[3]*(36 + 26*z1[6] + 16*z1[6]^2 + 9*z1[6]^3 + 10*z1[6]^4 - 
            16*z1[6]^5) - z1[3]^2*(-19 + z1[6] - 3*z1[6]^4 + 3*z1[6]^5)) + 
        z1[4]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 18*z1[6]^2 + 
          24*z1[6]^3 + 24*z1[6]^4 + 16*z1[6]^5 + 7*z1[6]^6 + 
          z1[3]^2*(5 - 3*z1[6]^4 + 2*z1[6]^5 + z1[6]^6) + 
          z1[3]*(10 + 10*z1[6] + 10*z1[6]^2 + 7*z1[6]^3 - 10*z1[6]^4 + 
            17*z1[6]^5 + 8*z1[6]^6)))), 
  y[453] -> z1[4]*(-1 + z1[5]) + z1[4]^2*(-1 + z1[5]) + z1[6], 
  y[454] -> (1 + z1[3])*z1[4]^3*(-1 + z1[3]*(-1 + z1[5])) + 
    z1[4]^2*(-(z1[3]^2*(-1 + z1[5])*(-2 + z1[6])) + 2*(-1 + z1[6]) - 
      z1[3]*(-3 + z1[5])*(-1 + z1[6])) + z1[3]^2*z1[6] + 
    z1[2]*z1[3]*(1 + z1[4]^2 + (-2 + z1[3])*z1[6] + z1[6]^2 + 
      z1[4]*(2 + (-2 + z1[3]*(-1 + z1[5]))*z1[6])) + 
    z1[4]*(z1[3]^2*(-1 + z1[5] - z1[6]) - (-1 + z1[6])^2 + 
      z1[3]*(-1 + z1[6] - z1[6]^2)), y[455] -> 12 + z1[3] - 11*z1[3]^2, 
  y[456] -> (1 + z1[3])*z1[4]^3*(1 + 11*z1[3]*(-1 + z1[5])) + 
    z1[3]*(-12 + 11*z1[3])*z1[6] + 
    z1[4]^2*(2 - 11*z1[3]^2*(-1 + z1[5])*(-2 + z1[6]) + 10*z1[6] - 
      z1[3]*(-3 + z1[5] - 21*z1[6] + 11*z1[5]*z1[6])) + 
    z1[4]*(1 + 11*z1[3]^2*(-1 + z1[5] - z1[6]) + 22*z1[6] - 11*z1[6]^2 + 
      z1[3]*(13 - 12*z1[5] + 11*z1[6] - 11*z1[6]^2)) + 
    z1[2]*z1[3]*(-1 + z1[4]^2*(11 - 12*z1[5]) + 11*(-2 + z1[3])*z1[6] + 
      11*z1[6]^2 + z1[4]*(10 - (10 + 11*z1[3])*z1[6] + 
        z1[5]*(-12 + 11*z1[3]*z1[6]))), y[457] -> 11 + z1[5], 
  y[458] -> 1 + 13*z1[4] + z1[3]*(14 + z1[4]*(11 + z1[5])) - z1[6], 
  y[459] -> 1 + z1[6] + 2*z1[3]*z1[6], 
  y[460] -> -2*(1 + z1[4] - z1[6]) + z1[3]*(-1 + z1[2] - 2*z1[4] + z1[5] + 
      2*z1[6] - z1[5]*z1[6]), y[461] -> (1 + z1[3])*z1[6] + 
    z1[2]*(2 + (-2 + z1[3])*z1[6] + z1[6]^2), 
  y[462] -> z1[3]*(-13 + 12*z1[6]) + 6*(5 - 7*z1[6] + 2*z1[6]^2), 
  y[463] -> 2*(-1 + z1[4])*(1 + z1[4] - z1[6]) + 
    z1[3]*(z1[4]^2 - (-2 + z1[5])*(-1 + z1[6]) - z1[4]*(1 + z1[6])), 
  y[464] -> z1[2]^2*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) - (1 + z1[3])*((1 + z1[3])*z1[4]^3*
       (-1 + z1[3]*(-1 + z1[5])) + 
      z1[4]^2*(-(z1[3]^2*(-1 + z1[5])*(-2 + z1[6])) + 2*(-1 + z1[6]) - 
        z1[3]*(-3 + z1[5])*(-1 + z1[6])) + z1[4]*(z1[3]^2*(-1 + z1[5]) - 
        (-1 + z1[6])^2 - z1[3]*z1[6]) - z1[3]*z1[6]*(2 - 2*z1[6] + z1[6]^2 + 
        z1[3]*(1 - z1[5] + z1[6]))) + z1[2]*z1[3]*(-1 - 4*z1[4] - 2*z1[4]^2 + 
      z1[3]^2*(1 + z1[4])*(-1 + z1[5])*(1 + z1[4] - 2*z1[6]) + 2*z1[6] + 
      4*z1[4]*z1[6] - z1[6]^2 + z1[3]*(z1[4]^2*(-3 + z1[5]) + 
        (-1 + z1[6])^2 + z1[4]*(-5 + z1[5] + 6*z1[6] - 2*z1[5]*z1[6]) + 
        z1[5]*(-1 + z1[6] - z1[6]^2))), y[465] -> -2 + z1[5], 
  y[466] -> 23 + 12*z1[4] + 11*z1[3]*(1 + z1[4]*(-2 + z1[5])) - 11*z1[6], 
  y[467] -> -12 + 11*z1[3], y[468] -> 43 + (-65 + 22*z1[3])*z1[6] + 
    22*z1[6]^2, y[469] -> -24*z1[6] + 22*z1[3]^2*z1[6] - z1[3]*(1 + z1[6]), 
  y[470] -> 2*(1 + z1[4] - z1[6]) - z1[3]*(-1 + z1[2] - 2*z1[4] + z1[5] + 
      2*z1[6] - z1[5]*z1[6]), y[471] -> -2*(-1 + z1[4])*(1 + z1[4] - z1[6]) + 
    z1[3]*(-z1[4]^2 + (-2 + z1[5])*(-1 + z1[6]) + z1[4]*(1 + z1[6])), 
  y[472] -> (12 + z1[3] - 11*z1[3]^2)*z1[6] + 
    z1[2]*(12 - 11*z1[3]^2*z1[6] + z1[3]*(-10 + 22*z1[6] - 11*z1[6]^2)), 
  y[473] -> -(z1[2]^2*z1[3]^2*(z1[4] + (21 + 11*z1[5]*(-1 + z1[6]) - 
         11*z1[6])*(-1 + z1[6]))) - (1 + z1[3])*
     ((1 + z1[3])*z1[4]^3*(1 + 11*z1[3]*(-1 + z1[5])) + 
      z1[4]*(1 + 11*z1[3]^2*(-1 + z1[5]) + 22*z1[6] - 11*z1[6]^2 + 
        z1[3]*(12 - 12*z1[5] + z1[6])) + 
      z1[4]^2*(2 - 11*z1[3]^2*(-1 + z1[5])*(-2 + z1[6]) + 10*z1[6] - 
        z1[3]*(9 + z1[5] - 21*z1[6] + 11*z1[5]*z1[6])) + 
      z1[6]*(12 + 11*z1[3]^2*(-1 + z1[5] - z1[6]) + 
        z1[3]*(2 - 12*z1[5] + 22*z1[6] - 11*z1[6]^2))) + 
    z1[2]*z1[3]*(1 + 2*z1[4]^2*(-5 + 6*z1[5]) + 11*z1[3]^2*(1 + z1[4])*
       (-1 + z1[5])*(1 + z1[4] - 2*z1[6]) + 10*z1[6] + 12*z1[5]*z1[6] - 
      11*z1[6]^2 + 4*z1[4]*(-5 + 3*z1[5] + 5*z1[6]) + 
      z1[3]*(z1[4]^2*(-21 + 23*z1[5]) + 11*(-1 + z1[6])^2 + 
        z1[4]*(-43 + z1[5]*(23 - 22*z1[6]) + 42*z1[6]) + 
        z1[5]*(-11 + 23*z1[6] - 11*z1[6]^2))), 
  y[474] -> 1 + 8*z1[3] + 9*z1[3]^2, y[475] -> -z1[4] + z1[3]*(2 + z1[4]), 
  y[476] -> z1[2]^2*z1[3] - 2*z1[2]*(-1 + z1[3] + z1[6]) + 
    2*z1[6]*(-1 + z1[3] + z1[6]), 
  y[477] -> (1 + z1[3])*z1[6] + z1[2]*(1 + z1[6] - 2*z1[6]^2 + z1[6]^3 + 
      z1[3]*(1 - z1[6] + z1[6]^2)), 
  y[478] -> z1[2]^3*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) - z1[2]^2*z1[3]*
     (z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
      z1[4]*(2 + z1[4] - 2*z1[6]) + z1[3]*(z1[4]^2 + z1[4]*(3 - 2*z1[6]) - 
        (-1 + z1[6])*(-1 + z1[5]*(-1 + z1[6])^2 + 3*z1[6] - z1[6]^2))) + 
    z1[2]*z1[3]*(2*z1[4]^2 + (-1 + z1[6])^2 - z1[4]*(-2 + z1[6] + z1[6]^2) - 
      z1[3]^2*(z1[4]^2*(-3 + z1[5]) - 2*z1[4]*(-3 + z1[5])*(-1 + z1[6]) - 
        (-1 + z1[5])*z1[6]^2) - z1[3]*(-1 + z1[4]^2*(-5 + z1[5]) + 
        (5 - 2*z1[5])*z1[6] + 2*(-3 + z1[5])*z1[6]^2 - (-2 + z1[5])*z1[6]^3 + 
        z1[4]*(-6 + z1[5] + 7*z1[6] - 2*z1[5]*z1[6] + z1[6]^2))) + 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3*(-1 + z1[3]*(-2 + z1[5])) + 
      z1[4]^2*(2*(-1 + z1[6]) + z1[3]^2*(-4 - z1[5]*(-2 + z1[6]) + 3*z1[6]) + 
        z1[3]*(-4 + z1[5] + 5*z1[6] - z1[5]*z1[6])) - 
      z1[3]*z1[6]*(1 + z1[6] - 2*z1[6]^2 + z1[6]^3 - 
        z1[3]*(-2 + z1[5] + z1[6] - z1[6]^2)) + 
      z1[4]*(z1[3]^2*(-1 + z1[5]) - (-1 + z1[6])^2 + 
        z1[3]*(-1 + 3*z1[6] - 4*z1[6]^2 + z1[6]^3))), 
  y[479] -> z1[2]^4*z1[3]^4*(z1[4]^2 - (-4 + z1[5])*z1[6]^2 + 
      z1[4]*(1 - (7 - 5*z1[5] + z1[5]^2)*z1[6] + (-1 + z1[5])*z1[6]^2)) + 
    (1 + z1[3])^3*z1[4]*(z1[3]*z1[4]^4*(-5 + 3*z1[5]) + 
      z1[4]*z1[6]^2*(3 + z1[3]*(13 - z1[5] + 2*z1[6])) - 
      z1[6]^2*(3 + z1[6] + z1[3]*(13 - z1[5] + 6*z1[6])) + 
      z1[4]^3*(1 + z1[3]*(-2 - 3*z1[5]*(-1 + z1[6]) + 9*z1[6])) + 
      z1[4]^2*(1 - 3*z1[6] + z1[3]*(3 - 6*z1[6] + (-7 + z1[5])*z1[6]^2))) + 
    z1[2]^3*z1[3]^3*(-((2 + 3*z1[3])*z1[4]^3) + 
      z1[6]^2*(11 - 2*z1[5] + z1[6] + z1[3]*(15 - 3*z1[5] + 2*z1[6])) + 
      z1[4]^2*(6*z1[6] + z1[3]*(-1 + 9*z1[6])) + 
      z1[4]*(2 + (-17 + 13*z1[5] - 2*z1[5]^2)*z1[6] + 2*(-5 + 2*z1[5])*
         z1[6]^2 + z1[3]*(2 - 3*(7 - 6*z1[5] + z1[5]^2)*z1[6] + 
          3*(-5 + 2*z1[5])*z1[6]^2))) + z1[2]^2*z1[3]^2*
     ((1 + 4*z1[3] + 3*z1[3]^2)*z1[4]^4 - 3*(1 + z1[3])*z1[4]^3*
       (1 + z1[3] + z1[6] + 3*z1[3]*z1[6]) + (1 + z1[3])*z1[6]^2*
       (-z1[5] - 3*z1[3]*(-7 + z1[5] - 2*z1[6]) + 2*(5 + z1[6])) + 
      (1 + z1[3])*z1[4]^2*(3*(-1 + 4*z1[6] + z1[6]^2) + 
        z1[3]*(-5 + 18*z1[6] + 9*z1[6]^2)) - (1 + z1[3])*z1[4]*
       (-1 + (13 - 11*z1[5] + z1[5]^2)*z1[6] - 5*(-4 + z1[5])*z1[6]^2 + 
        z1[6]^3 + z1[3]*(-1 + 3*(8 - 8*z1[5] + z1[5]^2)*z1[6] + 
          (39 - 12*z1[5])*z1[6]^2 + 3*z1[6]^3))) - 
    z1[2]*z1[3]*(1 + z1[3])^2*(z1[3]*z1[4]^5 - 
      z1[4]^4*(2 + z1[3]*(5 + 3*z1[6])) - 
      z1[6]^2*(3 + z1[6] + z1[3]*(13 - z1[5] + 6*z1[6])) + 
      3*z1[4]^3*(2*z1[6] + z1[3]*(-1 + 6*z1[6] + z1[6]^2)) - 
      z1[4]^2*(-2 + 6*z1[6] + 6*z1[6]^2 + z1[3]*(-3 + 9*z1[6] + 21*z1[6]^2 + 
          z1[6]^3)) + z1[4]*z1[6]*(3 + 14*z1[6] + 2*z1[6]^2 - 
        z1[5]*(3 + 2*z1[6]) + z1[3]*(13 + z1[5]^2 + 40*z1[6] + 8*z1[6]^2 - 
          2*z1[5]*(7 + 5*z1[6])))), 
  y[480] -> z1[2]^3*z1[3]^3*(-2 + z1[4]*(-1 + z1[5])*(-1 + z1[6]) + 
      (-1 + z1[5])*z1[6]) - (1 + z1[3])*
     (z1[4]^3*(-2 + z1[3]*(-7 + 3*z1[5]) + z1[3]^2*(-9 + 5*z1[5])) + 
      (1 + z1[3])*z1[6]*(3 + z1[6] + z1[3]*(13 - z1[5] + 6*z1[6])) + 
      z1[4]^2*(-2 + 4*z1[6] + z1[3]^2*(4 + z1[5]*(4 - 3*z1[6]) + 11*z1[6]) + 
        z1[3]*(4 + z1[5]*(2 - 3*z1[6]) + 13*z1[6])) + 
      z1[4]*(z1[3]*(-20 + z1[5] - 6*z1[6])*z1[6] + 
        z1[3]^2*(4 + (-20 + z1[5])*z1[6] - 4*z1[6]^2) - 2*(1 + z1[6]^2))) - 
    z1[2]^2*z1[3]^2*(4 + 2*z1[4]^2 + (5 - 3*z1[3]*(-6 + z1[5]) - 2*z1[5])*
       z1[6] + (3 + z1[3])*z1[6]^2 + z1[4]*(2*(-1 + z1[5] - 2*z1[6]) + 
        z1[3]*(-11 - 2*z1[6] + z1[5]*(3 + 2*z1[6])))) - 
    z1[2]*z1[3]*(2 - 2*z1[4]^3 + 7*z1[6] + 4*z1[4]^2*z1[6] - z1[5]*z1[6] + 
      4*z1[6]^2 + z1[4]*(-3 + z1[5] - 2*z1[6])*(1 + z1[6]) + 
      z1[3]*(-2*z1[4]^3 + 4*z1[4]^2*(2 + z1[6]) + 
        z1[6]*(35 - 4*z1[5] + 12*z1[6]) - 2*z1[4]*(6 + 15*z1[6] + z1[6]^2 - 
          2*z1[5]*(1 + 2*z1[6]))) + z1[3]^2*(-2 + 10*z1[4]^2 + 
        (28 - 3*z1[5])*z1[6] + 8*z1[6]^2 + z1[4]*(-7 - 27*z1[6] + 
          z1[5]*(3 + 7*z1[6])))), y[481] -> -1 + 40*z1[3] + 63*z1[3]^2, 
  y[482] -> -24 - 23*z1[4] + z1[3]*(22 + 23*z1[4]), 
  y[483] -> z1[2]^2*z1[3] + 22*z1[2]*(-1 + z1[3] + z1[6]) - 
    22*z1[6]*(-1 + z1[3] + z1[6]), 
  y[484] -> (-12 - z1[3] + 11*z1[3]^2)*z1[6] + 
    z1[2]*(-12 + 11*z1[3]^2*(1 - z1[6] + z1[6]^2) + 
      z1[3]*(-1 + 11*z1[6] - 22*z1[6]^2 + 11*z1[6]^3)), 
  y[485] -> -(z1[2]^4*z1[3]^4*(z1[4]^2 - (-4 + z1[5])*z1[6]^2 + 
       z1[4]*(1 - (7 - 5*z1[5] + z1[5]^2)*z1[6] + (-1 + z1[5])*z1[6]^2))) + 
    z1[2]^3*z1[3]^3*((2 + 3*z1[3])*z1[4]^3 + 
      z1[4]^2*(z1[3] - 6*z1[6] - 9*z1[3]*z1[6]) - 
      z1[6]^2*(11 - 2*z1[5] + z1[6] + z1[3]*(15 - 3*z1[5] + 2*z1[6])) + 
      z1[4]*(-2 + (17 - 13*z1[5] + 2*z1[5]^2)*z1[6] + 
        (10 - 4*z1[5])*z1[6]^2 + z1[3]*(-2 + 3*(7 - 6*z1[5] + z1[5]^2)*
           z1[6] + (15 - 6*z1[5])*z1[6]^2))) - (1 + z1[3])^3*z1[4]*
     (z1[3]*z1[4]^4*(-5 + 3*z1[5]) + z1[4]*z1[6]^2*
       (3 + z1[3]*(13 - z1[5] + 2*z1[6])) - 
      z1[6]^2*(3 + z1[6] + z1[3]*(13 - z1[5] + 6*z1[6])) + 
      z1[4]^3*(1 + z1[3]*(-2 - 3*z1[5]*(-1 + z1[6]) + 9*z1[6])) + 
      z1[4]^2*(1 - 3*z1[6] + z1[3]*(3 - 6*z1[6] + (-7 + z1[5])*z1[6]^2))) - 
    z1[2]^2*z1[3]^2*((1 + 4*z1[3] + 3*z1[3]^2)*z1[4]^4 - 
      3*(1 + z1[3])*z1[4]^3*(1 + z1[3] + z1[6] + 3*z1[3]*z1[6]) + 
      (1 + z1[3])*z1[6]^2*(-z1[5] - 3*z1[3]*(-7 + z1[5] - 2*z1[6]) + 
        2*(5 + z1[6])) + (1 + z1[3])*z1[4]^2*(3*(-1 + 4*z1[6] + z1[6]^2) + 
        z1[3]*(-5 + 18*z1[6] + 9*z1[6]^2)) - (1 + z1[3])*z1[4]*
       (-1 + (13 - 11*z1[5] + z1[5]^2)*z1[6] - 5*(-4 + z1[5])*z1[6]^2 + 
        z1[6]^3 + z1[3]*(-1 + 3*(8 - 8*z1[5] + z1[5]^2)*z1[6] + 
          (39 - 12*z1[5])*z1[6]^2 + 3*z1[6]^3))) + 
    z1[2]*z1[3]*(1 + z1[3])^2*(z1[3]*z1[4]^5 - 
      z1[4]^4*(2 + z1[3]*(5 + 3*z1[6])) - 
      z1[6]^2*(3 + z1[6] + z1[3]*(13 - z1[5] + 6*z1[6])) + 
      3*z1[4]^3*(2*z1[6] + z1[3]*(-1 + 6*z1[6] + z1[6]^2)) - 
      z1[4]^2*(-2 + 6*z1[6] + 6*z1[6]^2 + z1[3]*(-3 + 9*z1[6] + 21*z1[6]^2 + 
          z1[6]^3)) + z1[4]*z1[6]*(3 + 14*z1[6] + 2*z1[6]^2 - 
        z1[5]*(3 + 2*z1[6]) + z1[3]*(13 + z1[5]^2 + 40*z1[6] + 8*z1[6]^2 - 
          2*z1[5]*(7 + 5*z1[6])))), 
  y[486] -> z1[2]^3*z1[3]^3*(2 - z1[4]*(-1 + z1[5])*(-1 + z1[6]) + z1[6] - 
      z1[5]*z1[6]) + z1[2]^2*z1[3]^2*(-20 + 2*z1[4]^2 + 53*z1[6] - 
      2*z1[5]*z1[6] - 21*z1[6]^2 + 2*z1[4]*(-13 + z1[5] + 10*z1[6]) + 
      z1[3]*(24 - 3*(10 + z1[5])*z1[6] + z1[6]^2 + 
        z1[4]*(13 + z1[5]*(3 - 22*z1[6]) + 22*z1[6]))) - 
    (1 + z1[3])*(z1[4]^3*(2 + z1[3]*(31 - 3*z1[5]) + 
        z1[3]^2*(-63 + 43*z1[5])) - (1 + z1[3])*z1[6]*
       (3 + z1[6] + z1[3]*(13 - z1[5] + 6*z1[6])) - 
      z1[4]*(22 - 48*z1[6] + 22*z1[6]^2 + z1[3]^2*(-44 + (28 + z1[5])*z1[6] + 
          20*z1[6]^2) + z1[3]*(24 + (-20 + z1[5])*z1[6] + 42*z1[6]^2)) - 
      z1[4]^2*(22 - 20*z1[6] + z1[3]^2*(28 - 61*z1[6] + 
          z1[5]*(-44 + 21*z1[6])) + z1[3]*(4 - 35*z1[6] + 
          z1[5]*(2 + 21*z1[6])))) - z1[2]*z1[3]*(22 + 2*z1[4]^3 - 55*z1[6] + 
      z1[5]*z1[6] + 20*z1[6]^2 + 4*z1[4]^2*(-6 + 5*z1[6]) - 
      z1[4]*(-3 - 29*z1[6] + 22*z1[6]^2 + z1[5]*(1 + z1[6])) + 
      z1[3]*(2*z1[4]^3 + 4*z1[4]^2*(-8 + 5*z1[6]) + 
        z1[6]*(-35 + 4*z1[5] + 36*z1[6]) - 
        2*z1[4]*(6 + z1[5]*(2 - 20*z1[6]) + 21*z1[6] + 11*z1[6]^2)) + 
      z1[3]^2*(-22 + 38*z1[4]^2 + (20 + 3*z1[5])*z1[6] + 16*z1[6]^2 + 
        z1[4]*(31 - 117*z1[6] + z1[5]*(-3 + 41*z1[6])))), 
  y[487] -> -(z1[2]^3*z1[3]^2*(z1[4] + (21 + 11*z1[5]*(-1 + z1[6]) - 
         11*z1[6])*(-1 + z1[6]))) + z1[2]^2*z1[3]*
     (z1[4]*(z1[4] + 10*(-1 + z1[6])) - 11*z1[3]^2*
       (z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
      z1[3]*(z1[4]^2 + z1[4]*(-33 + 10*z1[6]) + (-1 + z1[6])*
         (1 + 11*z1[5]*(-1 + z1[6])^2 + 33*z1[6] - 11*z1[6]^2))) + 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3*(1 + 11*z1[3]*(-2 + z1[5])) + 
      z1[4]^2*(2 - 11*z1[3]^2*(4 + z1[5]*(-2 + z1[6]) - 3*z1[6]) + 10*z1[6] - 
        z1[3]*(8 + z1[5] - 43*z1[6] + 11*z1[5]*z1[6])) + 
      z1[6]*(12 + 11*z1[3]^2*(-2 + z1[5] + z1[6] - z1[6]^2) + 
        z1[3]*(13 - 12*z1[5] - 11*z1[6] + 22*z1[6]^2 - 11*z1[6]^3)) + 
      z1[4]*(1 + 11*z1[3]^2*(-1 + z1[5]) + 22*z1[6] - 11*z1[6]^2 + 
        z1[3]*(13 - 12*z1[5] + 33*z1[6] - 44*z1[6]^2 + 11*z1[6]^3))) - 
    z1[2]*z1[3]*(1 + 12*z1[4]*z1[5] + 2*z1[4]^2*(-17 + 6*z1[5]) + 10*z1[6] + 
      12*z1[5]*z1[6] - 11*z1[6]^2 + 11*z1[4]*(-2 + z1[6] + z1[6]^2) + 
      11*z1[3]^2*(z1[4]^2*(-3 + z1[5]) - 2*z1[4]*(-3 + z1[5])*(-1 + z1[6]) - 
        (-1 + z1[5])*z1[6]^2) + z1[3]*(1 + z1[4]^2*(-67 + 23*z1[5]) + 
        (43 - 10*z1[5])*z1[6] + 22*(-3 + z1[5])*z1[6]^2 - 
        11*(-2 + z1[5])*z1[6]^3 + z1[4]*(z1[5]*(23 - 22*z1[6]) + 
          11*(-6 + 7*z1[6] + z1[6]^2)))), y[488] -> -1 + z1[3] + z1[6], 
  y[489] -> 7*z1[2]^3*z1[3] + z1[2]^2*(1 + 6*z1[3] - z1[6]) - 
    z1[2]*(-1 + z1[6])*(-25 + 12*z1[3] + 12*z1[6]) + 
    (-1 + z1[6])*(-13 + 12*(-1 + z1[3])*z1[6] + 12*z1[6]^2), 
  y[490] -> 13 - 7*z1[2]^3*z1[3]^2 + z1[4] + 6*z1[4]^2 + 
    z1[2]^2*z1[3]*(-1 + 7*z1[4] + z1[3]*(-20 + 7*z1[4])) + 
    z1[2]*(6 + 7*z1[2])*z1[3]*(z1[2]*z1[3] - (1 + z1[3])*z1[4])*z1[5] - 
    6*z1[3]^2*(6 + 3*z1[4] - 4*z1[6]) - 13*z1[6] - 6*z1[4]*z1[6] + 
    z1[3]*(14 + 6*z1[4]^2 - z1[6] - z1[4]*(5 + 6*z1[6])) + 
    z1[2]*(-1 - 6*z1[4] + 13*z1[3]^2*z1[4] + z1[6] + 
      z1[3]*(-8 + z1[4] + 7*z1[6])), 
  y[491] -> z1[2]^3*z1[3]*(-z1[4] + (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) + (1 + z1[3])*((1 + z1[3])*z1[4]^3 + 
      z1[4]^2*(1 + z1[3]*(2 - 3*z1[6]) - 2*z1[6]) + z1[4]*(1 + z1[3] - z1[6])*
       (-2 + z1[6])*z1[6] + (-1 + z1[6])*z1[6]^2*(-1 + z1[3] + z1[6])) + 
    z1[2]*((1 + z1[3])*z1[4]^3*(-1 + z1[3]*(-1 + z1[5])) + 
      z1[4]^2*(-3 + 2*z1[6] + z1[3]^2*(-5 - z1[5]*(-3 + z1[6]) + z1[6]) + 
        z1[3]*(-7 - z1[5]*(-2 + z1[6]) + 3*z1[6])) + 
      z1[3]*z1[6]*(-((3 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])) + 
        z1[3]*(1 + z1[5] - z1[5]*z1[6])) + 
      z1[4]*(-1 + z1[6] + z1[3]^2*(-7 + 3*z1[5] + 7*z1[6] - 2*z1[5]*z1[6]) + 
        z1[3]*(-5 + z1[5] + 6*z1[6] - z1[5]*z1[6]))) + 
    z1[2]^2*(z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
         (-1 + z1[6])) + z1[4]*(2 + z1[4] - 2*z1[6]) + 
      z1[3]*(2*z1[4]^2 + z1[4]*(5 - 4*z1[6]) - (-1 + z1[6])*
         (z1[5]*(-1 + z1[6])^2 - (-2 + z1[6])*z1[6]))), 
  y[492] -> 23*z1[2]^3*z1[3] + z1[2]^2*(22 + z1[3] - 22*z1[6]) + 
    22*z1[2]*(-1 + z1[6])*(-1 + z1[3] + z1[6]) - 22*(-1 + z1[6])*z1[6]*
     (-1 + z1[3] + z1[6]), y[493] -> 
   z1[2]^2*z1[3]*(22 + z1[3]*(47 + 23*z1[4]*(-1 + z1[5]) - z1[5]) + 
      23*z1[4]*(-1 + z1[5])) - 23*z1[2]^3*z1[3]^2*(-1 + z1[5]) - 
    z1[3]*(z1[4]^2 - z1[4]*(-45 + z1[6]) - 22*(-1 + z1[6])) + 
    z1[2]*(22 + z1[4] + z1[3]^2*(24 + z1[4]*(-24 + z1[5])) + 
      z1[3]*(45 + z1[4]*(-22 + z1[5]) - 23*z1[6]) - 22*z1[6]) + 
    z1[4]*(-22 - z1[4] + z1[6]) + z1[3]^2*(-66 - 45*z1[4] + 44*z1[6]), 
  y[494] -> (23 + 34*z1[3] + 11*z1[3]^2)*z1[4]^3 + 
    z1[2]^3*z1[3]*(z1[4] + (21 + 11*z1[5]*(-1 + z1[6]) - 11*z1[6])*
       (-1 + z1[6])) + 11*(1 + z1[3])*z1[4]*(1 + z1[3] - z1[6])*(-2 + z1[6])*
     z1[6] + 11*(1 + z1[3])*(-1 + z1[6])*z1[6]^2*(-1 + z1[3] + z1[6]) - 
    (1 + z1[3])*z1[4]^2*(-23 + 34*z1[6] + 11*z1[3]*(-2 + 3*z1[6])) + 
    z1[2]^2*(-(z1[4]*(z1[4] + 10*(-1 + z1[6]))) + 
      11*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
      z1[3]*(-2*z1[4]^2 + z1[4]*(43 - 20*z1[6]) - (-1 + z1[6])*
         (12 + 11*z1[5]*(-1 + z1[6])^2 + 22*z1[6] - 11*z1[6]^2))) + 
    z1[2]*((1 + z1[3])*z1[4]^3*(1 + 11*z1[3]*(-1 + z1[5])) - 
      11*z1[3]*(z1[3]*(-1 + z1[5]*(-1 + z1[6])) + 
        (3 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6]))*z1[6] + 
      z1[4]^2*(-33 - 11*z1[3]^2*(5 + z1[5]*(-3 + z1[6]) - z1[6]) + 10*z1[6] + 
        z1[3]*(-89 - 11*z1[5]*(-2 + z1[6]) + 21*z1[6])) + 
      z1[4]*(23*(-1 + z1[6]) + z1[3]*(-79 - 11*z1[5]*(-1 + z1[6]) + 
          90*z1[6]) - 11*z1[3]^2*(7 - 7*z1[6] + z1[5]*(-3 + 2*z1[6])))), 
  y[495] -> -1 - z1[4] - z1[5] - z1[5]^2 + 
    z1[3]*(1 + z1[4]*z1[5] + z1[5]^2) + z1[6], 
  y[496] -> z1[4]*z1[5]*(1 + z1[5])*(1 + z1[4] - z1[6]) + 
    z1[3]^2*(1 + z1[4]*z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6])) + 
      z1[5]^2*z1[6]) - z1[3]*(1 + z1[4]*(1 - z1[5] + z1[5]^3) + 
      (-1 + z1[5] + z1[5]^2)*z1[6]), 
  y[497] -> -(z1[4]*(-z1[2] + z1[4] + z1[5] + z1[5]^2 - z1[6])) - 
    z1[3]^2*(1 + z1[4]^2*(1 - z1[5] + z1[5]^2) + 
      z1[4]*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 - z1[6]) + z1[5]^2*z1[6] + 
      z1[2]*(-1 - z1[4] + z1[6])) + z1[3]*(1 + z1[4]^2*(-1 + 2*z1[5]) - 
      z1[6] + z1[5]*z1[6] + z1[5]^2*z1[6] + z1[2]*(-1 - z1[4] + z1[6]) + 
      z1[4]*(1 + z1[5]^3 + z1[6] - z1[5]*(1 + z1[6]))), 
  y[498] -> z1[2]^3*(-z1[4] + z1[3]*(1 + z1[4] - z1[6])) - 
    z1[2]^2*(3*z1[4] + z1[3]^2*(1 + z1[4] - z1[6]) + 
      z1[3]*(-2 + z1[4])*(1 + z1[4] - z1[6])) + 
    z1[4]*(-((1 + z1[3])*z1[4]^2*(-1 + z1[3]*z1[5])) + 
      z1[4]*(2 + z1[3]*(1 + z1[5]*(-1 + z1[6]) - 2*z1[6]) + 
        z1[3]^2*z1[5]*(-1 + z1[6]) - 2*z1[6]) + 
      z1[6]*(-2 + z1[3]*(-1 + z1[6]) + z1[6])) + 
    z1[2]*(z1[3]*z1[4]^2*(-2 + z1[3]*(1 + z1[5])) - z1[3]*(-1 + z1[6])*
       z1[6] + z1[4]*(-3 - z1[3]^2*(1 + z1[5])*(-1 + z1[6]) + 
        z1[3]*(-2 + 3*z1[6]))), 
  y[499] -> 12*z1[4] + z1[2]*(z1[4] + 11*(-1 + z1[6])), 
  y[500] -> 12 + z1[4]^2 + 12*z1[5] - 23*z1[4]*z1[5] - 11*z1[4]*z1[5]^2 - 
    36*z1[6] + 11*z1[4]*z1[6] - 12*z1[5]*z1[6] + 12*z1[6]^2 - 
    11*z1[3]^2*(1 + z1[4]^2*(1 - z1[5] + z1[5]^2) + 
      z1[4]*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 - z1[6]) + z1[5]^2*z1[6]) + 
    z1[2]*(12 - z1[4] + 11*z1[3]^2*(1 + z1[4] - z1[6]) - 12*z1[6] + 
      z1[3]*(-11 + z1[4] + 11*z1[6])) + 
    z1[3]*(z1[4]^2*(-11 + 10*z1[5]) + 11*(1 + (-1 + z1[5] + z1[5]^2)*z1[6]) + 
      11*z1[4]*(1 + z1[5]^3 + z1[6] - z1[5]*(1 + z1[6]))), 
  y[501] -> -((1 + z1[3])*z1[4]^3*(1 + 11*z1[3]*z1[5])) + 
    z1[2]^3*(z1[4] - z1[3]*(z1[4] + 11*(-1 + z1[6])) + 12*(-1 + z1[6])) + 
    12*(-8 + z1[5]*(-1 + z1[6]) + 15*z1[6] - 6*z1[6]^2) + 
    z1[4]*(-12 + 12*z1[5] + (74 - 11*z1[3])*z1[6] + 
      (-37 + 11*z1[3])*z1[6]^2) + z1[4]^2*(11*z1[3]^2*z1[5]*(-1 + z1[6]) + 
      z1[3]*(11 + z1[5] - 10*z1[6] + 11*z1[5]*z1[6]) - 
      2*(7 - 7*z1[6] + 6*z1[6]^2)) + 
    z1[2]^2*(15*z1[4] - 11*z1[3]^2*(1 + z1[4] - z1[6]) - 
      12*(5 - 6*z1[6] + z1[6]^2) + z1[3]*(z1[4]^2 - 22*(-1 + z1[6]) + 
        z1[4]*(-25 + 11*z1[6]))) + 
    z1[2]*(z1[3]*z1[4]^2*(11*z1[3]*(1 + z1[5]) + 2*(7 + 6*z1[5])) - 
      (-1 + z1[6])*(-120 + (48 + 11*z1[3])*z1[6]) + 
      z1[4]*(-11*z1[3]^2*(1 + z1[5])*(-1 + z1[6]) + z1[3]*(-34 + 21*z1[6]) + 
        3*(9 + 8*z1[6] - 4*z1[6]^2))), 
  y[502] -> z1[2]^2*(z1[4]*(z1[4] + 12*(-1 + z1[6])) - 
      12*z1[3]*(-1 + z1[6])^2) + 12*z1[2]*z1[3]*(-1 + z1[6])*
     (1 + z1[5] - 3*z1[6] - z1[5]*z1[6] + z1[6]^2) - 
    z1[2]*z1[4]*(z1[4]^2 - 12*(-1 + z1[5]*(-1 + z1[6]) + 2*z1[6]) + 
      z1[4]*(-13 - 12*z1[5] + 11*z1[6])) + 
    z1[4]*(-12*z1[3]*(-1 + z1[6])*(1 + z1[4] + z1[5] - 3*z1[6] - 
        z1[4]*z1[6] - z1[5]*z1[6] + z1[6]^2) - (z1[4] - z1[6])*
       (z1[4] + 12*z1[4]*z1[5] + 12*(-1 + z1[5]*(-1 + z1[6]) + 3*z1[6] - 
          z1[6]^2))), y[503] -> 
   z1[2]^4*(-(z1[4]*(z1[4] + 12*(-1 + z1[6]))) + 12*z1[3]*(-1 + z1[6])^2) + 
    12*z1[3]*z1[4]*(-1 + z1[6])*(8 + z1[5] - z1[4]^3*(-1 + z1[6]) - 
      15*z1[6] - z1[5]*z1[6] + 6*z1[6]^2 + z1[4]^2*(5 - 6*z1[6] + z1[6]^2) + 
      2*z1[4]*(5 - 7*z1[6] + 2*z1[6]^2)) - z1[4]*(z1[4] - z1[6])*
     (12*z1[4]^2*(-1 + z1[6])^2 - 12*(-8 + z1[5]*(-1 + z1[6]) + 15*z1[6] - 
        6*z1[6]^2) + z1[4]*(23 - 12*z1[5] - 96*z1[6] + 48*z1[6]^2)) + 
    z1[2]^3*(-12*z1[3]*(-5 + z1[6])*(-1 + z1[6])^2 + 
      z1[4]*(z1[4]^2 - 60*(-1 + z1[6]) + z1[4]*(-27 + 11*z1[6]))) - 
    3*z1[2]^2*(8*z1[3]*(-1 + z1[6])^2*(-5 + 2*z1[6]) + 
      z1[4]*(-5*z1[4]^2 + z1[4]*(29 - 11*z1[6]) - 
        4*(10 - 9*z1[6] - 2*z1[6]^2 + z1[6]^3))) + 
    z1[2]*(-12*z1[3]*(-1 + z1[6])*(8 + z1[5] - 15*z1[6] - z1[5]*z1[6] + 
        6*z1[6]^2) + z1[4]*(39*z1[4]^2 - 12*(-8 + z1[5]*(-1 + z1[6]) + 
          5*z1[6] + 8*z1[6]^2 - 4*z1[6]^3) + z1[4]*(-97 - 12*z1[5] + 
          45*z1[6] - 24*z1[6]^2 + 12*z1[6]^3))), 
  y[504] -> -2 - 7*z1[4] - 3*z1[4]^2 + z1[3]*(2 - z1[4]^2*(-4 + z1[5]) + 
      z1[4]*(-5 + 2*z1[5])) + z1[3]^2*(6 + z1[4]^2*(-1 + 3*z1[5]) + 
      z1[4]*(-4 + 6*z1[5])), y[505] -> z1[2]^2 - z1[2]*(-2 + z1[4]) - 
    z1[4]*(1 + z1[5]), y[506] -> z1[2]^4 + z1[2]*(4 - 6*z1[4]) + 
    z1[2]^2*(6 - 4*z1[4]) - z1[2]^3*(-4 + z1[4]) - z1[4]*(3 + z1[5]), 
  y[507] -> -(z1[2]^3*z1[3]) + 2*z1[2]^2*(-1 + z1[3] + z1[6]) - 
    2*z1[2]*z1[6]*(-1 + z1[3] + z1[6]) + 2*z1[6]^2*(-1 + z1[3] + z1[6]), 
  y[508] -> z1[4]^2*(1 + z1[4] - z1[6]) - z1[2]*z1[4]*(1 + z1[4] - z1[6])*
     (3 + z1[3]*(1 + z1[4] - z1[6]) - z1[6]) + 
    z1[2]^3*(1 + z1[4] - z1[3]*z1[4] + z1[3]*(3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6]) - z1[6]) + z1[2]^2*(2 + z1[4] - z1[4]^2 + 
      z1[3]*(2*z1[4]^2 - 4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) - 3*z1[6] + 
      z1[6]^2), y[509] -> -1 - z1[3]*(2 + 3*z1[6]) + 
    z1[3]^2*(-3 - 4*z1[6] + 3*z1[5]*(1 + z1[6])), 
  y[510] -> -1 - z1[3]*(1 + 3*z1[6]) + 
    z1[3]^2*(-2 - 4*z1[6] + z1[5]*(2 + 3*z1[6])), 
  y[511] -> -1 + 4*z1[4] + 2*z1[3]*(1 + z1[3])*(-1 + z1[6])^3 - 7*z1[6] - 
    4*z1[3]^3*(4 + 12*z1[2] - 13*z1[4] + 22*z1[6]) - 
    z1[3]*(11 + 12*z1[2] - 40*z1[4] + 70*z1[6]) - 
    z1[3]^2*(26 + 54*z1[2] - 88*z1[4] + 149*z1[6]) + 
    z1[3]*z1[5]*(2 + z1[2]*(1 + 10*z1[3] + 14*z1[3]^2) - 4*z1[4] - 
      4*z1[3]^2*(1 + 4*z1[4] - 4*z1[6]) + 4*z1[6] + 
      2*z1[3]*(1 - 9*z1[4] + 9*z1[6])), 
  y[512] -> -1 - z1[4]^2 - 2*z1[5] - z1[5]^2 + 2*z1[5]^3 - 3*z1[5]^4 - 
    z1[4]*(2 + z1[5]^2 + z1[5]^3 - 2*z1[6]) + 2*z1[6] - z1[5]^3*z1[6] - 
    z1[6]^2 + z1[3]*(2*z1[5] + 2*z1[5]^2 + 2*z1[5]^4 + 
      z1[4]^2*(-1 + 2*z1[5]) + z1[5]^3*(-2 + z1[6]) - (-1 + z1[6])^2 + 
      z1[4]*(-1 + z1[5]^2 + z1[5]^3 - 2*z1[5]*(-1 + z1[6]) + 2*z1[6])) - 
    z1[3]^2*(-1 + z1[4]^2*(-1 + z1[5])*z1[5] + 3*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-2 + z1[6]) + z1[5]*(-1 + z1[6]) + z1[6] + 
      z1[4]*(-1 + z1[5]^3 + z1[5]*z1[6])), 
  y[513] -> -2 + 3*z1[4]^2 - 2*z1[3]*(z1[4]^2 - z1[4]*(-3 + z1[5]) - 
      (-3 + z1[5])*z1[6]) + z1[3]^2*(z1[4]^2 + z1[4]*(-8 + 6*z1[5]) + 
      2*(z1[5] - 4*z1[6] + 3*z1[5]*z1[6])), 
  y[514] -> (1 + z1[3])*z1[6] + z1[2]*(1 - z1[6]^2 + 2*z1[6]^3 - z1[6]^4 + 
      z1[3]*(1 + z1[6]^2 - z1[6]^3)), 
  y[515] -> z1[2]^3*z1[3]^2*(4 + z1[5]*(-1 + z1[6]) - 5*z1[6]) + 
    z1[2]^2*z1[3]*(z1[3]*(-3 - 2*z1[5]*(-1 + z1[6]) + 7*z1[6] - 2*z1[6]^2) + 
      (-1 + z1[6])*(-7 + 2*z1[5]*(-1 + z1[6])^2 + 11*z1[6] - 2*z1[6]^2)) - 
    2*z1[2]*(-((-1 + z1[6])^2*(-1 + 2*z1[6])) + 
      z1[3]^2*(2 + 2*(-2 + z1[5])*z1[6] + (4 - 3*z1[5])*z1[6]^2 + 
        (-1 + z1[5])*z1[6]^3) + z1[3]*(-1 + z1[6])*
       (3 + (-7 + 2*z1[5])*z1[6] + (7 - 4*z1[5])*z1[6]^2 + 
        2*(-1 + z1[5])*z1[6]^3)) + 
    2*(-((-1 + z1[6])^2*(1 - 2*z1[6] + 2*z1[6]^2)) + 
      z1[3]^2*z1[6]*(2 + 3*(-2 + z1[5])*z1[6] + (7 - 5*z1[5])*z1[6]^2 + 
        2*(-1 + z1[5])*z1[6]^3) + z1[3]*(-1 + z1[6])*
       (-1 + 4*z1[6] + 3*(-3 + z1[5])*z1[6]^2 + (10 - 6*z1[5])*z1[6]^3 + 
        3*(-1 + z1[5])*z1[6]^4)), 
  y[516] -> -(z1[2]^2*(z1[4] + z1[3]^2*(1 + z1[4] - z1[6]) + 
       z1[3]*(-1 - z1[4] + z1[6]))) - z1[4]*(2*z1[5] + z1[5]^2 + 3*z1[5]^4 + 
      z1[5]^3*(-2 + z1[6]) - (-1 + z1[6])*z1[6] + 
      z1[4]*(-1 - z1[5] + z1[5]^2 + z1[5]^3 + z1[6])) - 
    z1[2]*(-((-2 + z1[4])*z1[4]) + z1[3]^3*(1 + z1[4] - z1[6])^2 + 
      z1[3]*(z1[4] + z1[4]^2 - 2*z1[4]*z1[6] + (-1 + z1[6])*z1[6]) - 
      z1[3]^2*(1 + 4*z1[4]^2 + z1[4]*(5 - 6*z1[6]) - 3*z1[6] + 2*z1[6]^2)) + 
    z1[3]*(2*z1[4]^3*(-1 + z1[5]) + z1[5]*(2 + z1[5] + 3*z1[5]^3 + 
        z1[5]^2*(-2 + z1[6]))*z1[6] + z1[4]^2*(-2 - z1[5]^2 + z1[5]^4 - 
        z1[5]*(-2 + z1[6]) + 3*z1[6]) + z1[4]*(3*z1[5]^3 + 3*z1[5]^5 + 
        z1[5]^4*(-6 + z1[6]) + z1[5]*(-2 + z1[6]) - (-1 + z1[6])*z1[6] + 
        z1[5]^2*(2 + z1[6]))) + 
    z1[3]^3*(1 + z1[4]^3*z1[5]*(2 - 2*z1[5] + z1[5]^2) + 3*z1[5]^2*z1[6] + 
      z1[5]^4*z1[6] + z1[5]^3*(-2 + z1[6])*z1[6] - z1[5]*z1[6]^2 + 
      z1[4]^2*(1 + 2*z1[5]^2 - 2*z1[5]^3 + z1[5]^4 - z1[6] - z1[5]*z1[6]) + 
      z1[4]*(z1[5]^5 - z1[5]^3*(-7 + z1[6]) + z1[5]^4*(-4 + z1[6]) + 
        (-2 + z1[6])*z1[6] + z1[5]*(3 + z1[6]) - z1[5]^2*(6 + z1[6]))) - 
    z1[3]^2*(1 + 3*z1[4]^3*(1 - z1[5] + z1[5]^2) + 
      (-1 + 2*z1[5] + 2*z1[5]^2 - 2*z1[5]^3 + 2*z1[5]^4)*z1[6] + 
      (z1[5] + z1[5]^3)*z1[6]^2 + z1[4]^2*(2 + z1[5]^4 - 4*z1[6] - 
        z1[5]^2*z1[6] + z1[5]*(1 + z1[6])) + 
      z1[4]*(1 + 4*z1[5]^3 + 2*z1[5]^5 + z1[5]^4*(-5 + z1[6]) + z1[6]^2 - 
        2*z1[5]*(1 + 2*z1[6]) + z1[5]^2*(1 + 2*z1[6]))), 
  y[517] -> -(z1[3]*z1[5]*(z1[4]*(-2 + 2*z1[5] + 3*z1[5]^2 + 3*z1[5]^4 + 
         2*z1[5]^3*(-3 + z1[6])) + (2 + z1[5] + 3*z1[5]^3 + 
         z1[5]^2*(-2 + z1[6]))*z1[6])) + 
    z1[4]*z1[5]*(2 + z1[5] + z1[4]^2*z1[5]*(1 + z1[5]) + 
      z1[4]*(2 - z1[5]^2 + 3*z1[5]^3 - z1[5]*(-2 + z1[6])) - 
      3*z1[5]^3*(-1 + z1[6]) - 2*z1[6] - z1[5]*z1[6] - 
      z1[5]^2*(2 - 3*z1[6] + z1[6]^2)) + 
    z1[3]^2*(1 + (-1 + 2*z1[5] + 2*z1[5]^2 - 2*z1[5]^3 + 2*z1[5]^4)*z1[6] + 
      z1[5]^3*z1[6]^2 + z1[4]*(1 - 2*z1[5] + z1[5]^2 + 4*z1[5]^3 + 
        2*z1[5]^5 + z1[5]^4*(-5 + 2*z1[6]))) - 
    z1[3]^3*(1 + 3*z1[5]^2*z1[6] + z1[5]^4*z1[6] + z1[5]^3*(-2 + z1[6])*
       z1[6] + z1[4]*z1[5]*(3 + z1[5]^4 + 3*z1[5]*(-2 + z1[6]) + 
        2*z1[5]^3*(-2 + z1[6]) + z1[5]^2*(7 - 3*z1[6] + z1[6]^2))), 
  y[518] -> -((1 + z1[3])*z1[6]*(-1 - z1[3]*(1 + 3*z1[6] + z1[6]^2 - 
         2*z1[6]^3 + z1[6]^4) + z1[3]^2*(z1[5] + 3*z1[5]*z1[6] + 
         z1[6]*(-4 + z1[6] - z1[6]^2)))) + 
    z1[2]*(1 + z1[3]*(2 + 5*z1[6] - 6*z1[6]^2 + 6*z1[6]^3 - 2*z1[6]^4) + 
      z1[3]^3*(2 + 5*z1[6] - 8*z1[6]^2 + 9*z1[6]^3 - 2*z1[6]^4 + 
        2*z1[5]*(-1 - z1[6] + 2*z1[6]^2 - 3*z1[6]^3 + z1[6]^4)) + 
      z1[3]^2*(3 + 2*z1[6] + 15*z1[6]^2 - 23*z1[6]^3 + 15*z1[6]^4 - 
        3*z1[6]^5 + z1[5]*(-2 - 2*z1[6] - 4*z1[6]^2 + 11*z1[6]^3 - 
          10*z1[6]^4 + 3*z1[6]^5))), 
  y[519] -> z1[3]*(1 + z1[3])*z1[4]^4*(15 - 9*z1[5] + 
      z1[3]*(29 - 25*z1[5] + 5*z1[5]^2) + 
      z1[3]^2*(24 - 26*z1[5] + 7*z1[5]^2)) + z1[2]^4*z1[3]^4*
     (3 + z1[4]*(-1 + z1[5])*(4 + z1[5]*(-1 + z1[6]) - 5*z1[6]) + 
      (6 - 7*z1[5] + z1[5]^2)*z1[6] + (-1 + z1[5])*z1[6]^2) - 
    z1[4]*(2 + 5*z1[6] + 2*z1[6]^2 + 
      z1[3]^4*(-6 + (151 - 26*z1[5] + z1[5]^2)*z1[6] - 
        6*(-22 + 3*z1[5])*z1[6]^2 + 5*z1[6]^3) + 
      z1[3]*(6 - 2*(-51 + 5*z1[5])*z1[6] + (94 - 7*z1[5])*z1[6]^2 + 
        12*z1[6]^3) + z1[3]^3*(-10 + 2*(197 - 31*z1[5] + z1[5]^2)*z1[6] - 
        43*(-8 + z1[5])*z1[6]^2 + 18*z1[6]^3) + z1[3]^2*z1[6]*
       (340 + z1[5]^2 + 302*z1[6] + 23*z1[6]^2 - 2*z1[5]*(23 + 16*z1[6]))) + 
    z1[6]*(6 + 9*z1[6] + 3*z1[6]^2 + 2*z1[6]^3 + 
      z1[3]*(80 + 97*z1[6] + 14*z1[6]^2 - z1[5]*(8 + 5*z1[6])) + 
      z1[3]^4*(111 + z1[5]^2 + 133*z1[6] + 18*z1[6]^2 - 
        z1[5]*(22 + 13*z1[6])) + z1[3]^2*(253 + z1[5]^2 + 302*z1[6] + 
        43*z1[6]^2 - z1[5]*(38 + 23*z1[6])) + 
      z1[3]^3*(290 + 2*z1[5]^2 + 347*z1[6] + 48*z1[6]^2 - 
        z1[5]*(52 + 31*z1[6]))) - (1 + z1[3])*z1[4]^3*
     (4 + z1[3]*(9 + z1[5]*(7 - 11*z1[6]) + 29*z1[6]) + 
      z1[3]^3*(43 + 3*z1[5]^2*(-2 + z1[6]) + 36*z1[6] - 
        3*z1[5]*(1 + 8*z1[6])) + z1[3]^2*(52 + 61*z1[6] + 
        z1[5]^2*(-4 + 3*z1[6]) - z1[5]*(4 + 33*z1[6]))) + 
    z1[4]^2*(-3 + 10*z1[6] + 6*z1[6]^2 + z1[3]^3*(20 + 327*z1[6] + 
        2*z1[5]^2*z1[6] + 69*z1[6]^2 + z1[5]*(18 - 70*z1[6] - 19*z1[6]^2)) + 
      z1[3]^2*(31 + 258*z1[6] + z1[5]^2*z1[6] + 74*z1[6]^2 + 
        z1[5]*(2 - 44*z1[6] - 17*z1[6]^2)) + 
      z1[3]^4*(z1[5]^2*z1[6] + 2*z1[6]*(68 + 11*z1[6]) + 
        z1[5]*(12 - 32*z1[6] - 7*z1[6]^2)) + 
      z1[3]*(8 + 77*z1[6] + 31*z1[6]^2 - z1[5]*(4 + 6*z1[6] + 5*z1[6]^2))) + 
    z1[2]^3*z1[3]^3*(6 + 2*z1[4]^2 + 31*z1[6] - 18*z1[5]*z1[6] + 
      2*z1[5]^2*z1[6] + 12*z1[6]^2 - 2*z1[5]*z1[6]^2 - 
      z1[4]*(15 + 2*z1[5]^2 + 6*z1[6] + z1[6]^2 - z1[5]*(13 + z1[6]^2)) + 
      z1[3]*(4 + (67 - 32*z1[5] + 4*z1[5]^2)*z1[6] + (9 - 5*z1[5])*z1[6]^2 - 
        z1[4]*(33 + 7*z1[6] - 2*z1[6]^2 + 2*z1[5]^2*(2 + z1[6]) + 
          z1[5]*(-23 - 9*z1[6] + 2*z1[6]^2)))) + 
    z1[2]^2*z1[3]^2*(5 - 2*z1[4]^3 + 48*z1[6] - 15*z1[5]*z1[6] + 
      z1[5]^2*z1[6] + 32*z1[6]^2 - 5*z1[5]*z1[6]^2 + 3*z1[6]^3 + 
      z1[4]^2*(7 + 8*z1[6]) - z1[4]*(z1[5]^2*(1 + z1[6]) - 
        z1[5]*(11 + 14*z1[6] + 4*z1[6]^2) + 2*(7 + 17*z1[6] + 7*z1[6]^2)) + 
      z1[3]^2*(-1 + 24*z1[4]^2 + (175 - 58*z1[5] + 6*z1[5]^2)*z1[6] + 
        (91 - 24*z1[5])*z1[6]^2 + 2*z1[6]^3 - 
        2*z1[4]*(29 + 72*z1[6] + 2*z1[6]^2 + z1[5]^2*(3 + 6*z1[6]) - 
          z1[5]*(21 + 42*z1[6] + 2*z1[6]^2))) + 
      z1[3]*(4 - 4*z1[4]^3 + (202 - 66*z1[5] + 6*z1[5]^2)*z1[6] + 
        (118 - 25*z1[5])*z1[6]^2 + 5*z1[6]^3 + 2*z1[4]^2*(11 + 6*z1[6]) - 
        z1[4]*(72 + 153*z1[6] + 22*z1[6]^2 + 2*z1[5]^2*(3 + 5*z1[6]) - 
          z1[5]*(48 + 81*z1[6] + 10*z1[6]^2)))) + 
    z1[2]*z1[3]*(2 + 27*z1[6] - 4*z1[5]*z1[6] + 26*z1[6]^2 - 
      2*z1[5]*z1[6]^2 + 4*z1[6]^3 - 2*z1[4]^3*(3 + z1[6]) + 
      2*z1[4]^2*(1 + 6*z1[6] + 2*z1[6]^2) + 
      z1[4]*(-5 - 34*z1[6] - 19*z1[6]^2 - 2*z1[6]^3 + 
        z1[5]*(3 + 8*z1[6] + 3*z1[6]^2)) - 
      2*z1[3]^3*(1 + 9*z1[4]^3 - 2*(51 - 13*z1[5] + z1[5]^2)*z1[6] + 
        (-103 + 16*z1[5])*z1[6]^2 - 7*z1[6]^3 - 3*z1[4]^2*(7 + 9*z1[6]) + 
        z1[4]*(18 + 152*z1[6] + 39*z1[6]^2 + z1[5]^2*(2 + 7*z1[6]) - 
          z1[5]*(19 + 69*z1[6] + 12*z1[6]^2))) + 
      z1[3]*(2 + 2*z1[4]^4 + (205 - 42*z1[5] + 2*z1[5]^2)*z1[6] + 
        (202 - 23*z1[5])*z1[6]^2 + 22*z1[6]^3 - 2*z1[4]^3*(11 + 4*z1[6]) + 
        10*z1[4]^2*(3 + 7*z1[6] + z1[6]^2) - z1[4]*(45 + 257*z1[6] + 
          110*z1[6]^2 + 4*z1[6]^3 + z1[5]^2*(2 + 6*z1[6]) - 
          z1[5]*(31 + 95*z1[6] + 26*z1[6]^2))) + 
      z1[3]^2*(-2 + 2*z1[4]^4 + (382 - 90*z1[5] + 6*z1[5]^2)*z1[6] + 
        (378 - 53*z1[5])*z1[6]^2 + 32*z1[6]^3 - 2*z1[4]^3*(16 + 3*z1[6]) + 
        2*z1[4]^2*(36 + 55*z1[6] + 3*z1[6]^2) - 
        z1[4]*(76 + 523*z1[6] + 171*z1[6]^2 + 2*z1[6]^3 + 
          z1[5]^2*(6 + 20*z1[6]) - z1[5]*(66 + 223*z1[6] + 47*z1[6]^2)))), 
  y[520] -> (1 + z1[3])^3*z1[4]^6 - (1 + z1[3])^3*z1[4]^5*(-1 + z1[6]) - 
    (15 + 7*z1[3] + z1[3]^2)*z1[4]^4*z1[6]^2 + 
    z1[4]^3*(-48 + z1[3]*(-22 + z1[6]) + z1[3]^2*(-3 + z1[6]) - 11*z1[6])*
     z1[6]^2 + z1[2]^5*z1[3]^3*(2*z1[4]^2 + z1[4]*(2 - 3*z1[6]) + 
      (-1 + z1[6])*z1[6]) - z1[4]^2*z1[6]^2*(51 - 3*z1[3]^2*(-1 + z1[6]) + 
      26*z1[6] + 14*z1[6]^2 + z1[3]*(23 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
    z1[6]^3*(6 + z1[3]^2 + 12*z1[6] + 15*z1[6]^2 - 11*z1[6]^3 - 11*z1[6]^4 + 
      z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + z1[6]^3 - z1[6]^4)) + 
    z1[4]*z1[6]^2*(-18 - 9*z1[6] - 14*z1[6]^2 - 32*z1[6]^3 + 11*z1[6]^4 + 
      z1[3]^2*(-1 + 3*z1[6]) + z1[3]*(-8 + 7*z1[6] + 2*z1[6]^2 - 6*z1[6]^3 + 
        2*z1[6]^4)) + z1[2]^4*z1[3]^2*(-4*(1 + 2*z1[3])*z1[4]^3 + z1[6]^3 + 
      z1[4]^2*(3*(-1 + z1[6]) + z1[3]*(-7 + 12*z1[6])) + 
      z1[4]*(1 - 2*z1[6] - z1[6]^2 + z1[3]*(1 + 3*z1[6] - 4*z1[6]^2))) - 
    z1[2]^2*(4*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^5 + 
      z1[4]^2*z1[6]^2*(14 + z1[3]*(17 - 2*z1[6]) - 3*z1[3]^2*(-1 + z1[6]) + 
        5*z1[6]) - (1 + z1[3])*z1[4]^4*(1 + z1[3]*(2 - 3*z1[6]) - 3*z1[6] + 
        2*z1[3]^2*(-1 + 6*z1[6])) + z1[4]*z1[6]^2*
       (5 + z1[3]^2*(1 - 3*z1[6]) + 4*z1[6] + 7*z1[6]^2 + 
        z1[3]*(6 - 3*z1[6] + 2*z1[6]^2)) + (1 + z1[3])*z1[4]^3*
       (-1 + 4*z1[6] + 7*z1[6]^2 - z1[3]*(6 - 13*z1[6] + z1[6]^2) + 
        2*z1[3]^2*(-3 + z1[6] + 2*z1[6]^2)) + 
      z1[6]^3*(-1 - z1[3]^2 - 3*z1[6] + 8*z1[6]^2 + 
        z1[3]*(-2 - 5*z1[6] + 3*z1[6]^2))) + 
    z1[2]^3*z1[3]*(2*(1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 + 
      z1[6]^3*(-1 - z1[3] + z1[6]) + z1[4]^3*(z1[3]^2*(8 - 18*z1[6]) + 
        z1[3]*(6 - 9*z1[6]) + 3*z1[6]) + z1[4]*z1[6]^2*
       (5 + z1[3] - z1[6] - 3*z1[3]*z1[6]) + 
      z1[4]^2*(-2 + 7*z1[6] + 3*z1[6]^2 + 3*z1[3]*(-2 + 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(-4 - 2*z1[6] + 6*z1[6]^2))) + 
    z1[2]*(2*z1[3]*(1 + z1[3])^2*z1[4]^6 + z1[4]^3*z1[6]^2*
       (29 - z1[3]*(-19 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 5*z1[6]) - 
      (1 + z1[3])^2*z1[4]^5*(2 - 3*z1[6] + z1[3]*(2 + 3*z1[6])) + 
      z1[4]^2*z1[6]^2*(31 - 3*z1[3]^2*(-1 + z1[6]) + 15*z1[6] + 7*z1[6]^2 + 
        z1[3]*(20 - 3*z1[6] + z1[6]^2)) + z1[4]*z1[6]^2*
       (11 + z1[3]^2*(1 - 3*z1[6]) + 7*z1[6] + 11*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]*(7 - 5*z1[6] + 2*z1[6]^2)) + 
      z1[4]^4*(-2 + 5*z1[6] + 7*z1[6]^2 + z1[3]^3*(-4 + 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(-10 + 11*z1[6] + z1[6]^2) + z1[3]*(-8 + 13*z1[6] + 
          3*z1[6]^2)) + z1[6]^3*(-3 - z1[3]^2 - 5*z1[6] - 10*z1[6]^2 + 
        19*z1[6]^3 + z1[3]*(-3 - 2*z1[6] - 6*z1[6]^2 + 3*z1[6]^3))) + 
    z1[5]*(-(z1[2]^5*z1[3]^3*z1[4]*(1 + z1[4] - z1[6])) + 
      z1[2]^4*z1[3]^2*z1[4]*((2 + 4*z1[3])*z1[4]^2 - 2*(1 + 2*z1[3])*z1[4]*
         (-1 + z1[6]) + z1[6]^2) - z1[2]^3*z1[3]*
       ((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 - (1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^3*
         (-1 + z1[6]) + (2 + 3*z1[3])*z1[4]^2*z1[6]^2 + z1[6]^4 + 
        z1[4]*z1[6]^2*(1 + z1[3] + z1[6])) + 
      z1[2]^2*(4*z1[3]^3*z1[4]^4*(1 + z1[4] - z1[6]) + 
        z1[3]^2*z1[4]*(6*z1[4]^4 - 6*z1[4]^3*(-1 + z1[6]) + z1[6]^2 + 
          3*z1[4]*z1[6]^2 + 3*z1[4]^2*z1[6]^2) + 
        z1[3]*(2*z1[4]^5 - 2*z1[4]^4*(-1 + z1[6]) + 4*z1[4]^3*z1[6]^2 + 
          z1[4]^2*z1[6]^2*(5 + 2*z1[6]) + z1[6]^4*(-1 + 3*z1[6]) + 
          2*z1[4]*z1[6]^2*(1 + z1[6] + z1[6]^2)) + 
        z1[6]^2*(z1[4]^3 + 4*z1[6]^3 + 2*z1[4]^2*(1 + z1[6]) + 
          z1[4]*(1 + 2*z1[6] + 3*z1[6]^2))) - 
      z1[2]*(z1[3]^3*z1[4]^5*(1 + z1[4] - z1[6]) + z1[3]^2*z1[4]*
         (2*z1[4]^5 - 2*z1[4]^4*(-1 + z1[6]) + z1[6]^2 + 3*z1[4]*z1[6]^2 + 
          3*z1[4]^2*z1[6]^2 + z1[4]^3*z1[6]^2) + 
        z1[3]*(z1[4]^6 - z1[4]^5*(-1 + z1[6]) + 2*z1[4]^4*z1[6]^2 + 
          3*z1[6]^6 + z1[4]^3*z1[6]^2*(7 + z1[6]) + z1[4]^2*z1[6]^2*
           (8 + 4*z1[6] + z1[6]^2) + z1[4]*z1[6]^2*(3 + 3*z1[6] + 
            4*z1[6]^2)) + z1[6]^2*(z1[4]^4 + z1[4]^3*(5 + 2*z1[6]) + 
          z1[6]^3*(3 + 11*z1[6]) + z1[4]^2*(7 + 8*z1[6] + 3*z1[6]^2) + 
          z1[4]*(3 + 6*z1[6] + 9*z1[6]^2 + 4*z1[6]^3))) + 
      z1[6]^2*((3 + 3*z1[3] + z1[3]^2)*z1[4]^4 + 
        z1[6]^3*(3 + (20 + 3*z1[3])*z1[6] + (7 + z1[3])*z1[6]^2) + 
        z1[4]^3*(3*z1[3]^2 + 6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6])) + 
        z1[4]^2*(3*z1[3]^2 + 3*(5 + 6*z1[6] + 3*z1[6]^2) + 
          z1[3]*(11 + 6*z1[6] + z1[6]^2 + z1[6]^3)) + 
        z1[4]*(6 + z1[3]^2 + 12*z1[6] + 18*z1[6]^2 + 18*z1[6]^3 - 7*z1[6]^4 + 
          z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4)))), 
  y[521] -> -(z1[3]*(1 + z1[3])*z1[4]^4*(4 + z1[3]*(7 - 5*z1[5]) + 
       z1[3]^2*(-2 + z1[5])^2)) + z1[3]*z1[4]^3*(2*(-6 + 5*z1[6]) + 
      z1[3]^3*(-14 + z1[5]^2*(-3 + z1[6]) - 6*z1[5]*(-2 + z1[6]) + 8*z1[6]) + 
      z1[3]^2*(-36 + z1[5]*(23 - 14*z1[6]) + z1[5]^2*(-3 + z1[6]) + 
        24*z1[6]) + z1[3]*(-32 + z1[5]*(12 - 8*z1[6]) + 26*z1[6])) - 
    z1[4]^2*(4 + z1[5] + z1[3]*(9 - z1[5] - 13*z1[6] + 6*z1[6]^2 + z1[6]^3) + 
      z1[3]^3*(41 + 3*z1[5]^2 - 54*z1[6] + 15*z1[6]^2 + z1[6]^3 + 
        z1[5]*(-19 + 11*z1[6] - 5*z1[6]^2)) + 
      z1[3]^4*(18 + 3*z1[5]^2 - 20*z1[6] + 5*z1[6]^2 - 
        2*z1[5]*(6 - 3*z1[6] + z1[6]^2)) + 
      z1[3]^2*(30 - 45*z1[6] + 16*z1[6]^2 + 2*z1[6]^3 - 
        3*z1[5]*(3 - 2*z1[6] + z1[6]^2))) - (1 + z1[3])*z1[6]*
     (1 - z1[3]*(-3 + z1[5] - 5*z1[6] + 6*z1[6]^2 - 6*z1[6]^3 + 2*z1[6]^4) + 
      z1[3]^3*(5 + 11*z1[6] - 7*z1[6]^2 + 8*z1[6]^3 - 2*z1[6]^4 + 
        z1[5]^2*(2 + 3*z1[6]) + z1[5]*(-7 - 11*z1[6] + 3*z1[6]^2 - 
          5*z1[6]^3 + 2*z1[6]^4)) + z1[3]^2*(4 + 7*z1[6] + 14*z1[6]^2 - 
        21*z1[6]^3 + 14*z1[6]^4 - 3*z1[6]^5 + 
        z1[5]*(-3 - 7*z1[6] - 3*z1[6]^2 + 9*z1[6]^3 - 9*z1[6]^4 + 
          3*z1[6]^5))) - z1[4]*(1 + z1[3]*(1 - z1[5] + 10*z1[6]^2 - 
        6*z1[6]^3 + z1[6]^4) + z1[3]^4*(2 - 5*z1[6] + 18*z1[6]^2 - 
        8*z1[6]^3 + 2*z1[6]^4 + z1[5]^2*(1 + 3*z1[6]) - 
        z1[5]*(3 + 7*z1[6] + 6*z1[6]^2 - 5*z1[6]^3 + 2*z1[6]^4)) + 
      z1[3]^2*(2 - 7*z1[6] + 18*z1[6]^2 + 12*z1[6]^3 - 13*z1[6]^4 + 
        3*z1[6]^5 - z1[5]*(2 + 6*z1[6] - 2*z1[6]^2 + 9*z1[6]^3 - 9*z1[6]^4 + 
          3*z1[6]^5)) + z1[3]^3*(3 - 11*z1[6] + 26*z1[6]^2 + 10*z1[6]^3 - 
        12*z1[6]^4 + 3*z1[6]^5 + z1[5]^2*(1 + 3*z1[6]) - 
        z1[5]*(4 + 13*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 7*z1[6]^4 + 
          3*z1[6]^5))) + z1[2]^4*(z1[4] + 
      z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
      z1[3]*(-1 - z1[4] + z1[6]) - 
      z1[3]^3*(z1[4] - (-1 + z1[6])*(7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + 
          z1[6]^2 + z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2)))) + 
    z1[2]^3*(-((-4 + z1[4])*z1[4]) + z1[3]*(-3 - 3*z1[4] + z1[4]^2 + 
        3*z1[6]) - z1[3]^2*(-2*z1[4] + z1[4]^2 - 
        (3 + z1[5]*(-1 + z1[6]) - z1[6])*(3 - 4*z1[6] + z1[6]^2)) + 
      z1[3]^4*(z1[4] - (-1 + z1[6])*(7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + 
          z1[6]^2 + z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
      z1[3]^3*(2*z1[4]^2 + z1[4]*(7 - 6*z1[6]) - (-1 + z1[6])*
         (z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
          z1[6]*(11 - 10*z1[6] + 2*z1[6]^2) + z1[5]*(4 - 15*z1[6] + 
            15*z1[6]^2 - 4*z1[6]^3)))) - 
    z1[2]^2*(2*z1[4]*(-3 + 2*z1[4]) + z1[3]*(3 - 4*z1[4]^2 - 3*z1[6] + 
        z1[4]*(3 - 2*z1[6] + 2*z1[6]^2)) + z1[3]^2*(-2*z1[4]^2*(-6 + z1[6]) + 
        2*z1[4]*(12 - 13*z1[6] + z1[6]^2) + (-1 + z1[6])^2*
         (3 + 6*z1[6] - z1[6]^2 + z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
      z1[3]^4*(3*z1[4]^2 + z1[4]*(11 - 9*z1[6]) - (-1 + z1[6])*
         (11 + z1[6] + 2*z1[5]^2*(-1 + z1[6])^2*z1[6] - 8*z1[6]^2 + 
          2*z1[6]^3 - 2*z1[5]*(1 + 3*z1[6] - 6*z1[6]^2 + 2*z1[6]^3))) + 
      z1[3]^3*(z1[4]^3 + z1[4]*(20 - 17*z1[6]) + z1[4]^2*(8 - 3*z1[6]) - 
        (-1 + z1[6])*(21 - 25*z1[6] + 23*z1[6]^2 - 15*z1[6]^3 + 3*z1[6]^4 + 
          z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) + 
          z1[5]*(-5 + 16*z1[6] - 28*z1[6]^2 + 23*z1[6]^3 - 6*z1[6]^4)))) + 
    z1[2]*(2*(2 - 3*z1[4])*z1[4] + z1[3]*(4*z1[4]^3 + 
        z1[4]^2*(17 + z1[5] - 12*z1[6]) + z1[5]*z1[6] + 
        z1[4]*(10 + z1[5] - 13*z1[6] - z1[6]^2 + 3*z1[6]^3)) + 
      z1[3]^4*(1 + z1[4]^3*(8 - 6*z1[5] + z1[5]^2) - 14*z1[6] + 21*z1[6]^2 - 
        17*z1[6]^3 + 5*z1[6]^4 + z1[5]^2*z1[6]*(-2 - 5*z1[6]^2 + 2*z1[6]^3) + 
        z1[5]*(-1 + 7*z1[6] - 9*z1[6]^2 + 19*z1[6]^3 - 7*z1[6]^4) + 
        z1[4]^2*(30 - 3*z1[5]^2*(-1 + z1[6]) - 22*z1[6] + 
          4*z1[5]*(-5 + 4*z1[6])) + z1[4]*(38 + z1[5]^2*(3 - 6*z1[6]) - 
          53*z1[6] + 9*z1[6]^2 + z1[6]^3 - z1[5]*(23 - 33*z1[6] + 3*z1[6]^2 + 
            z1[6]^3))) + z1[3]^2*(z1[4]^3*(18 - 4*z1[5]) + 
        z1[4]^2*(47 - 46*z1[6] + z1[5]*(-9 + 10*z1[6])) + 
        z1[4]*(31 - 57*z1[6] + 25*z1[6]^2 - 3*z1[6]^3 + 2*z1[6]^4 + 
          z1[5]*(-5 + 13*z1[6] - 7*z1[6]^2 + 5*z1[6]^3 - 2*z1[6]^4)) + 
        z1[6]*(-5 + 12*z1[6] - 9*z1[6]^2 + z1[6]^4 + 
          z1[5]*(4 - 2*z1[6] + 3*z1[6]^2 + z1[6]^3 - z1[6]^4))) - 
      z1[3]^3*(-1 + z1[4]^3*(-19 + 12*z1[5]) + 9*z1[6] + 12*z1[6]^2 - 
        38*z1[6]^3 + 29*z1[6]^4 - 7*z1[6]^5 + 
        z1[4]^2*(-66 + z1[5]*(33 - 29*z1[6]) + 52*z1[6] + 2*z1[5]^2*z1[6]) + 
        z1[5]^2*z1[6]*(2 + 6*z1[6] - 9*z1[6]^2 + 9*z1[6]^3 - 3*z1[6]^4) + 
        z1[5]*(1 + z1[6] - 28*z1[6]^2 + 38*z1[6]^3 - 33*z1[6]^4 + 
          10*z1[6]^5) + z1[4]*(-70 + 110*z1[6] + 4*z1[5]^2*z1[6] - 
          34*z1[6]^2 + 5*z1[6]^3 - 2*z1[6]^4 + z1[5]*(29 - 46*z1[6] + 
            11*z1[6]^2 - 4*z1[6]^3 + 2*z1[6]^4)))), 
  y[522] -> -46 - 41*z1[4] + 3*z1[4]^2 + 
    z1[3]*(-26 + z1[4]*(53 - 26*z1[5]) + z1[4]^2*(68 - 23*z1[5])) + 
    z1[3]^2*(66 + 22*z1[4]*(-2 + 3*z1[5]) + z1[4]^2*(-119 + 69*z1[5])), 
  y[523] -> z1[4]*(13 + 12*z1[5]) + 11*(-1 + z1[6]), 
  y[524] -> z1[2]^3*z1[3] + 22*z1[2]^2*(-1 + z1[3] + z1[6]) - 
    22*z1[2]*z1[6]*(-1 + z1[3] + z1[6]) + 22*z1[6]^2*(-1 + z1[3] + z1[6]), 
  y[525] -> 25 - 4*z1[4] + z1[3]*z1[5]*(z1[2]*(-1 + 38*z1[3] + 82*z1[3]^2) - 
      2*(1 + 10*z1[4] + z1[3]^2*(46 + 64*z1[4] - 64*z1[6]) + 
        z1[3]*(25 + 63*z1[4] - 63*z1[6]) - 10*z1[6])) + 
    z1[3]^2*(434 - 138*z1[2] + 464*z1[4] - 883*z1[6]) + 
    z1[3]*(227 + 12*z1[2] + 104*z1[4] - 314*z1[6]) + 
    22*z1[3]*(1 + z1[3])*(-1 + z1[6])^3 - 17*z1[6] - 
    4*z1[3]^3*(-58 + 60*z1[2] - 95*z1[4] + 158*z1[6]), 
  y[526] -> z1[4]*(25 + 12*z1[5]) + 11*(-1 + z1[6]), y[527] -> 4 + z1[5], 
  y[528] -> 48 + (-96 + z1[2]*z1[3]*(-1 - 26*z1[3] - 3*z1[3]^2 + 22*z1[3]^3))*
     z1[6] + (48 - (1 + 36*z1[2])*z1[3] - (2 + 17*z1[2])*z1[3]^2 - 
      (1 + 14*z1[2])*z1[3]^3 + 55*z1[2]*z1[3]^4)*z1[6]^2 + 
    z1[3]*(-36 - 3*(17 + 22*z1[2])*z1[3] + (29 + 153*z1[2])*z1[3]^2 + 
      (44 - 88*z1[2])*z1[3]^3)*z1[6]^3 + 
    z1[3]^2*(-11*(-1 + z1[3]^2) + z1[2]*(66 - 229*z1[3] + 99*z1[3]^2))*
     z1[6]^4 - z1[3]^2*(11*(2 + z1[3] - z1[3]^2) + 
      z1[2]*(22 - 153*z1[3] + 22*z1[3]^2))*z1[6]^5 + 
    11*z1[3]^2*(1 + z1[3] - 3*z1[2]*z1[3])*z1[6]^6 + 
    z1[5]*(12 + (-24 + 2*z1[2]*z1[3]^2*(12 + z1[3] - 11*z1[3]^2))*z1[6] + 
      (12 + 12*z1[3]^2 + z1[3]^3 - 11*z1[3]^4 - 2*z1[2]*z1[3]*
         (6 + 5*z1[3]^2 + 11*z1[3]^3))*z1[6]^2 + 
      z1[3]*(-12 + 12*z1[3] - (9 + 44*z1[2])*z1[3]^2 + 
        11*(-3 + 4*z1[2])*z1[3]^3)*z1[6]^3 + 11*z1[2]*(11 - 6*z1[3])*z1[3]^3*
       z1[6]^4 + 22*z1[2]*(-5 + z1[3])*z1[3]^3*z1[6]^5 + 
      33*z1[2]*z1[3]^3*z1[6]^6), y[529] -> 13 + 12*(3 + z1[5])*z1[6] + 
    11*z1[3]^2*(-3 - 4*z1[6] + 3*z1[5]*(1 + z1[6])) + 
    z1[3]*(26 + 15*z1[6] - 12*z1[5]*(3 + 2*z1[6])), 
  y[530] -> 1 + 12*(3 + z1[5])*z1[6] + 
    11*z1[3]^2*(-2 - 4*z1[6] + z1[5]*(2 + 3*z1[6])) + 
    z1[3]*(-24*z1[5]*(1 + z1[6]) + 5*(5 + 3*z1[6])), 
  y[531] -> z1[2]^4*(z1[4] + 11*(-1 + z1[6])) + 
    z1[4]^2*(-23 + z1[4]*(13 + 12*z1[5]) + 11*z1[6]) + 
    z1[2]^2*(z1[4]^3 + z1[4]*(69 - 44*z1[6]) + 11*(-1 + z1[6]) + 
      z1[4]^2*(-39 + 11*z1[6])) + 2*z1[2]*z1[4]*(17 + 7*z1[4]^2 - 11*z1[6] + 
      z1[4]*(-36 + 11*z1[6])) - 2*z1[2]^3*(z1[4]^2 - 11*(-1 + z1[6]) + 
      z1[4]*(-18 + 11*z1[6])), y[532] -> 1 + z1[4]^2 + 2*z1[5] + z1[5]^2 - 
    2*z1[5]^3 + 3*z1[5]^4 + z1[4]*(2 + z1[5]^2 + z1[5]^3 - 2*z1[6]) - 
    2*z1[6] + z1[5]^3*z1[6] + z1[6]^2 + 
    z1[3]*(z1[4]^2*(1 - 2*z1[5]) - 2*z1[5] - 2*z1[5]^2 - 2*z1[5]^4 - 
      z1[5]^3*(-2 + z1[6]) + (-1 + z1[6])^2 - 
      z1[4]*(-1 + z1[5]^2 + z1[5]^3 - 2*z1[5]*(-1 + z1[6]) + 2*z1[6])) + 
    z1[3]^2*(-1 + z1[4]^2*(-1 + z1[5])*z1[5] + 3*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-2 + z1[6]) + z1[5]*(-1 + z1[6]) + z1[6] + 
      z1[4]*(-1 + z1[5]^3 + z1[5]*z1[6])), 
  y[533] -> -22 + 72*z1[4] + 45*z1[4]^2 + 72*z1[6] + 
    z1[3]*(24 - 46*z1[4]^2 + z1[4]*(30 - 26*z1[5]) - 24*z1[5] + 30*z1[6] - 
      26*z1[5]*z1[6]) + z1[3]^2*(47*z1[4]^2 + 22*z1[4]*(-4 + 3*z1[5]) + 
      22*(z1[5] - 4*z1[6] + 3*z1[5]*z1[6])), 
  y[534] -> z1[2]^3*z1[3]^2*(4 + z1[5]*(-1 + z1[6]) - 5*z1[6]) + 
    22*(-1 + z1[6])^2*(1 - 2*z1[6] + 2*z1[6]^2) - 
    22*z1[3]^2*z1[6]*(2 + 3*(-2 + z1[5])*z1[6] + (7 - 5*z1[5])*z1[6]^2 + 
      2*(-1 + z1[5])*z1[6]^3) - 2*z1[3]*(-1 + z1[6])*
     (-11 + 44*z1[6] + (-87 + 33*z1[5])*z1[6]^2 + (98 - 66*z1[5])*z1[6]^3 + 
      33*(-1 + z1[5])*z1[6]^4) + z1[2]^2*z1[3]*
     (-((-1 + z1[6])*(-65 + 22*z1[5]*(-1 + z1[6])^2 + 109*z1[6] - 
         22*z1[6]^2)) + z1[3]*(69 + 22*z1[5]*(-1 + z1[6]) - 89*z1[6] - 
        2*z1[6]^2)) + 2*z1[2]*(-11*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
      11*z1[3]^2*(2 + 2*(-2 + z1[5])*z1[6] + (4 - 3*z1[5])*z1[6]^2 + 
        (-1 + z1[5])*z1[6]^3) + z1[3]*(-1 + z1[6])*
       (33 + (-65 + 22*z1[5])*z1[6] + (65 - 44*z1[5])*z1[6]^2 + 
        22*(-1 + z1[5])*z1[6]^3)), 
  y[535] -> (12 + z1[3] - 11*z1[3]^2)*z1[6] + 
    z1[2]*(12 + 11*z1[3]^2*(-1 - z1[6]^2 + z1[6]^3) + 
      z1[3]*(1 + 11*z1[6]^2 - 22*z1[6]^3 + 11*z1[6]^4)), 
  y[536] -> z1[4]^2*(35 + z1[4]*(11 - 12*z1[5]) + 
      12*z1[3]*(1 + z1[4] - z1[6]) - 23*z1[6]) + 
    z1[2]^3*(11 - z1[4] + z1[3]*(z1[4] + (21 + 11*z1[5]*(-1 + z1[6]) - 
          11*z1[6])*(-1 + z1[6])) - 11*z1[6]) + 
    z1[2]*z1[4]*(-57 - z1[4]*(-15 + z1[6]) + 56*z1[6] - 11*z1[6]^2 + 
      z1[3]*(-35 + z1[4]^2 + 46*z1[6] - 11*z1[6]^2 + 
        2*z1[4]*(-17 + 5*z1[6]))) + 
    z1[2]^2*(z1[4]^2 + z1[4]*(-25 + 12*z1[6]) + 11*(2 - 3*z1[6] + z1[6]^2) + 
      z1[3]*(23 - 2*z1[4]^2 - 34*z1[6] + 11*z1[6]^2 - 
        4*z1[4]*(-8 + 5*z1[6]))), 
  y[537] -> z1[3]*z1[5]*(z1[4]*(-2 + 2*z1[5] + 3*z1[5]^2 + 3*z1[5]^4 + 
        2*z1[5]^3*(-3 + z1[6])) + (2 + z1[5] + 3*z1[5]^3 + 
        z1[5]^2*(-2 + z1[6]))*z1[6]) - z1[4]*z1[5]*
     (2 + z1[5] + z1[4]^2*z1[5]*(1 + z1[5]) + 
      z1[4]*(2 - z1[5]^2 + 3*z1[5]^3 - z1[5]*(-2 + z1[6])) - 
      3*z1[5]^3*(-1 + z1[6]) - 2*z1[6] - z1[5]*z1[6] - 
      z1[5]^2*(2 - 3*z1[6] + z1[6]^2)) - 
    z1[3]^2*(1 + (-1 + 2*z1[5] + 2*z1[5]^2 - 2*z1[5]^3 + 2*z1[5]^4)*z1[6] + 
      z1[5]^3*z1[6]^2 + z1[4]*(1 - 2*z1[5] + z1[5]^2 + 4*z1[5]^3 + 
        2*z1[5]^5 + z1[5]^4*(-5 + 2*z1[6]))) + 
    z1[3]^3*(1 + 3*z1[5]^2*z1[6] + z1[5]^4*z1[6] + z1[5]^3*(-2 + z1[6])*
       z1[6] + z1[4]*z1[5]*(3 + z1[5]^4 + 3*z1[5]*(-2 + z1[6]) + 
        2*z1[5]^3*(-2 + z1[6]) + z1[5]^2*(7 - 3*z1[6] + z1[6]^2))), 
  y[538] -> z1[2]^3*(-(z1[4]*(z1[4] + 12*(-1 + z1[6]))) + 
      12*z1[3]*(-1 + z1[6])^2) + 
    z1[2]^2*(-12*z1[3]*(-1 + z1[6])^2*(-5 + 2*z1[6]) + 
      z1[4]*(2*z1[4]^2 + z1[4]*(-38 + 23*z1[6]) + 
        12*(5 - 6*z1[6] + z1[6]^2))) - 
    z1[4]*(12*z1[3]*(-1 + z1[6])^2*(6 + z1[4]^2 + z1[4]*(5 - 2*z1[6]) - 
        z1[5]^2*(-1 + z1[6]) - 6*z1[6] - z1[5]*z1[6] + z1[6]^2) + 
      (z1[4] - z1[6])*(z1[4]^2*(1 + z1[5] + 12*z1[5]^2) - 
        12*(-1 + z1[6])*(6 - z1[5]^2*(-1 + z1[6]) - 6*z1[6] - z1[5]*z1[6] + 
          z1[6]^2) + 12*z1[4]*(-1 + z1[5]^2*(-1 + z1[6]) - z1[6] + 
          z1[5]*z1[6] + z1[6]^2))) + 
    z1[2]*(12*z1[3]*(-1 + z1[6])^2*(6 - z1[5]^2*(-1 + z1[6]) - 6*z1[6] - 
        z1[5]*z1[6] + z1[6]^2) + z1[4]*(-z1[4]^3 + 
        z1[4]^2*(27 + z1[5] + 12*z1[5]^2 - 11*z1[6]) + 
        2*z1[4]*(-36 + 6*z1[5]^2*(-1 + z1[6]) + 23*z1[6] + 6*z1[5]*z1[6]) + 
        12*(-1 + z1[6])*(-6 + z1[5]^2*(-1 + z1[6]) + z1[6] + z1[5]*z1[6] + 
          z1[6]^2))), y[539] -> -72 + 12*z1[4] - z1[4]^2 - 22*z1[4]*z1[5] - 
    z1[4]^2*z1[5] - 12*z1[5]^2 + z1[4]*z1[5]^2 - 23*z1[4]^2*z1[5]^2 + 
    22*z1[4]*z1[5]^3 - 11*z1[4]^2*z1[5]^3 - 33*z1[4]*z1[5]^4 + 
    z1[2]^2*(z1[4] - z1[3]*(z1[4] + 11*(-1 + z1[6])) - 
      11*z1[3]^2*(1 + z1[4] - z1[6]) + 12*(-1 + z1[6])) + 144*z1[6] + 
    z1[4]*z1[6] + z1[4]^2*z1[6] + 12*z1[5]*z1[6] - 24*z1[4]*z1[5]*z1[6] + 
    24*z1[5]^2*z1[6] - 12*z1[4]*z1[5]^2*z1[6] - 11*z1[4]*z1[5]^3*z1[6] - 
    84*z1[6]^2 - z1[4]*z1[6]^2 - 12*z1[5]*z1[6]^2 - 12*z1[5]^2*z1[6]^2 + 
    12*z1[6]^3 + 11*z1[3]^3*(1 + z1[4]^3*z1[5]*(2 - 2*z1[5] + z1[5]^2) + 
      3*z1[5]^2*z1[6] + z1[5]^4*z1[6] + z1[5]^3*(-2 + z1[6])*z1[6] - 
      z1[5]*z1[6]^2 + z1[4]^2*(1 + 2*z1[5]^2 - 2*z1[5]^3 + z1[5]^4 - z1[6] - 
        z1[5]*z1[6]) + z1[4]*(z1[5]^5 - z1[5]^3*(-7 + z1[6]) + 
        z1[5]^4*(-4 + z1[6]) + (-2 + z1[6])*z1[6] + z1[5]*(3 + z1[6]) - 
        z1[5]^2*(6 + z1[6]))) + z1[3]*(-2*z1[4]^3*(11 + z1[5]) + 
      z1[5]*z1[6]*(22 + 11*z1[5] + 33*z1[5]^3 + 11*z1[5]^2*(-2 + z1[6]) + 
        12*z1[6]) + z1[4]^2*(2 + z1[5]^2 + 11*z1[5]^4 + 33*z1[6] - 
        z1[5]*(2 + 11*z1[6])) + z1[4]*(33*z1[5]^3 + 33*z1[5]^5 + 
        11*z1[5]^4*(-6 + z1[6]) - 11*(-1 + z1[6])*z1[6] - 
        z1[5]*(22 + 13*z1[6]) + z1[5]^2*(22 + 23*z1[6]))) - 
    z1[3]^2*(11 + 21*z1[4]^3*(1 - z1[5] + z1[5]^2) + 
      11*(-1 + 2*z1[5] + 2*z1[5]^2 - 2*z1[5]^3 + 2*z1[5]^4)*z1[6] + 
      z1[5]*(-1 + 11*z1[5]^2)*z1[6]^2 + z1[4]^2*(10 + 11*z1[5]^4 - 32*z1[6] - 
        z1[5]^2*(12 + 11*z1[6]) + z1[5]*(23 + 11*z1[6])) + 
      z1[4]*(44*z1[5]^3 + 22*z1[5]^5 + 11*z1[5]^4*(-5 + z1[6]) + 
        z1[5]^2*(11 + 10*z1[6]) - 2*z1[5]*(11 + 16*z1[6]) + 
        11*(1 + z1[6]^2))) - 
    z1[2]*(z1[4]^2 + 11*z1[3]^3*(1 + z1[4] - z1[6])^2 + 
      2*z1[4]*(-13 + 6*z1[6]) + z1[3]*(-25*z1[4]^2 + z1[4]*(23 - 10*z1[6]) + 
        11*(-1 + z1[6])*z1[6]) + 12*(5 - 7*z1[6] + 2*z1[6]^2) - 
      z1[3]^2*(32*z1[4]^2 + z1[4]*(43 - 54*z1[6]) + 
        11*(1 - 3*z1[6] + 2*z1[6]^2))), 
  y[540] -> z1[2]^5*(z1[4]*(z1[4] + 12*(-1 + z1[6])) - 
      12*z1[3]*(-1 + z1[6])^2) + 12*(1 + z1[3])*z1[4]^5*(-1 + z1[6])^2 - 
    12*(4 + z1[5])*(-1 + z1[6])^2*z1[6] + 
    12*z1[4]^2*(27 + z1[5]*(2 - 3*z1[6]) - z1[5]^2*(-1 + z1[6]) - 71*z1[6] + 
      75*z1[6]^2 - 35*z1[6]^3 + 5*z1[6]^4 + 5*z1[3]*(-1 + z1[6])^2*
       (7 - 6*z1[6] + z1[6]^2)) - 12*z1[4]*(-1 + z1[6])*
     (4 - 31*z1[6] + z1[5]^2*(-1 + z1[6])*z1[6] + 36*z1[6]^2 - 10*z1[6]^3 + 
      z1[5]*(1 - 3*z1[6] + 3*z1[6]^2) - z1[3]*(-1 + z1[6])*
       (31 - 3*z1[5]*(-1 + z1[6]) - z1[5]^2*(-1 + z1[6]) - 36*z1[6] + 
        10*z1[6]^2)) + z1[4]^4*(25*z1[5] + 12*z1[5]^2 - 
      12*z1[3]*(-1 + z1[6])^2*(-7 + 2*z1[6]) - 
      3*(-37 + 56*z1[6] - 40*z1[6]^2 + 8*z1[6]^3)) + 
    z1[4]^3*(-12*z1[5]^2 + z1[5]*(-24 + 11*z1[6]) + 12*z1[3]*(-1 + z1[6])^2*
       (21 - 12*z1[6] + z1[6]^2) + 3*(32 - 153*z1[6] + 152*z1[6]^2 - 
        52*z1[6]^3 + 4*z1[6]^4)) - 
    z1[2]*(-54*z1[4]^4 + 12*(4 + z1[5])*(-1 + z1[6])^2 + 
      60*z1[3]*(-1 + z1[6])^2*(7 - 8*z1[6] + 2*z1[6]^2) + 
      z1[4]^3*(235 + 25*z1[5] + 12*z1[5]^2 - 54*z1[6] - 24*z1[6]^2 + 
        12*z1[6]^3) + 12*z1[4]*(-1 + z1[6])*(-27 + z1[5]^2*(-1 + z1[6]) + 
        z1[6] + 20*z1[6]^2 - 5*z1[6]^3 + z1[5]*(-2 + 3*z1[6])) + 
      4*z1[4]^2*(-81 + 3*z1[5]^2*(-1 + z1[6]) + 77*z1[6] - 39*z1[6]^2 + 
        24*z1[6]^3 - 3*z1[6]^4 + z1[5]*(-6 + 9*z1[6]))) + 
    z1[2]^4*(12*z1[3]*(-1 + z1[6])^2*(-7 + 2*z1[6]) - 
      z1[4]*(2*z1[4]^2 + z1[4]*(-40 + 23*z1[6]) + 
        12*(7 - 8*z1[6] + z1[6]^2))) + 
    z1[2]^3*(-12*z1[3]*(-1 + z1[6])^2*(21 - 12*z1[6] + z1[6]^2) + 
      z1[4]*(z1[4]^3 + 11*z1[4]^2*(-4 + z1[6]) - 2*z1[4]*(-93 + 58*z1[6]) - 
        12*(21 - 26*z1[6] + 4*z1[6]^2 + z1[6]^3))) - 
    2*z1[2]^2*(30*z1[3]*(-1 + z1[6])^2*(7 - 6*z1[6] + z1[6]^2) + 
      z1[4]*(-8*z1[4]^3 + z1[4]^2*(84 - 22*z1[6]) + 
        z1[4]*(-188 + 129*z1[6] - 12*z1[6]^2 + 6*z1[6]^3) - 
        6*(-35 + 44*z1[6] - 2*z1[6]^2 - 8*z1[6]^3 + z1[6]^4))), 
  y[541] -> z1[3]*(1 + z1[3])*z1[4]^4*(-15 + 9*z1[5] + 
      z1[3]*(-29 - 23*z1[5] + 19*z1[5]^2) + 
      z1[3]^2*(216 - 262*z1[5] + 65*z1[5]^2)) - 
    z1[2]^4*z1[3]^4*(3 + z1[4]*(-1 + z1[5])*(4 + z1[5]*(-1 + z1[6]) - 
        5*z1[6]) + (6 - 7*z1[5] + z1[5]^2)*z1[6] + (-1 + z1[5])*z1[6]^2) + 
    z1[4]*(-22 + 53*z1[6] - 70*z1[6]^2 - 48*z1[6]^3 + 
      z1[3]^2*(-48 + (364 - 46*z1[5] + z1[5]^2)*z1[6] + 
        (-322 + 88*z1[5])*z1[6]^2 - 169*z1[6]^3) + 
      z1[3]^3*(86 + 2*(137 - 31*z1[5] + z1[5]^2)*z1[6] + 
        (-592 + 125*z1[5])*z1[6]^2 - 102*z1[6]^3) + 
      z1[3]^4*(66 + (79 - 26*z1[5] + z1[5]^2)*z1[6] + 6*(-50 + 9*z1[5])*
         z1[6]^2 - 19*z1[6]^3) - z1[3]*(90 + 2*(-111 + 5*z1[5])*z1[6] + 
        (74 - 17*z1[5])*z1[6]^2 + 108*z1[6]^3)) - 
    (1 + z1[3])*z1[4]^3*(-4 + 24*z1[6] + 
      z1[3]*(-177 + z1[5]*(65 - 37*z1[6]) + 67*z1[6]) + 
      z1[3]^3*(5 + 204*z1[6] + 3*z1[5]^2*(-22 + 7*z1[6]) - 
        21*z1[5]*(-7 + 8*z1[6])) + z1[3]^2*(-76 + z1[5]*(28 - 159*z1[6]) + 
        155*z1[6] + z1[5]^2*(-20 + 21*z1[6]))) - 
    z1[6]*(6 + 33*z1[6] + 27*z1[6]^2 + 26*z1[6]^3 + 
      z1[3]*(80 + 121*z1[6] + 14*z1[6]^2 - z1[5]*(8 + 5*z1[6])) + 
      z1[3]^4*(111 + z1[5]^2 + 133*z1[6] + 18*z1[6]^2 - 
        z1[5]*(22 + 13*z1[6])) + z1[3]^2*(253 + z1[5]^2 + 302*z1[6] + 
        43*z1[6]^2 - z1[5]*(38 + 23*z1[6])) + 
      z1[3]^3*(290 + 2*z1[5]^2 + 347*z1[6] + 48*z1[6]^2 - 
        z1[5]*(52 + 31*z1[6]))) - z1[4]^2*(21 + 34*z1[6] + 6*z1[6]^2 + 
      z1[3]^4*(216 - 224*z1[6] + z1[5]^2*z1[6] - 98*z1[6]^2 + 
        z1[5]*(-132 + 40*z1[6] + 41*z1[6]^2)) + 
      z1[3]*(-64 + 293*z1[6] - 185*z1[6]^2 + z1[5]*(68 - 54*z1[6] + 
          43*z1[6]^2)) + z1[3]^3*(188 - 177*z1[6] + 2*z1[5]^2*z1[6] - 
        315*z1[6]^2 + z1[5]*(-150 + 26*z1[6] + 125*z1[6]^2)) + 
      z1[3]^2*(-113 + 306*z1[6] + z1[5]^2*z1[6] - 382*z1[6]^2 + 
        z1[5]*(50 - 68*z1[6] + 127*z1[6]^2))) - 
    z1[2]*z1[3]*(-22 + 75*z1[6] - 4*z1[5]*z1[6] + 2*z1[6]^2 - 
      2*z1[5]*z1[6]^2 - 20*z1[6]^3 - 2*z1[4]^3*(3 + z1[6]) - 
      10*z1[4]^2*(-5 + 6*z1[6] + 2*z1[6]^2) + 
      z1[4]*(19 - 226*z1[6] + 101*z1[6]^2 + 22*z1[6]^3 + 
        z1[5]*(3 + 32*z1[6] - 21*z1[6]^2)) + 
      z1[3]^2*(22 + 2*z1[4]^4 + (334 - 90*z1[5] + 6*z1[5]^2)*z1[6] + 
        (-126 + 43*z1[5])*z1[6]^2 - 64*z1[6]^3 + 2*z1[4]^3*(-28 + 9*z1[6]) - 
        2*z1[4]^2*z1[6]*(29 + 21*z1[6]) + z1[4]*(-100 + 245*z1[6] + 
          597*z1[6]^2 + 22*z1[6]^3 + z1[5]^2*(-6 + 76*z1[6]) + 
          z1[5]*(66 - 401*z1[6] - 265*z1[6]^2))) + 
      z1[3]*(-22 + 2*z1[4]^4 + (277 - 42*z1[5] + 2*z1[5]^2)*z1[6] + 
        (82 + z1[5])*z1[6]^2 - 74*z1[6]^3 + 2*z1[4]^3*(-35 + 8*z1[6]) - 
        2*z1[4]^2*(-63 + z1[6] + 31*z1[6]^2) + 
        z1[4]*(75 - 521*z1[6] + 442*z1[6]^2 + 44*z1[6]^3 + 
          2*z1[5]^2*(-1 + 9*z1[6]) + z1[5]*(31 + 23*z1[6] - 166*z1[6]^2))) + 
      2*z1[3]^3*(11 + 27*z1[4]^3 + 2*(33 - 13*z1[5] + z1[5]^2)*z1[6] + 
        (-113 + 20*z1[5])*z1[6]^2 - 5*z1[6]^3 - 3*z1[4]^2*(5 + 27*z1[6]) + 
        z1[4]*(-78 + 316*z1[6] + 141*z1[6]^2 + z1[5]^2*(-2 + 29*z1[6]) + 
          z1[5]*(19 - 219*z1[6] - 60*z1[6]^2)))) + 
    z1[2]^3*z1[3]^3*(18 - 2*z1[4]^2 - 103*z1[6] + 18*z1[5]*z1[6] - 
      2*z1[5]^2*z1[6] + 36*z1[6]^2 + 2*z1[5]*z1[6]^2 + 
      z1[4]*(39 + 2*z1[5]^2 + 6*z1[6] - 23*z1[6]^2 + 
        z1[5]*(-13 - 24*z1[6] + 23*z1[6]^2)) + 
      z1[3]*(-28 + (5 + 32*z1[5] - 4*z1[5]^2)*z1[6] + 
        (15 - 19*z1[5])*z1[6]^2 + z1[4]*(9 + z1[5]^2*(4 - 22*z1[6]) - 
          89*z1[6] - 2*z1[6]^2 + z1[5]*(-23 + 111*z1[6] + 2*z1[6]^2)))) + 
    z1[2]^2*z1[3]^2*(43 + 2*z1[4]^3 - 192*z1[6] + 15*z1[5]*z1[6] - 
      z1[5]^2*z1[6] + 40*z1[6]^2 + 5*z1[5]*z1[6]^2 + 21*z1[6]^3 + 
      z1[4]^2*(-31 + 16*z1[6]) + z1[4]*(38 + 106*z1[6] - 106*z1[6]^2 + 
        z1[5]^2*(1 + z1[6]) + z1[5]*(-11 - 62*z1[6] + 44*z1[6]^2)) + 
      z1[3]^2*(-47 + 48*z1[4]^2 + (-31 + 58*z1[5] - 6*z1[5]^2)*z1[6] + 
        (125 - 48*z1[5])*z1[6]^2 - 2*z1[6]^3 + 
        z1[4]*(82 + z1[5]^2*(6 - 60*z1[6]) - 432*z1[6] - 44*z1[6]^2 + 
          z1[5]*(-42 + 348*z1[6] + 44*z1[6]^2))) + 
      z1[3]*(-4 + 4*z1[4]^3 + (-226 + 66*z1[5] - 6*z1[5]^2)*z1[6] + 
        (74 - 23*z1[5])*z1[6]^2 + 19*z1[6]^3 + z1[4]^2*(-70 + 36*z1[6]) + 
        z1[4]*(24 + z1[5]^2*(6 - 38*z1[6]) + 33*z1[6] - 194*z1[6]^2 + 
          z1[5]*(-48 + 111*z1[6] + 110*z1[6]^2)))), 
  y[542] -> 324 - z1[3]*(1 + z1[3])*z1[4]^4*(-4 + z1[3]*(41 - 43*z1[5]) + 
      11*z1[3]^2*(-2 + z1[5])^2) + 24*z1[5] + 12*z1[5]^2 - 755*z1[6] + 
    28*z1[3]*z1[6] + 67*z1[3]^2*z1[6] - 15*z1[3]^3*z1[6] - 55*z1[3]^4*z1[6] - 
    60*z1[5]*z1[6] - 25*z1[3]*z1[5]*z1[6] - 88*z1[3]^2*z1[5]*z1[6] + 
    14*z1[3]^3*z1[5]*z1[6] + 77*z1[3]^4*z1[5]*z1[6] - 24*z1[5]^2*z1[6] + 
    24*z1[3]^2*z1[5]^2*z1[6] + 2*z1[3]^3*z1[5]^2*z1[6] - 
    22*z1[3]^4*z1[5]^2*z1[6] + 588*z1[6]^2 + 113*z1[3]*z1[6]^2 + 
    108*z1[3]^2*z1[6]^2 - 90*z1[3]^3*z1[6]^2 - 121*z1[3]^4*z1[6]^2 + 
    48*z1[5]*z1[6]^2 - 36*z1[3]*z1[5]*z1[6]^2 - 79*z1[3]^2*z1[5]*z1[6]^2 + 
    90*z1[3]^3*z1[5]*z1[6]^2 + 121*z1[3]^4*z1[5]*z1[6]^2 + 
    12*z1[5]^2*z1[6]^2 - 12*z1[3]*z1[5]^2*z1[6]^2 + 
    12*z1[3]^2*z1[5]^2*z1[6]^2 - 9*z1[3]^3*z1[5]^2*z1[6]^2 - 
    33*z1[3]^4*z1[5]^2*z1[6]^2 - 120*z1[6]^3 + 66*z1[3]*z1[6]^3 - 
    76*z1[3]^2*z1[6]^3 - 65*z1[3]^3*z1[6]^3 + 77*z1[3]^4*z1[6]^3 + 
    33*z1[3]^2*z1[5]*z1[6]^3 - 33*z1[3]^4*z1[5]*z1[6]^3 - 66*z1[3]*z1[6]^4 + 
    141*z1[3]^2*z1[6]^4 + 119*z1[3]^3*z1[6]^4 - 88*z1[3]^4*z1[6]^4 - 
    99*z1[3]^2*z1[5]*z1[6]^4 - 44*z1[3]^3*z1[5]*z1[6]^4 + 
    55*z1[3]^4*z1[5]*z1[6]^4 + 22*z1[3]*z1[6]^5 - 120*z1[3]^2*z1[6]^5 - 
    120*z1[3]^3*z1[6]^5 + 22*z1[3]^4*z1[6]^5 + 99*z1[3]^2*z1[5]*z1[6]^5 + 
    77*z1[3]^3*z1[5]*z1[6]^5 - 22*z1[3]^4*z1[5]*z1[6]^5 + 
    33*z1[3]^2*z1[6]^6 + 33*z1[3]^3*z1[6]^6 - 33*z1[3]^2*z1[5]*z1[6]^6 - 
    33*z1[3]^3*z1[5]*z1[6]^6 + z1[4]^3*(12*(-1 + z1[6])^2 + 
      11*z1[3]^4*(-14 + z1[5]^2*(-3 + z1[6]) - 6*z1[5]*(-2 + z1[6]) + 
        8*z1[6]) + z1[3]*(-36 + 38*z1[6]) + 
      z1[3]^3*(-288 + z1[5]*(181 - 142*z1[6]) + 204*z1[6] + 
        z1[5]^2*(-21 + 11*z1[6])) - 2*z1[3]^2*(92 - 77*z1[6] + 
        2*z1[5]*(-9 + 19*z1[6]))) - z1[4]^2*(-37*z1[5] - 12*z1[5]^2 + 
      4*(-34 + 39*z1[6] - 24*z1[6]^2 + 3*z1[6]^3) + 
      z1[3]*(87 + 13*z1[5] + 12*z1[5]^2 - 191*z1[6] + 42*z1[6]^2 + 
        11*z1[6]^3) + z1[3]^3*(343 + 9*z1[5]^2 - 558*z1[6] + 141*z1[6]^2 + 
        11*z1[6]^3 + z1[5]*(-101 + 121*z1[6] - 55*z1[6]^2)) + 
      z1[3]^2*(198 - 12*z1[5]^2 - 507*z1[6] + 128*z1[6]^2 + 22*z1[6]^3 + 
        z1[5]*(45 + 66*z1[6] - 33*z1[6]^2)) + 
      11*z1[3]^4*(18 + 3*z1[5]^2 - 20*z1[6] + 5*z1[6]^2 - 
        2*z1[5]*(6 - 3*z1[6] + z1[6]^2))) + 
    z1[4]*(85 + 12*z1[5]^2*(-1 + z1[6]) - 312*z1[6] + 300*z1[6]^2 - 
      60*z1[6]^3 + 24*z1[5]*(-1 + 2*z1[6]) - 
      z1[3]*(-1 + z1[5] - 168*z1[6] + 36*z1[5]*z1[6] + 12*z1[5]^2*z1[6] + 
        110*z1[6]^2 - 66*z1[6]^3 + 11*z1[6]^4) - 
      11*z1[3]^4*(2 - 5*z1[6] + 18*z1[6]^2 - 8*z1[6]^3 + 2*z1[6]^4 + 
        z1[5]^2*(1 + 3*z1[6]) - z1[5]*(3 + 7*z1[6] + 6*z1[6]^2 - 5*z1[6]^3 + 
          2*z1[6]^4)) + z1[3]^2*(26 + 317*z1[6] - 210*z1[6]^2 - 108*z1[6]^3 + 
        131*z1[6]^4 - 33*z1[6]^5 + 12*z1[5]^2*(1 + z1[6]) + 
        z1[5]*(-38 - 90*z1[6] - 22*z1[6]^2 + 99*z1[6]^3 - 99*z1[6]^4 + 
          33*z1[6]^5)) + z1[3]^3*(3 + z1[5]^2*(1 - 9*z1[6]) + 229*z1[6] - 
        298*z1[6]^2 - 86*z1[6]^3 + 120*z1[6]^4 - 33*z1[6]^5 + 
        z1[5]*(-4 + 35*z1[6] + 44*z1[6]^2 + 44*z1[6]^3 - 77*z1[6]^4 + 
          33*z1[6]^5))) + z1[2]^4*(12 - z1[4] + 
      z1[3]*(z1[4] + 11*(-1 + z1[6])) - 
      z1[3]^2*(z1[4] + (21 + 11*z1[5]*(-1 + z1[6]) - 11*z1[6])*
         (-1 + z1[6])) - 12*z1[6] + 
      z1[3]^3*(z1[4] + (-1 + z1[6])*(41 + 11*z1[5]^2*(-1 + z1[6])^2 - 
          43*z1[6] + 11*z1[6]^2 + z1[5]*(-43 + 65*z1[6] - 22*z1[6]^2)))) + 
    z1[2]^3*(z1[4]^2 + 4*z1[4]*(-7 + 3*z1[6]) + 
      12*(7 - 9*z1[6] + 2*z1[6]^2) - z1[3]*(z1[4]^2 - 33*(-1 + z1[6]) + 
        3*z1[4]*(-9 + 4*z1[6])) + 11*z1[3]^4*
       (z1[4] - (-1 + z1[6])*(7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + 
          z1[6]^2 + z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
      z1[3]^2*(z1[4]^2 + 2*z1[4]*(-13 + 6*z1[6]) + (-1 + z1[6])*
         (-51 + 54*z1[6] - 11*z1[6]^2 + 11*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
      z1[3]^3*(-2*z1[4]^2 + z1[4]*(29 - 18*z1[6]) - 
        (-1 + z1[6])*(12 + 97*z1[6] - 98*z1[6]^2 + 22*z1[6]^3 + 
          11*z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
          z1[5]*(32 - 141*z1[6] + 153*z1[6]^2 - 44*z1[6]^3)))) + 
    z1[2]^2*(-(z1[3]*(16*z1[4]^2 - 33*(-1 + z1[6]) + 
         z1[4]*(-87 + 38*z1[6] + 10*z1[6]^2))) + 
      z1[3]^2*(-2*z1[4]^2*(-12 + z1[6]) - 2*z1[4]*(72 - 65*z1[6] + 
          5*z1[6]^2) - (-1 + z1[6])*(-57 + 11*z1[5]*(-2 + z1[6])*
           (-1 + z1[6])^2 - 33*z1[6] + 77*z1[6]^2 - 11*z1[6]^3)) + 
      2*(8*z1[4]^2 + 3*z1[4]*(-17 + 6*z1[6] + 2*z1[6]^2) - 
        6*(-21 + 33*z1[6] - 13*z1[6]^2 + z1[6]^3)) - 
      11*z1[3]^4*(3*z1[4]^2 + z1[4]*(11 - 9*z1[6]) - 
        (-1 + z1[6])*(11 + z1[6] + 2*z1[5]^2*(-1 + z1[6])^2*z1[6] - 
          8*z1[6]^2 + 2*z1[6]^3 - 2*z1[5]*(1 + 3*z1[6] - 6*z1[6]^2 + 
            2*z1[6]^3))) + z1[3]^3*(z1[4]^3 + z1[4]^2*(-40 + 9*z1[6]) + 
        z1[4]*(-172 + 139*z1[6]) + (-1 + z1[6])*(207 - 227*z1[6] + 
          217*z1[6]^2 - 153*z1[6]^3 + 33*z1[6]^4 + 11*z1[5]^2*(-1 + z1[6])^2*
           z1[6]*(-2 + 3*z1[6]) + z1[5]*(-55 + 164*z1[6] - 284*z1[6]^2 + 
            241*z1[6]^3 - 66*z1[6]^4)))) + 
    z1[2]*(6*z1[4]^2*(11 - 4*z1[6] + 2*z1[6]^2) - 
      60*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3) - 
      4*z1[4]*(31 + 9*z1[6] - 24*z1[6]^2 + 3*z1[6]^3) - 
      z1[3]*(4*z1[4]^3 + z1[4]^2*(-7 + 13*z1[5] + 12*z1[5]^2 + 36*z1[6]) + 
        z1[4]*(-146 + z1[5] + 131*z1[6] + 24*z1[5]*z1[6] + 12*z1[5]^2*z1[6] + 
          11*z1[6]^2 - 33*z1[6]^3) + z1[6]*(24 - 36*z1[6] + 
          12*z1[5]^2*z1[6] + z1[5]*(13 + 24*z1[6]))) + 
      11*z1[3]^4*(1 + z1[4]^3*(8 - 6*z1[5] + z1[5]^2) - 14*z1[6] + 
        21*z1[6]^2 - 17*z1[6]^3 + 5*z1[6]^4 + z1[5]^2*z1[6]*
         (-2 - 5*z1[6]^2 + 2*z1[6]^3) + z1[5]*(-1 + 7*z1[6] - 9*z1[6]^2 + 
          19*z1[6]^3 - 7*z1[6]^4) + z1[4]^2*(30 - 3*z1[5]^2*(-1 + z1[6]) - 
          22*z1[6] + 4*z1[5]*(-5 + 4*z1[6])) + 
        z1[4]*(38 + z1[5]^2*(3 - 6*z1[6]) - 53*z1[6] + 9*z1[6]^2 + z1[6]^3 - 
          z1[5]*(23 - 33*z1[6] + 3*z1[6]^2 + z1[6]^3))) + 
      z1[3]^3*(-1 + z1[4]^3*(173 - 156*z1[5] + 12*z1[5]^2) - 111*z1[6] - 
        60*z1[6]^2 + 370*z1[6]^3 - 295*z1[6]^4 + 77*z1[6]^5 + 
        z1[5]^2*z1[6]*(2 - 42*z1[6] + 99*z1[6]^2 - 99*z1[6]^3 + 33*z1[6]^4) + 
        z1[5]*(1 - 47*z1[6] + 224*z1[6]^2 - 394*z1[6]^3 + 351*z1[6]^4 - 
          110*z1[6]^5) + z1[4]^2*(642 + z1[5]^2*(24 - 22*z1[6]) - 464*z1[6] + 
          z1[5]*(-399 + 307*z1[6])) + z1[4]*(710 - 1066*z1[6] + 302*z1[6]^2 - 
          43*z1[6]^3 + 22*z1[6]^4 - 4*z1[5]^2*(-3 + 5*z1[6]) + 
          z1[5]*(-319 + 434*z1[6] - 121*z1[6]^2 + 44*z1[6]^3 - 
            22*z1[6]^4))) + z1[3]^2*(-12 + z1[4]^3*(78 - 92*z1[5]) - 
        91*z1[6] + 216*z1[6]^2 - 99*z1[6]^3 + 11*z1[6]^5 + 
        12*z1[5]^2*z1[6]*(2 + z1[6]) + z1[5]*(12 - 16*z1[6] - 118*z1[6]^2 + 
          33*z1[6]^3 + 11*z1[6]^4 - 11*z1[6]^5) + 
        z1[4]^2*(433 + 12*z1[5]^2 - 290*z1[6] + z1[5]*(-171 + 110*z1[6])) + 
        z1[4]*(365 - 555*z1[6] + 203*z1[6]^2 - 21*z1[6]^3 + 22*z1[6]^4 + 
          12*z1[5]^2*(1 + z1[6]) + z1[5]*(-67 + 47*z1[6] - 77*z1[6]^2 + 
            55*z1[6]^3 - 22*z1[6]^4)))), 
  y[543] -> (-13*((1 + z1[3])^3*z1[4]^6 - (1 + z1[3])^3*z1[4]^5*
        (-1 + z1[6]) - (15 + 7*z1[3] + z1[3]^2)*z1[4]^4*z1[6]^2 + 
       z1[4]^3*(-48 + z1[3]*(-22 + z1[6]) + z1[3]^2*(-3 + z1[6]) - 11*z1[6])*
        z1[6]^2 + z1[2]^5*z1[3]^3*(2*z1[4]^2 + z1[4]*(2 - 3*z1[6]) + 
         (-1 + z1[6])*z1[6]) - z1[4]^2*z1[6]^2*(51 - 3*z1[3]^2*(-1 + z1[6]) + 
         26*z1[6] + 14*z1[6]^2 + z1[3]*(23 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
       z1[6]^3*(6 + z1[3]^2 + 12*z1[6] + 15*z1[6]^2 - 11*z1[6]^3 - 
         11*z1[6]^4 + z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + z1[6]^3 - z1[6]^4)) + 
       z1[4]*z1[6]^2*(-18 - 9*z1[6] - 14*z1[6]^2 - 32*z1[6]^3 + 11*z1[6]^4 + 
         z1[3]^2*(-1 + 3*z1[6]) + z1[3]*(-8 + 7*z1[6] + 2*z1[6]^2 - 
           6*z1[6]^3 + 2*z1[6]^4)) + z1[2]^4*z1[3]^2*
        (-4*(1 + 2*z1[3])*z1[4]^3 + z1[6]^3 + z1[4]^2*(3*(-1 + z1[6]) + 
           z1[3]*(-7 + 12*z1[6])) + z1[4]*(1 - 2*z1[6] - z1[6]^2 + 
           z1[3]*(1 + 3*z1[6] - 4*z1[6]^2))) - 
       z1[2]^2*(4*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^5 + 
         z1[4]^2*z1[6]^2*(14 + z1[3]*(17 - 2*z1[6]) - 
           3*z1[3]^2*(-1 + z1[6]) + 5*z1[6]) - (1 + z1[3])*z1[4]^4*
          (1 + z1[3]*(2 - 3*z1[6]) - 3*z1[6] + 2*z1[3]^2*(-1 + 6*z1[6])) + 
         z1[4]*z1[6]^2*(5 + z1[3]^2*(1 - 3*z1[6]) + 4*z1[6] + 7*z1[6]^2 + 
           z1[3]*(6 - 3*z1[6] + 2*z1[6]^2)) + (1 + z1[3])*z1[4]^3*
          (-1 + 4*z1[6] + 7*z1[6]^2 - z1[3]*(6 - 13*z1[6] + z1[6]^2) + 
           2*z1[3]^2*(-3 + z1[6] + 2*z1[6]^2)) + 
         z1[6]^3*(-1 - z1[3]^2 - 3*z1[6] + 8*z1[6]^2 + 
           z1[3]*(-2 - 5*z1[6] + 3*z1[6]^2))) + z1[2]^3*z1[3]*
        (2*(1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 + z1[6]^3*(-1 - z1[3] + z1[6]) + 
         z1[4]^3*(z1[3]^2*(8 - 18*z1[6]) + z1[3]*(6 - 9*z1[6]) + 3*z1[6]) + 
         z1[4]*z1[6]^2*(5 + z1[3] - z1[6] - 3*z1[3]*z1[6]) + 
         z1[4]^2*(-2 + 7*z1[6] + 3*z1[6]^2 + 3*z1[3]*(-2 + 3*z1[6] + 
             z1[6]^2) + z1[3]^2*(-4 - 2*z1[6] + 6*z1[6]^2))) + 
       z1[2]*(2*z1[3]*(1 + z1[3])^2*z1[4]^6 + z1[4]^3*z1[6]^2*
          (29 - z1[3]*(-19 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 5*z1[6]) - 
         (1 + z1[3])^2*z1[4]^5*(2 - 3*z1[6] + z1[3]*(2 + 3*z1[6])) + 
         z1[4]^2*z1[6]^2*(31 - 3*z1[3]^2*(-1 + z1[6]) + 15*z1[6] + 
           7*z1[6]^2 + z1[3]*(20 - 3*z1[6] + z1[6]^2)) + 
         z1[4]*z1[6]^2*(11 + z1[3]^2*(1 - 3*z1[6]) + 7*z1[6] + 11*z1[6]^2 + 
           8*z1[6]^3 + z1[3]*(7 - 5*z1[6] + 2*z1[6]^2)) + 
         z1[4]^4*(-2 + 5*z1[6] + 7*z1[6]^2 + z1[3]^3*(-4 + 3*z1[6] + 
             z1[6]^2) + z1[3]^2*(-10 + 11*z1[6] + z1[6]^2) + 
           z1[3]*(-8 + 13*z1[6] + 3*z1[6]^2)) + 
         z1[6]^3*(-3 - z1[3]^2 - 5*z1[6] - 10*z1[6]^2 + 19*z1[6]^3 + 
           z1[3]*(-3 - 2*z1[6] - 6*z1[6]^2 + 3*z1[6]^3)))))/24 + 
    (13*z1[5]*(z1[2]^5*z1[3]^3*z1[4]*(1 + z1[4] - z1[6]) - 
       z1[2]^4*z1[3]^2*z1[4]*((2 + 4*z1[3])*z1[4]^2 - 2*(1 + 2*z1[3])*z1[4]*
          (-1 + z1[6]) + z1[6]^2) + z1[2]^3*z1[3]*
        ((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 - (1 + 6*z1[3] + 6*z1[3]^2)*
          z1[4]^3*(-1 + z1[6]) + (2 + 3*z1[3])*z1[4]^2*z1[6]^2 + z1[6]^4 + 
         z1[4]*z1[6]^2*(1 + z1[3] + z1[6])) - 
       z1[2]^2*(4*z1[3]^3*z1[4]^4*(1 + z1[4] - z1[6]) + 
         z1[3]^2*z1[4]*(6*z1[4]^4 - 6*z1[4]^3*(-1 + z1[6]) + z1[6]^2 + 
           3*z1[4]*z1[6]^2 + 3*z1[4]^2*z1[6]^2) + 
         z1[3]*(2*z1[4]^5 - 2*z1[4]^4*(-1 + z1[6]) + 4*z1[4]^3*z1[6]^2 + 
           z1[4]^2*z1[6]^2*(5 + 2*z1[6]) + z1[6]^4*(-1 + 3*z1[6]) + 
           2*z1[4]*z1[6]^2*(1 + z1[6] + z1[6]^2)) + 
         z1[6]^2*(z1[4]^3 + 4*z1[6]^3 + 2*z1[4]^2*(1 + z1[6]) + 
           z1[4]*(1 + 2*z1[6] + 3*z1[6]^2))) + 
       z1[2]*(z1[3]^3*z1[4]^5*(1 + z1[4] - z1[6]) + z1[3]^2*z1[4]*
          (2*z1[4]^5 - 2*z1[4]^4*(-1 + z1[6]) + z1[6]^2 + 3*z1[4]*z1[6]^2 + 
           3*z1[4]^2*z1[6]^2 + z1[4]^3*z1[6]^2) + 
         z1[3]*(z1[4]^6 - z1[4]^5*(-1 + z1[6]) + 2*z1[4]^4*z1[6]^2 + 
           3*z1[6]^6 + z1[4]^3*z1[6]^2*(7 + z1[6]) + z1[4]^2*z1[6]^2*
            (8 + 4*z1[6] + z1[6]^2) + z1[4]*z1[6]^2*(3 + 3*z1[6] + 
             4*z1[6]^2)) + z1[6]^2*(z1[4]^4 + z1[4]^3*(5 + 2*z1[6]) + 
           z1[6]^3*(3 + 11*z1[6]) + z1[4]^2*(7 + 8*z1[6] + 3*z1[6]^2) + 
           z1[4]*(3 + 6*z1[6] + 9*z1[6]^2 + 4*z1[6]^3))) - 
       z1[6]^2*((3 + 3*z1[3] + z1[3]^2)*z1[4]^4 + 
         z1[6]^3*(3 + (20 + 3*z1[3])*z1[6] + (7 + z1[3])*z1[6]^2) + 
         z1[4]^3*(3*z1[3]^2 + 6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6])) + 
         z1[4]^2*(3*z1[3]^2 + 3*(5 + 6*z1[6] + 3*z1[6]^2) + 
           z1[3]*(11 + 6*z1[6] + z1[6]^2 + z1[6]^3)) + 
         z1[4]*(6 + z1[3]^2 + 12*z1[6] + 18*z1[6]^2 + 18*z1[6]^3 - 
           7*z1[6]^4 + z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 
             2*z1[6]^4)))))/24, y[544] -> 1 + z1[3]*(-1 + z1[5]), 
  y[545] -> 1 + z1[3] - z1[6], 
  y[546] -> 1 + z1[4] + z1[3]*(2 + z1[4]*(-1 + z1[5])) - z1[6], 
  y[547] -> -1 + z1[3]*(-2 + z1[2]*(-1 + z1[5])), 
  y[548] -> -((-1 + z1[6])*z1[6]*(-1 + z1[3] + z1[6])) + 
    z1[2]*(3 + 3*z1[3]*(-1 + z1[6]) - 7*z1[6] + 3*z1[6]^2), 
  y[549] -> -((-1 + z1[6])*z1[6]*(2 + 2*z1[3]*(-1 + z1[6]) - 5*z1[6] + 
       2*z1[6]^2)) + z1[2]*(-1 + z1[3]*(-1 + z1[6])^2 + 5*z1[6] - 4*z1[6]^2 + 
      z1[6]^3), y[550] -> z1[2]^5*z1[3]^2*(-z1[4]^2 + 3*z1[4]*(-1 + z1[6]) - 
      (4 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2) + 
    (z1[4] - z1[6])*(z1[4]^2*(1 + z1[4])*(1 + z1[4] - z1[6])^2 + 
      z1[3]^3*(z1[4]^5 + z1[4]^4*(5 - 2*z1[6]) + (-1 + z1[6])^2*z1[6]^3 + 
        z1[4]^3*(10 - 8*z1[6] + z1[6]^2) + z1[4]^2*(10 - 12*z1[6] + 
          3*z1[6]^2) + z1[4]*(5 - 8*z1[6] + 3*z1[6]^2)) + 
      z1[3]*(3*z1[4]^5 + z1[4]^4*(11 - 6*z1[6]) + 2*z1[4]*(-1 + z1[6])^2 + 
        (-1 + z1[6])^3*z1[6]^3 + z1[4]^3*(15 - 16*z1[6] + 3*z1[6]^2) + 
        z1[4]^2*(9 - 14*z1[6] + 5*z1[6]^2)) + 
      z1[3]^2*(3*z1[4]^5 + z1[4]^4*(13 - 6*z1[6]) + (-1 + z1[6])^2*z1[6]^4 + 
        z1[4]^3*(22 - 20*z1[6] + 3*z1[6]^2) + 
        z1[4]*(7 - 12*z1[6] + 5*z1[6]^2) + z1[4]^2*(18 - 24*z1[6] + 
          7*z1[6]^2))) + z1[2]^4*z1[3]*(2*z1[4]^3 + 
      z1[3]^2*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
        (4 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2) - 
      6*z1[4]^2*(-1 + z1[6]) + 6*z1[4]*(-1 + z1[6])^2 - (-1 + z1[6])^3 + 
      z1[3]*(3*z1[4]^3 + z1[4]^2*(10 - 9*z1[6]) + (-1 + z1[6])^2*
         (1 + z1[5]*(-1 + z1[6])^2 + z1[6] - z1[6]^2) + 
        z1[4]*(11 - 20*z1[6] + 9*z1[6]^2))) - 
    z1[2]^3*(z1[4]*(1 + z1[4] - z1[6])^3 + z1[3]*z1[4]*
       (4*z1[4]^3 - (-1 + z1[6])^2*(-5 + 3*z1[6]) - 
        2*z1[4]^2*(-7 + 6*z1[6]) + 4*z1[4]*(4 - 7*z1[6] + 3*z1[6]^2)) + 
      z1[3]^2*(3*z1[4]^4 + z1[4]^3*(15 - 9*z1[6]) - 2*z1[4]*(-7 + z1[6])*
         (-1 + z1[6])^2 + 3*z1[4]^2*(8 - 11*z1[6] + 3*z1[6]^2) + 
        (-1 + z1[6])^3*(-2 - (-2 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2)) + 
      z1[3]^3*(4*z1[4]^3 + z1[4]^2*(13 - 12*z1[6]) + 
        3*z1[4]*(5 - 9*z1[6] + 4*z1[6]^2) + (-1 + z1[6])^2*
         (5 - (1 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2))) + 
    z1[2]^2*(z1[4]^2*(1 + z1[4] - z1[6])^2*(2 + z1[4] - z1[6]) + 
      z1[3]*z1[4]*(2*z1[4]^4 + z1[4]^3*(13 - 6*z1[6]) + 
        (-3 + z1[6])*(-1 + z1[6])^3 - z1[4]*(-1 + z1[6])^2*(-15 + 2*z1[6]) + 
        z1[4]^2*(23 - 29*z1[6] + 6*z1[6]^2)) + 
      z1[3]^2*(z1[4]^5 - 3*z1[4]^4*(-5 + z1[6]) + 
        3*z1[4]^3*(13 - 13*z1[6] + z1[6]^2) + z1[4]*(-1 + z1[6])^2*
         (17 - 9*z1[6] + z1[6]^2) - z1[4]^2*(-40 + 72*z1[6] - 33*z1[6]^2 + 
          z1[6]^3) + (-1 + z1[6])^3*(-2 - (-2 + z1[5])*z1[6]^2 + 
          (-1 + z1[5])*z1[6]^3)) + z1[3]^3*(6*z1[4]^4 + 
        z1[4]^3*(22 - 18*z1[6]) + z1[4]^2*(31 - 48*z1[6] + 18*z1[6]^2) + 
        z1[4]*(20 - 42*z1[6] + 27*z1[6]^2 - 5*z1[6]^3) + 
        (-1 + z1[6])^2*(5 - 3*z1[6] - (-2 + z1[5])*z1[6]^2 + 
          (-1 + z1[5])*z1[6]^3))) + 
    z1[2]*(-(z1[4]^2*(1 + z1[4] - z1[6])^2*(1 + 2*z1[4] - z1[6])) + 
      z1[3]*z1[4]*(-2 + z1[4]^4*(-9 + z1[5]) + 7*z1[6] - 7*z1[6]^2 + 
        3*z1[6]^4 - z1[6]^5 + z1[4]*(-1 + z1[6])*(13 + z1[5]*(-1 + z1[6]) - 
          21*z1[6] + 6*z1[6]^2) + z1[4]^3*(z1[5]*(3 - 2*z1[6]) + 
          3*(-9 + 8*z1[6])) + z1[4]^2*(-29 + 51*z1[6] - 21*z1[6]^2 + 
          z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
      z1[3]^2*(2*z1[4]^5*(-6 + z1[5]) + z1[4]^4*(-44 - 4*z1[5]*(-2 + z1[6]) + 
          33*z1[6]) + (-1 + z1[6])^2*z1[6]*(2 - (-2 + z1[5])*z1[6]^2 + 
          (-2 + z1[5])*z1[6]^3) + z1[4]*(-1 + z1[6])*
         (11 + 2*z1[5]*(-1 + z1[6]) - 24*z1[6] + 9*z1[6]^2 + z1[6]^3 - 
          z1[6]^4) + z1[4]^3*(-62 + 91*z1[6] - 30*z1[6]^2 + 
          2*z1[5]*(6 - 6*z1[6] + z1[6]^2)) + z1[4]^2*(-41 + 90*z1[6] - 
          56*z1[6]^2 + 9*z1[6]^3 + 4*z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
      z1[3]^3*(z1[4]^5*(-5 + z1[5]) + z1[4]^4*(-22 + z1[5]*(5 - 2*z1[6]) + 
          14*z1[6]) + (-1 + z1[6])*z1[6]*(-5 + 3*z1[6] - 
          (-2 + z1[5])*z1[6]^2 + (-2 + z1[5])*z1[6]^3) + 
        z1[4]^3*(-39 + 48*z1[6] - 13*z1[6]^2 + z1[5]*(10 - 8*z1[6] + 
            z1[6]^2)) + z1[4]^2*(-35 + 64*z1[6] - 32*z1[6]^2 + 4*z1[6]^3 + 
          z1[5]*(10 - 12*z1[6] + 3*z1[6]^2)) + 
        z1[4]*(-15 + 39*z1[6] - 30*z1[6]^2 + 8*z1[6]^3 - z1[6]^4 + 
          z1[5]*(5 - 8*z1[6] + 3*z1[6]^2)))), 
  y[551] -> z1[4]*(1 + z1[4] - z1[6])*(z1[4] + z1[2]*(-1 + z1[6]) - z1[6]) - 
    z1[3]*(z1[4]^4 - z1[4]^3*(-1 + z1[2] + 2*z1[6]) + 
      z1[4]^2*(-(z1[2]*(-3 + z1[5])) + z1[6]^2) + (-1 + z1[6])*z1[6]*
       (-(z1[2]^2*(-1 + z1[6])) + z1[2]*(2 - 2*z1[6] + z1[6]^2) + 
        z1[6]*(2 - 5*z1[6] + 2*z1[6]^2)) + 
      z1[4]*(1 + 2*z1[2]^2*(-1 + z1[6]) + 3*z1[6] - 8*z1[6]^2 + 7*z1[6]^3 - 
        2*z1[6]^4 + z1[2]*(3 + z1[5]*(-1 + z1[6]) - 2*z1[6] - 3*z1[6]^2 + 
          z1[6]^3))) + z1[3]^3*(-5 - z1[4]^4 + 
      z1[2]^3*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
      8*z1[6] - 5*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4 + z1[4]^3*(-5 + 2*z1[6]) - 
      z1[4]^2*(10 - 8*z1[6] + z1[6]^2) + z1[4]*(-10 + 14*z1[6] - 7*z1[6]^2 + 
        2*z1[6]^3) + z1[2]*(3*z1[4]^3 + z1[4]^2*(9 - 6*z1[6]) + 
        z1[4]*(9 - 10*z1[6] + 2*z1[6]^2) + (-1 + z1[6])*
         (-5 - 2*(-4 + z1[5])*z1[6] + (-5 + 2*z1[5])*z1[6]^2)) - 
      z1[2]^2*(3*z1[4]^2 + z1[4]*(7 - 6*z1[6]) - (-1 + z1[6])*
         (2 + 2*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)))) - 
    z1[3]^2*(2 + 2*z1[4]^4 + z1[4]^3*(7 - 4*z1[6]) - 4*z1[6] + 2*z1[6]^2 + 
      3*z1[6]^3 - 5*z1[6]^4 + 2*z1[6]^5 + 2*z1[4]^2*(5 - 5*z1[6] + z1[6]^2) + 
      z1[4]*(8 - 10*z1[6] + 5*z1[6]^3 - 2*z1[6]^4) + 
      z1[2]^3*(-1 + z1[6])*(-3 + 3*z1[6] - z1[6]^2 + 
        z1[5]*(2 - 3*z1[6] + z1[6]^2)) - 
      z1[2]*(2 + 4*z1[4]^3 + z1[4]^2*(6 + z1[5] - 7*z1[6]) - 
        2*(-1 + z1[5])*z1[6] + 7*(-2 + z1[5])*z1[6]^2 + 
        (16 - 7*z1[5])*z1[6]^3 + (-5 + 2*z1[5])*z1[6]^4 - 
        z1[4]*(-2 + z1[5]*(-2 + z1[6]) + 8*z1[6] - 6*z1[6]^2 + z1[6]^3)) + 
      z1[2]^2*(2*z1[4]^2 + z1[4]*(1 - 2*z1[6]) - (-1 + z1[6])*
         (-2*(-1 + 5*z1[6] - 4*z1[6]^2 + z1[6]^3) + 
          z1[5]*(-1 + 5*z1[6] - 6*z1[6]^2 + 2*z1[6]^3)))), 
  y[552] -> (-1 + z1[6])*z1[6]*(-1 + z1[3] + z1[6]) + 
    z1[2]*(-3 - 3*z1[3]*(-1 + z1[6]) + 7*z1[6] - 3*z1[6]^2), 
  y[553] -> z1[2]^5*z1[3]^2*(-25*z1[4]^2 + 63*z1[4]*(-1 + z1[6]) - 
      (64 + 13*z1[5]*(-1 + z1[6]) - 13*z1[6])*(-1 + z1[6])^2) + 
    13*(z1[4] - z1[6])*(z1[4]^2*(1 + z1[4])*(1 + z1[4] - z1[6])^2 + 
      z1[3]^3*(z1[4]^5 + z1[4]^4*(5 - 2*z1[6]) + (-1 + z1[6])^2*z1[6]^3 + 
        z1[4]^3*(10 - 8*z1[6] + z1[6]^2) + z1[4]^2*(10 - 12*z1[6] + 
          3*z1[6]^2) + z1[4]*(5 - 8*z1[6] + 3*z1[6]^2)) + 
      z1[3]*(3*z1[4]^5 + z1[4]^4*(11 - 6*z1[6]) + 2*z1[4]*(-1 + z1[6])^2 + 
        (-1 + z1[6])^3*z1[6]^3 + z1[4]^3*(15 - 16*z1[6] + 3*z1[6]^2) + 
        z1[4]^2*(9 - 14*z1[6] + 5*z1[6]^2)) + 
      z1[3]^2*(3*z1[4]^5 + z1[4]^4*(13 - 6*z1[6]) + (-1 + z1[6])^2*z1[6]^4 + 
        z1[4]^3*(22 - 20*z1[6] + 3*z1[6]^2) + 
        z1[4]*(7 - 12*z1[6] + 5*z1[6]^2) + z1[4]^2*(18 - 24*z1[6] + 
          7*z1[6]^2))) + z1[2]^4*z1[3]*(50*z1[4]^3 + 
      13*z1[3]^2*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
        (4 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2) - 
      126*z1[4]^2*(-1 + z1[6]) + 102*z1[4]*(-1 + z1[6])^2 - 
      13*(-1 + z1[6])^3 + z1[3]*(75*z1[4]^3 + z1[4]^2*(190 - 189*z1[6]) + 
        (-1 + z1[6])^2*(1 + 13*z1[5]*(-1 + z1[6])^2 + 13*z1[6] - 
          13*z1[6]^2) + z1[4]*(155 - 308*z1[6] + 153*z1[6]^2))) - 
    z1[2]^3*(z1[4]*(13 + 25*z1[4] - 13*z1[6])*(1 + z1[4] - z1[6])^2 + 
      z1[3]*z1[4]*(100*z1[4]^3 + z1[4]^2*(254 - 252*z1[6]) - 
        (-1 + z1[6])^2*(-41 + 39*z1[6]) + 4*z1[4]*(52 - 103*z1[6] + 
          51*z1[6]^2)) + z1[3]^2*(75*z1[4]^4 - 21*z1[4]^3*(-11 + 9*z1[6]) - 
        2*z1[4]*(-1 + z1[6])^2*(-73 + 13*z1[6]) + 
        3*z1[4]^2*(92 - 143*z1[6] + 51*z1[6]^2) + 13*(-1 + z1[6])^3*
         (-2 - (-2 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2)) + 
      13*z1[3]^3*(4*z1[4]^3 + z1[4]^2*(13 - 12*z1[6]) + 
        3*z1[4]*(5 - 9*z1[6] + 4*z1[6]^2) + (-1 + z1[6])^2*
         (5 - (1 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2))) + 
    z1[2]^2*(z1[4]^2*(14 + 25*z1[4] - 13*z1[6])*(1 + z1[4] - z1[6])^2 + 
      z1[3]*z1[4]*(50*z1[4]^4 + z1[4]^3*(169 - 126*z1[6]) + 
        13*(-3 + z1[6])*(-1 + z1[6])^3 - z1[4]*(-1 + z1[6])^2*
         (-147 + 26*z1[6]) + z1[4]^2*(227 - 329*z1[6] + 102*z1[6]^2)) + 
      z1[3]^2*(25*z1[4]^5 + z1[4]^4*(183 - 63*z1[6]) + 
        13*z1[4]*(-1 + z1[6])^2*(17 - 9*z1[6] + z1[6]^2) + 
        z1[4]^3*(447 - 459*z1[6] + 51*z1[6]^2) + 
        z1[4]^2*(484 - 864*z1[6] + 393*z1[6]^2 - 13*z1[6]^3) + 
        13*(-1 + z1[6])^3*(-2 - (-2 + z1[5])*z1[6]^2 + (-1 + z1[5])*
           z1[6]^3)) + 13*z1[3]^3*(6*z1[4]^4 + z1[4]^3*(22 - 18*z1[6]) + 
        z1[4]^2*(31 - 48*z1[6] + 18*z1[6]^2) + 
        z1[4]*(20 - 42*z1[6] + 27*z1[6]^2 - 5*z1[6]^3) + 
        (-1 + z1[6])^2*(5 - 3*z1[6] - (-2 + z1[5])*z1[6]^2 + 
          (-1 + z1[5])*z1[6]^3))) + 
    z1[2]*(-(z1[4]^2*(13 + 14*z1[4] - 13*z1[6])*(1 + z1[4] - z1[6])^2) + 
      z1[3]*z1[4]*(z1[4]^4*(-93 + 13*z1[5]) + 
        z1[4]^3*(-303 + z1[5]*(39 - 26*z1[6]) + 264*z1[6]) + 
        13*z1[4]*(-1 + z1[6])*(13 + z1[5]*(-1 + z1[6]) - 21*z1[6] + 
          6*z1[6]^2) - 13*(2 - 7*z1[6] + 7*z1[6]^2 - 3*z1[6]^4 + z1[6]^5) + 
        z1[4]^2*(-353 + 615*z1[6] - 249*z1[6]^2 + 
          13*z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
      z1[3]^2*(2*z1[4]^5*(-72 + 13*z1[5]) + 
        z1[4]^4*(-548 - 52*z1[5]*(-2 + z1[6]) + 405*z1[6]) + 
        13*(-1 + z1[6])^2*z1[6]*(2 - (-2 + z1[5])*z1[6]^2 + 
          (-2 + z1[5])*z1[6]^3) + 13*z1[4]*(-1 + z1[6])*
         (11 + 2*z1[5]*(-1 + z1[6]) - 24*z1[6] + 9*z1[6]^2 + z1[6]^3 - 
          z1[6]^4) + z1[4]^3*(-794 + 1159*z1[6] - 378*z1[6]^2 + 
          26*z1[5]*(6 - 6*z1[6] + z1[6]^2)) + 13*z1[4]^2*
         (-41 + 90*z1[6] - 56*z1[6]^2 + 9*z1[6]^3 + 
          4*z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
      13*z1[3]^3*(z1[4]^5*(-5 + z1[5]) + z1[4]^4*(-22 + z1[5]*(5 - 2*z1[6]) + 
          14*z1[6]) + (-1 + z1[6])*z1[6]*(-5 + 3*z1[6] - 
          (-2 + z1[5])*z1[6]^2 + (-2 + z1[5])*z1[6]^3) + 
        z1[4]^3*(-39 + 48*z1[6] - 13*z1[6]^2 + z1[5]*(10 - 8*z1[6] + 
            z1[6]^2)) + z1[4]^2*(-35 + 64*z1[6] - 32*z1[6]^2 + 4*z1[6]^3 + 
          z1[5]*(10 - 12*z1[6] + 3*z1[6]^2)) + 
        z1[4]*(-15 + 39*z1[6] - 30*z1[6]^2 + 8*z1[6]^3 - z1[6]^4 + 
          z1[5]*(5 - 8*z1[6] + 3*z1[6]^2)))), y[554] -> -1 + z1[2] + z1[3], 
  y[555] -> z1[2]*(z1[4] + z1[3]*(-1 + z1[6])) - 
    (1 + z1[3])*z1[4]*(-1 + z1[6]), y[556] -> -z1[4] + z1[6], 
  y[557] -> 1 - z1[4] - z1[5] + z1[6], 
  y[558] -> -1 + z1[2] + z1[3] - z1[3]*z1[6], 
  y[559] -> -1 - 2*z1[4] - z1[5] + 2*z1[6] + z1[3]*(-2 - z1[4] + z1[6]), 
  y[560] -> z1[6]*(1 - z1[5] + z1[6]) - 
    z1[4]*(2 - 3*z1[5] + z1[5]^2 + z1[6]), 
  y[561] -> z1[4]^3 + (-1 + z1[5] - z1[6])*z1[6] - 
    z1[4]^2*(1 + z1[2] - z1[5] + 2*z1[6]) + 
    z1[4]*(2 + z1[5]^2 + (2 + z1[2])*z1[6] + z1[6]^2 - z1[5]*(3 + z1[6])), 
  y[562] -> z1[4]^3 + z1[4]^2*(-2*z1[2] + z1[5] - 2*z1[6]) + 
    z1[6]*(-1 + z1[2] - z1[2]^2 + z1[5] - z1[2]*z1[6]) + 
    z1[4]*(1 + z1[2]^2 + z1[5]^2 + z1[6]^2 - z1[5]*(2 + z1[6]) + 
      z1[2]*(-1 + 3*z1[6])), 
  y[563] -> -(z1[2]*(z1[4] + z1[3]*(-1 + z1[6]))) + 
    (1 + z1[3])*z1[4]*(-1 + z1[6]), 
  y[564] -> 1 + 2*z1[4] + z1[5] + z1[3]*(2 + z1[4] - z1[6]) - 2*z1[6], 
  y[565] -> -1 + z1[4] + z1[5] - z1[6], y[566] -> z1[2] - 2*z1[4] + z1[6], 
  y[567] -> -88 - 67*z1[4] - 2*z1[3]*(11 + 17*z1[4] - 5*z1[6]) + 10*z1[6], 
  y[568] -> -14 - 17*z1[4] - 11*z1[4]*z1[5] - 5*z1[4]^2*z1[5] + 
    z1[2]*(-3 + z1[3]*(11 + (11 + 5*z1[4])*z1[5] - 5*z1[6])) - 
    z1[3]*(14 + 5*z1[4]^2 + 5*z1[5] + z1[4]*(22 + 11*z1[5] - 5*z1[6]) - 
      11*z1[6]) - 11*z1[6] + 5*z1[4]*z1[6], 
  y[569] -> (-1 + z1[5] - z1[6])*z1[6] + 
    z1[4]*(2 - 3*z1[5] + z1[5]^2 + z1[6]), 
  y[570] -> 3 + z1[2]*(-3 + 11*z1[3]) - z1[3]*(3 + 2*z1[6]), 
  y[571] -> (1 + z1[3])*z1[4]*(z1[4]*(-1 + z1[5]) + z1[4]^2*(-1 + z1[5]) + 
      z1[6]) + z1[2]*(z1[3]*(-(z1[4]*(-1 + z1[5])) + z1[4]^3*(-1 + z1[5]) - 
        z1[6]) - z1[4]*z1[6]), 
  y[572] -> -z1[4]^3 + z1[6]*(1 - z1[5] + z1[6]) + 
    z1[4]^2*(1 + z1[2] - z1[5] + 2*z1[6]) - 
    z1[4]*(2 + z1[5]^2 + (2 + z1[2])*z1[6] + z1[6]^2 - z1[5]*(3 + z1[6])), 
  y[573] -> -z1[4]^3 + (1 + z1[2]^2 - z1[5] + z1[2]*(-1 + z1[6]))*z1[6] + 
    z1[4]^2*(2*z1[2] - z1[5] + 2*z1[6]) - 
    z1[4]*(1 + z1[2]^2 + z1[5]^2 + z1[6]^2 - z1[5]*(2 + z1[6]) + 
      z1[2]*(-1 + 3*z1[6])), 
  y[574] -> -(z1[4]*(11*(1 + 2*z1[3])*z1[4]*(-1 + z1[5]) + 
       (-1 + 10*z1[3])*z1[4]^2*(-1 + z1[5]) + (10 + 21*z1[3])*z1[6])) + 
    z1[2]*(-10*z1[3]*z1[4]^3*(-1 + z1[5]) + 
      z1[4]^2*(18 + z1[3] - z1[3]*z1[5]) + 21*z1[3]*z1[6] + 
      z1[4]*(18 + 21*z1[3]*(-1 + z1[5]) + 22*z1[6])), 
  y[575] -> 10*z1[3]*(1 + z1[3])*z1[4]^4 + 
    z1[4]^3*(8 + z1[3]*(19 + 22*z1[5] - 20*z1[6]) + 
      z1[3]^2*(44 + 22*z1[5] - 20*z1[6])) + 22*z1[3]*(4 + z1[3])*z1[6] + 
    2*z1[2]^2*z1[3]^2*(17 + 5*z1[4]^2 + z1[4]*(22 - 10*z1[6]) - 22*z1[6] + 
      5*z1[6]^2) + z1[4]*(-16*(-1 + z1[6])^2 + 
      22*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(-181 + 88*z1[5] + 87*z1[6] - 27*z1[6]^2)) - 
    2*z1[2]*z1[3]*(1 + z1[4] - z1[6])*(5*z1[4]^2 + z1[4]*(21 - 5*z1[6]) + 
      8*(-1 + z1[6]) + z1[3]*(10*z1[4]^2 - 11*(-1 + z1[6]) - 
        5*z1[4]*(-9 + 2*z1[6]))) + z1[4]^2*(8*(-1 + z1[6]) + 
      z1[3]^2*(34 - 22*z1[5]*(-2 + z1[6]) - 66*z1[6] + 10*z1[6]^2) + 
      z1[3]*(z1[5]*(77 - 22*z1[6]) + 2*(-53 + 4*z1[6] + 5*z1[6]^2))), 
  y[576] -> -2 + z1[4]*(-1 + z1[5]) + 2*z1[5] + z1[6], 
  y[577] -> -1 + z1[5] + 2*z1[6], y[578] -> 3 + 10*(1 + z1[3])*z1[4]^2 + 
    10*z1[2]^2*z1[3]*(-1 + z1[5]) + 43*z1[5] + 44*z1[3]*z1[5] - 
    z1[2]*(3 + 10*z1[4]*(-1 + z1[5]) + 21*z1[5] + 
      2*z1[3]*(6 + (22 + 5*z1[4])*z1[5] - 5*z1[6])) + 
    z1[4]*(35 + 21*z1[5] + 2*z1[3]*(22 + 11*z1[5] - 5*z1[6]) - 10*z1[6]) + 
    22*z1[6] - 22*z1[3]*z1[6], y[579] -> -25 - 13*z1[4] + z1[5] + 
    z1[4]*z1[5] + z1[3]*(41 - 65*z1[5] - 4*z1[4]*(-5 + 8*z1[5]) - 55*z1[6]) - 
    z1[2]*(-25 + z1[4]*(-13 + z1[5]) + z1[5] - 22*z1[6]) - 22*z1[6] - 
    22*z1[3]^2*(-2 + z1[4]*(-1 + z1[5]) + 2*z1[5] + z1[6]), 
  y[580] -> z1[3]*(21 - 33*z1[5] - 88*z1[6]) - 
    22*z1[3]^2*(-1 + z1[5] + 2*z1[6]) - 2*(6 + 11*z1[6]) + 
    2*z1[2]*(6 + 11*z1[6]), y[581] -> -10 + 22*z1[5] + 
    2*z1[2]^2*z1[3]*(-5 + 11*z1[5]) + 66*z1[6] + 
    22*z1[3]*(-1 + z1[5] + 2*z1[6]) - z1[2]*(1 + 11*(1 + 2*z1[3])*z1[5] + 
      22*(2 + z1[3])*z1[6]), y[582] -> -10*z1[3]*(1 + z1[3])*z1[4]^4 - 
    z1[4]^3*(-10 + z1[3]*(1 + 22*z1[5] - 20*z1[6]) + 
      z1[3]^2*(44 + 22*z1[5] - 20*z1[6])) - 22*z1[3]*(4 + z1[3])*z1[6] - 
    2*z1[2]^2*z1[3]^2*(17 + 5*z1[4]^2 + z1[4]*(22 - 10*z1[6]) - 22*z1[6] + 
      5*z1[6]^2) + z1[4]*(34*(-1 + z1[6])^2 - 
      22*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(199 - 88*z1[5] - 123*z1[6] + 45*z1[6]^2)) + 
    2*z1[2]*z1[3]*(1 + z1[4] - z1[6])*(5*z1[4]^2 + z1[4]*(12 - 5*z1[6]) + 
      17*(-1 + z1[6]) + z1[3]*(10*z1[4]^2 - 11*(-1 + z1[6]) - 
        5*z1[4]*(-9 + 2*z1[6]))) + z1[4]^2*(-44*(-1 + z1[6]) + 
      2*z1[3]^2*(-17 + 11*z1[5]*(-2 + z1[6]) + 33*z1[6] - 5*z1[6]^2) + 
      z1[3]*(11*z1[5]*(-7 + 2*z1[6]) - 2*(-71 + 22*z1[6] + 5*z1[6]^2))), 
  y[583] -> z1[2] + (1 + z1[3])*z1[6] + z1[2]*z1[3]*(1 - z1[6] + z1[6]^2), 
  y[584] -> z1[2]^2*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) + z1[2]*z1[3]*(-1 + z1[4]^2*(-2 + z1[3]*(-3 + z1[5])) - 
      (-2 + z1[5])*z1[6] + (-1 + z1[3] - z1[3]*z1[5])*z1[6]^2 - 
      z1[4]*(4 + 2*z1[3]*(-3 + z1[5])*(-1 + z1[6]) + (-5 + z1[5])*z1[6])) - 
    (1 + z1[3])*(z1[4]^3*(-1 + z1[3]*(-2 + z1[5])) + 
      z1[4]*(-1 + z1[3]*(-1 + z1[5]) + z1[6] - z1[6]^2) + 
      z1[4]^2*(2*(-1 + z1[6]) + z1[3]*(-4 - z1[5]*(-2 + z1[6]) + 3*z1[6])) + 
      z1[6]*(-1 + z1[3]*(-2 + z1[5] + z1[6] - z1[6]^2))), 
  y[585] -> z1[2]*z1[3]*(1 + z1[4] - z1[6]) - 
    (1 + z1[3])*(z1[4]^2*z1[5] + z1[4]*(z1[5] - z1[6]) + z1[6]), 
  y[586] -> z1[2] + (1 + z1[3])*z1[6] + z1[2]*z1[3]*
     (1 + 11*z1[6] - 11*z1[6]^2), 
  y[587] -> -(z1[2]^2*z1[3]^2*(z1[4] + (21 + 11*z1[5]*(-1 + z1[6]) - 
         11*z1[6])*(-1 + z1[6]))) - (1 + z1[3])*
     (z1[4]^3*(1 + z1[3]*(-10 + 11*z1[5])) + z1[6] - 
      z1[3]*z1[6]*(-2 + z1[5] - 11*z1[6] + 11*z1[6]^2) + 
      z1[4]*(1 + 11*z1[6] - 11*z1[6]^2 + z1[3]*(1 - z1[5] + 12*z1[6])) + 
      z1[4]^2*(2 + 10*z1[6] + z1[3]*(-20 + z1[5]*(10 - 11*z1[6]) + 
          21*z1[6]))) + z1[2]*z1[3]*
     (1 + z1[4]^2*(2*(-5 + 6*z1[5]) + z1[3]*(-21 + 23*z1[5])) + 
      (10 + z1[5] + 12*z1[3]*z1[5])*z1[6] - 11*(1 + z1[3]*(-1 + z1[5]))*
       z1[6]^2 + z1[4]*(-20 + z1[5]*(12 - 11*z1[6]) + 31*z1[6] + 
        z1[3]*(z1[5]*(34 - 22*z1[6]) + 6*(-9 + 7*z1[6])))), 
  y[588] -> -1 - 6*z1[3] - 6*z1[3]^2 + z1[3]*(1 + z1[3])*(-1 + z1[6])^2, 
  y[589] -> z1[2]^2*z1[3]*(-3 + z1[5]*(-1 + z1[6])^2 + 5*z1[6] - z1[6]^2) + 
    z1[2]*(-1 + z1[6]^2 + z1[3]*(-2 + (5 - 2*z1[5])*z1[6] + 
        (-6 + 4*z1[5])*z1[6]^2 - 2*(-1 + z1[5])*z1[6]^3)) + 
    z1[6]*(1 - z1[6]^2 + z1[3]*(2 + (-7 + 3*z1[5])*z1[6] + 
        (9 - 6*z1[5])*z1[6]^2 + 3*(-1 + z1[5])*z1[6]^3)), 
  y[590] -> z1[6]*(-1 + z1[3]*(-2 - z1[6]^2 + z1[6]^3) + 
      z1[3]^2*(-1 - z1[6]^2 + z1[6]^3)) + 
    z1[2]*(-1 + z1[3]*(-2 + z1[6] - z1[6]^3) + z1[3]^2*(-1 + z1[6])*
       (1 - z1[6] - 4*(-2 + z1[5])*z1[6]^2 + 3*(-1 + z1[5])*z1[6]^3)), 
  y[591] -> z1[2]^3*z1[3]^3*(-1 + 2*z1[6] + 
      z1[4]*(-1 + (-1 + z1[5])*z1[6])) + z1[2]^2*z1[3]^2*
     (-1 + z1[4] + 2*z1[4]^2 + 2*z1[6] + 2*z1[4]*(-3 + z1[5])*z1[6] + 
      z1[6]^2 + z1[3]*(-2 + 2*z1[4]^2 + 4*z1[6] + z1[4]*(-7 + 3*z1[5])*
         z1[6] + z1[6]^2)) + (1 + z1[3])^2*z1[4]*(-z1[4]^2 - z1[6]^2 + 
      z1[4]*(-1 + 2*z1[6]) + z1[3]*(2*z1[4]^2*(-2 + z1[5]) + 
        z1[4]*(-2 - z1[5]*(-2 + z1[6]) + 5*z1[6]) - 
        2*(-1 + z1[6] + z1[6]^2))) - z1[2]*z1[3]*(1 + z1[3])*
     (z1[4]^3 - z1[6]^2 - z1[4]^2*(1 + 2*z1[6]) + 
      z1[4]*(-2 - (-5 + z1[5])*z1[6] + z1[6]^2) + 
      z1[3]*(1 + z1[4]^3 - 2*z1[6] - 2*z1[6]^2 - z1[4]^2*(3 + 2*z1[6]) + 
        z1[4]*(-3 + (11 - 3*z1[5])*z1[6] + z1[6]^2))), 
  y[592] -> z1[2]^4*z1[3]^3*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2 + 
    z1[2]^3*z1[3]^2*(-2*(1 + z1[4] - z1[6]) + 
      z1[3]*(2 - 2*z1[4] - 10*z1[6] + 9*z1[6]^2 - 2*z1[6]^3 - 
        z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        2*z1[5]*(-2 + 7*z1[6] - 7*z1[6]^2 + 2*z1[6]^3))) + 
    z1[2]^2*z1[3]*(z1[4]*(2 + z1[4] - 2*z1[6]) + 
      z1[3]*(2*z1[4]^2 + z1[4]*(5 - 2*z1[6]) - (-1 + z1[6])*
         (3 + z1[5]*(-1 + z1[6]) + z1[6])) + 
      z1[3]^2*(6 + 4*z1[4] + z1[4]^2 - 14*z1[6] + 20*z1[6]^2 - 14*z1[6]^3 + 
        3*z1[6]^4 + z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) - 
        2*z1[5]*(1 - 6*z1[6] + 13*z1[6]^2 - 11*z1[6]^3 + 3*z1[6]^4))) + 
    z1[2]*z1[3]*(-1 - 3*z1[4]^2 + 2*z1[6] - z1[5]*z1[6] - z1[6]^2 + 
      z1[4]*(-4 - (-3 + z1[5])*z1[6] + 2*z1[6]^2) + 
      z1[3]^2*(z1[4]^2*(-7 + 2*z1[5]) + 
        z1[6]*(3*z1[5]^2*(-1 + z1[6])^2*z1[6] + z1[6]*(15 - 21*z1[6] + 
            7*z1[6]^2) + z1[5]*(1 - 14*z1[6] + 23*z1[6]^2 - 10*z1[6]^3)) + 
        z1[4]*(-12 + 9*z1[6] - 3*z1[6]^2 + 2*z1[6]^3 + 
          z1[5]*(4 - 3*z1[6] + 3*z1[6]^2 - 2*z1[6]^3))) + 
      z1[3]*(-1 + 2*z1[4]^2*(-5 + z1[5]) - (-3 + z1[5])*z1[6] - 
        z1[5]*z1[6]^2 + (-1 + z1[5])*z1[6]^3 - (-1 + z1[5])*z1[6]^4 - 
        z1[4]*(14 - 12*z1[6] + z1[6]^2 - 2*z1[6]^3 + 
          z1[5]*(-3 + 4*z1[6] - 3*z1[6]^2 + 2*z1[6]^3)))) - 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3*(-1 + z1[3]*(-3 + z1[5])) + 
      z1[4]^2*(2*(-1 + z1[6]) + z1[3]^2*(-6 - z1[5]*(-2 + z1[6]) + 3*z1[6] + 
          z1[6]^2) + z1[3]*(-7 - z1[5]*(-2 + z1[6]) + 5*z1[6] + z1[6]^2)) + 
      z1[4]*(-1 + z1[6] - z1[6]^2 + z1[3]*(-2 + z1[5] + 2*z1[6] - z1[6]^2) + 
        z1[3]^2*(-1 + z1[6] + 7*z1[6]^2 - 10*z1[6]^3 + 3*z1[6]^4 + 
          z1[5]*(1 - 3*z1[6]^2 + 6*z1[6]^3 - 3*z1[6]^4))) + 
      z1[6]*(-1 + z1[3]*(-3 + z1[5] + z1[6] - z1[6]^3) + 
        z1[3]^2*(-2 + 2*z1[6] - 8*z1[6]^2 + 10*z1[6]^3 - 3*z1[6]^4 + 
          z1[5]*(1 + 3*z1[6]^2 - 6*z1[6]^3 + 3*z1[6]^4)))), 
  y[593] -> z1[2]^2*z1[3]*(-21 + 11*z1[5]*(-1 + z1[6])^2 + 43*z1[6] - 
      11*z1[6]^2) + z1[2]*(11*(-1 + z1[6]^2) + 
      z1[3]*(-10 + (31 - 22*z1[5])*z1[6] + (-54 + 44*z1[5])*z1[6]^2 - 
        22*(-1 + z1[5])*z1[6]^3)) + z1[6]*(-11*(-1 + z1[6]^2) + 
      z1[3]*(10 + (-53 + 33*z1[5])*z1[6] + (87 - 66*z1[5])*z1[6]^2 + 
        33*(-1 + z1[5])*z1[6]^3)), 
  y[594] -> z1[6]*(1 + z1[3]^2*(1 - 11*z1[6]^2 + 11*z1[6]^3) + 
      z1[3]*(2 - 11*z1[6]^2 + 11*z1[6]^3)) + 
    z1[2]*(1 + z1[3]*(2 + 11*z1[6] - 11*z1[6]^3) + 
      z1[3]^2*(1 + 10*z1[6] + (-75 + 44*z1[5])*z1[6]^2 + 
        (109 - 77*z1[5])*z1[6]^3 + 33*(-1 + z1[5])*z1[6]^4)), 
  y[595] -> z1[2]^3*z1[3]^3*(1 + z1[4] + 10*z1[6] + 11*z1[4]*(-1 + z1[5])*
       z1[6]) + z1[2]^2*z1[3]^2*(1 - 2*z1[4]^2 + 10*z1[6] + 11*z1[6]^2 + 
      z1[4]*(-1 + (-42 + 22*z1[5])*z1[6]) + 
      z1[3]*(2 - 2*z1[4]^2 + 20*z1[6] + z1[4]*(-53 + 33*z1[5])*z1[6] + 
        11*z1[6]^2)) + (1 + z1[3])^2*z1[4]*(z1[4] + z1[4]^2 + 
      10*z1[4]*z1[6] - 11*z1[6]^2 + z1[3]*(2*z1[4]^2*(-4 + 5*z1[5]) + 
        z1[4]*(-10 + z1[5]*(10 - 11*z1[6]) + 31*z1[6]) - 
        2*(1 + 5*z1[6] + 11*z1[6]^2))) + z1[2]*z1[3]*(1 + z1[3])*
     (z1[4]^3 + 11*z1[6]^2 + z1[4]^2*(-1 + 10*z1[6]) - 
      z1[4]*(2 + (31 - 11*z1[5])*z1[6] + 11*z1[6]^2) + 
      z1[3]*(1 + z1[4]^3 + 10*z1[6] + 22*z1[6]^2 + z1[4]^2*(-3 + 10*z1[6]) - 
        z1[4]*(3 + (73 - 33*z1[5])*z1[6] + 11*z1[6]^2))), 
  y[596] -> z1[2]^4*z1[3]^3*(20 + 11*z1[5]^2*(-1 + z1[6])^2 - 32*z1[6] + 
      11*z1[6]^2 + z1[5]*(-32 + 54*z1[6] - 22*z1[6]^2)) + 
    z1[2]^3*z1[3]^2*(2*(-5 + z1[4] + 5*z1[6]) + 
      z1[3]*(-14 + 2*z1[4] - 74*z1[6] + 87*z1[6]^2 - 22*z1[6]^3 - 
        11*z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        2*z1[5]*(-10 + 59*z1[6] - 71*z1[6]^2 + 22*z1[6]^3))) - 
    z1[2]^2*z1[3]*(z1[4]*(z1[4] + 10*(-1 + z1[6])) + 
      z1[3]*(2*z1[4]^2 + 11*(-1 + z1[6])*(3 + z1[5]*(-1 + z1[6]) + z1[6]) + 
        5*z1[4]*(-11 + 2*z1[6])) + z1[3]^2*(-42 - 56*z1[4] + z1[4]^2 + 
        94*z1[6] - 172*z1[6]^2 + 142*z1[6]^3 - 33*z1[6]^4 - 
        11*z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) + 
        2*z1[5]*(5 - 48*z1[6] + 125*z1[6]^2 - 115*z1[6]^3 + 33*z1[6]^4))) + 
    z1[2]*z1[3]*(1 + 3*z1[4]^2*(-11 + 4*z1[5]) + 10*z1[6] + z1[5]*z1[6] - 
      11*z1[6]^2 + z1[4]*(-32 + z1[5]*(12 - 11*z1[6]) + 21*z1[6] + 
        22*z1[6]^2) + z1[3]*(1 + 2*z1[4]^2*(-55 + 23*z1[5]) + 
        (21 + 13*z1[5])*z1[6] - 11*z1[5]*z1[6]^2 + 11*(-1 + z1[5])*z1[6]^3 - 
        11*(-1 + z1[5])*z1[6]^4 + z1[4]*(-130 + 84*z1[6] + z1[6]^2 + 
          22*z1[6]^3 + z1[5]*(57 - 44*z1[6] + 33*z1[6]^2 - 22*z1[6]^3))) + 
      z1[3]^2*(z1[4]^2*(-77 + 34*z1[5]) + z1[6]*(24 + 117*z1[6] + 
          33*z1[5]^2*(-1 + z1[6])^2*z1[6] - 207*z1[6]^2 + 77*z1[6]^3 + 
          z1[5]*(11 - 130*z1[6] + 241*z1[6]^2 - 110*z1[6]^3)) + 
        z1[4]*(-120 + 63*z1[6] - 21*z1[6]^2 + 22*z1[6]^3 + 
          z1[5]*(56 - 33*z1[6] + 33*z1[6]^2 - 22*z1[6]^3)))) - 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3*(1 + z1[3]*(-21 + 11*z1[5])) + 
      z1[4]^2*(2 + 10*z1[6] + z1[3]^2*(-42 + z1[5]*(10 - 11*z1[6]) + 
          21*z1[6] + 11*z1[6]^2) + z1[3]*(-29 + z1[5]*(10 - 11*z1[6]) + 
          31*z1[6] + 11*z1[6]^2)) + 
      z1[6]*(1 - z1[3]*(-3 + z1[5] - 11*z1[6] + 11*z1[6]^3) + 
        z1[3]^2*(2 + 10*z1[6] - 64*z1[6]^2 + 98*z1[6]^3 - 33*z1[6]^4 + 
          z1[5]*(-1 + 33*z1[6]^2 - 66*z1[6]^3 + 33*z1[6]^4))) + 
      z1[4]*(1 + 11*z1[6] - 11*z1[6]^2 - z1[3]*(-2 + z1[5] - 34*z1[6] + 
          11*z1[6]^2) + z1[3]^2*(1 + 35*z1[6] + 53*z1[6]^2 - 98*z1[6]^3 + 
          33*z1[6]^4 - z1[5]*(1 + 33*z1[6]^2 - 66*z1[6]^3 + 33*z1[6]^4)))), 
  y[597] -> 2 + z1[5]*(-1 + z1[6]) - z1[6], y[598] -> -1 + 3*z1[6], 
  y[599] -> 4*z1[2] - z1[6], 
  y[600] -> z1[2]*(-1 + z1[3]*(-3 + z1[5]))*(2 + z1[5]*(-1 + z1[6]) - z1[6])*
     (-1 + 3*z1[6]) + z1[2]^2*z1[3]*(-1 + z1[5])*(2 + z1[5]*(-1 + z1[6]) - 
      z1[6])*(-1 + 3*z1[6]) + (1 + z1[3])*(1 - 6*z1[6]^2 + 3*z1[6]^3 + 
      z1[4]*(2 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + 3*z1[6]) - 
      z1[5]*z1[6]*(1 - 4*z1[6] + 3*z1[6]^2)), 
  y[601] -> z1[2]*z1[3]*(1 + 6*(-2 + z1[5])*z1[6] + (26 - 15*z1[5])*z1[6]^2 + 
      9*(-1 + z1[5])*z1[6]^3) + z1[6]*(3*(-1 + z1[6])*z1[6] + 
      z1[3]*(-2 + (15 - 9*z1[5])*z1[6] + (-31 + 21*z1[5])*z1[6]^2 - 
        12*(-1 + z1[5])*z1[6]^3)), 
  y[602] -> (1 + z1[3])*(-1 + z1[6])*z1[6]^2 + 
    z1[2]*(-2*(-1 + z1[6])*z1[6] + z1[3]*(1 + 2*(-5 + 3*z1[5])*z1[6] + 
        (16 - 11*z1[5])*z1[6]^2 + 5*(-1 + z1[5])*z1[6]^3)), 
  y[603] -> z1[2]*(3*(-1 + z1[6])*z1[6] + z1[3]*(-3 + (29 - 16*z1[5])*z1[6] + 
        (-50 + 32*z1[5])*z1[6]^2 - 16*(-1 + z1[5])*z1[6]^3)) + 
    z1[6]*(-5*(-1 + z1[6])*z1[6] + z1[3]*(1 + 5*(-1 + z1[5])*z1[6] + 
        (11 - 10*z1[5])*z1[6]^2 + 5*(-1 + z1[5])*z1[6]^3)), 
  y[604] -> 1 + 4*z1[4] + 7*z1[4]^2 + 4*z1[4]^3 + z1[4]^4 - 2*z1[6] - 
    7*z1[4]*z1[6] - 10*z1[4]^2*z1[6] - 2*z1[4]^3*z1[6] + z1[6]^2 + 
    4*z1[4]*z1[6]^2 + 6*z1[4]^2*z1[6]^2 + 2*z1[6]^3 - z1[4]*z1[6]^3 - 
    2*z1[4]^2*z1[6]^3 - 4*z1[6]^4 + 2*z1[6]^5 + 
    z1[2]^4*z1[3]^2*(-1 + 8*z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + 
      z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
      z1[5]*(3 - 12*z1[6] + 13*z1[6]^2 - 4*z1[6]^3)) + 
    z1[3]^2*(14 + z1[4]^4 - 2*z1[4]^3*(-3 + z1[6]) - 19*z1[6] + 8*z1[6]^2 + 
      (-17 + 9*z1[5])*z1[6]^3 + (47 - 30*z1[5])*z1[6]^4 + 
      11*(-4 + 3*z1[5])*z1[6]^5 - 12*(-1 + z1[5])*z1[6]^6 - 
      2*z1[4]^2*(-8 + 7*z1[6] - 3*z1[6]^2 + z1[6]^3) + 
      z1[4]*(20 - 23*z1[6] + (26 - 9*z1[5])*z1[6]^2 + (-53 + 30*z1[5])*
         z1[6]^3 + (46 - 33*z1[5])*z1[6]^4 + 12*(-1 + z1[5])*z1[6]^5)) + 
    z1[3]*(2*z1[4]^4 + z1[4]^3*(10 - 4*z1[6]) + 
      z1[4]^2*(22 - 24*z1[6] + 12*z1[6]^2 - 4*z1[6]^3) + 
      z1[4]*(20 - 28*z1[6] + (30 - 9*z1[5])*z1[6]^2 + 6*(-9 + 5*z1[5])*
         z1[6]^3 + (46 - 33*z1[5])*z1[6]^4 + 12*(-1 + z1[5])*z1[6]^5) - 
      (-1 + z1[6])*(9 - 6*z1[6] + 2*z1[6]^2 + (-13 + 9*z1[5])*z1[6]^3 + 
        (30 - 21*z1[5])*z1[6]^4 + 12*(-1 + z1[5])*z1[6]^5)) - 
    z1[2]^3*z1[3]*(6 + 2*z1[4] - z1[5] - 11*z1[6] + 3*z1[5]*z1[6] + 
      6*z1[6]^2 - 3*z1[5]*z1[6]^2 - z1[6]^3 + z1[5]*z1[6]^3 + 
      z1[3]*(16 + 4*z1[4] - 40*z1[6] + 47*z1[6]^2 - 28*z1[6]^3 + 6*z1[6]^4 + 
        z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) - 
        2*z1[5]*(3 - 16*z1[6] + 30*z1[6]^2 - 23*z1[6]^3 + 6*z1[6]^4))) + 
    z1[2]^2*(1 + 2*z1[4] + z1[4]^2 - 3*z1[6] - 2*z1[4]*z1[6] + 3*z1[6]^2 - 
      z1[6]^3 + z1[3]*(6*z1[4]^2 + z1[4]*(15 - 16*z1[6] + 3*z1[6]^2) + 
        (-1 + z1[6])*(-9 + 2*(3 + z1[5])*z1[6] + (3 - 4*z1[5])*z1[6]^2 + 
          2*(-1 + z1[5])*z1[6]^3)) + z1[3]^2*(12 + 6*z1[4]^2 + 2*z1[6] - 
        69*z1[6]^2 + 104*z1[6]^3 - 60*z1[6]^4 + 12*z1[6]^5 + 
        z1[4]*(17 - 16*z1[6] + 3*z1[6]^2) + z1[5]^2*(-1 + z1[6])^2*z1[6]*
         (4 - 15*z1[6] + 12*z1[6]^2) + z1[5]*(1 - 21*z1[6] + 88*z1[6]^2 - 
          143*z1[6]^3 + 99*z1[6]^4 - 24*z1[6]^5))) + 
    z1[2]*(-1 - 5*z1[4] - 5*z1[4]^2 - 2*z1[4]^3 + 2*z1[6] + 11*z1[4]*z1[6] + 
      4*z1[4]^2*z1[6] - 9*z1[4]*z1[6]^2 - 2*z1[6]^3 + 3*z1[4]*z1[6]^3 + 
      z1[6]^4 + z1[3]^2*(-14 - 4*z1[4]^3 + (25 - 2*z1[5])*z1[6] + 
        (-57 + 41*z1[5] - 9*z1[5]^2)*z1[6]^2 + (127 - 124*z1[5] + 30*z1[5]^2)*
         z1[6]^3 + (-112 + 127*z1[5] - 33*z1[5]^2)*z1[6]^4 + 
        6*(5 - 7*z1[5] + 2*z1[5]^2)*z1[6]^5 + 2*z1[4]^2*(-7 + 4*z1[6]) + 
        z1[4]*(-22 + 24*z1[6] + 4*z1[6]^2 - 16*z1[6]^3 + 6*z1[6]^4 + 
          z1[5]*(1 - 9*z1[6]^2 + 14*z1[6]^3 - 6*z1[6]^4))) + 
      z1[3]*(-6*z1[4]^3 + 6*z1[4]^2*(-3 + 2*z1[6]) - 
        (-1 + z1[6])*(-9 + 8*z1[6] + (-8 + 3*z1[5])*z1[6]^2 + 
          (13 - 9*z1[5])*z1[6]^3 + 6*(-1 + z1[5])*z1[6]^4) + 
        z1[4]*(-23 + 33*z1[6] - 5*z1[6]^2 - 13*z1[6]^3 + 6*z1[6]^4 + 
          z1[5]*(1 - 9*z1[6]^2 + 14*z1[6]^3 - 6*z1[6]^4)))), 
  y[605] -> z1[2]^6*z1[3]^3*(z1[4] - (-1 + z1[6])*
       (7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2 + 
        z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) - 
    z1[2]^3*(z1[4]*(1 + z1[4] - z1[6])^3 + 
      z1[3]*(6*z1[4]^4 - 3*z1[4]*(-4 + z1[6])*(-1 + z1[6])^2 - 
        (-1 + z1[6])^3 - 3*z1[4]^3*(-7 + 6*z1[6]) + 
        9*z1[4]^2*(3 - 5*z1[6] + 2*z1[6]^2)) + 
      z1[3]^2*(9*z1[4]^4 + z1[4]^3*(39 - 27*z1[6]) + 
        3*z1[4]^2*(22 - 30*z1[6] + 9*z1[6]^2) + 
        z1[4]*(44 - 84*z1[6] + 45*z1[6]^2 - 5*z1[6]^3) + 
        (-1 + z1[6])^2*(9 - 6*z1[6] - (-4 + z1[5])*z1[6]^2 + 
          (-1 + z1[5])*z1[6]^3)) + z1[3]^3*(4*z1[4]^4 + 
        z1[4]^3*(22 - 12*z1[6]) + z1[4]^2*(47 - 54*z1[6] + 12*z1[6]^2) + 
        z1[4]*(43 - 72*z1[6] + 33*z1[6]^2 - 3*z1[6]^3) - 
        (-1 + z1[6])*(14 - (17 + z1[5])*z1[6] - 3*(1 - 4*z1[5] + z1[5]^2)*
           z1[6]^2 + (23 - 32*z1[5] + 10*z1[5]^2)*z1[6]^3 + 
          (-18 + 29*z1[5] - 11*z1[5]^2)*z1[6]^4 + 4*(-1 + z1[5])^2*
           z1[6]^5))) + (1 + z1[3])*((1 + z1[3])^2*z1[4]^6 - 
      (1 + z1[3])*z1[4]^5*(-4 + 3*z1[3]*(-2 + z1[6]) + 3*z1[6]) + 
      z1[4]^4*(6 - 10*z1[6] + 3*z1[6]^2 + z1[3]^2*(15 - 16*z1[6] + 
          3*z1[6]^2) + z1[3]*(20 - 26*z1[6] + 6*z1[6]^2)) - 
      z1[4]^3*(-4 + 12*z1[6] - 8*z1[6]^2 + z1[6]^3 + 
        z1[3]^2*(-20 + 35*z1[6] - 14*z1[6]^2 + z1[6]^3) + 
        2*z1[3]*(-10 + 22*z1[6] - 11*z1[6]^2 + z1[6]^3)) + 
      z1[3]*(-1 + z1[6])*z1[6]^4*(-2*(-1 + z1[6])*z1[6] + 
        z1[3]*(1 + (-9 + 5*z1[5])*z1[6] - 5*(-3 + 2*z1[5])*z1[6]^2 + 
          5*(-1 + z1[5])*z1[6]^3)) + z1[4]^2*(1 - 6*z1[6] + 7*z1[6]^2 - 
        2*z1[6]^3 + z1[3]^2*(14 - 39*z1[6] + 26*z1[6]^2 - 7*z1[6]^4 + 
          3*z1[6]^5) + z1[3]*(9 - 35*z1[6] + 30*z1[6]^2 - 2*z1[6]^3 - 
          7*z1[6]^4 + 3*z1[6]^5)) - z1[4]*z1[6]*((-1 + z1[6])^2 + 
        z1[3]*(9 - 15*z1[6] + 6*z1[6]^2 + 2*z1[6]^3 - 3*z1[6]^4 + z1[6]^5) + 
        z1[3]^2*(14 - 19*z1[6] + 5*z1[6]^2 + (13 - 5*z1[5])*z1[6]^3 + 
          (-29 + 15*z1[5])*z1[6]^4 + (22 - 15*z1[5])*z1[6]^5 + 
          5*(-1 + z1[5])*z1[6]^6))) + 
    z1[2]^2*(z1[4]*(1 + z1[4])*(1 + z1[4] - z1[6])^3 + 
      z1[3]*(3*z1[4]^5 - 9*z1[4]^4*(-2 + z1[6]) - (-1 + z1[6])^3 + 
        3*z1[4]*(-1 + z1[6])^2*(5 - 3*z1[6] + z1[6]^2) + 
        z1[4]^3*(39 - 45*z1[6] + 9*z1[6]^2) + 
        z1[4]^2*(38 - 69*z1[6] + 33*z1[6]^2 - 2*z1[6]^3)) + 
      z1[3]^2*(3*z1[4]^5 - 9*z1[4]^4*(-3 + z1[6]) + 
        z1[4]^3*(75 - 72*z1[6] + 9*z1[6]^2) - z1[4]^2*(-94 + 147*z1[6] - 
          57*z1[6]^2 + z1[6]^3) + z1[4]*(52 - 115*z1[6] + 87*z1[6]^2 - 
          28*z1[6]^3 + 4*z1[6]^4) + (-1 + z1[6])^2*(9 - 6*z1[6] - 
          (-4 + z1[5])*z1[6]^3 + (-1 + z1[5])*z1[6]^4)) + 
      z1[3]^3*(z1[4]^5 + z1[4]^4*(13 - 3*z1[6]) + 
        z1[4]^3*(43 - 36*z1[6] + 3*z1[6]^2) + 5*z1[4]^2*
         (13 - 18*z1[6] + 6*z1[6]^2) + z1[4]*(48 - 91*z1[6] + 57*z1[6]^2 - 
          14*z1[6]^3 + z1[6]^4) - (-1 + z1[6])*(14 - 19*z1[6] - 
          (-8 + z1[5])*z1[6]^2 + (-13 + 16*z1[5] - 4*z1[5]^2)*z1[6]^3 + 
          (31 - 42*z1[5] + 13*z1[5]^2)*z1[6]^4 + 
          (-23 + 37*z1[5] - 14*z1[5]^2)*z1[6]^5 + 5*(-1 + z1[5])^2*
           z1[6]^6))) + z1[2]^5*z1[3]^2*(-3*z1[4]^2 + 9*z1[4]*(-1 + z1[6]) - 
      (7 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2 + 
      z1[3]*(-4*z1[4]^2 + z1[4]*(-13 + 12*z1[6]) + (-1 + z1[6])*
         (8 + z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[5]*(2 - 11*z1[6] + 13*z1[6]^2 - 
            4*z1[6]^3)))) + z1[2]^4*z1[3]*(3*z1[4]^3 - 
      9*z1[4]^2*(-1 + z1[6]) + 9*z1[4]*(-1 + z1[6])^2 - (-1 + z1[6])^3 + 
      z1[3]*(9*z1[4]^3 + z1[4]^2*(30 - 27*z1[6]) + (-1 + z1[6])^2*
         (7 + z1[5]*(-1 + z1[6])*z1[6] - z1[6]^2) + 
        3*z1[4]*(11 - 19*z1[6] + 8*z1[6]^2)) + 
      z1[3]^2*(6*z1[4]^3 + z1[4]^2*(23 - 18*z1[6]) + 
        z1[4]*(31 - 45*z1[6] + 15*z1[6]^2) - (-1 + z1[6])*
         (13 - 18*z1[6] + 18*z1[6]^2 - 13*z1[6]^3 + 3*z1[6]^4 + 
          z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) + 
          z1[5]*(-1 + 8*z1[6] - 22*z1[6]^2 + 21*z1[6]^3 - 6*z1[6]^4)))) + 
    z1[2]*((1 + z1[3])^2*z1[4]^5*(-2 + z1[3]*(-6 + z1[5])) - 
      (1 + z1[3])*z1[4]^4*(7 + z1[3]*(32 + 2*z1[5]*(-2 + z1[6]) - 23*z1[6]) + 
        z1[3]^2*(30 + 2*z1[5]*(-3 + z1[6]) - 17*z1[6]) - 6*z1[6]) + 
      z1[3]*z1[6]*((-1 + z1[6])^2 + z1[3]*(-1 + z1[6])*(-9 + 6*z1[6] - 
          (1 + z1[5])*z1[6]^3 + z1[6]^4 + (-1 + z1[5])*z1[6]^5) + 
        z1[3]^2*(14 - 19*z1[6] + (4 + z1[5])*z1[6]^2 + 
          (23 - 20*z1[5] + 5*z1[5]^2)*z1[6]^3 + (-54 + 55*z1[5] - 15*z1[5]^2)*
           z1[6]^4 + (44 - 52*z1[5] + 15*z1[5]^2)*z1[6]^5 + 
          (-11 + 16*z1[5] - 5*z1[5]^2)*z1[6]^6)) + 
      z1[4]^3*(-9 + 15*z1[6] - 6*z1[6]^2 + z1[3]^3*(-64 + 68*z1[6] - 
          16*z1[6]^2 + z1[5]*(15 - 10*z1[6] + z1[6]^2)) + 
        2*z1[3]^2*(-56 + 69*z1[6] - 19*z1[6]^2 + 
          z1[5]*(10 - 8*z1[6] + z1[6]^2)) + z1[3]*(-59 + 85*z1[6] - 
          28*z1[6]^2 + z1[5]*(6 - 6*z1[6] + z1[6]^2))) + 
      z1[4]^2*((-1 + z1[6])^2*(-5 + 2*z1[6]) + 
        z1[3]^3*(-74 + 114*z1[6] - 51*z1[6]^2 + 10*z1[6]^3 - 2*z1[6]^4 + 
          4*z1[5]*(5 - 5*z1[6] + z1[6]^2)) + z1[3]*(-42 + 89*z1[6] - 
          58*z1[6]^2 + 14*z1[6]^3 - 2*z1[6]^4 + 2*z1[5]*(2 - 3*z1[6] + 
            z1[6]^2)) + z1[3]^2*(-103 + 186*z1[6] - 100*z1[6]^2 + 
          22*z1[6]^3 - 4*z1[6]^4 + z1[5]*(20 - 24*z1[6] + 6*z1[6]^2))) + 
      z1[4]*((-1 + z1[6])^3 + z1[3]*(-1 + z1[6])*(12 + z1[5]*(-1 + z1[6]) - 
          23*z1[6] + 9*z1[6]^2 + 3*z1[6]^3 - 3*z1[6]^4) + 
        z1[3]^3*(-42 + 91*z1[6] - 58*z1[6]^2 + 8*z1[6]^3 - z1[6]^4 + 
          8*z1[6]^5 - 4*z1[6]^6 + z1[5]*(14 - 19*z1[6] + 6*z1[6]^2 + 
            5*z1[6]^4 - 9*z1[6]^5 + 4*z1[6]^6)) + 
        z1[3]^2*(-41 + 107*z1[6] - 83*z1[6]^2 + 13*z1[6]^3 + 5*z1[6]^4 + 
          5*z1[6]^5 - 4*z1[6]^6 + z1[5]*(9 - 15*z1[6] + 6*z1[6]^2 + 
            5*z1[6]^4 - 9*z1[6]^5 + 4*z1[6]^6))))}}


==> anc/analytic/PolesUVIR_5pt_2L_nf0_Qu_mppm.m <==
{{{(11*f[3])/6 + f[3]/eps^2 + (4235*f[53])/432 + 
    ((11*f[3])/12 - (953*f[53])/288 - (953*f[166])/288)/eps + 
    (4235*f[166])/432 + ((7*f[53])/6 + (7*f[166])/6)/eps^3 + 
    (2*f[53] + 2*f[166])/eps^4, 
   f[8] + (-f[31] - f[47] - 3*f[53] + 2*f[73] - f[102] - 3*f[166])/eps^2 + 
    ((12*f[8])/11 + (13*f[31])/12 + (13*f[47])/12 + (13*f[53])/4 - 
      (13*f[73])/6 + (13*f[102])/12 + (13*f[166])/4)/eps, 
   (-6*f[8])/11 - (13*f[31])/24 - (13*f[47])/24 - (13*f[53])/8 + 
    (13*f[73])/12 - (13*f[102])/24 + (-1/2*f[37] + f[166]/2)/eps^2 - 
    (13*f[166])/8 + f[177]/2 + f[181] + 
    (f[31]/2 + f[47]/2 + (3*f[53])/2 - f[73] + f[102]/2 + (3*f[166])/2 + 
      f[176]/2 + f[180] + f[185]/2)/eps + f[186]/2, 
   -1/6*f[31] - f[47]/6 - f[53]/2 + f[73]/3 - f[102]/6 + 
    (f[37]/6 - f[166]/6)/eps - f[166]/2 - f[176]/6 - f[180]/3 - f[185]/6, 
   -1/24*f[37] + f[166]/24, (-11*f[3])/8 + (11*f[17])/12 + f[17]/eps + 
    (2839*f[53])/1728 + (-2*f[53] - 2*f[166])/eps^3 + 
    (f[53]/3 + f[166]/3)/eps^2 + (2839*f[166])/1728, 
   (-6*f[8])/11 + (5*f[31])/6 + (5*f[47])/6 + (5*f[53])/2 - (5*f[73])/3 + 
    (5*f[102])/6 + (5*f[166])/2 + (f[31]/2 + f[47]/2 + (3*f[53])/2 - f[73] + 
      f[102]/2 + (3*f[166])/2)/eps, -1/4*f[31] + (11*f[37])/16 - f[47]/4 - 
    (3*f[53])/4 + f[73]/2 - f[102]/4 + (f[37]/4 - f[166]/4)/eps - 
    (23*f[166])/16 - f[176]/4 - f[180]/2 - f[185]/4, -1/12*f[37] + f[166]/12, 
   -1/4*f[3] - f[17] + f[25]/eps - (185*f[53])/32 - f[158] + 
    (f[53]/2 + f[166]/2)/eps^2 - (185*f[166])/32 - f[168] + f[181], 
   -1/4*f[31] - f[47]/4 - (3*f[53])/4 + f[73]/2 - f[102]/4 - (3*f[166])/4, 
   -1/8*f[37] + f[166]/8, (-5*f[25])/6 + (13*f[53])/9 + (13*f[166])/9, 0, 
   -1/8*f[53] - f[166]/8, f[31]/eps^2 + f[33] + 
    ((-13*f[31])/12 + (12*f[33])/11)/eps, 0, 0, 0, 
   (-5*f[31])/6 - f[31]/(2*eps) - (6*f[33])/11, 0, f[31]/4, 0, 
   (13*f[31])/24 - (6*f[33])/11 + f[37]/eps^2 + f[168] - f[181] + 
    (-f[25] - f[31]/2 - (13*f[53])/12 - f[157] - (13*f[166])/12 - f[185])/
     eps - f[186], 0, 0, f[25]/2 + f[31]/4 - (11*f[37])/8 - f[37]/(2*eps) + 
    (13*f[53])/24 + f[157]/2 + (13*f[166])/24 + f[185]/2, 0, f[37]/4, 
   f[25]/3 + f[31]/6 - f[37]/(3*eps) + (13*f[53])/36 + f[157]/3 + 
    (13*f[166])/36 + f[185]/3, 0, f[37]/6, f[37]/12, 
   (143*f[47])/144 + f[47]/eps^2 + (11*f[48])/12 + f[48]/eps, 0, 0, 0, 
   (-11*f[47])/8 - f[47]/(2*eps) - f[48]/2, 0, 0, f[47]/4, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/2*f[48] + f[53]/eps^2 + f[158] - f[177] + 
    (-1/2*f[47] + f[157] - f[176] - f[180])/eps - f[181], 0, 0, 
   f[47]/4 - (11*f[53])/8 - f[53]/(2*eps) - f[157]/2 + f[176]/2 + f[180]/2, 
   0, f[53]/4, 0, 0, 0, 0, f[47]/6 - f[53]/(3*eps) - f[157]/3 + f[176]/3 + 
    f[180]/3, 0, f[53]/6, 0, f[53]/12, (-77*f[3])/24 - f[8] - (11*f[17])/12 - 
    f[33] - (143*f[47])/144 - (11*f[48])/12 - (2309*f[53])/1728 - 
    (143*f[102])/144 - (11*f[103])/12 + 
    (-2*f[3] - (12*f[8])/11 - f[17] - (12*f[33])/11 - (13*f[47])/12 - f[48] - 
      (13*f[53])/4 + (13*f[73])/6 - (13*f[102])/12 - f[103] - (13*f[166])/4)/
     eps + (-2*f[53] - 2*f[166])/eps^3 + (f[53]/3 - 2*f[73] + f[166]/3)/
     eps^2 - (2309*f[166])/1728, (-6*f[8])/11 + (5*f[31])/6 + (5*f[47])/6 + 
    (5*f[53])/2 - (5*f[73])/3 + (5*f[102])/6 + (5*f[166])/2 + 
    (f[31]/2 + f[47]/2 + (3*f[53])/2 - f[73] + f[102]/2 + (3*f[166])/2)/eps, 
   -1/4*f[31] + (11*f[37])/16 - f[47]/4 - (3*f[53])/4 + f[73]/2 - f[102]/4 + 
    (f[37]/4 - f[166]/4)/eps - (23*f[166])/16 - f[176]/4 - f[180]/2 - 
    f[185]/4, -1/12*f[37] + f[166]/12, f[3]/2 + (6*f[8])/11 + (6*f[33])/11 + 
    (13*f[47])/24 + f[48]/2 - (5*f[53])/48 + (5*f[73])/3 + f[73]/eps + 
    (13*f[102])/24 + f[103]/2 - (5*f[166])/48 + (f[53] + f[166])/eps^2, 0, 0, 
   -1/2*f[25] + (5*f[53])/6 - f[73]/2 + (5*f[166])/6, 0, 0, 
   (-5*f[31])/6 - f[31]/(2*eps) - (6*f[33])/11, 0, 0, 0, 0, 
   f[25]/2 + f[31]/4 - (11*f[37])/8 - f[37]/(2*eps) + (13*f[53])/24 + 
    f[157]/2 + (13*f[166])/24 + f[185]/2, 0, 0, f[37]/6, 
   (-11*f[47])/8 - f[47]/(2*eps) - f[48]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[47]/4 - (11*f[53])/8 - f[53]/(2*eps) - f[157]/2 + f[176]/2 + f[180]/2, 
   0, 0, 0, f[53]/6, (7*f[3])/4 + (12*f[8])/11 + f[17] + (12*f[33])/11 + 
    (13*f[47])/12 + f[48] - (81*f[53])/32 + (7*f[73])/12 + (13*f[102])/12 + 
    f[103] - f[158] - (81*f[166])/32 + (f[37]/2 + f[53]/2 + f[166])/eps^2 + 
    f[177]/2 + ((-13*f[53])/12 + 2*f[73] - f[157] - (13*f[166])/12 + 
      f[176]/2 - f[185]/2)/eps - f[186]/2, -1/4*f[31] - f[47]/4 - 
    (3*f[53])/4 + f[73]/2 - f[102]/4 - (3*f[166])/4, -1/8*f[37] + f[166]/8, 
   (-11*f[37])/16 + (11*f[53])/8 - f[73]/2 + f[157]/2 + 
    (-1/4*f[37] - f[166]/4)/eps + (11*f[166])/16 - f[176]/4 + f[185]/4, 0, 
   f[37]/8 - f[53]/4 - f[166]/8, f[31]/4, 0, 0, f[37]/4, f[47]/4, 0, 0, 0, 
   f[53]/4, (-11*f[37])/16 + (169*f[53])/72 - (4*f[73])/3 + (5*f[157])/6 + 
    ((-5*f[37])/12 - (5*f[166])/12)/eps + (239*f[166])/144 - (5*f[176])/12 + 
    (5*f[185])/12, 0, f[37]/12 + f[166]/12, 0, 0, 
   f[37]/4 - f[53]/8 + f[166]/8, (143*f[102])/144 + f[102]/eps^2 + 
    (11*f[103])/12 + f[103]/eps, 0, 0, 0, (-11*f[102])/8 - f[102]/(2*eps) - 
    f[103]/2, 0, 0, f[102]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-11*f[102])/8 - f[102]/(2*eps) - 
    f[103]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[102]/4, 0, 0, 0, 0, 
   0, -1/2*f[103] + (-1/2*f[37] - f[166]/2)/eps^2 - f[168] - f[177]/2 + 
    (f[25] + (13*f[53])/12 - f[102]/2 + f[157] + (13*f[166])/12 - f[176]/2 - 
      f[180] + f[185]/2)/eps + f[186]/2, 0, 0, -1/2*f[25] + (11*f[37])/16 - 
    (13*f[53])/24 + f[102]/4 - f[157]/2 + (f[37]/4 + f[166]/4)/eps + 
    (7*f[166])/48 + f[176]/4 + f[180]/2 - f[185]/4, 0, -1/8*f[37] - f[166]/8, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[25] + (11*f[37])/16 - (13*f[53])/24 + 
    f[102]/4 - f[157]/2 + (f[37]/4 + f[166]/4)/eps + (7*f[166])/48 + 
    f[176]/4 + f[180]/2 - f[185]/4, 0, 0, 0, 0, -1/8*f[37] - f[166]/8, 
   -1/3*f[25] - (13*f[53])/36 + f[102]/6 - f[157]/3 + 
    (f[37]/6 + f[166]/6)/eps - (13*f[166])/36 + f[176]/6 + f[180]/3 - 
    f[185]/6, 0, -1/12*f[37] - f[166]/12, 0, 0, -1/12*f[37] - f[166]/12, 
   -1/24*f[37] - f[166]/24, -1/6*f[3] - (59*f[53])/72 + f[158]/6 + 
    (-1/12*f[37] + f[166]/12)/eps^2 - (59*f[166])/72 + f[168]/6 + f[177]/12 + 
    (-1/6*f[25] - f[53]/8 - f[166]/8 + f[176]/12 + f[180]/6 + f[185]/12)/
     eps + f[186]/12, f[31]/6 + f[47]/6 + f[53]/2 - f[73]/3 + f[102]/6 + 
    (-1/12*f[37] + f[166]/12)/eps + f[166]/2 + f[176]/12 + f[180]/6 + 
    f[185]/12, f[37]/12 - f[166]/12, f[25]/4 + (11*f[37])/96 - (5*f[53])/12 + 
    (f[37]/24 - f[53]/12 - f[166]/8)/eps - (17*f[166])/32 - f[176]/24 - 
    f[180]/12 - f[185]/24, f[37]/24 - f[166]/24, -1/48*f[37] + (5*f[53])/24 + 
    (11*f[166])/48, -1/6*f[25] - f[31]/6 + f[37]/(6*eps) - (13*f[53])/72 - 
    f[157]/6 - (13*f[166])/72 - f[185]/6, 0, -1/12*f[37], -1/6*f[37], 
   -1/6*f[47] + f[53]/(6*eps) + f[157]/6 - f[176]/6 - f[180]/6, 0, 
   -1/12*f[53], 0, -1/6*f[53], f[25]/12 + (11*f[37])/96 - (43*f[53])/72 + 
    f[73]/3 - f[157]/6 + (f[37]/8 - f[53]/12 - f[166]/24)/eps - 
    (205*f[166])/288 + f[176]/24 - f[180]/12 - f[185]/8, 
   f[37]/24 - f[166]/24, -1/24*f[37] - f[166]/24, -1/12*f[37], -1/12*f[53], 
   (-7*f[37])/48 + (5*f[53])/24 + (5*f[166])/48, f[25]/6 + (13*f[53])/72 - 
    f[102]/6 + f[157]/6 + (-1/12*f[37] - f[166]/12)/eps + (13*f[166])/72 - 
    f[176]/12 - f[180]/6 + f[185]/12, 0, f[37]/24 + f[166]/24, 0, 0, 
   f[37]/24 + f[166]/24, f[37]/12 + f[166]/12, 
   (-37*f[37])/1440 - (19*f[53])/240 - (77*f[166])/1440, 
   f[53]/eps^2 + f[157]/eps + f[158], 0, 0, (-11*f[53])/8 - f[53]/(2*eps) - 
    f[157]/2, 0, f[53]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-11*f[53])/8 - f[53]/(2*eps) - f[157]/2, 0, 0, 0, 0, f[53]/4, 0, 0, 0, 0, 
   0, 0, 0, -1/12*f[53], 0, f[166]/eps^2 + f[168] + 
    (-f[25] - (13*f[53])/12 - f[157] - (13*f[166])/12 + f[180])/eps, 0, 0, 
   f[25]/2 + (13*f[53])/24 + f[157]/2 - (5*f[166])/6 - f[166]/(2*eps) - 
    f[180]/2, 0, f[166]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[25]/2 + (13*f[53])/24 + f[157]/2 - (5*f[166])/6 - f[166]/(2*eps) - 
    f[180]/2, 0, 0, 0, 0, f[166]/4, 0, 0, 0, 0, 0, 0, 0, -1/12*f[166], 0, 
   f[176]/eps + f[177], 0, 0, -1/2*f[176], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[176], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[180]/eps + f[181], 0, 0, -1/2*f[180], 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[180], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-f[37] + f[166])/eps^2 + f[185]/eps + f[186], 0, 0, 
   (11*f[37])/8 + (f[37]/2 - f[166]/2)/eps - (11*f[166])/8 - f[185]/2, 0, 
   -1/4*f[37] + f[166]/4, 0, 0, 0, 0, 0, 0, 0, 
   (11*f[37])/8 + (f[37]/2 - f[166]/2)/eps - (11*f[166])/8 - f[185]/2, 0, 0, 
   0, -1/4*f[37] + f[166]/4, 0, 0, 0, 0, 0, 0, 0, f[37]/12 - f[166]/12, 0, 0, 
   0, 0, f[194]/eps^2 + f[195]/eps + f[196], 0, 0, 
   (-11*f[194])/8 - f[194]/(2*eps) - f[195]/2, f[194]/4, 
   (-11*f[194])/8 - f[194]/(2*eps) - f[195]/2, f[194]/4, 0, 0, -1/12*f[194], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[176], 0, 0, 0, 
   0, 0, 0, (-f[37] + f[166])/eps + f[185], 0, f[37]/2 - f[166]/2, 0, 0, 
   f[37]/2 - f[166]/2, 0, f[194]/eps + f[195], 0, -1/2*f[194], -1/2*f[194], 
   0, 0, (-14*f[25])/3 - (34*f[53])/9 - (34*f[166])/9 + 
    ((-7*f[37])/3 - (2*f[53])/3 + (5*f[166])/3)/eps + (7*f[176])/3 + 
    (14*f[180])/3 + (7*f[185])/3, (-7*f[37])/3 + (7*f[166])/3, 
   (7*f[37])/6 + (7*f[53])/3 + (7*f[166])/6, (14*f[37])/3, (14*f[53])/3, 
   (7*f[37])/2 + (7*f[53])/3 + (7*f[166])/2, (-7*f[37])/3 - (7*f[166])/3, 
   f[221]/eps + f[222], 0, -1/2*f[221], -1/2*f[221], 0, f[53]/eps + f[157], 
   0, -1/2*f[53], 0, 0, -1/2*f[53], 0, -f[25] - (13*f[53])/12 - f[157] - 
    (13*f[166])/12 + f[166]/eps + f[180], 0, -1/2*f[166], 0, 0, -1/2*f[166], 
   0, f[180], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[221], f[53], f[166], 0, 0, -f[37] + f[166], 
   f[194], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {(4235*f[239])/864 + f[239]/eps^4 + 
    (7*f[239])/(12*eps^3) + ((-953*f[239])/576 + (11*f[241])/12)/eps + 
    (11*f[241])/6 + f[241]/eps^2, f[33] + (143*f[102])/144 + (11*f[103])/12 + 
    (55*f[239])/576 - (11*f[241])/12 - (143*f[285])/144 - (11*f[286])/12 - 
    (55*f[311])/18 + (11*f[312])/6 + f[519] + (143*f[588])/144 + 
    (11*f[589])/12 - (11*f[735])/12 - (11*f[739])/12 + (143*f[759])/144 - 
    (11*f[776])/12 + (121*f[791])/48 + (11*f[800])/6 + 
    ((-13*f[31])/12 + (12*f[33])/11 + f[103] + (83*f[239])/48 - f[241] - 
      f[286] - (11*f[311])/2 + 2*f[312] - (13*f[517])/12 + (12*f[519])/11 + 
      f[589] - f[735] - f[739] - f[776] + (11*f[791])/4 + 2*f[800])/eps + 
    (143*f[828])/144 + (f[31] + f[102] - (3*f[239])/2 - f[285] + 2*f[311] + 
      f[517] + f[588] + f[759] + f[828])/eps^2, 
   (13*f[31])/24 - (6*f[33])/11 - f[103]/2 - f[181] - f[186]/2 - 
    (83*f[239])/96 + f[241]/2 + f[286]/2 + (11*f[311])/4 - f[312] + 
    f[416]/2 + (13*f[517])/24 - (6*f[519])/11 - f[589]/2 - f[673] - 
    f[678]/2 + f[735]/2 + f[739]/2 + (f[37]/2 + f[239]/4 - f[291]/2 + 
      f[523]/2 + f[765]/2)/eps^2 + (143*f[765])/288 + f[776]/2 - 
    (11*f[791])/8 - f[800] - (11*f[900])/12 + 
    (-1/2*f[31] - f[102]/2 - f[185]/2 + (3*f[239])/4 + f[285]/2 - f[311] + 
      f[415]/2 + f[424] - f[517]/2 - f[588]/2 - f[677]/2 - f[759]/2 - 
      f[828]/2 - f[905]/2)/eps - (11*f[905])/24, 
   f[31]/6 + f[102]/6 + f[185]/6 - f[239]/4 - f[285]/6 + f[311]/3 - 
    f[415]/6 - f[424]/3 + f[517]/6 + f[588]/6 + f[677]/6 + f[759]/6 + 
    (-1/6*f[37] - f[239]/12 + f[291]/6 - f[523]/6 - f[765]/6)/eps + 
    f[828]/6 + f[905]/6, f[37]/24 + f[239]/48 - f[291]/24 + f[523]/24 + 
    f[765]/24, (-1661*f[166])/1728 + (2839*f[239])/3456 - f[239]/eps^3 + 
    f[239]/(6*eps^2) - (11*f[241])/6 - (11*f[489])/24 + 
    ((-151*f[166])/144 - f[241]/2 - f[489]/2 - f[503])/eps - (11*f[503])/12, 
   (-5*f[31])/6 - (6*f[33])/11 - (11*f[102])/8 - f[103]/2 + (115*f[239])/96 + 
    f[241]/2 + (11*f[285])/8 + f[286]/2 - f[312] - (5*f[517])/6 - 
    (6*f[519])/11 - (11*f[588])/8 - f[589]/2 + f[735]/2 + f[739]/2 - 
    (11*f[759])/8 + f[776]/2 - (11*f[791])/8 - f[800] + 
    (-1/2*f[31] - f[102]/2 + (3*f[239])/4 + f[285]/2 - f[311] - f[517]/2 - 
      f[588]/2 - f[759]/2 - f[828]/2)/eps - (11*f[828])/8, 
   f[31]/4 - (11*f[37])/16 + f[102]/4 + f[185]/4 - (23*f[239])/32 - 
    f[285]/4 + (11*f[291])/16 + f[311]/2 - f[415]/4 - f[424]/2 + f[517]/4 - 
    (11*f[523])/16 + f[588]/4 + f[677]/4 + f[759]/4 + 
    (-1/4*f[37] - f[239]/8 + f[291]/4 - f[523]/4 - f[765]/4)/eps - 
    (11*f[765])/16 + f[828]/4 + f[905]/4, f[37]/12 + f[239]/24 - f[291]/12 + 
    f[523]/12 + f[765]/12, (151*f[166])/144 + f[168] - f[181] - 
    (185*f[239])/64 + f[239]/(4*eps^2) + f[241]/4 - f[396] + f[489]/2 + 
    f[503] + f[654] - f[673] + (-f[25] - (13*f[53])/12 - f[157] - f[395] - 
      f[511] - f[643] - f[754] - f[882])/eps + f[887] - (11*f[900])/12, 
   f[31]/4 + f[102]/4 - (3*f[239])/8 - f[285]/4 + f[311]/2 + f[517]/4 + 
    f[588]/4 + f[759]/4 + f[828]/4, f[37]/8 + f[239]/16 - f[291]/8 + 
    f[523]/8 + f[765]/8, (5*f[25])/6 + (65*f[53])/72 + (5*f[157])/6 + 
    (13*f[239])/18 + (5*f[395])/6 + (5*f[511])/6 + (5*f[643])/6 + 
    (5*f[754])/6 + (5*f[882])/6, 0, -1/16*f[239], 
   -f[33] - f[519] + (-f[31] - f[517] - f[759])/eps^2 - (143*f[759])/144 + 
    ((13*f[31])/12 - (12*f[33])/11 + (13*f[517])/12 - (12*f[519])/11 - 
      f[760])/eps - (11*f[760])/12, 0, 0, 0, (5*f[31])/6 + (6*f[33])/11 + 
    (5*f[517])/6 + (6*f[519])/11 + (f[31]/2 + f[517]/2 + f[759]/2)/eps + 
    (11*f[759])/8 + f[760]/2, 0, -1/4*f[31] - f[517]/4 - f[759]/4, 0, 
   (-13*f[31])/24 + (6*f[33])/11 - f[168] + f[181] + f[186] - 
    (13*f[517])/24 + (6*f[519])/11 - f[654] + f[673] + f[678] + f[760]/2 + 
    (-f[37] - f[523] - f[765])/eps^2 - (143*f[765])/144 - f[887] + 
    (11*f[900])/12 + (11*f[905])/12 + (f[25] + f[31]/2 + (13*f[53])/12 + 
      f[157] + f[185] - (13*f[239])/24 + f[511] + f[517]/2 + f[643] + 
      f[677] + f[754] + f[759]/2 + f[882] + f[905])/eps, 0, 0, 
   -1/2*f[25] - f[31]/4 + (11*f[37])/8 - (13*f[53])/24 - f[157]/2 - 
    f[185]/2 + (13*f[239])/48 - f[511]/2 - f[517]/4 + (11*f[523])/8 - 
    f[643]/2 - f[677]/2 - f[754]/2 - f[759]/4 + 
    (f[37]/2 + f[523]/2 + f[765]/2)/eps + (11*f[765])/8 - f[882]/2 - 
    f[905]/2, 0, -1/4*f[37] - f[523]/4 - f[765]/4, 
   -1/3*f[25] - f[31]/6 - (13*f[53])/36 - f[157]/3 - f[185]/3 + 
    (13*f[239])/72 - f[511]/3 - f[517]/6 - f[643]/3 - f[677]/3 - f[754]/3 - 
    f[759]/6 + (f[37]/3 + f[523]/3 + f[765]/3)/eps - f[882]/3 - f[905]/3, 0, 
   -1/6*f[37] - f[523]/6 - f[765]/6, -1/12*f[37] - f[523]/12 - f[765]/12, 
   (143*f[285])/144 + f[285]/eps^2 + (11*f[286])/12 + f[286]/eps, 0, 0, 0, 
   (-11*f[285])/8 - f[285]/(2*eps) - f[286]/2, 0, 0, f[285]/4, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, f[181] - f[286]/2 + f[291]/eps^2 + f[396] - f[416] + 
    (-1/2*f[285] + f[395] - f[415] - f[424])/eps + f[673] + (11*f[900])/12, 
   0, 0, f[285]/4 - (11*f[291])/8 - f[291]/(2*eps) - f[395]/2 + f[415]/2 + 
    f[424]/2, 0, f[291]/4, 0, 0, 0, 0, f[285]/6 - f[291]/(3*eps) - f[395]/3 + 
    f[415]/3 + f[424]/3, 0, f[291]/6, 0, f[291]/12, 
   (1661*f[166])/1728 - (2639*f[239])/3456 - f[239]/eps^3 - (11*f[241])/6 + 
    (f[239]/6 - 2*f[311])/eps^2 + (55*f[311])/18 - (11*f[312])/6 + 
    (11*f[489])/24 + (11*f[503])/12 + ((151*f[166])/144 - (83*f[239])/48 - 
      f[241]/2 + (11*f[311])/2 - 2*f[312] + f[489]/2 + f[503])/eps, 
   (-5*f[31])/6 - (6*f[33])/11 - (11*f[102])/8 - f[103]/2 + (115*f[239])/96 + 
    f[241]/2 + (11*f[285])/8 + f[286]/2 - f[312] - (5*f[517])/6 - 
    (6*f[519])/11 - (11*f[588])/8 - f[589]/2 + f[735]/2 + f[739]/2 - 
    (11*f[759])/8 + f[776]/2 - (11*f[791])/8 - f[800] + 
    (-1/2*f[31] - f[102]/2 + (3*f[239])/4 + f[285]/2 - f[311] - f[517]/2 - 
      f[588]/2 - f[759]/2 - f[828]/2)/eps - (11*f[828])/8, 
   f[31]/4 - (11*f[37])/16 + f[102]/4 + f[185]/4 - (23*f[239])/32 - 
    f[285]/4 + (11*f[291])/16 + f[311]/2 - f[415]/4 - f[424]/2 + f[517]/4 - 
    (11*f[523])/16 + f[588]/4 + f[677]/4 + f[759]/4 + 
    (-1/4*f[37] - f[239]/8 + f[291]/4 - f[523]/4 - f[765]/4)/eps - 
    (11*f[765])/16 + f[828]/4 + f[905]/4, f[37]/12 + f[239]/24 - f[291]/12 + 
    f[523]/12 + f[765]/12, f[239]/(2*eps^2) + f[311]/eps + f[312], 0, 0, 
   f[25]/2 + (13*f[53])/24 + f[157]/2 + (5*f[239])/12 - f[311]/2 + f[395]/2 + 
    f[511]/2 + f[643]/2 + f[754]/2 + f[882]/2, 0, 0, 
   (5*f[31])/6 + (6*f[33])/11 + (5*f[517])/6 + (6*f[519])/11 + 
    (f[31]/2 + f[517]/2 + f[759]/2)/eps + (11*f[759])/8 + f[760]/2, 0, 0, 0, 
   0, -1/2*f[25] - f[31]/4 + (11*f[37])/8 - (13*f[53])/24 - f[157]/2 - 
    f[185]/2 + (13*f[239])/48 - f[511]/2 - f[517]/4 + (11*f[523])/8 - 
    f[643]/2 - f[677]/2 - f[754]/2 - f[759]/4 + 
    (f[37]/2 + f[523]/2 + f[765]/2)/eps + (11*f[765])/8 - f[882]/2 - 
    f[905]/2, 0, 0, -1/6*f[37] - f[523]/6 - f[765]/6, 
   (-11*f[285])/8 - f[285]/(2*eps) - f[286]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[285]/4 - (11*f[291])/8 - f[291]/(2*eps) - f[395]/2 + f[415]/2 + 
    f[424]/2, 0, 0, 0, f[291]/6, (-151*f[166])/144 + f[186]/2 - 
    (223*f[239])/192 + f[241]/4 - (11*f[311])/4 + 2*f[312] - f[396] + 
    f[416]/2 - f[489]/2 - f[503] + f[678]/2 + 
    (-1/2*f[37] + f[239]/2 - f[291]/2 - f[523]/2 - f[765]/2)/eps^2 - 
    (143*f[765])/288 + (f[185]/2 - (13*f[239])/24 + 2*f[311] - f[395] + 
      f[415]/2 + f[677]/2 + f[905]/2)/eps + (11*f[905])/24, 
   f[31]/4 + f[102]/4 - (3*f[239])/8 - f[285]/4 + f[311]/2 + f[517]/4 + 
    f[588]/4 + f[759]/4 + f[828]/4, f[37]/8 + f[239]/16 - f[291]/8 + 
    f[523]/8 + f[765]/8, (11*f[37])/16 - f[185]/4 + (11*f[239])/32 + 
    (11*f[291])/16 - f[311]/2 + f[395]/2 - f[415]/4 + (11*f[523])/16 - 
    f[677]/4 + (f[37]/4 - f[239]/8 + f[291]/4 + f[523]/4 + f[765]/4)/eps + 
    (11*f[765])/16 - f[905]/4, 0, -1/8*f[37] - f[239]/16 - f[291]/8 - 
    f[523]/8 - f[765]/8, -1/4*f[31] - f[517]/4 - f[759]/4, 0, 0, 
   -1/4*f[37] - f[523]/4 - f[765]/4, f[285]/4, 0, 0, 0, f[291]/4, 
   (11*f[37])/16 - (5*f[185])/12 + (239*f[239])/288 + (11*f[291])/16 - 
    (4*f[311])/3 + (5*f[395])/6 - (5*f[415])/12 + (11*f[523])/16 - 
    (5*f[677])/12 + ((5*f[37])/12 - (5*f[239])/24 + (5*f[291])/12 + 
      (5*f[523])/12 + (5*f[765])/12)/eps + (11*f[765])/16 - (5*f[905])/12, 0, 
   -1/12*f[37] + f[239]/24 - f[291]/12 - f[523]/12 - f[765]/12, 0, 0, 
   -1/4*f[37] + f[239]/16 - f[291]/4 - f[523]/4 - f[765]/4, 
   (-143*f[102])/144 - (11*f[103])/12 - (143*f[588])/144 - (11*f[589])/12 + 
    (11*f[735])/12 + (11*f[739])/12 + (11*f[760])/12 + (11*f[776])/12 - 
    (121*f[791])/48 + (-f[103] - f[589] + f[735] + f[739] + f[760] + f[776] - 
      (11*f[791])/4 - 2*f[800])/eps - (11*f[800])/6 + 
    (-f[102] - f[588] - f[828])/eps^2 - (143*f[828])/144, 0, 0, 0, 
   (11*f[102])/8 + f[103]/2 + (11*f[588])/8 + f[589]/2 - f[735]/2 - 
    f[739]/2 - f[760]/2 - f[776]/2 + (11*f[791])/8 + f[800] + 
    (f[102]/2 + f[588]/2 + f[828]/2)/eps + (11*f[828])/8, 0, 0, 
   -1/4*f[102] - f[588]/4 - f[828]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (11*f[102])/8 + f[103]/2 + 
    (11*f[588])/8 + f[589]/2 - f[735]/2 - f[739]/2 - f[760]/2 - f[776]/2 + 
    (11*f[791])/8 + f[800] + (f[102]/2 + f[588]/2 + f[828]/2)/eps + 
    (11*f[828])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[102] - f[588]/4 - f[828]/4, 0, 0, 0, 0, 0, 
   f[103]/2 + f[168] - f[186]/2 - f[416]/2 + f[589]/2 + f[654] - f[678]/2 - 
    f[735]/2 - f[739]/2 - f[760]/2 + (f[37]/2 - f[239]/4 + f[291]/2 + 
      f[523]/2 + f[765]/2)/eps^2 + (143*f[765])/288 - f[776]/2 + 
    (11*f[791])/8 + f[800] + f[887] + (-f[25] - (13*f[53])/12 + f[102]/2 - 
      f[157] - f[185]/2 + (13*f[239])/24 - f[415]/2 - f[424] - f[511] + 
      f[588]/2 - f[643] - f[677]/2 - f[754] + f[828]/2 - f[882] - f[905]/2)/
     eps - (11*f[905])/24, 0, 0, f[25]/2 - (11*f[37])/16 + (13*f[53])/24 - 
    f[102]/4 + f[157]/2 + f[185]/4 + (7*f[239])/96 - (11*f[291])/16 + 
    f[415]/4 + f[424]/2 + f[511]/2 - (11*f[523])/16 - f[588]/4 + f[643]/2 + 
    f[677]/4 + f[754]/2 + (-1/4*f[37] + f[239]/8 - f[291]/4 - f[523]/4 - 
      f[765]/4)/eps - (11*f[765])/16 - f[828]/4 + f[882]/2 + f[905]/4, 0, 
   f[37]/8 - f[239]/16 + f[291]/8 + f[523]/8 + f[765]/8, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, f[25]/2 - (11*f[37])/16 + (13*f[53])/24 - f[102]/4 + f[157]/2 + 
    f[185]/4 + (7*f[239])/96 - (11*f[291])/16 + f[415]/4 + f[424]/2 + 
    f[511]/2 - (11*f[523])/16 - f[588]/4 + f[643]/2 + f[677]/4 + f[754]/2 + 
    (-1/4*f[37] + f[239]/8 - f[291]/4 - f[523]/4 - f[765]/4)/eps - 
    (11*f[765])/16 - f[828]/4 + f[882]/2 + f[905]/4, 0, 0, 0, 0, 
   f[37]/8 - f[239]/16 + f[291]/8 + f[523]/8 + f[765]/8, 
   f[25]/3 + (13*f[53])/36 - f[102]/6 + f[157]/3 + f[185]/6 - 
    (13*f[239])/72 + f[415]/6 + f[424]/3 + f[511]/3 - f[588]/6 + f[643]/3 + 
    f[677]/6 + f[754]/3 + (-1/6*f[37] + f[239]/12 - f[291]/6 - f[523]/6 - 
      f[765]/6)/eps - f[828]/6 + f[882]/3 + f[905]/6, 0, 
   f[37]/12 - f[239]/24 + f[291]/12 + f[523]/12 + f[765]/12, 0, 0, 
   f[37]/12 - f[239]/24 + f[291]/12 + f[523]/12 + f[765]/12, 
   f[37]/24 - f[239]/48 + f[291]/24 + f[523]/24 + f[765]/24, 
   -1/6*f[168] - f[186]/12 - (59*f[239])/144 - f[241]/6 + f[396]/6 + 
    f[416]/12 - f[654]/6 - f[678]/12 + (f[37]/12 + f[239]/24 - f[291]/12 + 
      f[523]/12 + f[765]/12)/eps^2 + (143*f[765])/1728 - f[887]/6 + 
    (f[25]/6 + (13*f[53])/72 + f[157]/6 - f[185]/12 - f[239]/16 + f[395]/6 + 
      f[415]/12 + f[424]/6 + f[511]/6 + f[643]/6 - f[677]/12 + f[754]/6 + 
      f[882]/6 - f[905]/12)/eps - (11*f[905])/144, 
   -1/6*f[31] - f[102]/6 - f[185]/12 + f[239]/4 + f[285]/6 - f[311]/3 + 
    f[415]/12 + f[424]/6 - f[517]/6 - f[588]/6 - f[677]/12 - f[759]/6 + 
    (f[37]/12 + f[239]/24 - f[291]/12 + f[523]/12 + f[765]/12)/eps - 
    f[828]/6 - f[905]/12, -1/12*f[37] - f[239]/24 + f[291]/12 - f[523]/12 - 
    f[765]/12, -1/4*f[25] - (11*f[37])/96 - (13*f[53])/48 - f[157]/4 + 
    f[185]/24 - (17*f[239])/64 + (11*f[291])/96 - f[395]/4 - f[415]/24 - 
    f[424]/12 - f[511]/4 - (11*f[523])/96 - f[643]/4 + f[677]/24 - f[754]/4 + 
    (-1/24*f[37] - f[239]/16 + f[291]/24 - f[523]/24 - f[765]/24)/eps - 
    (11*f[765])/96 - f[882]/4 + f[905]/24, -1/24*f[37] - f[239]/48 + 
    f[291]/24 - f[523]/24 - f[765]/24, f[37]/48 + (11*f[239])/96 - 
    f[291]/48 + f[523]/48 + f[765]/48, f[25]/6 + f[31]/6 + (13*f[53])/72 + 
    f[157]/6 + f[185]/6 - (13*f[239])/144 + f[511]/6 + f[517]/6 + f[643]/6 + 
    f[677]/6 + f[754]/6 + f[759]/6 + (-1/6*f[37] - f[523]/6 - f[765]/6)/eps + 
    f[882]/6 + f[905]/6, 0, f[37]/12 + f[523]/12 + f[765]/12, 
   f[37]/6 + f[523]/6 + f[765]/6, -1/6*f[285] + f[291]/(6*eps) + f[395]/6 - 
    f[415]/6 - f[424]/6, 0, -1/12*f[291], 0, -1/6*f[291], 
   -1/12*f[25] - (11*f[37])/96 - (13*f[53])/144 - f[157]/12 + f[185]/8 - 
    (205*f[239])/576 + (11*f[291])/96 + f[311]/3 - f[395]/4 + f[415]/24 - 
    f[424]/12 - f[511]/12 - (11*f[523])/96 - f[643]/12 + f[677]/8 - 
    f[754]/12 + (-1/8*f[37] - f[239]/48 - f[291]/24 - f[523]/8 - f[765]/8)/
     eps - (11*f[765])/96 - f[882]/12 + f[905]/8, 
   -1/24*f[37] - f[239]/48 + f[291]/24 - f[523]/24 - f[765]/24, 
   f[37]/24 - f[239]/48 + f[291]/24 + f[523]/24 + f[765]/24, 
   f[37]/12 + f[523]/12 + f[765]/12, -1/12*f[291], 
   (7*f[37])/48 + (5*f[239])/96 + (5*f[291])/48 + (7*f[523])/48 + 
    (7*f[765])/48, -1/6*f[25] - (13*f[53])/72 + f[102]/6 - f[157]/6 - 
    f[185]/12 + (13*f[239])/144 - f[415]/12 - f[424]/6 - f[511]/6 + 
    f[588]/6 - f[643]/6 - f[677]/12 - f[754]/6 + 
    (f[37]/12 - f[239]/24 + f[291]/12 + f[523]/12 + f[765]/12)/eps + 
    f[828]/6 - f[882]/6 - f[905]/12, 0, -1/24*f[37] + f[239]/48 - f[291]/24 - 
    f[523]/24 - f[765]/24, 0, 0, -1/24*f[37] + f[239]/48 - f[291]/24 - 
    f[523]/24 - f[765]/24, -1/12*f[37] + f[239]/24 - f[291]/12 - f[523]/12 - 
    f[765]/12, (37*f[37])/1440 - (77*f[239])/2880 - (37*f[291])/1440 + 
    (37*f[523])/1440 + (37*f[765])/1440, f[394]/eps^2 + f[395]/eps + f[396], 
   0, 0, (-11*f[394])/8 - f[394]/(2*eps) - f[395]/2, 0, f[394]/4, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-11*f[394])/8 - f[394]/(2*eps) - f[395]/2, 0, 0, 0, 0, 
   f[394]/4, 0, 0, 0, 0, 0, 0, 0, -1/12*f[394], 0, 
   -f[168] + (f[239]/2 - f[394])/eps^2 - f[654] + 
    (f[25] + (13*f[53])/12 + f[157] - (13*f[239])/24 + f[424] + f[511] + 
      f[643] + f[754] + f[882])/eps - f[887], 0, 0, 
   -1/2*f[25] - (13*f[53])/24 - f[157]/2 - (5*f[239])/12 + 
    (-1/4*f[239] + f[394]/2)/eps + (11*f[394])/8 - f[424]/2 - f[511]/2 - 
    f[643]/2 - f[754]/2 - f[882]/2, 0, f[239]/8 - f[394]/4, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/2*f[25] - (13*f[53])/24 - f[157]/2 - (5*f[239])/12 + 
    (-1/4*f[239] + f[394]/2)/eps + (11*f[394])/8 - f[424]/2 - f[511]/2 - 
    f[643]/2 - f[754]/2 - f[882]/2, 0, 0, 0, 0, f[239]/8 - f[394]/4, 0, 0, 0, 
   0, 0, 0, 0, -1/24*f[239] + f[394]/12, 0, (-f[291] + f[394])/eps^2 + 
    f[415]/eps + f[416], 0, 0, (11*f[291])/8 + (f[291]/2 - f[394]/2)/eps - 
    (11*f[394])/8 - f[415]/2, 0, -1/4*f[291] + f[394]/4, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (11*f[291])/8 + (f[291]/2 - f[394]/2)/eps - (11*f[394])/8 - 
    f[415]/2, 0, 0, 0, 0, -1/4*f[291] + f[394]/4, 0, 0, 0, 0, 0, 0, 0, 
   f[291]/12 - f[394]/12, 0, 0, -f[181] + f[424]/eps - f[673] - 
    (11*f[900])/12, 0, 0, -1/2*f[424], 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[424], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[186] - f[678] + 
    (143*f[765])/144 + (f[37] + f[239]/2 - f[394] + f[523] + f[765])/eps^2 + 
    (-f[185] - f[677] - f[905])/eps - (11*f[905])/12, 0, 0, 
   (-11*f[37])/8 + f[185]/2 - (11*f[239])/16 + (11*f[394])/8 - 
    (11*f[523])/8 + f[677]/2 + (-1/2*f[37] - f[239]/4 + f[394]/2 - f[523]/2 - 
      f[765]/2)/eps - (11*f[765])/8 + f[905]/2, 0, 
   f[37]/4 + f[239]/8 - f[394]/4 + f[523]/4 + f[765]/4, 0, 0, 0, 0, 0, 0, 0, 
   (-11*f[37])/8 + f[185]/2 - (11*f[239])/16 + (11*f[394])/8 - 
    (11*f[523])/8 + f[677]/2 + (-1/2*f[37] - f[239]/4 + f[394]/2 - f[523]/2 - 
      f[765]/2)/eps - (11*f[765])/8 + f[905]/2, 0, 0, 0, 
   f[37]/4 + f[239]/8 - f[394]/4 + f[523]/4 + f[765]/4, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*f[37] - f[239]/24 + f[394]/12 - f[523]/12 - f[765]/12, 0, 0, 0, 0, 
   -f[196] + f[438]/eps^2 - f[688] + (-f[195] - f[687] - f[915])/eps - 
    f[916], 0, 0, f[195]/2 - (11*f[438])/8 - f[438]/(2*eps) + f[687]/2 + 
    f[915]/2, f[438]/4, f[195]/2 - (11*f[438])/8 - f[438]/(2*eps) + 
    f[687]/2 + f[915]/2, f[438]/4, 0, 0, -1/12*f[438], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-f[291] + f[394])/eps + f[415], 0, 
   f[291]/2 - f[394]/2, 0, 0, f[291]/2 - f[394]/2, 0, 
   -f[185] - f[677] + (f[37] + f[239]/2 - f[394] + f[523] + f[765])/eps - 
    f[905], 0, -1/2*f[37] - f[239]/4 + f[394]/2 - f[523]/2 - f[765]/2, 0, 0, 
   -1/2*f[37] - f[239]/4 + f[394]/2 - f[523]/2 - f[765]/2, 0, 
   -f[195] + f[438]/eps - f[687] - f[915], 0, -1/2*f[438], -1/2*f[438], 0, 0, 
   (14*f[25])/3 + (91*f[53])/18 + (14*f[157])/3 - (7*f[185])/3 - 
    (17*f[239])/9 + (14*f[395])/3 + (7*f[415])/3 + (14*f[424])/3 + 
    (14*f[511])/3 + (14*f[643])/3 - (7*f[677])/3 + (14*f[754])/3 + 
    ((7*f[37])/3 + (5*f[239])/6 - (7*f[291])/3 + (7*f[523])/3 + (7*f[765])/3)/
     eps + (14*f[882])/3 - (7*f[905])/3, (7*f[37])/3 + (7*f[239])/6 - 
    (7*f[291])/3 + (7*f[523])/3 + (7*f[765])/3, 
   (-7*f[37])/6 + (7*f[239])/12 + (7*f[291])/6 - (7*f[523])/6 - (7*f[765])/6, 
   (-14*f[37])/3 - (14*f[523])/3 - (14*f[765])/3, (14*f[291])/3, 
   (-7*f[37])/2 + (7*f[239])/4 - (7*f[291])/6 - (7*f[523])/2 - (7*f[765])/2, 
   (7*f[37])/3 - (7*f[239])/6 + (7*f[291])/3 + (7*f[523])/3 + (7*f[765])/3, 
   -f[222] + f[468]/eps - f[717] + (13*f[944])/12, 0, -1/2*f[468], 
   -1/2*f[468], 0, f[394]/eps + f[395], 0, -1/2*f[394], 0, 0, -1/2*f[394], 0, 
   f[25] + (13*f[53])/12 + f[157] - (13*f[239])/24 + 
    (f[239]/2 - f[394])/eps + f[424] + f[511] + f[643] + f[754] + f[882], 0, 
   -1/4*f[239] + f[394]/2, 0, 0, -1/4*f[239] + f[394]/2, 0, f[424], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, f[468], f[394], f[239]/2 - f[394], -f[291] + f[394], 0, 
   f[37] + f[239]/2 - f[394] + f[523] + f[765], f[438], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-4235*f[166])/432 + (-2*f[166] - f[239])/eps^4 + 
    ((-7*f[166])/6 - (7*f[239])/12)/eps^3 - (4235*f[239])/864 + 
    ((953*f[166])/288 + (953*f[239])/576 + (11*f[489])/12)/eps + 
    (11*f[489])/6 + f[489]/eps^2, -f[8] - f[33] - (143*f[102])/144 - 
    (11*f[103])/12 - (55*f[239])/576 + (11*f[241])/12 + (11*f[286])/12 + 
    (55*f[311])/18 - (11*f[312])/6 - f[519] - (143*f[533])/144 - 
    (143*f[588])/144 - (11*f[589])/12 + (11*f[735])/12 + (11*f[776])/12 - 
    (55*f[791])/36 + (f[47] + 3*f[53] - 2*f[73] + 3*f[166] + (3*f[239])/2 - 
      2*f[311] - f[517] - f[533] - f[588] + f[791])/eps^2 + 
    ((-12*f[8])/11 - (12*f[33])/11 - (13*f[47])/12 - (13*f[53])/4 + 
      (13*f[73])/6 - (13*f[102])/12 - f[103] - (13*f[166])/4 - 
      (83*f[239])/48 + f[241] + f[286] + (11*f[311])/2 - 2*f[312] + 
      (13*f[517])/12 - (12*f[519])/11 - f[589] + f[735] + f[776] - 
      (11*f[791])/4 - 2*f[800])/eps - (11*f[800])/6, 
   (6*f[8])/11 + (6*f[33])/11 + (13*f[47])/24 + (13*f[53])/8 - 
    (13*f[73])/12 + (13*f[102])/24 + f[103]/2 + (13*f[166])/8 + 
    (83*f[239])/96 - f[241]/2 - f[286]/2 - (11*f[311])/4 + f[312] - 
    (13*f[517])/24 + (6*f[519])/11 + f[589]/2 + f[664]/2 + f[673] + 
    f[678]/2 - f[735]/2 - f[776]/2 + (-1/2*f[166] - f[239]/4 + f[291]/2 - 
      f[523]/2 + f[781]/2)/eps^2 + (11*f[791])/8 + f[800] + 
    (-1/2*f[47] - (3*f[53])/2 + f[73] - (3*f[166])/2 - f[176]/2 - f[180] - 
      (3*f[239])/4 + f[311] - f[415]/2 - f[424] + f[517]/2 + f[533]/2 + 
      f[588]/2 + f[677]/2 - f[791]/2 - f[891]/2 - f[900])/eps, 
   f[47]/6 + f[53]/2 - f[73]/3 + f[166]/2 + f[176]/6 + f[180]/3 + f[239]/4 - 
    f[311]/3 + f[415]/6 + f[424]/3 - f[517]/6 - f[533]/6 - f[588]/6 - 
    f[677]/6 + (f[166]/6 + f[239]/12 - f[291]/6 + f[523]/6 - f[781]/6)/eps + 
    f[791]/6 + f[891]/6 + f[900]/3, -1/24*f[166] - f[239]/48 + f[291]/24 - 
    f[523]/24 + f[781]/24, (-2839*f[166])/1728 + (-1/3*f[166] - f[239]/6)/
     eps^2 - (2839*f[239])/3456 + (2*f[166] + f[239])/eps^3 - (11*f[489])/8 + 
    (11*f[503])/12 + f[503]/eps, (6*f[8])/11 + (6*f[33])/11 - (5*f[47])/6 - 
    (5*f[53])/2 + (5*f[73])/3 + (13*f[102])/24 + f[103]/2 - (5*f[166])/2 - 
    (115*f[239])/96 - f[241]/2 - f[286]/2 + f[312] + (5*f[517])/6 + 
    (6*f[519])/11 + (11*f[533])/8 + (11*f[588])/8 + f[589]/2 - f[735]/2 - 
    f[776]/2 + (-1/2*f[47] - (3*f[53])/2 + f[73] - (3*f[166])/2 - 
      (3*f[239])/4 + f[311] + f[517]/2 + f[533]/2 + f[588]/2 - f[791]/2)/
     eps + f[800], f[47]/4 + (3*f[53])/4 - f[73]/2 + (23*f[166])/16 + 
    f[176]/4 + f[180]/2 + (23*f[239])/32 - (11*f[291])/16 - f[311]/2 + 
    f[415]/4 + f[424]/2 - f[517]/4 + (11*f[523])/16 - f[533]/4 - f[588]/4 - 
    f[677]/4 + (f[166]/4 + f[239]/8 - f[291]/4 + f[523]/4 - f[781]/4)/eps - 
    (11*f[781])/16 + f[791]/4 + f[891]/4 + f[900]/2, 
   -1/12*f[166] - f[239]/24 + f[291]/12 - f[523]/12 + f[781]/12, 
   (185*f[166])/32 + (-1/2*f[166] - f[239]/4)/eps^2 + (185*f[239])/64 - 
    f[489]/4 - f[503] + f[511]/eps - f[644] - f[654] + f[673], 
   f[47]/4 + (3*f[53])/4 - f[73]/2 + (3*f[166])/4 + (3*f[239])/8 - f[311]/2 - 
    f[517]/4 - f[533]/4 - f[588]/4 + f[791]/4, -1/8*f[166] - f[239]/16 + 
    f[291]/8 - f[523]/8 + f[781]/8, (-13*f[166])/9 - (13*f[239])/18 - 
    (5*f[511])/6, 0, f[166]/8 + f[239]/16, f[517]/eps^2 + f[519] + 
    ((-13*f[517])/12 + (12*f[519])/11)/eps, 0, 0, 0, 
   (-5*f[517])/6 - f[517]/(2*eps) - (6*f[519])/11, 0, f[517]/4, 0, 
   (13*f[517])/24 - (6*f[519])/11 + f[523]/eps^2 + f[654] - f[673] + 
    ((13*f[166])/12 + (13*f[239])/24 - f[511] - f[517]/2 - f[643] - f[677])/
     eps - f[678], 0, 0, (-13*f[166])/24 - (13*f[239])/48 + f[511]/2 + 
    f[517]/4 - (11*f[523])/8 - f[523]/(2*eps) + f[643]/2 + f[677]/2, 0, 
   f[523]/4, (-13*f[166])/36 - (13*f[239])/72 + f[511]/3 + f[517]/6 - 
    f[523]/(3*eps) + f[643]/3 + f[677]/3, 0, f[523]/6, f[523]/12, 
   (143*f[533])/144 + f[533]/eps^2 + (11*f[534])/12 + f[534]/eps, 0, 0, 0, 
   (-11*f[533])/8 - f[533]/(2*eps) - f[534]/2, 0, 0, f[533]/4, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1/2*f[534] + f[644] - f[664] - f[673] + 
    (-f[291] - f[781])/eps^2 + (f[176] + f[180] + f[415] + f[424] - 
      f[533]/2 + f[643] + f[891] + f[900])/eps, 0, 0, 
   -1/2*f[176] - f[180]/2 + (11*f[291])/8 - f[415]/2 - f[424]/2 + f[533]/4 - 
    f[643]/2 + (f[291]/2 + f[781]/2)/eps + (11*f[781])/8 - f[891]/2 - 
    f[900]/2, 0, -1/4*f[291] - f[781]/4, 0, 0, 0, 0, 
   -1/3*f[176] - f[180]/3 - f[415]/3 - f[424]/3 + f[533]/6 - f[643]/3 + 
    (f[291]/3 + f[781]/3)/eps - f[891]/3 - f[900]/3, 0, 
   -1/6*f[291] - f[781]/6, 0, -1/12*f[291] - f[781]/12, 
   f[8] + f[33] + (143*f[102])/144 + (11*f[103])/12 + (2309*f[166])/1728 + 
    (2639*f[239])/3456 + (2*f[166] + f[239])/eps^3 - (11*f[241])/12 - 
    (11*f[286])/12 - (55*f[311])/18 + (11*f[312])/6 - (77*f[489])/24 - 
    (11*f[503])/12 - (11*f[534])/12 - (11*f[735])/12 - (11*f[776])/12 + 
    (-f[47] - 3*f[53] + 2*f[73] - f[166]/3 - f[239]/6 + 2*f[311] - f[791])/
     eps^2 + (55*f[791])/36 + (11*f[800])/6 + 
    ((12*f[8])/11 + (12*f[33])/11 + (13*f[47])/12 + (13*f[53])/4 - 
      (13*f[73])/6 + (13*f[102])/12 + f[103] + (13*f[166])/4 + 
      (83*f[239])/48 - f[241] - f[286] - (11*f[311])/2 + 2*f[312] - 
      2*f[489] - f[503] - f[534] - f[735] - f[776] + (11*f[791])/4 + 
      2*f[800])/eps, (6*f[8])/11 + (6*f[33])/11 - (5*f[47])/6 - (5*f[53])/2 + 
    (5*f[73])/3 + (13*f[102])/24 + f[103]/2 - (5*f[166])/2 - 
    (115*f[239])/96 - f[241]/2 - f[286]/2 + f[312] + (5*f[517])/6 + 
    (6*f[519])/11 + (11*f[533])/8 + (11*f[588])/8 + f[589]/2 - f[735]/2 - 
    f[776]/2 + (-1/2*f[47] - (3*f[53])/2 + f[73] - (3*f[166])/2 - 
      (3*f[239])/4 + f[311] + f[517]/2 + f[533]/2 + f[588]/2 - f[791]/2)/
     eps + f[800], f[47]/4 + (3*f[53])/4 - f[73]/2 + (23*f[166])/16 + 
    f[176]/4 + f[180]/2 + (23*f[239])/32 - (11*f[291])/16 - f[311]/2 + 
    f[415]/4 + f[424]/2 - f[517]/4 + (11*f[523])/16 - f[533]/4 - f[588]/4 - 
    f[677]/4 + (f[166]/4 + f[239]/8 - f[291]/4 + f[523]/4 - f[781]/4)/eps - 
    (11*f[781])/16 + f[791]/4 + f[891]/4 + f[900]/2, 
   -1/12*f[166] - f[239]/24 + f[291]/12 - f[523]/12 + f[781]/12, 
   (-6*f[8])/11 - (6*f[33])/11 + (5*f[47])/6 + (5*f[53])/2 - (5*f[73])/3 - 
    (13*f[102])/24 - f[103]/2 + (5*f[166])/48 + (-f[166] - f[239]/2)/eps^2 + 
    f[241]/2 + f[286]/2 - f[312] + f[489]/2 + f[534]/2 + f[735]/2 + 
    f[776]/2 + (f[47]/2 + (3*f[53])/2 - f[73] - f[311] + f[791]/2)/eps - 
    f[800], 0, 0, -1/4*f[47] - (3*f[53])/4 + f[73]/2 - (5*f[166])/6 - 
    (5*f[239])/12 + f[311]/2 - f[511]/2 - f[791]/4, 0, 0, 
   (-5*f[517])/6 - f[517]/(2*eps) - (6*f[519])/11, 0, 0, 0, 0, 
   (-13*f[166])/24 - (13*f[239])/48 + f[511]/2 + f[517]/4 - (11*f[523])/8 - 
    f[523]/(2*eps) + f[643]/2 + f[677]/2, 0, 0, f[523]/6, 
   (-11*f[533])/8 - f[533]/(2*eps) - f[534]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[176] - f[180]/2 + (11*f[291])/8 - f[415]/2 - f[424]/2 + f[533]/4 - 
    f[643]/2 + (f[291]/2 + f[781]/2)/eps + (11*f[781])/8 - f[891]/2 - 
    f[900]/2, 0, 0, 0, -1/6*f[291] - f[781]/6, 
   (-12*f[8])/11 - (12*f[33])/11 + (7*f[47])/24 + (7*f[53])/8 - 
    (7*f[73])/12 - (13*f[102])/12 - f[103] + (81*f[166])/32 + 
    (223*f[239])/192 + f[241] + f[286] + (11*f[311])/4 - 2*f[312] + 
    (7*f[489])/4 + f[503] + f[534] - f[644] + f[664]/2 - f[678]/2 + f[735] + 
    f[776] + (-f[166] - f[239]/2 + f[291]/2 + f[523]/2 + f[781]/2)/eps^2 - 
    (11*f[791])/8 - 2*f[800] + (f[47] + 3*f[53] - 2*f[73] + (13*f[166])/12 - 
      f[176]/2 + (13*f[239])/24 - 2*f[311] - f[415]/2 - f[643] - f[677]/2 + 
      f[791] - f[891]/2)/eps, f[47]/4 + (3*f[53])/4 - f[73]/2 + 
    (3*f[166])/4 + (3*f[239])/8 - f[311]/2 - f[517]/4 - f[533]/4 - f[588]/4 + 
    f[791]/4, -1/8*f[166] - f[239]/16 + f[291]/8 - f[523]/8 + f[781]/8, 
   -1/4*f[47] - (3*f[53])/4 + f[73]/2 - (11*f[166])/16 + f[176]/4 - 
    (11*f[239])/32 - (11*f[291])/16 + f[311]/2 + f[415]/4 - (11*f[523])/16 + 
    f[643]/2 + f[677]/4 + (f[166]/4 + f[239]/8 - f[291]/4 - f[523]/4 - 
      f[781]/4)/eps - (11*f[781])/16 - f[791]/4 + f[891]/4, 0, 
   f[166]/8 + f[239]/16 + f[291]/8 + f[523]/8 + f[781]/8, f[517]/4, 0, 0, 
   f[523]/4, f[533]/4, 0, 0, 0, -1/4*f[291] - f[781]/4, 
   (-2*f[47])/3 - 2*f[53] + (4*f[73])/3 - (239*f[166])/144 + (5*f[176])/12 - 
    (239*f[239])/288 - (11*f[291])/16 + (4*f[311])/3 + (5*f[415])/12 - 
    (11*f[523])/16 + (5*f[643])/6 + (5*f[677])/12 + 
    ((5*f[166])/12 + (5*f[239])/24 - (5*f[291])/12 - (5*f[523])/12 - 
      (5*f[781])/12)/eps - (11*f[781])/16 - (2*f[791])/3 + (5*f[891])/12, 0, 
   -1/12*f[166] - f[239]/24 + f[291]/12 + f[523]/12 + f[781]/12, 0, 0, 
   -1/8*f[166] - f[239]/16 + f[291]/4 + f[523]/4 + f[781]/4, 
   (143*f[588])/144 + f[588]/eps^2 + (11*f[589])/12 + f[589]/eps, 0, 0, 0, 
   (-11*f[588])/8 - f[588]/(2*eps) - f[589]/2, 0, 0, f[588]/4, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-11*f[588])/8 - f[588]/(2*eps) - f[589]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[588]/4, 0, 0, 0, 0, 0, -1/2*f[589] - f[654] - f[664]/2 + 
    f[678]/2 + (f[166]/2 + f[239]/4 - f[291]/2 - f[523]/2 - f[781]/2)/eps^2 + 
    ((-13*f[166])/12 + f[176]/2 + f[180] - (13*f[239])/24 + f[415]/2 + 
      f[424] + f[511] - f[588]/2 + f[643] + f[677]/2 + f[891]/2 + f[900])/
     eps, 0, 0, (-7*f[166])/48 - f[176]/4 - f[180]/2 - (7*f[239])/96 + 
    (11*f[291])/16 - f[415]/4 - f[424]/2 - f[511]/2 + (11*f[523])/16 + 
    f[588]/4 - f[643]/2 - f[677]/4 + (-1/4*f[166] - f[239]/8 + f[291]/4 + 
      f[523]/4 + f[781]/4)/eps + (11*f[781])/16 - f[891]/4 - f[900]/2, 0, 
   f[166]/8 + f[239]/16 - f[291]/8 - f[523]/8 - f[781]/8, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (-7*f[166])/48 - f[176]/4 - f[180]/2 - (7*f[239])/96 + 
    (11*f[291])/16 - f[415]/4 - f[424]/2 - f[511]/2 + (11*f[523])/16 + 
    f[588]/4 - f[643]/2 - f[677]/4 + (-1/4*f[166] - f[239]/8 + f[291]/4 + 
      f[523]/4 + f[781]/4)/eps + (11*f[781])/16 - f[891]/4 - f[900]/2, 0, 0, 
   0, 0, f[166]/8 + f[239]/16 - f[291]/8 - f[523]/8 - f[781]/8, 
   (13*f[166])/36 - f[176]/6 - f[180]/3 + (13*f[239])/72 - f[415]/6 - 
    f[424]/3 - f[511]/3 + f[588]/6 - f[643]/3 - f[677]/6 + 
    (-1/6*f[166] - f[239]/12 + f[291]/6 + f[523]/6 + f[781]/6)/eps - 
    f[891]/6 - f[900]/3, 0, f[166]/12 + f[239]/24 - f[291]/12 - f[523]/12 - 
    f[781]/12, 0, 0, f[166]/12 + f[239]/24 - f[291]/12 - f[523]/12 - 
    f[781]/12, f[166]/24 + f[239]/48 - f[291]/24 - f[523]/24 - f[781]/24, 
   (59*f[166])/72 + (59*f[239])/144 - f[489]/6 + f[644]/6 + f[654]/6 + 
    f[664]/12 + f[678]/12 + (-1/12*f[166] - f[239]/24 + f[291]/12 - 
      f[523]/12 + f[781]/12)/eps^2 + (f[166]/8 - f[176]/12 - f[180]/6 + 
      f[239]/16 - f[415]/12 - f[424]/6 - f[511]/6 + f[677]/12 - f[891]/12 - 
      f[900]/6)/eps, -1/6*f[47] - f[53]/2 + f[73]/3 - f[166]/2 - f[176]/12 - 
    f[180]/6 - f[239]/4 + f[311]/3 - f[415]/12 - f[424]/6 + f[517]/6 + 
    f[533]/6 + f[588]/6 + f[677]/12 + (-1/12*f[166] - f[239]/24 + f[291]/12 - 
      f[523]/12 + f[781]/12)/eps - f[791]/6 - f[891]/12 - f[900]/6, 
   f[166]/12 + f[239]/24 - f[291]/12 + f[523]/12 - f[781]/12, 
   (17*f[166])/32 + f[176]/24 + f[180]/12 + (17*f[239])/64 - (11*f[291])/96 + 
    f[415]/24 + f[424]/12 + f[511]/4 + (11*f[523])/96 - f[677]/24 + 
    (f[166]/8 + f[239]/16 - f[291]/24 + f[523]/24 - f[781]/24)/eps - 
    (11*f[781])/96 + f[891]/24 + f[900]/12, f[166]/24 + f[239]/48 - 
    f[291]/24 + f[523]/24 - f[781]/24, (-11*f[166])/48 - (11*f[239])/96 + 
    f[291]/48 - f[523]/48 + f[781]/48, (13*f[166])/72 + (13*f[239])/144 - 
    f[511]/6 - f[517]/6 + f[523]/(6*eps) - f[643]/6 - f[677]/6, 0, 
   -1/12*f[523], -1/6*f[523], f[176]/6 + f[180]/6 + f[415]/6 + f[424]/6 - 
    f[533]/6 + f[643]/6 + (-1/6*f[291] - f[781]/6)/eps + f[891]/6 + f[900]/6, 
   0, f[291]/12 + f[781]/12, 0, f[291]/6 + f[781]/6, 
   f[47]/6 + f[53]/2 - f[73]/3 + (205*f[166])/288 - f[176]/24 + f[180]/12 + 
    (205*f[239])/576 - (11*f[291])/96 - f[311]/3 - f[415]/24 + f[424]/12 + 
    f[511]/12 + (11*f[523])/96 - f[643]/6 - f[677]/8 + 
    (f[166]/24 + f[239]/48 + f[291]/24 + f[523]/8 + f[781]/24)/eps - 
    (11*f[781])/96 + f[791]/6 - f[891]/24 + f[900]/12, 
   f[166]/24 + f[239]/48 - f[291]/24 + f[523]/24 - f[781]/24, 
   f[166]/24 + f[239]/48 - f[291]/24 - f[523]/24 - f[781]/24, -1/12*f[523], 
   f[291]/12 + f[781]/12, (-5*f[166])/48 - (5*f[239])/96 - (5*f[291])/48 - 
    (7*f[523])/48 - (5*f[781])/48, (-13*f[166])/72 + f[176]/12 + f[180]/6 - 
    (13*f[239])/144 + f[415]/12 + f[424]/6 + f[511]/6 - f[588]/6 + f[643]/6 + 
    f[677]/12 + (f[166]/12 + f[239]/24 - f[291]/12 - f[523]/12 - f[781]/12)/
     eps + f[891]/12 + f[900]/6, 0, -1/24*f[166] - f[239]/48 + f[291]/24 + 
    f[523]/24 + f[781]/24, 0, 0, -1/24*f[166] - f[239]/48 + f[291]/24 + 
    f[523]/24 + f[781]/24, -1/12*f[166] - f[239]/24 + f[291]/12 + f[523]/12 + 
    f[781]/12, (77*f[166])/1440 + (77*f[239])/2880 + (37*f[291])/1440 - 
    (37*f[523])/1440 + (37*f[781])/1440, -(f[394]/eps^2) + f[643]/eps + 
    f[644], 0, 0, (11*f[394])/8 + f[394]/(2*eps) - f[643]/2, 0, -1/4*f[394], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (11*f[394])/8 + f[394]/(2*eps) - f[643]/2, 0, 
   0, 0, 0, -1/4*f[394], 0, 0, 0, 0, 0, 0, 0, f[394]/12, 0, 
   (-f[166] - f[239]/2 + f[394])/eps^2 + f[654] + 
    ((13*f[166])/12 - f[180] + (13*f[239])/24 - f[424] - f[511] - f[643] - 
      f[900])/eps, 0, 0, (5*f[166])/6 + f[180]/2 + (5*f[239])/12 + 
    (f[166]/2 + f[239]/4 - f[394]/2)/eps - (11*f[394])/8 + f[424]/2 + 
    f[511]/2 + f[643]/2 + f[900]/2, 0, -1/4*f[166] - f[239]/8 + f[394]/4, 0, 
   0, 0, 0, 0, 0, 0, 0, (5*f[166])/6 + f[180]/2 + (5*f[239])/12 + 
    (f[166]/2 + f[239]/4 - f[394]/2)/eps - (11*f[394])/8 + f[424]/2 + 
    f[511]/2 + f[643]/2 + f[900]/2, 0, 0, 0, 0, -1/4*f[166] - f[239]/8 + 
    f[394]/4, 0, 0, 0, 0, 0, 0, 0, f[166]/12 + f[239]/24 - f[394]/12, 0, 
   f[664] + (f[291] - f[394] + f[781])/eps^2 + (-f[176] - f[415] - f[891])/
     eps, 0, 0, f[176]/2 - (11*f[291])/8 + (11*f[394])/8 + f[415]/2 + 
    (-1/2*f[291] + f[394]/2 - f[781]/2)/eps - (11*f[781])/8 + f[891]/2, 0, 
   f[291]/4 - f[394]/4 + f[781]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[176]/2 - (11*f[291])/8 + (11*f[394])/8 + f[415]/2 + 
    (-1/2*f[291] + f[394]/2 - f[781]/2)/eps - (11*f[781])/8 + f[891]/2, 0, 0, 
   0, 0, f[291]/4 - f[394]/4 + f[781]/4, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*f[291] + f[394]/12 - f[781]/12, 0, 0, 
   f[673] + (-f[180] - f[424] - f[900])/eps, 0, 0, 
   f[180]/2 + f[424]/2 + f[900]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[180]/2 + f[424]/2 + f[900]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-f[166] - f[239]/2 + f[394] - f[523])/eps^2 + f[677]/eps + f[678], 0, 0, 
   (11*f[166])/8 + (11*f[239])/16 - (11*f[394])/8 + 
    (f[166]/2 + f[239]/4 - f[394]/2 + f[523]/2)/eps + (11*f[523])/8 - 
    f[677]/2, 0, -1/4*f[166] - f[239]/8 + f[394]/4 - f[523]/4, 0, 0, 0, 0, 0, 
   0, 0, (11*f[166])/8 + (11*f[239])/16 - (11*f[394])/8 + 
    (f[166]/2 + f[239]/4 - f[394]/2 + f[523]/2)/eps + (11*f[523])/8 - 
    f[677]/2, 0, 0, 0, -1/4*f[166] - f[239]/8 + f[394]/4 - f[523]/4, 0, 0, 0, 
   0, 0, 0, 0, f[166]/12 + f[239]/24 - f[394]/12 + f[523]/12, 0, 0, 0, 0, 
   f[687]/eps + f[688] + (-f[194] - f[438] - f[914])/eps^2, 0, 0, 
   (11*f[194])/8 + (11*f[438])/8 - f[687]/2 + 
    (f[194]/2 + f[438]/2 + f[914]/2)/eps + (11*f[914])/8, 
   -1/4*f[194] - f[438]/4 - f[914]/4, (11*f[194])/8 + (11*f[438])/8 - 
    f[687]/2 + (f[194]/2 + f[438]/2 + f[914]/2)/eps + (11*f[914])/8, 
   -1/4*f[194] - f[438]/4 - f[914]/4, 0, 0, f[194]/12 + f[438]/12 + 
    f[914]/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[176] - f[415] + (f[291] - f[394] + f[781])/eps - f[891], 0, 
   -1/2*f[291] + f[394]/2 - f[781]/2, 0, 0, -1/2*f[291] + f[394]/2 - 
    f[781]/2, 0, (-f[166] - f[239]/2 + f[394] - f[523])/eps + f[677], 0, 
   f[166]/2 + f[239]/4 - f[394]/2 + f[523]/2, 0, 0, 
   f[166]/2 + f[239]/4 - f[394]/2 + f[523]/2, 0, 
   f[687] + (-f[194] - f[438] - f[914])/eps, 0, f[194]/2 + f[438]/2 + 
    f[914]/2, f[194]/2 + f[438]/2 + f[914]/2, 0, 0, 
   (34*f[166])/9 - (7*f[176])/3 - (14*f[180])/3 + (17*f[239])/9 - 
    (7*f[415])/3 - (14*f[424])/3 - (14*f[511])/3 + (7*f[677])/3 + 
    ((-5*f[166])/3 - (5*f[239])/6 + (7*f[291])/3 - (7*f[523])/3 + 
      (7*f[781])/3)/eps - (7*f[891])/3 - (14*f[900])/3, 
   (-7*f[166])/3 - (7*f[239])/6 + (7*f[291])/3 - (7*f[523])/3 + (7*f[781])/3, 
   (-7*f[166])/6 - (7*f[239])/12 - (7*f[291])/6 + (7*f[523])/6 - 
    (7*f[781])/6, (14*f[523])/3, (-14*f[291])/3 - (14*f[781])/3, 
   (-7*f[166])/2 - (7*f[239])/4 + (7*f[291])/6 + (7*f[523])/2 + (7*f[781])/6, 
   (7*f[166])/3 + (7*f[239])/6 - (7*f[291])/3 - (7*f[523])/3 - (7*f[781])/3, 
   f[717] + (-f[221] - f[468] - f[944])/eps, 0, f[221]/2 + f[468]/2 + 
    f[944]/2, f[221]/2 + f[468]/2 + f[944]/2, 0, -(f[394]/eps) + f[643], 0, 
   f[394]/2, 0, 0, f[394]/2, 0, (13*f[166])/12 - f[180] + (13*f[239])/24 + 
    (-f[166] - f[239]/2 + f[394])/eps - f[424] - f[511] - f[643] - f[900], 0, 
   f[166]/2 + f[239]/4 - f[394]/2, 0, 0, f[166]/2 + f[239]/4 - f[394]/2, 0, 
   -f[180] - f[424] - f[900], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[221] - f[468] - f[944], -f[394], 
   -f[166] - f[239]/2 + f[394], f[291] - f[394] + f[781], 0, 
   -f[166] - f[239]/2 + f[394] - f[523], -f[194] - f[438] - f[914], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {(11*f[735])/6 + f[735]/eps^2 + (11*f[735])/(12*eps), 
   (143*f[285])/144 + (143*f[533])/144 + (11*f[739])/12 + f[739]/eps - 
    (143*f[759])/144 - (143*f[791])/144 + 
    (f[285] + f[533] - f[759] - f[791] - f[828])/eps^2 - (143*f[828])/144, 
   -1/2*f[177] - f[416]/2 - f[664]/2 - f[739]/2 - (143*f[765])/288 + 
    (-1/2*f[765] - f[781]/2)/eps^2 + (11*f[900])/12 + 
    (-1/2*f[285] - f[533]/2 + f[759]/2 + f[791]/2 + f[828]/2 + f[891]/2 + 
      f[900] + f[905]/2)/eps + (11*f[905])/24, f[285]/6 + f[533]/6 - 
    f[759]/6 + (f[765]/6 + f[781]/6)/eps - f[791]/6 - f[828]/6 - f[891]/6 - 
    f[900]/3 - f[905]/6, -1/24*f[765] - f[781]/24, 
   (-11*f[735])/6 - f[735]/(2*eps), (-11*f[285])/8 - (11*f[533])/8 - 
    f[739]/2 + (11*f[759])/8 + (11*f[791])/8 + 
    (-1/2*f[285] - f[533]/2 + f[759]/2 + f[791]/2 + f[828]/2)/eps + 
    (11*f[828])/8, f[285]/4 + f[533]/4 - f[759]/4 + (11*f[765])/16 + 
    (f[765]/4 + f[781]/4)/eps + (11*f[781])/16 - f[791]/4 - f[828]/4 - 
    f[891]/4 - f[900]/2 - f[905]/4, -1/12*f[765] - f[781]/12, 
   f[735]/4 + f[754]/eps - (11*f[882])/12 - f[887] + (11*f[900])/12, 
   f[285]/4 + f[533]/4 - f[759]/4 - f[791]/4 - f[828]/4, 
   -1/8*f[765] - f[781]/8, (-5*f[754])/6, 0, 0, 
   (143*f[759])/144 + f[759]/eps^2 + (11*f[760])/12 + f[760]/eps, 0, 0, 0, 
   (-11*f[759])/8 - f[759]/(2*eps) - f[760]/2, 0, f[759]/4, 0, 
   -1/2*f[760] + (143*f[765])/144 + f[765]/eps^2 + f[887] - (11*f[900])/12 + 
    (-f[754] - f[759]/2 - f[882] - f[905])/eps - (11*f[905])/12, 0, 0, 
   f[754]/2 + f[759]/4 - (11*f[765])/8 - f[765]/(2*eps) + f[882]/2 + 
    f[905]/2, 0, f[765]/4, f[754]/3 + f[759]/6 - f[765]/(3*eps) + f[882]/3 + 
    f[905]/3, 0, f[765]/6, f[765]/12, (-143*f[285])/144 + 
    (-f[285] - f[533])/eps^2 - (143*f[533])/144 + (11*f[776])/12 + 
    f[776]/eps, 0, 0, 0, (11*f[285])/8 + (f[285]/2 + f[533]/2)/eps + 
    (11*f[533])/8 - f[776]/2, 0, 0, -1/4*f[285] - f[533]/4, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[177] + f[416] + f[664] - f[776]/2 + f[781]/eps^2 + 
    (11*f[882])/12 + (f[285]/2 + f[533]/2 + f[882] - f[891] - f[900])/eps - 
    (11*f[900])/12, 0, 0, -1/4*f[285] - f[533]/4 - (11*f[781])/8 - 
    f[781]/(2*eps) - f[882]/2 + f[891]/2 + f[900]/2, 0, f[781]/4, 0, 0, 0, 0, 
   -1/6*f[285] - f[533]/6 - f[781]/(3*eps) - f[882]/3 + f[891]/3 + f[900]/3, 
   0, f[781]/6, 0, f[781]/12, (-11*f[735])/6 - (55*f[791])/36 + 
    f[791]/eps^2 + (-1/2*f[735] - (11*f[791])/4 - 2*f[800])/eps - 
    (11*f[800])/6, (-11*f[285])/8 - (11*f[533])/8 - f[739]/2 + 
    (11*f[759])/8 + (11*f[791])/8 + (-1/2*f[285] - f[533]/2 + f[759]/2 + 
      f[791]/2 + f[828]/2)/eps + (11*f[828])/8, f[285]/4 + f[533]/4 - 
    f[759]/4 + (11*f[765])/16 + (f[765]/4 + f[781]/4)/eps + (11*f[781])/16 - 
    f[791]/4 - f[828]/4 - f[891]/4 - f[900]/2 - f[905]/4, 
   -1/12*f[765] - f[781]/12, -1/2*f[791]/eps + f[800], 0, 0, 
   -1/2*f[754] + f[791]/4, 0, 0, (-11*f[759])/8 - f[759]/(2*eps) - f[760]/2, 
   0, 0, 0, 0, f[754]/2 + f[759]/4 - (11*f[765])/8 - f[765]/(2*eps) + 
    f[882]/2 + f[905]/2, 0, 0, f[765]/6, (11*f[285])/8 + 
    (f[285]/2 + f[533]/2)/eps + (11*f[533])/8 - f[776]/2, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/4*f[285] - f[533]/4 - (11*f[781])/8 - f[781]/(2*eps) - f[882]/2 + 
    f[891]/2 + f[900]/2, 0, 0, 0, f[781]/6, -1/2*f[177] - f[416]/2 - 
    f[664]/2 + f[735]/4 + (143*f[765])/288 + (f[765]/2 - f[781]/2)/eps^2 + 
    (11*f[791])/8 + 2*f[800] - (11*f[882])/12 + 
    (-f[791] - f[882] + f[891]/2 - f[905]/2)/eps - (11*f[905])/24, 
   f[285]/4 + f[533]/4 - f[759]/4 - f[791]/4 - f[828]/4, 
   -1/8*f[765] - f[781]/8, (-11*f[765])/16 + (-1/4*f[765] + f[781]/4)/eps + 
    (11*f[781])/16 + f[791]/4 + f[882]/2 - f[891]/4 + f[905]/4, 0, 
   f[765]/8 - f[781]/8, f[759]/4, 0, 0, f[765]/4, -1/4*f[285] - f[533]/4, 0, 
   0, 0, f[781]/4, (-11*f[765])/16 + ((-5*f[765])/12 + (5*f[781])/12)/eps + 
    (11*f[781])/16 + (2*f[791])/3 + (5*f[882])/6 - (5*f[891])/12 + 
    (5*f[905])/12, 0, f[765]/12 - f[781]/12, 0, 0, f[765]/4 - f[781]/4, 
   (-11*f[735])/12 - (11*f[739])/12 - (11*f[760])/12 - (11*f[776])/12 + 
    (121*f[791])/48 + (11*f[800])/6 + (-f[735] - f[739] - f[760] - f[776] + 
      (11*f[791])/4 + 2*f[800])/eps + (143*f[828])/144 + f[828]/eps^2, 0, 0, 
   0, f[735]/2 + f[739]/2 + f[760]/2 + f[776]/2 - (11*f[791])/8 - f[800] - 
    (11*f[828])/8 - f[828]/(2*eps), 0, 0, f[828]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[735]/2 + f[739]/2 + f[760]/2 + f[776]/2 - (11*f[791])/8 - f[800] - 
    (11*f[828])/8 - f[828]/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[828]/4, 0, 0, 0, 0, 0, f[177]/2 + f[416]/2 + f[664]/2 + f[735]/2 + 
    f[739]/2 + f[760]/2 - (143*f[765])/288 + f[776]/2 + 
    (-1/2*f[765] + f[781]/2)/eps^2 - (11*f[791])/8 - f[800] - f[887] + 
    (f[754] - f[828]/2 + f[882] - f[891]/2 - f[900] + f[905]/2)/eps + 
    (11*f[905])/24, 0, 0, -1/2*f[754] + (11*f[765])/16 + 
    (f[765]/4 - f[781]/4)/eps - (11*f[781])/16 + f[828]/4 - f[882]/2 + 
    f[891]/4 + f[900]/2 - f[905]/4, 0, -1/8*f[765] + f[781]/8, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/2*f[754] + (11*f[765])/16 + (f[765]/4 - f[781]/4)/eps - 
    (11*f[781])/16 + f[828]/4 - f[882]/2 + f[891]/4 + f[900]/2 - f[905]/4, 0, 
   0, 0, 0, -1/8*f[765] + f[781]/8, -1/3*f[754] + (f[765]/6 - f[781]/6)/eps + 
    f[828]/6 - f[882]/3 + f[891]/6 + f[900]/3 - f[905]/6, 0, 
   -1/12*f[765] + f[781]/12, 0, 0, -1/12*f[765] + f[781]/12, 
   -1/24*f[765] + f[781]/24, -1/12*f[177] - f[416]/12 - f[664]/12 - 
    f[735]/6 - (143*f[765])/1728 + (-1/12*f[765] - f[781]/12)/eps^2 + 
    (11*f[882])/72 + f[887]/6 + (-1/6*f[754] + f[891]/12 + f[900]/6 + 
      f[905]/12)/eps + (11*f[905])/144, -1/6*f[285] - f[533]/6 + f[759]/6 + 
    (-1/12*f[765] - f[781]/12)/eps + f[791]/6 + f[828]/6 + f[891]/12 + 
    f[900]/6 + f[905]/12, f[765]/12 + f[781]/12, f[754]/4 + (11*f[765])/96 + 
    (f[765]/24 + f[781]/24)/eps + (11*f[781])/96 - f[891]/24 - f[900]/12 - 
    f[905]/24, f[765]/24 + f[781]/24, -1/48*f[765] - f[781]/48, 
   -1/6*f[754] - f[759]/6 + f[765]/(6*eps) - f[882]/6 - f[905]/6, 0, 
   -1/12*f[765], -1/6*f[765], f[285]/6 + f[533]/6 + f[781]/(6*eps) + 
    f[882]/6 - f[891]/6 - f[900]/6, 0, -1/12*f[781], 0, -1/6*f[781], 
   f[754]/12 + (11*f[765])/96 + (f[765]/8 - f[781]/24)/eps + (11*f[781])/96 - 
    f[791]/6 - f[882]/6 + f[891]/24 - f[900]/12 - f[905]/8, 
   f[765]/24 + f[781]/24, -1/24*f[765] + f[781]/24, -1/12*f[765], 
   -1/12*f[781], (-7*f[765])/48 + (5*f[781])/48, 
   f[754]/6 + (-1/12*f[765] + f[781]/12)/eps - f[828]/6 + f[882]/6 - 
    f[891]/12 - f[900]/6 + f[905]/12, 0, f[765]/24 - f[781]/24, 0, 0, 
   f[765]/24 - f[781]/24, f[765]/12 - f[781]/12, 
   (-37*f[765])/1440 - (37*f[781])/1440, (11*f[882])/12 + f[882]/eps, 0, 0, 
   -1/2*f[882], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[882], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, f[887] + (-f[754] - f[882] + f[900])/eps, 0, 0, 
   f[754]/2 + f[882]/2 - f[900]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[754]/2 + f[882]/2 - f[900]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[177] - f[416] - f[664] - f[781]/eps^2 + f[891]/eps, 0, 0, 
   (11*f[781])/8 + f[781]/(2*eps) - f[891]/2, 0, -1/4*f[781], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (11*f[781])/8 + f[781]/(2*eps) - f[891]/2, 0, 0, 0, 0, 
   -1/4*f[781], 0, 0, 0, 0, 0, 0, 0, f[781]/12, 0, 0, 
   (11*f[900])/12 + f[900]/eps, 0, 0, -1/2*f[900], 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[900], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-143*f[765])/144 - f[765]/eps^2 + (11*f[905])/12 + f[905]/eps, 0, 0, 
   (11*f[765])/8 + f[765]/(2*eps) - f[905]/2, 0, -1/4*f[765], 0, 0, 0, 0, 0, 
   0, 0, (11*f[765])/8 + f[765]/(2*eps) - f[905]/2, 0, 0, 0, -1/4*f[765], 0, 
   0, 0, 0, 0, 0, 0, f[765]/12, 0, 0, 0, 0, f[914]/eps^2 + f[915]/eps + 
    f[916], 0, 0, (-11*f[914])/8 - f[914]/(2*eps) - f[915]/2, f[914]/4, 
   (-11*f[914])/8 - f[914]/(2*eps) - f[915]/2, f[914]/4, 0, 0, -1/12*f[914], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -(f[781]/eps) + f[891], 0, f[781]/2, 0, 0, f[781]/2, 0, 
   -(f[765]/eps) + f[905], 0, f[765]/2, 0, 0, f[765]/2, 0, 
   f[914]/eps + f[915], 0, -1/2*f[914], -1/2*f[914], 0, 0, 
   (-14*f[754])/3 + ((-7*f[765])/3 - (7*f[781])/3)/eps + (7*f[891])/3 + 
    (14*f[900])/3 + (7*f[905])/3, (-7*f[765])/3 - (7*f[781])/3, 
   (7*f[765])/6 + (7*f[781])/6, (14*f[765])/3, (14*f[781])/3, 
   (7*f[765])/2 - (7*f[781])/6, (-7*f[765])/3 + (7*f[781])/3, 
   (-13*f[944])/12 + f[944]/eps, 0, -1/2*f[944], -1/2*f[944], 0, f[882], 0, 
   0, 0, 0, 0, 0, -f[754] - f[882] + f[900], 0, 0, 0, 0, 0, 0, f[900], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, f[944], 0, 0, -f[781], 0, -f[765], f[914], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[3] -> y[1]/2 + y[3]/(2*y[2]*y[4]) + y[5]/(144*y[4]) + y[7]/(2*y[6]) + 
    y[9]/(2*y[4]*y[8]) + (y[13]*y[14])/(2*y[10]*y[11]*y[12]) - 
    y[14]^2/(2*y[6]*y[12]) - (y[13]*y[14]^2)/(2*y[6]*y[11]*y[12]) + 
    y[15]/(2*y[12]) + y[16]/(2*y[10]*y[12]) + y[17]/(2*y[10]*y[11]) - 
    1/(2*y[2]*y[10]*y[18]) + y[12]/(2*y[2]*y[18]) - 
    y[14]/(2*y[2]*y[10]*y[11]*y[18]) + (y[14]*y[19])/(2*y[10]*y[11]*y[18]) + 
    y[20]/(2*y[18]) + (191*y[21]*y[22])/(144*y[23]) - 
    (191*y[22]^3)/(144*y[10]*y[11]*y[23]) - (191*y[22]*y[24])/
     (144*y[10]*y[23]) + y[25]/(2*y[10]*y[18]) - 
    (119*y[21]*y[22])/(144*y[26]) + (119*y[22]^3)/(144*y[10]*y[11]*y[26]) + 
    (119*y[22]*y[24])/(144*y[10]*y[26]) + (y[14]*y[27])/
     (2*y[2]*y[11]*y[28]) + (y[13]^3*y[14]*y[27])/(2*y[11]*y[12]*y[28]) - 
    (y[13]^2*y[14]*y[29])/(2*y[10]*y[11]*y[12]*y[28]) + 
    (y[14]^2*y[27]*y[30])/(2*y[11]*y[28]) + (y[14]*y[31])/
     (2*y[2]*y[10]*y[11]*y[28]) + (y[10]*y[13]*y[32])/(2*y[12]*y[21]*y[28]) + 
    y[33]/(2*y[2]*y[10]*y[28]) + y[34]/(2*y[2]*y[4]*y[8]) + 
    y[35]/(2*y[6]*y[11]) + (y[14]^2*y[36])/(2*y[10]*y[11]*y[28]) + 
    y[37]/(2*y[2]*y[28]) + y[38]/(2*y[10]*y[12]*y[28]) + 
    y[39]/(2*y[21]*y[28]) + y[40]/(2*y[10]*y[28]) + y[41]/(2*y[12]*y[28]) + 
    y[42]/(2*y[28]), f[8] -> -11/(6*y[22]) - 11/(8*y[10]^2*y[22]) + 
    (11*y[10])/(12*y[6]^2*y[22]) + 11/(4*y[12]*y[22]) + 
    11/(24*y[6]*y[12]*y[22]) + 11/(8*y[10]^2*y[12]*y[22]) - 
    11/(24*y[10]*y[12]*y[22]) - (11*y[10])/(12*y[6]^2*y[12]*y[22]) - 
    (11*y[21]*y[22])/(3*y[23]) + (11*y[22]^3)/(3*y[10]*y[11]*y[23]) + 
    (11*y[22]*y[24])/(3*y[10]*y[23]) - (11*y[8])/(8*y[2]*y[10]*y[26]) + 
    (11*y[14])/(8*y[2]*y[10]*y[11]*y[26]) + (11*y[27])/(8*y[10]^2) + 
    11/(4*y[10]^2*y[22]*y[28]) - (11*y[2])/(8*y[10]^2*y[12]*y[22]*y[28]) + 
    (11*y[13])/(8*y[2]*y[10]^2*y[22]*y[28]) - (11*y[14]*y[27])/
     (24*y[2]*y[11]*y[28]) - (11*y[13]^3*y[14]*y[27])/
     (24*y[11]*y[12]*y[28]) - (11*y[13]*y[14]*y[29])/
     (12*y[6]^2*y[11]*y[12]) + (11*y[13]^2*y[14]*y[29])/
     (24*y[10]*y[11]*y[12]*y[28]) - (11*y[14]^2*y[27]*y[30])/
     (24*y[11]*y[28]) + (11*y[43])/(8*y[2]*y[10]^2) - (11*y[44])/24 - 
    (11*y[45])/(24*y[10]) - (11*y[46])/12 + 
    (11*y[47])/(24*y[6]*y[10]*y[11]) + (11*y[48])/(12*y[12]*y[22]*y[27]) + 
    (11*y[49])/(24*y[12]) + (22*y[10]^2*y[13]^2*y[29]*y[50])/
     (3*y[12]*y[21]*y[28]^2) + (11*y[14])/(12*y[2]*y[27]*y[51]) - 
    (11*y[14]^2)/(12*y[2]*y[22]^2*y[27]*y[51]) - 
    (11*y[13]*y[14])/(12*y[2]*y[22]*y[27]*y[51]) + 
    (11*y[10])/(3*y[12]*y[22]*y[28]*y[51]) + (11*y[13]*y[14]^3)/
     (3*y[2]*y[22]*y[28]*y[51]) - (11*y[34])/(12*y[21]*y[27]*y[51]) + 
    (11*y[50])/(12*y[12]*y[21]*y[27]*y[51]) - 
    (11*y[52])/(12*y[12]*y[22]*y[27]*y[51]) + (11*y[13]*y[53])/
     (8*y[10]^2*y[11]*y[12]) - (11*y[14]*y[54])/(12*y[2]*y[22]*y[27]) + 
    (11*y[55])/(24*y[10]*y[22]) - (11*y[55])/(12*y[22]^2*y[27]*y[51]) + 
    (11*y[50]*y[55])/(12*y[22]*y[27]*y[51]) + (11*y[27]*y[56])/
     (8*y[10]^2*y[11]) - (11*y[22]^2*y[27]*y[57])/(24*y[11]*y[26]) - 
    (11*y[22]*y[58])/(24*y[10]*y[26]) - (11*y[59])/(24*y[26]) + 
    (11*y[60])/(24*y[6]*y[26]) - (11*y[61])/(24*y[10]*y[11]*y[26]) + 
    (11*y[22]*y[64])/(8*y[2]*y[26]*y[63]) + (11*y[22]*y[62]*y[64])/
     (8*y[26]*y[63]) - (11*y[65])/(12*y[6]^2*y[11]) + 
    (11*y[66])/(3*y[12]*y[22]*y[28]^2) + (11*y[21]^3*y[67]*y[68])/
     (3*y[10]*y[12]*y[28]^2) + (11*y[69])/(8*y[2]*y[10]^2*y[28]) - 
    (11*y[70]*y[71])/(8*y[10]^2*y[28]) + y[72]/(y[2]*y[10]*y[22]*y[28]) + 
    (11*y[73])/(24*y[10]*y[12]*y[22]*y[28]) + 
    (11*y[74])/(12*y[12]*y[22]*y[28]) - (11*y[27]*y[75])/
     (8*y[10]^2*y[12]*y[28]) + (11*y[14]*y[76])/(24*y[2]*y[10]*y[11]*y[28]) + 
    (11*y[55]*y[77])/(12*y[12]*y[28]*y[51]) - (11*y[78])/(12*y[6]^2*y[12]) + 
    (11*y[79])/(24*y[6]*y[12]) - (11*y[14]^2*y[80])/(12*y[2]*y[28]*y[51]) + 
    (11*y[81])/(24*y[6]) + (11*y[82])/(8*y[10]^2*y[12]) + 
    (11*y[14]^2*y[83])/(24*y[10]*y[11]*y[28]) + (11*y[84])/(12*y[6]^2) + 
    (11*y[85])/(24*y[2]*y[10]*y[28]) - (11*y[86])/(24*y[10]*y[12]) - 
    (11*y[87])/(24*y[10]*y[11]) + (11*y[14]^3*y[88])/(3*y[2]*y[22]*y[28]^2) + 
    (11*y[89])/(24*y[10]*y[11]*y[12]) - (11*y[90])/(24*y[10]*y[22]*y[28]) + 
    (11*y[14]*y[91])/(24*y[6]*y[11]*y[12]) + (11*y[92])/(24*y[6]*y[11]) - 
    (11*y[93])/(24*y[2]*y[22]*y[28]) - (11*y[94])/(3*y[22]*y[28]*y[51]) + 
    (11*y[95])/(12*y[21]*y[28]*y[51]) + (22*y[10]^2*y[50]*y[96])/
     (3*y[21]*y[28]^2) + y[97]/(12*y[12]*y[21]*y[28]*y[51]) - 
    (11*y[98])/(3*y[2]*y[10]*y[28]^2) - (11*y[99])/(24*y[10]*y[28]) + 
    (11*y[100])/(24*y[6]*y[11]*y[26]) - (11*y[101])/(8*y[2]*y[28]*y[63]) + 
    (11*y[102])/(24*y[10]*y[12]*y[28]) + (11*y[103])/(24*y[2]*y[28]) - 
    (11*y[104])/(24*y[12]*y[21]*y[28]) + (11*y[105])/(24*y[22]*y[28]) + 
    (11*y[106])/(3*y[22]*y[28]^2) + (11*y[107])/(3*y[10]*y[28]^2) + 
    (11*y[108])/(24*y[21]*y[28]) - (11*y[109])/(24*y[28]) + 
    (11*y[110])/(8*y[28]*y[63]) - (11*y[111])/(24*y[12]*y[28]) + 
    (11*y[112])/(3*y[2]*y[28]^2) + (11*y[113])/(3*y[12]*y[28]^2) - 
    (11*y[114])/(3*y[28]^2), 
  f[17] -> -1/4*(y[13]*y[14])/(y[10]*y[11]*y[12]) + y[14]^2/(4*y[6]*y[12]) + 
    (y[13]*y[14]^2)/(4*y[6]*y[11]*y[12]) + 1/(4*y[2]*y[10]*y[18]) + 
    y[14]/(4*y[2]*y[10]*y[11]*y[18]) - (y[14]*y[19])/(4*y[10]*y[11]*y[18]) - 
    (5*y[21]*y[22])/(36*y[23]) + (5*y[22]^3)/(36*y[10]*y[11]*y[23]) + 
    (5*y[22]*y[24])/(36*y[10]*y[23]) - (y[21]*y[22])/(9*y[26]) + 
    y[22]^3/(9*y[10]*y[11]*y[26]) + (y[22]*y[24])/(9*y[10]*y[26]) - 
    (y[14]*y[27])/(4*y[2]*y[11]*y[28]) - (y[13]^3*y[14]*y[27])/
     (4*y[11]*y[12]*y[28]) + (y[13]^2*y[14]*y[29])/(4*y[10]*y[11]*y[12]*
      y[28]) - (y[14]^2*y[27]*y[30])/(4*y[11]*y[28]) - 
    (y[10]*y[13]*y[32])/(4*y[12]*y[21]*y[28]) + 
    (y[14]*y[76])/(4*y[2]*y[10]*y[11]*y[28]) + 
    (y[14]^2*y[83])/(4*y[10]*y[11]*y[28]) + y[115]/4 + 
    y[116]/(4*y[10]*y[11]) + y[117]/(4*y[10]*y[12]) + y[118]/(4*y[12]) - 
    (y[14]*y[119])/(2*y[4]*y[120]) + y[121]/(4*y[6]) + y[122]/(4*y[18]) + 
    y[123]/(4*y[2]*y[18]) + y[124]/(4*y[2]*y[4]) + y[125]/(36*y[4]) + 
    y[126]/(4*y[10]*y[18]) + y[127]/(4*y[2]*y[10]*y[28]) + 
    y[128]/(4*y[2]*y[4]*y[8]) + y[129]/(4*y[6]*y[11]) + 
    (y[10]*y[130])/(4*y[21]*y[28]) + y[131]/(4*y[4]*y[8]) + 
    y[132]/(4*y[2]*y[28]) + y[133]/(4*y[10]*y[28]) + 
    y[134]/(4*y[10]*y[12]*y[28]) + y[135]/(4*y[12]*y[28]) + y[136]/(4*y[28]), 
  f[25] -> -1/2 - (3*y[22]^4*y[27])/(4*y[4]*y[11]) - 
    (y[12]*y[137]*y[138])/(4*y[2]*y[4]) + (3*y[22]^3*y[139])/
     (4*y[11]*y[23]) + (3*y[22]*y[24]*y[139])/(4*y[23]) + y[140]/(4*y[4]) + 
    y[142]/(2*y[141]), f[31] -> -1/2*y[14]/(y[2]*y[10]*y[11]*y[18]) + 
    (y[14]*y[19])/(2*y[10]*y[11]*y[18]) + 1/(y[10]^2*y[22]) - 
    1/(y[10]*y[22]) + 3/(2*y[2]*y[10]*y[22]) - 
    y[13]^3/(2*y[2]*y[18]^2*y[22]) - 1/(2*y[2]*y[10]*y[18]*y[22]) - 
    y[21]/(y[10]^2*y[12]*y[22]) + (3*y[21]*y[22])/(2*y[23]) - 
    (3*y[22]^3)/(2*y[10]*y[11]*y[23]) - (3*y[22]*y[24])/(2*y[10]*y[23]) + 
    (y[13]*y[14]*y[29])/(2*y[6]^2*y[11]*y[12]) - y[43]/(y[2]*y[10]^2) - 
    (y[27]*y[56])/(y[10]^2*y[11]) + y[62]/(2*y[22]) + 
    y[65]/(2*y[6]^2*y[11]) + y[70]/(2*y[10]*y[18]*y[22]) + y[143]/y[10]^2 + 
    y[144]/2 - y[144]/(2*y[2]*y[10]*y[18]) + y[145]/(2*y[10]) + 
    (y[146]*y[147])/(2*y[6]*y[22]) + (y[10]*y[148])/(2*y[6]*y[22]) + 
    y[149]/(2*y[12]*y[22]) + y[150]/(2*y[10]*y[12]*y[22]) - 
    (y[151]*y[152])/(2*y[12]) + y[153]/(2*y[2]*y[18]^2) - 
    (y[13]^3*y[154])/(2*y[18]^2*y[22]) + y[155]/(2*y[2]*y[18]) + 
    y[156]/(2*y[18]) + y[157]/(2*y[2]*y[18]*y[22]) - 
    (y[70]*y[157])/(2*y[18]*y[22]) + y[158]/(y[10]^2*y[11]*y[12]) + 
    y[159]/(y[10]^2*y[12]) + y[160]/(2*y[10]*y[12]) + 
    y[161]/(2*y[6]^2*y[12]) + y[162]/(2*y[10]*y[11]) + y[163]/(2*y[6]) + 
    y[164]/(2*y[6]^2) + y[165]/(2*y[10]*y[18]) + y[166]/(2*y[6]*y[11]) + 
    y[167]/(2*y[6]*y[12]) + y[168]/(2*y[10]*y[11]*y[12]) - 
    (y[14]*y[168])/(2*y[6]*y[11]*y[12]) + y[169]/(2*y[18]^2), 
  f[33] -> (-11*y[14])/(12*y[2]*y[10]*y[11]*y[18]) + 
    (11*y[14]*y[19])/(12*y[10]*y[11]*y[18]) + 11/(24*y[6]*y[22]) + 
    11/(8*y[10]^2*y[22]) - (11*y[2])/(24*y[10]*y[22]) - 
    (11*y[10])/(12*y[6]^2*y[22]) + (11*y[10])/(12*y[6]^2*y[12]*y[22]) + 
    (11*y[14])/(12*y[2]*y[22]) - (11*y[13]^3)/(12*y[2]*y[18]^2*y[22]) - 
    (11*y[21])/(8*y[10]^2*y[12]*y[22]) + (77*y[21]*y[22])/(24*y[23]) - 
    (77*y[22]^3)/(24*y[10]*y[11]*y[23]) - (77*y[22]*y[24])/(24*y[10]*y[23]) + 
    (11*y[22]*y[24])/(24*y[10]*y[26]) - (11*y[27])/(8*y[10]^2) + 
    (11*y[13]*y[14]*y[29])/(12*y[6]^2*y[11]*y[12]) - 
    (11*y[43])/(8*y[2]*y[10]^2) - (11*y[47])/(24*y[6]*y[10]*y[11]) - 
    (11*y[13]*y[53])/(8*y[10]^2*y[11]*y[12]) - (11*y[27]*y[56])/
     (8*y[10]^2*y[11]) + (11*y[22]^2*y[27]*y[57])/(24*y[11]*y[26]) - 
    (11*y[60])/(24*y[6]*y[26]) + (11*y[14]*y[62])/(12*y[22]) + 
    (11*y[65])/(12*y[6]^2*y[11]) + (11*y[70])/(24*y[10]*y[18]*y[22]) + 
    (11*y[78])/(12*y[6]^2*y[12]) - (11*y[100])/(24*y[6]*y[11]*y[26]) - 
    (11*y[118])/(6*y[12]) + (11*y[145])/(12*y[10]) + 
    (11*y[150])/(24*y[10]*y[12]*y[22]) - (11*y[151])/(24*y[2]*y[10]*y[18]) - 
    (11*y[13]^3*y[154])/(12*y[18]^2*y[22]) + (11*y[159])/(8*y[10]^2*y[12]) + 
    (11*y[169])/(12*y[18]^2) + (11*y[170])/12 - 
    (11*y[171])/(12*y[2]*y[18]^2) + (11*y[172])/(24*y[2]*y[18]) - 
    (11*y[173])/(24*y[2]*y[18]*y[22]) + (11*y[70]*y[173])/(24*y[18]*y[22]) + 
    (11*y[174])/(24*y[10]*y[18]) + (11*y[175])/(24*y[26]) + 
    (11*y[176])/(24*y[10]*y[12]) + (11*y[177])/(24*y[10]*y[11]*y[26]) - 
    (11*y[178])/(24*y[6]*y[12]) - (11*y[179])/(24*y[6]) + y[180]/y[6]^2 + 
    (11*y[181])/(24*y[10]*y[11]) - (11*y[182])/(24*y[22]) + 
    (11*y[183])/(24*y[10]*y[11]*y[12]) - (11*y[14]*y[183])/
     (24*y[6]*y[11]*y[12]) - (11*y[184])/(24*y[6]*y[11]) - 
    (11*y[185])/(24*y[18]), f[37] -> -(1/(y[2]*y[10]^2*y[22])) + 
    1/(y[2]*y[10]^2*y[12]*y[22]) - (y[21]*y[22])/(2*y[23]) + 
    y[22]^3/(2*y[10]*y[11]*y[23]) + (y[22]*y[24])/(2*y[10]*y[23]) + 
    y[27]/(2*y[2]*y[10]^2*y[12]) + y[62]/(y[10]^2*y[12]*y[22]) + 
    y[69]/(2*y[2]*y[10]^3*y[11]*y[12]) + 
    y[143]/(2*y[2]*y[10]^2*y[11]*y[12]) + y[144]/(2*y[10]^2) - 
    y[144]/(2*y[2]*y[10]*y[12]) - (y[62]*y[144])/(2*y[10]*y[12]) + 
    y[149]/(y[10]^2*y[22]) + y[186]/(2*y[2]*y[10]) + 
    (y[62]*y[187])/(2*y[10]*y[22]) + (y[149]*y[187])/(2*y[10]*y[12]*y[22]) + 
    y[188]/y[10]^3 - y[189]/(2*y[10]) + y[190]/(2*y[10]^3*y[12]) + 
    y[191]/(2*y[10]^2*y[12]) + y[192]/(y[10]^3*y[11]) + 
    y[193]/(2*y[10]^2*y[11]) + y[194]/(2*y[10]^3*y[11]*y[12]) + 
    y[195]/(2*y[10]^2*y[11]*y[12]), 
  f[47] -> (y[14]*y[34])/(2*y[2]*y[4]*y[8]^2) - 
    (y[14]*y[131])/(2*y[4]*y[8]^2) + y[196]/(2*y[4]) + y[197]/(2*y[2]*y[4]) + 
    y[198]/(2*y[2]*y[4]*y[8]) + y[199]/(2*y[4]*y[8]), 
  f[48] -> (11*y[14]*y[34])/(24*y[2]*y[4]*y[8]^2) + 
    y[14]/(y[2]*y[8]*y[27]*y[50]) + y[54]/(y[12]*y[27]) + 
    y[55]/(y[2]*y[8]*y[27]) + (y[14]*y[119])/(2*y[4]*y[120]) - 
    (11*y[14]*y[131])/(24*y[4]*y[8]^2) - y[200]/y[27] + y[201]/(24*y[4]) - 
    (y[14]*y[202])/(y[12]*y[21]*y[27]) + y[203]/(24*y[2]*y[4]*y[8]) + 
    y[204]/(24*y[4]*y[8]) + y[205]/(24*y[2]*y[4]), f[53] -> y[206]/(2*y[4]), 
  f[73] -> 1/(2*y[10]^2) + y[13]^2/(2*y[10]^2*y[11]*y[12]) - 
    y[21]/(2*y[10]*y[12]) + y[14]/(4*y[2]*y[10]*y[11]*y[26]) - 
    (y[21]*y[22])/(2*y[26]) + (5*y[10]*y[13]^2)/(4*y[12]*y[21]*y[28]) - 
    (y[14]*y[27])/(4*y[2]*y[11]*y[28]) + (y[13]^3*y[14]*y[27])/
     (4*y[11]*y[12]*y[28]) - (y[13]^3*y[29])/(2*y[10]^2*y[11]*y[12]*y[28]) + 
    (y[14]*y[34])/(4*y[2]*y[4]*y[8]^2) + y[56]/(2*y[10]^2*y[11]) + 
    (y[22]*y[64])/(4*y[2]*y[26]*y[63]) + (y[22]*y[62]*y[64])/
     (4*y[26]*y[63]) + (3*y[2]*y[21]^3*y[68])/(2*y[10]*y[12]*y[28]^2) + 
    y[69]/(2*y[2]*y[10]^2*y[28]) + y[76]/(2*y[2]*y[10]^2*y[11]*y[28]) + 
    y[110]/(4*y[28]*y[63]) - (y[14]*y[131])/(4*y[4]*y[8]^2) - 
    (3*y[12]*y[139])/(2*y[2]*y[10]*y[28]^2) + y[197]/(4*y[2]*y[4]) + 
    y[198]/(4*y[2]*y[4]*y[8]) + y[199]/(4*y[4]*y[8]) + 
    y[207]/(2*y[10]^2*y[12]) + (y[22]*y[208])/(4*y[10]*y[26]) + 
    y[209]/(4*y[2]*y[10]*y[26]) + y[210]/(4*y[10]*y[11]*y[26]) + 
    (3*y[10]^2*y[13]^2*y[211])/(2*y[12]*y[21]*y[28]^2) - 
    (5*y[10]*y[212])/(4*y[21]*y[28]) + (y[14]*y[213])/(4*y[10]*y[11]*y[28]) + 
    y[214]/(2*y[10]^2*y[12]*y[28]) + (y[13]^2*y[215])/
     (4*y[10]*y[11]*y[12]*y[28]) + y[216]/(4*y[2]*y[10]*y[11]*y[28]) + 
    (y[14]*y[27]*y[217])/(4*y[11]*y[28]) + y[218]/(4*y[4]) + 
    y[219]/(4*y[2]*y[28]) + (3*y[220])/(2*y[10]*y[28]^2) - 
    (y[14]*y[221])/(2*y[10]^2*y[11]*y[28]) + y[222]/(4*y[10]*y[12]*y[28]) + 
    y[223]/(2*y[10]^2*y[28]) + (3*y[10]^2*y[224])/(2*y[21]*y[28]^2) + 
    y[225]/(4*y[2]*y[10]*y[28]) + y[226]/(4*y[10]*y[28]) + 
    y[227]/(4*y[12]*y[28]) + y[228]/(4*y[2]*y[28]*y[63]) - 
    (3*y[12]*y[229])/(2*y[2]*y[28]^2) + y[230]/(4*y[28]) + 
    y[231]/(y[12]*y[28]^2) + (3*y[232])/(2*y[28]^2), 
  f[102] -> y[13]^2/(y[10]^2*y[11]*y[12]) + 
    y[14]/(2*y[2]*y[10]*y[11]*y[18]) - (y[14]*y[19])/(2*y[10]*y[11]*y[18]) + 
    y[13]^3/(2*y[2]*y[18]^2*y[22]) + 1/(2*y[2]*y[10]*y[18]*y[22]) - 
    (3*y[21]*y[22])/(2*y[23]) + (3*y[22]^3)/(2*y[10]*y[11]*y[23]) + 
    (3*y[22]*y[24])/(2*y[10]*y[23]) - 2/(y[10]^2*y[22]*y[28]) + 
    5/(y[10]*y[22]*y[28]) + y[2]/(y[10]^2*y[12]*y[22]*y[28]) - 
    (y[14]*y[27])/(2*y[2]*y[11]*y[28]) + (y[13]^3*y[14]*y[27])/
     (2*y[11]*y[12]*y[28]) + y[56]/(y[10]^2*y[11]) + 
    y[62]/(y[10]^2*y[12]*y[22]) - (3*y[62])/(2*y[10]*y[12]*y[22]) - 
    (3*y[21]^4*y[27]*y[68])/(y[10]*y[12]*y[28]^2) + 
    y[76]/(y[2]*y[10]^2*y[11]*y[28]) - (3*y[106])/(y[22]*y[28]^2) + 
    (3*y[27]*y[139])/(y[2]*y[10]*y[28]^2) + y[144]/(2*y[2]*y[10]*y[18]) + 
    (y[13]^3*y[154])/(2*y[18]^2*y[22]) + (y[70]*y[157])/(2*y[18]*y[22]) + 
    y[171]/(2*y[2]*y[18]^2) + y[207]/(y[10]^2*y[12]) + 
    (y[14]*y[213])/(2*y[10]*y[11]*y[28]) + (y[13]^2*y[215])/
     (2*y[10]*y[11]*y[12]*y[28]) + y[216]/(2*y[2]*y[10]*y[11]*y[28]) + 
    (y[14]*y[27]*y[217])/(2*y[11]*y[28]) + 
    y[233]/(2*y[10]*y[12]*y[22]*y[28]) + y[234]/(2*y[12]*y[22]) + 
    y[235]/(2*y[10]*y[18]*y[22]) + y[236] + 
    (3*y[237])/(y[12]*y[22]*y[28]^2) + y[238]/(y[12]*y[22]*y[28]) + 
    y[239]/(y[2]*y[10]^2*y[22]*y[28]) + y[240]/(2*y[22]) + 
    y[241]/(y[2]*y[10]*y[28]) + y[242]/(y[2]*y[18]) - 
    (3*y[10]^2*y[13]^2*y[243])/(y[12]*y[21]*y[28]^2) + 
    (y[10]*y[13]*y[244])/(2*y[12]*y[21]*y[28]) + 
    y[245]/(2*y[2]*y[10]*y[22]*y[28]) + y[246]/(2*y[10]*y[18]) + 
    (y[13]^3*y[247])/(y[10]^2*y[11]*y[12]*y[28]) + 
    (3*y[14]^3*y[248])/(y[2]*y[22]*y[28]^2) + y[249]/(2*y[2]*y[18]*y[22]) - 
    (3*y[27]*y[250])/(y[10]*y[28]^2) + y[251]/(y[10]^2*y[28]) + 
    y[252]/(2*y[18]) + y[253]/(2*y[2]*y[28]) + y[254]/(2*y[2]*y[22]*y[28]) + 
    (y[14]*y[255])/(y[10]^2*y[11]*y[28]) + y[256]/(2*y[10]*y[28]) + 
    y[257]/(y[10]^2*y[12]*y[28]) + (y[10]*y[258])/(2*y[21]*y[28]) + 
    y[259]/(2*y[18]^2) + y[260]/(2*y[10]*y[12]*y[28]) + 
    y[261]/(2*y[22]*y[28]) + y[262]/(2*y[28]) + y[263]/(2*y[12]*y[28]) + 
    (3*y[10]^2*y[264])/(y[21]*y[28]^2) + y[265]/(y[12]*y[28]^2) + 
    y[266]/(y[2]*y[28]^2) + (3*y[267])/y[28]^2, 
  f[103] -> 5/(12*y[10]^2) + (5*y[13]^2)/(12*y[10]^2*y[11]*y[12]) + 
    (23*y[14])/(24*y[2]*y[10]*y[11]*y[18]) - (23*y[14]*y[19])/
     (24*y[10]*y[11]*y[18]) + y[21]/y[12] + 
    (11*y[13]^3)/(24*y[2]*y[18]^2*y[22]) - 1/(24*y[2]*y[10]*y[18]*y[22]) - 
    (15*y[21]*y[22])/(8*y[23]) + (15*y[22]^3)/(8*y[10]*y[11]*y[23]) + 
    (15*y[22]*y[24])/(8*y[10]*y[23]) - 5/(6*y[10]^2*y[22]*y[28]) + 
    (5*y[2])/(12*y[10]^2*y[12]*y[22]*y[28]) - 
    (5*y[13])/(12*y[2]*y[10]^2*y[22]*y[28]) - (23*y[14]*y[27])/
     (24*y[2]*y[11]*y[28]) + (35*y[13]^3*y[14]*y[27])/
     (24*y[11]*y[12]*y[28]) - (5*y[13]^3*y[29])/(12*y[10]^2*y[11]*y[12]*
      y[28]) + y[14]^2/(y[2]*y[22]^2*y[27]*y[51]) - (4*y[14])/(y[28]*y[51]) - 
    (4*y[10])/(y[12]*y[22]*y[28]*y[51]) - (4*y[13]*y[14]^3)/
     (y[2]*y[22]*y[28]*y[51]) + y[50]/(y[12]*y[22]*y[27]*y[51]) + 
    (y[14]*y[54])/(y[2]*y[22]*y[27]) + y[55]/(y[22]^2*y[27]*y[51]) + 
    (5*y[56])/(12*y[10]^2*y[11]) + (5*y[62])/(12*y[10]^2*y[12]*y[22]) - 
    (3*y[21]^4*y[27]*y[68])/(4*y[10]*y[12]*y[28]^2) + 
    y[70]/(24*y[10]*y[18]*y[22]) + (5*y[76])/(12*y[2]*y[10]^2*y[11]*y[28]) - 
    (3*y[14]^3*y[88])/(4*y[2]*y[22]*y[28]^2) + 
    (4*y[94])/(y[22]*y[28]*y[51]) + (3*y[27]*y[139])/(4*y[2]*y[10]*y[28]^2) + 
    y[146]/(y[12]*y[21]*y[27]*y[51]) + y[152]/(2*y[10]*y[22]) + 
    (11*y[13]^3*y[154])/(24*y[18]^2*y[22]) - (11*y[169])/(24*y[18]^2) + 
    (11*y[171])/(24*y[2]*y[18]^2) + (y[14]*y[173])/(y[2]*y[22]*y[27]*y[51]) + 
    (5*y[207])/(12*y[10]^2*y[12]) - (5*y[14]*y[221])/
     (12*y[10]^2*y[11]*y[28]) + (3*y[237])/(4*y[12]*y[22]*y[28]^2) + 
    y[239]/(y[2]*y[22]) - (3*y[10]^2*y[13]^2*y[243])/
     (4*y[12]*y[21]*y[28]^2) - (3*y[27]*y[250])/(4*y[10]*y[28]^2) + 
    (5*y[251])/(12*y[10]^2*y[28]) + (5*y[257])/(12*y[10]^2*y[12]*y[28]) + 
    (3*y[267])/(4*y[28]^2) + y[268]/y[27] - y[269]/y[27] + 
    y[270]/(24*y[12]*y[22]) + y[271]/(8*y[10]*y[12]*y[22]) + 
    y[272]/(y[2]*y[27]*y[51]) + y[273]/(y[2]*y[10]*y[18]) + 
    y[274]/(24*y[2]*y[18]) + y[275]/(24*y[2]*y[10]*y[22]*y[28]) + 
    y[276]/(y[10]*y[12]*y[22]*y[28]) + y[277]/(24*y[12]*y[22]*y[28]) + 
    y[278]/(y[12]*y[28]*y[51]) + y[279]/(y[12]*y[21]*y[28]*y[51]) + 
    y[280]/(24*y[2]*y[18]*y[22]) - (y[70]*y[280])/(24*y[18]*y[22]) + 
    y[281]/(y[22]*y[27]*y[51]) + y[282]/(y[21]*y[27]*y[51]) + 
    y[283]/(24*y[22]) + (y[13]^2*y[284])/(24*y[10]*y[11]*y[12]*y[28]) + 
    y[285]/(24*y[2]*y[10]*y[28]) + y[286]/(24*y[2]*y[10]*y[11]*y[28]) + 
    y[287]/(24*y[10]*y[18]) + y[288]/(24*y[18]) + 
    (y[14]*y[27]*y[289])/(24*y[11]*y[28]) + (y[14]*y[290])/
     (y[2]*y[28]*y[51]) + y[291]/(12*y[10]*y[22]*y[28]) + 
    y[292]/(24*y[2]*y[22]*y[28]) + y[293]/(24*y[10]*y[28]) - 
    (y[14]*y[294])/(24*y[10]*y[11]*y[28]) + y[295]/(y[21]*y[28]*y[51]) + 
    y[296]/(24*y[10]*y[12]*y[28]) + y[297]/(24*y[22]*y[28]) + 
    y[298]/(24*y[12]*y[21]*y[28]) + (3*y[299])/(4*y[22]*y[28]^2) + 
    y[300]/(24*y[2]*y[28]) + y[301]/(24*y[21]*y[28]) + y[302]/(24*y[28]) + 
    y[303]/(24*y[12]*y[28]) - (3*y[10]^2*y[304])/(4*y[21]*y[28]^2) + 
    y[305]/(y[12]*y[28]^2) + y[306]/(y[2]*y[28]^2), 
  f[157] -> (y[12]*y[137]*y[138])/(4*y[2]*y[4]) - 
    (y[22]*y[307]*y[308])/(2*y[141]) + y[309]/(24*y[4]), 
  f[158] -> y[120]/(2*y[2]) - (y[12]*y[138]*y[310])/(48*y[2]*y[4]) + 
    y[311]/(24*y[141]) + y[312]/(48*y[4]), 
  f[166] -> (y[21]*y[22])/(2*y[23]) - y[22]^3/(2*y[10]*y[11]*y[23]) - 
    (y[22]*y[24])/(2*y[10]*y[23]) - (y[21]*y[22])/(2*y[26]) + 
    y[22]^3/(2*y[10]*y[11]*y[26]) + (y[22]*y[24])/(2*y[10]*y[26]), 
  f[168] -> 1/(2*y[2]) + y[14]/(2*y[2]*y[22]) + (y[13]*y[14])/(2*y[22]) + 
    (15*y[22]^4*y[27])/(16*y[4]*y[11]) - (15*y[22]^3*y[139])/
     (16*y[11]*y[23]) - (15*y[22]*y[24]*y[139])/(16*y[23]) - 
    (y[14]^3*y[21]*y[50])/(2*y[22]*y[141]) + y[313]/(2*y[2]*y[4]) + 
    y[314]/(16*y[4]) + y[315]/(24*y[141]), 
  f[176] -> 2/(y[2]*y[12]*y[22]^2*y[27]^2) - 3/(2*y[12]*y[22]*y[27]) + 
    3/(2*y[2]*y[12]*y[22]*y[27]) + y[55]/(y[21]*y[22]*y[27]^2*y[50]) + 
    (3*y[202])/(y[2]*y[12]*y[22]*y[27]^2) + (y[14]*y[202])/
     (2*y[12]*y[21]*y[27]) + (y[14]*y[21]*y[206])/(2*y[141]) - 
    y[316]/(2*y[22]*y[27]) - y[317]/y[27] + y[318]/(2*y[22]*y[27]) + 
    y[319]/(y[22]*y[27]) + y[320]/(2*y[2]*y[22]*y[27]^2) + 
    y[321]/(y[2]*y[22]*y[27]^2*y[50]) + y[322]/(y[2]*y[22]^2*y[27]^2) + 
    (y[323]*y[324])/(y[27]^2*y[50]) + (y[324]*y[325])/(2*y[27]^2) + 
    (y[55]*y[326])/(2*y[27]) + y[327]/(2*y[2]*y[12]*y[27]) + 
    y[327]/(y[2]*y[12]*y[27]^2*y[50]) + y[328]/(2*y[2]*y[12]*y[27]^2), 
  f[177] -> (y[13]*y[14])/(2*y[22]) - 1/(6*y[2]*y[12]*y[22]^2*y[27]^2) - 
    5/(12*y[12]*y[27]) + 5/(12*y[22]*y[27]) - 3/(8*y[12]*y[22]*y[27]) - 
    1/(8*y[2]*y[12]*y[22]*y[27]) - 1/(12*y[2]*y[12]*y[22]^2*y[27]^2*y[50]) + 
    y[50]/(2*y[2]*y[22]*y[141]) - y[202]/(4*y[2]*y[12]*y[22]*y[27]^2) + 
    (11*y[14]*y[202])/(24*y[12]*y[21]*y[27]) - 
    3/(2*y[2]*y[22]*y[27]*y[308]) - (y[14]^5*y[50])/(2*y[22]*y[141]*y[308]) + 
    y[320]/(24*y[2]*y[12]*y[27]^2) + y[321]/(24*y[2]*y[12]*y[27]) + 
    y[321]/(12*y[2]*y[12]*y[27]^2*y[50]) + (y[55]*y[323])/
     (12*y[27]^2*y[50]) + y[324]/(12*y[21]*y[22]*y[27]^2*y[50]) + 
    y[324]/(2*y[2]*y[27]*y[50]*y[308]) + (y[55]*y[325])/(24*y[27]^2) + 
    (y[324]*y[326])/(24*y[27]) + y[327]/(12*y[2]*y[22]*y[27]^2*y[50]) + 
    y[327]/(2*y[22]*y[27]*y[308]) + y[328]/(24*y[2]*y[22]*y[27]^2) - 
    y[329]/(24*y[22]*y[27]) + y[330]/(12*y[2]*y[22]*y[27]) + 
    y[331]/(12*y[12]*y[22]*y[27]^2) + y[332]/(24*y[12]*y[22]*y[27]) + 
    (y[333]*y[334])/(y[2]*y[22]*y[27]) + y[335]/(y[2]*y[27]*y[308]) + 
    y[336]/(24*y[2]*y[22]^2*y[27]^2) + y[337]/(y[22]^2*y[27]) + 
    y[338]/(2*y[22]*y[27]*y[50]*y[308]) + (y[14]^2*y[339])/
     (2*y[141]*y[308]) + y[340]/(2*y[22]^2*y[27]*y[308]) - 
    y[341]/(2*y[2]*y[22]) + (y[50]*y[342])/(2*y[22]*y[141]) + 
    y[343]/(2*y[2]*y[141]) + y[344]/(24*y[141]), 
  f[180] -> -1/2 + y[345]/(2*y[141]), 
  f[181] -> -23/24 - 1/(2*y[2]*y[22]) - y[14]/(2*y[22]) + y[27]/(2*y[2]) + 
    y[50]/(2*y[2]*y[22]*y[141]) + y[346]/(2*y[2]*y[141]) + 
    (y[50]*y[347])/(2*y[22]*y[141]) + y[348]/(24*y[141]), 
  f[185] -> 2 - 1/(2*y[2]*y[22]) - 13/(12*y[2]*y[10]^2*y[22]) + 
    31/(24*y[2]*y[10]*y[22]) + 1/(2*y[2]*y[12]*y[22]) - 
    7/(24*y[2]*y[10]^3*y[12]*y[22]) + 13/(12*y[2]*y[10]^2*y[12]*y[22]) - 
    31/(24*y[2]*y[10]*y[12]*y[22]) - (13*y[21]*y[22])/(12*y[23]) + 
    (13*y[22]^3)/(12*y[10]*y[11]*y[23]) + (13*y[22]*y[24])/(12*y[10]*y[23]) + 
    y[14]/(4*y[2]*y[10]*y[11]*y[26]) + (y[12]*y[22])/(4*y[2]*y[26]) + 
    y[27]/(2*y[2]) + (19*y[27])/(24*y[2]*y[10]^2*y[12]) - 
    (7*y[27])/(24*y[2]*y[10]^2*y[11]*y[12]) - (3*y[22]*y[27]^2)/
     (4*y[11]*y[26]) + (7*y[43])/(24*y[2]*y[10]^3) + 
    (7*y[62])/(24*y[10]^3*y[22]) + y[62]/(2*y[12]*y[22]) - 
    (7*y[62])/(24*y[10]^3*y[12]*y[22]) + 
    (13*y[62])/(12*y[10]^2*y[12]*y[22]) - (31*y[62])/(24*y[10]*y[12]*y[22]) - 
    (7*y[69])/(24*y[10]^3) + (7*y[69])/(24*y[2]*y[10]^3*y[11]*y[12]) - 
    y[144]/2 + y[149]/(2*y[22]) + (7*y[190])/(24*y[10]^3*y[12]) + 
    (7*y[194])/(24*y[10]^3*y[11]*y[12]) + y[209]/(4*y[2]*y[10]*y[26]) - 
    (3*y[22]*y[27])/(4*y[10]*y[11]*y[349]) + (3*y[350])/(4*y[10]*y[349]) - 
    (3*y[351])/(4*y[349]) + y[352]/(y[2]*y[10]) + y[353]/y[10] + 
    y[354]/(24*y[10]^2) + y[355]/y[12] - (y[62]*y[356])/(24*y[10]*y[22]) - 
    (y[14]*y[21])/(4*y[22]*y[357]) + (y[14]^2*y[21])/(2*y[10]*y[22]*y[357]) - 
    (y[14]^3*y[21])/(4*y[10]^2*y[22]*y[357]) + (3*y[12]*y[21]^2*y[22])/
     (4*y[349]*y[357]) + y[358]/(2*y[2]*y[12]) + 
    (y[21]*y[359])/(2*y[10]*y[141]) + (7*y[360])/(24*y[10]^3*y[11]) + 
    y[361]/(24*y[10]^2*y[11]) + y[362]/(24*y[10]*y[11]*y[26]) + 
    y[363]/(12*y[10]^2*y[22]) + y[364]/(24*y[10]^2*y[12]) + 
    y[365]/(y[2]*y[10]*y[12]) + y[366]/(24*y[10]*y[12]) + 
    (y[21]*y[367])/(4*y[10]^2*y[357]) + y[368]/(4*y[357]) + 
    y[369]/(24*y[10]^2*y[11]*y[12]) - (3*y[370])/(4*y[26]*y[349]) + 
    y[371]/(4*y[10]*y[357]) + y[372]/(24*y[26]) + y[373]/(24*y[10]*y[26]) + 
    y[374]/(2*y[141]), f[186] -> 13/(24*y[2]*y[22]) + 
    1/(y[2]*y[10]^2*y[22]) - 17/(16*y[2]*y[10]*y[22]) - 
    1/(24*y[2]*y[12]*y[22]) + 23/(48*y[2]*y[10]^3*y[12]*y[22]) - 
    1/(y[2]*y[10]^2*y[12]*y[22]) + 9/(16*y[2]*y[10]*y[12]*y[22]) - 
    (23*y[8])/(48*y[2]*y[10]*y[26]) + (23*y[14])/(48*y[2]*y[10]*y[11]*
      y[26]) + (23*y[12]*y[22])/(48*y[2]*y[26]) - (13*y[27])/(24*y[2]) - 
    (25*y[27])/(48*y[2]*y[10]^2*y[12]) + 
    (23*y[27])/(48*y[2]*y[10]^2*y[11]*y[12]) - (15*y[22]*y[27]^2)/
     (16*y[11]*y[26]) - (23*y[43])/(48*y[2]*y[10]^3) - 
    (23*y[62])/(48*y[10]^3*y[22]) + (23*y[62])/(48*y[10]^3*y[12]*y[22]) + 
    (9*y[62])/(16*y[10]*y[12]*y[22]) + (23*y[69])/(48*y[10]^3) - 
    (23*y[69])/(48*y[2]*y[10]^3*y[11]*y[12]) - 
    1/(2*y[2]*y[10]*y[22]*y[141]) + y[149]/(24*y[12]*y[22]) + 
    y[149]/(y[10]^2*y[12]*y[22]) - (15*y[22]*y[27])/(16*y[10]*y[11]*y[349]) + 
    (15*y[350])/(16*y[10]*y[349]) - (15*y[351])/(16*y[349]) + 
    (y[14]*y[21])/(48*y[22]*y[357]) - (y[14]^2*y[21])/
     (24*y[10]*y[22]*y[357]) + (y[14]^3*y[21])/(48*y[10]^2*y[22]*y[357]) + 
    (15*y[12]*y[21]^2*y[22])/(16*y[349]*y[357]) - 
    (15*y[370])/(16*y[26]*y[349]) + y[375]/(48*y[10]^2) + y[376]/(24*y[10]) + 
    y[377]/24 + y[378]/(48*y[2]*y[10]) + y[379]/(48*y[10]^2*y[12]) + 
    y[380]/(48*y[10]*y[26]) + y[381]/(2*y[2]*y[22]*y[141]) + 
    y[382]/(24*y[2]*y[12]) + y[383]/(2*y[2]*y[10]*y[141]) + 
    y[384]/(24*y[12]) + y[385]/(y[10]^2*y[22]) + y[386]/(24*y[22]) + 
    (23*y[387])/(48*y[10]^3*y[12]) + y[388]/(48*y[10]^2*y[11]) + 
    (23*y[389])/(48*y[10]^3*y[11]) + y[390]/(48*y[10]*y[12]) + 
    y[391]/(48*y[2]*y[10]*y[12]) + y[392]/(48*y[26]) + 
    y[393]/(48*y[10]*y[11]*y[26]) + y[394]/(48*y[10]*y[22]) + 
    (y[21]*y[395])/(48*y[10]^2*y[357]) + y[396]/(48*y[357]) + 
    y[397]/(2*y[2]*y[141]) + y[398]/(48*y[10]^2*y[11]*y[12]) + 
    (23*y[399])/(48*y[10]^3*y[11]*y[12]) + y[400]/(2*y[10]*y[22]*y[141]) - 
    (y[52]*y[401])/(2*y[22]*y[141]) + y[402]/(24*y[10]*y[141]) + 
    y[403]/(48*y[10]*y[357]) + y[404]/(24*y[141]), 
  f[194] -> 3/(2*y[2]*y[10]*y[22]) + 2/(y[2]*y[10]^2*y[12]*y[22]) - 
    3/(2*y[2]*y[10]*y[12]*y[22]) + y[14]/(2*y[2]^2*y[10]^3*y[22]) - 
    (y[12]*y[22])/(2*y[2]*y[26]) + y[27]/(y[2]^2*y[10]^2*y[11]) + 
    (3*y[27]^2)/(2*y[2]*y[10]^3*y[12]) + 
    (3*y[10])/(y[2]*y[12]*y[22]*y[28]^2) + (3*y[13]*y[27]^2)/
     (y[2]*y[10]*y[12]*y[28]^2) + (y[13]*y[27]^2)/(y[2]^2*y[10]^2*y[12]*
      y[28]) - y[50]/(y[2]^2*y[12]*y[22]*y[28]) + y[69]/(y[2]*y[10]^2) + 
    y[71]/(y[2]^2*y[10]^2*y[28]) - (4*y[71])/(y[2]*y[10]^2*y[28]) + 
    y[144]/(2*y[2]^2*y[10]) + (y[27]*y[144])/(y[2]^2*y[10]^2*y[12]) - 
    (3*y[27]*y[144])/(y[2]*y[10]^2*y[12]) - (y[69]*y[144])/(2*y[10]) - 
    y[144]^2/(2*y[2]^2*y[10]*y[12]) + (3*y[144]^2)/(2*y[2]*y[10]*y[12]) + 
    y[149]/(2*y[10]^3*y[12]*y[22]) + y[173]/(y[2]*y[10]^2*y[22]) + 
    y[188]/(y[2]^2*y[10]^2) + y[207]/(2*y[10]^3*y[22]) + 
    y[239]/(2*y[2]^2*y[10]^2*y[22]) + y[405]/(2*y[10]*y[22]) + 
    y[406]/(y[2]*y[10]^2*y[11]) + y[407]/(y[2]*y[10]) + y[408]/y[10]^2 - 
    y[409]/(2*y[2]*y[10]) + (y[410]*y[411])/(2*y[10]^3) + 
    y[412]/(y[2]*y[10]^3*y[22]) + y[413]/(2*y[10]^2*y[22]) + 
    y[414]/(y[10]^2*y[12]*y[22]) + y[415]/(y[10]*y[12]*y[22]) - 
    (y[27]^2*y[416])/(2*y[2]^2*y[10]*y[12]) + 
    y[417]/(2*y[2]*y[10]^2*y[11]*y[12]) + 
    y[418]/(y[2]^2*y[10]^2*y[11]*y[12]) + y[419]/(y[2]*y[10]^3*y[11]*y[12]) + 
    y[420]/(2*y[2]*y[10]*y[11]*y[12]) + y[421]/(2*y[10]^3*y[12]) + 
    y[422]/(y[2]*y[10]^3*y[11]) + y[423]/(2*y[2]^2*y[10]^3*y[11]) + 
    y[424]/(2*y[10]^2*y[11]) + (y[22]*y[425])/(2*y[10]*y[26]) + 
    y[426]/(2*y[10]*y[11]*y[26]) + (y[22]*y[427])/(2*y[26]) + 
    (3*y[428])/(y[12]*y[22]*y[28]^2) + y[429]/(y[10]*y[12]*y[28]^2) + 
    (y[71]*y[430])/(y[10]^2*y[28]) + y[431]/(y[2]*y[12]*y[22]*y[28]) + 
    y[432]/(y[12]*y[22]*y[28]) - (y[27]*y[433])/(y[2]*y[10]^2*y[12]*y[28]) - 
    (y[27]*y[434])/(y[2]^2*y[10]*y[12]*y[28]) + y[435]/(y[2]^2*y[22]*y[28]) + 
    y[436]/(y[10]^2*y[12]) + y[437]/(2*y[10]*y[12]) + 
    y[438]/(y[2]^2*y[12]*y[28]) + y[439]/(y[2]*y[12]*y[28]^2) + 
    y[440]/(2*y[10]*y[11]) + y[441]/(2*y[10]^3*y[11]) + 
    y[442]/(y[2]*y[10]*y[12]*y[28]) + (y[27]*y[443])/(y[10]^2*y[12]*y[28]) + 
    (3*y[14]^3*y[444])/(y[2]^2*y[22]*y[28]^2) + y[445]/(y[2]*y[12]*y[28]) + 
    y[446]/(2*y[2]*y[10]) - (y[27]*y[447])/(2*y[10]*y[11]*y[12]) + 
    y[448]/(2*y[10]^3*y[11]*y[12]) + y[449]/(2*y[10]^2*y[11]*y[12]) + 
    y[450]/(y[2]*y[22]*y[28]) - (3*y[451])/(y[2]*y[22]*y[28]^2) + 
    y[452]/(y[2]^2*y[10]*y[28]) + y[453]/(y[2]^2*y[28]) + 
    y[454]/(y[2]^2*y[10]*y[28]^2) + y[455]/(y[2]*y[28]) + 
    y[456]/(y[2]*y[10]*y[28]) + y[457]/(y[10]*y[28]) + 
    y[458]/(y[10]*y[12]*y[28]) + (3*y[459])/(y[2]*y[10]*y[28]^2) + 
    y[460]/y[28] + y[461]/(y[22]*y[28]) + y[462]/(y[22]*y[28]^2) + 
    y[463]/(y[10]*y[28]^2) + (3*y[464])/(y[2]^2*y[28]^2) + 
    y[465]/(y[12]*y[28]) + (3*y[466])/(y[12]*y[28]^2) + 
    (3*y[467])/(y[2]*y[28]^2) + (3*y[468])/y[28]^2, 
  f[195] -> -5/(4*y[2]*y[22]) + 7/(24*y[2]*y[10]^3*y[12]*y[22]) + 
    31/(24*y[2]^2*y[10]^2*y[12]*y[22]) - 11/(3*y[2]*y[10]^2*y[12]*y[22]) - 
    67/(24*y[2]^2*y[10]*y[12]*y[22]) + 43/(8*y[2]*y[10]*y[12]*y[22]) - 
    (7*y[14])/(24*y[2]^2*y[10]^3*y[22]) + y[8]/(4*y[2]^2*y[10]*y[26]) - 
    (y[12]^2*y[22])/(4*y[2]^2*y[26]) - (7*y[27]^2)/(8*y[2]*y[10]^3*y[12]) - 
    (21*y[10])/(4*y[2]*y[12]*y[22]*y[28]^2) - (21*y[13]*y[27]^2)/
     (4*y[2]*y[10]*y[12]*y[28]^2) + y[13]/(2*y[2]^3*y[10]*y[22]*y[28]) + 
    (y[13]^4*y[27])/(2*y[11]*y[12]*y[28]) - (y[14]*y[27])/
     (2*y[2]^2*y[11]*y[28]) - (19*y[13]*y[27]^2)/(12*y[2]^2*y[10]^2*y[12]*
      y[28]) - (y[13]*y[27]^2)/(2*y[2]^3*y[10]*y[12]*y[28]) - 
    (y[13]^3*y[29])/(2*y[10]*y[11]*y[12]*y[28]) - 
    2/(y[2]*y[12]*y[22]^2*y[27]^2*y[50]) + 
    9/(2*y[2]^2*y[12]*y[22]*y[27]^2*y[50]) - 
    5/(2*y[2]*y[12]*y[22]*y[27]^2*y[50]) + y[14]/(y[2]^2*y[27]*y[51]) - 
    y[14]^2/(y[2]^2*y[22]^2*y[27]*y[51]) - (y[13]*y[14])/
     (y[2]^2*y[22]*y[27]*y[51]) + (8*y[14]^3)/(y[2]*y[22]*y[28]*y[51]) + 
    (4*y[13]*y[14]^3)/(y[2]^2*y[22]*y[28]*y[51]) - 
    (y[14]^2*y[27])/(y[2]*y[12]*y[28]*y[51]) + 
    y[55]/(2*y[2]*y[22]^2*y[27]*y[50]) + (7*y[62])/(24*y[10]^3*y[12]*y[22]) - 
    y[69]^2/(2*y[2]^3*y[10]*y[28]) - (19*y[71])/(12*y[2]^2*y[10]^2*y[28]) + 
    (19*y[71])/(3*y[2]*y[10]^2*y[28]) + (y[14]*y[76])/
     (2*y[2]^2*y[10]*y[11]*y[28]) + (21*y[98])/(4*y[2]^2*y[10]*y[28]^2) - 
    (y[13]^2*y[27]^2)/(2*y[2]*y[10]*y[141]) - (y[27]*y[144])/(2*y[2]^2) + 
    (3*y[69]*y[144])/(2*y[2]) + y[146]/(2*y[2]^3*y[12]*y[22]*y[28]) - 
    (11*y[173])/(6*y[2]*y[10]^2*y[22]) - (7*y[207])/(24*y[10]^3*y[22]) + 
    (5*y[319])/(2*y[2]*y[22]*y[27]) + y[320]/(2*y[2]^2*y[22]*y[27]^2) + 
    y[322]/(y[2]^2*y[22]^2*y[27]^2) + y[327]/(2*y[2]^2*y[12]*y[27]^2*
      y[50]^2) + y[338]/(2*y[2]*y[22]^3*y[27]^2*y[50]) + 
    (4*y[338])/(y[22]*y[28]*y[51]) - 1/(4*y[2]*y[22]*y[357]) + 
    1/(4*y[2]*y[10]*y[22]*y[357]) - (y[27]*y[53])/(4*y[2]*y[10]^2*y[357]) + 
    (7*y[71]*y[411])/(24*y[10]^3) + (7*y[27]^2*y[416])/
     (24*y[2]^2*y[10]*y[12]) - (19*y[71]*y[430])/(12*y[10]^2*y[28]) + 
    (19*y[27]*y[433])/(12*y[2]*y[10]^2*y[12]*y[28]) - 
    (19*y[27]*y[443])/(12*y[10]^2*y[12]*y[28]) - (21*y[14]^3*y[444])/
     (4*y[2]^2*y[22]*y[28]^2) + (21*y[451])/(4*y[2]*y[22]*y[28]^2) - 
    (21*y[459])/(4*y[2]*y[10]*y[28]^2) + y[469]/(12*y[2]^2*y[10]^2*y[11]) - 
    (y[144]*y[470])/2 + (7*y[471])/(24*y[2]*y[10]^2*y[11]) + 
    y[472]/(24*y[10]^2) + y[473]/(24*y[2]^2*y[10]^2) + 
    y[474]/(12*y[2]*y[10]^2) + y[475]/(24*y[10]) - y[476]/(2*y[22]^2*y[27]) - 
    (3*y[477])/(2*y[2]*y[22]*y[27]) - y[478]/y[27] - 
    (3*y[22]*y[479])/(4*y[11]*y[349]) + (y[480]*y[481])/(y[2]*y[27]) + 
    (y[324]*y[482])/(2*y[22]^2*y[27]) + y[483]/(y[12]*y[22]) + 
    y[484]/(24*y[10]^2*y[12]*y[22]) + y[485]/(24*y[10]*y[12]*y[22]) + 
    y[486]/(2*y[12]*y[22]) + (3*y[487])/(y[2]^2*y[12]*y[22]*y[27]) + 
    (3*y[488])/(2*y[12]*y[22]*y[27]) - (3*y[489])/(y[2]*y[12]*y[22]*y[27]) + 
    y[490]/(24*y[2]*y[10]*y[11]*y[12]) - 
    (7*y[491])/(24*y[2]^2*y[10]^2*y[11]*y[12]) - 
    (7*y[492])/(24*y[2]*y[10]^3*y[11]*y[12]) + 
    y[493]/(24*y[2]*y[10]^2*y[11]*y[12]) + y[494]/y[12] + 
    (2*y[495])/(y[2]*y[12]*y[22]*y[27]) + (7*y[496])/(24*y[10]^3*y[12]) + 
    y[497]/(y[2]^2*y[10]*y[12]) + y[498]/(y[2]*y[22]*y[27]*y[51]) + 
    (7*y[499])/(24*y[2]^2*y[10]^3*y[11]) + y[500]/(y[2]*y[12]) + 
    y[501]/(y[2]^2*y[22]*y[27]) + (y[335]*y[502])/(y[2]^2*y[22]*y[27]) + 
    y[503]/(y[2]^2*y[10]*y[22]) + y[504]/(y[2]^2*y[10]) + 
    y[505]/(y[2]*y[10]*y[11]) + (y[55]*y[506])/(y[22]^2*y[27]) + 
    (y[327]*y[507])/(y[2]*y[27]) + (y[507]*y[508])/(y[2]*y[27]*y[50]) + 
    (y[509]*y[510])/(y[2]*y[27]*y[50]) + (y[328]*y[511])/(2*y[2]*y[27]) + 
    y[512]/y[22] + (7*y[513])/(12*y[2]*y[10]^3*y[11]) - 
    (3*y[2]*y[514])/(4*y[22]*y[349]) + (3*y[21]*y[514])/
     (4*y[10]*y[22]*y[349]) + y[515]/(y[2]*y[10]) - 
    (y[27]*y[516])/(2*y[2]^2*y[12]) + y[517]/(y[2]*y[10]*y[22]) + 
    (7*y[518])/(24*y[2]*y[10]^3*y[22]) + y[519]/(24*y[2]^2*y[10]^2*y[22]) + 
    y[520]/(24*y[10]^2*y[22]) + y[521]/(24*y[10]*y[12]) - 
    (y[144]*y[522])/(4*y[2]*y[357]) + y[523]/(4*y[2]*y[10]*y[357]) + 
    y[524]/(y[2]*y[10]*y[11]*y[26]) + y[525]/(24*y[2]*y[10]*y[26]) - 
    (y[27]*y[526])/(12*y[2]^2*y[10]^2*y[12]) + 
    y[527]/(2*y[2]^2*y[22]^2*y[27]^2*y[50]) + (y[333]*y[528])/
     (2*y[2]^2*y[22]^2*y[27]^2*y[50]) + y[529]/(y[2]*y[22]^2*y[27]*y[51]) + 
    (21*y[530])/(4*y[12]*y[22]*y[28]^2) + 
    (21*y[531])/(4*y[10]*y[12]*y[28]^2) + y[532]/(y[2]^3*y[28]) + 
    y[533]/(y[2]^2*y[10]*y[22]*y[28]) + y[534]/(12*y[2]*y[12]*y[22]*y[28]) + 
    y[535]/(y[2]^2*y[12]*y[22]*y[28]) + y[536]/(y[12]*y[22]*y[28]) + 
    y[537]/(12*y[2]*y[12]*y[28]) + (y[27]*y[538])/(12*y[2]^2*y[10]*y[12]*
      y[28]) + y[539]/(y[2]*y[10]*y[22]*y[28]) + 
    (y[14]*y[540])/(y[2]*y[28]*y[51]) + (y[14]^2*y[27]*y[541])/
     (2*y[11]*y[28]) + (y[27]*y[542])/(2*y[2]*y[11]*y[28]) + 
    y[543]/(y[12]*y[28]*y[51]) + y[544]/(2*y[2]*y[10]*y[11]*y[28]) + 
    y[545]/(2*y[2]*y[141]) + (y[14]^2*y[546])/(y[2]^2*y[28]*y[51]) + 
    y[547]/(2*y[10]*y[22]*y[28]) + y[548]/(y[2]^3*y[12]*y[28]) - 
    (21*y[549])/(4*y[2]*y[12]*y[28]^2) + (y[14]^2*y[550])/
     (2*y[10]*y[11]*y[28]) + (7*y[551])/(24*y[10]^3*y[11]) + 
    y[552]/(4*y[22]*y[357]) + (3*y[22]*y[553])/(4*y[10]*y[11]*y[349]) + 
    y[554]/(2*y[12]) + y[555]/(y[2]*y[10]*y[12]) + (3*y[556])/(4*y[349]) - 
    (3*y[557])/(4*y[10]*y[349]) + (y[27]*y[558])/(4*y[2]*y[10]^2*y[12]) + 
    y[559]/(24*y[10]*y[22]) + y[560]/(24*y[10]*y[11]) + 
    y[561]/(12*y[2]^2*y[12]*y[28]) + y[562]/(24*y[10]^2*y[11]) + 
    y[563]/(24*y[10]^2*y[12]) + y[564]/(12*y[2]*y[10]*y[12]*y[28]) - 
    (y[14]*y[565])/(4*y[2]^2*y[10]*y[11]) + y[566]/(4*y[10]^2*y[357]) + 
    y[567]/(2*y[10]*y[141]) + (7*y[568])/(24*y[10]^3*y[11]*y[12]) + 
    y[569]/(24*y[10]*y[11]*y[12]) + y[570]/(4*y[10]*y[22]*y[357]) + 
    y[571]/(y[2]*y[22]) - (4*y[572])/(y[12]*y[22]) + 
    y[573]/(24*y[10]^2*y[11]*y[12]) + y[574]/(12*y[2]*y[22]*y[28]) + 
    y[575]/(y[2]^2*y[22]*y[28]) + y[576]/(24*y[2]*y[26]) + 
    y[577]/(24*y[10]*y[26]) + (3*y[578])/(4*y[349]*y[357]) + 
    y[579]/(2*y[141]) - (3*y[580])/(4*y[11]*y[26]) + 
    y[581]/(24*y[10]*y[11]*y[26]) + y[582]/(4*y[357]) + 
    y[583]/(12*y[2]^2*y[10]*y[28]) + y[584]/(12*y[2]*y[10]*y[28]) + 
    y[585]/(12*y[10]*y[28]) + y[586]/(24*y[26]) + y[587]/(12*y[2]*y[28]) + 
    y[588]/(12*y[10]*y[12]*y[28]) + y[589]/(12*y[2]^2*y[28]) + 
    y[590]/(12*y[22]*y[28]) + (21*y[591])/(4*y[22]*y[28]^2) + 
    (21*y[592])/(4*y[10]*y[28]^2) + y[593]/(4*y[10]*y[357]) + 
    y[594]/(12*y[28]) - (3*y[595])/(4*y[26]*y[349]) + 
    y[596]/(12*y[12]*y[28]) + (21*y[597])/(4*y[2]*y[28]^2) + 
    y[598]/(y[12]*y[28]^2) + y[599]/(y[2]^2*y[28]^2) + 
    (21*y[600])/(4*y[28]^2), f[196] -> -25/(12*y[2]*y[12]*y[22]) - 
    23/(48*y[2]*y[10]^3*y[12]*y[22]) - 1/(16*y[2]^2*y[10]^2*y[12]*y[22]) + 
    9/(8*y[2]*y[10]^2*y[12]*y[22]) - 13/(24*y[2]^3*y[10]*y[12]*y[22]) + 
    35/(16*y[2]^2*y[10]*y[12]*y[22]) - 53/(16*y[2]*y[10]*y[12]*y[22]) + 
    y[13]/(2*y[2]^2*y[22]) + (23*y[14])/(48*y[2]^2*y[10]^3*y[22]) + 
    (23*y[8])/(48*y[2]^2*y[10]*y[26]) - (23*y[12]^2*y[22])/
     (48*y[2]^2*y[26]) + 5/(12*y[12]*y[27]) + 23/(24*y[12]*y[22]^2*y[27]) - 
    7/(8*y[2]*y[12]*y[22]^2*y[27]) - 5/(12*y[22]*y[27]) + 
    11/(8*y[12]*y[22]*y[27]) + (23*y[27]^2)/(16*y[2]*y[10]^3*y[12]) + 
    (13*y[10])/(6*y[2]*y[12]*y[22]*y[28]^2) + (13*y[13]*y[27]^2)/
     (6*y[2]*y[10]*y[12]*y[28]^2) + (13*y[10])/(24*y[2]^3*y[12]*y[22]*
      y[28]) - (13*y[13])/(24*y[2]^3*y[10]*y[22]*y[28]) - 
    (13*y[13]^4*y[27])/(24*y[11]*y[12]*y[28]) + 
    (13*y[14]*y[27])/(24*y[2]^2*y[11]*y[28]) + (13*y[13]^3*y[29])/
     (24*y[10]*y[11]*y[12]*y[28]) + (13*y[14]*y[31])/
     (24*y[2]^2*y[10]*y[11]*y[28]) - 1/(8*y[2]^2*y[12]*y[22]*y[27]^2*
      y[50]^2) - 5/(24*y[2]^2*y[12]*y[22]^2*y[27]^2*y[50]) + 
    1/(6*y[2]*y[12]*y[22]^2*y[27]^2*y[50]) - 
    3/(8*y[2]^2*y[12]*y[22]*y[27]^2*y[50]) + 
    5/(24*y[2]*y[12]*y[22]*y[27]^2*y[50]) - 
    (13*y[14])/(12*y[2]^2*y[27]*y[51]) + (13*y[14]^2)/
     (12*y[2]^2*y[22]^2*y[27]*y[51]) + (13*y[13]*y[14])/
     (12*y[2]^2*y[22]*y[27]*y[51]) + 13/(3*y[12]*y[22]*y[28]*y[51]) - 
    (26*y[14]^3)/(3*y[2]*y[22]*y[28]*y[51]) - (13*y[13]*y[14]^3)/
     (3*y[2]^2*y[22]*y[28]*y[51]) + (13*y[14]^2*y[27])/
     (12*y[2]*y[12]*y[28]*y[51]) + y[54]/(4*y[2]*y[12]*y[22]*y[27]^2) + 
    (13*y[54])/(12*y[12]*y[22]*y[27]*y[51]) - 
    (13*y[55])/(12*y[22]^2*y[27]*y[51]) - 
    (23*y[62])/(48*y[10]^3*y[12]*y[22]) + (13*y[69]^2)/
     (24*y[2]^3*y[10]*y[28]) + (13*y[71])/(24*y[2]^2*y[10]^2*y[28]) - 
    (13*y[71])/(6*y[2]*y[10]^2*y[28]) + (13*y[14]^2*y[80])/
     (12*y[2]^2*y[28]*y[51]) - (13*y[98])/(6*y[2]^2*y[10]*y[28]^2) + 
    (y[14]*y[27]*y[53])/(2*y[2]^2*y[10]*y[141]) + 
    (23*y[207])/(48*y[10]^3*y[22]) + y[146]/(2*y[2]*y[22]*y[141]*y[308]) - 
    y[202]/(2*y[2]^2*y[22]^2*y[27]*y[308]) + 
    (5*y[202])/(2*y[2]*y[22]^2*y[27]*y[308]) - 
    (3*y[202])/(2*y[2]^2*y[22]*y[27]*y[308]) + 
    (6*y[202])/(y[2]*y[22]*y[27]*y[308]) + y[320]/(24*y[2]^2*y[12]*y[27]^2) + 
    (y[202]*y[320])/(y[22]*y[27]*y[308]) + 
    y[321]/(24*y[2]^2*y[12]*y[27]^2*y[50]^2) + 
    y[324]/(12*y[2]*y[22]^3*y[27]^2) + y[327]/(24*y[2]^2*y[22]*y[27]^2*
      y[50]^2) + y[328]/(24*y[2]^2*y[22]*y[27]^2) + 
    (y[202]*y[328])/(y[2]*y[27]*y[308]) + (y[202]*y[335])/
     (y[2]^2*y[27]*y[308]) + y[336]/(24*y[2]^2*y[22]^2*y[27]^2) - 
    (13*y[338])/(3*y[22]*y[28]*y[51]) - (y[10]*y[338])/
     (2*y[2]*y[141]*y[308]) + (y[333]*y[338])/(24*y[2]^2*y[22]^2*y[27]^2*
      y[50]) + 1/(48*y[2]*y[22]*y[357]) - 1/(48*y[2]*y[10]*y[22]*y[357]) + 
    (y[27]*y[53])/(48*y[2]*y[10]^2*y[357]) - (23*y[71]*y[411])/(48*y[10]^3) - 
    (23*y[27]^2*y[416])/(48*y[2]^2*y[10]*y[12]) + 
    (23*y[422])/(24*y[2]*y[10]^3*y[11]) + (13*y[71]*y[430])/
     (24*y[10]^2*y[28]) - (13*y[27]*y[433])/(24*y[2]*y[10]^2*y[12]*y[28]) + 
    (23*y[441])/(48*y[10]^3*y[11]) + (13*y[27]*y[443])/
     (24*y[10]^2*y[12]*y[28]) + (13*y[14]^3*y[444])/
     (6*y[2]^2*y[22]*y[28]^2) + (23*y[448])/(48*y[10]^3*y[11]*y[12]) - 
    (13*y[451])/(6*y[2]*y[22]*y[28]^2) + (13*y[459])/(6*y[2]*y[10]*y[28]^2) + 
    (13*y[464])/(6*y[2]^2*y[28]^2) + (13*y[466])/(6*y[12]*y[28]^2) - 
    (15*y[22]*y[479])/(16*y[11]*y[349]) + 
    (23*y[491])/(48*y[2]^2*y[10]^2*y[11]*y[12]) + 
    (23*y[492])/(48*y[2]*y[10]^3*y[11]*y[12]) - 
    (23*y[496])/(48*y[10]^3*y[12]) - (23*y[499])/(48*y[2]^2*y[10]^3*y[11]) + 
    (y[321]*y[507])/(12*y[2]*y[27]) - (15*y[2]*y[514])/(16*y[22]*y[349]) + 
    (15*y[21]*y[514])/(16*y[10]*y[22]*y[349]) + 
    (y[27]*y[516])/(24*y[2]^2*y[12]) - (23*y[518])/(48*y[2]*y[10]^3*y[22]) + 
    (y[144]*y[522])/(48*y[2]*y[357]) + y[528]/(24*y[2]*y[22]^3*y[27]^2*
      y[50]) - (13*y[529])/(12*y[2]*y[22]^2*y[27]*y[51]) - 
    (13*y[530])/(6*y[12]*y[22]*y[28]^2) - 
    (13*y[531])/(6*y[10]*y[12]*y[28]^2) - (13*y[14]^2*y[27]*y[541])/
     (24*y[11]*y[28]) - (13*y[27]*y[542])/(24*y[2]*y[11]*y[28]) - 
    (13*y[544])/(24*y[2]*y[10]*y[11]*y[28]) - 
    (13*y[547])/(24*y[10]*y[22]*y[28]) + (13*y[549])/(6*y[2]*y[12]*y[28]^2) + 
    (13*y[549])/(24*y[2]^3*y[12]*y[28]) + (15*y[22]*y[553])/
     (16*y[10]*y[11]*y[349]) + (15*y[556])/(16*y[349]) - 
    (15*y[557])/(16*y[10]*y[349]) - (23*y[14]*y[565])/
     (48*y[2]^2*y[10]*y[11]) + (15*y[578])/(16*y[349]*y[357]) - 
    (15*y[580])/(16*y[11]*y[26]) - (13*y[591])/(6*y[22]*y[28]^2) - 
    (13*y[592])/(6*y[10]*y[28]^2) - (15*y[595])/(16*y[26]*y[349]) - 
    (13*y[597])/(6*y[2]*y[28]^2) - (13*y[600])/(6*y[28]^2) + 
    y[601]/(8*y[2]*y[10]^2*y[11]) + (y[144]*y[602])/(24*y[2]^2) + 
    y[603]/(24*y[2]^2*y[10]^2*y[11]) + y[604]/(48*y[10]) + 
    y[605]/(48*y[2]*y[10]^2) + y[606]/y[2] + y[607]/y[10]^2 + y[608]/24 + 
    y[609]/(48*y[2]^2*y[10]^2) + y[610]/(24*y[22]^2*y[27]) - 
    y[611]/(12*y[22]*y[27]) + y[612]/(48*y[2]*y[10]*y[22]) + 
    y[613]/(48*y[10]^2*y[22]) + y[614]/(48*y[2]^2*y[10]^2*y[22]) + 
    y[615]/(8*y[2]^2*y[22]*y[27]*y[50]) + (y[507]*y[616])/
     (24*y[2]*y[27]*y[50]) + y[617]/(y[2]*y[22]) + y[618]/(24*y[12]*y[22]) + 
    y[619]/(y[10]^2*y[12]*y[22]) + y[620]/(y[10]*y[12]*y[22]) + 
    y[621]/(12*y[2]*y[12]*y[27]^2) - y[622]/(4*y[2]*y[12]*y[22]*y[27]) - 
    y[623]/(24*y[12]*y[22]*y[27]) - y[624]/(6*y[2]^2*y[12]*y[22]*y[27]) + 
    y[625]/(12*y[2]*y[10]^2*y[11]*y[12]) + 
    y[626]/(24*y[2]*y[10]*y[11]*y[12]) - 
    (13*y[627])/(6*y[2]*y[12]*y[22]*y[27]) + y[628]/(48*y[10]*y[12]) + 
    y[629]/(24*y[2]*y[12]*y[27]) + y[630]/(24*y[2]*y[12]*y[27]*y[50]) + 
    y[631]/(24*y[2]^2*y[12]*y[27]^2*y[50]) + y[632]/(y[2]^2*y[22]*y[27]) + 
    (y[55]*y[633])/(24*y[22]^3*y[27]^2) + y[634]/(y[2]*y[22]*y[27]) + 
    y[635]/(y[2]*y[10]^2*y[22]) + (13*y[636])/(12*y[2]*y[22]*y[27]*y[51]) + 
    y[637]/(24*y[2]^2*y[22]*y[27]^2*y[50]) + y[638]/(48*y[10]^2*y[12]) + 
    y[639]/(24*y[2]*y[22]^2*y[27]) + y[640]/(24*y[2]^2*y[22]^2*y[27]) + 
    y[641]/(48*y[2]^2*y[10]*y[22]) + y[642]/(24*y[2]*y[22]*y[27]*y[50]) + 
    y[643]/(48*y[2]*y[10]*y[11]) + y[644]/(48*y[10]*y[22]) + 
    y[645]/(48*y[10]^2*y[357]) + y[646]/(16*y[2]*y[10]*y[26]) + 
    y[647]/(48*y[2]*y[10]*y[11]*y[26]) + (y[10]*y[14]^3*y[648])/
     (2*y[141]*y[308]) + y[649]/(24*y[2]^2*y[22]^2*y[27]*y[50]) + 
    y[650]/(y[2]*y[22]*y[141]) + y[651]/(y[22]^2*y[27]) + 
    y[652]/(2*y[2]^2*y[22]*y[141]) + y[653]/(y[2]*y[22]^2*y[27]*y[50]) + 
    y[654]/(24*y[2]^2*y[22]^2*y[27]^2*y[50]) + 
    (13*y[655])/(24*y[2]^3*y[28]) - (13*y[656])/(24*y[2]*y[10]*y[28]) - 
    (13*y[657])/(24*y[2]^2*y[12]*y[22]*y[28]) + 
    (13*y[658])/(24*y[2]*y[12]*y[22]*y[28]) + 
    (13*y[659])/(24*y[12]*y[22]*y[28]) + (13*y[660])/(12*y[2]*y[12]*y[28]) + 
    (13*y[13]*y[27]^2*y[661])/(24*y[2]^2*y[10]*y[12]*y[28]) - 
    (13*y[13]*y[662])/(24*y[2]^2*y[10]*y[12]*y[28]) - 
    (13*y[663])/(24*y[2]*y[10]*y[22]*y[28]) + 
    (13*y[664])/(24*y[2]^2*y[10]*y[22]*y[28]) + (13*y[14]*y[665])/
     (12*y[2]*y[28]*y[51]) + (13*y[666])/(24*y[2]*y[10]*y[12]*y[28]) + 
    (13*y[667])/(12*y[12]*y[28]*y[51]) + (y[202]*y[668])/
     (2*y[22]^2*y[27]*y[308]) + (y[10]*y[669])/(2*y[22]*y[141]*y[308]) + 
    (13*y[670])/(24*y[2]^2*y[10]*y[28]) + (y[27]*y[671])/
     (24*y[2]^2*y[10]^2*y[12]) + (13*y[14]^2*y[672])/(24*y[10]*y[11]*y[28]) + 
    y[673]/(48*y[2]*y[10]*y[357]) - (y[27]*y[674])/(48*y[2]*y[10]^2*y[12]) + 
    y[675]/(48*y[10]*y[11]) + y[676]/(48*y[2]^2*y[10]*y[12]) - 
    (13*y[677])/(24*y[10]*y[28]) - (13*y[678])/(24*y[2]^2*y[12]*y[28]) + 
    y[679]/(24*y[2]*y[12]) + y[680]/(24*y[12]) + y[681]/(24*y[22]) + 
    y[682]/(48*y[2]*y[10]*y[12]) + y[683]/(48*y[10]^2*y[11]) + 
    y[684]/(48*y[22]*y[357]) + y[685]/(48*y[2]^2*y[10]) + 
    y[686]/(48*y[2]*y[10]) - (13*y[687])/(24*y[2]*y[28]) - 
    (13*y[688])/(24*y[2]*y[22]*y[28]) + y[689]/(48*y[10]^2*y[11]*y[12]) + 
    y[690]/(48*y[10]*y[22]*y[357]) - (13*y[691])/12 + 
    y[692]/(48*y[10]*y[11]*y[12]) + (13*y[693])/(24*y[2]^2*y[22]*y[28]) + 
    (y[27]*y[694])/(24*y[2]*y[10]*y[141]) + y[695]/(48*y[2]*y[26]) + 
    y[696]/(48*y[26]) + y[697]/(48*y[10]*y[26]) + 
    y[698]/(48*y[10]*y[11]*y[26]) - (13*y[699])/(24*y[10]*y[12]*y[28]) + 
    (13*y[700])/(24*y[2]^2*y[28]) - (13*y[701])/(24*y[22]*y[28]) + 
    y[702]/(2*y[22]*y[141]) + y[703]/(2*y[2]^2*y[141]) + 
    (13*y[704])/(24*y[28]) + y[705]/(48*y[10]*y[357]) + 
    y[706]/(24*y[2]*y[141]) + y[707]/(24*y[10]*y[141]) + y[708]/(48*y[357]) - 
    (13*y[709])/(24*y[12]*y[28]) + y[710]/(24*y[141]), 
  f[221] -> (-16*y[10])/y[21] - (16*y[10]^3*y[14]^3*y[22])/(y[21]*y[141]^2) + 
    (16*y[2]*y[11]*y[12]*y[308]*y[711]^4)/y[141]^3 - 
    (16*y[10]^2*y[14]*y[712])/(y[21]*y[141]) + (16*y[10]*y[713])/y[141] - 
    (16*y[714])/y[141]^2, f[222] -> (52*y[10])/(3*y[21]) + 
    (16*y[13]*y[14]^3*y[50])/(y[21]^2*y[22]) + (48*y[13]*y[14]^2*y[50])/
     (y[21]*y[22]) + (16*y[13]^2*y[14]^6*y[21]*y[50]^4)/(y[22]*y[141]^3) - 
    (16*y[8]*y[10]*y[13]*y[14]^3*y[50])/(y[21]^2*y[141]) + 
    (16*y[13]*y[14]*y[50]*y[715])/y[22] - (16*y[13]*y[14]^4*y[50]^3*y[716])/
     (y[22]*y[141]^2) - (16*y[13]*y[14]^2*y[50]^2*y[717])/(y[22]*y[141]) + 
    (4*y[10]*y[14]^3*y[718])/(3*y[21]*y[141]^2) - 
    (4*y[14]*y[719])/(3*y[21]*y[141]) - (4*y[720])/(3*y[141]^3) + 
    (4*y[721])/(3*y[141]^2) + y[722]/y[141], 
  f[239] -> y[19]/(y[10]*y[11]*y[23]) - y[723]/(y[2]*y[10]*y[23]) + 
    y[723]/(y[2]*y[10]*y[26]) + y[724]/(y[10]*y[11]*y[26]) + y[22]*y[725] - 
    y[22]*y[726], f[241] -> 1/(2*y[6]) - 1/(2*y[10]) + y[14]/(2*y[6]*y[12]) + 
    (y[13]*y[14])/(2*y[6]*y[11]*y[12]) - (y[13]*y[14])/
     (2*y[10]*y[11]*y[12]) + y[17]/(2*y[6]*y[11]) + 1/(y[2]*y[10]*y[18]) + 
    y[21]/(2*y[12]) + (119*y[22])/(144*y[4]) + 
    (191*y[19])/(144*y[10]*y[11]*y[23]) - (191*y[22])/(144*y[23]) - 
    (119*y[19])/(144*y[10]*y[11]*y[26]) - (y[14]*y[27])/
     (2*y[2]*y[11]*y[28]) - (y[13]^3*y[14]*y[27])/(2*y[11]*y[12]*y[28]) + 
    (y[13]^2*y[14]*y[29])/(2*y[10]*y[11]*y[12]*y[28]) - 
    (y[14]^2*y[27]*y[30])/(2*y[11]*y[28]) - (y[10]*y[13]*y[32])/
     (2*y[12]*y[21]*y[28]) + y[55]/(2*y[2]*y[10]*y[11]*y[18]) + 
    (y[14]*y[76])/(2*y[2]*y[10]*y[11]*y[28]) + 
    (y[14]^2*y[83])/(2*y[10]*y[11]*y[28]) + y[116]/(2*y[10]*y[11]) + 
    y[117]/(2*y[10]*y[12]) + y[127]/(2*y[2]*y[10]*y[28]) + 
    (y[10]*y[130])/(2*y[21]*y[28]) + y[132]/(2*y[2]*y[28]) + 
    y[133]/(2*y[10]*y[28]) + y[134]/(2*y[10]*y[12]*y[28]) + 
    y[135]/(2*y[12]*y[28]) + y[136]/(2*y[28]) + (191*y[22]*y[661])/
     (144*y[23]) - (191*y[723])/(144*y[2]*y[10]*y[23]) + 
    (119*y[723])/(144*y[2]*y[10]*y[26]) + y[727]/(2*y[2]*y[18]) - 
    (y[10]*y[13]^2)/(2*y[12]*y[21]*y[728]) + (y[10]*y[212])/
     (2*y[21]*y[728]) + y[729]/(2*y[728]) + (y[13]*y[730])/(2*y[12]*y[728]) + 
    y[731]/(2*y[10]*y[18]) + y[732]/(2*y[10]*y[11]*y[18]) + 
    y[733]/(2*y[18]) - (119*y[22]*y[734])/144, 
  f[285] -> -1/2*y[22]/y[4] + y[22]/(2*y[2]*y[4]) + 1/(y[21]*y[27]*y[50]) - 
    (y[10]*y[13]^3*y[14])/(2*y[12]*y[21]*y[728]^2) + y[13]/(y[12]*y[728]) - 
    y[13]^2/(y[12]*y[21]*y[728]) - (3*y[22]*y[120])/(2*y[2]*y[728]) + 
    y[137]/(2*y[728]) + y[212]/(y[21]*y[728]) + (y[13]^2*y[14]*y[730])/
     (2*y[12]*y[728]^2) - y[735]/(y[27]*y[50]) - (y[10]*y[14]*y[736])/
     (2*y[21]*y[728]^2) - (y[14]*y[737])/(2*y[728]^2), 
  f[286] -> -1/12*1/(y[21]*y[27]*y[50]) + y[14]/(2*y[4]*y[120]) - 
    y[14]/(2*y[2]*y[4]*y[120]) - (11*y[10]*y[13]^3*y[14])/
     (24*y[12]*y[21]*y[728]^2) - (15*y[22]*y[120])/(8*y[2]*y[728]) + 
    (11*y[13]^2*y[14]*y[730])/(24*y[12]*y[728]^2) + y[735]/(12*y[27]*y[50]) - 
    (11*y[10]*y[14]*y[736])/(24*y[21]*y[728]^2) - 
    (11*y[14]*y[737])/(24*y[728]^2) + y[738]/y[27] - y[739]/y[27] + 
    y[740]/y[4] + y[741]/(y[2]*y[4]) + (y[13]^2*y[742])/
     (12*y[12]*y[21]*y[728]) - (y[212]*y[742])/(12*y[21]*y[728]) + 
    (y[13]*y[743])/(12*y[12]*y[728]) + y[744]/y[728], 
  f[291] -> y[22]/(2*y[4]) - y[22]/(2*y[2]*y[4]) - 
    1/(y[2]*y[12]*y[22]*y[27]^2*y[50]) + (y[54]*y[202])/
     (2*y[12]*y[21]*y[27]^2*y[50]) + (y[202]*y[324])/
     (2*y[21]*y[22]*y[27]^2*y[50]) - y[745]/(2*y[2]*y[27]*y[50]) + 
    (y[55]*y[746])/(2*y[2]*y[22]*y[27]^2*y[50]), 
  f[311] -> -1/2*y[13]^2/(y[10]^2*y[11]*y[12]) + y[21]/(2*y[10]*y[12]) + 
    (y[13]^3*y[29])/(2*y[10]^2*y[11]*y[12]*y[28]) + 
    y[31]/(2*y[2]*y[10]^2*y[11]*y[28]) - (y[22]*y[64])/(4*y[2]*y[26]*y[63]) - 
    (3*y[2]*y[21]^3*y[68])/(2*y[10]*y[12]*y[28]^2) + 
    y[101]/(4*y[2]*y[28]*y[63]) + y[120]/(2*y[2]*y[27]*y[51]) + 
    (3*y[12]*y[139])/(2*y[2]*y[10]*y[28]^2) + 
    (y[27]*y[173])/(4*y[2]*y[11]*y[28]) + (y[13]^3*y[27]*y[173])/
     (4*y[11]*y[12]*y[28]) + (y[14]*y[27]*y[30]*y[173])/(4*y[11]*y[28]) + 
    y[188]/(y[2]*y[10]^2*y[28]) + (y[14]*y[221])/(2*y[10]^2*y[11]*y[28]) + 
    (3*y[12]*y[229])/(2*y[2]*y[28]^2) + (y[13]*y[278])/
     (2*y[12]*y[28]*y[51]) + y[747]/2 - (y[22]*y[748])/2 + (y[22]*y[749])/2 + 
    y[750]/(2*y[10]^2*y[11]) + y[751]/(2*y[10]^2*y[12]) + 
    y[752]/(2*y[21]*y[27]*y[50]*y[51]) + y[753]/(4*y[2]*y[10]*y[11]*y[26]) + 
    y[754]/(4*y[2]*y[10]*y[26]) - (y[22]*y[755])/(4*y[10]*y[26]) + 
    y[756]/(4*y[10]*y[11]*y[26]) - (y[22]*y[62]*y[757])/(4*y[26]*y[63]) + 
    (3*y[10]^2*y[13]^2*y[758])/(2*y[12]*y[21]*y[28]^2) + 
    y[759]/(4*y[2]*y[28]) + y[760]/(2*y[10]^2*y[12]*y[28]) + 
    (y[13]*y[761])/(4*y[12]*y[21]*y[28]) - (y[13]*y[762])/
     (2*y[12]*y[21]*y[28]*y[51]) + y[763]/(y[28]*y[51]) + 
    y[764]/(4*y[2]*y[10]*y[11]*y[28]) + y[765]/(4*y[2]*y[10]*y[28]) - 
    (3*y[766])/(2*y[10]*y[28]^2) + (y[13]^2*y[767])/
     (4*y[10]*y[11]*y[12]*y[28]) + y[768]/(4*y[10]*y[28]) + 
    y[769]/(y[10]^2*y[28]) - (y[14]*y[770])/(4*y[10]*y[11]*y[28]) + 
    y[771]/(2*y[21]*y[28]*y[51]) + (3*y[10]^2*y[772])/(2*y[21]*y[28]^2) + 
    y[773]/(2*y[2]*y[28]*y[51]) + y[774]/(4*y[21]*y[28]) + 
    y[775]/(4*y[12]*y[28]) + y[776]/(4*y[10]*y[12]*y[28]) + 
    y[777]/(4*y[28]) + y[778]/(4*y[28]*y[63]) + 
    (3*y[779])/(2*y[12]*y[28]^2) + y[780]/y[28]^2, 
  f[312] -> -19/(12*y[10]^2) - (19*y[13]^2)/(12*y[10]^2*y[11]*y[12]) - 
    y[13]^2/(2*y[10]*y[11]*y[12]) + y[21]/(2*y[12]) - 
    (25*y[19])/(18*y[10]*y[11]*y[23]) + (25*y[22])/(18*y[23]) + 
    (19*y[13]^3*y[29])/(12*y[10]^2*y[11]*y[12]*y[28]) + 
    y[14]/(2*y[2]*y[22]*y[27]*y[51]) + (4*y[22])/(3*y[2]*y[27]*y[50]*y[51]) - 
    (19*y[56])/(12*y[10]^2*y[11]) - (7*y[22]*y[64])/(6*y[2]*y[26]*y[63]) - 
    (7*y[22]*y[62]*y[64])/(6*y[26]*y[63]) - (9*y[2]*y[21]^3*y[68])/
     (2*y[10]*y[12]*y[28]^2) - (19*y[69])/(12*y[2]*y[10]^2*y[28]) - 
    (19*y[76])/(12*y[2]*y[10]^2*y[11]*y[28]) + 
    (7*y[101])/(6*y[2]*y[28]*y[63]) + y[14]/(4*y[4]*y[120]) - 
    y[14]/(4*y[2]*y[4]*y[120]) + (9*y[12]*y[139])/(2*y[2]*y[10]*y[28]^2) - 
    (19*y[207])/(12*y[10]^2*y[12]) + (19*y[14]*y[221])/
     (12*y[10]^2*y[11]*y[28]) + (9*y[12]*y[229])/(2*y[2]*y[28]^2) - 
    (4*y[627])/(3*y[12]*y[21]*y[27]*y[50]) - (25*y[22]*y[661])/(18*y[23]) + 
    (25*y[723])/(18*y[2]*y[10]*y[23]) + y[750]/(2*y[10]*y[11]) + 
    (9*y[10]^2*y[13]^2*y[758])/(2*y[12]*y[21]*y[28]^2) + 
    (19*y[760])/(12*y[10]^2*y[12]*y[28]) - (9*y[766])/(2*y[10]*y[28]^2) + 
    (9*y[10]^2*y[772])/(2*y[21]*y[28]^2) + (9*y[779])/(2*y[12]*y[28]^2) + 
    y[781]/2 + y[782]/(2*y[27]) + y[783]/(36*y[4]) + 
    y[784]/(12*y[10]*y[12]) - (4*y[785])/(3*y[21]*y[27]*y[50]*y[51]) + 
    y[786]/(6*y[2]*y[27]*y[51]) + y[787]/(36*y[2]*y[4]) - 
    (y[22]*y[788])/(18*y[10]*y[26]) + y[789]/(y[2]*y[10]*y[11]*y[26]) + 
    y[790]/(y[2]*y[10]*y[26]) - (y[13]^3*y[27]*y[791])/
     (12*y[11]*y[12]*y[28]) + (y[27]*y[792])/(6*y[2]*y[11]*y[28]) + 
    (y[278]*y[793])/(6*y[12]*y[28]*y[51]) - (y[762]*y[793])/
     (6*y[12]*y[21]*y[28]*y[51]) + (2*y[794])/(3*y[28]*y[51]) + 
    y[795]/(6*y[21]*y[27]*y[51]) - (y[14]*y[27]*y[796])/(12*y[11]*y[28]) + 
    y[797]/(12*y[2]*y[10]*y[11]*y[28]) + (y[13]^2*y[798])/
     (12*y[10]*y[11]*y[12]*y[28]) + y[799]/(18*y[10]*y[11]*y[26]) + 
    y[800]/(12*y[2]*y[28]) + y[801]/(12*y[10]*y[28]) + 
    (19*y[802])/(12*y[10]^2*y[28]) + y[803]/(6*y[21]*y[28]*y[51]) - 
    (y[14]*y[804])/(12*y[10]*y[11]*y[28]) + y[805]/(12*y[10]*y[12]*y[28]) + 
    y[806]/(12*y[12]*y[21]*y[28]) + y[807]/(12*y[2]*y[10]*y[28]) + 
    y[808]/(12*y[21]*y[28]) + y[809]/(6*y[2]*y[28]*y[51]) + 
    y[810]/(12*y[12]*y[28]) + y[811]/(12*y[28]) + y[812]/(y[28]*y[63]) + 
    y[813]/y[28]^2, f[394] -> y[22]/(2*y[4]) - y[22]/(2*y[2]*y[4]) - 
    (y[22]*y[120])/(2*y[814]) + (y[22]*y[120])/(2*y[2]*y[814]), 
  f[395] -> (y[8]*y[21]*y[22])/(2*y[141]) + (13*y[22]*y[120])/(24*y[814]) - 
    (13*y[22]*y[120])/(24*y[2]*y[814]) - (y[22]*y[815])/(24*y[4]) + 
    (y[22]*y[815])/(24*y[2]*y[4]), 
  f[396] -> -1/2*1/y[2] - (11*y[8]*y[22])/(24*y[4]) + 
    (11*y[8]*y[22])/(24*y[2]*y[4]) + y[816]/(24*y[141]), 
  f[415] -> 1/(y[2]*y[22]*y[27]) - 1/(y[2]*y[12]*y[22]*y[27]) - 
    25/(12*y[2]*y[12]*y[22]*y[27]^2*y[50]) - 1/(24*y[2]*y[27]*y[50]) - 
    (3*y[54])/(2*y[2]*y[12]*y[22]*y[27]^2) - 
    (13*y[54])/(24*y[2]*y[12]*y[27]^2*y[50]^2) + 
    (13*y[54])/(24*y[12]*y[21]*y[27]^2*y[50]^2) + 
    (25*y[54])/(24*y[12]*y[21]*y[27]^2*y[50]) + 
    y[55]/(y[2]*y[22]^2*y[27]^2) + (13*y[55])/(24*y[2]*y[22]*y[27]^2*
      y[50]^2) - (13*y[55])/(24*y[21]*y[22]*y[27]^2*y[50]^2) - 
    (25*y[55])/(24*y[21]*y[22]*y[27]^2*y[50]) + 
    (25*y[54]*y[55])/(24*y[2]*y[22]*y[27]^2*y[50]) + 
    (y[8]^3*y[14])/(2*y[141]*y[308]) + y[338]/(2*y[22]*y[27]*y[50]*y[308]) + 
    (13*y[22]*y[120])/(24*y[814]) - (13*y[22]*y[120])/(24*y[2]*y[814]) + 
    y[817]/(2*y[27]) + (y[324]*y[818])/(2*y[22]*y[27]^2) - 
    (25*y[819])/(24*y[2]*y[12]*y[27]^2*y[50]) + 
    (y[55]*y[819])/(2*y[2]*y[22]*y[27]^2) + (y[8]*y[14]*y[820])/(2*y[141]) - 
    (y[14]*y[821])/(2*y[27]*y[50]) - y[822]/(2*y[27]), 
  f[416] -> -1/2*(y[13]*y[14])/y[22] + 1/(12*y[2]*y[12]*y[22]*y[27]) + 
    13/(12*y[2]*y[12]*y[22]*y[27]^2*y[50]) + 
    y[54]/(8*y[2]*y[12]*y[22]*y[27]^2) - 
    y[54]/(2*y[12]*y[21]*y[27]^2*y[50]^2) + 
    y[55]/(2*y[21]*y[22]*y[27]^2*y[50]^2) + 
    (13*y[55])/(24*y[21]*y[22]*y[27]^2*y[50]) - 
    (13*y[54]*y[55])/(24*y[2]*y[22]*y[27]^2*y[50]) - 
    y[50]/(2*y[2]*y[22]*y[141]) + 1/(y[2]*y[22]*y[27]*y[308]) + 
    (y[14]^5*y[50])/(2*y[22]*y[141]*y[308]) + 
    y[324]/(12*y[2]*y[22]^2*y[27]^2) + 
    y[324]/(2*y[2]*y[22]*y[27]^2*y[50]^2) - (y[50]*y[342])/(2*y[22]*y[141]) + 
    y[528]/(24*y[22]*y[27]*y[50]*y[308]) + (y[55]*y[818])/
     (24*y[22]*y[27]^2) + (13*y[819])/(24*y[2]*y[12]*y[27]^2*y[50]) + 
    (y[324]*y[819])/(24*y[2]*y[22]*y[27]^2) + 
    (y[14]*y[821])/(24*y[27]*y[50]) - (13*y[823])/(24*y[27]) - 
    (y[54]*y[824])/(24*y[12]*y[27]) + y[825]/(y[22]*y[27]) + 
    y[826]/(y[2]*y[22]^2*y[27]) + y[827]/(12*y[2]*y[22]*y[27]) + 
    y[828]/(2*y[2]*y[141]) + y[829]/(y[22]^2*y[27]) + 
    y[830]/(2*y[22]*y[27]*y[308]) + y[831]/(2*y[22]^2*y[27]*y[308]) - 
    (y[14]*y[832])/(24*y[141]*y[308]) + y[833]/(24*y[2]*y[27]) + 
    y[834]/(2*y[2]) + y[835]/(24*y[141]), 
  f[424] -> 1/2 - 1/(2*y[2]) - (y[8]*y[120])/(2*y[2]*y[141]) - 1/(4*y[836]) + 
    y[137]/(4*y[2]*y[836]) + y[837]/(4*y[2]^2*y[836]) + 
    (y[8]*y[838])/(2*y[141]), f[438] -> -(1/(y[2]*y[10]*y[11])) - 
    3/(2*y[2]*y[10]*y[22]) - 2/(y[2]*y[10]^2*y[12]*y[22]) - 
    y[22]/(2*y[10]*y[26]) + y[27]^2/(2*y[2]^2*y[10]^3*y[12]) - 
    (3*y[27]^2)/(2*y[2]*y[10]^3*y[12]) - 
    (3*y[10])/(y[2]*y[12]*y[22]*y[28]^2) - (3*y[13]*y[27]^2)/
     (y[2]*y[10]*y[12]*y[28]^2) - (y[13]*y[27]^2)/(y[2]^2*y[10]^2*y[12]*
      y[28]) + y[50]/(y[2]^2*y[12]*y[22]*y[28]) + 
    y[14]/(y[2]^2*y[22]*y[27]*y[51]) - (4*y[14])/(y[28]*y[51]) + 
    (y[13]*y[14]*y[27])/(y[2]*y[12]*y[28]*y[51]) + 
    y[55]/(2*y[2]*y[22]^2*y[27]^2*y[50]) + y[62]/(2*y[10]^3*y[12]*y[22]) + 
    y[69]/(2*y[2]^2*y[10]^2) + (4*y[71])/(y[2]*y[10]^2*y[28]) + 
    (3*y[98])/(y[2]^2*y[10]*y[28]^2) + y[123]/(y[2]^2*y[27]*y[51]) + 
    y[143]/(2*y[2]^2*y[10]) + (y[27]*y[144])/(2*y[2]^2*y[10]*y[12]) - 
    (3*y[27]*y[144])/(2*y[2]*y[10]*y[12]) + y[239]/(y[2]*y[22]*y[27]*y[51]) + 
    (y[54]*y[324])/(2*y[2]^2*y[22]*y[27]^2*y[50]) + 
    y[405]/(2*y[10]*y[12]*y[22]) + y[415]/(y[10]*y[22]) - 
    (y[71]*y[430])/(y[10]^2*y[28]) + (y[27]*y[433])/
     (y[2]*y[10]^2*y[12]*y[28]) + (y[27]*y[434])/(y[2]^2*y[10]*y[12]*y[28]) - 
    (y[27]*y[443])/(y[10]^2*y[12]*y[28]) - (3*y[14]^3*y[444])/
     (y[2]^2*y[22]*y[28]^2) + (3*y[451])/(y[2]*y[22]*y[28]^2) - 
    (3*y[459])/(y[2]*y[10]*y[28]^2) + y[496]/(2*y[10]^3*y[12]) + 
    y[513]/(y[2]*y[10]^3*y[11]) + y[528]/(2*y[2]^2*y[22]^2*y[27]^2*y[50]^2) + 
    (3*y[530])/(y[12]*y[22]*y[28]^2) + (3*y[531])/(y[10]*y[12]*y[28]^2) - 
    (3*y[549])/(y[2]*y[12]*y[28]^2) + y[551]/(2*y[10]^3*y[11]) + 
    y[568]/(2*y[10]^3*y[11]*y[12]) + (3*y[592])/(y[10]*y[28]^2) + 
    (3*y[597])/(y[2]*y[28]^2) + (3*y[600])/y[28]^2 + 
    y[751]/(2*y[10]^3*y[22]) + y[753]/(y[2]*y[10]^2*y[22]) + 
    y[14]/(2*y[2]*y[27]*y[50]*y[836]) + y[137]/(2*y[2]*y[27]*y[836]) + 
    (y[22]*y[209])/(y[2]*y[26]*y[836]) + (y[8]*y[22]*y[633])/
     (2*y[26]*y[836]) + y[837]/(2*y[2]^2*y[27]*y[836]) + 
    y[839]/(y[2]^2*y[10]^2*y[11]) + y[840]/(y[2]*y[10]^2) + 
    y[841]/(y[2]*y[10]) + y[842]/(y[2]*y[10]^2*y[11]) + y[843]/y[10]^2 + 
    y[844]/(2*y[10]) + (y[71]*y[845])/2 + y[846]/(2*y[2]) + 
    y[847]/(y[22]*y[27]) - y[848]/y[27] + y[849]/(y[10]^2*y[12]*y[22]) + 
    y[850]/(2*y[2]*y[10]*y[11]*y[12]) + y[851]/(2*y[2]^2*y[10]^2*y[12]) + 
    y[852]/(y[2]*y[10]^3*y[11]*y[12]) + (3*y[853])/(2*y[2]*y[10]^2*y[12]) + 
    y[854]/(y[2]*y[10]^2*y[11]*y[12]) - (y[27]*y[855])/(2*y[10]^2*y[11]) + 
    y[856]/(2*y[10]^2*y[12]) + y[857]/(y[2]^2*y[10]^3*y[11]) + 
    (y[13]*y[858])/(2*y[2]^2*y[22]) + y[859]/(y[2]*y[10]^3*y[22]) - 
    (y[14]*y[860])/(2*y[2]^2) + y[861]/(2*y[10]^2*y[22]) + 
    y[862]/(2*y[10]*y[11]) + y[863]/(y[10]*y[11]*y[26]) - 
    (y[27]*y[864])/(2*y[10]*y[12]) + y[865]/(y[2]*y[12]*y[22]*y[28]) + 
    y[866]/(y[12]*y[22]*y[28]) + y[867]/(y[12]*y[28]*y[51]) + 
    y[868]/(y[2]^2*y[22]*y[28]) + y[869]/(y[2]^2*y[12]*y[28]) + 
    y[870]/(y[2]*y[12]*y[28]) + y[871]/(y[2]*y[10]*y[12]*y[28]) + 
    (3*y[872])/(2*y[2]*y[10]) + (2*y[873])/y[2] + y[874]/(y[2]*y[22]*y[28]) + 
    (y[27]*y[875])/(2*y[10]*y[11]*y[12]) + y[876]/(2*y[10]^2*y[11]*y[12]) + 
    y[877]/(y[2]*y[28]*y[51]) + (y[410]*y[878])/(y[2]^2*y[10]^2) + 
    y[879]/(y[2]^2*y[28]) + y[880]/(y[2]^2*y[10]*y[28]) + 
    (y[14]*y[881])/(y[2]^2*y[28]*y[51]) + y[882]/(y[10]*y[28]) + 
    y[883]/(y[2]*y[10]*y[28]) + y[884]/(y[10]*y[12]*y[28]) + y[885]/y[28] + 
    y[886]/2 + y[887]/(y[22]*y[28]) + y[888]/(y[22]*y[28]^2) + 
    y[889]/(y[2]*y[28]) + y[890]/(y[12]*y[28]) + (3*y[891])/(y[12]*y[28]^2) + 
    y[892]/(y[2]^2*y[28]^2), 
  f[468] -> (-16*y[13]^2*y[14]^3)/(y[11]*y[12]*y[141]) - 
    (16*y[2]*y[11]*y[21]*y[64]*y[307]^3)/y[141]^3 + 
    (16*y[13]^2*y[14]^3)/(y[11]*y[12]*y[814]) + (16*y[2]^2*y[307]^2*y[893])/
     y[141]^2 - (16*y[13]*y[14]^2*y[894])/(y[12]*y[814]) + 
    (16*y[13]*y[14]*y[895])/(y[12]*y[141]) + (16*y[896])/y[141] - 
    (16*y[897])/(y[11]*y[141]) + (16*y[897])/(y[11]*y[814]) + 
    (16*y[898])/y[814], f[489] -> y[14]/(2*y[4]*y[8]) - 
    y[14]/(2*y[2]*y[4]*y[8]) + (y[13]*y[14])/(2*y[6]*y[12]) + 
    (y[13]^2*y[14])/(2*y[6]*y[11]*y[12]) + y[17]/(2*y[6]) - 
    (191*y[22])/(144*y[2]*y[23]) + y[22]/(2*y[21]^2*y[27]*y[51]) + 
    2/(y[28]*y[51]) - (191*y[22]*y[62])/(144*y[23]) + 
    (y[12]*y[22])/(2*y[2]*y[26]*y[63]) + (y[120]*y[202])/
     (2*y[2]*y[27]*y[51]) + y[239]/(2*y[12]) + (191*y[22]*y[425])/
     (144*y[10]*y[23]) - (191*y[22]*y[425])/(144*y[10]*y[26]) + 
    (191*y[426])/(144*y[10]*y[11]*y[23]) - 
    (191*y[426])/(144*y[10]*y[11]*y[26]) + 
    (191*y[723])/(144*y[2]*y[10]*y[23]) - (191*y[723])/
     (144*y[2]*y[10]*y[26]) + (y[10]*y[13]^3)/(2*y[12]*y[21]^2*y[728]) - 
    (y[13]*y[50])/(2*y[728]) - (y[13]^2*y[50])/(2*y[12]*y[728]) + 
    (y[13]*y[762])/(2*y[12]*y[21]^2*y[28]*y[51]) + 
    y[785]/(2*y[21]^2*y[27]*y[50]*y[51]) + (y[202]*y[837])/
     (2*y[21]*y[27]*y[51]) + y[899]/y[4] + y[900]/(y[2]*y[4]) + y[901]/2 + 
    (y[627]*y[902])/(2*y[12]*y[21]*y[27]*y[50]) + 
    (y[22]*y[903])/(144*y[26]) + (y[10]*y[904])/(2*y[21]^2*y[728]) + 
    (y[13]^2*y[905])/(2*y[12]*y[21]*y[728]) + 
    (y[56]*y[905])/(2*y[21]*y[728]) + (y[12]*y[22]*y[906])/(2*y[26]*y[63]) + 
    y[907]/(2*y[6]*y[11]) + y[908]/(y[12]*y[28]*y[51]) + 
    y[909]/(y[12]*y[21]*y[28]*y[51]) + y[910]/(2*y[2]*y[28]) + 
    y[911]/(2*y[2]*y[28]*y[63]) + y[912]/(2*y[21]*y[28]*y[51]) + 
    y[913]/(2*y[2]*y[28]*y[51]) + y[914]/(2*y[21]^2*y[28]*y[51]) + 
    (y[13]*y[915])/(2*y[12]*y[28]) + y[916]/(2*y[21]^2*y[28]) + 
    y[917]/(2*y[12]*y[21]^2*y[28]) + y[918]/(2*y[12]*y[21]*y[28]) + 
    y[919]/(2*y[28]) + y[920]/(2*y[21]*y[28]) + y[921]/(2*y[28]*y[63]), 
  f[503] -> y[13]/(4*y[12]) - y[14]/(4*y[4]*y[8]) + 
    y[14]/(4*y[2]*y[4]*y[8]) - (y[13]*y[14])/(4*y[6]*y[12]) - 
    (y[13]^2*y[14])/(4*y[6]*y[11]*y[12]) + (5*y[22])/(36*y[2]*y[23]) - 
    y[22]/(4*y[21]^2*y[27]*y[51]) - 1/(y[28]*y[51]) + 
    (5*y[22]*y[62])/(36*y[23]) - (y[12]*y[22])/(4*y[2]*y[26]*y[63]) + 
    y[116]/(4*y[6]) + y[14]/(2*y[4]*y[120]) - y[14]/(2*y[2]*y[4]*y[120]) + 
    (y[120]*y[202])/(4*y[21]*y[27]*y[51]) - (5*y[22]*y[425])/
     (36*y[10]*y[23]) + (5*y[22]*y[425])/(36*y[10]*y[26]) - 
    (5*y[426])/(36*y[10]*y[11]*y[23]) + (5*y[426])/(36*y[10]*y[11]*y[26]) - 
    (5*y[723])/(36*y[2]*y[10]*y[23]) + (5*y[723])/(36*y[2]*y[10]*y[26]) - 
    (y[10]*y[13]^3)/(4*y[12]*y[21]^2*y[728]) + (y[13]*y[50])/(4*y[728]) + 
    (y[13]^2*y[50])/(4*y[12]*y[728]) + y[752]/(4*y[21]^2*y[27]*y[50]*y[51]) - 
    (y[13]*y[762])/(4*y[12]*y[21]^2*y[28]*y[51]) + 
    y[771]/(4*y[21]^2*y[28]*y[51]) + (y[202]*y[837])/(4*y[2]*y[27]*y[51]) - 
    (y[627]*y[902])/(4*y[12]*y[21]*y[27]*y[50]) - 
    (y[10]*y[904])/(4*y[21]^2*y[728]) - (y[13]^2*y[905])/
     (4*y[12]*y[21]*y[728]) - (y[56]*y[905])/(4*y[21]*y[728]) + y[922]/4 + 
    y[923]/(36*y[4]) + y[924]/(36*y[2]*y[4]) - (y[22]*y[925])/(36*y[26]) + 
    y[926]/(4*y[6]*y[11]) + y[927]/(y[12]*y[28]*y[51]) + 
    y[928]/(y[12]*y[21]*y[28]*y[51]) - (y[13]*y[929])/
     (4*y[12]*y[21]^2*y[28]) + (y[12]*y[22]*y[930])/(4*y[26]*y[63]) + 
    y[931]/(4*y[2]*y[28]) + y[932]/(4*y[2]*y[28]*y[63]) + 
    y[933]/(4*y[21]*y[28]*y[51]) + y[934]/(4*y[2]*y[28]*y[51]) + 
    y[935]/(4*y[21]^2*y[28]) + y[936]/(4*y[12]*y[28]) + 
    y[937]/(4*y[12]*y[21]*y[28]) + y[938]/(4*y[28]) + 
    y[939]/(4*y[21]*y[28]) + y[940]/(4*y[28]*y[63]), 
  f[511] -> 1/(2*y[2]) - (3*y[27])/(4*y[2]*y[4]*y[11]) + 
    (3*y[76])/(4*y[2]*y[11]*y[23]) - (3*y[22]*y[139]*y[425])/(4*y[23]) + 
    1/(4*y[836]) + y[120]/(4*y[2]^2*y[836]) + y[941]/(4*y[2]*y[836]) + 
    (3*y[27]*y[942])/(4*y[4]*y[11]) + y[943]/(4*y[4]) + 
    y[944]/(4*y[2]*y[4]) - (3*y[945])/(4*y[2]*y[23]) + 
    (y[120]*y[946])/(2*y[2]*y[141]) - (3*y[947])/(4*y[11]*y[23]) + 
    y[948]/(2*y[141]), f[517] -> -y[10]^(-1) - y[13]^2/(y[10]*y[11]*y[12]) + 
    y[22]/(2*y[2]*y[18]) - (3*y[22])/(2*y[2]*y[23]) - 
    (y[13]^2*y[29])/(2*y[6]^2*y[11]*y[12]) + (y[22]*y[62])/(2*y[18]) - 
    (3*y[22]*y[62])/(2*y[23]) - y[144]/2 + y[239]/(y[10]*y[12]) - 
    (y[22]*y[425])/(2*y[10]*y[18]) + (3*y[22]*y[425])/(2*y[10]*y[23]) + 
    (3*y[426])/(2*y[10]*y[11]*y[23]) + (y[13]^2*y[516])/
     (2*y[6]*y[11]*y[12]) - y[723]/(2*y[2]*y[10]*y[18]) + 
    (3*y[723])/(2*y[2]*y[10]*y[23]) + y[750]/(y[10]*y[11]) + 
    y[949]/(2*y[6]^2*y[11]) - (y[29]*y[950])/(2*y[6]^2*y[12]) + 
    y[951]/(2*y[10]*y[11]*y[18]) + y[952]/(2*y[12]) + y[953]/(2*y[6]*y[12]) + 
    y[954]/(2*y[6]^2) + y[955]/(2*y[6]) + y[956]/(2*y[6]*y[11]), 
  f[519] -> (11*y[22])/(8*y[2]*y[18]) - (77*y[22])/(24*y[2]*y[23]) + 
    (11*y[8])/(24*y[2]*y[26]) - (11*y[14])/(24*y[2]*y[11]*y[26]) - 
    (11*y[13]^2*y[29])/(12*y[6]^2*y[11]*y[12]) + (11*y[22]*y[62])/(8*y[18]) - 
    (77*y[22]*y[62])/(24*y[23]) - (11*y[151])/(12*y[10]) - 
    (11*y[56]*y[151])/(12*y[10]*y[11]) - (11*y[22]*y[425])/(8*y[10]*y[18]) + 
    (77*y[22]*y[425])/(24*y[10]*y[23]) - (11*y[426])/(8*y[10]*y[11]*y[18]) + 
    (77*y[426])/(24*y[10]*y[11]*y[23]) + (77*y[723])/(24*y[2]*y[10]*y[23]) + 
    (11*y[949])/(12*y[6]^2*y[11]) - (11*y[29]*y[950])/(12*y[6]^2*y[12]) + 
    (11*y[954])/(12*y[6]^2) - (11*y[957])/12 - (11*y[958])/(12*y[10]*y[12]) - 
    (11*y[13]*y[958])/(12*y[10]*y[11]*y[12]) + (11*y[13]*y[14]*y[958])/
     (12*y[6]*y[11]*y[12]) - (11*y[27]*y[959])/(24*y[11]*y[26]) - 
    (11*y[960])/(24*y[26]) + (11*y[961])/(24*y[6]*y[26]) + 
    (11*y[962])/(24*y[6]) - (11*y[963])/(8*y[2]) + 
    (11*y[964])/(12*y[6]*y[12]) + (11*y[965])/(24*y[6]*y[11]) - 
    (11*y[966])/(24*y[6]*y[11]*y[26]), 
  f[523] -> y[13]/(2*y[10]*y[12]) + y[22]/(2*y[2]*y[23]) + 
    (y[22]*y[62])/(2*y[23]) + y[249]/(2*y[10]^2*y[11]*y[12]) - 
    (y[22]*y[425])/(2*y[10]*y[23]) + (y[239]*y[661])/(2*y[10]*y[12]) + 
    y[951]/(2*y[10]*y[11]*y[23]) + y[967]/(2*y[10]) + 
    y[968]/(2*y[10]^2*y[11]) - y[969]/(2*y[10]), 
  f[533] -> -(1/(y[21]*y[22]*y[27]^2*y[50])) + 3/(2*y[2]*y[27]*y[50]) - 
    y[14]/(2*y[2]*y[8]^2*y[27]*y[50]) + 1/(2*y[21]^2*y[27]*y[50]) - 
    3/(2*y[21]*y[27]*y[50]) + (y[14]*y[202])/(y[8]*y[21]*y[27]^2*y[50]) + 
    y[239]/(2*y[12]*y[21]*y[27]*y[50]) + y[324]/(2*y[4]) + 
    y[324]/(y[2]*y[8]*y[27]^2*y[50]) + (y[10]*y[13]^4*y[14])/
     (2*y[12]*y[21]^2*y[728]^2) - (y[13]^3*y[14]*y[50])/(2*y[12]*y[728]^2) - 
    (y[13]*y[14]*y[50]*y[56])/(2*y[728]^2) + y[13]^2/(2*y[12]*y[728]) + 
    y[13]^3/(2*y[12]*y[21]^2*y[728]) - (y[13]^2*y[14])/
     (2*y[12]*y[21]*y[728]) + (3*y[22]*y[120])/(2*y[2]*y[728]) + 
    y[904]/(2*y[21]^2*y[728]) + (y[13]^3*y[14]*y[905])/
     (2*y[12]*y[21]*y[728]^2) + (y[14]*y[904]*y[905])/(2*y[21]*y[728]^2) + 
    y[970]/(y[27]^2*y[50]) - (y[14]*y[971])/(y[27]^2*y[50]) + 
    (y[14]^2*y[972])/(2*y[4]*y[8]) - (y[14]^2*y[973])/(2*y[4]*y[8]) + 
    (y[55]*y[974])/(2*y[2]) + (y[10]*y[14]*y[975])/(2*y[21]^2*y[728]^2) + 
    y[976]/(2*y[21]*y[728]) + (y[13]*y[977])/2, 
  f[534] -> (11*y[14]^2)/(24*y[4]*y[8]^2) - 
    (11*y[14]^2)/(24*y[2]*y[4]*y[8]^2) - 5/(12*y[21]*y[22]*y[27]^2*y[50]) + 
    7/(8*y[2]*y[27]*y[50]) - (11*y[14])/(24*y[2]*y[8]^2*y[27]*y[50]) - 
    25/(24*y[21]^2*y[27]*y[50]) - (25*y[13])/(24*y[12]*y[21]^2*y[27]*y[50]) - 
    7/(8*y[21]*y[27]*y[50]) - (23*y[13])/(24*y[12]*y[21]*y[27]*y[50]) - 
    (5*y[55])/(12*y[2]*y[8]*y[27]^2*y[50]) - y[14]/(2*y[4]*y[120]) + 
    y[14]/(2*y[2]*y[4]*y[120]) + (y[14]*y[202])/(y[8]*y[21]*y[27]) + 
    (5*y[14]*y[202])/(12*y[8]*y[21]*y[27]^2*y[50]) + 
    y[239]/(y[12]*y[21]^2*y[27]) + y[324]/(y[2]*y[8]*y[27]) + 
    (11*y[10]*y[13]^4*y[14])/(24*y[12]*y[21]^2*y[728]^2) - 
    (11*y[13]^3*y[14]*y[50])/(24*y[12]*y[728]^2) - 
    (11*y[13]*y[14]*y[50]*y[56])/(24*y[728]^2) + 
    (15*y[22]*y[120])/(8*y[2]*y[728]) + (11*y[13]^3*y[14]*y[905])/
     (24*y[12]*y[21]*y[728]^2) + (11*y[14]*y[904]*y[905])/
     (24*y[21]*y[728]^2) + (5*y[970])/(12*y[27]^2*y[50]) - 
    (5*y[14]*y[971])/(12*y[27]^2*y[50]) + (11*y[10]*y[14]*y[975])/
     (24*y[21]^2*y[728]^2) - y[978]/y[27] + y[979]/(y[21]*y[27]) + 
    y[980]/(24*y[2]*y[4]) + y[981]/(24*y[2]*y[8]*y[27]*y[50]) + 
    y[982]/(24*y[4]) - (y[14]*y[983])/(24*y[4]*y[8]) + 
    (y[14]*y[983])/(24*y[2]*y[4]*y[8]) - (y[13]^3*y[984])/
     (24*y[12]*y[21]^2*y[728]) - (y[904]*y[984])/(24*y[21]^2*y[728]) + 
    (y[13]*y[985])/(24*y[728]) + (y[13]^2*y[985])/(24*y[12]*y[728]) - 
    (y[13]^2*y[986])/(24*y[12]*y[21]*y[728]) + y[987]/(y[21]*y[728]), 
  f[588] -> (3*y[22])/(2*y[2]*y[23]) + y[27]/(y[2]*y[11]*y[28]) - 
    (y[13]^4*y[27])/(y[11]*y[12]*y[28]) + y[31]/(y[2]*y[10]*y[11]*y[28]) - 
    (y[13]*y[14]^2)/(y[2]*y[22]*y[27]*y[51]^3) + 
    3/(2*y[12]*y[21]^2*y[27]*y[51]^2) + 
    (3*y[19])/(2*y[21]^2*y[27]*y[50]*y[51]^2) + 
    y[14]/(y[2]*y[22]^2*y[27]^2*y[51]) + 
    (2*y[13])/(y[2]*y[22]*y[27]^2*y[51]) + y[7]/(2*y[21]^2*y[27]*y[51]) + 
    y[13]/(2*y[2]*y[22]*y[27]*y[51]) - 5/(2*y[12]*y[21]^2*y[27]*y[50]*
      y[51]) - (2*y[50])/(y[22]*y[27]^2*y[51]) - (y[22]*y[62])/(2*y[18]) + 
    (3*y[22]*y[62])/(2*y[23]) + (3*y[22]*y[120])/(2*y[2]*y[27]*y[50]*
      y[51]^2) + y[120]/(y[21]*y[27]^2*y[50]*y[51]) + 
    y[137]/(2*y[21]^2*y[27]*y[50]*y[51]) + 
    y[146]/(y[12]*y[22]*y[27]*y[51]^3) + 
    y[146]/(2*y[12]*y[22]*y[27]*y[51]^2) + (y[14]*y[221])/
     (y[10]*y[11]*y[28]) - y[331]/(2*y[12]*y[27]*y[51]) + 
    (y[22]*y[425])/(2*y[10]*y[18]) - (3*y[22]*y[425])/(2*y[10]*y[23]) + 
    y[426]/(2*y[10]*y[11]*y[18]) - (3*y[426])/(2*y[10]*y[11]*y[23]) + 
    y[752]/(y[21]^2*y[27]^2*y[50]*y[51]) + (3*y[14]*y[762])/
     (y[12]*y[21]^2*y[28]^2*y[51]) + y[837]/(y[2]*y[27]^2*y[50]*y[51]) + 
    y[945]/(y[2]*y[10]*y[28]) + (2*y[988])/(y[21]*y[27]^2) - 
    (2*y[989])/y[27]^2 - y[990]/y[27] + y[991]/y[27] + 
    y[992]/(y[12]*y[21]*y[27]*y[51]^3) + 
    y[992]/(2*y[12]*y[21]*y[27]*y[51]^2) - 
    (3*y[993])/(2*y[21]*y[27]*y[50]*y[51]^2) + 
    y[994]/(2*y[21]*y[27]*y[50]*y[51]) + y[995]/(y[12]*y[21]*y[27]^2*y[51]) + 
    y[996]/(y[12]*y[22]*y[27]^2*y[51]) + y[997]/(y[21]*y[27]^2*y[51]) + 
    y[998]/(2*y[21]*y[27]*y[51]) + y[999]/(2*y[2]*y[27]*y[51]) + 
    y[1000]/(y[2]*y[27]^2*y[51]) + y[1001]/(y[21]^2*y[27]^2*y[51]) + 
    y[1002]/(2*y[2]*y[22]*y[27]*y[51]^2) + 
    (3*y[1003])/(2*y[21]^2*y[27]*y[51]^2) + (12*y[14]*y[1004])/
     (y[28]^2*y[51]) + y[1005]/(y[10]*y[11]*y[12]*y[28]) + 
    (4*y[14]*y[1006])/(y[28]*y[51]^3) + (2*y[1007])/(y[28]*y[51]^2) + 
    y[1008]/(y[28]*y[51]) + (y[14]*y[1009])/(y[12]*y[21]^2*y[28]*y[51]^3) + 
    (y[14]*y[143]*y[1010])/(y[11]*y[28]) + 
    y[1011]/(y[12]*y[21]^2*y[28]*y[51]^2) + y[1012]/(2*y[22]*y[27]*y[51]^2) + 
    y[1013]/(y[12]*y[28]^2*y[51]) + y[1014]/(y[12]*y[28]*y[51]^3) + 
    y[1015]/(y[12]*y[28]*y[51]) + y[1016]/(2*y[12]*y[21]*y[28]) + 
    (y[13]*y[1017])/(y[10]*y[12]*y[28]) + y[1018]/(y[10]*y[28]) + 
    y[1019]/(2*y[21]*y[27]*y[51]^2) + y[1020]/(2*y[2]*y[27]*y[51]^2) + 
    y[1021]/(y[12]*y[28]*y[51]^2) - (y[22]*y[1022])/(2*y[2]) + y[1023]/2 - 
    (3*y[1024])/2 + y[1025]/(2*y[2]*y[28]) + 
    y[1026]/(2*y[12]*y[21]^2*y[28]*y[51]) + y[1027]/(y[21]*y[27]*y[51]^3) + 
    y[1028]/(y[22]*y[27]*y[51]^3) + y[1029]/(y[12]*y[21]*y[28]*y[51]) + 
    y[1030]/(y[2]*y[27]*y[51]^3) + y[1031]/(y[21]^2*y[27]*y[51]^3) + 
    y[1032]/(2*y[12]*y[21]*y[28]*y[51]^2) + y[1033]/(2*y[21]*y[28]*y[51]) + 
    (y[14]*y[1034])/(y[21]^2*y[28]*y[51]^3) + 
    y[1035]/(2*y[21]^2*y[28]*y[51]^2) + y[1036]/(2*y[21]*y[28]*y[51]^2) + 
    (y[14]*y[1037])/(y[21]^2*y[28]^2*y[51]) + 
    y[1038]/(y[12]*y[21]*y[28]*y[51]^3) + 
    y[1039]/(y[12]*y[21]*y[28]^2*y[51]) + y[1040]/(2*y[12]*y[21]^2*y[28]) + 
    y[1041]/(2*y[21]^2*y[28]*y[51]) + y[1042]/(2*y[21]^2*y[28]) + 
    (3*y[1043])/(y[12]*y[21]^2*y[28]^2) + y[1044]/(2*y[12]*y[28]) + 
    y[1045]/(2*y[2]*y[28]*y[51]) + (3*y[1046])/(y[2]*y[28]^2) + 
    y[1047]/(y[21]*y[28]^2*y[51]) + y[1048]/(y[21]*y[28]*y[51]^3) + 
    y[1049]/(y[12]*y[21]*y[28]^2) + (3*y[14]*y[1050])/(y[2]*y[28]^2*y[51]) + 
    (y[14]*y[1051])/(y[2]*y[28]*y[51]^3) + y[1052]/(2*y[21]*y[28]) + 
    y[1053]/(2*y[28]) + y[1054]/(2*y[2]*y[28]*y[51]^2) + 
    (3*y[1055])/(y[12]*y[28]^2) + y[1056]/(y[21]*y[28]^2) + 
    y[1057]/(y[21]^2*y[28]^2) + (3*y[1058])/y[28]^2, 
  f[589] -> y[13]^2/(y[10]*y[11]*y[12]) - y[21]/y[12] - 
    (23*y[22])/(24*y[2]*y[18]) + (15*y[22])/(8*y[2]*y[23]) + 
    (y[13]^4*y[27])/(12*y[11]*y[12]*y[28]) - (y[13]^3*y[29])/
     (12*y[10]*y[11]*y[12]*y[28]) - 17/(12*y[2]*y[27]*y[50]) + 
    7/(12*y[12]*y[21]^2*y[27]*y[50]) - 11/(12*y[27]*y[51]^3) - 
    (11*y[10])/(12*y[12]*y[22]*y[27]*y[51]^3) - (11*y[13]*y[14]^2)/
     (12*y[2]*y[22]*y[27]*y[51]^3) + 15/(8*y[12]*y[21]^2*y[27]*y[51]^2) + 
    (3*y[19])/(8*y[21]^2*y[27]*y[50]*y[51]^2) + 
    (5*y[14])/(12*y[2]*y[22]^2*y[27]^2*y[51]) + 
    (5*y[13])/(6*y[2]*y[22]*y[27]^2*y[51]) + 
    47/(24*y[12]*y[21]^2*y[27]*y[51]) + 
    5/(24*y[12]*y[21]^2*y[27]*y[50]*y[51]) + 
    13/(24*y[12]*y[21]*y[27]*y[50]*y[51]) - 
    (5*y[50])/(6*y[22]*y[27]^2*y[51]) + y[56]/(y[10]*y[11]) - 
    (23*y[22]*y[62])/(24*y[18]) + (15*y[22]*y[62])/(8*y[23]) + 
    y[76]/(12*y[2]*y[10]*y[11]*y[28]) + (3*y[22]*y[120])/
     (8*y[2]*y[27]*y[50]*y[51]^2) - (5*y[120])/(12*y[2]*y[27]^2*y[50]*
      y[51]) + (5*y[120])/(12*y[21]*y[27]^2*y[50]*y[51]) + 
    y[143]/(12*y[2]*y[11]*y[28]) + y[207]/(y[10]*y[12]) - 
    (y[14]*y[221])/(12*y[10]*y[11]*y[28]) + (23*y[22]*y[425])/
     (24*y[10]*y[18]) - (15*y[22]*y[425])/(8*y[10]*y[23]) + 
    (23*y[426])/(24*y[10]*y[11]*y[18]) - (15*y[426])/(8*y[10]*y[11]*y[23]) + 
    (23*y[723])/(24*y[2]*y[10]*y[18]) - (15*y[723])/(8*y[2]*y[10]*y[23]) - 
    (11*y[14]*y[762])/(12*y[12]*y[21]^2*y[28]*y[51]^3) + 
    (3*y[14]*y[762])/(4*y[12]*y[21]^2*y[28]^2*y[51]) - 
    (5*y[785])/(12*y[21]^2*y[27]^2*y[50]*y[51]) - 
    (3*y[902])/(8*y[12]*y[21]*y[27]*y[50]*y[51]^2) + 
    (5*y[988])/(6*y[21]*y[27]^2) - (5*y[989])/(6*y[27]^2) + 
    (11*y[992])/(12*y[12]*y[21]*y[27]*y[51]^3) - 
    (3*y[993])/(8*y[21]*y[27]*y[50]*y[51]^2) + 
    (5*y[996])/(12*y[12]*y[22]*y[27]^2*y[51]) + 
    (5*y[997])/(12*y[21]*y[27]^2*y[51]) + 
    (5*y[1000])/(12*y[2]*y[27]^2*y[51]) + 
    (5*y[1001])/(12*y[21]^2*y[27]^2*y[51]) - (11*y[14]*y[1004])/
     (3*y[28]*y[51]^3) + (3*y[14]*y[1004])/(y[28]^2*y[51]) + 
    (y[14]*y[27]*y[1010])/(12*y[11]*y[28]) + 
    (11*y[1014])/(12*y[12]*y[28]*y[51]^3) + 
    (11*y[1028])/(12*y[22]*y[27]*y[51]^3) + 
    (11*y[1030])/(12*y[2]*y[27]*y[51]^3) + 
    (11*y[1031])/(12*y[21]^2*y[27]*y[51]^3) + (11*y[14]*y[1034])/
     (12*y[21]^2*y[28]*y[51]^3) - (3*y[14]*y[1034])/
     (4*y[21]^2*y[28]^2*y[51]) + (11*y[1038])/(12*y[12]*y[21]*y[28]*
      y[51]^3) + (11*y[14]*y[1051])/(12*y[2]*y[28]*y[51]^3) - 
    (3*y[14]*y[1051])/(4*y[2]*y[28]^2*y[51]) + 
    (3*y[1055])/(4*y[12]*y[28]^2) + y[1059]/(24*y[12]*y[22]*y[27]*y[51]^2) + 
    y[1060]/(y[12]*y[22]*y[27]*y[51]) + y[1061] + 
    y[1062]/(y[12]*y[21]*y[27]*y[51]) - (5*y[1063])/
     (12*y[12]*y[21]*y[27]^2*y[51]) + y[1064]/(24*y[12]*y[21]*y[27]*
      y[51]^2) - y[1065]/y[27] + y[1066]/(y[2]*y[27]*y[50]*y[51]) + 
    y[1067]/(24*y[21]*y[27]*y[50]*y[51]) + 
    y[1068]/(24*y[21]^2*y[27]*y[50]*y[51]) + y[1069]/(y[21]*y[27]) + 
    (11*y[1070])/(12*y[21]*y[27]) + y[1071]/(2*y[27]) + 
    (5*y[1072])/(12*y[27]^2) - (5*y[1073])/(12*y[27]^2) + 
    y[1074]/(24*y[2]*y[22]*y[27]*y[51]) + y[1075]/(24*y[2]*y[27]*y[51]) + 
    y[1076]/(y[22]*y[27]*y[51]) - (5*y[14]*y[1077])/
     (24*y[2]*y[22]*y[27]*y[51]^2) + y[1078]/(12*y[2]*y[10]*y[28]) + 
    y[1079]/(24*y[21]*y[27]*y[51]) + y[1080]/(6*y[28]*y[51]^2) + 
    y[1081]/(24*y[12]*y[21]^2*y[28]*y[51]^2) + 
    y[1082]/(24*y[21]^2*y[27]*y[51]) + y[1083]/(24*y[21]*y[27]*y[51]^2) + 
    y[1084]/(24*y[22]*y[27]*y[51]^2) + y[1085]/(y[12]*y[28]^2*y[51]) + 
    y[1086]/(12*y[12]*y[28]*y[51]) + y[1087]/(12*y[10]*y[12]*y[28]) + 
    y[1088]/(24*y[12]*y[28]*y[51]^2) + y[1089]/(24*y[2]*y[27]*y[51]^2) + 
    y[1090]/(12*y[28]*y[51]) - (3*y[1091])/(8*y[21]^2*y[27]*y[51]^2) - 
    (11*y[1092])/(12*y[21]*y[27]*y[51]^3) + 
    y[1093]/(24*y[12]*y[21]*y[28]*y[51]) + 
    y[1094]/(y[12]*y[21]^2*y[28]*y[51]) + 
    y[1095]/(24*y[12]*y[21]*y[28]*y[51]^2) + y[1096]/(24*y[21]*y[28]*y[51]) + 
    y[1097]/(24*y[21]^2*y[28]*y[51]^2) + y[1098]/(24*y[21]*y[28]*y[51]^2) + 
    (3*y[1099])/(4*y[12]*y[21]*y[28]^2*y[51]) + y[1100]/(12*y[10]*y[28]) + 
    y[1101]/(24*y[12]*y[21]^2*y[28]) + y[1102]/(24*y[2]*y[28]) + 
    y[1103]/(24*y[12]*y[21]*y[28]) + y[1104]/(24*y[2]*y[28]*y[51]) + 
    y[1105]/(24*y[21]^2*y[28]*y[51]) - (11*y[1106])/
     (12*y[21]*y[28]*y[51]^3) + (3*y[1106])/(4*y[21]*y[28]^2*y[51]) + 
    y[1107]/(y[12]*y[21]^2*y[28]^2) - (3*y[1108])/(4*y[12]*y[21]*y[28]^2) + 
    y[1109]/(24*y[21]*y[28]) + y[1110]/(24*y[21]^2*y[28]) + 
    y[1111]/(24*y[12]*y[28]) + y[1112]/(24*y[28]) + 
    y[1113]/(24*y[2]*y[28]*y[51]^2) + y[1114]/(y[2]*y[28]^2) + 
    y[1115]/(y[21]*y[28]^2) + y[1116]/(y[21]^2*y[28]^2) - 
    (3*y[1117])/(4*y[28]^2), f[643] -> (-13*y[22]*y[120])/(24*y[814]) + 
    (13*y[22]*y[120])/(24*y[2]*y[814]) + (y[22]*y[1118])/(24*y[4]) - 
    (y[22]*y[1118])/(24*y[2]*y[4]) + (y[22]*y[1119])/(2*y[141]), 
  f[644] -> -1/2*y[22]/y[2] + (11*y[22]*y[946])/(24*y[4]) - 
    (11*y[22]*y[946])/(24*y[2]*y[4]) + (y[22]*y[1120])/(24*y[141]), 
  f[654] -> -1/2*1/y[2] + (15*y[27])/(16*y[2]*y[4]*y[11]) + 
    (15*y[31])/(16*y[2]*y[11]*y[23]) + (15*y[22]*y[139]*y[425])/(16*y[23]) - 
    (15*y[27]*y[942])/(16*y[4]*y[11]) + (15*y[945])/(16*y[2]*y[23]) + 
    (15*y[947])/(16*y[11]*y[23]) + y[1121]/(48*y[4]) + 
    y[1122]/(48*y[2]*y[4]) + y[1123]/(24*y[141]), 
  f[664] -> -1/24*1/(y[2]*y[22]^2*y[27]^2) + 1/(8*y[2]*y[12]*y[22]*y[27]^2) + 
    1/(12*y[21]*y[22]*y[27]^2) + 1/(y[2]*y[22]*y[27]) + 
    23/(8*y[12]*y[21]*y[22]*y[27]^3*y[50]^2) - 
    23/(12*y[2]*y[12]*y[22]^2*y[27]^3*y[50]) + 
    115/(48*y[12]*y[21]*y[22]*y[27]^3*y[50]) + 
    y[14]/(12*y[12]*y[21]^2*y[27]^2*y[50]) - 
    43/(48*y[2]*y[12]*y[22]*y[27]^2*y[50]) + 
    19/(48*y[12]*y[21]*y[22]*y[27]^2*y[50]) + 
    (11*y[14])/(24*y[2]*y[22]*y[27]*y[50]) + y[55]/(24*y[2]*y[12]*y[27]) - 
    (y[14]*y[138])/(2*y[2]*y[141]) + (13*y[202])/(24*y[2]*y[27]) - 
    (13*y[202])/(24*y[21]*y[27]) - (y[14]*y[202])/(24*y[12]*y[21]*y[27]) + 
    (23*y[202])/(24*y[12]*y[21]*y[22]^2*y[27]^3*y[50]) - 
    (23*y[202])/(8*y[2]*y[12]*y[22]*y[27]^3*y[50]) + 
    1/(2*y[2]*y[22]*y[27]*y[308]) + y[14]^2/(48*y[22]^2*y[27]^2*y[50]*
      y[308]) + (11*y[14])/(12*y[27]*y[50]*y[308]) - 
    (11*y[14]^2)/(24*y[22]*y[27]*y[50]*y[308]) + 
    y[55]/(2*y[2]*y[27]*y[308]) + (23*y[14]*y[202])/(24*y[21]*y[27]*y[308]) - 
    (y[14]*y[202])/(48*y[21]*y[27]^2*y[50]*y[308]) + 
    (y[14]*y[202])/(48*y[22]*y[27]^2*y[50]*y[308]) + 
    y[321]/(24*y[12]*y[21]*y[27]^2) + y[327]/(24*y[2]*y[12]*y[27]^2) + 
    (23*y[336])/(48*y[2]*y[22]^2*y[27]^3*y[50]) - y[735]/(12*y[22]*y[27]^2) + 
    y[980]/(48*y[12]*y[21]*y[27]^2*y[50]^2) + 
    y[982]/(48*y[2]*y[12]*y[27]^2*y[50]^2) + 
    y[1124]/(48*y[21]*y[22]*y[27]^2*y[50]^2) + 
    y[1125]/(48*y[21]*y[22]*y[27]^2*y[50]) - 
    (23*y[1126])/(24*y[12]*y[22]*y[27]^3*y[50]^2) + 
    (23*y[55]*y[1126])/(24*y[22]*y[27]^3*y[50]^2) - 
    (23*y[1127])/(48*y[12]*y[22]*y[27]^2*y[50]) + 
    (23*y[1128])/(48*y[12]*y[21]*y[22]*y[27]^2*y[50]^2) + 
    y[1129]/(24*y[2]*y[12]*y[22]*y[27]) + 
    y[1130]/(48*y[12]*y[21]*y[27]^2*y[50]) + 
    y[1131]/(y[2]*y[22]*y[27]^2*y[50]) - (23*y[55]*y[1132])/
     (48*y[27]^3*y[50]) + (23*y[55]*y[1133])/(48*y[27]^3*y[50]) - 
    (23*y[55]*y[1134])/(24*y[21]*y[27]^3*y[50]) + 
    (23*y[327]*y[1135])/(24*y[27]^3*y[50]^2) + (23*y[328]*y[1135])/
     (48*y[27]^3*y[50]) - (23*y[327]*y[1136])/(24*y[27]^3*y[50]^2) - 
    (23*y[328]*y[1136])/(48*y[27]^3*y[50]) + y[1137]/(y[22]*y[27]*y[308]) + 
    y[1138]/(48*y[2]*y[12]*y[27]^2*y[50]) + (y[333]*y[1139])/
     (48*y[2]*y[22]*y[27]^2*y[50]) + (y[8]*y[14]*y[1140])/
     (24*y[141]*y[308]) + (y[14]*y[1141])/(24*y[27]) + 
    (y[14]*y[1142])/(24*y[141]), 
  f[673] -> -1/48*1/y[836] + y[137]/(48*y[2]*y[836]) + 
    y[837]/(48*y[2]^2*y[836]) + y[1143]/y[2] + y[1144]/(24*y[2]*y[141]) + 
    y[1145]/(24*y[141]), f[677] -> -1/2*1/(y[2]*y[10]^2*y[11]) + 
    1/(2*y[2]*y[10]*y[11]) + (13*y[22])/(12*y[2]*y[23]) + 
    1/(24*y[2]*y[10]*y[11]*y[26]) + (y[12]*y[22])/(2*y[2]*y[26]) + 
    y[27]/(2*y[2]*y[10]*y[11]*y[12]) + y[53]/(2*y[12]) + 
    (13*y[22]*y[62])/(12*y[23]) + y[13]/(2*y[2]*y[10]*y[141]) - 
    (y[13]*y[120])/(2*y[2]*y[141]) + y[143]/(2*y[2]) - 
    (y[27]*y[157])/(2*y[10]*y[11]*y[12]) + y[247]/(2*y[2]*y[12]) - 
    (13*y[22]*y[425])/(12*y[10]*y[23]) - (13*y[426])/(12*y[10]*y[11]*y[23]) + 
    y[426]/(24*y[10]*y[11]*y[26]) + y[470]/2 - 
    (13*y[723])/(12*y[2]*y[10]*y[23]) + (13*y[22]*y[120])/(24*y[814]) - 
    (13*y[22]*y[120])/(24*y[2]*y[814]) + y[1146]/y[10] + 
    y[1147]/(y[2]*y[10]) + y[1148]/y[10]^2 + y[1149]/(y[2]*y[10]^2*y[12]) + 
    y[1150]/(y[2]*y[10]^2*y[11]*y[12]) + y[1151]/(24*y[10]^2*y[12]) + 
    y[1152]/(y[2]*y[10]*y[26]) + (y[22]*y[1153])/(24*y[10]*y[26]) - 
    (y[22]*y[1154])/(24*y[26]) + y[1155]/(2*y[10]*y[141]) + 
    y[1156]/(24*y[2]*y[10]*y[12]) + y[1157]/(2*y[10]*y[11]) + 
    y[1158]/(24*y[10]^2*y[11]) + y[1159]/(y[10]*y[12]) + 
    y[1160]/(24*y[10]^2*y[11]*y[12]) + y[1161]/(2*y[141]), 
  f[678] -> -7/8 + 1/(24*y[2]*y[10]^2*y[11]) - 1/(24*y[2]*y[10]*y[11]) - 
    11/(24*y[2]*y[10]*y[11]*y[26]) - (11*y[12]*y[22])/(24*y[26]) + 
    (11*y[12]*y[22])/(24*y[2]*y[26]) - (11*y[22]^2)/(24*y[10]*y[26]) + 
    (13*y[27])/(24*y[2]) + y[29]/(24*y[2]*y[12]) + 
    y[143]/(24*y[2]*y[10]*y[11]*y[12]) - y[144]/24 + 
    (y[27]*y[157])/(24*y[10]*y[11]*y[12]) - 
    (11*y[426])/(24*y[10]*y[11]*y[26]) + (11*y[785])/(24*y[2]*y[10]*y[26]) + 
    y[952]/(24*y[12]) + y[1162]/(24*y[10]^2) + y[1163]/(y[2]*y[10]) + 
    y[1164]/(12*y[10]) + y[1165]/(24*y[2]*y[10]^2*y[11]*y[12]) + 
    y[1166]/(24*y[2]*y[10]^2*y[12]) + y[1167]/(24*y[10]*y[12]) + 
    y[1168]/(24*y[2]*y[10]*y[141]) + y[1169]/(24*y[2]*y[10]*y[12]) + 
    y[1170]/(24*y[2]*y[141]) + y[1171]/(24*y[10]^2*y[12]) + 
    y[1172]/(24*y[10]^2*y[11]) + y[1173]/(24*y[10]*y[11]) + 
    y[1174]/(24*y[10]*y[141]) + y[1175]/(24*y[10]^2*y[11]*y[12]) + 
    y[1176]/(24*y[141]), f[687] -> -11/(24*y[10]) - 
    1/(24*y[2]^2*y[10]*y[11]*y[26]) + 5/(24*y[2]*y[10]*y[11]*y[26]) - 
    (y[12]^2*y[22])/(2*y[2]^2*y[26]) - 3/(2*y[2]^2*y[12]*y[22]*y[27]^2) + 
    y[27]/2 + (3*y[27])/(2*y[2]*y[11]) - y[27]^2/(2*y[2]^2*y[11]*y[12]) + 
    (2*y[27]^2)/(y[2]*y[11]*y[12]) + (19*y[29])/(12*y[2]*y[10]*y[12]*y[28]) + 
    35/(24*y[2]^2*y[12]*y[22]^2*y[27]^3*y[50]^2) + 
    21/(8*y[2]^2*y[12]*y[22]*y[27]^3*y[50]^2) - 
    7/(6*y[12]*y[21]*y[22]*y[27]^3*y[50]^2) + 
    5/(8*y[2]^2*y[12]*y[22]*y[27]^2*y[50]^2) - 
    19/(24*y[2]*y[12]*y[22]*y[27]^2*y[50]^2) + 
    7/(4*y[2]^2*y[12]*y[22]*y[27]^3*y[50]) + 
    1/(12*y[2]^2*y[12]*y[22]^2*y[27]^2*y[50]) - 
    1/(3*y[2]*y[12]*y[22]*y[27]^2*y[50]) - 1/(12*y[2]^2*y[27]*y[50]) - 
    5/(24*y[2]^2*y[12]*y[22]*y[27]*y[50]) - 
    (13*y[14])/(12*y[12]*y[21]*y[27]*y[51]^3) - 
    (13*y[14]^2)/(6*y[2]*y[22]*y[27]*y[51]^3) - (13*y[13]*y[14]^2)/
     (12*y[2]^2*y[22]*y[27]*y[51]^3) - (13*y[14]^2)/(3*y[28]*y[51]^3) + 
    (4*y[14])/(y[28]*y[51]^2) - (19*y[13]*y[14]*y[27])/
     (12*y[2]*y[10]*y[28]*y[51]^2) + (19*y[13]*y[14]*y[27])/
     (12*y[10]*y[12]*y[28]*y[51]^2) - (19*y[13])/(12*y[2]*y[22]^2*y[27]^2*
      y[51]) + (19*y[14])/(12*y[2]^2*y[22]^2*y[27]^2*y[51]) + 
    19/(4*y[2]*y[22]*y[27]^2*y[51]) - 19/(6*y[2]*y[12]*y[22]*y[27]^2*y[51]) - 
    31/(12*y[2]*y[12]*y[22]*y[27]*y[51]) + (21*y[14]^2)/(y[28]^2*y[51]) + 
    (19*y[13]*y[27])/(12*y[2]*y[10]^2*y[28]*y[51]) + 
    (13*y[55])/(24*y[2]*y[22]*y[27]^2*y[50]) - 
    (13*y[55])/(12*y[22]*y[27]*y[51]^3) + 
    (19*y[55])/(12*y[2]*y[12]*y[27]*y[51]^2) + (13*y[14]^2*y[77])/
     (12*y[12]*y[28]*y[51]^3) + (19*y[120])/(12*y[2]^2*y[27]*y[50]*y[51]) - 
    (y[13]^2*y[27])/(2*y[2]^2*y[10]*y[141]) + y[143]/(2*y[2]^2*y[11]) + 
    (19*y[202])/(24*y[12]*y[21]*y[22]*y[27]^2*y[50]) - 
    (19*y[55]*y[202])/(24*y[21]*y[22]*y[27]^2*y[50]) + 
    y[239]/(2*y[2]*y[12]*y[27]) + (21*y[14]^2*y[278])/
     (4*y[12]*y[28]^2*y[51]) - 5/(4*y[2]*y[22]*y[27]*y[50]*y[308]) + 
    y[55]/(2*y[22]*y[27]*y[308]) + y[55]/(4*y[2]*y[27]*y[50]*y[308]) - 
    (y[13]*y[14])/(2*y[2]*y[141]*y[308]) - 
    y[202]/(4*y[2]*y[22]^2*y[27]^2*y[50]*y[308]) - 
    (3*y[202])/(4*y[2]*y[22]*y[27]^2*y[50]*y[308]) + 
    (y[202]*y[321])/(4*y[2]*y[27]^2*y[50]*y[308]) + 
    y[324]/(y[2]^2*y[12]*y[27]) + (y[202]*y[327])/(4*y[22]*y[27]^2*y[50]*
      y[308]) + (7*y[328])/(24*y[2]^2*y[12]*y[27]^3*y[50]) - 
    (7*y[328])/(24*y[2]^2*y[22]*y[27]^3*y[50]) + 
    y[335]/(y[2]^2*y[12]*y[27]^2) + (7*y[202]*y[338])/
     (24*y[21]*y[22]^2*y[27]^3*y[50]^2) + (y[202]*y[338])/
     (4*y[22]^2*y[27]^2*y[50]*y[308]) + y[356]/(12*y[12]*y[21]*y[27]*y[50]) + 
    (y[14]*y[487])/(2*y[12]*y[21]*y[27]) + 
    (19*y[518])/(12*y[2]^2*y[22]*y[27]^2*y[51]) + 
    y[528]/(4*y[2]*y[22]^2*y[27]^2*y[50]^2) + 
    (7*y[637])/(24*y[2]^2*y[12]*y[27]^3*y[50]^2) - 
    (7*y[637])/(24*y[2]^2*y[22]*y[27]^3*y[50]^2) - 
    (7*y[654])/(24*y[2]^2*y[22]^2*y[27]^3*y[50]^2) - 
    (19*y[754])/(12*y[2]^2*y[27]^2*y[51]) + (13*y[14]^2*y[762])/
     (12*y[12]*y[21]*y[28]*y[51]^3) - (21*y[14]^2*y[762])/
     (4*y[12]*y[21]*y[28]^2*y[51]) + (19*y[785])/(12*y[2]*y[27]*y[50]*
      y[51]) - (19*y[785])/(12*y[21]*y[27]*y[50]*y[51]) + 
    (3*y[14])/(2*y[2]*y[27]*y[308]*y[836]) + y[14]^2/(y[27]*y[308]*y[836]) - 
    2/(y[2]*y[27]*y[50]*y[308]*y[836]) + (y[13]*y[14])/
     (2*y[2]*y[141]*y[308]*y[836]) + (3*y[338])/(2*y[27]*y[50]*y[308]*
      y[836]) - (19*y[1004])/(12*y[2]*y[27]^2*y[51]) + 
    (19*y[1004])/(12*y[21]*y[27]^2*y[51]) + (7*y[336]*y[1136])/
     (24*y[27]^3*y[50]^2) + y[1150]/y[10]^2 + 
    y[1177]/(24*y[2]^2*y[27]*y[836]) + y[1178]/(24*y[2]*y[27]*y[836]) - 
    (y[144]*y[1179])/(2*y[2]) + y[1180]/(y[2]*y[10]^2) + y[1181]/(2*y[2]^2) + 
    y[1182]/(24*y[2]^2*y[10]^2) + (7*y[1183])/(24*y[2]*y[22]^2*y[27]^2*
      y[50]) - y[1184]/y[27] + y[1185]/y[27] - (19*y[1186])/(12*y[27]) + 
    (19*y[1187])/(12*y[27]) + y[1188]/(24*y[2]^2*y[10]*y[11]) + 
    y[1189]/(y[27]*y[836]) + (7*y[1190])/(8*y[2]*y[12]*y[22]*y[27]^3*
      y[50]^3) + (7*y[1191])/(6*y[2]*y[12]*y[22]*y[27]^3*y[50]) - 
    (7*y[1192])/(8*y[12]*y[22]*y[27]^2*y[50]) - 
    (7*y[1193])/(24*y[12]*y[22]*y[27]^2*y[50]) - 
    (7*y[1194])/(12*y[2]*y[12]*y[22]*y[27]*y[50]) + 
    y[1195]/(24*y[2]^2*y[10]^2*y[11]*y[12]) + 
    y[1196]/(y[2]*y[10]*y[11]*y[12]) + y[1197]/(y[2]^2*y[10]*y[11]*y[12]) + 
    y[1198]/(y[2]*y[10]^2*y[11]*y[12]) + y[1199]/y[12] + 
    y[1200]/(2*y[2]*y[12]) + y[1201]/(24*y[2]*y[12]*y[27]^2*y[50]) + 
    (y[27]*y[1202])/(24*y[2]^2*y[10]^2*y[12]) + 
    y[1203]/(24*y[2]^2*y[12]*y[27]^2*y[50]) + 
    y[1204]/(12*y[2]*y[12]*y[27]*y[50]) + 
    y[1205]/(24*y[2]*y[12]*y[27]^2*y[50]^2) + 
    y[1206]/(y[12]*y[21]*y[27]*y[51]^2) + y[1207]/(12*y[21]*y[27]*y[51]) + 
    y[1208]/(12*y[22]*y[27]*y[51]) + y[1209]/(12*y[2]*y[22]*y[27]*y[51]) + 
    (13*y[1210])/(12*y[12]*y[27]*y[51]) + 
    y[1211]/(12*y[12]*y[21]*y[27]*y[51]) + y[1212]/(y[2]*y[10]^2*y[11]) - 
    (y[27]*y[1213])/(2*y[11]) + y[1214]/(y[2]^2*y[12]*y[27]*y[50]) + 
    y[1215]/(y[2]*y[22]^2*y[27]^2*y[50]) + y[1216]/(y[2]^2*y[10]^2*y[11]) + 
    y[1217]/(y[2]^2*y[22]*y[27]^2*y[50]) + 
    y[1218]/(y[2]^2*y[22]^2*y[27]^2*y[50]) + (y[14]^2*y[1219])/
     (2*y[2]^2*y[27]*y[50]^2) + (y[338]*y[1219])/(2*y[27]*y[50]^2*y[308]) + 
    (y[528]*y[1219])/(2*y[2]*y[27]*y[50]^2) - (7*y[55]*y[1220])/
     (24*y[27]^3*y[50]) + (7*y[55]*y[1221])/(24*y[27]^3*y[50]) - 
    (7*y[327]*y[1222])/(24*y[27]^3*y[50]^3) + (7*y[327]*y[1223])/
     (24*y[27]^3*y[50]^3) + y[1224]/(24*y[2]^2*y[12]*y[27]^2*y[50]^2) + 
    (y[324]*y[1225])/(2*y[2]*y[27]*y[308]) + y[1226]/(y[2]*y[10]*y[11]) + 
    (y[27]*y[1227])/(2*y[2]^2*y[12]) - (7*y[336]*y[1228])/
     (24*y[27]^3*y[50]) - (5*y[1229])/(12*y[2]*y[22]*y[27]*y[50]) + 
    y[1230]/(12*y[2]*y[22]*y[27]*y[51]^2) + 
    y[1231]/(24*y[12]*y[21]*y[27]^2*y[50]^2) - 
    (y[14]*y[1232])/(12*y[2]^2*y[22]*y[27]*y[51]^2) + 
    y[1233]/(24*y[2]^2*y[22]*y[27]*y[50]) + y[1234]/(4*y[2]*y[27]*y[51]) + 
    y[1235]/(12*y[2]*y[12]*y[27]*y[51]) + 
    y[1236]/(24*y[2]^2*y[22]*y[27]^2*y[50]^2) + 
    y[1237]/(24*y[2]*y[22]*y[27]^2*y[50]^2) + y[1238]/(24*y[10]^2*y[12]) + 
    y[1239]/(24*y[12]*y[21]*y[27]^2*y[50]) + 
    y[1240]/(12*y[2]^2*y[22]*y[27]*y[51]) + y[1241]/(12*y[2]^2*y[27]*y[51]) + 
    y[1242]/(y[2]^2*y[10]*y[26]) + (y[22]*y[1243])/(24*y[10]*y[26]) + 
    y[1244]/(6*y[2]*y[10]*y[26]) + y[1245]/(24*y[10]*y[11]*y[26]) + 
    (y[22]*y[1246])/(24*y[26]) + (y[13]*y[143]*y[1247])/(y[2]*y[10]*y[141]) + 
    (y[8]^2*y[727]*y[1248])/(2*y[141]*y[836]) + 
    y[1249]/(12*y[2]^2*y[27]*y[51]^2) + y[1250]/(y[2]*y[27]*y[50]*y[836]) - 
    (y[27]^2*y[1251])/(2*y[11]*y[12]) - (13*y[14]*y[1252])/
     (12*y[2]^2*y[27]*y[51]^3) - (7*y[338]*y[1253])/
     (24*y[2]*y[22]^2*y[27]^3*y[50]^2) - (19*y[13]*y[27]*y[1254])/
     (12*y[10]^2*y[12]*y[28]) + (y[139]*y[1255])/(12*y[2]^2*y[10]*y[28]) + 
    y[1256]/(12*y[2]*y[10]*y[28]) + y[1257]/(4*y[22]*y[27]*y[50]*y[308]) + 
    y[1258]/(24*y[2]^2*y[22]^2*y[27]^2*y[50]^2) + 
    (y[22]*y[1259])/(24*y[2]*y[26]) + y[1260]/(24*y[2]^2*y[27]*y[50]*
      y[836]) + y[1261]/(y[28]*y[51]) + (y[14]*y[1262])/
     (12*y[12]*y[21]*y[28]*y[51]^2) + y[1263]/(12*y[12]*y[21]*y[28]*y[51]) + 
    (y[14]*y[1264])/(12*y[21]*y[28]*y[51]^2) - (y[14]*y[1265])/2 - 
    (13*y[14]*y[1266])/(12*y[2]*y[27]*y[51]^3) + 
    (13*y[14]*y[1267])/(12*y[21]*y[27]*y[51]^3) + 
    y[1268]/(2*y[2]*y[141]*y[836]) + y[1269]/(y[2]*y[10]*y[12]) - 
    (y[22]*y[1270])/(12*y[2]*y[26]*y[836]) + (y[22]*y[633]*y[1270])/
     (24*y[26]*y[836]) + y[1271]/(24*y[2]^2*y[10]) - 
    (y[14]*y[1272])/(12*y[12]*y[28]*y[51]^2) + y[1273]/(24*y[10]^2*y[11]) + 
    y[1274]/(12*y[2]*y[27]*y[51]^2) + y[1275]/(12*y[21]*y[27]*y[51]^2) + 
    y[1276]/(24*y[2]^2*y[10]*y[12]) + y[1277]/(y[10]*y[12]) + 
    y[1278]/(24*y[10]*y[11]) + y[1279]/(y[2]*y[10]) + 
    y[1280]/(24*y[2]*y[10]^2*y[12]) + y[1281]/(12*y[2]*y[10]*y[28]*y[51]) + 
    y[1282]/(12*y[10]*y[12]*y[28]*y[51]) + y[1283]/(2*y[2]^2*y[141]) + 
    y[1284]/(12*y[12]*y[28]*y[51]) + y[1285]/(24*y[10]^2*y[11]*y[12]) + 
    y[1286]/(12*y[10]*y[12]*y[28]) + y[1287]/(12*y[12]*y[21]*y[28]) + 
    y[1288]/(y[10]*y[11]*y[12]) - (y[14]*y[1289])/(2*y[141]*y[308]) - 
    (13*y[14]^2*y[1290])/(12*y[21]*y[28]*y[51]^3) + 
    (21*y[14]^2*y[1290])/(4*y[21]*y[28]^2*y[51]) + 
    (y[14]*y[1291])/(12*y[2]*y[28]*y[51]^2) + 
    y[1292]/(12*y[21]*y[28]*y[51]) + y[1293]/(12*y[2]*y[28]*y[51]) + 
    (y[14]*y[1294])/(2*y[141]*y[308]*y[836]) + (13*y[14]^2*y[1295])/
     (12*y[2]^2*y[28]*y[51]^3) - (21*y[14]^2*y[1295])/
     (4*y[2]^2*y[28]^2*y[51]) - y[1296]/(2*y[2]*y[27]) + y[1297]/(2*y[27]) + 
    y[1298]/(2*y[10]*y[141]) + y[1299]/(12*y[10]*y[28]) + 
    y[1300]/(12*y[2]^2*y[28]*y[51]) + (y[14]*y[1301])/
     (12*y[2]^2*y[28]*y[51]^2) + y[1302]/(12*y[2]*y[28]) + 
    y[1303]/(12*y[2]^2*y[28]) + (13*y[14]^2*y[1304])/
     (12*y[2]*y[28]*y[51]^3) - (21*y[14]^2*y[1304])/(4*y[2]*y[28]^2*y[51]) + 
    (21*y[1305])/(4*y[2]^2*y[28]^2) + y[1306]/(12*y[12]*y[28]) - 
    (21*y[1307])/(4*y[12]*y[21]*y[28]^2) + y[1308]/(12*y[21]*y[28]) + 
    y[1309]/(2*y[2]*y[141]) + y[1310]/(12*y[28]) + y[1311]/(2*y[141]) + 
    (21*y[1312])/(4*y[2]*y[28]^2) + (21*y[1313])/(4*y[21]*y[28]^2) + 
    y[1314]/(y[12]*y[28]^2) + (21*y[1315])/(4*y[28]^2), 
  f[688] -> -55/(24*y[2]*y[10]*y[11]*y[26]) - (11*y[12]*y[22])/(24*y[26]) - 
    (11*y[12]^2*y[22])/(24*y[2]^2*y[26]) - (11*y[22]^2)/(24*y[10]*y[26]) + 
    y[14]/(24*y[2]*y[12]*y[27]^2) - y[14]/(24*y[12]*y[21]*y[27]^2) + 
    1/(8*y[2]^2*y[12]*y[22]*y[27]^2) - 1/(y[2]*y[27]) + 1/(y[21]*y[27]) + 
    y[27]/(24*y[2]^2*y[11]) + y[27]^2/(24*y[2]^2*y[11]*y[12]) - 
    (13*y[29])/(24*y[2]*y[10]*y[12]*y[28]) - 
    115/(48*y[2]^2*y[12]*y[22]^2*y[27]^3*y[50]^2) - 
    69/(16*y[2]^2*y[12]*y[22]*y[27]^3*y[50]^2) + 
    23/(12*y[12]*y[21]*y[22]*y[27]^3*y[50]^2) - 
    17/(12*y[2]^2*y[12]*y[22]*y[27]^2*y[50]^2) + 
    25/(48*y[2]*y[12]*y[22]*y[27]^2*y[50]^2) - 
    23/(8*y[2]^2*y[12]*y[22]*y[27]^3*y[50]) - 
    (19*y[14])/(48*y[2]*y[12]*y[27]^2*y[50]) - 
    11/(12*y[2]^2*y[12]*y[22]^2*y[27]^2*y[50]) - 
    9/(4*y[2]^2*y[12]*y[22]*y[27]^2*y[50]) + 11/(12*y[2]^2*y[27]*y[50]) - 
    7/(16*y[2]^2*y[12]*y[22]*y[27]*y[50]) - 13/(12*y[22]*y[27]*y[51]^2) - 
    (13*y[14])/(3*y[28]*y[51]^2) + (13*y[13]*y[14]*y[27])/
     (24*y[2]*y[10]*y[28]*y[51]^2) - (13*y[13]*y[14]*y[27])/
     (24*y[10]*y[12]*y[28]*y[51]^2) - 13/(8*y[2]*y[22]*y[27]^2*y[51]) - 
    (26*y[14]^2)/(3*y[28]^2*y[51]) + (13*y[14])/(24*y[2]*y[10]*y[28]*y[51]) - 
    (13*y[13]*y[27])/(24*y[2]*y[10]^2*y[28]*y[51]) + 
    (13*y[54])/(8*y[2]*y[12]*y[27]*y[51]) + y[55]/(12*y[2]^2*y[12]*y[27]) - 
    (13*y[55])/(24*y[2]*y[12]*y[27]*y[51]^2) + (13*y[14]^2*y[77])/
     (6*y[12]*y[28]^2*y[51]) - (13*y[120])/(24*y[2]^2*y[27]*y[50]*y[51]) + 
    (13*y[139])/(12*y[2]^2*y[10]*y[28]) + y[143]/(8*y[2]*y[11]) + 
    (13*y[173])/(24*y[12]*y[21]*y[27]*y[51]^2) - 
    (13*y[14]*y[173])/(24*y[2]^2*y[22]*y[27]*y[51]^2) - 
    (25*y[202])/(48*y[12]*y[21]*y[22]*y[27]^2*y[50]) + 
    (25*y[55]*y[202])/(48*y[21]*y[22]*y[27]^2*y[50]) - 
    (23*y[14])/(24*y[308]) - 139/(48*y[2]*y[22]*y[27]*y[50]*y[308]) + 
    y[55]/(2*y[2]^2*y[27]*y[308]) + y[55]/(24*y[2]^2*y[27]*y[50]*y[308]) + 
    y[202]/(2*y[2]^2*y[22]*y[27]*y[308]) + 
    y[202]/(48*y[2]*y[22]^2*y[27]^2*y[50]*y[308]) + 
    y[202]/(16*y[2]*y[22]*y[27]^2*y[50]*y[308]) + 
    (y[202]*y[321])/(48*y[22]*y[27]^2*y[50]*y[308]) + 
    y[324]/(2*y[2]*y[22]*y[27]^2*y[50]) + y[327]/(24*y[2]^2*y[12]*y[27]^2) + 
    (y[202]*y[327])/(48*y[2]*y[27]^2*y[50]*y[308]) - 
    (23*y[328])/(48*y[2]^2*y[12]*y[27]^3*y[50]) + 
    (23*y[328])/(48*y[2]^2*y[22]*y[27]^3*y[50]) + 
    y[338]/(48*y[2]*y[22]^2*y[27]^2*y[50]^2) - (23*y[202]*y[338])/
     (48*y[21]*y[22]^2*y[27]^3*y[50]^2) - 
    (13*y[518])/(24*y[2]^2*y[22]*y[27]^2*y[51]) + 
    (y[202]*y[528])/(48*y[22]^2*y[27]^2*y[50]*y[308]) - 
    (23*y[637])/(48*y[2]^2*y[12]*y[27]^3*y[50]^2) + 
    (23*y[637])/(48*y[2]^2*y[22]*y[27]^3*y[50]^2) + 
    (23*y[654])/(48*y[2]^2*y[22]^2*y[27]^3*y[50]^2) + 
    (13*y[754])/(24*y[2]^2*y[27]^2*y[51]) + (13*y[14]^2*y[762])/
     (6*y[12]*y[21]*y[28]^2*y[51]) - (13*y[14]*y[173]*y[762])/
     (24*y[12]*y[21]*y[28]*y[51]^2) - (11*y[785])/(24*y[2]^2*y[10]*y[26]) - 
    (13*y[785])/(24*y[2]*y[27]*y[50]*y[51]) + 
    (13*y[785])/(24*y[21]*y[27]*y[50]*y[51]) - 11/(8*y[2]*y[27]*y[836]) - 
    (11*y[14])/(12*y[27]*y[836]) + (11*y[55]^2)/(24*y[2]^2*y[27]*y[50]*
      y[836]) - (11*y[14])/(24*y[2]^2*y[27]*y[308]*y[836]) + 
    (11*y[14])/(8*y[2]*y[27]*y[308]*y[836]) + 
    (11*y[14]^2)/(12*y[27]*y[308]*y[836]) - 
    11/(6*y[2]*y[27]*y[50]*y[308]*y[836]) + (11*y[13]*y[14])/
     (24*y[2]*y[141]*y[308]*y[836]) + (11*y[338])/(8*y[27]*y[50]*y[308]*
      y[836]) + (13*y[1004])/(24*y[2]*y[27]^2*y[51]) - 
    (13*y[1004])/(24*y[21]*y[27]^2*y[51]) - (23*y[336]*y[1136])/
     (48*y[27]^3*y[50]^2) + y[1165]/(24*y[10]^2) - 
    (y[13]*y[27]*y[1168])/(24*y[2]^2*y[10]*y[141]) - 
    (23*y[1183])/(48*y[2]*y[22]^2*y[27]^2*y[50]) + (13*y[1186])/(24*y[27]) - 
    (23*y[1190])/(16*y[2]*y[12]*y[22]*y[27]^3*y[50]^3) - 
    (13*y[636]*y[1190])/(24*y[2]*y[22]*y[27]*y[51]) - 
    (23*y[1191])/(12*y[2]*y[12]*y[22]*y[27]^3*y[50]) + 
    (11*y[14]^2*y[1219])/(24*y[2]^2*y[27]*y[50]^2) - 
    (11*y[338]*y[1219])/(24*y[2]*y[27]*y[50]^2) + 
    (11*y[338]*y[1219])/(24*y[27]*y[50]^2*y[308]) + 
    (23*y[55]*y[1220])/(48*y[27]^3*y[50]) - (23*y[55]*y[1221])/
     (48*y[27]^3*y[50]) + (23*y[327]*y[1222])/(48*y[27]^3*y[50]^3) - 
    (23*y[327]*y[1223])/(48*y[27]^3*y[50]^3) - 
    (y[27]*y[1227])/(24*y[2]^2*y[12]) + (23*y[336]*y[1228])/
     (48*y[27]^3*y[50]) - (11*y[1245])/(24*y[10]*y[11]*y[26]) + 
    (11*y[8]^2*y[727]*y[1248])/(24*y[141]*y[836]) + 
    (23*y[338]*y[1253])/(48*y[2]*y[22]^2*y[27]^3*y[50]^2) + 
    (13*y[13]*y[27]*y[1254])/(24*y[10]^2*y[12]*y[28]) - 
    (13*y[14]^2*y[1290])/(6*y[21]*y[28]^2*y[51]) + 
    (11*y[14]*y[1294])/(24*y[141]*y[308]*y[836]) + 
    (13*y[14]^2*y[1295])/(6*y[2]^2*y[28]^2*y[51]) + 
    (13*y[14]^2*y[1304])/(6*y[2]*y[28]^2*y[51]) + 
    (13*y[1307])/(6*y[12]*y[21]*y[28]^2) - (13*y[1313])/(6*y[21]*y[28]^2) + 
    y[1316]/24 + y[1317]/y[10] - y[1318]/(12*y[27]) + y[1319]/(24*y[2]^2) + 
    y[1320]/(24*y[2]^2*y[10]^2) + y[1321]/(12*y[2]*y[10]^2) + y[1322]/y[2] + 
    y[1323]/(24*y[2]*y[22]^2*y[27]^2) + y[1324]/(12*y[2]*y[27]) - 
    y[1325]/(24*y[2]*y[22]*y[27]) - (13*y[1326])/(24*y[27]) + 
    y[1327]/(48*y[2]*y[22]*y[27]*y[50]) + (y[27]*y[1328])/(24*y[11]) + 
    y[1329]/(16*y[2]^2*y[22]*y[27]^2*y[50]^2) + 
    y[1330]/(12*y[2]*y[22]^2*y[27]^2*y[50]) + 
    y[1331]/(24*y[2]^2*y[22]*y[27]^2*y[50]) + y[1332]/(24*y[2]*y[10]*y[11]) + 
    y[1333]/(12*y[2]^2*y[22]^2*y[27]^2*y[50]) + 
    (23*y[1334])/(48*y[12]*y[22]*y[27]^3*y[50]) + 
    (23*y[1335])/(16*y[12]*y[22]*y[27]^2*y[50]) + 
    (23*y[1336])/(24*y[2]*y[12]*y[22]*y[27]) + 
    y[1337]/(12*y[2]*y[10]^2*y[11]*y[12]) + y[1338]/(6*y[2]*y[11]*y[12]) + 
    y[1338]/(12*y[2]^2*y[10]*y[11]*y[12]) + 
    y[1339]/(24*y[2]^2*y[10]^2*y[11]*y[12]) + 
    y[1340]/(12*y[2]*y[10]*y[11]*y[12]) + y[1341]/(24*y[2]^2*y[10]*y[12]) + 
    y[1342]/(y[10]*y[12]) + y[1343]/(48*y[2]^2*y[12]*y[27]^2*y[50]^2) + 
    y[1344]/(48*y[2]*y[12]*y[27]^2*y[50]^2) - (y[27]*y[1345])/
     (24*y[2]^2*y[10]^2*y[12]) + y[1346]/(24*y[10]^2*y[12]) + 
    (13*y[1347])/(24*y[2]*y[27]*y[51]) - (13*y[1348])/
     (24*y[21]*y[27]*y[51]) + (13*y[1349])/(24*y[2]^2*y[27]*y[51]) + 
    (13*y[1350])/(12*y[12]*y[22]*y[27]*y[51]) + 
    y[1351]/(24*y[2]^2*y[10]^2*y[11]) + 
    y[1352]/(y[2]*y[22]*y[27]^2*y[50]^2) + 
    y[1353]/(y[2]^2*y[12]*y[27]^2*y[50]) + y[1354]/(y[12]*y[21]*y[27]) + 
    y[1355]/(y[12]*y[21]*y[27]*y[50]) + y[1356]/(24*y[2]*y[12]*y[27]*y[50]) + 
    y[1357]/(16*y[2]^2*y[12]*y[27]*y[50]) + 
    (13*y[1358])/(24*y[12]*y[21]*y[27]*y[51]) + (13*y[13]*y[1359])/
     (24*y[22]*y[27]*y[51]) + y[1360]/(24*y[2]*y[12]*y[27]) + 
    y[1361]/(24*y[2]*y[27]*y[308]) + y[1362]/(48*y[2]*y[27]*y[50]*y[308]) + 
    y[1363]/(24*y[2]^2*y[10]*y[11]) + y[1364]/(24*y[2]*y[10]^2*y[11]) - 
    (13*y[1365])/(24*y[2]*y[22]*y[27]*y[51]^2) + 
    y[1366]/(48*y[12]*y[21]*y[27]^2*y[50]) + 
    y[1367]/(48*y[12]*y[21]*y[27]^2*y[50]^2) + y[1368]/(24*y[12]) + 
    y[1369]/(24*y[22]*y[27]*y[308]) + y[1370]/(48*y[2]^2*y[22]*y[27]*y[50]) + 
    (11*y[1371])/(24*y[2]*y[10]*y[26]) + (y[14]*y[1372])/
     (24*y[2]*y[141]*y[308]) - (11*y[22]*y[1373])/(12*y[2]*y[26]*y[836]) + 
    (11*y[22]*y[633]*y[1373])/(24*y[26]*y[836]) - 
    (13*y[1374])/(24*y[2]^2*y[27]*y[51]^2) + (11*y[22]*y[1375])/
     (24*y[2]*y[26]) - (11*y[1376])/(24*y[2]*y[27]*y[50]*y[836]) + 
    (13*y[1377])/(12*y[10]*y[12]*y[28]) + (13*y[14]*y[1378])/
     (24*y[12]*y[28]*y[51]^2) - (13*y[1379])/(12*y[2]*y[10]*y[28]) + 
    y[1380]/(48*y[2]^2*y[22]^2*y[27]^2*y[50]^2) + 
    y[1381]/(48*y[22]*y[27]*y[50]*y[308]) - (13*y[1382])/(24*y[28]*y[51]) + 
    (13*y[1383])/(24*y[12]*y[21]*y[28]*y[51]) - 
    (11*y[1384])/(24*y[2]*y[141]*y[836]) - 
    (59*y[1385])/(24*y[2]*y[22]*y[27]) - (11*y[1386])/(24*y[2]*y[27]) + 
    (13*y[1387])/(12*y[10]*y[28]) + y[1388]/(24*y[2]*y[12]) + 
    y[1389]/(24*y[2]*y[10]^2*y[12]) - (13*y[1390])/(24*y[2]*y[27]*y[51]^2) + 
    (13*y[1391])/(24*y[21]*y[27]*y[51]^2) + y[1392]/(24*y[2]^2*y[10]) + 
    y[1393]/(24*y[10]^2*y[11]) + y[1394]/(24*y[2]*y[10]) + 
    y[1395]/(24*y[2]*y[10]*y[12]) + y[1396]/(24*y[10]*y[11]) - 
    (y[27]*y[1397])/(12*y[2]*y[10]*y[141]) + 
    (13*y[1398])/(24*y[12]*y[21]*y[28]) + (y[27]*y[1399])/(24*y[11]*y[12]) + 
    (13*y[1400])/(24*y[12]*y[28]*y[51]) - (13*y[14]*y[1401])/(24*y[51]) + 
    y[1402]/(24*y[10]^2*y[11]*y[12]) + y[1403]/(12*y[10]*y[11]*y[12]) - 
    (y[14]*y[1404])/(24*y[141]*y[308]) + (13*y[14]*y[1405])/
     (24*y[2]*y[28]*y[51]^2) - (13*y[14]*y[1406])/(24*y[21]*y[28]*y[51]^2) + 
    (13*y[1407])/(24*y[21]*y[28]*y[51]) + (13*y[1408])/
     (24*y[2]*y[28]*y[51]) + (13*y[14]*y[1409])/(24*y[2]^2*y[28]*y[51]^2) + 
    (13*y[1410])/(24*y[2]^2*y[28]*y[51]) + (11*y[1411])/(24*y[2]^2) + 
    (13*y[1412])/(24*y[2]^2*y[28]) + (13*y[1413])/(24*y[2]*y[28]) + 
    (13*y[1414])/(6*y[2]^2*y[28]^2) + y[1415]/(24*y[2]^2*y[141]) - 
    (13*y[1416])/(24*y[21]*y[28]) + (13*y[1417])/(24*y[12]*y[28]) - 
    (13*y[1418])/(24*y[28]) + y[1419]/(24*y[10]*y[141]) + 
    y[1420]/(24*y[2]*y[141]) + y[1421]/(24*y[141]) + 
    (13*y[1422])/(6*y[2]*y[28]^2) + (13*y[1423])/(6*y[12]*y[28]^2) + 
    (13*y[1424])/(6*y[28]^2), 
  f[717] -> (-52*y[13]^2*y[14]^3)/(3*y[11]*y[12]*y[141]) + 
    (52*y[13]^2*y[14]^3)/(3*y[11]*y[12]*y[814]) - (52*y[13]*y[14]^2*y[894])/
     (3*y[12]*y[814]) + (52*y[13]*y[14]*y[895])/(3*y[12]*y[141]) - 
    (52*y[897])/(3*y[11]*y[141]) + (52*y[897])/(3*y[11]*y[814]) + 
    (52*y[898])/(3*y[814]) - (52*y[1425])/(3*y[141]) - 
    (4*y[11]*y[12]*y[307]^3*y[1426])/(3*y[141]^3) + 
    (4*y[307]^2*y[1427])/(3*y[141]^2), 
  f[735] -> -1/2*y[14]/(y[4]*y[8]) + y[14]/(2*y[2]*y[4]*y[8]) + 
    y[22]/(2*y[2]*y[18]) - y[22]/(2*y[21]^2*y[27]*y[51]) - 2/(y[28]*y[51]) + 
    (y[22]*y[62])/(2*y[18]) - (y[12]*y[22])/(2*y[2]*y[26]*y[63]) + 
    (y[120]*y[202])/(2*y[21]*y[27]*y[51]) - (y[22]*y[425])/(2*y[10]*y[18]) + 
    (y[22]*y[425])/(2*y[10]*y[26]) + y[426]/(2*y[10]*y[11]*y[26]) - 
    (y[10]*y[13]^3)/(2*y[12]*y[21]^2*y[728]) + 
    y[752]/(2*y[21]^2*y[27]*y[50]*y[51]) - (y[13]*y[762])/
     (2*y[12]*y[21]^2*y[28]*y[51]) + y[771]/(2*y[21]^2*y[28]*y[51]) + 
    (y[202]*y[837])/(2*y[2]*y[27]*y[51]) - (y[10]*y[904])/
     (2*y[21]^2*y[728]) - (y[13]*y[929])/(2*y[12]*y[21]^2*y[28]) + 
    (y[12]*y[22]*y[930])/(2*y[26]*y[63]) + y[931]/(2*y[2]*y[28]) + 
    y[932]/(2*y[2]*y[28]*y[63]) + y[933]/(2*y[21]*y[28]*y[51]) + 
    y[934]/(2*y[2]*y[28]*y[51]) + y[935]/(2*y[21]^2*y[28]) + 
    y[936]/(2*y[12]*y[28]) + y[937]/(2*y[12]*y[21]*y[28]) + 
    y[938]/(2*y[28]) + y[939]/(2*y[21]*y[28]) + y[940]/(2*y[28]*y[63]) + 
    y[951]/(2*y[10]*y[11]*y[18]) - (y[22]*y[1428])/(2*y[26]) + 
    (y[13]*y[1429])/(2*y[12]*y[728]) + y[1430]/(2*y[728]) - 
    (y[13]^2*y[1431])/(2*y[12]*y[21]*y[728]) + y[1432]/(y[12]*y[28]*y[51]) + 
    y[1433]/(y[12]*y[21]*y[28]*y[51]) + y[1434]/2 + y[1435]/(2*y[2]) + 
    y[1436]/(2*y[21]*y[728]), f[739] -> 11/12 + (11*y[21])/(12*y[10]*y[12]) - 
    (11*y[22])/(12*y[2]*y[10]*y[26]) + 5/(6*y[21]*y[22]*y[27]^2) - 
    5/(6*y[12]*y[21]*y[22]*y[27]^2) - 11/(12*y[12]*y[27]*y[51]^3) + 
    (11*y[14])/(12*y[12]*y[21]^2*y[27]*y[51]^3) - 
    (11*y[10])/(12*y[12]*y[22]*y[27]*y[51]^3) - (11*y[13]*y[14]^2)/
     (12*y[2]*y[22]*y[27]*y[51]^3) + (11*y[14]^2)/(3*y[28]*y[51]^3) - 
    11/(8*y[12]*y[27]*y[51]^2) + (4*y[14])/(y[28]*y[51]^2) - 
    (5*y[10])/(6*y[12]*y[21]*y[27]^2*y[51]) + 
    (5*y[14])/(12*y[2]*y[22]^2*y[27]^2*y[51]) + 1/(2*y[12]*y[27]*y[51]) - 
    (3*y[14]^2)/(y[28]^2*y[51]) - (5*y[50])/(6*y[22]*y[27]^2*y[51]) + 
    (5*y[50])/(6*y[12]*y[22]*y[27]^2*y[51]) - 
    (11*y[55])/(24*y[2]*y[22]*y[27]*y[51]) - (11*y[22]*y[62])/
     (12*y[10]*y[26]) - (11*y[12]*y[22]^2)/(24*y[2]*y[26]*y[63]^2) - 
    (11*y[118])/(12*y[12]) - (11*y[21]*y[68]*y[118])/(12*y[10]*y[12]*y[28]) + 
    (5*y[120])/(12*y[2]*y[27]*y[50]*y[51]) - 
    (5*y[120])/(12*y[21]*y[27]*y[50]*y[51]) + (11*y[120]*y[139])/
     (12*y[2]*y[10]*y[28]) + (5*y[518])/(12*y[2]*y[22]*y[27]^2*y[51]) + 
    (11*y[10]*y[13]^4*y[14])/(24*y[12]*y[21]^2*y[728]^2) - 
    (5*y[754])/(12*y[2]*y[27]^2*y[51]) - (11*y[14]^2*y[762])/
     (12*y[12]*y[21]^2*y[28]*y[51]^3) + (3*y[14]^2*y[762])/
     (4*y[12]*y[21]^2*y[28]^2*y[51]) + (5*y[785])/(12*y[21]^2*y[27]*y[50]*
      y[51]) + y[902]/(y[12]*y[21]*y[27]) + 
    (11*y[950])/(12*y[12]*y[21]*y[27]*y[51]^3) + (11*y[10]*y[14]*y[975])/
     (24*y[21]^2*y[728]^2) + (5*y[1006])/(12*y[21]^2*y[27]^2*y[51]) + 
    (11*y[1028])/(12*y[22]*y[27]*y[51]^3) + 
    y[1059]/(24*y[12]*y[22]*y[27]*y[51]^2) - (5*y[14]*y[1077])/
     (24*y[2]*y[22]*y[27]*y[51]^2) + y[1084]/(24*y[22]*y[27]*y[51]^2) - 
    (11*y[14]*y[1252])/(12*y[2]*y[27]*y[51]^3) - 
    (11*y[14]*y[1267])/(12*y[21]^2*y[27]*y[51]^3) + 
    (11*y[14]^2*y[1290])/(12*y[21]^2*y[28]*y[51]^3) - 
    (3*y[14]^2*y[1290])/(4*y[21]^2*y[28]^2*y[51]) + 
    (11*y[14]^2*y[1295])/(12*y[2]*y[28]*y[51]^3) - 
    (3*y[14]^2*y[1295])/(4*y[2]*y[28]^2*y[51]) + (11*y[13]^3*y[14]*y[1431])/
     (24*y[12]*y[21]*y[728]^2) - y[1437]/y[27] - (5*y[1438])/(12*y[27]^2) + 
    (5*y[1439])/(12*y[27]) + y[1440]/(24*y[21]^2*y[27]*y[51]) + 
    y[1441]/(y[12]*y[22]*y[27]*y[51]) + (5*y[1442])/
     (12*y[21]*y[27]^2*y[51]) + y[1443]/(y[22]*y[27]*y[51]) + 
    y[1444]/(y[12]*y[21]*y[27]*y[51]) + y[1445]/(y[12]*y[21]^2*y[27]*y[51]) - 
    (11*y[1446])/(24*y[2]*y[27]*y[51]) + y[1447]/(24*y[21]*y[27]*y[51]) + 
    y[1448]/(24*y[12]*y[21]*y[27]*y[51]^2) + 
    y[1449]/(24*y[12]*y[21]^2*y[27]*y[51]^2) + (y[22]*y[1450])/(12*y[26]) + 
    (11*y[13]^2*y[14]*y[1451])/(24*y[12]*y[728]^2) - 
    (y[13]^3*y[1452])/(24*y[12]*y[21]^2*y[728]) - 
    (y[904]*y[1452])/(24*y[21]^2*y[728]) + (y[13]*y[1453])/
     (24*y[12]*y[728]) + y[1454]/(24*y[728]) - (y[13]^2*y[1455])/
     (24*y[12]*y[21]*y[728]) + (y[12]*y[22]*y[1456])/(12*y[2]*y[26]*y[63]) + 
    y[1457]/(y[28]*y[51]) - (y[14]*y[1458])/(24*y[12]*y[21]^2*y[28]*
      y[51]^2) + y[1459]/(y[12]*y[21]^2*y[28]*y[51]) + 
    y[1460]/(24*y[21]*y[27]*y[51]^2) + y[1461]/(24*y[2]*y[27]*y[51]^2) + 
    y[1462]/(24*y[21]^2*y[27]*y[51]^2) - (y[12]*y[22]*y[1463])/
     (24*y[26]*y[63]) - (11*y[1464])/(12*y[10]*y[28]) + 
    (11*y[1465])/(24*y[2]*y[28]*y[63]^2) + y[1466]/(24*y[21]*y[728]) - 
    (11*y[1467])/(12*y[21]*y[27]*y[51]^3) + y[1468]/(y[12]*y[28]^2*y[51]) + 
    (11*y[1469])/(12*y[12]*y[28]*y[51]^3) + y[1470]/(y[12]*y[28]*y[51]) + 
    y[1471]/(24*y[12]*y[28]*y[51]^2) + (11*y[12]*y[22]^2*y[1472])/
     (24*y[26]*y[63]^2) + (y[14]*y[1473])/(24*y[21]^2*y[28]*y[51]^2) + 
    y[1474]/(24*y[21]*y[28]*y[51]) + y[1475]/(24*y[21]^2*y[28]*y[51]) + 
    y[1476]/(24*y[12]*y[21]*y[28]*y[51]) + 
    y[1477]/(24*y[12]*y[21]*y[28]*y[51]^2) - (11*y[14]*y[1478])/
     (24*y[728]^2) + y[1479]/(24*y[2]*y[28]*y[51]) + 
    y[1480]/(24*y[2]*y[28]*y[63]) + (y[14]*y[1481])/(24*y[2]*y[28]*y[51]^2) + 
    (11*y[14]*y[1482])/(24*y[21]*y[728]^2) + 
    (11*y[1483])/(12*y[12]*y[21]*y[28]*y[51]^3) - 
    (3*y[1483])/(4*y[12]*y[21]*y[28]^2*y[51]) + 
    y[1484]/(24*y[12]*y[21]^2*y[28]) + y[1485]/(24*y[2]*y[28]) - 
    (11*y[1486])/(12*y[21]*y[28]*y[51]^3) + 
    (3*y[1486])/(4*y[21]*y[28]^2*y[51]) + y[1487]/(24*y[21]*y[28]*y[51]^2) - 
    (3*y[1488])/(4*y[12]*y[21]^2*y[28]^2) + y[1489]/(24*y[12]*y[21]*y[28]) - 
    (3*y[1490])/(4*y[12]*y[21]*y[28]^2) + y[1491]/(24*y[21]^2*y[28]) + 
    y[1492]/(24*y[21]*y[28]) + y[1493]/(24*y[28]) + 
    y[1494]/(24*y[12]*y[28]) + y[1495]/(24*y[28]*y[63]) + 
    (11*y[1496])/(24*y[28]*y[63]^2) + y[1497]/(y[2]*y[28]^2) + 
    (3*y[1498])/(4*y[21]*y[28]^2) + y[1499]/(y[21]^2*y[28]^2) + 
    y[1500]/(y[12]*y[28]^2) + y[1501]/y[28]^2, 
  f[754] -> (y[12]*y[138])/(4*y[2]*y[4]^2) + (y[120]*y[838])/(2*y[4]) - 
    (y[12]*y[1502])/(4*y[4]^2) + y[1503]/(2*y[141]) - 
    (y[120]^2*y[1504])/(2*y[2]), f[759] -> -1 - 1/(y[2]*y[10]*y[18]) - 
    y[21]/(y[10]*y[12]) + y[70]/(y[10]*y[18]) + y[118]/y[12] + 
    y[120]/(y[2]*y[18]) - (y[12]*y[138])/(2*y[2]*y[18]^2) - 
    (y[12]*y[1505])/(2*y[18]^2) + y[1506]/y[18], 
  f[760] -> -11/12 - 5/(12*y[2]*y[10]*y[18]) + 1/(2*y[2]*y[10]*y[11]*y[18]) - 
    (11*y[21])/(12*y[10]*y[12]) + (y[21]*y[22])/(2*y[26]) + 
    (11*y[118])/(12*y[12]) - (y[50]*y[120])/(2*y[2]*y[4]) - 
    (11*y[12]*y[138])/(24*y[2]*y[18]^2) - (y[22]*y[425])/(2*y[10]*y[26]) + 
    y[426]/(2*y[10]*y[11]*y[18]) - y[723]/(2*y[2]*y[10]*y[26]) + 
    (y[50]*y[838])/(2*y[4]) + y[951]/(2*y[10]*y[11]*y[26]) - 
    (11*y[12]*y[1505])/(24*y[18]^2) + (y[120]*y[1507])/(12*y[2]*y[18]) + 
    y[1508]/(12*y[10]*y[18]) + y[1509]/(12*y[18]), 
  f[765] -> 1/(2*y[2]*y[10]) + y[14]/(2*y[2]*y[10]*y[12]) + 
    y[149]/(2*y[10]^2*y[12]) + y[152]/(2*y[10]*y[12]) - y[1510]/(2*y[10]), 
  f[776] -> (-11*y[14]^2)/(24*y[4]*y[8]^2) + 
    (11*y[14]^2)/(24*y[2]*y[4]*y[8]^2) - 1/(y[12]*y[27]) + 
    y[13]/(y[12]*y[21]^2*y[27]) + 5/(12*y[21]*y[22]*y[27]^2*y[50]) - 
    23/(24*y[2]*y[27]*y[50]) + (11*y[14])/(24*y[2]*y[8]^2*y[27]*y[50]) + 
    25/(24*y[21]^2*y[27]*y[50]) + (25*y[13])/(24*y[12]*y[21]^2*y[27]*y[50]) + 
    23/(24*y[21]*y[27]*y[50]) + (5*y[55])/(12*y[2]*y[8]*y[27]^2*y[50]) + 
    y[173]/(y[12]*y[21]*y[27]) - (y[14]*y[202])/(y[8]*y[21]*y[27]) - 
    (5*y[14]*y[202])/(12*y[8]*y[21]*y[27]^2*y[50]) - 
    (11*y[10]*y[13]^4*y[14])/(24*y[12]*y[21]^2*y[728]^2) - 
    (5*y[970])/(12*y[27]^2*y[50]) + (5*y[14]*y[971])/(12*y[27]^2*y[50]) - 
    (11*y[10]*y[14]*y[975])/(24*y[21]^2*y[728]^2) + 
    (y[14]*y[983])/(24*y[4]*y[8]) - (y[14]*y[983])/(24*y[2]*y[4]*y[8]) + 
    (y[13]^3*y[984])/(24*y[12]*y[21]^2*y[728]) + 
    (y[904]*y[984])/(24*y[21]^2*y[728]) + (11*y[13]^2*y[14]*y[1429])/
     (24*y[12]*y[728]^2) - (11*y[13]^3*y[14]*y[1431])/
     (24*y[12]*y[21]*y[728]^2) + (11*y[14]*y[1478])/(24*y[728]^2) - 
    (11*y[14]*y[1482])/(24*y[21]*y[728]^2) + y[1511]/y[27] + 
    y[1512]/(24*y[2]*y[4]) + y[1513]/(24*y[2]*y[8]*y[27]*y[50]) + 
    y[1514]/(24*y[4]) + y[1515]/(24*y[12]*y[21]*y[27]*y[50]) + 
    y[1516]/y[728] - (y[13]*y[1517])/(24*y[12]*y[728]) + 
    (y[13]^2*y[1518])/(24*y[12]*y[21]*y[728]) + y[1519]/(24*y[21]*y[728]), 
  f[781] -> 1/(2*y[12]*y[21]*y[22]*y[27]^3*y[50]^3) + 
    3/(y[12]*y[21]*y[22]*y[27]^3*y[50]^2) - 
    2/(y[2]*y[12]*y[22]^2*y[27]^3*y[50]) + 
    5/(2*y[12]*y[21]*y[22]*y[27]^3*y[50]) + 
    y[202]/(y[12]*y[21]*y[22]^2*y[27]^3*y[50]) - 
    (3*y[202])/(y[2]*y[12]*y[22]*y[27]^3*y[50]) + 
    y[508]/(y[2]*y[22]^2*y[27]^3*y[50]) - 
    y[1126]/(y[12]*y[22]*y[27]^3*y[50]^2) + (y[55]*y[1126])/
     (y[22]*y[27]^3*y[50]^2) + (y[324]*y[1132])/(2*y[27]^3*y[50]) + 
    (y[55]*y[1133])/(2*y[27]^3*y[50]) + (y[324]*y[1134])/
     (y[21]*y[27]^3*y[50]) + (y[327]*y[1135])/(y[27]^3*y[50]^2) + 
    (y[328]*y[1135])/(2*y[27]^3*y[50]) + (y[320]*y[1136])/(2*y[27]^3*y[50]) + 
    (y[321]*y[1136])/(y[27]^3*y[50]^2) - 
    y[1520]/(2*y[12]*y[22]*y[27]^3*y[50]), 
  f[791] -> y[7]/(2*y[4]) + y[22]/(y[2]*y[10]*y[26]) - 
    y[14]/(2*y[2]*y[8]^2*y[27]*y[50]) - 1/(2*y[21]*y[27]*y[50]) + 
    3/(2*y[12]*y[27]*y[51]^2) - (5*y[13])/(2*y[12]*y[21]^2*y[27]*y[51]^2) + 
    (3*y[19])/(2*y[21]^2*y[27]*y[50]*y[51]^2) - 
    y[22]/(y[21]^2*y[27]^2*y[51]) - 2/(y[21]^2*y[27]*y[51]) + 
    2/(y[12]*y[21]*y[27]*y[51]) - 4/(y[28]*y[51]) - 
    7/(2*y[12]*y[21]^2*y[27]*y[50]*y[51]) - 
    5/(2*y[12]*y[21]*y[27]*y[50]*y[51]) + y[55]/(2*y[2]*y[8]*y[27]*y[50]) + 
    (y[22]*y[62])/(y[10]*y[26]) + (y[12]*y[22]^2)/(2*y[2]*y[26]*y[63]^2) + 
    (3*y[22]*y[120])/(2*y[2]*y[27]*y[50]*y[51]^2) + 
    y[120]/(y[21]*y[27]^2*y[50]*y[51]) - (y[12]*y[22]*y[120])/
     (y[2]*y[26]*y[63]) + (y[64]*y[120])/(y[2]*y[27]*y[51]^3) + 
    y[121]/(2*y[2]*y[4]) + y[137]/(y[21]*y[27]^2*y[51]) + 
    y[137]/(2*y[21]*y[27]*y[50]*y[51]) - (y[22]*y[139])/(y[2]*y[10]*y[28]) + 
    (y[14]*y[202])/(y[8]*y[21]*y[27]^2*y[50]) + 
    y[324]/(y[2]*y[8]*y[27]^2*y[50]) + y[324]/(2*y[12]*y[21]*y[27]*y[50]) + 
    y[752]/(y[21]^2*y[27]^2*y[50]*y[51]) + 
    y[753]/(y[12]*y[21]*y[27]*y[51]^3) + (y[13]*y[14]*y[762])/
     (y[12]*y[21]^2*y[28]*y[51]^3) - (3*y[13]*y[14]*y[762])/
     (y[12]*y[21]^2*y[28]^2*y[51]) - (4*y[14]*y[785])/(y[28]*y[51]^3) + 
    (12*y[14]*y[785])/(y[28]^2*y[51]) + y[837]/(y[2]*y[27]^2*y[50]*y[51]) - 
    (3*y[902])/(2*y[12]*y[21]*y[27]*y[50]*y[51]^2) + 
    y[941]/(y[2]*y[27]^2*y[51]) + (y[14]^2*y[972])/(2*y[4]*y[8]) - 
    (y[14]^2*y[973])/(2*y[4]*y[8]) + y[978]/(2*y[27]*y[50]) - 
    (3*y[993])/(2*y[21]*y[27]*y[50]*y[51]^2) + (2*y[1007])/(y[28]*y[51]^2) - 
    (y[22]*y[1428])/y[26] + y[1521]/y[27] - y[1522]/y[27] + 
    (y[239]*y[1523])/(y[12]*y[21]^2*y[27]) + 
    y[1524]/(y[12]*y[21]*y[27]*y[51]^2) + y[1525]/(y[2]*y[27]*y[50]*y[51]) + 
    y[1526]/(y[21]^2*y[27]*y[50]*y[51]) + 
    y[1527]/(y[12]*y[21]^2*y[27]*y[51]) + 
    y[1528]/(2*y[12]*y[21]^2*y[27]*y[50]) - (y[14]*y[1529])/(y[27]^2*y[50]) + 
    (y[120]*y[1530])/(2*y[2]*y[27]*y[51]^2) + (3*y[14]*y[1531])/
     (y[12]*y[28]^2*y[51]) + (y[13]*y[21]*y[1532])/(y[10]*y[12]*y[28]) + 
    y[1533]/(y[12]*y[28]*y[51]) + (y[14]*y[1534])/(y[12]*y[28]*y[51]^3) + 
    (3*y[14]*y[1535])/(y[12]*y[21]*y[28]^2*y[51]) + 
    (y[14]*y[1536])/(y[12]*y[21]*y[28]*y[51]^3) + 
    (y[13]*y[1537])/(2*y[12]*y[21]^2*y[28]*y[51]^2) + 
    y[1538]/(2*y[12]*y[21]*y[28]*y[51]) + y[1539]/(2*y[12]*y[28]*y[51]^2) + 
    y[1540]/(2*y[12]*y[21]*y[28]*y[51]^2) + 
    y[1541]/(2*y[21]^2*y[27]*y[51]^2) + y[1542]/(2*y[21]*y[27]*y[51]^2) + 
    (y[12]*y[22]*y[1543])/(2*y[26]*y[63]) + y[1544]/(y[10]*y[28]) + 
    y[1545]/(y[2]*y[28]) + (3*y[13]*y[1546])/(y[12]*y[21]^2*y[28]^2) + 
    y[1547]/(y[21]*y[27]*y[51]^3) + (y[13]*y[1548])/(2*y[12]*y[28]) + 
    y[1549]/(2*y[2]*y[28]*y[63]^2) + y[1550]/(y[21]^2*y[27]*y[51]^3) + 
    y[1551]/(2*y[2]*y[28]*y[63]) + (y[13]*y[1552])/(2*y[12]*y[21]^2*y[28]*
      y[51]) + (y[12]*y[22]^2*y[1553])/(2*y[26]*y[63]^2) + 
    (3*y[14]*y[1554])/(y[2]*y[28]^2*y[51]) + (y[14]*y[1555])/
     (y[2]*y[28]*y[51]^3) + y[1556]/(2*y[2]*y[28]*y[51]) + 
    y[1557]/(2*y[21]*y[28]*y[51]) + y[1558]/(2*y[2]*y[28]*y[51]^2) + 
    (3*y[14]*y[1559])/(y[21]*y[28]^2*y[51]) + (y[14]*y[1560])/
     (y[21]*y[28]*y[51]^3) + (y[14]*y[1561])/(y[21]^2*y[28]*y[51]^3) + 
    (3*y[14]*y[1562])/(y[21]^2*y[28]^2*y[51]) + 
    y[1563]/(2*y[21]*y[28]*y[51]^2) + y[1564]/(2*y[21]^2*y[28]*y[51]^2) + 
    (y[13]*y[1565])/(2*y[12]*y[21]^2*y[28]) + y[1566]/(2*y[21]^2*y[28]) + 
    (3*y[1567])/(y[2]*y[28]^2) + y[1568]/(2*y[21]^2*y[28]*y[51]) + 
    y[1569]/(2*y[12]*y[21]*y[28]) + y[1570]/(2*y[21]*y[28]) + 
    (3*y[1571])/(y[12]*y[21]*y[28]^2) + y[1572]/y[28] - 
    (y[22]*y[1573])/(2*y[28]*y[63]) + y[1574]/(y[21]^2*y[28]^2) + 
    (3*y[1575])/(y[21]*y[28]^2) + y[1576]/(2*y[28]*y[63]^2) + 
    y[1577]/(y[12]*y[28]^2) + y[1578]/y[28]^2, 
  f[800] -> (-11*y[22])/(6*y[2]*y[10]*y[26]) - 1/(2*y[12]*y[27]) + 
    y[13]/(2*y[12]*y[21]^2*y[27]) + (19*y[13])/(12*y[12]*y[21]^2*y[27]^2*
      y[50]^2) - 11/(12*y[2]*y[27]*y[50]) + 
    (11*y[14])/(12*y[2]*y[8]^2*y[27]*y[50]) - 1/(6*y[21]^2*y[27]*y[50]) + 
    7/(6*y[21]*y[27]*y[50]) + 11/(6*y[27]*y[51]^3) - 
    11/(6*y[12]*y[27]*y[51]^3) + (11*y[13])/(6*y[12]*y[21]^2*y[27]*y[51]^3) - 
    11/(4*y[12]*y[27]*y[51]^2) + (13*y[13])/(3*y[12]*y[21]^2*y[27]*y[51]^2) - 
    (9*y[19])/(4*y[21]^2*y[27]*y[50]*y[51]^2) + 
    (19*y[22])/(12*y[21]^2*y[27]^2*y[51]) - 1/(4*y[27]*y[51]) + 
    1/(4*y[12]*y[27]*y[51]) + (19*y[13])/(6*y[12]*y[21]^2*y[27]*y[51]) + 
    14/(3*y[12]*y[21]^2*y[27]*y[50]*y[51]) + 
    37/(12*y[12]*y[21]*y[27]*y[50]*y[51]) + 
    (19*y[55])/(12*y[2]*y[8]*y[27]^2*y[50]) - 
    (11*y[55])/(12*y[2]*y[8]*y[27]*y[50]) - (11*y[22]*y[62])/
     (6*y[10]*y[26]) - (11*y[12]*y[22]^2)/(12*y[2]*y[26]*y[63]^2) + 
    (11*y[13]*y[21]*y[68])/(6*y[10]*y[12]*y[28]) - 
    (9*y[22]*y[120])/(4*y[2]*y[27]*y[50]*y[51]^2) + 
    (19*y[120])/(12*y[2]*y[27]^2*y[50]*y[51]) - 
    (19*y[120])/(12*y[21]*y[27]^2*y[50]*y[51]) + (11*y[12]*y[22]*y[120])/
     (6*y[2]*y[26]*y[63]) - (11*y[64]*y[120])/(6*y[2]*y[27]*y[51]^3) + 
    (11*y[121])/(12*y[4]) - (11*y[121])/(12*y[2]*y[4]) + 
    (19*y[137])/(12*y[2]*y[27]^2*y[51]) - 
    (19*y[137])/(12*y[21]*y[27]^2*y[51]) + y[137]/(4*y[21]*y[27]*y[51]) + 
    (11*y[22]*y[139])/(6*y[2]*y[10]*y[28]) + y[173]/(2*y[12]*y[21]*y[27]) + 
    (11*y[173])/(6*y[12]*y[21]*y[27]*y[51]^3) - 
    (y[14]*y[202])/(2*y[8]*y[21]*y[27]) - (19*y[14]*y[202])/
     (12*y[8]*y[21]*y[27]^2*y[50]) + (5*y[518])/(6*y[12]*y[21]*y[27]*y[50]) - 
    (11*y[13]*y[14]*y[762])/(6*y[12]*y[21]^2*y[28]*y[51]^3) + 
    (9*y[13]*y[14]*y[762])/(2*y[12]*y[21]^2*y[28]^2*y[51]) + 
    (22*y[14]*y[785])/(3*y[28]*y[51]^3) - (18*y[14]*y[785])/(y[28]^2*y[51]) + 
    (19*y[785])/(12*y[21]^2*y[27]^2*y[50]*y[51]) + 
    (9*y[902])/(4*y[12]*y[21]*y[27]*y[50]*y[51]^2) - 
    (11*y[14]^2*y[972])/(12*y[4]*y[8]) + (11*y[14]^2*y[973])/(12*y[4]*y[8]) + 
    (9*y[993])/(4*y[21]*y[27]*y[50]*y[51]^2) + (11*y[22]*y[1428])/(6*y[26]) + 
    (11*y[1465])/(12*y[2]*y[28]*y[63]^2) + (11*y[12]*y[22]^2*y[1472])/
     (12*y[26]*y[63]^2) + (11*y[1496])/(12*y[28]*y[63]^2) + 
    y[1511]/(2*y[27]) + (19*y[14]*y[1529])/(12*y[27]^2*y[50]) + 
    (11*y[14]*y[1531])/(6*y[12]*y[28]*y[51]^3) - 
    (9*y[14]*y[1531])/(2*y[12]*y[28]^2*y[51]) - (11*y[14]*y[1536])/
     (6*y[12]*y[21]*y[28]*y[51]^3) + (9*y[14]*y[1536])/
     (2*y[12]*y[21]*y[28]^2*y[51]) - (11*y[12]*y[22]*y[1543])/
     (12*y[26]*y[63]) - (9*y[13]*y[1546])/(2*y[12]*y[21]^2*y[28]^2) - 
    (11*y[1550])/(6*y[21]^2*y[27]*y[51]^3) - 
    (11*y[1551])/(12*y[2]*y[28]*y[63]) + (11*y[14]*y[1554])/
     (6*y[2]*y[28]*y[51]^3) - (9*y[14]*y[1554])/(2*y[2]*y[28]^2*y[51]) + 
    (11*y[14]*y[1559])/(6*y[21]*y[28]*y[51]^3) + 
    (9*y[14]*y[1560])/(2*y[21]*y[28]^2*y[51]) + (11*y[14]*y[1562])/
     (6*y[21]^2*y[28]*y[51]^3) - (9*y[14]*y[1562])/
     (2*y[21]^2*y[28]^2*y[51]) - (9*y[1571])/(2*y[12]*y[21]*y[28]^2) + 
    (11*y[22]*y[1573])/(12*y[28]*y[63]) - (19*y[1579])/(12*y[27]^2) + 
    (19*y[1580])/(12*y[27]^2) + y[1581]/(12*y[12]*y[21]^2*y[27]*y[50]) + 
    y[1582]/(6*y[21]*y[27]*y[50]*y[51]) + y[1583]/(y[21]^2*y[27]*y[51]) + 
    y[1584]/(12*y[21]^2*y[27]*y[50]*y[51]) + 
    y[1585]/(6*y[2]*y[27]*y[50]*y[51]) + 
    y[1586]/(12*y[12]*y[21]*y[27]*y[51]) - (y[120]*y[1587])/
     (12*y[2]*y[27]*y[51]^2) + y[1588]/(12*y[12]*y[21]*y[27]*y[51]^2) + 
    y[1589]/(3*y[28]*y[51]^2) + y[1590]/(12*y[12]*y[28]*y[51]^2) - 
    (y[13]*y[1591])/(12*y[12]*y[21]^2*y[28]*y[51]^2) + 
    y[1592]/(12*y[12]*y[28]*y[51]) + y[1593]/(12*y[12]*y[21]*y[28]*y[51]^2) + 
    y[1594]/(12*y[12]*y[21]*y[28]*y[51]) + 
    y[1595]/(12*y[21]^2*y[27]*y[51]^2) + (11*y[1596])/(6*y[10]*y[28]) + 
    y[1597]/(12*y[21]*y[27]*y[51]^2) + y[1598]/(y[28]*y[51]) + 
    y[1599]/(12*y[2]*y[28]) + (11*y[1600])/(6*y[21]*y[27]*y[51]^3) - 
    (y[13]*y[1601])/(12*y[12]*y[21]^2*y[28]*y[51]) + 
    y[1602]/(12*y[2]*y[28]*y[51]) + y[1603]/(12*y[21]*y[28]*y[51]) + 
    y[1604]/(12*y[21]*y[28]*y[51]^2) + y[1605]/(12*y[21]^2*y[28]*y[51]^2) - 
    (y[13]*y[1606])/(12*y[12]*y[21]^2*y[28]) + 
    y[1607]/(12*y[2]*y[28]*y[51]^2) + (9*y[1608])/(2*y[2]*y[28]^2) + 
    y[1609]/(12*y[28]) + y[1610]/(12*y[12]*y[21]*y[28]) + 
    y[1611]/(12*y[12]*y[28]) + y[1612]/(12*y[21]^2*y[28]*y[51]) + 
    y[1613]/(12*y[21]*y[28]) + y[1614]/(12*y[21]^2*y[28]) + 
    (9*y[1615])/(2*y[21]^2*y[28]^2) + (9*y[13]*y[1616])/(2*y[12]*y[28]^2) + 
    (9*y[1617])/(2*y[21]*y[28]^2) + (9*y[1618])/(2*y[28]^2), 
  f[828] -> 1/(y[2]*y[10]*y[18]) + y[10]/(y[12]*y[22]*y[27]*y[51]^3) + 
    (y[13]*y[14]^2)/(y[2]*y[22]*y[27]*y[51]^3) - 
    3/(2*y[12]*y[21]^2*y[27]*y[51]^2) + y[10]/(2*y[12]*y[22]*y[27]*y[51]^2) - 
    (3*y[19])/(2*y[21]^2*y[27]*y[50]*y[51]^2) - 
    y[14]/(y[2]*y[22]^2*y[27]^2*y[51]) + 1/(2*y[12]*y[21]*y[27]*y[51]) + 
    4/(y[28]*y[51]) + 5/(2*y[12]*y[21]^2*y[27]*y[50]*y[51]) - 
    y[22]/(2*y[2]*y[27]*y[50]*y[51]) + y[22]/(2*y[21]*y[27]*y[50]*y[51]) + 
    (2*y[50])/(y[22]*y[27]^2*y[51]) + y[55]/(2*y[2]*y[22]*y[27]*y[51]) + 
    (y[21]^2*y[68])/(y[10]*y[12]*y[28]) - (3*y[22]*y[120])/
     (2*y[2]*y[27]*y[50]*y[51]^2) + y[120]/(y[2]*y[27]^2*y[50]*y[51]) + 
    y[121]/(2*y[21]^2*y[27]*y[51]) + (y[12]*y[138])/(2*y[2]*y[18]^2) + 
    y[235]/(y[10]*y[18]) + y[281]/(2*y[22]*y[27]*y[51]^2) + 
    (y[14]*y[762])/(y[12]*y[21]^2*y[28]*y[51]^3) + 
    y[785]/(y[21]^2*y[27]^2*y[50]*y[51]) - (2*y[988])/(y[21]*y[27]^2) + 
    (2*y[989])/y[27]^2 + (3*y[993])/(2*y[21]*y[27]*y[50]*y[51]^2) - 
    (3*y[1003])/(2*y[21]^2*y[27]*y[51]^2) + (4*y[14]*y[1004])/
     (y[28]*y[51]^3) + (12*y[14]*y[1006])/(y[28]^2*y[51]) - 
    (2*y[1007])/(y[28]*y[51]^2) + (3*y[14]*y[1009])/
     (y[12]*y[21]^2*y[28]^2*y[51]) + (3*y[14]*y[1034])/
     (y[21]^2*y[28]^2*y[51]) + (y[14]*y[1050])/(y[2]*y[28]*y[51]^3) + 
    (3*y[14]*y[1051])/(y[2]*y[28]^2*y[51]) + 
    y[1063]/(y[12]*y[21]*y[27]^2*y[51]) + y[1092]/(y[21]*y[27]*y[51]^3) + 
    y[1099]/(y[12]*y[21]*y[28]*y[51]^3) + y[1106]/(y[21]*y[28]*y[51]^3) + 
    (3*y[1108])/(y[12]*y[21]*y[28]^2) + (y[14]*y[1365])/
     (2*y[2]*y[22]*y[27]*y[51]^2) + y[1446]/(2*y[2]*y[27]*y[51]) + 
    (y[12]*y[1505])/(2*y[18]^2) + y[1525]/(y[21]^2*y[27]*y[50]*y[51]) + 
    y[1527]/(y[2]*y[22]*y[27]^2*y[51]) + y[1619]/y[27] - y[1620]/y[27] + 
    y[1621]/(y[12]*y[21]*y[27]*y[51]^3) + 
    y[1622]/(y[12]*y[21]*y[27]*y[51]^2) + y[1623]/(2*y[21]*y[27]*y[51]) + 
    y[1624]/(y[12]*y[22]*y[27]^2*y[51]) - y[1625]/(2*y[12]*y[27]*y[51]) + 
    (3*y[1626])/(2*y[12]*y[21]*y[27]*y[50]*y[51]) + 
    y[1627]/(y[21]^2*y[27]^2*y[51]) + y[1628]/(y[2]*y[27]^2*y[51]) + 
    y[1629]/(y[21]*y[27]^2*y[51]) + y[1630]/y[18] + 
    y[1631]/(y[2]*y[10]*y[28]) + y[1632]/(y[12]*y[21]^2*y[28]*y[51]^2) + 
    y[1633]/(y[12]*y[28]*y[51]^3) + y[1634]/(y[12]*y[28]^2*y[51]) + 
    y[1635]/(2*y[2]*y[28]) + y[1636]/(y[12]*y[28]*y[51]) + 
    y[1637]/(y[10]*y[28]) + y[1638]/(2*y[2]*y[27]*y[51]^2) + 
    y[1639]/(2*y[21]*y[27]*y[51]^2) + y[1640]/(y[12]*y[28]*y[51]^2) + 
    y[1641]/(2*y[12]*y[21]*y[28]) + y[837]*y[1642] + 
    y[1643]/(y[2]*y[27]*y[51]^3) + y[1644]/(y[22]*y[27]*y[51]^3) + 
    y[1645]/(2*y[12]*y[21]*y[28]*y[51]) + y[1646]/(y[21]^2*y[27]*y[51]^3) + 
    y[1647]/(2*y[12]*y[21]*y[28]*y[51]^2) + 
    y[1648]/(2*y[12]*y[21]^2*y[28]*y[51]) + y[1649]/(2*y[21]*y[28]*y[51]) + 
    (y[14]*y[1650])/(y[21]^2*y[28]*y[51]^3) + 
    y[1651]/(2*y[21]^2*y[28]*y[51]^2) + y[1652]/(2*y[21]*y[28]*y[51]^2) + 
    y[1653]/(y[12]*y[21]*y[28]^2*y[51]) + y[1654]/(2*y[21]^2*y[28]) + 
    y[1655]/(2*y[12]*y[21]^2*y[28]) + y[1656]/(2*y[28]) + 
    y[1657]/(y[21]^2*y[28]*y[51]) + (3*y[1658])/(y[12]*y[21]^2*y[28]^2) + 
    y[1659]/(2*y[12]*y[28]) + y[1660]/(2*y[2]*y[28]*y[51]) + 
    (3*y[1661])/(y[2]*y[28]^2) + (3*y[1662])/(y[21]^2*y[28]^2) + 
    y[1663]/(y[21]*y[28]^2*y[51]) + y[1664]/(2*y[21]*y[28]) + 
    y[1665]/(2*y[2]*y[28]*y[51]^2) + (3*y[1666])/(y[21]*y[28]^2) + 
    (3*y[1667])/(y[12]*y[28]^2) + y[1668]/y[28]^2, 
  f[882] -> -1/2*(y[22]*y[120])/y[4] + (y[22]*y[120])/(2*y[2]*y[4]) + 
    (y[11]*y[22]*y[119])/(2*y[141]), 
  f[887] -> (11*y[120])/(24*y[2]*y[4]) + (y[12]*y[138])/(48*y[2]*y[4]^2) - 
    (11*y[11]*y[21]*y[119])/(24*y[141]) - (y[12]*y[1502])/(48*y[4]^2) + 
    y[1669]/(24*y[4]), f[891] -> 7/(24*y[12]*y[21]*y[22]*y[27]^3*y[50]^3) + 
    7/(4*y[12]*y[21]*y[22]*y[27]^3*y[50]^2) + 
    1/(4*y[12]*y[21]*y[22]*y[27]^2*y[50]^2) - 
    7/(6*y[2]*y[12]*y[22]^2*y[27]^3*y[50]) + 
    35/(24*y[12]*y[21]*y[22]*y[27]^3*y[50]) + 
    y[14]/(y[12]*y[21]^2*y[27]^2*y[50]) + 3/(4*y[21]*y[22]*y[27]^2*y[50]) - 
    y[54]/(y[12]*y[21]*y[27]^2) + y[55]/(4*y[12]*y[21]*y[27]^2*y[50]^2) - 
    (y[14]*y[202])/(y[12]*y[21]*y[27]) + 
    (7*y[202])/(12*y[12]*y[21]*y[22]^2*y[27]^3*y[50]) - 
    (7*y[202])/(4*y[2]*y[12]*y[22]*y[27]^3*y[50]) + 
    y[14]^2/(4*y[22]^2*y[27]^2*y[50]*y[308]) + 
    y[55]/(2*y[2]*y[27]*y[50]*y[308]) - (y[14]*y[202])/
     (4*y[21]*y[27]^2*y[50]*y[308]) + (y[14]*y[202])/
     (4*y[22]*y[27]^2*y[50]*y[308]) + y[321]/(4*y[2]*y[12]*y[27]^2*y[50]) + 
    y[324]/(4*y[2]*y[12]*y[27]^2*y[50]^2) + 
    y[324]/(2*y[22]*y[27]*y[50]*y[308]) + (y[239]*y[333])/
     (4*y[2]*y[22]*y[27]^2*y[50]) + (7*y[336])/(24*y[2]*y[22]^2*y[27]^3*
      y[50]) + y[753]/(4*y[2]*y[22]*y[27]^2*y[50]) - 
    (7*y[1126])/(12*y[12]*y[22]*y[27]^3*y[50]^2) + 
    (7*y[55]*y[1126])/(12*y[22]*y[27]^3*y[50]^2) - 
    (7*y[55]*y[1132])/(24*y[27]^3*y[50]) + (7*y[55]*y[1133])/
     (24*y[27]^3*y[50]) - (7*y[55]*y[1134])/(12*y[21]*y[27]^3*y[50]) + 
    (7*y[327]*y[1135])/(12*y[27]^3*y[50]^2) + (7*y[328]*y[1135])/
     (24*y[27]^3*y[50]) - (7*y[327]*y[1136])/(12*y[27]^3*y[50]^2) - 
    (7*y[328]*y[1136])/(24*y[27]^3*y[50]) - 
    (7*y[1520])/(24*y[12]*y[22]*y[27]^3*y[50]) - y[1670]/(2*y[27]) + 
    y[1671]/y[27] - y[1672]/(4*y[22]*y[27]^2*y[50]) - 
    (3*y[1673])/(4*y[12]*y[22]*y[27]^2*y[50]) + 
    y[1674]/(4*y[12]*y[21]*y[27]^2*y[50]) - (y[14]*y[1675])/
     (2*y[27]*y[308]) - (y[8]*y[14]^2*y[1676])/(2*y[141]*y[308]) + 
    (y[14]*y[1677])/(2*y[27]) + (y[14]*y[1678])/(2*y[141]) + 
    y[1679]/(2*y[22]*y[27]), f[900] -> -1/2*y[120]^2/(y[2]*y[141]) + 
    y[1680]/(2*y[141]), f[905] -> -1/2 + 13/(24*y[2]*y[10]) + 
    y[14]/(24*y[2]*y[10]*y[12]) - y[22]/(2*y[2]*y[10]*y[26]) + 
    (y[21]*y[22])/(2*y[26]) - (y[22]*y[62])/(2*y[10]*y[26]) + 
    y[118]/(2*y[12]) - y[14]/(2*y[2]*y[10]*y[141]) + 
    (y[14]*y[120])/(2*y[2]*y[141]) + y[149]/(24*y[10]^2*y[12]) - 
    y[1510]/(24*y[10]) + y[1681]/(24*y[10]*y[12]) + y[1682]/(2*y[141]) + 
    y[1683]/(2*y[10]*y[141]), 
  f[914] -> -1/2*(y[13]*y[27])/(y[2]^2*y[10]^2*y[12]) + 
    y[29]/(2*y[2]^2*y[10]*y[12]) + y[29]/(y[2]*y[10]*y[12]*y[28]) - 
    3/(2*y[12]*y[21]*y[22]*y[27]^3*y[50]^3) + 
    5/(2*y[2]^2*y[12]*y[22]^2*y[27]^3*y[50]^2) + 
    9/(2*y[2]^2*y[12]*y[22]*y[27]^3*y[50]^2) - 
    y[14]/(y[12]*y[21]*y[27]*y[51]^3) - (2*y[14]^2)/
     (y[2]*y[22]*y[27]*y[51]^3) - (y[13]*y[14]^2)/(y[2]^2*y[22]*y[27]*
      y[51]^3) - (4*y[14]^2)/(y[28]*y[51]^3) - 
    y[14]^2/(y[2]^2*y[22]*y[27]*y[51]^2) - (y[13]*y[14]*y[27])/
     (y[2]*y[10]*y[28]*y[51]^2) + (y[13]*y[14]*y[27])/
     (y[10]*y[12]*y[28]*y[51]^2) + (12*y[14]^2)/(y[28]^2*y[51]) + 
    (y[13]*y[27])/(y[2]*y[10]^2*y[28]*y[51]) + 
    y[55]/(y[2]*y[12]*y[27]*y[51]^2) + y[69]/(y[2]*y[10]^2) + 
    (y[14]^2*y[77])/(y[12]*y[28]*y[51]^3) + 
    y[120]/(y[2]^2*y[27]*y[50]*y[51]) + (y[120]*y[139])/
     (y[2]^2*y[10]*y[28]) - y[144]/(y[2]*y[10]) + 
    y[239]/(2*y[12]*y[21]*y[27]^2*y[50]^2) + (3*y[14]^2*y[278])/
     (y[12]*y[28]^2*y[51]) + y[320]/(2*y[2]^2*y[22]*y[27]^3*y[50]) + 
    y[328]/(2*y[2]^2*y[12]*y[27]^3*y[50]) + (y[202]*y[338])/
     (2*y[21]*y[22]^2*y[27]^3*y[50]^2) + 
    y[481]/(y[2]^2*y[22]*y[27]^3*y[50]^2) + 
    y[510]/(y[2]^2*y[12]*y[27]^3*y[50]^2) + 
    y[518]/(y[2]^2*y[22]*y[27]^2*y[51]) + 
    y[527]/(2*y[2]^2*y[22]^2*y[27]^3*y[50]^2) + (y[144]*y[633])/(2*y[10]) + 
    (y[188]*y[633])/y[10]^2 + y[752]/(y[21]*y[27]*y[50]*y[51]) + 
    (y[14]^2*y[762])/(y[12]*y[21]*y[28]*y[51]^3) + 
    y[785]/(y[2]*y[27]*y[50]*y[51]) + y[1004]/(y[21]*y[27]^2*y[51]) + 
    y[1006]/(y[2]*y[27]^2*y[51]) + (3*y[14]^2*y[1009])/
     (y[12]*y[21]*y[28]^2*y[51]) + (y[508]*y[1136])/(y[27]^3*y[50]^2) + 
    (2*y[1191])/(y[2]*y[12]*y[22]*y[27]^3*y[50]) + 
    (y[335]*y[1222])/(y[27]^3*y[50]^3) + (y[322]*y[1228])/(y[27]^3*y[50]) - 
    (y[14]*y[1252])/(y[2]^2*y[27]*y[51]^3) + (y[528]*y[1253])/
     (2*y[2]*y[22]^2*y[27]^3*y[50]^2) - (y[13]*y[27]*y[1254])/
     (y[10]^2*y[12]*y[28]) + (y[324]*y[1254])/(y[22]*y[27]*y[51]^2) - 
    (y[14]*y[1266])/(y[2]*y[27]*y[51]^3) + (y[14]*y[1267])/
     (y[21]*y[27]*y[51]^3) + (3*y[14]^2*y[1290])/(y[21]*y[28]^2*y[51]) + 
    (y[14]^2*y[1295])/(y[2]^2*y[28]*y[51]^3) + (y[14]^2*y[1304])/
     (y[2]*y[28]*y[51]^3) + (3*y[1315])/y[28]^2 + 
    y[1358]/(2*y[2]^2*y[22]*y[27]^2*y[50]) - y[1684]/y[27] + 
    y[1685]/(2*y[22]*y[27]^2*y[50]) + (3*y[1686])/(y[2]*y[22]*y[27]^2) + 
    y[1687]/y[27] + (y[324]*y[1688])/(2*y[27]^2*y[50]) + 
    (3*y[1689])/(2*y[2]*y[12]*y[22]*y[27]^2*y[50]) - 
    y[1690]/(2*y[12]*y[22]*y[27]^2*y[50]) - 
    (2*y[1691])/(y[12]*y[22]*y[27]^2) + y[1692]/(2*y[10]*y[12]) + 
    y[1693]/(y[12]*y[21]*y[27]*y[51]^2) + (y[239]*y[1694])/(y[27]*y[51]) + 
    y[1695]/(y[2]*y[10]^2*y[12]) + (y[13]*y[1696])/(2*y[2]*y[27]^2*y[50]) + 
    (y[14]*y[1697])/(y[2]*y[27]*y[51]) + (y[55]*y[1698])/(2*y[27]^2*y[50]) + 
    (y[327]*y[1699])/(2*y[27]^2*y[50]) + y[1700]/(y[2]^2*y[27]^2*y[51]) + 
    y[1701]/(y[2]*y[10]*y[12]) + y[1702]/(2*y[10]^2*y[12]) + 
    y[1703]/(y[2]^2*y[27]*y[51]^2) + y[1704]/(y[2]*y[27]*y[51]^2) + 
    y[1705]/(y[21]*y[27]*y[51]^2) + (y[14]^2*y[1706])/(y[21]*y[28]*y[51]) + 
    (y[14]^2*y[1707])/(y[12]*y[21]*y[28]*y[51]^2) + 
    y[1708]/(y[2]*y[10]*y[28]) + y[1709]/(y[10]*y[12]*y[28]) + 
    y[1710]/(y[21]*y[28]) + (y[14]*y[1711])/(y[12]*y[28]*y[51]^2) + 
    (y[14]^2*y[1712])/(y[12]*y[21]*y[28]*y[51]) + 
    (y[14]^2*y[1713])/(y[2]^2*y[28]*y[51]) + y[1714]/(y[10]*y[28]) + 
    (y[14]^2*y[1715])/(y[2]^2*y[28]*y[51]^2) + y[1716]/(y[2]^2*y[28]) + 
    y[1717]/(y[2]*y[10]*y[28]*y[51]) + y[1718]/(y[10]*y[12]*y[28]*y[51]) + 
    y[1719]/(y[2]*y[28]) + y[1720]/(y[12]*y[28]*y[51]) + 
    y[1721]/(y[12]*y[21]*y[28]) + (y[14]^2*y[1722])/(y[21]*y[28]*y[51]^2) + 
    (y[14]^2*y[1723])/(y[21]*y[28]*y[51]^3) + y[1724]/(y[2]*y[28]*y[51]) + 
    (y[14]*y[1725])/(y[2]*y[28]*y[51]^2) + (3*y[14]^2*y[1726])/
     (y[2]^2*y[28]^2*y[51]) + y[1727]/y[28] + (3*y[14]^2*y[1728])/
     (y[2]*y[28]^2*y[51]) + y[1729]/(y[12]*y[28]) + 
    y[1730]/(y[12]*y[21]*y[28]^2) + y[1731]/(y[2]^2*y[28]^2) + 
    y[1732]/(y[2]*y[28]^2) + y[1733]/(y[21]*y[28]^2) + 
    y[1734]/(y[12]*y[28]^2), f[915] -> y[22]/(2*y[2]^2*y[10]*y[26]) - 
    (3*y[22])/(2*y[2]*y[10]*y[26]) + (y[12]*y[22])/(2*y[2]*y[26]) + 
    (y[13]*y[27])/(24*y[2]^2*y[10]^2*y[12]) - 
    (19*y[29])/(12*y[2]*y[10]*y[12]*y[28]) + 
    7/(8*y[12]*y[21]*y[22]*y[27]^3*y[50]^3) - 
    35/(24*y[2]^2*y[12]*y[22]^2*y[27]^3*y[50]^2) - 
    21/(8*y[2]^2*y[12]*y[22]*y[27]^3*y[50]^2) + 
    7/(6*y[12]*y[21]*y[22]*y[27]^3*y[50]^2) - 
    25/(24*y[2]^2*y[12]*y[22]*y[27]^2*y[50]^2) + 
    19/(24*y[2]*y[12]*y[22]*y[27]^2*y[50]^2) + 
    7/(12*y[2]*y[12]*y[22]^2*y[27]^3*y[50]) - 
    7/(4*y[2]^2*y[12]*y[22]*y[27]^3*y[50]) - 
    13/(24*y[2]^2*y[12]*y[22]^2*y[27]^2*y[50]) + 
    4/(3*y[2]*y[12]*y[22]^2*y[27]^2*y[50]) - 
    (13*y[13])/(24*y[2]^2*y[22]^2*y[27]^2*y[50]) - 
    13/(8*y[2]^2*y[12]*y[22]*y[27]^2*y[50]) + 
    43/(24*y[2]*y[12]*y[22]*y[27]^2*y[50]) + 
    y[13]/(4*y[2]^2*y[22]*y[27]*y[50]) + 
    (13*y[14])/(12*y[12]*y[21]*y[27]*y[51]^3) + 
    (13*y[14]^2)/(6*y[2]*y[22]*y[27]*y[51]^3) + (13*y[13]*y[14]^2)/
     (12*y[2]^2*y[22]*y[27]*y[51]^3) + (13*y[14]^2)/(3*y[28]*y[51]^3) - 
    (4*y[14])/(y[28]*y[51]^2) + (19*y[13]*y[14]*y[27])/
     (12*y[2]*y[10]*y[28]*y[51]^2) - (19*y[13]*y[14]*y[27])/
     (12*y[10]*y[12]*y[28]*y[51]^2) + (19*y[13])/(12*y[2]*y[22]^2*y[27]^2*
      y[51]) - (19*y[14])/(12*y[2]^2*y[22]^2*y[27]^2*y[51]) - 
    19/(4*y[2]*y[22]*y[27]^2*y[51]) + 19/(6*y[2]*y[12]*y[22]*y[27]^2*y[51]) - 
    (21*y[14]^2)/(y[28]^2*y[51]) - (19*y[13]*y[27])/
     (12*y[2]*y[10]^2*y[28]*y[51]) + (3*y[55])/(2*y[2]*y[12]*y[27]) + 
    (13*y[55])/(12*y[22]*y[27]*y[51]^3) - 
    (19*y[55])/(12*y[2]*y[12]*y[27]*y[51]^2) + (21*y[14]^2*y[77])/
     (4*y[12]*y[28]^2*y[51]) - (19*y[120])/(12*y[2]^2*y[27]*y[50]*y[51]) - 
    (13*y[120]*y[139])/(12*y[2]^2*y[10]*y[28]) + (y[13]*y[14]*y[27])/
     (2*y[2]^2*y[10]*y[141]) - (19*y[202])/(24*y[12]*y[21]*y[22]*y[27]^2*
      y[50]) + (19*y[55]*y[202])/(24*y[21]*y[22]*y[27]^2*y[50]) + 
    y[247]/(24*y[2]^2*y[10]*y[12]) + (13*y[14]^2*y[278])/
     (12*y[12]*y[28]*y[51]^3) - 3/(4*y[2]*y[22]*y[27]*y[50]*y[308]) + 
    y[14]^2/(2*y[2]*y[141]*y[308]) + y[202]/(4*y[2]*y[22]^2*y[27]^2*y[50]*
      y[308]) + (3*y[202])/(4*y[2]*y[22]*y[27]^2*y[50]*y[308]) + 
    y[239]/(4*y[22]*y[27]*y[50]*y[308]) + y[320]/(4*y[2]*y[22]*y[27]*y[50]) + 
    (y[202]*y[321])/(4*y[22]*y[27]^2*y[50]*y[308]) + 
    y[324]/(4*y[2]^2*y[12]*y[27]*y[50]) + y[324]/(2*y[22]*y[27]*y[308]) - 
    (13*y[327])/(24*y[2]^2*y[12]*y[27]^2*y[50]) + 
    (y[202]*y[327])/(4*y[2]*y[27]^2*y[50]*y[308]) - 
    (7*y[328])/(24*y[2]^2*y[12]*y[27]^3*y[50]) + 
    (7*y[328])/(24*y[2]^2*y[22]*y[27]^3*y[50]) + 
    y[338]/(4*y[2]*y[22]^2*y[27]^2*y[50]^2) - (7*y[202]*y[338])/
     (24*y[21]*y[22]^2*y[27]^3*y[50]^2) - (y[22]*y[405])/(2*y[10]*y[26]) - 
    (y[14]*y[487])/(2*y[12]*y[21]*y[27]) - 
    (19*y[518])/(12*y[2]^2*y[22]*y[27]^2*y[51]) + 
    (y[202]*y[528])/(4*y[22]^2*y[27]^2*y[50]*y[308]) + 
    (y[69]*y[633])/(24*y[10]^2) - (7*y[637])/(24*y[2]^2*y[12]*y[27]^3*
      y[50]^2) + (7*y[637])/(24*y[2]^2*y[22]*y[27]^3*y[50]^2) + 
    (7*y[654])/(24*y[2]^2*y[22]^2*y[27]^3*y[50]^2) + 
    (19*y[754])/(12*y[2]^2*y[27]^2*y[51]) - (13*y[14]^2*y[762])/
     (12*y[12]*y[21]*y[28]*y[51]^3) + (21*y[14]^2*y[762])/
     (4*y[12]*y[21]*y[28]^2*y[51]) - (19*y[785])/(12*y[2]*y[27]*y[50]*
      y[51]) + (19*y[785])/(12*y[21]*y[27]*y[50]*y[51]) + 
    (y[8]*y[22]*y[120])/(y[2]*y[26]*y[836]) - 
    (3*y[14])/(2*y[2]*y[27]*y[308]*y[836]) + 
    2/(y[2]*y[27]*y[50]*y[308]*y[836]) - (y[8]*y[22]*y[120]*y[633])/
     (2*y[26]*y[836]) + y[840]/(12*y[2]*y[10]^2) + 
    (19*y[1004])/(12*y[2]*y[27]^2*y[51]) - 
    (19*y[1004])/(12*y[21]*y[27]^2*y[51]) - (7*y[336]*y[1136])/
     (24*y[27]^3*y[50]^2) + (19*y[1186])/(12*y[27]) - 
    (19*y[1187])/(12*y[27]) - (7*y[1190])/(8*y[2]*y[12]*y[22]*y[27]^3*
      y[50]^3) - (7*y[1191])/(6*y[2]*y[12]*y[22]*y[27]^3*y[50]) + 
    y[1205]/(24*y[12]*y[21]*y[27]^2*y[50]^2) + 
    y[1209]/(24*y[2]^2*y[22]*y[27]^2*y[50]^2) - 
    (3*y[1219])/(2*y[2]*y[27]*y[50]^2*y[308]) + 
    (y[335]*y[1219])/(y[2]*y[27]*y[50]^2) + (7*y[55]*y[1220])/
     (24*y[27]^3*y[50]) - (7*y[55]*y[1221])/(24*y[27]^3*y[50]) + 
    (7*y[327]*y[1222])/(24*y[27]^3*y[50]^3) - (7*y[327]*y[1223])/
     (24*y[27]^3*y[50]^3) + (7*y[336]*y[1228])/(24*y[27]^3*y[50]) + 
    y[1231]/(24*y[2]*y[12]*y[27]^2*y[50]^2) + (y[8]^2*y[120]*y[1248])/
     (2*y[141]*y[836]) + (13*y[14]*y[1252])/(12*y[2]^2*y[27]*y[51]^3) + 
    (7*y[338]*y[1253])/(24*y[2]*y[22]^2*y[27]^3*y[50]^2) + 
    (19*y[13]*y[27]*y[1254])/(12*y[10]^2*y[12]*y[28]) - 
    (y[14]*y[1262])/(12*y[12]*y[21]*y[28]*y[51]^2) + 
    (13*y[14]*y[1266])/(12*y[2]*y[27]*y[51]^3) - 
    (13*y[14]*y[1267])/(12*y[21]*y[27]*y[51]^3) + 
    (y[14]*y[1272])/(12*y[12]*y[28]*y[51]^2) + (13*y[14]^2*y[1290])/
     (12*y[21]*y[28]*y[51]^3) - (21*y[14]^2*y[1290])/
     (4*y[21]*y[28]^2*y[51]) - (y[14]*y[1291])/(12*y[2]*y[28]*y[51]^2) - 
    (13*y[14]^2*y[1295])/(12*y[2]^2*y[28]*y[51]^3) + 
    (21*y[14]^2*y[1295])/(4*y[2]^2*y[28]^2*y[51]) - 
    (y[14]*y[1301])/(12*y[2]^2*y[28]*y[51]^2) - (13*y[14]^2*y[1304])/
     (12*y[2]*y[28]*y[51]^3) + (21*y[14]^2*y[1304])/(4*y[2]*y[28]^2*y[51]) + 
    (21*y[1307])/(4*y[12]*y[21]*y[28]^2) - (21*y[1313])/(4*y[21]*y[28]^2) + 
    (7*y[1334])/(24*y[12]*y[22]*y[27]^3*y[50]) + 
    (21*y[1414])/(4*y[2]^2*y[28]^2) + (21*y[1422])/(4*y[2]*y[28]^2) + 
    (21*y[1423])/(4*y[12]*y[28]^2) + (21*y[1424])/(4*y[28]^2) + 
    y[1525]/(y[2]^2*y[27]*y[51]) + y[1674]/(2*y[22]*y[27]*y[51]) - 
    (13*y[1709])/(12*y[10]*y[12]*y[28]) - (13*y[1714])/(12*y[10]*y[28]) + 
    y[1735]/2 + y[1736]/y[10] - (7*y[1737])/(24*y[2]*y[22]^2*y[27]^3*y[50]) + 
    (3*y[1738])/(2*y[2]*y[27]) - y[1739]/y[27] - (13*y[1740])/(12*y[27]) + 
    y[1741]/y[27] + y[1742]/(24*y[2]*y[22]*y[27]^2*y[50]) + 
    y[1743]/(24*y[2]*y[22]*y[27]^2*y[50]^2) - 
    y[1744]/(4*y[2]^2*y[12]*y[22]*y[27]*y[50]) + 
    y[1745]/(24*y[12]*y[21]*y[27]^2*y[50]) + 
    y[1746]/(24*y[2]^2*y[12]*y[27]^2*y[50]^2) + 
    y[1747]/(12*y[12]*y[21]*y[27]*y[50]) + 
    y[1748]/(12*y[2]*y[22]*y[27]*y[51]^2) + 
    y[1749]/(y[2]*y[22]*y[27]*y[51]) + y[1750]/(y[2]*y[27]*y[51]) + 
    y[1751]/(12*y[2]*y[12]*y[27]*y[51]) + y[1752]/(24*y[10]^2*y[12]) + 
    y[1753]/(y[2]^2*y[22]*y[27]^2*y[50]) + 
    y[1754]/(4*y[2]*y[27]*y[50]*y[308]) + y[1755]/(y[2]*y[12]) + 
    y[1756]/(y[2]*y[12]*y[27]*y[50]) + y[1757]/(24*y[2]*y[10]^2*y[12]) + 
    y[1758]/(y[12]*y[21]*y[27]*y[51]^2) + 
    y[1759]/(24*y[2]*y[12]*y[27]^2*y[50]) + y[1760]/(12*y[21]*y[27]*y[51]) + 
    y[1761]/(12*y[12]*y[21]*y[27]*y[51]) + (y[22]*y[1762])/(2*y[26]) + 
    (y[22]*y[1763])/(2*y[2]*y[141]*y[836]) + y[1764]/(2*y[12]) + 
    y[1765]/(2*y[27]*y[50]*y[308]*y[836]) + 
    y[1766]/(4*y[2]^2*y[22]^2*y[27]^2*y[50]^2) + 
    y[1767]/(y[2]^2*y[22]*y[27]*y[51]^2) + y[1768]/(y[28]*y[51]) + 
    (y[120]*y[1769])/(2*y[2]^2*y[141]) + 
    y[1770]/(12*y[12]*y[21]*y[28]*y[51]) + (y[55]*y[1771])/(2*y[2]*y[27]) + 
    (y[327]*y[1772])/(2*y[27]) + (y[14]*y[1773])/2 + 
    (13*y[1774])/(12*y[2]*y[10]*y[28]) + y[1775]/(y[2]*y[10]*y[12]) + 
    y[1776]/(24*y[10]*y[12]) + y[1777]/(12*y[2]^2*y[27]*y[51]^2) + 
    y[1778]/(24*y[2]^2*y[10]) + y[1779]/(12*y[21]*y[27]*y[51]^2) + 
    y[1780]/(12*y[2]*y[27]*y[51]^2) + y[1781]/(12*y[2]*y[10]) - 
    (y[14]^2*y[1782])/(2*y[308]*y[836]) + y[1783]/(y[2]^2*y[28]) + 
    y[1784]/(12*y[12]*y[21]*y[28]) + y[1785]/(12*y[10]*y[12]*y[28]*y[51]) + 
    (y[14]*y[1786])/(2*y[141]*y[308]*y[836]) + 
    (y[27]*y[1787])/(2*y[2]*y[10]*y[141]) + y[1788]/(12*y[12]*y[28]*y[51]) + 
    y[1789]/(12*y[2]*y[10]*y[28]*y[51]) + (y[14]*y[1790])/(2*y[141]*y[308]) + 
    (y[14]*y[1791])/(12*y[21]*y[28]*y[51]^2) + 
    y[1792]/(12*y[21]*y[28]*y[51]) + y[1793]/(12*y[2]*y[28]*y[51]) + 
    y[1794]/(12*y[2]^2*y[28]*y[51]) + y[1795]/(12*y[28]) + 
    y[1796]/(2*y[2]*y[141]) + y[1797]/(12*y[12]*y[28]) + 
    y[1798]/(12*y[21]*y[28]) - y[1799]/(2*y[27]) + y[1800]/2 + 
    y[1801]/(2*y[10]*y[141]) + y[1802]/(2*y[141]) + y[1803]/(y[2]*y[28]), 
  f[916] -> (11*y[22])/(24*y[2]^2*y[10]*y[26]) - 
    (11*y[22])/(8*y[2]*y[10]*y[26]) + (11*y[12]*y[22])/(24*y[2]*y[26]) + 
    y[14]/(24*y[12]*y[21]*y[27]^2) - 1/(8*y[2]*y[12]*y[22]*y[27]^2) - 
    5/(12*y[12]*y[27]) - 1/(y[21]*y[27]) - 17/(12*y[12]*y[22]*y[27]) - 
    (11*y[13]*y[27])/(24*y[2]^2*y[10]^2*y[12]) + 
    (11*y[29])/(24*y[2]^2*y[10]*y[12]) - 
    23/(16*y[12]*y[21]*y[22]*y[27]^3*y[50]^3) + 
    115/(48*y[2]^2*y[12]*y[22]^2*y[27]^3*y[50]^2) + 
    69/(16*y[2]^2*y[12]*y[22]*y[27]^3*y[50]^2) - 
    23/(12*y[12]*y[21]*y[22]*y[27]^3*y[50]^2) - 
    25/(48*y[2]*y[12]*y[22]*y[27]^2*y[50]^2) - 
    23/(24*y[2]*y[12]*y[22]^2*y[27]^3*y[50]) + 
    23/(8*y[2]^2*y[12]*y[22]*y[27]^3*y[50]) + 
    1/(y[2]*y[22]^2*y[27]^2*y[50]) + 1/(2*y[2]^2*y[12]*y[22]^2*y[27]^2*
      y[50]) - 49/(48*y[2]*y[12]*y[22]^2*y[27]^2*y[50]) + 
    y[13]/(2*y[2]^2*y[22]^2*y[27]^2*y[50]) + 
    3/(2*y[2]^2*y[12]*y[22]*y[27]^2*y[50]) - 
    53/(48*y[2]*y[12]*y[22]*y[27]^2*y[50]) - 1/(12*y[2]*y[27]*y[50]) + 
    13/(12*y[22]*y[27]*y[51]^2) + (13*y[14])/(3*y[28]*y[51]^2) - 
    (13*y[13]*y[14]^2*y[27])/(24*y[2]*y[12]*y[28]*y[51]^2) - 
    (13*y[13])/(24*y[2]*y[22]^2*y[27]^2*y[51]) + 
    (13*y[14])/(24*y[2]^2*y[22]^2*y[27]^2*y[51]) + 
    13/(8*y[2]*y[22]*y[27]^2*y[51]) + (26*y[14]^2)/(3*y[28]^2*y[51]) - 
    (13*y[14]*y[29])/(24*y[2]*y[12]*y[28]*y[51]) + 
    (3*y[55])/(8*y[2]*y[12]*y[27]) + y[55]/(48*y[2]^2*y[12]*y[27]*y[50]) + 
    (13*y[55])/(24*y[2]*y[12]*y[27]*y[51]^2) + (11*y[69])/(12*y[2]*y[10]^2) + 
    (13*y[120])/(24*y[2]^2*y[27]*y[50]*y[51]) + 
    (13*y[137])/(24*y[2]^2*y[27]*y[51]) + (11*y[13]*y[14]*y[27])/
     (24*y[2]^2*y[10]*y[141]) - (13*y[173])/(24*y[12]*y[21]*y[27]*y[51]^2) + 
    (13*y[14]*y[173])/(24*y[2]^2*y[22]*y[27]*y[51]^2) + 
    (3*y[202])/(8*y[2]*y[12]*y[22]*y[27]) + 
    (25*y[202])/(48*y[12]*y[21]*y[22]*y[27]^2*y[50]) - 
    (25*y[55]*y[202])/(48*y[21]*y[22]*y[27]^2*y[50]) + 
    (13*y[14]^2*y[278])/(6*y[12]*y[28]^2*y[51]) + (23*y[14])/(24*y[308]) - 
    15/(16*y[2]*y[22]*y[27]*y[50]*y[308]) + 
    (11*y[14]^2)/(24*y[2]*y[141]*y[308]) - 
    y[202]/(48*y[2]*y[22]^2*y[27]^2*y[50]*y[308]) - 
    y[202]/(16*y[2]*y[22]*y[27]^2*y[50]*y[308]) + 
    y[321]/(24*y[2]*y[12]*y[27]^2) + (y[202]*y[321])/
     (48*y[2]*y[27]^2*y[50]*y[308]) + y[327]/(2*y[2]^2*y[12]*y[27]^2*y[50]) + 
    (y[202]*y[327])/(48*y[22]*y[27]^2*y[50]*y[308]) + 
    (23*y[328])/(48*y[2]^2*y[12]*y[27]^3*y[50]) - 
    (23*y[328])/(48*y[2]^2*y[22]*y[27]^3*y[50]) + 
    (23*y[202]*y[338])/(48*y[21]*y[22]^2*y[27]^3*y[50]^2) + 
    (y[202]*y[338])/(48*y[22]^2*y[27]^2*y[50]*y[308]) - 
    (11*y[22]*y[405])/(24*y[10]*y[26]) + 
    (13*y[518])/(24*y[2]^2*y[22]*y[27]^2*y[51]) + 
    y[528]/(48*y[2]*y[22]^2*y[27]^2*y[50]^2) + 
    y[529]/(48*y[2]^2*y[22]^2*y[27]^2*y[50]^2) + 
    (13*y[542])/(24*y[2]*y[22]*y[27]*y[51]) - (11*y[69]*y[633])/
     (24*y[10]^2) + (23*y[637])/(48*y[2]^2*y[12]*y[27]^3*y[50]^2) - 
    (23*y[637])/(48*y[2]^2*y[22]*y[27]^3*y[50]^2) - 
    (23*y[654])/(48*y[2]^2*y[22]^2*y[27]^3*y[50]^2) - 
    (13*y[754])/(24*y[2]^2*y[27]^2*y[51]) - (13*y[14]^2*y[762])/
     (6*y[12]*y[21]*y[28]^2*y[51]) + (13*y[14]*y[173]*y[762])/
     (24*y[12]*y[21]*y[28]*y[51]^2) + (13*y[785])/(24*y[2]*y[27]*y[50]*
      y[51]) - (13*y[785])/(24*y[21]*y[27]*y[50]*y[51]) + 
    11/(8*y[2]*y[27]*y[836]) + (11*y[8]*y[22]*y[120])/
     (12*y[2]*y[26]*y[836]) - (11*y[14])/(8*y[2]*y[27]*y[308]*y[836]) + 
    11/(6*y[2]*y[27]*y[50]*y[308]*y[836]) - (11*y[8]*y[22]*y[120]*y[633])/
     (24*y[26]*y[836]) - (13*y[1004])/(24*y[2]*y[27]^2*y[51]) + 
    (13*y[1004])/(24*y[21]*y[27]^2*y[51]) + (23*y[336]*y[1136])/
     (48*y[27]^3*y[50]^2) + (23*y[1190])/(16*y[2]*y[12]*y[22]*y[27]^3*
      y[50]^3) + (23*y[1191])/(12*y[2]*y[12]*y[22]*y[27]^3*y[50]) - 
    (11*y[1219])/(8*y[2]*y[27]*y[50]^2*y[308]) - (11*y[327]*y[1219])/
     (24*y[2]*y[27]*y[50]^2) - (23*y[55]*y[1220])/(48*y[27]^3*y[50]) + 
    (23*y[55]*y[1221])/(48*y[27]^3*y[50]) - (23*y[327]*y[1222])/
     (48*y[27]^3*y[50]^3) + (23*y[327]*y[1223])/(48*y[27]^3*y[50]^3) - 
    (23*y[336]*y[1228])/(48*y[27]^3*y[50]) + (11*y[8]^2*y[120]*y[1248])/
     (24*y[141]*y[836]) - (23*y[338]*y[1253])/(48*y[2]*y[22]^2*y[27]^3*
      y[50]^2) + (13*y[14]^2*y[1290])/(6*y[21]*y[28]^2*y[51]) - 
    (13*y[14]^2*y[1295])/(6*y[2]^2*y[28]^2*y[51]) - 
    (13*y[14]^2*y[1304])/(6*y[2]*y[28]^2*y[51]) + 
    (13*y[1305])/(6*y[2]^2*y[28]^2) - (13*y[1307])/(6*y[12]*y[21]*y[28]^2) + 
    (13*y[1312])/(6*y[2]*y[28]^2) + (13*y[1313])/(6*y[21]*y[28]^2) + 
    (13*y[1315])/(6*y[28]^2) - y[1323]/(24*y[22]^2*y[27]^2) - 
    (23*y[1334])/(48*y[12]*y[22]*y[27]^3*y[50]) + 
    y[1344]/(48*y[12]*y[21]*y[27]^2*y[50]^2) + 
    (13*y[1348])/(24*y[21]*y[27]*y[51]) - (13*y[1358])/
     (24*y[12]*y[21]*y[27]*y[51]) + (13*y[1365])/(24*y[2]*y[22]*y[27]*
      y[51]^2) + y[1367]/(48*y[2]*y[12]*y[27]^2*y[50]^2) + 
    (13*y[1374])/(24*y[2]^2*y[27]*y[51]^2) + 
    (13*y[1390])/(24*y[2]*y[27]*y[51]^2) - 
    (13*y[1391])/(24*y[21]*y[27]*y[51]^2) - 
    (13*y[1398])/(24*y[12]*y[21]*y[28]) + (13*y[14]*y[1406])/
     (24*y[21]*y[28]*y[51]^2) - (13*y[14]*y[1409])/
     (24*y[2]^2*y[28]*y[51]^2) + (13*y[1416])/(24*y[21]*y[28]) - 
    (13*y[1674])/(24*y[22]*y[27]*y[51]) + (23*y[1737])/
     (48*y[2]*y[22]^2*y[27]^3*y[50]) + y[1744]/(48*y[2]^2*y[12]*y[22]*y[27]*
      y[50]) - (11*y[1752])/(24*y[10]^2*y[12]) + 
    (11*y[22]*y[1762])/(24*y[26]) + (11*y[22]*y[1763])/
     (24*y[2]*y[141]*y[836]) + (11*y[120]*y[1769])/(24*y[2]^2*y[141]) + 
    (11*y[55]*y[1771])/(24*y[2]*y[27]) - (11*y[14]^2*y[1782])/
     (24*y[308]*y[836]) + (11*y[14]*y[1786])/(24*y[141]*y[308]*y[836]) + 
    (11*y[27]*y[1787])/(24*y[2]*y[10]*y[141]) + (11*y[14]*y[1790])/
     (24*y[141]*y[308]) + (11*y[1801])/(24*y[10]*y[141]) + 
    (11*y[1802])/(24*y[141]) + y[1804]/24 + y[1805]/(12*y[27]) + 
    (11*y[1806])/(24*y[10]) + y[1807]/(24*y[22]*y[27]^2) - 
    (13*y[1808])/(24*y[27]) + (13*y[1809])/(24*y[27]) + 
    y[1810]/(48*y[2]*y[22]*y[27]*y[50]) + 
    y[1811]/(48*y[2]^2*y[22]*y[27]*y[50]) + y[1812]/(24*y[12]) + 
    (11*y[1813])/(24*y[10]*y[12]) + y[1814]/(48*y[12]*y[21]*y[27]^2*y[50]) + 
    (11*y[1815])/(24*y[2]*y[10]^2*y[12]) - 
    (13*y[1816])/(24*y[2]*y[27]*y[51]) - (13*y[1817])/
     (12*y[12]*y[22]*y[27]*y[51]) - (11*y[1818])/(24*y[2]^2*y[10]) + 
    y[1819]/(y[22]*y[27]) + y[1820]/(y[12]*y[21]*y[27]) + 
    y[1821]/(y[2]^2*y[22]*y[27]^2*y[50]) + 
    y[1822]/(y[2]*y[22]*y[27]^2*y[50]^2) + 
    y[1823]/(y[2]^2*y[12]*y[27]^2*y[50]^2) + 
    y[1824]/(24*y[12]*y[21]*y[27]*y[50]) + 
    y[1825]/(48*y[2]*y[27]*y[50]*y[308]) + (11*y[327]*y[1826])/
     (24*y[27]*y[50]*y[308]) + (11*y[1827])/(24*y[2]*y[10]*y[12]) + 
    y[1828]/(12*y[2]*y[22]*y[27]^2*y[50]) + 
    y[1829]/(24*y[2]*y[12]*y[27]*y[50]) + y[1830]/(24*y[2]*y[12]) + 
    y[1831]/(48*y[2]*y[12]*y[27]^2*y[50]) + 
    y[1832]/(48*y[2]^2*y[22]*y[27]^2*y[50]^2) - 
    (11*y[1833])/(24*y[27]*y[50]*y[308]*y[836]) + 
    (13*y[14]*y[1834])/(24*y[12]*y[28]*y[51]^2) + 
    (13*y[77]*y[1835])/(24*y[12]*y[28]*y[51]) + 
    y[1836]/(24*y[22]*y[27]*y[308]) + y[1837]/(48*y[22]*y[27]*y[50]*y[308]) + 
    (13*y[1838])/(24*y[28]*y[51]) + (13*y[1839])/(24*y[12]*y[21]*y[28]*
      y[51]) + (11*y[14]*y[1840])/(24*y[27]*y[836]) - 
    (11*y[1841])/(24*y[2]^2*y[27]*y[836]) - (11*y[1842])/(24*y[2]*y[10]) - 
    (13*y[1843])/(24*y[2]*y[28]) - (13*y[1844])/(24*y[2]^2*y[28]) + 
    (13*y[1845])/(24*y[21]*y[28]*y[51]) - (13*y[1846])/
     (24*y[2]^2*y[28]*y[51]) + (11*y[1847])/(24*y[2]) + 
    (13*y[1848])/(24*y[28]) - (13*y[14]*y[1849])/(24*y[2]*y[28]*y[51]^2) - 
    (11*y[1850])/(24*y[2]*y[141]) + (13*y[1851])/(24*y[12]*y[28]) - 
    (13*y[1852])/(24*y[2]*y[28]*y[51]) + y[1853]/(y[12]*y[28]^2), 
  f[944] -> (16*y[10])/y[21] + (16*y[10]^3*y[14]^3*y[22])/(y[21]*y[141]^2) - 
    (16*y[2]*y[11]^2*y[12]*y[119]*y[307]^3)/y[141]^3 + 
    (16*y[10]^2*y[14]*y[712])/(y[21]*y[141]) - (16*y[10]*y[713])/y[141] + 
    (16*y[1854])/y[141]^2}, {y[1] -> 1 + (1 + z3[3])^(-1), y[2] -> 1 + z3[2], 
  y[3] -> 1 + z3[4] + z3[3]*(2 + z3[4]), 
  y[4] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5], y[5] -> -72 + 119*z3[4] + 
    z3[3]*(-144 - 119*z3[2] + 119*z3[4]), y[6] -> 1 + z3[3] + z3[2]*z3[3], 
  y[7] -> -1 - z3[4] - z3[6], y[8] -> z3[4] - z3[6], 
  y[9] -> z3[3]*(-1 + z3[2] - z3[6]) - z3[6], y[10] -> 1 + z3[3], 
  y[11] -> z3[2] - z3[4], y[12] -> 1 + z3[4] - z3[6], y[13] -> -1 + z3[6], 
  y[14] -> z3[6], y[15] -> -1 - z3[2] + z3[6], y[16] -> z3[2] + z3[6], 
  y[17] -> z3[4] + z3[6], y[18] -> z3[2] + z3[2]*z3[3] - z3[4] + 
    z3[2]*z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
    z3[2]*z3[6], y[19] -> 1 - z3[4] + z3[4]^2, 
  y[20] -> -1 + z3[2] - z3[4] + z3[6] - z3[2]*z3[6], y[21] -> z3[2], 
  y[22] -> z3[4], y[23] -> -z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6], y[24] -> z3[2] + z3[4], 
  y[25] -> 1 + z3[2]*(-1 + z3[6]) + (-1 + z3[4])*z3[6], 
  y[26] -> -2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[27] -> -1 + z3[5], 
  y[28] -> z3[2]^2*z3[3]^2 + 4*z3[2]*z3[3]*z3[4] - 4*z3[3]*z3[4]^2 - 
    4*z3[2]*z3[3]*z3[4]*z3[5] - 2*z3[2]*z3[3]^2*z3[4]*z3[5] + 
    4*z3[3]*z3[4]^2*z3[5] + z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]*z3[3]*z3[6] + 
    4*z3[3]*z3[4]*z3[6] - 2*z3[3]*z3[4]*z3[5]*z3[6] + z3[6]^2, 
  y[29] -> 1 + z3[5]*(-1 + z3[6]), y[30] -> -2 + z3[4] + z3[6], 
  y[31] -> 1 - z3[5] + z3[6], y[32] -> -2 + z3[3]*z3[5]*(-1 + z3[6]) + z3[6], 
  y[33] -> -1 + z3[4]*(-2 + z3[5]) - (-3 + z3[5])*z3[6], 
  y[34] -> z3[6] + z3[3]*(1 + z3[6]), 
  y[35] -> -z3[4]^2 - z3[6]^2 - z3[4]*(1 + z3[6]), 
  y[36] -> -2 + z3[4] - z3[5]*(-2 + z3[4] + z3[6]), 
  y[37] -> 1 + 2*z3[4]^2 + z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) - 
    3*z3[6] + z3[5]*z3[6] + z3[6]^2 - z3[4]*(-4 + z3[5] + 3*z3[6]), 
  y[38] -> -2*z3[2]^2 - z3[2]^3 + z3[6] - z3[2]*z3[6] - z3[6]^2 - 
    z3[5]*(-1 + z3[6])*(z3[2]^2 + z3[2]*z3[6] + (-1 + z3[6])*z3[6]), 
  y[39] -> -(z3[3]*(1 + z3[3])*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6])) + 
    (-1 - z3[3])*(2 + 2*z3[4]^2 - z3[6] - z3[4]*(2 + z3[6])), 
  y[40] -> 1 + 3*z3[2]^2 + 2*z3[4] - 3*z3[6] + z3[6]^2 + 
    z3[2]*(-1 - 2*z3[4] + 3*z3[6]) - 
    z3[5]*(z3[2]^2 + z3[4] + (-1 + z3[6])*z3[6] + z3[2]*(-z3[4] + z3[6])), 
  y[41] -> z3[2]^3*(1 - z3[3] + z3[3]^2) + 
    z3[2]^2*(2 - 2*z3[3] - z3[3]^2*(-3 + z3[6])) - z3[3]^2*(-1 + z3[6]) - 
    (-2 + z3[6])*(-1 + z3[6])^2 + z3[3]*(5 - 6*z3[6] + 2*z3[6]^2) + 
    z3[5]*(-1 + z3[6])*(-(z3[2]^2*(-1 + z3[3] + z3[3]^2)) + 
      2*z3[3]*(-1 + z3[6]) + (-1 + z3[6])*z3[6] + 
      z3[2]*(z3[3]^2*(-3 + z3[6]) + z3[3]*(-2 + z3[6]) + z3[6]) + 
      z3[3]^2*(-3 + 2*z3[6])) + z3[2]*(z3[3]^2*(3 - 2*z3[6]) + z3[6] + 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[42] -> -3 + z3[2]^2*(-3 + 3*z3[3] - 2*z3[3]^2) + z3[3]^2*(-1 + z3[4]) - 
    2*z3[4] + z3[3]*(2*z3[4]^2 + z3[4]*(4 - 3*z3[6]) + 2*(-3 + z3[6])) + 
    5*z3[6] - 2*z3[6]^2 + z3[2]*(1 + z3[3]^2*(-3 + z3[4]) + 2*z3[4] - 
      3*z3[6] + z3[3]*(-1 - 4*z3[4] + 3*z3[6])) + 
    z3[5]*(-(z3[2]^2*(-1 + z3[3] + z3[3]^2)) + z3[4] - 
      z3[3]^2*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) - z3[6] + z3[6]^2 + 
      z3[3]*(-2 + z3[4] - 2*z3[4]^2 + 2*z3[6] + z3[4]*z3[6]) + 
      z3[2]*(-z3[4] + z3[6] + z3[3]^2*(-3 + 2*z3[4] + z3[6]) + 
        z3[3]*(-2 + 3*z3[4] + z3[6]))), 
  y[43] -> (z3[2] - z3[4])^(-1) + z3[4]^(-1), 
  y[44] -> 1 + 1/((1 + z3[3] + z3[2]*z3[3])*z3[4]), y[45] -> 5 + 2*z3[5], 
  y[46] -> (1 + z3[2])^(-1) + (1 + (1 + z3[3])^(-1))/((1 + z3[2])*z3[4]) + 
    (z3[4]^(-2) + 1/(z3[2]*(1 + z3[4] - z3[6])))/(-1 + z3[5]), 
  y[47] -> 2 + z3[5]^2 + z3[5]*(-3 + z3[6]), 
  y[48] -> 1 + (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/z3[4], 
  y[49] -> 3 + z3[2] - 3*z3[6], y[50] -> z3[3], 
  y[51] -> z3[2]*z3[3] - z3[3]*z3[4] - z3[6], y[52] -> -1 + z3[3], 
  y[53] -> 2 + z3[5]*(-1 + z3[6]) - z3[6], y[54] -> 1 + z3[4]^(-1), 
  y[55] -> 1 + z3[6], y[56] -> -1 + z3[4] + z3[6], 
  y[57] -> -1 + z3[4] + z3[5], y[58] -> -3 + 4*z3[2] + z3[4] + 3*z3[6], 
  y[59] -> z3[4]*(-4*z3[2] + (-1 + z3[5])^2) + z3[4]^2*(-1 + z3[5]) + 
    z3[5]*z3[6], y[60] -> z3[4]*(1 + z3[3]*(-1 + z3[5]) + z3[5]^2 + 
      z3[5]*(-2 + z3[6])) + (z3[3] + z3[5])*z3[6], 
  y[61] -> z3[4]^3 + z3[4]*(-4 + z3[5]^3 + z3[5]^2*(-5 + z3[6]) - 
      2*z3[5]*(-4 + z3[6]) - 3*z3[6]) + 3*z3[4]^2*z3[6] + 
    (5 + z3[5]^2 + z3[5]*(-3 + z3[6]))*z3[6], y[62] -> -1 + z3[2], 
  y[63] -> z3[2]^2*z3[3] - 2*z3[2]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
    z3[3]*z3[4]^2 + z3[2]*z3[6] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[64] -> z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
    (-1 + z3[6])*z3[6], y[65] -> z3[4]^2*(-1 + z3[5]) + z3[6] + 
    z3[4]*z3[5]*z3[6] + z3[5]*(-1 + z3[6])*z3[6], 
  y[66] -> 5 + (2 - 7*z3[2])*z3[3] - 4*z3[2]*z3[3]^2, 
  y[67] -> 1 + z3[2]*z3[5], y[68] -> 2 + z3[2] + z3[5]*(-1 + z3[6]) - z3[6], 
  y[69] -> -2 + z3[5], y[70] -> 1 - z3[2] + z3[2]^2, 
  y[71] -> 2 - 3*z3[5] + z3[5]^2, y[72] -> 11/3 - (11*z3[6])/8, 
  y[73] -> 2 + 7*z3[2], y[74] -> -19 - 4*z3[3] + 
    z3[2]*(-2 - 3*z3[3] + 2*z3[3]^2), 
  y[75] -> 3 + z3[2]^3 - z3[2]*(-1 + z3[5])*(-1 + z3[6]) + 
    z3[2]^2*(-1 + z3[5])*(-1 + z3[6]) + z3[5]*(-1 + z3[6]) - z3[6], 
  y[76] -> -1 + z3[5] - z3[6], y[77] -> 4 + z3[3] - z3[3]*z3[5], 
  y[78] -> 1 + z3[3] + z3[6] + z3[3]*z3[5]*z3[6] + z3[5]*z3[6]^2, 
  y[79] -> 1 - (-2 + z3[5])*z3[6] + (3 + 2*z3[5])*z3[6]^2, 
  y[80] -> -4 - 4*z3[4] + 7*z3[6] + z3[5]*z3[6] + 
    z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[81] -> 2*z3[4]*(3 + z3[5]) + 2*z3[5]*(1 + z3[6]) + 3*(2 + z3[6]), 
  y[82] -> 2 - z3[2] - z3[6] + z3[5]*(-1 + z3[2] + z3[6]), 
  y[83] -> 2 - z3[4] + z3[5]*(-2 + z3[4] + z3[6]), 
  y[84] -> 1 + z3[3] + z3[4] - z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[85] -> 4 + 3*z3[4]^2*(-2 + z3[5]) + z3[4]*(-3 + z3[5])*
     (1 + z3[5] - 3*z3[6]) + z3[6] - 3*z3[6]^2 + z3[5]*(-5 + 2*z3[6]), 
  y[86] -> 2 + 3*z3[2]*(1 + z3[5]) + 3*z3[6] + z3[5]*(-3 + 2*z3[6]), 
  y[87] -> z3[4]*(5 + 2*z3[5]) + 3*(1 + z3[6]) + z3[5]*(-3 + 2*z3[6]), 
  y[88] -> z3[6]*(-3 + 2*z3[6]) + z3[3]*(-5 + 4*z3[6]), 
  y[89] -> 3 + z3[6] - 3*z3[6]^2 + z3[5]*(-3 + 5*z3[6] - 2*z3[6]^2), 
  y[90] -> 10 - z3[6] + z3[6]^3 + z3[2]*(-1 + z3[6]^2), 
  y[91] -> -3 - z3[6] + 3*z3[6]^2 + z3[5]*(3 - 5*z3[6] + 2*z3[6]^2), 
  y[92] -> -1 + 2*z3[4]^2*(3 + z3[5]) + 2*z3[6] + 3*z3[6]^2 + 
    z3[4]*(8 + (3 + 2*z3[5])*z3[6]) + z3[5]*(1 - 3*z3[6] + 2*z3[6]^2), 
  y[93] -> 5 - 17*z3[6]^2 + 8*z3[6]^3 + z3[3]*(-2 - 3*z3[6] + 4*z3[6]^2), 
  y[94] -> 1 + z3[6] + z3[6]^2 + z3[3]*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[95] -> z3[6]^2*(4 - 4*z3[4] + (7 + z3[5])*z3[6]) + 
    z3[3]*(3 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[96] -> -1 + z3[4] - z3[4]^4 + z3[6] + z3[4]^3*(1 + 2*z3[6]) - 
    z3[4]^2*(1 + z3[6] + z3[6]^2) + z3[5]*(z3[4]^2 + z3[4]^4 + 
      z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - z3[4]^3*(1 + z3[6])), 
  y[97] -> -11*z3[3]*(3 + z3[5]) + 11*z3[6]*(3 - z3[6] + z3[5]*(1 + z3[6])), 
  y[98] -> z3[4]^2*(-2 + z3[5]) + (z3[5] - z3[6])*(-1 + z3[6]) + 
    z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6])), 
  y[99] -> -16 + 3*z3[4]^2*(-2 + z3[5]) + 15*z3[5] - 8*z3[5]^2 + 
    z3[2]^2*(1 + 7*z3[5] - 7*z3[5]^2) + z3[6] + 2*z3[5]*z3[6] - 6*z3[6]^2 + 
    z3[5]*z3[6]^2 + z3[2]*(9*z3[5]^2 + z3[4]*(-7 + 9*z3[5] - 2*z3[5]^2) - 
      2*z3[5]*(11 + z3[6]) + 2*(13 + z3[6])) + 
    z3[4]*(-3 + 13*z3[6] + z3[5]^2*(1 + z3[6]) - z3[5]*(2 + 7*z3[6])), 
  y[100] -> (2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*z3[6] + 
    z3[4]*(-4 + z3[5]^3 + z3[6] + z3[5]^2*(-5 + 2*z3[6]) + 
      z3[5]*(8 - 4*z3[6] + z3[6]^2)), 
  y[101] -> z3[4]^4*(-2 + z3[5]) + z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
     (1 + z3[6]) - (-1 + z3[5])*z3[6]*(1 + z3[6]) + 
    z3[4]^3*(-5 + z3[5] + 5*z3[6] - 2*z3[5]*z3[6]) + 
    z3[4]*(-2 + 2*z3[6] - 4*z3[6]^2 + z3[6]^3 + 2*z3[5]*(1 + z3[6])) + 
    z3[4]^2*(-3 + 9*z3[6] - 4*z3[6]^2 + z3[5]*(-1 - z3[6] + z3[6]^2)), 
  y[102] -> -18 + z3[2]^3*(-3 + z3[5]) + 
    z3[2]^2*(9 + z3[5]*(8 - 3*z3[6]) + 7*z3[5]^2*(-1 + z3[6]) - 3*z3[6]) + 
    8*z3[5]^2*(-1 + z3[6]) + z3[6] + z3[6]^2 + 
    z3[5]*(20 - 9*z3[6] - 2*z3[6]^2 + z3[6]^3) + 
    z3[2]*(17 - 9*z3[5]^2*(-1 + z3[6]) - 5*z3[6] + 
      z3[5]*(-23 + 14*z3[6] + z3[6]^2)), 
  y[103] -> 7 + 2*z3[4]^2 + 5*z3[5] - 6*z3[6] + z3[5]*z3[6] - 7*z3[6]^2 - 
    2*z3[5]*z3[6]^2 - z3[4]*(-10 + z3[5] + z3[5]^2 + z3[6]) + 
    z3[3]*(2 + z3[4]^2*(-2 + 5*z3[5]) + 5*z3[6] - 2*z3[6]^2 + 
      z3[4]*(-1 + z3[5]^2 + z3[5]*(8 - 3*z3[6]) + 4*z3[6]) - 
      z3[5]*(-5 + z3[6] + 2*z3[6]^2)), 
  y[104] -> -8 + z3[3]^2*(-2 + z3[5]*(-3 + z3[6]))*(-1 + z3[6]) + 7*z3[6] - 
    3*z3[6]^2 - 2*z3[5]*(1 + z3[6]) + z3[3]*((11 - 5*z3[6])*z3[6] + 
      z3[5]*(3 - 4*z3[6] + 3*z3[6]^2)), 
  y[105] -> 43 + 38*z3[6] + 21*z3[6]^2 + z3[3]*(6 + 5*z3[6] + 12*z3[6]^2) + 
    z3[2]*(-1 + z3[6]^2 - 4*z3[3]^2*(1 + z3[6]) + 
      z3[3]*(8 + 9*z3[6] + 4*z3[6]^2)), 
  y[106] -> -5 - 5*z3[6] - 5*z3[6]^2 - 5*z3[6]^3 - 2*z3[6]^4 + 
    4*z3[2]*z3[3]^2*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[3]*(-2 - 2*z3[6] - 2*z3[6]^2 + 3*z3[6]^3 - 6*z3[6]^4 + 
      z3[2]*(7 + 7*z3[6] + 7*z3[6]^2 + 2*z3[6]^3)), 
  y[107] -> z3[4]^2*(-2 + z3[5]) + z3[2]^4*(-1 - 3*z3[5] + z3[5]^2) + 
    (z3[5] - z3[6])*(-1 + z3[6]) - z3[2]^3*(z3[4]*(-3 - z3[5] + z3[5]^2) + 
      z3[5]*(-2 + z3[6]) + 2*(1 + z3[6])) + 
    z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6])) + 
    z3[2]^2*(z3[4]^2*(-2 + z3[5]) + (z3[5] - z3[6])*(-1 + z3[6]) + 
      z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6]))) + 
    z3[2]*(-(z3[4]^2*(-2 + z3[5])) - (z3[5] - z3[6])*(-1 + z3[6]) + 
      z3[4]*(1 - z3[5]^2 - 3*z3[6] + z3[5]*(2 + z3[6]))), 
  y[108] -> -2 - 2*z3[4]^2 + z3[4]*(2 - 9*z3[6]) + 11*z3[6] + 14*z3[6]^2 + 
    z3[3]*z3[6]*(11 - 11*z3[4] + 6*z3[6]) + 
    2*z3[3]^2*(1 + z3[4]^2 - z3[4]*(1 + z3[6])) + 
    (1 + z3[3])*z3[5]*(2*z3[6]^2 + z3[3]*(3 + 3*z3[4]^2 - z3[6] - 
        z3[4]*(3 + 2*z3[6]))), y[109] -> 44 - 19*z3[4] + 16*z3[4]^2 - 
    6*z3[5] + 2*z3[4]*z3[5] - 3*z3[4]^2*z3[5] + 5*z3[5]^2 - z3[4]*z3[5]^2 + 
    z3[2]^2*(73 + 2*z3[5] + 4*z3[5]^2 + z3[3]^2*(-6 + 5*z3[5] - 2*z3[5]^2) + 
      z3[3]*(129 + z3[5] - z3[5]^2)) - 16*z3[6] - 20*z3[4]*z3[6] - 
    2*z3[5]*z3[6] + 7*z3[4]*z3[5]*z3[6] - z3[4]*z3[5]^2*z3[6] + 10*z3[6]^2 - 
    z3[5]*z3[6]^2 + z3[3]^2*(-13 + z3[4]^2*(-2 + z3[5]) - 5*z3[5] + 
      6*z3[5]^2 - 6*z3[6] + z3[4]*(13 - 6*z3[5]^2 + z3[5]*(5 - 2*z3[6]) + 
        2*z3[6])) + z3[2]*(44 - 57*z3[4] + 13*z3[5] - 9*z3[4]*z3[5] - 
      6*z3[5]^2 + 2*z3[4]*z3[5]^2 + 22*z3[6] + 2*z3[5]*z3[6] + 
      z3[3]*(67 + 3*z3[5]^2 - z3[4]*(70 + 3*z3[5] + 2*z3[5]^2) + 
        z3[5]*(22 - 3*z3[6]) + 37*z3[6]) + 
      z3[3]^2*(-25 + z3[4]*(7 - 6*z3[5] + 2*z3[5]^2) - 2*z3[6] + 
        3*z3[5]*(5 + z3[6]))) + z3[3]*(1 - 2*z3[5]^2 + 
      2*z3[4]^2*(5 + 3*z3[5]) - 48*z3[6] + 4*z3[6]^2 + 
      8*z3[5]*(3 + 2*z3[6]) + z3[4]*(-9*z3[6] + z3[5]^2*(1 + z3[6]) - 
        z3[5]*(11 + 5*z3[6]))), 
  y[110] -> -2*z3[4]^4 - (-1 + z3[5])*z3[6]*(1 + z3[6]) + 
    z3[4]^3*(-6 + 4*z3[2] + 2*z3[5] + 5*z3[6]) - 
    z3[4]^2*(2 - 11*z3[6] + 4*z3[6]^2 + z3[5]*(2 + 3*z3[6]) + 
      z3[2]*(-4 + 8*z3[6])) + z3[4]*(-2 + (1 - 4*z3[2])*z3[6] + 
      (-5 + 4*z3[2])*z3[6]^2 + z3[6]^3 + z3[5]*(2 + 3*z3[6] + z3[6]^2)) + 
    z3[3]*(-(z3[4]^4*z3[5]) + z3[4]*(-1 + z3[5])*(1 + z3[6])^2 + 
      z3[4]^3*(-1 + z3[5] + 2*z3[5]*z3[6]) - (-1 + z3[5])*(-1 + z3[6]^2) - 
      z3[4]^2*(-1 - 2*z3[6] + z3[5]*(1 + z3[6])^2) + 
      z3[2]*(z3[4]^3 - (-1 + z3[5])*(1 + z3[6]) - 
        z3[4]^2*(-1 + z3[5] + 2*z3[6]) + z3[4]*(-1 + z3[5] - z3[6] + 
          z3[5]*z3[6] + z3[6]^2))), y[111] -> -36 + 8*z3[5] - 5*z3[5]^2 + 
    z3[2]^3*(z3[3]^2 - 2*(16 + z3[5]) + z3[3]*(-51 + 5*z3[5])) + 36*z3[6] - 
    3*z3[5]*z3[6] + 5*z3[5]^2*z3[6] - 5*z3[6]^2 - 2*z3[5]*z3[6]^2 - z3[6]^3 + 
    z3[5]*z3[6]^3 + z3[3]^2*(13 + 6*z3[5]^2*(-1 + z3[6]) - 7*z3[6] + 
      z3[5]*(5 - 5*z3[6] + 2*z3[6]^2)) + 
    z3[3]*(-7 - 2*z3[5]^2*(-1 + z3[6]) + 44*z3[6] - 10*z3[6]^2 + 
      z3[5]*(-19 + 2*z3[6] + 5*z3[6]^2)) + 
    z3[2]^2*(-68 + z3[3]^2*(11 + 3*z3[5]*(-3 + z3[6]) - 
        2*z3[5]^2*(-1 + z3[6]) - 3*z3[6]) + 4*z3[5]^2*(-1 + z3[6]) + 
      18*z3[6] + z3[5]*(2 + 3*z3[6]) + z3[3]*(-123 - z3[5]^2*(-1 + z3[6]) + 
        23*z3[6] + z3[5]*(-8 + 3*z3[6]))) + 
    z3[2]*(-58 - 6*z3[5]^2*(-1 + z3[6]) + 46*z3[6] - 5*z3[6]^2 + 
      z3[5]*(-17 + 8*z3[6] + z3[6]^2) + z3[3]^2*(21 - 8*z3[6] + 
        z3[5]*(-15 + 2*z3[6] + z3[6]^2)) + 
      z3[3]*(-87 + 3*z3[5]^2*(-1 + z3[6]) + 56*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-23 + z3[6] + 2*z3[6]^2))), 
  y[112] -> -2*z3[4]^2 - z3[5]*(-1 - z3[4] + 
      z3[3]*(1 + 2*z3[4]^3 + z3[4]*(5 - 3*z3[6]) - 2*z3[4]^2*(-3 + z3[6])) + 
      z3[3]^2*(3 + 5*z3[4] + 2*z3[4]^2)*(1 + z3[4] - z3[6]))*
     (1 + z3[4] - z3[6]) + (-1 + z3[6])*(2*z3[5] + (-1 + z3[6])*z3[6]) + 
    z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6] - z3[6]^2) + 
    z3[3]*(2*z3[4]^4 + z3[4]^3*(8 - 6*z3[6]) + 
      z3[4]^2*(12 - 17*z3[6] + 6*z3[6]^2) + 
      z3[6]*(-3 + 15*z3[6] - 21*z3[6]^2 + 8*z3[6]^3) - 
      2*z3[5]*(-1 + z3[6] + 6*z3[6]^2 - 7*z3[6]^3 + 2*z3[6]^4) - 
      z3[4]*(-5 + z3[5]^2 + 16*z3[6] - 22*z3[6]^2 + 10*z3[6]^3 - 
        4*z3[5]*(-1 + z3[6])^2*(1 + 2*z3[6]))) + 
    z3[3]^2*(2*z3[4]^4 + z3[4]^3*(8 - 6*z3[6]) + 
      z3[4]^2*(11 - 20*z3[6] + 6*z3[6]^2) + 
      z3[4]*(5 - 22*z3[6] + 16*z3[6]^2 - 2*z3[6]^3 + z3[5]^2*(-1 + z3[6])^2*
         (1 + 2*z3[6])) + (-1 + z3[6])*(1 + 9*z3[6] - 4*z3[6]^2 + 
        z3[5]*(-2 - 2*z3[6] + 4*z3[6]^2))), 
  y[113] -> 5 + z3[2]^5*(z3[3]^3*(-6 + z3[5]) - z3[5] + z3[3]*z3[5] - 
      z3[3]^2*(4 + z3[5])) + 5*z3[6] - 3*z3[6]^2 + 3*z3[6]^3 + 
    z3[3]^3*(-1 + z3[6])*(2*z3[5]^2 + 6*(-2 + z3[6]) + 
      3*z3[5]*(5 - 7*z3[6] + 2*z3[6]^2)) + 
    z3[3]*(38 - 29*z3[6] + 12*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-36 + 51*z3[6] - 34*z3[6]^2 + 9*z3[6]^3)) + 
    z3[3]^2*(36 + 5*z3[5]^2*(-1 + z3[6]) - 49*z3[6] + 21*z3[6]^2 + 
      z3[5]*(-39 + 81*z3[6] - 61*z3[6]^2 + 15*z3[6]^3)) + 
    z3[2]^4*(-1 + z3[5]*(-2 + z3[6]) - z3[5]^2*(-1 + z3[6]) + 
      z3[3]^3*(3*(-5 + z3[6]) - 3*z3[5]^2*(-1 + z3[6]) + 
        z3[5]*(-13 + 12*z3[6])) + z3[3]*(17 + z3[5]^2*(-1 + z3[6]) - 
        8*z3[6] + z3[5]*(-14 + 15*z3[6])) + 
      z3[3]^2*(13 - z3[5]^2*(-1 + z3[6]) - 9*z3[6] + 
        z3[5]*(-34 + 33*z3[6]))) + z3[2]^3*(-2 + z3[5] + z3[6] - 
      z3[5]*z3[6] - 4*z3[6]^2 + z3[3]^2*(77 - 61*z3[6] + 6*z3[6]^2 + 
        z3[5]*(-111 + 143*z3[6] - 31*z3[6]^2)) + 
      z3[3]*(58 - 49*z3[6] + z3[5]*(-57 + 77*z3[6] - 20*z3[6]^2)) + 
      z3[3]^3*(3*(-1 + z3[6]) - 7*z3[5]^2*(-1 + z3[6]) - 
        9*z3[5]*(6 - 6*z3[6] + z3[6]^2))) + 
    z3[2]^2*(z3[6]^2*(-10 + 3*z3[6]) + z3[3]^3*(23 - 3*z3[5]^2*(-1 + z3[6]) - 
        13*z3[6] + 2*z3[6]^2 + z3[5]*(-76 + 96*z3[6] - 33*z3[6]^2 + 
          2*z3[6]^3)) + z3[3]*(76 - 94*z3[6] + 8*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(-76 + 132*z3[6] - 61*z3[6]^2 + 5*z3[6]^3)) + 
      z3[3]^2*(127 - 128*z3[6] + 25*z3[6]^2 + z3[5]*(-163 + 244*z3[6] - 
          99*z3[6]^2 + 7*z3[6]^3))) + z3[2]*(3*z3[6]^2*(-3 + 2*z3[6]) + 
      z3[3]^3*(3*z3[5]^2*(-1 + z3[6]) + 3*(9 - 9*z3[6] + 2*z3[6]^2) + 
        z3[5]*(-49 + 84*z3[6] - 45*z3[6]^2 + 6*z3[6]^3)) + 
      z3[3]*(63 - 78*z3[6] + 18*z3[6]^2 + 6*z3[6]^3 + 
        z3[5]*(-70 + 107*z3[6] - 69*z3[6]^2 + 12*z3[6]^3)) + 
      z3[3]^2*(9*(11 - 13*z3[6] + 4*z3[6]^2) + 
        z3[5]*(-128 + 203*z3[6] - 117*z3[6]^2 + 18*z3[6]^3))), 
  y[114] -> -z3[4] - 2*z3[4]^2 - z3[5] - 2*z3[4]*z3[5] + z3[4]^2*z3[5] + 
    z3[4]*z3[5]^2 + z3[2]^4*(-1 - 3*z3[5] + z3[5]^2 + 
      z3[3]^2*(13 - 35*z3[5] + z3[5]^2) - z3[3]*(-17 + 13*z3[5] + z3[5]^2) + 
      z3[3]^3*(-16 - 12*z3[5] + 3*z3[5]^2)) + z3[6] + 3*z3[4]*z3[6] + 
    z3[5]*z3[6] - z3[4]*z3[5]*z3[6] - 5*z3[6]^2 + 2*z3[4]*z3[6]^2 - 
    2*z3[4]^2*z3[6]^2 + z3[6]^3 + 2*z3[4]*z3[6]^3 + 
    z3[2]^3*(-2 + 3*z3[4] + 2*z3[5] + z3[4]*z3[5] - z3[4]*z3[5]^2 + 
      z3[3]^3*(7*z3[5]^2 + z3[4]*(4 + 46*z3[5] - 6*z3[5]^2) + 
        6*z3[5]*(-9 + z3[6]) - 2*z3[6]) - 2*z3[6] - z3[5]*z3[6] + 
      z3[3]*(58 + z3[4]*(-59 + 55*z3[5] + z3[5]^2) + 10*z3[6] + 
        z3[5]*(-58 + 21*z3[6])) + z3[3]^2*
       (78 - z3[4]*(81 - 117*z3[5] + z3[5]^2) + 17*z3[6] + 
        z3[5]*(-110 + 31*z3[6]))) - 
    z3[3]^3*(2*z3[5]^2 + z3[4]^4*(-2 + 4*z3[5]) + 6*(-2 + z3[6]) + 
      3*z3[5]*(5 - 7*z3[6] + 2*z3[6]^2) + 
      z3[4]^3*(4*(3 + z3[6]) - 3*z3[5]*(5 + 2*z3[6])) + 
      z3[4]*(3*z3[5]*(-5 + 2*z3[6]) - 2*z3[5]^2*(1 + z3[6] + z3[6]^2) + 
        6*(2 + z3[6] + z3[6]^2)) + z3[4]^2*(-2*(6 + 9*z3[6] + z3[6]^2) + 
        z3[5]*(15 + 9*z3[6] + 2*z3[6]^2))) + 
    z3[3]^2*(35 - 5*z3[5]^2 - 2*z3[4]^4*(-5 + 6*z3[5]) - 21*z3[6] + 
      21*z3[6]^2 + 4*z3[6]^3 - 4*z3[5]*(10 - 12*z3[6] + 7*z3[6]^2) + 
      2*z3[4]^3*(-10*(1 + z3[6]) + z3[5]*(11 + 9*z3[6])) + 
      z3[4]^2*(39 + 15*z3[6] + 10*z3[6]^2 - 2*z3[5]*(23 + z3[6] + 
          3*z3[6]^2)) + z3[4]*(-31 - 37*z3[6] + z3[6]^2 + 
        z3[5]^2*(6 + 5*z3[6] + 2*z3[6]^2) + z3[5]*(28 + 9*z3[6] + 
          3*z3[6]^2))) + z3[3]*(36 - 8*z3[4]^4*(-1 + z3[5]) + 2*z3[6] + 
      32*z3[6]^2 - z3[6]^3 + z3[5]*(-35 + 14*z3[6] - 31*z3[6]^2 + 
        4*z3[6]^3) + 4*z3[4]^3*(-2 - 4*z3[6] + z3[5]*(2 + 3*z3[6])) + 
      z3[4]^2*(28 + 6*z3[6]^2 + z3[5]*(-27 + 4*z3[6] - 4*z3[6]^2)) + 
      z3[4]*(-31 - z3[5]^2 - 37*z3[6] + 4*z3[6]^2 + 2*z3[6]^3 + 
        z3[5]*(34 + 19*z3[6] + 5*z3[6]^2))) - 
    z3[2]^2*(z3[4] + 2*z3[4]^2 + z3[5] + 2*z3[4]*z3[5] - z3[4]^2*z3[5] - 
      z3[4]*z3[5]^2 - z3[6] - 3*z3[4]*z3[6] - z3[5]*z3[6] + 
      z3[4]*z3[5]*z3[6] + 11*z3[6]^2 + 
      z3[3]^2*(-131 + z3[4]^2*(-106 + 135*z3[5]) + 5*z3[6] - 9*z3[6]^2 + 
        z3[5]*(164 - 87*z3[6] + 6*z3[6]^2) - 
        z3[4]*(z3[5]^2 - 23*(5 + 4*z3[6]) + 7*z3[5]*(20 + 7*z3[6]))) + 
      z3[3]^3*(-25 - 3*z3[5]^2 + z3[4]^2*(-9 + 44*z3[5]) - 14*z3[6] - 
        2*z3[6]^2 + 4*z3[5]*(19 - 5*z3[6] + z3[6]^2) + 
        z3[4]*(25 + 9*z3[6] + 3*z3[5]^2*(1 + z3[6]) - 
          2*z3[5]*(35 + 11*z3[6]))) + z3[3]*(-76 + z3[4]^2*(-74 + 73*z3[5]) + 
        21*z3[6] + 10*z3[6]^2 + 5*z3[5]*(15 - 11*z3[6] + z3[6]^2) + 
        z3[4]*(71 + z3[5]^2 + 59*z3[6] - z3[5]*(74 + 21*z3[6])))) + 
    z3[2]*(-(z3[4]^2*(-2 + z3[5])) + z3[5] - z3[6] - z3[5]*z3[6] - 
      7*z3[6]^2 - 3*z3[6]^3 + z3[4]*(1 - z3[5]^2 - 3*z3[6] + 8*z3[6]^2 + 
        z3[5]*(2 + z3[6])) + z3[3]^2*(104 + z3[4]^3*(-52 + 64*z3[5]) - 
        6*z3[6] + 9*z3[6]^2 + z3[5]*(-127 + 69*z3[6] - 33*z3[6]^2) + 
        z3[4]^2*(72 + 77*z3[6] - z3[5]*(83 + 62*z3[6])) - 
        z3[4]*(100 + z3[5]^2 + 39*z3[6] + 25*z3[6]^2 + 
          z3[5]*(-121 + 5*z3[6] - 11*z3[6]^2))) + 
      z3[3]^3*(27 - 3*z3[5]^2 + z3[4]^3*(-8 + 21*z3[5]) + 6*z3[6]^2 + 
        z3[5]*(-49 + 35*z3[6] - 10*z3[6]^2) - 3*z3[4]^2*
         (-9 - 4*z3[6] + z3[5]*(15 + 7*z3[6])) + 
        z3[4]*(-27 - 27*z3[6] - 4*z3[6]^2 + 3*z3[5]^2*(1 + z3[6]) + 
          z3[5]*(45 + 6*z3[6] + 4*z3[6]^2))) + 
      z3[3]*(70 + 40*z3[4]^3*(-1 + z3[5]) - 8*z3[6] - 8*z3[6]^2 - 5*z3[6]^3 + 
        z3[5]*(-71 + 38*z3[6] - 20*z3[6]^2) + 
        z3[4]^2*(38 + 56*z3[6] - 3*z3[5]*(13 + 12*z3[6])) + 
        z3[4]*(-55 + z3[5]^2 - 3*z3[6] - 6*z3[6]^2 + 
          z3[5]*(52 - 15*z3[6] + 5*z3[6]^2)))), 
  y[115] -> -1 - (1 + z3[3])^(-1), y[116] -> -z3[4] - z3[6], 
  y[117] -> -z3[2] - z3[6], y[118] -> 1 + z3[2] - z3[6], 
  y[119] -> 1 + (1 + z3[2])*z3[3], y[120] -> 1 + z3[4], 
  y[121] -> 1 + z3[4] + z3[6], y[122] -> 1 + z3[4] + z3[2]*(-1 + z3[6]) - 
    z3[6], y[123] -> -1 - z3[4] + z3[6], 
  y[124] -> -1 + 2*(1 + z3[3])*z3[4]^2 + 
    z3[4]*(1 + z3[3]*(3 - 2*z3[6]) - 2*z3[6]) - 2*z3[3]*z3[6], 
  y[125] -> 9 + 14*z3[2]*z3[3] - 2*(7 + 16*z3[3])*z3[4] + 
    9*(2 + 4*z3[3])*z3[6], y[126] -> -1 + z3[2] + z3[6] - z3[2]*z3[6] - 
    z3[4]*z3[6], y[127] -> 1 - z3[4]*(-2 + z3[5]) + (-3 + z3[5])*z3[6], 
  y[128] -> -z3[6] - z3[3]*(1 + z3[6]), 
  y[129] -> z3[4]^2 + z3[6]^2 + z3[4]*(1 + z3[6]), 
  y[130] -> 2 + 2*z3[4]^2 + z3[3]*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) - 
    z3[6] - z3[4]*(2 + z3[6]), y[131] -> z3[6] + z3[3]*(1 - z3[2] + z3[6]), 
  y[132] -> -1 - 2*z3[4]^2 - z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) + 
    3*z3[6] - z3[5]*z3[6] - z3[6]^2 + z3[4]*(-4 + z3[5] + 3*z3[6]), 
  y[133] -> -1 + z3[2]^2*(-3 + z3[5]) + z3[4]*(-2 + z3[5]) + 3*z3[6] - 
    z3[5]*z3[6] - z3[6]^2 + z3[5]*z3[6]^2 + 
    z3[2]*(1 - z3[4]*(-2 + z3[5]) + (-3 + z3[5])*z3[6]), 
  y[134] -> 2*z3[2]^2 + z3[2]^3 + z3[2]*z3[6] + (-1 + z3[6])*z3[6] + 
    z3[5]*(-1 + z3[6])*(z3[2]^2 + z3[2]*z3[6] + (-1 + z3[6])*z3[6]), 
  y[135] -> z3[2]^3*(-1 + z3[3] - z3[3]^2) + 
    z3[2]^2*(-2 + 2*z3[3] + z3[3]^2*(-3 + z3[6])) + z3[3]^2*(-1 + z3[6]) + 
    (-2 + z3[6])*(-1 + z3[6])^2 + z3[3]*(-5 + 6*z3[6] - 2*z3[6]^2) - 
    z3[5]*(-1 + z3[6])*(-(z3[2]^2*(-1 + z3[3] + z3[3]^2)) + 
      2*z3[3]*(-1 + z3[6]) + (-1 + z3[6])*z3[6] + 
      z3[2]*(z3[3]^2*(-3 + z3[6]) + z3[3]*(-2 + z3[6]) + z3[6]) + 
      z3[3]^2*(-3 + 2*z3[6])) + z3[2]*(-z3[6] + z3[3]^2*(-3 + 2*z3[6]) - 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[136] -> 3 + z3[2]^2*(3 - 3*z3[3] + 2*z3[3]^2) - z3[3]^2*(-1 + z3[4]) + 
    2*z3[4] - 5*z3[6] + 2*z3[6]^2 + z3[2]*(-1 - z3[3]^2*(-3 + z3[4]) - 
      2*z3[4] + z3[3]*(1 + 4*z3[4] - 3*z3[6]) + 3*z3[6]) + 
    z3[3]*(6 - 2*z3[4]^2 - 2*z3[6] + z3[4]*(-4 + 3*z3[6])) + 
    z3[5]*(z3[2]^2*(-1 + z3[3] + z3[3]^2) - z3[4] + 
      z3[3]^2*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) + z3[6] - z3[6]^2 + 
      z3[3]*(2 + 2*z3[4]^2 - 2*z3[6] - z3[4]*(1 + z3[6])) - 
      z3[2]*(-z3[4] + z3[6] + z3[3]^2*(-3 + 2*z3[4] + z3[6]) + 
        z3[3]*(-2 + 3*z3[4] + z3[6]))), y[137] -> 2 + z3[4], 
  y[138] -> z3[4] + z3[3]*(1 + z3[4]), 
  y[139] -> -1 + z3[4]*(-2 + z3[5]) + z3[6], 
  y[140] -> z3[4]*(2 + z3[4]*(4 - 3*z3[2]*(-1 + z3[5])) - 
      3*z3[4]^2*(-1 + z3[5]) - 2*z3[6]) + 
    z3[3]*(2 + 5*z3[4]^2 + z3[4]*(5 - 3*z3[6]) - 2*z3[6] + 
      z3[2]*(-2 - 4*z3[4] + 2*z3[6])), 
  y[141] -> z3[2]^2*z3[3] - z3[2]*z3[4] - 3*z3[2]*z3[3]*z3[4] - 
    z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
    z3[2]^2*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[142] -> -(z3[2]^3*z3[3]) + 
    z3[2]^2*(z3[4] + z3[3]*(1 + 3*z3[4] - z3[6])) + 
    (1 + z3[3])*z3[4]*(1 + z3[4])*(z3[4] - z3[6]) + 
    z3[2]*(z3[4]^2*(-2 + z3[3]*(-4 + z3[5])) + z3[3]*z3[6] + 
      z3[4]*(-1 + z3[6] + z3[3]*(-3 + z3[5] + 2*z3[6]))), 
  y[143] -> 1 - z3[5], y[144] -> z3[5], y[145] -> 2 + z3[5], 
  y[146] -> -1 - z3[3], y[147] -> (1 + z3[3] + z3[2]*z3[3])^(-1) + 
    (1 + z3[4] - z3[6])^(-1), 
  y[148] -> 1 + 1/((1 + z3[3] + z3[2]*z3[3])*(1 + z3[4] - z3[6])), 
  y[149] -> 1 - z3[2], y[150] -> -1 + 3*z3[2], y[151] -> 1 + z3[5], 
  y[152] -> z3[2] - z3[6], y[153] -> 
   -z3[4]^2 - z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 2*z3[4]*(-1 + z3[6]) + 
    (-1 + z3[6])^2, y[154] -> -1 + z3[2] - z3[2]^2 + z3[2]^3, 
  y[155] -> 3 + 2*z3[4] + z3[5] - 2*z3[6], 
  y[156] -> -3 - 2*z3[4] - z3[2]^2*(-2 + z3[5]) - z3[5] + 
    z3[2]*(3 - z3[4] + z3[5] - 2*z3[6]) + 2*z3[6], 
  y[157] -> 3 - 3*z3[6] + z3[6]^2, y[158] -> 2 - z3[5]*(-1 + z3[6])^2 - 
    3*z3[6] + z3[6]^2, y[159] -> -2 + z3[2] + z3[6] - 
    z3[5]*(-1 + z3[2] + z3[6]), y[160] -> 1 - z3[2] + z3[6] + 
    z3[5]*(-2 + 3*z3[2] + z3[6]), 
  y[161] -> 1 + z3[3] + z3[6] + z3[5]*z3[6]*(z3[3] + z3[6]), 
  y[162] -> 2 + 2*z3[4] + z3[6] + z3[5]*(-2 + z3[4] + z3[6]), 
  y[163] -> -2 + z3[3] - 2*z3[4] - z3[6] - z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[164] -> -1 - z3[3] - z3[4] + z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[165] -> z3[2]^2*(-3 + z3[5]) + z3[5] + (-1 + z3[4])*z3[6] + 
    z3[2]*(-z3[5] + z3[6]), y[166] -> -(z3[4]^2*(2 + z3[5])) - 
    z3[6]*(1 + z3[5]*(-2 + z3[6]) + z3[6]) - 
    z3[4]*(4 + z3[5]*(-1 + z3[6]) + z3[6]), 
  y[167] -> -1 - z3[6] - (1 + z3[5])*z3[6]^2 - z3[3]*(1 + z3[5]*z3[6]), 
  y[168] -> -2 + z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[169] -> -1 + 2*z3[4] + z3[4]^2 + z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
    z3[2]*(-z3[4]^2 - z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
        (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
      2*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 2*z3[6] - 2*z3[4]*z3[6] - 
    z3[6]^2 + z3[2]^3*(-1 + z3[6])*
     (-1 + z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6]) - 
    z3[2]^2*(z3[3]*(z3[4]*(-2 + z3[6]) + (3 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) + (-1 + z3[6])*(-1 + z3[4] + z3[6])), 
  y[170] -> 1 + (1 + z3[2])^(-1) + 1/((1 + z3[2])*(1 + z3[3])*z3[4]), 
  y[171] -> z3[4]^2 + z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) - 2*z3[4]*(-1 + z3[6]) - 
    (-1 + z3[6])^2, y[172] -> 2 + 5*z3[4] + z3[5] + 
    2*z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) - z3[6], 
  y[173] -> -2 + z3[6], y[174] -> 1 + z3[2]^2*(-5 + z3[5]) + z3[5] - 
    z3[2]*(1 + z3[5] - 2*z3[6]) - 2*z3[6] + 2*z3[4]*z3[6], 
  y[175] -> z3[4]*(-z3[2] + (-1 + z3[5])^2) + z3[4]^2*(-1 + z3[5]) + 
    z3[5]*z3[6], y[176] -> 2 + z3[2] - 3*z3[5] + 3*z3[2]*z3[5] + 2*z3[6] + 
    2*z3[5]*z3[6], y[177] -> z3[4]^3 + z3[4]*(-2 + z3[5])*
     (2 + z3[5]^2 + z3[5]*(-3 + z3[6])) + (2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*
     z3[6], y[178] -> 1 - (-2 + z3[5])*z3[6] + 2*(1 + z3[5])*z3[6]^2, 
  y[179] -> 5 + z3[4]*(5 + 2*z3[5]) + 2*z3[6] + 2*z3[5]*(1 + z3[6]), 
  y[180] -> (-11*(1 + z3[3] + z3[4]))/12 + 
    (11*z3[5]*(1 + z3[3] + z3[4] + z3[6]))/12, 
  y[181] -> 3 + 2*z3[4]*(2 + z3[5]) + 2*z3[6] + z3[5]*(-3 + 2*z3[6]), 
  y[182] -> 1/((1 + z3[3] + z3[2]*z3[3])*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[2])*(1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - 
       z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
       z3[2]*z3[6])), y[183] -> -3 + 2*z3[6]^2 + 
    z3[5]*(3 - 5*z3[6] + 2*z3[6]^2), 
  y[184] -> -1 + z3[4]^2*(5 + 2*z3[5]) + 2*z3[6] + 2*z3[6]^2 + 
    z3[4]*(7 + 2*(1 + z3[5])*z3[6]) + z3[5]*(1 - 3*z3[6] + 2*z3[6]^2), 
  y[185] -> 2 + 5*z3[4] + z3[5] + 2*z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - 
      z3[6]) - z3[6] + z3[2]^2*(-6 + z3[5] + 2*z3[3]*(-1 + z3[5])*
       (-1 + z3[6]) + 2*z3[6]) + z3[2]*(-2 + 3*z3[4] - z3[5] + z3[6] + 
      2*z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6])), 
  y[186] -> 1 + ((z3[2] - z3[4])^(-1) + z3[4]^(-1))/(1 + z3[3])^2 + 
    z3[4]^(-1), y[187] -> 1 + (1 + z3[3])^(-2), y[188] -> 1 - z3[5]/2, 
  y[189] -> 1 + (1 + (1 + z3[3])^(-2))/((1 + z3[2])*z3[4]*
      (1 + z3[4] - z3[6])), y[190] -> -3 + z3[2] + z3[6] - 
    z3[5]*(-2 + z3[2] + z3[6]), 
  y[191] -> 2 - z3[2] + z3[5]*(-3 + 2*z3[2] + z3[6]), 
  y[192] -> -2 + z3[4] + z3[6]/2 - (z3[5]*(-2 + z3[4] + z3[6]))/2, 
  y[193] -> 1 + z3[5]*(-2 + z3[4] + z3[6]), 
  y[194] -> 5 - 4*z3[6] + z3[6]^2 - z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[195] -> -2 + z3[6] + z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[196] -> 1 + z3[6] + z3[3]*(2 + z3[6]), 
  y[197] -> -1 - z3[4] + z3[6] + z3[3]*(-2 - z3[4] + z3[6]), 
  y[198] -> z3[6]^2 + z3[3]*(-1 + z3[6] + z3[6]^2), 
  y[199] -> z3[6]^2 - z3[3]*(-1 + z3[6] - z3[6]^2 + z3[2]*(1 + z3[6])), 
  y[200] -> 1/((1 + z3[2])*z3[4]) + (z3[4] - z3[6])^(-1), 
  y[201] -> 23 + z3[3]*(46 - 13*z3[6]) - z3[6], y[202] -> 1 + z3[3]^(-1), 
  y[203] -> z3[6]*(-12 + 23*z3[6]) + z3[3]*(-23 + 11*z3[6] + 23*z3[6]^2), 
  y[204] -> z3[6]*(12 + 11*z3[6]) + z3[3]*(23 - 11*z3[6] + 11*z3[6]^2 - 
      z3[2]*(23 + 11*z3[6])), y[205] -> 23*(-1 + z3[6]) + 
    z3[4]*(-23 + 12*z3[6]) + z3[3]*(-46 + 35*z3[6] + z3[4]*(-23 + 12*z3[6])), 
  y[206] -> -(z3[2]*z3[3]) + (1 + z3[3])*z3[4], y[207] -> -1 + z3[2] + z3[6], 
  y[208] -> 1 + 2*z3[2] + 3*z3[4] - z3[6], y[209] -> -z3[4] + z3[6], 
  y[210] -> 3*z3[4]^3 - z3[6] + z3[4]*z3[6] - z3[4]^2*z3[6], 
  y[211] -> z3[3]*z3[5]*(-1 + z3[6]) - z3[6], 
  y[212] -> 1 - z3[4] + z3[4]^2 - z3[6], 
  y[213] -> z3[4]*(2 + z3[5]*(-2 + z3[6]) - 4*z3[6]) + 
    (2 + z3[5]*(-2 + z3[6]) - 3*z3[6])*(-2 + z3[6]), 
  y[214] -> z3[2] - z3[2]^2 - z3[2]^3 - z3[5]*(z3[2]^2 + z3[2]*(-1 + z3[6]) + 
      (-1 + z3[6])^2)*(-1 + z3[6]) - (-1 + z3[6])^2 - z3[2]*z3[6], 
  y[215] -> -2 + z3[5]*(-2 + z3[6])*(-1 + z3[6]) + 4*z3[6] - 3*z3[6]^2, 
  y[216] -> 2 + z3[5]*(-2 + z3[6]) - 2*z3[6] - z3[6]^2, 
  y[217] -> 2 + 2*z3[4]^2 + z3[4]*(-2 + z3[6]) - 2*z3[6] + z3[6]^2, 
  y[218] -> 1 + 3*z3[4] + z3[6] + z3[3]*(2 - 3*z3[2] + 3*z3[4] + z3[6]), 
  y[219] -> 1 - 3*z3[4]^2 + z3[5] + z3[4]*(-3 + z3[5] + 3*z3[6]), 
  y[220] -> z3[2]^4*(-4 + z3[5]) + (1 + z3[4] - z3[6])*
     (-1 + z3[4]*(-2 + z3[5]) + z3[6]) - z3[2]*(1 + z3[4] - z3[6])*
     (-1 + z3[4]*(-2 + z3[5]) + z3[6]) + z3[2]^2*(1 + z3[4] - z3[6])*
     (-1 + z3[4]*(-2 + z3[5]) + z3[6]) - 
    z3[2]^3*(1 - z3[5] + z3[4]*(-5 + 2*z3[5]) + 3*z3[6]), 
  y[221] -> -3 + z3[4]^2*(-1 + z3[5]) + z3[4]*(2 + z3[5]*(-2 + z3[6])) + 
    z3[6] + z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[222] -> 2 + z3[2]^2*(8 - 6*z3[6]) - 6*z3[6] - 
    3*z3[2]*(-1 + z3[6])*z3[6] + 7*z3[6]^2 - 3*z3[6]^3 + 
    z3[5]*(-1 + z3[6])*(2 + 4*z3[2]^2 + z3[2]*(-1 + z3[6]) - 3*z3[6] + 
      z3[6]^2), y[223] -> 2 + 2*z3[2]^2 + z3[2]*(-2 + z3[6]) + 
    (-2 + z3[4])*z3[6] - z3[5]*(1 + z3[2]^2 + z3[2]*(-1 + z3[6]) + 
      (-2 + z3[4])*z3[6] + z3[6]^2), 
  y[224] -> -((-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6])) + 
    z3[3]*z3[5]*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
      z3[4]^3*(1 + z3[6])), y[225] -> 2 + z3[4]^2*(-2 + z3[5]) + 
    z3[5]*(-2 + z3[6]) - 4*z3[6] - z3[6]^2 + 
    z3[4]*(4 + 3*z3[6] - z3[5]*(2 + z3[6])), 
  y[226] -> -2 - 8*z3[2]^2 - 4*z3[4] + 6*z3[2]*z3[4] + 2*z3[4]^2 + 6*z3[6] - 
    5*z3[2]*z3[6] - 3*z3[4]*z3[6] - 3*z3[6]^2 + 
    z3[5]*(2 + 4*z3[2]^2 - z3[4]^2 - 3*z3[6] + z3[6]^2 + z3[4]*(2 + z3[6]) + 
      z3[2]*(-1 - 3*z3[4] + z3[6])), 
  y[227] -> z3[2]^3*(2 + 8*z3[3]) - (-1 + z3[6])*
     (16 + z3[3]*(23 + z3[5]*(-1 + z3[6]) - 10*z3[6]) + (-10 + z3[5])*z3[6] - 
      (-1 + z3[5])*z3[6]^2) - 2*z3[2]^2*((3 + z3[5])*(-1 + z3[6]) + 
      2*z3[3]*(-7 + 3*z3[6])) + 
    z3[2]*((-1 + z3[6])*(-16 + z3[5]*(-1 + z3[6]) + 3*z3[6]) - 
      z3[3]*(-38 + z3[5]*(-1 + z3[6])^2 + 35*z3[6] - 5*z3[6]^2)), 
  y[228] -> -(z3[4]^4*(-2 + z3[5])) - z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
     (1 + z3[6]) + (-1 + z3[5])*z3[6]*(1 + z3[6]) - 
    z3[4]*(-2 + 2*z3[6] - 4*z3[6]^2 + z3[6]^3 + 2*z3[5]*(1 + z3[6])) + 
    z3[4]^3*(5 - 5*z3[6] + z3[5]*(-1 + 2*z3[6])) + 
    z3[4]^2*(3 - 9*z3[6] + 4*z3[6]^2 + z3[5]*(1 + z3[6] - z3[6]^2)), 
  y[229] -> 1 + z3[3]^2*(1 + z3[4])*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) - 
    z3[6] - z3[4]^2*z3[6] + z3[4]*(2 - z3[5] + z3[6]^2) + 
    z3[3]*(-1 + z3[4]^3*z3[5] + z3[6] + z3[6]^2 - 
      z3[4]^2*(1 + z3[5]*(-2 + z3[6]) + z3[6]) + 
      z3[4]*(-2 + z3[5] - z3[6] + z3[6]^2)), 
  y[230] -> -18 - 8*z3[2]^2*(1 + 3*z3[3]) + 20*z3[4] - 6*z3[4]^2 + 10*z3[6] - 
    z3[4]*z3[6] - z3[6]^2 + z3[2]*(-14 + 12*z3[4] + 3*z3[6] + 
      z3[3]*(-38 + 26*z3[4] + z3[6])) + 
    z3[3]*(-23 - 9*z3[4]^2 + 10*z3[6] + z3[4]*(23 + 4*z3[6])) + 
    z3[5]*(-2*z3[2]^2 - 2*z3[4] + z3[4]^2 - z3[6] + z3[4]*z3[6] + z3[6]^2 - 
      z3[3]*(-1 + z3[4] + z3[6]) + z3[2]*(-1 + 3*z3[4] + z3[6] - 
        z3[3]*(-1 + z3[4] + z3[6]))), 
  y[231] -> (3*z3[5]*(-1 + z3[6])*(z3[2]^4*(-1 + z3[3] + 7*z3[3]^2 + 
         z3[3]^3) + z3[3]*(1 + z3[3])*(-1 + z3[6])*(-7 + 6*z3[6] + 
         z3[3]*(-5 + 3*z3[6])) + z3[2]^3*(-1 + z3[3]*(9 - 8*z3[6]) + 
         z3[3]^3*(5 - 2*z3[6]) - 3*z3[3]^2*(-9 + 4*z3[6])) + 
       z3[2]^2*z3[3]*(z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + 
         4*(5 - 6*z3[6] + z3[6]^2) + z3[3]*(41 - 37*z3[6] + 5*z3[6]^2)) + 
       z3[2]*z3[3]*(9*(2 - 3*z3[6] + z3[6]^2) + 
         z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) + z3[3]*(31 - 42*z3[6] + 
           12*z3[6]^2))))/2 - (3*(z3[2]^5*(1 - z3[3] + z3[3]^2 + z3[3]^3) + 
       z3[2]^4*(3 + z3[3]^3*(5 - 2*z3[6]) + z3[3]*(-3 + z3[6]) + 
         z3[3]^2*(-3 + z3[6]) - z3[6]) + z3[2]^3*(2 - z3[6] + 
         z3[3]^2*(-19 + 16*z3[6] - 3*z3[6]^2) + 
         z3[3]*(-10 + 13*z3[6] - 2*z3[6]^2) + z3[3]^3*(10 - 8*z3[6] + 
           z3[6]^2)) + (1 + z3[3])*(-1 + z3[6])*(z3[3]^2*(-1 + z3[6]) - 
         z3[6] + z3[3]*(5 - 10*z3[6] + 3*z3[6]^2)) + 
       z3[2]^2*(-2*(-1 + z3[6])*z3[6]^2 + z3[3]^3*(10 - 12*z3[6] + 
           3*z3[6]^2) + z3[3]^2*(-29 + 40*z3[6] - 14*z3[6]^2 + z3[6]^3) - 
         z3[3]*(20 - 34*z3[6] + 10*z3[6]^2 + z3[6]^3)) + 
       z3[2]*(-3*(-1 + z3[6])*z3[6]^2 + z3[3]*(-17 + 36*z3[6] - 18*z3[6]^2) + 
         z3[3]^3*(5 - 8*z3[6] + 3*z3[6]^2) + z3[3]^2*(-18 + 37*z3[6] - 
           21*z3[6]^2 + 3*z3[6]^3))))/2, 
  y[232] -> 1 + 3*z3[4] + 2*z3[4]^2 - z3[4]*z3[5] - z3[4]^2*z3[5] + 
    z3[2]^4*(4 + z3[3]*(-4 + z3[5]) - z3[5] + z3[3]^3*(4 + z3[5]) + 
      z3[3]^2*(-2 + 7*z3[5])) - z3[6] - 4*z3[4]*z3[6] + z3[4]*z3[5]*z3[6] + 
    z3[6]^2 + z3[4]^2*z3[6]^2 - z3[4]*z3[6]^3 + 
    z3[3]^3*(z3[4]^4*z3[5] - z3[4]^3*(1 + z3[5]*(5 + z3[6])) + 
      z3[4]^2*(1 + z3[6] + z3[5]*(5 + 2*z3[6])) + 
      z3[4]*(-1 + z3[5]*(-5 + 3*z3[6])) + (-1 + z3[6])*
       (-1 + z3[5]*(-5 + 3*z3[6]))) - z3[2]^3*(-1 + 5*z3[4] + z3[5] - 
      2*z3[4]*z3[5] - 3*z3[6] + z3[3]^3*(-10 + z3[4]*(6 + 4*z3[5]) + 
        z3[5]*(-5 + 2*z3[6])) + z3[3]^2*(20 + 2*z3[4]*(-8 + 13*z3[5]) + 
        z3[6] + 3*z3[5]*(-9 + 4*z3[6])) + z3[3]*(9 + z3[4]*(-13 + 10*z3[5]) - 
        z3[6] + z3[5]*(-9 + 8*z3[6]))) + 
    z3[3]*(-6 + 4*z3[4]^4*(-1 + z3[5]) + 13*z3[6] - 3*z3[6]^2 - z3[6]^3 + 
      z3[5]*(7 - 13*z3[6] + 6*z3[6]^2) - z3[4]*(-2 + z3[5]*(6 - 5*z3[6]) + 
        4*z3[6] + z3[6]^3) + z3[4]^3*(4 + 7*z3[6] - z3[5]*(4 + 5*z3[6])) + 
      z3[4]^2*(-2*(4 + z3[6]^2) + z3[5]*(10 - 2*z3[6] + z3[6]^2))) + 
    z3[3]^2*(-3 + z3[4]^4*(-4 + 5*z3[5]) + 7*z3[6] - 2*z3[6]^2 + 
      3*z3[5]*(4 - 7*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(5 + 7*z3[6] - 3*z3[5]*(3 + 2*z3[6])) + 
      z3[4]^2*(-1 - z3[6] - 3*z3[6]^2 + z3[5]*(15 - z3[6] + z3[6]^2)) + 
      z3[4]*(7 - 9*z3[6] - z3[6]^2 + z3[5]*(-11 + 7*z3[6] + z3[6]^2))) + 
    z3[2]^2*(1 - z3[4]^2*(-2 + z3[5]) + z3[4]*(-3 + z3[5])*(-1 + z3[6]) - 
      2*z3[6] + 3*z3[6]^2 + z3[3]^3*(z3[4]^2*(4 + 6*z3[5]) - 2*(-5 + z3[6]) - 
        2*z3[4]*(5 + 5*z3[5] + z3[6]) + z3[5]*(10 - 8*z3[6] + z3[6]^2)) + 
      z3[3]*(-21 + z3[4]^2*(-22 + 21*z3[5]) + 16*z3[6] + 3*z3[6]^2 + 
        4*z3[5]*(5 - 6*z3[6] + z3[6]^2) + z3[4]*(17 + 9*z3[6] + 
          z3[5]*(-19 + 3*z3[6]))) + z3[3]^2*(-28 + z3[4]^2*(-26 + 36*z3[5]) + 
        9*z3[6] - 3*z3[6]^2 + z3[5]*(41 - 37*z3[6] + 5*z3[6]^2) + 
        z3[4]*(16*(2 + z3[6]) - z3[5]*(40 + 3*z3[6])))) + 
    z3[2]*(-1 + z3[4]^2*(-2 + z3[5]) + 2*z3[6] + 2*z3[6]^2 + 
      z3[4]*(-3 + z3[5] + 3*z3[6] - z3[5]*z3[6] - 3*z3[6]^2) + 
      z3[3]^3*(5 - z3[4]^3*(1 + 4*z3[5]) + z3[4]*(-5 + 2*z3[5]*(-5 + z3[6]) - 
          2*z3[6]) - 3*z3[6] + z3[4]^2*(1 + 2*z3[5])*(5 + z3[6]) + 
        z3[5]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(-16 - 16*z3[4]^3*(-1 + z3[5]) + 17*z3[6] + z3[6]^2 + z3[6]^3 + 
        9*z3[5]*(2 - 3*z3[6] + z3[6]^2) - 
        z3[4]*(-20 + z3[5]*(19 - 10*z3[6]) + 4*z3[6] + z3[6]^2) + 
        z3[4]^2*(-14 - 17*z3[6] + 3*z3[5]*(5 + 3*z3[6]))) + 
      z3[3]^2*(-19 + z3[4]^3*(17 - 22*z3[5]) + 21*z3[6] - 3*z3[6]^2 + 
        z3[5]*(31 - 42*z3[6] + 12*z3[6]^2) + z3[4]^2*(-21 - 20*z3[6] + 
          14*z3[5]*(2 + z3[6])) + z3[4]*(15 + 3*z3[6] + 5*z3[6]^2 - 
          z3[5]*(32 - 13*z3[6] + z3[6]^2)))), y[233] -> -3 - 7*z3[2], 
  y[234] -> 2 + z3[2], y[235] -> -1 + z3[2] - z3[2]^2, 
  y[236] -> (1 + z3[3])^(-2), y[237] -> -5 + (-2 + 7*z3[2])*z3[3] + 
    4*z3[2]*z3[3]^2, y[238] -> 14 + 6*z3[3] + 
    (z3[2]*(5 + 22*z3[3] + z3[3]^2))/2, y[239] -> 1 - z3[6], 
  y[240] -> -2 - z3[2] - z3[6], y[241] -> -3 + (3/2 + z3[4])*z3[5] - 
    (z3[4]*z3[5]^2)/2 - z3[6], y[242] -> -3/2 - z3[4] - z3[5]/2 + z3[6], 
  y[243] -> z3[3]*(2 + z3[5]*(-1 + z3[6])) + z3[6], 
  y[244] -> -3 + z3[3] + 2*z3[3]*z3[5]*(-1 + z3[6]) + 2*z3[6], 
  y[245] -> -7 + 3*z3[6], y[246] -> -(z3[2]^2*(-3 + z3[5])) - z3[5] + 
    z3[2]*(z3[5] - z3[6]) + z3[6] - z3[4]*z3[6], 
  y[247] -> -1 + z3[5] - z3[5]*z3[6], 
  y[248] -> z3[3]*(5 - 4*z3[6]) + (3 - 2*z3[6])*z3[6], 
  y[249] -> -3 + 3*z3[6] - z3[6]^2, y[250] -> -1 + z3[2]^4*(-3 + z3[5]) + 
    z3[4]*(-2 + z3[5]) + z3[6] - z3[2]*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
    z3[2]^2*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) - 
    z3[2]^3*(-1 + z3[4]*(-2 + z3[5]) + z3[6]), 
  y[251] -> 4 + z3[2]^2*(-2 + z3[5])^2 - 4*z3[5] + z3[5]^2 - 2*z3[6] + 
    z3[4]*z3[6] - z3[5]*z3[6]*(-2 + z3[2] + z3[4] + z3[6]) + 
    z3[2]*(-4 + 4*z3[5] - z3[5]^2 + z3[6]), 
  y[252] -> 3 + 2*z3[4] + z3[2]^2*(-2 + z3[5]) + z3[5] - 2*z3[6] + 
    z3[2]*(-3 + z3[4] - z3[5] + 2*z3[6]), 
  y[253] -> -5*z3[4]^2 - 3*z3[5] + 5*z3[6] - 3*z3[6]^2 + 
    z3[4]*(-6 - 2*z3[5] + z3[5]^2 + 8*z3[6]) - 
    z3[3]*(6 + z3[4]^2*(1 + 2*z3[5]) + z3[4]*(5 + z3[5]^2 + 
        z3[5]*(3 - 2*z3[6]) - 2*z3[6]) - z3[5]*(-3 + z3[6]) - 6*z3[6] + 
      z3[6]^2), y[254] -> 5 - z3[6] - 19*z3[6]^2 + 12*z3[6]^3 - 
    z3[3]*(3 - 3*z3[6] + z3[6]^2), y[255] -> 3 - 2*z3[4] + z3[4]^2 - z3[6] - 
    z3[5]*(3 + z3[4]^2 + z3[4]*(-2 + z3[6]) - 3*z3[6] + z3[6]^2), 
  y[256] -> -14 + (-7 + z3[4])*z3[5]^2 + 
    z3[2]^2*(-10 + 13*z3[5] - 6*z3[5]^2) + 
    z3[2]*((-17 + 2*z3[4])*z3[5] - (-7 + z3[4])*z3[5]^2 - 2*(-7 + z3[6])) + 
    4*z3[6] - 4*z3[6]^2 + z3[5]*(17 - 2*z3[4] - 2*z3[6] + z3[6]^2), 
  y[257] -> -4 + z3[2]^3*(-2 + z3[5]) + z3[5]^2*(-1 + z3[6]) - 
    z3[2]*(2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*(-1 + z3[6]) + 3*z3[6] - 
    z3[6]^2 + z3[2]^2*(-2 - 3*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + 
      z3[6]) - z3[5]*(-5 + 5*z3[6] - 3*z3[6]^2 + z3[6]^3), 
  y[258] -> -3 - 3*z3[4]^2 - 2*z3[3]*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) + 
    2*z3[6] + z3[4]*(3 + z3[6]) + z3[3]*(1 + z3[4]^2 - z3[4]*(1 + z3[6])), 
  y[259] -> 1 - 2*z3[4] - z3[4]^2 - z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
    z3[2]*(z3[4]^2 + z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
        (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) - 
      2*z3[4]*(-1 + z3[6]) - (-1 + z3[6])^2) - 2*z3[6] + 2*z3[4]*z3[6] + 
    z3[6]^2 - z3[2]^3*(-1 + z3[6])*
     (-1 + z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6]) + 
    z3[2]^2*(z3[3]*(z3[4]*(-2 + z3[6]) + (3 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) + (-1 + z3[6])*(-1 + z3[4] + z3[6])), 
  y[260] -> 19 - z3[2]^3*(-3 + z3[5]) - 7*z3[5]^2*(-1 + z3[6]) - 9*z3[6] + 
    7*z3[6]^2 - 3*z3[6]^3 + z3[5]*(-22 + 15*z3[6] - 4*z3[6]^2 + z3[6]^3) + 
    z3[2]^2*(5 - 6*z3[5]^2*(-1 + z3[6]) - 5*z3[6] + 3*z3[5]*(-4 + 3*z3[6])) + 
    z3[2]*(-9 + 7*z3[5]^2*(-1 + z3[6]) + 7*z3[6] - 3*z3[6]^2 + 
      z3[5]*(16 - 13*z3[6] + z3[6]^2)), 
  y[261] -> -33 - 27*z3[6] - 9*z3[6]^2 + z3[6]^3 - 
    z3[2]*z3[3]^2*(1 + z3[6]) - z3[3]*(9 + 15*z3[6] + 11*z3[6]^2 + 
      z3[2]*(25 + 19*z3[6] + 3*z3[6]^2)), 
  y[262] -> 16 + 2*z3[4] + 6*z3[4]^2 - 9*z3[5] + 2*z3[4]*z3[5] + 5*z3[5]^2 - 
    z3[4]*z3[5]^2 + z3[2]^2*(50 + z3[3]^2*(1 - 6*z3[5]) - 5*z3[5] + 
      4*z3[5]^2 - z3[3]*(-76 + z3[5] + 2*z3[5]^2)) + z3[6] - 13*z3[4]*z3[6] - 
    2*z3[5]*z3[6] + 2*z3[4]*z3[5]*z3[6] + 2*z3[6]^2 + z3[5]*z3[6]^2 + 
    z3[3]^2*(3 + z3[4]^2*(1 - 2*z3[5]) - 2*z3[5]^2 + 2*z3[6] + 
      z3[5]*(-7 + 4*z3[6]) + z3[4]*(-3 + 7*z3[5] - z3[6] + 
        z3[5]^2*(2 + z3[6]))) + z3[2]*(24 + 9*z3[5] - 5*z3[5]^2 + 
      z3[4]*(-30 - 2*z3[5] + z3[5]^2) + 18*z3[6] + 2*z3[5]*z3[6] + 
      z3[3]^2*(3 - 13*z3[5] - z3[5]^2 + z3[4]*(-2 + 5*z3[5] + z3[5]^2) + 
        2*z3[6]) + z3[3]*(47 + 3*z3[5]^2 - z3[4]*(35 - 4*z3[5] + z3[5]^2) + 
        33*z3[6] - z3[5]*(19 + 3*z3[6]))) + 
    z3[3]*(17 + 3*z3[4]^2 - 3*z3[5]^2 + 6*z3[6] + 5*z3[6]^2 - 
      z3[5]*(10 + z3[6] + 2*z3[6]^2) + z3[4]*(z3[5]^2 + 2*z3[5]*(8 + z3[6]) - 
        2*(3 + 5*z3[6]))), y[263] -> -18 + 12*z3[5] - 5*z3[5]^2 + 
    z3[2]^3*(-23 - z3[5] + z3[3]^2*(1 + z3[5]) + z3[3]*(-29 + 3*z3[5])) - 
    3*z3[6] - 5*z3[5]*z3[6] + 5*z3[5]^2*z3[6] + 6*z3[6]^2 - 2*z3[5]*z3[6]^2 - 
    z3[6]^3 + z3[5]*z3[6]^3 - z3[3]*(11 + 3*z3[5]^2*(-1 + z3[6]) + z3[6] - 
      4*z3[6]^2 + z3[5]*(-13 + 13*z3[6] - 4*z3[6]^2)) + 
    z3[3]^2*(-3 - 2*z3[5]^2*(-1 + z3[6]) + z3[6] + 
      z3[5]*(7 - 11*z3[6] + 4*z3[6]^2)) - 
    z3[2]^2*(49 + 3*z3[5]*(-2 + z3[6]) - 4*z3[5]^2*(-1 + z3[6]) - 9*z3[6] + 
      z3[3]*(67 + 2*z3[5]^2*(-1 + z3[6]) - 7*z3[6] + z3[5]*(2 + z3[6])) + 
      z3[3]^2*(-1 + z3[6] + z3[5]*(-7 + 3*z3[6]))) + 
    z3[2]*(-31 - 5*z3[5]^2*(-1 + z3[6]) + 15*z3[6] + z3[6]^2 + 
      z3[5]*(-10 + 5*z3[6] + z3[6]^2) - z3[3]^2*(2 + z3[5]^2*(-1 + z3[6]) + 
        z3[6] + z3[5]*(-13 + 10*z3[6] - 2*z3[6]^2)) + 
      z3[3]*(-49 + 3*z3[5]^2*(-1 + z3[6]) + 10*z3[6] + 2*z3[6]^2 + 
        2*z3[5]*(11 - 4*z3[6] + z3[6]^2))), 
  y[264] -> -((-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6])) - 
    z3[3]*(z3[4]^4*(-2 + z3[5]) + z3[4]*(2 + z3[5]*(-1 + z3[6])) + 
      (2 + z3[5]*(-1 + z3[6]))*(-1 + z3[6]) - 
      z3[4]^3*(-2 - 4*z3[6] + z3[5]*(1 + z3[6])) + 
      z3[4]^2*(z3[5] - 2*(1 + z3[6] + z3[6]^2))), 
  y[265] -> 3*z3[2]^5*(-1 - z3[3]^3*(-5 + z3[5]) - z3[3]*(-1 + z3[5]) + 
      z3[5] + z3[3]^2*(3 + z3[5])) + 
    3*z3[2]^4*(z3[3]*(z3[5]*(13 - 14*z3[6]) + 7*(-2 + z3[6]) - 
        z3[5]^2*(-1 + z3[6])) + (-1 + z3[5])*(2 + z3[5]*(-1 + z3[6]) - 
        z3[6]) + z3[3]^3*(10 + z3[5]*(12 - 11*z3[6]) + 
        3*z3[5]^2*(-1 + z3[6]) - z3[6]) + 
      z3[3]^2*(-10 + z3[5]*(27 - 26*z3[6]) + z3[5]^2*(-1 + z3[6]) + 
        8*z3[6])) + 3*z3[2]^3*(4*z3[6]^2 + 
      2*z3[3]*(-24 + 18*z3[6] + z3[6]^2 + 6*z3[5]*(4 - 5*z3[6] + z3[6]^2)) + 
      z3[3]^3*(-7 + 7*z3[5]^2*(-1 + z3[6]) + 5*z3[6] - z3[6]^2 + 
        z3[5]*(49 - 47*z3[6] + 7*z3[6]^2)) + 
      z3[3]^2*(-58 + 45*z3[6] - 3*z3[6]^2 + z3[5]*(84 - 104*z3[6] + 
          19*z3[6]^2))) + 3*z3[2]^2*(-((-8 + z3[6])*z3[6]^2) + 
      z3[3]*(-56 + 60*z3[6] + 2*z3[6]^2 - 2*z3[6]^3 - 
        z3[5]*(-56 + 88*z3[6] - 33*z3[6]^2 + z3[6]^3)) + 
      z3[3]^3*(-33 + 3*z3[5]^2*(-1 + z3[6]) + 25*z3[6] - 5*z3[6]^2 - 
        z3[5]*(-66 + 78*z3[6] - 24*z3[6]^2 + z3[6]^3)) - 
      z3[3]^2*(98 - 88*z3[6] + 11*z3[6]^2 + z3[6]^3 + 
        z3[5]*(-122 + 166*z3[6] - 57*z3[6]^2 + 2*z3[6]^3))) - 
    3*z3[2]*(3*(-2 + z3[6])*z3[6]^2 + z3[3]*(46 - 42*z3[6] + 6*z3[6]^3 + 
        z3[5]*(-52 + 62*z3[6] - 33*z3[6]^2 + 3*z3[6]^3)) + 
      z3[3]^3*(32 + 3*z3[5]^2*(-1 + z3[6]) - 35*z3[6] + 9*z3[6]^2 + 
        z3[5]*(-39 + 62*z3[6] - 30*z3[6]^2 + 3*z3[6]^3)) + 
      z3[3]^2*(81 - 80*z3[6] + 15*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(-97 + 130*z3[6] - 63*z3[6]^2 + 6*z3[6]^3))) - 
    3*(5 + 6*z3[6] - 4*z3[6]^2 + 3*z3[6]^3 + z3[3]^3*(-1 + z3[6])*
       (-13 + 2*z3[5]^2 + 7*z3[6] + z3[5]*(10 - 13*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(33 - 13*z3[6] - 2*z3[6]^2 + 6*z3[6]^3 + 
        z3[5]*(-29 + 31*z3[6] - 15*z3[6]^2 + 3*z3[6]^3)) + 
      z3[3]^2*(32 + 5*z3[5]^2*(-1 + z3[6]) - 36*z3[6] + 9*z3[6]^2 + 
        3*z3[6]^3 + z3[5]*(-27 + 48*z3[6] - 31*z3[6]^2 + 6*z3[6]^3))), 
  y[266] -> 3*z3[5]*(-1 + z3[3]*(1 + z3[4]^3 + z3[4]*(4 - 3*z3[6]) - 
        z3[4]^2*(-4 + z3[6])) + z3[3]^2*(3 + 4*z3[4] + z3[4]^2)*
       (1 + z3[4] - z3[6]))*(1 + z3[4] - z3[6]) - 
    3*(-(z3[4]^3*z3[6]) + z3[4]^2*z3[6]*(-1 + 2*z3[6]) + 
      (-1 + z3[6])*(-1 + 2*z3[5] + z3[6]^2) + 
      z3[4]*(2 - 4*z3[5] + z3[5]^2 - z3[6]^3) + 
      z3[3]*(-1 + 2*z3[4]^4 - 7*z3[4]^3*(-1 + z3[6]) - z3[6] + 15*z3[6]^2 - 
        22*z3[6]^3 + 8*z3[6]^4 + z3[4]^2*(9 - 18*z3[6] + 8*z3[6]^2) - 
        2*z3[5]*(-1 + z3[6] + 6*z3[6]^2 - 7*z3[6]^3 + 2*z3[6]^4) - 
        z3[4]*(-2 + z3[5]^2 + 14*z3[6] - 25*z3[6]^2 + 11*z3[6]^3 - 
          4*z3[5]*(-1 + z3[6])^2*(1 + 2*z3[6]))) + 
      z3[3]^2*(2*z3[4]^4 + z3[4]^3*(9 - 6*z3[6]) + 
        2*z3[4]^2*(7 - 11*z3[6] + 3*z3[6]^2) + 
        z3[4]*(8 - 26*z3[6] + 17*z3[6]^2 - 2*z3[6]^3 + z3[5]^2*(-1 + z3[6])^2*
           (1 + 2*z3[6])) + 2*(-1 + z3[6])*((5 - 2*z3[6])*z3[6] + 
          z3[5]*(-1 - z3[6] + 2*z3[6]^2)))), 
  y[267] -> 1 + 2*z3[4] - z3[5] - 3*z3[4]*z3[5] + z3[4]*z3[5]^2 + 
    z3[2]^4*(3 - 4*z3[5] + z3[5]^2 + z3[3]^2*(11 - 28*z3[5] + z3[5]^2) - 
      z3[3]*(-13 + 12*z3[5] + z3[5]^2) + z3[3]^3*(-12 - 11*z3[5] + 
        3*z3[5]^2)) - z3[4]*z3[6] + z3[5]*z3[6] - 4*z3[6]^2 + 
    2*z3[4]*z3[6]^2 - z3[4]^2*z3[6]^2 + z3[6]^3 + z3[4]*z3[6]^3 + 
    z3[2]^3*(-((-1 + z3[5])*(-1 + z3[4]*(-2 + z3[5]) + z3[6])) + 
      z3[3]^3*(7*z3[5]^2 + z3[4]*(-2 + 42*z3[5] - 6*z3[5]^2) - 
        2*(-5 + z3[6]) + z3[5]*(-49 + 4*z3[6])) + 
      z3[3]*(49 + z3[4]*(-46 + 45*z3[5] + z3[5]^2) + 11*z3[6] + 
        z3[5]*(-49 + 13*z3[6])) + z3[3]^2*
       (58 - z3[4]*(65 - 91*z3[5] + z3[5]^2) + 16*z3[6] + 
        z3[5]*(-83 + 19*z3[6]))) - z3[3]^3*(-13 + 2*z3[5]^2 + 
      z3[4]^4*(-2 + 3*z3[5]) + 7*z3[6] + z3[5]*(10 - 13*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(13 + 4*z3[6] - 5*z3[5]*(2 + z3[6])) + 
      z3[4]*(13 + 6*z3[6] + 6*z3[6]^2 + z3[5]*(-10 + 3*z3[6]) - 
        2*z3[5]^2*(1 + z3[6] + z3[6]^2)) + 
      z3[4]^2*(-13 - 19*z3[6] - 2*z3[6]^2 + z3[5]*(10 + 7*z3[6] + 
          2*z3[6]^2))) + z3[3]^2*(32 + z3[4]^4*(6 - 7*z3[5]) - 5*z3[5]^2 - 
      14*z3[6] + 19*z3[6]^2 + 4*z3[6]^3 + 
      z3[5]*(-28 + 27*z3[6] - 19*z3[6]^2) + 
      z3[4]^3*(-15 - 13*z3[6] + z3[5]*(13 + 12*z3[6])) + 
      z3[4]*(-24 - 46*z3[6] + z3[5]^2*(6 + 5*z3[6] + 2*z3[6]^2) + 
        z3[5]*(17 + 16*z3[6] + 4*z3[6]^2)) + 
      z3[4]^2*(38 + 14*z3[6] + 7*z3[6]^2 - z3[5]*(31 + 3*z3[6] + 
          5*z3[6]^2))) + z3[3]*(30 - 4*z3[4]^4*(-1 + z3[5]) + 15*z3[6] + 
      29*z3[6]^2 - 2*z3[6]^3 + z3[5]*(-28 + z3[6] - 25*z3[6]^2 + 4*z3[6]^3) + 
      z3[4]^3*(-4 - 9*z3[6] + z3[5]*(4 + 7*z3[6])) + 
      z3[4]^2*(z3[5]*(-17 + 2*z3[6] - 3*z3[6]^2) + 4*(5 + z3[6]^2)) + 
      z3[4]*(-29 - z3[5]^2 - 41*z3[6] + 4*z3[6]^2 + z3[6]^3 + 
        z3[5]*(28 + 24*z3[6] + 5*z3[6]^2))) - 
    z3[2]^2*(-1 - 2*z3[4] + z3[5] + 3*z3[4]*z3[5] - z3[4]*z3[5]^2 + z3[6] - 
      z3[5]*z3[6] + 8*z3[6]^2 + z3[3]^3*(-35 - 3*z3[5]^2 + 
        z3[4]^2*(-13 + 38*z3[5]) - 12*z3[6] - 2*z3[6]^2 + 
        3*z3[5]*(22 - 4*z3[6] + z3[6]^2) + z3[4]*(35 + 11*z3[6] + 
          3*z3[5]^2*(1 + z3[6]) - 2*z3[5]*(30 + 11*z3[6]))) + 
      z3[3]^2*(-103 + z3[4]^2*(-80 + 99*z3[5]) - 4*z3[6] - 6*z3[6]^2 + 
        z3[5]*(123 - 50*z3[6] + z3[6]^2) - z3[4]*(-83 + z3[5]^2 - 76*z3[6] + 
          2*z3[5]*(50 + 23*z3[6]))) + z3[3]*(-55 + 52*z3[4]^2*(-1 + z3[5]) + 
        5*z3[6] + 7*z3[6]^2 + z3[5]*(55 - 31*z3[6] + z3[6]^2) + 
        z3[4]*(54 + z3[5]^2 + 50*z3[6] - z3[5]*(55 + 24*z3[6])))) + 
    z3[2]*(-1 - 2*z3[4] + z3[5] + 3*z3[4]*z3[5] - z3[4]*z3[5]^2 + z3[6] - 
      z3[5]*z3[6] - 5*z3[6]^2 + 5*z3[4]*z3[6]^2 - 3*z3[6]^3 + 
      z3[3]^3*(32 - 3*z3[5]^2 + z3[4]^3*(-9 + 17*z3[5]) - 3*z3[6] + 
        6*z3[6]^2 + z3[5]*(-39 + 23*z3[6] - 7*z3[6]^2) + 
        z3[4]^2*(32 + 13*z3[6] - z3[5]*(35 + 19*z3[6])) + 
        z3[4]*(-32 - 29*z3[6] - 4*z3[6]^2 + 3*z3[5]^2*(1 + z3[6]) + 
          z3[5]*(35 + 8*z3[6] + 4*z3[6]^2))) + 
      z3[3]*(54 + 24*z3[4]^3*(-1 + z3[5]) + 9*z3[6] - 7*z3[6]^2 - 4*z3[6]^3 + 
        z3[5]*(-53 + 11*z3[6] - 11*z3[6]^2) - 3*z3[4]^2*
         (-8 - 13*z3[6] + z3[5]*(8 + 9*z3[6])) + 
        z3[4]*(z3[5]^2 - 7*(5 + z3[6] + z3[6]^2) + 
          z3[5]*(33 - 5*z3[6] + 5*z3[6]^2))) + 
      z3[3]^2*(85 + 7*z3[4]^3*(-5 + 6*z3[5]) + 15*z3[6] + 6*z3[6]^2 - 
        3*z3[5]*(32 - 9*z3[6] + 7*z3[6]^2) + z3[4]^2*(51 + 57*z3[6] - 
          z3[5]*(55 + 48*z3[6])) - z3[4]*(85 + z3[5]^2 + 36*z3[6] + 
          20*z3[6]^2 - z3[5]*(89 + 8*z3[6] + 10*z3[6]^2)))), 
  y[268] -> 1/((1 + z3[2])*z3[3]) + z3[4]^(-2) + 
    (1 + z3[3]^(-1))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[269] -> 1/(z3[2]*z3[3]) + 
    (1 + (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/z3[4])/
     (z3[4]*(1 + z3[4] - z3[6])), y[270] -> -98 - 13*z3[2], 
  y[271] -> -5 + z3[2], y[272] -> 1 + z3[4] - 2*z3[6], 
  y[273] -> 1 - z3[5]/24, y[274] -> 3 - 46*z3[4] + z3[5] - 
    24*z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) - 2*z3[6], 
  y[275] -> -5 - 3*z3[6], y[276] -> 5/8 + (7*z3[2])/24, 
  y[277] -> 92 - 60*z3[3] - z3[2]*(17 + 214*z3[3] + 61*z3[3]^2), 
  y[278] -> -4 + z3[3]*(-1 + z3[5]), 
  y[279] -> z3[3]*(3 + z3[5]) - (-1 + z3[5])*z3[6], 
  y[280] -> 15 - 27*z3[6] + 13*z3[6]^2, y[281] -> -1 - z3[3]*(1 + z3[6]), 
  y[282] -> 1 - z3[4] + 2*z3[6] + z3[3]*(1 + z3[6]), 
  y[283] -> z3[2]*(13 - 24*z3[6]) + 37*(2 + z3[6]), 
  y[284] -> -10 - 28*z3[6] + 3*z3[6]^2 - 5*z3[5]*(-1 + z3[6])*(2 + 5*z3[6]), 
  y[285] -> 54 + z3[4]*(48 - 26*z3[5] + z3[5]^2) - 70*z3[6] + 
    3*z3[5]*(-5 + 8*z3[6]), y[286] -> 10 - 10*z3[6] - 23*z3[6]^2 + 
    z3[5]*(-10 + 23*z3[6]), y[287] -> -24 + z3[5] + z3[2]^2*(21 + z3[5]) + 
    23*z3[6] - 23*z3[4]*z3[6] - z3[2]*(-24 + z3[5] + 23*z3[6]), 
  y[288] -> -3 + 46*z3[4] - z3[5] + z3[2]*(3 + 23*z3[4] + z3[5] - 
      24*z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) - 2*z3[6]) + 
    24*z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) + 2*z3[6] + 
    z3[2]^2*(-46 - z3[5] + 24*z3[3]*(-1 + z3[5])*(-1 + z3[6]) + 24*z3[6]), 
  y[289] -> 58 + 58*z3[4]^2 - 70*z3[6] + 35*z3[6]^2 + z3[4]*(-58 + 35*z3[6]), 
  y[290] -> 4*z3[4]^2 + z3[3]*(-1 + z3[5])*(1 + z3[6])^2 + 
    z3[6]*(-9 + z3[5] + 10*z3[6] + 2*z3[5]*z3[6]) - 
    z3[4]*(-4 + (11 + z3[5])*z3[6]), 
  y[291] -> -5 - 6*z3[6] + 6*z3[6]^3 + 6*z3[2]*(-1 + z3[6]^2), 
  y[292] -> -5 + 13*z3[6] + 43*z3[6]^2 - 60*z3[6]^3 + 
    z3[3]*(15 - 75*z3[6] + 61*z3[6]^2), 
  y[293] -> -34 - 5*z3[5] - 5*z3[5]^2 + z3[2]^2*(34 - 37*z3[5] - 6*z3[5]^2) + 
    z3[2]*(82 + (17 - 11*z3[4])*z3[5]^2 + z3[5]*(-43 + 22*z3[4] - 24*z3[6]) - 
      22*z3[6]) + 32*z3[6] + 14*z3[5]*z3[6] - 68*z3[6]^2 - z3[5]*z3[6]^2 + 
    z3[4]*(-48 + z3[5]*(26 - 96*z3[6]) + 96*z3[6] + z3[5]^2*(-1 + 12*z3[6])), 
  y[294] -> -28 + 48*z3[4]^2*(-1 + z3[5]) + 8*z3[6] - 3*z3[6]^2 + 
    z3[5]*(28 - 40*z3[6] + 25*z3[6]^2) + 
    z3[4]*(38 + 20*z3[6] + z3[5]*(-38 + 25*z3[6])), 
  y[295] -> -(z3[3]*(3 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3)) - 
    z3[6]*(4 + 4*z3[4]^2 + (7 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2 - 
      z3[4]*(4 + (11 + z3[5])*z3[6])), 
  y[296] -> 5 + z3[2]^3*(-3 + z3[5]) - 5*z3[5]^2*(-1 + z3[6]) + 33*z3[6] - 
    31*z3[6]^2 + 3*z3[6]^3 + z3[2]^2*(-53 + z3[5]*(12 - 33*z3[6]) - 
      6*z3[5]^2*(-1 + z3[6]) + 17*z3[6]) - 
    5*z3[5]*(-2 + 3*z3[6] - 8*z3[6]^2 + 5*z3[6]^3) + 
    z3[2]*(-51 + 17*z3[5]^2*(-1 + z3[6]) - 31*z3[6] + 3*z3[6]^2 + 
      z3[5]*(68 + z3[6] - 25*z3[6]^2)), 
  y[297] -> -87 - 105*z3[6] - 135*z3[6]^2 - 13*z3[6]^3 + 
    z3[3]*(45 + 135*z3[6] - z3[6]^2) + z3[2]*(61*z3[3]^2*(1 + z3[6]) + 
      z3[3]*(229 + 139*z3[6] - 9*z3[6]^2) - 12*(-1 + z3[6]^2)), 
  y[298] -> 9 - 24*z3[5] + 17*z3[6] - 2*z3[6]^2 - 
    z3[3]^2*(-1 + z3[6])*(37 + 2*z3[5]*(11 + z3[6])) - 
    2*z3[3]*(-59 + 22*z3[6] + z3[6]^2 + z3[5]*(-11 - 2*z3[6] + z3[6]^2)), 
  y[299] -> 5 + 5*z3[6] + 5*z3[6]^2 + 5*z3[6]^3 + 2*z3[6]^4 - 
    4*z3[2]*z3[3]^2*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[3]*(2 + 2*z3[6] + 2*z3[6]^2 - 3*z3[6]^3 + 6*z3[6]^4 - 
      z3[2]*(7 + 7*z3[6] + 7*z3[6]^2 + 2*z3[6]^3)), 
  y[300] -> -72 - 7*z3[4]^2 + 15*z3[5] - 101*z3[6] + 183*z3[6]^2 + 
    48*z3[5]*z3[6]^2 - z3[4]*(66 + z3[5]^2 + 104*z3[6] + 
      z3[5]*(-26 + 24*z3[6])) + z3[3]*(66 + z3[4]^2*(37 - 22*z3[5]) - 
      150*z3[6] + 37*z3[6]^2 + z3[5]*(-21 - z3[6] + 24*z3[6]^2) + 
      z3[4]*(89 + z3[5]^2 - 74*z3[6] - z3[5]*(45 + 2*z3[6]))), 
  y[301] -> -81 - 81*z3[4]^2 - 170*z3[6] - 240*z3[6]^2 + 
    z3[4]*(81 + 251*z3[6]) - 37*z3[3]^2*(1 + z3[4]^2 - z3[4]*(1 + z3[6])) - 
    2*z3[3]*(59 + 59*z3[4]^2 + 37*z3[6] + 36*z3[6]^2 - 
      z3[4]*(59 + 96*z3[6])) - 2*z3[5]*(12*z3[6]*(1 - z3[4] + 2*z3[6]) + 
      z3[3]^2*(11 + 11*z3[4]^2 + z3[6] - z3[4]*(11 + 12*z3[6])) + 
      z3[3]*(11 + 11*z3[4]^2 + 13*z3[6] + 12*z3[6]^2 - 
        z3[4]*(11 + 24*z3[6]))), y[302] -> -40 + 118*z3[4] + 18*z3[4]^2 + 
    45*z3[5] - 26*z3[4]*z3[5] - 5*z3[5]^2 + z3[4]*z3[5]^2 + 
    z3[2]^2*(70 + 77*z3[5] - 4*z3[5]^2 + z3[3]^2*(-109 + 126*z3[5] - 
        24*z3[5]^2) + z3[3]*(212 + z3[5] + 14*z3[5]^2)) - 37*z3[6] - 
    179*z3[4]*z3[6] - 34*z3[5]*z3[6] + 106*z3[4]*z3[5]*z3[6] - 
    12*z3[4]*z3[5]^2*z3[6] + 70*z3[6]^2 + 11*z3[5]*z3[6]^2 + 
    z3[3]*(-761 + 15*z3[5]^2 + z3[4]^2*(-63 + 48*z3[5]) - 558*z3[6] - 
      17*z3[6]^2 + z3[5]*(430 + 193*z3[6] + 26*z3[6]^2) + 
      z3[4]*(606 + 82*z3[6] - 14*z3[5]*(26 + 7*z3[6]) + 
        z3[5]^2*(-1 + 12*z3[6]))) + z3[3]^2*(-207 + 98*z3[5]^2 + 
      z3[4]^2*(-37 + 26*z3[5]) - 98*z3[6] - z3[5]*(5 + 28*z3[6]) + 
      z3[4]*(207 + z3[5]*(5 - 24*z3[6]) + 37*z3[6] - 
        z3[5]^2*(98 + 13*z3[6]))) + z3[2]*(48 + 3*z3[5] - 7*z3[5]^2 + 
      z3[4]*(-90 - 22*z3[5] + 11*z3[5]^2) + 66*z3[6] + 34*z3[5]*z3[6] + 
      z3[3]*(-503 - 3*z3[5]^2 + z3[4]*(23 - 76*z3[5] - 11*z3[5]^2) + 
        51*z3[6] + z3[5]*(511 + 3*z3[6])) + 
      z3[3]^2*(13*z3[5]^2 + z3[4]*(122 - 113*z3[5] + 11*z3[5]^2) - 
        25*(15 + 2*z3[6]) + z3[5]*(313 + 48*z3[6]))), 
  y[303] -> 114 - 60*z3[5] + 5*z3[5]^2 - 
    z3[2]^3*(49 + z3[3]*(115 - 21*z3[5]) + 11*z3[5] + 
      z3[3]^2*(-11 + 13*z3[5])) + 87*z3[6] + 65*z3[5]*z3[6] - 
    5*z3[5]^2*z3[6] + 66*z3[6]^2 - 70*z3[5]*z3[6]^2 - 35*z3[6]^3 + 
    35*z3[5]*z3[6]^3 + z3[3]^2*(207 + 98*z3[5]^2*(-1 + z3[6]) - 109*z3[6] + 
      z3[5]*(5 + 23*z3[6] - 4*z3[6]^2)) + 
    z3[3]*(599 + 15*z3[5]^2*(-1 + z3[6]) - 83*z3[6] - 4*z3[6]^2 + 
      z3[5]*(-409 + 217*z3[6] - 4*z3[6]^2)) - 
    z3[2]^2*(71 + z3[5]*(42 - 63*z3[6]) + 
      z3[3]*(173 + z3[5]*(46 - 25*z3[6]) - 14*z3[5]^2*(-1 + z3[6]) - 
        5*z3[6]) + 4*z3[5]^2*(-1 + z3[6]) + 9*z3[6] + 
      z3[3]^2*(z3[5]*(187 - 63*z3[6]) + 24*z3[5]^2*(-1 + z3[6]) + 
        5*(-31 + 7*z3[6]))) + z3[2]*(-77 - 7*z3[5]^2*(-1 + z3[6]) + 
      105*z3[6] - 37*z3[6]^2 + z3[5]*(-38 - 41*z3[6] + 35*z3[6]^2) + 
      z3[3]^2*(314 + 13*z3[5]^2*(-1 + z3[6]) - 107*z3[6] + 
        z3[5]*(-313 + 106*z3[6] - 2*z3[6]^2)) - 
      z3[3]*(-301 + 3*z3[5]^2*(-1 + z3[6]) + 34*z3[6] + 2*z3[6]^2 + 
        2*z3[5]*(281 - 58*z3[6] + z3[6]^2))), 
  y[304] -> (-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6]) + 
    z3[3]*(z3[4]^4*(-2 + z3[5]) + z3[4]*(2 + z3[5]*(-1 + z3[6])) + 
      (2 + z3[5]*(-1 + z3[6]))*(-1 + z3[6]) - 
      z3[4]^3*(-2 - 4*z3[6] + z3[5]*(1 + z3[6])) + 
      z3[4]^2*(z3[5] - 2*(1 + z3[6] + z3[6]^2))), 
  y[305] -> (3*z3[5]*(z3[2]^5*(-1 + z3[3] + 15*z3[3]^2 + 5*z3[3]^3) + 
       z3[2]^4*(-1 + z3[3]^2*(67 - 32*z3[6]) + z3[3]*(17 - 16*z3[6]) + 
         z3[3]^3*(26 - 11*z3[6])) - z3[3]*(1 + z3[3])*(-1 + z3[6])^2*
        (3*(-3 + z3[6]) + z3[3]*(-10 + 3*z3[6])) - z3[2]*z3[3]*(1 + z3[3])*
        (-1 + z3[6])*(32 - 30*z3[6] + 3*z3[6]^2 + 
         z3[3]*(35 - 27*z3[6] + 3*z3[6]^2)) + z3[2]^3*z3[3]*
        (12*(4 - 5*z3[6] + z3[6]^2) + z3[3]^2*(55 - 47*z3[6] + 7*z3[6]^2) + 
         z3[3]*(124 - 118*z3[6] + 19*z3[6]^2)) - z3[2]^2*z3[3]*
        (-56 + 88*z3[6] - 33*z3[6]^2 + z3[6]^3 + 
         z3[3]^2*(-60 + 78*z3[6] - 24*z3[6]^2 + z3[6]^3) + 
         z3[3]*(-122 + 172*z3[6] - 57*z3[6]^2 + 2*z3[6]^3))))/4 - 
    (3*(5 + z3[2]^5*(1 - 2*z3[5] + z3[3]*(-1 + 2*z3[5]) + 
         z3[3]^3*(-5 + 6*z3[5]) + z3[3]^2*(-3 + 14*z3[5])) + 6*z3[6] - 
       4*z3[6]^2 + 3*z3[6]^3 + z3[3]^3*(-1 + z3[6])*(-13 + 2*z3[5]^2 + 
         7*z3[6]) + z3[3]^2*(32 + 4*z3[5]*(-2 + z3[6]) + 
         5*z3[5]^2*(-1 + z3[6]) - 36*z3[6] + 9*z3[6]^2 + 3*z3[6]^3) + 
       z3[3]*(33 + 10*z3[5]*(-2 + z3[6]) - 13*z3[6] - 2*z3[6]^2 + 
         6*z3[6]^3) + z3[2]^4*(2 + z3[3]*(-7*(-2 + z3[6]) - 
           2*z3[5]*(-2 + z3[6]) + z3[5]^2*(-1 + z3[6])) + 
         z3[3]^2*(10 + z3[5]*(40 - 6*z3[6]) - z3[5]^2*(-1 + z3[6]) - 
           8*z3[6]) + 2*z3[5]*(-2 + z3[6]) - z3[5]^2*(-1 + z3[6]) - z3[6] + 
         z3[3]^3*(-10 + 14*z3[5] - 3*z3[5]^2*(-1 + z3[6]) + z3[6])) + 
       z3[2]^3*(-4*z3[6]^2 + z3[3]^3*(7 + 6*z3[5] - 7*z3[5]^2*(-1 + z3[6]) - 
           5*z3[6] + z3[6]^2) - 2*z3[3]*(-24 + 18*z3[6] + z3[6]^2) + 
         z3[3]^2*(58 + z3[5]*(40 - 14*z3[6]) - 45*z3[6] + 3*z3[6]^2)) + 
       z3[2]^2*((-8 + z3[6])*z3[6]^2 + z3[3]^3*(33 - 6*z3[5] - 
           3*z3[5]^2*(-1 + z3[6]) - 25*z3[6] + 5*z3[6]^2) + 
         2*z3[3]*(28 - 30*z3[6] - z3[6]^2 + z3[6]^3) + 
         z3[3]^2*(98 - 2*(44 + 3*z3[5])*z3[6] + 11*z3[6]^2 + z3[6]^3)) + 
       z3[2]*(3*(-2 + z3[6])*z3[6]^2 + z3[3]^3*(32 - 4*z3[5] + 
           3*z3[5]^2*(-1 + z3[6]) - 35*z3[6] + 9*z3[6]^2) + 
         z3[3]^2*(81 + 6*z3[5]*(-5 + z3[6]) - 80*z3[6] + 15*z3[6]^2 + 
           3*z3[6]^3) + z3[3]*(46 - 20*z3[5] - 42*z3[6] + 6*z3[6]^3))))/4, 
  y[306] -> (3*z3[5]*(-1 + z3[3]*(1 + z3[4]^3 + z3[4]*(4 - 3*z3[6]) - 
         z3[4]^2*(-4 + z3[6])) + z3[3]^2*(3 + 4*z3[4] + z3[4]^2)*
        (1 + z3[4] - z3[6]))*(1 + z3[4] - z3[6]))/4 - 
    (3*(-(z3[4]^3*z3[6]) + z3[4]^2*z3[6]*(-1 + 2*z3[6]) + 
       (-1 + z3[6])*(-1 + 2*z3[5] + z3[6]^2) + 
       z3[4]*(2 - 4*z3[5] + z3[5]^2 - z3[6]^3) + 
       z3[3]*(-1 + 2*z3[4]^4 - 7*z3[4]^3*(-1 + z3[6]) - z3[6] + 15*z3[6]^2 - 
         22*z3[6]^3 + 8*z3[6]^4 + z3[4]^2*(9 - 18*z3[6] + 8*z3[6]^2) - 
         2*z3[5]*(-1 + z3[6] + 6*z3[6]^2 - 7*z3[6]^3 + 2*z3[6]^4) - 
         z3[4]*(-2 + z3[5]^2 + 14*z3[6] - 25*z3[6]^2 + 11*z3[6]^3 - 
           4*z3[5]*(-1 + z3[6])^2*(1 + 2*z3[6]))) + 
       z3[3]^2*(2*z3[4]^4 + z3[4]^3*(9 - 6*z3[6]) + 
         2*z3[4]^2*(7 - 11*z3[6] + 3*z3[6]^2) + 
         z3[4]*(8 - 26*z3[6] + 17*z3[6]^2 - 2*z3[6]^3 + 
           z3[5]^2*(-1 + z3[6])^2*(1 + 2*z3[6])) + 2*(-1 + z3[6])*
          ((5 - 2*z3[6])*z3[6] + z3[5]*(-1 - z3[6] + 2*z3[6]^2)))))/4, 
  y[307] -> z3[2]*z3[3] - (1 + z3[3])*z3[4], y[308] -> z3[2] - z3[4] + z3[6], 
  y[309] -> z3[4]*(-25 - 24*z3[4] + 12*z3[6]) + 
    z3[3]*(-30*z3[4]^2 + z3[2]*(25 + 24*z3[4] - 12*z3[6]) + 12*(-1 + z3[6]) + 
      z3[4]*(-43 + 18*z3[6])), y[310] -> -22 + z3[4], 
  y[311] -> z3[2]^2*z3[3]*(-23*z3[4] + 12*(-1 + z3[6])) - 
    (1 + z3[3])*z3[4]*(12 + 23*z3[4])*(z3[4] - z3[6]) + 
    z3[2]*(z3[4]^2*(23 + z3[3]*(58 - 12*z3[5])) + 
      z3[4]*(z3[3]*(36 - 12*z3[5] - 35*z3[6]) - 12*(-1 + z3[6])) - 
      12*z3[3]*z3[6]), y[312] -> -22*z3[4]*(1 + 2*z3[4] - z3[6]) + 
    z3[3]*(-43*z3[4]^2 + 22*z3[2]*(1 + 2*z3[4] - z3[6]) + 22*(-1 + z3[6]) + 
      z3[4]*(-43 + 21*z3[6])), 
  y[313] -> z3[4] + z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]), 
  y[314] -> z3[4]*(-8 + 15*z3[2]*z3[4]*(-1 + z3[5]) + 
      15*z3[4]^2*(-1 + z3[5])) - 8*z3[3]*(2 + z3[4] - z3[5] + 
      z3[2]^2*(-1 + z3[5])*(-1 + z3[6]) - z3[6] + z3[5]*z3[6] + 
      z3[2]*(-2 + z3[5] + z3[6] - z3[5]*z3[6])), 
  y[315] -> z3[2]^3*z3[3]*(35 + 12*z3[5]*(-1 + z3[6]) - 12*z3[6]) - 
    12*(1 + z3[3])*(z3[4]^2 + z3[4]*(-1 + z3[6])*z3[6] - z3[6]^3) + 
    z3[2]*(23*(1 + z3[3])*z3[4]^2 + 
      z3[4]*(12 + z3[3]*(36 - 12*z3[5] - 11*z3[6]) - 11*z3[6]) - 
      12*z3[3]*z3[6]*(1 + (-2 + z3[5])*z3[6])) - 
    z3[2]^2*(23*z3[4] + z3[3]*(12 + 46*z3[4] + z3[6] - 12*z3[5]*z3[6] + 
        12*(-1 + z3[5])*z3[6]^2)), 
  y[316] -> (z3[3]^(-1) + z3[4]^(-1))/(1 + z3[2]) + 
    (z3[4]^(-1) + (1 + (1 + z3[3]^(-2))/z3[2])/(-1 + z3[5]) + 
      1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[317] -> 1/((1 + z3[2])*z3[4]) + (1 + 1/(z3[4]^2*(-1 + z3[5])) + 
      1/(z3[2]*z3[3]*z3[4]*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[318] -> (1 + (-1 + z3[5])^(-1) + 1/((1 + z3[2])*(1 + z3[4] - z3[6])))/
     z3[4] + (1 + 1/(z3[3]*(-1 + z3[5])))/((1 + z3[2])*z3[3]*
      (1 + z3[4] - z3[6])) + 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])*
      (1 + z3[4] - z3[6])), 
  y[319] -> 1 + 1/((1 + z3[2])*z3[3]*z3[4]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[320] -> -3 - z3[6], y[321] -> -2 - z3[6], y[322] -> -3/2 - z3[6], 
  y[323] -> 1/((1 + z3[2])*z3[4]^2) + 1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[324] -> -1 - z3[6], y[325] -> (z3[3]^(-2) + z3[4]^(-2))/
     ((1 + z3[2])*z3[4]) + (1 + z3[3]^(-2))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[326] -> 1/(z3[4]^3*(-1 + z3[5])) + (1 + z3[3]^(-2))/
     (z3[2]*z3[4]*(-1 + z3[5])) + (1 + 1/(z3[3]*(-1 + z3[5])))/
     ((1 + z3[2])*z3[3]*(1 + z3[4] - z3[6])), y[327] -> 2 + z3[6], 
  y[328] -> 3 + z3[6], y[329] -> 1/(z3[4]*(-1 + z3[5])) + 
    (z3[3]^(-1) + z3[4]^(-1) + 1/(z3[3]^2*(-1 + z3[5])) + 
      1/(z3[4]^2*(-1 + z3[5])))/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[330] -> -11 - 6*z3[6], y[331] -> 1/(z3[2]*z3[3]) + z3[4]^(-1), 
  y[332] -> z3[4]^(-1) + (1 + (1 + z3[3]^(-2))/z3[2])/(-1 + z3[5]) + 
    1/(z3[4]^2*(-1 + z3[5])), y[333] -> z3[3]^(-1) + z3[4]^(-1), 
  y[334] -> -11/24 - z3[6]/2, y[335] -> -1 - z3[6]/2, y[336] -> 3 + 2*z3[6], 
  y[337] -> -1/24 - z3[6]^2/2, y[338] -> 1 + z3[6] + z3[6]^2, 
  y[339] -> -z3[4]^2 - (-2 + z3[3])*z3[4]*z3[6] + (-1 + 2*z3[3])*z3[6]^2, 
  y[340] -> 1 + z3[6] + z3[6]^2 + z3[6]^3, 
  y[341] -> 1 + 1/(z3[3]*(-1 + z3[5])*(z3[2] - z3[4] + z3[6])) + 
    1/(z3[4]*(-1 + z3[5])*(z3[2] - z3[4] + z3[6])), 
  y[342] -> -1 + z3[6]^4 + z3[2]*(1 + z3[6] + z3[6]^2 - 2*z3[6]^3), 
  y[343] -> 1 + z3[4]*(1 + z3[6]) + z3[3]*(2 + z3[6] + z3[4]*(1 + z3[6])), 
  y[344] -> -12 + (-12 + 23*z3[2]*z3[4])*z3[6] - 12*(1 + 2*z3[4])*z3[6]^2 + 
    24*z3[6]^3 - z3[3]*(z3[2]^2*(35 + 12*z3[5]*(-1 + z3[6]) - 12*z3[6])*
       z3[6] + 12*(2 + 2*z3[6] + (1 + z3[4])*z3[6]^2) + 
      z3[2]*(12 + (12 - 23*z3[4])*z3[6] - 36*z3[6]^2 + 
        12*z3[5]*(-1 - z3[6] + z3[6]^2))), 
  y[345] -> z3[2]^2*z3[3] + (1 + z3[3])*z3[4]*(z3[4] - z3[6]) + 
    z3[2]*(z3[4]*(-1 + z3[3]*(-3 + z3[5])) + z3[3]*z3[4]^2*(-1 + z3[5]) + 
      z3[3]*z3[6]), y[346] -> 1 - z3[4]^2*(-1 + z3[5]) + 
    z3[4]*(2 + z3[5]*(-1 + z3[6])) + z3[3]*(2 + z3[4] + z3[5]*z3[6] + 
      z3[4]*z3[5]*z3[6]), y[347] -> -1 + z3[2]*(1 + z3[6] + z3[6]^2), 
  y[348] -> 23*z3[4]^2 - z3[4]*(12 + 23*z3[2] - 12*z3[5] + 23*z3[6]) - 
    12*(1 + z3[6] + z3[6]^2) + z3[3]*(z3[4]^2*(35 - 12*z3[5]) + 
      z3[2]^2*(35 + 12*z3[5]*(-1 + z3[6]) - 12*z3[6]) - 23*z3[4]*z3[6] - 
      12*(2 + (1 + z3[5])*z3[6] + z3[6]^2) + 
      z3[2]*(-12 + 23*z3[4]^2*(-1 + z3[5]) + z3[4]*(-105 + 71*z3[5] - 
          12*z3[5]^2) + 11*z3[6] + 12*z3[5]*(1 + z3[6]))), 
  y[349] -> z3[2] + z3[2]*z3[3] + z3[2]^2*z3[3] - z3[4] - z3[2]*z3[4] - 
    z3[3]*z3[4] - z3[2]*z3[3]*z3[4], y[350] -> 1 + z3[2] - z3[5], 
  y[351] -> 1 + z3[2] - z3[4] - z3[5], y[352] -> 31/24 - z3[5]/2, 
  y[353] -> -37/24 + z3[5]/2, y[354] -> -6 + 7*z3[5], 
  y[355] -> -3/2 - z3[2] + (z3[5]*(z3[2] - z3[6]))/2 + z3[6], 
  y[356] -> -31 + 6*z3[6], y[357] -> z3[2] + z3[2]*z3[3] + z3[2]^2*z3[3] - 
    z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] - z3[2]^2*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]^2*z3[3]*z3[4]*z3[5] - z3[2]*z3[6], 
  y[358] -> 1 + z3[5]*z3[6], y[359] -> z3[2]^2 - z3[4]*(-2 + z3[5]) - z3[6] + 
    z3[2]*(-1 - z3[4] + z3[6]), y[360] -> -4 + 2*z3[4] + z3[6] - 
    z3[5]*(-2 + z3[4] + z3[6]), y[361] -> 13 - 6*z3[4] - 6*z3[6] + 
    7*z3[5]*(-2 + z3[4] + z3[6]), y[362] -> 5*z3[4]^3 - 6*z3[4]^2*z3[6] + 
    6*(-4 + 3*z3[5])*z3[6] + 6*z3[4]*(6 - 9*z3[5] + 3*z3[5]^2 + z3[6]), 
  y[363] -> 13 - 3*z3[6]^2 + z3[2]*(-13 + 3*z3[6]), 
  y[364] -> 32 + z3[2]*(-25 + 26*z3[5]) - 6*z3[6] + z3[5]*(-33 + 7*z3[6]), 
  y[365] -> (-1 + z3[6])/2 - (z3[5]*(19 + 12*z3[6]))/24, 
  y[366] -> 6*(2 + 7*z3[2] - 2*z3[6]) + z3[5]*(19 - 31*z3[2] + 12*z3[6]), 
  y[367] -> z3[2]^2*(2 + z3[5]*(-1 + z3[6]) - z3[6]) - (-2 + z3[5])*z3[6]^2 + 
    z3[2]*z3[6]*(-2 + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[368] -> z3[4] + z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6] + 
    z3[2]^2*(-3 - 4*z3[4] + 3*z3[6]) + z3[2]*(-1 + z3[4] - z3[4]*z3[5] + 
      z3[6] - z3[5]*z3[6]), y[369] -> -20 + 19*z3[6] - 6*z3[6]^2 + 
    7*z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[370] -> z3[4]^2*(-2 + z3[2] + z3[5]) + (-1 + z3[5] + z3[2]*z3[3]*z3[5])*
     z3[6] - z3[4]*(z3[3]*(1 + z3[5]^2 + z3[5]*(-2 + z3[6])) + 
      z3[2]*(-1 + z3[6]) + (-1 + z3[5])*(1 + z3[6])), 
  y[371] -> z3[2]*z3[4]*(-2 + z3[5]) - z3[6]^2 + 
    2*z3[2]^3*(-2 + z3[5] + z3[6] - z3[5]*z3[6]) + 
    z3[2]^2*(3 + 4*z3[4] - (1 + z3[5])*z3[6] + (-1 + z3[5])*z3[6]^2) + 
    z3[2]*z3[6]*(-2*z3[6] + z3[5]*(1 + z3[6])), 
  y[372] -> 12*z3[4]^2 + 18*z3[6] + z3[4]*(z3[2] + 18*z3[5] - 
      12*(2 + z3[6])), y[373] -> 5*z3[4]^2 - 18*z3[6] - 
    z3[4]*(z3[2] + 6*(-7 + 3*z3[5] + z3[6])), 
  y[374] -> z3[2]^3*(-1 + z3[3]) + z3[3]*z3[4]*(-z3[4] + z3[6]) + 
    z3[2]^2*(1 + z3[4] - z3[6] + z3[3]*(-1 - 2*z3[4] + z3[6])) - 
    z3[2]*(z3[3]*z3[4]^2*(-2 + z3[5]) + (-1 + z3[3])*z3[6] + 
      z3[4]*(2 - z3[5] + z3[3]*(-3 + z3[5] + z3[6]))), 
  y[375] -> 1 - 23*z3[5], y[376] -> -10 - z3[5], y[377] -> 44 + z3[5], 
  y[378] -> -75 + 26*z3[5], y[379] -> -49 + z3[2]*(26 - 48*z3[5]) + 
    z3[5]*(71 - 23*z3[6]) + z3[6], 
  y[380] -> 45*z3[4]^2 + z3[4]*(113 + 22*z3[2] - 45*z3[5] - 23*z3[6]) - 
    45*z3[6], y[381] -> 1 - z3[3], y[382] -> -1 - z3[5]*z3[6], 
  y[383] -> -1 + z3[6] - z3[5]*z3[6], 
  y[384] -> -9 - z3[2]*(10 + z3[5]) + (10 + z3[5])*z3[6], 
  y[385] -> -1 + z3[2] - (z3[2]*z3[6])/48 + z3[6]^2/48, 
  y[386] -> -1 + z3[2] + 12*z3[6] - 12*z3[2]*z3[6] + 12*z3[6]^2, 
  y[387] -> 3 - z3[2] - z3[6] + z3[5]*(-2 + z3[2] + z3[6]), 
  y[388] -> -24 + z3[4] + z3[6] - 23*z3[5]*(-2 + z3[4] + z3[6]), 
  y[389] -> 4 - 2*z3[4] - z3[6] + z3[5]*(-2 + z3[4] + z3[6]), 
  y[390] -> z3[2]*(17 + 27*z3[5]) + 2*(-1 + z3[6]) - z3[5]*(25 + 2*z3[6]), 
  y[391] -> 2 - 2*z3[6] + z3[5]*(25 + 2*z3[6]), 
  y[392] -> 22*z3[4]^2 + 45*z3[6] - z3[4]*(68 + 22*z3[2] - 45*z3[5] + 
      22*z3[6]), y[393] -> 45*z3[4]^3 - 23*z3[4]^2*z3[6] + 
    (-68 + 45*z3[5])*z3[6] + z3[4]*(90 - 135*z3[5] + 45*z3[5]^2 + 23*z3[6]), 
  y[394] -> 27 - 25*z3[6] - 24*z3[6]^2 + z3[2]*(-27 + 25*z3[6]), 
  y[395] -> z3[2]*(2 + z3[5]*(-1 + z3[6]) - z3[6])*z3[6] + 
    (-2 + z3[5])*z3[6]^2 + z3[2]^2*(-2 + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[396] -> -z3[4] + z3[2]^2*(-44*z3[4] + 45*(-1 + z3[6])) - z3[6] + 
    z3[2]*(1 + z3[4]*(-1 + z3[5]) + (-1 + z3[5])*z3[6]) + 
    z3[2]^3*(-2 + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[397] -> 1 + (-1 - z3[4] + z3[5])*z3[6] - 
    z3[3]*(2 + z3[4] + z3[5]*z3[6] + z3[4]*z3[5]*z3[6]), 
  y[398] -> 47 - 25*z3[6] + z3[6]^2 - 23*z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[399] -> -5 + 4*z3[6] - z3[6]^2 + z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[400] -> 1 - z3[2]*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[401] -> -1 + z3[2]*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[402] -> z3[2]^3*(35 + 12*z3[5]*(-1 + z3[6]) - 12*z3[6]) + 
    12*(1 + (-1 + z3[5])*z3[6]) + z3[2]^2*(-47 - 23*z3[4] + 11*z3[6] + 
      12*z3[6]^2 - 12*z3[5]*(-1 + z3[6]^2)) + 
    z3[2]*(12 + z3[4]*(94 - 71*z3[5] + 12*z3[5]^2) - 11*z3[6] + 24*z3[6]^2 - 
      12*z3[5]*(1 + z3[6] + z3[6]^2)), 
  y[403] -> 2*z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6]^2 + 
    z3[2]^2*(45 + 44*z3[4] + (-47 + z3[5])*z3[6] - (-1 + z3[5])*z3[6]^2) - 
    z3[2]*(z3[4]*(-2 + z3[5]) + z3[6]*(-2*z3[6] + z3[5]*(1 + z3[6]))), 
  y[404] -> z3[2]^3*(-1 + z3[3])*(35 + 12*z3[5]*(-1 + z3[6]) - 12*z3[6]) + 
    12*(-1 + (1 + z3[4] - z3[5])*z3[6]) + 
    z3[3]*(z3[4]^2*(-47 + 12*z3[5]) + z3[4]*(35 - 12*z3[6])*z3[6] + 
      12*(2 + (1 + z3[5])*z3[6] + z3[6]^2 + z3[6]^3)) + 
    z3[2]^2*(47 + 23*z3[4] - 12*z3[5] - 11*z3[6] - 12*z3[6]^2 + 
      12*z3[5]*z3[6]^2 + z3[3]*(-47 - 46*z3[4] + 11*z3[6] + 12*z3[6]^2 - 
        12*z3[5]*(-1 + z3[6]^2))) + z3[2]*(-12 - 94*z3[4] + 12*z3[5] + 
      71*z3[4]*z3[5] - 12*z3[4]*z3[5]^2 + 11*z3[6] + 12*z3[5]*z3[6] - 
      24*z3[6]^2 + 12*z3[5]*z3[6]^2 - z3[3]*(-12 + 23*z3[4]^2*(-2 + z3[5]) + 
        23*z3[6] - 24*z3[6]^2 + z3[4]*(-141 + 83*z3[5] - 12*z3[5]^2 + 
          11*z3[6]) + 12*z3[5]*(1 + z3[6] + z3[6]^2))), y[405] -> -2 + z3[2], 
  y[406] -> 5/2 - 3*z3[5], y[407] -> -1/2 - z3[5], 
  y[408] -> 2 - (5*z3[5])/2 + z3[5]^2, 
  y[409] -> (z3[2] - z3[4])^(-1) + 
    ((1 + z3[2])^(-1) + 1/((1 + z3[3])^2*(1 + z3[4] - z3[6])) + 
      1/((1 + z3[2])*(1 + z3[3])*(1 + z3[4] - z3[6])))/z3[4], 
  y[410] -> -2 + 3*z3[5] - z3[5]^2, 
  y[411] -> 1 + 1/((1 + z3[2])^2*(z3[2] - z3[4])*(1 + z3[4] - z3[6])), 
  y[412] -> 1/2 - z3[6], y[413] -> 3 - 2*z3[2] - z3[6], 
  y[414] -> -3/2 + z3[2], y[415] -> 1 - z3[2]/2, 
  y[416] -> (1 + z3[3])^(-2) + (z3[2] - z3[4])^(-1), 
  y[417] -> -9 + 17*z3[5] - 8*z3[5]^2, y[418] -> 3/2 - (5*z3[5])/2 + z3[5]^2, 
  y[419] -> 5/2 - 5*z3[5] + 2*z3[5]^2, y[420] -> 3 - 7*z3[5] + 4*z3[5]^2, 
  y[421] -> -1 - z3[2]*(-1 + z3[5]) + z3[5]*(-1 + z3[6]) - 
    z3[5]^2*(-1 + z3[6]), y[422] -> -4 + 3*z3[5] - z3[6], 
  y[423] -> 3 - 2*z3[5] + z3[6], y[424] -> -7 + 2*z3[4]*(-1 + z3[5])^2 + 
    z3[5]*(13 - 2*z3[6]) + 2*z3[5]^2*(-3 + z3[6]) + z3[6], 
  y[425] -> -1 + z3[2] + z3[4], y[426] -> -1 + z3[4] - z3[4]^2 + z3[4]^3, 
  y[427] -> 1 - z3[2] + z3[4] - z3[6], y[428] -> -4 + (-1 + 6*z3[2])*z3[3], 
  y[429] -> -3*(2*z3[2]^5*z3[5] + z3[2]^4*(1 - 2*z3[5]*(-1 + z3[6]) + 
        z3[5]^2*(-1 + z3[6])) + (-1 + z3[5])^2*(-1 + z3[6]) - 
      z3[2]*(-1 + z3[5])^2*(-1 + z3[6]) + z3[2]^2*(-1 + z3[5])^2*
       (-1 + z3[6]) - z3[2]^3*(-1 + z3[5])^2*(-1 + z3[6])) + 
    3*z3[2]^4*z3[5]*(1 + z3[2] - z3[6]), y[430] -> 3 - 2*z3[2] + z3[2]^2, 
  y[431] -> -3 + 5*z3[3], y[432] -> 12 + (-4 + 6*z3[2])*z3[3], 
  y[433] -> 3 + 4*z3[5]*(-1 + z3[6]) - 4*z3[6], 
  y[434] -> 3 + 3*z3[5]*(-1 + z3[6]) - z3[6], 
  y[435] -> z3[3] - 3*(-2 + z3[6])*z3[6]^2, 
  y[436] -> z3[5]*(5/2 - z3[6]) + z3[5]^2*(-1 + z3[6]) + 
    (-4 + z3[2] + z3[6])/2, y[437] -> 1 - z3[5]^2*(-1 + z3[6]) + 
    z3[5]*(-4 + z3[2] + z3[6]), 
  y[438] -> -2 - (-2 + z3[3])*z3[5]^2*(-1 + z3[6]) - 
    2*z3[5]*(-2 + z3[3] + z3[6]), 
  y[439] -> 6 + 3*(-1 + z3[3])*z3[5]^2*(-1 + z3[6]) + 
    6*z3[5]*(-1 + z3[3] + z3[6]), 
  y[440] -> 2 - z3[4] + z3[5]*(-4 + z3[4] + z3[6]) - 
    z3[5]^2*(-3 + z3[4] + z3[6]), y[441] -> 6 - 2*z3[4] + z3[6] - 
    z3[5]^2*(-3 + z3[4] + z3[6]) + z3[5]*(-9 + 3*z3[4] + z3[6]), 
  y[442] -> -7 + 11*z3[5]^2*(-1 + z3[6]) + 3*z3[6] - 7*z3[5]*(-3 + 2*z3[6]), 
  y[443] -> 2 + z3[2]^3 + z3[2]^2*(z3[5]*(-1 + z3[6]) - z3[6]) + 
    3*z3[5]*(-1 + z3[6]) - 3*z3[6] + z3[2]*(-1 - 2*z3[5]*(-1 + z3[6]) + 
      2*z3[6]), y[444] -> (-2 + z3[6])*z3[6] + z3[3]*(-4 + 3*z3[6]), 
  y[445] -> 4 + (-7 + 3*z3[3])*z3[5]^2*(-1 + z3[6]) + 
    2*z3[5]*(-7 + 4*z3[3] + 3*z3[6]), 
  y[446] -> 1/((1 + z3[2])*z3[4]*(1 + z3[4] - z3[6])) + 
    (1 + (z3[2] - z3[4])^(-1))/(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
      z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6]), 
  y[447] -> -3 + z3[6] + z3[5]*(6 - 4*z3[6] + z3[6]^2), 
  y[448] -> -4 + z3[6] + z3[5]*(12 - 6*z3[6] + z3[6]^2) - 
    z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[449] -> 10 - 5*z3[6] + z3[6]^2 + z3[5]*(-21 + 11*z3[6] - 2*z3[6]^2) + 
    2*z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[450] -> 3 + 3*z3[6] - 9*z3[6]^2 - 6*z3[6]^3 + 
    z3[3]*(-5 - 2*z3[6] + 2*z3[6]^2), 
  y[451] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 - 3*z3[6]^4 - 2*z3[6]^5 + 
    z3[3]*(1 + z3[6] + z3[6]^2 - 11*z3[6]^3 + z3[6]^4), 
  y[452] -> -6 + z3[4]^2*(-2 + z3[5]) - 3*z3[5]^2 - z3[6]^2 + 
    z3[5]*(6 + z3[6]) + z3[4]*(z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6])), 
  y[453] -> -8 - z3[4]^2*z3[5] - (-2 + z3[3])*z3[5]^2 + 
    z3[5]*(-3 + 2*z3[3] - z3[6]) + 11*z3[6] + 
    z3[4]*(-8 + (-1 + z3[3])*z3[5]^2 + z3[5]*(2 + z3[6])), 
  y[454] -> -3*z3[4]^2*(-2 + z3[5]) - 3*(z3[5] - z3[6])*(-1 + z3[6]) + 
    z3[4]*(3 - 3*z3[5]^2 - 9*z3[6] + 3*z3[5]*(2 + z3[6])), 
  y[455] -> 65 + 9*z3[5] - 7*z3[5]^2 + 2*z3[4]^2*(1 + z3[5]) - 48*z3[6] + 
    3*z3[5]*z3[6] + z3[6]^2 + z3[3]*(3 - z3[4]^2*(-2 + z3[5]) + 3*z3[5]^2 + 
      z3[4]*(5 - 3*z3[5]^2 + z3[5]*(-3 + z3[6]) - 4*z3[6]) + 
      2*z3[5]*(-5 + z3[6]) - 7*z3[6] + 2*z3[6]^2) + 
    z3[4]*(40 + 3*z3[5]^2 - 3*z3[6] - 2*z3[5]*(3 + z3[6])), 
  y[456] -> 21 - 2*z3[4]^2*(-2 + z3[5]) + 11*z3[5]^2 + 2*z3[6]^2 - 
    3*z3[5]*(7 + z3[6]) + z3[4]*(-3*z3[5]^2 - 6*z3[6] + 2*z3[5]*(3 + z3[6])), 
  y[457] -> -15 + z3[4]^2*(-2 + z3[5]) + 15*z3[5] - 8*z3[5]^2 + 
    z3[2]^2*(-3 + 3*z3[5] - 2*z3[5]^2) + 2*z3[5]*z3[6] - z3[6]^2 + 
    z3[4]*(2*z3[5]^2 + 3*z3[6] - z3[5]*(4 + z3[6])) - 
    z3[2]*(-9 + (-5 + z3[4])*z3[5]^2 + z3[5]*(9 - 2*z3[4] + z3[6])), 
  y[458] -> 4 + 2*z3[2]^3 - 8*z3[5]^2*(-1 + z3[6]) - 2*z3[6] + 
    z3[2]*(-1 + z3[5]*(9 - 6*z3[6]) + 5*z3[5]^2*(-1 + z3[6]) + z3[6]) + 
    5*z3[5]*(-3 + 2*z3[6]) + z3[2]^2*(-2 - 2*z3[5]^2*(-1 + z3[6]) + 
      z3[5]*(-3 + 2*z3[6])), y[459] -> 1 + 4*z3[4]^2*(-2 + z3[5]) + z3[5]^2 + 
    6*z3[6] - 4*z3[6]^2 + z3[5]*(-9 + 5*z3[6]) + 
    z3[4]*(-7 + 5*z3[5]^2 + 12*z3[6] - z3[5]*(9 + 4*z3[6])), 
  y[460] -> -59 - 30*z3[4] - 4*z3[4]^2 - 6*z3[5] + 4*z3[4]*z3[5] - 
    z3[4]^2*z3[5] + 5*z3[5]^2 - 2*z3[4]*z3[5]^2 + 
    z3[2]^2*(-77 + z3[5]^2 + z3[3]*(-30 + 13*z3[5])) + 36*z3[6] + 
    6*z3[4]*z3[6] - 2*z3[5]*z3[6] + z3[4]*z3[5]*z3[6] - z3[6]^2 + 
    z3[3]*(-7 + 2*z3[4]^2*(-3 + z3[5]) - 2*z3[5]^2 - 3*z3[5]*(-3 + z3[6]) + 
      7*z3[6] - 2*z3[6]^2 + z3[4]*(-1 + 2*z3[5]^2 - z3[5]*(-2 + z3[6]) + 
        8*z3[6])) + z3[2]*(37 + 3*z3[5] - 3*z3[5]^2 + 
      z3[4]*(36 - 2*z3[5] + z3[5]^2) - 33*z3[6] + z3[5]*z3[6] + 
      z3[3]*(-15 + z3[5]^2 - z3[4]*(-23 + 9*z3[5] + z3[5]^2) - 18*z3[6] + 
        z3[5]*z3[6])), y[461] -> -6*(2 + 2*z3[6] + z3[6]^2) - 
    z3[3]*(2*(-2 - z3[6] + z3[6]^2) + z3[2]*(6 + 5*z3[6] + z3[6]^2)), 
  y[462] -> 6*(2 + 2*z3[6] + 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4) - 
    3*z3[3]*(-1 - z3[6] - z3[6]^2 + 7*z3[6]^3 + 2*z3[6]^4 + 
      2*z3[2]*(3 + 3*z3[6] + 3*z3[6]^2 + z3[6]^3)), 
  y[463] -> z3[2]^4*(3 + 9*z3[5] - 3*z3[5]^2) + 
    3*z3[2]^3*(1 + z3[5]^2 + z3[4]*(-3 - z3[5] + z3[5]^2) + 
      z3[5]*(-5 + z3[6]) + 2*z3[6]) - 3*z3[2]^2*(1 + z3[4]^2*(-2 + z3[5]) + 
      z3[5]^2 + 2*z3[5]*(-3 + z3[6]) + 3*z3[6] - z3[6]^2 + 
      z3[4]*(-4 + 2*z3[5]^2 + 3*z3[6] - z3[5]*(3 + z3[6]))) + 
    3*z3[2]*(1 + 2*z3[4]^2*(-2 + z3[5]) + z3[5]^2 + 4*z3[6] - 2*z3[6]^2 + 
      z3[5]*(-7 + 3*z3[6]) + z3[4]*(-5 + 3*z3[5]^2 + 6*z3[6] - 
        z3[5]*(5 + 2*z3[6]))) - 3*(1 + 3*z3[4]^2*(-2 + z3[5]) + z3[5]^2 + 
      4*z3[5]*(-2 + z3[6]) + 5*z3[6] - 3*z3[6]^2 + 
      z3[4]*(-6 + 4*z3[5]^2 + 9*z3[6] - z3[5]*(7 + 3*z3[6]))), 
  y[464] -> -2*z3[5] + z3[3]^2*(z3[4]^3 + z3[4]^2*(4 - 3*z3[6]) + 
      z3[4]*(3*(-2 + z3[6]) + z3[5]^2*(-1 + z3[6])^2)*(-1 + z3[6]) + 
      (4 + 2*z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2) + z3[6] + 
    2*z3[5]*z3[6] + 3*z3[6]^2 - 4*z3[6]^3 + z3[6]^4 + 
    z3[4]^2*(-2 + z3[6]^2) + z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6] + 
      3*z3[6]^2 - 2*z3[6]^3) - z3[3]*(2*z3[4]^4 + z3[4]^3*(12 - 5*z3[6]) + 
      3*z3[4]^2*(8 - 9*z3[6] + z3[6]^2) - z3[6]*(7 + 3*z3[6] - 15*z3[6]^2 + 
        5*z3[6]^3) + z3[4]*(15 + z3[5]^2 - 4*z3[5]*(-1 + z3[6])^3 - 
        31*z3[6] + 5*z3[6]^2 + 5*z3[6]^3) + 
      2*z3[5]*(3 - 7*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + z3[6]^4)) + 
    z3[5]*(1 + z3[4] - z3[6])*(1 + z3[4] + z3[3]^2*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[3]*(7 + 2*z3[4]^3 + 
        z3[4]^2*(10 - 3*z3[6]) - 8*z3[6] + z3[6]^2 + 
        z3[4]*(15 - 10*z3[6] + z3[6]^2))), 
  y[465] -> 10*z3[5] - 5*z3[5]^2 - z3[2]^3*(-23 + z3[5] + 
      z3[3]*(-6 + 4*z3[5])) - z3[6] - 4*z3[5]*z3[6] + 5*z3[5]^2*z3[6] - 
    z3[6]^2 - z3[3]*(4*(-1 + z3[6]) + 2*z3[5]^2*(-1 + z3[6]) + 
      z3[5]*(7 - 2*z3[6] + z3[6]^2)) + 
    z3[2]^2*(35 + 2*z3[5] + z3[5]^2*(-1 + z3[6]) - 4*z3[6] + 
      z3[3]*(20 - 3*z3[6] + z3[5]*(-11 + 5*z3[6]))) + 
    z3[2]*(12 + 2*z3[5]*(-3 + z3[6]) - 3*z3[5]^2*(-1 + z3[6]) - 5*z3[6] - 
      z3[6]^2 + z3[3]*(18 + z3[5]^2*(-1 + z3[6]) - 7*z3[6] - 
        z3[5]*(2 - 7*z3[6] + z3[6]^2))), 
  y[466] -> -5 + 2*z3[5] - z3[5]^2 + z3[2]^5*(z3[3]^2*(-8 + z3[5]) + 
      z3[3]^3*(-2 + z3[5]) + z3[5] - z3[3]*z3[5]) - 
    z3[3]^3*z3[5]*(-1 + z3[6])^2 - 3*z3[6] - 2*z3[5]*z3[6] + z3[5]^2*z3[6] - 
    z3[6]^2 + z3[6]^3 + z3[3]^2*(-1 + z3[6])*(-2 - 3*z3[5]^2 + 3*z3[6] + 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)) + z3[3]*(-10 - z3[5]^2*(-1 + z3[6]) - 
      5*z3[6] + 2*z3[6]^2 + z3[6]^3 + z3[5]*(8 - z3[6] - 4*z3[6]^2 + 
        z3[6]^3)) + z3[2]^4*(1 + z3[3]*(31 + 33*z3[5]*(-1 + z3[6]) - 
        z3[5]^2*(-1 + z3[6]) - 16*z3[6]) - z3[5]*(-1 + z3[6]) + 
      z3[5]^2*(-1 + z3[6]) - z3[3]^2*(2 + z3[5]*(31 - 27*z3[6]) + 
        7*z3[5]^2*(-1 + z3[6]) + 3*z3[6]) + 
      z3[3]^3*(-7 - z3[5]^2*(-1 + z3[6]) + z3[6] + z3[5]*(1 + 2*z3[6]))) - 
    z3[2]^3*(-1 - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      8*z3[6]^2 + z3[3]^3*(9 + 3*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
        z3[5]*(4 - 8*z3[6] + z3[6]^2)) + z3[3]*(-75 - z3[5]^2*(-1 + z3[6]) + 
        57*z3[6] + 2*z3[5]*(37 - 47*z3[6] + 9*z3[6]^2)) + 
      z3[3]^2*(-29 + 9*z3[5]^2*(-1 + z3[6]) + 23*z3[6] - 2*z3[6]^2 + 
        z3[5]*(72 - 82*z3[6] + 13*z3[6]^2))) + 
    z3[2]^2*(-1 - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] - 
      11*z3[6]^2 + z3[6]^3 + z3[3]^3*(-5 - 3*z3[5]^2*(-1 + z3[6]) + 3*z3[6] + 
        z3[5]*(-8 + 12*z3[6] - 3*z3[6]^2)) + 
      z3[3]*(61 - z3[5]^2*(-1 + z3[6]) - 65*z3[6] + 2*z3[6]^2 + z3[6]^3 + 
        z3[5]*(-62 + 96*z3[6] - 34*z3[6]^2 + z3[6]^3)) + 
      z3[3]^2*(34 - 42*z3[6] + 7*z3[6]^2 + z3[5]*(-50 + 90*z3[6] - 
          31*z3[6]^2 + z3[6]^3))) + z3[2]*(1 + 2*z3[5]*(-1 + z3[6]) - 
      z3[5]^2*(-1 + z3[6]) - z3[6] - 4*z3[6]^2 + 2*z3[6]^3 - 
      z3[3]^3*(-1 + z3[6])*(-1 + z3[5]^2 + z3[5]*(-5 + 3*z3[6])) + 
      z3[3]*(7 + z3[5]^2*(-1 + z3[6]) - 29*z3[6] + 4*z3[6]^2 + 2*z3[6]^3 + 
        2*z3[5]*z3[6]*(17 - 10*z3[6] + z3[6]^2)) + 
      z3[3]^2*(13 - z3[5]^2*(-1 + z3[6]) - 27*z3[6] + 8*z3[6]^2 + 
        z3[5]*(-13 + 42*z3[6] - 23*z3[6]^2 + 2*z3[6]^3))), 
  y[467] -> -1 + 9*z3[5] - z3[5]^2 - 6*z3[6] - 5*z3[5]*z3[6] - 22*z3[6]^2 + 
    17*z3[6]^3 - 2*z3[6]^4 - 2*z3[4]^2*(-4 + 2*z3[5] + z3[6]^2) + 
    z3[4]*(7 - 5*z3[5]^2 - 12*z3[6] - 14*z3[6]^2 + 4*z3[6]^3 + 
      z3[5]*(9 + 4*z3[6])) - z3[3]^2*(z3[4]^4*(-4 + 6*z3[5]) + 
      z3[4]^3*(-13 + z3[5]*(33 - 14*z3[6]) + 12*z3[6]) - 
      (-1 + z3[6])*(35 - 6*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-7 + 2*z3[6] + 5*z3[6]^2)) + 
      z3[4]^2*(-3 + 31*z3[6] - 12*z3[6]^2 + z3[5]*(63 - 61*z3[6] + 
          10*z3[6]^2)) + z3[4]*(29 + 2*z3[6] - 23*z3[6]^2 + 4*z3[6]^3 - 
        2*z3[5]^2*(-1 + z3[6])^2*(5 + z3[6]) + 
        z3[5]*(51 - 80*z3[6] + 31*z3[6]^2 - 2*z3[6]^3))) + 
    z3[3]*(1 - 8*z3[4]^4*(-1 + z3[5]) + z3[5]^2 - 54*z3[6] + 7*z3[6]^2 + 
      14*z3[6]^3 + 6*z3[6]^4 + z3[5]*(-9 + 3*z3[6] + 27*z3[6]^2 - 5*z3[6]^3 - 
        4*z3[6]^4) + 2*z3[4]^3*(31 - 11*z3[6] + z3[5]*(-31 + 9*z3[6])) - 
      2*z3[4]^2*(-79 + 68*z3[6] - 9*z3[6]^2 + 
        z3[5]*(81 - 54*z3[6] + 6*z3[6]^2)) + 
      z3[4]*(117 + 5*z3[5]^2 - 194*z3[6] + 59*z3[6]^2 - 10*z3[6]^3 + 
        z3[5]*(-133 + 122*z3[6] - 25*z3[6]^2 + 10*z3[6]^3))), 
  y[468] -> 1 - 6*z3[4] - 6*z3[4]^2 - 8*z3[5] - 7*z3[4]*z3[5] + 
    3*z3[4]^2*z3[5] + z3[5]^2 + 4*z3[4]*z3[5]^2 - 
    z3[2]^4*(1 + 3*z3[5] - z3[5]^2 + z3[3]*(31 - 35*z3[5] + z3[5]^2) + 
      z3[3]^3*(-10 + z3[5] + z3[5]^2) + z3[3]^2*(-17 - 29*z3[5] + 
        7*z3[5]^2)) + 5*z3[6] + 9*z3[4]*z3[6] + 4*z3[5]*z3[6] - 
    3*z3[4]*z3[5]*z3[6] + 20*z3[6]^2 + 10*z3[4]*z3[6]^2 + 2*z3[4]^2*z3[6]^2 - 
    13*z3[6]^3 - 3*z3[4]*z3[6]^3 + z3[6]^4 + 
    z3[2]^3*(-1 + 5*z3[5] - z3[5]^2 + z3[4]*(3 + z3[5] - z3[5]^2) + 
      z3[3]*(-75 + z3[5]^2 + z3[4]*(133 - 137*z3[5] + z3[5]^2) + 
        z3[5]*(71 - 19*z3[6]) - 46*z3[6]) + 
      z3[3]^2*(-47 - 9*z3[5]^2 + z3[4]*(35 - 119*z3[5] + 15*z3[5]^2) + 
        z3[5]*(75 - 7*z3[6]) - 5*z3[6]) - 2*z3[6] - z3[5]*z3[6] + 
      z3[3]^3*(10 - 3*z3[5]^2 + z3[4]*(-10 - 10*z3[5] + 3*z3[5]^2) - 
        4*z3[5]*(-1 + z3[6]) + 8*z3[6])) + z3[3]^3*z3[5]*
     (1 - z3[4] + z3[4]^4 - z3[6] - z3[4]^3*(1 + 2*z3[6]) + 
      z3[4]^2*(1 + z3[6] + z3[6]^2)) + z3[3]*(9 + 8*z3[4]^4*(-1 + z3[5]) - 
      z3[5]^2 - 4*z3[4]^3*(12 + 4*z3[5]*(-3 + z3[6]) - 5*z3[6]) + 62*z3[6] + 
      3*z3[6]^2 + 13*z3[6]^3 + z3[6]^4 - z3[5]*(2 + 11*z3[6] + 23*z3[6]^2 + 
        10*z3[6]^3) + z3[4]^2*(-2*(68 - 54*z3[6] + 7*z3[6]^2) + 
        z3[5]*(139 - 84*z3[6] + 9*z3[6]^2)) + 
      z3[4]*(-112 - 4*z3[5]^2 + 150*z3[6] - 68*z3[6]^2 + z3[6]^3 - 
        z3[5]*(-125 + 88*z3[6] - 37*z3[6]^2 + z3[6]^3))) + 
    z3[3]^2*(29 - 3*z3[5]^2 + z3[4]^4*(-6 + 8*z3[5]) - 29*z3[6] - 5*z3[6]^2 + 
      6*z3[6]^3 + z3[5]*(-3 + 2*z3[6] + 7*z3[6]^2 - 6*z3[6]^3) + 
      z3[4]^3*(z3[5]*(26 - 16*z3[6]) + 3*(-4 + 5*z3[6])) + 
      z3[4]^2*(-9 + 33*z3[6] - 12*z3[6]^2 + z3[5]*(60 - 50*z3[6] + 
          9*z3[6]^2)) + z3[4]*(25 + 10*z3[6] - 27*z3[6]^2 + 3*z3[6]^3 + 
        6*z3[5]^2*(-1 + 3*z3[6]) - z3[5]*(-44 + 70*z3[6] - 25*z3[6]^2 + 
          z3[6]^3))) + z3[2]^2*(1 + z3[4]^2*(-2 + z3[5]) - 6*z3[5] + 
      z3[5]^2 + 3*z3[6] + 2*z3[5]*z3[6] + 25*z3[6]^2 + 
      z3[4]*(-4 + 2*z3[5]^2 + 3*z3[6] - z3[5]*(3 + z3[6])) + 
      z3[3]*(-61 - z3[5]^2 + z3[4]^2*(-150 + 151*z3[5]) + 37*z3[6] - 
        12*z3[6]^2 + z3[4]*(-8 - 2*z3[5]^2 + z3[5]*(15 - 91*z3[6]) + 
          165*z3[6]) - 2*z3[5]*(-33 + 18*z3[6] + z3[6]^2)) + 
      z3[3]^3*(5 - 3*z3[5]^2 + 5*z3[4]^2*(1 + 2*z3[5]) + 2*z3[6] + 
        2*z3[6]^2 - z3[5]*(-8 + 4*z3[6] + z3[6]^2) + 
        z3[4]*(-5 - 7*z3[6] + 3*z3[5]^2*(1 + z3[6]) - 
          2*z3[5]*(5 + 4*z3[6]))) + z3[3]^2*(-8 + z3[4]^2*(-62 + 113*z3[5]) - 
        2*z3[6] - 11*z3[6]^2 + z3[5]*(46 - 40*z3[6] + 3*z3[6]^2) + 
        z3[4]*(46 + 68*z3[6] + z3[5]^2*(-7 + 9*z3[6]) - 
          z3[5]*(17 + 81*z3[6])))) - z3[2]*(1 + 2*z3[4]^2*(-2 + z3[5]) - 
      7*z3[5] + z3[5]^2 + 4*z3[6] + 3*z3[5]*z3[6] + 12*z3[6]^2 - 11*z3[6]^3 + 
      z3[4]*(-5 + 3*z3[5]^2 + 6*z3[6] + 12*z3[6]^2 - z3[5]*(5 + 2*z3[6])) + 
      z3[3]^3*(-1 + z3[5]^2 + z3[4]^3*(1 + 5*z3[5]) + z3[5]*(-5 + 3*z3[6]) - 
        z3[4]^2*(1 + 2*z3[6] + z3[5]*(5 + 7*z3[6])) + 
        z3[4]*(1 + z3[6] + z3[6]^2 - z3[5]^2*(1 + z3[6] + z3[6]^2) + 
          z3[5]*(5 + 2*z3[6] + 2*z3[6]^2))) + 
      z3[3]^2*(40 + z3[5]^2 + 16*z3[4]^3*(-2 + 3*z3[5]) - 37*z3[6] - 
        17*z3[6]^2 + z3[6]^3 + z3[4]^2*(6 + z3[5]*(28 - 68*z3[6]) + 
          61*z3[6]) + z3[5]*(-18 + 32*z3[6] + 15*z3[6]^2 + z3[6]^3) + 
        z3[4]*(4 + 17*z3[6] - 30*z3[6]^2 - z3[5]^2*(9 - 11*z3[6] + z3[6]^2) + 
          z3[5]*(62 - 64*z3[6] + 19*z3[6]^2))) + 
      z3[3]*(1 + 56*z3[4]^3*(-1 + z3[5]) - z3[5]^2 + 14*z3[6] - 35*z3[6]^2 - 
        4*z3[6]^3 + z3[4]^2*(-92 + z3[5]*(94 - 80*z3[6]) + 108*z3[6]) + 
        z3[5]*(5 + 31*z3[6] + 3*z3[6]^2 + z3[6]^3) + 
        z3[4]*(-101 - 3*z3[5]^2 + 128*z3[6] - 47*z3[6]^2 + 
          z3[5]*(111 - 84*z3[6] + 23*z3[6]^2)))), y[469] -> -5 - 7*z3[5], 
  y[470] -> -3 + z3[5], y[471] -> 1 + 6*z3[5], 
  y[472] -> -88 + 107*z3[5] - 26*z3[5]^2, 
  y[473] -> -62 + 55*z3[5] - 12*z3[5]^2, 
  y[474] -> 74 - 67*z3[5] + 15*z3[5]^2, 
  y[475] -> 108 - 122*z3[5] + 31*z3[5]^2, 
  y[476] -> 1 + (1 + 1/((1 + z3[2])*z3[3]*z3[4]*(1 + z3[4] - z3[6])))/
     (-1 + z3[5]) + 1/((1 + z3[2])*z3[3]*(1 + z3[4] - z3[6])), 
  y[477] -> 1/((1 + z3[2])*z3[3]) + 1/(z3[4]*(1 + z3[4] - z3[6])), 
  y[478] -> (1 + 1/((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     z3[4] + (1 + z3[3]^(-1))/((1 + z3[2])*(-1 + z3[5])*
      (1 + z3[4] - z3[6])) + 1/((1 + z3[2])*z3[4]^3*(-1 + z3[5])*
      (1 + z3[4] - z3[6])) + 1/(z3[4]^2*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[479] -> -1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]), 
  y[480] -> 1/((1 + z3[2])*z3[3]*z3[4]*(-1 + z3[5])) + 
    (1 + z3[3]^(-1))/(1 + z3[4] - z3[6]), y[481] -> -5/2 - z3[6], 
  y[482] -> 1/((1 + z3[2])^2*z3[3]) + (1 + (1 + z3[2])^(-2))/
     (z3[4]*(-1 + z3[5])), y[483] -> -2 - z3[2]/2, y[484] -> 57 - 26*z3[2], 
  y[485] -> -74 + 31*z3[2], y[486] -> 1/((1 + z3[2])^3*(1 + z3[3])) + 
    ((1 + (1 + 1/(z3[3]*(-1 + z3[5])))/((1 + z3[2])^2*z3[3]))/z3[4] + 
      (-1 + z3[5])^(-1) + (1 + (1 + z3[3]^(-1))/(1 + z3[2])^2)/
       (z3[4]^2*(-1 + z3[5])))/(-1 + z3[5]), y[487] -> 1 + (-1 + z3[5])^(-1), 
  y[488] -> 1 + 1/((1 + z3[2])^2*z3[3]^2*(-1 + z3[5])), 
  y[489] -> z3[3]^(-1) + (1 + z3[4]^(-1))/(-1 + z3[5]), 
  y[490] -> -51 + 79*z3[5] - 28*z3[5]^2, y[491] -> 3 - 5*z3[5] + 2*z3[5]^2, 
  y[492] -> 5 - 10*z3[5] + 4*z3[5]^2, y[493] -> 117 - 149*z3[5] + 56*z3[5]^2, 
  y[494] -> 1/((1 + z3[2])^2*z3[4]^2*(-1 + z3[5])) + 
    (1 + 1/(z3[4]^2*(-1 + z3[5])))/(-1 + z3[5]) + 
    (z3[4]^(-1) + 1/((-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
      1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[2]), y[495] -> (z3[3]^(-1) + 1/(z3[4]*(-1 + z3[5])))/
     (1 + z3[2]) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[496] -> 1 + z3[2]*(-1 + z3[5]) - z3[5]*(-1 + z3[6]) + 
    z3[5]^2*(-1 + z3[6]), y[497] -> -1 + z3[5]*(5/2 - z3[6]) + 
    z3[5]^2*(-17/24 + z3[6]), y[498] -> -1 - 2*z3[6], 
  y[499] -> -3 + 2*z3[5] - z3[6], y[500] -> -3/2 + z3[5]*(7/2 - z3[6]) + 
    z3[5]^2*(-1 + z3[6]) - z3[6], y[501] -> -2 - z3[6]/2, 
  y[502] -> z3[4]^(-1) + 1/(z3[3]^2*(-1 + z3[5])), y[503] -> 43/24 - z3[6]/2, 
  y[504] -> 2 + z3[4]/4 - (67*z3[5])/24 + z3[5]^2 - z3[6]/4, 
  y[505] -> 7/24 + z3[6]/2, y[506] -> 1/((1 + z3[2])*z3[4]*(-1 + z3[5])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[507] -> 1/(z3[4]^2*(-1 + z3[5])) + 1/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[508] -> 3/2 + z3[6], y[509] -> z3[4]^(-1) + 
    1/((1 + z3[2])*(-1 + z3[5])*(1 + z3[4] - z3[6])), y[510] -> 5/2 + z3[6], 
  y[511] -> z3[4]^(-2) + 1/((1 + z3[2])*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[512] -> 2 + z3[2]/2 + z3[6], y[513] -> 4 - 3*z3[5] + z3[6], 
  y[514] -> 1 - 2*z3[5] + z3[5]^2 + z3[6], 
  y[515] -> -155/24 + (z3[4]*(1 - 5*z3[5] + 2*z3[5]^2))/4 + 
    z3[5]*(53/6 - z3[6]) + (z3[5]^2*(-6 + z3[6]))/2 + z3[6], 
  y[516] -> 1 + z3[5]*(-1 + z3[6]) + z3[6], y[517] -> -41/8 + (5*z3[6])/4, 
  y[518] -> -1 + 2*z3[6], y[519] -> -31 + 19*z3[6], 
  y[520] -> -57 + z3[2]*(26 - 6*z3[6]) + 25*z3[6], 
  y[521] -> -91 - z3[2]*(18 + 31*z3[5]) + z3[5]*(166 - 85*z3[6]) + 
    31*z3[5]^2*(-1 + z3[6]) + 42*z3[6], y[522] -> 2 + z3[5]*(-1 + z3[6]), 
  y[523] -> -2 + z3[5]*(5 - 2*z3[6]) + 2*z3[5]^2*(-1 + z3[6]), 
  y[524] -> 5/24 + z3[6], y[525] -> 5 - 18*z3[4] + 18*z3[6], 
  y[526] -> 12 + z3[5] - 6*z3[6] + 6*z3[5]*z3[6], 
  y[527] -> -4 - 3*z3[6] - z3[6]^2, y[528] -> -1 - z3[6] - z3[6]^2, 
  y[529] -> -1 - z3[6] + z3[6]^2, y[530] -> 4 + z3[3] - 6*z3[2]*z3[3], 
  y[531] -> z3[2]^5*z3[5] + z3[2]^4*(1 - z3[5]*(-1 + z3[6]) + 
      z3[5]^2*(-1 + z3[6])) + (-1 + z3[5])^2*(-1 + z3[6]) - 
    z3[2]*(-1 + z3[5])^2*(-1 + z3[6]) + z3[2]^2*(-1 + z3[5])^2*(-1 + z3[6]) - 
    z3[2]^3*(-1 + z3[5])^2*(-1 + z3[6]), 
  y[532] -> 2 - 2*z3[5] - ((-1 + z3[3])*z3[5]^2)/2, 
  y[533] -> 2 - (3*z3[6])/2, y[534] -> 9 - 203*z3[3], 
  y[535] -> 2 + (55*z3[3])/12, y[536] -> -21 + (77/6 - (41*z3[2])/2)*z3[3], 
  y[537] -> -136 + z3[5]*(326 - 308*z3[3] - 222*z3[6]) - 
    (-187 + 111*z3[3])*z3[5]^2*(-1 + z3[6]), 
  y[538] -> 69 + 81*z3[5]*(-1 + z3[6]) - 43*z3[6], y[539] -> -5/2 + z3[6], 
  y[540] -> z3[3] - z3[3]*z3[5] - 8*z3[6], y[541] -> -3 + z3[4] + z3[6], 
  y[542] -> -1 + 4*z3[6], y[543] -> -4 + (-4 + z3[3]*(-1 + z3[5]))*z3[6], 
  y[544] -> -1 + z3[5] + 3*z3[6] - 4*z3[5]*z3[6] + 3*z3[6]^2, 
  y[545] -> 1 - z3[4]^3*(-2 + z3[5])^2 - 2*z3[5] + z3[5]^2 + 
    z3[4]^2*(z3[5]^2 + 4*(-1 + z3[6]) - 2*z3[5]*(-1 + z3[6])) - 
    z3[3]*(1 + z3[4]*z3[5]*(2 + z3[5]*(-2 + z3[6])) + z3[5]^2*(-1 + z3[6])) + 
    z3[4]*z3[5]*(2 + z3[5]*(-2 + z3[6]) - 2*z3[6])*(-1 + z3[6]) - 2*z3[6] + 
    4*z3[5]*z3[6] - 2*z3[5]^2*z3[6] - 2*z3[5]*z3[6]^2 + z3[5]^2*z3[6]^2, 
  y[546] -> 4 + 4*z3[4] - 7*z3[6] - z3[5]*z3[6] - 
    z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[547] -> 2 + z3[6]^2 + z3[6]^3 + z3[2]*z3[6]*(1 + z3[6]), 
  y[548] -> -1 - ((-1 + z3[3])*z3[5]^2*(-1 + z3[6]))/2 - 
    z3[5]*(-1 + z3[3] + z3[6]), 
  y[549] -> 2 + (-1 + z3[3])*z3[5]^2*(-1 + z3[6]) + 
    2*z3[5]*(-1 + z3[3] + z3[6]), 
  y[550] -> -3 + z3[4] - z3[5]*(-3 + z3[4] + z3[6]), 
  y[551] -> -6 + 2*z3[4] - z3[6] + z3[5]^2*(-3 + z3[4] + z3[6]) - 
    z3[5]*(-9 + 3*z3[4] + z3[6]), y[552] -> 4 - 6*z3[5] + 3*z3[5]^2 + 
    3*z3[6] + z3[2]*(2 + z3[3] - 6*z3[5] + 3*z3[5]^2 + z3[6]), 
  y[553] -> -11 + 3*z3[5]^3 + z3[5]*(23 - 2*z3[6]) - 3*z3[6] + 
    z3[5]^2*(-15 + 2*z3[6]), y[554] -> 4 - z3[5]^2*(-1 + z3[6]) + 
    z3[5]*(-5 + z3[2] + 2*z3[6]), y[555] -> 5/2 + z3[5]^2*(9/8 - 2*z3[6]) - 
    z3[6] + z3[5]*(-23/4 + 3*z3[6]), 
  y[556] -> 12 - 4*z3[4] + 4*z3[4]^2 - 25*z3[5] + 8*z3[4]*z3[5] - 
    z3[4]^2*z3[5] + 16*z3[5]^2 - 2*z3[4]*z3[5]^2 - 3*z3[5]^3 + 
    z3[3]*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6])) + 4*z3[6] - 
    3*z3[4]*z3[6] + 2*z3[5]*z3[6] - 2*z3[5]^2*z3[6] + 
    z3[2]*(4 + z3[4]*(-4 + z3[5]) - 8*z3[5] + 2*z3[5]^2 + 3*z3[6]), 
  y[557] -> 11 - 3*z3[5]^3 + z3[5]^2*(15 - 2*z3[6]) + 3*z3[6] + 
    z3[5]*(-23 + 2*z3[6]) + z3[2]*(4 + z3[4]*(-4 + z3[5]) - 8*z3[5] + 
      2*z3[5]^2 + 3*z3[6]), y[558] -> 5 - 4*z3[6] + z3[5]*(3 + 4*z3[6]), 
  y[559] -> 74 - 24*z3[6] + z3[2]*(-31 + 6*z3[6]), 
  y[560] -> -62 + 25*z3[4] + 12*z3[6] + 7*z3[5]^2*(-3 + z3[4] + z3[6]) - 
    z3[5]*(-88 + 37*z3[4] + 37*z3[6]), 
  y[561] -> 74 + (-62 + 43*z3[3])*z3[5]^2*(-1 + z3[6]) + 
    2*z3[5]*(-56 + 49*z3[3] + 43*z3[6]), 
  y[562] -> 109 - 44*z3[4] - 31*z3[6] - 14*z3[5]^2*(-3 + z3[4] + z3[6]) + 
    z3[5]*(-151 + 58*z3[4] + 44*z3[6]), 
  y[563] -> 112 + z3[2]*(-13 + 12*z3[5]) - 26*z3[5]^2*(-1 + z3[6]) - 
    43*z3[6] + z3[5]*(-113 + 68*z3[6]), 
  y[564] -> 139 - 263*z3[5]^2*(-1 + z3[6]) - 99*z3[6] + 
    z3[5]*(-459 + 362*z3[6]), 
  y[565] -> 1 + (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
      z3[3]*z3[4]*z3[6])^(-1), 
  y[566] -> z3[2]*(-2 + z3[5])*(-1 + z3[5] + z3[4]*(7 - 5*z3[5] + z3[5]^2) - 
      3*z3[6]) + z3[2]^2*(5 + z3[4] + 2*z3[5]*(-1 + z3[6]) - 3*z3[6]) + 
    (-1 + z3[5])*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + 
    z3[2]^3*(-2 + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[567] -> -z3[2]^3 + z3[2]^2*(3 + 2*z3[4] - 2*z3[6]) + 
    (-1 + z3[5])^2*(-1 + z3[6])^2 + z3[2]*(-1 + z3[4]^2*(-2 + z3[5])^3 + 
      z3[4]*(-2 + z3[5])*(2 - z3[5]*(-2 + z3[6]) + z3[5]^2*(-1 + z3[6]) - 
        2*z3[6]) - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + 4*z3[6] - 
      z3[6]^2), y[568] -> 4 - z3[6] - z3[5]*(12 - 6*z3[6] + z3[6]^2) + 
    z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[569] -> 99 - 73*z3[6] + 18*z3[6]^2 + 
    z3[5]*(-153 + 125*z3[6] - 37*z3[6]^2) + 
    7*z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[570] -> -1 - 3*(-1 + z3[5])^2*z3[6] - 3*z3[6]^2 + 
    z3[2]*(-2 + 6*z3[5] - 3*z3[5]^2 - 2*z3[6] + z3[6]^2), 
  y[571] -> (1 + z3[3]^(-1))/(-1 + z3[5])^2 + 
    1/((1 + z3[2])^2*(z3[2]^2*z3[3]^2 + 4*z3[2]*z3[3]*z3[4] - 
       4*z3[3]*z3[4]^2 - 4*z3[2]*z3[3]*z3[4]*z3[5] - 2*z3[2]*z3[3]^2*z3[4]*
        z3[5] + 4*z3[3]*z3[4]^2*z3[5] + z3[3]^2*z3[4]^2*z3[5]^2 - 
       2*z3[2]*z3[3]*z3[6] + 4*z3[3]*z3[4]*z3[6] - 2*z3[3]*z3[4]*z3[5]*
        z3[6] + z3[6]^2)), y[572] -> 1/((1 + z3[2])*(-1 + z3[5])) + 
    1/((z3[2]*z3[3] - z3[3]*z3[4] - z3[6])*(z3[2]^2*z3[3]^2 + 
       4*z3[2]*z3[3]*z3[4] - 4*z3[3]*z3[4]^2 - 4*z3[2]*z3[3]*z3[4]*z3[5] - 
       2*z3[2]*z3[3]^2*z3[4]*z3[5] + 4*z3[3]*z3[4]^2*z3[5] + 
       z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]*z3[3]*z3[6] + 4*z3[3]*z3[4]*z3[6] - 
       2*z3[3]*z3[4]*z3[5]*z3[6] + z3[6]^2)), 
  y[573] -> -202 + 137*z3[6] - 31*z3[6]^2 - 
    14*z3[5]^2*(6 - 4*z3[6] + z3[6]^2) + 
    z3[5]*(237 - 167*z3[6] + 44*z3[6]^2), 
  y[574] -> z3[3]*(173 + 8*z3[6] - 86*z3[6]^2) + 
    21*(1 - z3[6] + 15*z3[6]^2 + 6*z3[6]^3), 
  y[575] -> z3[3]*(-31/12 + 2*z3[6] - z3[6]^2) + 
    (-16 - 2*z3[6] - 58*z3[6]^2 + 37*z3[6]^3)/4, 
  y[576] -> -6*z3[4]^3*(-7 + 3*z3[5]) + 18*z3[3]*(1 - z3[5] + z3[5]^2)*
     z3[6] + z3[4]*(13 + 18*z3[3]*(-1 + 3*z3[5] + z3[5]^3 + 
        z3[5]^2*(-3 + z3[6])) + (-19 - 18*z3[5] + 18*z3[5]^2)*z3[6] + 
      24*z3[6]^2) + z3[4]^2*(37 - 18*z3[5]^2 - 66*z3[6] + 
      18*z3[5]*(1 + z3[6])), 
  y[577] -> z3[4]^2*(113 - 90*z3[5] + 18*z3[5]^2) + 
    18*z3[6]*(4 - 7*z3[5] + 2*z3[5]^2 + 2*z3[6]) - 
    z3[4]*(137 + z3[2] + 198*z3[5]^2 - 36*z3[5]^3 + 132*z3[6] - 
      54*z3[5]*(6 + z3[6])), 
  y[578] -> z3[4]^3*(2 - z3[2] + z3[2]^2 - z3[5]) - 
    z3[6]*(1 - 2*z3[5] + z3[5]^2 + z3[2]*z3[3]*(1 - z3[5] + z3[5]^2) + 
      z3[6]) + z3[4]^2*(-z3[5]^2 + 2*z3[2]*(-1 + z3[6]) - 
      2*z3[2]^2*(-1 + z3[6]) - 3*z3[6] + z3[5]*(2 + z3[6])) + 
    z3[4]*(z3[3]*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6])) - 
      z3[2]*(-1 + z3[6])^2 + z3[2]^2*(-1 + z3[6])^2 + 
      (1 + z3[6])*(1 - 2*z3[5] + z3[5]^2 + z3[6])), 
  y[579] -> -1 - z3[2]^3*(-1 + z3[3]) + 2*z3[5] + 2*z3[4]*z3[5] - 
    4*z3[4]^2*z3[5] - z3[5]^2 - 2*z3[4]*z3[5]^2 + z3[4]^2*z3[5]^2 + 2*z3[6] + 
    4*z3[4]*z3[6] - 4*z3[5]*z3[6] - 2*z3[4]*z3[5]*z3[6] + 2*z3[5]^2*z3[6] + 
    z3[4]*z3[5]^2*z3[6] + 2*z3[5]*z3[6]^2 - z3[5]^2*z3[6]^2 + 
    z3[2]^2*(-3 - 2*z3[4] + z3[3]*(-1 + 2*z3[4]) + 2*z3[6]) + 
    z3[3]*(1 + z3[4]^2*(-2 + z3[5]^2) + z3[5]^2*(-1 + z3[6]) + 
      2*z3[4]*(z3[5] - z3[5]^2 + z3[6])) - 
    z3[2]*(-1 + z3[4]^2*(-2 + z3[5])^3 + 2*z3[5] - z3[5]^2 + 
      z3[4]*(-2*z3[5] + z3[5]^2*(4 - 3*z3[6]) + 4*(-2 + z3[6]) + 
        z3[5]^3*(-1 + z3[6])) + 4*z3[6] - 2*z3[5]*z3[6] + z3[5]^2*z3[6] + 
      z3[3]*(1 - z3[5]^2 + z3[4]^2*z3[5]^2 + z3[4]*(-6 + 4*z3[5] + z3[5]^2 - 
          z3[5]^3) + 2*z3[6])), 
  y[580] -> -((-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))*z3[6]) + 
    z3[4]*(-3*z3[5]^4 + z3[3]*(-1 + z3[5])*(-1 + 3*z3[5] + z3[5]^3 + 
        z3[5]^2*(-3 + z3[6])) + z3[5]^3*(19 - 2*z3[6]) - 3*(4 + z3[6]) + 
      z3[5]*(37 + z3[6]) + z3[5]^2*(-41 + 5*z3[6])), 
  y[581] -> -5 + 5*z3[4]^3 - 18*(-10 + 23*z3[5] - 15*z3[5]^2 + 3*z3[5]^3)*
     z3[6] + (54 + 36*z3[5] - 36*z3[5]^2)*z3[6]^2 - z3[4]^2*(5 + 6*z3[6]) - 
    z3[4]*(391 + 54*z3[5]^4 + 18*z3[5]*(-57 + z3[6]) + 96*z3[6] + 
      18*z3[5]^3*(-21 + 2*z3[6]) - 18*z3[5]^2*(-53 + 6*z3[6])), 
  y[582] -> -9 - 8*z3[4] - 12*z3[4]^2 + 23*z3[5] - 4*z3[4]*z3[5] + 
    3*z3[4]^2*z3[5] - 16*z3[5]^2 + 2*z3[4]*z3[5]^2 + 3*z3[5]^3 + 
    z3[3]*(-1 + 4*z3[4]*(-1 + z3[5])*z3[5]) + 
    z3[2]^2*(3 + 4*z3[4] - 3*z3[6]) - 5*z3[6] + 9*z3[4]*z3[6] + 
    4*z3[5]^2*z3[6] + z3[2]^3*(-2 + z3[5] + z3[6] - z3[5]*z3[6]) + 
    z3[2]*(10 + 4*z3[5] - 7*z3[5]^2 + 3*z3[5]^3 - 
      3*z3[4]^2*(4 - 5*z3[5] + z3[5]^2) - z3[3]*(-1 + z3[5])*
       (-1 - 4*(-1 + z3[4])*z3[5] + 4*z3[4]*z3[5]^2) - 10*z3[6] + 
      z3[5]*z3[6] + z3[4]*(-6*z3[5]^2 + 2*z3[5]^3 + z3[5]*(13 - 9*z3[6]) + 
        9*z3[6])), y[583] -> 174 - 13*z3[4]^2*(-2 + z3[5]) + 81*z3[5]^2 + 
    12*z3[6] + 13*z3[6]^2 - z3[5]*(198 + 13*z3[6]) + 
    z3[4]*(-36 - 19*z3[5]^2 - 39*z3[6] + z3[5]*(50 + 13*z3[6])), 
  y[584] -> -435 + 26*z3[4]^2*(-2 + z3[5]) - 263*z3[5]^2 - 30*z3[6] - 
    26*z3[6]^2 + z3[5]*(543 + 39*z3[6]) + 
    z3[4]*(96 + 57*z3[5]^2 + 78*z3[6] - 2*z3[5]*(72 + 13*z3[6])), 
  y[585] -> 285 - 13*z3[4]^2*(-2 + z3[5]) - 369*z3[5] + 188*z3[5]^2 + 
    z3[2]^2*(93 - 111*z3[5] + 56*z3[5]^2) - 6*z3[6] - 14*z3[5]*z3[6] - 
    5*z3[6]^2 + 6*z3[5]*z3[6]^2 + z3[4]*(z3[5]*(70 - 11*z3[6]) - 
      3*(12 + 5*z3[6]) + z3[5]^2*(-32 + 6*z3[6])) + 
    z3[2]*((-119 + 13*z3[4])*z3[5]^2 - 3*(61 + 2*z3[6]) + 
      z3[5]*(231 - 20*z3[4] + 13*z3[6])), 
  y[586] -> z3[4]^2*(-97 + 90*z3[5] - 18*z3[5]^2) - 
    18*z3[6]*(4 - 7*z3[5] + 2*z3[5]^2 + 2*z3[6]) + 
    z3[4]*(z3[2] + 198*z3[5]^2 - 36*z3[5]^3 - 54*z3[5]*(6 + z3[6]) + 
      5*(31 + 23*z3[6])), y[587] -> -1355 - 315*z3[5] + 187*z3[5]^2 - 
    2*z3[4]^2*(37 + 13*z3[5]) + 978*z3[6] - 39*z3[5]*z3[6] - 49*z3[6]^2 + 
    z3[4]*(-928 - 57*z3[5]^2 + 123*z3[6] + 2*z3[5]*(72 + 13*z3[6])) + 
    z3[3]*(-33 - 111*z3[5]^2 + z3[4]^2*(-98 + 73*z3[5]) + 295*z3[6] - 
      98*z3[6]^2 - 4*z3[5]*(-79 + 41*z3[6]) + 
      z3[4]*(-209 + 57*z3[5]^2 + z3[5]*(237 - 73*z3[6]) + 196*z3[6])), 
  y[588] -> -82 + z3[2]^3*(-50 + 6*z3[5]) + 188*z3[5]^2*(-1 + z3[6]) + 
    74*z3[6] - 6*z3[6]^2 + z3[5]*(327 - 268*z3[6] + 18*z3[6]^2 - 6*z3[6]^3) + 
    z3[2]^2*(z3[5]*(93 - 74*z3[6]) + 56*z3[5]^2*(-1 + z3[6]) + 
      2*(7 + 6*z3[6])) + z3[2]*(25 - 119*z3[5]^2*(-1 + z3[6]) - 37*z3[6] - 
      3*z3[5]*(67 - 54*z3[6] + 2*z3[6]^2)), 
  y[589] -> 116 + 141*z3[5] - 62*z3[5]^2 + z3[4]^2*(12 + 13*z3[5]) - 
    215*z3[6] + 13*z3[5]*z3[6] - 60*z3[6]^2 - 12*z3[5]*z3[6]^2 + 
    z3[4]*(19*z3[5]^2 + 4*(50 + 3*z3[6]) - z3[5]*(50 + 13*z3[6])) - 
    z3[3]*(12*z3[4]^2*z3[5] - 43*z3[5]^2 + 
      z3[4]*(12 + 19*z3[5]^2 - 24*z3[5]*(-1 + z3[6])) - 24*(-1 + z3[6]) + 
      2*z3[5]*(25 - 12*z3[6] + 6*z3[6]^2)), 
  y[590] -> -6*(-40 + (-42 + z3[2])*z3[6] + (-14 + z3[2])*z3[6]^2 + 
      2*z3[6]^3) + z3[3]*(-142 - 32*z3[6] + 98*z3[6]^2 + 
      z3[2]*(246 + 191*z3[6] + 25*z3[6]^2)), 
  y[591] -> -2*(2 + 2*z3[6] + 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4) + 
    z3[3]*(-1 - z3[6] - z3[6]^2 + 7*z3[6]^3 + 2*z3[6]^4 + 
      2*z3[2]*(3 + 3*z3[6] + 3*z3[6]^2 + z3[6]^3)), 
  y[592] -> 1 + 3*z3[4]^2*(-2 + z3[5]) - 8*z3[5] + z3[5]^2 + 
    z3[2]^4*(-1 - 3*z3[5] + z3[5]^2) + 5*z3[6] + 4*z3[5]*z3[6] - 3*z3[6]^2 - 
    z3[2]^3*(1 + z3[5]^2 + z3[4]*(-3 - z3[5] + z3[5]^2) + 
      z3[5]*(-5 + z3[6]) + 2*z3[6]) + z3[4]*(-6 + 4*z3[5]^2 + 9*z3[6] - 
      z3[5]*(7 + 3*z3[6])) + z3[2]^2*(1 + z3[4]^2*(-2 + z3[5]) + z3[5]^2 + 
      2*z3[5]*(-3 + z3[6]) + 3*z3[6] - z3[6]^2 + 
      z3[4]*(-4 + 2*z3[5]^2 + 3*z3[6] - z3[5]*(3 + z3[6]))) - 
    z3[2]*(1 + 2*z3[4]^2*(-2 + z3[5]) + z3[5]^2 + 4*z3[6] - 2*z3[6]^2 + 
      z3[5]*(-7 + 3*z3[6]) + z3[4]*(-5 + 3*z3[5]^2 + 6*z3[6] - 
        z3[5]*(5 + 2*z3[6]))), y[593] -> 8 - 3*z3[4]^2*(-2 + z3[5]) - 
    20*z3[5] + 14*z3[5]^2 - 3*z3[5]^3 + 
    2*z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + 6*z3[6] - 4*z3[5]*z3[6] - 
    2*z3[5]^2*z3[6] + 3*z3[6]^2 + z3[2]^2*(-8 - 5*z3[4] - 
      2*z3[5]*(-1 + z3[6]) + 6*z3[6]) + 
    z3[4]*(7 + z3[5] - 2*z3[5]^2 - 9*z3[6] + 3*z3[5]*z3[6]) + 
    z3[2]*(-8 + 6*z3[5]^2 - 3*z3[5]^3 + 3*z3[4]^2*(5 - 5*z3[5] + z3[5]^2) - 
      4*z3[6] + 3*z3[6]^2 + z3[5]*(-1 + 2*z3[6]) + 
      z3[4]*(23 + 13*z3[5]^2 - 3*z3[5]^3 - 15*z3[6] + 
        z3[5]*(-30 + 9*z3[6]))), y[594] -> 1253 + 666*z3[4] + 100*z3[4]^2 + 
    198*z3[5] - 70*z3[4]*z3[5] + 13*z3[4]^2*z3[5] - 131*z3[5]^2 + 
    32*z3[4]*z3[5]^2 + z3[2]^2*(1583 + 54*z3[5] - 37*z3[5]^2 + 
      12*z3[3]^2*(-3 + z3[5] + z3[5]^2) + 
      z3[3]*(660 - 325*z3[5] + 18*z3[5]^2)) - 762*z3[6] - 174*z3[4]*z3[6] + 
    14*z3[5]*z3[6] + 11*z3[4]*z3[5]*z3[6] - 6*z3[4]*z3[5]^2*z3[6] + 
    43*z3[6]^2 - 6*z3[5]*z3[6]^2 - 12*z3[3]^2*z3[5]*
     (1 + z3[4]^2 - z3[5] + z3[4]*(-1 + z3[5])*(1 + z3[6])) + 
    z3[2]*(-775 - 117*z3[5] + 81*z3[5]^2 + 
      z3[4]*(-756 + 20*z3[5] - 13*z3[5]^2) + 699*z3[6] - 13*z3[5]*z3[6] - 
      12*z3[3]^2*(z3[4]*(-1 - 3*z3[5] + 2*z3[5]^2) - 
        (-1 + z3[5])*(1 + 2*z3[5] + z3[6])) + 
      z3[3]*(165 - 43*z3[5]^2 + z3[4]*(-527 + 255*z3[5] + 13*z3[5]^2) + 
        366*z3[6] + z3[5]*(186 + 5*z3[6]))) + 
    z3[3]*(73 + z3[4]^2*(162 - 86*z3[5]) + 74*z3[5]^2 - 403*z3[6] + 
      14*z3[6]^2 + 3*z3[5]*(-81 + 59*z3[6] + 8*z3[6]^2) + 
      z3[4]*(205 - 176*z3[6] + z3[5]^2*(-32 + 6*z3[6]) + 
        z3[5]*(-236 + 13*z3[6]))), 
  y[595] -> z3[4]^3*(-6 + z3[2] + 5*z3[5] - z3[5]^2) + 
    z3[6]*(10 - 2*z3[5]^3 + z3[3]*(-1 + 3*z3[5] + z3[5]^3 + 
        z3[2]*(6 - 2*z3[5]^3 - z3[5]^2*(-10 + z3[6]) + 
          2*z3[5]*(-6 + z3[6])) + z3[5]^2*(-3 + z3[6])) + 
      z3[2]*z3[3]^2*z3[5]*(2 + z3[5]^2 + z3[5]*(-2 + z3[6])) - 
      z3[5]^2*(-12 + z3[6]) + 2*z3[5]*(-10 + z3[6]) + 3*z3[6]) + 
    z3[4]^2*(8 + 11*z3[5]^2 - 2*z3[5]^3 - 2*z3[2]*(-1 + z3[6]) + 7*z3[6] - 
      3*z3[5]*(6 + z3[6])) + z3[4]*(-10 + 20*z3[5] - 12*z3[5]^2 + 2*z3[5]^3 + 
      z3[2]*(-1 + z3[6])^2 - 12*z3[6] + 16*z3[5]*z3[6] - 10*z3[5]^2*z3[6] + 
      2*z3[5]^3*z3[6] - 2*z3[6]^2 - 2*z3[5]*z3[6]^2 + z3[5]^2*z3[6]^2 + 
      z3[3]*(11 + 2*z3[5]^4 + z3[5]^2*(35 - 11*z3[6]) - 2*z3[6] + 
        z3[5]^3*(-15 + 2*z3[6]) + z3[5]*(-33 + 8*z3[6] - 2*z3[6]^2)) - 
      z3[3]^2*(1 + z3[5]^4 + 2*z3[5]*(-2 + z3[6]) + 2*z3[5]^3*(-2 + z3[6]) + 
        z3[5]^2*(6 - 3*z3[6] + z3[6]^2))), 
  y[596] -> 6 - 232*z3[5] + 131*z3[5]^2 + 
    z3[2]^3*(-473 - 12*z3[3]^2*(-1 + z3[5]) + 13*z3[5] + 
      2*z3[3]*(-69 + 47*z3[5])) + 12*z3[3]^2*(-1 + z3[5])*z3[5]*
     (-1 + z3[6]) + 19*z3[6] + 154*z3[5]*z3[6] - 131*z3[5]^2*z3[6] + 
    43*z3[6]^2 - 18*z3[5]*z3[6]^2 - 6*z3[6]^3 + 6*z3[5]*z3[6]^3 + 
    z3[2]^2*(-707 + 12*z3[3]^2*(-1 + z3[5])*(-2 + z3[5]*(-1 + z3[6])) - 
      37*z3[5]^2*(-1 + z3[6]) + 70*z3[6] + z3[5]*(-74 + 36*z3[6]) + 
      z3[3]*(-440 + z3[5]*(257 - 137*z3[6]) + 18*z3[5]^2*(-1 + z3[6]) + 
        75*z3[6])) + z3[3]*(74*z3[5]^2*(-1 + z3[6]) + 4*(-4 + 25*z3[6]) + 
      z3[5]*(199 - 14*z3[6] + 25*z3[6]^2)) + 
    z3[2]*(-258 + 12*z3[3]^2*(-1 + z3[5])*(-1 + 2*z3[5]*(-1 + z3[6])) + 
      81*z3[5]^2*(-1 + z3[6]) + 125*z3[6] + 19*z3[6]^2 + 
      2*z3[5]*(72 - 43*z3[6] + 3*z3[6]^2) + 
      z3[3]*(-318 - 43*z3[5]^2*(-1 + z3[6]) + 175*z3[6] + 
        z3[5]*(-130 - 151*z3[6] + 25*z3[6]^2))), 
  y[597] -> 1 - 9*z3[5] + z3[5]^2 + 6*z3[6] + 5*z3[5]*z3[6] + 22*z3[6]^2 - 
    17*z3[6]^3 + 2*z3[6]^4 + 2*z3[4]^2*(-4 + 2*z3[5] + z3[6]^2) + 
    z3[4]*(-7 + 5*z3[5]^2 + 12*z3[6] + 14*z3[6]^2 - 4*z3[6]^3 - 
      z3[5]*(9 + 4*z3[6])) + z3[3]*(-1 + 8*z3[4]^4*(-1 + z3[5]) - z3[5]^2 + 
      54*z3[6] - 7*z3[6]^2 - 14*z3[6]^3 - 6*z3[6]^4 + 
      z3[4]^3*(-62 + z3[5]*(62 - 18*z3[6]) + 22*z3[6]) + 
      z3[5]*(9 - 3*z3[6] - 27*z3[6]^2 + 5*z3[6]^3 + 4*z3[6]^4) + 
      2*z3[4]^2*(-79 + 68*z3[6] - 9*z3[6]^2 + 
        z3[5]*(81 - 54*z3[6] + 6*z3[6]^2)) + 
      z3[4]*(-117 - 5*z3[5]^2 + 194*z3[6] - 59*z3[6]^2 + 10*z3[6]^3 + 
        z3[5]*(133 - 122*z3[6] + 25*z3[6]^2 - 10*z3[6]^3))) + 
    z3[3]^2*(z3[4]^4*(-4 + 6*z3[5]) + z3[4]^3*(-13 + z3[5]*(33 - 14*z3[6]) + 
        12*z3[6]) - (-1 + z3[6])*(35 - 6*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-7 + 2*z3[6] + 5*z3[6]^2)) + 
      z3[4]^2*(-3 + 31*z3[6] - 12*z3[6]^2 + z3[5]*(63 - 61*z3[6] + 
          10*z3[6]^2)) + z3[4]*(29 + 2*z3[6] - 23*z3[6]^2 + 4*z3[6]^3 - 
        2*z3[5]^2*(-1 + z3[6])^2*(5 + z3[6]) + 
        z3[5]*(51 - 80*z3[6] + 31*z3[6]^2 - 2*z3[6]^3))), 
  y[598] -> (21*z3[5]*(z3[2]^5*(1 + 31*z3[3] + 17*z3[3]^2 + z3[3]^3) + 
       z3[3]*(1 + z3[3])*(2 + z3[3] - z3[6])*(-1 + z3[6])^2 - 
       z3[2]^4*(-1 + z3[6] + z3[3]^3*(-5 + 2*z3[6]) + 
         z3[3]^2*(-65 + 29*z3[6]) + z3[3]*(-95 + 47*z3[6])) - 
       z3[2]*z3[3]*(-1 + z3[6])*(z3[3]^2*(5 - 3*z3[6]) + 
         2*(9 - 9*z3[6] + z3[6]^2) + z3[3]*(23 - 21*z3[6] + 2*z3[6]^2)) + 
       z3[2]^3*z3[3]*(z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + 
         2*(56 - 56*z3[6] + 9*z3[6]^2) + z3[3]*(96 - 88*z3[6] + 
           13*z3[6]^2)) + z3[2]^2*z3[3]*(64 - 96*z3[6] + 34*z3[6]^2 - 
         z3[6]^3 + z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) - 
         z3[3]*(-68 + 96*z3[6] - 31*z3[6]^2 + z3[6]^3))))/4 - 
    (21*(-5 + 2*z3[5] - z3[5]^2 + 2*z3[2]^5*(z3[3]^3*(-1 + z3[5]) + z3[5] + 
         15*z3[3]*z3[5] + z3[3]^2*(-4 + 9*z3[5])) - 
       z3[3]^2*(2 + 3*z3[5]^2 - 3*z3[6])*(-1 + z3[6]) - 3*z3[6] - 
       2*z3[5]*z3[6] + z3[5]^2*z3[6] - z3[6]^2 + z3[6]^3 + 
       z3[3]*(-10 + z3[5]*(10 - 6*z3[6]) - z3[5]^2*(-1 + z3[6]) - 5*z3[6] + 
         2*z3[6]^2 + z3[6]^3) + z3[2]^4*
        (1 + z3[3]*(31 + z3[5]*(62 - 14*z3[6]) - z3[5]^2*(-1 + z3[6]) - 
           16*z3[6]) - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + 
         z3[3]^3*(-7 + 6*z3[5] - z3[5]^2*(-1 + z3[6]) + z3[6]) - 
         z3[3]^2*(2 + 2*z3[5]*(-17 + z3[6]) + 7*z3[5]^2*(-1 + z3[6]) + 
           3*z3[6])) + z3[2]^3*(1 + z3[3]*(75 + z3[5]*(38 - 18*z3[6]) + 
           z3[5]^2*(-1 + z3[6]) - 57*z3[6]) + 2*z3[5]*(-1 + z3[6]) - 
         z3[5]^2*(-1 + z3[6]) - z3[6] - 8*z3[6]^2 + 
         3*z3[3]^3*(-3 + 2*z3[5] - z3[5]^2*(-1 + z3[6]) + z3[6]) + 
         z3[3]^2*(29 - 6*z3[5]*(-4 + z3[6]) - 9*z3[5]^2*(-1 + z3[6]) - 
           23*z3[6] + 2*z3[6]^2)) + z3[2]^2*(-1 - 2*z3[5]*(-1 + z3[6]) + 
         z3[5]^2*(-1 + z3[6]) + z3[6] - 11*z3[6]^2 + z3[6]^3 - 
         z3[3]^3*(-1 + z3[5])*(-5 + 3*z3[5]*(-1 + z3[6]) + 3*z3[6]) + 
         z3[3]^2*(34 - 6*z3[5]*(-3 + z3[6]) - 42*z3[6] + 7*z3[6]^2) + 
         z3[3]*(61 + 2*z3[5] - z3[5]^2*(-1 + z3[6]) - 65*z3[6] + 2*z3[6]^2 + 
           z3[6]^3)) + z3[2]*(1 + 2*z3[5]*(-1 + z3[6]) - 
         z3[5]^2*(-1 + z3[6]) - z3[3]^3*(-1 + z3[5]^2)*(-1 + z3[6]) - z3[6] - 
         4*z3[6]^2 + 2*z3[6]^3 + z3[3]^2*(13 - 2*z3[5]*(-5 + z3[6]) - 
           z3[5]^2*(-1 + z3[6]) - 27*z3[6] + 8*z3[6]^2) + 
         z3[3]*(7 - 2*z3[5]*(-9 + z3[6]) + z3[5]^2*(-1 + z3[6]) - 29*z3[6] + 
           4*z3[6]^2 + 2*z3[6]^3))))/4, 
  y[599] -> (-21*z3[5]*(1 + z3[4] - z3[6])*(1 + z3[4] + 
       z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
       z3[3]*(7 + 2*z3[4]^3 + z3[4]^2*(10 - 3*z3[6]) - 8*z3[6] + z3[6]^2 + 
         z3[4]*(15 - 10*z3[6] + z3[6]^2))))/4 - 
    (21*(-2*z3[5] + z3[3]^2*(z3[4]^3 + z3[4]^2*(4 - 3*z3[6]) + 
         z3[4]*(3*(-2 + z3[6]) + z3[5]^2*(-1 + z3[6])^2)*(-1 + z3[6]) + 
         (4 + 2*z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2) + z3[6] + 
       2*z3[5]*z3[6] + 3*z3[6]^2 - 4*z3[6]^3 + z3[6]^4 + 
       z3[4]^2*(-2 + z3[6]^2) + z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6] + 
         3*z3[6]^2 - 2*z3[6]^3) - z3[3]*(2*z3[4]^4 + z3[4]^3*(12 - 5*z3[6]) + 
         3*z3[4]^2*(8 - 9*z3[6] + z3[6]^2) - z3[6]*(7 + 3*z3[6] - 
           15*z3[6]^2 + 5*z3[6]^3) + z3[4]*(15 + z3[5]^2 - 
           4*z3[5]*(-1 + z3[6])^3 - 31*z3[6] + 5*z3[6]^2 + 5*z3[6]^3) + 
         2*z3[5]*(3 - 7*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + z3[6]^4))))/4, 
  y[600] -> -1 + 6*z3[4] + 6*z3[4]^2 + 8*z3[5] + 7*z3[4]*z3[5] - 
    3*z3[4]^2*z3[5] - z3[5]^2 - 4*z3[4]*z3[5]^2 + 
    z3[2]^4*(1 + 3*z3[5] - z3[5]^2 + z3[3]*(31 - 35*z3[5] + z3[5]^2) + 
      z3[3]^3*(-10 + z3[5] + z3[5]^2) + z3[3]^2*(-17 - 29*z3[5] + 
        7*z3[5]^2)) - 5*z3[6] - 9*z3[4]*z3[6] - 4*z3[5]*z3[6] + 
    3*z3[4]*z3[5]*z3[6] - 20*z3[6]^2 - 10*z3[4]*z3[6]^2 - 2*z3[4]^2*z3[6]^2 + 
    13*z3[6]^3 + 3*z3[4]*z3[6]^3 - z3[6]^4 - 
    z3[3]^3*z3[5]*(1 - z3[4] + z3[4]^4 - z3[6] - z3[4]^3*(1 + 2*z3[6]) + 
      z3[4]^2*(1 + z3[6] + z3[6]^2)) + z3[2]^3*(1 - 5*z3[5] + z3[5]^2 + 
      z3[4]*(-3 - z3[5] + z3[5]^2) - z3[3]*(-75 + z3[5]^2 + 
        z3[4]*(133 - 137*z3[5] + z3[5]^2) + z3[5]*(71 - 19*z3[6]) - 
        46*z3[6]) + 2*z3[6] + z3[5]*z3[6] + 
      z3[3]^3*(3*z3[5]^2 + z3[4]*(10 + 10*z3[5] - 3*z3[5]^2) + 
        4*z3[5]*(-1 + z3[6]) - 2*(5 + 4*z3[6])) + 
      z3[3]^2*(47 + 9*z3[5]^2 + z3[4]*(-35 + 119*z3[5] - 15*z3[5]^2) + 
        5*z3[6] + z3[5]*(-75 + 7*z3[6]))) + 
    z3[3]*(-9 - 8*z3[4]^4*(-1 + z3[5]) + z3[5]^2 + 
      4*z3[4]^3*(12 + 4*z3[5]*(-3 + z3[6]) - 5*z3[6]) - 62*z3[6] - 
      3*z3[6]^2 - 13*z3[6]^3 - z3[6]^4 + z3[5]*(2 + 11*z3[6] + 23*z3[6]^2 + 
        10*z3[6]^3) + z3[4]^2*(z3[5]*(-139 + 84*z3[6] - 9*z3[6]^2) + 
        2*(68 - 54*z3[6] + 7*z3[6]^2)) + z3[4]*(112 + 4*z3[5]^2 - 150*z3[6] + 
        68*z3[6]^2 - z3[6]^3 + z3[5]*(-125 + 88*z3[6] - 37*z3[6]^2 + 
          z3[6]^3))) + z3[3]^2*(-29 + z3[4]^4*(6 - 8*z3[5]) + 3*z3[5]^2 + 
      29*z3[6] + 5*z3[6]^2 - 6*z3[6]^3 + z3[5]*(3 - 2*z3[6] - 7*z3[6]^2 + 
        6*z3[6]^3) + z3[4]^3*(12 - 15*z3[6] + 2*z3[5]*(-13 + 8*z3[6])) + 
      z3[4]^2*(9 - 33*z3[6] + 12*z3[6]^2 + z3[5]*(-60 + 50*z3[6] - 
          9*z3[6]^2)) + z3[4]*(-25 + z3[5]^2*(6 - 18*z3[6]) - 10*z3[6] + 
        27*z3[6]^2 - 3*z3[6]^3 + z3[5]*(-44 + 70*z3[6] - 25*z3[6]^2 + 
          z3[6]^3))) + z3[2]^2*(-1 - z3[4]^2*(-2 + z3[5]) + 6*z3[5] - 
      z3[5]^2 - 3*z3[6] - 2*z3[5]*z3[6] - 25*z3[6]^2 + 
      z3[4]*(4 - 2*z3[5]^2 - 3*z3[6] + z3[5]*(3 + z3[6])) + 
      z3[3]^3*(-5 + 3*z3[5]^2 - 5*z3[4]^2*(1 + 2*z3[5]) - 2*z3[6] - 
        2*z3[6]^2 + z3[5]*(-8 + 4*z3[6] + z3[6]^2) + 
        z3[4]*(5 + 7*z3[6] - 3*z3[5]^2*(1 + z3[6]) + 
          2*z3[5]*(5 + 4*z3[6]))) + z3[3]^2*(8 + z3[4]^2*(62 - 113*z3[5]) + 
        2*z3[6] + 11*z3[6]^2 + z3[5]*(-46 + 40*z3[6] - 3*z3[6]^2) + 
        z3[4]*(-46 + z3[5]^2*(7 - 9*z3[6]) - 68*z3[6] + 
          z3[5]*(17 + 81*z3[6]))) + z3[3]*(61 + z3[4]^2*(150 - 151*z3[5]) + 
        z3[5]^2 - 37*z3[6] + 12*z3[6]^2 + 2*z3[5]*(-33 + 18*z3[6] + 
          z3[6]^2) + z3[4]*(8 + 2*z3[5]^2 - 165*z3[6] + 
          z3[5]*(-15 + 91*z3[6])))) + z3[2]*(1 + 2*z3[4]^2*(-2 + z3[5]) - 
      7*z3[5] + z3[5]^2 + 4*z3[6] + 3*z3[5]*z3[6] + 12*z3[6]^2 - 11*z3[6]^3 + 
      z3[4]*(-5 + 3*z3[5]^2 + 6*z3[6] + 12*z3[6]^2 - z3[5]*(5 + 2*z3[6])) + 
      z3[3]^3*(-1 + z3[5]^2 + z3[4]^3*(1 + 5*z3[5]) + z3[5]*(-5 + 3*z3[6]) - 
        z3[4]^2*(1 + 2*z3[6] + z3[5]*(5 + 7*z3[6])) + 
        z3[4]*(1 + z3[6] + z3[6]^2 - z3[5]^2*(1 + z3[6] + z3[6]^2) + 
          z3[5]*(5 + 2*z3[6] + 2*z3[6]^2))) + 
      z3[3]^2*(40 + z3[5]^2 + 16*z3[4]^3*(-2 + 3*z3[5]) - 37*z3[6] - 
        17*z3[6]^2 + z3[6]^3 + z3[4]^2*(6 + z3[5]*(28 - 68*z3[6]) + 
          61*z3[6]) + z3[5]*(-18 + 32*z3[6] + 15*z3[6]^2 + z3[6]^3) + 
        z3[4]*(4 + 17*z3[6] - 30*z3[6]^2 - z3[5]^2*(9 - 11*z3[6] + z3[6]^2) + 
          z3[5]*(62 - 64*z3[6] + 19*z3[6]^2))) + 
      z3[3]*(1 + 56*z3[4]^3*(-1 + z3[5]) - z3[5]^2 + 14*z3[6] - 35*z3[6]^2 - 
        4*z3[6]^3 + z3[4]^2*(-92 + z3[5]*(94 - 80*z3[6]) + 108*z3[6]) + 
        z3[5]*(5 + 31*z3[6] + 3*z3[6]^2 + z3[6]^3) + 
        z3[4]*(-101 - 3*z3[5]^2 + 128*z3[6] - 47*z3[6]^2 + 
          z3[5]*(111 - 84*z3[6] + 23*z3[6]^2)))), y[601] -> 26 - 23*z3[5], 
  y[602] -> 11 + 13*z3[5], y[603] -> -33 + 23*z3[5], 
  y[604] -> 102 - 8*z3[5] - 27*z3[5]^2, 
  y[605] -> -112 + 66*z3[5] - 5*z3[5]^2, 
  y[606] -> 2 - (9*z3[5])/4 - (9*z3[5]^2)/8, 
  y[607] -> 13/8 - (103*z3[5])/48 + z3[5]^2, 
  y[608] -> -24 + 21*z3[5] + z3[5]^2, y[609] -> 54 - 31*z3[5] + 2*z3[5]^2, 
  y[610] -> (1 + 1/((1 + z3[2])*z3[3]*z3[4]*(1 + z3[4] - z3[6])))/
     (-1 + z3[5]) + 1/((1 + z3[2])*z3[3]*(1 + z3[4] - z3[6])), 
  y[611] -> (1 + z3[3]^(-1))/((1 + z3[2])*(-1 + z3[5])) + 
    ((1 + z3[2])^(-2) + (-1 + z3[5])^(-1))/(z3[4]*(1 + z3[4] - z3[6])), 
  y[612] -> 158 - 77*z3[6], y[613] -> 51 + z3[2]*(-48 + z3[6]) - 26*z3[6], 
  y[614] -> 3 - 25*z3[6], y[615] -> -7 - 4*z3[6], y[616] -> -3 - 2*z3[6], 
  y[617] -> 221/48 - z3[6], y[618] -> 76 + z3[2], y[619] -> -17/16 + z3[2], 
  y[620] -> 5/3 - (9*z3[2])/16, y[621] -> 1 + z3[3]^(-1) + z3[4]^(-3), 
  y[622] -> z3[3]^(-1) + (1 + (-1 + z3[5])^(-1))/(1 + z3[2]), 
  y[623] -> 1/((1 + z3[2])^2*z3[3]*z3[4]) + 
    (1 + (1 + (1 + z3[3]^(-1))/(1 + z3[2])^2)/z3[4]^2 + 
      1/((1 + z3[2])^2*z3[3]^2*z3[4]))/(-1 + z3[5]), 
  y[624] -> z3[3]^(-1) + 1/(z3[4]*(-1 + z3[5])), 
  y[625] -> -42 + 93*z3[5] - 46*z3[5]^2, 
  y[626] -> 25 - 71*z3[5] + 46*z3[5]^2, 
  y[627] -> 1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[628] -> 37 - 69*z3[2] + z3[5]*(-91 + 51*z3[2] - 12*z3[6]) - 
    27*z3[5]^2*(-1 + z3[6]) - 31*z3[6], y[629] -> -31 - 10*z3[6], 
  y[630] -> -7 - 10*z3[6], y[631] -> -5 - 2*z3[6], 
  y[632] -> -5/6 + (13*z3[6])/24, y[633] -> 1 + (1 + z3[2])^(-2), 
  y[634] -> 103/24 + z3[6], y[635] -> -9/8 + (17*z3[6])/16, 
  y[636] -> 1 + 2*z3[6], y[637] -> 5 + 2*z3[6], 
  y[638] -> -34 + z3[5]*(80 + 22*z3[2] - 31*z3[6]) + 
    48*z3[5]^2*(-1 + z3[6]) + 5*z3[6], y[639] -> 69 + 11*z3[6], 
  y[640] -> -10 + 13*z3[6], y[641] -> -53 + 26*z3[6], 
  y[642] -> 79 + 34*z3[6], y[643] -> 25 + 46*z3[6], 
  y[644] -> -80 + z3[2]*(27 - 25*z3[6]) + 76*z3[6], 
  y[645] -> -(z3[2]*(-2 + z3[5])*(-1 + z3[5] + 
       z3[4]*(7 - 5*z3[5] + z3[5]^2) - 3*z3[6])) - 
    z3[2]^2*(5 + z3[4] + 2*z3[5]*(-1 + z3[6]) - 3*z3[6]) + 
    z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6]) - 
    (-1 + z3[5])*(2 + z3[5]*(-1 + z3[6]) - z3[6]), 
  y[646] -> 15 - 23*z3[4] + 23*z3[6], y[647] -> 45 + 92*z3[6], 
  y[648] -> -1 + z3[4] - 2*z3[6], y[649] -> -11 - 11*z3[6] - 12*z3[6]^2, 
  y[650] -> -1/2 - 8*z3[3] - z3[6]/2 - 2*z3[6]^2, 
  y[651] -> -23/24 + z3[6]^2/2, y[652] -> 3*z3[3] + z3[6]^2, 
  y[653] -> 47/24 + (35*z3[6])/24 + z3[6]^2, y[654] -> 4 + 3*z3[6] + z3[6]^2, 
  y[655] -> -4 + 4*z3[5] + (-1 + z3[3])*z3[5]^2, 
  y[656] -> -27 + 45*z3[5] - 20*z3[5]^2 + z3[4]*(16 - 11*z3[5] + 3*z3[5]^2) - 
    5*z3[6], y[657] -> 4 + 7*z3[3], y[658] -> 5 + 23*z3[3], 
  y[659] -> 16 + (-17 + 28*z3[2])*z3[3], 
  y[660] -> 7 + z3[5]*(17*z3[3] + 12*(-1 + z3[6])) + 
    2*(-4 + 3*z3[3])*z3[5]^2*(-1 + z3[6]), 
  y[661] -> (1 + z3[2])^(-1) + (1 + z3[3])^(-1), 
  y[662] -> 5 - 12*z3[5] + 7*z3[5]^2, y[663] -> -5 + 2*z3[6], 
  y[664] -> -4 + 3*z3[6], y[665] -> z3[3]*(-1 + z3[5]) + 8*z3[6], 
  y[666] -> -8 + z3[5]*(31 - 30*z3[6]) + 20*z3[5]^2*(-1 + z3[6]) + 10*z3[6], 
  y[667] -> 4 + (4 + z3[3] - z3[3]*z3[5])*z3[6], 
  y[668] -> -4 - 3*z3[6] - 2*z3[6]^2 - z3[6]^3, 
  y[669] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 + z3[6]^5, 
  y[670] -> 20*z3[5] - 7*z3[5]^2 + z3[4]*(6 - 4*z3[5] + z3[5]^2) - 
    2*(8 + z3[6]), y[671] -> 2 - z3[6] + z3[5]*(22 + z3[6]), 
  y[672] -> 3 - z3[4] + z3[5]*(-3 + z3[4] + z3[6]), 
  y[673] -> 2 - 2*z3[5]^2*(-1 + z3[6]) + z3[5]*(-5 + 2*z3[6]), 
  y[674] -> 5 - 4*z3[6] + 2*z3[5]*(67 + 2*z3[6]), 
  y[675] -> 30 - 26*z3[4] - 74*z3[6] - 23*z3[5]^2*(-3 + z3[4] + z3[6]) + 
    2*z3[5]*(-27 + 2*z3[4] + 2*z3[6]), 
  y[676] -> 4 + 2*z3[5]*(-5 + 2*z3[6]) - z3[5]^2*(19 + 4*z3[6]), 
  y[677] -> 15 - 29*z3[5] + 14*z3[5]^2 + z3[2]^2*(9 - 12*z3[5] + 5*z3[5]^2) - 
    z3[6] + 2*z3[5]*z3[6] - 3*z3[6]^2 + z3[5]*z3[6]^2 - 
    z3[2]*(11 - (19 + z3[4])*z3[5] + 9*z3[5]^2 + z3[6]) + 
    z3[4]*(-6 + z3[5]*(3 - 4*z3[6]) + z3[5]^2*(-1 + z3[6]) + 4*z3[6]), 
  y[678] -> 8 + (-6 + 5*z3[3])*z3[5]^2*(-1 + z3[6]) + 
    2*z3[5]*(-5 + 6*z3[3] + 5*z3[6]), 
  y[679] -> -33 - 2*z3[5]^2*(-1 + z3[6]) - 10*z3[6] - z3[5]*(19 + 10*z3[6]), 
  y[680] -> 56 + 36*z3[2] + z3[5]^2*(-1 + z3[6]) + 
    z3[5]*(17 - 25*z3[2] + 10*z3[6]), 
  y[681] -> -52 + 10*z3[6] - 24*z3[6]^2 + z3[2]*(-1 + 12*z3[6]), 
  y[682] -> 14 - 20*z3[6] + z3[5]^2*(61 + 8*z3[6]) + z3[5]*(47 + 12*z3[6]), 
  y[683] -> 46*z3[5]^2*(-3 + z3[4] + z3[6]) + 3*(-41 + 9*z3[4] + z3[6]) - 
    z3[5]*(-261 + 73*z3[4] + 27*z3[6]), 
  y[684] -> 44 - 90*z3[5] + 45*z3[5]^2 + 45*z3[6] + 
    z3[2]*(46 - z3[3] - 90*z3[5] + 45*z3[5]^2 + 47*z3[6]), 
  y[685] -> -56 + z3[4]*(-73 + 96*z3[5] - 24*z3[5]^2) - 23*z3[6] - 
    4*z3[5]^2*(1 + 6*z3[6]) + z3[5]*(57 + 48*z3[6]), 
  y[686] -> 76 + z3[4]*(263 - 427*z3[5] + 190*z3[5]^2 - 24*z3[5]^3) + 
    z3[5]*(41 - 380*z3[6]) + z3[5]^3*(24 - 48*z3[6]) + 164*z3[6] + 
    2*z3[5]^2*(-54 + 131*z3[6]), y[687] -> -85 - 8*z3[4]^2 - 33*z3[5] + 
    16*z3[5]^2 + 59*z3[6] - 6*z3[6]^2 + 
    z3[4]*(-68 + 11*z3[5] - 3*z3[5]^2 + 14*z3[6]) + 
    z3[3]*(1 - 12*z3[5]^2 + 2*z3[4]^2*(-6 + 5*z3[5]) + 
      z3[4]*(3*z3[5]^2 + z3[5]*(33 - 10*z3[6]) + 24*(-1 + z3[6])) + 
      z3[5]*(31 - 23*z3[6]) + 34*z3[6] - 12*z3[6]^2), 
  y[688] -> 10 + 3*z3[6] + 33*z3[6]^2 + 8*z3[6]^3 + 
    z3[3]*(18 - 3*z3[6] - 10*z3[6]^2), 
  y[689] -> z3[5]*(-426 + 196*z3[6] - 27*z3[6]^2) + 
    3*(44 - 12*z3[6] + z3[6]^2) + 46*z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[690] -> 1 - 45*(-1 + z3[5])^2*z3[6] - 45*z3[6]^2 - 
    z3[2]*(46 - 90*z3[5] + 45*z3[5]^2 + 46*z3[6] + z3[6]^2), 
  y[691] -> (1 + z3[4]^(-2))/((1 + z3[2])*(-1 + z3[5])*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    1/((1 + z3[2])^3*z3[4]*(z3[2]^2*z3[3]^2 + 4*z3[2]*z3[3]*z3[4] - 
       4*z3[3]*z3[4]^2 - 4*z3[2]*z3[3]*z3[4]*z3[5] - 2*z3[2]*z3[3]^2*z3[4]*
        z3[5] + 4*z3[3]*z3[4]^2*z3[5] + z3[3]^2*z3[4]^2*z3[5]^2 - 
       2*z3[2]*z3[3]*z3[6] + 4*z3[3]*z3[4]*z3[6] - 2*z3[3]*z3[4]*z3[5]*
        z3[6] + z3[6]^2)), y[692] -> -82 + 106*z3[6] - 51*z3[6]^2 - 
    23*z3[5]^2*(6 - 4*z3[6] + z3[6]^2) + 2*z3[5]*(75 - 29*z3[6] + 2*z3[6]^2), 
  y[693] -> 8 + z3[6] + 16*z3[6]^2 - 12*z3[6]^3 + 
    z3[3]*(3 - 4*z3[6] + 2*z3[6]^2), 
  y[694] -> 35 - 202*z3[6] + 95*z3[6]^2 + 
    z3[5]*(-47 + 178*z3[6] - 119*z3[6]^2) + 
    12*z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2), 
  y[695] -> z3[4]^3*(113 - 45*z3[5]) + 45*z3[3]*(1 - z3[5] + z3[5]^2)*z3[6] + 
    z3[4]*(24 + 45*z3[3]*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6])) + 
      (-47 - 45*z3[5] + 45*z3[5]^2)*z3[6] + 68*z3[6]^2) + 
    z3[4]^2*(92 - 45*z3[5]^2 - 181*z3[6] + 45*z3[5]*(1 + z3[6])), 
  y[696] -> z3[4]^2*(-226 + 225*z3[5] - 45*z3[5]^2) - 
    45*z3[6]*(4 - 7*z3[5] + 2*z3[5]^2 + 2*z3[6]) + 
    z3[4]*(404 - 22*z3[2] + 495*z3[5]^2 - 90*z3[5]^3 + 271*z3[6] - 
      135*z3[5]*(6 + z3[6])), y[697] -> 45*z3[4]^2*(7 - 5*z3[5] + z3[5]^2) + 
    45*z3[6]*(4 - 7*z3[5] + 2*z3[5]^2 + 2*z3[6]) + 
    z3[4]*(-359 + 22*z3[2] - 495*z3[5]^2 + 90*z3[5]^3 - 338*z3[6] + 
      135*z3[5]*(6 + z3[6])), 
  y[698] -> 45*z3[4]^3 - z3[4]^2*(45 + 23*z3[6]) + 
    3*(-15 + (142 - 345*z3[5] + 225*z3[5]^2 - 45*z3[5]^3)*z3[6] + 
      (45 + 30*z3[5] - 30*z3[5]^2)*z3[6]^2) - 
    z3[4]*(945 + 135*z3[5]^4 + 45*z3[5]*(-57 + z3[6]) + 224*z3[6] + 
      45*z3[5]^3*(-21 + 2*z3[6]) - 45*z3[5]^2*(-53 + 6*z3[6])), 
  y[699] -> -5 + z3[2]^3*(-4 + z3[5]) + 
    z3[2]^2*(z3[5]*(9 - 8*z3[6]) + 2*(-1 + z3[6]) + 5*z3[5]^2*(-1 + z3[6])) + 
    14*z3[5]^2*(-1 + z3[6]) + 8*z3[6] - z3[6]^2 - 
    z3[5]*(-22 + 23*z3[6] - 3*z3[6]^2 + z3[6]^3) - 
    z3[2]*(-2 + 9*z3[5]^2*(-1 + z3[6]) + 4*z3[6] + 
      z3[5]*(14 - 14*z3[6] + z3[6]^2)), 
  y[700] -> -2 - 2*z3[4]^2 - 17*z3[5] + 6*z3[5]^2 + 12*z3[6] + 10*z3[6]^2 + 
    2*z3[5]*z3[6]^2 - z3[4]*(-4*z3[5] + z3[5]^2 + 2*(8 + z3[6])) + 
    z3[3]*(4 + 2*z3[4]^2*z3[5] - 5*z3[5]^2 + 
      z3[4]*(2 + z3[5]^2 - 4*z3[5]*(-1 + z3[6])) - 4*z3[6] + 
      2*z3[5]*(2 - 2*z3[6] + z3[6]^2)), 
  y[701] -> 14 - (-16 + z3[2])*z3[6] - (-1 + z3[2])*z3[6]^2 - 2*z3[6]^3 + 
    z3[3]*(-15 - z3[6] + 12*z3[6]^2 + z3[2]*(28 + 21*z3[6] + 2*z3[6]^2)), 
  y[702] -> (-2 + z3[2] - z3[6])*(-1 + z3[6])*z3[6]^2 - 
    z3[3]*(-12 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 + 
      z3[2]*(9 + 5*z3[6] + z3[6]^2 - 3*z3[6]^3)), 
  y[703] -> 3 + z3[4]^3*(-2 + z3[5])^2 + 
    2*z3[4]^2*(4 + z3[5]*(-3 + z3[6]) - 2*z3[6]) - 3*z3[5]*z3[6] + 
    z3[5]^2*z3[6] + z3[6]^2 + 2*z3[5]*z3[6]^2 - z3[5]^2*z3[6]^2 - 
    z3[4]*(-7 + z3[5]^2*(-1 + z3[6])^2 + 3*z3[6] - 2*z3[5]*(-1 + z3[6]^2)) + 
    z3[3]*(5 + z3[5]^2*(-1 + z3[6]) + z3[6] + z3[5]*(2 + z3[6]) + 
      z3[4]*(2 + z3[5]^2*(-1 + z3[6]) + z3[6] + z3[5]*(2 + z3[6]))), 
  y[704] -> -81 - 46*z3[4] - 8*z3[4]^2 - 20*z3[5] + 3*z3[4]*z3[5] + 
    11*z3[5]^2 - z3[4]*z3[5]^2 - z3[2]^2*(97 + 9*z3[5] - 4*z3[5]^2 + 
      2*z3[3]^2*(-3 + z3[5] + z3[5]^2) + z3[3]*(45 - 26*z3[5] + 3*z3[5]^2)) + 
    49*z3[6] + 16*z3[4]*z3[6] + 2*z3[5]*z3[6] - 4*z3[4]*z3[5]*z3[6] + 
    z3[4]*z3[5]^2*z3[6] - 5*z3[6]^2 + z3[5]*z3[6]^2 + 
    2*z3[3]^2*z3[5]*(1 + z3[4]^2 - z3[5] + z3[4]*(-1 + z3[5])*(1 + z3[6])) + 
    z3[3]*(3 - 8*z3[5]^2 + 2*z3[4]^2*(-7 + 5*z3[5]) + 52*z3[6] + 2*z3[6]^2 + 
      z3[5]*(21 - 23*z3[6] - 4*z3[6]^2) + 
      z3[4]*(35*z3[5] - z3[5]^2*(-1 + z3[6]) + 4*(-8 + 3*z3[6]))) + 
    z3[2]*(49 + 13*z3[5] - 7*z3[5]^2 + z3[4]*(48 + z3[5]) - 45*z3[6] + 
      2*z3[3]^2*(z3[4]*(-1 - 3*z3[5] + 2*z3[5]^2) - 
        (-1 + z3[5])*(1 + 2*z3[5] + z3[6])) + 
      z3[3]*(5 + z3[4]*(38 - 23*z3[5]) + 5*z3[5]^2 - 22*z3[6] - 
        z3[5]*(31 + 3*z3[6]))), y[705] -> 88 - 45*z3[4]^2*(-2 + z3[5]) - 
    220*z3[5] + 178*z3[5]^2 - 45*z3[5]^3 + 90*z3[6] - 92*z3[5]*z3[6] + 
    2*z3[5]^2*z3[6] + 45*z3[6]^2 + z3[2]^2*(-40 - 43*z3[4] + 
      2*z3[5]*(-1 + z3[6]) + 42*z3[6]) + 
    2*z3[2]^3*(-2 + z3[5] + z3[6] - z3[5]*z3[6]) + 
    z3[4]*(-7 - 46*z3[5]^2 - 135*z3[6] + 5*z3[5]*(19 + 9*z3[6])) + 
    z3[2]*(56 + 138*z3[5]^2 - 45*z3[5]^3 + 45*z3[4]^2*
       (5 - 5*z3[5] + z3[5]^2) + 52*z3[6] + 45*z3[6]^2 - 
      z3[5]*(191 + 50*z3[6]) + z3[4]*(25 - 61*z3[5]^2 + 3*z3[5]^3 - 
        225*z3[6] + 15*z3[5]*(2 + 9*z3[6]))), 
  y[706] -> -109 - 82*z3[5] + 59*z3[5]^2 - 12*z3[5]^3 + 
    z3[4]^3*(-2 + z3[5])^2*(-47 + 12*z3[5]) - 118*z3[6] + 380*z3[5]*z3[6] - 
    214*z3[5]^2*z3[6] + 36*z3[5]^3*z3[6] + 12*z3[6]^2 - 214*z3[5]*z3[6]^2 + 
    143*z3[5]^2*z3[6]^2 - 24*z3[5]^3*z3[6]^2 + 
    z3[4]^2*(z3[5]*(262 - 46*z3[6]) + 12*z3[5]^3*z3[6] + 4*(-83 + 35*z3[6]) - 
      z3[5]^2*(1 + 36*z3[6])) + z3[4]*(z3[5]*(2 + 236*z3[6] - 190*z3[6]^2) - 
      12*z3[5]^3*(1 - 3*z3[6] + 2*z3[6]^2) + 12*(-21 + 3*z3[6] + 4*z3[6]^2) + 
      z3[5]^2*(118 - 249*z3[6] + 131*z3[6]^2)) + 
    z3[3]*(-239 + z3[5]^2*(71 - 59*z3[6]) - 24*z3[6] - 
      12*z3[5]*(10 + 3*z3[6]) + z3[4]*(12*z3[5]^3 + z3[5]^2*(70 - 47*z3[6]) - 
        24*(3 + z3[6]) - 2*z3[5]*(59 + 12*z3[6]))), 
  y[707] -> z3[2]^2*(129 + 46*z3[4] + 36*z3[5]*(-1 + z3[6]) - 82*z3[6]) + 
    z3[2]^3*(-35 - 12*z3[5]*(-1 + z3[6]) + 12*z3[6]) - 
    (-1 + z3[5])*(35 - 178*z3[6] + 83*z3[6]^2 + 
      z3[5]*(-47 + 166*z3[6] - 107*z3[6]^2) + 
      12*z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2)) + 
    z3[2]*(-35 - z3[4]^2*(-2 + z3[5])^3*(-35 + 12*z3[5]) + 
      z3[5]*(82 - 262*z3[6]) + z3[5]^3*(12 - 24*z3[6]) + 248*z3[6] - 
      23*z3[6]^2 + z3[5]^2*(-59 + 131*z3[6]) - z3[4]*(-2 + z3[5])*
       (-94 + z3[5]^2*(59 - 107*z3[6]) + 22*z3[6] + 
        12*z3[5]^3*(-1 + 2*z3[6]) + z3[5]*(-46 + 107*z3[6]))), 
  y[708] -> -135 + z3[3] - 40*z3[4] - 180*z3[4]^2 + 313*z3[5] - 
    140*z3[4]*z3[5] + 45*z3[4]^2*z3[5] + 44*z3[3]*z3[4]*(-1 + z3[5])*z3[5] - 
    224*z3[5]^2 + 46*z3[4]*z3[5]^2 + 45*z3[5]^3 + 
    z3[2]^2*(45 + 44*z3[4] - 45*z3[6]) + 
    z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6]) - 91*z3[6] + 135*z3[4]*z3[6] + 
    44*z3[5]^2*z3[6] + z3[2]*(38 + 188*z3[5] - 137*z3[5]^2 + 45*z3[5]^3 - 
      45*z3[4]^2*(4 - 5*z3[5] + z3[5]^2) - z3[3]*(-1 + z3[5])*
       (1 - 44*(-1 + z3[4])*z3[5] + 44*z3[4]*z3[5]^2) - 182*z3[6] + 
      47*z3[5]*z3[6] + z3[4]*(96 + 54*z3[5]^2 - 2*z3[5]^3 + 135*z3[6] - 
        z3[5]*(13 + 135*z3[6]))), y[709] -> 1 - 17*z3[5] + 11*z3[5]^2 + 
    z3[2]^3*(-29 - 2*z3[3]^2*(-1 + z3[5]) + z3[3]*(-10 + 7*z3[5])) + 
    2*z3[3]^2*(-1 + z3[5])*z3[5]*(-1 + z3[6]) + z3[6] + 17*z3[5]*z3[6] - 
    11*z3[5]^2*z3[6] + 5*z3[6]^2 - 3*z3[5]*z3[6]^2 - z3[6]^3 + 
    z3[5]*z3[6]^3 + z3[2]^2*(2*z3[3]^2*(-1 + z3[5])*
       (-2 + z3[5]*(-1 + z3[6])) + z3[3]*(z3[5]*(19 - 12*z3[6]) + 
        6*(-5 + z3[6]) + 3*z3[5]^2*(-1 + z3[6])) + 3*(-14 + z3[6]) - 
      4*z3[5]^2*(-1 + z3[6]) + z3[5]*(-8 + 6*z3[6])) + 
    2*z3[3]*(3 + 4*z3[5]^2*(-1 + z3[6]) + 4*z3[6] + 
      z3[5]*(9 + z3[6] + z3[6]^2)) + 
    z3[2]*(-17 + 2*z3[3]^2*(-1 + z3[5])*(-1 + 2*z3[5]*(-1 + z3[6])) + 
      7*z3[5]^2*(-1 + z3[6]) + 10*z3[6] + z3[6]^2 + 
      z3[5]*(11 - 10*z3[6] + z3[6]^2) + z3[3]*(14*(-1 + z3[6]) - 
        5*z3[5]^2*(-1 + z3[6]) + 2*z3[5]*(-13 - 5*z3[6] + z3[6]^2))), 
  y[710] -> 73 + 96*z3[4] + 96*z3[4]^2 + 82*z3[5] + 22*z3[4]*z3[5] - 
    236*z3[4]^2*z3[5] - 59*z3[5]^2 - 106*z3[4]*z3[5]^2 + 95*z3[4]^2*z3[5]^2 + 
    12*z3[5]^3 + 12*z3[4]*z3[5]^3 - 12*z3[4]^2*z3[5]^3 - 
    z3[2]^3*(-1 + z3[3])*(35 + 12*z3[5]*(-1 + z3[6]) - 12*z3[6]) + 
    190*z3[6] + 116*z3[4]*z3[6] - 344*z3[5]*z3[6] - 190*z3[4]*z3[5]*z3[6] + 
    202*z3[5]^2*z3[6] + 131*z3[4]*z3[5]^2*z3[6] - 36*z3[5]^3*z3[6] - 
    24*z3[4]*z3[5]^3*z3[6] + 24*z3[4]*z3[6]^2 + 190*z3[5]*z3[6]^2 - 
    131*z3[5]^2*z3[6]^2 + 24*z3[5]^3*z3[6]^2 - 12*z3[6]^3 + 
    z3[3]*(179 + z3[4]^2*(-46 + 35*z3[5]^2) + 84*z3[6] + 24*z3[6]^2 - 
      12*z3[6]^3 + 24*z3[5]*(4 + z3[6]) + z3[5]^2*(-59 + 47*z3[6]) + 
      z3[4]*(-24 - 58*z3[5]^2 - 12*z3[5]^3 + 34*z3[6] + 24*z3[6]^2 + 
        2*z3[5]*(47 + 6*z3[6]))) - z3[2]*(-35 + 82*z3[5] - 59*z3[5]^2 + 
      12*z3[5]^3 - z3[4]^2*(-2 + z3[5])^3*(-35 + 12*z3[5]) + 224*z3[6] - 
      262*z3[5]*z3[6] + 131*z3[5]^2*z3[6] - 24*z3[5]^3*z3[6] + 24*z3[6]^2 + 
      z3[4]*(-280 + z3[5]^2*(164 - 321*z3[6]) + z3[5]^4*(12 - 24*z3[6]) + 
        44*z3[6] + 2*z3[5]*(1 + 96*z3[6]) + z3[5]^3*(-83 + 155*z3[6])) + 
      z3[3]*(-97 - 47*z3[5]^2 + 23*z3[4]^2*z3[5]^2 + 10*z3[6] + 60*z3[6]^2 + 
        z3[4]*(-150 + 116*z3[5] + 59*z3[5]^2 - 47*z3[5]^3 + 12*z3[6]) + 
        z3[5]*(144 + 36*z3[6] - 24*z3[6]^2))) + 
    z3[2]^2*(-129 - 46*z3[4] + 36*z3[5] + 82*z3[6] - 36*z3[5]*z3[6] + 
      z3[3]*(-23 + 46*z3[4] + 48*z3[6] - 24*z3[6]^2 + 
        12*z3[5]*(1 - 3*z3[6] + 2*z3[6]^2))), 
  y[711] -> -(z3[2]*z3[3]) + z3[4] + z3[3]*z3[4], y[712] -> 2*z3[4] + z3[6], 
  y[713] -> z3[4]*(-1 + z3[3]*(-3 + z3[5])) + 
    z3[2]*z3[3]*(1 + z3[4]*(-1 + z3[5])) + z3[3]*z3[6], 
  y[714] -> z3[2]^5*z3[3]^3*(2 + z3[4] - z3[6]) - 
    z3[2]^4*z3[3]^2*(3*z3[4]*(2 + z3[4] - z3[6]) + 
      z3[3]*(-3 + 4*z3[4]^2 + z3[4]*(7 - 4*z3[6]) + z3[6])) + 
    z3[2]^3*z3[3]*(z3[3]^2*(1 + 6*z3[4]^3 + z3[4]^2*(8 - 6*z3[6]) + 
        4*z3[4]*(-3 + z3[6])) + 3*z3[4]^2*(2 + z3[4] - z3[6]) + 
      3*z3[3]*z3[4]*(-3 + 3*z3[4]^2 + z3[4]*(5 - 3*z3[6]) + z3[6])) - 
    z3[2]^2*z3[4]*(2*z3[3]^3*(2 + 2*z3[4]^3 + z3[4]^2*(1 - 2*z3[6]) + 
        3*z3[4]*(-3 + z3[6])) + 3*z3[3]^2*(1 + 3*z3[4]^3 + 
        3*z3[4]*(-3 + z3[6]) - 3*z3[4]^2*(-1 + z3[6])) + 
      z3[4]^2*(2 + z3[4] - z3[6]) + 3*z3[3]*z3[4]*(-3 + 2*z3[4]^2 + 
        z3[4]*(3 - 2*z3[6]) + z3[6])) + (1 + z3[3])^2*
     (z3[4]*(z3[4]^4 - z3[4]^3*(-3 + z3[6]) + z3[4]*z3[6] + z3[6]^2) + 
      z3[3]*(z3[4]^5 - z3[4]^3*(1 + z3[5]) - z3[4]^4*(-3 + z3[6]) - 
        z3[4]^2*(-2 + z3[5])*z3[6] - z3[4]*(-2 + z3[5])*z3[6]^2 - z3[6]^3)) + 
    z3[2]*(1 + z3[3])*(z3[4]^3*(-3 + z3[4] + z3[4]^2 + z3[6] - z3[4]*z3[6]) + 
      z3[3]*(2*z3[4]^5 - z3[4]^3*(14 + z3[5] - 5*z3[6]) - z3[6]^2 - 
        z3[4]^4*(1 + 2*z3[6]) - z3[4]*z3[6]*(1 + (-1 + z3[5])*z3[6]) + 
        z3[4]^2*(2 + z3[6] - z3[5]*z3[6])) + 
      z3[3]^2*(z3[4]^5 - z3[4]^3*(11 + z3[5] - 4*z3[6]) - z3[6]^2 - 
        z3[4]^4*(2 + z3[6]) - z3[4]*z3[6]*(1 + (-1 + z3[5])*z3[6]) + 
        z3[4]^2*(5 + z3[6] - z3[5]*z3[6]))), y[715] -> 1 + z3[2] - 3*z3[6], 
  y[716] -> -5*z3[2]*(-1 + z3[6]) + z3[6]^2, 
  y[717] -> -6*z3[2]*(-1 + z3[6]) + z3[6]*(1 + 4*z3[6]), 
  y[718] -> 12*z3[3]^2*(-1 + z3[6])*z3[6]^2 + 
    z3[4]*(13 + 26*z3[3] + z3[3]^2*(13 + 12*z3[6] - 12*z3[6]^2)), 
  y[719] -> z3[4]*(-26 + 4*z3[3]*(-13 - 9*z3[6] + 9*z3[6]^2) + 
      z3[3]^2*(-26 - 36*z3[6] + 36*z3[6]^2)) + 
    z3[6]*(-13 + z3[3]*(-26 + 48*z3[6] - 48*z3[6]^2) + 
      z3[3]^2*(-13 - 12*(-6 + z3[5])*z3[6] + 12*(-6 + z3[5])*z3[6]^2)), 
  y[720] -> z3[2]^7*z3[3]^4*(z3[4] + (23 + 12*z3[5]*(-1 + z3[6]) - 12*z3[6])*
       (-1 + z3[6])) + (z3[4] - z3[6])*(13*(1 + z3[3])^4*z3[4]^6 - 
      13*(1 + z3[3])^4*z3[4]^5*(-1 + z3[6]) - 12*z3[3]^3*(1 + z3[3])*
       (-1 + z3[6])^2*z3[6]^5) - z3[2]^6*z3[3]^3*
     (4*(z3[4]^2 + 11*z3[4]*(-1 + z3[6]) - 9*(-1 + z3[6])^2) + 
      z3[3]*(6*z3[4]^2 + z3[4]*(-79 + 53*z3[6]) + (-1 + z3[6])*
         (49 + 12*z3[5]*(-1 + z3[6])^2 - 11*z3[6] - 12*z3[6]^2))) + 
    z3[2]*((1 + z3[3])^4*z3[4]^7 - 13*(1 + z3[3])^3*(1 + 5*z3[3])*z3[4]^4*
       (-1 + z3[6])*z3[6] + 12*z3[3]^3*(1 + z3[3])*z3[4]*(-1 + z3[6])^2*
       z3[6]^4 - 12*z3[3]^4*(-2 + z3[5])*(-1 + z3[6])^2*z3[6]^5 - 
      (1 + z3[3])^3*z3[4]^6*(37 + 2*z3[6] + z3[3]*(89 + 2*z3[6])) + 
      (1 + z3[3])^3*z3[4]^5*(-38 + 50*z3[6] + z3[6]^2 + 
        z3[3]*(-90 + 154*z3[6] + z3[6]^2))) - 
    z3[2]^2*(2*(1 + z3[3])^3*(1 + 3*z3[3])*z3[4]^6 - 
      26*z3[3]*(1 + z3[3])^2*(2 + 5*z3[3])*z3[4]^3*(-1 + z3[6])*z3[6] + 
      12*z3[3]^3*(1 + z3[3])*z3[4]*(-1 + z3[6])^2*z3[6]^3 + 
      12*z3[3]^4*(2 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2*z3[6]^4 + 
      (1 + z3[3])^2*z3[4]^5*(-35 + z3[3]^2*(-261 + z3[6]) + 9*z3[6] + 
        2*z3[3]*(-109 + 5*z3[6])) - (1 + z3[3])^2*z3[4]^4*
       (37 - 48*z3[6] + 11*z3[6]^2 + z3[3]^2*(267 - 404*z3[6] + 7*z3[6]^2) + 
        2*z3[3]*(113 - 148*z3[6] + 9*z3[6]^2))) + 
    z3[2]^3*((1 + z3[3])^2*(1 + 10*z3[3] + 15*z3[3]^2)*z3[4]^5 - 
      26*z3[3]^2*(3 + 8*z3[3] + 5*z3[3]^2)*z3[4]^2*(-1 + z3[6])*z3[6] + 
      12*z3[3]^3*(1 + z3[3])*z3[4]*(-1 + z3[6])^2*z3[6]^2 + 
      12*z3[3]^4*(2 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2*z3[6]^3 + 
      (1 + z3[3])*z3[4]^4*(11*(-1 + z3[6]) + 5*z3[3]^3*(-85 + 7*z3[6]) + 
        z3[3]*(-173 + 69*z3[6]) + z3[3]^2*(-535 + 93*z3[6])) - 
      2*(1 + z3[3])*z3[4]^3*(6*(-1 + z3[6])^2 + 
        5*z3[3]^3*(44 - 62*z3[6] + 5*z3[6]^2) + 
        4*z3[3]*(23 - 33*z3[6] + 10*z3[6]^2) + 
        z3[3]^2*(280 - 378*z3[6] + 59*z3[6]^2))) - 
    z3[2]^4*z3[3]*(4*(1 + 6*z3[3] + 10*z3[3]^2 + 5*z3[3]^3)*z3[4]^4 + 
      12*z3[3]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2*z3[6]^2 + 
      z3[3]^2*z3[4]*(-1 + z3[6])*z3[6]*(-64 + 12*z3[6] + 
        z3[3]*(-77 + 12*z3[6])) + z3[4]^3*(44*(-1 + z3[6]) + 
        5*z3[3]^3*(-83 + 18*z3[6]) + 6*z3[3]*(-57 + 31*z3[6]) + 
        4*z3[3]^2*(-175 + 58*z3[6])) - z3[4]^2*(48*(-1 + z3[6])^2 + 
        5*z3[3]^3*(87 - 122*z3[6] + 22*z3[6]^2) + 
        6*z3[3]*(61 - 96*z3[6] + 35*z3[6]^2) + 4*z3[3]^2*
         (185 - 266*z3[6] + 68*z3[6]^2))) + z3[2]^5*z3[3]^2*
     ((6 + 20*z3[3] + 15*z3[3]^2)*z3[4]^3 + z3[3]^2*(-1 + z3[6])*z3[6]*
       (-37 + 12*z3[5]*(-1 + z3[6])^2 + 36*z3[6] - 12*z3[6]^2) + 
      z3[4]^2*(66*(-1 + z3[6]) + 8*z3[3]*(-34 + 21*z3[6]) + 
        z3[3]^2*(-243 + 100*z3[6])) - z3[4]*(72*(-1 + z3[6])^2 + 
        8*z3[3]*(35 - 57*z3[6] + 22*z3[6]^2) + 
        z3[3]^2*(246 - 362*z3[6] + 103*z3[6]^2))), 
  y[721] -> z3[2]^5*z3[3]^3*(-10 + z3[4] - 12*z3[5]*(-1 + z3[6]) + 
      11*z3[6]) + 13*z3[4]*(z3[4]^4 - z3[4]^3*(-3 + z3[6]) + z3[4]*z3[6] + 
      z3[6]^2) + 13*z3[3]*(3*z3[4]^5 - z3[4]^3*(1 + z3[5]) - 
      3*z3[4]^4*(-3 + z3[6]) - z3[4]^2*(-4 + z3[5])*z3[6] - 
      z3[4]*(-4 + z3[5])*z3[6]^2 - z3[6]^3) - 
    12*z3[3]^2*(z3[2] - z3[2]*z3[3]*(-3 + z3[5]) - 
      z3[2]^2*z3[3]*(-1 + z3[5]) - (1 + z3[3])*(z3[4] - z3[6]))*
     (-1 + z3[6])^2*(-z3[2]^3 + 2*z3[2]^2*z3[6] - 3*z3[2]*z3[6]^2 + 
      4*z3[6]^3) + z3[3]^2*(39*z3[4]^5 - 26*z3[4]^3*(1 + z3[5]) - 
      39*z3[4]^4*(-3 + z3[6]) + 13*z3[4]^2*(5 - 2*z3[5])*z3[6] - 26*z3[6]^3 + 
      z3[4]*z3[6]^2*(65 - 26*z3[5] - 12*z3[6] + 12*z3[6]^2)) + 
    z3[3]^3*(13*z3[4]^5 - 13*z3[4]^3*(1 + z3[5]) - 13*z3[4]^4*(-3 + z3[6]) - 
      13*z3[4]^2*(-2 + z3[5])*z3[6] + z3[4]*z3[6]^2*(26 - 13*z3[5] - 
        12*z3[6] + 12*z3[6]^2) + z3[6]^3*(-13 + 12*(-2 + z3[5])*z3[6] - 
        12*(-2 + z3[5])*z3[6]^2)) + z3[2]^4*z3[3]^2*
     (-3*(z3[4]^2 - z3[4]*(-2 + z3[6]) + 8*(-1 + z3[6])) + 
      z3[3]*(51 - 4*z3[4]^2 + 12*z3[5]*(-1 + z3[6])^2 - 13*z3[6] - 
        12*z3[6]^2 + z3[4]*(5 + 4*z3[6]))) + 
    z3[2]^3*z3[3]*(3*z3[4]*(z3[4]^2 - z3[4]*(-2 + z3[6]) + 12*(-1 + z3[6])) + 
      3*z3[3]*z3[4]*(-71 + 3*z3[4]^2 + 45*z3[6] - z3[4]*(7 + 3*z3[6])) + 
      z3[3]^2*(13 + 6*z3[4]^3 - 12*(-2 + z3[5])*z3[6] + 
        12*(-3 + 2*z3[5])*z3[6]^2 - 12*(-1 + z3[5])*z3[6]^3 - 
        2*z3[4]^2*(20 + 3*z3[6]) + 8*z3[4]*(-27 + 14*z3[6]))) + 
    z3[2]^2*(-(z3[4]^2*(z3[4]^2 - z3[4]*(-2 + z3[6]) + 12*(-1 + z3[6]))) - 
      3*z3[3]*z3[4]^2*(-63 + 2*z3[4]^2 + 37*z3[6] - z3[4]*(9 + 2*z3[6])) - 
      3*z3[3]^2*z3[4]*(13 + 3*z3[4]^3 + 4*z3[6] - 4*z3[6]^2 - 
        3*z3[4]^2*(11 + z3[6]) + 3*z3[4]*(-51 + 25*z3[6])) - 
      2*z3[3]^3*(2*z3[4]^4 - 6*(2 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])*
         z3[6]^2 - z3[4]^3*(35 + 2*z3[6]) + 3*z3[4]^2*(-47 + 21*z3[6]) + 
        z3[4]*(26 + 6*z3[6] - 6*z3[6]^2))) + 
    z3[2]*(z3[4]^3*(-51 + z3[4]^2 + 25*z3[6] - z3[4]*(11 + z3[6])) + 
      z3[3]*(3*z3[4]^5 - 13*z3[6]^2 - 3*z3[4]^4*(24 + z3[6]) + 
        z3[4]^3*(-257 - 13*z3[5] + 114*z3[6]) - 13*z3[4]^2*
         (-2 + (-1 + z3[5])*z3[6]) - 13*z3[4]*z3[6]*
         (1 + (-1 + z3[5])*z3[6])) + z3[3]^2*(3*z3[4]^5 - 26*z3[6]^2 - 
        3*z3[4]^4*(37 + z3[6]) + z3[4]^3*(-361 - 26*z3[5] + 153*z3[6]) + 
        z3[4]^2*(91 - 26*(-1 + z3[5])*z3[6]) - 2*z3[4]*z3[6]*
         (13 + (-19 + 13*z3[5])*z3[6] + 6*z3[6]^2)) + 
      z3[3]^3*(z3[4]^5 - z3[4]^4*(50 + z3[6]) + 
        z3[4]^3*(-155 - 13*z3[5] + 64*z3[6]) - 13*z3[4]^2*
         (-5 + (-1 + z3[5])*z3[6]) - z3[4]*z3[6]*
         (13 + (-25 + 13*z3[5])*z3[6] + 12*z3[6]^2) + 
        z3[6]^2*(-13 - 12*(-2 + z3[5])*z3[6] + 12*(-3 + 2*z3[5])*z3[6]^2 - 
          12*(-1 + z3[5])*z3[6]^3))), 
  y[722] -> -16*z3[3]*(z3[2]*(-1 + z3[3]*(-3 + z3[5])) + 
      z3[2]^2*z3[3]*(-1 + z3[5]) + (1 + z3[3])*(z3[4] - z3[6]))*
     (z3[2] - 3*z3[6])*(-1 + z3[6])^2 - 
    (4*(12*z3[2]^3*z3[3]^2*(-1 + z3[5])*(-1 + z3[6]) + 
       (1 + z3[3])*z3[4]*(-13 + z3[3]*(-39 + 13*z3[5] + 24*z3[6] - 
           24*z3[6]^2)) + z3[3]*z3[6]*(13 + 12*z3[6] - 12*z3[6]^2 + 
         z3[3]*(13 + (84 - 36*z3[5])*z3[6] + 24*(-3 + z3[5])*z3[6]^2 + 
           12*(-1 + z3[5])*z3[6]^3)) - 12*z3[2]^2*z3[3]*(-1 + z3[6])*
        (1 + z3[3]*(3 - 2*z3[6] + z3[5]*(-1 + 2*z3[6]))) + 
       z3[2]*z3[3]*(13 - 25*z3[4] + 13*z3[4]*z3[5] - 12*z3[6] + 
         12*z3[4]*z3[6] + 12*z3[6]^2 + z3[3]*(13 + 12*(-5 + 2*z3[5])*z3[6] + 
           (96 - 60*z3[5])*z3[6]^2 + 36*(-1 + z3[5])*z3[6]^3 + 
           z3[4]*(-25 + 13*z3[5] + 12*z3[6])))))/3, 
  y[723] -> 1 + (z3[2] - z3[4])^(-1), y[724] -> -1 + z3[4] - z3[4]^2, 
  y[725] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + ((1 + z3[2])^(-1) + (1 + z3[3])^(-1))/
     (-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6]), y[726] -> 
   1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])) + (-z3[4] - z3[3]*z3[4] - 
      2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6])^
     (-1) + 1/((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), y[727] -> -1 - 2*z3[4] + z3[6], 
  y[728] -> -(z3[2]*z3[3]*z3[4]) + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] - 
    z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[729] -> 1 - z3[4] + 
    z3[3]*(2 + z3[2] - 2*z3[4] - z3[6]) - z3[6], 
  y[730] -> 1 + z3[3]*(2 + z3[2] - z3[6]) - z3[6], 
  y[731] -> -1 + z3[4]^2 + z3[2]*(1 + z3[4] - z3[6]) + z3[6] - 
    z3[4]*(1 + z3[6]), y[732] -> -1 + z3[4]^3 - z3[6] + z3[4]*(1 + z3[6]) - 
    z3[4]^2*(1 + z3[6]), y[733] -> 1 + 2*z3[4] - z3[6] + 
    z3[2]*(-1 - z3[4] + z3[6]), 
  y[734] -> 1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])) + 
    1/((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), y[735] -> (1 + z3[2])^(-1) + 
    1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[736] -> z3[4]^2 - z3[4]^3 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[737] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
    z3[3]*(2 + 2*z3[4]^2 + z3[4]*(-2 + z3[6]) - 3*z3[6] + z3[6]^2 - 
      z3[2]*(-1 + z3[4] + z3[6])), y[738] -> (1 + z3[4]^(-1))/(1 + z3[2]) + 
    1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[739] -> z3[2]^(-1) + 1/(z3[4]*(1 + z3[4] - z3[6])), 
  y[740] -> (-23*z3[4])/24 - z3[6]/2, y[741] -> (23*z3[4])/24 + z3[6]/2, 
  y[742] -> 1 + 12*z3[3], y[743] -> -1 - 12*z3[3]*(2 + z3[2] - z3[6]) + 
    12*z3[6], y[744] -> -1/12 + (47*z3[4])/24 + z3[6] + 
    z3[3]*(-2 - z3[2] + 2*z3[4] + z3[6]), 
  y[745] -> 1 + (1 + z3[3]^(-1) + z3[4]^(-2) + 1/(z3[3]*z3[4]))/
     ((-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[746] -> 1 + z3[3]^(-1) + z3[4]^(-1), 
  y[747] -> -(1 + z3[3])^(-2) - (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^
       (-1))/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[748] -> 1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])) + 
    1/(z3[2]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[749] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 1/((1 + z3[2])*z3[3]*(-1 + z3[5])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), y[750] -> 1 - z3[4] - z3[6], 
  y[751] -> 1 - z3[2] - z3[6], y[752] -> 1 - z3[4], y[753] -> 2 - z3[6], 
  y[754] -> 2 + z3[4] - z3[6], y[755] -> 3 + z3[4] - z3[6], 
  y[756] -> -2 - z3[4]^3 - z3[4]*(-2 + z3[6]) + z3[4]^2*(-2 + z3[6]) + z3[6], 
  y[757] -> z3[4]^2 + z3[4]*(1 - 2*z3[6]) + (-1 + z3[6])*z3[6], 
  y[758] -> -(z3[3]*z3[5]*(-1 + z3[6])) + z3[6], 
  y[759] -> -1 + 7*z3[4]^2 + z3[4]*(9 - 7*z3[6]) + 
    (-1 + z3[4])*z3[5]*(1 + 2*z3[4] - 2*z3[6]) - 2*z3[6], 
  y[760] -> z3[2]^2 + z3[2]^3 + z3[2]*(-1 + z3[6]) + 
    z3[5]*(z3[2]^2 + z3[2]*(-1 + z3[6]) + (-1 + z3[6])^2)*(-1 + z3[6]) + 
    (-1 + z3[6])^2, y[761] -> -7 - 2*z3[5] + z3[3]*(-1 + 2*z3[5])*
     (-1 + z3[6]) + z3[6], y[762] -> 4 + (-1 + z3[5])*z3[6], 
  y[763] -> -2 + 2*z3[4] - (z3[3]*(-1 + z3[5])*z3[6])/2, 
  y[764] -> -4 - z3[5]*(-4 + z3[6]) + z3[6]^2, 
  y[765] -> -4 - z3[4]^2*(-2 + z3[5]) - z3[5]*(-4 + z3[6]) + 2*z3[6] + 
    z3[4]*(-3 + z3[5])*z3[6] + z3[6]^2, 
  y[766] -> z3[2]^4*(-4 + z3[5]) + z3[2]^3*(-1 + z3[4]*(5 - 2*z3[5]) + 
      z3[5] - 3*z3[6]) + (1 + z3[4] - z3[6])*(-1 + z3[4]*(-2 + z3[5]) + 
      z3[6]) - z3[2]*(1 + z3[4] - z3[6])*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
    z3[2]^2*(1 + z3[4] - z3[6])*(-1 + z3[4]*(-2 + z3[5]) + z3[6]), 
  y[767] -> 4 - 6*z3[6] + 3*z3[6]^2 + z3[5]*(-4 + 7*z3[6] - 3*z3[6]^2), 
  y[768] -> 4 + 6*z3[2]^2 - 2*z3[4]^2 - 8*z3[6] + 5*z3[4]*z3[6] + 3*z3[6]^2 + 
    z3[2]*(-2 - 2*z3[4] + 5*z3[6]) + z3[5]*(-4 - 4*z3[2]^2 + z3[4]^2 + 
      z3[2]*(3 + z3[4] - 3*z3[6]) + 7*z3[6] - 3*z3[4]*z3[6] - 3*z3[6]^2), 
  y[769] -> -1 + z3[2] - z3[2]^2 + z3[6] - (z3[2]*z3[6])/2 - 
    (z3[4]*z3[6])/2 + (z3[5]*(1 + z3[2]^2 + z3[2]*(-1 + z3[6]) + 
       (-2 + z3[4])*z3[6] + z3[6]^2))/2, 
  y[770] -> 2*z3[4]^2*(-1 + z3[5]) + z3[4]*(6 + 3*z3[5]*(-2 + z3[6]) - 
      4*z3[6]) + (-1 + z3[5])*(10 - 10*z3[6] + 3*z3[6]^2), 
  y[771] -> -4 + 4*z3[4]^3 + z3[6] - z3[5]*z3[6] - 
    z3[4]^2*(4 + (7 + z3[5])*z3[6]) + z3[4]*(4 + (3 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2), 
  y[772] -> (-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6]) - 
    z3[3]*z3[5]*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
      z3[4]^3*(1 + z3[6])), y[773] -> -4*z3[4]^3 + 
    z3[3]*(-1 + z3[5])*(1 + z3[6]) + (-1 + z3[5])*z3[6]*(1 + z3[6]) + 
    z3[4]^2*(-4 + (7 + z3[5])*z3[6]) - z3[4]*z3[6]*
     (-5 + 3*z3[6] + z3[5]*(1 + z3[6])), 
  y[774] -> -7 - 2*z3[5] - z3[4]^2*(7 + 2*z3[5]) - 
    z3[3]*(-1 + 2*z3[5])*(1 - z3[4] + z3[4]^2 - z3[6]) + z3[6] + 
    z3[4]*(7 + 6*z3[6] + 2*z3[5]*(1 + z3[6])), 
  y[775] -> -2*z3[2]^3*(1 + 4*z3[3]) + z3[5]*(-1 + z3[6])*
     (2*z3[2]^2 - z3[2]*(-1 + z3[3])*(-1 + z3[6]) + 
      (-1 + z3[6])*(-2 + z3[3] + z3[6])) - 
    (-1 + z3[6])*(2 - 2*z3[6] + z3[6]^2 + z3[3]*(-9 + 2*z3[6])) + 
    2*z3[2]^2*(4*(-1 + z3[6]) + z3[3]*(-13 + 5*z3[6])) - 
    z3[2]*(z3[3]*(26 - 19*z3[6] + z3[6]^2) + 3*(6 - 7*z3[6] + z3[6]^2)), 
  y[776] -> -(z3[2]*(2 + 3*z3[5]*(-1 + z3[6]) - 3*z3[6])*(-1 + z3[6])) + 
    z3[2]^2*(-6 - 4*z3[5]*(-1 + z3[6]) + 4*z3[6]) - 
    (-1 + z3[6])*(-4 + 6*z3[6] - 3*z3[6]^2 + 
      z3[5]*(4 - 7*z3[6] + 3*z3[6]^2)), 
  y[777] -> 2*z3[2]^2*(5 + 11*z3[3]) - 8*z3[4] + 6*z3[4]^2 + 2*z3[6] - 
    3*z3[4]*z3[6] - z3[6]^2 + z3[2]*(16 - 16*z3[4] - 3*z3[6] + 
      z3[3]*(26 - 20*z3[4] + 3*z3[6])) + 
    z3[3]*(9 + 5*z3[4]^2 - 2*z3[6] - z3[4]*(9 + 4*z3[6])) + 
    z3[5]*(2 + 2*z3[2]^2 - z3[4]^2 - 3*z3[6] + z3[4]*z3[6] + z3[6]^2 + 
      z3[3]*(-1 + z3[4] + 2*z3[4]^2 + z3[6]) - 
      z3[2]*(1 + z3[4] - z3[6] + z3[3]*(-1 + z3[4] + z3[6]))), 
  y[778] -> 2*z3[4]^4 + (-1 + z3[5])*z3[6]*(1 + z3[6]) - 
    z3[4]^3*(-6 + 4*z3[2] + 2*z3[5] + 5*z3[6]) + 
    z3[4]^2*(2 - 11*z3[6] + 4*z3[6]^2 + z3[5]*(2 + 3*z3[6]) + 
      z3[2]*(-4 + 8*z3[6])) - z3[4]*(-2 + (1 - 4*z3[2])*z3[6] + 
      (-5 + 4*z3[2])*z3[6]^2 + z3[6]^3 + z3[5]*(2 + 3*z3[6] + z3[6]^2)) - 
    z3[3]*(-(z3[4]^4*z3[5]) + z3[4]*(-1 + z3[5])*(1 + z3[6])^2 + 
      z3[4]^3*(-1 + z3[5] + 2*z3[5]*z3[6]) - (-1 + z3[5])*(-1 + z3[6]^2) - 
      z3[4]^2*(-1 - 2*z3[6] + z3[5]*(1 + z3[6])^2) + 
      z3[2]*(z3[4]^3 - (-1 + z3[5])*(1 + z3[6]) - 
        z3[4]^2*(-1 + z3[5] + 2*z3[6]) + z3[4]*(-1 + z3[5] - z3[6] + 
          z3[5]*z3[6] + z3[6]^2))), 
  y[779] -> z3[2]^5*(1 - z3[3] + z3[3]^2 + z3[3]^3) + 
    z3[2]^4*(3 + z3[3]^3*(5 - 2*z3[6]) + z3[3]*(-3 + z3[6]) + 
      z3[3]^2*(-3 + z3[6]) - z3[6]) + 
    z3[2]^3*(2 - z3[6] + z3[3]^2*(-19 + 16*z3[6] - 3*z3[6]^2) + 
      z3[3]*(-10 + 13*z3[6] - 2*z3[6]^2) + 
      z3[3]^3*(10 - 8*z3[6] + z3[6]^2)) + (1 + z3[3])*(-1 + z3[6])*
     (z3[3]^2*(-1 + z3[6]) - z3[6] + z3[3]*(5 - 10*z3[6] + 3*z3[6]^2)) + 
    z3[2]^2*(-2*(-1 + z3[6])*z3[6]^2 + z3[3]^3*(10 - 12*z3[6] + 3*z3[6]^2) + 
      z3[3]^2*(-29 + 40*z3[6] - 14*z3[6]^2 + z3[6]^3) - 
      z3[3]*(20 - 34*z3[6] + 10*z3[6]^2 + z3[6]^3)) + 
    z3[2]*(-3*(-1 + z3[6])*z3[6]^2 + z3[3]*(-17 + 36*z3[6] - 18*z3[6]^2) + 
      z3[3]^3*(5 - 8*z3[6] + 3*z3[6]^2) + z3[3]^2*(-18 + 37*z3[6] - 
        21*z3[6]^2 + 3*z3[6]^3)) - z3[5]*(-1 + z3[6])*
     (z3[2]^4*(-1 + z3[3] + 7*z3[3]^2 + z3[3]^3) + z3[3]*(1 + z3[3])*
       (-1 + z3[6])*(-7 + 6*z3[6] + z3[3]*(-5 + 3*z3[6])) + 
      z3[2]^3*(-1 + z3[3]*(9 - 8*z3[6]) + z3[3]^3*(5 - 2*z3[6]) - 
        3*z3[3]^2*(-9 + 4*z3[6])) + z3[2]^2*z3[3]*
       (z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + 4*(5 - 6*z3[6] + z3[6]^2) + 
        z3[3]*(41 - 37*z3[6] + 5*z3[6]^2)) + z3[2]*z3[3]*
       (9*(2 - 3*z3[6] + z3[6]^2) + z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) + 
        z3[3]*(31 - 42*z3[6] + 12*z3[6]^2))), 
  y[780] -> (-3*z3[5]*(z3[2]^4*(-1 + z3[3] + 7*z3[3]^2 + z3[3]^3) + 
       z3[4]*(-1 - z3[4] + z3[6]) + z3[3]^3*(5 + z3[4]^4 - 8*z3[6] + 
         3*z3[6]^2 - z3[4]^3*(5 + z3[6]) + z3[4]^2*(5 + 2*z3[6]) + 
         z3[4]*(-5 + 3*z3[6])) - z3[2]^3*(1 - 2*z3[4] + 
         z3[3]^3*(-5 + 4*z3[4] + 2*z3[6]) + z3[3]*(-9 + 10*z3[4] + 8*z3[6]) + 
         z3[3]^2*(-27 + 26*z3[4] + 12*z3[6])) + 
       z3[3]*(7 + 4*z3[4]^4 - 13*z3[6] + 6*z3[6]^2 + z3[4]*(-6 + 5*z3[6]) - 
         z3[4]^3*(4 + 5*z3[6]) + z3[4]^2*(10 - 2*z3[6] + z3[6]^2)) + 
       z3[3]^2*(5*z3[4]^4 - 3*z3[4]^3*(3 + 2*z3[6]) + 
         z3[4]^2*(15 - z3[6] + z3[6]^2) + z3[4]*(-11 + 7*z3[6] + z3[6]^2) + 
         3*(4 - 7*z3[6] + 3*z3[6]^2)) + z3[2]^2*(z3[4]*(-1 - z3[4] + z3[6]) + 
         z3[3]^3*(10 - 10*z3[4] + 6*z3[4]^2 - 8*z3[6] + z3[6]^2) + 
         z3[3]^2*(41 + 36*z3[4]^2 - 37*z3[6] + 5*z3[6]^2 - 
           z3[4]*(40 + 3*z3[6])) + z3[3]*(21*z3[4]^2 + 
           z3[4]*(-19 + 3*z3[6]) + 4*(5 - 6*z3[6] + z3[6]^2))) + 
       z3[2]*(z3[4]*(1 + z3[4] - z3[6]) + z3[3]^3*(10 - 4*z3[4]^3 + 
           2*z3[4]*(-5 + z3[6]) - 12*z3[6] + 3*z3[6]^2 + 
           2*z3[4]^2*(5 + z3[6])) + z3[3]^2*(31 - 22*z3[4]^3 - 42*z3[6] + 
           12*z3[6]^2 + 14*z3[4]^2*(2 + z3[6]) - z3[4]*(32 - 13*z3[6] + 
             z3[6]^2)) + z3[3]*(-16*z3[4]^3 + 3*z3[4]^2*(5 + 3*z3[6]) + 
           z3[4]*(-19 + 10*z3[6]) + 9*(2 - 3*z3[6] + z3[6]^2)))))/2 - 
    (3*(1 + z3[2]^4*(4 - 4*z3[3] - 2*z3[3]^2 + 4*z3[3]^3) + 3*z3[4] + 
       2*z3[4]^2 - z3[6] - 4*z3[4]*z3[6] + z3[6]^2 + z3[4]^2*z3[6]^2 - 
       z3[4]*z3[6]^3 - z3[3]^3*(-1 + z3[4])*(1 + z3[4]^2 - z3[6] - 
         z3[4]*z3[6]) + z3[2]^3*(1 + z3[3]^3*(10 - 6*z3[4]) - 5*z3[4] + 
         z3[3]^2*(-20 + 16*z3[4] - z3[6]) + 3*z3[6] + 
         z3[3]*(-9 + 13*z3[4] + z3[6])) - z3[3]^2*(3 + 4*z3[4]^4 - 7*z3[6] + 
         2*z3[6]^2 - z3[4]^3*(5 + 7*z3[6]) + z3[4]*(-7 + 9*z3[6] + z3[6]^2) + 
         z3[4]^2*(1 + z3[6] + 3*z3[6]^2)) - z3[3]*(6 + 4*z3[4]^4 - 13*z3[6] + 
         3*z3[6]^2 + z3[6]^3 - z3[4]^3*(4 + 7*z3[6]) + 
         2*z3[4]^2*(4 + z3[6]^2) + z3[4]*(-2 + 4*z3[6] + z3[6]^3)) + 
       z3[2]^2*(1 + 2*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) - 2*z3[6] + 3*z3[6]^2 + 
         z3[3]^2*(-28 - 26*z3[4]^2 + 9*z3[6] - 3*z3[6]^2 + 
           16*z3[4]*(2 + z3[6])) + 2*z3[3]^3*(5 + 2*z3[4]^2 - z3[6] - 
           z3[4]*(5 + z3[6])) + z3[3]*(-21 - 22*z3[4]^2 + 16*z3[6] + 
           3*z3[6]^2 + z3[4]*(17 + 9*z3[6]))) + 
       z3[2]*(-1 - 2*z3[4]^2 + 2*z3[6] + 2*z3[6]^2 - 
         3*z3[4]*(1 - z3[6] + z3[6]^2) - z3[3]^3*(-5 + z3[4]^3 + 3*z3[6] - 
           z3[4]^2*(5 + z3[6]) + z3[4]*(5 + 2*z3[6])) + 
         z3[3]*(-16 + 16*z3[4]^3 + 17*z3[6] + z3[6]^2 + z3[6]^3 - 
           z3[4]^2*(14 + 17*z3[6]) - z3[4]*(-20 + 4*z3[6] + z3[6]^2)) + 
         z3[3]^2*(-19 + 17*z3[4]^3 + 21*z3[6] - 3*z3[6]^2 - 
           z3[4]^2*(21 + 20*z3[6]) + z3[4]*(15 + 3*z3[6] + 5*z3[6]^2)))))/2, 
  y[781] -> -(1 + z3[3])^(-1) - 
    (z3[2]^(-1) + (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
       (z3[4]*(1 + z3[4] - z3[6])))/(-1 + z3[5]), 
  y[782] -> (1 + z3[4]^(-1))/(1 + z3[2]) + 
    (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
     (z3[2]*(1 + z3[4] - z3[6])) + 
    1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[783] -> 25*z3[4] - 9*z3[6], y[784] -> 6 + 13*z3[2] - 6*z3[6], 
  y[785] -> -1 + z3[4], y[786] -> 5 + 5*z3[4] + 3*z3[6], 
  y[787] -> -25*z3[4] + 9*z3[6], y[788] -> 29 + 21*z3[4] - 21*z3[6], 
  y[789] -> 4/9 - (7*z3[6])/6, y[790] -> 4/9 + (7*z3[4])/6 - (7*z3[6])/6, 
  y[791] -> 16 + z3[6], y[792] -> -8 + 7*z3[6], y[793] -> -8 + 11*z3[6], 
  y[794] -> -8 + 8*z3[4] + (3 - 2*z3[3]*(-1 + z3[5]))*z3[6], 
  y[795] -> -5*z3[4] - 3*(1 + z3[6]), 
  y[796] -> -17 + 15*z3[4]^2 + 14*z3[6] + z3[6]^2 + z3[4]*(1 + z3[6]), 
  y[797] -> -35 + 3*z3[6] + 14*z3[6]^2 - 7*z3[5]*(-5 + 2*z3[6]), 
  y[798] -> 35 - 42*z3[6] + 24*z3[6]^2 - z3[5]*(-1 + z3[6])*(-35 + 18*z3[6]), 
  y[799] -> -8 - 21*z3[4]^3 + z3[4]*(8 - 21*z3[6]) + 21*z3[6] + 
    z3[4]^2*(-8 + 21*z3[6]), y[800] -> -11 - 14*z3[5] + 
    z3[4]^2*(53 + 16*z3[5]) - 6*z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) + 
    20*z3[6] + 10*z3[5]*z3[6] - 18*z3[6]^2 - 6*z3[5]*z3[6]^2 + 
    z3[4]*(57 + z3[5] - 35*z3[6] - 10*z3[5]*z3[6]), 
  y[801] -> 29 + 42*z3[2]^2 - 28*z3[4]^2 - 55*z3[6] + 24*z3[6]^2 + 
    z3[2]*(-1 - 13*z3[4] + 34*z3[6]) + z3[4]*(-15 + 46*z3[6]) + 
    z3[5]*(-35 - 29*z3[2]^2 + 14*z3[4]^2 + z3[4]*(3 - 18*z3[6]) + 
      z3[2]*(21 + 11*z3[4] - 18*z3[6]) + 53*z3[6] - 18*z3[6]^2), 
  y[802] -> -2 + z3[2]^2*(-2 + z3[5]) + 
    z3[2]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + 2*z3[6] - z3[4]*z3[6] + 
    z3[5]*(1 + (-2 + z3[4])*z3[6] + z3[6]^2), 
  y[803] -> -32 + 32*z3[4]^3 + (20 - 8*z3[5])*z3[6] + 3*(3 + z3[5])*z3[6]^2 + 
    3*(3 + z3[5])*z3[6]^3 - 4*z3[4]^2*(8 + (11 + 2*z3[5])*z3[6]) + 
    z3[4]*(32 + 4*(3 + 2*z3[5])*z3[6] + (3 + 5*z3[5])*z3[6]^2), 
  y[804] -> -74 + 4*z3[4]^2*(-1 + z3[5]) + 80*z3[6] - 24*z3[6]^2 + 
    z3[5]*(74 - 71*z3[6] + 18*z3[6]^2) + 
    z3[4]*(39 - 38*z3[6] + 3*z3[5]*(-13 + 6*z3[6])), 
  y[805] -> -35 + 3*z3[2]^3 + 77*z3[6] - 66*z3[6]^2 + 24*z3[6]^3 + 
    z3[2]^2*(-48 + 35*z3[6]) + z3[2]*(7 - 28*z3[6] + 24*z3[6]^2) - 
    z3[5]*(-1 + z3[6])*(35 + 29*z3[2]^2 - 53*z3[6] + 18*z3[6]^2 + 
      3*z3[2]*(-7 + 6*z3[6])), y[806] -> 29 + z3[5]*(16 - 22*z3[6]) - 
    6*z3[3]^2*z3[5]*(-1 + z3[6])^2 - 52*z3[6] + 5*z3[6]^2 + 
    z3[3]*(-1 + z3[6])*(35 - 17*z3[6] + 2*z3[5]*(-5 + 8*z3[6])), 
  y[807] -> -29 - 14*z3[4]^2*(-2 + z3[5]) + 16*z3[6] + 14*z3[6]^2 - 
    7*z3[5]*(-5 + 2*z3[6]) + z3[4]*(15 - 42*z3[6] + z3[5]*(-3 + 14*z3[6])), 
  y[808] -> -29 - 29*z3[4]^2 + 23*z3[6] + 18*z3[6]^2 + z3[4]*(29 + 6*z3[6]) + 
    2*z3[5]*(-8 - 8*z3[4]^2 + 3*z3[3]^2*(1 - z3[4] + z3[4]^2 - z3[6]) + 
      3*z3[6] + 3*z3[6]^2 + z3[4]*(8 + 5*z3[6]) + 
      z3[3]*(-5 - 5*z3[4]^2 + z3[4]*(5 - 3*z3[6]) + 8*z3[6])) + 
    z3[3]*(35 + 35*z3[4]^2 - 17*z3[6] - z3[4]*(35 + 18*z3[6])), 
  y[809] -> -32*z3[4]^3 + 4*z3[4]^2*(-8 + (11 + 2*z3[5])*z3[6]) - 
    z3[3]*(-1 + z3[5])*(-8 - 5*z3[6] + 3*z3[6]^2) - 
    z3[4]*z3[6]*(-28 + 3*z3[6] + z3[5]*(8 + 5*z3[6])) + 
    z3[6]*(-8 + 7*z3[6] - 9*z3[6]^2 + z3[5]*(8 + 5*z3[6] - 3*z3[6]^2)), 
  y[810] -> -20 - z3[2]^3*(22 + 67*z3[3] + 6*z3[3]^2) + 
    6*z3[3]^2*(-1 + z3[6]) + z3[6] - 6*z3[6]^2 + z3[6]^3 + 
    z3[3]*(-153 + 163*z3[6] - 34*z3[6]^2) + 
    z3[2]^2*(-79 + 6*z3[3]^2*(-3 + z3[6]) + 73*z3[6] + 
      z3[3]*(-226 + 89*z3[6])) + z3[2]*(6*z3[3]^2*(-3 + 2*z3[6]) + 
      z3[3]*(-277 + 200*z3[6] - 17*z3[6]^2) - 
      3*(50 - 57*z3[6] + 8*z3[6]^2)) - z3[5]*(-1 + z3[6])*
     (-16 - z3[2]^2*(10 + 9*z3[3] + 6*z3[3]^2) - 2*z3[3]*(-1 + z3[6]) + 
      15*z3[6] + z3[6]^2 + 6*z3[3]^2*(-3 + 2*z3[6]) + 
      z3[2]*(2 + 6*z3[3]^2*(-3 + z3[6]) + z3[6] + z3[3]*(-17 + 14*z3[6]))), 
  y[811] -> 45 + 2*z3[2]^2*(52 + 91*z3[3] + 6*z3[3]^2) - 
    6*z3[3]^2*(-1 + z3[4]) - 91*z3[4] + 54*z3[4]^2 - 11*z3[6] + z3[6]^2 + 
    z3[2]*(125 - 6*z3[3]^2*(-3 + z3[4]) - 149*z3[4] - 15*z3[6] + 
      z3[3]*(271 - 172*z3[4] + 9*z3[6])) + 
    z3[3]*(159 + 43*z3[4]^2 - 16*z3[6] - z3[4]*(147 + 26*z3[6])) + 
    z3[5]*(16 + z3[2]^2*(10 + 9*z3[3] + 6*z3[3]^2) - 3*z3[4] - 14*z3[4]^2 + 
      6*z3[3]^2*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) - 15*z3[6] - z3[4]*z3[6] - 
      z3[6]^2 + 2*z3[3]*(-1 + 4*z3[4] + 14*z3[4]^2 + z3[6]) - 
      z3[2]*(2 + 11*z3[4] + z3[6] + 6*z3[3]^2*(-3 + 2*z3[4] + z3[6]) + 
        z3[3]*(-17 + 23*z3[4] + 14*z3[6]))), 
  y[812] -> (7*z3[5]*(-2*z3[4]^3 + z3[6]*(1 + z3[6]) + 
       z3[4]^2*(2 + 3*z3[6]) - z3[4]*(2 + 3*z3[6] + z3[6]^2) + 
       z3[3]*(-1 + z3[4]^4 + z3[6]^2 - z3[4]*(1 + z3[6])^2 + 
         z3[4]^2*(1 + z3[6])^2 - z3[4]^3*(1 + 2*z3[6]) + 
         z3[2]*(1 + z3[4]^2 + z3[6] - z3[4]*(1 + z3[6])))))/6 - 
    (7*(-2*z3[4]^4 + z3[6]*(1 + z3[6]) + z3[4]^3*(-6 + 4*z3[2] + 5*z3[6]) + 
       z3[4]^2*(-2 + z3[2]*(4 - 8*z3[6]) + 11*z3[6] - 4*z3[6]^2) + 
       z3[4]*(-2 + z3[6] - 4*z3[2]*z3[6] + (-5 + 4*z3[2])*z3[6]^2 + 
         z3[6]^3) + z3[3]*(-1 - z3[4]^3 + z3[6]^2 - z3[4]*(1 + z3[6])^2 + 
         z3[4]^2*(1 + 2*z3[6]) + z3[2]*(1 + z3[4]^3 + z3[4]^2*(1 - 2*z3[6]) + 
           z3[6] + z3[4]*(-1 - z3[6] + z3[6]^2)))))/6, 
  y[813] -> (-9*z3[5]*(z3[2]^4*(-1 + z3[3] + 7*z3[3]^2 + z3[3]^3) + 
       z3[4]*(-1 - z3[4] + z3[6]) + z3[3]^3*(5 + z3[4]^4 - 8*z3[6] + 
         3*z3[6]^2 - z3[4]^3*(5 + z3[6]) + z3[4]^2*(5 + 2*z3[6]) + 
         z3[4]*(-5 + 3*z3[6])) - z3[2]^3*(1 - 2*z3[4] + 
         z3[3]^3*(-5 + 4*z3[4] + 2*z3[6]) + z3[3]*(-9 + 10*z3[4] + 8*z3[6]) + 
         z3[3]^2*(-27 + 26*z3[4] + 12*z3[6])) + 
       z3[3]*(7 + 4*z3[4]^4 - 13*z3[6] + 6*z3[6]^2 + z3[4]*(-6 + 5*z3[6]) - 
         z3[4]^3*(4 + 5*z3[6]) + z3[4]^2*(10 - 2*z3[6] + z3[6]^2)) + 
       z3[3]^2*(5*z3[4]^4 - 3*z3[4]^3*(3 + 2*z3[6]) + 
         z3[4]^2*(15 - z3[6] + z3[6]^2) + z3[4]*(-11 + 7*z3[6] + z3[6]^2) + 
         3*(4 - 7*z3[6] + 3*z3[6]^2)) + z3[2]^2*(z3[4]*(-1 - z3[4] + z3[6]) + 
         z3[3]^3*(10 - 10*z3[4] + 6*z3[4]^2 - 8*z3[6] + z3[6]^2) + 
         z3[3]^2*(41 + 36*z3[4]^2 - 37*z3[6] + 5*z3[6]^2 - 
           z3[4]*(40 + 3*z3[6])) + z3[3]*(21*z3[4]^2 + 
           z3[4]*(-19 + 3*z3[6]) + 4*(5 - 6*z3[6] + z3[6]^2))) + 
       z3[2]*(z3[4]*(1 + z3[4] - z3[6]) + z3[3]^3*(10 - 4*z3[4]^3 + 
           2*z3[4]*(-5 + z3[6]) - 12*z3[6] + 3*z3[6]^2 + 
           2*z3[4]^2*(5 + z3[6])) + z3[3]^2*(31 - 22*z3[4]^3 - 42*z3[6] + 
           12*z3[6]^2 + 14*z3[4]^2*(2 + z3[6]) - z3[4]*(32 - 13*z3[6] + 
             z3[6]^2)) + z3[3]*(-16*z3[4]^3 + 3*z3[4]^2*(5 + 3*z3[6]) + 
           z3[4]*(-19 + 10*z3[6]) + 9*(2 - 3*z3[6] + z3[6]^2)))))/2 - 
    (9*(1 + z3[2]^4*(4 - 4*z3[3] - 2*z3[3]^2 + 4*z3[3]^3) + 3*z3[4] + 
       2*z3[4]^2 - z3[6] - 4*z3[4]*z3[6] + z3[6]^2 + z3[4]^2*z3[6]^2 - 
       z3[4]*z3[6]^3 - z3[3]^3*(-1 + z3[4])*(1 + z3[4]^2 - z3[6] - 
         z3[4]*z3[6]) + z3[2]^3*(1 + z3[3]^3*(10 - 6*z3[4]) - 5*z3[4] + 
         z3[3]^2*(-20 + 16*z3[4] - z3[6]) + 3*z3[6] + 
         z3[3]*(-9 + 13*z3[4] + z3[6])) - z3[3]^2*(3 + 4*z3[4]^4 - 7*z3[6] + 
         2*z3[6]^2 - z3[4]^3*(5 + 7*z3[6]) + z3[4]*(-7 + 9*z3[6] + z3[6]^2) + 
         z3[4]^2*(1 + z3[6] + 3*z3[6]^2)) - z3[3]*(6 + 4*z3[4]^4 - 13*z3[6] + 
         3*z3[6]^2 + z3[6]^3 - z3[4]^3*(4 + 7*z3[6]) + 
         2*z3[4]^2*(4 + z3[6]^2) + z3[4]*(-2 + 4*z3[6] + z3[6]^3)) + 
       z3[2]^2*(1 + 2*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) - 2*z3[6] + 3*z3[6]^2 + 
         z3[3]^2*(-28 - 26*z3[4]^2 + 9*z3[6] - 3*z3[6]^2 + 
           16*z3[4]*(2 + z3[6])) + 2*z3[3]^3*(5 + 2*z3[4]^2 - z3[6] - 
           z3[4]*(5 + z3[6])) + z3[3]*(-21 - 22*z3[4]^2 + 16*z3[6] + 
           3*z3[6]^2 + z3[4]*(17 + 9*z3[6]))) + 
       z3[2]*(-1 - 2*z3[4]^2 + 2*z3[6] + 2*z3[6]^2 - 
         3*z3[4]*(1 - z3[6] + z3[6]^2) - z3[3]^3*(-5 + z3[4]^3 + 3*z3[6] - 
           z3[4]^2*(5 + z3[6]) + z3[4]*(5 + 2*z3[6])) + 
         z3[3]*(-16 + 16*z3[4]^3 + 17*z3[6] + z3[6]^2 + z3[6]^3 - 
           z3[4]^2*(14 + 17*z3[6]) - z3[4]*(-20 + 4*z3[6] + z3[6]^2)) + 
         z3[3]^2*(-19 + 17*z3[4]^3 + 21*z3[6] - 3*z3[6]^2 - 
           z3[4]^2*(21 + 20*z3[6]) + z3[4]*(15 + 3*z3[6] + 5*z3[6]^2)))))/2, 
  y[814] -> -(z3[2]*z3[3]*z3[4]) - z3[2]*z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - 
    z3[4]*z3[6] - z3[3]*z3[4]*z3[6], y[815] -> 13 + 12*z3[4] - 12*z3[6], 
  y[816] -> 12*(1 + z3[3])*z3[4]*(z3[4] - z3[6]) + 
    12*z3[2]^2*z3[3]*(1 + z3[4] - z3[6]) + 
    z3[2]*(-((1 + 12*z3[3])*z3[4]^2) + 12*z3[3]*z3[6] + 
      z3[4]*(-12 + z3[6] + 12*z3[3]*(-3 + z3[5] + z3[6]))), 
  y[817] -> (1 + z3[4]^(-2))/(1 + z3[2]) + 
    ((1 + z3[4]^(-1))*(z3[4]^(-1) + 1/(z3[2]*(-1 + z3[5])) + 
       1/(z3[4]^2*(-1 + z3[5]))))/(1 + z3[4] - z3[6]), 
  y[818] -> z3[2]^(-1) + z3[4]^(-2), y[819] -> 1 + z3[4]^(-2), 
  y[820] -> z3[2] + z3[4] - z3[6], y[821] -> 1/((1 + z3[2])*z3[4]) + 
    (z3[2] - z3[4] + z3[6])^(-1), 
  y[822] -> (1 + z3[3]^(-1) + z3[4]^(-2) + 1/(z3[3]*z3[4]) + 
      (-1 + z3[5])^(-1) + 1/(z3[4]^3*(-1 + z3[5])))/
     ((1 + z3[2])*(1 + z3[4] - z3[6])) + (1 + z3[4]^(-1))*
     (z3[4]^(-1) + 1/((1 + z3[2])*z3[3]*(z3[2] - z3[4] + z3[6]))), 
  y[823] -> (1 + z3[3]^(-1))/(1 + z3[2]) + (1 + z3[4]^(-1))/
     (z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[824] -> z3[4]^(-1) + 1/(z3[2]*(-1 + z3[5])) + 1/(z3[4]^2*(-1 + z3[5])), 
  y[825] -> 13/24 - z3[6]/2, y[826] -> 11/24 + z3[6]/2, 
  y[827] -> -1 + 6*z3[6], y[828] -> -1 - z3[4] - z3[3]*(2 + z3[4]), 
  y[829] -> 1/24 + z3[6]^2/2, y[830] -> -1 + z3[6]^2, 
  y[831] -> -1 - z3[6] - z3[6]^2 - z3[6]^3, 
  y[832] -> z3[4]^3 + 3*(-1 + 4*z3[3])*z3[4]^2*z3[6] + 
    3*(1 - 12*z3[3])*z3[4]*z3[6]^2 + (-1 + 36*z3[3])*z3[6]^3, 
  y[833] -> (1 + z3[3]^(-1) + z3[4]^(-2) + 1/(z3[3]*z3[4]) + 
      (-1 + z3[5])^(-1) + 1/(z3[4]^3*(-1 + z3[5])))/(1 + z3[4] - z3[6]) + 
    (1 + z3[4]^(-1))/(z3[3]*(z3[2] - z3[4] + z3[6])), 
  y[834] -> (1 + 1/(z3[3]^2*(-1 + z3[5])^2*(1 + z3[4] - z3[6])))/z3[4] + 
    1/(z3[4]^2*(-1 + z3[5])*(z3[2] - z3[4] + z3[6])) + 
    (1/(z3[3]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])) + (z3[2] - z3[4] + z3[6])^
       (-1))/(-1 + z3[5]), y[835] -> 
   12 - (-12 + (12 + z3[2])*z3[4] + z3[4]^2)*z3[6] + 
    (12 - 11*z3[2] + 14*z3[4])*z3[6]^2 - 13*z3[6]^3 + 
    12*z3[3]*(2 + z3[6] - z3[4]*z3[6] + z3[2]^2*(2 + z3[5]*(-1 + z3[6]) - 
        z3[6])*z3[6] + z3[6]^2 + z3[6]^3 + z3[2]*(1 + 2*z3[6] - 4*z3[6]^2 + 
        z3[5]*(-1 - z3[6] + z3[6]^2))), 
  y[836] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4], y[837] -> -1 - z3[4], 
  y[838] -> 1 - z3[2] + z3[4], y[839] -> 3/2 - z3[5], y[840] -> 2 - z3[5], 
  y[841] -> -1/2 + z3[5], y[842] -> -4 + 3*z3[5], 
  y[843] -> -5/2 + 3*z3[5] - z3[5]^2, y[844] -> 1 - 3*z3[5] + z3[5]^2, 
  y[845] -> (1 + 1/((1 + z3[2])^2*(z3[2] - z3[4])*(1 + z3[4] - z3[6])))/
     (1 + z3[3])^3 + 1/((1 + z3[2])^2*(1 + z3[3])*(z3[2] - z3[4])*
      (1 + z3[4] - z3[6])), 
  y[846] -> ((z3[2] - z3[4])^(-1) + z3[4]^(-1))/((1 + z3[2])*(1 + z3[3])) + 
    1/((1 + z3[3])^3*z3[4]*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[2])*(1 + z3[3])^2*z3[4]*(1 + z3[4] - z3[6])) + 
    (1 + z3[4]^(-1) + (1 + z3[3]^(-1))/(-1 + z3[5]) + 
      (1 + z3[3]^(-1))/(z3[4]^2*(-1 + z3[5])))/((1 + z3[2])*z3[3]*
      (-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[847] -> 1/((1 + z3[2])*z3[3]) + 
    ((1 + z3[3]^(-1))/((1 + z3[2])^2*z3[3]*(-1 + z3[5])) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/(1 + z3[4] - z3[6]), 
  y[848] -> 1/((1 + z3[2])^2*z3[3]) + 
    (1/(z3[3]*z3[4]) + (1 + z3[4]^(-1))/(z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))/
     ((1 + z3[2])*(1 + z3[4] - z3[6])) + 
    1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), y[849] -> 3/2 - z3[2], 
  y[850] -> -7 + 11*z3[5] - 4*z3[5]^2, y[851] -> -1 + 3*z3[5] - 2*z3[5]^2, 
  y[852] -> -5/2 + 5*z3[5] - 2*z3[5]^2, y[853] -> 1 - 3*z3[5] + 2*z3[5]^2, 
  y[854] -> 6 - (21*z3[5])/2 + 4*z3[5]^2, 
  y[855] -> 10 + z3[4]*(-3 + 2*z3[5]) + 2*z3[5]*(-3 + z3[6]) - z3[6], 
  y[856] -> 3 + 3*z3[5]*(-2 + z3[6]) - 2*z3[5]^2*(-1 + z3[6]) - z3[6], 
  y[857] -> -3/2 + z3[5] - z3[6]/2, 
  y[858] -> (1 + z3[3])^(-2) + 1/(z3[3]*(-1 + z3[5])), 
  y[859] -> -1/2 + z3[6], y[860] -> 1/((1 + z3[3])^3*z3[4]) + 
    1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(-1 + z3[5])), 
  y[861] -> -3 + 2*z3[2] + z3[6], y[862] -> -3 + z3[4]*(-1 + z3[5])^2 + 
    z3[5]*(7 - 2*z3[6]) + z3[5]^2*(-3 + z3[6]) + z3[6], 
  y[863] -> -3/2 + z3[4] - z3[4]^2/2, 
  y[864] -> -4 + z3[2] + z3[5] + z3[6] - z3[5]*z3[6], y[865] -> 3 - 5*z3[3], 
  y[866] -> -12 + (4 - 6*z3[2])*z3[3], 
  y[867] -> -(z3[3]*(-1 + z3[5])*(-1 + z3[6])) + 4*z3[6], 
  y[868] -> -z3[3] + 3*(-2 + z3[6])*z3[6]^2, 
  y[869] -> 2 + (-2 + z3[3])*z3[5]^2*(-1 + z3[6]) + 
    2*z3[5]*(-2 + z3[3] + z3[6]), 
  y[870] -> -4 - (-7 + 3*z3[3])*z3[5]^2*(-1 + z3[6]) - 
    2*z3[5]*(-7 + 4*z3[3] + 3*z3[6]), 
  y[871] -> 8 - 11*z3[5]^2*(-1 + z3[6]) - 4*z3[6] + z3[5]*(-22 + 15*z3[6]), 
  y[872] -> 1/(z3[4]*(1 + z3[4] - z3[6])) + 
    (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
      z3[3]*z3[4]*z3[6])^(-1), 
  y[873] -> 1/((-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    1/((1 + z3[3])*(z3[2] - z3[4])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
       z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
       z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[874] -> -3 - 3*z3[6] + 9*z3[6]^2 + 6*z3[6]^3 + 
    z3[3]*(5 + 2*z3[6] - 2*z3[6]^2), 
  y[875] -> -9 + 5*z3[6] - z3[6]^2 + z3[5]*(6 - 4*z3[6] + z3[6]^2), 
  y[876] -> -13 + 6*z3[6] - z3[6]^2 + 3*z3[5]*(9 - 5*z3[6] + z3[6]^2) - 
    2*z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[877] -> 8*(z3[4] - z3[6])*z3[6] + z3[3]*(-1 + z3[5])*
     (-1 + z3[6] + z3[6]^2), 
  y[878] -> 1/((z3[2] - z3[4])*(1 + z3[4] - z3[6])) + 
    (z3[2]^2*z3[3]^2 + 4*z3[2]*z3[3]*z3[4] - 4*z3[3]*z3[4]^2 - 
      4*z3[2]*z3[3]*z3[4]*z3[5] - 2*z3[2]*z3[3]^2*z3[4]*z3[5] + 
      4*z3[3]*z3[4]^2*z3[5] + z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]*z3[3]*z3[6] + 
      4*z3[3]*z3[4]*z3[6] - 2*z3[3]*z3[4]*z3[5]*z3[6] + z3[6]^2)^(-1), 
  y[879] -> 7 + z3[4]^2*(-2 + z3[5]) + (-2 + z3[3])*z3[5]^2 - 6*z3[6] - 
    2*z3[6]^2 - z3[5]*(-3 + 2*z3[3] + z3[6]^2) + 
    z3[4]*(-z3[5] - (-1 + z3[3])*z3[5]^2 + 4*(1 + z3[6])), 
  y[880] -> 7 - z3[4]^2*(-2 + z3[5]) + 3*z3[5]^2 - z3[6] + z3[6]^2 - 
    z3[5]*(6 + z3[6]) + z3[4]*(2 - z3[5]^2 - 3*z3[6] + z3[5]*(1 + z3[6])), 
  y[881] -> -4*z3[4]^2 - z3[3]*(-1 + z3[5])*(1 + z3[6]) + 
    z3[4]*(-4 + (7 + z3[5])*z3[6]) - 
    z3[6]*(-5 + 3*z3[6] + z3[5]*(1 + z3[6])), 
  y[882] -> 20 - z3[4]^2*(-2 + z3[5]) - 16*z3[5] + 8*z3[5]^2 + 
    2*z3[2]^2*(3 - 2*z3[5] + z3[5]^2) - 2*z3[6] - 2*z3[5]*z3[6] + z3[6]^2 + 
    z3[4]*(4 - 2*z3[5]^2 - 3*z3[6] + z3[5]*(2 + z3[6])) + 
    z3[2]*(-13 - 5*z3[5]^2 + z3[4]*(-2 - z3[5] + z3[5]^2) + z3[6] + 
      z3[5]*(10 + z3[6])), y[883] -> -27 + 2*z3[4]^2*(-2 + z3[5]) - 
    11*z3[5]^2 + 3*z3[6] - 2*z3[6]^2 + z3[5]*(22 + 3*z3[6]) + 
    z3[4]*(3*z3[5]^2 + 6*(-1 + z3[6]) - z3[5]*(3 + 2*z3[6])), 
  y[884] -> -5 - 3*z3[2]^3 + z3[5]*(16 - 11*z3[6]) + 8*z3[5]^2*(-1 + z3[6]) + 
    3*z3[6] + z3[2]^2*(1 + z3[5]*(4 - 3*z3[6]) + 2*z3[5]^2*(-1 + z3[6]) + 
      z3[6]) + z3[2]*(2 - 5*z3[5]^2*(-1 + z3[6]) - 2*z3[6] + 
      z3[5]*(-10 + 7*z3[6])), y[885] -> 52 + 26*z3[4] + 4*z3[4]^2 + 7*z3[5] - 
    2*z3[4]*z3[5] + z3[4]^2*z3[5] - 5*z3[5]^2 + 2*z3[4]*z3[5]^2 + 
    z3[2]^2*(74 + z3[3]*(29 - 10*z3[5]) + z3[5] - z3[5]^2) - 36*z3[6] - 
    6*z3[4]*z3[6] + 2*z3[5]*z3[6] - z3[4]*z3[5]*z3[6] + 2*z3[6]^2 + 
    z3[3]*(7 + 4*z3[4]^2 + 2*z3[5]^2 + z3[4]*(5 - 2*z3[5]^2 - 6*z3[6]) - 
      9*z3[6] + 2*z3[6]^2 + z3[5]*(-9 + 2*z3[6])) + 
    z3[2]*(-33 - 4*z3[5] + 3*z3[5]^2 + z3[4]*(-34 + z3[5] - z3[5]^2) + 
      32*z3[6] - z3[5]*z3[6] + z3[3]*(7 - z3[5]^2 + 
        z3[4]*(-19 + 4*z3[5] + z3[5]^2) + z3[5]*(3 - 2*z3[6]) + 17*z3[6])), 
  y[886] -> -(((z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1) + 
       1/((1 + z3[2])^2*z3[3]^2*z3[4]*(-1 + z3[5])) + 
       (1 + z3[4]^(-1))/((1 + z3[2])*z3[3]*z3[4]*(-1 + z3[5])*
         (1 + z3[4] - z3[6])))/(-1 + z3[5])) - 
    (1/(z3[4]*(1 + z3[4] - z3[6])) + (1 + (z3[2] - z3[4])^(-1))/
       (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
        z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
        z3[3]*z3[4]*z3[6]))/((1 + z3[2])^2*(1 + z3[3])), 
  y[887] -> 6*(2 + 2*z3[6] + z3[6]^2) + 
    z3[3]*(2*(-2 - z3[6] + z3[6]^2) + z3[2]*(6 + 5*z3[6] + z3[6]^2)), 
  y[888] -> -6*(2 + 2*z3[6] + 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4) + 
    3*z3[3]*(-1 - z3[6] - z3[6]^2 + 7*z3[6]^3 + 2*z3[6]^4 + 
      2*z3[2]*(3 + 3*z3[6] + 3*z3[6]^2 + z3[6]^3)), 
  y[889] -> -59 - 10*z3[5] + 7*z3[5]^2 - 2*z3[4]^2*(1 + z3[5]) + 39*z3[6] - 
    3*z3[5]*z3[6] - 3*z3[6]^2 + z3[4]*(-3*z3[5]^2 + 5*(-6 + z3[6]) + 
      z3[5]*(3 + 2*z3[6])) + z3[3]*(-5 - 3*z3[5]^2 - z3[4]^2*(2 + z3[5]) - 
      2*z3[5]*(-5 + z3[6]) + 9*z3[6] - 2*z3[6]^2 + 
      z3[4]*(-7 + 3*z3[5]^2 + 4*z3[6] + z3[5]*(1 + z3[6]))), 
  y[890] -> 3 - 11*z3[5] + 5*z3[5]^2 + 
    z3[2]^3*(-22 + z3[5] + z3[3]*(-7 + 4*z3[5])) + 
    z3[3]*(-(z3[5]*(-7 + z3[6])) + 2*(-1 + z3[6]) + 2*z3[5]^2*(-1 + z3[6])) + 
    3*z3[6] + 5*z3[5]*z3[6] - 5*z3[5]^2*z3[6] + 
    z3[2]^2*(-34 + z3[5]*(-3 + z3[6]) - z3[5]^2*(-1 + z3[6]) + 3*z3[6] + 
      z3[3]*(-17 - 2*z3[5]*(-4 + z3[6]) + 2*z3[6])) - 
    z3[2]*(13 - 3*z3[5]^2*(-1 + z3[6]) - 6*z3[6] + z3[5]*(-7 + 3*z3[6]) + 
      z3[3]*(-4*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[5]*(1 + 3*z3[6]))), 
  y[891] -> 5 - 2*z3[5] + z3[5]^2 - z3[2]^5*(z3[3]^2*(-8 + z3[5]) + 
      z3[3]^3*(-2 + z3[5]) + z3[5] - z3[3]*z3[5]) + 
    z3[3]^3*z3[5]*(-1 + z3[6])^2 + 3*z3[6] + 2*z3[5]*z3[6] - z3[5]^2*z3[6] + 
    z3[6]^2 - z3[6]^3 + z3[3]^2*(-1 + z3[6])*(2 + 3*z3[5]^2 - 3*z3[6] - 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)) + z3[3]*(10 + z3[5]^2*(-1 + z3[6]) + 
      5*z3[6] - 2*z3[6]^2 - z3[6]^3 + z3[5]*(-8 + z3[6] + 4*z3[6]^2 - 
        z3[6]^3)) + z3[2]^4*(-1 + z3[5]*(-1 + z3[6]) - z3[5]^2*(-1 + z3[6]) + 
      z3[3]^2*(2 + z3[5]*(31 - 27*z3[6]) + 7*z3[5]^2*(-1 + z3[6]) + 
        3*z3[6]) + z3[3]*(-31 - 33*z3[5]*(-1 + z3[6]) + 
        z3[5]^2*(-1 + z3[6]) + 16*z3[6]) + 
      z3[3]^3*(7 + z3[5]^2*(-1 + z3[6]) - z3[6] - z3[5]*(1 + 2*z3[6]))) + 
    z3[2]^3*(-1 - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      8*z3[6]^2 + z3[3]^3*(9 + 3*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
        z3[5]*(4 - 8*z3[6] + z3[6]^2)) + z3[3]*(-75 - z3[5]^2*(-1 + z3[6]) + 
        57*z3[6] + 2*z3[5]*(37 - 47*z3[6] + 9*z3[6]^2)) + 
      z3[3]^2*(-29 + 9*z3[5]^2*(-1 + z3[6]) + 23*z3[6] - 2*z3[6]^2 + 
        z3[5]*(72 - 82*z3[6] + 13*z3[6]^2))) + 
    z3[2]*(-1 - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      4*z3[6]^2 - 2*z3[6]^3 + z3[3]^3*(-1 + z3[6])*(-1 + z3[5]^2 + 
        z3[5]*(-5 + 3*z3[6])) - z3[3]*(7 + z3[5]^2*(-1 + z3[6]) - 29*z3[6] + 
        4*z3[6]^2 + 2*z3[6]^3 + 2*z3[5]*z3[6]*(17 - 10*z3[6] + z3[6]^2)) + 
      z3[3]^2*(-13 + z3[5]^2*(-1 + z3[6]) + 27*z3[6] - 8*z3[6]^2 + 
        z3[5]*(13 - 42*z3[6] + 23*z3[6]^2 - 2*z3[6]^3))) + 
    z3[2]^2*(1 + 2*z3[5]*(-1 + z3[6]) - z3[5]^2*(-1 + z3[6]) - z3[6] + 
      11*z3[6]^2 - z3[6]^3 + z3[3]^3*(5 + 3*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
        z3[5]*(8 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(-61 + z3[5]^2*(-1 + z3[6]) + 65*z3[6] - 2*z3[6]^2 - z3[6]^3 - 
        z3[5]*(-62 + 96*z3[6] - 34*z3[6]^2 + z3[6]^3)) - 
      z3[3]^2*(34 - 42*z3[6] + 7*z3[6]^2 + z3[5]*(-50 + 90*z3[6] - 
          31*z3[6]^2 + z3[6]^3))), 
  y[892] -> -3*z3[5]*(1 + z3[4] - z3[6])*(1 + z3[4] + 
      z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
      z3[3]*(7 + 2*z3[4]^3 + z3[4]^2*(10 - 3*z3[6]) - 8*z3[6] + z3[6]^2 + 
        z3[4]*(15 - 10*z3[6] + z3[6]^2))) - 
    3*(-2*z3[5] + z3[3]^2*(z3[4]^3 + z3[4]^2*(4 - 3*z3[6]) + 
        z3[4]*(3*(-2 + z3[6]) + z3[5]^2*(-1 + z3[6])^2)*(-1 + z3[6]) + 
        (4 + 2*z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2) + z3[6] + 
      2*z3[5]*z3[6] + 3*z3[6]^2 - 4*z3[6]^3 + z3[6]^4 + 
      z3[4]^2*(-2 + z3[6]^2) + z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6] + 
        3*z3[6]^2 - 2*z3[6]^3) - z3[3]*(2*z3[4]^4 + z3[4]^3*(12 - 5*z3[6]) + 
        3*z3[4]^2*(8 - 9*z3[6] + z3[6]^2) - z3[6]*(7 + 3*z3[6] - 15*z3[6]^2 + 
          5*z3[6]^3) + z3[4]*(15 + z3[5]^2 - 4*z3[5]*(-1 + z3[6])^3 - 
          31*z3[6] + 5*z3[6]^2 + 5*z3[6]^3) + 
        2*z3[5]*(3 - 7*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + z3[6]^4))), 
  y[893] -> z3[2]*z3[3]*(1 + z3[4] - z3[6]) - 
    z3[4]*(z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6]), 
  y[894] -> 1 + (1 + z3[2])*z3[3] - z3[6], 
  y[895] -> 1 + z3[3] + z3[2]^2*z3[3] + z3[2]*(1 + 2*z3[3] - z3[6]) - 
    z3[6]^2, y[896] -> -z3[4]^3 - z3[4]*z3[6]*(1 + z3[2] + z3[6]) - 
    (-1 + z3[6])*z3[6]*(1 + z3[2] + z3[6]) - z3[4]^2*(2 + z3[2] + z3[6]) + 
    (1 + z3[2])^2*z3[3]*(z3[4] + z3[6]), 
  y[897] -> z3[4]^4 + z3[4]*z3[6]^3 + (-1 + z3[6])*z3[6]^3 + 
    z3[4]^3*(2 + z3[6]) + z3[4]^2*(1 + z3[6] + z3[6]^2), 
  y[898] -> z3[4]^3 + z3[4]*z3[6]^2 + (-1 + z3[6])*z3[6]^2 + 
    z3[4]^2*(1 + z3[6]) - (1 + z3[2])*z3[3]*(z3[4]^2 + z3[6]^2 + 
      z3[4]*(1 + z3[6])), y[899] -> 1/2 - (119*z3[4])/144, 
  y[900] -> -1/2 + (119*z3[4])/144, 
  y[901] -> -1 - 1/((1 + z3[2])*z3[3]*(-1 + z3[5])*(z3[4] - z3[6])), 
  y[902] -> 1 + z3[2]^(-1), y[903] -> 191*z3[2] + 72*(1 + z3[4] - z3[6]), 
  y[904] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[905] -> -1 + z3[3]*(-2 + z3[6]) + z3[6], 
  y[906] -> -1 + z3[2] + z3[2]*(1 + z3[3])*z3[4] - (1 + z3[3])*z3[4]^2 - 
    z3[2]*(1 + z3[3])*z3[6] + (1 + z3[3])*z3[4]*z3[6], 
  y[907] -> z3[4]^2 + z3[4]*z3[6] + (-1 + z3[6])*z3[6], 
  y[908] -> -2 + ((4 + z3[3] - z3[3]*z3[5])*z3[6])/2, 
  y[909] -> -4 + 4*z3[6] + ((-1 + z3[5])*z3[6]^2)/2, 
  y[910] -> (1 + 2*z3[4])*(1 + z3[4] - z3[6]) + 
    z3[5]*(-1 + z3[4] + z3[4]^2 + z3[6] - z3[4]*z3[6]), 
  y[911] -> -(z3[4]^3*(-2 + z3[5])) + z3[4]^2*(5 + z3[5]*(-1 + z3[6]) - 
      3*z3[6]) + z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) - 
    (-1 + z3[5])*z3[6] + z3[4]*(2 + 2*z3[5] - 4*z3[6] + z3[6]^2), 
  y[912] -> 8 + 4*z3[4]^3 - (-1 + z3[5])*z3[6]^2 - 
    z3[4]^2*(-8 + (7 + z3[5])*z3[6]) + 
    z3[4]*(-8 - 8*z3[6] + (3 + z3[5])*z3[6]^2), 
  y[913] -> -4*z3[4]^3 + (-1 + z3[5])*z3[6]*(z3[3] + z3[6]) + 
    z3[4]^2*(-8 + (7 + z3[5])*z3[6]) - 
    z3[4]*(4 - 8*z3[6] + (3 + z3[5])*z3[6]^2), 
  y[914] -> 4 - 4*z3[4]^3 + (-1 + z3[5])*z3[6] + 
    z3[4]^2*(4 + (7 + z3[5])*z3[6]) - z3[4]*(4 + (3 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2), 
  y[915] -> 8 + z3[3]^2*(3 + z3[2]^2 - z3[2]*(-3 + z3[6]) - 2*z3[6]) - 
    5*z3[6] + z3[6]^2 + z3[3]*(15 + z3[2]*(5 - 2*z3[6]) - 9*z3[6] + 
      z3[6]^2) + z3[3]*z3[5]*(-1 + z3[6])*(-1 + z3[6] + 
      z3[3]*(-3 - z3[2] + z3[6])), 
  y[916] -> 8 + z3[5] + z3[4]^2*(8 + z3[5]) + 
    z3[3]^2*z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) - 6*z3[6] + 
    z3[6]^2 - z3[4]*(8 + z3[5] + 2*z3[6] + z3[5]*z3[6]) + 
    z3[3]*(2*z3[4]^2*(2 + z3[5]) + z3[4]*(-4 + z3[5]*(-2 + z3[6]) + z3[6]) + 
      (-1 + z3[6])*(-4 + z3[5]*(-2 + z3[6]) + z3[6])), 
  y[917] -> (-2 + z3[3]*(-1 + z3[6]) + z3[6])*(4 - 5*z3[6] + z3[6]^2) + 
    z3[5]*(-1 + z3[6])*(1 + z3[3]^2*(-1 + z3[6])^2 + 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[918] -> -17 + (27 + z3[5])*z3[6] - 13*z3[6]^2 + 2*z3[6]^3 + 
    z3[3]^2*(-1 + z3[6])^2*(-1 + z3[5]*(-3 + 2*z3[6])) + 
    z3[3]*(-1 + z3[6])*(2*(7 - 6*z3[6] + z3[6]^2) + 
      z3[5]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[919] -> 8 + 2*z3[4]^2 + z3[4]*(4 - 3*z3[6]) - 5*z3[6] + z3[6]^2 + 
    z3[3]*(15 - 6*z3[4] - z3[4]^2 + z3[2]*(5 + z3[4] - 2*z3[6]) - 9*z3[6] + 
      z3[6]^2) + z3[3]^2*(3 + z3[2]^2 - 2*z3[4] - 2*z3[6] - 
      z3[2]*(-3 + z3[4] + z3[6])) + z3[3]*z3[5]*
     (z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
      z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2 - 
        z3[2]*(-1 + z3[4] + z3[6]))), 
  y[920] -> 17 - 2*z3[4]^2 - 10*z3[6] + 2*z3[6]^2 - 
    z3[3]^2*(-1 + z3[4] + z3[6]) + z3[4]*(-17 + 5*z3[6]) + 
    2*z3[3]*(7 + z3[4]^2 + z3[4]*(-7 + z3[6]) - 6*z3[6] + z3[6]^2) + 
    z3[5]*(-z3[4]^2 - z3[6] + z3[4]*z3[6] + 
      z3[3]*(3 + z3[4]^2 - 5*z3[6] + 2*z3[6]^2 + z3[4]*(-3 + 2*z3[6])) + 
      z3[3]^2*(3 + 2*z3[4]^2 - 5*z3[6] + 2*z3[6]^2 + z3[4]*(-3 + 2*z3[6]))), 
  y[921] -> -2*z3[4]^4 + (-1 + z3[5])*z3[6] - z3[3]^2*(z3[2] - z3[4])*z3[4]*
     (1 + z3[4] - z3[6])*(z3[4]*(-1 + z3[5]) + z3[6]) + 
    z3[4]^3*(-4 + 4*z3[2] + 5*z3[6]) + 
    z3[4]^2*(-6 + 2*z3[5] - 8*z3[2]*(-1 + z3[6]) + 6*z3[6] - 3*z3[6]^2) + 
    z3[4]*(-2 + 4*z3[2]*(-1 + z3[6])^2 + 5*z3[6] - z3[6]^2 - 
      z3[5]*(2 + z3[6])) + z3[3]*(z3[4]^4*(-3 + z3[5]) + 
      (-1 + z3[5])*(-1 + z3[6]) - z3[4]*(-1 + z3[5])*(1 + z3[6]) - 
      z3[4]^3*(3 + (-7 + z3[5])*z3[6]) + z3[4]^2*(-(1 - 2*z3[6])^2 + 
        z3[5]*(1 + z3[6])) + z3[2]*(-1 + 3*z3[4]^3 + z3[5] + 
        z3[4]^2*(4 - 7*z3[6]) - z3[4]*(-1 + z3[5] + 5*z3[6] - 4*z3[6]^2))), 
  y[922] -> 1 + 1/((1 + z3[2])*z3[3]*(-1 + z3[5])*(z3[4] - z3[6])), 
  y[923] -> -9 + 14*z3[4] - 18*z3[6], y[924] -> 9 - 14*z3[4] + 18*z3[6], 
  y[925] -> 9 + 5*z3[2] + 9*z3[4] - 9*z3[6], 
  y[926] -> -z3[4]^2 + z3[6] - z3[4]*z3[6] - z3[6]^2, 
  y[927] -> 1 + ((-4 + z3[3]*(-1 + z3[5]))*z3[6])/4, 
  y[928] -> 2 - 2*z3[6] - ((-1 + z3[5])*z3[6]^2)/4, 
  y[929] -> 8 + z3[5] + z3[3]^2*z3[5]*(-1 + z3[6])^2 - 6*z3[6] + z3[6]^2 + 
    z3[3]*(-1 + z3[6])*(-4 + z3[5]*(-2 + z3[6]) + z3[6]), 
  y[930] -> 1 + (1 + z3[3])*z3[4]^2 - (1 + z3[3])*z3[4]*z3[6] + 
    z3[2]*(-1 - (1 + z3[3])*z3[4] + z3[6] + z3[3]*z3[6]), 
  y[931] -> -((1 + 2*z3[4])*(1 + z3[4] - z3[6])) - 
    z3[5]*(-1 + z3[4] + z3[4]^2 + z3[6] - z3[4]*z3[6]), 
  y[932] -> z3[4]^3*(-2 + z3[5]) - z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) + 
    (-1 + z3[5])*z3[6] + z3[4]^2*(-5 + z3[5] + 3*z3[6] - z3[5]*z3[6]) - 
    z3[4]*(2 + 2*z3[5] - 4*z3[6] + z3[6]^2), 
  y[933] -> -8 - 4*z3[4]^3 + (-1 + z3[5])*z3[6]^2 + 
    z3[4]^2*(-8 + (7 + z3[5])*z3[6]) + 
    z3[4]*(8 + 8*z3[6] - (3 + z3[5])*z3[6]^2), 
  y[934] -> 4*z3[4]^3 - (-1 + z3[5])*z3[6]*(z3[3] + z3[6]) - 
    z3[4]^2*(-8 + (7 + z3[5])*z3[6]) + 
    z3[4]*(4 - 8*z3[6] + (3 + z3[5])*z3[6]^2), 
  y[935] -> -8 - z3[5] - z3[4]^2*(8 + z3[5]) - 
    z3[3]^2*z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 6*z3[6] - 
    z3[6]^2 + z3[4]*(8 + z3[5] + 2*z3[6] + z3[5]*z3[6]) - 
    z3[3]*(2*z3[4]^2*(2 + z3[5]) + z3[4]*(-4 + z3[5]*(-2 + z3[6]) + z3[6]) + 
      (-1 + z3[6])*(-4 + z3[5]*(-2 + z3[6]) + z3[6])), 
  y[936] -> z3[3]*z3[5]*(1 + z3[3]*(3 + z3[2] - z3[6]) - z3[6])*
     (-1 + z3[6])^2 + (1 - z3[6])*
     (8 + z3[3]^2*(3 + z3[2]^2 - z3[2]*(-3 + z3[6]) - 2*z3[6]) - 5*z3[6] + 
      z3[6]^2 + z3[3]*(15 + z3[2]*(5 - 2*z3[6]) - 9*z3[6] + z3[6]^2)), 
  y[937] -> 17 - (27 + z3[5])*z3[6] + 13*z3[6]^2 - 2*z3[6]^3 - 
    z3[3]^2*(-1 + z3[6])^2*(-1 + z3[5]*(-3 + 2*z3[6])) - 
    z3[3]*(-1 + z3[6])*(2*(7 - 6*z3[6] + z3[6]^2) + 
      z3[5]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[938] -> -8 - 2*z3[4]^2 + 5*z3[6] - z3[6]^2 + z3[4]*(-4 + 3*z3[6]) + 
    z3[3]*(-15 + 6*z3[4] + z3[4]^2 - z3[2]*(5 + z3[4] - 2*z3[6]) + 9*z3[6] - 
      z3[6]^2) + z3[3]^2*(-3 - z3[2]^2 + 2*z3[4] + 2*z3[6] + 
      z3[2]*(-3 + z3[4] + z3[6])) - z3[3]*z3[5]*
     (z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
      z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2 - 
        z3[2]*(-1 + z3[4] + z3[6]))), 
  y[939] -> -17 + 2*z3[4]^2 + z3[4]*(17 - 5*z3[6]) + 10*z3[6] - 2*z3[6]^2 + 
    z3[3]^2*(-1 + z3[4] + z3[6]) - 2*z3[3]*(7 + z3[4]^2 + 
      z3[4]*(-7 + z3[6]) - 6*z3[6] + z3[6]^2) + 
    z3[5]*(z3[4]^2 + z3[6] - z3[4]*z3[6] - z3[3]*(3 + z3[4]^2 - 5*z3[6] + 
        2*z3[6]^2 + z3[4]*(-3 + 2*z3[6])) - 
      z3[3]^2*(3 + 2*z3[4]^2 - 5*z3[6] + 2*z3[6]^2 + z3[4]*(-3 + 2*z3[6]))), 
  y[940] -> 2*z3[4]^4 + z3[4]^3*(4 - 4*z3[2] - 5*z3[6]) + z3[6] - 
    z3[3]^2*(z3[2] - z3[4])*z3[4]*(z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
      (-1 + z3[6])*z3[6]) + z3[4]*(2 - 4*z3[2]*(-1 + z3[6])^2 - 5*z3[6] + 
      z3[6]^2) + z3[5]*(z3[3]^2*(z3[2] - z3[4])*z3[4]^2*(1 + z3[4] - z3[6]) - 
      (-1 + z3[4])*(2*z3[4] - z3[6]) + z3[3]*(-1 + z3[4])*
       (-1 + z3[2] - 2*z3[4] - z3[4]^3 + z3[4]^2*(-1 + z3[6]) + z3[6])) + 
    z3[4]^2*(8*z3[2]*(-1 + z3[6]) + 3*(2 - 2*z3[6] + z3[6]^2)) + 
    z3[3]*(-1 + 3*z3[4]^4 + z3[4]^3*(3 - 7*z3[6]) + z3[4]^2*(1 - 2*z3[6])^2 + 
      z3[6] - z3[4]*(1 + z3[6]) - z3[2]*(-1 + 3*z3[4]^3 + 
        z3[4]^2*(4 - 7*z3[6]) + z3[4]*(1 - 5*z3[6] + 4*z3[6]^2))), 
  y[941] -> -2 - z3[4], y[942] -> 1 - z3[4] + z3[4]^2 - z3[4]^3 + z3[4]^4, 
  y[943] -> 3*z3[4]^3*(-1 + z3[5]) - z3[4]^2*(1 + 3*z3[5]) + 
    z3[2]*(2 + 4*z3[4] + 3*z3[4]^2*(-1 + z3[5]) - 2*z3[6]) + 
    2*z3[4]*(-3 + z3[6]) + 2*(-1 + z3[6]), 
  y[944] -> 5 + 4*z3[4]^2 - 3*z3[5] + z3[4]*(3 + 3*z3[5] - 2*z3[6]) - 
    2*z3[6], y[945] -> 1 + z3[4]*(-2 + z3[5]) - z3[5] + z3[6], 
  y[946] -> 1 + 2*z3[4] - z3[6], y[947] -> -1 + z3[4]^4*(-2 + z3[5]) + 
    z3[5] + z3[4]^2*(-1 + z3[5] - z3[6]) - z3[6] + 
    z3[4]*(1 - z3[5] + z3[6]) + z3[4]^3*(1 - z3[5] + z3[6]), 
  y[948] -> -(z3[2]^2*(1 + 2*z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6])) - 
    (1 + z3[4])*(1 + (1 + z3[3])*z3[4]^2 - z3[6] - 
      z3[4]*(-2 + z3[6] + z3[3]*z3[6])) - 
    z3[2]*(-1 + z3[4]^2*(-3 + z3[3]*(-3 + z3[5])) + z3[6] + z3[3]*z3[6] + 
      z3[4]*(2*(-2 + z3[6]) + z3[3]*(-3 + z3[5] + 2*z3[6]))), 
  y[949] -> 1 - z3[4] + z3[4]^2 - z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2) - z3[6], y[950] -> z3[3] + z3[6], 
  y[951] -> 1 - z3[4] + z3[4]^2 - z3[4]^3, 
  y[952] -> -2 + z3[5] + z3[6] - z3[5]*z3[6], 
  y[953] -> 1 + z3[3] + z3[6]^2 + z3[5]*(-1 + z3[6])*(1 + z3[3] + z3[6]), 
  y[954] -> z3[3] + z3[4] - z3[5]*(z3[3] + z3[4] + z3[6]), 
  y[955] -> 1 + z3[3] + 2*z3[4] + z3[6] + z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[956] -> z3[4]^2*(2 + z3[5]) + z3[4]*(1 + z3[5]*(-1 + z3[6]) + z3[6]) + 
    (-1 + z3[6])*(1 + z3[5]*(-1 + z3[6]) + z3[6]), 
  y[957] -> 1 + 1/((1 + z3[2])*(1 + z3[3])*(z3[2] - z3[4])), 
  y[958] -> z3[5]*(-1 + z3[6]) + z3[6], 
  y[959] -> -4 + z3[4]^3 + z3[4]^2*(-2 + z3[5]) - z3[5]^2 + 
    z3[4]*(4 + z3[5]^2 + z3[5]*(-4 + z3[6])) - z3[5]*(-4 + z3[6]), 
  y[960] -> z3[4]^2*(-1 + z3[5]) + z3[4]*(3 - 3*z3[5] + z3[5]^2) + 
    (-1 + z3[5])*z3[6], y[961] -> z3[4]*(2 + z3[5]^2 + z3[5]*(-3 + z3[6])) + 
    z3[3]*(2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*(2 + z3[4] - z3[5] - z3[6]) + 
    (-1 + z3[5])*z3[6], y[962] -> 2 + 5*z3[3] + 3*z3[5] + 
    z3[4]*(5 + 2*z3[5]) + 2*z3[6] + 2*z3[5]*z3[6], 
  y[963] -> 1 + (1 + (z3[2] - z3[4])^(-1))/((1 + z3[3])*
      (z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[964] -> 1 + z3[6]^2 + z3[5]*(-1 + z3[6]^2), 
  y[965] -> z3[5]^2 + z3[4]^2*(5 + 2*z3[5]) + 
    z3[4]*(-1 + z3[5] + 2*z3[6] + 2*z3[5]*z3[6]) + 2*(1 + z3[6]^2) + 
    z3[5]*(-3 - z3[6] + 2*z3[6]^2), 
  y[966] -> -4 + 8*z3[5] - 5*z3[5]^2 + z3[5]^3 + 
    z3[3]*(-4 + z3[5]^3 - z3[5]*(-8 + z3[6]) + z3[5]^2*(-5 + z3[6]) - 
      z3[6]) - z3[6] - z3[5]*z3[6] + z3[5]^2*z3[6] - 
    z3[4]*(-4 + z3[5]^3 + z3[6] + z3[5]^2*(-5 + 2*z3[6]) + 
      z3[5]*(8 - 4*z3[6] + z3[6]^2)), 
  y[967] -> 1 + (1 + (z3[2] - z3[4])^(-1))/((1 + z3[2])*(1 + z3[3])*
      (1 + z3[4] - z3[6])), y[968] -> 2 - z3[4] - z3[6], 
  y[969] -> (1 + z3[2])^(-1) + (1 + z3[3])^(-1) + (1 + (z3[2] - z3[4])^(-1))/
     ((1 + z3[2])*(-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6])), 
  y[970] -> 1/((1 + z3[2])*z3[4]) + (1 + z3[4]^(-1))/
     (z3[2]*(1 + z3[4] - z3[6])), 
  y[971] -> 1/((1 + z3[2])*z3[3]*(z3[4] - z3[6])) + 
    (1 + z3[3]^(-1))/(z3[2]^2*(1 + z3[4] - z3[6])), 
  y[972] -> (1 + z3[2])^(-1) + (z3[4] - z3[6])^(-1), 
  y[973] -> 1 + 1/((1 + z3[2])*(z3[4] - z3[6])), 
  y[974] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 1/(z3[3]*(-1 + z3[5])*(z3[4] - z3[6])), 
  y[975] -> z3[4]^3 + z3[4]^2*(-1 + z3[6]) + z3[4]*(-1 + z3[6])^2 + 
    (-1 + z3[6])^3, y[976] -> -3*z3[4]^2 + z3[6] - z3[4]*z3[6] - z3[6]^2, 
  y[977] -> 1/(z3[2]^2*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (-(z3[2]*z3[3]*z3[4]) + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] - 
      z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
      z3[3]*z3[4]*z3[6])^(-1), y[978] -> z3[2]^(-2) + (1 + z3[2])^(-1), 
  y[979] -> 1 + (1 + z3[4] - z3[6])^(-1), y[980] -> 23 - z3[6], 
  y[981] -> 23 - 13*z3[6], y[982] -> -23 + z3[6], y[983] -> 12 + 11*z3[6], 
  y[984] -> 25 + 24*z3[3], y[985] -> 23 + 24*z3[3], 
  y[986] -> -48 + 24*z3[3]*(-2 + z3[6]) + 47*z3[6], 
  y[987] -> -(z3[3]*(-2 + z3[6])*(-1 + z3[4] + z3[6])) + 
    (-48 - 45*z3[4]^2 + z3[4]*(48 - 47*z3[6]) + 95*z3[6] - 47*z3[6]^2)/24, 
  y[988] -> z3[3]^(-1) + (1 + z3[3]^(-1))/z3[4], 
  y[989] -> (z3[2]^(-2) + (1 + z3[4]^(-1))/(1 + z3[2]))/z3[3] + 
    (1 + z3[3]^(-1))/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[990] -> ((1 + z3[2])^(-1) + 1/(z3[2]^2*z3[3]*(-1 + z3[5])) + 
      1/((1 + z3[2])*z3[3]*(-1 + z3[5])))/z3[3] + 
    ((z3[3]^(-1) + (1 + z3[3]^(-1))/((-1 + z3[5])*(z3[2]*z3[3] - 
           z3[3]*z3[4] - z3[6])))/z3[2]^2 + 
      1/(z3[2]*z3[3]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
      1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[4] - z3[6]) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3), 
  y[991] -> ((1 + 1/(z3[3]*(-1 + z3[5])))/z3[3] + 
      ((1 + z3[3]^(-1))/(z3[3]*(-1 + z3[5])) + 
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3))/
       (z3[2]*(1 + z3[4] - z3[6])))/z3[2] + 
    1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[992] -> 2 + z3[3], y[993] -> -1 + z3[4] + z3[4]^2, y[994] -> -2 + z3[4], 
  y[995] -> -3 - 2*z3[3], y[996] -> 1 + 2*z3[3], 
  y[997] -> 4 + 2*z3[3] + 2*z3[4] - z3[6], y[998] -> 5*z3[4] - z3[6], 
  y[999] -> -6 - 5*z3[4] + z3[6], y[1000] -> -4 - 2*z3[4] + z3[6], 
  y[1001] -> 1 - 2*z3[4] + z3[6], y[1002] -> z3[6] - 3*z3[6]^2, 
  y[1003] -> -1 + z3[4]^2 - z3[6] + z3[4]*z3[6] - z3[6]^2, 
  y[1004] -> -1 + z3[4] - z3[6], 
  y[1005] -> (-1 + z3[6])^3 + z3[5]*(-1 + z3[6])^4, 
  y[1006] -> 1 - z3[4] + z3[6], y[1007] -> -1 + z3[4] + 3*z3[6], 
  y[1008] -> -4*z3[4] + (4 + z3[3]*(-1 + z3[5]))*z3[6], 
  y[1009] -> -4 + z3[6] - z3[5]*z3[6], 
  y[1010] -> 3 + z3[4]^2 + z3[4]*(-2 + z3[6]) - 3*z3[6] + z3[6]^2, 
  y[1011] -> 2 - ((27 + z3[5])*z3[6])/2 - 3*(-1 + z3[5])*z3[6]^2, 
  y[1012] -> 1 + z3[3]*(1 + z3[6]), 
  y[1013] -> 12*z3[6] - 3*z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[1014] -> -4*z3[6] + z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[1015] -> -4*z3[6] + z3[3]*(-1 + z3[5])*(3 + z3[6]), 
  y[1016] -> 7 - z3[3]*(7 + z3[5]*(-2 + z3[6]) - 7*z3[6])*(-1 + z3[6]) - 
    z3[3]^2*(5 + z3[5]*(-1 + z3[6]) - 3*z3[6])*(-1 + z3[6]) - 13*z3[6] + 
    4*z3[6]^2 - 2*z3[5]*(3 + z3[6]), 
  y[1017] -> -1 + z3[2] + z3[2]^2 + z3[6] + z3[5]*(-1 + z3[6])*
     (-1 + z3[2] + z3[6]), y[1018] -> -1 + z3[2] + z3[2]^2 - 2*z3[2]*z3[4] - 
    z3[4]*(-2 + z3[6]) + z3[6] + z3[5]*(-1 + z3[2] + z3[6])*
     (-1 + z3[4] + z3[6]), y[1019] -> -1 - 3*z3[4]^2 - 4*z3[6] + 3*z3[6]^2 - 
    z3[3]*(1 + z3[6]) - z3[4]*(5 + 3*z3[6]), 
  y[1020] -> 2 + 3*z3[4]^2 + 4*z3[6] - 3*z3[6]^2 + z3[4]*(5 + 3*z3[6]), 
  y[1021] -> 2 - 8*z3[6] + (z3[3]*(-1 + z3[5])*(5 + 4*z3[6]))/2, 
  y[1022] -> 1/(z3[3]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    (z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - 
      z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1), 
  y[1023] -> (1 + z3[2]^(-1))/(z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + (1 + (z3[2] - z3[4])^(-1))/
     ((1 + z3[2])*(1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - 
       z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
       z3[2]*z3[6])), y[1024] -> 
   (1 + z3[2]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2) + (1 + (z3[2] - z3[4])^(-1))/
     ((1 + z3[2])*(1 + z3[3])*(-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6])), 
  y[1025] -> -4 - z3[4]^2*(9 + 4*z3[5]) - z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) + 8*z3[6] - 2*z3[5]*z3[6] - 2*z3[6]^2 + 
    2*z3[5]*z3[6]^2 + z3[4]*(-17 + (11 + 2*z3[5])*z3[6]), 
  y[1026] -> 9 - 30*z3[6] + 6*z3[6]^2 + z3[5]*(1 - 4*z3[6] - 6*z3[6]^2), 
  y[1027] -> -2 - z3[4]^3 - 3*z3[6] - 4*z3[6]^2 + z3[6]^3 + 
    z3[4]^2*(-2 + 3*z3[6]) + z3[4]*(2 + 5*z3[6] - 3*z3[6]^2) - 
    z3[3]*(1 + z3[6] + z3[6]^2), 
  y[1028] -> 1 + z3[6] + z3[3]*(1 + z3[6] + z3[6]^2), 
  y[1029] -> 15/2 + 2*z3[3]*(-1 + z3[5]) - 15*z3[6] + z3[6]^2 - 
    (z3[5]*(5 + 10*z3[6] + 2*z3[6]^2))/2, 
  y[1030] -> z3[4]^3 + z3[4]^2*(2 - 3*z3[6]) - 
    z3[6]*(2 - 4*z3[6] + z3[6]^2) + z3[4]*(1 - 5*z3[6] + 3*z3[6]^2), 
  y[1031] -> -1 + z3[4]^3 - z3[6] - z3[6]^2 - z3[6]^3 - 
    z3[4]^2*(1 + 3*z3[6]) + z3[4]*(1 + 2*z3[6] + 3*z3[6]^2), 
  y[1032] -> 10 + 5*z3[3]*(-1 + z3[5]) - 37*z3[6] + 4*z3[6]^2 - 
    z3[5]*(2 + 7*z3[6] + 4*z3[6]^2), 
  y[1033] -> -10 - z3[4]^3*(17 + z3[5]) + 29*z3[6] + z3[5]*z3[6] + 
    36*z3[6]^2 - 6*z3[5]*z3[6]^2 - 9*z3[6]^3 - 7*z3[5]*z3[6]^3 + 
    z3[4]^2*(-10 + (19 + z3[5])*z3[6]) - 4*z3[3]*(-1 + z3[5])*
     (1 + z3[6] + z3[6]^2) + z3[4]*(10 - (19 + z3[5])*z3[6] + 
      7*(1 + z3[5])*z3[6]^2), y[1034] -> 4 + 4*z3[4]^4 + (3 + z3[5])*z3[6] + 
    (3 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3 + (3 + z3[5])*z3[6]^4 - 
    z3[4]^3*(4 + (15 + z3[5])*z3[6]) + z3[4]^2*(4 + (11 + z3[5])*z3[6] + 
      3*(7 + z3[5])*z3[6]^2) - z3[4]*(4 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2 + (13 + 3*z3[5])*z3[6]^3), 
  y[1035] -> -4 - 4*z3[4]^4 + (23 + z3[5])*z3[6] + (17 + 7*z3[5])*z3[6]^2 + 
    (17 + 7*z3[5])*z3[6]^3 + (17 + 7*z3[5])*z3[6]^4 - 
    z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 + (15 + z3[5])*z3[6] + (51 + 9*z3[5])*z3[6]^2) - 
    z3[4]*(-4 + (19 + z3[5])*z3[6] + 4*(9 + 2*z3[5])*z3[6]^2 + 
      (53 + 15*z3[5])*z3[6]^3), y[1036] -> -8 + 4*z3[4]^4 + 36*z3[6] + 
    39*z3[6]^2 - 3*z3[5]*z3[6]^2 + 46*z3[6]^3 - 10*z3[5]*z3[6]^3 - 
    17*z3[6]^4 - 7*z3[5]*z3[6]^4 + z3[4]^3*(8 + (11 + z3[5])*z3[6]) - 
    z3[4]^2*(8 - 20*z3[6] + (51 + 9*z3[5])*z3[6]^2) - 
    5*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[4]*(8 - 28*z3[6] + (-67 + 3*z3[5])*z3[6]^2 + (53 + 15*z3[5])*z3[6]^3), 
  y[1037] -> -12*z3[4]^4 + 3*z3[4]^3*(4 + (15 + z3[5])*z3[6]) - 
    3*z3[4]^2*(4 + (11 + z3[5])*z3[6] + 3*(7 + z3[5])*z3[6]^2) + 
    3*z3[4]*(4 + (7 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2 + 
      (13 + 3*z3[5])*z3[6]^3) - 3*(4 + (3 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3 + (3 + z3[5])*z3[6]^4), 
  y[1038] -> z3[3]*(-1 + z3[5]) - z3[6]*(7 - z3[6] + z3[5]*(1 + z3[6])), 
  y[1039] -> -3*z3[3]*(-1 + z3[5]) + 3*z3[6]*(7 - z3[6] + z3[5]*(1 + z3[6])), 
  y[1040] -> 7 + z3[5]*(2 - 6*z3[6]) + z3[3]^2*(-1 + z3[6])^2 - 14*z3[6] + 
    3*z3[6]^2 + z3[3]*(-1 + z3[6])*(-3 + 2*z3[6] + z3[5]*(-1 + 2*z3[6])), 
  y[1041] -> z3[5]*(-1 + z3[4]^3 + z3[4]^2*(-1 + z3[6]) + 3*z3[6] + 
      9*z3[6]^2 + 9*z3[6]^3 + z3[4]*(1 - 2*z3[6] - 11*z3[6]^2)) + 
    3*(-3 + 3*z3[4]^3 + z3[4]^2*(-3 + z3[6]) + 7*z3[6] + 5*z3[6]^2 + 
      5*z3[6]^3 + z3[4]*(3 - 4*z3[6] - 9*z3[6]^2)), 
  y[1042] -> -7 + 7*z3[4] - 7*z3[4]^2 + 7*z3[6] + 4*z3[6]^2 + 
    z3[3]^2*(-1 + z3[4] - z3[4]^2 + z3[6]) + 
    z3[3]*(-3 - 3*z3[4]^2 + 2*z3[6] + z3[4]*(3 + z3[6])) - 
    z3[5]*(z3[3]*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6]) + 
      2*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6] - 2*z3[6]^2)), 
  y[1043] -> 2 + (6 + z3[5])*z3[6] - 9*z3[6]^2 + 5*z3[6]^3 - z3[6]^4 - 
    z3[3]^3*(-1 + z3[6])^3*(2 + z3[5]*z3[6]) - z3[3]^2*(-1 + z3[6])^2*
     (-6 + (2 - 3*z3[5])*z3[6] + (1 + 2*z3[5])*z3[6]^2) - 
    z3[3]*(-1 + z3[6])*(6 - 5*z3[6]^2 + 2*z3[6]^3 + 
      z3[5]*z3[6]*(3 - 3*z3[6] + z3[6]^2)), 
  y[1044] -> 12*z3[2]^3*z3[3] + z3[2]^2*(z3[3]*(34 - 16*z3[6]) - 
      z3[3]^2*(-2 + z3[6]) - 14*(-1 + z3[6])) + 
    z3[6]*(-5 - z3[6] + 2*z3[6]^2) + z3[3]^2*(9 - 11*z3[6] + 3*z3[6]^2) + 
    z3[3]*(10 - 23*z3[6] + 8*z3[6]^2) - z3[5]*(-1 + z3[6])*
     (-(z3[2]^2*z3[3]^2) + 2*z3[3]*(-1 + z3[6]) + 2*(-1 + z3[6])^2 + 
      z3[3]^2*(-3 + 2*z3[6]) + z3[2]*(z3[3] + z3[3]^2*(-3 + z3[6]) + 
        2*(-1 + z3[6]) - z3[3]*z3[6])) + 
    z3[2]*(26 - 32*z3[6] + 6*z3[6]^2 + z3[3]^2*(7 - 6*z3[6] + z3[6]^2) + 
      z3[3]*(28 - 30*z3[6] + 3*z3[6]^2)), 
  y[1045] -> z3[4]^3*(17 + z3[5]) - z3[4]^2*(-26 + (19 + z3[5])*z3[6]) + 
    2*z3[3]*(-1 + z3[5])*(-1 - z3[6] + z3[6]^2) + 
    z3[4]*(8 + (-13 + z3[5])*z3[6] - 7*(1 + z3[5])*z3[6]^2) + 
    z3[6]*(1 - 18*z3[6] + 9*z3[6]^2 + z3[5]*(-1 + 4*z3[6] + 7*z3[6]^2)), 
  y[1046] -> -2*z3[4]^4 - z3[3]^2*(1 + z3[4])*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6])^2 + z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]*z3[6]*(7 + (-24 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) - 
    z3[4]^2*(2 - 19*z3[6] + (19 + 3*z3[5])*z3[6]^2) - 
    z3[6]^2*(3 - 10*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6])^2) - 
    z3[3]*(1 + z3[4] - z3[6])*(z3[4]^3*(2 + z3[5]) + z3[6]*(-3 + 4*z3[6]) + 
      z3[4]^2*(5 + z3[5] - 5*z3[6] - 2*z3[5]*z3[6]) + 
      z3[4]*(3 - 10*z3[6] + (3 + z3[5])*z3[6]^2)), 
  y[1047] -> 3*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4) + 
    3*z3[6]*(-8 + 4*z3[4]^4 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + 
      2*(-5 + z3[5])*z3[6]^3 + (3 + z3[5])*z3[6]^4 - 
      z3[4]^3*(-8 + (15 + z3[5])*z3[6]) + 
      z3[4]^2*(-8 - 24*z3[6] + 3*(7 + z3[5])*z3[6]^2) + 
      z3[4]*(8 + 16*z3[6] - (-25 + z3[5])*z3[6]^2 - (13 + 3*z3[5])*z3[6]^3)), 
  y[1048] -> -(z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + 
       z3[6]^4)) + z3[6]*(8 - 4*z3[4]^4 + 8*z3[6] - (-9 + z3[5])*z3[6]^2 - 
      2*(-5 + z3[5])*z3[6]^3 - (3 + z3[5])*z3[6]^4 + 
      z3[4]^3*(-8 + (15 + z3[5])*z3[6]) + 
      z3[4]^2*(8 + 24*z3[6] - 3*(7 + z3[5])*z3[6]^2) + 
      z3[4]*(-8 - 16*z3[6] + (-25 + z3[5])*z3[6]^2 + (13 + 3*z3[5])*
         z3[6]^3)), y[1049] -> 9 + 36*z3[6] - 51*z3[6]^2 + 33*z3[6]^3 - 
    9*z3[6]^4 + 3*z3[5]*(1 + z3[6]) - 3*z3[3]^3*(-1 + z3[6])^2*
     (7*(-2 + z3[6]) + z3[5]*(4 - 9*z3[6] + 3*z3[6]^2)) - 
    3*z3[3]^2*(-1 + z3[6])*(32 - 33*z3[6] + 5*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-8 + 26*z3[6] - 23*z3[6]^2 + 6*z3[6]^3)) - 
    3*z3[3]*(-22 + 21*z3[6] + 7*z3[6]^2 - 16*z3[6]^3 + 6*z3[6]^4 + 
      z3[5]*(4 - 17*z3[6] + 24*z3[6]^2 - 14*z3[6]^3 + 3*z3[6]^4)), 
  y[1050] -> -4*z3[4]^4 + z3[4]^3*(-8 + (15 + z3[5])*z3[6]) - 
    z3[4]^2*(4 - 24*z3[6] + 3*(7 + z3[5])*z3[6]^2) + 
    z3[4]*z3[6]*(8 + (-25 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) - 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + z3[6])^2 + 
      z3[6]*(3 - 10*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6])^2)), 
  y[1051] -> 4*z3[4]^4 - z3[4]^3*(-8 + (15 + z3[5])*z3[6]) + 
    z3[4]^2*(4 - 24*z3[6] + 3*(7 + z3[5])*z3[6]^2) - 
    z3[4]*z3[6]*(8 + (-25 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) + 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + z3[6])^2 + 
      z3[6]*(3 - 10*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6])^2)), 
  y[1052] -> -3 + 2*z3[5] + 4*z3[4]^2*(5 + z3[5]) + 14*z3[6] + 2*z3[6]^2 - 
    2*z3[5]*z3[6]^2 + z3[3]^2*(-5 - z3[4]*(-5 + z3[5]) + 
      2*z3[4]^2*(-1 + z3[5]) + z3[5] + 3*z3[6] - z3[5]*z3[6]) - 
    z3[4]*(-3 + 20*z3[6] + 2*z3[5]*(1 + z3[6])) + 
    z3[3]*(-7 + 2*z3[5] + 5*z3[4]^2*(1 + z3[5]) + 7*z3[6] - z3[5]*z3[6] - 
      z3[4]*(7*(-1 + z3[6]) + z3[5]*(2 + z3[6]))), 
  y[1053] -> 4 - 14*z3[2]^2*(1 + 2*z3[3]) - 3*z3[4] - 6*z3[4]^2 - 
    z3[3]^2*(9 - 5*z3[4] + z3[4]^2 - 3*z3[6]) + z3[6] + 7*z3[4]*z3[6] + 
    2*z3[6]^2 + z3[2]*(-26 + 22*z3[4] + z3[3]*(-23 + 18*z3[4]) + 6*z3[6] + 
      z3[3]^2*(-5 + z3[4] + z3[6])) + z3[3]*(-9 - 3*z3[4]^2 + 15*z3[6] + 
      z3[4]*(-5 + 3*z3[6])) + z3[5]*(z3[2]^2*z3[3]^2 + 
      z3[3]^2*(3 - 4*z3[4] + 2*z3[4]^2 - 2*z3[6]) - 
      2*z3[3]*(-1 + z3[4] + z3[6]) - 2*(-1 + z3[6])*(-1 + z3[4] + z3[6]) - 
      z3[2]*(2*(-1 + z3[4] + z3[6]) - z3[3]*(-1 + z3[4] + z3[6]) + 
        z3[3]^2*(-3 + 3*z3[4] + z3[6]))), 
  y[1054] -> -4*z3[4]^4 - z3[4]^3*(8 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 - 20*z3[6] + (51 + 9*z3[5])*z3[6]^2) - 
    z3[4]*z3[6]*(8 + (-67 + 3*z3[5])*z3[6] + (53 + 15*z3[5])*z3[6]^2) + 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + 6*z3[6] + 5*z3[6]^2) + 
      z3[6]*(9 - 46*z3[6] + 17*z3[6]^2 + z3[5]*(3 + 10*z3[6] + 7*z3[6]^2))), 
  y[1055] -> 2 + 6*z3[6] - 2*(5 + 2*z3[2] + z3[2]^2)*z3[6]^2 + 
    (9 + 5*z3[2] + 2*z3[2]^2)*z3[6]^3 - (3 + z3[2])*z3[6]^4 - 
    z3[3]^3*(-38 + 2*z3[2]^5 - 3*z3[2]^4*(-2 + z3[6]) + 77*z3[6] - 
      48*z3[6]^2 + 9*z3[6]^3 - z3[2]^3*(2 + z3[6]) + 
      z3[2]^2*(-30 + 32*z3[6] - 10*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-50 + 78*z3[6] - 36*z3[6]^2 + 5*z3[6]^3)) + 
    z3[3]*(34 - 45*z3[6] + 13*z3[6]^2 + 12*z3[6]^3 - 6*z3[6]^4 + 
      2*z3[2]^3*(4 - 6*z3[6] + z3[6]^2) + 
      z3[2]^2*(24 - 44*z3[6] + 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(34 - 62*z3[6] + 29*z3[6]^2 + 4*z3[6]^3 - 2*z3[6]^4)) - 
    z3[3]^2*(-70 + 2*z3[2]^4*(-3 + z3[6]) + 128*z3[6] - 71*z3[6]^2 + 
      6*z3[6]^3 + 3*z3[6]^4 + z3[2]^3*(-28 + 27*z3[6] - 5*z3[6]^2) + 
      2*z3[2]^2*(-31 + 44*z3[6] - 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-84 + 140*z3[6] - 69*z3[6]^2 + 6*z3[6]^3 + z3[6]^4)) + 
    z3[3]*z3[5]*(-1 + z3[6])*(16 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 34*z3[6] + 
      21*z3[6]^2 - 3*z3[6]^3 + z3[3]*(36 - 76*z3[6] + 45*z3[6]^2 - 
        6*z3[6]^3) + z3[3]^2*(20 - 42*z3[6] + 24*z3[6]^2 - 3*z3[6]^3) + 
      z3[2]^3*(8 + z3[3]^2*(20 - 9*z3[6]) - 8*z3[6] - 
        4*z3[3]*(-9 + 5*z3[6])) + z3[2]^2*(8*(3 - 4*z3[6] + z3[6]^2) + 
        z3[3]^2*(40 - 37*z3[6] + 6*z3[6]^2) + 
        z3[3]*(68 - 73*z3[6] + 14*z3[6]^2)) - 
      z3[2]*(-28 + 48*z3[6] - 21*z3[6]^2 + z3[6]^3 + 
        z3[3]^2*(-40 + 58*z3[6] - 20*z3[6]^2 + z3[6]^3) + 
        z3[3]*(-68 + 106*z3[6] - 41*z3[6]^2 + 2*z3[6]^3))), 
  y[1056] -> 3*z3[5]*(z3[6]*(-z3[4]^3 + 3*z3[4]^2*z3[6] + 
        z3[6]*(1 + z3[6])^2 - z3[4]*z3[6]*(1 + 3*z3[6])) + 
      z3[3]^3*(4 + 3*z3[4]^4 + z3[4]^2*(4 - 5*z3[6]) - 13*z3[6] + 
        12*z3[6]^2 - 3*z3[6]^3 - z3[4]^3*(4 + z3[6]) + 
        z3[4]*(-4 + 9*z3[6] - 3*z3[6]^2)) + 
      z3[3]^2*(8 + 6*z3[4]^4 - 26*z3[6] + 23*z3[6]^2 - 6*z3[6]^3 - 
        z3[4]^3*(8 + 3*z3[6]) + z3[4]*(-8 + 18*z3[6] - 5*z3[6]^2) + 
        z3[4]^2*(8 - 10*z3[6] + z3[6]^2)) + 
      z3[3]*(4 + 3*z3[4]^4 - 13*z3[6] + 11*z3[6]^2 - 3*z3[6]^3 - 
        z3[4]^3*(4 + 3*z3[6]) + z3[4]^2*(4 - 5*z3[6] + 3*z3[6]^2) - 
        z3[4]*(4 - 9*z3[6] + 2*z3[6]^2 + z3[6]^3))) - 
    3*(4 - 2*z3[4]^4 + 17*z3[6] + z3[6]^2 + 13*z3[6]^3 - 3*z3[6]^4 + 
      z3[4]^3*(-4 + 11*z3[6]) + z3[4]^2*(4 + 25*z3[6] - 21*z3[6]^2) + 
      z3[4]*(-4 - 21*z3[6] - 22*z3[6]^2 + 13*z3[6]^3) + 
      z3[3]^2*(32 + 6*z3[4]^4 - 33*z3[6] + 5*z3[6]^2 + 3*z3[6]^3 - 
        z3[4]^3*(32 + 5*z3[6]) + z3[4]*(-32 + z3[6] - 4*z3[6]^2) + 
        z3[4]^2*(32 + 31*z3[6] - 3*z3[6]^2)) + 
      z3[3]^3*(4*z3[4]^4 + 7*z3[4]*(-2 + z3[6]) + 7*z3[4]^2*(2 + z3[6]) - 
        2*z3[4]^3*(7 + 2*z3[6]) + 7*(2 - 3*z3[6] + z3[6]^2)) + 
      z3[3]*(22 + z3[6] - 6*z3[6]^2 + 10*z3[6]^3 + z3[4]^3*(-22 + 6*z3[6]) + 
        z3[4]^2*(22 + 45*z3[6] - 13*z3[6]^2) + 
        z3[4]*(-22 - 23*z3[6] - 17*z3[6]^2 + 3*z3[6]^3))), 
  y[1057] -> -3*z3[5]*z3[6]*(1 - z3[4]^3 + 
      z3[3]^3*(z3[4]^2 - z3[4]^3 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
      z3[6] + z3[6]^2 + z3[6]^3 + z3[4]^2*(1 + 3*z3[6]) - 
      z3[3]*(-1 + z3[4])*(3 + 3*z3[4]^2 - 3*z3[6] - 3*z3[4]*z3[6] + 
        z3[6]^2) - z3[4]*(1 + 2*z3[6] + 3*z3[6]^2) + 
      z3[3]^2*(3 - 3*z3[4]^3 - 5*z3[6] + 2*z3[6]^2 + z3[4]^2*(3 + z3[6]) + 
        z3[4]*(-3 + 2*z3[6]))) - 3*(2 + 2*z3[4]^4 + 8*z3[6] - z3[6]^2 + 
      4*z3[6]^3 + 3*z3[6]^4 - 2*z3[4]^3*(1 + 7*z3[6]) + 
      z3[4]^2*(2 + 12*z3[6] + 21*z3[6]^2) - 
      z3[4]*(2 + 10*z3[6] + 9*z3[6]^2 + 13*z3[6]^3) + 
      2*z3[3]^3*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
        z3[4]^3*(1 + z3[6])) + z3[3]^2*(6 + 6*z3[4]^4 - 8*z3[6] + z3[6]^2 + 
        z3[6]^3 - 2*z3[4]^3*(3 + 5*z3[6]) + z3[4]*(-6 + 2*z3[6] + z3[6]^2) + 
        z3[4]^2*(6 + 4*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(6 + 6*z3[4]^4 - 5*z3[6]^2 + 2*z3[6]^3 - 
        6*z3[4]^3*(1 + 3*z3[6]) + z3[4]^2*(6 + 12*z3[6] + 13*z3[6]^2) - 
        z3[4]*(6 + 6*z3[6] + z3[6]^2 + 3*z3[6]^3))), 
  y[1058] -> -2 - 8*z3[6] + 6*z3[6]^2 + 4*z3[2]*z3[6]^2 + 2*z3[2]^2*z3[6]^2 + 
    z3[4]^2*z3[6]^2 - 3*z3[6]^3 - z3[2]*z3[6]^3 + 
    z3[4]*(2 + 3*z3[6] - (4 + 3*z3[2])*z3[6]^2) + 
    z3[3]^3*(-38 + 5*z3[2]^4 - 2*z3[4]^4 - z3[2]^3*(1 + z3[4]) - 
      z3[4]*(-38 + z3[6]) + 39*z3[6] - 9*z3[6]^2 + z3[4]^3*(19 + 2*z3[6]) - 
      z3[4]^2*(38 + 11*z3[6]) + z3[2]^2*(-30 - 7*z3[4]^2 + 6*z3[6] - 
        z3[6]^2 + z3[4]*(23 + z3[6])) + z3[2]*(-50 + 7*z3[4]^3 + 28*z3[6] - 
        5*z3[6]^2 + 5*z3[4]*(10 + z3[6]) - z3[4]^2*(33 + 4*z3[6]))) + 
    z3[3]*(-34 - 4*z3[4]^4 + 8*z3[6] + 5*z3[6]^2 - 6*z3[6]^3 + 
      4*z3[2]^3*(-2 + 2*z3[4] + z3[6]) + z3[4]^3*(12 + 5*z3[6]) + 
      z3[4]*(37 + 7*z3[6] - 12*z3[6]^2) + z3[4]^2*(-26 - 2*z3[6] + z3[6]^2) + 
      z3[2]^2*(-24 - 20*z3[4]^2 + 20*z3[6] + 3*z3[6]^2 + 
        2*z3[4]*(12 + z3[6])) + z3[2]*(-34 + 16*z3[4]^3 + 31*z3[6] + 
        3*z3[6]^2 - 2*z3[6]^3 - z3[4]^2*(26 + 11*z3[6]) + 
        z3[4]*(31 - 7*z3[6] - 5*z3[6]^2))) - 
    z3[3]^2*(69 + 6*z3[2]^4 + 6*z3[4]^4 - 56*z3[6] + 12*z3[6]^2 + 3*z3[6]^3 - 
      z3[2]^3*(-28 + 25*z3[4] + z3[6]) - z3[4]^3*(29 + 7*z3[6]) + 
      z3[4]^2*(67 + 10*z3[6]) + z3[4]*(-73 - 8*z3[6] + 9*z3[6]^2) + 
      z3[2]^2*(61 + 38*z3[4]^2 - 31*z3[6] + 2*z3[6]^2 - 
        z3[4]*(55 + 12*z3[6])) + z3[2]*(85 - 25*z3[4]^3 - 58*z3[6] + 
        4*z3[6]^2 + z3[6]^3 + 2*z3[4]^2*(28 + 9*z3[6]) + 
        z3[4]*(-81 + 7*z3[6] + z3[6]^2))) + 
    z3[3]*z3[5]*(16 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 16*z3[4] + 17*z3[4]^2 - 
      12*z3[4]^3 + 4*z3[4]^4 - 34*z3[6] + 18*z3[4]*z3[6] - 4*z3[4]^2*z3[6] - 
      3*z3[4]^3*z3[6] + 21*z3[6]^2 - 3*z3[4]*z3[6]^2 - 3*z3[6]^3 - 
      z3[2]^3*(8*(-1 + z3[4] + z3[6]) + 4*z3[3]*(-9 + 8*z3[4] + 5*z3[6]) + 
        z3[3]^2*(-20 + 15*z3[4] + 9*z3[6])) + 
      z3[3]*(36 + 7*z3[4]^4 + z3[4]^2*(39 - 6*z3[6]) - 76*z3[6] + 
        45*z3[6]^2 - 6*z3[6]^3 - z3[4]^3*(28 + 5*z3[6]) + 
        z3[4]*(-35 + 38*z3[6] - 6*z3[6]^2)) + 
      z3[3]^2*(20 + 3*z3[4]^4 - z3[4]^2*(-20 + z3[6]) - 42*z3[6] + 
        24*z3[6]^2 - 3*z3[6]^3 - z3[4]^3*(17 + 2*z3[6]) + 
        z3[4]*(-20 + 22*z3[6] - 3*z3[6]^2)) + 
      z3[2]^2*(20*z3[4]^2 + 8*z3[4]*(-3 + z3[6]) + 
        8*(3 - 4*z3[6] + z3[6]^2) + z3[3]^2*(40 + 21*z3[4]^2 - 37*z3[6] + 
          6*z3[6]^2 + z3[4]*(-39 + 4*z3[6])) + 
        z3[3]*(68 + 47*z3[4]^2 - 73*z3[6] + 14*z3[6]^2 + 
          2*z3[4]*(-33 + 5*z3[6]))) - z3[2]*(-28 + 16*z3[4]^3 + 48*z3[6] - 
        21*z3[6]^2 + z3[6]^3 - z3[4]^2*(26 + 3*z3[6]) + 
        z3[4]*(28 - 20*z3[6] + z3[6]^2) + z3[3]^2*(-40 + 13*z3[4]^3 + 
          58*z3[6] - 20*z3[6]^2 + z3[6]^3 - z3[4]^2*(37 + 3*z3[6]) + 
          z3[4]*(40 - 18*z3[6] + z3[6]^2)) + z3[3]*(-68 + 30*z3[4]^3 + 
          106*z3[6] - 41*z3[6]^2 + 2*z3[6]^3 - z3[4]^2*(61 + 7*z3[6]) + 
          z3[4]*(69 - 40*z3[6] + 2*z3[6]^2)))), y[1059] -> -35 - 23*z3[3], 
  y[1060] -> -23/24 - z3[3], y[1061] -> (1 + z3[3])^(-1), 
  y[1062] -> 47/24 + z3[3], y[1063] -> 3 + 2*z3[3], y[1064] -> 58 + 23*z3[3], 
  y[1065] -> z3[2]^(-2) + (1 + z3[4]^(-1))/(1 + z3[2]), 
  y[1066] -> -1 - (23*z3[4])/24, y[1067] -> -22 + 23*z3[4], 
  y[1068] -> -14 + 23*z3[4], y[1069] -> 1 + 1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[1070] -> z3[3]^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^3), 
  y[1071] -> 1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[1072] -> (z3[3]^(-1) + (1 + z3[3]^(-1))/(z3[2]*(1 + z3[4] - z3[6])))/
     (z3[2]*z3[3]) + 1/(z3[4]^2*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1073] -> (z3[2]^(-2) + (1 + z3[2])^(-1))/z3[3]^2 + 
    ((1 + z3[3]^(-1))/z3[2]^2 + 1/(z3[2]*z3[3]) + z3[4]^(-2))/
     ((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1074] -> -11 - 13*z3[6], y[1075] -> -30 - 19*z3[4] - 13*z3[6], 
  y[1076] -> 17/12 + z3[3] - z3[6]/2, y[1077] -> -7 + 9*z3[6], 
  y[1078] -> -13 + 11*z3[4]*(-2 + z3[5]) + z3[5] + 11*z3[6], 
  y[1079] -> -84 - 24*z3[3] + 7*z3[4] + 25*z3[6], 
  y[1080] -> 13 - 13*z3[4] + 57*z3[6], 
  y[1081] -> -52 - 5*(45 + 7*z3[5])*z3[6] - 54*(-1 + z3[5])*z3[6]^2, 
  y[1082] -> 61*z3[4] - 47*(1 + z3[6]), 
  y[1083] -> -71 + 27*z3[4]^2 + z3[4]*(53 - 81*z3[6]) - 116*z3[6] + 
    45*z3[6]^2 - 23*z3[3]*(1 + z3[6]), y[1084] -> 35 + 23*z3[3]*(1 + z3[6]), 
  y[1085] -> 3*z3[6] - (3*z3[3]*(-1 + z3[5])*(1 + z3[6]))/4, 
  y[1086] -> 5*z3[3]*(-1 + z3[5])*(9 + z3[6]) - 4*(24 + 5*z3[6]), 
  y[1087] -> -12*z3[2]^3 - z3[2]*(1 + z3[5]*(-1 + z3[6]))*(-1 + z3[6]) - 
    (1 + z3[5]*(-1 + z3[6]))*(-1 + z3[6])^2 + 
    z3[2]^2*(-23 - 12*z3[5]*(-1 + z3[6]) + 11*z3[6]), 
  y[1088] -> -4*(13 + 44*z3[6]) + z3[3]*(-1 + z3[5])*(67 + 44*z3[6]), 
  y[1089] -> -26 - 27*z3[4]^2 + 116*z3[6] - 45*z3[6]^2 + 
    z3[4]*(-53 + 81*z3[6]), y[1090] -> 
   96 + (68 + 23*z3[3]*(-1 + z3[5]))*z3[6] + 6*(-4 + z3[3]*(-1 + z3[5]))*
     z3[6]^2 + z3[4]*(-92 + 6*(4 + z3[3] - z3[3]*z3[5])*z3[6]), 
  y[1091] -> 3*z3[4]^2 - z3[4]*(4 + 9*z3[6]) + 5*(1 + z3[6] + z3[6]^2), 
  y[1092] -> 2 + z3[4]^3 + z3[4]^2*(2 - 3*z3[6]) + 3*z3[6] + 4*z3[6]^2 - 
    z3[6]^3 + z3[3]*(1 + z3[6] + z3[6]^2) + z3[4]*(-2 - 5*z3[6] + 3*z3[6]^2), 
  y[1093] -> -351 + 92*z3[3]*(-1 + z3[5]) - 162*z3[6] + 10*z3[6]^2 - 
    z3[5]*(67 + 134*z3[6] + 10*z3[6]^2), 
  y[1094] -> (-71 - 54*z3[6] + 14*z3[6]^2)/8 - 
    (z3[5]*(13 + 104*z3[6] + 42*z3[6]^2))/24, 
  y[1095] -> -82 + 67*z3[3]*(-1 + z3[5]) - 347*z3[6] + 44*z3[6]^2 - 
    z3[5]*(22 + 89*z3[6] + 44*z3[6]^2), 
  y[1096] -> 418 + z3[4]^3*(29 + 13*z3[5]) + 739*z3[6] - 25*z3[5]*z3[6] + 
    888*z3[6]^2 - 174*z3[5]*z3[6]^2 - 267*z3[6]^3 - 137*z3[5]*z3[6]^3 + 
    z3[4]^2*(418 - (391 + 97*z3[5])*z3[6]) - 92*z3[3]*(-1 + z3[5])*
     (1 + z3[6] + z3[6]^2) + z3[4]*(-418 + (-1157 + 25*z3[5])*z3[6] + 
      17*(37 + 13*z3[5])*z3[6]^2), 
  y[1097] -> 52 + 52*z3[4]^4 + (277 + 35*z3[5])*z3[6] + 
    (223 + 89*z3[5])*z3[6]^2 + (223 + 89*z3[5])*z3[6]^3 + 
    (223 + 89*z3[5])*z3[6]^4 - z3[4]^3*(52 + (433 + 35*z3[5])*z3[6]) + 
    z3[4]^2*(52 + (381 + 35*z3[5])*z3[6] + 3*(311 + 53*z3[5])*z3[6]^2) - 
    z3[4]*(52 + 7*(47 + 5*z3[5])*z3[6] + 4*(138 + 31*z3[5])*z3[6]^2 + 
      (775 + 213*z3[5])*z3[6]^3), y[1098] -> 104 - 52*z3[4]^4 + 540*z3[6] + 
    585*z3[6]^2 - 45*z3[5]*z3[6]^2 + 674*z3[6]^3 - 134*z3[5]*z3[6]^3 - 
    223*z3[6]^4 - 89*z3[5]*z3[6]^4 + 
    z3[4]^3*(-104 + (433 + 35*z3[5])*z3[6]) + 
    z3[4]^2*(104 + 748*z3[6] - 3*(311 + 53*z3[5])*z3[6]^2) - 
    67*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[4]*(-104 - 644*z3[6] + (-1229 + 45*z3[5])*z3[6]^2 + 
      (775 + 213*z3[5])*z3[6]^3), y[1099] -> -(z3[3]*(-1 + z3[5])) + 
    z3[6]*(7 - z3[6] + z3[5]*(1 + z3[6])), 
  y[1100] -> z3[2]^2*(35 - 12*z3[5]) - (13 + z3[5]*(-1 + z3[6]))*
     (-1 + z3[6]) + z3[2]*(-13 + 11*z3[4]*(-2 + z3[5]) + z3[5] + 12*z3[6] - 
      z3[5]*z3[6]) + z3[4]*(22 + z3[6] - z3[5]*(11 + z3[6])), 
  y[1101] -> -307 - z3[3]^2*(37 + 24*z3[5])*(-1 + z3[6])^2 + 182*z3[6] - 
    51*z3[6]^2 - 2*z3[5]*(25 + 21*z3[6]) - z3[3]*(-1 + z3[6])*
     (-183 + 98*z3[6] + z3[5]*(-61 + 14*z3[6])), 
  y[1102] -> -20 + z3[4]^2*(21 + 4*z3[5]) + 13*z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) - 140*z3[6] + 38*z3[5]*z3[6] + 74*z3[6]^2 + 
    58*z3[5]*z3[6]^2 - z3[4]*(-29 + 95*z3[6] + z3[5]*(24 + 62*z3[6])), 
  y[1103] -> -499 + 385*z3[6] - 136*z3[6]^2 - 10*z3[5]*(9 + z3[6]) + 
    z3[3]^2*(-1 + z3[6])*(209 - 111*z3[6] + z3[5]*(11 + 13*z3[6])) + 
    z3[3]*(-595 + 698*z3[6] - 235*z3[6]^2 + 
      z3[5]*(-22 + 21*z3[6] + z3[6]^2)), 
  y[1104] -> -(z3[4]^3*(29 + 13*z3[5])) + 
    z3[4]^2*(-50 + (343 + 97*z3[5])*z3[6]) + 2*z3[3]*(-1 + z3[5])*
     (1 + 19*z3[6] + 29*z3[6]^2) - z3[4]*(8 + (-517 + 25*z3[5])*z3[6] + 
      (545 + 209*z3[5])*z3[6]^2) + z3[6]*(71 - 570*z3[6] + 231*z3[6]^2 + 
      z3[5]*(25 + 128*z3[6] + 125*z3[6]^2)), 
  y[1105] -> 213 - z3[4]^3*(213 + 13*z3[5]) + 375*z3[6] + 333*z3[6]^2 + 
    333*z3[6]^3 + z3[5]*(13 + 117*z3[6] + 159*z3[6]^2 + 159*z3[6]^3) + 
    z3[4]^2*(213 + 801*z3[6] + 13*z3[5]*(1 + 11*z3[6])) - 
    z3[4]*(213 + 588*z3[6] + 921*z3[6]^2 + 
      z3[5]*(13 + 130*z3[6] + 289*z3[6]^2)), 
  y[1106] -> z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4) + 
    z3[6]*(-8 + 4*z3[4]^4 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + 
      2*(-5 + z3[5])*z3[6]^3 + (3 + z3[5])*z3[6]^4 - 
      z3[4]^3*(-8 + (15 + z3[5])*z3[6]) + 
      z3[4]^2*(-8 - 24*z3[6] + 3*(7 + z3[5])*z3[6]^2) + 
      z3[4]*(8 + 16*z3[6] - (-25 + z3[5])*z3[6]^2 - (13 + 3*z3[5])*z3[6]^3)), 
  y[1107] -> (-3*z3[5]*z3[6]*(-1 + z3[3]^3*(-1 + z3[6])^3 + 
       z3[3]^2*(-1 + z3[6])^2*(-3 + 2*z3[6]) + 
       z3[3]*(-3 + 6*z3[6] - 4*z3[6]^2 + z3[6]^3)))/4 - 
    (3*(-2 + 2*z3[3]^3*(-1 + z3[6])^3 - 6*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + 
       z3[6]^4 + z3[3]^2*(-1 + z3[6])^2*(-6 + 2*z3[6] + z3[6]^2) + 
       z3[3]*(-6 + 6*z3[6] + 5*z3[6]^2 - 7*z3[6]^3 + 2*z3[6]^4)))/4, 
  y[1108] -> -3 - 12*z3[6] + 17*z3[6]^2 - 11*z3[6]^3 + 3*z3[6]^4 - 
    z3[5]*(1 + z3[6]) + z3[3]^3*(-1 + z3[6])^2*(7*(-2 + z3[6]) + 
      z3[5]*(4 - 9*z3[6] + 3*z3[6]^2)) + z3[3]^2*(-1 + z3[6])*
     (32 - 33*z3[6] + 5*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-8 + 26*z3[6] - 23*z3[6]^2 + 6*z3[6]^3)) + 
    z3[3]*(-22 + 21*z3[6] + 7*z3[6]^2 - 16*z3[6]^3 + 6*z3[6]^4 + 
      z3[5]*(4 - 17*z3[6] + 24*z3[6]^2 - 14*z3[6]^3 + 3*z3[6]^4)), 
  y[1109] -> 591 - 4*z3[4]^2*(-31 + z3[5]) - 2*z3[5] + 298*z3[6] - 
    84*z3[5]*z3[6] - 110*z3[6]^2 - 70*z3[5]*z3[6]^2 + 
    z3[3]^2*(209 - 2*z3[4]^2*(-37 + z3[5]) - 11*z3[4]*(19 + z3[5]) - 
      111*z3[6] + z3[5]*(11 + 13*z3[6])) + 
    z3[4]*(-591 + 140*z3[6] + z3[5]*(2 + 74*z3[6])) + 
    z3[3]*(595 + 7*z3[4]^2*(25 + z3[5]) - 103*z3[6] + z3[5]*(22 + z3[6]) + 
      z3[4]*(-595 + 19*z3[6] + z3[5]*(-22 + 25*z3[6]))), 
  y[1110] -> 307 + 50*z3[5] + z3[4]^2*(307 + 50*z3[5]) + 
    z3[3]^2*(37 + 24*z3[5])*(1 - z3[4] + z3[4]^2 - z3[6]) + 125*z3[6] + 
    92*z3[5]*z3[6] + 176*z3[6]^2 + 92*z3[5]*z3[6]^2 - 
    z3[4]*(307 + 432*z3[6] + 2*z3[5]*(25 + 71*z3[6])) + 
    z3[3]*(183 + 61*z3[4]^2*(3 + z3[5]) + z3[5]*(61 - 14*z3[6]) - 98*z3[6] - 
      z3[4]*(183 + 85*z3[6] + z3[5]*(61 + 47*z3[6]))), 
  y[1111] -> -192 + 12*z3[2]^3*(2 + z3[3] + 2*z3[3]^2) + 
    z3[2]^2*(82 + z3[3]*(62 - 32*z3[6]) + 13*z3[3]^2*(-2 + z3[6]) - 
      58*z3[6]) + 161*z3[6] - 59*z3[6]^2 - 2*z3[6]^3 + 
    z3[3]*(-538 + 575*z3[6] - 176*z3[6]^2) + 
    z3[3]^2*(-381 + 431*z3[6] - 111*z3[6]^2) + 
    z3[2]*(70 - 88*z3[6] + 18*z3[6]^2 + z3[3]*(-76 + 126*z3[6] - 
        39*z3[6]^2) + z3[3]^2*(-259 + 198*z3[6] - 37*z3[6]^2)) + 
    z3[5]*(-1 + z3[6])*(z3[2]^2*(24 - 24*z3[3] - 61*z3[3]^2) + 
      98*z3[3]*(-1 + z3[6]) + 2*(-1 + z3[6])^2 + z3[3]^2*(-111 + 98*z3[6]) + 
      z3[2]*(2*(-1 + z3[6]) + 83*z3[3]*(-1 + z3[6]) + 
        z3[3]^2*(-159 + 61*z3[6]))), 
  y[1112] -> 212 + 2*z3[2]^2*(-53 - 10*z3[3] + 12*z3[3]^2) - 153*z3[4] - 
    18*z3[4]^2 + z3[3]^2*(381 - 257*z3[4] + 37*z3[4]^2 - 111*z3[6]) - 
    85*z3[6] + 53*z3[4]*z3[6] - 2*z3[6]^2 + 
    z3[3]*(525 + 63*z3[4]^2 - 207*z3[6] + z3[4]*(-367 + 33*z3[6])) - 
    z3[2]*(46 - 98*z3[4] + 6*z3[6] + z3[3]^2*(-233 + 85*z3[4] + 37*z3[6]) + 
      z3[3]*(-107 + 90*z3[4] + 72*z3[6])) + 
    z3[5]*(z3[2]^2*(24 - 24*z3[3] - 61*z3[3]^2) + 
      z3[3]*(74*z3[4] - 48*z3[4]^2 + 98*(-1 + z3[6])) + 
      z3[3]^2*(-111 + 100*z3[4] - 26*z3[4]^2 + 98*z3[6]) + 
      2*((-1 + z3[6])^2 + z3[4]*(11 + z3[6])) + 
      z3[2]*(-2 - 22*z3[4] + 2*z3[6] + z3[3]^2*(-159 + 87*z3[4] + 61*z3[6]) + 
        z3[3]*(-83 + 107*z3[4] + 83*z3[6]))), 
  y[1113] -> 52*z3[4]^4 + z3[4]^3*(104 - (433 + 35*z3[5])*z3[6]) + 
    z3[4]^2*(52 - 748*z3[6] + 3*(311 + 53*z3[5])*z3[6]^2) - 
    z3[4]*z3[6]*(280 + (-1229 + 45*z3[5])*z3[6] + (775 + 213*z3[5])*
       z3[6]^2) + z3[6]*(z3[3]*(-1 + z3[5])*(23 + 90*z3[6] + 67*z3[6]^2) + 
      z3[6]*(183 - 674*z3[6] + 223*z3[6]^2 + z3[5]*(45 + 134*z3[6] + 
          89*z3[6]^2))), y[1114] -> 
   (-3*z3[5]*(z3[3]^2*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
       z3[6]*(-z3[4]^3 + 3*z3[4]^2*z3[6] + z3[6]*(1 + z3[6])^2 - 
         z3[4]*z3[6]*(1 + 3*z3[6])) + z3[3]*z3[4]*
        (z3[4]^3 + z3[4]^2*(2 - 3*z3[6]) - (-1 + z3[6])*z3[6]^2 + 
         z3[4]*(1 - 3*z3[6] + 3*z3[6]^2))))/4 - 
    (3*(2*z3[4]^4 + z3[4]^3*(4 - 11*z3[6]) + z3[3]^2*(1 + z3[4])*
        (1 + z3[4] - z3[6])^2 + z3[4]*z3[6]*(-7 + 24*z3[6] - 13*z3[6]^2) + 
       z3[6]^2*(3 - 10*z3[6] + 3*z3[6]^2) + 
       z3[4]^2*(2 - 19*z3[6] + 19*z3[6]^2) + 
       z3[3]*(2*z3[4]^4 - 7*z3[4]^3*(-1 + z3[6]) + 
         z3[6]*(-3 + 7*z3[6] - 4*z3[6]^2) + 4*z3[4]^2*(2 - 5*z3[6] + 
           2*z3[6]^2) + z3[4]*(3 - 16*z3[6] + 17*z3[6]^2 - 3*z3[6]^3))))/4, 
  y[1115] -> 
   (3*z3[5]*(z3[6]*(-z3[4]^3 + 3*z3[4]^2*z3[6] + z3[6]*(1 + z3[6])^2 - 
         z3[4]*z3[6]*(1 + 3*z3[6])) + z3[3]^3*(4 + 3*z3[4]^4 + 
         z3[4]^2*(4 - 5*z3[6]) - 13*z3[6] + 12*z3[6]^2 - 3*z3[6]^3 - 
         z3[4]^3*(4 + z3[6]) + z3[4]*(-4 + 9*z3[6] - 3*z3[6]^2)) + 
       z3[3]^2*(8 + 6*z3[4]^4 - 26*z3[6] + 23*z3[6]^2 - 6*z3[6]^3 - 
         z3[4]^3*(8 + 3*z3[6]) + z3[4]*(-8 + 18*z3[6] - 5*z3[6]^2) + 
         z3[4]^2*(8 - 10*z3[6] + z3[6]^2)) + 
       z3[3]*(4 + 3*z3[4]^4 - 13*z3[6] + 11*z3[6]^2 - 3*z3[6]^3 - 
         z3[4]^3*(4 + 3*z3[6]) + z3[4]^2*(4 - 5*z3[6] + 3*z3[6]^2) - 
         z3[4]*(4 - 9*z3[6] + 2*z3[6]^2 + z3[6]^3))))/4 - 
    (3*(4 - 2*z3[4]^4 + 17*z3[6] + z3[6]^2 + 13*z3[6]^3 - 3*z3[6]^4 + 
       z3[4]^3*(-4 + 11*z3[6]) + z3[4]^2*(4 + 25*z3[6] - 21*z3[6]^2) + 
       z3[4]*(-4 - 21*z3[6] - 22*z3[6]^2 + 13*z3[6]^3) + 
       z3[3]^2*(32 + 6*z3[4]^4 - 33*z3[6] + 5*z3[6]^2 + 3*z3[6]^3 - 
         z3[4]^3*(32 + 5*z3[6]) + z3[4]*(-32 + z3[6] - 4*z3[6]^2) + 
         z3[4]^2*(32 + 31*z3[6] - 3*z3[6]^2)) + 
       z3[3]^3*(4*z3[4]^4 + 7*z3[4]*(-2 + z3[6]) + 7*z3[4]^2*(2 + z3[6]) - 
         2*z3[4]^3*(7 + 2*z3[6]) + 7*(2 - 3*z3[6] + z3[6]^2)) + 
       z3[3]*(22 + z3[6] - 6*z3[6]^2 + 10*z3[6]^3 + z3[4]^3*(-22 + 6*z3[6]) + 
         z3[4]^2*(22 + 45*z3[6] - 13*z3[6]^2) + 
         z3[4]*(-22 - 23*z3[6] - 17*z3[6]^2 + 3*z3[6]^3))))/4, 
  y[1116] -> (-3*z3[5]*z3[6]*(1 - z3[4]^3 + z3[3]^3*(z3[4]^2 - z3[4]^3 + 
         z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + z3[6] + z3[6]^2 + z3[6]^3 + 
       z3[4]^2*(1 + 3*z3[6]) - z3[3]*(-1 + z3[4])*(3 + 3*z3[4]^2 - 3*z3[6] - 
         3*z3[4]*z3[6] + z3[6]^2) - z3[4]*(1 + 2*z3[6] + 3*z3[6]^2) + 
       z3[3]^2*(3 - 3*z3[4]^3 - 5*z3[6] + 2*z3[6]^2 + z3[4]^2*(3 + z3[6]) + 
         z3[4]*(-3 + 2*z3[6]))))/4 - 
    (3*(2 + 2*z3[4]^4 + 8*z3[6] - z3[6]^2 + 4*z3[6]^3 + 3*z3[6]^4 - 
       2*z3[4]^3*(1 + 7*z3[6]) + z3[4]^2*(2 + 12*z3[6] + 21*z3[6]^2) - 
       z3[4]*(2 + 10*z3[6] + 9*z3[6]^2 + 13*z3[6]^3) + 
       2*z3[3]^3*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
         z3[4]^3*(1 + z3[6])) + z3[3]^2*(6 + 6*z3[4]^4 - 8*z3[6] + z3[6]^2 + 
         z3[6]^3 - 2*z3[4]^3*(3 + 5*z3[6]) + z3[4]*(-6 + 2*z3[6] + z3[6]^2) + 
         z3[4]^2*(6 + 4*z3[6] + 3*z3[6]^2)) + 
       z3[3]*(6 + 6*z3[4]^4 - 5*z3[6]^2 + 2*z3[6]^3 - 
         6*z3[4]^3*(1 + 3*z3[6]) + z3[4]^2*(6 + 12*z3[6] + 13*z3[6]^2) - 
         z3[4]*(6 + 6*z3[6] + z3[6]^2 + 3*z3[6]^3))))/4, 
  y[1117] -> 2 + 8*z3[6] - 6*z3[6]^2 - 4*z3[2]*z3[6]^2 - 2*z3[2]^2*z3[6]^2 - 
    z3[4]^2*z3[6]^2 + 3*z3[6]^3 + z3[2]*z3[6]^3 + 
    z3[4]*(-2 - 3*z3[6] + (4 + 3*z3[2])*z3[6]^2) + 
    z3[3]*(34 - 4*z3[4]^4*(-1 + z3[5]) - 16*z3[5] + 
      z3[2]^3*(8 + 8*z3[4]*(-1 + z3[5]) + 8*z3[5]*(-1 + z3[6]) - 4*z3[6]) - 
      8*z3[6] + 34*z3[5]*z3[6] - 5*z3[6]^2 - 21*z3[5]*z3[6]^2 + 6*z3[6]^3 + 
      3*z3[5]*z3[6]^3 + z3[4]^3*(-12 - 5*z3[6] + 3*z3[5]*(4 + z3[6])) + 
      z3[4]^2*(26 + 2*z3[6] - z3[6]^2 + z3[5]*(-17 + 4*z3[6])) - 
      z3[2]^2*(-24 + 20*z3[4]^2*(-1 + z3[5]) + 20*z3[6] + 3*z3[6]^2 + 
        2*z3[4]*(12 + 4*z3[5]*(-3 + z3[6]) + z3[6]) + 
        8*z3[5]*(3 - 4*z3[6] + z3[6]^2)) + 
      z3[4]*(-37 - 7*z3[6] + 12*z3[6]^2 + z3[5]*(16 - 18*z3[6] + 
          3*z3[6]^2)) + z3[2]*(34 + 16*z3[4]^3*(-1 + z3[5]) - 31*z3[6] - 
        3*z3[6]^2 + 2*z3[6]^3 + z3[5]*(-28 + 48*z3[6] - 21*z3[6]^2 + 
          z3[6]^3) + z3[4]^2*(26 + 11*z3[6] - z3[5]*(26 + 3*z3[6])) + 
        z3[4]*(-31 + 7*z3[6] + 5*z3[6]^2 + z3[5]*(28 - 20*z3[6] + 
            z3[6]^2)))) + z3[3]^3*(38 + z3[4]^4*(2 - 3*z3[5]) - 20*z3[5] - 
      z3[2]^4*(5 + 4*z3[5]) - 39*z3[6] + 42*z3[5]*z3[6] + 9*z3[6]^2 - 
      24*z3[5]*z3[6]^2 + 3*z3[5]*z3[6]^3 + 
      z3[4]^2*(38 + z3[5]*(-20 + z3[6]) + 11*z3[6]) + 
      z3[4]^3*(-19 - 2*z3[6] + z3[5]*(17 + 2*z3[6])) + 
      z3[2]^3*(1 + z3[4]*(1 + 15*z3[5]) + z3[5]*(-20 + 9*z3[6])) + 
      z3[4]*(-38 + z3[6] + z3[5]*(20 - 22*z3[6] + 3*z3[6]^2)) + 
      z3[2]^2*(30 + z3[4]^2*(7 - 21*z3[5]) - 6*z3[6] + z3[6]^2 + 
        z3[5]*(-40 + 37*z3[6] - 6*z3[6]^2) - 
        z3[4]*(23 + z3[6] + z3[5]*(-39 + 4*z3[6]))) + 
      z3[2]*(50 + z3[4]^3*(-7 + 13*z3[5]) - 28*z3[6] + 5*z3[6]^2 + 
        z3[5]*(-40 + 58*z3[6] - 20*z3[6]^2 + z3[6]^3) + 
        z3[4]^2*(33 + 4*z3[6] - z3[5]*(37 + 3*z3[6])) + 
        z3[4]*(-5*(10 + z3[6]) + z3[5]*(40 - 18*z3[6] + z3[6]^2)))) + 
    z3[3]^2*(69 + z3[2]^4*(6 - 8*z3[5]) + z3[4]^4*(6 - 7*z3[5]) - 36*z3[5] - 
      56*z3[6] + 76*z3[5]*z3[6] + 12*z3[6]^2 - 45*z3[5]*z3[6]^2 + 3*z3[6]^3 + 
      6*z3[5]*z3[6]^3 + z3[2]^3*(28 + z3[4]*(-25 + 32*z3[5]) - z3[6] + 
        4*z3[5]*(-9 + 5*z3[6])) + z3[4]^3*(-29 - 7*z3[6] + 
        z3[5]*(28 + 5*z3[6])) + z3[4]^2*(67 + 10*z3[6] + 
        z3[5]*(-39 + 6*z3[6])) + z3[4]*(-73 - 8*z3[6] + 9*z3[6]^2 + 
        z3[5]*(35 - 38*z3[6] + 6*z3[6]^2)) - 
      z3[2]^2*(-61 + z3[4]^2*(-38 + 47*z3[5]) + 31*z3[6] - 2*z3[6]^2 + 
        z3[5]*(68 - 73*z3[6] + 14*z3[6]^2) + z3[4]*(55 + 12*z3[6] + 
          2*z3[5]*(-33 + 5*z3[6]))) + z3[2]*(85 + 5*z3[4]^3*(-5 + 6*z3[5]) - 
        58*z3[6] + 4*z3[6]^2 + z3[6]^3 + z3[5]*(-68 + 106*z3[6] - 
          41*z3[6]^2 + 2*z3[6]^3) + z3[4]^2*(56 + 18*z3[6] - 
          z3[5]*(61 + 7*z3[6])) + z3[4]*(-81 + 7*z3[6] + z3[6]^2 + 
          z3[5]*(69 - 40*z3[6] + 2*z3[6]^2)))), 
  y[1118] -> 25 + 24*z3[4] - 12*z3[6], 
  y[1119] -> (1 + z3[3])*z3[4]*(1 + z3[4] - z3[6]) - 
    z3[2]*(1 + 2*z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6]), 
  y[1120] -> (1 + z3[3])*z3[4]*(11 + 23*z3[4] - 23*z3[6]) + 
    z3[2]*(11*(-1 - 2*z3[4] + z3[6]) + z3[3]*(-11 + z3[4]*(-35 + 12*z3[5]) + 
        23*z3[6])), y[1121] -> 44*z3[4] + 45*z3[4]^2*(-1 + z3[5]) - 
    45*z3[4]^3*(-1 + z3[5]) + z3[2]*(-44*z3[4] - 45*z3[4]^2*(-1 + z3[5]) + 
      22*(-1 + z3[6])) - 22*(-1 + z3[6]), 
  y[1122] -> -67 + z3[4] + 45*z3[5] - 45*z3[4]*z3[5] + 22*z3[6], 
  y[1123] -> z3[2]^2*(23*z3[3]*(1 + z3[4] - z3[6]) + 
      11*(1 + 2*z3[4] - z3[6])) + 12*(1 + z3[3])*z3[4]*(z3[4] - z3[6]) + 
    z3[2]*(-23*(1 + z3[3])*z3[4]^2 + 12*z3[3]*z3[6] + 
      z3[4]*(23*(-1 + z3[6]) + z3[3]*(-47 + 12*z3[5] + 23*z3[6]))), 
  y[1124] -> -23 - 22*z3[6], y[1125] -> -19 - 22*z3[6], 
  y[1126] -> z3[2]^(-2) + 1/((1 + z3[2])*z3[4]), 
  y[1127] -> (z3[3]^(-1) + z3[4]^(-1) + 1/(z3[3]^2*(-1 + z3[5])) + 
      1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + (1 + z3[3]^(-2))/
     (z3[2]^2*(-1 + z3[5])), y[1128] -> 1 + 1/(z3[3]*(-1 + z3[5])), 
  y[1129] -> 1 + 1/(z3[4]*(-1 + z3[5])), y[1130] -> 19 - 3*z3[6], 
  y[1131] -> 5/12 + (7*z3[6])/16, y[1132] -> 1/(z3[2]*z3[3]^2*z3[4]) + 
    ((1 + z3[3]^(-2))/z3[2]^2 + 1/((1 + z3[2])*z3[3]^2))/(1 + z3[4] - z3[6]), 
  y[1133] -> (1 + z3[3]^(-2))/(z3[2]^2*z3[4]) + (z3[3]^(-2) + z3[4]^(-2))/
     ((1 + z3[2])*z3[4]) + 1/(z3[2]*z3[3]^2*(1 + z3[4] - z3[6])), 
  y[1134] -> (1 + z3[3]^(-1))/z3[4]^2 + 1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])), 
  y[1135] -> 1/((1 + z3[2])*z3[4]) + 1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[1136] -> 1/(z3[2]*z3[4]) + 1/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[1137] -> -1/2 - (35*z3[6])/24, y[1138] -> -20 + 3*z3[6], 
  y[1139] -> 23 + 21*z3[6], y[1140] -> 
   z3[4]^2 + (10 + 23*z3[3])*z3[4]*z3[6] + 
    (z3[3]*(11 - 23*z3[6]) - 11*(-1 + z3[6]))*z3[6], 
  y[1141] -> (1/((1 + z3[2])*z3[3]) + (1 + z3[3]^(-2))/
       (z3[2]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]) + 
    1/((1 + z3[2])*z3[3]*(z3[2] - z3[4] + z3[6])), 
  y[1142] -> 12*z3[4] + z3[4]^2 - z3[2]*(23*z3[3]*(1 + z3[4] - z3[6]) + 
      11*(1 + 2*z3[4] - z3[6])) + 11*z3[6] + 10*z3[4]*z3[6] - 11*z3[6]^2 + 
    z3[3]*(1 + z3[4] - z3[6])*(12 + 23*z3[6]), y[1143] -> 23/24 - z3[5]/2, 
  y[1144] -> 2*z3[4]^2*(5 + 6*z3[5]) - 12*z3[3]*(1 + z3[4])*
     (1 + z3[5]*(-1 + z3[6])) + z3[4]*(21 - 12*z3[5]*(-1 + z3[6]) - 
      11*z3[6]) - 11*(-1 + z3[6]), y[1145] -> -11 - 21*z3[4] - 22*z3[4]^2 - 
    12*z3[4]*z3[5] + z3[2]*(z3[3]*(-12 - 23*z3[4]^2*(-1 + z3[5]) + 12*z3[5] + 
        z3[4]*(35 - 47*z3[5] + 12*z3[5]^2) - 23*z3[6]) + 
      11*(1 + 2*z3[4] - z3[6])) + 11*z3[6] + 34*z3[4]*z3[6] + 
    z3[3]*(12 + 12*z3[4]^2*(-1 + z3[5]) + 12*z3[5]*(-1 + z3[6]) + 
      z3[4]*(12 - 12*z3[5] + 23*z3[6])), y[1146] -> 61/24 - z3[5], 
  y[1147] -> -49/24 + z3[5]/2, y[1148] -> -25/24 + z3[5]/2, 
  y[1149] -> 13/24 - z3[5]/2, y[1150] -> 25/24 - z3[5]/2, 
  y[1151] -> 25 + 12*z3[5]*(-1 + z3[6]) - 13*z3[6], 
  y[1152] -> 1/24 + z3[4]/2, y[1153] -> -13 + 13*z3[2] + z3[4], 
  y[1154] -> 13*z3[2] + 12*(1 + z3[4] - z3[6]), 
  y[1155] -> 1 - z3[2]^2*z3[4] - z3[2]*(1 + z3[4]*(-2 + z3[5])) - z3[6], 
  y[1156] -> 25 + (-13 + 12*z3[5])*z3[6], 
  y[1157] -> -3 + 2*z3[4] + z3[6] - z3[5]*(-2 + z3[4] + z3[6]), 
  y[1158] -> 50 - 25*z3[4] - 13*z3[6] + 12*z3[5]*(-2 + z3[4] + z3[6]), 
  y[1159] -> z3[5] - z3[5]*z3[6] + (-49 + 25*z3[6])/24, 
  y[1160] -> -63 + 51*z3[6] - 13*z3[6]^2 + 12*z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[1161] -> -1 + z3[4]^2 + z3[2]^2*(z3[4] + z3[3]*(1 + z3[4] - z3[6])) + 
    z3[6] - z3[4]*(1 + z3[6] + z3[3]*z3[6]) + 
    z3[2]*(1 + z3[3]*z3[4]^2*(-2 + z3[5]) + z3[3]*z3[6] + 
      z3[4]*(-2 + z3[5] + z3[3]*(-2 + z3[5] + z3[6]))), 
  y[1162] -> 13 - z3[5], y[1163] -> 5/8 - (13*z3[5])/24, 
  y[1164] -> 4 + z3[5], y[1165] -> -13 + z3[5], y[1166] -> -12 + z3[5], 
  y[1167] -> 15 + 2*z3[5]*(-1 + z3[6]) - 13*z3[6], 
  y[1168] -> 13 + 12*z3[5]*(-1 + z3[6]) - z3[6], 
  y[1169] -> -13 - (-12 + z3[5])*z3[6], 
  y[1170] -> -13 + 12*z3[5] + 12*z3[3]*(1 + z3[4])*(1 + z3[5]*(-1 + z3[6])) + 
    z3[4]*(-1 + z3[6]) + z3[6] - 12*z3[5]*z3[6], 
  y[1171] -> -13 + z3[5] + 12*z3[6] - z3[5]*z3[6], 
  y[1172] -> -26 + 13*z3[4] + 12*z3[6] - z3[5]*(-2 + z3[4] + z3[6]), 
  y[1173] -> 3 - 2*z3[4] - z3[6] + z3[5]*(-2 + z3[4] + z3[6]), 
  y[1174] -> -13 + z3[2]^2*(12 + z3[4] - 12*z3[6]) - 12*z3[5]*(-1 + z3[6]) + 
    z3[6] + z3[2]*(13 - 12*z3[5] + z3[4]*(-50 + 49*z3[5] - 12*z3[5]^2) + 
      24*z3[6]), y[1175] -> 38 - 37*z3[6] + 12*z3[6]^2 - 
    z3[5]*(3 - 3*z3[6] + z3[6]^2), y[1176] -> 13 + z3[4] - z3[4]^2 - 
    12*z3[5] + z3[2]^2*(-z3[4] + 23*z3[3]*(1 + z3[4] - z3[6]) + 
      12*(-1 + z3[6])) - z3[6] - 11*z3[4]*z3[6] + 12*z3[5]*z3[6] - 
    z3[3]*(12 + 12*z3[4]^2*(-2 + z3[5]) + 12*z3[5]*(-1 + z3[6]) + 
      z3[4]*(12 - 12*z3[5] + 35*z3[6])) + 
    z3[2]*(-13 + 12*z3[5] + z3[4]*(50 - 49*z3[5] + 12*z3[5]^2) - 24*z3[6] + 
      z3[3]*(12 + 23*z3[4]^2*(-2 + z3[5]) - 12*z3[5] + 35*z3[6] + 
        z3[4]*(-82 + 59*z3[5] - 12*z3[5]^2 + 23*z3[6]))), 
  y[1177] -> -1 - 13*z3[4], y[1178] -> -10 + 13*z3[4], y[1179] -> -4 + z3[5], 
  y[1180] -> -25/6 + (49*z3[5])/12 - z3[5]^2, 
  y[1181] -> -1 - z3[5] + z3[5]^2, y[1182] -> 50 - 49*z3[5] + 12*z3[5]^2, 
  y[1183] -> 
   (1 + ((1 + z3[3]^(-1))/z3[3] + (z3[3]^(-2) + (1 + z3[3]^(-1))/z3[4])/
         (1 + z3[2]))/(1 + z3[4] - z3[6]))/(-1 + z3[5]) + 
    1/((1 + z3[2])*z3[3]*(1 + z3[4] - z3[6])), 
  y[1184] -> 1/((1 + z3[2])*z3[3]) + 
    ((1 + z3[2])^(-2) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-2))/
     (z3[4]*(1 + z3[4] - z3[6])), 
  y[1185] -> 1/(z3[2]*z3[3]) + 1/((1 + z3[2])^2*z3[4]*(-1 + z3[5])) + 
    1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2), 
  y[1186] -> ((1 + (1 + z3[2])^(-1))/((1 + z3[2])*z3[3]) + 
      1/(z3[4]^2*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/(-1 + z3[5]) + 
    (1/(z3[2]*z3[3]) + (1 + z3[4]^(-2))/((1 + z3[2])*(-1 + z3[5])))/
     ((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1187] -> 1/(z3[2]*z3[3]*(-1 + z3[5])) + 
    (1/(z3[2]*(-1 + z3[5])) + (1/(z3[4]*(-1 + z3[5])) + 
        1/((1 + z3[2])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/z3[4])/
     ((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1188] -> -11 + 36*z3[5] - 12*z3[6], y[1189] -> -13/24 - z3[6], 
  y[1190] -> 1 + (1 + z3[2])^(-1), 
  y[1191] -> z3[3]^(-1) + 1/((1 + z3[2])*z3[4]), 
  y[1192] -> 1/((1 + z3[2])*z3[4]) + 1/(z3[2]*z3[3]^2*(-1 + z3[5])), 
  y[1193] -> (1 + z3[2])^(-2) + (1 + (1 + z3[3]^(-1))/(z3[3]*z3[4]))/
     (z3[2]*(-1 + z3[5])) + 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])), 
  y[1194] -> 1 + 1/(z3[4]*(-1 + z3[5])^2), 
  y[1195] -> -25 + 37*z3[5] - 12*z3[5]^2, 
  y[1196] -> -37/6 + (55*z3[5])/6 - 4*z3[5]^2, 
  y[1197] -> 37/24 - (61*z3[5])/24 + z3[5]^2, 
  y[1198] -> 21/8 - (31*z3[5])/6 + 2*z3[5]^2, 
  y[1199] -> z3[2] + (4 + z3[5]*(-1 + z3[6]) - z3[6])/2, 
  y[1200] -> 1 + z3[5]^2*(5 - 2*z3[6]) + z3[5]*(-7 + z3[6]), 
  y[1201] -> 13 - 17*z3[6], y[1202] -> 38 + 12*z3[5]*(-2 + z3[6]) - 13*z3[6], 
  y[1203] -> -9 - 11*z3[6], y[1204] -> 25 - 6*z3[6], 
  y[1205] -> -19 - 5*z3[6], y[1206] -> 25/12 - (8*z3[6])/3, 
  y[1207] -> -37 + 18*z3[4] - 18*z3[6], y[1208] -> -7 - 6*z3[6], 
  y[1209] -> 19 - z3[6], y[1210] -> 
   (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-2))/z3[4] + 
    (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
     (z3[2]*z3[3] - z3[3]*z3[4] - z3[6]), y[1211] -> 37 - 19*z3[6], 
  y[1212] -> -33/8 + 3*z3[5] - z3[6], 
  y[1213] -> 5 + z3[4]*(-2 + z3[5]) + z3[5]*(-3 + z3[6]) - z3[6], 
  y[1214] -> -5/24 - (3*z3[6])/4, y[1215] -> 5/8 - (11*z3[6])/24, 
  y[1216] -> 37/24 - z3[5] + z3[6]/2, y[1217] -> -29/24 + z3[6], 
  y[1218] -> -1/12 + z3[6], y[1219] -> z3[4]^(-1) + 
    (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1), 
  y[1220] -> (1 + 1/((1 + z3[2])*z3[4]^2))/((1 + z3[2])*z3[4]) + 
    1/(z3[2]*(1 + z3[4] - z3[6])), y[1221] -> 1/((1 + z3[2])*z3[4]^3) + 
    1/(z3[2]*z3[4]) + 1/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[1222] -> (1 + (1 + z3[2])^(-1))/((1 + z3[2])*z3[4]) + 
    1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[1223] -> 1/(z3[2]*z3[4]) + (1 + (1 + z3[2])^(-1))/
     ((1 + z3[2])*(1 + z3[4] - z3[6])), y[1224] -> 8 + z3[6], 
  y[1225] -> 1 + 1/((1 + z3[2])*z3[3]), 
  y[1226] -> 11/8 - (9*z3[5])/2 + z3[6], 
  y[1227] -> z3[5]*(-2 + z3[6]) + z3[6], 
  y[1228] -> 1/((1 + z3[2])^2*z3[4]^2) + 1/((1 + z3[2])*z3[3]*z3[4]) + 
    1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])), y[1229] -> 4 + 3*z3[6], 
  y[1230] -> -19 + 5*z3[6], y[1231] -> 19 + 5*z3[6], y[1232] -> 12 + 7*z3[6], 
  y[1233] -> 29 + 7*z3[6], y[1234] -> 13 - 6*z3[4] + 8*z3[6], 
  y[1235] -> -31 + 13*z3[6], y[1236] -> -8 + 13*z3[6], 
  y[1237] -> 7 + 13*z3[6], y[1238] -> -25 - 12*z3[5]*(-1 + z3[6]) + 13*z3[6], 
  y[1239] -> -19 + 17*z3[6], y[1240] -> 6 + 25*z3[6], 
  y[1241] -> -13 - 19*z3[4] + 25*z3[6], y[1242] -> -1/24 - z3[4]/2, 
  y[1243] -> -26 + 13*z3[2] + z3[4], y[1244] -> 1 + 9*z3[4], 
  y[1245] -> -4 + 3*z3[4] - 2*z3[4]^2 + z3[4]^3, 
  y[1246] -> 1 - 13*z3[2] + z3[4] - z3[6], 
  y[1247] -> 4 + z3[5]*(-1 + z3[6]) - 3*z3[6], y[1248] -> -1 + z3[2] - z3[6], 
  y[1249] -> 25 + 25*z3[4]^2 + z3[4]*(50 - 18*z3[6]) - 30*z3[6] - 7*z3[6]^2, 
  y[1250] -> -2 - (47*z3[6])/24 - z3[6]^2/2, 
  y[1251] -> 6 - 4*z3[6] + z3[6]^2, 
  y[1252] -> 1 + z3[4]^2 - 2*z3[4]*(-1 + z3[6]) - 3*z3[6] + z3[6]^2, 
  y[1253] -> 1 + z3[3]^(-1) + (z3[3]^(-1) + z3[4]^(-1))/(1 + z3[2]), 
  y[1254] -> (1 + z3[2])^(-1) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[1255] -> -12 + 13*z3[4], y[1256] -> -85 - 26*z3[4]^2*(-2 + z3[5]) + 
    z3[4]*(-7 + 23*z3[5] - 26*z3[6]) + z3[5]*(25 - 13*z3[6]) + 49*z3[6], 
  y[1257] -> 5 + 5*z3[6] + 2*z3[6]^2, y[1258] -> -7 - 7*z3[6] + 5*z3[6]^2, 
  y[1259] -> 11 + 12*z3[4]^2 + z3[4]*(23 - 24*z3[6]) - 23*z3[6] + 12*z3[6]^2, 
  y[1260] -> 12 + 11*z3[6] + 12*z3[6]^2, 
  y[1261] -> 2 - z3[6]/3 + ((-4 + z3[3]*(-1 + z3[5]))*z3[6]^2)/2, 
  y[1262] -> -48 + (153 + z3[5])*z3[6] + 32*(-1 + z3[5])*z3[6]^2, 
  y[1263] -> -24 - 6*(17 + 3*z3[5])*z3[6] + (113 + 8*z3[5])*z3[6]^2 + 
    19*(-1 + z3[5])*z3[6]^3, y[1264] -> 
   -48*(-1 + z3[4] - z3[4]^2 + z3[4]^3) - 
    (105 + z3[5] + z3[4]^2*(9 + z3[5]) - z3[4]*(57 + z3[5]))*z3[6] + 
    (-73 - 33*z3[5] + 2*z3[4]*(65 + 17*z3[5]))*z3[6]^2 - 
    (73 + 33*z3[5])*z3[6]^3, y[1265] -> 
   1/((1 + z3[2])*(-1 + z3[5])^2*(1 + z3[4] - z3[6])) + 
    (1 + 1/((1 + z3[2])^2*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(-1 + z3[5])))/
     (z3[2] - z3[4] + z3[6]), y[1266] -> -2 + z3[4]^2 + z3[6] + z3[6]^2 - 
    z3[4]*(1 + 2*z3[6]), y[1267] -> 1 + z3[4]^2 + z3[6] + z3[6]^2 - 
    z3[4]*(1 + 2*z3[6]), y[1268] -> -2*z3[4]^3 - z3[4]*(-3 + z3[6])*z3[6] - 
    z3[6]*(1 + z3[6]) + z3[4]^2*(-1 + 3*z3[6]), 
  y[1269] -> (z3[5]*(221 - 62*z3[6]))/24 + z3[5]^2*(-5 + 2*z3[6]) + 
    (-29 + 4*z3[6])/8, y[1270] -> 24*z3[4]^2 + z3[4]*(25 - 36*z3[6]) + 
    z3[6]*(-25 + 12*z3[6]), y[1271] -> -23 - 24*z3[5]^2 + 
    12*z3[4]*(-5 + 2*z3[5]) + z3[5]*(49 + 12*z3[6]), 
  y[1272] -> 67 + 19*z3[5]*(-1 + z3[6]) - 71*z3[6] + 
    z3[3]*(-1 + z3[5])*(7 + 13*z3[6]), 
  y[1273] -> 75 - 25*z3[4] + 12*z3[6] - 12*z3[5]^2*(-3 + z3[4] + z3[6]) + 
    z3[5]*(-111 + 37*z3[4] + 13*z3[6]), 
  y[1274] -> -50 + 25*z3[4]^2 - 7*z3[6] - 7*z3[6]^2 - z3[4]*(25 + 18*z3[6]), 
  y[1275] -> -25 - 25*z3[4]^2 + 7*z3[6] + 7*z3[6]^2 + z3[4]*(25 + 18*z3[6]), 
  y[1276] -> 25 - 24*z3[5]^2*(-2 + z3[6]) + z3[5]*(-86 + 25*z3[6]), 
  y[1277] -> z3[2] + (-49 + 25*z3[6])/24, 
  y[1278] -> -133 + 48*z3[4] + 25*z3[6] + 24*z3[5]^2*(-3 + z3[4] + z3[6]) - 
    z3[5]*(-207 + 73*z3[4] + 37*z3[6]), 
  y[1279] -> 11/12 + (z3[4]*(-3 + z3[5])^2)/2 + 2*z3[6] + 
    z3[5]^2*(1 + z3[6]) - (z3[5]*(19 + 42*z3[6]))/12, 
  y[1280] -> 76 + z3[5]^2*(60 - 24*z3[6]) - 26*z3[6] + 
    z3[5]*(-137 + 50*z3[6]), y[1281] -> -13 - 19*z3[6] + 13*z3[6]^2 - 
    13*z3[5]*(-1 + z3[6]^2), y[1282] -> 13 + 19*z3[6] - 13*z3[6]^2 + 
    13*z3[5]*(-1 + z3[6]^2), y[1283] -> -2*z3[4]^3*(-3 + z3[5]) + 
    z3[4]^2*(15 + z3[5]*(-1 + z3[6]) - 7*z3[6]) + 
    (-1 + z3[6])*(-3 + z3[5]*(-1 + z3[6]) + z3[6]) + 
    z3[4]*(13 + z3[5]*(-1 + z3[6])^2 - 10*z3[6] + z3[6]^2), 
  y[1284] -> -18 - 34*z3[6] + 37*z3[6]^2 + 
    z3[5]*(-6 + 19*z3[6] - 13*z3[6]^2) - z3[3]*(-1 + z3[5])*
     (-31 + 14*z3[6] + 6*z3[6]^2), 
  y[1285] -> -51 + 13*z3[6] - 12*z3[5]^2*(6 - 4*z3[6] + z3[6]^2) + 
    z3[5]*(150 - 76*z3[6] + 13*z3[6]^2), 
  y[1286] -> -12*z3[2]^3 - z3[2]^2*(1 + 12*z3[5])*(-1 + z3[6]) + 
    (-1 + z3[5])*(25 - 38*z3[6] + 13*z3[6]^2) - z3[2]*(-1 + z3[5])*
     (25 - 38*z3[6] + 13*z3[6]^2), 
  y[1287] -> -35 - 12*z3[3]^2*z3[5]*(-1 + z3[6])^2 - 93*z3[6] + 62*z3[6]^2 + 
    z3[3]*(-1 + z3[6])*(11 + 18*z3[5] + 50*z3[6]) + 
    z3[5]*(-6 - 24*z3[6] + 19*z3[6]^2), 
  y[1288] -> (37*(6 - 4*z3[6] + z3[6]^2))/24 + 
    z3[5]^2*(6 - 4*z3[6] + z3[6]^2) - (z3[5]*(294 - 172*z3[6] + 37*z3[6]^2))/
     24, y[1289] -> 1 - 2*z3[4]^3 + (2 + z3[3])*z3[6]^3 + 
    z3[4]^2*(1 + (6 + z3[3])*z3[6]) - 
    z3[4]*(1 + z3[6] + 2*(3 + z3[3])*z3[6]^2), 
  y[1290] -> 4 - 4*z3[4]^3 + (3 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
    (3 + z3[5])*z3[6]^3 + z3[4]^2*(4 + (11 + z3[5])*z3[6]) - 
    z3[4]*(4 + (7 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2), 
  y[1291] -> 19 + 48*z3[4]^3 - 19*z3[5] - 28*z3[6] + 20*z3[5]*z3[6] + 
    73*z3[6]^2 + 33*z3[5]*z3[6]^2 + 73*z3[6]^3 + 33*z3[5]*z3[6]^3 + 
    z3[3]*(-1 + z3[5])*(7 + 13*z3[6]) + z3[4]^2*(-48 + (9 + z3[5])*z3[6]) - 
    z3[4]*(96 + (57 + z3[5])*z3[6] + 2*(65 + 17*z3[5])*z3[6]^2), 
  y[1292] -> 24 - 24*z3[4]^3 + 18*(7 + z3[5])*z3[6] + 
    (13 + 10*z3[5])*z3[6]^2 + (32 - 9*z3[5])*z3[6]^3 + 
    6*z3[4]^2*(4 + (29 + 3*z3[5])*z3[6]) - 
    z3[4]*(24 + 6*(25 + 3*z3[5])*z3[6] + (163 + 28*z3[5])*z3[6]^2), 
  y[1293] -> -6 + 24*z3[4]^3 + 6*z3[5] + 104*z3[6] - 37*z3[5]*z3[6] - 
    58*z3[6]^2 + 3*z3[5]*z3[6]^2 - 50*z3[6]^3 + 3*z3[5]*z3[6]^3 - 
    6*z3[4]^2*(4 + (29 + 3*z3[5])*z3[6]) + z3[3]*(-1 + z3[5])*
     (-31 + 14*z3[6] + z3[6]^2) + z3[4]*(-48 + 2*(79 + 9*z3[5])*z3[6] + 
      (187 + 28*z3[5])*z3[6]^2), y[1294] -> 1 + 2*z3[4]^4 + z3[6]^4 - 
    z3[4]^3*(1 + 7*z3[6]) + z3[4]^2*(1 + 2*z3[6] + 9*z3[6]^2) - 
    z3[4]*(1 + z3[6] + z3[6]^2 + 5*z3[6]^3), 
  y[1295] -> -4*z3[4]^3 + z3[4]^2*(-8 + (11 + z3[5])*z3[6]) - 
    2*z3[4]*(2 - 8*z3[6] + (5 + z3[5])*z3[6]^2) + 
    z3[6]*(4 + (-9 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(1 + z3[6])), 
  y[1296] -> 1/(z3[4]^2*(-1 + z3[5])) + 
    (1 + 1/(z3[4]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])))/(1 + z3[2]) + 
    1/(z3[3]^2*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(z3[2] - z3[4] + z3[6])) + 
    (1 + (1 + z3[3]^(-2))/(z3[2] - z3[4] + z3[6]))/z3[4], 
  y[1297] -> ((1 + (1 + z3[4]^(-1))/(-1 + z3[5]))/((1 + z3[2])*z3[4]) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/(1 + z3[4] - z3[6]) + 
    (z3[4]^(-1) + 1/(z3[4]^2*(-1 + z3[5])) + 
      1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(z3[2] - z3[4] + z3[6])))/
     (1 + z3[2])^2, y[1298] -> z3[2]^2*z3[4] + 
    (-1 + z3[5])*(7 + 2*z3[5]*(-1 + z3[6]) - 5*z3[6])*(-1 + z3[6]) + 
    z3[2]*(z3[4]^2*(-2 + z3[5])^3 + (-1 + z3[5])*(6 + 2*z3[5]*(-1 + z3[6]) - 
        5*z3[6]) + z3[4]*(-2 + z3[5])*(-5 + z3[5]*(7 - 5*z3[6]) + 
        2*z3[5]^2*(-1 + z3[6]) + 2*z3[6])), 
  y[1299] -> 73 + 23*z3[2]^2 - 26*z3[4]^2 - 37*z3[6] + 
    z3[4]*(-4 + 13*z3[6]) + z3[2]*(-61 + 15*z3[4] + 25*z3[6]) - 
    z3[5]*(25 + 12*z3[2]^2 + 11*z3[4] - 13*z3[4]^2 - 13*z3[6] + 
      z3[2]*(-25 + z3[4] + 13*z3[6])), 
  y[1300] -> 24*z3[4]^3 - 2*z3[4]^2*(-24 + (89 + 9*z3[5])*z3[6]) + 
    z3[4]*(24 - 220*z3[6] + (194 + 29*z3[5])*z3[6]^2) + 
    z3[6]*(-24 + (118 - 24*z3[5])*z3[6] + (-53 + 2*z3[5])*z3[6]^2 - 
      z3[3]*(-1 + z3[5])*(31 + 18*z3[6])), 
  y[1301] -> 48*z3[4]^3 + z3[4]^2*(96 + (9 + z3[5])*z3[6]) - 
    2*z3[4]*(-24 - 7*z3[6] + (65 + 17*z3[5])*z3[6]^2) + 
    z3[6]*(4 + 10*(-13 + 2*z3[5])*z3[6] + (73 + 33*z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(7 + 20*z3[6])), 
  y[1302] -> 356 - 31*z3[5] + 4*z3[4]^2*(-6 + 5*z3[5]) - 
    74*z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) - 252*z3[6] - 
    17*z3[5]*z3[6] - 134*z3[6]^2 - 17*z3[5]*z3[6]^2 + 
    z3[4]*(400 + 158*z3[6] + z3[5]*(-17 + 36*z3[6])), 
  y[1303] -> -50 - z3[4]^2*(62 + 19*z3[5]) + (161 - 31*z3[5])*z3[6] - 
    2*(31 + 9*z3[5])*z3[6]^2 + z3[4]*(-143 + 124*z3[6] + 
      z3[5]*(12 + 37*z3[6])), y[1304] -> -4*z3[4]^3 + z3[3]*(-1 + z3[5]) + 
    z3[4]^2*(4 + (11 + z3[5])*z3[6]) - z3[4]*(-8 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2) + z3[6]*(3*(-3 + z3[6] + z3[6]^2) + 
      z3[5]*(1 + z3[6] + z3[6]^2)), 
  y[1305] -> -(z3[3]*(3 + 2*z3[4])*(z3[4] - z3[6])*(1 + z3[4] - z3[6])^2) + 
    z3[5]*(z3[3]*z3[4]*(1 + z3[4] - z3[6])^2*(2 + z3[4] + z3[6]) - 
      z3[6]^2*(z3[4]^2 + z3[6] - 2*z3[4]*z3[6] + z3[6]^2)) - 
    z3[6]*(-3*z3[4]^3 + z3[4]^2*(-6 + 9*z3[6]) + 
      z3[4]*(-3 + 13*z3[6] - 9*z3[6]^2) + z3[6]*(3 - 8*z3[6] + 3*z3[6]^2)), 
  y[1306] -> 166 + z3[2]^3*(264 + 51*z3[3] - 12*z3[3]^2) + 
    z3[2]^2*(503 + z3[3]*(412 - 175*z3[6]) + 12*z3[3]^2*(-3 + z3[6]) - 
      314*z3[6]) + 12*z3[3]^2*(-1 + z3[6]) - 221*z3[6] + 88*z3[6]^2 + 
    z3[3]*(147 - 326*z3[6] + 100*z3[6]^2) + z3[5]*(-1 + z3[6])*
     (25 + 3*z3[2]^2*(4 + 49*z3[3] + 4*z3[3]^2) + z3[3]*(42 - 73*z3[6]) + 
      z3[3]^2*(36 - 24*z3[6]) - 13*z3[6] + 
      z3[2]*(-25 + z3[3]*(171 - 73*z3[6]) - 12*z3[3]^2*(-3 + z3[6]) + 
        13*z3[6])) + z3[2]*(353 - 403*z3[6] + 26*z3[6]^2 + 
      12*z3[3]^2*(-3 + 2*z3[6]) + z3[3]*(519 - 462*z3[6] + 50*z3[6]^2)), 
  y[1307] -> -(z3[3]^3*z3[5]*(-1 + z3[6])^3) + 
    z3[6]*(3 + (2 + z3[5])*z3[6] - 3*z3[6]^2 + z3[6]^3) + 
    z3[3]^2*(-1 + z3[6])^2*(3*z3[6] + z3[5]*(2 - 2*z3[6] + z3[6]^2)) + 
    z3[3]*(-1 + z3[6])*(z3[6]*(-6 + 2*z3[6] + z3[6]^2) + 
      z3[5]*(-1 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[1308] -> 35 + 35*z3[4]^2 + 128*z3[6] + 66*z3[6]^2 - 
    z3[4]*(35 + 163*z3[6]) + z3[3]*(11 + 11*z3[4]^2 + 50*z3[6] - 
      z3[4]*(11 + 61*z3[6])) + z3[5]*(6 + 6*z3[4]^2 + 
      12*z3[3]^2*(1 - z3[4] + z3[4]^2 - z3[6]) + 30*z3[6] + 11*z3[6]^2 - 
      6*z3[4]*(1 + 6*z3[6]) + 18*z3[3]*(1 + z3[4]^2 - z3[4]*(1 + z3[6]))), 
  y[1309] -> -4 - 10*z3[5] + 2*z3[5]^2 - z3[4]^3*(10 - 6*z3[5] + z3[5]^2) + 
    5*z3[6] + 18*z3[5]*z3[6] - 4*z3[5]^2*z3[6] + 2*z3[6]^2 - 
    8*z3[5]*z3[6]^2 + 2*z3[5]^2*z3[6]^2 - 
    z3[4]^2*(29 + z3[5] - 7*z3[6] - z3[5]*z3[6] + z3[5]^2*z3[6]) + 
    z3[4]*(-29 + 14*z3[6] + 3*z3[6]^2 + z3[5]*(-10 + 17*z3[6] - 7*z3[6]^2) + 
      z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2)) + 
    z3[3]*(2 + z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      z3[4]*(1 + z3[5]^2*(-2 + z3[6]) + z3[6] + z3[5]*(1 + z3[6]))), 
  y[1310] -> -441 + z3[2]^2*(-653 - 325*z3[3] + 24*z3[3]^2) - 
    12*z3[3]^2*(-1 + z3[4]) - 122*z3[4] - 100*z3[4]^2 + 194*z3[6] + 
    50*z3[4]*z3[6] + 25*z3[6]^2 - z3[2]*(128 + 12*z3[3]^2*(-3 + z3[4]) - 
      489*z3[4] + 25*z3[6] + z3[3]*(593 - 436*z3[4] + 37*z3[6])) + 
    z3[3]*(-73 - 162*z3[4]^2 + 105*z3[6] + z3[4]*(221 + 112*z3[6])) + 
    z3[5]*(25 + 3*z3[2]^2*(4 + 49*z3[3] + 4*z3[3]^2) + 11*z3[4] - 
      13*z3[4]^2 + z3[3]*(42 + 86*z3[4]^2 + z3[4]*(32 - 25*z3[6]) - 
        73*z3[6]) + 12*z3[3]^2*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) - 13*z3[6] + 
      z3[2]*(-25 + z3[4] + z3[3]*(171 - 233*z3[4] - 73*z3[6]) + 13*z3[6] - 
        12*z3[3]^2*(-3 + 2*z3[4] + z3[6]))), 
  y[1311] -> 1 + 16*z3[4] + 20*z3[4]^2 + 9*z3[5] + 9*z3[4]*z3[5] - 
    6*z3[4]^2*z3[5] - 2*z3[5]^2 - z3[4]*z3[5]^2 + z3[4]^2*z3[5]^2 - 
    z3[2]^2*(z3[4] + z3[3]*(1 + z3[4] - z3[6])) - 11*z3[4]*z3[6] + 
    2*z3[4]^2*z3[6] - 16*z3[5]*z3[6] - 7*z3[4]*z3[5]*z3[6] + 
    4*z3[5]^2*z3[6] + 2*z3[4]*z3[5]^2*z3[6] - 3*z3[6]^2 - 4*z3[4]*z3[6]^2 + 
    7*z3[5]*z3[6]^2 - 2*z3[5]^2*z3[6]^2 + 2*z3[6]^3 - 
    z3[3]*(2 + z3[4]^2*(-1 + z3[5] + z3[5]^2) + z3[5]*(-1 + z3[6]) + 
      z3[5]^2*(-1 + z3[6]) + z3[6] - z3[6]^3 + 
      z3[4]*(z3[5] - 2*z3[5]^2 + (1 + z3[6])^2)) + 
    z3[2]*(2 - 8*z3[5] + 2*z3[5]^2 - z3[4]^2*(-6 + 12*z3[5] - 6*z3[5]^2 + 
        z3[5]^3) + z3[6] + 7*z3[5]*z3[6] - 2*z3[5]^2*z3[6] - 2*z3[6]^2 - 
      z3[3]*(-2 + z3[5] + z3[5]^2 - z3[4]^2*z3[5]^2 + 
        z3[4]*(2 - 5*z3[5] + z3[5]^3) - 2*z3[6] + z3[6]^2) + 
      z3[4]*(-19 + z3[5]*(19 - 12*z3[6]) - 2*z3[5]^3*(-1 + z3[6]) + 9*z3[6] + 
        z3[5]^2*(-11 + 9*z3[6]))), 
  y[1312] -> -3*z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 - 
    z3[6]*(-3*z3[4]^3 + 3*z3[4]^2*(1 + 4*z3[6]) + z3[4]*(6 - 12*z3[6]^2) + 
      z3[6]*(-4 + 3*z3[6]^2)) + z3[3]*(4*z3[4]^4 + z3[4]^3*(26 - 3*z3[6]) + 
      z3[4]^2*(43 - 34*z3[6] - 6*z3[6]^2) + 
      3*z3[6]*(-5 + 4*z3[6] + z3[6]^2) + z3[4]*(21 - 49*z3[6] + 5*z3[6]^2 + 
        5*z3[6]^3)) - z3[5]*(3*z3[3]^2*z3[4]*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[6]^2*(1 + z3[4]^2 + z3[6] + z3[6]^2 - 
        z3[4]*(1 + 2*z3[6])) + z3[3]*z3[4]*(18 + 5*z3[4]^3 + 
        z3[4]^2*(25 - 8*z3[6]) - 19*z3[6] + 2*z3[6]^2 - z3[6]^3 + 
        z3[4]*(38 - 24*z3[6] + 4*z3[6]^2))), 
  y[1313] -> z3[3]^3*z3[5]*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2 - z3[4]^3*(1 + z3[6])) + 
    z3[6]*(3 - 3*z3[4]^3 + (5 + z3[5])*z3[6] + (2 + z3[5])*z3[6]^2 + 
      (3 + z3[5])*z3[6]^3 + z3[4]^2*(3 + (11 + z3[5])*z3[6]) - 
      z3[4]*(3 + (8 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2)) + 
    z3[3]^2*(-3*(-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6]) + 
      z3[5]*(2 + 2*z3[4]^4 - 4*z3[6] + 3*z3[6]^2 - z3[6]^3 - 
        2*z3[4]^3*(1 + z3[6]) + z3[4]^2*(2 + z3[6]^2) - 
        z3[4]*(2 - 2*z3[6] + z3[6]^2))) + 
    z3[3]*(-(z3[6]*(-6 + 6*z3[4]^3 + 2*z3[6] + z3[6]^2 - 
         2*z3[4]^2*(3 + 5*z3[6]) + z3[4]*(6 + 4*z3[6] + 3*z3[6]^2))) + 
      z3[5]*(1 + z3[4]^4 - 2*z3[6] + 3*z3[6]^2 - z3[6]^3 - 
        z3[4]^3*(1 + z3[6]) + z3[4]^2*(1 + 2*z3[6]^2) - 
        z3[4]*(1 - z3[6] + 2*z3[6]^2 + z3[6]^3))), 
  y[1314] -> (21*z3[3]*z3[5]*(-1 + z3[6])*
      (z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 
       z3[2]^3*(48 + z3[3]^2*(5 - 2*z3[6]) - 22*z3[3]*(-2 + z3[6]) - 
         28*z3[6]) - (-1 + z3[6])^2*(-9 + 2*z3[6]) + 
       z3[3]^2*(5 - 8*z3[6] + 3*z3[6]^2) + 
       z3[3]*(14 - 28*z3[6] + 17*z3[6]^2 - 2*z3[6]^3) + 
       z3[2]^2*(56 - 64*z3[6] + 13*z3[6]^2 + z3[3]^2*(10 - 8*z3[6] + 
           z3[6]^2) + z3[3]*(62 - 64*z3[6] + 11*z3[6]^2)) + 
       z3[2]*(32 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
         z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) - z3[3]*(-42 + 66*z3[6] - 
           25*z3[6]^2 + z3[6]^3))))/4 - 
    (21*((1 + z3[2])^3*z3[3]^3*(1 + z3[2] - z3[6])^2 + 
       z3[6]*(3 + (4 + 6*z3[2] + 8*z3[2]^2 + 4*z3[2]^3)*z3[6] - 
         (5 + 7*z3[2] + 5*z3[2]^2)*z3[6]^2 + (2 + z3[2])*z3[6]^3) + 
       z3[3]^2*(-6 + 4*z3[2]^5 + z3[2]^4*(4 - 3*z3[6]) + 27*z3[6] - 
         29*z3[6]^2 + 8*z3[6]^3 - 3*z3[2]^3*(6 - 5*z3[6] + z3[6]^2) + 
         z3[2]^2*(-38 + 60*z3[6] - 23*z3[6]^2 + 2*z3[6]^3) + 
         z3[2]*(-26 + 66*z3[6] - 43*z3[6]^2 + 7*z3[6]^3)) + 
       z3[3]*(-7 + 8*z3[2]^4*(-2 + z3[6]) + 32*z3[6] - 25*z3[6]^2 + 
         2*z3[6]^3 + 2*z3[6]^4 + z3[2]^2*(-56 + 92*z3[6] - 33*z3[6]^2) + 
         z3[2]^3*(-48 + 52*z3[6] - 9*z3[6]^2) + 
         z3[2]*(-31 + 74*z3[6] - 41*z3[6]^2 + z3[6]^3 + z3[6]^4))))/4, 
  y[1315] -> (1 + z3[2])*z3[3]^3*(1 + 2*z3[2] - z3[4])*
     (1 + 2*z3[2]^2 - 2*z3[2]*(-1 + z3[4]) + z3[4]^2 - z3[6] - z3[4]*z3[6]) + 
    z3[6]*(3 + (7 + 10*z3[2]^2 + z3[2]*(3 - 8*z3[4]) + 2*z3[4] + 2*z3[4]^2)*
       z3[6] - (4 + z3[4])*z3[6]^2) - z3[3]*(7 + 16*z3[2]^4 + 8*z3[4]^4 - 
      8*z3[2]^3*(-6 + 7*z3[4]) - 12*z3[4]^3*(-1 + z3[6]) - 37*z3[6] + 
      6*z3[6]^2 + 4*z3[6]^3 + 2*z3[4]^2*(21 - 14*z3[6] + z3[6]^2) + 
      z3[4]*(11 - 17*z3[6] + 10*z3[6]^2 + z3[6]^3) + 
      z3[2]^2*(56 + 72*z3[4]^2 - 42*z3[6] - 4*z3[4]*(11 + 9*z3[6])) - 
      z3[2]*(-31 + 40*z3[4]^3 + 34*z3[6] + 2*z3[6]^2 - 
        4*z3[4]^2*(1 + 10*z3[6]) + z3[4]*(46 - 33*z3[6] + z3[6]^2))) + 
    z3[3]^2*(-3 + 6*z3[2]^4 - 6*z3[4]^4 + 3*z3[2]^3*(-7 + 4*z3[4]) + 
      15*z3[6] - 5*z3[6]^2 + 9*z3[4]^3*(1 + z3[6]) + 
      z3[4]*(15 - 27*z3[6] - 4*z3[6]^2) + z3[4]^2*(3 + 3*z3[6] - 3*z3[6]^2) + 
      z3[2]^2*(-35 - 32*z3[4]^2 + 16*z3[6] - 4*z3[6]^2 + 
        z3[4]*(47 + 16*z3[6])) + z3[2]*(-29 + 24*z3[4]^3 + 46*z3[6] - 
        6*z3[6]^2 - z3[4]^2*(35 + 24*z3[6]) + 
        z3[4]*(17 - 2*z3[6] + 5*z3[6]^2))) + 
    z3[3]*z3[5]*(9 + z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 7*z3[4] + 
      42*z3[4]^2 + 12*z3[4]^3 + 8*z3[4]^4 - 20*z3[6] - 5*z3[4]*z3[6] - 
      22*z3[4]^2*z3[6] - 8*z3[4]^3*z3[6] + 13*z3[6]^2 + z3[4]^2*z3[6]^2 - 
      2*z3[6]^3 - z3[2]^3*(-48 + 56*z3[4] + 28*z3[6] + 
        22*z3[3]*(-2 + 2*z3[4] + z3[6]) + z3[3]^2*(-5 + 4*z3[4] + 2*z3[6])) + 
      z3[3]^2*(5 + z3[4]^4 - 8*z3[6] + 3*z3[6]^2 - z3[4]^3*(5 + z3[6]) + 
        z3[4]^2*(5 + 2*z3[6]) + z3[4]*(-5 + 3*z3[6])) + 
      z3[3]*(14 + 8*z3[4]^4 - 28*z3[6] + 17*z3[6]^2 - 2*z3[6]^3 + 
        z3[4]*(-11 + 8*z3[6]) - z3[4]^3*(5 + 8*z3[6]) + 
        z3[4]^2*(23 - 12*z3[6] + z3[6]^2)) + 
      z3[2]^2*(56 - 44*z3[4] + 72*z3[4]^2 - 64*z3[6] + 13*z3[6]^2 + 
        z3[3]^2*(10 - 10*z3[4] + 6*z3[4]^2 - 8*z3[6] + z3[6]^2) + 
        z3[3]*(62 - 59*z3[4] + 60*z3[4]^2 - 64*z3[6] + 11*z3[6]^2)) + 
      z3[2]*(32 - 40*z3[4]^3 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
        4*z3[4]^2*(1 + 5*z3[6]) + z3[4]*(-46 + 35*z3[6] - 2*z3[6]^2) + 
        z3[3]^2*(10 - 4*z3[4]^3 + 2*z3[4]*(-5 + z3[6]) - 12*z3[6] + 
          3*z3[6]^2 + 2*z3[4]^2*(5 + z3[6])) - 
        z3[3]*(-42 + 36*z3[4]^3 + 66*z3[6] - 25*z3[6]^2 + z3[6]^3 - 
          3*z3[4]^2*(11 + 6*z3[6]) + z3[4]*(45 - 30*z3[6] + 2*z3[6]^2)))), 
  y[1316] -> 73 - 25*z3[5], y[1317] -> -17/12 + z3[5], 
  y[1318] -> 1/(z3[2]*z3[3]) + 1/((1 + z3[2])^2*z3[4]*(-1 + z3[5])), 
  y[1319] -> -11 - 11*z3[5] - 13*z3[5]^2, 
  y[1320] -> -26 + 15*z3[5] - z3[5]^2, y[1321] -> 26 - 15*z3[5] + z3[5]^2, 
  y[1322] -> -1 + (4*z3[5])/3 + (49*z3[5]^2)/24, 
  y[1323] -> 1 + 1/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[1324] -> z3[3]^(-1) + 1/((1 + z3[2])*z3[4]*(1 + z3[4] - z3[6])), 
  y[1325] -> (1 + 1/(z3[4]*(-1 + z3[5])))/(1 + z3[2]) + 
    (1 + z3[4]^(-1))/((-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[1326] -> 1/(z3[2]*z3[3]*(-1 + z3[5])) + 
    (1 + 1/(z3[2]*(-1 + z3[5])) + 1/(z3[4]^2*(-1 + z3[5])) + 
      1/((1 + z3[2])*z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     ((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1327] -> -157 - 115*z3[6], y[1328] -> 53 + z3[4]*(-26 + z3[5]) + 
    z3[5]*(-3 + z3[6]) - 25*z3[6], y[1329] -> 15 - 8*z3[6], 
  y[1330] -> -17 - 5*z3[6], y[1331] -> 45 - 2*z3[6], 
  y[1332] -> 6 + 9*z3[5] - 2*z3[6], y[1333] -> 11 - z3[6], 
  y[1334] -> (1 + (1 + z3[3]^(-1))/(z3[3]*z3[4]))/z3[2] + 
    1/((1 + z3[2])*z3[4]^2), y[1335] -> (1 + z3[4]^(-1))/(1 + z3[2]) + 
    1/(z3[2]*z3[3]^2*(-1 + z3[5])), 
  y[1336] -> 1 + (1 + 1/(z3[4]*(-1 + z3[5])^2))/z3[3], 
  y[1337] -> -19 + 27*z3[5] - 2*z3[5]^2, y[1338] -> -7 + 8*z3[5] - z3[5]^2, 
  y[1339] -> 13 - 14*z3[5] + z3[5]^2, y[1340] -> 40 - 43*z3[5] + 4*z3[5]^2, 
  y[1341] -> -13 + z3[5]*(29 - 13*z3[6]) + 2*z3[5]^2*(-2 + z3[6]), 
  y[1342] -> (63 - 26*z3[2] - 13*z3[6])/24 + z3[5]*(-1 + z3[6]), 
  y[1343] -> -45 - 22*z3[6], y[1344] -> 25 - 21*z3[6], 
  y[1345] -> 25 + z3[5]*(-2 + z3[6]) - 12*z3[6], 
  y[1346] -> 13 + z3[5]*(-1 + z3[6]) - 12*z3[6], 
  y[1347] -> 3*z3[4] - 4*z3[6], y[1348] -> -4 + 3*z3[4] - 3*z3[6], 
  y[1349] -> z3[4] - 2*z3[6], y[1350] -> 1/((1 + z3[2])*(-1 + z3[5])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[1351] -> -14 + 2*z3[5] - z3[6], y[1352] -> -23/48 - z3[6]/2, 
  y[1353] -> -4/3 - (5*z3[6])/12, y[1354] -> -1 - z3[6]/24, 
  y[1355] -> 5/8 - z3[6]/24, y[1356] -> -14 + z3[6], y[1357] -> -7 + z3[6], 
  y[1358] -> -4 + z3[6], y[1359] -> 1 + 1/((1 + z3[2])*z3[4]*(-1 + z3[5])), 
  y[1360] -> 23 + z3[6], y[1361] -> -47 - 35*z3[6], 
  y[1362] -> -49 - 25*z3[6], y[1363] -> -10 - 3*z3[5] + z3[6], 
  y[1364] -> 41 - 6*z3[5] + 2*z3[6], y[1365] -> -1 + 3*z3[6], 
  y[1366] -> 1 + 19*z3[6], y[1367] -> -25 + 21*z3[6], 
  y[1368] -> -76 - 26*z3[2] - 25*z3[5]*(-1 + z3[6]) + 25*z3[6], 
  y[1369] -> 47 + 35*z3[6], y[1370] -> 41 + 49*z3[6], 
  y[1371] -> -4 + 3*z3[4], y[1372] -> 11 + z3[6] + 12*z3[3]*z3[6], 
  y[1373] -> z3[4] + 2*z3[4]^2 - 3*z3[4]*z3[6] + (-1 + z3[6])*z3[6], 
  y[1374] -> 2 + 2*z3[4]^2 + z3[4]*(4 - 3*z3[6]) - 5*z3[6] + z3[6]^2, 
  y[1375] -> 2 + z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 3*z3[6] + z3[6]^2, 
  y[1376] -> 4 + 5*z3[6] + z3[6]^2, 
  y[1377] -> z3[2]^3 + (-1 + z3[5])*(-1 + z3[6]) - 
    z3[2]*(-1 + z3[5])*(-1 + z3[6]) + z3[2]^2*(-1 + z3[5])*(-1 + z3[6]), 
  y[1378] -> 9 + z3[3] - z3[5]*(1 + z3[3] - z3[6]) - z3[6], 
  y[1379] -> -6 + 3*z3[4]*(-2 + z3[5]) + z3[5] + 3*z3[6], 
  y[1380] -> 23 + 23*z3[6] + 21*z3[6]^2, 
  y[1381] -> 115 + 91*z3[6] + 22*z3[6]^2, 
  y[1382] -> 4 + 8*z3[6] + (-4 + z3[3]*(-1 + z3[5]))*z3[6]^2, 
  y[1383] -> 4 + (17 + 3*z3[5])*z3[6] + (-8 + 3*z3[5])*z3[6]^2 - 
    (-1 + z3[5])*z3[6]^3, y[1384] -> 2*z3[4]^3 + z3[4]^2*(1 - 3*z3[6]) + 
    z3[4]*(-3 + z3[6])*z3[6] + z3[6]*(1 + z3[6]), 
  y[1385] -> 1 + (z3[2] - z3[4] + z3[6])^(-1), 
  y[1386] -> (1 + z3[2])^(-1) + 
    (z3[4]^(-1) + (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1))/
     (z3[3]^2*(z3[2] - z3[4] + z3[6])), 
  y[1387] -> -5 + z3[2]^2*(-3 + z3[5]) + 2*z3[4]*(-2 + z3[5]) + z3[5] + 
    2*z3[6] - z3[2]*(-4 + z3[4]*(-2 + z3[5]) + z3[5] + z3[6]), 
  y[1388] -> 23 - z3[5]*(-31 + z3[6]) + z3[5]^2*(-5 + 2*z3[6]), 
  y[1389] -> -50 + z3[5]*(66 - 26*z3[6]) + 24*z3[6] + z3[5]^2*(-5 + 2*z3[6]), 
  y[1390] -> -4 + 2*z3[4]^2 + z3[6] + z3[6]^2 - z3[4]*(2 + 3*z3[6]), 
  y[1391] -> 2 + 2*z3[4]^2 + z3[6] + z3[6]^2 - z3[4]*(2 + 3*z3[6]), 
  y[1392] -> -9 + z3[4]*(-7 - 26*z3[5] + 12*z3[5]^2) + z3[5]*(9 - 13*z3[6]) + 
    2*z3[5]^2*(-5 + 6*z3[6]), y[1393] -> -39 + 13*z3[4] - z3[6] + 
    z3[5]^2*(-3 + z3[4] + z3[6]) - 2*z3[5]*(-21 + 7*z3[4] + 6*z3[6]), 
  y[1394] -> 68 + z3[4]*(-45 + 126*z3[5] - 73*z3[5]^2 + 12*z3[5]^3) + 
    z3[5]^2*(118 - 98*z3[6]) + 24*z3[5]^3*(-1 + z3[6]) - 4*z3[6] + 
    13*z3[5]*(-11 + 7*z3[6]), y[1395] -> 16 + z3[5]^2*(10 - 4*z3[6]) - 
    z3[6] + z3[5]*(-97 + 27*z3[6]), y[1396] -> 70 - 28*z3[4] - 13*z3[6] - 
    2*z3[5]^2*(-3 + z3[4] + z3[6]) + z3[5]*(-98 + 41*z3[4] + 38*z3[6]), 
  y[1397] -> 52 + 12*z3[5]^2*(-1 + z3[6])^2 - 55*z3[6] + 9*z3[6]^2 + 
    z3[5]*(-61 + 104*z3[6] - 43*z3[6]^2), 
  y[1398] -> 8 + 2*z3[3]^2*z3[5]*(-1 + z3[6])^2 + 9*z3[6] - 6*z3[6]^2 - 
    z3[3]*(-1 + z3[6])*(4 + 3*z3[5] + 4*z3[6]) + 
    z3[5]*(1 + 4*z3[6] - z3[6]^2), y[1399] -> -78 + 76*z3[6] - 25*z3[6]^2 + 
    z3[5]*(6 - 4*z3[6] + z3[6]^2), y[1400] -> 3 + z3[5] + 10*z3[6] - 
    z3[5]*z3[6] - 4*z3[6]^2 + z3[3]*(-1 + z3[5])*(-3 - 2*z3[6] + z3[6]^2), 
  y[1401] -> 1/((1 + z3[2])^2*z3[4]^2*(-1 + z3[5])^2) + 
    1/((1 + z3[3])*(1 + z3[4] - z3[6])*(z3[2]^2*z3[3]^2 + 
       4*z3[2]*z3[3]*z3[4] - 4*z3[3]*z3[4]^2 - 4*z3[2]*z3[3]*z3[4]*z3[5] - 
       2*z3[2]*z3[3]^2*z3[4]*z3[5] + 4*z3[3]*z3[4]^2*z3[5] + 
       z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]*z3[3]*z3[6] + 4*z3[3]*z3[4]*z3[6] - 
       2*z3[3]*z3[4]*z3[5]*z3[6] + z3[6]^2)), 
  y[1402] -> 37 - 12*z3[6] + z3[5]^2*(6 - 4*z3[6] + z3[6]^2) - 
    2*z3[5]*(39 - 25*z3[6] + 6*z3[6]^2), 
  y[1403] -> -66 + 40*z3[6] - 7*z3[6]^2 - z3[5]^2*(6 - 4*z3[6] + z3[6]^2) + 
    z3[5]*(81 - 65*z3[6] + 19*z3[6]^2), 
  y[1404] -> 11 - 22*z3[4]^3 + 12*(1 + z3[3])*z3[6] + 
    12*(1 + z3[3])*z3[6]^2 + (34 + 23*z3[3])*z3[6]^3 + 
    z3[4]^2*(11 + (78 + 23*z3[3])*z3[6]) - 
    z3[4]*(11 + (23 + 12*z3[3])*z3[6] + (90 + 46*z3[3])*z3[6]^2), 
  y[1405] -> -1 - 8*z3[4]^3 + z3[3]*(-1 + z3[5]) + z3[5] - 17*z3[6] + 
    z3[5]*z3[6] + 3*z3[6]^2 + z3[5]*z3[6]^2 + 3*z3[6]^3 + z3[5]*z3[6]^3 + 
    2*z3[4]^2*(4 + (9 + z3[5])*z3[6]) - 
    z3[4]*(-16 + 2*(5 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2), 
  y[1406] -> 8 - 8*z3[4]^3 + 2*(1 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
    (3 + z3[5])*z3[6]^3 + 2*z3[4]^2*(4 + (9 + z3[5])*z3[6]) - 
    z3[4]*(8 + 2*(5 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2), 
  y[1407] -> -4 + 4*z3[4]^3 - 3*(7 + z3[5])*z3[6] - (13 + 6*z3[5])*z3[6]^2 - 
    (14 + 5*z3[5])*z3[6]^3 - z3[4]^2*(4 + (29 + 3*z3[5])*z3[6]) + 
    z3[4]*(4 + (25 + 3*z3[5])*z3[6] + (38 + 9*z3[5])*z3[6]^2), 
  y[1408] -> 1 - 4*z3[4]^3 - z3[5] - 13*z3[6] + 4*z3[5]*z3[6] + z3[6]^2 + 
    6*z3[5]*z3[6]^2 + 17*z3[6]^3 + 6*z3[5]*z3[6]^3 + 
    z3[4]^2*(4 + (29 + 3*z3[5])*z3[6]) + z3[3]*(-1 + z3[5])*
     (3 + 2*z3[6] + 2*z3[6]^2) - z3[4]*(-8 + 3*(3 + z3[5])*z3[6] + 
      (42 + 9*z3[5])*z3[6]^2), 
  y[1409] -> -8*z3[4]^3 + 2*z3[4]^2*(-8 + (9 + z3[5])*z3[6]) - 
    z3[4]*(8 - 28*z3[6] + (13 + 3*z3[5])*z3[6]^2) + 
    z3[6]*(8 + (-13 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(1 + z3[6])), 
  y[1410] -> -4*z3[4]^3 + z3[4]^2*(-8 + 3*(7 + z3[5])*z3[6]) - 
    z3[4]*(4 - 28*z3[6] + 7*(4 + z3[5])*z3[6]^2) + 
    z3[6]*(4 + 4*(-6 + z3[5])*z3[6] + (11 + 4*z3[5])*z3[6]^2 + 
      3*z3[3]*(-1 + z3[5])*(1 + z3[6])), 
  y[1411] -> 1/((1 + z3[3])*(z3[2] - z3[4])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
       z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
       z3[4]*z3[6] - z3[3]*z3[4]*z3[6])) + 
    (1 + 1/(z3[3]*(z3[2] - z3[4] + z3[6])))/
     ((z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(-1 + z3[5])), 
  y[1412] -> 4 + z3[4]^2*(6 + z3[5]) + (-16 + 3*z3[5])*z3[6] + 
    3*(2 + z3[5])*z3[6]^2 - z3[4]*(-13 + 12*z3[6] + z3[5]*(2 + 4*z3[6])), 
  y[1413] -> -29 + 3*z3[5] + z3[4]^2*(4 + z3[5]) + 
    8*z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) + 16*z3[6] + 
    5*z3[5]*z3[6] + 18*z3[6]^2 + 5*z3[5]*z3[6]^2 - 
    z3[4]*(32 + 22*z3[6] + z3[5]*(-5 + 6*z3[6])), 
  y[1414] -> z3[3]*(3 + 2*z3[4])*(z3[4] - z3[6])*(1 + z3[4] - z3[6])^2 + 
    z3[5]*(-(z3[3]*z3[4]*(1 + z3[4] - z3[6])^2*(2 + z3[4] + z3[6])) + 
      z3[6]^2*(z3[4]^2 + z3[6] - 2*z3[4]*z3[6] + z3[6]^2)) + 
    z3[6]*(-3*z3[4]^3 + z3[4]^2*(-6 + 9*z3[6]) + 
      z3[4]*(-3 + 13*z3[6] - 9*z3[6]^2) + z3[6]*(3 - 8*z3[6] + 3*z3[6]^2)), 
  y[1415] -> 57 - 25*z3[5] + 12*z3[5]^2 + 
    z3[4]^3*(18 + 26*z3[5] - 12*z3[5]^2) + 
    z3[4]^2*(117 + 12*z3[5]^2 - 13*z3[5]*(-1 + z3[6]) - 29*z3[6]) - 
    80*z3[6] + 38*z3[5]*z3[6] - 24*z3[5]^2*z3[6] + 11*z3[6]^2 - 
    13*z3[5]*z3[6]^2 + 12*z3[5]^2*z3[6]^2 + 
    z3[4]*(143 - 13*z3[5]*(-1 + z3[6])^2 - 134*z3[6] + 11*z3[6]^2 + 
      12*z3[5]^2*(2 - 3*z3[6] + z3[6]^2)) - 
    12*z3[3]*(2 + z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      z3[4]*(1 + z3[5]^2*(-2 + z3[6]) + z3[6] + z3[5]*(1 + z3[6]))), 
  y[1416] -> 8 + z3[5] + z3[4]^2*(8 + z3[5]) + 
    2*z3[3]^2*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) + 17*z3[6] + 
    5*z3[5]*z3[6] + 11*z3[6]^2 + 4*z3[5]*z3[6]^2 - 
    z3[4]*(8 + z3[5] + 25*z3[6] + 6*z3[5]*z3[6]) + 
    z3[3]*(4 + 3*z3[5] + z3[4]^2*(4 + 3*z3[5]) + 4*z3[6] - 
      z3[4]*(4 + 8*z3[6] + 3*z3[5]*(1 + z3[6]))), 
  y[1417] -> -6 + 2*z3[2]^3*(-9 - z3[3] + z3[3]^2) - 
    2*z3[2]^2*(17 + z3[3]*(17 - 7*z3[6]) + z3[3]^2*(-3 + z3[6]) - 11*z3[6]) - 
    2*z3[3]^2*(-1 + z3[6]) + 13*z3[6] - 6*z3[6]^2 + 
    z3[3]*(-5 + 24*z3[6] - 8*z3[6]^2) + z3[2]*(-22 + z3[3]^2*(6 - 4*z3[6]) + 
      26*z3[6] + z3[3]*(-41 + 38*z3[6] - 4*z3[6]^2)) - 
    z3[5]*(-1 + z3[6])*(2 + 2*z3[2]^2*(1 + 9*z3[3] + z3[3]^2) + 
      z3[3]*(7 - 10*z3[6]) + z3[3]^2*(6 - 4*z3[6]) - 
      2*z3[2]*(1 + z3[3]^2*(-3 + z3[6]) + z3[3]*(-11 + 5*z3[6]))), 
  y[1418] -> -28 - 16*z3[4] - 8*z3[4]^2 + 2*z3[5] + 4*z3[4]*z3[5] + 
    2*z3[2]^2*(-23 + z3[5] + z3[3]^2*(2 + z3[5]) + z3[3]*(-13 + 9*z3[5])) + 
    2*z3[3]^2*(1 + z3[4]^2*z3[5] - z3[4]*(1 + 3*z3[5]) + 
      z3[5]*(3 - 2*z3[6])) + 15*z3[6] + 4*z3[4]*z3[6] + 2*z3[6]^2 + 
    z3[3]*(3 + 2*z3[4]^2*(-7 + 5*z3[5]) + z3[5]*(7 - 10*z3[6]) + 11*z3[6] + 
      z3[4]*(13 + z3[5] + 10*z3[6] - 2*z3[5]*z3[6])) - 
    z3[2]*(2*z3[3]^2*(-3 + z3[4]*(1 + 2*z3[5]) + z3[5]*(-3 + z3[6])) + 
      2*(2 + z3[4]*(-18 + z3[5]) + z3[5] + z3[6]) + 
      z3[3]*(49 + z3[4]*(-38 + 28*z3[5]) + 4*z3[6] + 
        2*z3[5]*(-11 + 5*z3[6]))), 
  y[1419] -> -(z3[2]^2*(12 + z3[4] - 12*z3[6])) + 
    (-1 + z3[5])*(91 + 24*z3[5]^2*(-1 + z3[6])^2 - 96*z3[6] + 17*z3[6]^2 - 
      2*z3[5]*(55 - 92*z3[6] + 37*z3[6]^2)) + 
    z3[2]*(78 + z3[4]^2*(-2 + z3[5])^3*(-13 + 12*z3[5]) + 
      z3[5]^2*(122 - 98*z3[6]) + 24*z3[5]^3*(-1 + z3[6]) - 29*z3[6] + 
      12*z3[6]^2 + z3[5]*(-176 + 91*z3[6]) + z3[4]*(-2 + z3[5])*
       (53 + z3[5]^2*(110 - 74*z3[6]) + 24*z3[5]^3*(-1 + z3[6]) + 22*z3[6] + 
        z3[5]*(-151 + 41*z3[6]))), 
  y[1420] -> -236 + 226*z3[5] - 146*z3[5]^2 + 24*z3[5]^3 + 
    z3[4]^3*(34 - 126*z3[5] + 73*z3[5]^2 - 12*z3[5]^3) + 319*z3[6] - 
    318*z3[5]*z3[6] + 256*z3[5]^2*z3[6] - 48*z3[5]^3*z3[6] - 26*z3[6]^2 + 
    104*z3[5]*z3[6]^2 - 110*z3[5]^2*z3[6]^2 + 24*z3[5]^3*z3[6]^2 - 
    z3[4]^2*(223 + z3[5]*(11 - 35*z3[6]) + z3[5]^2*(84 - 25*z3[6]) + 
      12*z3[5]^3*(-1 + z3[6]) + 19*z3[6]) + 
    z3[4]*(-415 + 24*z3[5]^3*(-1 + z3[6])^2 + 346*z3[6] - 15*z3[6]^2 + 
      z3[5]^2*(-193 + 279*z3[6] - 98*z3[6]^2) + 
      7*z3[5]*(22 - 35*z3[6] + 13*z3[6]^2)) + 
    z3[3]*(118 + 35*z3[6] + z3[5]*(-59 + 47*z3[6]) + 
      z3[5]^2*(-71 + 59*z3[6]) + z3[4]*(47 - 12*z3[5]^3 + 35*z3[6] + 
        z3[5]*(71 + 35*z3[6]) + z3[5]^2*(-118 + 47*z3[6]))), 
  y[1421] -> 179 + 272*z3[4] + 76*z3[4]^2 - 201*z3[5] - 141*z3[4]*z3[5] + 
    126*z3[4]^2*z3[5] + 134*z3[5]^2 + 169*z3[4]*z3[5]^2 - 
    73*z3[4]^2*z3[5]^2 - 24*z3[5]^3 - 24*z3[4]*z3[5]^3 + 12*z3[4]^2*z3[5]^3 + 
    z3[2]^2*(12 + z3[4] - 23*z3[3]*(1 + z3[4] - z3[6]) - 12*z3[6]) - 
    228*z3[6] - 193*z3[4]*z3[6] + 22*z3[4]^2*z3[6] + 280*z3[5]*z3[6] + 
    91*z3[4]*z3[5]*z3[6] - 232*z3[5]^2*z3[6] - 98*z3[4]*z3[5]^2*z3[6] + 
    48*z3[5]^3*z3[6] + 24*z3[4]*z3[5]^3*z3[6] + 27*z3[6]^2 - 
    56*z3[4]*z3[6]^2 - 91*z3[5]*z3[6]^2 + 98*z3[5]^2*z3[6]^2 - 
    24*z3[5]^3*z3[6]^2 + 34*z3[6]^3 - 
    z3[3]*(94 + z3[4]^2*(-23 + 23*z3[5] + 35*z3[5]^2) + 23*z3[6] - 
      12*z3[6]^2 - 23*z3[6]^3 + z3[5]*(-47 + 35*z3[6]) + 
      z3[5]^2*(-59 + 47*z3[6]) + z3[4]*(35 + 59*z3[5] - 94*z3[5]^2 - 
        12*z3[5]^3 + 46*z3[6] + 23*z3[6]^2)) + 
    z3[2]*(-122 + 176*z3[5] - 122*z3[5]^2 + 24*z3[5]^3 + 
      z3[4]^2*(-126 + 252*z3[5] - 222*z3[5]^2 + 85*z3[5]^3 - 12*z3[5]^4) + 
      95*z3[6] - 91*z3[5]*z3[6] + 98*z3[5]^2*z3[6] - 24*z3[5]^3*z3[6] - 
      34*z3[6]^2 + z3[3]*(70 - 35*z3[5] - 47*z3[5]^2 + 23*z3[4]^2*z3[5]^2 + 
        z3[4]*(-46 + 139*z3[5] + 12*z3[5]^2 - 47*z3[5]^3) + 34*z3[6] - 
        23*z3[6]^2) + z3[4]*(7 - 24*z3[5]^4*(-1 + z3[6]) + 99*z3[6] + 
        5*z3[5]*(-71 + 12*z3[6]) - 7*z3[5]^2*(-53 + 27*z3[6]) + 
        2*z3[5]^3*(-79 + 61*z3[6]))), 
  y[1422] -> 3*z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
    z3[6]*(-3*z3[4]^3 + 3*z3[4]^2*(1 + 4*z3[6]) + z3[4]*(6 - 12*z3[6]^2) + 
      z3[6]*(-4 + 3*z3[6]^2)) - z3[3]*(4*z3[4]^4 + z3[4]^3*(26 - 3*z3[6]) + 
      z3[4]^2*(43 - 34*z3[6] - 6*z3[6]^2) + 
      3*z3[6]*(-5 + 4*z3[6] + z3[6]^2) + z3[4]*(21 - 49*z3[6] + 5*z3[6]^2 + 
        5*z3[6]^3)) + z3[5]*(3*z3[3]^2*z3[4]*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[6]^2*(1 + z3[4]^2 + z3[6] + z3[6]^2 - 
        z3[4]*(1 + 2*z3[6])) + z3[3]*z3[4]*(18 + 5*z3[4]^3 + 
        z3[4]^2*(25 - 8*z3[6]) - 19*z3[6] + 2*z3[6]^2 - z3[6]^3 + 
        z3[4]*(38 - 24*z3[6] + 4*z3[6]^2))), 
  y[1423] -> (1 + z3[2])^3*z3[3]^3*(1 + z3[2] - z3[6])^2 + 
    z3[6]*(3 + (4 + 6*z3[2] + 8*z3[2]^2 + 4*z3[2]^3)*z3[6] - 
      (5 + 7*z3[2] + 5*z3[2]^2)*z3[6]^2 + (2 + z3[2])*z3[6]^3) + 
    z3[3]^2*(-6 + 4*z3[2]^5 + z3[2]^4*(4 - 3*z3[6]) + 27*z3[6] - 29*z3[6]^2 + 
      8*z3[6]^3 - 3*z3[2]^3*(6 - 5*z3[6] + z3[6]^2) + 
      z3[2]^2*(-38 + 60*z3[6] - 23*z3[6]^2 + 2*z3[6]^3) + 
      z3[2]*(-26 + 66*z3[6] - 43*z3[6]^2 + 7*z3[6]^3)) + 
    z3[3]*(-7 + 8*z3[2]^4*(-2 + z3[6]) + 32*z3[6] - 25*z3[6]^2 + 2*z3[6]^3 + 
      2*z3[6]^4 + z3[2]^2*(-56 + 92*z3[6] - 33*z3[6]^2) + 
      z3[2]^3*(-48 + 52*z3[6] - 9*z3[6]^2) + 
      z3[2]*(-31 + 74*z3[6] - 41*z3[6]^2 + z3[6]^3 + z3[6]^4)) - 
    z3[3]*z3[5]*(-1 + z3[6])*(z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 
      z3[2]^3*(48 + z3[3]^2*(5 - 2*z3[6]) - 22*z3[3]*(-2 + z3[6]) - 
        28*z3[6]) - (-1 + z3[6])^2*(-9 + 2*z3[6]) + 
      z3[3]^2*(5 - 8*z3[6] + 3*z3[6]^2) + z3[3]*(14 - 28*z3[6] + 17*z3[6]^2 - 
        2*z3[6]^3) + z3[2]^2*(56 - 64*z3[6] + 13*z3[6]^2 + 
        z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + z3[3]*(62 - 64*z3[6] + 
          11*z3[6]^2)) + z3[2]*(32 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
        z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) - 
        z3[3]*(-42 + 66*z3[6] - 25*z3[6]^2 + z3[6]^3))), 
  y[1424] -> -((1 + z3[2])*z3[3]^3*(1 + 2*z3[2] - z3[4])*
      (1 + 2*z3[2]^2 - 2*z3[2]*(-1 + z3[4]) + z3[4]^2 - z3[6] - 
       z3[4]*z3[6])) - z3[6]*(3 + (7 + 10*z3[2]^2 + z3[2]*(3 - 8*z3[4]) + 
        2*z3[4] + 2*z3[4]^2)*z3[6] - (4 + z3[4])*z3[6]^2) + 
    z3[3]*(7 + 16*z3[2]^4 + 8*z3[4]^4 - 8*z3[2]^3*(-6 + 7*z3[4]) - 
      12*z3[4]^3*(-1 + z3[6]) - 37*z3[6] + 6*z3[6]^2 + 4*z3[6]^3 + 
      2*z3[4]^2*(21 - 14*z3[6] + z3[6]^2) + 
      z3[4]*(11 - 17*z3[6] + 10*z3[6]^2 + z3[6]^3) + 
      z3[2]^2*(56 + 72*z3[4]^2 - 42*z3[6] - 4*z3[4]*(11 + 9*z3[6])) - 
      z3[2]*(-31 + 40*z3[4]^3 + 34*z3[6] + 2*z3[6]^2 - 
        4*z3[4]^2*(1 + 10*z3[6]) + z3[4]*(46 - 33*z3[6] + z3[6]^2))) - 
    z3[3]^2*(-3 + 6*z3[2]^4 - 6*z3[4]^4 + 3*z3[2]^3*(-7 + 4*z3[4]) + 
      15*z3[6] - 5*z3[6]^2 + 9*z3[4]^3*(1 + z3[6]) + 
      z3[4]*(15 - 27*z3[6] - 4*z3[6]^2) + z3[4]^2*(3 + 3*z3[6] - 3*z3[6]^2) + 
      z3[2]^2*(-35 - 32*z3[4]^2 + 16*z3[6] - 4*z3[6]^2 + 
        z3[4]*(47 + 16*z3[6])) + z3[2]*(-29 + 24*z3[4]^3 + 46*z3[6] - 
        6*z3[6]^2 - z3[4]^2*(35 + 24*z3[6]) + 
        z3[4]*(17 - 2*z3[6] + 5*z3[6]^2))) - 
    z3[3]*z3[5]*(9 + z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 7*z3[4] + 
      42*z3[4]^2 + 12*z3[4]^3 + 8*z3[4]^4 - 20*z3[6] - 5*z3[4]*z3[6] - 
      22*z3[4]^2*z3[6] - 8*z3[4]^3*z3[6] + 13*z3[6]^2 + z3[4]^2*z3[6]^2 - 
      2*z3[6]^3 - z3[2]^3*(-48 + 56*z3[4] + 28*z3[6] + 
        22*z3[3]*(-2 + 2*z3[4] + z3[6]) + z3[3]^2*(-5 + 4*z3[4] + 2*z3[6])) + 
      z3[3]^2*(5 + z3[4]^4 - 8*z3[6] + 3*z3[6]^2 - z3[4]^3*(5 + z3[6]) + 
        z3[4]^2*(5 + 2*z3[6]) + z3[4]*(-5 + 3*z3[6])) + 
      z3[3]*(14 + 8*z3[4]^4 - 28*z3[6] + 17*z3[6]^2 - 2*z3[6]^3 + 
        z3[4]*(-11 + 8*z3[6]) - z3[4]^3*(5 + 8*z3[6]) + 
        z3[4]^2*(23 - 12*z3[6] + z3[6]^2)) + 
      z3[2]^2*(56 - 44*z3[4] + 72*z3[4]^2 - 64*z3[6] + 13*z3[6]^2 + 
        z3[3]^2*(10 - 10*z3[4] + 6*z3[4]^2 - 8*z3[6] + z3[6]^2) + 
        z3[3]*(62 - 59*z3[4] + 60*z3[4]^2 - 64*z3[6] + 11*z3[6]^2)) + 
      z3[2]*(32 - 40*z3[4]^3 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
        4*z3[4]^2*(1 + 5*z3[6]) + z3[4]*(-46 + 35*z3[6] - 2*z3[6]^2) + 
        z3[3]^2*(10 - 4*z3[4]^3 + 2*z3[4]*(-5 + z3[6]) - 12*z3[6] + 
          3*z3[6]^2 + 2*z3[4]^2*(5 + z3[6])) - 
        z3[3]*(-42 + 36*z3[4]^3 + 66*z3[6] - 25*z3[6]^2 + z3[6]^3 - 
          3*z3[4]^2*(11 + 6*z3[6]) + z3[4]*(45 - 30*z3[6] + 2*z3[6]^2)))), 
  y[1425] -> z3[4]^3 + z3[4]*z3[6]*(1 + z3[2] + z3[6]) + 
    (-1 + z3[6])*z3[6]*(1 + z3[2] + z3[6]) + z3[4]^2*(2 + z3[2] + z3[6]) - 
    (1 + z3[2])^2*z3[3]*(z3[4] + z3[6]), 
  y[1426] -> z3[2]^2*(z3[3]*(1 + z3[4] - z3[6]) + 13*(1 + 2*z3[4] - z3[6])) - 
    13*(1 + z3[3])*z3[4]*(1 + z3[4] - z3[6]) + 
    z3[2]*(-z3[4]^2 - z3[3]*(-13 + z3[4])*(1 + z3[4] - z3[6]) - 
      13*(-1 + z3[6]) + z3[4]*(25 + z3[6])), 
  y[1427] -> z3[2]^2*(13*z3[4] + z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])) - 
    13*z3[4]*(z3[4]^2 + z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6]) - 
      z3[4]*(-2 + z3[6]) - z3[6]) + 
    z3[2]*(-(z3[3]*(-13 - 12*z3[4] + z3[4]^2)*(1 + z3[4] - z3[6])) + 
      z3[4]*(25 - z3[4]^2 + z3[4]*(-2 + z3[6]) + z3[6])), 
  y[1428] -> 1 + z3[2] + z3[4] - z3[6], 
  y[1429] -> -1 - z3[3]*(3 + z3[2] - 2*z3[6]) + z3[6], 
  y[1430] -> -1 + z3[4] - z3[3]*(3 + z3[2] - 2*z3[4] - 2*z3[6]) + z3[6], 
  y[1431] -> -2 + z3[3]*(-3 + z3[6]) + z3[6], 
  y[1432] -> 2 + ((-4 + z3[3]*(-1 + z3[5]))*z3[6])/2, 
  y[1433] -> 4 - 4*z3[6] - ((-1 + z3[5])*z3[6]^2)/2, 
  y[1434] -> -(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])^(-1) - 
    ((1 + z3[2]^(-1))*(1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1)))/
     (z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) - 
    (1 + (z3[2] - z3[4])^(-1))/((1 + z3[2])*(1 + z3[3])*
      (z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[1435] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    1/(z3[3]*(-1 + z3[5])*(z3[4] - z3[6])) + (1 + (z3[2] - z3[4])^(-1))/
     ((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), y[1436] -> -2 - z3[4]^2 - z3[4]*(-2 + z3[6]) + 
    3*z3[6] - z3[6]^2 - z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + 
      z3[6]^2), y[1437] -> z3[2]^(-2) + 1/(z3[4]*(1 + z3[4] - z3[6])), 
  y[1438] -> (z3[2]^(-2) + (1 + z3[4]^(-1))/(1 + z3[2]))/z3[3] + 
    (1/(z3[2]*z3[3]*z3[4]) + 1/(z3[2]^2*(z3[2]*z3[3] - z3[3]*z3[4] - 
         z3[6])) + 1/(z3[4]^2*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[4] - z3[6]), y[1439] -> 1/(z3[2]*z3[3]*z3[4]*(-1 + z3[5])) + 
    ((-1 + z3[5])^(-1) + 
      ((1 + (-1 + z3[5])^(-1) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
         z3[2] + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
       (1 + z3[4] - z3[6]))/(z3[2]*z3[3]) + 
    1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1440] -> -27 + 37*z3[4] - 47*z3[6], y[1441] -> -25/24 - z3[3], 
  y[1442] -> 2 + 2*z3[3] + z3[4] - z3[6], y[1443] -> 3/2 + z3[3] - z3[6]/2, 
  y[1444] -> 41/24 + z3[3] - z3[6]/2, y[1445] -> 9/8 + (5*z3[6])/6, 
  y[1446] -> 2 + z3[4] + z3[6], y[1447] -> -74 - 24*z3[3] + 11*z3[4] + 
    23*z3[6], y[1448] -> -18 + 23*z3[3] + 33*z3[6], y[1449] -> 2 + 43*z3[6], 
  y[1450] -> 11*z3[2] + 17*(1 + z3[4] - z3[6]), 
  y[1451] -> 1 + z3[3]*(3 + z3[2] - 2*z3[6]) - z3[6], 
  y[1452] -> 13 + 12*z3[3], y[1453] -> -13 - 12*z3[3]*(3 + z3[2] - 2*z3[6]) + 
    35*z3[6], y[1454] -> -13 + 35*z3[4] - 
    12*z3[3]*(3 + z3[2] - 2*z3[4] - 2*z3[6]) + 35*z3[6], 
  y[1455] -> -26 + 12*z3[3]*(-3 + z3[6]) + 35*z3[6], 
  y[1456] -> 17 + 11*z3[4], y[1457] -> 2 + 8*z3[6] + 
    ((-4 + z3[3]*(-1 + z3[5]))*z3[6]^2)/2, 
  y[1458] -> 96 + 2*(85 + 23*z3[5])*z3[6] + 43*(-1 + z3[5])*z3[6]^2, 
  y[1459] -> -2 - (3*(7 + z3[5])*z3[6])/2 - ((53 + 103*z3[5])*z3[6]^2)/24 - 
    (5*(-1 + z3[5])*z3[6]^3)/6, y[1460] -> -4 + 2*z3[4]^2 + 
    z3[4]*(4 - 47*z3[6]) - 82*z3[6] + 45*z3[6]^2 - 23*z3[3]*(1 + z3[6]), 
  y[1461] -> -2 - 2*z3[4]^2 + 82*z3[6] - 45*z3[6]^2 + z3[4]*(-4 + 47*z3[6]), 
  y[1462] -> -2 - 2*z3[4]^2 - 45*z3[6] - 45*z3[6]^2 + z3[4]*(2 + 47*z3[6]), 
  y[1463] -> 34 + (23 + 34*z3[3])*z3[4]^2 + 
    z3[2]*(-34 - (67 + 34*z3[3])*z3[4] + 34*(1 + z3[3])*z3[6]) + 
    z3[4]*(22 - (23 + 34*z3[3])*z3[6]), 
  y[1464] -> z3[2]^2*(-4 + z3[5]) + (1 + z3[4])*(-1 + z3[4]*(-2 + z3[5]) + 
      z3[6]) + z3[2]*(-1 + z3[4]*(5 - 2*z3[5]) + z3[5] - z3[5]*z3[6]), 
  y[1465] -> z3[4]^4*(-2 + z3[5]) + 2*z3[4]*(-1 + z3[5]) + 
    z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) - (-1 + z3[5])*z3[6] + 
    z3[4]^3*(-5 + z3[5] + 3*z3[6] - z3[5]*z3[6]) - 
    z3[4]^2*(3 + z3[5] - 4*z3[6] + z3[6]^2), 
  y[1466] -> -26 - 35*z3[4]^2 + z3[4]*(26 - 35*z3[6]) + 61*z3[6] - 
    35*z3[6]^2 - 12*z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + 
      z3[6]^2), y[1467] -> 
   -(z3[6]*(-2 + z3[4]^2 - 2*z3[4]*(-1 + z3[6]) - 3*z3[6] + z3[6]^2)) + 
    z3[3]*(1 + z3[6] + z3[6]^2), 
  y[1468] -> 3*z3[6]^2 - (3*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2))/4, 
  y[1469] -> -4*z3[6]^2 + z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2), 
  y[1470] -> 2*(-1 - 5*z3[6] + z3[6]^2) - 
    (z3[3]*(-1 + z3[5])*(-23 - 20*z3[6] + 3*z3[6]^2))/6, 
  y[1471] -> -12*z3[6]*(8 + 11*z3[6]) + z3[3]*(-1 + z3[5])*
     (67 + 67*z3[6] + 33*z3[6]^2), y[1472] -> 1 - (1 + z3[3])*z3[4]^3 + 
    z3[2]^2*(1 + z3[4] - z3[6]) + 2*(1 + z3[3])*z3[4]^2*z3[6] - 
    (1 + z3[3])*z3[4]*z3[6]^2 + z3[2]*(-1 + (1 + z3[3])*z3[4]^2 - 
      2*(1 + z3[3])*z3[4]*z3[6] + (1 + z3[3])*z3[6]^2), 
  y[1473] -> 96 - 96*z3[4]^3 + (266 + 46*z3[5])*z3[6] + 
    (223 + 89*z3[5])*z3[6]^2 + (223 + 89*z3[5])*z3[6]^3 + 
    z3[4]^2*(96 + (458 + 46*z3[5])*z3[6]) - 
    z3[4]*(96 + (362 + 46*z3[5])*z3[6] + 45*(13 + 3*z3[5])*z3[6]^2), 
  y[1474] -> 96 + 48*z3[4]^3 + 624*z3[6] + 768*z3[6]^2 - 46*z3[5]*z3[6]^2 - 
    261*z3[6]^3 - 135*z3[5]*z3[6]^3 - 12*z3[4]^2*
     (-8 + (17 + 3*z3[5])*z3[6]) - 92*z3[3]*(-1 + z3[5])*
     (1 + z3[6] + z3[6]^2) + z3[4]*(-96 - 720*z3[6] + 
      (461 + 127*z3[5])*z3[6]^2), 
  y[1475] -> 48 - 48*z3[4]^3 + 12*(25 + 3*z3[5])*z3[6] + 
    (353 + 139*z3[5])*z3[6]^2 + 3*(111 + 53*z3[5])*z3[6]^3 + 
    12*z3[4]^2*(4 + 3*(11 + z3[5])*z3[6]) - 
    z3[4]*(48 + 12*(29 + 3*z3[5])*z3[6] + (701 + 175*z3[5])*z3[6]^2), 
  y[1476] -> -29 + 92*z3[3]*(-1 + z3[5]) - 369*z3[6] + 15*z3[6]^2 - 
    12*z3[6]^3 + z3[5]*(-67 - 159*z3[6] - 113*z3[6]^2 + 12*z3[6]^3), 
  y[1477] -> 22 + 67*z3[3]*(-1 + z3[5]) - 103*z3[6] - 259*z3[6]^2 + 
    33*z3[6]^3 - z3[5]*(22 + 89*z3[6] + 89*z3[6]^2 + 33*z3[6]^3), 
  y[1478] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
    z3[3]*(3 + 2*z3[4]^2 - 5*z3[6] + 2*z3[6]^2 - z3[2]*(-1 + z3[4] + z3[6]) + 
      z3[4]*(-3 + 2*z3[6])), y[1479] -> -48*z3[4]^3 + 
    12*z3[4]^2*(-8 + (17 + 3*z3[5])*z3[6]) - 
    z3[4]*(48 - 336*z3[6] + (413 + 127*z3[5])*z3[6]^2) + 
    z3[6]*(96 + (-480 + 46*z3[5])*z3[6] + 3*(75 + 41*z3[5])*z3[6]^2 + 
      4*z3[3]*(-1 + z3[5])*(3 + 14*z3[6])), 
  y[1480] -> -22*z3[4]^4*(-2 + z3[5]) + 12*z3[3]*(-1 + z3[5])*
     (1 + z3[4] - z3[6]) - (-1 + z3[5])*(11 + 12*z3[6]) + 
    z3[4]*(101 + 35*z3[5] - 136*z3[6] + 34*z3[6]^2) + 
    z3[4]^3*(167 - 66*z3[6] + z3[5]*(-56 + 22*z3[6])) + 
    z3[4]^2*(225 - 179*z3[6] + 22*z3[6]^2 + z3[5]*(-23 + 34*z3[6])), 
  y[1481] -> -96*z3[4]^3 + 2*z3[4]^2*(-96 + (229 + 23*z3[5])*z3[6]) - 
    3*z3[4]*(32 - 244*z3[6] + 15*(13 + 3*z3[5])*z3[6]^2) + 
    z3[6]*(228 + (-596 + 56*z3[5])*z3[6] + (223 + 89*z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(34 + 67*z3[6])), 
  y[1482] -> z3[4]^3 + z3[4]^2*(-2 + z3[6]) + (-2 + z3[6])*(-1 + z3[6])^2 + 
    z3[4]*(2 - 3*z3[6] + z3[6]^2) + z3[3]*(z3[4]^3 + z3[4]^2*(-3 + z3[6]) + 
      (-3 + z3[6])*(-1 + z3[6])^2 + z3[4]*(3 - 4*z3[6] + z3[6]^2)), 
  y[1483] -> z3[3]*(-1 + z3[5]) + z3[6]*(1 - 7*z3[6] + z3[6]^2 - 
      z3[5]*(1 + z3[6] + z3[6]^2)), y[1484] -> -133 - 94*z3[6] + 75*z3[6]^2 - 
    24*z3[6]^3 - 4*z3[5]*(3 + 15*z3[6] + 5*z3[6]^2) - 
    z3[3]^2*(-1 + z3[6])^2*(37 + 12*z3[5]*(1 + z3[6])) - 
    z3[3]*(-1 + z3[6])*(-122 + 14*z3[6] + 23*z3[6]^2 + 
      z3[5]*(-24 - 36*z3[6] + 13*z3[6]^2)), 
  y[1485] -> z3[4]^2*(13 + 12*z3[5]) + 11*z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) - z3[4]*(-25 + 81*z3[6] + 2*z3[5]*(5 + 18*z3[6])) + 
    2*(-5 - 52*z3[6] + 34*z3[6]^2 + z3[5]*(-6 + 6*z3[6] + 28*z3[6]^2)), 
  y[1486] -> z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4) + 
    z3[6]^2*(-8 - 4*z3[4]^3 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + 
      (3 + z3[5])*z3[6]^3 + z3[4]^2*(-8 + (11 + z3[5])*z3[6]) - 
      2*z3[4]*(-4 - 8*z3[6] + (5 + z3[5])*z3[6]^2)), 
  y[1487] -> -67*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[6]*(192 + 96*z3[4]^3 + 540*z3[6] + (596 - 56*z3[5])*z3[6]^2 - 
      (223 + 89*z3[5])*z3[6]^3 - 2*z3[4]^2*(-96 + (229 + 23*z3[5])*z3[6]) + 
      3*z3[4]*(-64 - 244*z3[6] + 15*(13 + 3*z3[5])*z3[6]^2)), 
  y[1488] -> -(z3[6]*(3 + (2 + z3[5])*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
    z3[3]^3*(-1 + z3[6])^3*(2 + z3[5]*(-1 + 2*z3[6])) + 
    z3[3]^2*(-1 + z3[6])^2*(-4 + z3[6] + z3[5]*(2 - 6*z3[6] + 3*z3[6]^2)) + 
    z3[3]*(-1 + z3[6])*(2 + 2*z3[6] - z3[6]^3 + 
      z3[5]*(-1 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[1489] -> 4*z3[5]*(-23 - 20*z3[6] + 3*z3[6]^2) - 
    3*(56 + 48*z3[6] - 61*z3[6]^2 + 23*z3[6]^3) - 
    z3[3]^2*(-1 + z3[6])*(-197 + 99*z3[6] + 
      z3[5]*(23 - 71*z3[6] + 24*z3[6]^2)) - 
    z3[3]*(409 - 336*z3[6] + 13*z3[6]^2 + 46*z3[6]^3 + 
      z3[5]*(-23 + 118*z3[6] - 142*z3[6]^2 + 47*z3[6]^3)), 
  y[1490] -> 1 - 5*z3[6] - 3*z3[6]^2 + 2*z3[6]^3 - 
    z3[5]*(1 + z3[6] + z3[6]^2) + z3[3]^3*(-1 + z3[6])^2*
     (-13 + 6*z3[6] + z3[5]*(9 - 17*z3[6] + 6*z3[6]^2)) + 
    z3[3]^2*(-1 + z3[6])*(24 - 27*z3[6] + 10*z3[6]^2 + 
      z3[5]*(-17 + 49*z3[6] - 43*z3[6]^2 + 12*z3[6]^3)) + 
    z3[3]*(-11 + 13*z3[6] - 12*z3[6]^2 + 6*z3[6]^3 + 
      z3[5]*(8 - 31*z3[6] + 43*z3[6]^2 - 26*z3[6]^3 + 6*z3[6]^4)), 
  y[1491] -> 133 + 133*z3[4]^2 + 37*z3[3]^2*(1 - z3[4] + z3[4]^2 - z3[6]) + 
    227*z3[6] + 152*z3[6]^2 - z3[4]*(133 + 360*z3[6]) + 
    z3[3]*(122 + 122*z3[4]^2 - 14*z3[6] - 23*z3[6]^2 - 
      2*z3[4]*(61 + 54*z3[6])) + 
    z3[5]*(12*z3[3]^2*(1 + z3[4]^2 - z3[6]^2 - z3[4]*(1 + z3[6])) + 
      z3[3]*(24 + 24*z3[4]^2 + 36*z3[6] - 13*z3[6]^2 - 
        12*z3[4]*(2 + 5*z3[6])) + 4*(3 + 3*z3[4]^2 + 18*z3[6] + 23*z3[6]^2 - 
        3*z3[4]*(1 + 7*z3[6]))), y[1492] -> 260 - z3[4]^2*(31 + 12*z3[5]) + 
    496*z3[6] - 12*z3[5]*z3[6] - 173*z3[6]^2 - 68*z3[5]*z3[6]^2 + 
    z3[4]*(-260 + 9*(3 + 4*z3[5])*z3[6]) - 
    z3[3]^2*(-197 + z3[4]^2*(-74 + 24*z3[5]) + 99*z3[6] + 
      z3[5]*(23 - 71*z3[6] + 24*z3[6]^2) + 
      z3[4]*(197 + z3[5]*(-23 + 24*z3[6]))) - 
    z3[3]*(-409 + z3[4]^2*(-91 + 36*z3[5]) - 73*z3[6] + 46*z3[6]^2 + 
      z3[5]*(23 - 95*z3[6] + 47*z3[6]^2) + 
      z3[4]*(409 + 33*z3[6] + z3[5]*(-23 + 24*z3[6]))), 
  y[1493] -> 83 + 186*z3[4] + 43*z3[4]^2 + 22*z3[4]*z3[5] + 
    22*z3[4]^2*z3[5] - z3[2]^2*(124 - 22*z3[5] + z3[3]*(20 + 22*z3[5]) + 
      z3[3]^2*(-16 + 59*z3[5])) + 95*z3[6] - 102*z3[4]*z3[6] - 45*z3[6]^2 - 
    z3[3]^2*(-347 + z3[4]^2*(-37 + 36*z3[5]) + 87*z3[6] + 
      z3[5]*(141 - 142*z3[6] + 12*z3[6]^2) + 
      z3[4]*(235 + 2*z3[5]*(-65 + 6*z3[6]))) - 
    z3[3]*(-397 + 6*z3[4]^2*(-11 + 17*z3[5]) + 80*z3[6] + 23*z3[6]^2 + 
      2*z3[5]*(64 - 81*z3[6] + 17*z3[6]^2) + 
      z3[4]*(207 + 22*z3[6] + 2*z3[5]*(-53 + 17*z3[6]))) + 
    z3[2]*(-112 + 182*z3[4] + 22*z3[5] - 44*z3[4]*z3[5] + 
      z3[3]*(104 + z3[4]*(-27 + 125*z3[5]) + 103*z3[5]*(-1 + z3[6]) - 
        45*z3[6]) + 36*z3[6] - 22*z3[5]*z3[6] + 
      z3[3]^2*(203 + z3[4]*(-75 + 95*z3[5]) - 25*z3[6] + 
        z3[5]*(-165 + 71*z3[6]))), 
  y[1494] -> -61 + 2*z3[2]^3*(11 + 7*z3[3] + 11*z3[3]^2) - 160*z3[6] + 
    166*z3[6]^2 - 45*z3[6]^3 + z3[3]^2*(-347 + 373*z3[6] - 87*z3[6]^2) - 
    z3[3]*(408 - 316*z3[6] + 32*z3[6]^2 + 23*z3[6]^3) + 
    z3[2]^2*(102 + z3[3]*(60 - 28*z3[6]) - 80*z3[6] + 
      z3[3]^2*(-20 + 3*z3[6])) + 
    z3[2]*(z3[3]^2*(-229 + 154*z3[6] - 25*z3[6]^2) + 
      z3[3]*(-75 + 88*z3[6] - 10*z3[6]^2) + 2*(67 - 96*z3[6] + 29*z3[6]^2)) - 
    z3[5]*(-1 + z3[6])*(z3[2]^2*(-22 + 22*z3[3] + 59*z3[3]^2) + 
      z3[2]*(z3[3]^2*(165 - 71*z3[6]) + 22*(-1 + z3[6]) - 
        103*z3[3]*(-1 + z3[6])) + 
      z3[3]*(z3[3]*(141 - 142*z3[6] + 12*z3[6]^2) + 
        2*(64 - 81*z3[6] + 17*z3[6]^2))), 
  y[1495] -> -34*z3[3]^2*(z3[2] - z3[4])*z3[4]*(1 + z3[4] - z3[6])*
     (z3[4]*(-1 + z3[5]) + z3[6]) + 2*(-45*z3[4]^4 + 6*(-1 + z3[5])*z3[6] + 
      z3[4]^3*(-112 + 134*z3[2] + 22*z3[5] + 85*z3[6]) + 
      z3[4]^2*(-113 + z3[5]*(12 - 11*z3[6]) - 202*z3[2]*(-1 + z3[6]) + 
        124*z3[6] - 40*z3[6]^2) + z3[4]*(-56 + 68*z3[2]*(-1 + z3[6])^2 + 
        74*z3[6] - 17*z3[6]^2 - 6*z3[5]*(2 + z3[6]))) + 
    z3[3]*(z3[4]^4*(-102 + z3[5]) + 12*(-1 + z3[5])*(-1 + z3[6]) - 
      12*z3[4]*(-1 + z3[5])*(1 + z3[6]) + 
      z3[4]^3*(-124 - z3[5]*(-11 + z3[6]) + 227*z3[6]) + 
      z3[4]^2*(-12 + 147*z3[6] - 125*z3[6]^2 + 12*z3[5]*(1 + z3[6])) + 
      2*z3[2]*(73*z3[4]^3 + 6*(-1 + z3[5]) + z3[4]^2*(90 - 11*z3[5] - 
          141*z3[6]) + z3[4]*(6 - 6*z3[5] - 85*z3[6] + 68*z3[6]^2))), 
  y[1496] -> -3*z3[4]^6 + z3[3]^2*(z3[2] - z3[4])*z3[4]^2*(z3[4] - z3[6])^2*
     (1 + z3[4] - z3[6]) - z3[6] + z3[4]*(2 + z3[6]) + 
    2*z3[4]^5*(-2 + 2*z3[2] + 5*z3[6]) + 
    z3[4]^4*(1 + 4*z3[2]^2 + z3[2]*(4 - 12*z3[6]) + 9*z3[6] - 11*z3[6]^2) + 
    z3[4]^2*(2 + 4*z3[2]^2*(-1 + z3[6])^2 - 5*z3[6] + z3[6]^2 - 
      4*z3[2]*(-1 + z3[6])^2*(1 + z3[6])) + 
    z3[4]^3*(6 - 8*z3[2]^2*(-1 + z3[6]) - 2*z3[6] - 5*z3[6]^2 + 4*z3[6]^3 + 
      4*z3[2]*(-1 - 2*z3[6] + 3*z3[6]^2)) - 
    z3[5]*((1 - z3[4] + z3[4]^2)*(2*z3[4] - z3[6]) + 
      z3[3]^2*(z3[2] - z3[4])*z3[4]^3*(z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
        (-1 + z3[6])*z3[6]) + z3[3]*(1 - z3[4]^6 + 
        z3[2]*(-1 + z3[4] - z3[4]^2 + z3[4]^5 - 2*z3[4]^4*(-1 + z3[6]) + 
          z3[4]^3*(-1 + z3[6])^2) - z3[6] + z3[4]*(1 + z3[6]) - 
        z3[4]^2*(1 + z3[6]) + z3[4]^3*(1 + z3[6]) + z3[4]^5*(-1 + 2*z3[6]) + 
        z3[4]^4*(-1 + z3[6] - z3[6]^2))) + 
    z3[3]*(1 - 4*z3[4]^6 - z3[6] + z3[4]*(1 + z3[6]) - z3[4]^2*(1 + z3[6]) + 
      z3[4]^5*(-5 + 13*z3[6]) + z3[4]^4*(-1 + 11*z3[6] - 14*z3[6]^2) + 
      z3[4]^3*(1 + z3[6] - 6*z3[6]^2 + 5*z3[6]^3) + 
      z3[2]*(-1 + z3[4] + 5*z3[4]^5 + z3[4]^4*(7 - 15*z3[6]) + 
        z3[4]^3*(1 - 13*z3[6] + 15*z3[6]^2) + z3[4]^2*(-1 + 6*z3[6]^2 - 
          5*z3[6]^3))), y[1497] -> 
   (-3*z3[5]*(z3[3]^2*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
       z3[6]^2*(z3[4]^2 + z3[6] - 2*z3[4]*z3[6] + z3[6]^2) + 
       z3[3]*z3[4]*(z3[4]^3 - 2*z3[4]^2*(-1 + z3[6]) - (-1 + z3[6])*z3[6]^2 + 
         z3[4]*(1 - 2*z3[6] + 2*z3[6]^2))))/4 - 
    (3*(z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
       z3[6]*(-3*z3[4]^3 + 2*z3[4]^2*(-3 + 5*z3[6]) + 
         z3[4]*(-3 + 15*z3[6] - 10*z3[6]^2) + z3[6]*(4 - 9*z3[6] + 
           3*z3[6]^2)) + z3[3]*(z3[4]^3*(1 - 3*z3[6]) + 
         z3[6]*(-3 + 7*z3[6] - 4*z3[6]^2) + z3[4]^2*(2 - 11*z3[6] + 
           6*z3[6]^2) + z3[4]*(1 - 11*z3[6] + 14*z3[6]^2 - 3*z3[6]^3))))/4, 
  y[1498] -> z3[6]*(-6 - 3*z3[4]^3 - 10*z3[6] + (-9 + z3[5])*z3[6]^2 + 
      (3 + z3[5])*z3[6]^3 + z3[4]^2*(-6 + (11 + z3[5])*z3[6]) - 
      2*z3[4]*(-3 - 8*z3[6] + (5 + z3[5])*z3[6]^2)) + 
    z3[3]^2*(-24 + 2*z3[4]^4*(-4 + 5*z3[5]) + 27*z3[6] - 10*z3[6]^2 + 
      z3[5]*(17 - 49*z3[6] + 43*z3[6]^2 - 12*z3[6]^3) + 
      z3[4]^3*(24 + 5*z3[6] - z3[5]*(17 + 2*z3[6])) + 
      z3[4]*(24 - 3*z3[6] + 7*z3[6]^2 + z3[5]*(-17 + 32*z3[6] - 
          11*z3[6]^2)) + z3[4]^2*(z3[5]*(17 - 15*z3[6] + z3[6]^2) + 
        3*(-8 - 7*z3[6] + z3[6]^2))) + z3[3]^3*(z3[4]^4*(-4 + 5*z3[5]) + 
      z3[4]^3*(13 + 4*z3[6] - z3[5]*(9 + z3[6])) - 
      z3[4]^2*(13 + 7*z3[6] + z3[5]*(-9 + 8*z3[6])) + 
      z3[4]*(13 - 6*z3[6] + z3[5]*(-9 + 17*z3[6] - 6*z3[6]^2)) - 
      (-1 + z3[6])*(-13 + 6*z3[6] + z3[5]*(9 - 17*z3[6] + 6*z3[6]^2))) + 
    z3[3]*(-11 + z3[4]^4*(-4 + 5*z3[5]) + 2*z3[6] - 10*z3[6]^2 - 4*z3[6]^3 + 
      z3[5]*(8 - 23*z3[6] + 20*z3[6]^2 - 6*z3[6]^3) - 
      z3[4]^3*(-11 + 2*z3[6] + z3[5]*(8 + z3[6])) + 
      z3[4]^2*(-11 - 20*z3[6] + 10*z3[6]^2 + 
        z3[5]*(8 - 7*z3[6] + 2*z3[6]^2)) + z3[4]*(11 + 9*z3[6] + 19*z3[6]^2 - 
        3*z3[6]^3 - z3[5]*(8 - 15*z3[6] + 5*z3[6]^2 + z3[6]^3))), 
  y[1499] -> 
   (3*z3[5]*(-(z3[6]^2*(1 + z3[4]^2 + z3[6] + z3[6]^2 - 
          z3[4]*(1 + 2*z3[6]))) + z3[3]^3*(z3[4]^4 + z3[4]^2*(1 - 2*z3[6]) + 
         z3[4]^3*(-1 + z3[6]) - (-1 + z3[6])^2*(-1 + 2*z3[6]) + 
         z3[4]*(-1 + 3*z3[6] - 2*z3[6]^2)) + 
       z3[3]^2*(2 + 2*z3[4]^4 + 2*z3[4]^3*(-1 + z3[6]) - 8*z3[6] + 
         9*z3[6]^2 - 3*z3[6]^3 + z3[4]*(-2 + 6*z3[6] - 3*z3[6]^2) - 
         z3[4]^2*(-2 + 4*z3[6] + z3[6]^2)) + 
       z3[3]*(1 + z3[4]^4 + z3[4]^3*(-1 + z3[6]) - 4*z3[6] + 3*z3[6]^2 - 
         z3[6]^3 + z3[4]^2*(1 - 2*z3[6] - 2*z3[6]^2) + 
         z3[4]*(-1 + 3*z3[6] + z3[6]^3))))/4 - 
    (3*(2*z3[3]^3*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
         z3[4]^3*(1 + z3[6])) + z3[3]^2*(4 + 4*z3[4]^4 + z3[4]*(-4 + z3[6]) - 
         5*z3[6] + z3[6]^2 - z3[4]^3*(4 + 7*z3[6]) + 
         z3[4]^2*(4 + 3*z3[6] + 3*z3[6]^2)) + 
       z3[6]*(3 - 3*z3[4]^3 + 5*z3[6] + 2*z3[6]^2 + 3*z3[6]^3 + 
         z3[4]^2*(3 + 11*z3[6]) - z3[4]*(3 + 8*z3[6] + 10*z3[6]^2)) + 
       z3[3]*(2 + 2*z3[4]^4 + 2*z3[6] - z3[6]^3 - 2*z3[4]^3*(1 + 4*z3[6]) + 
         2*z3[4]^2*(1 + 3*z3[6] + 5*z3[6]^2) - 
         z3[4]*(2 + 4*z3[6] + 4*z3[6]^2 + 3*z3[6]^3))))/4, 
  y[1500] -> (3*z3[3]*z3[5]*(-1 + z3[6])*(25 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 
       58*z3[6] + 42*z3[6]^2 - 9*z3[6]^3 + z3[3]*(55 - 122*z3[6] + 
         81*z3[6]^2 - 15*z3[6]^3) + z3[3]^2*(30 - 64*z3[6] + 39*z3[6]^2 - 
         6*z3[6]^3) + z3[2]^3*(8 + z3[3]^2*(21 - 10*z3[6]) - 8*z3[6] - 
         8*z3[3]*(-5 + 3*z3[6])) + z3[2]^2*(4*(7 - 10*z3[6] + 3*z3[6]^2) + 
         z3[3]^2*(45 - 44*z3[6] + 8*z3[6]^2) + z3[3]*(83 - 96*z3[6] + 
           22*z3[6]^2)) + z3[2]*(38 - 71*z3[6] + 37*z3[6]^2 - 4*z3[6]^3 + 
         z3[3]*(91 - 153*z3[6] + 69*z3[6]^2 - 6*z3[6]^3) + 
         z3[3]^2*(50 - 76*z3[6] + 29*z3[6]^2 - 2*z3[6]^3))))/4 - 
    (3*(z3[6]*(-3 + (2 + 5*z3[2] + 2*z3[2]^2)*z3[6] - 
         (6 + 7*z3[2] + 2*z3[2]^2)*z3[6]^2 + (3 + 2*z3[2])*z3[6]^3) + 
       z3[3]^3*(-33 + 2*z3[2]^5 + z3[2]^4*(7 - 4*z3[6]) + 64*z3[6] - 
         37*z3[6]^2 + 6*z3[6]^3 - z3[2]^2*(20 - 14*z3[6] + z3[6]^2) + 
         z3[2]^3*(3 - 8*z3[6] + 2*z3[6]^2) + z3[2]*(-40 + 56*z3[6] - 
           21*z3[6]^2 + 2*z3[6]^3)) + z3[3]^2*(-61 + 2*z3[2]^4*(-3 + z3[6]) + 
         123*z3[6] - 87*z3[6]^2 + 21*z3[6]^3 + z3[2]^3*(-31 + 31*z3[6] - 
           6*z3[6]^2) + z3[2]^2*(-69 + 104*z3[6] - 43*z3[6]^2 + 4*z3[6]^3) + 
         z3[2]*(-85 + 156*z3[6] - 93*z3[6]^2 + 16*z3[6]^3)) + 
       z3[3]*(-28 + 56*z3[6] - 48*z3[6]^2 + 9*z3[6]^3 + 3*z3[6]^4 + 
         z3[2]^2*(-28 + 54*z3[6] - 23*z3[6]^2) - 2*z3[2]^3*
          (4 - 6*z3[6] + z3[6]^2) + z3[2]*(-39 + 85*z3[6] - 55*z3[6]^2 + 
           4*z3[6]^3 + 2*z3[6]^4))))/4, 
  y[1501] -> (3*z3[3]*z3[5]*(25 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 25*z3[4] + 
       26*z3[4]^2 - 20*z3[4]^3 + 8*z3[4]^4 - 58*z3[6] + 33*z3[4]*z3[6] - 
       10*z3[4]^2*z3[6] - 4*z3[4]^3*z3[6] + 42*z3[6]^2 - 9*z3[4]*z3[6]^2 - 
       9*z3[6]^3 - z3[2]^3*(8*(-1 + z3[4] + z3[6]) + 
         4*z3[3]*(-10 + 9*z3[4] + 6*z3[6]) + z3[3]^2*(-21 + 16*z3[4] + 
           10*z3[6])) + z3[3]*(55 + 12*z3[4]^4 + z3[4]^2*(58 - 16*z3[6]) - 
         122*z3[6] + 81*z3[6]^2 - 15*z3[6]^3 - z3[4]^3*(43 + 6*z3[6]) + 
         z3[4]*(-54 + 65*z3[6] - 15*z3[6]^2)) + 
       z3[3]^2*(30 + 4*z3[4]^4 + z3[4]^2*(30 - 4*z3[6]) - 64*z3[6] + 
         39*z3[6]^2 - 6*z3[6]^3 - 2*z3[4]^3*(12 + z3[6]) + 
         z3[4]*(-30 + 34*z3[6] - 6*z3[6]^2)) + 
       z3[2]^2*(z3[3]*(83 + 60*z3[4]^2 - 96*z3[6] + 22*z3[6]^2 + 
           9*z3[4]*(-9 + 2*z3[6])) + 4*(7 + 6*z3[4]^2 - 10*z3[6] + 
           3*z3[6]^2 + z3[4]*(-7 + 3*z3[6])) + z3[3]^2*(45 + 24*z3[4]^2 - 
           44*z3[6] + 8*z3[6]^2 + z3[4]*(-44 + 6*z3[6]))) + 
       z3[2]*(38 + 36*z3[4]^2 - 24*z3[4]^3 - 71*z3[6] + 37*z3[6]^2 - 
         4*z3[6]^3 + z3[4]*(-38 + 33*z3[6] - 4*z3[6]^2) + 
         z3[3]*(91 - 44*z3[4]^3 - 153*z3[6] + 69*z3[6]^2 - 6*z3[6]^3 + 
           z3[4]^2*(83 + 4*z3[6]) + z3[4]*(-92 + 64*z3[6] - 6*z3[6]^2)) + 
         z3[3]^2*(50 - 16*z3[4]^3 - 76*z3[6] + 29*z3[6]^2 - 2*z3[6]^3 + 
           2*z3[4]^2*(23 + z3[6]) - 2*z3[4]*(25 - 13*z3[6] + z3[6]^2)))))/4 - 
    (3*(z3[6]*(3 - (3 + 2*z3[2]^2 + z3[2]*(5 - 4*z3[4]) - 4*z3[4] + 
           2*z3[4]^2)*z3[6] + (3 + 2*z3[2])*z3[6]^2) + 
       z3[3]^3*(33 - 6*z3[2]^4 + 2*z3[4]^4 - 31*z3[6] + 6*z3[6]^2 + 
         11*z3[4]^2*(3 + z3[6]) + 2*z3[2]^3*(-2 + 2*z3[4] + z3[6]) - 
         z3[4]^3*(17 + 2*z3[6]) - z3[4]*(33 + 2*z3[6]) + 
         2*z3[2]^2*(10 + 2*z3[4]^2 + z3[6] - z3[4]*(7 + z3[6])) + 
         2*z3[2]*(20 - 3*z3[4]^3 - 8*z3[6] + z3[6]^2 - 4*z3[4]*(5 + z3[6]) + 
           z3[4]^2*(13 + 2*z3[6]))) + z3[3]^2*(6*z3[2]^4 + 10*z3[4]^4 + 
         z3[2]^3*(31 - 28*z3[4] - 2*z3[6]) + z3[4]^2*(58 + 8*z3[6]) - 
         z3[4]^3*(37 + 10*z3[6]) + 12*(5 - 5*z3[6] + 2*z3[6]^2) + 
         z3[4]*(-64 + 5*z3[6] + 6*z3[6]^2) + z3[2]*(86 - 36*z3[4]^3 - 
           73*z3[6] + 13*z3[6]^2 + 2*z3[4]*(-41 + 7*z3[6]) + 
           z3[4]^2*(69 + 22*z3[6])) + z3[2]^2*(48*z3[4]^2 - 
           z3[4]*(65 + 12*z3[6]) + 4*(17 - 10*z3[6] + z3[6]^2))) + 
       z3[3]*(28 + 8*z3[4]^4 - 25*z3[6] + 13*z3[6]^2 + 3*z3[6]^3 - 
         4*z3[2]^3*(-2 + 2*z3[4] + z3[6]) - 4*z3[4]^3*(5 + 2*z3[6]) + 
         z3[2]^2*(28 - 28*z3[4] + 24*z3[4]^2 - 26*z3[6] - 2*z3[6]^2) - 
         2*z3[4]^2*(-13 + z3[6]^2) + z3[4]*(-29 + 11*z3[6] + 8*z3[6]^2) + 
         z3[2]*(39 - 24*z3[4]^3 - 49*z3[6] + 5*z3[6]^2 + 2*z3[6]^3 + 
           12*z3[4]^2*(3 + z3[6]) + z3[4]*(-38 + 15*z3[6] + 6*z3[6]^2)))))/4, 
  y[1502] -> -((-1 + z3[2])*z3[4]) + z3[3]*(1 + z3[2]^2 + z3[4] - 
      z3[2]*(1 + z3[4])), y[1503] -> z3[2]^3*z3[3] + (1 + z3[4])^2 + 
    z3[2]^2*(1 - 2*z3[3]*z3[4]) + z3[2]*(-1 - 2*z3[4] + z3[3]*z3[4]^2), 
  y[1504] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + (z3[2]^2*z3[3] - z3[2]*z3[4] - 
      3*z3[2]*z3[3]*z3[4] - z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]^2*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[1505] -> (-1 + z3[2] - z3[2]^2)*z3[4] + 
    z3[3]*(-1 + z3[2]^3 - z3[4] + z3[2]*(1 + z3[4]) - z3[2]^2*(1 + z3[4])), 
  y[1506] -> -1 - z3[2]^2 - z3[4] + z3[2]*(1 + z3[4]), 
  y[1507] -> 11 + 6*z3[3], y[1508] -> 11 + 11*z3[2]^2 - 6*z3[4] + 6*z3[4]^2 + 
    z3[2]*(-11 + 6*z3[4]), y[1509] -> -(z3[2]^2*(11 + 12*z3[3])) - 
    (11 + 6*z3[3])*(1 + z3[4]) + z3[2]*(11 + 17*z3[4] + 
      6*z3[3]*(1 + 2*z3[4])), y[1510] -> 
   1 + 1/((1 + z3[2])*(1 + z3[3])*(1 + z3[4] - z3[6])), 
  y[1511] -> z3[2]^(-2) + (z3[4] - z3[6])^(-1), 
  y[1512] -> -23 - 23*z3[4] - 11*z3[6], y[1513] -> -23 - 11*z3[6], 
  y[1514] -> 23 + 23*z3[4] + 11*z3[6], y[1515] -> -25 + 47*z3[6], 
  y[1516] -> (25 - 47*z3[4] - 47*z3[6])/24 + 
    z3[3]*(3 + z3[2] - 2*z3[4] - 2*z3[6]), 
  y[1517] -> -25 - 24*z3[3]*(3 + z3[2] - 2*z3[6]) + 47*z3[6], 
  y[1518] -> -50 + 24*z3[3]*(-3 + z3[6]) + 47*z3[6], 
  y[1519] -> 50 + 47*z3[4]^2 - 97*z3[6] + 47*z3[6]^2 + 
    z3[4]*(-50 + 47*z3[6]) + 24*z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 
      4*z3[6] + z3[6]^2), y[1520] -> (1 + z3[3]^(-2))/z3[2]^2 + 
    (z3[3]^(-2) + z3[4]^(-2))/(1 + z3[2]), 
  y[1521] -> (1 + z3[3]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])) + 
    (1/(z3[2]*z3[3]*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^
       (-3) + 1/(z3[4]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[4] - z3[6]), y[1522] -> 1/(z3[2]^2*z3[3]^2*(-1 + z3[5])) + 
    1/(z3[2]^2*z3[3]*(-1 + z3[5])) + (z3[3]^(-2) + z3[3]^(-1) + 
      1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     ((1 + z3[2])*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3) + 
    (1 + (1 + z3[2]^(-1))/z3[3])/(z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1523] -> 1/(z3[3]^2*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^
     (-3), y[1524] -> 4 - (3*z3[6])/2, y[1525] -> -1 - z3[4]/2, 
  y[1526] -> 2 - z3[4]/2, y[1527] -> 2 - 2*z3[6], y[1528] -> -5 + z3[6], 
  y[1529] -> 1/((1 + z3[2])*z3[3]*(z3[4] - z3[6])) + 
    1/(z3[2]^2*(1 + z3[4] - z3[6])), y[1530] -> z3[4] + 2*z3[6], 
  y[1531] -> 4 + (-4 + z3[3]*(-1 + z3[5]))*z3[6], 
  y[1532] -> -2 - z3[2] + z3[5] + z3[6] - z3[5]*z3[6], 
  y[1533] -> 4 + (-4 + z3[3] - z3[3]*z3[5])*z3[6], 
  y[1534] -> -4 + (4 + z3[3] - z3[3]*z3[5])*z3[6], 
  y[1535] -> 8 - 8*z3[6] - (-1 + z3[5])*z3[6]^2, 
  y[1536] -> -8 + 8*z3[6] + (-1 + z3[5])*z3[6]^2, 
  y[1537] -> -4 + (23 + z3[5])*z3[6] + 5*(-1 + z3[5])*z3[6]^2, 
  y[1538] -> 18 + (-41 + z3[5])*z3[6] + (17 + 5*z3[5])*z3[6]^2, 
  y[1539] -> 4 + (-16 + z3[3] - z3[3]*z3[5])*z3[6] + 
    3*(4 + z3[3] - z3[3]*z3[5])*z3[6]^2, 
  y[1540] -> 8 - 44*z3[6] + 3*(11 + z3[5])*z3[6]^2 + 3*(-1 + z3[5])*z3[6]^3, 
  y[1541] -> -5 + z3[4]^2 + 2*z3[4]*(1 + z3[6]), 
  y[1542] -> -5 - z3[4]^2 - 2*z3[6] - z3[4]*(1 + 2*z3[6]), 
  y[1543] -> 2 + (1 + 2*z3[3])*z3[4]^2 - z3[4]*(-2 + z3[6] + 2*z3[3]*z3[6]) + 
    z3[2]*(-2 - (5 + 2*z3[3])*z3[4] + 2*(1 + z3[3])*z3[6]), 
  y[1544] -> -z3[2]^2 + z3[4]*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
    z3[2]*(-2 - z3[4]*(-3 + z3[5]) + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[1545] -> -(z3[4]^2*z3[5]) + (-1 + z3[5])*z3[6] - z3[4]*(1 + z3[5]*z3[6]), 
  y[1546] -> -2 + z3[3]^2*(-2 + z3[5]*(-2 + z3[6]) - z3[6])*(-1 + z3[6])^2 + 
    z3[3]^3*z3[5]*(-1 + z3[6])^3 - (5 + z3[5])*z3[6] + 6*z3[6]^2 - 
    2*z3[6]^3 + z3[3]*(-1 + z3[6])*(4 + z3[5] + 2*z3[6] - 3*z3[6]^2), 
  y[1547] -> -2 - z3[4]^3 + 2*z3[4]^2*(-1 + z3[6]) - z3[6] - z3[6]^2 + 
    z3[4]*(2 + 3*z3[6] - z3[6]^2), y[1548] -> 3 + z3[2]^2*(2 + 4*z3[3]) + 
    z3[2]*(10 + z3[3]*(7 - 5*z3[6]) - 8*z3[6]) + 
    2*z3[5]*(z3[2] - z3[2]*z3[3] + z3[3]*(-1 + z3[6]))*(-1 + z3[6]) - 
    14*z3[6] + 3*z3[6]^2 + z3[3]*(2 - 7*z3[6] + z3[6]^2), 
  y[1549] -> -(z3[4]^4*(-2 + z3[5])) - 2*z3[4]*(-1 + z3[5]) + 
    z3[4]^3*(5 + z3[5]*(-1 + z3[6]) - 3*z3[6]) - 
    z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) + (-1 + z3[5])*z3[6] + 
    z3[4]^2*(3 + z3[5] - 4*z3[6] + z3[6]^2), 
  y[1550] -> -1 + z3[4]^3 - z3[4]^2*(1 + 2*z3[6]) + 
    z3[4]*(1 + z3[6] + z3[6]^2), y[1551] -> -1 + 2*z3[4]^4*(-2 + z3[5]) + 
    z3[5] + z3[4]^3*(-13 - 2*z3[5]*(-2 + z3[6]) + 6*z3[6]) + 
    z3[4]^2*(-15 + z3[5] + 13*z3[6] - 2*z3[5]*z3[6] - 2*z3[6]^2) - 
    z3[4]*(7 + z3[5] - 8*z3[6] + 2*z3[6]^2), 
  y[1552] -> -9 + 21*z3[6] - 4*z3[6]^2 + z3[5]*(-1 + 3*z3[6] + 4*z3[6]^2), 
  y[1553] -> -1 + (1 + z3[3])*z3[4]^3 - 2*(1 + z3[3])*z3[4]^2*z3[6] + 
    (1 + z3[3])*z3[4]*z3[6]^2 + z3[2]^2*(-1 - z3[4] + z3[6]) - 
    z3[2]*(-1 + (1 + z3[3])*z3[4]^2 - 2*(1 + z3[3])*z3[4]*z3[6] + 
      (1 + z3[3])*z3[6]^2), y[1554] -> -4*z3[4]^4 - 
    (-1 + z3[5])*z3[6]*(1 + z3[6])*(z3[3] + z3[6]) + 
    z3[4]^3*(-8 + (11 + z3[5])*z3[6]) + z3[4]*z3[6]*
     (4 + (-9 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2) - 
    2*z3[4]^2*(2 - 8*z3[6] + (5 + z3[5])*z3[6]^2), 
  y[1555] -> 4*z3[4]^4 + (-1 + z3[5])*z3[6]*(1 + z3[6])*(z3[3] + z3[6]) - 
    z3[4]^3*(-8 + (11 + z3[5])*z3[6]) - z3[4]*z3[6]*
     (4 + (-9 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2) + 
    2*z3[4]^2*(2 - 8*z3[6] + (5 + z3[5])*z3[6]^2), 
  y[1556] -> z3[4]^3*(9 + z3[5]) + (-1 + z3[5])*z3[6]*
     (1 + 2*z3[3] + 6*z3[6]) + z3[4]^2*(18 + (3 + z3[5])*z3[6]) - 
    z3[4]*(-8 + (-5 + z3[5])*z3[6] + (8 + 6*z3[5])*z3[6]^2), 
  y[1557] -> -18 - z3[4]^3*(9 + z3[5]) - (-23 + z3[5])*z3[6] - 
    6*(-1 + z3[5])*z3[6]^2 - z3[4]^2*(18 + (3 + z3[5])*z3[6]) + 
    z3[4]*(18 + (-5 + z3[5])*z3[6] + (8 + 6*z3[5])*z3[6]^2), 
  y[1558] -> -4*z3[4]^4 - z3[4]^3*(8 + (11 + z3[5])*z3[6]) + 
    (-1 + z3[5])*z3[6]*(z3[3] + 3*z3[6] + 4*z3[3]*z3[6] + 6*z3[6]^2) - 
    z3[4]*z3[6]*(8 + (-31 + 3*z3[5])*z3[6] + 2*(7 + 3*z3[5])*z3[6]^2) + 
    z3[4]^2*(-4 - 20*z3[6] + (29 + 7*z3[5])*z3[6]^2), 
  y[1559] -> -8 + 4*z3[4]^4 + (-1 + z3[5])*z3[6]^2 + (-1 + z3[5])*z3[6]^3 - 
    z3[4]^3*(-8 + (11 + z3[5])*z3[6]) + 
    2*z3[4]^2*(-4 - 8*z3[6] + (5 + z3[5])*z3[6]^2) - 
    z3[4]*(-8 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3), 
  y[1560] -> 8 - 4*z3[4]^4 - (-1 + z3[5])*z3[6]^2 - (-1 + z3[5])*z3[6]^3 + 
    z3[4]^3*(-8 + (11 + z3[5])*z3[6]) - 
    2*z3[4]^2*(-4 - 8*z3[6] + (5 + z3[5])*z3[6]^2) + 
    z3[4]*(-8 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3), 
  y[1561] -> 4 + 4*z3[4]^4 + (-1 + z3[5])*z3[6] - 
    z3[4]^3*(4 + (11 + z3[5])*z3[6]) + z3[4]^2*(4 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2) - z3[4]*(4 + (3 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3), 
  y[1562] -> -4 - 4*z3[4]^4 + z3[6] - z3[5]*z3[6] + 
    z3[4]^3*(4 + (11 + z3[5])*z3[6]) - z3[4]^2*(4 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2) + z3[4]*(4 + (3 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3), 
  y[1563] -> -8 + 4*z3[4]^4 + 36*z3[6] - 3*(-1 + z3[5])*z3[6]^2 - 
    6*(-1 + z3[5])*z3[6]^3 + z3[4]^3*(8 + (11 + z3[5])*z3[6]) - 
    z3[4]^2*(8 - 20*z3[6] + (29 + 7*z3[5])*z3[6]^2) + 
    z3[4]*(8 - 28*z3[6] + (-31 + 3*z3[5])*z3[6]^2 + 2*(7 + 3*z3[5])*z3[6]^3), 
  y[1564] -> -4 - 4*z3[4]^4 + (23 + z3[5])*z3[6] + 5*(-1 + z3[5])*z3[6]^2 - 
    z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 + (15 + z3[5])*z3[6] + (29 + 7*z3[5])*z3[6]^2) - 
    z3[4]*(-4 + (19 + z3[5])*z3[6] + 2*(7 + 3*z3[5])*z3[6]^2 + 
      2*(7 + 3*z3[5])*z3[6]^3), 
  y[1565] -> -(z3[5]*(2 + z3[3]*(-1 + z3[6])^2 - 4*z3[6])) + 
    (-1 + z3[6])*(6 + z3[3]*(1 + z3[6])), 
  y[1566] -> -(z3[5]*(z3[3]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
       2*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6]))) + 
    6*(-1 + z3[4] - z3[4]^2 + z3[6]) + z3[3]*(-1 - z3[4]^2 + z3[6]^2 + 
      z3[4]*(1 + z3[6])), y[1567] -> -2*z3[4]^4 - 
    (-1 + z3[5])*z3[6]^2*(1 + z3[6]) + z3[4]^3*(-4 + (8 + z3[5])*z3[6]) + 
    z3[4]*z3[6]*(4 + (-9 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2) - 
    z3[4]^2*(2 - 13*z3[6] + (9 + 2*z3[5])*z3[6]^2) - 
    z3[3]*z3[4]*(1 + z3[4] - z3[6])*(2 + 2*z3[4]^2 - 3*z3[6] - 
      z3[4]*(-4 + (2 + z3[5])*z3[6])), 
  y[1568] -> -9 + z3[4]^3*(9 + z3[5]) + 
    z3[4]^2*(3*(-3 + z3[6]) + z3[5]*(-1 + z3[6])) + 21*z3[6] - 4*z3[6]^2 + 
    z3[5]*(-1 + 3*z3[6] + 4*z3[6]^2) + z3[4]*(9 - 12*z3[6] - 8*z3[6]^2 + 
      z3[5]*(1 - 2*z3[6] - 6*z3[6]^2)), 
  y[1569] -> 11 + (-13 + 2*z3[5])*z3[6] - 3*z3[6]^2 + 3*z3[6]^3 + 
    z3[3]*(-1 + z3[6])*(z3[5]*(-1 + z3[6]^2) + 2*(-1 - z3[6] + z3[6]^2)), 
  y[1570] -> -11 + z3[4]^2*(9 + 2*z3[5]) + 2*z3[6] - 2*z3[5]*z3[6] + 
    3*z3[6]^2 + z3[4]*(11 + (3 + 2*z3[5])*z3[6]) + 
    z3[3]*(z3[4]^2*(4 + z3[5]) + z3[4]*(2 + z3[5])*(1 + z3[6]) + 
      z3[5]*(-1 + z3[6]^2) + 2*(-1 - z3[6] + z3[6]^2)), 
  y[1571] -> 4 + 7*z3[6] - (20 + z3[5])*z3[6]^2 + 13*z3[6]^3 - 3*z3[6]^4 + 
    z3[3]^3*(-1 + z3[6])^3*(-1 + z3[5]*(-5 + 3*z3[6])) + 
    z3[3]^2*(-1 + z3[6])^2*(8 + 2*z3[6] - 3*z3[6]^2 + 
      z3[5]*(9 - 14*z3[6] + 6*z3[6]^2)) + z3[3]*(-1 + z3[6])*
     (-11 - 3*z3[6] + 16*z3[6]^2 - 6*z3[6]^3 + 
      z3[5]*(-4 + 10*z3[6] - 9*z3[6]^2 + 3*z3[6]^3)), 
  y[1572] -> z3[5]*(-z3[4]^2 + z3[3]*(2*z3[4]^2 + z3[4]*(-1 + z3[6]) + 
        (-1 + z3[6])^2) - z3[2]*(-1 + z3[3])*(-1 + z3[4] + z3[6])) + 
    (3 + z3[2]^2*(2 + 4*z3[3]) - 25*z3[4] + z3[4]^2 - 14*z3[6] + 
      9*z3[4]*z3[6] + 3*z3[6]^2 + z3[3]*(2 + 3*z3[4]^2 - 7*z3[6] + z3[6]^2 + 
        z3[4]*(-10 + 3*z3[6])) - z3[2]*(2*(-5 + 6*z3[4] + 4*z3[6]) + 
        z3[3]*(-7 + 11*z3[4] + 5*z3[6])))/2, 
  y[1573] -> z3[4]^3*(-6 + 2*z3[3]^2*(-1 + z3[5]) - z3[3]*(6 + z3[5])) - 
    2*(-2 + z3[6])^2 - z3[4]*(14 - (16 + 9*z3[3] + 2*z3[3]^2 - 2*z3[5])*
       z3[6] + (4 + 7*z3[3] + 2*z3[3]^2)*z3[6]^2) + 
    z3[4]^2*(z3[3]^2*(-2 - 2*z3[5]*(-1 + z3[6]) + 4*z3[6]) + 
      2*(-8 + 2*z3[5] + 5*z3[6]) + z3[3]*(-8 + 13*z3[6] + 
        z3[5]*(1 + z3[6]))) - 
    2*z3[2]*(-4 + z3[4]^2*(-10 - 5*z3[3] + z3[3]^2*(-1 + z3[5])) + 
      (8 + 5*z3[3] + z3[3]^2)*z3[6] - (2 + z3[3])^2*z3[6]^2 + 
      z3[4]*(14*(-1 + z3[6]) + z3[3]*(-6 + z3[5] + 9*z3[6]) + 
        z3[3]^2*(-1 + z3[5] + 2*z3[6] - z3[5]*z3[6]))), 
  y[1574] -> -3*z3[3]^3*z3[5]*(-z3[4]^3 + z3[4]^4 - z3[4]^2*(-1 + z3[6]) - 
      z3[4]*(-1 + z3[6])^2 - (-1 + z3[6])^3) - 
    3*(2 + 2*z3[4]^4 + (5 + z3[5])*z3[6] - 6*z3[6]^2 + 2*z3[6]^3 + 
      z3[4]^2*(1 + 2*z3[6])*(2 + (5 + z3[5])*z3[6]) - 
      z3[4]^3*(2 + (11 + z3[5])*z3[6]) - z3[4]*(2 + (7 + z3[5])*z3[6] + 
        (1 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3)) - 
    3*z3[3]^2*(2*z3[4]^4*(1 + z3[5]) - z3[4]*(-2 + z3[5]*(-2 + z3[6]) - 
        z3[6])*(-1 + z3[6]) - (-2 + z3[5]*(-2 + z3[6]) - z3[6])*
       (-1 + z3[6])^2 + z3[4]^2*(2 - z3[5]*(-2 + z3[6]) + z3[6]) - 
      z3[4]^3*(2 + 3*z3[6] + z3[5]*(2 + z3[6]))) - 
    3*z3[3]*(z3[4]^4*(4 + z3[5]) - z3[4]^3*(4 + z3[5] + 10*z3[6] + 
        2*z3[5]*z3[6]) - z3[4]*(4 + z3[5] + 2*z3[6] - 3*z3[6]^2) - 
      (-1 + z3[6])*(4 + z3[5] + 2*z3[6] - 3*z3[6]^2) + 
      z3[4]^2*(4 + 6*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6] + z3[6]^2))), 
  y[1575] -> -4 + 2*z3[4]^4 - 11*z3[6] + 9*z3[6]^2 + z3[5]*z3[6]^2 - 
    4*z3[6]^3 + z3[5]*z3[6]^3 - z3[4]^3*(-4 + (8 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 - 19*z3[6] + 2*(5 + z3[5])*z3[6]^2) - 
    z3[4]*(-4 - 15*z3[6] + (-6 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3) + 
    z3[3]^3*(-2*z3[4]^4*z3[5] + z3[4]^3*(1 + 5*z3[5]) + 
      z3[4]^2*(-1 + z3[5]*(-5 + 3*z3[6])) + z3[4]*(-1 + z3[6])*
       (-1 + z3[5]*(-5 + 3*z3[6])) + (-1 + z3[6])^2*
       (-1 + z3[5]*(-5 + 3*z3[6]))) + z3[3]*(-11 - 2*z3[4]^4*(-2 + z3[5]) + 
      z3[4]^3*(11 - 2*z3[5]*(-2 + z3[6]) - 4*z3[6]) - 3*z3[6] + 16*z3[6]^2 - 
      6*z3[6]^3 + z3[5]*(-4 + 10*z3[6] - 9*z3[6]^2 + 3*z3[6]^3) + 
      z3[4]^2*(-11 - 25*z3[6] + 3*z3[6]^2 + z3[5]*(-4 + 2*z3[6] + z3[6]^2)) + 
      z3[4]*(11 + 14*z3[6] - 2*z3[6]^2 + z3[5]*(4 - 6*z3[6] + 3*z3[6]^2))) + 
    z3[3]^2*(z3[4]^4*(2 - 4*z3[5]) + z3[4]^3*(8 - z3[5]*(-9 + z3[6])) + 
      z3[4]^2*(z3[5]*(-9 + 5*z3[6]) - 2*(4 + 5*z3[6])) + 
      z3[4]*(8 + 2*z3[6] - 3*z3[6]^2 + z3[5]*(9 - 14*z3[6] + 6*z3[6]^2)) + 
      (-1 + z3[6])*(8 + 2*z3[6] - 3*z3[6]^2 + 
        z3[5]*(9 - 14*z3[6] + 6*z3[6]^2))), 
  y[1576] -> 3*z3[4]^6 - z3[3]^2*(z3[2] - z3[4])*z3[4]^2*(z3[4] - z3[6])^2*
     (1 + z3[4] - z3[6]) + z3[6] - z3[4]*(2 + z3[6]) - 
    2*z3[4]^5*(-2 + 2*z3[2] + 5*z3[6]) - 
    z3[4]^4*(1 + 4*z3[2]^2 + z3[2]*(4 - 12*z3[6]) + 9*z3[6] - 11*z3[6]^2) - 
    z3[4]^2*(2 + 4*z3[2]^2*(-1 + z3[6])^2 - 5*z3[6] + z3[6]^2 - 
      4*z3[2]*(-1 + z3[6])^2*(1 + z3[6])) + 
    z3[4]^3*(-6 + 8*z3[2]^2*(-1 + z3[6]) + 2*z3[6] + 5*z3[6]^2 - 4*z3[6]^3 + 
      z3[2]*(4 + 8*z3[6] - 12*z3[6]^2)) + 
    z3[5]*((1 - z3[4] + z3[4]^2)*(2*z3[4] - z3[6]) + 
      z3[3]^2*(z3[2] - z3[4])*z3[4]^3*(z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
        (-1 + z3[6])*z3[6]) + z3[3]*(1 - z3[4]^6 + 
        z3[2]*(-1 + z3[4] - z3[4]^2 + z3[4]^5 - 2*z3[4]^4*(-1 + z3[6]) + 
          z3[4]^3*(-1 + z3[6])^2) - z3[6] + z3[4]*(1 + z3[6]) - 
        z3[4]^2*(1 + z3[6]) + z3[4]^3*(1 + z3[6]) + z3[4]^5*(-1 + 2*z3[6]) + 
        z3[4]^4*(-1 + z3[6] - z3[6]^2))) + 
    z3[3]*(-1 + 4*z3[4]^6 + z3[4]^5*(5 - 13*z3[6]) + z3[6] - 
      z3[4]*(1 + z3[6]) + z3[4]^2*(1 + z3[6]) + 
      z3[4]^4*(1 - 11*z3[6] + 14*z3[6]^2) - 
      z3[4]^3*(1 + z3[6] - 6*z3[6]^2 + 5*z3[6]^3) - 
      z3[2]*(-1 + z3[4] + 5*z3[4]^5 + z3[4]^4*(7 - 15*z3[6]) + 
        z3[4]^3*(1 - 13*z3[6] + 15*z3[6]^2) + z3[4]^2*(-1 + 6*z3[6]^2 - 
          5*z3[6]^3))), y[1577] -> 3*z3[3]*z3[5]*(-1 + z3[6])^2*
     (z3[2]^3*z3[3]*(4 + z3[3]) + z3[2]^2*(4 + z3[3]*(15 - 8*z3[6]) + 
        z3[3]^2*(5 - 2*z3[6]) - 4*z3[6]) + (1 + z3[3])*
       (9 - 15*z3[6] + 6*z3[6]^2 + z3[3]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[2]*(10 - 13*z3[6] + 3*z3[6]^2 + z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + 
        z3[3]*(23 - 24*z3[6] + 4*z3[6]^2))) - 
    3*(-1 + z3[6])*(2 + 5*z3[6] + (-3 + z3[2])*z3[6]^2 - z3[2]*z3[6]^3 + 
      z3[3]*(6 + 17*z3[6] - 18*z3[6]^2 + 3*z3[6]^3 + 
        z3[2]*(-5 + 18*z3[6] - 8*z3[6]^2) - z3[2]^2*(4 - 6*z3[6] + 
          z3[6]^2)) + z3[3]^3*(5 + z3[2]^4 + z3[2]^3*(5 - 2*z3[6]) - 
        8*z3[6] + 3*z3[6]^2 + z3[2]^2*(10 - 8*z3[6] + z3[6]^2) + 
        z3[2]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[3]^2*(9 + z3[2]^3*(-3 + z3[6]) + 4*z3[6] - 12*z3[6]^2 + 3*z3[6]^3 + 
        z3[2]^2*(-7 + 9*z3[6] - 2*z3[6]^2) + z3[2]*(-1 + 15*z3[6] - 
          9*z3[6]^2 + z3[6]^3))), 
  y[1578] -> -3*(2 + 5*z3[6] - 3*z3[6]^2 + z3[2]*z3[6]^2 + z3[4]^2*z3[6]^2 - 
      z3[2]*z3[6]^3 - z3[4]*(2 + 3*z3[6] + z3[2]*z3[6]^2) + 
      z3[3]^3*(5 + z3[2]^4 + 5*z3[4]^2 - 2*z3[4]^3 + 
        z3[2]^3*(5 - 3*z3[4] - 2*z3[6]) - 8*z3[6] + 3*z3[6]^2 + 
        z3[4]*(-5 + 3*z3[6]) + z3[2]^2*(10 + 3*z3[4]^2 + z3[4]*(-9 + z3[6]) - 
          8*z3[6] + z3[6]^2) + z3[2]*(10 + 7*z3[4]^2 - z3[4]^3 - 12*z3[6] + 
          3*z3[6]^2 + z3[4]*(-10 + 3*z3[6]))) + 
      z3[3]^2*(9 - 4*z3[4]^4 + 4*z3[6] - 12*z3[6]^2 + 3*z3[6]^3 + 
        z3[2]^3*(-3 + 3*z3[4] + z3[6]) + z3[4]^2*(9 + 2*z3[6]) + 
        z3[4]^3*(8 + 3*z3[6]) + z3[2]^2*(-7 + 10*z3[4] - 10*z3[4]^2 + 
          9*z3[6] - 2*z3[6]^2) + z3[4]*(-9 - 13*z3[6] + 3*z3[6]^2) + 
        z3[2]*(-1 + 11*z3[4]^3 + 15*z3[6] - 9*z3[6]^2 + z3[6]^3 - 
          z3[4]^2*(13 + 4*z3[6]) + z3[4]*(1 - 7*z3[6] + z3[6]^2))) - 
      z3[3]*(-6 + 4*z3[4]^4 - 17*z3[6] + 18*z3[6]^2 - 3*z3[6]^3 - 
        z3[4]^2*z3[6]*(2 + z3[6]) - z3[4]^3*(8 + 3*z3[6]) + 
        z3[4]*(8 + 18*z3[6] - 4*z3[6]^2) + z3[2]^2*(4 + 4*z3[4]^2 + 
          2*z3[4]*(-2 + z3[6]) - 6*z3[6] + z3[6]^2) + 
        z3[2]*(5 - 8*z3[4]^3 - 18*z3[6] + 8*z3[6]^2 + z3[4]^2*(10 + z3[6]) + 
          z3[4]*(-7 + 8*z3[6] + z3[6]^2)))) + 
    3*z3[3]*z3[5]*(-9 + 9*z3[4] - 9*z3[4]^2 + 8*z3[4]^3 - 4*z3[4]^4 + 
      24*z3[6] - 15*z3[4]*z3[6] + 6*z3[4]^2*z3[6] + z3[4]^3*z3[6] - 
      21*z3[6]^2 + 6*z3[4]*z3[6]^2 + 6*z3[6]^3 + z3[2]^3*z3[3]*(4 + z3[3])*
       (-1 + z3[4] + z3[6]) + z3[3]^2*(-10 + 7*z3[4]^3 - z3[4]^4 + 22*z3[6] - 
        15*z3[6]^2 + 3*z3[6]^3 + z3[4]^2*(-10 + 3*z3[6]) + 
        z3[4]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(-19 - 5*z3[4]^4 + 46*z3[6] - 36*z3[6]^2 + 9*z3[6]^3 + 
        z3[4]^3*(15 + z3[6]) + z3[4]^2*(-19 + 10*z3[6]) + 
        z3[4]*(19 - 27*z3[6] + 9*z3[6]^2)) - 
      z3[2]^2*(4*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
        z3[3]^2*(5 + 3*z3[4]^2 - 7*z3[6] + 2*z3[6]^2 + 
          z3[4]*(-5 + 2*z3[6])) + z3[3]*(15 + 13*z3[4]^2 - 23*z3[6] + 
          8*z3[6]^2 + z3[4]*(-15 + 8*z3[6]))) + 
      z3[2]*(8*z3[4]^3 + z3[4]^2*(-10 + 3*z3[6]) + (-1 + z3[6])^2*
         (-10 + 3*z3[6]) + z3[4]*(10 - 13*z3[6] + 3*z3[6]^2) + 
        z3[3]^2*(-10 + 3*z3[4]^3 + z3[4]^2*(-9 + z3[6]) + 18*z3[6] - 
          9*z3[6]^2 + z3[6]^3 + z3[4]*(10 - 8*z3[6] + z3[6]^2)) + 
        z3[3]*(-23 + 14*z3[4]^3 + 47*z3[6] - 28*z3[6]^2 + 4*z3[6]^3 + 
          z3[4]^2*(-22 + 3*z3[6]) + z3[4]*(23 - 24*z3[6] + 4*z3[6]^2)))), 
  y[1579] -> (1 + z3[3]^(-1))/(z3[2]*z3[3]) + 
    (1/(z3[2]*z3[3]) + 1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[4] - z3[6]), y[1580] -> (1 + z3[3]^(-1))/(z3[2]^2*z3[3]) + 
    (z3[3]^(-2) + z3[3]^(-1) + 1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[2]) + (1 + (1 + z3[2]^(-1))/z3[3])/(z3[2]*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), y[1581] -> 31 - 2*z3[6], 
  y[1582] -> -5 - 7*z3[4], y[1583] -> 19/6 - (3*z3[4])/4, 
  y[1584] -> -29 + 2*z3[4], y[1585] -> 11 + 7*z3[4], 
  y[1586] -> -35 - 3*z3[6], y[1587] -> -6 + 2*z3[4] + 25*z3[6], 
  y[1588] -> -85 + 33*z3[6], y[1589] -> 5 - 5*z3[4] - 33*z3[6], 
  y[1590] -> -20 + 2*(76 + 7*z3[3]*(-1 + z3[5]))*z3[6] + 
    33*(-4 + z3[3]*(-1 + z3[5]))*z3[6]^2, 
  y[1591] -> -20 + (235 + 17*z3[5])*z3[6] + 52*(-1 + z3[5])*z3[6]^2, 
  y[1592] -> -16 + (4 + 37*z3[3]*(-1 + z3[5]))*z3[6] + 
    3*(4 + z3[3] - z3[3]*z3[5])*z3[6]^2, 
  y[1593] -> -40 + 424*z3[6] - 12*(29 + 3*z3[5])*z3[6]^2 - 
    33*(-1 + z3[5])*z3[6]^3, y[1594] -> -42 + (262 - 14*z3[5])*z3[6] - 
    2*(68 + 35*z3[5])*z3[6]^2 + 3*(-1 + z3[5])*z3[6]^3, 
  y[1595] -> 52 - 2*z3[4]^2 - 25*z3[4]*(1 + z3[6]), 
  y[1596] -> z3[2]^2 + z3[2]*(2 + z3[4]*(-3 + z3[5]) + z3[5]*(-1 + z3[6]) - 
      z3[6]) - z3[4]*(-1 + z3[4]*(-2 + z3[5]) + z3[6]), 
  y[1597] -> 58 + 2*z3[4]^2 + 25*z3[6] + z3[4]*(-4 + 25*z3[6]), 
  y[1598] -> 4/3 + (1 + z3[3] - z3[3]*z3[5])*z3[6] + 
    (z3[4]*(16 + (-4 + z3[3]*(-1 + z3[5]))*z3[6]))/4, 
  y[1599] -> 2*z3[4]^2*(-3 + 8*z3[5]) - 25*(-1 + z3[5])*z3[6] + 
    z3[4]*(10 + (6 + 25*z3[5])*z3[6]), 
  y[1600] -> 2 + z3[4]^3 - 2*z3[4]^2*(-1 + z3[6]) + z3[6] + z3[6]^2 + 
    z3[4]*(-2 - 3*z3[6] + z3[6]^2), y[1601] -> -21 + 189*z3[6] - 38*z3[6]^2 + 
    z3[5]*(-5 + 48*z3[6] + 38*z3[6]^2), 
  y[1602] -> -(z3[4]^3*(69 + 5*z3[5])) - (-1 + z3[5])*z3[6]*
     (14 + 25*z3[3] + 72*z3[6]) - z3[4]^2*(138 + (75 + 26*z3[5])*z3[6]) + 
    z3[4]*(-64 + 2*(-53 + 7*z3[5])*z3[6] + (103 + 72*z3[5])*z3[6]^2), 
  y[1603] -> 42 + z3[4]^3*(69 + 5*z3[5]) + 2*(-110 + 7*z3[5])*z3[6] + 
    84*(-1 + z3[5])*z3[6]^2 + z3[4]^2*(42 + (87 + 26*z3[5])*z3[6]) - 
    z3[4]*(42 + 2*(-89 + 7*z3[5])*z3[6] + (112 + 75*z3[5])*z3[6]^2), 
  y[1604] -> 40 - 20*z3[4]^4 - 384*z3[6] + 36*(-1 + z3[5])*z3[6]^2 + 
    69*(-1 + z3[5])*z3[6]^3 - z3[4]^3*(40 + (175 + 17*z3[5])*z3[6]) + 
    z3[4]^2*(40 - 304*z3[6] + (358 + 86*z3[5])*z3[6]^2) - 
    z3[4]*(40 - 344*z3[6] + 4*(-95 + 9*z3[5])*z3[6]^2 + 
      (163 + 69*z3[5])*z3[6]^3), y[1605] -> 20 + 20*z3[4]^4 - 
    (235 + 17*z3[5])*z3[6] - 52*(-1 + z3[5])*z3[6]^2 + 
    z3[4]^3*(-20 + (175 + 17*z3[5])*z3[6]) - 
    z3[4]^2*(-20 + (195 + 17*z3[5])*z3[6] + (358 + 86*z3[5])*z3[6]^2) + 
    z3[4]*(-20 + (215 + 17*z3[5])*z3[6] + (163 + 69*z3[5])*z3[6]^2 + 
      (163 + 69*z3[5])*z3[6]^3), 
  y[1606] -> 18 + 6*z3[3]^2*z3[5]*(-1 + z3[6])^2 + 6*z3[6] + 9*z3[6]^2 + 
    z3[5]*(-4 + 38*z3[6]) - z3[3]*(-1 + z3[6])*(19 - 17*z3[6] + 
      z3[5]*(7 + 2*z3[6])), y[1607] -> 20*z3[4]^4 + 
    z3[4]^3*(40 + (175 + 17*z3[5])*z3[6]) + 
    z3[4]^2*(20 + 304*z3[6] - 2*(179 + 43*z3[5])*z3[6]^2) + 
    z3[4]*z3[6]*(112 + 4*(-95 + 9*z3[5])*z3[6] + (163 + 69*z3[5])*z3[6]^2) - 
    (-1 + z3[5])*z3[6]*(3*z3[6]*(12 + 23*z3[6]) + z3[3]*(14 + 47*z3[6])), 
  y[1608] -> 2*z3[4]^4 + (-1 + z3[5])*z3[6]^2*(1 + z3[6]) - 
    z3[4]^3*(-4 + (8 + z3[5])*z3[6]) - z3[4]*z3[6]*(4 + (-9 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2) + z3[4]^2*(2 - 13*z3[6] + (9 + 2*z3[5])*z3[6]^2) + 
    z3[3]*z3[4]*(1 + z3[4] - z3[6])*(2 + 2*z3[4]^2 - 3*z3[6] - 
      z3[4]*(-4 + (2 + z3[5])*z3[6])), 
  y[1609] -> -87 - 2*z3[2]^2*(11 + 16*z3[3] + 3*z3[3]^2) + 281*z3[4] + 
    z3[4]^2 + 178*z3[6] - 105*z3[4]*z3[6] - 39*z3[6]^2 + 
    6*z3[3]^2*(-3 + 2*z3[4] + 2*z3[6]) - 
    z3[3]*(100 + 21*z3[4]^2 - 116*z3[6] + 17*z3[6]^2 + 
      z3[4]*(-146 + 39*z3[6])) + z3[2]*(-98 + 120*z3[4] + 76*z3[6] + 
      6*z3[3]^2*(-3 + z3[4] + z3[6]) + z3[3]*(-77 + 103*z3[4] + 55*z3[6])) + 
    2*z3[5]*(11*z3[4]^2 - z3[3]*(25*z3[4]^2 + 14*z3[4]*(-1 + z3[6]) + 
        14*(-1 + z3[6])^2) + z3[2]*(-11 + 11*z3[3] + 3*z3[3]^2)*
       (-1 + z3[4] + z3[6]) - 3*z3[3]^2*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 
        4*z3[6] + z3[6]^2)), y[1610] -> 47 - (109 + 37*z3[5])*z3[6] + 
    3*(48 + z3[5])*z3[6]^2 - 48*z3[6]^3 - 6*z3[3]^2*(-1 + z3[6])^2*
     (-1 + z3[5]*(-3 + 2*z3[6])) - z3[3]*(-1 + z3[6])*
     (74 - 97*z3[6] + 34*z3[6]^2 + 13*z3[5]*(1 - 3*z3[6] + 2*z3[6]^2)), 
  y[1611] -> 2*z3[5]*(z3[2]*(-11 + 11*z3[3] + 3*z3[3]^2) + 
      z3[3]*(-3*z3[3]*(-3 + z3[6]) - 14*(-1 + z3[6])))*(-1 + z3[6])^2 + 
    (1 - z3[6])*(87 + z3[2]^2*(22 + 32*z3[3] + 6*z3[3]^2) + 
      z3[2]*(98 + z3[3]*(77 - 55*z3[6]) - 6*z3[3]^2*(-3 + z3[6]) - 
        76*z3[6]) - 178*z3[6] + 39*z3[6]^2 - 6*z3[3]^2*(-3 + 2*z3[6]) + 
      z3[3]*(100 - 116*z3[6] + 17*z3[6]^2)), 
  y[1612] -> 21 - z3[4]^3*(21 + 5*z3[5]) + 
    z3[4]^2*(21 + z3[5]*(5 - 38*z3[6]) - 147*z3[6]) - 189*z3[6] + 
    38*z3[6]^2 + z3[5]*(5 - 48*z3[6] - 38*z3[6]^2) + 
    z3[4]*(-21 + 168*z3[6] + 130*z3[6]^2 + 
      z3[5]*(-5 + 43*z3[6] + 81*z3[6]^2)), 
  y[1613] -> -47 - z3[4]^2*(111 + 16*z3[5]) + 62*z3[6] + 37*z3[5]*z3[6] - 
    48*z3[6]^2 + z3[4]*(47 - 7*(9 + 4*z3[5])*z3[6]) - 
    6*z3[3]^2*(2*z3[4]^2*z3[5] + z3[4]*(-1 + z3[5]*(-3 + 2*z3[6])) + 
      (-1 + z3[6])*(-1 + z3[5]*(-3 + 2*z3[6]))) - 
    z3[3]*(74 + z3[4]^2*(62 + 23*z3[5]) - 97*z3[6] + 34*z3[6]^2 + 
      13*z3[5]*(1 - 3*z3[6] + 2*z3[6]^2) + 
      z3[4]*(-74 + 34*z3[6] + 13*z3[5]*(-1 + 2*z3[6]))), 
  y[1614] -> -18 + 4*z3[5] + 2*z3[4]^2*(-9 + 2*z3[5]) - 
    6*z3[3]^2*z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) - 
    6*z3[6] - 38*z3[5]*z3[6] - 9*z3[6]^2 + 
    2*z3[4]*(9 + 12*z3[6] + z3[5]*(-2 + 17*z3[6])) + 
    z3[3]*(-(z3[4]^2*(19 + 7*z3[5])) + z3[4]*(19 - 17*z3[6] + 
        z3[5]*(7 + 2*z3[6])) + (-1 + z3[6])*(19 - 17*z3[6] + 
        z3[5]*(7 + 2*z3[6]))), y[1615] -> 2 + 2*z3[4]^4 + 
    z3[3]^3*z3[5]*(-z3[4]^3 + z3[4]^4 - z3[4]^2*(-1 + z3[6]) - 
      z3[4]*(-1 + z3[6])^2 - (-1 + z3[6])^3) + 5*z3[6] + z3[5]*z3[6] - 
    6*z3[6]^2 + 2*z3[6]^3 + z3[4]^2*(1 + 2*z3[6])*(2 + (5 + z3[5])*z3[6]) - 
    z3[4]^3*(2 + (11 + z3[5])*z3[6]) - z3[4]*(2 + (7 + z3[5])*z3[6] + 
      (1 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3) + 
    z3[3]^2*(2*z3[4]^4*(1 + z3[5]) - z3[4]*(-2 + z3[5]*(-2 + z3[6]) - z3[6])*
       (-1 + z3[6]) - (-2 + z3[5]*(-2 + z3[6]) - z3[6])*(-1 + z3[6])^2 + 
      z3[4]^2*(2 - z3[5]*(-2 + z3[6]) + z3[6]) - 
      z3[4]^3*(2 + 3*z3[6] + z3[5]*(2 + z3[6]))) + 
    z3[3]*(z3[4]^4*(4 + z3[5]) - z3[4]^3*(4 + z3[5] + 10*z3[6] + 
        2*z3[5]*z3[6]) - z3[4]*(4 + z3[5] + 2*z3[6] - 3*z3[6]^2) - 
      (-1 + z3[6])*(4 + z3[5] + 2*z3[6] - 3*z3[6]^2) + 
      z3[4]^2*(4 + 6*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6] + z3[6]^2))), 
  y[1616] -> 2 + 5*z3[6] + (-3 + z3[2])*z3[6]^2 - z3[2]*z3[6]^3 + 
    z3[3]*(6 + 17*z3[6] - 18*z3[6]^2 + 3*z3[6]^3 + 
      z3[2]*(-5 + 18*z3[6] - 8*z3[6]^2) - z3[2]^2*(4 - 6*z3[6] + z3[6]^2)) + 
    z3[3]^3*(5 + z3[2]^4 + z3[2]^3*(5 - 2*z3[6]) - 8*z3[6] + 3*z3[6]^2 + 
      z3[2]^2*(10 - 8*z3[6] + z3[6]^2) + z3[2]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
    z3[3]^2*(9 + z3[2]^3*(-3 + z3[6]) + 4*z3[6] - 12*z3[6]^2 + 3*z3[6]^3 + 
      z3[2]^2*(-7 + 9*z3[6] - 2*z3[6]^2) + z3[2]*(-1 + 15*z3[6] - 9*z3[6]^2 + 
        z3[6]^3)) - z3[3]*z3[5]*(-1 + z3[6])*(z3[2]^3*z3[3]*(4 + z3[3]) + 
      z3[2]^2*(4 + z3[3]*(15 - 8*z3[6]) + z3[3]^2*(5 - 2*z3[6]) - 4*z3[6]) + 
      (1 + z3[3])*(9 - 15*z3[6] + 6*z3[6]^2 + 
        z3[3]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[2]*(10 - 13*z3[6] + 3*z3[6]^2 + z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + 
        z3[3]*(23 - 24*z3[6] + 4*z3[6]^2))), 
  y[1617] -> 4 - 2*z3[4]^4 + 11*z3[6] - 9*z3[6]^2 - z3[5]*z3[6]^2 + 
    4*z3[6]^3 - z3[5]*z3[6]^3 + z3[4]^3*(-4 + (8 + z3[5])*z3[6]) + 
    z3[4]^2*(4 + 19*z3[6] - 2*(5 + z3[5])*z3[6]^2) + 
    z3[4]*(-4 - 15*z3[6] + (-6 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3) + 
    z3[3]^3*(2*z3[4]^4*z3[5] - z3[4]^3*(1 + 5*z3[5]) + 
      z3[4]^2*(1 + z3[5]*(5 - 3*z3[6])) - z3[4]*(-1 + z3[6])*
       (-1 + z3[5]*(-5 + 3*z3[6])) - (-1 + z3[6])^2*
       (-1 + z3[5]*(-5 + 3*z3[6]))) + z3[3]*(11 + 2*z3[4]^4*(-2 + z3[5]) + 
      3*z3[6] - 16*z3[6]^2 + 6*z3[6]^3 + 
      z3[4]^3*(-11 + 2*z3[5]*(-2 + z3[6]) + 4*z3[6]) + 
      z3[5]*(4 - 10*z3[6] + 9*z3[6]^2 - 3*z3[6]^3) + 
      z3[4]^2*(11 + 25*z3[6] - 3*z3[6]^2 - z3[5]*(-4 + 2*z3[6] + z3[6]^2)) - 
      z3[4]*(11 + 14*z3[6] - 2*z3[6]^2 + z3[5]*(4 - 6*z3[6] + 3*z3[6]^2))) + 
    z3[3]^2*(z3[4]^4*(-2 + 4*z3[5]) + z3[4]^3*(-8 + z3[5]*(-9 + z3[6])) + 
      z3[4]^2*(8 + z3[5]*(9 - 5*z3[6]) + 10*z3[6]) - 
      z3[4]*(8 + 2*z3[6] - 3*z3[6]^2 + z3[5]*(9 - 14*z3[6] + 6*z3[6]^2)) - 
      (-1 + z3[6])*(8 + 2*z3[6] - 3*z3[6]^2 + 
        z3[5]*(9 - 14*z3[6] + 6*z3[6]^2))), 
  y[1618] -> 2 + 5*z3[6] - 3*z3[6]^2 + z3[2]*z3[6]^2 + z3[4]^2*z3[6]^2 - 
    z3[2]*z3[6]^3 - z3[4]*(2 + 3*z3[6] + z3[2]*z3[6]^2) + 
    z3[3]^3*(5 + z3[2]^4 + 5*z3[4]^2 - 2*z3[4]^3 + 
      z3[2]^3*(5 - 3*z3[4] - 2*z3[6]) - 8*z3[6] + 3*z3[6]^2 + 
      z3[4]*(-5 + 3*z3[6]) + z3[2]^2*(10 + 3*z3[4]^2 + z3[4]*(-9 + z3[6]) - 
        8*z3[6] + z3[6]^2) + z3[2]*(10 + 7*z3[4]^2 - z3[4]^3 - 12*z3[6] + 
        3*z3[6]^2 + z3[4]*(-10 + 3*z3[6]))) + 
    z3[3]^2*(9 - 4*z3[4]^4 + 4*z3[6] - 12*z3[6]^2 + 3*z3[6]^3 + 
      z3[2]^3*(-3 + 3*z3[4] + z3[6]) + z3[4]^2*(9 + 2*z3[6]) + 
      z3[4]^3*(8 + 3*z3[6]) + z3[2]^2*(-7 + 10*z3[4] - 10*z3[4]^2 + 9*z3[6] - 
        2*z3[6]^2) + z3[4]*(-9 - 13*z3[6] + 3*z3[6]^2) + 
      z3[2]*(-1 + 11*z3[4]^3 + 15*z3[6] - 9*z3[6]^2 + z3[6]^3 - 
        z3[4]^2*(13 + 4*z3[6]) + z3[4]*(1 - 7*z3[6] + z3[6]^2))) - 
    z3[3]*(-6 + 4*z3[4]^4 - 17*z3[6] + 18*z3[6]^2 - 3*z3[6]^3 - 
      z3[4]^2*z3[6]*(2 + z3[6]) - z3[4]^3*(8 + 3*z3[6]) + 
      z3[4]*(8 + 18*z3[6] - 4*z3[6]^2) + z3[2]^2*(4 + 4*z3[4]^2 + 
        2*z3[4]*(-2 + z3[6]) - 6*z3[6] + z3[6]^2) + 
      z3[2]*(5 - 8*z3[4]^3 - 18*z3[6] + 8*z3[6]^2 + z3[4]^2*(10 + z3[6]) + 
        z3[4]*(-7 + 8*z3[6] + z3[6]^2))) - 
    z3[3]*z3[5]*(-9 + 9*z3[4] - 9*z3[4]^2 + 8*z3[4]^3 - 4*z3[4]^4 + 
      24*z3[6] - 15*z3[4]*z3[6] + 6*z3[4]^2*z3[6] + z3[4]^3*z3[6] - 
      21*z3[6]^2 + 6*z3[4]*z3[6]^2 + 6*z3[6]^3 + z3[2]^3*z3[3]*(4 + z3[3])*
       (-1 + z3[4] + z3[6]) + z3[3]^2*(-10 + 7*z3[4]^3 - z3[4]^4 + 22*z3[6] - 
        15*z3[6]^2 + 3*z3[6]^3 + z3[4]^2*(-10 + 3*z3[6]) + 
        z3[4]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(-19 - 5*z3[4]^4 + 46*z3[6] - 36*z3[6]^2 + 9*z3[6]^3 + 
        z3[4]^3*(15 + z3[6]) + z3[4]^2*(-19 + 10*z3[6]) + 
        z3[4]*(19 - 27*z3[6] + 9*z3[6]^2)) - 
      z3[2]^2*(4*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
        z3[3]^2*(5 + 3*z3[4]^2 - 7*z3[6] + 2*z3[6]^2 + 
          z3[4]*(-5 + 2*z3[6])) + z3[3]*(15 + 13*z3[4]^2 - 23*z3[6] + 
          8*z3[6]^2 + z3[4]*(-15 + 8*z3[6]))) + 
      z3[2]*(8*z3[4]^3 + z3[4]^2*(-10 + 3*z3[6]) + (-1 + z3[6])^2*
         (-10 + 3*z3[6]) + z3[4]*(10 - 13*z3[6] + 3*z3[6]^2) + 
        z3[3]^2*(-10 + 3*z3[4]^3 + z3[4]^2*(-9 + z3[6]) + 18*z3[6] - 
          9*z3[6]^2 + z3[6]^3 + z3[4]*(10 - 8*z3[6] + z3[6]^2)) + 
        z3[3]*(-23 + 14*z3[4]^3 + 47*z3[6] - 28*z3[6]^2 + 4*z3[6]^3 + 
          z3[4]^2*(-22 + 3*z3[6]) + z3[4]*(23 - 24*z3[6] + 4*z3[6]^2)))), 
  y[1619] -> (z3[2]^(-2) + (1 + z3[2])^(-1))/(z3[3]^2*(-1 + z3[5])) + 
    ((z3[3]^(-1) + (1 + z3[3]^(-1))/((-1 + z3[5])*(z3[2]*z3[3] - 
           z3[3]*z3[4] - z3[6])))/z3[2]^2 + 
      1/(z3[2]*z3[3]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
      1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[4] - z3[6]) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3), 
  y[1620] -> (1/(z3[3]^2*(-1 + z3[5])) + 
      ((1 + z3[3]^(-1))/(z3[3]*(-1 + z3[5])) + 
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3))/
       (z3[2]*(1 + z3[4] - z3[6])))/z3[2] + 
    1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1621] -> -2 - z3[3], y[1622] -> -1 - z3[3]/2, 
  y[1623] -> -2 - z3[4] - z3[6], y[1624] -> -1 - 2*z3[3], 
  y[1625] -> z3[2]^(-2) + z3[4]^(-1), 
  y[1626] -> 1 + (1 + z3[2]^(-1))/(z3[2]*z3[3] - z3[3]*z3[4] - z3[6]), 
  y[1627] -> -1 + 2*z3[4] - z3[6], y[1628] -> 4 + 2*z3[4] - z3[6], 
  y[1629] -> -4 - 2*z3[3] - 2*z3[4] + z3[6], 
  y[1630] -> 1 + z3[2]^2 + z3[4] - z3[2]*(1 + z3[4]), 
  y[1631] -> 1 - z3[4]*(-2 + z3[5]) - z3[6], 
  y[1632] -> -2 + ((27 + z3[5])*z3[6])/2 + 3*(-1 + z3[5])*z3[6]^2, 
  y[1633] -> 4*z3[6] - z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[1634] -> -12*z3[6] + 3*z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[1635] -> 2 + z3[4]^2*(1 + 2*z3[5]) - z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) + 6*z3[6] - 2*z3[5]*z3[6] - 4*z3[6]^2 - 
    4*z3[5]*z3[6]^2 + z3[4]*(3 + 2*z3[5])*(1 + z3[6]), 
  y[1636] -> 4*(-1 + z3[6]) - z3[3]*(-1 + z3[5])*(2 + z3[6]), 
  y[1637] -> -1 + z3[2]^2*(-3 + z3[5]) + z3[4]*(-2 + z3[5]) + z3[6] - 
    z3[2]*(-1 + z3[4]*(-2 + z3[5]) + z3[6]), 
  y[1638] -> -2 - 3*z3[4]^2 - 4*z3[6] + 3*z3[6]^2 - z3[4]*(5 + 3*z3[6]), 
  y[1639] -> 1 + 3*z3[4]^2 + 4*z3[6] - 3*z3[6]^2 + z3[3]*(1 + z3[6]) + 
    z3[4]*(5 + 3*z3[6]), y[1640] -> -2 + 8*z3[6] - 
    (z3[3]*(-1 + z3[5])*(5 + 4*z3[6]))/2, 
  y[1641] -> -23 + 25*z3[6] - 6*z3[6]^2 + 2*z3[5]*(2 + z3[6]) - 
    z3[3]^2*(-1 + z3[6])*(-5 + z3[5]*(-1 + z3[6]) + 3*z3[6]) - 
    z3[3]*(-1 + z3[6])*(-15 + z3[5]*(-2 + z3[6]) + 9*z3[6]), 
  y[1642] -> 1/(z3[2]*z3[3]*(-1 + z3[5])^2*(z3[2]*z3[3] - z3[3]*z3[4] - 
       z3[6])) + 1/((1 + z3[2])*(z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - 
       z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
       z3[2]*z3[6])), y[1643] -> -z3[4]^3 + z3[4]^2*(-2 + 3*z3[6]) + 
    z3[4]*(-1 + 5*z3[6] - 3*z3[6]^2) + z3[6]*(2 - 4*z3[6] + z3[6]^2), 
  y[1644] -> -1 - z3[6] - z3[3]*(1 + z3[6] + z3[6]^2), 
  y[1645] -> -23 + 4*z3[3] + 32*z3[6] - 2*z3[6]^2 + 
    z3[5]*(5 - 4*z3[3] + 8*z3[6] + 2*z3[6]^2), 
  y[1646] -> 1 - z3[4]^3 + z3[6] + z3[6]^2 + z3[6]^3 + 
    z3[4]^2*(1 + 3*z3[6]) - z3[4]*(1 + 2*z3[6] + 3*z3[6]^2), 
  y[1647] -> -10 + 5*z3[3] + 37*z3[6] - 4*z3[6]^2 + 
    z3[5]*(2 - 5*z3[3] + 7*z3[6] + 4*z3[6]^2), 
  y[1648] -> -9 + 30*z3[6] - 6*z3[6]^2 + z3[5]*(-1 + 4*z3[6] + 6*z3[6]^2), 
  y[1649] -> 18 + z3[4]^3*(9 + z3[5]) - 23*z3[6] + z3[5]*z3[6] - 30*z3[6]^2 + 
    8*z3[5]*z3[6]^2 + 15*z3[6]^3 + 9*z3[5]*z3[6]^3 + 
    z3[4]^2*(18 + (3 + z3[5])*z3[6]) + 4*z3[3]*(-1 + z3[5])*
     (1 + z3[6] + z3[6]^2) - z3[4]*(18 + (-5 + z3[5])*z3[6] + 
      (27 + 11*z3[5])*z3[6]^2), y[1650] -> -4 - 4*z3[4]^4 - 
    (3 + z3[5])*z3[6] - (3 + z3[5])*z3[6]^2 - (3 + z3[5])*z3[6]^3 - 
    (3 + z3[5])*z3[6]^4 + z3[4]^3*(4 + (15 + z3[5])*z3[6]) - 
    z3[4]^2*(4 + (11 + z3[5])*z3[6] + 3*(7 + z3[5])*z3[6]^2) + 
    z3[4]*(4 + (7 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2 + 
      (13 + 3*z3[5])*z3[6]^3), y[1651] -> 4 + 4*z3[4]^4 - 
    (23 + z3[5])*z3[6] - (17 + 7*z3[5])*z3[6]^2 - (17 + 7*z3[5])*z3[6]^3 - 
    (17 + 7*z3[5])*z3[6]^4 + z3[4]^3*(-4 + (11 + z3[5])*z3[6]) - 
    z3[4]^2*(-4 + (15 + z3[5])*z3[6] + (51 + 9*z3[5])*z3[6]^2) + 
    z3[4]*(-4 + (19 + z3[5])*z3[6] + 4*(9 + 2*z3[5])*z3[6]^2 + 
      (53 + 15*z3[5])*z3[6]^3), y[1652] -> 8 - 4*z3[4]^4 - 36*z3[6] - 
    39*z3[6]^2 + 3*z3[5]*z3[6]^2 - 46*z3[6]^3 + 10*z3[5]*z3[6]^3 + 
    17*z3[6]^4 + 7*z3[5]*z3[6]^4 - z3[4]^3*(8 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(8 - 20*z3[6] + (51 + 9*z3[5])*z3[6]^2) + 
    5*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) - 
    z3[4]*(8 - 28*z3[6] + (-67 + 3*z3[5])*z3[6]^2 + (53 + 15*z3[5])*z3[6]^3), 
  y[1653] -> 3*z3[3]*(-1 + z3[5]) - 3*z3[6]*(7 - z3[6] + z3[5]*(1 + z3[6])), 
  y[1654] -> 7 - 7*z3[4] + 7*z3[4]^2 + z3[3]*z3[5]*
     (1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6]) + 
    z3[3]^2*(1 - z3[4] + z3[4]^2 - z3[6]) - 7*z3[6] - 4*z3[6]^2 + 
    2*z3[5]*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6] - 2*z3[6]^2) + 
    z3[3]*(3 + 3*z3[4]^2 - 2*z3[6] - z3[4]*(3 + z3[6])), 
  y[1655] -> -7 - z3[3]^2*(-1 + z3[6])^2 + 14*z3[6] - 3*z3[6]^2 + 
    z3[5]*(-2 + 6*z3[6]) - z3[3]*(-1 + z3[6])*(-3 + 2*z3[6] + 
      z3[5]*(-1 + 2*z3[6])), y[1656] -> 20 - 5*z3[4] + 6*z3[4]^2 - 
    2*z3[4]*z3[5] + z3[2]^2*(-2*(-9 + z3[5]) + z3[3]^2*(4 + z3[5]) + 
      2*z3[3]*(12 + z3[5])) + z3[3]^2*(11 + z3[4]^2 - z3[4]*(7 + 2*z3[5]) + 
      z3[5]*(3 - 2*z3[6]) - 3*z3[6]) - 11*z3[6] - 3*z3[4]*z3[6] + 
    z3[3]*(35 + z3[4]^2*(3 + 2*z3[5]) - 2*z3[5]*(-1 + z3[6]) - 13*z3[6] - 
      z3[4]*(17 + z3[6])) - z3[2]*(-22 + 22*z3[4] - 2*z3[4]*z3[5] + 4*z3[6] + 
      z3[3]^2*(-11 + z3[4]*(3 + z3[5]) + z3[5]*(-3 + z3[6]) + z3[6]) + 
      z3[3]*(-37 + z3[4]*(16 + 5*z3[5]) + 3*z3[5]*(-1 + z3[6]) + 4*z3[6])), 
  y[1657] -> -1/2*(z3[5]*(-1 + z3[4]^3 + z3[4]^2*(-1 + z3[6]) + 3*z3[6] + 
       9*z3[6]^2 + 9*z3[6]^3 + z3[4]*(1 - 2*z3[6] - 11*z3[6]^2))) - 
    (3*(-3 + 3*z3[4]^3 + z3[4]^2*(-3 + z3[6]) + 7*z3[6] + 5*z3[6]^2 + 
       5*z3[6]^3 + z3[4]*(3 - 4*z3[6] - 9*z3[6]^2)))/2, 
  y[1658] -> -2 - (6 + z3[5])*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + z3[6]^4 + 
    z3[3]^3*(-1 + z3[6])^3*(2 + z3[5]*z3[6]) + z3[3]^2*(-1 + z3[6])^2*
     (-6 + (2 - 3*z3[5])*z3[6] + (1 + 2*z3[5])*z3[6]^2) + 
    z3[3]*(-1 + z3[6])*(6 - 5*z3[6]^2 + 2*z3[6]^3 + 
      z3[5]*z3[6]*(3 - 3*z3[6] + z3[6]^2)), 
  y[1659] -> -22 - 2*z3[2]^3*(1 + 5*z3[3] + z3[3]^2) + 
    z3[5]*(z3[2]^2*(-2 + 2*z3[3] + z3[3]^2) + 
      z3[2]*z3[3]*(3 - z3[3]*(-3 + z3[6]) - 3*z3[6]) + 
      z3[3]*(2 + z3[3]*(3 - 2*z3[6]) - 2*z3[6]))*(-1 + z3[6]) + 27*z3[6] - 
    9*z3[6]^2 + z3[3]*(-34 + 43*z3[6] - 12*z3[6]^2) + 
    z3[3]^2*(-11 + 13*z3[6] - 3*z3[6]^2) + 
    z3[2]^2*(16*z3[3]*(-2 + z3[6]) + z3[3]^2*(-8 + 3*z3[6]) + 
      2*(-8 + 7*z3[6])) - z3[2]*(z3[3]^2*(13 - 10*z3[6] + z3[6]^2) + 
      6*(4 - 5*z3[6] + z3[6]^2) + z3[3]*(44 - 40*z3[6] + 5*z3[6]^2)), 
  y[1660] -> -(z3[4]^3*(9 + z3[5])) - z3[4]^2*(18 + (3 + z3[5])*z3[6]) + 
    z3[4]*(-8 + (-5 + z3[5])*z3[6] + (27 + 11*z3[5])*z3[6]^2) - 
    z3[6]*(-1 - 30*z3[6] + 15*z3[6]^2 + 2*z3[3]*(-1 + z3[5])*(1 + 2*z3[6]) + 
      z3[5]*(1 + 8*z3[6] + 9*z3[6]^2)), 
  y[1661] -> 2*z3[4]^4 + z3[3]^2*(1 + z3[4])*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6])^2 - z3[4]^3*(-4 + (11 + z3[5])*z3[6]) - 
    z3[4]*z3[6]*(7 + (-24 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) + 
    z3[4]^2*(2 - 19*z3[6] + (19 + 3*z3[5])*z3[6]^2) + 
    z3[6]^2*(3 - 10*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6])^2) + 
    z3[3]*(1 + z3[4] - z3[6])*(z3[4]^3*(2 + z3[5]) + z3[6]*(-3 + 4*z3[6]) + 
      z3[4]^2*(5 + z3[5] - 5*z3[6] - 2*z3[5]*z3[6]) + 
      z3[4]*(3 - 10*z3[6] + (3 + z3[5])*z3[6]^2)), 
  y[1662] -> 2 + 2*z3[4]^4 + 8*z3[6] + z3[5]*z3[6] - z3[6]^2 + 
    z3[5]*z3[6]^2 + 4*z3[6]^3 + z3[5]*z3[6]^3 + 3*z3[6]^4 + z3[5]*z3[6]^4 - 
    z3[4]^3*(2 + (14 + z3[5])*z3[6]) + z3[4]^2*(2 + (12 + z3[5])*z3[6] + 
      3*(7 + z3[5])*z3[6]^2) - z3[4]*(2 + (10 + z3[5])*z3[6] + 
      (9 + 2*z3[5])*z3[6]^2 + (13 + 3*z3[5])*z3[6]^3) + 
    z3[3]^3*(2*z3[4]^4 + z3[4]^2*(2 + z3[5]*z3[6]) + 
      z3[4]*(-1 + z3[6])*(2 + z3[5]*z3[6]) + (-1 + z3[6])^2*
       (2 + z3[5]*z3[6]) - z3[4]^3*(2 + (2 + z3[5])*z3[6])) + 
    z3[3]^2*(6*z3[4]^4 - z3[4]^3*(6 + (10 + 3*z3[5])*z3[6]) + 
      z3[4]^2*(6 + (4 + 3*z3[5])*z3[6] + (3 + z3[5])*z3[6]^2) + 
      z3[4]*(-6 + (2 - 3*z3[5])*z3[6] + (1 + 2*z3[5])*z3[6]^2) + 
      (-1 + z3[6])*(-6 + (2 - 3*z3[5])*z3[6] + (1 + 2*z3[5])*z3[6]^2)) + 
    z3[3]*(6 + 6*z3[4]^4 - 5*z3[6]^2 + 2*z3[6]^3 - 
      3*z3[4]^3*(2 + (6 + z3[5])*z3[6]) + z3[5]*z3[6]*
       (3 - 3*z3[6] + z3[6]^2) + z3[4]^2*(6 + 3*(4 + z3[5])*z3[6] + 
        (13 + 3*z3[5])*z3[6]^2) - z3[4]*(6 + 3*(2 + z3[5])*z3[6] + z3[6]^2 + 
        (3 + z3[5])*z3[6]^3)), 
  y[1663] -> -3*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + 
      z3[6]^4) + 3*z3[6]*(8 - 4*z3[4]^4 + 8*z3[6] - (-9 + z3[5])*z3[6]^2 - 
      2*(-5 + z3[5])*z3[6]^3 - (3 + z3[5])*z3[6]^4 + 
      z3[4]^3*(-8 + (15 + z3[5])*z3[6]) + 
      z3[4]^2*(8 + 24*z3[6] - 3*(7 + z3[5])*z3[6]^2) + 
      z3[4]*(-8 - 16*z3[6] + (-25 + z3[5])*z3[6]^2 + (13 + 3*z3[5])*
         z3[6]^3)), y[1664] -> 19 - 19*z3[4] - 4*z3[4]^2 + 
    z3[3]*(15 + 3*z3[4]^2 + z3[4]*(-15 + z3[6]) - 9*z3[6]) + 
    z3[3]^2*(5 - 5*z3[4] + 2*z3[4]^2 - 3*z3[6]) - 10*z3[6] + 4*z3[6]^2 - 
    z3[5]*(z3[3]^2*(-1 + z3[4] + z3[6]) + z3[3]*(-2 + z3[4]^2 + z3[6] + 
        z3[4]*(2 + z3[6])) + 2*(z3[4]^2 + z3[4]*z3[6] - 
        z3[6]*(1 + 2*z3[6]))), 
  y[1665] -> 4*z3[4]^4 + z3[4]^3*(8 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(4 + 20*z3[6] - 3*(17 + 3*z3[5])*z3[6]^2) + 
    z3[4]*z3[6]*(8 + (-67 + 3*z3[5])*z3[6] + (53 + 15*z3[5])*z3[6]^2) - 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + 6*z3[6] + 5*z3[6]^2) + 
      z3[6]*(9 - 46*z3[6] + 17*z3[6]^2 + z3[5]*(3 + 10*z3[6] + 7*z3[6]^2))), 
  y[1666] -> 4 - 2*z3[4]^4 + 17*z3[6] + z3[6]^2 - z3[5]*z3[6]^2 + 
    13*z3[6]^3 - 2*z3[5]*z3[6]^3 - 3*z3[6]^4 - z3[5]*z3[6]^4 + 
    z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(4 + 25*z3[6] - 3*(7 + z3[5])*z3[6]^2) + 
    z3[4]*(-4 - 21*z3[6] + (-22 + z3[5])*z3[6]^2 + (13 + 3*z3[5])*z3[6]^3) + 
    z3[3]^3*(z3[4]^4*(4 - 3*z3[5]) + z3[4]^3*(z3[5]*(4 + z3[6]) - 
        2*(7 + 2*z3[6])) + z3[4]^2*(7*(2 + z3[6]) + z3[5]*(-4 + 5*z3[6])) + 
      z3[4]*(7*(-2 + z3[6]) + z3[5]*(4 - 9*z3[6] + 3*z3[6]^2)) + 
      (-1 + z3[6])*(7*(-2 + z3[6]) + z3[5]*(4 - 9*z3[6] + 3*z3[6]^2))) + 
    z3[3]^2*(32 - 6*z3[4]^4*(-1 + z3[5]) - 33*z3[6] + 5*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-8 + 26*z3[6] - 23*z3[6]^2 + 6*z3[6]^3) + 
      z3[4]^3*(-32 - 5*z3[6] + z3[5]*(8 + 3*z3[6])) + 
      z3[4]^2*(32 + 31*z3[6] - 3*z3[6]^2 - z3[5]*(8 - 10*z3[6] + z3[6]^2)) + 
      z3[4]*(-32 + z3[6] - 4*z3[6]^2 + z3[5]*(8 - 18*z3[6] + 5*z3[6]^2))) + 
    z3[3]*(22 - 3*z3[4]^4*z3[5] + z3[6] - 6*z3[6]^2 + 10*z3[6]^3 + 
      z3[5]*(-4 + 13*z3[6] - 11*z3[6]^2 + 3*z3[6]^3) + 
      z3[4]^3*(-22 + 6*z3[6] + z3[5]*(4 + 3*z3[6])) + 
      z3[4]^2*(22 + 45*z3[6] - 13*z3[6]^2 + z3[5]*(-4 + 5*z3[6] - 
          3*z3[6]^2)) + z3[4]*(-22 - 23*z3[6] - 17*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(4 - 9*z3[6] + 2*z3[6]^2 + z3[6]^3))), 
  y[1667] -> -2 - 6*z3[6] + 2*(5 + 2*z3[2] + z3[2]^2)*z3[6]^2 - 
    (9 + 5*z3[2] + 2*z3[2]^2)*z3[6]^3 + (3 + z3[2])*z3[6]^4 + 
    z3[3]^3*(-38 + 2*z3[2]^5 - 3*z3[2]^4*(-2 + z3[6]) + 77*z3[6] - 
      48*z3[6]^2 + 9*z3[6]^3 - z3[2]^3*(2 + z3[6]) + 
      z3[2]^2*(-30 + 32*z3[6] - 10*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-50 + 78*z3[6] - 36*z3[6]^2 + 5*z3[6]^3)) - 
    z3[3]*(34 - 45*z3[6] + 13*z3[6]^2 + 12*z3[6]^3 - 6*z3[6]^4 + 
      2*z3[2]^3*(4 - 6*z3[6] + z3[6]^2) + 
      z3[2]^2*(24 - 44*z3[6] + 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(34 - 62*z3[6] + 29*z3[6]^2 + 4*z3[6]^3 - 2*z3[6]^4)) + 
    z3[3]^2*(-70 + 2*z3[2]^4*(-3 + z3[6]) + 128*z3[6] - 71*z3[6]^2 + 
      6*z3[6]^3 + 3*z3[6]^4 + z3[2]^3*(-28 + 27*z3[6] - 5*z3[6]^2) + 
      2*z3[2]^2*(-31 + 44*z3[6] - 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-84 + 140*z3[6] - 69*z3[6]^2 + 6*z3[6]^3 + z3[6]^4)) - 
    z3[3]*z3[5]*(-1 + z3[6])*(16 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 34*z3[6] + 
      21*z3[6]^2 - 3*z3[6]^3 + z3[3]*(36 - 76*z3[6] + 45*z3[6]^2 - 
        6*z3[6]^3) + z3[3]^2*(20 - 42*z3[6] + 24*z3[6]^2 - 3*z3[6]^3) + 
      z3[2]^3*(8 + z3[3]^2*(20 - 9*z3[6]) - 8*z3[6] - 
        4*z3[3]*(-9 + 5*z3[6])) + z3[2]^2*(8*(3 - 4*z3[6] + z3[6]^2) + 
        z3[3]^2*(40 - 37*z3[6] + 6*z3[6]^2) + 
        z3[3]*(68 - 73*z3[6] + 14*z3[6]^2)) - 
      z3[2]*(-28 + 48*z3[6] - 21*z3[6]^2 + z3[6]^3 + 
        z3[3]^2*(-40 + 58*z3[6] - 20*z3[6]^2 + z3[6]^3) + 
        z3[3]*(-68 + 106*z3[6] - 41*z3[6]^2 + 2*z3[6]^3))), 
  y[1668] -> -3*(-2 - 8*z3[6] + 6*z3[6]^2 + 4*z3[2]*z3[6]^2 + 
      2*z3[2]^2*z3[6]^2 + z3[4]^2*z3[6]^2 - 3*z3[6]^3 - z3[2]*z3[6]^3 + 
      z3[4]*(2 + 3*z3[6] - (4 + 3*z3[2])*z3[6]^2) + 
      z3[3]^3*(-38 + 5*z3[2]^4 - 2*z3[4]^4 - z3[2]^3*(1 + z3[4]) - 
        z3[4]*(-38 + z3[6]) + 39*z3[6] - 9*z3[6]^2 + z3[4]^3*(19 + 2*z3[6]) - 
        z3[4]^2*(38 + 11*z3[6]) + z3[2]^2*(-30 - 7*z3[4]^2 + 6*z3[6] - 
          z3[6]^2 + z3[4]*(23 + z3[6])) + z3[2]*(-50 + 7*z3[4]^3 + 28*z3[6] - 
          5*z3[6]^2 + 5*z3[4]*(10 + z3[6]) - z3[4]^2*(33 + 4*z3[6]))) + 
      z3[3]*(-34 - 4*z3[4]^4 + 8*z3[6] + 5*z3[6]^2 - 6*z3[6]^3 + 
        4*z3[2]^3*(-2 + 2*z3[4] + z3[6]) + z3[4]^3*(12 + 5*z3[6]) + 
        z3[4]*(37 + 7*z3[6] - 12*z3[6]^2) + z3[4]^2*(-26 - 2*z3[6] + 
          z3[6]^2) + z3[2]^2*(-24 - 20*z3[4]^2 + 20*z3[6] + 3*z3[6]^2 + 
          2*z3[4]*(12 + z3[6])) + z3[2]*(-34 + 16*z3[4]^3 + 31*z3[6] + 
          3*z3[6]^2 - 2*z3[6]^3 - z3[4]^2*(26 + 11*z3[6]) + 
          z3[4]*(31 - 7*z3[6] - 5*z3[6]^2))) - 
      z3[3]^2*(69 + 6*z3[2]^4 + 6*z3[4]^4 - 56*z3[6] + 12*z3[6]^2 + 
        3*z3[6]^3 - z3[2]^3*(-28 + 25*z3[4] + z3[6]) - 
        z3[4]^3*(29 + 7*z3[6]) + z3[4]^2*(67 + 10*z3[6]) + 
        z3[4]*(-73 - 8*z3[6] + 9*z3[6]^2) + z3[2]^2*(61 + 38*z3[4]^2 - 
          31*z3[6] + 2*z3[6]^2 - z3[4]*(55 + 12*z3[6])) + 
        z3[2]*(85 - 25*z3[4]^3 - 58*z3[6] + 4*z3[6]^2 + z3[6]^3 + 
          2*z3[4]^2*(28 + 9*z3[6]) + z3[4]*(-81 + 7*z3[6] + z3[6]^2)))) - 
    3*z3[3]*z3[5]*(16 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 16*z3[4] + 17*z3[4]^2 - 
      12*z3[4]^3 + 4*z3[4]^4 - 34*z3[6] + 18*z3[4]*z3[6] - 4*z3[4]^2*z3[6] - 
      3*z3[4]^3*z3[6] + 21*z3[6]^2 - 3*z3[4]*z3[6]^2 - 3*z3[6]^3 - 
      z3[2]^3*(8*(-1 + z3[4] + z3[6]) + 4*z3[3]*(-9 + 8*z3[4] + 5*z3[6]) + 
        z3[3]^2*(-20 + 15*z3[4] + 9*z3[6])) + 
      z3[3]*(36 + 7*z3[4]^4 + z3[4]^2*(39 - 6*z3[6]) - 76*z3[6] + 
        45*z3[6]^2 - 6*z3[6]^3 - z3[4]^3*(28 + 5*z3[6]) + 
        z3[4]*(-35 + 38*z3[6] - 6*z3[6]^2)) + 
      z3[3]^2*(20 + 3*z3[4]^4 - z3[4]^2*(-20 + z3[6]) - 42*z3[6] + 
        24*z3[6]^2 - 3*z3[6]^3 - z3[4]^3*(17 + 2*z3[6]) + 
        z3[4]*(-20 + 22*z3[6] - 3*z3[6]^2)) + 
      z3[2]^2*(20*z3[4]^2 + 8*z3[4]*(-3 + z3[6]) + 
        8*(3 - 4*z3[6] + z3[6]^2) + z3[3]^2*(40 + 21*z3[4]^2 - 37*z3[6] + 
          6*z3[6]^2 + z3[4]*(-39 + 4*z3[6])) + 
        z3[3]*(68 + 47*z3[4]^2 - 73*z3[6] + 14*z3[6]^2 + 
          2*z3[4]*(-33 + 5*z3[6]))) - z3[2]*(-28 + 16*z3[4]^3 + 48*z3[6] - 
        21*z3[6]^2 + z3[6]^3 - z3[4]^2*(26 + 3*z3[6]) + 
        z3[4]*(28 - 20*z3[6] + z3[6]^2) + z3[3]^2*(-40 + 13*z3[4]^3 + 
          58*z3[6] - 20*z3[6]^2 + z3[6]^3 - z3[4]^2*(37 + 3*z3[6]) + 
          z3[4]*(40 - 18*z3[6] + z3[6]^2)) + z3[3]*(-68 + 30*z3[4]^3 + 
          106*z3[6] - 41*z3[6]^2 + 2*z3[6]^3 - z3[4]^2*(61 + 7*z3[6]) + 
          z3[4]*(69 - 40*z3[6] + 2*z3[6]^2)))), 
  y[1669] -> -12*z3[2]^2*z3[3] - 11*(1 + z3[4]) + 
    z3[2]*(11 + (23 + 12*z3[3])*z3[4]), 
  y[1670] -> (1 + z3[3]^(-1))/z3[2] + (1 + 1/(z3[4]*(-1 + z3[5])))/z3[4], 
  y[1671] -> 1/(z3[2]*z3[4]*(-1 + z3[5])) + (1 + z3[4]^(-1))/
     (1 + z3[4] - z3[6]), y[1672] -> 1/(z3[2]*z3[3]) + 
    (z3[3]^(-1) + z3[4]^(-1))/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[1673] -> z3[2]^(-1) + (1 + z3[2])^(-1), y[1674] -> -3 + z3[6], 
  y[1675] -> (1 + z3[3]^(-1))/z3[2] + z3[3]^(-1), 
  y[1676] -> 1 + z3[3]*(1 + z3[4] - z3[6]), 
  y[1677] -> (1 + z3[3]^(-2))/(z3[2]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    1/(z3[4]*(z3[2] - z3[4] + z3[6])), 
  y[1678] -> z3[2]^2*z3[3] + z3[2]*(1 + z3[3] - z3[3]*z3[6]) + 
    z3[6]*(-1 + z3[3]*(-1 - z3[4] + z3[6])), 
  y[1679] -> (1 + z3[4]^(-1))/((-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (1 + (z3[2] - z3[4] + z3[6])^(-1))/((1 + z3[2])*z3[3]), 
  y[1680] -> 1 - z3[2]^2*z3[3] + 2*z3[4] - z3[3]*z3[4]^2 + 
    z3[2]*(-1 + 2*z3[3]*z3[4]), y[1681] -> -11*z3[2] - z3[6], 
  y[1682] -> -(z3[2]^3*(-1 + z3[3])) + z3[3]*z3[4]^2 + 
    z3[2]^2*(-1 + (-1 + z3[3])*z3[4]) - z3[2]*z3[4]*(-2 + z3[3] + z3[5]) - 
    z3[6], y[1683] -> -z3[2]^3 + z3[2]^2*(1 + z3[4]) + 
    z3[2]*z3[4]*(-2 + z3[5]) + z3[6], 
  y[1684] -> ((1 + (1 + z3[2])^(-1))/((1 + z3[2])*z3[3]) + 
      ((1 + (-1 + z3[5])^(-1))/(z3[3]*z3[4]^2) + (1 + z3[4]^(-2))/
         (z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))/((1 + z3[2])*
        (1 + z3[4] - z3[6])) + 1/(z3[4]^2*(z3[2]*z3[3] - z3[3]*z3[4] - 
         z3[6])))/(-1 + z3[5]) + (1/(z3[3]*(1 + z3[4] - z3[6])) + 
      (1 + 1/(z3[3]*(1 + z3[4] - z3[6])))/(z3[2]*z3[3] - z3[3]*z3[4] - 
        z3[6]))/z3[2], y[1685] -> 1/((1 + z3[2])*z3[4]*(-1 + z3[5])) + 
    ((1 + z3[3]^(-1))/z3[2] + 
      ((z3[3]^(-1) + (1 + 1/(z3[3]^2*(-1 + z3[5])))/z3[4] + 
          (1 + z3[3]^(-1))/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + 
        (1 + z3[3]^(-1))/(z3[3]*z3[4]*(-1 + z3[5])))/(1 + z3[2]))/
     (1 + z3[4] - z3[6]), y[1686] -> 
   1/((1 + z3[2])*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[1687] -> 1/(z3[2]*z3[3]*(-1 + z3[5])) + 
    ((1/(z3[4]^2*(-1 + z3[5])) + (1 + z3[4] - z3[6])^(-1))/z3[3] + 
      1/(z3[4]*(1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/(1 + z3[2]) + 
    (1/(z3[2]*(-1 + z3[5])) + 1/(z3[4]^2*(-1 + z3[5])) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-2) + 
      1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/((1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1688] -> ((1 + z3[3]^(-1))/z3[2] + (1 + 1/((1 + z3[2])*z3[4]^2))/
       ((1 + z3[2])*(-1 + z3[5])))/z3[4] + (1 + (-1 + z3[5])^(-1))/
     (z3[2]*(1 + z3[4] - z3[6])), 
  y[1689] -> (1 + z3[2])^(-1) + 1/(z3[3]^2*(-1 + z3[5])) + 
    1/((1 + z3[2])*z3[3]^2*(-1 + z3[5])), 
  y[1690] -> (1 + z3[3]^(-1) + 1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + 
    (1 + (1 + z3[3]^(-1))/(z3[3]*z3[4]))/(z3[2]*(-1 + z3[5])), 
  y[1691] -> 1/(z3[2]*z3[3]^2*(-1 + z3[5])) + 
    1/((1 + z3[2])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1692] -> 2 - z3[2] + z3[5]*(-1 + z3[6]), y[1693] -> 1 - 2*z3[6], 
  y[1694] -> 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])) + 
    1/(z3[2]*(1 + z3[4] - z3[6])), y[1695] -> 1/2 + z3[5]*(-1 + z3[6]) - 
    z3[6], y[1696] -> (z3[3]^(-1) + z3[4]^(-1))/((1 + z3[2])*z3[4]) + 
    1/(z3[3]*(1 + z3[4] - z3[6])), 
  y[1697] -> 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])) + (1 + z3[4] - z3[6])^(-1), 
  y[1698] -> ((1 + z3[3]^(-1) + 1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + 
      1/(z3[2]*(-1 + z3[5])))/z3[4] + (1 + 1/((1 + z3[2])*z3[3]) + 
      (-1 + z3[5])^(-1))/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[1699] -> 1/(z3[2]*z3[3]^2*z3[4]*(-1 + z3[5])) + 
    ((1 + z3[2])^(-1) + 1/(z3[3]^2*(-1 + z3[5])) + 
      1/((1 + z3[2])*z3[3]^2*(-1 + z3[5])))/((1 + z3[2])*
      (1 + z3[4] - z3[6])), y[1700] -> -2 - z3[4] + z3[6], 
  y[1701] -> -3/2 + z3[5] - z3[5]*z3[6], 
  y[1702] -> -z3[2] + z3[5] + z3[6] - z3[5]*z3[6], 
  y[1703] -> 1 + 2*z3[4] + z3[4]^2 - z3[6]^2, 
  y[1704] -> -2 - z3[4] + z3[4]^2 - z3[6] - z3[6]^2, 
  y[1705] -> -1 + z3[4] - z3[4]^2 + z3[6] + z3[6]^2, 
  y[1706] -> -5 + 5*z3[4] + z3[5]*(-2 + 2*z3[4] - 3*z3[6]) - 4*z3[6], 
  y[1707] -> 9 + z3[5] - 2*z3[6] + 2*z3[5]*z3[6], 
  y[1708] -> 5 - 2*z3[4]^2*(-2 + z3[5]) + z3[4]*(11 - 4*z3[5] - 2*z3[6]) - 
    (2 + z3[5])*z3[6], y[1709] -> z3[2]^3 + z3[2]^2*(-2 + z3[5])*
     (-1 + z3[6]) + (-1 + z3[5])*(-1 + z3[6])*z3[6] - 
    z3[2]*(-1 + z3[5])*(-1 + z3[6])*z3[6], 
  y[1710] -> -((1 + z3[3])*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6])) - 
    z3[5]*z3[6]^2, y[1711] -> -1 + z3[5] + 5*z3[6] - z3[5]*z3[6] - 
    z3[3]*(-1 + z3[5])*(1 + z3[6]), y[1712] -> 5 - z3[6] + z3[5]*(2 + z3[6]), 
  y[1713] -> -7 - z3[3] - 5*z3[4] + 4*z3[6] + 
    z3[5]*(1 + z3[3] - 2*z3[4] + 3*z3[6]), 
  y[1714] -> -4 + z3[2]^2*(-4 + z3[5]) + z3[4]^2*(-2 + z3[5]) + z3[6] + 
    z3[5]*z3[6] + z3[4]*(-8 + 3*z3[5] + z3[6]) + 
    z3[2]*(3 + z3[4]*(5 - 2*z3[5]) - z3[5]*z3[6]), 
  y[1715] -> 4 + z3[4]^2*(9 + z3[5]) - 16*z3[6] + 2*z3[5]*z3[6] + 7*z3[6]^2 + 
    3*z3[5]*z3[6]^2 + z3[3]*(-1 + z3[5])*(1 + 2*z3[6]) - 
    2*z3[4]*(-7 + 2*(4 + z3[5])*z3[6]), 
  y[1716] -> -1 - z3[4] - z3[5]*(z3[4] + z3[4]^2 - z3[6]^2), 
  y[1717] -> -2 + z3[6]^2 - z3[5]*(-2 + z3[6] + z3[6]^2), 
  y[1718] -> 2 - z3[6]^2 + z3[5]*(-2 + z3[6] + z3[6]^2), 
  y[1719] -> 8 + 6*z3[4] - 3*z3[6] + z3[5]*(4*z3[4] + 2*z3[4]^2 + z3[6] + 
      z3[6]^2), y[1720] -> -1 + (-1 + z3[3])*z3[6] + z3[6]^2 - 
    z3[5]*(-1 + z3[3]*z3[6] + z3[6]^2), 
  y[1721] -> z3[5]*z3[6]^2 + (1 + z3[3])*(1 - 3*z3[6] + 2*z3[6]^2), 
  y[1722] -> -9 - z3[4]^2*(9 + z3[5]) - 7*z3[6] - 7*z3[6]^2 + 
    z3[4]*(9 + z3[5] + 16*z3[6] + 4*z3[5]*z3[6]) - 
    z3[5]*(1 + 3*z3[6] + 3*z3[6]^2), 
  y[1723] -> -4 + 4*z3[4]^3 - (3 + z3[5])*z3[6] - (3 + z3[5])*z3[6]^2 - 
    (3 + z3[5])*z3[6]^3 - z3[4]^2*(4 + (11 + z3[5])*z3[6]) + 
    z3[4]*(4 + (7 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2), 
  y[1724] -> 1 + z3[6] - z3[3]*z3[6] + (4 - 5*z3[4])*z3[6]^2 + 4*z3[6]^3 + 
    z3[5]*(-1 + z3[3]*z3[6] + (3 - 2*z3[4])*z3[6]^2 + 3*z3[6]^3), 
  y[1725] -> 1 + (-10 - 9*z3[4] + 9*z3[4]^2)*z3[6] + (7 - 16*z3[4])*z3[6]^2 + 
    7*z3[6]^3 - z3[3]*(1 + z3[6]) + z3[5]*(-1 + (2 - z3[4] + z3[4]^2)*z3[6] + 
      (3 - 4*z3[4])*z3[6]^2 + 3*z3[6]^3 + z3[3]*(1 + z3[6])), 
  y[1726] -> 4*z3[4]^3 - z3[4]^2*(-8 + (11 + z3[5])*z3[6]) + 
    2*z3[4]*(2 - 8*z3[6] + (5 + z3[5])*z3[6]^2) - 
    z3[6]*(4 + (-9 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(1 + z3[6])), 
  y[1727] -> -2*z3[2]^2*(13 + 6*z3[3]) + 
    z3[2]*(-12 + 19*z3[4] + 3*z3[3]*(-5 + 4*z3[4])) + 
    2*(-7 - 2*z3[4]^2 + 4*z3[6] + z3[4]*(1 + z3[6])) - 
    z3[5]*(z3[2]^2 + 3*z3[4] + z3[4]^2 + z3[6] - z3[2]*(2*z3[4] + z3[6])) + 
    z3[3]*(-7 - 4*z3[4]^2 + 5*z3[6] + z3[4]*(7 + 2*z3[6])), 
  y[1728] -> 4*z3[4]^3 - z3[3]*(-1 + z3[5]) - 
    z3[4]^2*(4 + (11 + z3[5])*z3[6]) + z3[4]*(-8 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2) - z3[6]*(3*(-3 + z3[6] + z3[6]^2) + 
      z3[5]*(1 + z3[6] + z3[6]^2)), y[1729] -> 7 + z3[2]^3*(11 + 4*z3[3]) + 
    z3[2]^2*(22 + z3[3]*(13 - 6*z3[6]) - 13*z3[6]) - 13*z3[6] + 5*z3[6]^2 - 
    z3[5]*(-1 + z3[6])*(z3[2]^2 + z3[6] - z3[2]*z3[6]) + 
    z3[3]*(7 - 12*z3[6] + 4*z3[6]^2) + z3[2]*(18 - 20*z3[6] + 3*z3[6]^2 + 
      z3[3]*(15 - 15*z3[6] + 2*z3[6]^2)), 
  y[1730] -> 3*z3[3]^3*z3[5]*(-1 + z3[6])^3 - 
    3*z3[6]*(3 + (2 + z3[5])*z3[6] - 3*z3[6]^2 + z3[6]^3) - 
    3*z3[3]^2*(-1 + z3[6])^2*(3*z3[6] + z3[5]*(2 - 2*z3[6] + z3[6]^2)) - 
    3*z3[3]*(-1 + z3[6])*(z3[6]*(-6 + 2*z3[6] + z3[6]^2) + 
      z3[5]*(-1 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[1731] -> 3*z3[5]*(z3[3]*z3[4]*(1 + z3[4] - z3[6])^2*(2 + z3[4] + z3[6]) - 
      z3[6]^2*(z3[4]^2 + z3[6] - 2*z3[4]*z3[6] + z3[6]^2)) - 
    3*(z3[3]*(3 + 2*z3[4])*(z3[4] - z3[6])*(1 + z3[4] - z3[6])^2 + 
      z3[6]*(-3*z3[4]^3 + z3[4]^2*(-6 + 9*z3[6]) + 
        z3[4]*(-3 + 13*z3[6] - 9*z3[6]^2) + z3[6]*(3 - 8*z3[6] + 
          3*z3[6]^2))), y[1732] -> 
   -9*z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 - 
    3*z3[6]*(-3*z3[4]^3 + 3*z3[4]^2*(1 + 4*z3[6]) + z3[4]*(6 - 12*z3[6]^2) + 
      z3[6]*(-4 + 3*z3[6]^2)) + 3*z3[3]*(4*z3[4]^4 + z3[4]^3*(26 - 3*z3[6]) + 
      z3[4]^2*(43 - 34*z3[6] - 6*z3[6]^2) + 
      3*z3[6]*(-5 + 4*z3[6] + z3[6]^2) + z3[4]*(21 - 49*z3[6] + 5*z3[6]^2 + 
        5*z3[6]^3)) - 3*z3[5]*(3*z3[3]^2*z3[4]*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[6]^2*(1 + z3[4]^2 + z3[6] + z3[6]^2 - 
        z3[4]*(1 + 2*z3[6])) + z3[3]*z3[4]*(18 + 5*z3[4]^3 + 
        z3[4]^2*(25 - 8*z3[6]) - 19*z3[6] + 2*z3[6]^2 - z3[6]^3 + 
        z3[4]*(38 - 24*z3[6] + 4*z3[6]^2))), 
  y[1733] -> -3*z3[6]*(-3 + 3*z3[4]^3 - 5*z3[6] - 2*z3[6]^2 - 3*z3[6]^3 - 
      z3[4]^2*(3 + 11*z3[6]) + 3*z3[3]^2*(-1 + z3[4])*(1 + z3[4]^2 - z3[6] - 
        z3[4]*z3[6]) + z3[4]*(3 + 8*z3[6] + 10*z3[6]^2) + 
      z3[3]*(-6 + 6*z3[4]^3 + 2*z3[6] + z3[6]^2 - 2*z3[4]^2*(3 + 5*z3[6]) + 
        z3[4]*(6 + 4*z3[6] + 3*z3[6]^2))) + 
    3*z3[5]*(z3[3]^3*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + 
        (-1 + z3[6])^2 - z3[4]^3*(1 + z3[6])) + 
      z3[6]^2*(1 + z3[4]^2 + z3[6] + z3[6]^2 - z3[4]*(1 + 2*z3[6])) + 
      z3[3]^2*(2 + 2*z3[4]^4 - 4*z3[6] + 3*z3[6]^2 - z3[6]^3 - 
        2*z3[4]^3*(1 + z3[6]) + z3[4]^2*(2 + z3[6]^2) - 
        z3[4]*(2 - 2*z3[6] + z3[6]^2)) + z3[3]*(1 + z3[4]^4 - 2*z3[6] + 
        3*z3[6]^2 - z3[6]^3 - z3[4]^3*(1 + z3[6]) + z3[4]^2*(1 + 2*z3[6]^2) - 
        z3[4]*(1 - z3[6] + 2*z3[6]^2 + z3[6]^3))), 
  y[1734] -> 3*z3[3]*z3[5]*(-1 + z3[6])*(z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 
      z3[2]^3*(48 + z3[3]^2*(5 - 2*z3[6]) - 22*z3[3]*(-2 + z3[6]) - 
        28*z3[6]) - (-1 + z3[6])^2*(-9 + 2*z3[6]) + 
      z3[3]^2*(5 - 8*z3[6] + 3*z3[6]^2) + z3[3]*(14 - 28*z3[6] + 17*z3[6]^2 - 
        2*z3[6]^3) + z3[2]^2*(56 - 64*z3[6] + 13*z3[6]^2 + 
        z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + z3[3]*(62 - 64*z3[6] + 
          11*z3[6]^2)) + z3[2]*(32 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
        z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) - 
        z3[3]*(-42 + 66*z3[6] - 25*z3[6]^2 + z3[6]^3))) - 
    3*((1 + z3[2])^3*z3[3]^3*(1 + z3[2] - z3[6])^2 + 
      z3[6]*(3 + (4 + 6*z3[2] + 8*z3[2]^2 + 4*z3[2]^3)*z3[6] - 
        (5 + 7*z3[2] + 5*z3[2]^2)*z3[6]^2 + (2 + z3[2])*z3[6]^3) + 
      z3[3]^2*(-6 + 4*z3[2]^5 + z3[2]^4*(4 - 3*z3[6]) + 27*z3[6] - 
        29*z3[6]^2 + 8*z3[6]^3 - 3*z3[2]^3*(6 - 5*z3[6] + z3[6]^2) + 
        z3[2]^2*(-38 + 60*z3[6] - 23*z3[6]^2 + 2*z3[6]^3) + 
        z3[2]*(-26 + 66*z3[6] - 43*z3[6]^2 + 7*z3[6]^3)) + 
      z3[3]*(-7 + 8*z3[2]^4*(-2 + z3[6]) + 32*z3[6] - 25*z3[6]^2 + 
        2*z3[6]^3 + 2*z3[6]^4 + z3[2]^2*(-56 + 92*z3[6] - 33*z3[6]^2) + 
        z3[2]^3*(-48 + 52*z3[6] - 9*z3[6]^2) + 
        z3[2]*(-31 + 74*z3[6] - 41*z3[6]^2 + z3[6]^3 + z3[6]^4))), 
  y[1735] -> -1 - z3[5], y[1736] -> -3/2 + (11*z3[5])/24, 
  y[1737] -> 1 + ((1 + z3[3]^(-1))/z3[3] + 
      (z3[3]^(-2) + (1 + z3[3]^(-1))/z3[4])/(1 + z3[2]))/(1 + z3[4] - z3[6]), 
  y[1738] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1) + 
    (1 + z3[3]^(-1) + (-1 + z3[5])^(-1))/(z3[4]*(1 + z3[4] - z3[6])), 
  y[1739] -> 1/(z3[2]*z3[3]) + 1/((1 + z3[2])^2*z3[3]) + 
    1/((1 + z3[2])*z3[4]*(-1 + z3[5])) + (1 + z3[4]^(-1))/
     (1 + z3[4] - z3[6]) + 1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2), 
  y[1740] -> 1/((1 + z3[2])*z3[3]*z3[4]^2*(-1 + z3[5])) + 
    (1 + (1 + z3[4]^(-1))/(z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))/
     ((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2), 
  y[1741] -> 1/((1 + z3[2])*z3[3]) + 
    (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/(z3[4]*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), y[1742] -> -37 - 13*z3[6], 
  y[1743] -> -7 - 13*z3[6], y[1744] -> 1 + 1/(z3[3]*z3[4]*(-1 + z3[5])), 
  y[1745] -> 19 - 17*z3[6], y[1746] -> -19 - 13*z3[6], 
  y[1747] -> 31 - 6*z3[6], y[1748] -> 19 - 5*z3[6], y[1749] -> 1/2 - 2*z3[6], 
  y[1750] -> 11/12 + (3*z3[4])/2 - 2*z3[6], y[1751] -> 6 - 13*z3[6], 
  y[1752] -> z3[2] + z3[5]*(-1 + z3[6]) - z3[6], 
  y[1753] -> 8/3 - (13*z3[6])/24, y[1754] -> -7 - z3[6], 
  y[1755] -> 1/2 + (z3[5]*(-1 + z3[6]))/2 + z3[6], 
  y[1756] -> -1/12 + (3*z3[6])/2, y[1757] -> -1 - 2*z3[5]*(-1 + z3[6]) + 
    2*z3[6], y[1758] -> -25/12 + (8*z3[6])/3, y[1759] -> 11 + 17*z3[6], 
  y[1760] -> 37 - 18*z3[4] + 18*z3[6], y[1761] -> -37 + 19*z3[6], 
  y[1762] -> -1 + z3[2] - z3[4] + z3[6], 
  y[1763] -> z3[4] + z3[4]^2 - 2*z3[6] - z3[4]*z3[6], 
  y[1764] -> -5 - 3*z3[2] + z3[5] - z3[5]*z3[6], 
  y[1765] -> -3 - z3[6] - z3[6]^2, y[1766] -> 1 + z3[6] - z3[6]^2, 
  y[1767] -> z3[6] + (7*z3[6]^2)/12, 
  y[1768] -> -2 - 8*z3[6] - ((-4 + z3[3]*(-1 + z3[5]))*z3[6]^2)/2, 
  y[1769] -> -4 + z3[4]^2*(-3 + z3[5]) + 2*z3[4]*(-3 + z3[6]) + 
    (1 + z3[5])*z3[6] - (-1 + z3[5])*z3[6]^2, 
  y[1770] -> 24 + 6*(17 + 3*z3[5])*z3[6] - (113 + 8*z3[5])*z3[6]^2 - 
    19*(-1 + z3[5])*z3[6]^3, y[1771] -> 
   1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])) + 
    (z3[4]^(-1) + (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1))/
     ((1 + z3[2])*z3[3]^2) + (z3[2] - z3[4] + z3[6])^(-1), 
  y[1772] -> 1/((1 + z3[2])*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    ((1 + z3[2])^(-2) + (z3[4]^(-1) + (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^
         (-1))/z3[3])/(z3[3]*(z3[2] - z3[4] + z3[6])), 
  y[1773] -> 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(-1 + z3[5])) + 
    (1 + 1/((1 + z3[2])^2*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(-1 + z3[5])))/
     (z3[2] - z3[4] + z3[6]), y[1774] -> -5 + 2*z3[4]^2*(-2 + z3[5]) + 
    (2 + z3[5])*z3[6] + z3[4]*(-11 + 4*z3[5] + 2*z3[6]), 
  y[1775] -> (-5*z3[5]*(-1 + z3[6]))/12 + (5 + 4*z3[6])/8, 
  y[1776] -> 37*z3[2] + 11*z3[5]*(-1 + z3[6]) - 2*(7 + 6*z3[6]), 
  y[1777] -> -25 - 25*z3[4]^2 + 30*z3[6] + 7*z3[6]^2 + 
    2*z3[4]*(-25 + 9*z3[6]), y[1778] -> -12*z3[4]*(-3 + z3[5]) + 
    12*(1 + z3[6]) - z3[5]*(1 + 12*z3[6]), 
  y[1779] -> 25 + 25*z3[4]^2 - 7*z3[6] - 7*z3[6]^2 - z3[4]*(25 + 18*z3[6]), 
  y[1780] -> 50 - 25*z3[4]^2 + 7*z3[6] + 7*z3[6]^2 + z3[4]*(25 + 18*z3[6]), 
  y[1781] -> -6*z3[4]*(7 - 5*z3[5] + z3[5]^2) + z3[5]^2*(6 - 12*z3[6]) - 
    30*z3[6] + z3[5]*(-17 + 42*z3[6]), 
  y[1782] -> (-1 + z3[5])^(-1) + 
    1/((1 + z3[2])*(z3[2]^2*z3[3] - z3[2]*z3[4] - 3*z3[2]*z3[3]*z3[4] - 
       z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]^2*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[1783] -> 25/12 + z3[4]^2 + z3[4]*(43/12 - 2*z3[6]) - 3*z3[6] + z3[6]^2 + 
    (z3[5]*(19*z3[4]^2 + z3[4]*(13 - 12*z3[6]) + (6 - 7*z3[6])*z3[6]))/12, 
  y[1784] -> 35 + 12*z3[3]^2*z3[5]*(-1 + z3[6])^2 + 93*z3[6] - 62*z3[6]^2 - 
    z3[3]*(-1 + z3[6])*(11 + 18*z3[5] + 50*z3[6]) + 
    z3[5]*(6 + 24*z3[6] - 19*z3[6]^2), 
  y[1785] -> -38 + 6*z3[6] + 13*z3[6]^2 + z3[5]*(38 - 25*z3[6] - 13*z3[6]^2), 
  y[1786] -> -z3[4]^4 + 3*z3[4]^3*z3[6] + z3[4]^2*(z3[6] - 3*z3[6]^2) + 
    z3[4]*z3[6]*(-1 - 2*z3[6] + z3[6]^2) + z3[6]*(1 + z3[6] + z3[6]^2), 
  y[1787] -> -1 + 8*z3[6] - 6*z3[6]^2 + z3[5]*(1 - 3*z3[6] + 2*z3[6]^2), 
  y[1788] -> 43 + 109*z3[6] - 37*z3[6]^2 + z3[3]*(-1 + z3[5])*
     (-6 - 11*z3[6] + 6*z3[6]^2) + z3[5]*(-19 + 6*z3[6] + 13*z3[6]^2), 
  y[1789] -> 38 - 6*z3[6] - 13*z3[6]^2 + z3[5]*(-38 + 25*z3[6] + 13*z3[6]^2), 
  y[1790] -> -z3[4]^3 + (3 + z3[3])*z3[4]^2*z3[6] + 
    z3[4]*z3[6]*(1 - (3 + 2*z3[3])*z3[6]) + 
    z3[6]*(-1 - z3[6] + (1 + z3[3])*z3[6]^2), 
  y[1791] -> -48 + 48*z3[4]^3 + (105 + z3[5])*z3[6] + 
    (73 + 33*z3[5])*z3[6]^2 + (73 + 33*z3[5])*z3[6]^3 + 
    z3[4]^2*(-48 + (9 + z3[5])*z3[6]) - 
    z3[4]*(-48 + (57 + z3[5])*z3[6] + 2*(65 + 17*z3[5])*z3[6]^2), 
  y[1792] -> -24 + 24*z3[4]^3 - 18*(7 + z3[5])*z3[6] - 
    (13 + 10*z3[5])*z3[6]^2 + (-32 + 9*z3[5])*z3[6]^3 - 
    6*z3[4]^2*(4 + (29 + 3*z3[5])*z3[6]) + 
    z3[4]*(24 + 6*(25 + 3*z3[5])*z3[6] + (163 + 28*z3[5])*z3[6]^2), 
  y[1793] -> -19 - 24*z3[4]^3 + 19*z3[5] - 79*z3[6] + 12*z3[5]*z3[6] - 
    142*z3[6]^2 - 3*z3[5]*z3[6]^2 + 50*z3[6]^3 - 3*z3[5]*z3[6]^3 + 
    6*z3[4]^2*(4 + (29 + 3*z3[5])*z3[6]) + z3[3]*(-1 + z3[5])*
     (6 + 11*z3[6] + 24*z3[6]^2) + z3[4]*(48 - 6*(-7 + 3*z3[5])*z3[6] - 
      (187 + 28*z3[5])*z3[6]^2), 
  y[1794] -> -24*z3[4]^3 + 6*z3[4]^2*(-8 + (13 + 3*z3[5])*z3[6]) - 
    z3[4]*(24 - 120*z3[6] + (19 + 4*z3[5])*z3[6]^2) - 
    z3[6]*(-24 + (-7 + z3[5])*z3[6] + (22 + 27*z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(-6 + 7*z3[6])), 
  y[1795] -> 266 + 22*z3[4] + 100*z3[4]^2 + 39*z3[4]*z3[5] + 
    13*z3[4]^2*z3[5] + z3[2]^2*(578 + z3[3]*(300 - 72*z3[5]) + 13*z3[5] - 
      12*z3[3]^2*(2 + z3[5])) - 12*z3[3]^2*(1 + z3[4]^2*z3[5] - 
      z3[4]*(1 + 3*z3[5]) + z3[5]*(3 - 2*z3[6])) - 194*z3[6] - 
    50*z3[4]*z3[6] + 13*z3[5]*z3[6] + 
    z3[2]*(228 - 439*z3[4] - 26*z3[4]*z3[5] + 
      12*z3[3]^2*(-3 + z3[4]*(1 + 2*z3[5]) + z3[5]*(-3 + z3[6])) - 
      13*z3[5]*z3[6] + 3*z3[3]*(131 + 4*z3[4]*(-28 + 9*z3[5]) + 
        16*z3[5]*(-2 + z3[6]) + 4*z3[6])) + 
    z3[3]*(73 - 4*z3[4]^2*(-28 + 9*z3[5]) + 
      z3[4]*(-121 + 18*z3[5] - 62*z3[6]) - 155*z3[6] + 
      6*z3[5]*(-7 + 8*z3[6])), y[1796] -> 11 + 2*z3[5] - z3[5]^2 + 
    z3[4]^3*(7 - 5*z3[5] + z3[5]^2) + 2*z3[6] - 11*z3[5]*z3[6] + 
    3*z3[5]^2*z3[6] - 6*z3[6]^2 + 8*z3[5]*z3[6]^2 - 2*z3[5]^2*z3[6]^2 - 
    z3[3]*(1 + z3[4])*(1 + z3[5]*(-1 + z3[6]) + z3[6]) + 
    z3[4]^2*(20 - 2*z3[6] + z3[5]^2*z3[6] - z3[5]*(3 + 2*z3[6])) - 
    z3[4]*(-24 + 2*z3[6] + 5*z3[6]^2 + z3[5]*(-3 + 11*z3[6] - 7*z3[6]^2) + 
      z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2)), 
  y[1797] -> -91 + z3[2]^3*(-239 - 76*z3[3] + 12*z3[3]^2) - 
    12*z3[3]^2*(-1 + z3[6]) + 271*z3[6] - 113*z3[6]^2 + 
    z3[3]*(-97 + 276*z3[6] - 100*z3[6]^2) + z3[5]*(-1 + z3[6])*
     (z3[2]^2*(13 - 72*z3[3] - 12*z3[3]^2) + 
      z3[2]*(12*z3[3]^2*(-3 + z3[6]) + 48*z3[3]*(-2 + z3[6]) - 13*z3[6]) + 
      13*z3[6] + 12*z3[3]^2*(-3 + 2*z3[6]) + 6*z3[3]*(-7 + 8*z3[6])) + 
    z3[2]^2*(-478 - 12*z3[3]^2*(-3 + z3[6]) + 289*z3[6] + 
      z3[3]*(-337 + 150*z3[6])) - z3[2]*(378 - 428*z3[6] + 51*z3[6]^2 + 
      12*z3[3]^2*(-3 + 2*z3[6]) + z3[3]*(369 - 387*z3[6] + 50*z3[6]^2)), 
  y[1798] -> -35 - 35*z3[4]^2 - 128*z3[6] - 66*z3[6]^2 + 
    z3[4]*(35 + 163*z3[6]) + z3[3]*(-11 - 11*z3[4]^2 - 50*z3[6] + 
      z3[4]*(11 + 61*z3[6])) - z3[5]*(6 + 6*z3[4]^2 + 
      12*z3[3]^2*(1 - z3[4] + z3[4]^2 - z3[6]) + 30*z3[6] + 11*z3[6]^2 - 
      6*z3[4]*(1 + 6*z3[6]) + 18*z3[3]*(1 + z3[4]^2 - z3[4]*(1 + z3[6]))), 
  y[1799] -> (1 + 1/(z3[4]*(-1 + z3[5])))/((1 + z3[2])*z3[4]) + 
    (1/(z3[4]^2*(-1 + z3[5])) + 1/(z3[4]*(-1 + z3[5])) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/(1 + z3[4] - z3[6]) + 
    (1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
      (1 + 1/(z3[3]*(z3[2] - z3[4] + z3[6])))/(z3[2]*z3[3] - z3[4] - 
        z3[3]*z3[4]))/(1 + z3[2])^2, 
  y[1800] -> (1 + 1/(z3[4]*(-1 + z3[5])))/(z3[4]*(-1 + z3[5])) + 
    ((1 + z3[3]^(-1))/z3[4] + 1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])))/
     ((1 + z3[2])^2*z3[3]*(-1 + z3[5])*(z3[2] - z3[4] + z3[6])) + 
    (1 + 1/(z3[4]^2*(-1 + z3[5])^2*(1 + z3[4] - z3[6])) + 
      (1 + 1/(z3[4]*(1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - 
           z3[6])) + 1/(z3[4]*(z3[2] - z3[4] + z3[6])))/(-1 + z3[5]))/
     (1 + z3[2]), y[1801] -> z3[2]^3 + z3[2]^2*(-3 - 2*z3[4] + z3[6]) - 
    (-1 + z3[5])*(-1 + 7*z3[6] - 5*z3[6]^2 + 
      z3[5]*(1 - 3*z3[6] + 2*z3[6]^2)) + 
    z3[2]*(1 - z3[4]^2*(-2 + z3[5])^3 + z3[5]^2*(1 - 2*z3[6]) - 8*z3[6] + 
      z3[5]*(-2 + 7*z3[6]) - z3[4]*(-2 + z3[5])*(z3[5]*(2 - 5*z3[6]) + 
        2*(1 + z3[6]) + z3[5]^2*(-1 + 2*z3[6]))), 
  y[1802] -> -7 + z3[2]^3*(-1 + z3[3]) - 14*z3[4] - 8*z3[4]^2 - 2*z3[5] - 
    3*z3[4]*z3[5] + 5*z3[4]^2*z3[5] + z3[5]^2 + z3[4]*z3[5]^2 - 
    z3[4]^2*z3[5]^2 - 3*z3[6] - 4*z3[4]*z3[6] - z3[4]^2*z3[6] + 
    10*z3[5]*z3[6] + 7*z3[4]*z3[5]*z3[6] - 3*z3[5]^2*z3[6] - 
    2*z3[4]*z3[5]^2*z3[6] + 6*z3[6]^2 + 2*z3[4]*z3[6]^2 - 7*z3[5]*z3[6]^2 + 
    2*z3[5]^2*z3[6]^2 - z3[6]^3 - z3[2]^2*(-3 - 2*z3[4] + z3[6] + 
      z3[3]*(-2 + z3[4] + z3[6])) + z3[3]*(1 + z3[4]^2*(1 + z3[5]) + 
      z3[5]*(-1 + z3[6]) + z3[6] - z3[6]^3 + z3[4]*(1 - z3[5] + z3[6]^2)) + 
    z3[2]*(3 + 2*z3[5] - z3[5]^2 + z3[4]^2*(-7 + 12*z3[5] - 6*z3[5]^2 + 
        z3[5]^3) + 6*z3[6] - 7*z3[5]*z3[6] + 2*z3[5]^2*z3[6] + z3[6]^2 + 
      z3[3]*(-1 + z3[5] + z3[4]*(-4 - z3[5] + z3[5]^2) + z3[6]^2) + 
      z3[4]*(-3 + z3[5]^2*(4 - 9*z3[6]) - 6*z3[6] + z3[5]^3*(-1 + 2*z3[6]) + 
        2*z3[5]*(-1 + 6*z3[6]))), 
  y[1803] -> 2*z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) + 
    (-206 - 4*z3[4]^2*(-6 + 5*z3[5]) + 27*z3[6] + 84*z3[6]^2 + 
      z3[5]*(6 + 17*z3[6] + 17*z3[6]^2) - 
      2*z3[4]*(75 + 54*z3[6] + z3[5]*(29 + 18*z3[6])))/12, 
  y[1804] -> -35 - 11*z3[5], y[1805] -> 1/(z3[2]*z3[3]) + 
    1/((1 + z3[2])^2*z3[3]) + 1/((1 + z3[2])*z3[4]*(-1 + z3[5])), 
  y[1806] -> -3 + 2*z3[5], y[1807] -> 1/((1 + z3[2])*z3[4]) + 
    (1 + z3[4]^(-1))/(1 + z3[4] - z3[6]), 
  y[1808] -> ((1 + (1 + z3[2])^(-1))/((1 + z3[2])*z3[3]) + 
      1/(z3[4]^2*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/(-1 + z3[5]) + 
    (1/(z3[2]*z3[3]) + (1 + z3[4]^(-1) + (-1 + z3[5])^(-1) + 
        1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]))/((1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1809] -> 1/(z3[2]*z3[3]*(-1 + z3[5])) + 
    (1 + 1/((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2))/
     ((1 + z3[2])*z3[4]) + (1/(z3[3]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/((1 + z3[2])^2*z3[4]) + 
    (1 + 1/(z3[2]*(-1 + z3[5])) + 1/(z3[4]^2*(-1 + z3[5])))/
     ((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1810] -> -45 - 23*z3[6], y[1811] -> 25 - z3[6], 
  y[1812] -> -31 + 15*z3[2] - 11*z3[5]*(-1 + z3[6]), 
  y[1813] -> 2*z3[2] + (-1 + 2*z3[5])*(-1 + z3[6]), y[1814] -> -1 - 19*z3[6], 
  y[1815] -> 1 + 2*z3[5]*(-1 + z3[6]) - 2*z3[6], 
  y[1816] -> 4 + 3*z3[4] - 4*z3[6], 
  y[1817] -> 1 + 1/((1 + z3[2])*(-1 + z3[5])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[1818] -> -1 + z3[4]*(-3 + z3[5]) + z3[5]*(-1 + z3[6]) - z3[6], 
  y[1819] -> 23/24 - z3[6]/2, y[1820] -> 1 + z3[6]/24, 
  y[1821] -> -37/24 + z3[6]/2, y[1822] -> 23/48 + z3[6]/2, 
  y[1823] -> 25/48 + z3[6]/2, y[1824] -> -15 + z3[6], 
  y[1825] -> -89 - 23*z3[6], y[1826] -> (1 + z3[2])^(-2) + 
    (z3[4]^(-1) + (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1))/z3[3], 
  y[1827] -> -2 - 3*z3[5]*(-1 + z3[6]) + z3[6], y[1828] -> 7 + 6*z3[6], 
  y[1829] -> 22 + 9*z3[6], y[1830] -> 11 + 11*z3[5]*(-1 + z3[6]) + 10*z3[6], 
  y[1831] -> -4 + 19*z3[6], y[1832] -> -25 + 22*z3[6], 
  y[1833] -> 3 + z3[6] + z3[6]^2, y[1834] -> -8 + z3[3]*(-1 + z3[5]), 
  y[1835] -> -1 - 4*z3[6] + z3[6]^2, y[1836] -> -11 - 11*z3[6] + 12*z3[6]^2, 
  y[1837] -> 23 + z3[6] + 24*z3[6]^2, 
  y[1838] -> 4 + 16*z3[6] + (-4 + z3[3]*(-1 + z3[5]))*z3[6]^2, 
  y[1839] -> -4 - (17 + 3*z3[5])*z3[6] + (8 - 3*z3[5])*z3[6]^2 + 
    (-1 + z3[5])*z3[6]^3, y[1840] -> 
   1 + 1/((1 + z3[2])^2*(z3[2] - z3[4] + z3[6])), 
  y[1841] -> 1 + 1/(z3[3]*(z3[2] - z3[4] + z3[6])), 
  y[1842] -> z3[4]*(7 - 5*z3[5] + z3[5]^2) + z3[5]*(5 - 7*z3[6]) + 5*z3[6] + 
    z3[5]^2*(-1 + 2*z3[6]), y[1843] -> -17 + z3[5] + z3[4]^2*(4 + z3[5]) + 
    4*z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) - 2*z3[6] + 5*z3[5]*z3[6] + 
    14*z3[6]^2 + 5*z3[5]*z3[6]^2 - z3[4]*(12 + z3[5] + 18*z3[6] + 
      6*z3[5]*z3[6]), y[1844] -> 2 + z3[4]^2*(2 + z3[5]) + 
    (-6 + z3[5])*z3[6] + (2 + z3[5])*z3[6]^2 + 
    z3[4]*(5 - 2*(2 + z3[5])*z3[6]), 
  y[1845] -> 4 - 4*z3[4]^3 + 3*(7 + z3[5])*z3[6] + (13 + 6*z3[5])*z3[6]^2 + 
    (14 + 5*z3[5])*z3[6]^3 + z3[4]^2*(4 + (29 + 3*z3[5])*z3[6]) - 
    z3[4]*(4 + (25 + 3*z3[5])*z3[6] + (38 + 9*z3[5])*z3[6]^2), 
  y[1846] -> -4*z3[4]^3 + z3[4]^2*(-8 + (13 + 3*z3[5])*z3[6]) - 
    z3[4]*(4 - 20*z3[6] + (14 + 5*z3[5])*z3[6]^2) + 
    z3[6]*(4 + 2*(-7 + z3[5])*z3[6] + (5 + 2*z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(1 + z3[6])), 
  y[1847] -> 1 + (1 + (1 + (1 + z3[3]^(-1))/((1 + z3[2])*z3[3]))/
       (z3[4]*(z3[2] - z3[4] + z3[6])) + 
      1/((1 + z3[2])*z3[3]^2*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*
        (z3[2] - z3[4] + z3[6])))/(-1 + z3[5]), 
  y[1848] -> -14 - 8*z3[4] - 8*z3[4]^2 + 
    2*z3[2]^2*(-20 + 6*z3[3]*(-2 + z3[5]) + z3[3]^2*(2 + z3[5])) + 
    2*z3[3]^2*(1 + z3[4]^2*z3[5] - z3[4]*(1 + 3*z3[5]) + 
      z3[5]*(3 - 2*z3[6])) + 15*z3[6] + 4*z3[4]*z3[6] - 
    z3[2]*(12 - 32*z3[4] + 2*z3[3]^2*(-3 + z3[4]*(1 + 2*z3[5]) + 
        z3[5]*(-3 + z3[6])) + z3[3]*(33 + 6*z3[4]*(-5 + 3*z3[5]) + 
        8*z3[5]*(-2 + z3[6]) + 2*z3[6])) + 
    z3[3]*(3 + 2*z3[4]^2*(-5 + 3*z3[5]) + z3[5]*(7 - 8*z3[6]) + 15*z3[6] + 
      z3[4]*(5 - 3*z3[5] + 6*z3[6])), 
  y[1849] -> -8*z3[4]^3 + z3[3]*(-1 + z3[5]) + 
    2*z3[4]^2*(4 + (9 + z3[5])*z3[6]) - 
    z3[4]*(-16 + 2*(5 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) + 
    z3[6]*(3*(-6 + z3[6] + z3[6]^2) + z3[5]*(2 + z3[6] + z3[6]^2)), 
  y[1850] -> -11 - 2*z3[5] + z3[5]^2 - z3[4]^3*(7 - 5*z3[5] + z3[5]^2) - 
    2*z3[6] + 11*z3[5]*z3[6] - 3*z3[5]^2*z3[6] + 6*z3[6]^2 - 
    8*z3[5]*z3[6]^2 + 2*z3[5]^2*z3[6]^2 + z3[3]*(1 + z3[4])*
     (1 + z3[5]*(-1 + z3[6]) + z3[6]) + 
    z3[4]^2*(2*(-10 + z3[6]) - z3[5]^2*z3[6] + z3[5]*(3 + 2*z3[6])) + 
    z3[4]*(-24 + 2*z3[6] + 5*z3[6]^2 + z3[5]*(-3 + 11*z3[6] - 7*z3[6]^2) + 
      z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2)), 
  y[1851] -> -2*z3[2]^3*(-8 - 2*z3[3] + z3[3]^2) + 
    2*z3[2]^2*(16 + z3[3]*(14 - 6*z3[6]) + z3[3]^2*(-3 + z3[6]) - 10*z3[6]) + 
    2*z3[3]^2*(-1 + z3[6]) + z3[3]*z3[5]*(7 + 2*z3[2]^2*(6 + z3[3]) - 
      2*z3[2]*(z3[3]*(-3 + z3[6]) + 4*(-2 + z3[6])) + z3[3]*(6 - 4*z3[6]) - 
      8*z3[6])*(-1 + z3[6]) + z3[6]*(-17 + 8*z3[6]) + 
    z3[3]*(1 - 20*z3[6] + 8*z3[6]^2) + z3[2]*(z3[3]^2*(-6 + 4*z3[6]) + 
      2*(12 - 14*z3[6] + z3[6]^2) + z3[3]*(29 - 32*z3[6] + 4*z3[6]^2)), 
  y[1852] -> -4*z3[4]^3 + z3[3]*(-1 + z3[5])*(1 + 2*z3[6])^2 + 
    z3[4]^2*(4 + (29 + 3*z3[5])*z3[6]) + 
    z3[4]*(8 + (7 - 3*z3[5])*z3[6] - 3*(14 + 3*z3[5])*z3[6]^2) + 
    z3[6]*(-11 - 15*z3[6] + 17*z3[6]^2 + z3[5]*(3 + 6*z3[6] + 6*z3[6]^2)), 
  y[1853] -> (13*z3[3]*z3[5]*(-1 + z3[6])*
      (z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 
       z3[2]^3*(48 + z3[3]^2*(5 - 2*z3[6]) - 22*z3[3]*(-2 + z3[6]) - 
         28*z3[6]) - (-1 + z3[6])^2*(-9 + 2*z3[6]) + 
       z3[3]^2*(5 - 8*z3[6] + 3*z3[6]^2) + 
       z3[3]*(14 - 28*z3[6] + 17*z3[6]^2 - 2*z3[6]^3) + 
       z3[2]^2*(56 - 64*z3[6] + 13*z3[6]^2 + z3[3]^2*(10 - 8*z3[6] + 
           z3[6]^2) + z3[3]*(62 - 64*z3[6] + 11*z3[6]^2)) + 
       z3[2]*(32 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
         z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) - z3[3]*(-42 + 66*z3[6] - 
           25*z3[6]^2 + z3[6]^3))))/6 - 
    (13*((1 + z3[2])^3*z3[3]^3*(1 + z3[2] - z3[6])^2 + 
       z3[6]*(3 + (4 + 6*z3[2] + 8*z3[2]^2 + 4*z3[2]^3)*z3[6] - 
         (5 + 7*z3[2] + 5*z3[2]^2)*z3[6]^2 + (2 + z3[2])*z3[6]^3) + 
       z3[3]^2*(-6 + 4*z3[2]^5 + z3[2]^4*(4 - 3*z3[6]) + 27*z3[6] - 
         29*z3[6]^2 + 8*z3[6]^3 - 3*z3[2]^3*(6 - 5*z3[6] + z3[6]^2) + 
         z3[2]^2*(-38 + 60*z3[6] - 23*z3[6]^2 + 2*z3[6]^3) + 
         z3[2]*(-26 + 66*z3[6] - 43*z3[6]^2 + 7*z3[6]^3)) + 
       z3[3]*(-7 + 8*z3[2]^4*(-2 + z3[6]) + 32*z3[6] - 25*z3[6]^2 + 
         2*z3[6]^3 + 2*z3[6]^4 + z3[2]^2*(-56 + 92*z3[6] - 33*z3[6]^2) + 
         z3[2]^3*(-48 + 52*z3[6] - 9*z3[6]^2) + 
         z3[2]*(-31 + 74*z3[6] - 41*z3[6]^2 + z3[6]^3 + z3[6]^4))))/6, 
  y[1854] -> z3[2]^5*z3[3]^3 + z3[2]^4*z3[3]^2*(z3[3]*(2 - 4*z3[4]) - 
      3*z3[4]) - z3[2]^2*z3[4]*(6*z3[3]*(-1 + z3[4])*z3[4] + z3[4]^2 + 
      4*z3[3]^3*(1 - 3*z3[4] + z3[4]^2) + 
      3*z3[3]^2*(1 - 6*z3[4] + 3*z3[4]^2)) + 
    z3[2]^3*z3[3]*(3*z3[4]^2 + 3*z3[3]*z3[4]*(-2 + 3*z3[4]) + 
      z3[3]^2*(1 - 8*z3[4] + 6*z3[4]^2)) + (1 + z3[3])^2*
     (z3[4]*(2*z3[4]^3 + z3[4]*z3[6] + z3[6]^2) + 
      z3[3]*(2*z3[4]^4 - z3[4]^3*(1 + z3[5]) - z3[4]^2*(-2 + z3[5])*z3[6] - 
        z3[4]*(-2 + z3[5])*z3[6]^2 - z3[6]^3)) + 
    z3[2]*(1 + z3[3])*((-2 + z3[4])*z3[4]^3 + 
      z3[3]*(2*z3[4]^4 - z3[4]^3*(9 + z3[5]) - z3[6]^2 - 
        z3[4]*z3[6]*(1 + (-1 + z3[5])*z3[6]) + 
        z3[4]^2*(2 + z3[6] - z3[5]*z3[6])) + 
      z3[3]^2*(z3[4]^4 - z3[4]^3*(7 + z3[5]) - z3[6]^2 - 
        z3[4]*z3[6]*(1 + (-1 + z3[5])*z3[6]) + 
        z3[4]^2*(5 + z3[6] - z3[5]*z3[6])))}}


==> anc/analytic/PolesUVIR_5pt_2L_nf0_Qu_pppm.m <==
{{{(4235*f[1])/864 + f[1]/eps^4 + (7*f[1])/(12*eps^3) + 
    ((-953*f[1])/576 + (11*f[3])/12)/eps + (11*f[3])/6 + f[3]/eps^2, 
   (-143*f[1])/288 + (11*f[7])/12 + f[7]/eps + (143*f[29])/120 + 
    (-1/2*f[1] + (6*f[29])/5)/eps^2, -1/2*f[7] + (f[1]/2 - (6*f[29])/5)/
     eps^2 + f[167]/2 + f[172] + (f[1]/4 - (3*f[29])/5 + f[166]/2 + f[171] + 
      f[180]/2)/eps + f[181]/2, -1/12*f[1] + (-1/6*f[1] + (2*f[29])/5)/eps + 
    f[29]/5 - f[166]/6 - f[171]/3 - f[180]/6, f[1]/24 - f[29]/10, 
   (2839*f[1])/3456 - f[1]/eps^3 + f[1]/(6*eps^2) - (11*f[3])/8 + 
    (11*f[17])/12 + f[17]/eps, (11*f[1])/16 - f[7]/2 + 
    (f[1]/4 - (3*f[29])/5)/eps - (33*f[29])/20, 
   (-13*f[1])/16 + (-1/4*f[1] + (3*f[29])/5)/eps + (39*f[29])/20 - f[166]/4 - 
    f[171]/2 - f[180]/4, f[1]/12 - f[29]/5, (-185*f[1])/64 - f[3]/4 - f[17] + 
    (f[1]/4 - (6*f[29])/5)/eps^2 - f[148] - f[158] + 
    ((-13*f[1])/24 - f[147] - f[157] + f[171])/eps + f[172], 
   -1/8*f[1] + (3*f[29])/10, f[1]/8 - (3*f[29])/10, 
   (169*f[1])/144 + (33*f[29])/20 + f[29]/eps + (5*f[147])/6 + (5*f[157])/6 - 
    (5*f[171])/6, 0, -1/16*f[1] - (3*f[29])/5, (11*f[32])/12 + f[32]/eps, 0, 
   0, 0, -1/2*f[32], 0, 0, 0, (6*f[29])/(5*eps^2) - f[32]/2 + f[158] - 
    f[172] + (f[157] - f[171] - f[180])/eps - f[181], 0, 0, 
   (-33*f[29])/20 - (3*f[29])/(5*eps) - f[157]/2 + f[171]/2 + f[180]/2, 0, 
   (3*f[29])/10, (-2*f[29])/(5*eps) - f[157]/3 + f[171]/3 + f[180]/3, 0, 
   f[29]/5, f[29]/10, (143*f[45])/144 + f[45]/eps^2 + (11*f[46])/12 + 
    f[46]/eps, 0, 0, 0, (-11*f[45])/8 - f[45]/(2*eps) - f[46]/2, 0, 0, 
   f[45]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (6*f[29])/(5*eps^2) - f[46]/2 + 
    f[148] - f[167] + (-1/2*f[45] + f[147] - f[166] - f[171])/eps - f[172], 
   0, 0, (-33*f[29])/20 - (3*f[29])/(5*eps) + f[45]/4 - f[147]/2 + f[166]/2 + 
    f[171]/2, 0, (3*f[29])/10, 0, 0, 0, 0, (-2*f[29])/(5*eps) + f[45]/6 - 
    f[147]/3 + f[166]/3 + f[171]/3, 0, f[29]/5, 0, f[29]/10, 
   (-593*f[1])/3456 - f[1]/eps^3 - (77*f[3])/24 - (11*f[7])/12 - 
    (11*f[17])/12 - (143*f[29])/120 - (11*f[32])/12 + 
    ((-5*f[1])/6 - (6*f[29])/5 - f[45])/eps^2 - (143*f[45])/144 - 
    (11*f[46])/12 + (-2*f[3] - f[7] - f[17] - f[32] - f[46] - f[97])/eps - 
    (11*f[97])/12, (11*f[1])/16 - f[7]/2 + (f[1]/4 - (3*f[29])/5)/eps - 
    (33*f[29])/20, (-13*f[1])/16 + (-1/4*f[1] + (3*f[29])/5)/eps + 
    (39*f[29])/20 - f[166]/4 - f[171]/2 - f[180]/4, f[1]/12 - f[29]/5, 
   (49*f[1])/96 + f[1]/(2*eps^2) + f[3]/2 + f[7]/2 + (33*f[29])/20 + 
    f[32]/2 + (f[1]/2 + (3*f[29])/5 + f[45]/2)/eps + (11*f[45])/8 + f[46]/2 + 
    f[97]/2, 0, 0, (7*f[1])/16 + (27*f[29])/20 + (3*f[29])/(5*eps) - 
    f[45]/4 + f[147]/2 + f[157]/2 - f[171]/2, 0, -1/5*f[29], -1/2*f[32], 0, 
   0, 0, 0, (-33*f[29])/20 - (3*f[29])/(5*eps) - f[157]/2 + f[171]/2 + 
    f[180]/2, 0, 0, f[29]/5, (-11*f[45])/8 - f[45]/(2*eps) - f[46]/2, 0, 0, 
   0, 0, 0, 0, 0, 0, (-33*f[29])/20 - (3*f[29])/(5*eps) + f[45]/4 - 
    f[147]/2 + f[166]/2 + f[171]/2, 0, 0, 0, f[29]/5, 
   (-97*f[1])/64 + f[1]/(4*eps^2) + (7*f[3])/4 + f[7] + f[17] + 
    (33*f[29])/20 + f[32] + (11*f[45])/8 + f[46] + f[97] - f[148] + 
    f[167]/2 + ((11*f[1])/24 + (6*f[29])/5 + f[45] - f[147] + f[166]/2 - 
      f[180]/2)/eps - f[181]/2, -1/8*f[1] + (3*f[29])/10, 
   f[1]/8 - (3*f[29])/10, (7*f[1])/16 - (3*f[29])/10 - f[45]/4 + f[147]/2 - 
    f[166]/4 + f[180]/4, 0, -1/8*f[1] - (3*f[29])/10, 0, 0, 0, (3*f[29])/10, 
   f[45]/4, 0, 0, 0, (3*f[29])/10, (73*f[1])/144 - (4*f[29])/5 - 
    (2*f[45])/3 + (5*f[147])/6 - (5*f[166])/12 + (5*f[180])/12, 0, 0, 0, 0, 
   -1/16*f[1], (11*f[97])/12 + f[97]/eps, 0, 0, 0, -1/2*f[97], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[97], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[1]/eps^2 - f[97]/2 - f[158] - f[167]/2 + 
    (-f[157] - f[166]/2 + f[180]/2)/eps + f[181]/2, 0, 0, 
   (11*f[1])/16 + f[1]/(4*eps) + f[157]/2 + f[166]/4 - f[180]/4, 0, 
   -1/8*f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, (11*f[1])/16 + f[1]/(4*eps) + 
    f[157]/2 + f[166]/4 - f[180]/4, 0, 0, 0, 0, -1/8*f[1], 
   f[1]/(6*eps) + f[157]/3 + f[166]/6 - f[180]/6, 0, -1/12*f[1], 0, 0, 
   -1/12*f[1], -1/24*f[1], (-59*f[1])/144 + f[1]/(12*eps^2) - f[3]/6 + 
    f[148]/6 + f[158]/6 + f[167]/12 + (f[1]/36 + f[147]/6 + f[157]/6 + 
      f[166]/12 + f[180]/12)/eps + f[181]/12, 
   f[1]/12 + (f[1]/12 - f[29]/5)/eps - f[29]/5 + f[166]/12 + f[171]/6 + 
    f[180]/12, -1/12*f[1] + f[29]/5, (-11*f[1])/24 + 
    (-1/12*f[1] - f[29]/5)/eps - f[147]/4 - f[157]/4 - f[166]/24 + f[171]/6 - 
    f[180]/24, -1/24*f[1] + f[29]/10, f[1]/8 + (3*f[29])/10, 
   f[29]/(5*eps) + f[157]/6 - f[171]/6 - f[180]/6, 0, -1/10*f[29], 
   -1/5*f[29], f[29]/(5*eps) - f[45]/6 + f[147]/6 - f[166]/6 - f[171]/6, 0, 
   -1/10*f[29], 0, -1/5*f[29], (-7*f[1])/24 - f[1]/(12*eps) + f[29]/5 + 
    f[45]/6 - f[147]/4 - f[157]/12 + f[166]/24 - f[180]/8, 
   -1/24*f[1] + f[29]/10, f[29]/10, -1/10*f[29], -1/10*f[29], f[1]/8, 
   -1/12*f[1]/eps - f[157]/6 - f[166]/12 + f[180]/12, 0, f[1]/24, 0, 0, 
   f[1]/24, f[1]/12, -1/72*f[1], f[1]/(2*eps^2) + f[147]/eps + f[148], 0, 0, 
   (-11*f[1])/16 - f[1]/(4*eps) - f[147]/2, 0, f[1]/8, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, (-11*f[1])/16 - f[1]/(4*eps) - f[147]/2, 0, 0, 0, 0, f[1]/8, 0, 0, 
   0, 0, 0, 0, 0, -1/24*f[1], 0, f[1]/(2*eps^2) + f[157]/eps + f[158], 0, 0, 
   (-11*f[1])/16 - f[1]/(4*eps) - f[157]/2, 0, f[1]/8, 0, 0, 0, 0, 0, 0, 0, 
   0, (-11*f[1])/16 - f[1]/(4*eps) - f[157]/2, 0, 0, 0, 0, f[1]/8, 0, 0, 0, 
   0, 0, 0, 0, -1/24*f[1], 0, f[166]/eps + f[167], 0, 0, -1/2*f[166], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[166], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (f[1]/2 - (6*f[29])/5)/eps^2 + f[171]/eps + f[172], 0, 0, 
   (-11*f[1])/16 + (-1/4*f[1] + (3*f[29])/5)/eps + (33*f[29])/20 - f[171]/2, 
   f[1]/8 - (3*f[29])/10, 0, 0, 0, 0, 0, 0, 0, 
   (-11*f[1])/16 + (-1/4*f[1] + (3*f[29])/5)/eps + (33*f[29])/20 - f[171]/2, 
   0, 0, 0, f[1]/8 - (3*f[29])/10, 0, 0, 0, 0, 0, 0, -1/24*f[1] + f[29]/10, 
   0, 0, 0, f[180]/eps + f[181], 0, 0, -1/2*f[180], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1/2*f[180], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[184]/eps + f[185], 0, 0, -1/2*f[184], 0, -1/2*f[184], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[166], 0, 0, 0, 0, 0, 
   0, f[180], 0, 0, 0, 0, 0, 0, f[184], 0, 0, 0, 0, 0, 
   (23*f[1])/36 + (2*f[1])/eps + (14*f[147])/3 + (14*f[157])/3 + 
    (7*f[166])/3 + (7*f[180])/3, (7*f[1])/3 - (28*f[29])/5, (-28*f[29])/5, 
   (28*f[29])/5, (28*f[29])/5, 0, (-7*f[1])/3, f[198]/eps + f[199], 0, 
   -1/2*f[198], -1/2*f[198], 0, f[1]/(2*eps) + f[147], 0, -1/4*f[1], 0, 0, 
   -1/4*f[1], 0, f[1]/(2*eps) + f[157], 0, -1/4*f[1], 0, 0, -1/4*f[1], 0, 
   (f[1]/2 - (6*f[29])/5)/eps + f[171], 0, -1/4*f[1] + (3*f[29])/5, 0, 0, 
   -1/4*f[1] + (3*f[29])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[198], f[1]/2, f[1]/2, 0, f[1]/2 - (6*f[29])/5, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {(4235*f[218])/864 + f[218]/eps^4 + 
    (7*f[218])/(12*eps^3) + ((-953*f[218])/576 + (11*f[220])/12)/eps + 
    (11*f[220])/6 + f[220]/eps^2, (-11*f[1])/24 + (11*f[29])/5 + 
    (11*f[32])/12 - (11*f[218])/24 - (11*f[220])/6 + (143*f[223])/144 + 
    f[223]/eps^2 - (11*f[234])/12 - (11*f[263])/12 - (11*f[280])/12 - 
    (11*f[314])/12 + (11*f[467])/12 + (-1/2*f[1] + (12*f[29])/5 + f[32] - 
      f[218]/2 - 2*f[220] - f[234] - f[263] - f[280] - f[314] + f[467] - 
      (3*f[632])/7)/eps - (11*f[632])/28, f[1]/4 - (6*f[29])/5 - f[32]/2 - 
    f[172] - f[181]/2 + f[218]/4 + f[220] + f[234]/2 + f[263]/2 + f[280]/2 + 
    f[314]/2 + f[384]/2 - f[467]/2 - f[607] - f[616]/2 + 
    ((-6*f[29])/5 + f[218]/2 - (6*f[246])/5 + (3*f[632])/7)/eps^2 + 
    (3*f[632])/14 - (11*f[738])/12 + (-1/2*f[180] - f[223]/2 + f[383]/2 + 
      f[388] - f[615]/2 - f[742]/2)/eps - (11*f[742])/24, 
   f[180]/6 + f[223]/6 - f[383]/6 - f[388]/3 + f[615]/6 + 
    ((2*f[29])/5 - f[218]/6 + (2*f[246])/5 - f[632]/7)/eps + f[742]/6, 
   -1/10*f[29] + f[218]/24 - f[246]/10 + f[632]/28, 
   (2839*f[218])/3456 - f[218]/eps^3 + f[218]/(6*eps^2) - (11*f[220])/8 + 
    (11*f[234])/12 + f[234]/eps, f[1]/4 - (6*f[29])/5 - f[32]/2 + f[218]/4 + 
    f[220] - (11*f[223])/8 - f[223]/(2*eps) + f[234]/2 + f[263]/2 + 
    f[280]/2 + f[314]/2 - f[467]/2 + (3*f[632])/14, 
   (33*f[29])/20 + f[180]/4 - (11*f[218])/16 + f[223]/4 + (33*f[246])/20 - 
    f[383]/4 - f[388]/2 + f[615]/4 + ((3*f[29])/5 - f[218]/4 + (3*f[246])/5 - 
      (3*f[632])/14)/eps - (33*f[632])/56 + f[742]/4, 
   -1/5*f[29] + f[218]/12 - f[246]/5 + f[632]/14, 
   f[158] - f[172] - (185*f[218])/64 - f[220]/4 - f[234] + 
    (f[218]/4 - (6*f[246])/5)/eps^2 - f[365] + f[593] - f[607] + 
    (f[157] - (13*f[218])/24 - f[364] + f[388] + f[592] + f[730])/eps + 
    f[731] - (11*f[738])/12, f[223]/4, (-3*f[29])/10 + f[218]/8 - 
    (3*f[246])/10 + (3*f[632])/28, (-5*f[157])/6 + (169*f[218])/144 + 
    (33*f[246])/20 + f[246]/eps + (5*f[364])/6 - (5*f[388])/6 - 
    (5*f[592])/6 - (5*f[730])/6, 0, -1/16*f[218] - (3*f[246])/5, 
   (11*f[1])/24 - (11*f[29])/5 - (11*f[32])/12 + (11*f[218])/24 - 
    (11*f[467])/12 + (f[1]/2 - (12*f[29])/5 - f[32] + f[218]/2 - f[467] + 
      (3*f[632])/7)/eps + (11*f[632])/28, 0, 0, 0, 
   -1/4*f[1] + (6*f[29])/5 + f[32]/2 - f[218]/4 + f[467]/2 - (3*f[632])/14, 
   0, 0, 0, -1/4*f[1] + (6*f[29])/5 + f[32]/2 - f[158] + f[172] + f[181] - 
    f[218]/4 + (6*f[246])/(5*eps^2) + f[467]/2 - f[593] + f[607] + f[616] - 
    (3*f[632])/14 - f[731] + (11*f[738])/12 + (11*f[742])/12 + 
    (-f[157] + f[180] - f[388] - f[592] + f[615] - f[730] + f[742])/eps, 0, 
   0, f[157]/2 - f[180]/2 - (33*f[246])/20 - (3*f[246])/(5*eps) + f[388]/2 + 
    f[592]/2 - f[615]/2 + f[730]/2 - f[742]/2, 0, (3*f[246])/10, 
   f[157]/3 - f[180]/3 - (2*f[246])/(5*eps) + f[388]/3 + f[592]/3 - 
    f[615]/3 + f[730]/3 - f[742]/3, 0, f[246]/5, f[246]/10, 
   (-143*f[218])/108 - (143*f[223])/144 + (11*f[263])/12 + f[263]/eps + 
    ((-4*f[218])/3 - f[223] - f[279])/eps^2 - (143*f[279])/144, 0, 0, 0, 
   (11*f[218])/6 + (11*f[223])/8 - f[263]/2 + 
    ((2*f[218])/3 + f[223]/2 + f[279]/2)/eps + (11*f[279])/8, 0, 0, 
   -1/3*f[218] - f[223]/4 - f[279]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[172] - f[263]/2 + f[365] - f[384] + 
    ((2*f[218])/3 + f[223]/2 + f[279]/2 + f[364] - f[383] - f[388])/eps + 
    f[607] + ((6*f[29])/5 + (6*f[246])/5 - (3*f[632])/7)/eps^2 + 
    (11*f[738])/12, 0, 0, (-33*f[29])/20 - f[218]/3 - f[223]/4 - 
    (33*f[246])/20 - f[279]/4 - f[364]/2 + f[383]/2 + f[388]/2 + 
    ((-3*f[29])/5 - (3*f[246])/5 + (3*f[632])/14)/eps + (33*f[632])/56, 0, 
   (3*f[29])/10 + (3*f[246])/10 - (3*f[632])/28, 0, 0, 0, 0, 
   (-2*f[218])/9 - f[223]/6 - f[279]/6 - f[364]/3 + f[383]/3 + f[388]/3 + 
    ((-2*f[29])/5 - (2*f[246])/5 + f[632]/7)/eps, 0, 
   f[29]/5 + f[246]/5 - f[632]/14, 0, f[29]/10 + f[246]/10 - f[632]/28, 
   (2267*f[218])/3456 - f[218]/eps^3 - (11*f[220])/8 + (143*f[279])/144 + 
    f[279]/eps^2 + (11*f[280])/12 + f[280]/eps, f[1]/4 - (6*f[29])/5 - 
    f[32]/2 + f[218]/4 + f[220] - (11*f[223])/8 - f[223]/(2*eps) + f[234]/2 + 
    f[263]/2 + f[280]/2 + f[314]/2 - f[467]/2 + (3*f[632])/14, 
   (33*f[29])/20 + f[180]/4 - (11*f[218])/16 + f[223]/4 + (33*f[246])/20 - 
    f[383]/4 - f[388]/2 + f[615]/4 + ((3*f[29])/5 - f[218]/4 + (3*f[246])/5 - 
      (3*f[632])/14)/eps - (33*f[632])/56 + f[742]/4, 
   -1/5*f[29] + f[218]/12 - f[246]/5 + f[632]/14, 
   (-61*f[218])/96 + f[218]/(2*eps^2) - f[220]/2 - f[234]/2 + 
    (f[218]/12 - f[279]/2)/eps - (11*f[279])/8 - f[280]/2, 0, 0, 
   -1/2*f[157] + (31*f[218])/48 + (33*f[246])/20 + (3*f[246])/(5*eps) + 
    f[279]/4 + f[364]/2 - f[388]/2 - f[592]/2 - f[730]/2, 0, -1/5*f[246], 
   -1/4*f[1] + (6*f[29])/5 + f[32]/2 - f[218]/4 + f[467]/2 - (3*f[632])/14, 
   0, 0, 0, 0, f[157]/2 - f[180]/2 - (33*f[246])/20 - (3*f[246])/(5*eps) + 
    f[388]/2 + f[592]/2 - f[615]/2 + f[730]/2 - f[742]/2, 0, 0, f[246]/5, 
   (11*f[218])/6 + (11*f[223])/8 - f[263]/2 + 
    ((2*f[218])/3 + f[223]/2 + f[279]/2)/eps + (11*f[279])/8, 0, 0, 0, 0, 0, 
   0, 0, 0, (-33*f[29])/20 - f[218]/3 - f[223]/4 - (33*f[246])/20 - 
    f[279]/4 - f[364]/2 + f[383]/2 + f[388]/2 + 
    ((-3*f[29])/5 - (3*f[246])/5 + (3*f[632])/14)/eps + (33*f[632])/56, 0, 0, 
   0, f[29]/5 + f[246]/5 - f[632]/14, f[181]/2 - (511*f[218])/192 + 
    f[218]/(4*eps^2) - f[220]/4 - (11*f[279])/8 - f[280] - f[365] + 
    f[384]/2 + f[616]/2 + (f[180]/2 - (3*f[218])/8 - f[279] - f[364] + 
      f[383]/2 + f[615]/2 + f[742]/2)/eps + (11*f[742])/24, f[223]/4, 
   (-3*f[29])/10 + f[218]/8 - (3*f[246])/10 + (3*f[632])/28, 
   -1/4*f[180] + (31*f[218])/48 + f[279]/4 + f[364]/2 - f[383]/4 - f[615]/4 - 
    f[742]/4, 0, -1/8*f[218] - (3*f[246])/10, 0, 0, 0, (3*f[246])/10, 
   -1/3*f[218] - f[223]/4 - f[279]/4, 0, 0, 0, (3*f[29])/10 + (3*f[246])/10 - 
    (3*f[632])/28, (-5*f[180])/12 + (17*f[218])/16 + (2*f[279])/3 + 
    (5*f[364])/6 - (5*f[383])/12 - (5*f[615])/12 - (5*f[742])/12, 0, 0, 0, 0, 
   -1/16*f[218], (11*f[314])/12 + f[314]/eps, 0, 0, 0, -1/2*f[314], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/2*f[314], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, f[158] - f[181]/2 - f[314]/2 - f[384]/2 + f[593] - f[616]/2 + 
    ((6*f[29])/5 - f[218]/2 - (3*f[632])/7)/eps^2 + f[731] + 
    (f[157] - f[180]/2 - f[383]/2 + f[592] - f[615]/2 + f[730] - f[742]/2)/
     eps - (11*f[742])/24, 0, 0, (-33*f[29])/20 - f[157]/2 + f[180]/4 + 
    (11*f[218])/16 + f[383]/4 - f[592]/2 + f[615]/4 + 
    ((-3*f[29])/5 + f[218]/4 + (3*f[632])/14)/eps + (33*f[632])/56 - 
    f[730]/2 + f[742]/4, 0, (3*f[29])/10 - f[218]/8 - (3*f[632])/28, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-33*f[29])/20 - f[157]/2 + f[180]/4 + (11*f[218])/16 + 
    f[383]/4 - f[592]/2 + f[615]/4 + ((-3*f[29])/5 + f[218]/4 + 
      (3*f[632])/14)/eps + (33*f[632])/56 - f[730]/2 + f[742]/4, 0, 0, 0, 0, 
   (3*f[29])/10 - f[218]/8 - (3*f[632])/28, -1/3*f[157] + f[180]/6 + 
    f[383]/6 - f[592]/3 + f[615]/6 + ((-2*f[29])/5 + f[218]/6 + f[632]/7)/
     eps - f[730]/3 + f[742]/6, 0, f[29]/5 - f[218]/12 - f[632]/14, 0, 0, 
   f[29]/5 - f[218]/12 - f[632]/14, f[29]/10 - f[218]/24 - f[632]/28, 
   -1/6*f[158] - f[181]/12 - (59*f[218])/144 - f[220]/6 + f[365]/6 + 
    f[384]/12 - f[593]/6 - f[616]/12 + (-1/5*f[29] + f[218]/12 + f[632]/14)/
     eps^2 - f[731]/6 + (-1/6*f[157] - f[180]/12 + f[218]/36 + f[364]/6 + 
      f[383]/12 - f[592]/6 - f[615]/12 - f[730]/6 - f[742]/12)/eps - 
    (11*f[742])/144, -1/12*f[180] - f[223]/6 + f[383]/12 + f[388]/6 - 
    f[615]/12 + (-1/5*f[29] + f[218]/12 - f[246]/5 + f[632]/14)/eps - 
    f[742]/12, f[29]/5 - f[218]/12 + f[246]/5 - f[632]/14, 
   (11*f[29])/40 + f[157]/4 + f[180]/24 - (11*f[218])/24 - f[364]/4 - 
    f[383]/24 + f[388]/6 + f[592]/4 + f[615]/24 + 
    (f[29]/10 - f[218]/12 - f[246]/5 - f[632]/28)/eps - (11*f[632])/112 + 
    f[730]/4 + f[742]/24, f[29]/10 - f[218]/24 + f[246]/10 - f[632]/28, 
   -1/20*f[29] + f[218]/8 + (3*f[246])/10 + f[632]/56, 
   -1/6*f[157] + f[180]/6 + f[246]/(5*eps) - f[388]/6 - f[592]/6 + f[615]/6 - 
    f[730]/6 + f[742]/6, 0, -1/10*f[246], -1/5*f[246], 
   (2*f[218])/9 + f[223]/6 + f[279]/6 + f[364]/6 - f[383]/6 - f[388]/6 + 
    (f[29]/5 + f[246]/5 - f[632]/14)/eps, 0, -1/10*f[29] - f[246]/10 + 
    f[632]/28, 0, -1/5*f[29] - f[246]/5 + f[632]/14, 
   (11*f[29])/40 + f[157]/12 + f[180]/8 - (31*f[218])/72 - f[279]/6 - 
    f[364]/4 + f[383]/24 + f[592]/12 + f[615]/8 + 
    (f[29]/10 - f[218]/12 - f[632]/28)/eps - (11*f[632])/112 + f[730]/12 + 
    f[742]/8, f[29]/10 - f[218]/24 + f[246]/10 - f[632]/28, f[246]/10, 
   -1/10*f[246], -1/10*f[29] - f[246]/10 + f[632]/28, 
   -1/20*f[29] + f[218]/8 + f[632]/56, f[157]/6 - f[180]/12 - f[383]/12 + 
    f[592]/6 - f[615]/12 + (f[29]/5 - f[218]/12 - f[632]/14)/eps + f[730]/6 - 
    f[742]/12, 0, -1/10*f[29] + f[218]/24 + f[632]/28, 0, 0, 
   -1/10*f[29] + f[218]/24 + f[632]/28, -1/5*f[29] + f[218]/12 + f[632]/14, 
   (-37*f[29])/600 - f[218]/72 + (37*f[632])/1680, 
   f[218]/(2*eps^2) + f[364]/eps + f[365], 0, 0, 
   (-11*f[218])/16 - f[218]/(4*eps) - f[364]/2, 0, f[218]/8, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-11*f[218])/16 - f[218]/(4*eps) - f[364]/2, 0, 0, 0, 0, 
   f[218]/8, 0, 0, 0, 0, 0, 0, 0, -1/24*f[218], 0, 
   -f[158] - f[593] + ((-6*f[29])/5 + f[218]/2 + (3*f[632])/7)/eps^2 + 
    (-f[157] - f[592] - f[730])/eps - f[731], 0, 0, 
   (33*f[29])/20 + f[157]/2 - (11*f[218])/16 + f[592]/2 + 
    ((3*f[29])/5 - f[218]/4 - (3*f[632])/14)/eps - (33*f[632])/56 + f[730]/2, 
   0, (-3*f[29])/10 + f[218]/8 + (3*f[632])/28, 0, 0, 0, 0, 0, 0, 0, 0, 
   (33*f[29])/20 + f[157]/2 - (11*f[218])/16 + f[592]/2 + 
    ((3*f[29])/5 - f[218]/4 - (3*f[632])/14)/eps - (33*f[632])/56 + f[730]/2, 
   0, 0, 0, 0, (-3*f[29])/10 + f[218]/8 + (3*f[632])/28, 0, 0, 0, 0, 0, 0, 0, 
   f[29]/10 - f[218]/24 - f[632]/28, 0, f[383]/eps + f[384], 0, 0, 
   -1/2*f[383], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[383], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[172] + f[388]/eps - f[607] + 
    ((-6*f[29])/5 + f[218]/2 - (6*f[246])/5 + (3*f[632])/7)/eps^2 - 
    (11*f[738])/12, 0, 0, (33*f[29])/20 - (11*f[218])/16 + (33*f[246])/20 - 
    f[388]/2 + ((3*f[29])/5 - f[218]/4 + (3*f[246])/5 - (3*f[632])/14)/eps - 
    (33*f[632])/56, (-3*f[29])/10 + f[218]/8 - (3*f[246])/10 + (3*f[632])/28, 
   0, 0, 0, 0, 0, 0, 0, (33*f[29])/20 - (11*f[218])/16 + (33*f[246])/20 - 
    f[388]/2 + ((3*f[29])/5 - f[218]/4 + (3*f[246])/5 - (3*f[632])/14)/eps - 
    (33*f[632])/56, 0, 0, 0, (-3*f[29])/10 + f[218]/8 - (3*f[246])/10 + 
    (3*f[632])/28, 0, 0, 0, 0, 0, 0, f[29]/10 - f[218]/24 + f[246]/10 - 
    f[632]/28, 0, 0, 0, -f[181] - f[616] + (-f[180] - f[615] - f[742])/eps - 
    (11*f[742])/12, 0, 0, f[180]/2 + f[615]/2 + f[742]/2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[180]/2 + f[615]/2 + f[742]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -f[185] - f[620] + (-f[184] - f[619] - f[746])/eps - 
    f[747], 0, 0, f[184]/2 + f[619]/2 + f[746]/2, 0, 
   f[184]/2 + f[619]/2 + f[746]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, f[383], 0, 0, 0, 0, 0, 0, 
   -f[180] - f[615] - f[742], 0, 0, 0, 0, 0, 0, -f[184] - f[619] - f[746], 0, 
   0, 0, 0, 0, (-14*f[157])/3 - (7*f[180])/3 + (23*f[218])/36 + 
    (14*f[364])/3 + (7*f[383])/3 - (14*f[592])/3 - (7*f[615])/3 + 
    ((-28*f[29])/5 + 2*f[218] + 2*f[632])/eps - (14*f[730])/3 - (7*f[742])/3, 
   (-28*f[29])/5 + (7*f[218])/3 - (28*f[246])/5 + 2*f[632], 
   (14*f[29])/5 - (28*f[246])/5 - f[632], (28*f[246])/5, 
   (28*f[29])/5 + (28*f[246])/5 - 2*f[632], (14*f[29])/5 - f[632], 
   (28*f[29])/5 - (7*f[218])/3 - 2*f[632], (-13*f[198])/12 - f[199] - 
    (13*f[416])/12 + f[416]/eps - (13*f[634])/12 - f[635], 0, -1/2*f[416], 
   -1/2*f[416], 0, f[218]/(2*eps) + f[364], 0, -1/4*f[218], 0, 0, 
   -1/4*f[218], 0, -f[157] - f[592] + 
    ((-6*f[29])/5 + f[218]/2 + (3*f[632])/7)/eps - f[730], 0, 
   (3*f[29])/5 - f[218]/4 - (3*f[632])/14, 0, 0, 
   (3*f[29])/5 - f[218]/4 - (3*f[632])/14, 0, 
   f[388] + ((-6*f[29])/5 + f[218]/2 - (6*f[246])/5 + (3*f[632])/7)/eps, 0, 
   (3*f[29])/5 - f[218]/4 + (3*f[246])/5 - (3*f[632])/14, 0, 0, 
   (3*f[29])/5 - f[218]/4 + (3*f[246])/5 - (3*f[632])/14, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[416], f[218]/2, 
   (-6*f[29])/5 + f[218]/2 + (3*f[632])/7, 0, (-6*f[29])/5 + f[218]/2 - 
    (6*f[246])/5 + (3*f[632])/7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-4235*f[1])/864 + (847*f[29])/72 + (-f[1] + (12*f[29])/5 - f[218])/
     eps^4 + ((-7*f[1])/12 + (7*f[29])/5 - (7*f[218])/12)/eps^3 - 
    (4235*f[218])/864 + ((953*f[1])/576 - (953*f[29])/240 + 
      (953*f[218])/576 + (11*f[438])/12)/eps + (11*f[438])/6 + f[438]/eps^2, 
   (143*f[1])/288 - (11*f[7])/12 - (143*f[29])/120 - (11*f[32])/12 + 
    (11*f[220])/6 - (143*f[223])/144 + (11*f[234])/12 + (11*f[263])/12 + 
    (11*f[280])/12 + (11*f[314])/12 - (11*f[467])/12 + (11*f[654])/12 + 
    (f[1]/2 - (6*f[29])/5 - f[223] - f[657])/eps^2 - (143*f[657])/144 + 
    (11*f[680])/12 - (121*f[689])/48 - (11*f[696])/6 + (11*f[709])/12 + 
    (-f[7] - f[32] + 2*f[220] + f[234] + f[263] + f[280] + f[314] - f[467] + 
      f[654] + f[680] - (11*f[689])/4 - 2*f[696] + f[709])/eps, 
   f[7]/2 + f[32]/2 - f[220] - f[234]/2 - f[263]/2 - f[280]/2 - f[314]/2 + 
    f[467]/2 + f[602]/2 + f[607] + f[616]/2 + 
    (-1/2*f[1] + (12*f[29])/5 - f[218]/2 + (6*f[246])/5 - (3*f[632])/7)/
     eps^2 - f[654]/2 - f[680]/2 + (11*f[689])/8 + f[696] - f[709]/2 + 
    (-1/4*f[1] + (3*f[29])/5 - f[171] + f[223]/2 - f[388] + f[601]/2 + 
      f[615]/2 + f[657]/2 - f[738])/eps, f[1]/12 - f[29]/5 + f[171]/3 - 
    f[223]/6 + f[388]/3 - f[601]/6 - f[615]/6 + 
    (f[1]/6 - (4*f[29])/5 + f[218]/6 - (2*f[246])/5 + f[632]/7)/eps - 
    f[657]/6 + f[738]/3, -1/24*f[1] + f[29]/5 - f[218]/24 + f[246]/10 - 
    f[632]/28, (-2041*f[1])/1728 + (11*f[7])/12 + (2041*f[29])/720 + 
    (11*f[32])/12 + (11*f[97])/12 + (-1/6*f[1] + (2*f[29])/5 - f[218]/6)/
     eps^2 - (277*f[218])/576 + (f[1] - (12*f[29])/5 + f[218])/eps^3 - 
    (11*f[220])/6 - (11*f[234])/12 + (121*f[279])/144 - (11*f[280])/12 - 
    (11*f[438])/4 + ((-113*f[1])/288 + f[7] + (113*f[29])/120 + f[32] + 
      f[97] + (107*f[218])/288 - 2*f[220] - f[234] + (11*f[279])/12 - 
      f[280] - (3*f[438])/2 - f[654])/eps - (11*f[654])/12, 
   (-11*f[1])/16 + f[7]/2 + (33*f[29])/20 + f[32]/2 - f[220] + 
    (11*f[223])/8 - f[234]/2 - f[263]/2 - f[280]/2 - f[314]/2 + f[467]/2 - 
    f[654]/2 + (-1/4*f[1] + (3*f[29])/5 + f[223]/2 + f[657]/2)/eps + 
    (11*f[657])/8 - f[680]/2 + (11*f[689])/8 + f[696] - f[709]/2, 
   (13*f[1])/16 - (18*f[29])/5 + f[171]/2 + (11*f[218])/16 - f[223]/4 - 
    (33*f[246])/20 + f[388]/2 - f[601]/4 - f[615]/4 + 
    (f[1]/4 - (6*f[29])/5 + f[218]/4 - (3*f[246])/5 + (3*f[632])/14)/eps + 
    (33*f[632])/56 - f[657]/4 + f[738]/2, -1/12*f[1] + (2*f[29])/5 - 
    f[218]/12 + f[246]/5 - f[632]/14, (1891*f[1])/576 - f[7] - 
    (1891*f[29])/240 - f[32] - f[97] + (1451*f[218])/576 + 2*f[220] + 
    f[234] + (-1/4*f[1] + (9*f[29])/5 - f[218]/4 + (6*f[246])/5)/eps^2 - 
    (11*f[279])/12 + f[280] + (5*f[438])/4 - f[583] - f[593] + f[607] + 
    f[654] + ((13*f[1])/24 - (13*f[29])/10 - f[171] + (13*f[218])/24 - 
      f[388] - f[582] - f[592] - f[738])/eps, f[1]/8 - (3*f[29])/10 - 
    f[223]/4 - f[657]/4, -1/8*f[1] + (3*f[29])/5 - f[218]/8 + (3*f[246])/10 - 
    (3*f[632])/28, (-169*f[1])/144 + (7*f[29])/6 + (5*f[171])/6 - 
    (169*f[218])/144 + (-f[29] - f[246])/eps - (33*f[246])/20 + 
    (5*f[388])/6 + (5*f[582])/6 + (5*f[592])/6 + (5*f[738])/6, 0, 
   f[1]/16 + (9*f[29])/20 + f[218]/16 + (3*f[246])/5, 
   (11*f[467])/12 + f[467]/eps, 0, 0, 0, -1/2*f[467], 0, 0, 0, 
   ((-6*f[29])/5 - (6*f[246])/5)/eps^2 - f[467]/2 + f[593] - f[607] - 
    f[616] + (f[171] + f[388] + f[592] - f[615] + f[738])/eps, 0, 0, 
   (33*f[29])/20 - f[171]/2 + ((3*f[29])/5 + (3*f[246])/5)/eps + 
    (33*f[246])/20 - f[388]/2 - f[592]/2 + f[615]/2 - f[738]/2, 0, 
   (-3*f[29])/10 - (3*f[246])/10, -1/3*f[171] + ((2*f[29])/5 + (2*f[246])/5)/
     eps - f[388]/3 - f[592]/3 + f[615]/3 - f[738]/3, 0, 
   -1/5*f[29] - f[246]/5, -1/10*f[29] - f[246]/10, 
   (55*f[1])/36 - (11*f[29])/3 + (143*f[218])/108 + (143*f[223])/144 - 
    (11*f[263])/12 - (121*f[279])/144 - (11*f[497])/6 + (143*f[657])/144 + 
    ((5*f[1])/6 - 2*f[29] + (4*f[218])/3 + f[223] - f[497] + f[657])/eps^2 - 
    (11*f[680])/12 + ((55*f[1])/72 - (11*f[29])/6 - f[263] - (11*f[279])/12 - 
      (11*f[497])/12 - f[680] - (11*f[689])/12)/eps - (121*f[689])/144, 0, 0, 
   0, (-55*f[1])/36 + (11*f[29])/3 - (11*f[218])/6 - (11*f[223])/8 + 
    f[263]/2 + (11*f[279])/24 + (11*f[497])/6 + 
    ((-5*f[1])/12 + f[29] - (2*f[218])/3 - f[223]/2 + f[497]/2 - f[657]/2)/
     eps - (11*f[657])/8 + f[680]/2 + (11*f[689])/24, 0, 0, 
   (5*f[1])/24 - f[29]/2 + f[218]/3 + f[223]/4 - f[497]/4 + f[657]/4, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (-55*f[1])/144 + (11*f[29])/12 + f[263]/2 + 
    (11*f[279])/24 + (11*f[497])/24 + f[583] - f[602] - f[607] + 
    ((-6*f[29])/5 - (6*f[246])/5 + (3*f[632])/7)/eps^2 + f[680]/2 + 
    (11*f[689])/24 + ((-5*f[1])/12 + f[29] + f[171] - (2*f[218])/3 - 
      f[223]/2 + f[388] + f[497]/2 + f[582] - f[601] - f[657]/2 + f[738])/
     eps, 0, 0, (5*f[1])/24 + (23*f[29])/20 - f[171]/2 + f[218]/3 + 
    f[223]/4 + (33*f[246])/20 - f[388]/2 - f[497]/4 - f[582]/2 + f[601]/2 + 
    ((3*f[29])/5 + (3*f[246])/5 - (3*f[632])/14)/eps - (33*f[632])/56 + 
    f[657]/4 - f[738]/2, 0, (-3*f[29])/10 - (3*f[246])/10 + (3*f[632])/28, 0, 
   0, 0, 0, (5*f[1])/36 - f[29]/3 - f[171]/3 + (2*f[218])/9 + f[223]/6 - 
    f[388]/3 - f[497]/6 - f[582]/3 + f[601]/3 + 
    ((2*f[29])/5 + (2*f[246])/5 - f[632]/7)/eps + f[657]/6 - f[738]/3, 0, 
   -1/5*f[29] - f[246]/5 + f[632]/14, 0, -1/10*f[29] - f[246]/10 + f[632]/28, 
   (-287*f[1])/288 + (287*f[29])/120 - (287*f[218])/288 + 
    (f[1] - (12*f[29])/5 + f[218])/eps^3 - (11*f[438])/6 + (11*f[497])/6 + 
    f[497]/eps^2 + (121*f[689])/36 + (11*f[696])/6 + 
    ((-107*f[1])/288 + (107*f[29])/120 - (107*f[218])/288 - f[438]/2 + 
      (11*f[497])/12 + (11*f[689])/3 + 2*f[696])/eps, 
   (-11*f[1])/16 + f[7]/2 + (33*f[29])/20 + f[32]/2 - f[220] + 
    (11*f[223])/8 - f[234]/2 - f[263]/2 - f[280]/2 - f[314]/2 + f[467]/2 - 
    f[654]/2 + (-1/4*f[1] + (3*f[29])/5 + f[223]/2 + f[657]/2)/eps + 
    (11*f[657])/8 - f[680]/2 + (11*f[689])/8 + f[696] - f[709]/2, 
   (13*f[1])/16 - (18*f[29])/5 + f[171]/2 + (11*f[218])/16 - f[223]/4 - 
    (33*f[246])/20 + f[388]/2 - f[601]/4 - f[615]/4 + 
    (f[1]/4 - (6*f[29])/5 + f[218]/4 - (3*f[246])/5 + (3*f[632])/14)/eps + 
    (33*f[632])/56 - f[657]/4 + f[738]/2, -1/12*f[1] + (2*f[29])/5 - 
    f[218]/12 + f[246]/5 - f[632]/14, (293*f[1])/288 - f[7]/2 - 
    (293*f[29])/120 - f[32]/2 - f[97]/2 + 
    (-1/2*f[1] + (6*f[29])/5 - f[218]/2)/eps^2 + (61*f[218])/96 + f[220] + 
    f[234]/2 - (11*f[279])/24 + f[280]/2 + f[438]/2 + 
    (-1/12*f[1] + f[29]/5 - f[218]/12 - f[497]/2)/eps - (11*f[497])/6 + 
    f[654]/2 - (11*f[689])/6 - f[696], 0, 0, (-31*f[1])/48 - f[29]/10 + 
    f[171]/2 - (31*f[218])/48 + ((-3*f[29])/5 - (3*f[246])/5)/eps - 
    (33*f[246])/20 + f[388]/2 + f[497]/4 + f[582]/2 + f[592]/2 + f[738]/2, 0, 
   f[29]/5 + f[246]/5, -1/2*f[467], 0, 0, 0, 0, (33*f[29])/20 - f[171]/2 + 
    ((3*f[29])/5 + (3*f[246])/5)/eps + (33*f[246])/20 - f[388]/2 - f[592]/2 + 
    f[615]/2 - f[738]/2, 0, 0, -1/5*f[29] - f[246]/5, 
   (-55*f[1])/36 + (11*f[29])/3 - (11*f[218])/6 - (11*f[223])/8 + f[263]/2 + 
    (11*f[279])/24 + (11*f[497])/6 + ((-5*f[1])/12 + f[29] - (2*f[218])/3 - 
      f[223]/2 + f[497]/2 - f[657]/2)/eps - (11*f[657])/8 + f[680]/2 + 
    (11*f[689])/24, 0, 0, 0, 0, 0, 0, 0, 0, (5*f[1])/24 + (23*f[29])/20 - 
    f[171]/2 + f[218]/3 + f[223]/4 + (33*f[246])/20 - f[388]/2 - f[497]/4 - 
    f[582]/2 + f[601]/2 + ((3*f[29])/5 + (3*f[246])/5 - (3*f[632])/14)/eps - 
    (33*f[632])/56 + f[657]/4 - f[738]/2, 0, 0, 0, 
   -1/5*f[29] - f[246]/5 + f[632]/14, (1747*f[1])/576 - (1747*f[29])/240 + 
    (-1/4*f[1] + (3*f[29])/5 - f[218]/4)/eps^2 + (1747*f[218])/576 + 
    f[438]/4 - (55*f[497])/24 - f[583] + f[602]/2 + 
    ((3*f[1])/8 - (9*f[29])/10 + (3*f[218])/8 - f[497] - f[582] + f[601]/2 - 
      f[615]/2)/eps - f[616]/2 - (11*f[689])/3 - 2*f[696], 
   f[1]/8 - (3*f[29])/10 - f[223]/4 - f[657]/4, -1/8*f[1] + (3*f[29])/5 - 
    f[218]/8 + (3*f[246])/10 - (3*f[632])/28, (-31*f[1])/48 + (31*f[29])/20 - 
    (31*f[218])/48 + f[497]/4 + f[582]/2 - f[601]/4 + f[615]/4, 0, 
   f[1]/8 + f[218]/8 + (3*f[246])/10, 0, 0, 0, (-3*f[29])/10 - (3*f[246])/10, 
   (5*f[1])/24 - f[29]/2 + f[218]/3 + f[223]/4 - f[497]/4 + f[657]/4, 0, 0, 
   0, (-3*f[29])/10 - (3*f[246])/10 + (3*f[632])/28, 
   (-17*f[1])/16 + (51*f[29])/20 - (17*f[218])/16 + (2*f[497])/3 + 
    (5*f[582])/6 - (5*f[601])/12 + (5*f[615])/12, 0, 0, 0, 0, 
   f[1]/16 - (3*f[29])/20 + f[218]/16, (-11*f[97])/12 - (11*f[314])/12 + 
    (-f[97] - f[314] - f[709])/eps - (11*f[709])/12, 0, 0, 0, 
   f[97]/2 + f[314]/2 + f[709]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[97]/2 + f[314]/2 + f[709]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, f[97]/2 + f[314]/2 - f[593] - f[602]/2 + 
    (-f[592] - f[601]/2 + f[615]/2)/eps + f[616]/2 + 
    (f[1]/2 - (6*f[29])/5 + f[218]/2 + (3*f[632])/7)/eps^2 + f[709]/2, 0, 0, 
   (-11*f[1])/16 + (33*f[29])/20 - (11*f[218])/16 + f[592]/2 + f[601]/4 - 
    f[615]/4 + (-1/4*f[1] + (3*f[29])/5 - f[218]/4 - (3*f[632])/14)/eps - 
    (33*f[632])/56, 0, f[1]/8 - (3*f[29])/10 + f[218]/8 + (3*f[632])/28, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (-11*f[1])/16 + (33*f[29])/20 - (11*f[218])/16 + 
    f[592]/2 + f[601]/4 - f[615]/4 + (-1/4*f[1] + (3*f[29])/5 - f[218]/4 - 
      (3*f[632])/14)/eps - (33*f[632])/56, 0, 0, 0, 0, 
   f[1]/8 - (3*f[29])/10 + f[218]/8 + (3*f[632])/28, 
   f[592]/3 + f[601]/6 - f[615]/6 + (-1/6*f[1] + (2*f[29])/5 - f[218]/6 - 
      f[632]/7)/eps, 0, f[1]/12 - f[29]/5 + f[218]/12 + f[632]/14, 0, 0, 
   f[1]/12 - f[29]/5 + f[218]/12 + f[632]/14, f[1]/24 - f[29]/10 + 
    f[218]/24 + f[632]/28, (59*f[1])/144 - (59*f[29])/60 + (59*f[218])/144 - 
    f[438]/6 + f[583]/6 + f[593]/6 + f[602]/12 + 
    (-1/36*f[1] + f[29]/15 - f[218]/36 + f[582]/6 + f[592]/6 + f[601]/12 + 
      f[615]/12)/eps + f[616]/12 + (-1/12*f[1] + f[29]/5 - f[218]/12 - 
      f[632]/14)/eps^2, -1/12*f[1] + f[29]/5 - f[171]/6 + f[223]/6 - 
    f[388]/6 + f[601]/12 + f[615]/12 + 
    (-1/12*f[1] + (2*f[29])/5 - f[218]/12 + f[246]/5 - f[632]/14)/eps + 
    f[657]/6 - f[738]/6, f[1]/12 - (2*f[29])/5 + f[218]/12 - f[246]/5 + 
    f[632]/14, (11*f[1])/24 - (11*f[29])/10 - f[171]/6 + (11*f[218])/24 - 
    f[388]/6 - f[582]/4 - f[592]/4 - f[601]/24 - f[615]/24 + 
    (f[1]/12 + f[218]/12 + f[246]/5 + f[632]/28)/eps + (11*f[632])/112 - 
    f[738]/6, f[1]/24 - f[29]/5 + f[218]/24 - f[246]/10 + f[632]/28, 
   -1/8*f[1] - f[218]/8 - (3*f[246])/10 - f[632]/56, 
   f[171]/6 + (-1/5*f[29] - f[246]/5)/eps + f[388]/6 + f[592]/6 - f[615]/6 + 
    f[738]/6, 0, f[29]/10 + f[246]/10, f[29]/5 + f[246]/5, 
   (-5*f[1])/36 + f[29]/3 + f[171]/6 - (2*f[218])/9 - f[223]/6 + f[388]/6 + 
    f[497]/6 + f[582]/6 - f[601]/6 + (-1/5*f[29] - f[246]/5 + f[632]/14)/
     eps - f[657]/6 + f[738]/6, 0, f[29]/10 + f[246]/10 - f[632]/28, 0, 
   f[29]/5 + f[246]/5 - f[632]/14, (31*f[1])/72 - (31*f[29])/30 + 
    (31*f[218])/72 - f[497]/6 - f[582]/4 - f[592]/12 + f[601]/24 - f[615]/8 + 
    (f[1]/12 - f[29]/5 + f[218]/12 + f[632]/28)/eps + (11*f[632])/112, 
   f[1]/24 - f[29]/5 + f[218]/24 - f[246]/10 + f[632]/28, 
   -1/10*f[29] - f[246]/10, f[29]/10 + f[246]/10, 
   f[29]/10 + f[246]/10 - f[632]/28, -1/8*f[1] + (3*f[29])/10 - f[218]/8 - 
    f[632]/56, -1/6*f[592] - f[601]/12 + f[615]/12 + 
    (f[1]/12 - f[29]/5 + f[218]/12 + f[632]/14)/eps, 0, 
   -1/24*f[1] + f[29]/10 - f[218]/24 - f[632]/28, 0, 0, 
   -1/24*f[1] + f[29]/10 - f[218]/24 - f[632]/28, 
   -1/12*f[1] + f[29]/5 - f[218]/12 - f[632]/14, 
   f[1]/72 - f[29]/30 + f[218]/72 - (37*f[632])/1680, 
   (-1/2*f[1] + (6*f[29])/5 - f[218]/2)/eps^2 + f[582]/eps + f[583], 0, 0, 
   (11*f[1])/16 - (33*f[29])/20 + (f[1]/4 - (3*f[29])/5 + f[218]/4)/eps + 
    (11*f[218])/16 - f[582]/2, 0, -1/8*f[1] + (3*f[29])/10 - f[218]/8, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (11*f[1])/16 - (33*f[29])/20 + 
    (f[1]/4 - (3*f[29])/5 + f[218]/4)/eps + (11*f[218])/16 - f[582]/2, 0, 0, 
   0, 0, -1/8*f[1] + (3*f[29])/10 - f[218]/8, 0, 0, 0, 0, 0, 0, 0, 
   f[1]/24 - f[29]/10 + f[218]/24, 0, f[592]/eps + f[593] + 
    (-1/2*f[1] + (6*f[29])/5 - f[218]/2 - (3*f[632])/7)/eps^2, 0, 0, 
   (11*f[1])/16 - (33*f[29])/20 + (11*f[218])/16 - f[592]/2 + 
    (f[1]/4 - (3*f[29])/5 + f[218]/4 + (3*f[632])/14)/eps + (33*f[632])/56, 
   0, -1/8*f[1] + (3*f[29])/10 - f[218]/8 - (3*f[632])/28, 0, 0, 0, 0, 0, 0, 
   0, 0, (11*f[1])/16 - (33*f[29])/20 + (11*f[218])/16 - f[592]/2 + 
    (f[1]/4 - (3*f[29])/5 + f[218]/4 + (3*f[632])/14)/eps + (33*f[632])/56, 
   0, 0, 0, 0, -1/8*f[1] + (3*f[29])/10 - f[218]/8 - (3*f[632])/28, 0, 0, 0, 
   0, 0, 0, 0, f[1]/24 - f[29]/10 + f[218]/24 + f[632]/28, 0, 
   f[601]/eps + f[602], 0, 0, -1/2*f[601], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[601], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[607] + (-1/2*f[1] + (12*f[29])/5 - f[218]/2 + (6*f[246])/5 - 
      (3*f[632])/7)/eps^2 + (-f[171] - f[388] - f[738])/eps, 0, 0, 
   (11*f[1])/16 - (33*f[29])/10 + f[171]/2 + (11*f[218])/16 - 
    (33*f[246])/20 + f[388]/2 + (f[1]/4 - (6*f[29])/5 + f[218]/4 - 
      (3*f[246])/5 + (3*f[632])/14)/eps + (33*f[632])/56 + f[738]/2, 
   -1/8*f[1] + (3*f[29])/5 - f[218]/8 + (3*f[246])/10 - (3*f[632])/28, 0, 0, 
   0, 0, 0, 0, 0, (11*f[1])/16 - (33*f[29])/10 + f[171]/2 + (11*f[218])/16 - 
    (33*f[246])/20 + f[388]/2 + (f[1]/4 - (6*f[29])/5 + f[218]/4 - 
      (3*f[246])/5 + (3*f[632])/14)/eps + (33*f[632])/56 + f[738]/2, 0, 0, 0, 
   -1/8*f[1] + (3*f[29])/5 - f[218]/8 + (3*f[246])/10 - (3*f[632])/28, 0, 0, 
   0, 0, 0, 0, f[1]/24 - f[29]/5 + f[218]/24 - f[246]/10 + f[632]/28, 0, 0, 
   0, f[615]/eps + f[616], 0, 0, -1/2*f[615], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[615], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[619]/eps + f[620], 0, 0, -1/2*f[619], 0, -1/2*f[619], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[601], 0, 0, 0, 0, 0, 
   0, f[615], 0, 0, 0, 0, 0, 0, f[619], 0, 0, 0, 0, 0, 
   (-23*f[1])/36 + (23*f[29])/15 - (23*f[218])/36 + (14*f[582])/3 + 
    (14*f[592])/3 + (7*f[601])/3 + (7*f[615])/3 + 
    (-2*f[1] + (24*f[29])/5 - 2*f[218] - 2*f[632])/eps, 
   (-7*f[1])/3 + (56*f[29])/5 - (7*f[218])/3 + (28*f[246])/5 - 2*f[632], 
   (28*f[29])/5 + (28*f[246])/5 + f[632], (-28*f[29])/5 - (28*f[246])/5, 
   (-28*f[29])/5 - (28*f[246])/5 + 2*f[632], f[632], 
   (7*f[1])/3 - (28*f[29])/5 + (7*f[218])/3 + 2*f[632], f[634]/eps + f[635], 
   0, -1/2*f[634], -1/2*f[634], 0, (-1/2*f[1] + (6*f[29])/5 - f[218]/2)/eps + 
    f[582], 0, f[1]/4 - (3*f[29])/5 + f[218]/4, 0, 0, 
   f[1]/4 - (3*f[29])/5 + f[218]/4, 0, 
   f[592] + (-1/2*f[1] + (6*f[29])/5 - f[218]/2 - (3*f[632])/7)/eps, 0, 
   f[1]/4 - (3*f[29])/5 + f[218]/4 + (3*f[632])/14, 0, 0, 
   f[1]/4 - (3*f[29])/5 + f[218]/4 + (3*f[632])/14, 0, 
   -f[171] - f[388] + (-1/2*f[1] + (12*f[29])/5 - f[218]/2 + (6*f[246])/5 - 
      (3*f[632])/7)/eps - f[738], 0, f[1]/4 - (6*f[29])/5 + f[218]/4 - 
    (3*f[246])/5 + (3*f[632])/14, 0, 0, f[1]/4 - (6*f[29])/5 + f[218]/4 - 
    (3*f[246])/5 + (3*f[632])/14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[634], -1/2*f[1] + (6*f[29])/5 - f[218]/2, 
   -1/2*f[1] + (6*f[29])/5 - f[218]/2 - (3*f[632])/7, 0, 
   -1/2*f[1] + (12*f[29])/5 - f[218]/2 + (6*f[246])/5 - (3*f[632])/7, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {(11*f[654])/6 + f[654]/eps^2 + (11*f[654])/(12*eps), 
   (11*f[1])/24 - (11*f[29])/5 + (11*f[218])/24 + (11*f[632])/28 - 
    (11*f[654])/12 + (143*f[657])/144 + f[657]/eps^2 - (11*f[680])/12 + 
    (121*f[689])/48 + (11*f[696])/6 + (f[1]/2 - (12*f[29])/5 + f[218]/2 + 
      (3*f[632])/7 - f[654] - f[680] + (11*f[689])/4 + 2*f[696] - f[709])/
     eps - (11*f[709])/12, -1/4*f[1] + (6*f[29])/5 - f[167]/2 - f[218]/4 - 
    f[384]/2 - f[602]/2 - (3*f[632])/14 + f[654]/2 + f[680]/2 - 
    (11*f[689])/8 - f[696] + f[709]/2 + (11*f[738])/12 + 
    (-1/2*f[166] - f[383]/2 - f[601]/2 - f[657]/2 + f[738] + f[742]/2)/eps + 
    (11*f[742])/24, f[166]/6 + f[383]/6 + f[601]/6 + f[657]/6 - f[738]/3 - 
    f[742]/6, 0, (-11*f[654])/6 - f[654]/(2*eps), 
   -1/4*f[1] + (6*f[29])/5 - f[218]/4 - (3*f[632])/14 + f[654]/2 - 
    (11*f[657])/8 - f[657]/(2*eps) + f[680]/2 - (11*f[689])/8 - f[696] + 
    f[709]/2, f[166]/4 + f[383]/4 + f[601]/4 + f[657]/4 - f[738]/2 - 
    f[742]/4, 0, f[654]/4 - (11*f[726])/12 - f[731] + (11*f[738])/12 + 
    (-f[726] - f[730] + f[738])/eps, f[657]/4, 0, 
   (5*f[726])/6 + (5*f[730])/6 - (5*f[738])/6, 0, 0, 
   (-11*f[1])/24 + (11*f[29])/5 - (11*f[218])/24 + 
    (-1/2*f[1] + (12*f[29])/5 - f[218]/2 - (3*f[632])/7)/eps - 
    (11*f[632])/28, 0, 0, 0, f[1]/4 - (6*f[29])/5 + f[218]/4 + (3*f[632])/14, 
   0, 0, 0, f[1]/4 - (6*f[29])/5 + f[218]/4 + (3*f[632])/14 + f[731] - 
    (11*f[738])/12 + (f[730] - f[738] - f[742])/eps - (11*f[742])/12, 0, 0, 
   -1/2*f[730] + f[738]/2 + f[742]/2, 0, 0, -1/3*f[730] + f[738]/3 + 
    f[742]/3, 0, 0, 0, (-143*f[657])/144 + (11*f[680])/12 + f[680]/eps + 
    (-f[657] - f[689])/eps^2 - (143*f[689])/144, 0, 0, 0, 
   (11*f[657])/8 - f[680]/2 + (f[657]/2 + f[689]/2)/eps + (11*f[689])/8, 0, 
   0, -1/4*f[657] - f[689]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[167] + f[384] + f[602] - f[680]/2 + (11*f[726])/12 + 
    (f[166] + f[383] + f[601] + f[657]/2 + f[689]/2 + f[726] - f[738])/eps - 
    (11*f[738])/12, 0, 0, -1/2*f[166] - f[383]/2 - f[601]/2 - f[657]/4 - 
    f[689]/4 - f[726]/2 + f[738]/2, 0, 0, 0, 0, 0, 0, 
   -1/3*f[166] - f[383]/3 - f[601]/3 - f[657]/6 - f[689]/6 - f[726]/3 + 
    f[738]/3, 0, 0, 0, 0, (-11*f[654])/6 - (55*f[689])/36 + f[689]/eps^2 + 
    (-1/2*f[654] - (11*f[689])/4 - 2*f[696])/eps - (11*f[696])/6, 
   -1/4*f[1] + (6*f[29])/5 - f[218]/4 - (3*f[632])/14 + f[654]/2 - 
    (11*f[657])/8 - f[657]/(2*eps) + f[680]/2 - (11*f[689])/8 - f[696] + 
    f[709]/2, f[166]/4 + f[383]/4 + f[601]/4 + f[657]/4 - f[738]/2 - 
    f[742]/4, 0, -1/2*f[689]/eps + f[696], 0, 0, 
   f[689]/4 + f[726]/2 + f[730]/2 - f[738]/2, 0, 0, 
   f[1]/4 - (6*f[29])/5 + f[218]/4 + (3*f[632])/14, 0, 0, 0, 0, 
   -1/2*f[730] + f[738]/2 + f[742]/2, 0, 0, 0, (11*f[657])/8 - f[680]/2 + 
    (f[657]/2 + f[689]/2)/eps + (11*f[689])/8, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[166] - f[383]/2 - f[601]/2 - f[657]/4 - f[689]/4 - f[726]/2 + 
    f[738]/2, 0, 0, 0, 0, -1/2*f[167] - f[384]/2 - f[602]/2 + f[654]/4 + 
    (11*f[689])/8 + 2*f[696] - (11*f[726])/12 + 
    (-1/2*f[166] - f[383]/2 - f[601]/2 - f[689] - f[726] - f[742]/2)/eps - 
    (11*f[742])/24, f[657]/4, 0, f[166]/4 + f[383]/4 + f[601]/4 + f[689]/4 + 
    f[726]/2 + f[742]/4, 0, 0, 0, 0, 0, 0, -1/4*f[657] - f[689]/4, 0, 0, 0, 
   0, (5*f[166])/12 + (5*f[383])/12 + (5*f[601])/12 + (2*f[689])/3 + 
    (5*f[726])/6 + (5*f[742])/12, 0, 0, 0, 0, 0, (11*f[709])/12 + f[709]/eps, 
   0, 0, 0, -1/2*f[709], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[709], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[167]/2 + f[384]/2 + f[602]/2 - 
    f[709]/2 - f[731] + (f[166]/2 + f[383]/2 + f[601]/2 - f[730] + f[742]/2)/
     eps + (11*f[742])/24, 0, 0, -1/4*f[166] - f[383]/4 - f[601]/4 + 
    f[730]/2 - f[742]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[166] - f[383]/4 - f[601]/4 + f[730]/2 - f[742]/4, 0, 0, 0, 0, 0, 
   -1/6*f[166] - f[383]/6 - f[601]/6 + f[730]/3 - f[742]/6, 0, 0, 0, 0, 0, 0, 
   -1/12*f[167] - f[384]/12 - f[602]/12 - f[654]/6 + (11*f[726])/72 + 
    f[731]/6 + (-1/12*f[166] - f[383]/12 - f[601]/12 + f[726]/6 + f[730]/6 + 
      f[742]/12)/eps + (11*f[742])/144, -1/12*f[166] - f[383]/12 - 
    f[601]/12 - f[657]/6 + f[738]/6 + f[742]/12, 0, 
   f[166]/24 + f[383]/24 + f[601]/24 - f[726]/4 - f[730]/4 + f[738]/6 - 
    f[742]/24, 0, 0, f[730]/6 - f[738]/6 - f[742]/6, 0, 0, 0, 
   f[166]/6 + f[383]/6 + f[601]/6 + f[657]/6 + f[689]/6 + f[726]/6 - 
    f[738]/6, 0, 0, 0, 0, -1/24*f[166] - f[383]/24 - f[601]/24 - f[689]/6 - 
    f[726]/4 - f[730]/12 - f[742]/8, 0, 0, 0, 0, 0, 
   f[166]/12 + f[383]/12 + f[601]/12 - f[730]/6 + f[742]/12, 0, 0, 0, 0, 0, 
   0, 0, (11*f[726])/12 + f[726]/eps, 0, 0, -1/2*f[726], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/2*f[726], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[730]/eps + f[731], 0, 0, -1/2*f[730], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[730], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[167] - f[384] + (-f[166] - f[383] - f[601])/eps - f[602], 0, 0, 
   f[166]/2 + f[383]/2 + f[601]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[166]/2 + f[383]/2 + f[601]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (11*f[738])/12 + f[738]/eps, 0, 0, -1/2*f[738], 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[738], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (11*f[742])/12 + f[742]/eps, 0, 0, -1/2*f[742], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[742], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[746]/eps + f[747], 0, 0, -1/2*f[746], 0, -1/2*f[746], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[166] - f[383] - f[601], 0, 0, 0, 0, 0, 0, f[742], 0, 0, 0, 0, 0, 0, 
   f[746], 0, 0, 0, 0, 0, (-7*f[166])/3 - (7*f[383])/3 - (7*f[601])/3 + 
    (14*f[726])/3 + (14*f[730])/3 + (7*f[742])/3, 0, 0, 0, 0, 0, 0, 
   (13*f[198])/12 + (13*f[416])/12 + (-f[198] - f[416] - f[634])/eps + 
    (13*f[634])/12, 0, f[198]/2 + f[416]/2 + f[634]/2, 
   f[198]/2 + f[416]/2 + f[634]/2, 0, f[726], 0, 0, 0, 0, 0, 0, f[730], 0, 0, 
   0, 0, 0, 0, f[738], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[198] - f[416] - f[634], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[2]/y[1]^2 - y[3]/y[1] - (y[3]*y[4])/y[5] - 
    (y[6]*y[7])/(y[1]^2*y[5]) + (y[6]*y[8])/(y[1]^2*y[5]^2) + 
    (y[3]*y[9])/y[5]^2 + y[10]/(y[1]*y[5]) + y[11]/(y[1]*y[5]^2), 
  f[3] -> y[2]/2 - (191*y[6])/(144*y[1]^2) - (191*y[6]*y[7])/
     (144*y[1]^2*y[5]) + (191*y[6]*y[8])/(144*y[1]^2*y[5]^2) + y[12]/y[1] + 
    y[13]/(144*y[5]) + y[14]/(144*y[1]*y[5]) + 
    (y[6]^2*y[8]^2)/(2*y[1]^2*y[5]^2*y[15]) - 
    (y[6]^2*y[16])/(2*y[1]^2*y[15]) - y[18]^2/(2*y[17]*y[19]) - 
    (y[6]^2*y[20])/(2*y[1]^2*y[5]*y[15]) + (y[6]*y[21])/(2*y[15]) - 
    (y[6]*y[22])/(2*y[1]*y[15]) + (y[6]*y[8]*y[23])/(2*y[1]*y[5]^2*y[15]) + 
    y[24]/(144*y[1]*y[5]^2) + y[25]/(2*y[5]*y[15]) + 
    (y[2]*y[26])/(y[1]*y[5]*y[15]) + y[27]/(144*y[5]^2) + 
    y[28]/(2*y[5]^2*y[15]), f[7] -> 1/2 + (35*y[3])/24 + 
    (35*y[6])/(24*y[1]^2) + (35*y[6]*y[7])/(24*y[1]^2*y[5]) - 
    (35*y[6]*y[8])/(24*y[1]^2*y[5]^2) - 1/(2*y[5]^2*y[6]*y[18]) + 
    3/(2*y[5]*y[6]*y[18]) + y[29]/(24*y[1]) - 1/(y[5]*y[18]*y[30]) + 
    y[31]/(2*y[18]*y[30]) + (y[3]*y[32])/(2*y[5]^2*y[18]) + 
    y[33]/(y[5]^2*y[30]) + y[34]/(24*y[1]*y[5]^2) + y[35]/(y[5]*y[18]) + 
    (y[4]*y[36])/(2*y[5]*y[30]) - (y[37]*y[38])/(2*y[5]*y[6]) + 
    y[39]/(y[6]*y[18]) + y[40]/(2*y[18]) + 
    (y[3]*y[41])/(2*y[5]^2*y[18]*y[42]) + y[43]/(2*y[5]*y[6]*y[18]*y[42]) + 
    y[44]/(2*y[5]*y[18]*y[42]) - (y[1]^2*y[45]*y[46])/(2*y[5]^2*y[6]*y[42]) + 
    (y[37]*y[47])/(2*y[5]^2*y[6]) + (y[6]*y[8]*y[48])/
     (2*y[1]^2*y[5]^2*y[42]) + y[49]/(24*y[5]) + y[50]/(24*y[1]*y[5]) + 
    y[51]/(2*y[1]^2*y[42]) - (y[4]*y[52])/(2*y[6]*y[42]) + 
    y[53]/(2*y[6]*y[18]*y[42]) + (y[6]*y[54])/(2*y[1]*y[42]) + 
    y[55]/(2*y[5]*y[6]*y[42]) + y[56]/(2*y[18]*y[42]) - 
    (y[6]*y[57])/(2*y[1]*y[5]^2*y[42]) + (y[6]*y[58])/(2*y[1]*y[5]*y[42]) + 
    (y[6]*y[59])/(2*y[1]^2*y[5]*y[42]) + y[60]/(2*y[42]) + 
    y[61]/(24*y[5]^2) + y[62]/(2*y[5]*y[42]) + y[63]/(2*y[5]^2*y[42]), 
  f[17] -> -1/9*y[3]/y[1] + (5*y[6])/(36*y[1]^2) + 
    (5*y[6]*y[7])/(36*y[1]^2*y[5]) - (5*y[6]*y[8])/(36*y[1]^2*y[5]^2) - 
    (y[6]^2*y[8]^2)/(4*y[1]^2*y[5]^2*y[15]) + 
    (y[6]^2*y[16])/(4*y[1]^2*y[15]) + 1/(2*y[17]) + y[8]/(2*y[5]*y[17]) + 
    (y[6]^2*y[20])/(4*y[1]^2*y[5]*y[15]) + (y[6]*y[22])/(4*y[1]*y[15]) - 
    (y[6]*y[8]*y[23])/(4*y[1]*y[5]^2*y[15]) + 
    (y[6]*y[26])/(2*y[1]*y[5]*y[15]) + y[64]/4 + y[65]/(36*y[1]*y[5]^2) + 
    y[66]/(36*y[1]*y[5]) + (y[18]^2*y[67])/(4*y[17]*y[19]) - 
    (y[6]*y[68])/(4*y[15]) + (y[8]*y[70])/(2*y[5]^2*y[69]) + 
    y[71]/(2*y[5]*y[69]) + y[72]/(4*y[5]*y[15]) + y[73]/(36*y[5]^2) + 
    y[74]/(2*y[69]) + y[75]/(36*y[5]) + y[76]/(4*y[5]^2*y[15]), 
  f[29] -> (5*y[3])/12 + (5*y[6])/(12*y[1]) + (5*y[6]*y[7])/(12*y[1]*y[5]) - 
    (5*y[6]*y[8])/(12*y[1]*y[5]^2) + y[77]/(12*y[5]) + (5*y[78])/(12*y[5]^2), 
  f[32] -> 1/(2*y[1]) + y[7]/(2*y[1]*y[5]) + y[1]/(y[5]*y[18]) + 
    1/(y[5]*y[18]*y[30]) - (y[1]*y[31])/(2*y[18]) - y[31]/(2*y[18]*y[30]) - 
    (y[4]*y[36])/(2*y[5]*y[30]) + (y[31]*y[37])/(2*y[6]*y[18]) + 
    y[43]/(y[5]*y[6]*y[18]) - (y[36]*y[79])/(2*y[5]^2*y[30]) + 
    y[80]/(2*y[1]*y[5]^2) + (y[37]*y[81])/(2*y[5]*y[6]) + y[82]/y[5] + 
    (y[37]*y[83]*y[84])/(2*y[5]^2*y[6]) + y[85]/y[5]^2, 
  f[45] -> y[6]/2 + y[6]/y[1]^2 + (3*y[6])/(2*y[1]) + 
    (y[6]*y[7])/(y[1]^2*y[5]) - (y[6]*y[8])/(y[1]^2*y[5]^2) - 
    (y[6]^2*y[8]^3)/(2*y[1]^2*y[5]^2*y[15]^2) - (y[6]*y[8]^2*y[23])/
     (2*y[1]*y[5]^2*y[15]^2) - (y[8]*y[28])/(2*y[5]^2*y[15]^2) + 
    y[86]/(y[1]*y[5]^2) + y[87]/(2*y[5]^2) - (y[8]^2*y[88])/
     (y[1]^2*y[5]^2*y[15]) + (y[16]*y[88])/(y[1]^2*y[15]) + 
    (y[20]*y[88])/(y[1]^2*y[5]*y[15]) + (y[6]^2*y[8]^2*y[89])/
     (2*y[1]^2*y[5]*y[15]^2) + (y[6]^2*y[90])/(2*y[1]^2*y[15]^2) + 
    y[91]/y[15] + y[92]/(2*y[5]) + y[93]/(y[1]*y[5]) + 
    (y[80]*y[94])/(y[1]*y[5]^2*y[15]) + y[95]/(y[1]*y[15]) + 
    y[96]/(y[5]*y[15]) + (y[6]*y[8]*y[97])/(2*y[1]*y[5]*y[15]^2) + 
    y[98]/(y[1]*y[5]*y[15]) + y[99]/(2*y[15]^2) + 
    (y[6]*y[100])/(2*y[1]*y[15]^2) + y[101]/(y[5]^2*y[15]) + 
    y[102]/(2*y[5]*y[15]^2), f[46] -> (11*y[6])/(12*y[1]^2) + 
    (11*y[6])/(8*y[1]) + (11*y[6]*y[7])/(12*y[1]^2*y[5]) - 
    (11*y[6]*y[8])/(12*y[1]^2*y[5]^2) - (11*y[6]^2*y[8]^3)/
     (24*y[1]^2*y[5]^2*y[15]^2) - (11*y[6]*y[8]^2*y[23])/
     (24*y[1]*y[5]^2*y[15]^2) - (11*y[8]*y[28])/(24*y[5]^2*y[15]^2) + 
    (11*y[6]^2*y[8]^2*y[89])/(24*y[1]^2*y[5]*y[15]^2) + 
    (11*y[6]^2*y[90])/(24*y[1]^2*y[15]^2) + (11*y[6]*y[8]*y[97])/
     (24*y[1]*y[5]*y[15]^2) + (11*y[99])/(24*y[15]^2) + 
    (11*y[6]*y[100])/(24*y[1]*y[15]^2) + y[103]/24 + 
    y[104]/(24*y[1]*y[5]^2) - (y[8]^2*y[105])/(12*y[1]^2*y[5]^2*y[15]) + 
    (y[16]*y[105])/(12*y[1]^2*y[15]) + (y[20]*y[105])/
     (12*y[1]^2*y[5]*y[15]) + (y[8]*y[106])/(2*y[5]^2*y[69]) - 
    (y[8]*y[107])/(12*y[1]*y[5]^2*y[15]) + y[108]/(12*y[15]) + 
    y[109]/(24*y[1]*y[5]) + y[110]/(12*y[1]*y[15]) + y[111]/(24*y[5]^2) + 
    y[112]/(12*y[5]*y[15]) + y[113]/(12*y[1]*y[5]*y[15]) + y[114]/(2*y[69]) + 
    y[115]/(2*y[5]*y[69]) + y[116]/(24*y[5]) + y[117]/(12*y[5]^2*y[15]) - 
    (11*y[118])/(24*y[5]*y[15]^2), 
  f[97] -> y[2]/(y[1]*y[5]^2) + y[6]/(y[1]*y[5]) - 1/(2*y[17]) - 
    y[1]/(2*y[5]^2*y[6]*y[18]) - (y[3]*y[18]^2)/(2*y[17]*y[19]) + 
    y[37]/(2*y[5]*y[6]*y[18]*y[42]) - (y[3]*y[41])/(2*y[5]^2*y[18]*y[42]) + 
    (y[4]*y[52])/(2*y[6]*y[42]) + y[80]/(2*y[5]*y[17]) - 
    (y[1]*y[37]*y[83])/(2*y[5]^2*y[6]) + (y[1]^3*y[46]*y[83])/
     (2*y[5]^2*y[6]*y[42]) + y[119]/(2*y[18]) + y[120]/(2*y[5]^2*y[18]) + 
    y[121]/(2*y[5]^2) + y[122]/y[5] + y[123]/(y[5]*y[6]*y[18]) + 
    y[124]/(y[5]*y[18]) + y[125]/(2*y[6]*y[18]) + 
    y[126]/(2*y[5]*y[18]*y[42]) + (y[83]*y[127])/(2*y[5]*y[6]*y[42]) + 
    (y[6]^2*y[8]*y[128])/(2*y[1]^2*y[5]^2*y[42]) + 
    (y[6]^2*y[129])/(2*y[1]^2*y[42]) + y[130]/(2*y[1]*y[42]) + 
    (y[6]^2*y[131])/(2*y[1]^2*y[5]*y[42]) + y[132]/(2*y[6]*y[18]*y[42]) + 
    y[133]/(2*y[18]*y[42]) - (y[6]*y[134])/(2*y[1]*y[5]*y[42]) + 
    (y[6]*y[135])/(2*y[1]*y[5]^2*y[42]) + y[136]/(2*y[42]) + 
    y[137]/(2*y[5]*y[42]) + y[138]/(2*y[5]^2*y[42]), 
  f[147] -> (13*y[6])/(24*y[1]^2) + (13*y[6]*y[7])/(24*y[1]^2*y[5]) - 
    (13*y[6]*y[8])/(24*y[1]^2*y[5]^2) + (3*y[36])/(4*y[37]) + 
    y[139]/(24*y[1]) - (y[3]*y[140])/2 + y[141]/(24*y[1]*y[5]^2) + 
    (y[16]*y[83])/(4*y[37]*y[142]) - (y[3]*y[6]*y[8]^3*y[83]^2)/
     (2*y[5]^2*y[142]) + y[143]/(4*y[5]*y[37]) - (y[3]*y[144])/(24*y[5]) - 
    (y[3]*y[83]*y[145])/(4*y[5]*y[142]) - (y[83]*y[146])/
     (4*y[5]*y[37]*y[142]) - (y[83]*y[148])/(2*y[147]) + 
    y[149]/(24*y[1]*y[5]) + (y[83]*y[150])/(2*y[37]*y[147]) - 
    (y[3]*y[83]*y[151])/(4*y[142]) + (y[3]*y[152])/(24*y[5]^2), 
  f[148] -> y[6]/(24*y[1]) + (y[6]*y[7])/(24*y[1]*y[5]) - 
    (y[6]*y[8])/(24*y[1]*y[5]^2) + (15*y[36])/(16*y[37]) - 
    (y[16]*y[83])/(48*y[37]*y[142]) + (y[3]*y[6]*y[8]^3*y[83]^2)/
     (24*y[5]^2*y[142]) + (y[3]*y[83]*y[145])/(48*y[5]*y[142]) + 
    (y[83]*y[146])/(48*y[5]*y[37]*y[142]) + (y[3]*y[83]*y[151])/(48*y[142]) + 
    (y[3]*y[153])/24 + (y[3]*y[154]*y[155])/(24*y[5]) + 
    (y[3]*y[155]^2)/(24*y[5]^2) + y[156]/(48*y[5]*y[37]) + 
    y[157]/(24*y[147]) + y[158]/(24*y[37]*y[147]), 
  f[157] -> (y[3]*y[4])/(24*y[5]) + (13*y[6])/(24*y[1]^2) + 
    (13*y[6]*y[7])/(24*y[1]^2*y[5]) - (13*y[6]*y[8])/(24*y[1]^2*y[5]^2) - 
    (y[3]*y[6]*y[18]^2)/(4*y[17]*y[19]) + (y[3]*y[8]*y[83])/(2*y[5]*y[37]) + 
    (y[3]*y[155])/(24*y[5]^2) + y[159]/(24*y[1]) + y[160]/(4*y[17]) + 
    y[161]/(24*y[1]*y[5]^2) + y[162]/(4*y[5]*y[17]) - 
    (y[8]*y[163])/(4*y[5]^2*y[17]) - (y[3]*y[8]*y[83]*y[164])/
     (2*y[37]*y[147]) + (y[3]*y[83]*y[165])/(2*y[147]) + 
    y[166]/(24*y[1]*y[5]), f[158] -> (y[1]*y[3]^2)/(2*y[5]^2*y[18]) + 
    (y[3]*y[6]*y[18]^2)/(48*y[17]*y[19]) - y[3]^2/(2*y[5]*y[18]*y[37]) + 
    y[3]^3/(2*y[18]*y[37]*y[147]) + (y[8]*y[163])/(48*y[5]^2*y[17]) + 
    y[167]/(48*y[1]) + (y[3]*y[4]*y[168])/2 + y[169]/(48*y[17]) + 
    (y[3]^2*y[170])/(2*y[18]) + (y[3]^2*y[171])/(2*y[5]*y[18]) - 
    (y[7]*y[172])/(48*y[1]*y[5]) + (y[8]*y[172])/(48*y[1]*y[5]^2) + 
    y[173]/(48*y[5]*y[17]) - (y[3]*y[174])/(24*y[5]*y[37]) + 
    (y[3]^3*y[175])/(2*y[18]*y[147]) + (y[3]*y[176])/(24*y[5]) + 
    (y[3]*y[177])/(24*y[5]^2) + (y[3]*y[178])/(24*y[147]) + 
    (y[3]*y[179])/(24*y[37]*y[147]), 
  f[166] -> -1/2*y[3]/(y[5]*y[18]*y[83]) - (y[3]*y[83])/(2*y[1]*y[5]) + 
    (y[2]*y[180])/(2*y[1]^2) - (y[6]*y[7]*y[180])/(2*y[1]^2*y[5]) + 
    (y[6]*y[8]*y[180])/(2*y[1]^2*y[5]^2) + y[181]/(y[1]*y[5]^2*y[83]) + 
    y[182]/(y[1]*y[5]*y[83]) + (y[3]*y[183])/(2*y[5]) + 
    (y[3]*y[164]*y[185])/(2*y[37]*y[147]) - (y[3]*y[184]*y[185])/(2*y[5]) - 
    (y[3]*y[186])/(2*y[147]), f[167] -> y[3]^2/(y[5]*y[18]*y[37]) - 
    (y[1]*y[3]^2)/(2*y[5]^2*y[18]^2*y[83]) + (y[3]^2*y[125])/
     (2*y[18]^2*y[83]) - y[3]^3/(y[18]*y[37]*y[147]) + 
    (y[3]^2*y[171])/(2*y[5]^2*y[18]) - (y[3]*y[6]*y[180])/(2*y[1]) + 
    (y[180]*y[187])/(24*y[1]^2) + y[188]/(y[18]*y[83]) + (y[3]*y[189])/2 + 
    y[190]/(24*y[1]*y[5]^2*y[83]) + (y[3]*y[191])/(24*y[5]^2*y[18]*y[83]) - 
    (y[3]*y[185]*y[192])/(24*y[1]*y[5]^2) + (y[3]^2*y[193])/(2*y[5]*y[18]) + 
    (y[3]^2*y[194])/(2*y[5]*y[18]^2*y[83]) - 
    (y[3]*y[195])/(24*y[5]*y[18]*y[83]) + y[196]/(24*y[1]*y[5]*y[83]) - 
    (y[7]*y[180]*y[197])/(24*y[1]^2*y[5]) + (y[8]*y[180]*y[197])/
     (24*y[1]^2*y[5]^2) + y[3]^2/(2*y[5]*y[18]^2*y[83]*y[198]) + 
    (y[3]*y[199])/(2*y[5]*y[18]*y[83]*y[198]) + (3*y[3]^2*y[200]^2)/
     (2*y[18]*y[198]) + (y[3]^3*y[200]^5)/(2*y[18]*y[147]*y[198]) + 
    (y[3]*y[201])/(2*y[198]) - (y[3]^2*y[202])/(2*y[18]^2*y[83]*y[198]) + 
    (y[3]^2*y[200]^2*y[203])/(2*y[147]*y[198]) + (y[3]^2*y[204])/(2*y[18]) + 
    (y[3]*y[205])/(2*y[5]*y[83]*y[198]) - (y[3]*y[205])/
     (2*y[18]*y[83]*y[198]) + (y[3]*y[206])/(24*y[5]^2) - 
    (y[3]*y[207])/(24*y[1]*y[5]) - (y[3]*y[208])/(24*y[5]) + 
    (y[3]*y[209])/(24*y[5]*y[37]) - (y[3]^3*y[210])/(2*y[18]*y[147]) - 
    (y[3]*y[211])/(24*y[37]*y[147]) + (y[3]*y[212])/(24*y[147]), 
  f[171] -> (13*y[6])/(24*y[1]^2) + (13*y[6]*y[7])/(24*y[1]^2*y[5]) - 
    (13*y[6]*y[8])/(24*y[1]^2*y[5]^2) + y[213]/(24*y[1]) + (y[3]*y[214])/24 + 
    y[215]/(24*y[1]*y[5]^2) + y[216]/(24*y[5]^2) + y[217]/(24*y[5]) + 
    y[218]/(24*y[1]*y[5]) + (y[3]*y[219])/(2*y[147]), 
  f[172] -> (y[1]*y[3]^2*y[37])/(2*y[5]^2*y[18]) + y[187]/(24*y[1]) - 
    (y[7]*y[197])/(24*y[1]*y[5]) + (y[8]*y[197])/(24*y[1]*y[5]^2) - 
    (y[1]*y[3]^3*y[200]^3)/(2*y[18]*y[147]) + (y[3]*y[220])/24 - 
    (y[1]*y[3]^2*y[221])/(2*y[5]*y[18]) + (y[3]^2*y[222])/(2*y[18]) + 
    y[223]/(24*y[5]^2) + y[224]/(24*y[5]) + (y[3]*y[225])/(24*y[147]), 
  f[180] -> y[8]/(4*y[1]*y[5]^2) + (3*y[1])/(4*y[5]*y[18]) + 
    y[1]/(2*y[5]^2*y[6]*y[18]) + y[83]/(4*y[5]*y[6]^2*y[37]) + 
    (y[8]*y[83])/(2*y[5]*y[37]) + (y[1]*y[83]*y[84])/(2*y[5]^2*y[6]) - 
    (y[8]*y[83])/(2*y[6]*y[37]*y[147]) + y[226]/4 + y[227]/(4*y[6]) - 
    (y[1]*y[228])/(4*y[5]^2*y[18]) - (y[1]*y[83]*y[84]*y[228])/(4*y[5]^2) + 
    y[229]/(4*y[5]*y[6]^2*y[18]) + y[230]/(4*y[5]*y[6]*y[18]) - 
    (y[83]*y[231])/(4*y[5]*y[6]^2) + y[232]/(4*y[1]*y[5]) - 
    (y[1]*y[233])/(4*y[18]) - (y[83]*y[234])/(4*y[5]) + 
    (y[83]*y[235])/(4*y[5]*y[6]) - y[36]/(4*y[6]*y[37]*y[236]) + 
    y[83]/(4*y[6]^2*y[37]*y[236]) + (y[1]*y[202])/(4*y[18]*y[236]) + 
    y[237]/(2*y[6]*y[147]) - (y[8]*y[83]*y[238])/(2*y[37]*y[147]) + 
    y[239]/(4*y[5]*y[6]*y[37]) + y[240]/(4*y[6]^2*y[18]) + 
    y[241]/(4*y[6]*y[18]) + y[242]/(4*y[6]^2*y[18]*y[37]) + 
    y[243]/(4*y[6]^2*y[18]*y[236]) + y[244]/(4*y[6]*y[18]*y[236]) + 
    y[245]/(2*y[147]) + y[246]/4 + y[247]/(4*y[236]) + 
    y[248]/(4*y[6]^2*y[236]) + y[249]/(4*y[6]*y[236]), 
  f[181] -> y[1]/(48*y[5]^2*y[6]^2*y[18]) + 
    (11*y[1])/(24*y[5]^2*y[6]*y[18]) - 23/(48*y[5]*y[6]*y[18]*y[37]) + 
    (y[1]*y[83]*y[84])/(48*y[5]^2*y[6]^2) - 1/(2*y[6]*y[18]*y[37]*y[147]) + 
    (23*y[227])/(48*y[6]) + (y[83]*y[231])/(48*y[5]*y[6]^2) + 
    1/(48*y[6]*y[18]*y[37]*y[236]) + y[36]/(48*y[6]*y[37]*y[236]) - 
    (y[1]*y[202])/(48*y[18]*y[236]) - y[242]/(48*y[6]^2*y[18]*y[37]) + 
    y[250]/y[1] + (y[227]*y[251])/48 + (y[1]*y[252])/(48*y[5]^2*y[18]) + 
    y[253]/(y[5]^2*y[6]) + y[254]/(48*y[5]^2) + y[255]/(16*y[5]*y[18]) + 
    y[256]/(2*y[5]*y[18]*y[37]) + y[257]/(48*y[5]*y[6]^2*y[18]) + 
    y[258]/(48*y[5]*y[6]*y[18]) + y[259]/(48*y[5]*y[6]^2*y[37]) + 
    y[259]/(48*y[6]^2*y[37]*y[236]) - (y[7]*y[260])/(48*y[1]*y[5]) + 
    (y[8]*y[260])/(48*y[1]*y[5]^2) + y[261]/(2*y[18]*y[37]*y[147]) + 
    (y[243]*y[261])/(2*y[18]*y[147]) + y[262]/(24*y[6]*y[37]*y[147]) + 
    y[263]/(48*y[6]^2*y[18]) - (23*y[264])/(48*y[5]*y[6]*y[37]) + 
    y[265]/(48*y[5]*y[6]) + y[266]/(24*y[5]*y[37]) + y[267]/(48*y[6]*y[18]) + 
    y[268]/(48*y[18]) + y[269]/(2*y[6]*y[18]*y[147]) + 
    y[269]/(48*y[6]^2*y[18]*y[236]) + y[270]/(48*y[6]*y[18]*y[236]) + 
    y[271]/(48*y[5]) + y[272]/(24*y[37]*y[147]) + y[273]/(48*y[236]) + 
    y[274]/(48*y[6]^2*y[236]) + y[275]/(48*y[6]*y[236]) + 
    y[276]/(24*y[6]*y[147]) + y[277]/(24*y[147]), 
  f[184] -> -1/4*(y[1]*y[37])/(y[5]^2*y[6]^2*y[18]) + 
    (3*y[1]*y[37])/(4*y[5]*y[6]^2*y[18]) + y[37]/(2*y[5]*y[6]*y[18]*y[42]) - 
    (y[1]^3*y[45]*y[46])/(2*y[5]^2*y[6]*y[42]) - y[3]/(2*y[18]*y[83]) - 
    (y[8]^2*y[83]^2)/(2*y[6]*y[37]*y[147]) + (y[83]*y[155])/
     (4*y[5]*y[6]^2*y[37]) + (y[3]*y[6]^2*y[8]^2*y[185])/
     (y[1]^2*y[5]^2*y[42]) - (y[1]*y[37]*y[233])/(4*y[6]^2*y[18]) + 
    (y[36]*y[79])/(4*y[37]*y[236]) + (y[83]*y[155])/(4*y[6]^2*y[37]*y[236]) + 
    y[242]/(4*y[18]*y[37]) - y[242]/(4*y[6]*y[18]*y[37]) + 
    y[269]/(4*y[6]*y[18]*y[236]) + y[278]/(4*y[6]^2) - 
    (y[3]*y[279]*y[280])/(2*y[83]) + y[281]/(4*y[5]^2*y[18]) + 
    (y[1]*y[282])/(4*y[5]^2*y[6]*y[18]) + (y[3]*y[283])/
     (2*y[5]^2*y[18]*y[83]) - y[284]^2/(4*y[5]*y[6]*y[18]) + 
    y[285]/(4*y[5]*y[18]) + y[286]/(y[5]*y[83]) + y[287]/(y[5]*y[18]*y[83]) + 
    y[288]/(2*y[1]*y[5]*y[83]) - (y[6]*y[8]*y[289])/(2*y[1]^2*y[5]^2*y[83]) - 
    (y[6]*y[8]*y[290])/(2*y[1]^2*y[5]^2) + (y[3]*y[291])/
     (2*y[5]^2*y[18]*y[42]) + y[292]/(2*y[5]*y[18]*y[42]) + 
    y[293]/(4*y[6]*y[18]) + y[294]/(4*y[18]) + 
    (y[6]*y[295])/(2*y[1]^2*y[83]) + (y[6]*y[296])/(2*y[1]^2) + 
    y[297]/(4*y[6]) + y[298]/(4*y[6]*y[37]*y[236]) + 
    (y[3]*y[6]^2*y[299])/(y[1]^2*y[5]*y[42]) + y[300]/(2*y[1]*y[5]^2*y[83]) - 
    (y[83]*y[301])/(4*y[5]*y[6]^2) - (y[1]*y[83]*y[302])/(4*y[5]^2*y[6]^2) + 
    y[303]/(2*y[6]*y[147]) + (y[6]*y[304])/(2*y[1]^2*y[5]*y[83]) + 
    (y[6]*y[305])/(2*y[1]^2*y[5]) + (y[3]*y[6]^2*y[306])/(y[1]^2*y[42]) + 
    y[307]/(4*y[5]*y[37]) + y[308]/(4*y[5]*y[6]*y[37]) + 
    (y[1]*y[309])/(4*y[5]^2*y[6]) + y[310]/(2*y[37]*y[147]) + 
    y[311]/(2*y[6]*y[18]*y[42]) - (y[4]*y[312])/(2*y[6]*y[42]) + 
    y[313]/(4*y[1]) + y[314]/4 + y[315]/(2*y[5]*y[6]*y[42]) + 
    y[316]/(4*y[6]^2*y[236]) + (y[6]*y[8]*y[317])/(2*y[1]*y[5]^2*y[42]) + 
    y[318]/(4*y[5]*y[6]) + y[319]/(4*y[1]*y[5]^2) + y[320]/(4*y[18]*y[236]) + 
    y[321]/(4*y[1]*y[5]) + y[322]/(2*y[1]*y[5]*y[42]) + 
    y[323]/(2*y[18]*y[42]) + y[324]/(4*y[6]*y[236]) + y[325]/(4*y[5]) + 
    y[326]/(2*y[1]*y[42]) + y[327]/(4*y[236]) + y[328]/(4*y[5]^2) + 
    y[329]/(2*y[5]*y[42]) + y[330]/(2*y[5]^2*y[42]) + y[331]/(2*y[147]) + 
    y[332]/(2*y[42]), f[185] -> (y[1]*y[37])/(48*y[5]^2*y[6]^2*y[18]) - 
    (y[1]*y[37])/(16*y[5]*y[6]^2*y[18]) - 
    (13*y[37])/(24*y[5]*y[6]*y[18]*y[42]) + (13*y[1]^3*y[45]*y[46])/
     (24*y[5]^2*y[6]*y[42]) - (y[83]*y[155])/(48*y[5]*y[6]^2*y[37]) - 
    (13*y[3]*y[6]^2*y[8]^2*y[185])/(12*y[1]^2*y[5]^2*y[42]) - 
    (y[3]^2*y[6])/(2*y[5]*y[18]^2*y[83]*y[198]) + 
    (y[3]^3*y[199])/(2*y[18]*y[37]*y[147]) - (y[3]^3*y[6]*y[200]^6)/
     (2*y[18]*y[147]*y[198]) - (y[3]^2*y[6]*y[200]^3*y[203])/
     (2*y[147]*y[198]) + (y[1]*y[37]*y[233])/(48*y[6]^2*y[18]) - 
    1/(48*y[18]*y[37]*y[236]) - (y[36]*y[79])/(48*y[37]*y[236]) - 
    (y[83]*y[155])/(48*y[6]^2*y[37]*y[236]) + y[242]/(48*y[6]*y[18]*y[37]) + 
    y[243]/(48*y[6]*y[18]*y[236]) - (y[3]^2*y[279])/(2*y[83]) - 
    (y[1]*y[3]^2*y[283])/(2*y[5]^2*y[18]^2*y[83]) - 
    (y[8]*y[197]*y[289])/(24*y[1]^2*y[5]^2*y[83]) - 
    (y[8]*y[197]*y[290])/(24*y[1]^2*y[5]^2) - 
    (13*y[292])/(24*y[5]*y[18]*y[42]) + (y[197]*y[295])/(24*y[1]^2*y[83]) + 
    (y[197]*y[296])/(24*y[1]^2) + (y[83]*y[301])/(48*y[5]*y[6]^2) + 
    (y[1]*y[83]*y[302])/(48*y[5]^2*y[6]^2) + (y[197]*y[304])/
     (24*y[1]^2*y[5]*y[83]) + (y[197]*y[305])/(24*y[1]^2*y[5]) - 
    (13*y[3]*y[6]^2*y[306])/(12*y[1]^2*y[42]) + 
    (13*y[4]*y[312])/(24*y[6]*y[42]) - (13*y[323])/(24*y[18]*y[42]) - 
    (13*y[330])/(24*y[5]^2*y[42]) - (13*y[332])/(24*y[42]) + 
    y[333]/(48*y[6]^2) + (y[3]*y[334])/(24*y[18]*y[83]) + 
    (y[1]*y[335])/(48*y[5]^2*y[6]*y[18]) + y[336]/(48*y[5]^2*y[18]) - 
    (y[3]*y[337])/(24*y[5]^2*y[83]) + (y[3]*y[338])/(24*y[5]^2*y[18]*y[83]) + 
    y[339]/(48*y[5]*y[6]*y[18]) + y[340]/(48*y[5]*y[18]*y[37]) + 
    y[341]/(48*y[5]*y[18]) + (y[3]*y[342])/(24*y[5]*y[83]) + 
    (y[3]^2*y[343])/(2*y[5]*y[18]^2*y[83]) + 
    (y[3]*y[344])/(24*y[5]*y[18]*y[83]) - (y[3]*y[345])/
     (2*y[5]*y[18]*y[83]*y[198]) - (y[3]^2*y[200]^3*y[346])/
     (2*y[18]*y[198]) + y[347]/(48*y[6]*y[37]*y[236]) + 
    (13*y[3]*y[348])/(24*y[5]^2*y[18]*y[42]) + (y[3]^2*y[6]*y[349])/
     (2*y[18]^2*y[83]*y[198]) + (13*y[350])/(24*y[5]*y[6]*y[42]) + 
    (y[3]*y[351])/(24*y[1]*y[83]) + y[352]/(24*y[1]*y[5]^2*y[83]) + 
    y[353]/(48*y[6]*y[18]) - (y[3]*y[6]*y[354])/(2*y[5]*y[83]*y[198]) + 
    (y[3]*y[6]*y[354])/(2*y[18]*y[83]*y[198]) + (13*y[3]*y[6]^2*y[8]*y[355])/
     (12*y[1]^2*y[5]*y[42]) + y[356]/(24*y[1]*y[5]*y[83]) - 
    (y[83]*y[357])/(24*y[6]*y[37]*y[147]) + y[358]/(48*y[5]*y[6]*y[37]) - 
    (y[3]*y[359])/(2*y[198]) + (13*y[360])/(24*y[6]*y[18]*y[42]) - 
    (y[3]^2*y[361])/(2*y[18]^2*y[83]) + y[362]/(48*y[6]) + 
    y[363]/(48*y[6]^2*y[236]) + (13*y[6]*y[8]*y[364])/
     (24*y[1]*y[5]^2*y[42]) + y[365]/(48*y[1]*y[5]^2) + y[366]/(48*y[1]) + 
    y[367]/48 + y[368]/(48*y[5]*y[6]) + y[369]/(48*y[18]*y[236]) + 
    y[370]/(48*y[18]) + (13*y[6]*y[371])/(24*y[1]*y[5]*y[42]) + 
    y[372]/(48*y[5]*y[37]) + y[373]/(48*y[1]*y[5]) + 
    y[374]/(48*y[5]^2*y[6]) + (y[3]^3*y[375])/(2*y[18]*y[147]) + 
    y[376]/(48*y[6]*y[236]) - (13*y[6]*y[377])/(24*y[1]*y[42]) + 
    y[378]/(48*y[5]) + y[379]/(24*y[6]*y[147]) + y[380]/(48*y[236]) + 
    y[381]/(24*y[37]*y[147]) + y[382]/(48*y[5]^2) + 
    (13*y[383])/(24*y[5]*y[42]) + y[384]/(24*y[147]), 
  f[198] -> -16/(y[5]^2*y[37]) - (32*y[3])/y[147] - (48*y[3])/(y[5]*y[147]) - 
    (16*y[164])/(y[37]^2*y[147]) + (16*y[385])/y[5] + 
    (16*y[3]*y[164]*y[386])/(y[37]*y[147]^2) + (16*y[387])/(y[37]*y[147]) + 
    (16*y[388])/(y[5]*y[37]*y[147]) + (16*y[3]*y[389])/y[147]^2 - 
    (16*y[3]*y[390])/y[147]^3, f[199] -> -52/(3*y[1]*y[5]^2) + 
    (16*y[3])/(y[5]^2*y[18]) - (16*y[3])/(y[5]^2*y[18]*y[37]) + 
    (96*y[3])/(y[5]*y[18]*y[37]) + (16*y[3]*y[83])/y[5]^2 - 
    (32*y[3]^3)/(y[18]*y[37]*y[147]^2) + (52*y[3])/(y[5]*y[147]) + 
    (48*y[3]^2)/(y[18]*y[37]^2*y[147]) - (144*y[3]^2)/(y[18]*y[37]*y[147]) - 
    (16*y[1]*y[3]^4*y[200]^6)/(y[18]*y[147]^3) + (16*y[3]*y[233])/y[18] - 
    (52*y[388])/(3*y[5]*y[37]*y[147]) + y[391]/(y[5]^2*y[37]) - 
    (4*y[392])/(3*y[5]*y[37]^2) + y[393]/(y[5]*y[37]) - 
    (48*y[3]*y[394])/(y[5]*y[18]) + (4*y[395])/(3*y[37]^2*y[147]) - 
    (4*y[396])/(3*y[37]*y[147]) + (16*y[3]^2*y[397])/(y[18]*y[147]) - 
    (16*y[3]^3*y[398])/(y[18]*y[147]^2) - (8*y[3]*y[399])/(3*y[147]) - 
    (4*y[3]*y[400])/(3*y[37]*y[147]^2) + (4*y[3]*y[401])/(3*y[147]^2) - 
    (4*y[3]*y[402])/(3*y[147]^3), f[218] -> -((y[6]*y[200])/(y[1]^2*y[5])) - 
    (y[6]*y[8]*y[200])/(y[1]^2*y[5]^2) + y[169]*y[403] + y[404]/y[5] + 
    y[405]/y[5]^2 + y[406]/(y[1]*y[5]^2) + y[407]/(y[1]*y[5]), 
  f[220] -> y[3]/(2*y[1]^2) + y[8]/(2*y[1]^2*y[3]*y[5]^2) + 
    y[18]^2/(2*y[19]) - y[403]/(2*y[1]*y[3]) + y[408]/y[1] + y[409]/144 + 
    y[410]/(2*y[1]*y[3]*y[5]) + y[411]/(y[1]^2*y[3]*y[5]) + 
    y[412]/(2*y[1]*y[3]*y[5]^2) + (y[18]^2*y[413])/(2*y[17]*y[19]) - 
    y[185]^2/(2*y[3]*y[5]^2*y[414]) + y[415]/(2*y[3]*y[414]) + 
    y[416]/(144*y[1]^2*y[5]) - (y[8]*y[417])/(144*y[1]^2*y[5]^2) + 
    y[418]/(144*y[5]^2) + y[419]/(2*y[3]*y[5]*y[414]) + y[420]/(144*y[5]) + 
    y[421]/(y[1]*y[5]) + y[422]/(144*y[1]*y[5]^2), 
  f[223] -> -1 + (y[3]*y[83])/2 + (y[3]*y[83])/(2*y[1]^2) + 
    (y[6]*y[83])/y[1] + y[259]/(2*y[1]^2*y[3]) + y[259]/(2*y[1]*y[3]) + 
    (y[18]*y[36]*y[200]^2)/(y[1]*y[414]) + (y[18]*y[36]^2*y[200]^2)/
     (y[1]*y[3]*y[414]) + y[423]/(2*y[5]) + y[424]/(y[1]^2*y[5]) + 
    (y[8]*y[425])/(2*y[1]^2*y[5]^2) - (y[8]*y[426])/(2*y[1]^2*y[3]*y[5]^2) + 
    (y[8]^2*y[427])/(2*y[3]*y[5]^2*y[414]^2) + 
    (y[8]^2*y[428])/(y[5]*y[414]) + y[429]/(y[1]^2*y[3]*y[5]) + 
    y[430]/(2*y[5]^2) + y[431]/(y[1]*y[5]^2) + y[432]/y[414] - 
    (y[36]*y[433])/(y[1]*y[3]*y[5]) + y[434]/(2*y[3]*y[414]) + 
    y[435]/(2*y[3]*y[5]^2*y[414]) + y[436]/(2*y[1]*y[3]*y[5]^2) + 
    (y[80]*y[437])/(2*y[3]*y[5]*y[414]^2) + y[438]/(2*y[3]*y[5]*y[414]) + 
    y[439]/(y[1]*y[5]) + y[440]/(2*y[3]*y[414]^2), 
  f[234] -> -8/9 - y[3]/(4*y[1]^2) + y[7]/(4*y[1]^2*y[3]*y[5]) - 
    (y[18]^2*y[67])/(4*y[19]) + y[80]/(4*y[1]^2*y[3]*y[5]^2) + 
    (y[8]^2*y[106])/(2*y[5]^2*y[69]) - (y[8]*y[200])/(2*y[5]*y[17]) + 
    y[403]/(4*y[1]*y[3]) - (y[18]^2*y[67]*y[413])/(4*y[17]*y[19]) + 
    y[185]^2/(4*y[3]*y[5]^2*y[414]) + y[441]/(9*y[1]) + y[442]/(2*y[17]) + 
    y[443]/(36*y[1]^2*y[5]) + y[3]*y[444] + y[445]/(4*y[1]*y[3]*y[5]) + 
    (y[3]*y[36]^2*y[446])/2 - (y[3]*y[36]*y[447])/9 + 
    y[448]/(4*y[3]*y[414]) + y[449]/(4*y[1]*y[3]*y[5]^2) - 
    (y[8]*y[450])/(36*y[1]^2*y[5]^2) + y[451]/(4*y[3]*y[5]*y[414]) + 
    y[452]/(36*y[5]^2) + y[453]/(2*y[69]) + (y[8]*y[454])/(2*y[5]*y[69]) + 
    y[455]/(36*y[1]*y[5]) + y[456]/(36*y[1]*y[5]^2) + y[457]/(36*y[5]), 
  f[246] -> (-5*y[3]*y[37]*y[83])/12 + (5*y[6]*y[200])/(12*y[1]*y[5]) + 
    (5*y[6]*y[8]*y[200])/(12*y[1]*y[5]^2) + (5*y[200]*y[458])/(12*y[5]^2) + 
    (5*y[459])/(12*y[5]), f[263] -> (y[8]^2*y[70])/(2*y[5]^2*y[69]) - 
    (17*y[18]*y[36]*y[200]^2)/(12*y[1]*y[414]) - 
    (11*y[8]^2*y[427])/(24*y[3]*y[5]^2*y[414]^2) + 
    (11*y[8]*y[437])/(24*y[3]*y[5]*y[414]^2) + y[460]/(24*y[1]) + 
    y[461]/(24*y[1]^2*y[3]) + y[461]/(24*y[1]*y[3]) + y[462]/(24*y[1]^2) - 
    (y[8]*y[463])/(24*y[1]^2*y[5]^2) + y[464]/(y[1]^2*y[3]*y[5]) + 
    (y[8]*y[465])/(24*y[1]^2*y[3]*y[5]^2) + (17*y[8]^2*y[466])/
     (12*y[5]*y[414]) - (y[18]*y[36]*y[200]^2*y[467])/(12*y[1]*y[3]*y[414]) + 
    y[468]/(12*y[1]^2*y[5]) + y[469]/(12*y[1]*y[5]) + y[470]/24 + 
    y[471]/(24*y[3]*y[5]^2*y[414]) + y[472]/(12*y[1]*y[3]*y[5]) + 
    y[473]/(24*y[1]*y[3]*y[5]^2) + y[474]/(24*y[3]*y[414]) + 
    y[475]/(24*y[3]*y[5]*y[414]) + (17*y[476])/(12*y[414]) + 
    y[477]/(2*y[69]) + (11*y[478])/(24*y[3]*y[414]^2) + y[479]/(24*y[5]^2) + 
    y[480]/(24*y[1]*y[5]^2) + y[481]/(y[5]*y[69]) + y[482]/(24*y[5]), 
  f[279] -> 1/6 + y[6]/y[1]^2 - (5*y[3]*y[36])/6 + y[483] + y[484]/y[1] + 
    (y[6]*y[485])/(6*y[1]^2*y[5]) + (y[6]*y[486])/(6*y[1]^2*y[5]^2) + 
    y[487]/(6*y[1]*y[5]) + y[488]/(6*y[5]^2) + y[489]/(6*y[5]) + 
    y[490]/(6*y[1]*y[5]^2), f[280] -> y[7]/(4*y[1]^2*y[3]*y[5]) - 
    y[18]^2/(4*y[19]) - (y[4]*y[37])/(2*y[5]*y[6]) - 
    (y[1]^2*y[4]*y[37])/(2*y[5]*y[6]*y[42]) - (y[1]^2*y[37]*y[46])/
     (2*y[5]^2*y[6]*y[42]) + y[80]/(4*y[1]^2*y[3]*y[5]^2) + 
    y[403]/(4*y[1]*y[3]) - (y[18]^2*y[413])/(4*y[17]*y[19]) + 
    y[185]^2/(4*y[3]*y[5]^2*y[414]) + y[445]/(4*y[1]*y[3]*y[5]) + 
    y[448]/(4*y[3]*y[414]) + y[449]/(4*y[1]*y[3]*y[5]^2) + 
    y[451]/(4*y[3]*y[5]*y[414]) + y[491]/(12*y[1]^2) + y[492]/36 + 
    y[493]/(36*y[1]) + (y[37]*y[494])/(2*y[5]^2*y[6]) + 
    (y[6]*y[8]^2*y[495])/(2*y[1]^2*y[5]^2*y[42]) + 
    (y[8]*y[496])/(36*y[1]^2*y[5]^2) + y[497]/(36*y[1]^2*y[5]) + 
    y[498]/(36*y[5]) + y[499]/(36*y[1]*y[5]) + y[500]/(36*y[5]^2) + 
    y[501]/(36*y[1]*y[5]^2) - (y[6]*y[8]*y[502])/(2*y[1]^2*y[5]*y[42]) - 
    (y[6]*y[503])/(2*y[1]^2*y[42]) + (y[6]*y[8]*y[504])/
     (2*y[1]*y[5]^2*y[42]) - (y[6]*y[505])/(2*y[1]*y[42]) - 
    (y[6]*y[506])/(2*y[1]*y[5]*y[42]) + y[507]/(2*y[42]) + 
    y[508]/(2*y[5]^2*y[42]) + y[509]/(2*y[5]*y[42]), 
  f[314] -> y[2]/(2*y[1]^2) - (y[6]*y[7])/(2*y[1]^2*y[5]) + 
    (y[6]*y[8])/(2*y[1]^2*y[5]^2) + y[1]/(2*y[5]^2*y[6]*y[18]) + 
    (y[3]*y[18]^2)/(2*y[19]) + (y[3]*y[41])/(2*y[5]^2*y[18]*y[42]) + 
    y[43]/(2*y[5]*y[6]*y[18]*y[42]) + y[44]/(2*y[5]*y[18]*y[42]) - 
    (y[4]*y[52])/(2*y[6]*y[42]) + y[53]/(2*y[6]*y[18]*y[42]) + 
    y[56]/(2*y[18]*y[42]) + (y[1]*y[37]*y[83])/(2*y[5]^2*y[6]) - 
    (y[1]^3*y[46]*y[83])/(2*y[5]^2*y[6]*y[42]) - 
    (y[83]*y[127])/(2*y[5]*y[6]*y[42]) + (y[6]*y[134])/(2*y[1]*y[5]*y[42]) + 
    y[170]/(2*y[6]*y[18]) + (y[8]*y[200])/(2*y[5]*y[17]) + 
    (y[3]*y[18]^2*y[413])/(2*y[17]*y[19]) + y[510]/y[1] + 
    y[511]/(y[5]^2*y[18]) + y[512]/(y[5]*y[6]*y[18]) + y[513]/(y[5]*y[18]) + 
    y[514]/y[5] + y[515]/(2*y[18]) + y[516]/(2*y[17]) + 
    (y[6]^2*y[8]*y[517])/(2*y[1]^2*y[5]^2*y[42]) + 
    (y[6]*y[518])/(2*y[1]*y[42]) + (y[6]^2*y[519])/(2*y[1]^2*y[42]) + 
    y[520]/(2*y[1]*y[5]) + y[521]/(2*y[5]^2) + y[522]/(2*y[1]*y[5]^2) + 
    (y[6]^2*y[523])/(2*y[1]^2*y[5]*y[42]) + (y[6]*y[524])/
     (2*y[1]*y[5]^2*y[42]) + y[525]/(2*y[42]) + y[526]/(2*y[5]*y[42]) + 
    y[527]/(2*y[5]^2*y[42]), f[364] -> (-13*y[169])/(24*y[1]) + 
    (13*y[6]*y[200])/(24*y[1]^2*y[5]) + (13*y[6]*y[8]*y[200])/
     (24*y[1]^2*y[5]^2) - (13*y[406])/(24*y[1]*y[5]^2) + y[528]/24 - 
    (y[8]*y[529])/(2*y[5]*y[37]) + (y[8]*y[164]*y[529])/(2*y[37]*y[147]) + 
    y[530]/(24*y[5]) + (13*y[531])/(24*y[1]*y[5]) + (13*y[532])/(24*y[5]^2) + 
    y[533]/(2*y[147]), f[365] -> y[2]/(2*y[1]) - (y[6]*y[7])/(2*y[1]*y[5]) + 
    (y[6]*y[8])/(2*y[1]*y[5]^2) - (3*y[3]*y[6]*y[8]^2*y[83]^2)/
     (2*y[5]*y[142]) - (y[3]*y[6]*y[8]^3*y[83]^2)/(2*y[5]^2*y[142]) - 
    (y[3]*y[155]^2)/(2*y[5]^2) - (y[3]*y[6]*y[83]^2*y[446])/(2*y[142]) - 
    (y[3]*y[534])/24 - (y[529]*y[535])/(24*y[5]*y[37]) + 
    (y[164]*y[529]*y[535])/(24*y[37]*y[147]) + (y[3]*y[536])/(24*y[5]) + 
    y[537]/(24*y[147]), f[383] -> -((y[6]^2*y[8])/(y[1]^2*y[5]*y[83])) - 
    (y[6]^2*y[8]^2)/(2*y[1]^2*y[5]^2*y[83]) + 
    (y[1]*y[3]^2)/(2*y[5]^2*y[18]*y[83]) + (y[6]^2*y[200]^2)/
     (2*y[1]*y[83]*y[198]) - (y[3]*y[279])/(2*y[5]^2*y[83]) + 
    y[286]/(y[5]*y[83]) - (y[6]^2*y[403])/(2*y[1]*y[83]) - 
    (y[6]*y[538])/(2*y[1]^2) - (y[6]*y[538])/(2*y[1]) - 
    (y[6]*y[8]*y[538])/(y[1]^2*y[5]) - (y[6]*y[8]^2*y[538])/
     (2*y[1]^2*y[5]^2) - (y[3]*y[539])/2 - (y[3]^2*y[540])/
     (2*y[5]*y[18]*y[83]) + (y[3]*y[541])/(2*y[5]^2) + 
    (y[8]*y[542])/(2*y[1]*y[5]^2*y[83]) + (y[3]*y[8]*y[543])/
     (2*y[1]*y[5]^2) + (y[200]^2*y[544])/(2*y[1]*y[198]) + 
    (y[3]^2*y[545])/(2*y[18]*y[83]*y[198]) + (y[3]*y[200]*y[546]*y[547]^2)/
     (2*y[147]*y[198]) + y[548]/(2*y[198]) - (y[3]^2*y[549])/
     (2*y[18]*y[83]) - (y[550]*y[551])/(2*y[5]*y[37]) + 
    (y[164]*y[550]*y[551])/(2*y[37]*y[147]) + (y[3]*y[552])/(2*y[5]) + 
    (y[6]*y[553])/(2*y[1]*y[5]*y[83]) + y[554]/(2*y[5]*y[83]*y[198]) + 
    y[555]/(2*y[1]*y[5]) + y[556]/(2*y[147]), 
  f[384] -> -(y[3]^2/(y[5]*y[18]*y[37])) + (y[1]*y[3]^2)/
     (2*y[5]^2*y[18]^2*y[83]) + y[3]^3/(y[18]*y[37]*y[147]) + 
    (y[3]^2*y[170])/(2*y[18]^2*y[83]) + (y[3]^2*y[171])/
     (2*y[5]*y[18]^2*y[83]) - (y[3]^2*y[193])/(2*y[5]*y[18]) + 
    (y[3]^2*y[194])/(2*y[5]^2*y[18]) - y[3]^2/(2*y[5]*y[18]^2*y[83]*y[198]) - 
    (3*y[3]^2*y[200]^2)/(2*y[18]*y[198]) + (11*y[6]^2*y[200]^2)/
     (24*y[1]*y[83]*y[198]) - (y[3]^3*y[200]^5)/(2*y[18]*y[147]*y[198]) + 
    (y[3]^2*y[202])/(2*y[18]^2*y[83]*y[198]) + 
    (y[3]^3*y[210])/(2*y[18]*y[147]) - (11*y[3]*y[279])/(24*y[5]^2*y[83]) + 
    (11*y[3]*y[279])/(24*y[5]*y[83]) + (y[6]^2*y[403])/(24*y[1]*y[83]) + 
    (y[535]*y[542])/(24*y[1]*y[5]^2*y[83]) + (11*y[200]^2*y[544])/
     (24*y[1]*y[198]) - (y[3]*y[557])/(24*y[18]*y[83]) + 
    (y[6]*y[558])/(24*y[1]^2) - (y[6]*y[559])/(24*y[1]) + (y[3]*y[560])/24 + 
    (y[3]*y[561])/(24*y[5]^2*y[18]*y[83]) + (y[3]*y[562])/
     (24*y[5]*y[18]*y[83]) - (y[3]*y[563])/(24*y[5]*y[18]*y[83]*y[198]) - 
    (y[6]^2*y[564])/(12*y[1]^2*y[5]*y[83]) + y[565]/(24*y[198]) - 
    (y[6]^2*y[566])/(24*y[1]^2*y[5]^2*y[83]) + (y[3]*y[200]*y[567])/
     (24*y[147]*y[198]) + (y[3]^2*y[568])/(2*y[18]) - 
    (y[6]*y[569])/(12*y[1]^2*y[5]) + (y[3]*y[570])/(24*y[1]*y[5]^2) - 
    (y[6]*y[8]*y[571])/(24*y[1]^2*y[5]^2) + y[572]/(y[18]*y[83]*y[198]) + 
    (y[3]*y[573])/(24*y[5]) + (y[6]*y[574])/(24*y[1]*y[5]*y[83]) + 
    y[575]/(24*y[5]*y[83]*y[198]) + y[576]/(24*y[5]*y[37]) - 
    (y[3]*y[577])/(24*y[5]^2) + y[578]/(24*y[1]*y[5]) + 
    y[579]/(24*y[37]*y[147]) + y[580]/(24*y[147]), 
  f[388] -> -1/4*(y[6]^2*y[16])/y[1]^2 + (y[6]*y[8]*y[581])/
     (24*y[1]^2*y[5]^2) - (y[6]*y[582])/(24*y[1]^2*y[5]) + 
    (y[3]*y[583])/(2*y[147]) + y[584]/(24*y[1]) + y[585]/24 + 
    y[586]/(24*y[1]*y[5]^2) + y[587]/(24*y[1]*y[5]) + y[588]/(24*y[5]^2) + 
    y[589]/(24*y[5]), f[416] -> (-16*y[3])/y[5]^2 - 
    (16*y[200])/(y[1]*y[5]^2) - (16*y[200])/(y[1]*y[5]) + 
    (16*y[6]*y[18]*y[200])/(y[1]*y[147]) + (16*y[388])/(y[5]*y[37]^2) - 
    (16*y[164]*y[388])/(y[37]^2*y[147]) + (16*y[529])/(y[5]^2*y[37]) + 
    (16*y[590])/(y[5]*y[37]) + (16*y[164]*y[529]*y[591])/(y[37]*y[147]^2) - 
    (16*y[592])/y[147] + (16*y[593])/(y[5]*y[147]) - 
    (16*y[594])/(y[37]*y[147]) + (16*y[595])/y[147]^2 - 
    (16*y[3]*y[596])/y[147]^3, f[438] -> y[8]/(2*y[1]^2*y[3]*y[5]) + 
    (47*y[6]*y[8]^2)/(144*y[1]^2*y[5]^2) - (3*y[6]^2*y[8]^2)/
     (2*y[1]^3*y[5]*y[15]) - (y[6]^2*y[8]^3)/(2*y[1]^3*y[5]^2*y[15]) - 
    y[18]^2/(2*y[19]) - y[18]^3/(2*y[17]*y[19]) - 
    (y[6]*y[8]^2*y[23])/(2*y[1]^2*y[5]^2*y[15]) + y[403]/(2*y[1]*y[3]) + 
    y[412]/(2*y[1]*y[3]*y[5]) - y[185]^2/(2*y[3]*y[5]*y[414]) - 
    (y[18]*y[36]*y[200])/(2*y[1]*y[3]*y[414]) - 
    (y[6]^2*y[446])/(2*y[1]^3*y[15]) + y[597]/(144*y[1]^2) + y[598]/144 + 
    y[599]/y[1] - (y[8]*y[600])/(144*y[1]*y[5]^2) - 
    (y[8]*y[601])/(144*y[5]^2) + (y[8]*y[602])/(72*y[1]^2*y[5]) - 
    (y[83]*y[603])/(2*y[3]*y[414]) - (3*y[6]*y[604])/(2*y[1]*y[15]) - 
    (y[6]*y[605])/(2*y[15]) - (y[6]*y[606])/(2*y[1]^2*y[15]) - 
    (y[6]*y[8]*y[607])/(2*y[1]^2*y[5]*y[15]) + y[608]/(144*y[5]) - 
    (y[8]*y[609])/(2*y[5]^2*y[15]) - (y[8]*y[610])/(2*y[1]*y[5]^2*y[15]) + 
    y[611]/(2*y[1]*y[5]*y[15]) + y[612]/(144*y[1]*y[5]) + 
    y[613]/(y[5]*y[15]), f[467] -> y[2]/(2*y[1]^2) - 
    (y[6]*y[8])/(y[1]^2*y[5]) - (y[6]*y[8]^2)/(2*y[1]^2*y[5]^2) - 
    y[83]^2/(2*y[30]) - (y[83]*y[185])/(y[5]*y[30]) - 
    y[185]^2/(2*y[5]^2*y[30]) + y[614]/y[1] + y[615]/2 + 
    y[616]/(2*y[1]*y[5]) + (y[8]*y[617])/(2*y[1]*y[5]^2) + 
    y[618]/(2*y[5]^2) + y[619]/(2*y[5]), 
  f[497] -> (-11*y[6])/(6*y[1]^2) - (11*y[6]*y[8])/(3*y[1]^2*y[5]) - 
    (11*y[6]*y[8]^2)/(6*y[1]^2*y[5]^2) - (2*y[6]^2*y[8]^3)/
     (y[1]^3*y[5]*y[15]^2) - (y[6]^2*y[8]^4)/(2*y[1]^3*y[5]^2*y[15]^2) - 
    (3*y[6]^2*y[8]^2)/(y[1]^3*y[5]*y[15]) - (y[6]^2*y[8]^3)/
     (y[1]^3*y[5]^2*y[15]) - (y[6]*y[8]^3*y[23])/(2*y[1]^2*y[5]^2*y[15]^2) - 
    (y[6]*y[8]^2*y[23])/(y[1]^2*y[5]^2*y[15]) - 
    (y[6]^2*y[446])/(y[1]^3*y[15]) - (y[8]^2*y[609])/(2*y[5]^2*y[15]^2) + 
    (y[80]*y[609])/(y[5]^2*y[15]) - (y[8]^2*y[610])/(2*y[1]*y[5]^2*y[15]^2) + 
    (y[80]*y[610])/(y[1]*y[5]^2*y[15]) + y[620]/(6*y[1]) + y[621]/6 - 
    (y[6]^2*y[622])/(2*y[1]^3*y[15]^2) + y[623]/(6*y[1]*y[5]) + 
    y[624]/(6*y[5]) + y[625]/y[15] + (y[8]*y[626])/(6*y[1]*y[5]^2) + 
    (y[8]*y[627])/(6*y[5]^2) - (3*y[6]*y[8]^2*y[628])/(y[1]^2*y[5]*y[15]^2) + 
    y[629]/(y[1]*y[15]) + (y[2]*y[630])/(y[1]^2*y[15]) - 
    (y[6]*y[8]*y[631])/(y[1]^2*y[5]*y[15]) + y[632]/(y[1]*y[5]*y[15]) + 
    (y[80]*y[633])/(y[5]*y[15]^2) + (y[80]*y[634])/(y[1]*y[5]*y[15]^2) + 
    y[635]/(2*y[1]*y[15]^2) - (y[6]*y[636])/(2*y[1]^2*y[15]^2) + 
    y[637]/(y[5]*y[15]) + y[638]/(2*y[15]^2), 
  f[582] -> (-13*y[6])/(24*y[1]^2) - (13*y[6]*y[8])/(12*y[1]^2*y[5]) - 
    (13*y[6]*y[8]^2)/(24*y[1]^2*y[5]^2) + (y[3]*y[16]*y[83])/(2*y[142]) + 
    (y[16]*y[83])/(2*y[37]*y[142]) - (y[83]*y[146])/(2*y[5]*y[37]*y[142]) + 
    (13*y[3]*y[8]*y[155])/(24*y[5]^2) + (y[6]^2*y[18]*y[200]^2)/
     (2*y[1]*y[147]) + (13*y[639])/24 + y[640]/(24*y[1]) + 
    (13*y[8]*y[641])/(24*y[1]*y[5]^2) + (13*y[642])/(24*y[5]) + 
    (y[3]*y[83]*y[643])/(2*y[5]*y[142]) + y[644]/(2*y[5]*y[37]) + 
    y[645]/(24*y[1]*y[5]) + y[646]/(2*y[147]) + y[647]/(2*y[37]*y[147]), 
  f[583] -> (11*y[6])/(24*y[1]) - (11*y[6]*y[8]^2)/(24*y[1]*y[5]) + 
    (23*y[3]*y[16]*y[83])/(24*y[142]) + (23*y[16]*y[83])/(24*y[37]*y[142]) - 
    (23*y[83]*y[146])/(24*y[5]*y[37]*y[142]) + (11*y[6]^2*y[18]*y[200]^2)/
     (24*y[1]*y[147]) + (23*y[3]*y[83]*y[643])/(24*y[5]*y[142]) + 
    y[648]/(24*y[5]*y[37]) + y[649]/(24*y[147]) + y[650]/(24*y[37]*y[147]), 
  f[592] -> -1/4*(y[3]*y[6]*y[18]^2)/y[19] - (y[3]*y[6]*y[18]^3)/
     (4*y[17]*y[19]) - (y[6]^3*y[18]*y[200]^2)/(2*y[1]*y[147]) + 
    y[651]/(24*y[1]^2) + y[652]/(24*y[1]) - (y[3]*y[653])/24 + 
    y[654]/(4*y[5]^2*y[17]) - (y[3]*y[655])/(24*y[5]) - 
    (y[3]*y[155]*y[656])/(24*y[5]^2) - (y[8]*y[657])/(12*y[1]^2*y[5]) - 
    (y[8]^2*y[657])/(24*y[1]^2*y[5]^2) - (y[8]*y[658])/(4*y[5]*y[17]) + 
    y[659]/(2*y[5]*y[37]) + (y[164]*y[660])/(2*y[37]*y[147]) + 
    y[661]/(24*y[1]*y[5]) + y[662]/(4*y[17]) + y[663]/(24*y[1]*y[5]^2) + 
    y[664]/(2*y[147]), f[593] -> (-11*y[6]^2)/(24*y[1]^2) - 
    (11*y[6]^2*y[8])/(12*y[1]^2*y[5]) - (11*y[6]^2*y[8]^2)/
     (24*y[1]^2*y[5]^2) + (y[3]*y[6]*y[18]^2)/(48*y[19]) + 
    (y[3]*y[6]*y[18]^3)/(48*y[17]*y[19]) + (y[8]^2*y[163])/
     (48*y[5]^2*y[17]) - (11*y[6]^3*y[18]*y[200]^2)/(24*y[1]*y[147]) + 
    (11*y[6]*y[539])/(24*y[1]) + (y[8]*y[658])/(48*y[5]*y[17]) + 
    (y[3]*y[665])/48 - (y[3]*y[666])/(48*y[5]) - (y[3]*y[155]*y[667])/
     (48*y[5]^2) + (11*y[6]*y[8]*y[668])/(24*y[1]*y[5]^2) + 
    y[669]/(24*y[5]*y[37]) + (11*y[6]*y[670])/(24*y[1]*y[5]) + 
    y[671]/(48*y[17]) + (y[164]*y[672])/(24*y[37]*y[147]) + 
    y[673]/(24*y[147]), f[601] -> (y[3]^2*y[38])/2 - 
    (y[1]*y[3]^2)/(4*y[5]^2*y[18]^2*y[83]^2) + (y[3]*y[6])/(4*y[83]) - 
    y[6]^2/(2*y[1]^3*y[83]) - (y[6]^2*y[8])/(y[1]^3*y[5]*y[83]) - 
    (y[6]^2*y[8]^2)/(2*y[1]^3*y[5]^2*y[83]) + y[88]/(2*y[1]^2*y[83]) - 
    (y[3]*y[168])/(2*y[5]*y[18]*y[83]^2) + (y[3]^2*y[171])/
     (2*y[5]^2*y[18]*y[83]) + (y[3]^2*y[8]^2*y[36]^2)/(4*y[5]*y[198]) + 
    (y[3]*y[199])/(2*y[5]*y[18]*y[83]*y[198]) - 
    (y[3]*y[200])/(2*y[83]*y[198]) + (y[6]^3*y[18]*y[200]^2)/
     (2*y[1]*y[147]) + (y[3]*y[200]^2)/(4*y[83]*y[198]^2) + 
    (y[3]*y[6]*y[200]^2)/(4*y[1]*y[83]*y[198]^2) + 
    (y[3]^2*y[8]*y[200]^2)/(4*y[18]*y[83]*y[198]^2) + 
    (y[6]^2*y[200]^2)/(2*y[1]^2*y[83]*y[198]) + 
    (y[3]*y[279])/(y[5]^2*y[83]) - (y[3]*y[279])/(y[5]*y[83]) - 
    (y[3]*y[279])/(4*y[18]*y[83]^2*y[198]) + (y[3]^2*y[540])/
     (4*y[5]*y[18]^2*y[83]^2) - (y[3]^2*y[545])/(4*y[18]^2*y[83]^2*y[198]) + 
    (y[3]^2*y[549])/(4*y[18]^2*y[83]^2) - (y[6]*y[674])/(4*y[1]) - 
    (y[6]^2*y[675])/(4*y[1]^2) + y[676]/(4*y[1]*y[83]) + 
    (y[6]*y[677])/(4*y[1]^2) - (y[3]^2*y[678])/(4*y[18]*y[83]) + 
    y[679]/(4*y[1]*y[5]^2*y[83]^2) + (y[3]^2*y[680])/(2*y[5]*y[18]*y[83]) + 
    y[681]/(y[1]*y[5]^2*y[83]) + (y[8]*y[682])/(2*y[1]^2*y[5]^2*y[83]^2) - 
    (y[6]^2*y[8]*y[683])/(2*y[1]^3*y[5]) - (y[6]^2*y[8]^2*y[683])/
     (4*y[1]^3*y[5]^2) + (y[6]^2*y[200]^2*y[683])/(4*y[1]^2*y[198]) + 
    (y[3]*y[200]^2*y[684])/(4*y[1]*y[198]^2) + (y[6]*y[8]*y[685])/
     (2*y[1]^2*y[5]^2*y[83]) + (y[6]*y[686])/(2*y[1]^2*y[5]*y[83]) - 
    (y[164]*y[687])/(2*y[37]*y[147]) - (y[6]*y[200]*y[688])/
     (4*y[1]*y[83]^2*y[198]) - (y[6]*y[8]*y[689])/(4*y[1]*y[5]*y[83]^2) + 
    (y[188]*y[690])/(y[5]*y[18]*y[83]^2) + (y[6]*y[8]*y[691])/
     (2*y[1]^2*y[5]^2) - (y[6]*y[200]*y[692])/(2*y[1]*y[83]*y[198]) + 
    (y[3]*y[693])/(4*y[5]) + (y[6]*y[694])/(4*y[1]^2*y[5]*y[83]^2) + 
    y[695]/(2*y[1]*y[5]*y[83]) + y[696]/(4*y[5]*y[83]^2*y[198]) + 
    (y[6]*y[697])/(4*y[1]^2*y[5]) - (y[3]*y[698])/(4*y[18]*y[83]*y[198]) + 
    y[699]/(4*y[5]*y[37]) + y[700]/(2*y[5]*y[83]*y[198]) + 
    (y[3]*y[200]*y[701])/(2*y[147]*y[198]) - (y[200]*y[702])/
     (4*y[1]*y[198]) + (y[3]*y[703])/(4*y[5]^2) + y[704]/(4*y[198]) + 
    (y[3]*y[705])/(4*y[198]^2) + y[706]/(4*y[37]*y[198]) + 
    y[707]/(4*y[1]*y[5]) - (y[3]*y[708])/(4*y[1]*y[5]^2) + y[709]/(2*y[147]), 
  f[602] -> (-23*y[6]^2)/(48*y[1]^3) - (23*y[6]^2*y[8])/(24*y[1]^3*y[5]) - 
    (23*y[6]^2*y[8]^2)/(48*y[1]^3*y[5]^2) + (y[6]^2*y[8])/
     (24*y[1]^3*y[5]*y[83]^2) + (y[6]^2*y[8]^2)/(48*y[1]^3*y[5]^2*y[83]^2) + 
    (y[1]*y[3]^2)/(48*y[5]^2*y[18]^2*y[83]^2) - (y[3]*y[6])/(48*y[83]) - 
    (11*y[6]^2)/(24*y[1]^3*y[83]) - (11*y[6]^2*y[8])/(12*y[1]^3*y[5]*y[83]) - 
    (11*y[6]^2*y[8]^2)/(24*y[1]^3*y[5]^2*y[83]) + 
    (y[3]*y[168])/(24*y[5]*y[18]*y[83]^2) - (y[3]^2*y[8]^2*y[36]^2)/
     (48*y[5]*y[198]) + (y[3]*y[200])/(24*y[83]*y[198]) + 
    (11*y[6]^3*y[18]*y[200]^2)/(24*y[1]*y[147]) - 
    (y[3]*y[200]^2)/(48*y[83]*y[198]^2) - (y[3]*y[6]*y[200]^2)/
     (48*y[1]*y[83]*y[198]^2) - (y[3]^2*y[8]*y[200]^2)/
     (48*y[18]*y[83]*y[198]^2) - (y[6]^2*y[200]^2)/
     (48*y[1]^2*y[83]^2*y[198]) + (11*y[6]^2*y[200]^2)/
     (24*y[1]^2*y[83]*y[198]) + (y[3]*y[279])/(48*y[18]*y[83]^2*y[198]) + 
    (y[6]^2*y[403])/(48*y[1]^2*y[83]^2) - (y[3]^2*y[540])/
     (48*y[5]*y[18]^2*y[83]^2) + (y[3]^2*y[545])/(48*y[18]^2*y[83]^2*
      y[198]) - (y[3]^2*y[549])/(48*y[18]^2*y[83]^2) + 
    (y[6]*y[674])/(48*y[1]) - (y[8]*y[682])/(24*y[1]^2*y[5]^2*y[83]^2) - 
    (y[3]*y[200]^2*y[684])/(48*y[1]*y[198]^2) + (y[6]*y[200]*y[688])/
     (48*y[1]*y[83]^2*y[198]) + (y[6]*y[8]*y[689])/(48*y[1]*y[5]*y[83]^2) - 
    (y[3]*y[168]*y[690])/(24*y[5]*y[18]*y[83]^2) - 
    (y[6]*y[694])/(48*y[1]^2*y[5]*y[83]^2) - (y[3]*y[705])/(48*y[198]^2) + 
    y[710]/(24*y[1]^2*y[83]) + y[711]/(48*y[1]*y[83]) - (y[3]^2*y[712])/24 + 
    (y[6]*y[713])/(48*y[1]^2) + (y[3]*y[714])/(48*y[18]*y[83]) + 
    y[715]/(48*y[1]*y[5]^2*y[83]^2) + (y[3]*y[716])/(12*y[5]^2*y[83]) + 
    (y[3]^2*y[717])/(24*y[5]^2*y[18]*y[83]) + (y[3]*y[718])/(12*y[5]*y[83]) - 
    (y[3]*y[719])/(24*y[5]*y[18]*y[83]) + (y[6]*y[8]*y[720])/
     (24*y[1]^2*y[5]^2) + (y[3]*y[721])/(24*y[5]*y[18]*y[83]*y[198]) + 
    (y[6]*y[200]^2*y[722])/(48*y[1]^2*y[198]) + (y[3]*y[723])/(48*y[5]^2) - 
    (y[6]*y[8]*y[724])/(24*y[1]^2*y[5]^2*y[83]) + 
    y[725]/(24*y[1]*y[5]^2*y[83]) - (y[6]*y[200]*y[726])/
     (24*y[1]*y[83]*y[198]) + (y[3]*y[200]*y[727])/(24*y[147]*y[198]) + 
    y[728]/(48*y[5]*y[83]^2*y[198]) + (y[3]*y[729])/(48*y[18]*y[83]*y[198]) + 
    (y[6]*y[730])/(24*y[1]^2*y[5]*y[83]) + y[731]/(24*y[1]*y[5]*y[83]) + 
    y[732]/(24*y[5]*y[83]*y[198]) + (y[200]*y[733])/(48*y[1]*y[198]) + 
    y[734]/(48*y[5]*y[37]) + (y[3]*y[735])/(48*y[1]*y[5]^2) + 
    (y[3]*y[736])/(48*y[5]) + y[737]/(48*y[198]) + y[738]/(48*y[37]*y[198]) + 
    y[739]/(48*y[1]*y[5]) + (y[6]*y[740])/(48*y[1]^2*y[5]) - 
    (y[164]*y[741])/(24*y[37]*y[147]) + y[742]/(24*y[147]), 
  f[607] -> (-7*y[6]^2*y[8]^2)/(16*y[1]^2*y[5]^2) - 
    (11*y[3]*y[6]^2*y[18]*y[200]^2)/(24*y[1]*y[147]) - 
    (y[6]^2*y[743])/(48*y[1]^2) + (y[6]*y[8]*y[744])/(24*y[1]*y[5]^2) - 
    (y[6]^2*y[745])/(48*y[1]^2*y[5]) + (y[6]*y[746])/(48*y[1]) + 
    (y[6]*y[747])/(48*y[1]*y[5]) + y[748]/(48*y[5]^2) + y[749]/48 + 
    y[750]/(48*y[5]) + (y[3]*y[751])/(24*y[147]), 
  f[615] -> y[2]/(2*y[1]^2) - (y[6]*y[8])/(y[1]^2*y[5]) - 
    (y[6]*y[8]^2)/(2*y[1]^2*y[5]^2) - (y[6]^2*y[18]*y[200]^2)/
     (2*y[1]*y[147]) + (y[8]*y[668])/(2*y[1]*y[5]^2) + y[752]/y[1] + 
    y[753]/(2*y[6]) + y[754]/2 - (y[200]*y[755])/(2*y[5]*y[37]) + 
    y[756]/y[5] + y[757]/(2*y[6]*y[147]) - (y[155]*y[758])/(2*y[5]^2) + 
    y[759]/(y[5]*y[6]) + (y[8]*y[760])/(2*y[6]*y[37]) + 
    y[761]/(2*y[1]*y[5]) + y[762]/(2*y[5]^2*y[6]) + y[763]/(2*y[37]*y[147]) + 
    y[764]/(2*y[147]), f[616] -> (-11*y[6])/(24*y[1]^2) - 
    (11*y[6]*y[8])/(12*y[1]^2*y[5]) - (11*y[6]*y[8]^2)/(24*y[1]^2*y[5]^2) - 
    (11*y[6]^2*y[18]*y[200]^2)/(24*y[1]*y[147]) + 
    (11*y[8]*y[668])/(24*y[1]*y[5]^2) - (11*y[155]*y[758])/(24*y[5]^2) + 
    (11*y[761])/(24*y[1]*y[5]) + (11*y[765])/(24*y[1]) + y[766]/(24*y[6]) + 
    y[767]/24 + y[768]/(24*y[5]*y[6]*y[37]) + y[768]/(24*y[6]*y[37]*y[147]) + 
    y[769]/(24*y[5]) + y[770]/(24*y[6]*y[147]) + y[771]/(24*y[5]*y[6]) + 
    y[772]/(24*y[5]*y[37]) - (11*y[773])/(24*y[5]^2*y[6]) + 
    y[774]/(24*y[147]) + y[775]/(24*y[37]*y[147]), 
  f[619] -> (y[8]^2*y[83])/(2*y[5]*y[6]*y[37]) + 
    (y[8]^2*y[83])/(2*y[6]*y[37]*y[147]) + (y[3]^2*y[6]*y[170])/
     (4*y[18]^2*y[83]^2) - (y[3]^3*y[8]^3*y[36]^3)/(4*y[5]*y[198]) - 
    (y[3]^2*y[6])/(4*y[5]*y[18]^2*y[83]^2*y[198]) - 
    (y[3]*y[6]*y[200]^3)/(4*y[83]*y[198]^2) - (y[3]*y[6]^2*y[200]^3)/
     (4*y[1]*y[83]*y[198]^2) - (y[3]^2*y[6]*y[8]*y[200]^3)/
     (4*y[18]*y[83]*y[198]^2) - (y[6]^3*y[200]^3)/(4*y[1]^2*y[83]^2*y[198]) + 
    (y[3]^2*y[6]*y[202])/(4*y[18]^2*y[83]^2*y[198]) + 
    (y[3]*y[200]^2*y[279])/(4*y[83]*y[198]) - (y[6]^2*y[200]^3*y[279])/
     (4*y[1]^2*y[83]*y[198]) - (y[1]*y[3]^2*y[283])/
     (4*y[5]^2*y[18]^2*y[83]^2) + (y[6]^2*y[8]^2*y[289])/
     (4*y[1]^3*y[5]^2*y[83]^2) + (y[6]^2*y[200]^2*y[688])/
     (4*y[1]*y[83]^2*y[198]) - (y[3]*y[6]*y[200]^2*y[701])/
     (2*y[147]*y[198]) - (y[46]*y[773])/(2*y[5]^2*y[6]) - 
    (y[3]*y[682]*y[776])/(2*y[83]^2) + y[777]/(4*y[1]*y[83]) - 
    (y[3]*y[778])/(4*y[5]^2*y[83]^2) + (y[3]*y[778])/(4*y[5]*y[83]^2) + 
    (y[3]*y[779])/(4*y[5]^2*y[18]*y[83]^2) + 
    (y[3]*y[780])/(4*y[5]^2*y[18]*y[83]) + (y[3]*y[781])/(2*y[5]^2*y[83]) + 
    (y[3]^2*y[782])/(4*y[5]*y[18]^2*y[83]^2) + 
    (y[3]*y[783])/(4*y[5]*y[18]*y[83]^2) + (y[3]*y[784])/
     (4*y[5]*y[18]*y[83]) - (y[3]*y[785])/(2*y[5]*y[83]) + 
    (y[3]*y[6])/(2*y[5]^2*y[18]*y[83]*y[787]) - 
    (y[3]*y[67])/(2*y[5]*y[18]*y[83]*y[787]) - 
    y[200]/(2*y[1]^3*y[5]^2*y[83]*y[787]) + 
    (3*y[200])/(2*y[1]^3*y[5]*y[83]*y[787]) + (y[3]*y[83]*y[200]^2)/
     (2*y[42]*y[787]) - (y[3]*y[83]*y[233])/(2*y[5]^2*y[42]*y[787]) - 
    (y[3]*y[786])/(2*y[1]*y[5]^2*y[83]*y[787]) + 
    y[788]/(2*y[1]^2*y[5]^2*y[83]*y[787]) + y[789]/(y[1]*y[5]*y[83]*y[787]) + 
    (y[3]*y[790])/(4*y[83]) + (y[200]*y[791])/(2*y[1]^3*y[83]*y[787]) + 
    (3*y[792])/(2*y[1]^2*y[5]*y[83]*y[787]) + 
    (y[3]*y[793])/(2*y[18]*y[83]*y[787]) - (y[3]*y[200]^3*y[794])/
     (4*y[1]*y[198]^2) - (y[3]*y[795])/(4*y[5]*y[18]*y[83]^2*y[198]) - 
    (y[3]*y[796])/(4*y[5]*y[18]*y[83]*y[198]) - (y[6]^2*y[200]^3*y[797])/
     (4*y[1]^2*y[198]) + (y[6]^2*y[8]^2*y[798])/(4*y[1]^3*y[5]^2) + 
    (y[6]^2*y[8]*y[799])/(4*y[1]^3*y[5]*y[83]^2) + 
    (y[6]^2*y[8]*y[800])/(4*y[1]^3*y[5]) - 
    (y[3]*y[6]^2*y[18]*y[200]^3*y[801])/(2*y[1]*y[147]) + 
    (y[3]*y[83]*y[802])/(2*y[5]*y[42]*y[787]) + (y[200]^2*y[803])/
     (2*y[1]^3*y[5]^2*y[42]*y[787]) - (y[200]^2*y[804])/
     (2*y[1]^3*y[5]*y[42]*y[787]) + y[805]/(2*y[1]*y[83]*y[787]) + 
    y[806]/(2*y[1]^2*y[83]*y[787]) + (y[5]*y[200]^2*y[807])/
     (2*y[42]*y[198]) + (y[6]^2*y[808])/(4*y[1]^3*y[83]^2) + 
    y[809]/(2*y[6]) + (y[6]^2*y[810])/(4*y[1]^3) + 
    (y[3]*y[6]*y[811])/(4*y[18]*y[83]^2*y[198]) + 
    (y[6]*y[812])/(4*y[1]^2*y[83]^2) + y[813]/(4*y[1]^2*y[83]) - 
    (y[6]*y[8]*y[814])/(4*y[1]^2*y[5]^2*y[83]^2) + 
    y[815]/(4*y[1]*y[5]^2*y[83]^2) + y[816]/(4*y[1]^3*y[83]) + 
    (y[6]*y[200]^2*y[817])/(4*y[1]*y[83]*y[198]) + 
    (y[200]^2*y[818])/(2*y[1]^3*y[42]*y[787]) + 
    y[819]/(4*y[1]^3*y[5]*y[83]) + y[820]/(4*y[1]*y[5]^2*y[83]) + 
    y[821]/(2*y[1]^2*y[5]^2*y[83]) + y[822]/(2*y[1]^2*y[5]^2*y[42]*y[787]) + 
    y[823]/(2*y[1]*y[42]*y[787]) - (y[6]*y[824])/(4*y[5]*y[83]^2*y[198]) - 
    (y[6]*y[825])/(4*y[1]^2*y[5]*y[83]^2) + y[826]/(4*y[1]*y[5]*y[83]^2) + 
    (y[3]*y[827])/(4*y[18]*y[83]*y[198]) + y[828]/(4*y[1]^3*y[5]^2*y[83]) + 
    y[829]/(4*y[1]^2*y[5]*y[83]) + y[830]/(4*y[1]*y[5]*y[83]) + 
    y[831]/(4*y[5]*y[83]*y[198]) + y[832]/(2*y[1]*y[5]^2*y[42]*y[787]) - 
    (y[3]*y[833])/(4*y[18]*y[83]) + y[834]/(4*y[1]) + 
    y[835]/(2*y[1]*y[5]*y[42]*y[787]) + y[836]/(2*y[5]*y[6]) + 
    (y[200]^2*y[837])/(4*y[1]*y[198]) - (y[6]*y[838])/(4*y[1]^2) + y[839]/4 + 
    y[840]/(2*y[1]^2*y[42]*y[787]) + y[841]/(2*y[1]^2*y[5]*y[42]*y[787]) + 
    y[842]/(4*y[5]*y[37]) + (y[8]*y[843])/(4*y[1]^2*y[5]^2) + 
    y[844]/(2*y[1]^3*y[5]^2*y[42]) + y[845]/(4*y[37]*y[198]) + 
    y[846]/(4*y[1]^2*y[5]) + y[847]/(4*y[1]*y[5]^2) + y[848]/(4*y[1]*y[5]) + 
    y[849]/(2*y[1]*y[5]^2*y[42]) + y[850]/(2*y[1]^3*y[5]*y[42]) + 
    y[851]/(2*y[1]^2*y[5]^2*y[42]) + y[852]/(2*y[1]^2*y[5]*y[42]) + 
    y[853]/(2*y[1]*y[5]*y[42]) + y[854]/(4*y[198]) + y[855]/(2*y[6]*y[147]) - 
    (y[3]*y[856])/(4*y[198]^2) + y[857]/(4*y[5]) + y[858]/(4*y[5]^2) + 
    y[859]/(2*y[1]^3*y[42]) + (y[6]*y[860])/(2*y[1]*y[42]) + 
    y[861]/(2*y[1]^2*y[42]) + y[862]/(2*y[5]*y[42]) + 
    y[863]/(2*y[5]^2*y[42]) + y[864]/(2*y[37]*y[147]) + y[865]/(2*y[42]) + 
    y[866]/(2*y[147]), f[620] -> 
   -1/48*(y[3]^2*y[6]*y[170])/(y[18]^2*y[83]^2) + (y[3]^3*y[8]^3*y[36]^3)/
     (48*y[5]*y[198]) + (y[3]^2*y[6])/(48*y[5]*y[18]^2*y[83]^2*y[198]) + 
    (y[3]*y[6]*y[200]^3)/(48*y[83]*y[198]^2) + (y[3]*y[6]^2*y[200]^3)/
     (48*y[1]*y[83]*y[198]^2) + (y[3]^2*y[6]*y[8]*y[200]^3)/
     (48*y[18]*y[83]*y[198]^2) + (y[6]^3*y[200]^3)/
     (48*y[1]^2*y[83]^2*y[198]) - (y[3]^2*y[6]*y[202])/
     (48*y[18]^2*y[83]^2*y[198]) - (y[3]*y[200]^2*y[279])/(48*y[83]*y[198]) + 
    (y[1]*y[3]^2*y[283])/(48*y[5]^2*y[18]^2*y[83]^2) - 
    (y[6]^2*y[8]^2*y[289])/(48*y[1]^3*y[5]^2*y[83]^2) - 
    (y[6]^2*y[200]^2*y[688])/(48*y[1]*y[83]^2*y[198]) - 
    (y[3]*y[6]*y[200]^2*y[727])/(24*y[147]*y[198]) + 
    (y[8]*y[83]*y[768])/(24*y[5]*y[6]*y[37]) + (y[8]*y[83]*y[768])/
     (24*y[6]*y[37]*y[147]) - (11*y[46]*y[773])/(24*y[5]^2*y[6]) + 
    (y[3]*y[682]*y[776])/(24*y[83]^2) + (y[3]*y[778])/(48*y[5]^2*y[83]^2) - 
    (y[3]*y[778])/(48*y[5]*y[83]^2) - (y[3]^2*y[782])/
     (48*y[5]*y[18]^2*y[83]^2) - (13*y[3]*y[6])/(24*y[5]^2*y[18]*y[83]*
      y[787]) + (13*y[3]*y[67])/(24*y[5]*y[18]*y[83]*y[787]) + 
    (13*y[200])/(24*y[1]^3*y[5]^2*y[83]*y[787]) - 
    (13*y[200])/(8*y[1]^3*y[5]*y[83]*y[787]) - (13*y[3]*y[83]*y[200]^2)/
     (24*y[42]*y[787]) + (13*y[3]*y[83]*y[233])/(24*y[5]^2*y[42]*y[787]) + 
    (13*y[3]*y[786])/(24*y[1]*y[5]^2*y[83]*y[787]) - 
    (13*y[200]*y[791])/(24*y[1]^3*y[83]*y[787]) + 
    (13*y[792])/(24*y[1]^2*y[5]^2*y[83]*y[787]) - 
    (13*y[792])/(8*y[1]^2*y[5]*y[83]*y[787]) - (13*y[3]*y[793])/
     (24*y[18]*y[83]*y[787]) + (y[3]*y[200]^3*y[794])/(48*y[1]*y[198]^2) + 
    (y[3]*y[795])/(48*y[5]*y[18]*y[83]^2*y[198]) - 
    (y[6]^2*y[8]*y[799])/(48*y[1]^3*y[5]*y[83]^2) - 
    (11*y[3]*y[6]^2*y[18]*y[200]^3*y[801])/(24*y[1]*y[147]) - 
    (13*y[3]*y[83]*y[802])/(24*y[5]*y[42]*y[787]) - 
    (13*y[200]^2*y[803])/(24*y[1]^3*y[5]^2*y[42]*y[787]) + 
    (13*y[200]^2*y[804])/(24*y[1]^3*y[5]*y[42]*y[787]) - 
    (13*y[5]*y[200]^2*y[807])/(24*y[42]*y[198]) - 
    (y[6]^2*y[808])/(48*y[1]^3*y[83]^2) - (y[3]*y[6]*y[811])/
     (48*y[18]*y[83]^2*y[198]) - (y[6]*y[812])/(48*y[1]^2*y[83]^2) + 
    (y[6]*y[8]*y[814])/(48*y[1]^2*y[5]^2*y[83]^2) - 
    (13*y[200]^2*y[818])/(24*y[1]^3*y[42]*y[787]) + 
    (y[6]*y[824])/(48*y[5]*y[83]^2*y[198]) + 
    (y[6]*y[825])/(48*y[1]^2*y[5]*y[83]^2) - 
    (13*y[850])/(24*y[1]^3*y[5]*y[42]) - (13*y[852])/(24*y[1]^2*y[5]*y[42]) + 
    (y[3]*y[856])/(48*y[198]^2) - (13*y[859])/(24*y[1]^3*y[42]) - 
    (13*y[6]*y[860])/(24*y[1]*y[42]) - (13*y[861])/(24*y[1]^2*y[42]) - 
    (13*y[862])/(24*y[5]*y[42]) + (y[3]*y[867])/(48*y[5]^2*y[18]*y[83]^2) + 
    (y[3]*y[868])/(48*y[5]^2*y[18]*y[83]) + (y[3]*y[869])/
     (48*y[5]*y[18]*y[83]^2) + (y[3]*y[870])/(48*y[5]*y[18]*y[83]) - 
    (13*y[3]*y[871])/(24*y[1]*y[5]*y[83]*y[787]) + 
    (y[6]^2*y[8]^2*y[872])/(48*y[1]^3*y[5]^2) - 
    (y[3]*y[873])/(48*y[5]*y[18]*y[83]*y[198]) - (y[6]^2*y[200]^3*y[874])/
     (48*y[1]^2*y[83]*y[198]) - (y[6]*y[200]^3*y[875])/(48*y[1]^2*y[198]) + 
    (13*y[876])/(24*y[1]*y[83]*y[787]) + 
    (13*y[877])/(24*y[1]^2*y[83]*y[787]) + (y[6]^2*y[8]*y[878])/
     (48*y[1]^3*y[5]) + y[879]/(48*y[1]*y[5]^2*y[83]^2) + 
    (y[3]*y[880])/(48*y[83]) + (y[6]^2*y[881])/(48*y[1]^3) + 
    y[882]/(48*y[1]*y[83]) - (y[3]*y[883])/(24*y[5]^2*y[83]) + 
    (y[3]*y[884])/(24*y[5]*y[83]) + y[885]/(48*y[1]^2*y[83]) + 
    (y[6]*y[200]^2*y[886])/(48*y[1]*y[83]*y[198]) + 
    y[887]/(48*y[1]^3*y[83]) + y[888]/(24*y[6]) + 
    y[889]/(48*y[1]*y[5]^2*y[83]) + y[890]/(48*y[1]^3*y[5]*y[83]) + 
    (13*y[891])/(24*y[1]*y[42]*y[787]) + y[892]/(48*y[1]*y[5]*y[83]^2) + 
    (y[3]*y[893])/(48*y[18]*y[83]*y[198]) + y[894]/(24*y[1]^2*y[5]^2*y[83]) + 
    y[895]/(48*y[1]^3*y[5]^2*y[83]) + y[896]/(48*y[1]^2*y[5]*y[83]) + 
    y[897]/(48*y[1]*y[5]*y[83]) + y[898]/(48*y[5]*y[83]*y[198]) + 
    y[899]/(24*y[1]*y[5]^2*y[42]*y[787]) + (y[3]*y[900])/(48*y[18]*y[83]) + 
    y[901]/(24*y[1]*y[5]*y[42]*y[787]) - (y[6]*y[902])/(48*y[1]^2) + 
    (y[200]^2*y[903])/(48*y[1]*y[198]) + y[904]/(24*y[5]*y[6]) + y[905]/48 + 
    y[906]/(48*y[1]) + (13*y[907])/(24*y[1]^2*y[42]*y[787]) + 
    (13*y[908])/(24*y[1]^2*y[5]^2*y[42]*y[787]) + 
    y[909]/(24*y[1]^2*y[5]*y[42]*y[787]) - (y[6]*y[8]*y[910])/
     (48*y[1]^2*y[5]^2) + y[911]/(48*y[5]*y[37]) + 
    (13*y[912])/(24*y[1]^3*y[5]^2*y[42]) + y[913]/(48*y[37]*y[198]) + 
    y[914]/(48*y[1]*y[5]^2) + y[915]/(48*y[1]*y[5]) + 
    y[916]/(48*y[1]^2*y[5]) + (13*y[917])/(24*y[1]^2*y[5]^2*y[42]) + 
    y[918]/(y[1]*y[5]*y[42]) + (13*y[919])/(24*y[1]*y[5]^2*y[42]) + 
    y[920]/(24*y[6]*y[147]) + y[921]/(48*y[198]) + y[922]/(48*y[5]) + 
    y[923]/(48*y[5]^2) + (13*y[924])/(24*y[5]^2*y[42]) + 
    y[925]/(24*y[37]*y[147]) + (13*y[926])/(24*y[42]) + y[927]/(24*y[147]), 
  f[632] -> -7/6 - (7*y[8])/(6*y[5]), 
  f[634] -> (-16*y[18]*y[88]*y[200])/(y[1]*y[147]) + 
    (16*y[8]*y[388])/(y[5]*y[37]*y[147]) - (16*y[755])/(y[5]^2*y[37]) + 
    (16*y[8]*y[786])/(y[1]*y[5]^2) + (16*y[200]*y[786])/(y[1]*y[5]) + 
    y[928]/(y[5]*y[37]^2) + (16*y[164]*y[929])/(y[37]^2*y[147]) - 
    (16*y[164]*y[930])/(y[37]*y[147]^2) - (16*y[931])/(y[5]*y[37]) + 
    (16*y[8]*y[932])/(y[5]*y[147]) + (16*y[933])/y[147] + 
    (16*y[934])/(y[37]*y[147]) + (16*y[935])/y[147]^2 - 
    (16*y[3]*y[936])/y[147]^3, 
  f[635] -> (52*y[18]*y[88]*y[200])/(3*y[1]*y[147]) - 
    (52*y[8]*y[388])/(3*y[5]*y[37]*y[147]) + (52*y[755])/(3*y[5]^2*y[37]) - 
    (52*y[8]*y[786])/(3*y[1]*y[5]^2) - (52*y[200]*y[786])/(3*y[1]*y[5]) - 
    (52*y[8]*y[932])/(3*y[5]*y[147]) + (4*y[937])/(3*y[5]*y[37]^2) - 
    (4*y[164]*y[937])/(3*y[37]^2*y[147]) + (4*y[938])/(3*y[5]*y[37]) + 
    (4*y[939])/(3*y[147]) - (4*y[940])/(3*y[37]*y[147]) + 
    (4*y[164]*y[941])/(3*y[37]*y[147]^2) + (4*y[942])/(3*y[147]^2) + 
    (4*y[3]*y[943])/(3*y[147]^3), f[654] -> -1/2*1/(y[1]^2*y[3]*y[5]) + 
    y[6]/y[1] + (3*y[6]^2*y[8]^2)/(2*y[1]^3*y[5]*y[15]) + 
    (y[6]^2*y[8]^3)/(2*y[1]^3*y[5]^2*y[15]) + (y[6]*y[8]^2*y[23])/
     (2*y[1]^2*y[5]^2*y[15]) + y[80]/(2*y[1]^2*y[3]*y[5]^2) + 
    y[185]^2/(2*y[3]*y[5]^2*y[414]) + (y[18]*y[36]*y[200])/
     (2*y[1]*y[3]*y[414]) + (y[6]^2*y[446])/(2*y[1]^3*y[15]) + 
    y[449]/(2*y[1]*y[3]*y[5]^2) + (3*y[6]*y[604])/(2*y[1]*y[15]) + 
    (y[6]*y[605])/(2*y[15]) + (y[6]*y[606])/(2*y[1]^2*y[15]) + 
    (y[6]*y[8]*y[607])/(2*y[1]^2*y[5]*y[15]) + 
    (y[8]*y[609])/(2*y[5]^2*y[15]) + (y[8]*y[610])/(2*y[1]*y[5]^2*y[15]) + 
    (y[6]*y[944])/2 + (y[8]*y[945])/(2*y[1]^2*y[5]^2) + 
    y[946]/(y[1]^2*y[5]) + y[947]/(2*y[1]*y[3]*y[5]) + 
    y[948]/(2*y[3]*y[414]) + (y[8]*y[949])/(2*y[5]^2) + y[950]/y[5] + 
    (y[8]*y[951])/(2*y[1]*y[5]^2) + y[952]/(y[1]*y[5]) + 
    y[953]/(2*y[3]*y[5]*y[414]) + y[954]/(2*y[1]*y[5]*y[15]) + 
    y[955]/(2*y[5]*y[15]), f[657] -> -1/2*y[3] - 
    y[8]^2/(2*y[1]^3*y[3]*y[5]^2) + y[80]/(y[1]^3*y[3]*y[5]) - 
    y[403]/(2*y[1]^2*y[3]) + (y[18]*y[36]^2*y[200]^3)/
     (2*y[1]*y[3]*y[414]^2) + y[510]/y[1]^3 - (y[8]*y[786])/(y[1]^3*y[5]) - 
    (y[8]^2*y[786])/(2*y[1]^3*y[5]^2) + y[956]/y[1]^2 + y[957]/y[1] + 
    y[958]/y[5] + y[959]/(y[1]^2*y[5]) + y[960]/(y[1]*y[5]) + 
    y[961]/(y[1]^2*y[3]*y[5]) + (y[8]*y[962])/(2*y[5]^2) - 
    (y[8]*y[963])/(2*y[1]*y[5]^2) + y[964]/(2*y[1]*y[3]*y[5]^2) + 
    (y[8]^2*y[965])/(2*y[3]*y[5]^2*y[414]^2) - (y[36]*y[200]*y[966])/
     (2*y[1]*y[3]*y[414]) + y[967]/(y[1]*y[3]*y[5]) + 
    y[968]/(2*y[1]^2*y[3]*y[5]^2) - (y[36]*y[969])/(2*y[3]*y[414]) - 
    (y[8]*y[970])/(2*y[1]^2*y[5]^2) + y[971]/(2*y[3]*y[5]^2*y[414]) + 
    y[972]/(2*y[3]*y[5]*y[414]) + (y[8]*y[973])/(2*y[3]*y[5]*y[414]^2) + 
    y[974]/(2*y[3]*y[414]^2), f[680] -> (13*y[6])/(24*y[1]) + 
    (23*y[8])/(12*y[1]^3*y[3]*y[5]) + (23*y[8]^2)/(24*y[1]^3*y[3]*y[5]^2) - 
    (11*y[6]^2*y[8]^3)/(6*y[1]^3*y[5]*y[15]^2) - 
    (11*y[6]^2*y[8]^4)/(24*y[1]^3*y[5]^2*y[15]^2) - 
    (11*y[6]*y[8]^3*y[23])/(24*y[1]^2*y[5]^2*y[15]^2) - 
    y[3]/(2*y[5]^2*y[83]) - (y[6]*y[8])/(y[1]^3*y[5]*y[83]) - 
    (y[6]*y[8]^2)/(2*y[1]^3*y[5]^2*y[83]) + y[182]/(y[1]*y[5]*y[83]) - 
    (y[3]*y[36]*y[200]^2)/(2*y[1]^2*y[198]) + (23*y[403])/(24*y[1]^2*y[3]) + 
    (y[2]*y[403])/(2*y[1]^2*y[83]) - (11*y[18]*y[36]^2*y[200]^3)/
     (24*y[1]*y[3]*y[414]^2) - (y[18]*y[36]*y[200]^2)/
     (2*y[1]^2*y[3]*y[414]) + (11*y[8]^2*y[427])/(24*y[3]*y[5]^2*y[414]^2) - 
    (11*y[8]^2*y[609])/(24*y[5]^2*y[15]^2) - (11*y[8]^2*y[610])/
     (24*y[1]*y[5]^2*y[15]^2) - (11*y[6]^2*y[622])/(24*y[1]^3*y[15]^2) - 
    (11*y[6]*y[8]^2*y[628])/(4*y[1]^2*y[5]*y[15]^2) - 
    (11*y[8]*y[633])/(12*y[5]*y[15]^2) - (11*y[8]*y[634])/
     (12*y[1]*y[5]*y[15]^2) - (11*y[6]*y[636])/(24*y[1]^2*y[15]^2) + 
    (23*y[786])/(24*y[1]^3) + (23*y[8]*y[786])/(12*y[1]^3*y[5]) + 
    (23*y[8]^2*y[786])/(24*y[1]^3*y[5]^2) - (11*y[8]*y[973])/
     (24*y[3]*y[5]*y[414]^2) + y[975]/(24*y[1]^2) + y[976]/24 + 
    y[977]/(24*y[1]*y[3]*y[5]^2) + y[978]/y[5] + y[979]/(y[1]^2*y[5]*y[83]) - 
    (y[8]*y[980])/(24*y[1]^2*y[5]^2) - (y[8]*y[981])/(24*y[1]*y[5]^2) - 
    (y[8]^2*y[982])/(4*y[1]^3*y[5]*y[15]) - (y[8]^3*y[982])/
     (12*y[1]^3*y[5]^2*y[15]) - (y[446]*y[982])/(12*y[1]^3*y[15]) - 
    (y[8]*y[983])/(2*y[1]^2*y[5]^2*y[83]) + (y[8]*y[984])/
     (24*y[1]^2*y[3]*y[5]^2) + (y[200]*y[985])/(24*y[1]*y[3]*y[414]) + 
    (y[3]*y[200]*y[986])/(2*y[1]*y[198]) + (y[3]*y[987])/(2*y[198]) + 
    (y[8]*y[988])/(24*y[5]^2) + y[989]/(2*y[1]*y[5]^2*y[83]) + 
    (y[990]*y[991])/(12*y[15]) - (y[990]*y[992])/(4*y[1]*y[15]) - 
    (y[8]^2*y[990]*y[993])/(12*y[1]^2*y[5]^2*y[15]) - 
    (y[990]*y[994])/(12*y[1]^2*y[15]) - (y[8]*y[990]*y[995])/
     (12*y[1]^2*y[5]*y[15]) + y[996]/(24*y[1]^2*y[3]*y[5]) - 
    (y[8]*y[990]*y[997])/(12*y[1]*y[5]^2*y[15]) + 
    y[998]/(24*y[1]*y[3]*y[5]) + y[999]/(24*y[3]*y[414]) + 
    y[1000]/(12*y[1]*y[5]*y[15]) + y[1001]/(24*y[3]*y[5]^2*y[414]) + 
    y[1002]/(24*y[3]*y[5]*y[414]) - (y[8]*y[990]*y[1003])/(12*y[5]^2*y[15]) - 
    (11*y[1004])/(24*y[1]*y[15]^2) + (11*y[1005])/(24*y[3]*y[414]^2) + 
    y[1006]/(24*y[1]^2*y[5]) - (y[990]*y[1007])/(12*y[5]*y[15]) - 
    (11*y[1008])/(24*y[15]^2) + y[1009]/(24*y[1]*y[5]), 
  f[689] -> 1/2 + y[6]/y[1]^2 + (2*y[6]*y[8])/(y[1]^2*y[5]) + 
    (y[6]*y[8]^2)/(y[1]^2*y[5]^2) + (2*y[6]^2*y[8]^3)/(y[1]^3*y[5]*y[15]^2) + 
    (y[6]^2*y[8]^4)/(2*y[1]^3*y[5]^2*y[15]^2) + (3*y[6]^2*y[8]^2)/
     (y[1]^3*y[5]*y[15]) + (y[6]^2*y[8]^3)/(y[1]^3*y[5]^2*y[15]) + 
    (y[6]*y[8]^3*y[23])/(2*y[1]^2*y[5]^2*y[15]^2) + 
    (y[6]^2*y[446])/(y[1]^3*y[15]) + y[483] + (y[8]^2*y[609])/
     (2*y[5]^2*y[15]^2) + (y[8]^2*y[610])/(2*y[1]*y[5]^2*y[15]^2) + 
    (y[6]^2*y[622])/(2*y[1]^3*y[15]^2) + (3*y[6]*y[8]^2*y[628])/
     (y[1]^2*y[5]*y[15]^2) + (y[8]*y[633])/(y[5]*y[15]^2) + 
    (y[8]*y[634])/(y[1]*y[5]*y[15]^2) + (y[6]*y[636])/(2*y[1]^2*y[15]^2) + 
    (y[2]*y[991])/y[15] + (3*y[6]*y[992])/(y[1]*y[15]) + 
    (y[6]*y[8]^2*y[993])/(y[1]^2*y[5]^2*y[15]) + 
    (y[6]*y[994])/(y[1]^2*y[15]) + (y[6]*y[8]*y[995])/(y[1]^2*y[5]*y[15]) + 
    (y[6]*y[8]*y[997])/(y[1]*y[5]^2*y[15]) + (y[6]*y[8]*y[1003])/
     (y[5]^2*y[15]) + y[1004]/(2*y[1]*y[15]^2) + 
    (y[6]*y[1007])/(y[5]*y[15]) + y[1008]/(2*y[15]^2) + y[1010]/y[1] + 
    (y[8]*y[1011])/(2*y[5]^2) + y[1012]/y[5] + 
    (y[8]*y[1013])/(2*y[1]*y[5]^2) + y[1014]/(y[1]*y[5]) + 
    (y[6]*y[1015])/(y[1]*y[5]*y[15]), 
  f[696] -> (-11*y[6])/(6*y[1]^2) - (11*y[6]*y[8])/(3*y[1]^2*y[5]) - 
    (11*y[6]*y[8]^2)/(6*y[1]^2*y[5]^2) - (11*y[6]^2*y[8]^3)/
     (3*y[1]^3*y[5]*y[15]^2) - (11*y[6]^2*y[8]^4)/
     (12*y[1]^3*y[5]^2*y[15]^2) - (11*y[6]*y[8]^3*y[23])/
     (12*y[1]^2*y[5]^2*y[15]^2) - 1/(4*y[1]*y[5]*y[83]) + 
    y[7]/(4*y[1]^3*y[5]*y[83]) + y[200]/(4*y[1]*y[198]) - 
    (y[169]*y[200]^3)/(4*y[1]*y[42]*y[198]) - (11*y[346])/(12*y[1]) + 
    y[413]/(4*y[198]) - (11*y[8]^2*y[609])/(12*y[5]^2*y[15]^2) - 
    (11*y[8]^2*y[610])/(12*y[1]*y[5]^2*y[15]^2) - 
    (11*y[6]^2*y[622])/(12*y[1]^3*y[15]^2) - (11*y[6]*y[8]^2*y[628])/
     (2*y[1]^2*y[5]*y[15]^2) - (11*y[8]*y[633])/(6*y[5]*y[15]^2) - 
    (11*y[8]*y[634])/(6*y[1]*y[5]*y[15]^2) - (11*y[6]*y[636])/
     (12*y[1]^2*y[15]^2) - 1/(2*y[1]*y[5]*y[83]*y[787]) - 
    (y[3]*y[83]*y[200])/(4*y[42]*y[787]) - (y[3]*y[83]*y[545])/
     (4*y[5]^2*y[42]*y[787]) + (y[3]*y[83]*y[545])/(2*y[5]*y[42]*y[787]) + 
    (y[8]*y[200]*y[803])/(4*y[1]^3*y[5]^2*y[42]*y[787]) - 
    (11*y[1004])/(12*y[1]*y[15]^2) - (11*y[1008])/(12*y[15]^2) + y[1016]/6 + 
    y[1017]/(4*y[1]*y[83]) + (y[80]*y[1018])/(4*y[1]^3*y[5]^2*y[83]) + 
    (y[232]*y[1018])/(4*y[1]^2*y[5]^2*y[83]) + y[1019]/(12*y[5]) + 
    y[1020]/(4*y[1]^3*y[83]*y[787]) + y[1021]/(4*y[1]^2*y[83]*y[787]) + 
    y[1022]/(4*y[1]^2*y[5]*y[83]) + (y[8]*y[1023])/(12*y[5]^2) - 
    (y[8]^2*y[1024])/(4*y[1]^3*y[5]*y[15]) - (y[8]^3*y[1024])/
     (12*y[1]^3*y[5]^2*y[15]) - (y[446]*y[1024])/(12*y[1]^3*y[15]) + 
    y[1025]/(4*y[1]^2*y[5]*y[83]*y[787]) + 
    y[1026]/(4*y[1]^3*y[5]*y[83]*y[787]) + (y[200]*y[1027])/
     (4*y[1]^2*y[5]*y[42]*y[787]) + (y[200]*y[1028])/
     (4*y[1]^3*y[5]*y[42]*y[787]) + (y[200]*y[1029])/
     (4*y[1]^2*y[5]^2*y[42]*y[787]) + (y[200]*y[1030])/
     (4*y[1]^2*y[42]*y[787]) - (y[8]*y[1031])/(12*y[1]*y[5]^2) + 
    y[1032]/(12*y[15]) + y[1033]/(4*y[1]*y[15]) + y[1034]/(12*y[1]*y[5]) - 
    (y[8]^2*y[1035])/(12*y[1]^2*y[5]^2*y[15]) - 
    (y[8]*y[1036])/(12*y[1]^2*y[5]*y[15]) + y[1037]/(12*y[1]^2*y[15]) + 
    y[1038]/(4*y[1]*y[42]*y[787]) + (y[200]*y[1039])/
     (4*y[1]^3*y[42]*y[787]) + (y[8]*y[1040])/(4*y[1]^3*y[5]^2*y[42]) + 
    y[1041]/(12*y[1]*y[5]*y[15]) - (y[8]*y[1042])/(12*y[1]*y[5]^2*y[15]) + 
    y[1043]/(4*y[1]^3*y[5]*y[42]) + y[1044]/(4*y[1]*y[5]*y[42]*y[787]) + 
    y[1045]/(4*y[1]*y[5]^2*y[42]*y[787]) - (y[200]*y[1046])/
     (4*y[42]*y[198]) - (y[8]*y[1047])/(12*y[5]^2*y[15]) + 
    y[1048]/(4*y[1]^3*y[42]) + (y[8]*y[1049])/(4*y[5]^2*y[42]) + 
    y[1050]/(4*y[5]*y[42]) + y[1051]/(12*y[5]*y[15]) + 
    y[1052]/(4*y[1]*y[5]^2*y[42]) + y[1053]/(4*y[1]^2*y[5]^2*y[42]) + 
    y[1054]/(4*y[1]^2*y[5]*y[42]) + y[1055]/(4*y[1]*y[5]*y[42]) + 
    y[1056]/(4*y[1]^2*y[42]) + y[1057]/(4*y[1]*y[42]) + 
    (y[3]*y[1058])/(4*y[42]), f[709] -> y[2]/(2*y[1]^2*y[5]) - 
    (y[6]*y[8])/(2*y[1]^2*y[5]^2) + y[3]/(2*y[5]*y[18]*y[83]) + 
    y[181]/(y[1]*y[5]*y[83]) + y[182]/(y[1]*y[5]^2*y[83]) + 
    (y[3]*y[36]*y[200])/(2*y[1]*y[198]) + y[639]/2 + 
    1/(2*y[1]^3*y[5]^2*y[83]*y[787]) - 3/(2*y[1]^3*y[5]*y[83]*y[787]) + 
    y[6]/(2*y[1]*y[83]*y[787]) + y[6]^2/(2*y[1]*y[5]^2*y[83]*y[787]) - 
    (y[3]*y[6])/(2*y[5]^2*y[18]*y[83]*y[787]) + 
    (y[3]*y[83])/(2*y[5]^2*y[42]*y[787]) - (3*y[3]*y[83])/
     (2*y[5]*y[42]*y[787]) - (y[3]*y[83]*y[200])/(2*y[42]*y[787]) + 
    (y[3]*y[786])/(2*y[5]*y[18]*y[83]*y[787]) - 
    (y[200]*y[803])/(2*y[1]^3*y[5]^2*y[42]*y[787]) + 
    (y[200]*y[804])/(2*y[1]^3*y[5]*y[42]*y[787]) - 
    (y[5]*y[200]*y[807])/(2*y[42]*y[198]) - (y[200]*y[818])/
     (2*y[1]^3*y[42]*y[787]) - (y[6]*y[1022])/(2*y[1]^2*y[5]^2*y[83]) - 
    (y[3]*y[1059])/(2*y[18]*y[83]) + (y[786]*y[1060])/(2*y[1]^2*y[83]) + 
    y[1061]/(2*y[5]^2) + y[1062]/(2*y[1]*y[5]^2) + 
    y[1063]/(y[1]^2*y[5]*y[83]*y[787]) + y[1064]/(2*y[1]*y[5]*y[83]*y[787]) + 
    y[1065]/(2*y[1]^3*y[83]*y[787]) + y[1066]/(2*y[1]^2*y[83]*y[787]) + 
    y[1067]/(2*y[1]^2*y[5]*y[83]) + y[1068]/(2*y[1]^3*y[5]*y[83]) + 
    y[1069]/(2*y[1]^3*y[5]^2*y[83]) + y[1070]/(y[1]*y[5]^2*y[42]*y[787]) + 
    y[1071]/(2*y[1]*y[5]*y[42]*y[787]) + y[1072]/(2*y[198]) + 
    y[1073]/(2*y[1]*y[5]) + y[1074]/(2*y[5]) + 
    y[1075]/(2*y[1]^3*y[5]^2*y[42]) + y[1076]/(2*y[1]*y[42]*y[787]) + 
    y[1077]/(2*y[1]^2*y[5]^2*y[42]*y[787]) + 
    y[1078]/(y[1]^2*y[5]*y[42]*y[787]) + y[1079]/(2*y[1]^2*y[42]*y[787]) + 
    y[1080]/(2*y[1]^3*y[5]*y[42]) + y[1081]/(2*y[1]*y[5]*y[42]) + 
    y[1082]/(2*y[1]^2*y[5]*y[42]) + y[1083]/(2*y[1]^2*y[5]^2*y[42]) + 
    y[1084]/(2*y[1]*y[5]^2*y[42]) + y[1085]/(2*y[1]^3*y[42]) + 
    y[1086]/(2*y[1]*y[42]) + y[1087]/(2*y[1]^2*y[42]) + y[1088]/(2*y[42]) + 
    y[1089]/(2*y[5]^2*y[42]) + y[1090]/(2*y[5]*y[42]), 
  f[726] -> y[2]/(2*y[1]) + (y[6]*y[8]^2)/(2*y[1]*y[5]) - 
    (3*y[6]*y[8]^2*y[83])/(2*y[5]*y[142]) - (y[6]*y[8]^3*y[83])/
     (2*y[5]^2*y[142]) - (y[8]*y[155])/(2*y[5]^2) - 
    (y[8]*y[200])/(2*y[5]*y[37]) + (y[8]*y[164]*y[200])/(2*y[37]*y[147]) - 
    (y[6]^2*y[18]*y[200]^2)/(2*y[1]*y[147]) - (y[6]*y[83]*y[446])/
     (2*y[142]) + y[1091]/2 + y[1092]/y[5] + (y[3]*y[1093])/(2*y[147]), 
  f[730] -> (3*y[6]^2)/(4*y[1]^2) - (y[6]^2*y[8]^2)/(4*y[1]^2*y[5]^3) + 
    (y[6]^3*y[18]*y[200]^2)/(2*y[1]*y[147]) + (y[200]*y[550])/
     (2*y[5]*y[37]) - (y[164]*y[200]*y[550])/(2*y[37]*y[147]) - 
    (y[6]*y[1094])/(4*y[1]) - (y[3]*y[1095])/4 - (y[3]*y[155]*y[1096])/
     (4*y[5]^3) + (y[6]*y[8]*y[1097])/(4*y[1]*y[5]^3) + 
    (y[6]^2*y[1098])/(4*y[1]^2*y[5]) + (y[6]^2*y[1099])/(4*y[1]^2*y[5]^2) - 
    (y[3]*y[1100])/(4*y[5]) - (y[6]*y[1101])/(4*y[1]*y[5]) + 
    (y[6]*y[1102])/(4*y[1]*y[5]^2) - (y[3]*y[1103])/(4*y[5]^2) - 
    (y[3]*y[1104])/(2*y[147]), f[731] -> (7*y[6]^2)/(16*y[1]^2) + 
    (y[6]^2*y[8]^2)/(48*y[1]^2*y[5]^3) + (11*y[6]^3*y[18]*y[200]^2)/
     (24*y[1]*y[147]) + (11*y[200]*y[550])/(24*y[5]*y[37]) - 
    (11*y[164]*y[200]*y[550])/(24*y[37]*y[147]) + 
    (y[3]*y[155]*y[1096])/(48*y[5]^3) - (11*y[3]*y[1104])/(24*y[147]) + 
    (y[3]*y[1105])/48 - (y[6]*y[1106])/(48*y[1]) + 
    (y[6]^2*y[1107])/(48*y[1]^2*y[5]) + (y[6]^2*y[1108])/(48*y[1]^2*y[5]^2) + 
    (y[6]*y[8]*y[1109])/(48*y[1]*y[5]^3) + (y[3]*y[1110])/(48*y[5]) - 
    (y[6]*y[1111])/(48*y[1]*y[5]) + (y[3]*y[1112])/(48*y[5]^2) - 
    (y[6]*y[1113])/(48*y[1]*y[5]^2), 
  f[738] -> y[6]^2/(2*y[1]^2) + (y[6]^2*y[8])/(y[1]^2*y[5]) + 
    (y[6]^2*y[8]^2)/(2*y[1]^2*y[5]^2) + (y[3]*y[6]^2*y[18]*y[200]^2)/
     (2*y[1]*y[147]) - (y[6]*y[1114])/(2*y[1]) - (y[6]*y[8]*y[1115])/
     (2*y[1]*y[5]^2) - (y[3]*y[1116])/2 - (y[6]*y[1117])/(2*y[1]*y[5]) + 
    y[1118]/(2*y[5]) + y[1119]/(2*y[5]^2) - (y[3]*y[1120])/(2*y[147]), 
  f[742] -> y[6]/(2*y[1]^2) + (y[6]*y[8])/(y[1]^2*y[5]) + 
    (y[6]*y[8]^2)/(2*y[1]^2*y[5]^2) + y[200]^2/(2*y[5]*y[37]) + 
    (y[6]^2*y[18]*y[200]^2)/(2*y[1]*y[147]) + y[226]/(2*y[6]) - 
    (y[200]*y[760])/(2*y[6]*y[37]) + y[1121]/(2*y[1]) + y[1122]/2 + 
    y[1123]/(y[5]*y[6]) + (y[155]*y[1124])/(2*y[5]^2*y[6]) - 
    (y[8]*y[1125])/(2*y[1]*y[5]^2) + y[1126]/(2*y[6]*y[147]) + 
    y[1127]/(2*y[5]) - (y[200]*y[1128])/(2*y[37]*y[147]) + 
    y[1129]/(y[1]*y[5]) + y[1130]/(2*y[5]^2) + y[1131]/(2*y[147]), 
  f[746] -> -1/4*(y[3]^2*y[6]*y[170])/(y[18]^2*y[83]^2) + 
    (y[3]^2*y[6])/(4*y[5]*y[18]^2*y[83]^2*y[198]) - 
    (y[8]*y[83]*y[200])/(2*y[5]*y[6]*y[37]) - (y[8]*y[83]*y[200])/
     (2*y[6]*y[37]*y[147]) + (y[3]*y[6]*y[200]^3)/(4*y[83]*y[198]^2) + 
    (y[3]*y[6]^2*y[200]^3)/(4*y[1]*y[83]*y[198]^2) + 
    (y[3]^2*y[6]*y[8]*y[200]^3)/(4*y[18]*y[83]*y[198]^2) + 
    (y[6]^3*y[200]^3)/(4*y[1]^2*y[83]^2*y[198]) - 
    (y[3]^2*y[6]*y[202])/(4*y[18]^2*y[83]^2*y[198]) - 
    (y[3]*y[200]^2*y[279])/(4*y[83]*y[198]) + (y[6]^2*y[200]^3*y[279])/
     (4*y[1]^2*y[83]*y[198]) + (y[1]*y[3]^2*y[283])/
     (4*y[5]^2*y[18]^2*y[83]^2) - (y[6]^2*y[8]^2*y[289])/
     (4*y[1]^3*y[5]^2*y[83]^2) - (y[6]^2*y[200]^2*y[688])/
     (4*y[1]*y[83]^2*y[198]) + (y[3]*y[682]*y[776])/(2*y[83]^2) + 
    (y[3]*y[778])/(4*y[5]^2*y[83]^2) - (y[3]*y[778])/(4*y[5]*y[83]^2) - 
    (y[3]^2*y[782])/(4*y[5]*y[18]^2*y[83]^2) - 
    (y[3]*y[6])/(2*y[5]^2*y[18]*y[83]*y[787]) + 
    y[200]/(2*y[1]^3*y[5]^2*y[83]*y[787]) - 
    (3*y[200])/(2*y[1]^3*y[5]*y[83]*y[787]) - (y[3]*y[83]*y[200]^2)/
     (2*y[42]*y[787]) + (y[3]*y[83]*y[233])/(2*y[5]^2*y[42]*y[787]) + 
    (y[3]*y[786])/(2*y[1]*y[5]^2*y[83]*y[787]) + 
    y[792]/(2*y[1]^2*y[5]^2*y[83]*y[787]) - 
    (3*y[792])/(2*y[1]^2*y[5]*y[83]*y[787]) - 
    (y[3]*y[793])/(2*y[18]*y[83]*y[787]) + (y[3]*y[200]^3*y[794])/
     (4*y[1]*y[198]^2) + (y[3]*y[795])/(4*y[5]*y[18]*y[83]^2*y[198]) + 
    (y[6]^2*y[200]^3*y[797])/(4*y[1]^2*y[198]) - (y[6]^2*y[8]^2*y[798])/
     (4*y[1]^3*y[5]^2) - (y[6]^2*y[8]*y[799])/(4*y[1]^3*y[5]*y[83]^2) - 
    (y[6]^2*y[8]*y[800])/(4*y[1]^3*y[5]) + 
    (y[3]*y[6]^2*y[18]*y[200]^3*y[801])/(2*y[1]*y[147]) - 
    (y[3]*y[83]*y[802])/(2*y[5]*y[42]*y[787]) - (y[200]^2*y[803])/
     (2*y[1]^3*y[5]^2*y[42]*y[787]) + (y[200]^2*y[804])/
     (2*y[1]^3*y[5]*y[42]*y[787]) - (y[5]*y[200]^2*y[807])/(2*y[42]*y[198]) - 
    (y[6]^2*y[808])/(4*y[1]^3*y[83]^2) - (y[6]^2*y[810])/(4*y[1]^3) - 
    (y[3]*y[6]*y[811])/(4*y[18]*y[83]^2*y[198]) - 
    (y[6]*y[812])/(4*y[1]^2*y[83]^2) + (y[6]*y[8]*y[814])/
     (4*y[1]^2*y[5]^2*y[83]^2) - (y[200]^2*y[818])/(2*y[1]^3*y[42]*y[787]) + 
    (y[6]*y[824])/(4*y[5]*y[83]^2*y[198]) + (y[6]*y[825])/
     (4*y[1]^2*y[5]*y[83]^2) + (y[3]*y[856])/(4*y[198]^2) - 
    (y[6]*y[860])/(2*y[1]*y[42]) + (y[3]*y[867])/(4*y[5]^2*y[18]*y[83]^2) + 
    (y[3]*y[869])/(4*y[5]*y[18]*y[83]^2) - (y[3]*y[871])/
     (2*y[1]*y[5]*y[83]*y[787]) + y[876]/(2*y[1]*y[83]*y[787]) + 
    y[877]/(2*y[1]^2*y[83]*y[787]) + y[879]/(4*y[1]*y[5]^2*y[83]^2) + 
    y[891]/(2*y[1]*y[42]*y[787]) + y[892]/(4*y[1]*y[5]*y[83]^2) + 
    y[907]/(2*y[1]^2*y[42]*y[787]) + y[908]/(2*y[1]^2*y[5]^2*y[42]*y[787]) + 
    y[912]/(2*y[1]^3*y[5]^2*y[42]) + y[917]/(2*y[1]^2*y[5]^2*y[42]) + 
    y[919]/(2*y[1]*y[5]^2*y[42]) + y[924]/(2*y[5]^2*y[42]) + 
    y[926]/(2*y[42]) + (y[200]*y[1065])/(2*y[1]^3*y[83]*y[787]) + 
    (y[46]*y[155]*y[1124])/(2*y[5]^2*y[6]) + (y[1]*y[3]^2*y[1132])/
     (4*y[5]^2*y[18]*y[83]) - (y[3]^2*y[1133])/(4*y[5]*y[18]*y[83]) + 
    (y[3]*y[1134])/(2*y[5]*y[83]) + y[1135]/(y[5]*y[18]*y[83]*y[787]) + 
    (y[3]*y[1136])/(4*y[5]*y[18]*y[83]*y[198]) + y[1137]/(4*y[1]^2*y[83]) + 
    y[1138]/(4*y[1]^3*y[83]) + (y[3]^2*y[8]^2*y[36]^2*y[1139])/
     (4*y[5]*y[198]) + (y[3]*y[1140])/(4*y[83]) + 
    (y[6]*y[1141])/(4*y[1]*y[83]) + y[1142]/(2*y[6]) - 
    (y[6]*y[200]^2*y[1143])/(4*y[1]*y[83]*y[198]) + 
    (y[3]*y[1144])/(2*y[5]^2*y[83]) + (y[3]*y[6]*y[200]^3*y[1145])/
     (2*y[147]*y[198]) + y[1146]/(4*y[1]^3*y[5]*y[83]) + 
    (y[3]^2*y[1147])/(4*y[18]*y[83]) + (y[6]*y[8]*y[1148])/
     (4*y[1]^2*y[5]^2) + y[1149]/(4*y[1]*y[5]^2*y[83]) + 
    y[1150]/(4*y[1]^3*y[5]^2*y[83]) + y[1151]/(2*y[1]^2*y[5]^2*y[83]) - 
    (y[3]*y[1152])/(4*y[18]*y[83]*y[198]) + y[1153]/(4*y[1]^2*y[5]*y[83]) + 
    y[1154]/(4*y[1]*y[5]*y[83]) + y[1155]/(4*y[5]*y[83]*y[198]) + 
    y[1156]/(2*y[1]*y[5]^2*y[42]*y[787]) + y[1157]/4 + 
    (y[200]^2*y[1158])/(4*y[1]*y[198]) + (y[6]*y[1159])/(4*y[1]^2) + 
    y[1160]/(2*y[1]*y[5]*y[42]*y[787]) + y[1161]/(4*y[1]) + 
    (y[6]*y[1162])/(4*y[1]^2*y[5]) - (y[200]*y[1163])/(2*y[37]*y[147]) + 
    y[1164]/(2*y[5]*y[6]) + y[1165]/(2*y[1]^2*y[5]*y[42]*y[787]) + 
    y[1166]/(4*y[5]^2) + y[1167]/(4*y[1]*y[5]) + y[1168]/(4*y[37]*y[198]) + 
    y[1169]/(4*y[1]*y[5]^2) + y[1170]/(4*y[5]*y[37]) + 
    y[1171]/(2*y[1]^2*y[5]*y[42]) + y[1172]/(2*y[1]^3*y[5]*y[42]) + 
    y[1173]/(2*y[1]*y[5]*y[42]) + y[1174]/(2*y[6]*y[147]) + 
    y[1175]/(4*y[198]) + y[1176]/(4*y[5]) + y[1177]/(2*y[1]^3*y[42]) + 
    y[1178]/(2*y[1]^2*y[42]) + y[1179]/(2*y[5]*y[42]) + y[1180]/(2*y[147]), 
  f[747] -> (y[3]^2*y[6]*y[170])/(48*y[18]^2*y[83]^2) - 
    (y[3]^2*y[6])/(48*y[5]*y[18]^2*y[83]^2*y[198]) - 
    (11*y[8]*y[83]*y[200])/(24*y[5]*y[6]*y[37]) - (11*y[8]*y[83]*y[200])/
     (24*y[6]*y[37]*y[147]) - (y[3]*y[6]*y[200]^3)/(48*y[83]*y[198]^2) - 
    (y[3]*y[6]^2*y[200]^3)/(48*y[1]*y[83]*y[198]^2) - 
    (y[3]^2*y[6]*y[8]*y[200]^3)/(48*y[18]*y[83]*y[198]^2) - 
    (y[6]^3*y[200]^3)/(48*y[1]^2*y[83]^2*y[198]) + 
    (y[3]^2*y[6]*y[202])/(48*y[18]^2*y[83]^2*y[198]) + 
    (y[3]*y[200]^2*y[279])/(48*y[83]*y[198]) - (y[1]*y[3]^2*y[283])/
     (48*y[5]^2*y[18]^2*y[83]^2) + (y[6]^2*y[8]^2*y[289])/
     (48*y[1]^3*y[5]^2*y[83]^2) + (y[6]^2*y[200]^2*y[688])/
     (48*y[1]*y[83]^2*y[198]) - (y[3]*y[682]*y[776])/(24*y[83]^2) - 
    (y[3]*y[778])/(48*y[5]^2*y[83]^2) + (y[3]*y[778])/(48*y[5]*y[83]^2) + 
    (y[3]*y[779])/(48*y[5]^2*y[18]*y[83]^2) + (y[3]^2*y[782])/
     (48*y[5]*y[18]^2*y[83]^2) + (y[3]*y[783])/(48*y[5]*y[18]*y[83]^2) + 
    (13*y[3]*y[6])/(24*y[5]^2*y[18]*y[83]*y[787]) - 
    (13*y[3]*y[67])/(24*y[5]*y[18]*y[83]*y[787]) - 
    (13*y[200])/(24*y[1]^3*y[5]^2*y[83]*y[787]) + 
    (13*y[200])/(8*y[1]^3*y[5]*y[83]*y[787]) + (13*y[3]*y[83]*y[200]^2)/
     (24*y[42]*y[787]) - (13*y[3]*y[83]*y[233])/(24*y[5]^2*y[42]*y[787]) - 
    (13*y[3]*y[786])/(24*y[1]*y[5]^2*y[83]*y[787]) + 
    (13*y[200]*y[791])/(24*y[1]^3*y[83]*y[787]) - 
    (13*y[792])/(24*y[1]^2*y[5]^2*y[83]*y[787]) + 
    (13*y[792])/(8*y[1]^2*y[5]*y[83]*y[787]) + (13*y[3]*y[793])/
     (24*y[18]*y[83]*y[787]) - (y[3]*y[200]^3*y[794])/(48*y[1]*y[198]^2) - 
    (y[3]*y[795])/(48*y[5]*y[18]*y[83]^2*y[198]) + 
    (y[6]^2*y[8]*y[799])/(48*y[1]^3*y[5]*y[83]^2) + 
    (11*y[3]*y[6]^2*y[18]*y[200]^3*y[801])/(24*y[1]*y[147]) + 
    (13*y[3]*y[83]*y[802])/(24*y[5]*y[42]*y[787]) + 
    (13*y[200]^2*y[803])/(24*y[1]^3*y[5]^2*y[42]*y[787]) - 
    (13*y[200]^2*y[804])/(24*y[1]^3*y[5]*y[42]*y[787]) + 
    (13*y[5]*y[200]^2*y[807])/(24*y[42]*y[198]) + 
    (y[6]^2*y[808])/(48*y[1]^3*y[83]^2) + (y[3]*y[6]*y[811])/
     (48*y[18]*y[83]^2*y[198]) + (y[6]*y[812])/(48*y[1]^2*y[83]^2) - 
    (y[6]*y[8]*y[814])/(48*y[1]^2*y[5]^2*y[83]^2) + 
    y[815]/(48*y[1]*y[5]^2*y[83]^2) + (13*y[200]^2*y[818])/
     (24*y[1]^3*y[42]*y[787]) - (y[6]*y[824])/(48*y[5]*y[83]^2*y[198]) - 
    (y[6]*y[825])/(48*y[1]^2*y[5]*y[83]^2) + y[826]/(48*y[1]*y[5]*y[83]^2) + 
    (13*y[835])/(24*y[1]*y[5]*y[42]*y[787]) + 
    (13*y[850])/(24*y[1]^3*y[5]*y[42]) + (13*y[852])/(24*y[1]^2*y[5]*y[42]) + 
    (13*y[853])/(24*y[1]*y[5]*y[42]) - (y[3]*y[856])/(48*y[198]^2) + 
    (13*y[859])/(24*y[1]^3*y[42]) + (13*y[6]*y[860])/(24*y[1]*y[42]) + 
    (13*y[861])/(24*y[1]^2*y[42]) + (13*y[862])/(24*y[5]*y[42]) + 
    (13*y[3]*y[871])/(24*y[1]*y[5]*y[83]*y[787]) - 
    (y[6]^2*y[8]^2*y[872])/(48*y[1]^3*y[5]^2) + (y[6]^2*y[200]^3*y[874])/
     (48*y[1]^2*y[83]*y[198]) + (y[6]*y[200]^3*y[875])/(48*y[1]^2*y[198]) - 
    (13*y[876])/(24*y[1]*y[83]*y[787]) - 
    (13*y[877])/(24*y[1]^2*y[83]*y[787]) - (y[6]^2*y[8]*y[878])/
     (48*y[1]^3*y[5]) - (y[6]^2*y[881])/(48*y[1]^3) - 
    (13*y[891])/(24*y[1]*y[42]*y[787]) - 
    (13*y[908])/(24*y[1]^2*y[5]^2*y[42]*y[787]) - 
    (13*y[912])/(24*y[1]^3*y[5]^2*y[42]) - 
    (13*y[917])/(24*y[1]^2*y[5]^2*y[42]) - 
    (13*y[919])/(24*y[1]*y[5]^2*y[42]) - (13*y[926])/(24*y[42]) + 
    (11*y[46]*y[155]*y[1124])/(24*y[5]^2*y[6]) - 
    (y[3]^2*y[8]^2*y[36]^2*y[1139])/(48*y[5]*y[198]) + 
    (11*y[3]*y[6]*y[200]^3*y[1145])/(24*y[147]*y[198]) - 
    (11*y[200]*y[1163])/(24*y[37]*y[147]) + (11*y[1180])/(24*y[147]) + 
    (11*y[1181])/(24*y[6]) + (y[3]*y[1182])/(48*y[5]^2*y[18]*y[83]) + 
    (y[3]*y[1183])/(24*y[5]^2*y[83]) + (y[3]*y[1184])/(48*y[5]*y[18]*y[83]) - 
    (y[3]*y[1185])/(24*y[5]*y[83]) + (y[3]*y[1186])/(48*y[83]) + 
    (y[3]*y[1187])/(48*y[5]*y[18]*y[83]*y[198]) + y[1188]/(48*y[1]*y[83]) + 
    (y[6]*y[200]^2*y[1189])/(48*y[1]*y[83]*y[198]) + 
    y[1190]/(48*y[1]^3*y[83]) + y[1191]/(48*y[1]^2*y[83]) + 
    (11*y[1192])/(24*y[5]*y[6]) + y[1193]/(48*y[1]^3*y[5]*y[83]) + 
    y[1194]/(48*y[1]*y[5]^2*y[83]) + y[1195]/(48*y[1]^3*y[5]^2*y[83]) + 
    (y[3]*y[1196])/(48*y[18]*y[83]*y[198]) + 
    y[1197]/(24*y[1]^2*y[5]^2*y[83]) + y[1198]/(48*y[5]*y[83]*y[198]) + 
    y[1199]/(48*y[1]*y[5]*y[83]) + y[1200]/(48*y[1]^2*y[5]*y[83]) + 
    y[1201]/(24*y[1]*y[5]^2*y[42]*y[787]) + (y[3]*y[1202])/(48*y[18]*y[83]) + 
    (y[200]^2*y[1203])/(48*y[1]*y[198]) + y[1204]/(48*y[1]) + y[1205]/48 - 
    (y[6]*y[1206])/(48*y[1]^2) + y[1207]/(24*y[1]^2*y[42]*y[787]) + 
    y[1208]/(24*y[1]^2*y[5]*y[42]*y[787]) + y[1209]/(48*y[1]*y[5]^2) + 
    (y[8]*y[1210])/(48*y[1]^2*y[5]^2) + y[1211]/(48*y[37]*y[198]) + 
    y[1212]/(48*y[5]*y[37]) + y[1213]/(48*y[1]*y[5]) + 
    (y[6]*y[1214])/(48*y[1]^2*y[5]) - (11*y[1215])/(24*y[6]*y[147]) + 
    y[1216]/(48*y[198]) + y[1217]/(48*y[5]) + y[1218]/(48*y[5]^2) + 
    y[1219]/(y[5]^2*y[42])}, {y[1] -> z2[2], y[2] -> -1 - z2[3], 
  y[3] -> z2[3], y[4] -> -2 + z2[5], y[5] -> 1 + z2[4] - z2[6], 
  y[6] -> 1 + z2[3], y[7] -> -2 + z2[6], y[8] -> -1 + z2[6], 
  y[9] -> -2 + z2[5] + z2[6] - z2[5]*z2[6], 
  y[10] -> 1 - z2[3]*(-4 + z2[5] + z2[6]), 
  y[11] -> -1 + z2[6] + z2[3]*(-3 + z2[5] + 2*z2[6] - z2[5]*z2[6]), 
  y[12] -> -1 - (263*z2[3])/144, 
  y[13] -> -72*z2[2]*(-1 + z2[3]*(-3 + z2[5])) + 
    z2[3]*(814 - 263*z2[5] - 72*z2[6]) - 72*(-4 + z2[6]), 
  y[14] -> 479 + z2[3]*(980 - 191*z2[5] - 263*z2[6]) - 144*z2[6], 
  y[15] -> z2[2]*z2[3] - z2[4] - z2[3]*z2[4]*z2[5], 
  y[16] -> -2 + z2[4] + z2[6], y[17] -> z2[2] - z2[4], y[18] -> z2[4], 
  y[19] -> -z2[4] - z2[3]*z2[4] - 2*z2[2]*z2[3]*z2[4] + 
    z2[2]*z2[3]*z2[4]*z2[5] + z2[2]*z2[3]*z2[6], 
  y[20] -> 3 - 4*z2[6] + z2[6]^2, y[21] -> 4 + z2[2] + 3*z2[2]*z2[3] - 
    z2[4] - z2[6] - z2[3]*(-8 + z2[4] + z2[6]), 
  y[22] -> -5 + 2*z2[4] + 2*z2[6] + z2[3]*(-7 + 2*z2[4] + 2*z2[6]), 
  y[23] -> 3*(-1 + z2[6]) + z2[3]*(-5 + 3*z2[6]), 
  y[24] -> 335*(-1 + z2[6]) + z2[3]*(-717 - 191*z2[5]*(-1 + z2[6]) + 
      526*z2[6]), y[25] -> -7 - z2[2]^2*z2[3]*(2 + 3*z2[3]) + 8*z2[6] - 
    z2[6]^2 + 2*z2[2]*(-1 + 2*z2[3]^2*(-3 + z2[6]) + 3*z2[3]*(-2 + z2[6]) + 
      z2[6]) - z2[3]^2*(18 - 12*z2[6] + z2[6]^2) - 
    2*z2[3]*(12 - 10*z2[6] + z2[6]^2), 
  y[26] -> 4 - 5*z2[6] + z2[6]^2 + z2[3]*(6 - 6*z2[6] + z2[6]^2), 
  y[27] -> -72*z2[2]^2*z2[3] + 216*(-1 + z2[6]) - (263 + 72*z2[2])*z2[3]*
     z2[5]*(-1 + z2[6]) + z2[3]*(-814 + 479*z2[6]) + 
    72*z2[2]*(-1 + z2[6] + z2[3]*(-5 + 2*z2[6])), 
  y[28] -> z2[2]^3*z2[3]^2 + z2[2]^2*z2[3]*(2 + z2[3]*(5 - 2*z2[6]) - 
      2*z2[6]) + 3*(-1 + z2[6])^2 + 6*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
    z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) + 
    z2[2]*((-1 + z2[6])^2 + z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      2*z2[3]*(4 - 5*z2[6] + z2[6]^2)), y[29] -> 47 + 70*z2[3], 
  y[30] -> 1 + z2[3] + z2[2]*z2[3], y[31] -> 1 + (1 + z2[4] - z2[6])^(-2), 
  y[32] -> 2 + z2[2], y[33] -> z2[5] + (z2[5]^2*(-1 + z2[6]))/2, 
  y[34] -> 106 + z2[3]*(164 + 35*z2[5]*(-1 + z2[6]) - 105*z2[6]) - 82*z2[6], 
  y[35] -> -1/2 - (2 + z2[2])*z2[3], y[36] -> z2[5], y[37] -> 1 + z2[2], 
  y[38] -> 1 - 3*z2[5] + z2[5]^2, y[39] -> -1 - z2[6]/2, 
  y[40] -> 1 + (2 + z2[2])*z2[3] + z2[6], 
  y[41] -> -2 + z2[3] + 4*z2[2]*z2[3] + z2[2]*z2[3]^2, 
  y[42] -> z2[2]^2*z2[3]^2 + 4*z2[2]*z2[3]*z2[4] - 4*z2[3]*z2[4]^2 - 
    4*z2[2]*z2[3]*z2[4]*z2[5] - 2*z2[2]*z2[3]^2*z2[4]*z2[5] + 
    4*z2[3]*z2[4]^2*z2[5] + z2[3]^2*z2[4]^2*z2[5]^2 - 2*z2[2]*z2[3]*z2[6] + 
    4*z2[3]*z2[4]*z2[6] - 2*z2[3]*z2[4]*z2[5]*z2[6] + z2[6]^2, 
  y[43] -> -1 - z2[2], y[44] -> 1 + 8*z2[3] - 3*z2[3]^2 - 
    z2[2]*(-1 + z2[3] + 12*z2[3]^2 + 2*z2[3]^3), y[45] -> 1 + z2[2]*z2[5], 
  y[46] -> 2 + z2[2] + z2[5]*(-1 + z2[6]) - z2[6], 
  y[47] -> 1 - z2[5]^2*(-1 + z2[6]) + z2[5]*(-3 + z2[2] + z2[6]), 
  y[48] -> -(z2[3]*z2[5]*(2 + z2[3] - z2[6])*(-1 + z2[6])) + z2[6]^2 + 
    z2[3]*(-2 + 3*z2[6]), y[49] -> -143 - 12*z2[5] + 
    z2[2]*(z2[3]*(-94 + 35*z2[5]) + 12*(-5 - 3*z2[5] + z2[5]^2)) + 12*z2[6] + 
    z2[3]*(-258 + 70*z2[5] + 35*z2[6]), 
  y[50] -> -153 + 47*z2[6] + z2[3]*(-234 + 35*z2[5] + 70*z2[6]), 
  y[51] -> z2[3]^2*(6 + 2*z2[4]^2 + z2[4]*(-4 + z2[6]) - 6*z2[6]) - z2[6]^2 + 
    z2[3]*(6 + 2*z2[4]^2 + z2[4]*(-4 + z2[6]) - 6*z2[6] - z2[6]^2) - 
    z2[3]*(1 + z2[3])*z2[5]*(6 + 2*z2[4]^2 + 
      z2[3]*(3 - 2*z2[4] + z2[4]^2 - 2*z2[6]) + z2[4]*(-4 + z2[6]) - 
      6*z2[6] + z2[6]^2), y[52] -> (1 - z2[2] + z2[2]^2)*z2[5] + 
    z2[4]*(-2 + z2[5])*(-1 + z2[2] - z2[6]) - 2*(1 + z2[6] + z2[6]^2), 
  y[53] -> 1 + z2[6] + z2[6]^2 + z2[6]^3 + z2[2]*(1 + z2[6] + z2[6]^2), 
  y[54] -> z2[3]^2*(-2 + z2[4]) + z2[3]*(46 - 26*z2[4] + 6*z2[4]^2 - 
      19*z2[6]) - 2*z2[6]^2 - z2[3]*z2[5]*(46 + 6*z2[4]^2 + 
      2*z2[3]*(7 - 4*z2[4] + z2[4]^2 - 3*z2[6]) + 2*z2[4]*(-13 + z2[6]) - 
      29*z2[6] + 2*z2[6]^2), y[55] -> z2[2]^3*(1 + z2[5] - z2[5]^2) - 
    (-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[2]*(-1 + z2[5])^2*(-1 + z2[6]) + 
    z2[2]^2*(3 - z2[5]^2*(-1 + z2[6]) - z2[6] + z2[5]*(-3 + 2*z2[6])), 
  y[56] -> -1 - z2[6] - z2[6]^2 - z2[6]^3 + z2[3]^2*(2 + z2[6]) - 
    2*z2[3]*(3 + 2*z2[6] + z2[6]^2) + z2[2]*(-1 + z2[3]^3 - z2[6] - z2[6]^2 + 
      4*z2[3]^2*(2 + z2[6]) + z2[3]*(1 + z2[6] + z2[6]^2)), 
  y[57] -> (5 - 3*z2[6])*z2[6]^2 + z2[3]^2*(-1 + z2[6])*
     (-1 + z2[5]*(-6 + 4*z2[6])) + z2[3]*(-20 + 33*z2[6] - 11*z2[6]^2 + 
      z2[5]*(20 - 41*z2[6] + 24*z2[6]^2 - 3*z2[6]^3)), 
  y[58] -> (7 - 2*z2[6])*z2[6]^2 + z2[3]^2*(3 - 2*z2[6] + 
      z2[5]*(20 - 24*z2[6] + 6*z2[6]^2)) + 
    z2[3]*(-66 + 78*z2[6] - 17*z2[6]^2 - 2*z2[5]*(-33 + 48*z2[6] - 
        17*z2[6]^2 + z2[6]^3)), y[59] -> -((-2 + z2[6])*z2[6]^2) + 
    2*z2[3]^2*z2[5]*(2 - 3*z2[6] + z2[6]^2) - 
    z2[3]*(8 - 15*z2[6] + 6*z2[6]^2 + z2[5]*(-8 + 15*z2[6] - 8*z2[6]^2 + 
        z2[6]^3)), y[60] -> 4 - 4*z2[5] + 2*z2[2]*z2[5] - 2*z2[2]^2*z2[5] + 
    z2[5]^2 - z2[2]*z2[5]^2 + z2[2]^2*z2[5]^2 + z2[4]*(-2 + z2[5])^2*
     (-1 + z2[2] - z2[6]) + 4*z2[6] - 2*z2[5]*z2[6] + 3*z2[6]^2 - 
    2*z2[5]*z2[6]^2 + z2[3]^3*(-8 - 25*z2[5] - z2[4]^2*z2[5] + 6*z2[5]^2 - 
      2*z2[4]*(-1 - 5*z2[5] + z2[5]^2) + 2*z2[2]^2*(-2 - 2*z2[5] + z2[5]^2) + 
      z2[2]*(-10 + 6*z2[5]^2 + z2[4]*(1 + 4*z2[5] - z2[5]^2) + 
        2*z2[5]*(-8 + z2[6])) + 6*z2[5]*z2[6]) + 
    z2[3]*(124 - 4*z2[4]^2*(-1 + z2[5]) - 124*z2[5] - z2[5]^2 - 
      z2[2]^2*(-56 + 54*z2[5] + z2[5]^2) - 23*z2[6] + 45*z2[5]*z2[6] - 
      5*z2[6]^2 + z2[5]*z2[6]^2 + z2[2]*(144 - 146*z2[5] + z2[5]^2 - 
        z2[4]*(32 - 32*z2[5] + z2[5]^2) - 6*z2[6] + 20*z2[5]*z2[6]) + 
      z2[4]*(-46 + z2[5]*(46 - 5*z2[6]) + 3*z2[6] + z2[5]^2*(1 + z2[6]))) + 
    z2[3]^2*(82 + z2[4]^2*(4 - 5*z2[5]) - 124*z2[5] + 2*z2[5]^2 + 
      z2[2]^2*(23 - 50*z2[5] + 5*z2[5]^2) - 24*z2[6] + 50*z2[5]*z2[6] - 
      z2[5]*z2[6]^2 - z2[4]*(34 + z2[5]*(-49 + z2[6]) + z2[6] + 
        z2[5]^2*(1 + z2[6])) + z2[2]*(71 + 4*z2[5]^2 + 
        z2[4]*(-17 + 25*z2[5] + z2[5]^2) - 7*z2[6] + 
        z2[5]*(-123 + 23*z2[6]))), 
  y[61] -> 191 + 12*z2[5] - 12*z2[2]^2*(-8 + z2[3]*(-2 + z2[5]) + z2[5]) - 
    59*z2[6] - 12*z2[5]*z2[6] + z2[3]*(247 - 105*z2[6] + 
      z2[5]*(-82 + 70*z2[6])) + 
    z2[2]*(12*(18 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]) - z2[6]) + 
      z2[3]*(142 - 35*z2[6] + z2[5]*(-59 + 35*z2[6]))), 
  y[62] -> -3 + 4*z2[5] - z2[5]^2 - z2[2]^3*(1 + z2[5] - z2[5]^2 + 
      z2[3]^3*(-5 + z2[5]^2) + z2[3]*(31 - 33*z2[5] + z2[5]^2) + 
      z2[3]^2*(3 - 31*z2[5] + 7*z2[5]^2)) + z2[6] - 2*z2[5]*z2[6] + 
    z2[5]^2*z2[6] + 11*z2[6]^2 - z2[6]^3 + 
    2*z2[3]^3*(7 - 3*z2[6] + z2[5]^2*(-5 + 3*z2[6]) + 
      z2[5]*(20 - 18*z2[6] + 3*z2[6]^2)) + 
    z2[3]^2*(-132 + 127*z2[6] - 16*z2[6]^2 + z2[5]^2*(-3 + 2*z2[6]) - 
      z2[5]*(-199 + 231*z2[6] - 50*z2[6]^2 + z2[6]^3)) - 
    z2[3]*(196 + z2[5]^2*(-1 + z2[6]) - 165*z2[6] + 8*z2[6]^2 + z2[6]^3 + 
      z2[5]*(-202 + 221*z2[6] - 47*z2[6]^2 + z2[6]^3)) + 
    z2[2]^2*(-3 + z2[5]*(3 - 2*z2[6]) + 2*z2[3]^3*(9 + z2[5]*(4 - 3*z2[6]) + 
        z2[5]^2*(-3 + z2[6]) - z2[6]) + z2[5]^2*(-1 + z2[6]) + z2[6] + 
      z2[3]*(-161 + z2[5]*(161 - 74*z2[6]) - z2[5]^2*(-1 + z2[6]) + 
        47*z2[6]) + z2[3]^2*(-56 + z2[5]*(153 - 62*z2[6]) + 20*z2[6] + 
        z2[5]^2*(-21 + 5*z2[6]))) + z2[2]*(1 + 2*z2[5]*(-1 + z2[6]) - 
      z2[5]^2*(-1 + z2[6]) - z2[6] + 6*z2[6]^2 + 
      2*z2[3]^3*(-3*(-4 + z2[6]) + 3*z2[5]^2*(-2 + z2[6]) + 
        z2[5]*(14 - 12*z2[6] + z2[6]^2)) + 
      z2[3]^2*(-138 + 86*z2[6] - 5*z2[6]^2 + z2[5]^2*(-13 + 4*z2[6]) + 
        z2[5]*(245 - 198*z2[6] + 20*z2[6]^2)) + 
      z2[3]*(-281 + z2[5]^2*(-1 + z2[6]) + 147*z2[6] - 2*z2[6]^2 + 
        z2[5]*(282 - 220*z2[6] + 21*z2[6]^2))), 
  y[63] -> z2[2]^4*(z2[3]^2*(-8 + z2[5]) + z2[3]^3*(-2 + z2[5]) + z2[5] - 
      z2[3]*z2[5]) + 3*(-5 + z2[6])*z2[6]^2 + 
    z2[3]^3*(-6 - 4*z2[5]^2*(-1 + z2[6]) + 4*z2[6] + 
      z2[5]*(-15 + 20*z2[6] - 6*z2[6]^2)) + 
    z2[3]^2*(49 - z2[5]^2*(-1 + z2[6]) - 69*z2[6] + 15*z2[6]^2 + 
      3*z2[5]*(-25 + 44*z2[6] - 18*z2[6]^2 + z2[6]^3)) + 
    z2[3]*(76 - 94*z2[6] + 6*z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(-78 + 130*z2[6] - 54*z2[6]^2 + 3*z2[6]^3)) + 
    z2[2]^3*(1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]) - 
      z2[3]^2*(10 + z2[5]*(30 - 27*z2[6]) + 7*z2[5]^2*(-1 + z2[6]) + 
        3*z2[6]) + z2[3]^3*(-9 - z2[5]^2*(-1 + z2[6]) + z2[6] + 
        2*z2[5]*(1 + z2[6])) + z2[3]*(31 - z2[5]^2*(-1 + z2[6]) - 16*z2[6] + 
        z2[5]*(-34 + 33*z2[6]))) - z2[2]^2*(-2 + z2[5] + z2[6] - 
      z2[5]*z2[6] + 8*z2[6]^2 + z2[3]^3*(-4*(-4 + z2[6]) + 
        4*z2[5]^2*(-1 + z2[6]) + z2[5]*(3 - 10*z2[6] + z2[6]^2)) + 
      z2[3]^2*(-27 + 16*z2[5]^2*(-1 + z2[6]) + 26*z2[6] - 2*z2[6]^2 + 
        z2[5]*(103 - 109*z2[6] + 13*z2[6]^2)) + 
      z2[3]*(-106 + 73*z2[6] + z2[5]*(107 - 127*z2[6] + 18*z2[6]^2))) + 
    z2[2]*((-19 + z2[6])*z2[6]^2 - 2*z2[3]^3*(7 + 3*z2[5]^2*(-1 + z2[6]) - 
        3*z2[6] + 2*z2[5]*(3 - 5*z2[6] + z2[6]^2)) + 
      z2[3]*(136 - 122*z2[6] + 2*z2[6]^2 + z2[6]^3 + 
        z2[5]*(-136 + 190*z2[6] - 52*z2[6]^2 + z2[6]^3)) + 
      z2[3]^2*(63 - 9*z2[5]^2*(-1 + z2[6]) - 65*z2[6] + 9*z2[6]^2 + 
        z2[5]*(-122 + 172*z2[6] - 44*z2[6]^2 + z2[6]^3))), 
  y[64] -> 1 + z2[3]*(-3 + 6*z2[5] - 2*z2[5]^2), 
  y[65] -> 5 + 5*z2[3]*(3 + z2[5]*(-1 + z2[6]) - 2*z2[6]) - 5*z2[6], 
  y[66] -> -5 + z2[3]*(-11 + 5*z2[5] - 4*z2[6]), y[67] -> 3 + 2*z2[3], 
  y[68] -> 4 + z2[2]*(1 + 3*z2[3]) - z2[4] - z2[6] - 
    z2[3]*(-8 + z2[4] + z2[6]), y[69] -> z2[2]*z2[3] + z2[2]^2*z2[3] - 
    z2[4] - z2[3]*z2[4] - z2[2]*z2[3]*z2[4], 
  y[70] -> -((1 + z2[3])*(1 + z2[3]*(-1 + z2[6]))*(-1 + z2[6])) + 
    2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-1 + z2[6]) + 
      (1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6]) - z2[3]*(1 + (1 + z2[2])*z2[3])*
     z2[5]^2*(-1 + z2[6])^2 - z2[2]*z2[3]*(-3 + z2[3]*(-1 + z2[6])^2 + 
      2*z2[6]), y[71] -> 
   2 + 2*z2[3]*z2[5]*(z2[2]*(2 + 3*z2[3]*(-1 + z2[6])) + 
      3*(1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6]) - 3*(1 + z2[2])*z2[3]^2*
     (-1 + z2[6])^2 - 3*z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*
     (-1 + z2[6])^2 - 2*z2[6] + z2[3]*(-1 + z2[2]*(5 - 4*z2[6]) + 4*z2[6] - 
      3*z2[6]^2), y[72] -> 7 + z2[2]^2*z2[3]*(2 + 3*z2[3]) - 8*z2[6] + 
    z2[6]^2 - 2*z2[2]*(-1 + 2*z2[3]^2*(-3 + z2[6]) + 3*z2[3]*(-2 + z2[6]) + 
      z2[6]) + z2[3]^2*(18 - 12*z2[6] + z2[6]^2) + 
    2*z2[3]*(12 - 10*z2[6] + z2[6]^2), 
  y[73] -> 9*z2[2]^2*z2[3] - 27*(-1 + z2[6]) - 18*z2[3]*z2[5]^2*
     (-1 + z2[6])^2 + z2[3]*z2[5]*(-1 + z2[6])*(-58 + 9*z2[2] + 36*z2[6]) + 
    z2[3]*(-8 + 31*z2[6] - 18*z2[6]^2) - 
    9*z2[2]*(-1 + z2[6] + z2[3]*(-5 + 2*z2[6])), 
  y[74] -> -1 - (1 + z2[2])*z2[3]^2*(-2 + z2[4] + 2*z2[6]) - 
    z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-2 + z2[4] + 2*z2[6]) - 
    z2[3]*(-1 + 2*z2[2] + z2[4] + 2*z2[6]) + 
    2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-2 + z2[4] + 2*z2[6]) + 
      (1 + z2[3])*(-2 + z2[4] + 2*z2[6])), 
  y[75] -> 9*z2[2]*(-1 + z2[3]*(-3 + z2[5])) + 9*(-4 + z2[6]) + 
    z2[3]*(44 - 36*z2[5]^2*(-1 + z2[6]) - 45*z2[6] + 
      2*z2[5]*(-56 + 45*z2[6])), y[76] -> -(z2[2]^3*z2[3]^2) - 
    3*(-1 + z2[6])^2 + z2[3]^2*(-10 + 12*z2[6] - 3*z2[6]^2) - 
    6*z2[3]*(2 - 3*z2[6] + z2[6]^2) + z2[2]^2*z2[3]*
     (2*(-1 + z2[6]) + z2[3]*(-5 + 2*z2[6])) - 
    z2[2]*((-1 + z2[6])^2 + z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      2*z2[3]*(4 - 5*z2[6] + z2[6]^2)), 
  y[77] -> -5 + 5*z2[3]*(-4 + z2[2]*(-2 + z2[5]) + z2[5] + z2[6]), 
  y[78] -> 1 + (1 + z2[2])*z2[3]*z2[5]*(-1 + z2[6]) - z2[6] - 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + 2*z2[6]), 
  y[79] -> 2 + z2[5]*(-1 + z2[6]), y[80] -> 1 - z2[6], 
  y[81] -> 3 - 4*z2[5] + z2[5]^2, 
  y[82] -> -2 + z2[5] - (z2[2]*(3 - 4*z2[5] + z2[5]^2))/2, 
  y[83] -> -1 + z2[5], y[84] -> 3 + z2[5]*(-1 + z2[6]) - z2[6], 
  y[85] -> 2 - (z2[2]*(-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - z2[6]))/2 + 
    z2[5]*(-1 + z2[6]) - z2[6], 
  y[86] -> (7 + z2[3]*(9 - 7*z2[6]) - 7*z2[6])/2 + z2[3]*z2[5]*(-1 + z2[6]), 
  y[87] -> 8 + 2*z2[2]^2*z2[3] + z2[3]*(13 - 8*z2[6]) + 
    z2[2]*(3 + z2[3]*(8 - 3*z2[6]) - 3*z2[6]) + (3 + z2[2])*z2[3]*z2[5]*
     (-1 + z2[6]) - 8*z2[6], y[88] -> 2 + 3*z2[3] + z2[3]^2, 
  y[89] -> -4 + z2[6], y[90] -> 3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + 
    z2[6]^2, y[91] -> -7 - z2[2]*(2 + 5*z2[3] + 3*z2[3]^2) + z2[4] + z2[6] + 
    2*z2[3]*(-8 + z2[4] + z2[6]) + z2[3]^2*(-8 + z2[4] + z2[6]), 
  y[92] -> -9 + z2[2]*(-3 + z2[3]*(-4 + z2[5])) + z2[6] + 
    z2[3]*(-12 + 3*z2[5] + z2[6]), 
  y[93] -> -5 + (3*z2[6])/2 + z2[3]*(-6 + z2[5] + (3*z2[6])/2), 
  y[94] -> 6*(-1 + z2[6]) + z2[3]^2*(-5 + 3*z2[6]) + 3*z2[3]*(-4 + 3*z2[6]), 
  y[95] -> 3*(-3 + z2[4] + z2[6]) + z2[3]^2*(-7 + 2*z2[4] + 2*z2[6]) + 
    z2[3]*(-17 + 5*z2[4] + 5*z2[6]), 
  y[96] -> 13 + 3*z2[2]^2*z2[3]*(1 + z2[3]) + 
    z2[2]*(4 + z2[3]*(17 - 8*z2[6]) - 4*z2[3]^2*(-3 + z2[6]) - 4*z2[6]) - 
    14*z2[6] + z2[6]^2 + z2[3]^2*(18 - 12*z2[6] + z2[6]^2) + 
    z2[3]*(34 - 27*z2[6] + 2*z2[6]^2), 
  y[97] -> 11 - 13*z2[6] + 2*z2[6]^2 + z2[3]*(17 - 15*z2[6] + 2*z2[6]^2), 
  y[98] -> 3*(5 - 6*z2[6] + z2[6]^2) + 2*z2[3]^2*(6 - 6*z2[6] + z2[6]^2) + 
    z2[3]*(29 - 31*z2[6] + 5*z2[6]^2), 
  y[99] -> 7 + z2[2]^2*z2[3]*(2 + 3*z2[3]) - 4*z2[4] + z2[4]^2 - 8*z2[6] + 
    z2[4]*z2[6] + z2[6]^2 + z2[3]^2*(18 + z2[4]^2 + z2[4]*(-8 + z2[6]) - 
      12*z2[6] + z2[6]^2) + 2*z2[3]*(12 + z2[4]^2 + z2[4]*(-6 + z2[6]) - 
      10*z2[6] + z2[6]^2) - z2[2]*(-2 + z2[4] + 2*z2[6] + 
      2*z2[3]*(-6 + 2*z2[4] + 3*z2[6]) + z2[3]^2*(-12 + 3*z2[4] + 4*z2[6])), 
  y[100] -> 2*z2[4]^2 + z2[4]*(-5 + 2*z2[6]) + 2*(4 - 5*z2[6] + z2[6]^2) + 
    z2[3]*(2*z2[4]^2 + z2[4]*(-7 + 2*z2[6]) + 2*(6 - 6*z2[6] + z2[6]^2)), 
  y[101] -> -(z2[2]^3*z2[3]^2) - 6*(-1 + z2[6])^2 + 
    z2[3]^2*(-10 + 12*z2[6] - 3*z2[6]^2) - 9*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
    z2[2]^2*z2[3]*(3*(-1 + z2[6]) + z2[3]*(-5 + 2*z2[6])) - 
    z2[2]*(2*(-1 + z2[6])^2 + z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      3*z2[3]*(4 - 5*z2[6] + z2[6]^2)), 
  y[102] -> -(z2[2]^3*z2[3]^2) + (-10 + z2[6])*(-1 + z2[6])^2 + 
    z2[3]^2*(-28 + 42*z2[6] - 16*z2[6]^2 + z2[6]^3) + 
    2*z2[3]*(-18 + 31*z2[6] - 14*z2[6]^2 + z2[6]^3) + 
    z2[2]^2*z2[3]*(4*(-1 + z2[6]) + z2[3]*(-8 + 5*z2[6])) - 
    z2[2]*(3*(-1 + z2[6])^2 + 4*z2[3]*(5 - 7*z2[6] + 2*z2[6]^2) + 
      z2[3]^2*(22 - 24*z2[6] + 5*z2[6]^2)), 
  y[103] -> 11 + z2[3]*(23 - 36*z2[5] + 12*z2[5]^2), 
  y[104] -> z2[3]*(111 + 22*z2[5]*(-1 + z2[6]) - 89*z2[6]) - 89*(-1 + z2[6]), 
  y[105] -> 28 + 45*z2[3] + 17*z2[3]^2, 
  y[106] -> (1 + z2[3])*(1 + z2[3]*(-1 + z2[6]))*(-1 + z2[6]) - 
    2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-1 + z2[6]) + 
      (1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6]) + z2[3]*(1 + (1 + z2[2])*z2[3])*
     z2[5]^2*(-1 + z2[6])^2 + z2[2]*z2[3]*(-3 + z2[3]*(-1 + z2[6])^2 + 
      2*z2[6]), y[107] -> 84*(-1 + z2[6]) + 17*z2[3]^2*(-5 + 3*z2[6]) + 
    45*z2[3]*(-4 + 3*z2[6]), 
  y[108] -> -95 - z2[2]*(28 + 73*z2[3] + 51*z2[3]^2) + 11*z2[4] + 11*z2[6] + 
    17*z2[3]^2*(-8 + z2[4] + z2[6]) + 4*z2[3]*(-59 + 7*z2[4] + 7*z2[6]), 
  y[109] -> -122 + 33*z2[6] + z2[3]*(-144 + 22*z2[5] + 33*z2[6]), 
  y[110] -> -123 + 39*z2[4] + 39*z2[6] + 
    17*z2[3]^2*(-7 + 2*z2[4] + 2*z2[6]) + z2[3]*(-253 + 73*z2[4] + 73*z2[6]), 
  y[111] -> 34*z2[2]^2*z2[3] + z2[2]*(z2[3]*(100 - 33*z2[6]) - 
      45*(-1 + z2[6])) - 100*(-1 + z2[6]) + 12*z2[3]*z2[5]^2*(-1 + z2[6])^2 - 
    z2[3]*z2[5]*(-1 + z2[6])*(-69 + z2[2] + 24*z2[6]) + 
    z2[3]*(191 - 136*z2[6] + 12*z2[6]^2), 
  y[112] -> 179 + 3*z2[2]^2*z2[3]*(15 + 17*z2[3]) + 
    z2[2]*(z2[3]*(253 - 118*z2[6]) - 68*z2[3]^2*(-3 + z2[6]) - 
      56*(-1 + z2[6])) - 190*z2[6] + 11*z2[6]^2 + 
    17*z2[3]^2*(18 - 12*z2[6] + z2[6]^2) + 
    z2[3]*(506 - 399*z2[6] + 28*z2[6]^2), 
  y[113] -> 34*z2[3]^2*(6 - 6*z2[6] + z2[6]^2) + 
    3*(69 - 82*z2[6] + 13*z2[6]^2) + z2[3]*(433 - 461*z2[6] + 73*z2[6]^2), 
  y[114] -> 1 + (1 + z2[2])*z2[3]^2*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(-1 + 2*z2[2] + z2[4] + 2*z2[6]) - 
    2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-2 + z2[4] + 2*z2[6]) + 
      (1 + z2[3])*(-2 + z2[4] + 2*z2[6])), 
  y[115] -> -2 - 2*z2[3]*z2[5]*(z2[2]*(2 + 3*z2[3]*(-1 + z2[6])) + 
      3*(1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6]) + 3*(1 + z2[2])*z2[3]^2*
     (-1 + z2[6])^2 + 3*z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*
     (-1 + z2[6])^2 + 2*z2[6] + z2[3]*(1 - 4*z2[6] + 3*z2[6]^2 + 
      z2[2]*(-5 + 4*z2[6])), 
  y[116] -> -111 - z2[2]*(45 + z2[3]*(32 + z2[5])) + 11*z2[6] + 
    z2[3]*(24*z2[5]^2*(-1 + z2[6]) - 15*z2[5]*(-7 + 4*z2[6]) + 
      5*(-36 + 7*z2[6])), y[117] -> -17*z2[2]^3*z2[3]^2 - 84*(-1 + z2[6])^2 - 
    135*z2[3]*(2 - 3*z2[6] + z2[6]^2) - 
    17*z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) + 
    z2[2]^2*z2[3]*(45*(-1 + z2[6]) + 17*z2[3]*(-5 + 2*z2[6])) - 
    z2[2]*(28*(-1 + z2[6])^2 + 17*z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      45*z2[3]*(4 - 5*z2[6] + z2[6]^2)), 
  y[118] -> z2[2]^3*z2[3]^2 + z2[2]^2*z2[3]*(4 + z2[3]*(8 - 5*z2[6]) - 
      4*z2[6]) - (-10 + z2[6])*(-1 + z2[6])^2 - 
    z2[3]^2*(-28 + 42*z2[6] - 16*z2[6]^2 + z2[6]^3) - 
    2*z2[3]*(-18 + 31*z2[6] - 14*z2[6]^2 + z2[6]^3) + 
    z2[2]*(3*(-1 + z2[6])^2 + 4*z2[3]*(5 - 7*z2[6] + 2*z2[6]^2) + 
      z2[3]^2*(22 - 24*z2[6] + 5*z2[6]^2)), 
  y[119] -> -1 + z2[2] - 2*z2[3] - z2[2]*z2[3] - z2[6], 
  y[120] -> z2[2] - 2*z2[3] - z2[2]*z2[3], 
  y[121] -> -9 + z2[3]*(-6 + z2[5]) + z2[2]*(-12 + 2*z2[3]*(-3 + z2[5]) + 
      z2[5]) + z2[2]^2*(-5 + z2[3]*(-2 + z2[5]) + z2[5]), 
  y[122] -> 3 + 2*z2[3] + z2[2]*(2 + z2[3]), y[123] -> -1/2 + z2[2], 
  y[124] -> 1/2 + z2[2]*(-1 + z2[3]) + 2*z2[3], y[125] -> 1 - z2[2] + z2[6], 
  y[126] -> -1 - 8*z2[3] + 3*z2[3]^2 + z2[2]*(-1 + z2[3] + 12*z2[3]^2 + 
      2*z2[3]^3), y[127] -> 3 + z2[2]^3*(-1 + z2[5]) - 
    z2[2]*(-1 + z2[5])*(-1 + z2[6]) + z2[2]^2*(-1 + z2[5])*(-1 + z2[6]) + 
    z2[5]*(-1 + z2[6]) - z2[6], y[128] -> z2[3]*z2[5]*(-1 + z2[6]) - z2[6], 
  y[129] -> z2[3]*z2[5]*(3 - 2*z2[4] + z2[4]^2 - 2*z2[6]) - 
    (-2 + z2[4])*z2[6], y[130] -> 
   z2[3]*(1 + z2[3])*z2[5]*(25 - 14*z2[4] + 3*z2[4]^2 + 
      2*z2[3]*(7 - 4*z2[4] + z2[4]^2 - 3*z2[6]) - 12*z2[6]) + 
    (-1 - z2[3])*(z2[3]^2*(-2 + z2[4]) + z2[3]*(20 - 11*z2[4] + 2*z2[4]^2 - 
        8*z2[6]) + (-2 + z2[4])*z2[6]), 
  y[131] -> z2[6]*(-3 + 2*z2[6]) - 2*z2[3]*z2[5]*(2 - 3*z2[6] + z2[6]^2), 
  y[132] -> -1 - z2[6] - z2[6]^2 - z2[6]^3 - z2[2]*(1 + z2[6] + z2[6]^2), 
  y[133] -> 1 + z2[6] + z2[6]^2 + z2[6]^3 - z2[3]^2*(2 + z2[6]) + 
    2*z2[3]*(3 + 2*z2[6] + z2[6]^2) - z2[2]*(-1 + z2[3]^3 - z2[6] - z2[6]^2 + 
      4*z2[3]^2*(2 + z2[6]) + z2[3]*(1 + z2[6] + z2[6]^2)), 
  y[134] -> 3*z2[6] + z2[3]^2*(3 - 2*z2[6] + 
      z2[5]*(20 - 24*z2[6] + 6*z2[6]^2)) + 
    z2[3]*(-29 + 34*z2[6] - 6*z2[6]^2 + 2*z2[5]*(18 - 23*z2[6] + 6*z2[6]^2)), 
  y[135] -> z2[6]*(1 + z2[6]) + z2[3]^2*(-1 + z2[6])*
     (-1 + z2[5]*(-6 + 4*z2[6])) + z2[3]*(-9 + 15*z2[6] - 4*z2[6]^2 + 
      z2[5]*(11 - 20*z2[6] + 9*z2[6]^2)), 
  y[136] -> z2[3]^3*(8 + 25*z2[5] + z2[4]^2*z2[5] - 6*z2[5]^2 + 
      z2[2]^2*(4 + 4*z2[5] - 2*z2[5]^2) + 2*z2[4]*(-1 - 5*z2[5] + z2[5]^2) + 
      z2[2]*(10 - 6*z2[5]^2 + z2[4]*(-1 - 4*z2[5] + z2[5]^2) - 
        2*z2[5]*(-8 + z2[6])) - 6*z2[5]*z2[6]) - 
    (-2 + z2[5])*((1 - z2[2] + z2[2]^2)*z2[5] + z2[4]*(-2 + z2[5])*
       (-1 + z2[2] - z2[6]) - 2*(1 + z2[6] + z2[6]^2)) + 
    z2[3]^2*(-44 + 79*z2[5] - 2*z2[5]^2 + z2[4]^2*(-2 + 3*z2[5]) + 
      z2[2]^2*(-20 + 38*z2[5] - 5*z2[5]^2) - 
      z2[2]*(50 + 4*z2[5]^2 + z2[4]*(-11 + 16*z2[5] + z2[5]^2) + 
        14*z2[5]*(-6 + z2[6]) - 4*z2[6]) + 14*z2[6] - 28*z2[5]*z2[6] + 
      z2[4]*(17 - 30*z2[5] + z2[6] + z2[5]^2*(1 + z2[6]))) + 
    z2[3]*(-68 + 2*z2[4]^2*(-1 + z2[5]) + 70*z2[5] + z2[5]^2 + 
      z2[2]^2*(-32 + 30*z2[5] + z2[5]^2) + 
      z2[2]*(-84 - z2[5]^2 + z2[4]*(20 - 20*z2[5] + z2[5]^2) + 
        z2[5]*(86 - 8*z2[6])) + 10*z2[6] - 20*z2[5]*z2[6] + 4*z2[6]^2 - 
      2*z2[5]*z2[6]^2 - z2[4]*(-23 - 4*z2[5]*(-6 + z2[6]) + 3*z2[6] + 
        z2[5]^2*(1 + z2[6]))), y[137] -> 3 - 4*z2[5] + z2[5]^2 + 
    z2[2]^3*(-(-1 + z2[5])^2 + z2[3]^3*(-5 + z2[5]^2) + 
      z2[3]*(17 - 18*z2[5] + z2[5]^2) + z2[3]^2*(7 - 26*z2[5] + 7*z2[5]^2)) - 
    z2[6] + 2*z2[5]*z2[6] - z2[5]^2*z2[6] - 6*z2[6]^2 - 
    2*z2[3]^3*(7 - 3*z2[6] + z2[5]^2*(-5 + 3*z2[6]) + 
      z2[5]*(20 - 18*z2[6] + 3*z2[6]^2)) + 
    z2[3]^2*(73 + z2[5]^2*(3 - 2*z2[6]) - 72*z2[6] + 6*z2[6]^2 - 
      4*z2[5]*(32 - 35*z2[6] + 6*z2[6]^2)) + 
    z2[3]*(107 + z2[5]^2*(-1 + z2[6]) - 83*z2[6] - 
      2*z2[5]*(58 - 56*z2[6] + 9*z2[6]^2)) + 
    z2[2]^2*(-2*z2[3]^3*(9 + z2[5]*(4 - 3*z2[6]) + z2[5]^2*(-3 + z2[6]) - 
        z2[6]) - (-1 + z2[5])^2*(-1 + z2[6]) + 
      z2[3]^2*(55 + z2[5]^2*(21 - 5*z2[6]) - 17*z2[6] + 
        4*z2[5]*(-30 + 11*z2[6])) + z2[3]*(91 + z2[5]^2*(-1 + z2[6]) - 
        23*z2[6] + z2[5]*(-90 + 38*z2[6]))) - 
    z2[2]*(1 + 2*z2[5]*(-1 + z2[6]) - z2[5]^2*(-1 + z2[6]) - z2[6] + 
      4*z2[6]^2 + 2*z2[3]^3*(-3*(-4 + z2[6]) + 3*z2[5]^2*(-2 + z2[6]) + 
        z2[5]*(14 - 12*z2[6] + z2[6]^2)) + 
      z2[3]*(-165 + z2[5]^2*(-1 + z2[6]) + 73*z2[6] + 2*z2[6]^2 + 
        2*z2[5]*(83 - 58*z2[6] + 4*z2[6]^2)) + 
      z2[3]^2*(-103 + 60*z2[6] - 2*z2[6]^2 + z2[5]^2*(-13 + 4*z2[6]) + 
        2*z2[5]*(86 - 65*z2[6] + 5*z2[6]^2))), 
  y[138] -> -(z2[2]^4*(-1 + z2[3]^2*(-5 + z2[5]) + z2[3]^3*(-2 + z2[5]) - 
       z2[3]*(-1 + z2[5]) + z2[5])) + 9*z2[6]^2 + 
    z2[3]^3*(6 + 4*z2[5]^2*(-1 + z2[6]) - 4*z2[6] + 
      z2[5]*(15 - 20*z2[6] + 6*z2[6]^2)) + 
    z2[3]*(-43 + 48*z2[6] + 3*z2[6]^2 + z2[5]*(46 - 68*z2[6] + 21*z2[6]^2)) + 
    z2[3]^2*(-28 + z2[5]^2*(-1 + z2[6]) + 41*z2[6] - 6*z2[6]^2 + 
      z2[5]*(49 - 82*z2[6] + 27*z2[6]^2)) + 
    z2[2]^3*(z2[3]*(z2[5]*(19 - 18*z2[6]) + 9*(-2 + z2[6]) + 
        z2[5]^2*(-1 + z2[6])) - (-1 + z2[5])*(2 + z2[5]*(-1 + z2[6]) - 
        z2[6]) + z2[3]^2*(1 + z2[5]*(25 - 22*z2[6]) + 
        7*z2[5]^2*(-1 + z2[6]) + 5*z2[6]) + 
      z2[3]^3*(9 + z2[5]^2*(-1 + z2[6]) - z2[6] - 2*z2[5]*(1 + z2[6]))) + 
    z2[2]^2*(4*z2[6]^2 + z2[3]^3*(-4*(-4 + z2[6]) + 4*z2[5]^2*(-1 + z2[6]) + 
        z2[5]*(3 - 10*z2[6] + z2[6]^2)) + z2[3]*(-60 + 38*z2[6] + 3*z2[6]^2 + 
        z2[5]*(60 - 68*z2[6] + 6*z2[6]^2)) + 
      z2[3]^2*(-31 + 16*z2[5]^2*(-1 + z2[6]) + 26*z2[6] - z2[6]^2 + 
        z2[5]*(82 - 82*z2[6] + 7*z2[6]^2))) + 
    z2[2]*(11*z2[6]^2 + 2*z2[3]^3*(7 + 3*z2[5]^2*(-1 + z2[6]) - 3*z2[6] + 
        2*z2[5]*(3 - 5*z2[6] + z2[6]^2)) + 
      z2[3]*(-80 + 62*z2[6] + 7*z2[6]^2 + z2[5]*(80 - 102*z2[6] + 
          19*z2[6]^2)) + z2[3]^2*(-49 + 9*z2[5]^2*(-1 + z2[6]) + 49*z2[6] - 
        4*z2[6]^2 + z2[5]*(88 - 118*z2[6] + 23*z2[6]^2))), 
  y[139] -> -12 + z2[3], y[140] -> 2 - 3*z2[5] + z2[5]^2, 
  y[141] -> 1 + z2[3]*(27 + 13*z2[5]*(-1 + z2[6]) - 14*z2[6]) - z2[6], 
  y[142] -> z2[2]*z2[3] - z2[4] - z2[3]*z2[4], 
  y[143] -> -1 + z2[5]*(-2 + z2[6]) + 2*z2[6], 
  y[144] -> -46 + z2[5]*(71 - 60*z2[6]) + 24*z2[5]^2*(-1 + z2[6]) + 36*z2[6], 
  y[145] -> -9 + 6*z2[3]*(-1 + z2[5])*(-1 + z2[6])^2 + 
    6*z2[5]*(-1 + z2[6])^2 + 15*z2[6] - 7*z2[6]^2, 
  y[146] -> -2 + z2[3] + 3*z2[6] - z2[6]^2, 
  y[147] -> z2[2]^2*z2[3] - z2[2]*z2[4] - 3*z2[2]*z2[3]*z2[4] - 
    z2[2]^2*z2[3]*z2[4] + z2[4]^2 + z2[3]*z2[4]^2 + z2[2]*z2[3]*z2[4]*z2[5] + 
    z2[2]^2*z2[3]*z2[4]*z2[5] + z2[2]*z2[3]*z2[6] - z2[4]*z2[6] - 
    z2[3]*z2[4]*z2[6], y[148] -> 
   -z2[4] + z2[3]*(-1 + z2[2] - 2*z2[4] + z2[4]^2 + 
      z2[2]*z2[4]*(-1 + z2[5]) + z2[6]), 
  y[149] -> 11 - 12*z2[6] + z2[3]*(-28 + 13*z2[5] + z2[6]), 
  y[150] -> z2[4]*(-1 - z2[4] + z2[6]) + 
    z2[3]*(-1 + z2[4]*(-2 + z2[6]) + z2[6]), 
  y[151] -> 6 - 4*z2[5] + z2[4]*(-3 + 2*z2[5]) - 5*z2[6] + 4*z2[5]*z2[6] + 
    2*z2[3]*(-1 + z2[5])*(-2 + z2[4] + 2*z2[6]), 
  y[152] -> -22 - 12*z2[5]^2*(-1 + z2[6])^2 + 35*z2[6] - 12*z2[6]^2 + 
    z2[5]*(35 - 59*z2[6] + 24*z2[6]^2), y[153] -> 26 - 15*z2[5] + z2[5]^2, 
  y[154] -> -15 + 2*z2[5], y[155] -> 2 + z2[5]*(-1 + z2[6]) - z2[6], 
  y[156] -> -47 + 24*z2[3]*(1 + z2[5]*(-1 + z2[6])) - z2[5]*(-2 + z2[6]) + 
    46*z2[6], y[157] -> 23*z2[4]*(-1 + z2[5]) - 
    12*z2[3]^2*(-1 - z2[4]^2*(-1 + z2[5]) + z2[5] + 
      z2[4]*(-1 + z2[5] - z2[6]) - z2[5]*z2[6] + 
      z2[2]*(1 + z2[4]^2*(-1 + z2[5]) - z2[5] - 
        z2[4]*(2 - 3*z2[5] + z2[5]^2) + z2[6])) + 
    z2[3]*(-11*z2[4]^2*(-1 + z2[5]) - 23*z2[2]*(1 + z2[4]*(-1 + z2[5]))*
       (-1 + z2[5]) - 23*(-1 + z2[5])*(-1 + z2[6]) + 
      2*z2[4]*(-17 + 17*z2[5] + 6*z2[6])), 
  y[158] -> -12*z2[3]^2*(1 + z2[4])*(1 + z2[5]*(-1 + z2[6])) - 
    23*z2[4]*(-1 + z2[5])*(1 + z2[4] - z2[6]) + 
    z2[3]*(23*(-1 + z2[5])*(-1 + z2[6]) + 
      z2[4]*(34 - 23*z2[6] + z2[5]*(-34 + 11*z2[6]))), 
  y[159] -> -6 + 7*z2[3], y[160] -> -1 - z2[3]*z2[5], 
  y[161] -> 7 + z2[3]*(33 + 13*z2[5]*(-1 + z2[6]) - 20*z2[6]) - 7*z2[6], 
  y[162] -> 2 - z2[3]*(-1 + 2*z2[5])*(-1 + z2[6]) - z2[6], 
  y[163] -> -1 + z2[3]*(-1 + z2[5])*(-1 + z2[6]), 
  y[164] -> z2[4] + z2[3]*(1 + z2[4]), 
  y[165] -> (-1 + z2[4])*z2[4] + z2[3]*(-1 + z2[2] - z2[4] + z2[4]^2 + 
      z2[2]*z2[4]*(-2 + z2[5]) + z2[6]), 
  y[166] -> -1 - 6*z2[6] + z2[3]*(-40 + 13*z2[5] + 7*z2[6]), 
  y[167] -> -47 - 71*z2[3] - 24*z2[3]^2, y[168] -> 1 + 2*z2[3], 
  y[169] -> 1 + z2[3]*z2[5], y[170] -> -1 + z2[2] - z2[6], 
  y[171] -> 1 - 2*z2[2], y[172] -> 47 + 71*z2[3] + 24*z2[3]^2, 
  y[173] -> -2 + z2[3]*(-1 + 2*z2[5])*(-1 + z2[6]) + z2[6], 
  y[174] -> -11 - 11*z2[5]*(-1 + z2[6]) + 23*z2[6] + 
    12*z2[3]*(1 + z2[5]*z2[6]), y[175] -> -1 + z2[2]*(1 + z2[6] + z2[6]^2), 
  y[176] -> 94 - 12*z2[6] + z2[5]*(-47 + 12*z2[6]) + 
    12*z2[3]*(7 + z2[2]*(3 - 4*z2[5] + z2[5]^2) - 2*z2[6] + 
      z2[5]*(-3 + 2*z2[6])), y[177] -> -35*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    12*z2[3]*(z2[2]*(-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - z2[6]) + 
      2*(-2 + z2[5] + z2[6] - z2[5]*z2[6])), 
  y[178] -> z2[4]*(11 + 11*z2[4]*(-1 + z2[5]) - 11*z2[5] - 12*z2[6]) + 
    z2[3]*(-1 - z2[4]^2*(-13 + z2[5]) - 11*z2[5] + 
      z2[4]*(11 - 11*z2[5] - 24*z2[6]) - 35*z2[6] + 11*z2[5]*z2[6] - 
      12*z2[6]^2 + z2[2]*(-11 + 12*z2[4]^2*(-1 + z2[5]) + 11*z2[5] + 
        z2[4]*(-2 - 21*z2[5] + 11*z2[5]^2) + 12*z2[6])) + 
    12*z2[3]^2*(-2 - z2[4]^2*(-2 + z2[5]) + 
      z2[2]^2*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - z2[6] - z2[4]*z2[6] - 
      z2[5]*z2[6] - z2[6]^2 + z2[2]*(-1 + z2[4]^2*(-1 + z2[5]) + z2[5] - 
        z2[4]*(6 - 5*z2[5] + z2[5]^2) + z2[5]*z2[6])), 
  y[179] -> z2[4]*(-11 - 11*z2[5]*(-1 + z2[6]) + 23*z2[6]) + 
    12*z2[3]^2*(2 + z2[4] + z2[5]*z2[6] + z2[4]*z2[5]*z2[6]) + 
    z2[3]*(1 - 11*z2[5]*(-1 + z2[6]) + 23*z2[6] + 
      z2[4]*(1 + 23*z2[6] + z2[5]*(11 + z2[6]))), 
  y[180] -> 1 + (-1 + z2[5])^(-1), y[181] -> -1/2 - z2[3], 
  y[182] -> 1/2 + z2[3], y[183] -> 1 + (1 + z2[4] - z2[6])^(-1) + 
    1/(z2[4]*(-1 + z2[5])*(1 + z2[4] - z2[6])), 
  y[184] -> (1 + z2[2])^(-1) + 1/(z2[2]*(1 + z2[4] - z2[6])), 
  y[185] -> 1 + z2[5]*(-1 + z2[6]), 
  y[186] -> z2[4]*(1 - z2[2] + (-1 + z2[4])*z2[5]) + 
    z2[3]*(1 + z2[2]^2 + z2[4] - z2[5] - z2[4]*z2[5] + z2[4]^2*z2[5] + 
      z2[2]*(-1 + z2[5] + z2[4]*(-1 - 2*z2[5] + z2[5]^2)) + z2[5]*z2[6]), 
  y[187] -> -23 - 35*z2[3] - 12*z2[3]^2, y[188] -> z2[3]/2 + z2[3]^2, 
  y[189] -> -1 + z2[3]*(2 - 4*z2[5] + z2[5]^2), 
  y[190] -> -23 - 70*z2[3] - 36*z2[3]^2, y[191] -> 35 + 36*z2[3], 
  y[192] -> 35 + 24*z2[3], y[193] -> -3 + z2[2], y[194] -> -1 + 2*z2[2], 
  y[195] -> 47 + 72*z2[3], y[196] -> 23 + z2[3]*(82 - 12*z2[6]) - 
    12*z2[3]^2*(-4 + z2[6]), y[197] -> 23 + 35*z2[3] + 12*z2[3]^2, 
  y[198] -> z2[2] - z2[4] + z2[6], y[199] -> 1 + 3*z2[3], y[200] -> z2[6], 
  y[201] -> z2[4]*(1 + z2[3]*(-1 + z2[5]))*(-1 + z2[5]) + 
    (2 + 3*z2[3]*(-1 + z2[5]))*z2[6], y[202] -> 1 + z2[6] + z2[6]^2, 
  y[203] -> z2[4]^2 + (-2 + z2[3])*z2[4]*z2[6] + (1 - 2*z2[3])*z2[6]^2, 
  y[204] -> 2 - z2[6] - 2*z2[6]^2 + z2[2]*(1 + z2[6]), 
  y[205] -> 1 + z2[6] + z2[3]*(2 + z2[6]), 
  y[206] -> 35 + 12*(2 + z2[2])*z2[3] + 12*z2[3]*z2[5]^2*(-1 + z2[6]) - 
    12*z2[3]*z2[5]*(-3 + z2[2] + z2[6]), 
  y[207] -> -47 + 35*z2[5] + 12*z2[6] + 12*z2[3]*(-3 + 2*z2[5] + z2[6]), 
  y[208] -> -11 + 12*z2[3]*(1 + z2[2]*(-1 + z2[5]) + z2[5] + z2[5]*z2[6] - 
      z2[5]^2*z2[6]), y[209] -> -11 - 11*z2[5]*(-1 + z2[6]) + 12*z2[6] + 
    12*z2[3]*(2 + (1 + z2[5])*z2[6]), 
  y[210] -> -2 + z2[6]^4 + z2[2]*(2 + 2*z2[6] + 2*z2[6]^2 - 3*z2[6]^3), 
  y[211] -> z2[4]*(-11 - 11*z2[5]*(-1 + z2[6]) + 12*z2[6]) + 
    12*z2[3]^2*(4 + (1 + z2[5])*z2[6] + z2[4]*(2 + (1 + z2[5])*z2[6])) + 
    z2[3]*(13 - 11*z2[5]*(-1 + z2[6]) + 12*z2[6] + 
      z2[4]*(13 + 24*z2[6] + z2[5]*(11 + z2[6]))), 
  y[212] -> z2[4]*(-11 + 11*z2[2] - 11*(-1 + z2[4])*z2[5] + 12*z2[6]) + 
    z2[3]*(13 + z2[2]^2*(-11 + 12*z2[4]) + z2[4]^2*(-12 + z2[5]) + 11*z2[5] + 
      36*z2[6] - 11*z2[5]*z2[6] + 24*z2[6]^2 - 36*z2[6]^3 + 
      z2[4]*(-11 + 11*z2[5] + 12*z2[6] + 36*z2[6]^2) - 
      z2[2]*(-11 + 11*z2[5] + 12*z2[4]^2*z2[5] + 12*z2[6] + 
        z2[4]*(-23 - 10*z2[5] + 11*z2[5]^2 + 12*z2[6]))) - 
    12*z2[3]^2*(-4 + z2[4]^2 - z2[4]^2*z2[5] + 
      z2[2]^3*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - 3*z2[6] - z2[5]*z2[6] - 
      2*z2[6]^2 - 2*z2[4]*z2[6]^2 + z2[6]^3 + 
      z2[2]*(-2 + z2[4]^2*z2[5] - 2*z2[6] + 5*z2[6]^2 + 
        z2[4]*(-3 + 4*z2[5] - z2[5]^2 + z2[6]) + 
        z2[5]*(2 + 2*z2[6] - 2*z2[6]^2)) - z2[2]^2*(-1 + 2*z2[4] + 4*z2[6] - 
        2*z2[6]^2 + z2[5]*(1 - 3*z2[6] + 2*z2[6]^2))), 
  y[213] -> 1 + 14*z2[3], y[214] -> -23 + 12*z2[5], 
  y[215] -> z2[3]*(40 + 13*z2[5]*(-1 + z2[6]) - 27*z2[6]) - 14*(-1 + z2[6]), 
  y[216] -> 1 + z2[3]*(29 - z2[2]*(-2 + z2[6]) - 15*z2[6]) + 
    (14 + z2[2])*z2[3]*z2[5]*(-1 + z2[6]) - z2[6], 
  y[217] -> -1 - z2[3]*(18 + 2*z2[2] + 11*z2[6]) + 
    z2[3]*z2[5]*(2 + z2[2] + 12*z2[6]), 
  y[218] -> -15 + z2[6] + z2[3]*(-54 + 13*z2[5] + 14*z2[6]), 
  y[219] -> z2[2]^2*z2[3] + (1 + z2[3])*z2[4]*(z2[4] - z2[6]) + 
    z2[2]*(z2[4]*(-1 + z2[3]*(-3 + z2[5])) + z2[3]*z2[4]^2*(-1 + z2[5]) + 
      z2[3]*z2[6]), y[220] -> 23*(-3 + z2[5]) + 
    12*z2[3]*(-1 + z2[4] + 2*z2[2]*(-2 + z2[5]) + z2[5]), 
  y[221] -> 1 + 2*z2[2], y[222] -> z2[2]^2 - z2[2]*z2[6] + z2[6]^2, 
  y[223] -> 23*(-1 + z2[6]) + 12*z2[2]*(1 + z2[2])*z2[3]^2*z2[5]^2*
     (-1 + z2[6]) + 35*z2[3]*(-3 + z2[2]*(-2 + z2[6]) + 2*z2[6]) + 
    (-1 - z2[2])*z2[3]*z2[5]*(35*(-1 + z2[6]) + 
      24*z2[3]*(-1 + z2[2]*(-2 + z2[6]) + z2[6])) + 
    12*z2[3]^2*(-5 + z2[2]^2*(-3 + z2[6]) + 3*z2[6] + z2[2]*(-7 + 3*z2[6])), 
  y[224] -> 23 + z2[3]*(163 - 35*z2[2]*(-2 + z2[5]) - 58*z2[6] + 
      z2[5]*(-58 + 23*z2[6])) + 12*z2[3]^2*
     (8 + z2[2]^2*(3 - 4*z2[5] + z2[5]^2) + z2[5]*(-3 + z2[6]) - 3*z2[6] + 
      z2[2]*(z2[5]^2 - 2*(-5 + z2[6]) + z2[5]*(-7 + 2*z2[6]))), 
  y[225] -> 12*z2[2]^3*z2[3]^2*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - 
    (1 + z2[3])*(z2[4] - z2[6])*((-11 + 24*z2[3])*z2[4] + 12*z2[3]*z2[4]^2 + 
      12*z2[3]*z2[6]^2) + z2[2]^2*z2[3]*(11 - 12*z2[4] - 
      12*z2[3]*(2 + 3*z2[4] + z2[5]*(-1 + z2[6])*z2[6] - z2[6]^2)) + 
    z2[2]*(z2[3]*z2[4]^2*(13 - 12*z2[3]*(-4 + z2[5]) + 11*z2[5]) - 
      z2[4]*(11 + 24*z2[3]^2*(-3 + z2[5] + z2[6]) + 
        z2[3]*(9 - 11*z2[5] + 12*z2[6])) + z2[3]*z2[6]*
       (11 - 12*z2[3]*(2 + (-2 + z2[5])*z2[6]))), y[226] -> 3 - z2[5], 
  y[227] -> -3 + z2[5], y[228] -> 1 + (1 + z2[3])^(-2), 
  y[229] -> -1 + 3*z2[2], y[230] -> 1 - 6*z2[2], 
  y[231] -> 1 + z2[2]*(-4 + z2[5]), y[232] -> 2 - z2[6], y[233] -> 2 + z2[6], 
  y[234] -> -1 + z2[2]*(-4 + z2[5]) + z2[6], 
  y[235] -> 2*z2[2]*(-4 + z2[5]) + z2[6], 
  y[236] -> z2[2] + z2[2]*z2[3] + z2[2]^2*z2[3] - z2[4] - z2[3]*z2[4] - 
    2*z2[2]*z2[3]*z2[4] - z2[2]^2*z2[3]*z2[4] + z2[2]*z2[3]*z2[4]*z2[5] + 
    z2[2]^2*z2[3]*z2[4]*z2[5] - z2[2]*z2[6], 
  y[237] -> -z2[2]^2 + z2[2]*(-1 + z2[4]*(-2 + z2[5])^2 + z2[5] - z2[6]) + 
    (-1 + z2[5])*(-1 + z2[6]), y[238] -> -1 + z2[3]*(1 + z2[4]), 
  y[239] -> -2 + z2[5] + 2*z2[6] - 2*z2[5]*z2[6], 
  y[240] -> 1 + z2[6] + z2[6]^2 - z2[2]*(2 + z2[6]), 
  y[241] -> -1 - z2[6] - z2[6]^2 + 2*z2[2]*(2 + z2[6]), 
  y[242] -> (1 + z2[4] - z2[6])^(-1) + (z2[2] + z2[2]*z2[3] + z2[2]^2*z2[3] - 
      z2[4] - z2[3]*z2[4] - 2*z2[2]*z2[3]*z2[4] - z2[2]^2*z2[3]*z2[4] + 
      z2[2]*z2[3]*z2[4]*z2[5] + z2[2]^2*z2[3]*z2[4]*z2[5] - z2[2]*z2[6])^
     (-1), y[243] -> -1 + z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3), 
  y[244] -> 1 - z2[2]*(2 + 2*z2[6] + 2*z2[6]^2 + z2[6]^3), 
  y[245] -> -1 - z2[2]^2*(-1 + z2[3]) + z2[5] + z2[6] - z2[5]*z2[6] + 
    z2[2]*(1 - z2[4]*(-2 + z2[5])^2 - z2[5] + 
      z2[3]*(-1 + z2[5] + z2[4]*(5 - 4*z2[5] + z2[5]^2) - z2[6]) + z2[6]) + 
    z2[3]*(z2[4]^2*(-2 + z2[5]) + (-1 + z2[5])*(-1 + z2[6]) + 
      z2[4]*(1 - z2[5] + z2[6])), 
  y[246] -> -z2[2]^(-1) - ((1 + z2[4] - z2[6])^(-1) + 
      (z2[2] + z2[2]*z2[3] + z2[2]^2*z2[3] - z2[4] - z2[3]*z2[4] - 
        2*z2[2]*z2[3]*z2[4] - z2[2]^2*z2[3]*z2[4] + z2[2]*z2[3]*z2[4]*z2[5] + 
        z2[2]^2*z2[3]*z2[4]*z2[5] - z2[2]*z2[6])^(-1))/
     ((1 + z2[2])*(1 + z2[3])*z2[4]), 
  y[247] -> -1 - z2[4] + z2[2]^3*(-2 + z2[3])*(2 + z2[5]*(-1 + z2[6]) - 
      z2[6]) - z2[6] - z2[6]^2 - 
    z2[2]^2*(-z2[4] + z2[6]*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) + 
      z2[3]*(-2 + z2[4] + z2[5] + z2[6] - z2[5]*z2[6])) + 
    z2[2]*(z2[4]*(-2 - z2[3] + z2[5]) - 2*z2[6]^2 + 
      z2[5]*(1 + z2[6] + z2[6]^2)), 
  y[248] -> 1 - z2[5] + z2[2]^2*(2 + z2[5]*(-1 + z2[6]) - z2[6])*
     (1 + z2[6]) + z2[2]^3*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) + 
    z2[2]*(-3 - 2*z2[6] - 2*z2[6]^2 + z2[5]*(2 + z2[6] + z2[6]^2)), 
  y[249] -> 1 + z2[5] + 3*z2[2]^3*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + z2[6] + 
    z2[6]^2 + z2[2]^2*(-z2[4] - (2 + z2[5]*(-1 + z2[6]) - z2[6])*
       (1 + 2*z2[6])) + z2[2]*(3 - z2[4]*(-2 + z2[5]) + 2*z2[6] + 4*z2[6]^2 - 
      z2[5]*(3 + 2*z2[6] + 2*z2[6]^2)), y[250] -> -47/48 - z2[3]/2, 
  y[251] -> -23 + 48*z2[3], y[252] -> -23 + 24*z2[3], 
  y[253] -> (2 + z2[5]*(-1 + z2[6]) - z2[6])/2 + 
    (11*z2[2]*(-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - z2[6]))/24, 
  y[254] -> -24*(1 + 2*z2[3])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[2]*(-23 + 24*z2[3])*(-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - z2[6]), 
  y[255] -> z2[2]*(23 - 24*z2[3]) + 8*(-1 + z2[3]), y[256] -> 1 - z2[3], 
  y[257] -> 1 - 3*z2[2], y[258] -> 23 - 66*z2[2], y[259] -> 1 - z2[5], 
  y[260] -> 47 + 24*z2[3], y[261] -> 1 - z2[3] + z2[3]^2, 
  y[262] -> z2[5]*(11 - 23*z2[6]) + 23*(-1 + z2[6]), 
  y[263] -> -1 - z2[6] - z2[6]^2 + z2[2]*(2 + z2[6]), 
  y[264] -> 2 - 2*z2[6] + z2[5]*(-1 + 2*z2[6]), 
  y[265] -> -48 + 22*z2[2]*(4 - 5*z2[5] + z2[5]^2) - 23*z2[6] + 
    z2[5]*(24 + 23*z2[6]), y[266] -> -23*(-1 + z2[6]) + 
    z2[5]*(-11 + 23*z2[6]) - 12*z2[3]*(1 + z2[5]*z2[6]), 
  y[267] -> 22*z2[2]*(2 + z2[6]) - 23*(1 + z2[6] + z2[6]^2), 
  y[268] -> z2[2]*(-23 + 24*z2[3])*(2 + z2[6]) - 
    24*(-1 + z2[3])*(1 + z2[6] + z2[6]^2), 
  y[269] -> 1 - z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3), 
  y[270] -> -1 + z2[2]*(2 + 2*z2[6] + 2*z2[6]^2 + z2[6]^3), 
  y[271] -> 49 - 25*z2[5] + z2[2]*(-23 + 24*z2[3])*(4 - 5*z2[5] + z2[5]^2) + 
    23*z2[6] - 23*z2[5]*z2[6] + 24*z2[3]*(8 - 2*z2[6] + 
      z2[5]*(-3 + 2*z2[6])), y[272] -> -23*(-1 + z2[6]) + 
    z2[5]*(-11 + 23*z2[6]) + 12*z2[3]^2*(2 + z2[4] + z2[5]*z2[6] + 
      z2[4]*z2[5]*z2[6]) + z2[3]*(z2[5]*(11 - 23*z2[6]) + 23*(-1 + z2[6]) + 
      z2[4]*(-11 - 11*z2[5]*(-1 + z2[6]) + 23*z2[6])), 
  y[273] -> 1 + z2[4] - z2[2]^3*(-2 + z2[3])*(2 + z2[5]*(-1 + z2[6]) - 
      z2[6]) + z2[6] + z2[6]^2 + 
    z2[2]^2*(-z2[4] + z2[6]*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) + 
      z2[3]*(-2 + z2[4] + z2[5] + z2[6] - z2[5]*z2[6])) + 
    z2[2]*(z2[4]*(2 + z2[3] - z2[5]) + 2*z2[6]^2 - 
      z2[5]*(1 + z2[6] + z2[6]^2)), 
  y[274] -> -1 + z2[5] + z2[2]^3*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[2]^2*(-2 + z2[5] - z2[6] + z2[6]^2 - z2[5]*z2[6]^2) - 
    z2[2]*(-3 - 2*z2[6] - 2*z2[6]^2 + z2[5]*(2 + z2[6] + z2[6]^2)), 
  y[275] -> -1 - z2[5] - z2[6] - z2[6]^2 + 
    3*z2[2]^3*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) + 
    z2[2]^2*(z2[4] + (2 + z2[5]*(-1 + z2[6]) - z2[6])*(1 + 2*z2[6])) + 
    z2[2]*(-3 + z2[4]*(-2 + z2[5]) - 2*z2[6] - 4*z2[6]^2 + 
      z2[5]*(3 + 2*z2[6] + 2*z2[6]^2)), 
  y[276] -> 23 - 11*z2[5] + 12*z2[2]^3*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - 
    23*z2[6] + 23*z2[5]*z2[6] + z2[2]^2*(-47 - 12*z2[4] + 12*z2[6]^2 - 
      12*z2[5]*(-1 + z2[6]^2)) + 
    z2[2]*(1 + z2[4]*(116 - 104*z2[5] + 23*z2[5]^2) - 11*z2[6] + 24*z2[6]^2 - 
      z2[5]*(1 + 12*z2[6] + 12*z2[6]^2)), 
  y[277] -> -23 + 11*z2[5] - 12*z2[2]^3*(1 - z2[3] + z2[3]^2)*
     (2 + z2[5]*(-1 + z2[6]) - z2[6]) + 23*z2[6] - 23*z2[5]*z2[6] - 
    12*z2[3]^2*(2 + z2[4]^2*(-3 + z2[5]) + (1 + z2[5])*z2[6] - 
      z2[4]*(-2 + z2[6])*z2[6] + z2[6]^2 + z2[6]^3) + 
    z2[3]*(11*z2[4]^2*(-2 + z2[5]) - 23*(-1 + z2[6]) - 
      z2[4]*(-11 + 11*z2[5] + z2[6]) + z2[5]*(-11 + 23*z2[6])) + 
    z2[2]^2*(47 + 12*z2[4] - 12*z2[5] - 12*z2[6]^2 + 12*z2[5]*z2[6]^2 + 
      z2[3]*(-47 - 12*z2[4] + 12*z2[6]^2 - 12*z2[5]*(-1 + z2[6]^2)) + 
      12*z2[3]^2*(3 + 2*z2[4] - z2[6]^2 + z2[5]*(-1 + z2[6]^2))) + 
    z2[2]*(-1 - 116*z2[4] + z2[5] + 104*z2[4]*z2[5] - 23*z2[4]*z2[5]^2 + 
      11*z2[6] + 12*z2[5]*z2[6] - 24*z2[6]^2 + 12*z2[5]*z2[6]^2 + 
      12*z2[3]^2*(-1 - z2[4]*(-3 + z2[5])^2 + z2[4]^2*(-2 + z2[5]) + z2[6] - 
        2*z2[6]^2 + z2[5]*(1 + z2[6] + z2[6]^2)) + 
      z2[3]*(1 + z2[4]*(127 - 104*z2[5] + 23*z2[5]^2) - 11*z2[6] + 
        24*z2[6]^2 - z2[5]*(1 + 12*z2[6] + 12*z2[6]^2))), 
  y[278] -> -11 + 6*z2[5] - z2[5]^2 - z2[2]*(-15 + 17*z2[5] - 7*z2[5]^2 + 
      z2[5]^3), y[279] -> 2 + 3*z2[3], 
  y[280] -> z2[2]^(-1) + (1 + z2[4] - z2[6])^(-2), 
  y[281] -> -z2[2] + z2[2]^2*(-2 + z2[3]) - 6*z2[3], y[282] -> 2 + 3*z2[2], 
  y[283] -> -1 + z2[2]*z2[3], y[284] -> 1 + 3*z2[2], 
  y[285] -> 1 + 3*z2[2] - 3*z2[2]^2*(-2 + z2[3]) + 18*z2[3], 
  y[286] -> z2[3] + (3*z2[3]^2)/2, y[287] -> z2[3] - (z2[2]*z2[3]^2)/2, 
  y[288] -> -3*z2[3]^2*(-2 + z2[6]) - 4*z2[3]*(-1 + z2[6]) - z2[6], 
  y[289] -> z2[3]*(-1 + z2[6]) + z2[6], 
  y[290] -> -2 + z2[3]*(1 + z2[5])*(-1 + z2[6]) + z2[6], 
  y[291] -> 3 - z2[2]*z2[3]*(5 + 2*z2[3]), 
  y[292] -> -1 - 15*z2[3] + z2[2]*(-1 + z2[3] + 20*z2[3]^2 + 6*z2[3]^3), 
  y[293] -> 1 + z2[6] + z2[6]^2 + 2*z2[2]*(2 + z2[6]) + 
    3*z2[2]^2*(2 + z2[6]), y[294] -> -1 - z2[6] - z2[6]^2 - 
    z2[2]*(2 + z2[6]) + z2[2]^2*(-2 + z2[3])*(2 + z2[6]) - 
    6*z2[3]*(2 + z2[6]), y[295] -> z2[6] + z2[3]*(-2 + z2[4] + z2[6]), 
  y[296] -> -4 + 2*z2[4] + z2[6] + z2[3]*(1 + z2[5])*(-2 + z2[4] + z2[6]), 
  y[297] -> 24 - 40*z2[2] + 7*z2[4] + 3*z2[2]*z2[5]^3 + 
    z2[5]*(-9 + 44*z2[2] - 5*z2[4] - 2*z2[6]) - 2*z2[6] + 
    z2[5]^2*(1 - 19*z2[2] + z2[4] + z2[6]), 
  y[298] -> 2 - 2*z2[5]^2*(-1 + z2[6]) + z2[5]*(-5 + 2*z2[6]), 
  y[299] -> -5 + 8*z2[6] - 3*z2[6]^2 - z2[5]*(-1 + z2[6])^2*(-5 + 2*z2[6]), 
  y[300] -> 3*z2[3]^2*(-1 + z2[6]) + z2[6] + z2[3]*(-2 + 4*z2[6]), 
  y[301] -> 2 + z2[2]^2*(-4 + z2[5]) + z2[5]*(-1 + z2[6]) - z2[6] + 
    z2[2]*(-16 + z2[5]*(11 - 8*z2[6]) + 2*z2[5]^2*(-1 + z2[6]) + 6*z2[6]), 
  y[302] -> 7 + z2[2]*(3 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[5]^2*(-1 + z2[6])^2 - 5*z2[6] + z2[6]^2 + 
    z2[5]*(-5 + 7*z2[6] - 2*z2[6]^2), 
  y[303] -> -z2[2]^3 + z2[2]^2*(3 + 2*z2[4] - 2*z2[6]) + 
    (-1 + z2[5])^2*(-1 + z2[6])^2 + z2[2]*(-1 + z2[4]^2*(-2 + z2[5])^3 + 
      z2[4]*(-2 + z2[5])*(2 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]) - 
        2*z2[6]) - 2*z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6]) + 4*z2[6] - 
      z2[6]^2), y[304] -> (-2 + z2[6])*z2[6] + z2[3]*(3 - 4*z2[6] + z2[6]^2), 
  y[305] -> 6 - 6*z2[6] + z2[6]^2 + z2[3]*(1 + z2[5])*
     (3 - 4*z2[6] + z2[6]^2), y[306] -> 4 + z2[4]^3*(-1 + z2[5]) + 
    z2[4]*(-3 + z2[5]*(3 - 2*z2[6])) - 3*z2[6] + 
    z2[4]^2*(2 - 2*z2[5] + z2[6]) - 2*z2[5]*(2 - 3*z2[6] + z2[6]^2), 
  y[307] -> 2*z2[3]^2*(1 + z2[5]*(-1 + z2[6]))^2 - 
    2*z2[3]*(1 - 2*z2[5]*(-1 + z2[6])^2 + z2[5]^2*(-1 + z2[6])^2 - 2*z2[6]) + 
    2*(-1 + z2[6])^2 + z2[5]*(-2 + 8*z2[6] - 4*z2[6]^2) + 
    z2[5]^2*(1 - 3*z2[6] + 2*z2[6]^2), 
  y[308] -> -2*(-2 + z2[6])*z2[6] - 2*z2[5]^2*(-1 + z2[6])*z2[6] + 
    z2[5]*(-1 - 6*z2[6] + 4*z2[6]^2), 
  y[309] -> -2*(-3 + z2[6])^2 + z2[5]^2*(16 + z2[2] - 8*z2[6])*(-1 + z2[6]) + 
    3*z2[5]^3*(-1 + z2[6])^2 + z2[2]*(-7 + 3*z2[6]) + 
    z2[5]*(30 + 2*z2[2]^2 - 4*z2[2]*(-2 + z2[6]) - 30*z2[6] + 7*z2[6]^2), 
  y[310] -> -(z2[3]^3*(1 + z2[4])*(1 + z2[5]*(-1 + z2[6]))^2) + 
    (-1 + z2[5])^2*(-1 + z2[6])^2 + z2[3]^2*(1 + z2[5]*(-1 + z2[6]))*
     (1 + z2[5]*(-1 + z2[6]) - 2*(1 + z2[4])*z2[6]) - 
    z2[3]*(1 - 2*z2[5]*(-1 + z2[6])^2 + z2[5]^2*(-1 + z2[6])^2 - 2*z2[6] + 
      (1 + z2[4])*z2[6]^2), y[311] -> -1 - z2[6] - z2[6]^2 - z2[6]^3 - 
    z2[6]^4 - z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3), 
  y[312] -> (-1 + z2[2] - z2[2]^2 + z2[2]^3)*z2[5] + 
    2*(1 + z2[6] + z2[6]^2 + z2[6]^3) + z2[4]*(-2 + z2[5])*
     (1 + z2[2]^2 + z2[6] + z2[6]^2 - z2[2]*(1 + z2[6])), 
  y[313] -> 8 - 2*z2[4] + 2*z2[3]^2*(-3 - z2[5] + z2[5]^2) + z2[6] + 
    z2[3]*(z2[4]*(-4 + z2[5]) + z2[5]*(2 + z2[6])), 
  y[314] -> 15 + 4*z2[3]^2 + z2[2]*(41 + 10*z2[3]) - 9*z2[4] + 
    z2[2]*(-2 + z2[3])*z2[5]^3 + z2[3]*(40 + z2[4] - z2[6]) + 2*z2[6] - 
    z2[5]^2*(z2[2]*(-12 + 5*z2[3]) + z2[4] + z2[6] - 
      z2[3]*(-1 + z2[4] + z2[6])) + 
    z2[5]*(3 - 4*z2[3]^2 + 3*z2[2]*(-9 + 2*z2[3]) + 5*z2[4] + 2*z2[6] - 
      z2[3]*(5 + 3*z2[4] + z2[6])), y[315] -> z2[2]^4*(1 + z2[5] - z2[5]^2) + 
    (-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - z2[6]) - 
    z2[2]*(-1 + z2[5])^2*(-1 + z2[6]) + z2[2]^2*(-1 + z2[5])^2*(-1 + z2[6]) + 
    z2[2]^3*(3 - z2[5]^2*(-1 + z2[6]) - z2[6] + z2[5]*(-3 + 2*z2[6])), 
  y[316] -> z2[2]^3*(5 + z2[4] + 2*z2[5]*(-1 + z2[6]) - 3*z2[6]) - 
    3*z2[2]^2*(3 + z2[4] + z2[5]*(-1 + z2[6]) - 2*z2[6]) - 
    (-1 + z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[2]^4*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) - 
    z2[2]*(2 + z2[5]^2 + z2[4]*(-22 + 23*z2[5] - 8*z2[5]^2 + z2[5]^3) + 
      10*z2[6] - z2[5]*(3 + 4*z2[6])), 
  y[317] -> 5*z2[6]^2 + 2*z2[3]^2*(-7 + 4*z2[6]) + z2[3]*(-24 + 23*z2[6]) + 
    z2[3]*z2[5]*(-1 + z2[6])*(-24 + 13*z2[6] + z2[3]*(-19 + 8*z2[6])), 
  y[318] -> z2[2]^2*(10 - 9*z2[5] + z2[5]^2) + 
    z2[2]*(43 + z2[5]^2*(35 - 27*z2[6]) + 6*z2[5]^3*(-1 + z2[6]) - 15*z2[6] + 
      z2[5]*(-71 + 36*z2[6])) + (-1 + z2[5])*(4 - z2[6]^2 + 
      z2[5]*(-1 + z2[6]^2)), 
  y[319] -> 6 + 2*z2[3]^2*(3 + z2[5] + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6]) - 
    5*z2[6] - z2[6]^2 + z2[3]*(2*(-2 + z2[6]) + 
      z2[5]*(3 - 4*z2[6] + z2[6]^2)), 
  y[320] -> -1 + z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3 - 
      z2[3]*(1 + z2[6] + z2[6]^2)), 
  y[321] -> -14 + 2*z2[3]^2*(6 - z2[5]*(-2 + z2[6]) + 
      2*z2[5]^2*(-1 + z2[6]) - 3*z2[6]) + 6*z2[6] + z2[6]^2 + 
    z2[3]*(2*(2 + z2[6]) + z2[5]*(-5 + 2*z2[6] + z2[6]^2)), 
  y[322] -> -(z2[3]*(1 + z2[3])*z2[5]*(-1 + z2[6])*
      (2*(51 - 49*z2[6] + 9*z2[6]^2) + z2[3]*(81 - 71*z2[6] + 12*z2[6]^2))) + 
    (-1 - z2[3])*(z2[6]^2*(-11 + 6*z2[6]) + 
      z2[3]^2*(60 - 74*z2[6] + 20*z2[6]^2) + 
      z2[3]*(102 - 154*z2[6] + 53*z2[6]^2)), 
  y[323] -> 1 + z2[6] + z2[6]^2 + z2[6]^3 + z2[6]^4 + 
    3*z2[3]*(4 + 3*z2[6] + 2*z2[6]^2 + z2[6]^3) + 
    z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3 - 2*z2[3]^3*(2 + z2[6]) - 
      5*z2[3]^2*(3 + 2*z2[6] + z2[6]^2) - z2[3]*(1 + z2[6] + z2[6]^2 + 
        z2[6]^3)), y[324] -> -2 + 5*z2[5] - 2*z2[5]^2 - 
    z2[4]*(11 - 6*z2[5] + z2[5]^2) + 4*z2[2]^4*(2 + z2[5]*(-1 + z2[6]) - 
      z2[6]) - 2*z2[5]*z2[6] + 2*z2[5]^2*z2[6] + 
    z2[2]^3*(-5*z2[4] + 4*(-3 + z2[5] + 2*z2[6] - z2[5]*z2[6])) + 
    z2[2]^2*(17 + z2[4]^2 - 2*z2[4]*(-5 + z2[6]) - 15*z2[6] + 2*z2[6]^2 - 
      z2[5]*(5 - 6*z2[6] + z2[6]^2)) - 
    z2[2]*(-3*z2[5]^2 + z2[4]^2*(6 - 5*z2[5] + z2[5]^2) - 3*(5 + 6*z2[6]) + 
      z2[5]*(12 + 8*z2[6] + z2[6]^2) + z2[4]*(47 + 20*z2[5]^2 - 3*z2[5]^3 - 
        7*z2[6] + z2[5]*(-52 + 3*z2[6]))), 
  y[325] -> -76 + 2*z2[3]^2 - 2*z2[2]^2*(26 + 19*z2[3]) + 
    2*z2[2]*(-2 + z2[3])*z2[5]^3*(-1 + z2[6]) + 25*z2[6] - z2[6]^2 + 
    z2[3]*(-86 + 27*z2[6]) + z2[2]*(2*z2[3]^2 + 3*(-43 + 7*z2[6]) + 
      z2[3]*(-97 + 9*z2[6])) + z2[5]^2*(-(z2[2]^2*z2[3]) + 
      (z2[3]*(-1 + z2[6]) - z2[6])*(-1 + z2[6]) + 
      z2[2]*(-22 + z2[3]*(9 - 7*z2[6]) + 17*z2[6])) + 
    z2[5]*(z2[2]^2*(4 + 9*z2[3]) - 4*z2[3]^2*z2[6] + 
      2*(-1 - z2[6] + z2[6]^2) - z2[3]*(-9 + 4*z2[6] + z2[6]^2) + 
      z2[2]*(-22*(-2 + z2[6]) + z2[3]*(3 + 4*z2[6]))), 
  y[326] -> z2[3]*(1 + z2[3])*z2[5]*(-78 + 6*z2[4]^3 - 
      18*z2[4]*(-3 + z2[6]) + 85*z2[6] - 18*z2[6]^2 - z2[4]^2*(30 + z2[6]) + 
      z2[3]*(-62 + 5*z2[4]^3 + z2[4]*(43 - 12*z2[6]) + 63*z2[6] - 
        12*z2[6]^2 - z2[4]^2*(24 + z2[6]))) + 
    (-1 - z2[3])*(-((-6 + z2[4])*z2[6]^2) + 
      2*z2[3]^2*(-23 + 2*z2[4]^3 + 10*z2[6] - z2[4]^2*(9 + 2*z2[6]) + 
        z2[4]*(16 + 3*z2[6])) + z2[3]*(-78 + 6*z2[4]^3 + 53*z2[6] - 
        5*z2[4]^2*(6 + z2[6]) - z2[4]*(-54 + z2[6]^2))), 
  y[327] -> 11*z2[4] - 2*z2[5] - 6*z2[4]*z2[5] + z2[5]^2 + z2[4]*z2[5]^2 - 
    z2[3]^2*z2[4]*(1 + z2[4] - z2[6]) - z2[2]^4*(3 - 2*z2[3] + z2[3]^2)*
     (2 + z2[5]*(-1 + z2[6]) - z2[6]) + z2[4]*z2[6] - z2[5]^2*z2[6] + 
    z2[3]*(1 + z2[4]^2*(-4 + z2[5]) - z2[4]*(6 - 3*z2[5] + z2[5]^2 - 
        4*z2[6]) + z2[6] + z2[6]^2) + z2[2]^3*(7 + 4*z2[4] - 2*z2[5] - 
      5*z2[6] + 2*z2[5]*z2[6] + z2[3]^2*(-3 + 2*z2[4] - 
        2*z2[5]*(-1 + z2[6]) + z2[6]) + z2[3]*(-2 - 3*z2[4] + 2*z2[6])) - 
    z2[2]^2*(8 + 7*z2[4] + z2[4]^2 - 2*z2[5] - 9*z2[6] - 2*z2[4]*z2[6] + 
      3*z2[5]*z2[6] + 2*z2[6]^2 - z2[5]*z2[6]^2 - 
      z2[3]*(-1 + z2[4]^2 + z2[5] - 2*z2[4]*(-2 + z2[6]) - 3*z2[6] + 
        2*z2[6]^2 - z2[5]*z2[6]^2) + z2[3]^2*(z2[4]^2 + z2[5]*(-1 + z2[6]) + 
        z2[6] - z2[4]*(3 + z2[6]))) + z2[2]*(-13 + 9*z2[5] - 2*z2[5]^2 + 
      z2[4]^2*(6 - 5*z2[5] + z2[5]^2) - 8*z2[6] + 4*z2[5]*z2[6] + 
      z2[5]*z2[6]^2 - z2[3]^2*(-1 + 2*z2[4]^2 + z2[6] - 2*z2[4]*z2[6]) + 
      z2[4]*(25 + 12*z2[5]^2 - 2*z2[5]^3 - 7*z2[6] + z2[5]*(-29 + 3*z2[6])) + 
      z2[3]*(7 + z2[5]^2 - z2[4]^2*(4 - 3*z2[5] + z2[5]^2) - 4*z2[6] + 
        2*z2[6]^2 + z2[4]*(-4*z2[5]^2 + z2[5]^3 - 2*z2[5]*(-3 + z2[6]) + 
          4*z2[6]) - z2[5]*(4 + z2[6] + z2[6]^2))), 
  y[328] -> 50 - 4*z2[3]^2 + 20*z2[2]^3*(2 + z2[3]) + z2[3]*(51 - 29*z2[6]) + 
    z2[2]*(-2 + z2[3])*z2[5]^3*(-1 + z2[6])^2 - 30*z2[6] - 
    z2[2]*z2[5]^2*(-1 + z2[6])*(-5*(-2 + z2[6]) + 
      z2[3]*(-4 + z2[2] + 2*z2[6])) - 
    3*z2[2]^2*(-38 + 4*z2[6] + z2[3]*(-25 + 3*z2[6])) + 
    z2[2]*(121 + 2*z2[3]^2 - 37*z2[6] + z2[6]^2 - 4*z2[3]*(-25 + 7*z2[6])) - 
    z2[5]*(z2[2]^3*(2 + 6*z2[3]) + 4*(-1 + z2[3])*z2[3]*(-1 + z2[6]) - 
      2*z2[2]^2*(-2 + z2[6] + z2[3]*(-10 + 3*z2[6])) + 
      z2[2]*(-(z2[3]*(-14 + 8*z2[6] + z2[6]^2)) + 
        2*(9 - 9*z2[6] + 2*z2[6]^2))), 
  y[329] -> 3 - 4*z2[5] + z2[5]^2 - z2[2]^4*(1 + z2[5] - z2[5]^2 + 
      z2[3]*(79 - 81*z2[5] + z2[5]^2) + z2[3]^3*(-21 - 13*z2[5] + 
        5*z2[5]^2) + z2[3]^2*(18 - 95*z2[5] + 15*z2[5]^2)) - z2[6] + 
    2*z2[5]*z2[6] - z2[5]^2*z2[6] + 39*z2[6]^2 - 12*z2[6]^3 + 
    z2[3]^2*(-610 - z2[5]^2*(-1 + z2[6]) + 621*z2[6] - 141*z2[6]^2 + 
      z2[5]*(731 - 1042*z2[6] + 409*z2[6]^2 - 36*z2[6]^3)) + 
    z2[3]*(-444 + z2[5]^2*(-1 + z2[6]) + 491*z2[6] - 78*z2[6]^2 - 
      12*z2[6]^3 + z2[5]*(432 - 658*z2[6] + 268*z2[6]^2 - 24*z2[6]^3)) + 
    z2[3]^3*(-134 + z2[5]^2*(12 - 9*z2[6]) + 121*z2[6] - 24*z2[6]^2 + 
      z2[5]*(255 - 368*z2[6] + 141*z2[6]^2 - 12*z2[6]^3)) + 
    z2[2]^3*(-3 + z2[3]^3*(49 + z2[5]*(123 - 56*z2[6]) + 
        9*z2[5]^2*(-3 + z2[6]) - 5*z2[6]) + z2[5]*(3 - 2*z2[6]) + 
      z2[5]^2*(-1 + z2[6]) + z2[6] + z2[3]*(-469 + z2[5]*(469 - 230*z2[6]) - 
        z2[5]^2*(-1 + z2[6]) + 145*z2[6]) + 
      z2[3]^2*(-264 + z2[5]*(559 - 254*z2[6]) + 95*z2[6] + 
        z2[5]^2*(-49 + 13*z2[6]))) + z2[2]^2*(1 + 2*z2[5]*(-1 + z2[6]) - 
      z2[5]^2*(-1 + z2[6]) - z2[6] + 23*z2[6]^2 + 
      z2[3]^3*(-9 + 11*z2[6] - 2*z2[6]^2 + z2[5]^2*(-43 + 21*z2[6]) + 
        z2[5]*(342 - 248*z2[6] + 29*z2[6]^2)) + 
      z2[3]*(-957 + z2[5]^2*(-1 + z2[6]) + 539*z2[6] - 12*z2[6]^2 + 
        z2[5]*(958 - 798*z2[6] + 96*z2[6]^2)) + 
      z2[3]^2*(-768 + 451*z2[6] - 31*z2[6]^2 + z2[5]^2*(-42 + 17*z2[6]) + 
        z2[5]*(1194 - 966*z2[6] + 119*z2[6]^2))) + 
    z2[2]*(-1 - 2*z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6]) + z2[6] + 
      51*z2[6]^2 - 6*z2[6]^3 + z2[3]^2*(-970 + 781*z2[6] - 111*z2[6]^2 + 
        z2[5]^2*(-12 + 7*z2[6]) + z2[5]*(1298 - 1438*z2[6] + 365*z2[6]^2 - 
          14*z2[6]^3)) + z2[3]^3*(-121 + 79*z2[6] - 12*z2[6]^2 + 
        z2[5]^2*(-17 + 9*z2[6]) + z2[5]*(428 - 432*z2[6] + 105*z2[6]^2 - 
          4*z2[6]^3)) + z2[3]*(-899 - z2[5]^2*(-1 + z2[6]) + 753*z2[6] - 
        54*z2[6]^2 - 6*z2[6]^3 - 2*z2[5]*(-449 + 521*z2[6] - 133*z2[6]^2 + 
          5*z2[6]^3))), y[330] -> 
   z2[2]^5*(z2[3]^2*(-20 + z2[5]) + z2[5] - z2[3]*z2[5] + 
      z2[3]^3*(-10 + 3*z2[5])) + 5*z2[6]^2*(-5 + 3*z2[6]) - 
    z2[2]^4*(-1 + z2[3]^3*(39 + z2[5]*(8 - 16*z2[6]) + 
        5*z2[5]^2*(-1 + z2[6]) - 5*z2[6]) + z2[5]*(-2 + z2[6]) - 
      z2[5]^2*(-1 + z2[6]) + z2[3]^2*(14 + z2[5]*(94 - 87*z2[6]) + 
        15*z2[5]^2*(-1 + z2[6]) + 15*z2[6]) + 
      z2[3]*(-79 + z2[5]*(82 - 81*z2[6]) + z2[5]^2*(-1 + z2[6]) + 
        40*z2[6])) + z2[3]^3*(37 + 3*z2[5]^2*(-1 + z2[6]) - 43*z2[6] + 
      12*z2[6]^2 + 4*z2[5]*(-18 + 35*z2[6] - 20*z2[6]^2 + 3*z2[6]^3)) + 
    z2[3]*(125 - 190*z2[6] + 42*z2[6]^2 + 15*z2[6]^3 + 
      z2[5]*(-122 + 255*z2[6] - 160*z2[6]^2 + 27*z2[6]^3)) + 
    z2[3]^2*(171 - 236*z2[6] + 79*z2[6]^2 + 
      z2[5]*(-206 + 401*z2[6] - 240*z2[6]^2 + 39*z2[6]^3)) - 
    z2[2]^3*(-2 + z2[5] + z2[6] - z2[5]*z2[6] + 20*z2[6]^2 + 
      z2[3]^3*(50 + 18*z2[5]^2*(-1 + z2[6]) - 14*z2[6] + 
        z2[5]*(73 - 86*z2[6] + 11*z2[6]^2)) + 
      z2[3]*(-298 + 209*z2[6] + z2[5]*(299 - 359*z2[6] + 56*z2[6]^2)) + 
      z2[3]^2*(-139 + 36*z2[5]^2*(-1 + z2[6]) + 122*z2[6] - 10*z2[6]^2 + 
        z2[5]*(359 - 401*z2[6] + 57*z2[6]^2))) + 
    z2[2]^2*(5*(-11 + z2[6])*z2[6]^2 + 2*z2[3]^3*
       (-4 - 11*z2[5]^2*(-1 + z2[6]) + z2[6] + z2[6]^2 + 
        z2[5]*(-77 + 95*z2[6] - 25*z2[6]^2 + z2[6]^3)) + 
      z2[3]*(440 - 410*z2[6] + 12*z2[6]^2 + 5*z2[6]^3 + 
        z2[5]*(-440 + 630*z2[6] - 190*z2[6]^2 + 7*z2[6]^3)) + 
      z2[3]^2*(335 - 25*z2[5]^2*(-1 + z2[6]) - 321*z2[6] + 49*z2[6]^2 + 
        z2[5]*(-550 + 756*z2[6] - 220*z2[6]^2 + 9*z2[6]^3))) + 
    z2[2]*(5*z2[6]^2*(-11 + 3*z2[6]) + z2[3]^3*(38 - 8*z2[5]^2*(-1 + z2[6]) - 
        32*z2[6] + 8*z2[6]^2 + z2[5]*(-151 + 220*z2[6] - 90*z2[6]^2 + 
          8*z2[6]^3)) + z2[3]*(320 - 390*z2[6] + 38*z2[6]^2 + 15*z2[6]^3 + 
        z2[5]*(-320 + 550*z2[6] - 250*z2[6]^2 + 23*z2[6]^3)) + 
      z2[3]^2*(335 - 5*z2[5]^2*(-1 + z2[6]) - 389*z2[6] + 91*z2[6]^2 + 
        z2[5]*(-455 + 744*z2[6] - 330*z2[6]^2 + 31*z2[6]^3))), 
  y[331] -> -(z2[2]^3*(-1 + z2[3] - z2[3]^2 + z2[3]^3)) - 
    (-1 + z2[5])^2*(-1 + z2[6])^2 + z2[3]*(1 - 2*z2[5]*(-1 + z2[6])^2 + 
      z2[5]^2*(-1 + z2[6])^2 - 2*z2[6] + (1 + z2[4])*z2[6]^2) + 
    z2[2]^2*(-3 - 2*z2[4] + z2[3]^3*(-1 + 3*z2[4]) + 
      z2[3]*(3 + 2*z2[4] - 2*z2[6]) + 2*z2[6] + 
      z2[3]^2*(-3 - 2*z2[4] + 2*z2[6])) + 
    z2[3]^3*(z2[4]^3*z2[5]^2 - z2[4]^2*(2 - 2*z2[5] + z2[5]^2) + 
      (1 + z2[5]*(-1 + z2[6]))^2 + z2[4]*(1 - 2*z2[5] - 
        z2[5]^2*(-1 + z2[6]) + 2*z2[6])) + 
    z2[3]^2*(-1 + 4*z2[4]^3*(-1 + z2[5]) + 2*z2[5]*(-1 + z2[6])^2 - 
      z2[5]^2*(-1 + z2[6])^2 + 2*z2[6] - 2*z2[4]*(-3 + z2[5])*z2[6] - 
      2*z2[4]^2*(2 + (-2 + z2[5])*z2[6])) + 
    z2[2]*(1 - z2[4]^2*(-2 + z2[5])^3 - 2*z2[5] + z2[5]^2 + 
      z2[3]^3*(-1 + 2*z2[5] + z2[4]^2*z2[5]*(-2 - 2*z2[5] + z2[5]^2) + 
        z2[4]*(5 - 6*z2[5] - z2[5]^2*(-4 + z2[6]) + z2[5]^3*(-1 + z2[6])) + 
        z2[5]^2*(-1 + z2[6]) - 2*z2[6]) - 4*z2[6] + 2*z2[5]*z2[6] - 
      z2[5]^2*z2[6] + z2[6]^2 + z2[3]*(-1 + z2[4]^2*(-2 + z2[5])^3 + 
        z2[4]*(-2 + z2[5])*(2 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]) - 
          2*z2[6]) - 2*z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6]) + 4*z2[6] - 
        z2[6]^2) + z2[4]*(4 + 2*z2[5] - z2[5]^3*(-1 + z2[6]) - 4*z2[6] + 
        z2[5]^2*(-4 + 3*z2[6])) + z2[3]^2*
       (1 - z2[4]^2*(-12 + 16*z2[5] - 6*z2[5]^2 + z2[5]^3) + 
        2*z2[5]*(-1 + z2[6]) - z2[5]^2*(-1 + z2[6]) - 4*z2[6] + 
        z2[4]*(8 + 2*z2[5] - z2[5]^3*(-1 + z2[6]) - 6*z2[6] + 
          z2[5]^2*(-4 + 3*z2[6])))), 
  y[332] -> -4 + 4*z2[5] - 2*z2[2]*z2[5] + 2*z2[2]^2*z2[5] - 
    2*z2[2]^3*z2[5] - z2[5]^2 + z2[2]*z2[5]^2 - z2[2]^2*z2[5]^2 + 
    z2[2]^3*z2[5]^2 - 4*z2[6] + 2*z2[5]*z2[6] - 18*z2[6]^2 - 
    8*z2[2]*z2[6]^2 + 2*z2[5]*z2[6]^2 - 4*z2[6]^3 + 2*z2[5]*z2[6]^3 + 
    z2[4]*(4 + z2[2]^2*(-2 + z2[5])^2 + 4*z2[6] + 5*z2[6]^2 - 
      z2[2]*(-2 + z2[5])^2*(1 + z2[6]) - 4*z2[5]*(1 + z2[6] + z2[6]^2) + 
      z2[5]^2*(1 + z2[6] + z2[6]^2)) + z2[3]^3*(97 - 183*z2[5] - 9*z2[5]^2 + 
      z2[4]^3*(-2 + 3*z2[5]) + z2[2]^3*(-6 - 48*z2[5] + 9*z2[5]^2) - 
      18*z2[6] + 117*z2[5]*z2[6] - 12*z2[5]*z2[6]^2 + 
      z2[4]*(-60 + z2[5]*(111 - 10*z2[6]) - 11*z2[6] + 
        3*z2[5]^2*(2 + z2[6])) + z2[4]^2*(23 + 2*z2[6] - 
        z2[5]*(39 + z2[6])) + z2[2]^2*(21*z2[5]^2 + 
        z2[4]*(-11 + 46*z2[5] - 3*z2[5]^2) + 2*(10 + z2[6]) + 
        4*z2[5]*(-47 + 6*z2[6])) - z2[2]*(-85 - 9*z2[5]^2 + 
        z2[4]^2*(-9 + 19*z2[5]) + 2*z2[6] + z2[5]*(277 - 86*z2[6] + 
          4*z2[6]^2) + z2[4]*(2*z2[5]*(-60 + z2[6]) - z2[5]^2*(-1 + z2[6]) + 
          5*(9 + z2[6])))) - z2[3]*(-310 - 4*z2[4]^3*(-1 + z2[5]) + 
      310*z2[5] - z2[5]^2 + z2[2]^3*(-172 + 170*z2[5] + z2[5]^2) + 
      119*z2[6] - 215*z2[5]*z2[6] + 12*z2[6]^2 + 26*z2[5]*z2[6]^2 - 
      4*z2[6]^3 + 2*z2[5]*z2[6]^3 + z2[2]^2*(-516 - z2[5]^2 + 
        z2[4]*(128 - 128*z2[5] + z2[5]^2) + z2[5]*(518 - 90*z2[6]) + 
        28*z2[6]) + z2[4]^2*(-62 - 3*z2[6] + z2[5]*(62 + z2[6])) + 
      z2[4]*(z2[5]^2*(1 + z2[6] + z2[6]^2) + 2*(94 + 7*z2[6] + z2[6]^2) - 
        2*z2[5]*(94 - 9*z2[6] + 2*z2[6]^2)) + 
      z2[2]*(36*z2[4]^2*(-1 + z2[5]) + z2[5]^2 + 
        2*z2[5]*(289 - 117*z2[6] + 5*z2[6]^2) + 
        2*(-290 + 52*z2[6] + 5*z2[6]^2) - z2[4]*(-256 - 6*z2[6] + 
          z2[5]^2*(1 + z2[6]) - 4*z2[5]*(-64 + 3*z2[6])))) + 
    z2[3]^2*(439 - 525*z2[5] - z2[5]^2 + z2[4]^3*(-6 + 7*z2[5]) + 
      z2[2]^3*(112 - 200*z2[5] + 13*z2[5]^2) - 117*z2[6] + 322*z2[5]*z2[6] + 
      10*z2[6]^2 - 42*z2[5]*z2[6]^2 + z2[4]^2*(5*(17 + z2[6]) - 
        z2[5]*(101 + 2*z2[6])) + z2[2]^2*(434 + 17*z2[5]^2 + 
        z2[4]*(-115 + 156*z2[5]) - 24*z2[6] + 28*z2[5]*(-23 + 4*z2[6])) + 
      z2[4]*(-268 + z2[5]*(319 - 20*z2[6]) - 33*z2[6] + z2[6]^2 + 
        z2[5]^2*(1 + z2[6] + z2[6]^2)) - z2[2]*(-645 - 7*z2[5]^2 + 
        5*z2[4]^2*(-9 + 11*z2[5]) + 88*z2[6] - 2*z2[6]^2 + 
        3*z2[5]*(281 - 102*z2[6] + 6*z2[6]^2) + 
        z2[4]*(293 + 19*z2[6] + z2[5]^2*(2 + z2[6]) + 
          z2[5]*(-374 + 6*z2[6])))), 
  y[333] -> 11 - 6*z2[5] + z2[5]^2 + z2[2]*(-15 + 17*z2[5] - 7*z2[5]^2 + 
      z2[5]^3), y[334] -> -47 + 12*z2[3]*(-7 + z2[2] - 3*z2[6]) + 
    12*z2[3]^2*(-3 + 3*z2[2] - 2*z2[6]) - 12*z2[6], y[335] -> 46 + 21*z2[2], 
  y[336] -> 6*z2[3]*(13 + 4*z2[3]) - z2[2]^2*(22 - 23*z2[3] + 24*z2[3]^2 + 
      48*z2[3]^3) + z2[2]*(-47 + 48*z2[3] + 48*z2[3]^2 + 48*z2[3]^3), 
  y[337] -> 58 + 141*z2[3] + 72*z2[3]^2, 
  y[338] -> -35 + (-36 + 47*z2[2])*z2[3] + 48*z2[2]*z2[3]^2, 
  y[339] -> 25 - 138*z2[2] - 63*z2[2]^2, 
  y[340] -> -1 - 24*z2[3]^2 - 72*z2[3]^3, 
  y[341] -> -25 - 234*z2[3] - 24*z2[3]^2 + 72*z2[3]^3 + 
    3*z2[2]^2*(22 - 23*z2[3] + 24*z2[3]^2 + 8*z2[3]^3) - 
    3*z2[2]*(-47 + 48*z2[3] + 16*z2[3]^2 + 40*z2[3]^3), 
  y[342] -> 70 + 213*z2[3] + 144*z2[3]^2, 
  y[343] -> 1 + z2[3] + 2*z2[2]^2*z2[3] - z2[2]*(3 + z2[3]), 
  y[344] -> 82 + (132 - 71*z2[2])*z2[3] + (48 - 96*z2[2])*z2[3]^2, 
  y[345] -> 1 + 5*z2[3] + 4*z2[3]^2, y[346] -> 3 + 4*z2[3], 
  y[347] -> -2 + z2[5]*(5 - 2*z2[6]) + 2*z2[5]^2*(-1 + z2[6]), 
  y[348] -> -3 + z2[2]*z2[3]*(5 + 2*z2[3]), 
  y[349] -> 1 + z2[6] + z2[6]^2 + z2[6]^3, 
  y[350] -> z2[2]^4*(-1 - z2[5] + z2[5]^2) - 
    (-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[2]*(-1 + z2[5])^2*(-1 + z2[6]) - z2[2]^2*(-1 + z2[5])^2*(-1 + z2[6]) + 
    z2[2]^3*(-3 + z2[5]*(3 - 2*z2[6]) + z2[5]^2*(-1 + z2[6]) + z2[6]), 
  y[351] -> -46 + 12*z2[6] + 12*z2[3]^2*(-5 + z2[4] + z2[6]) + 
    3*z2[3]*(-39 + 4*z2[4] + 8*z2[6]), 
  y[352] -> 48*z2[3]^3*(-1 + z2[6]) + 23*z2[6] + 3*z2[3]^2*(-35 + 47*z2[6]) + 
    2*z2[3]*(-23 + 58*z2[6]), y[353] -> 46*z2[2]*(2 + z2[6]) + 
    21*z2[2]^2*(2 + z2[6]) - 25*(1 + z2[6] + z2[6]^2), 
  y[354] -> 1 + z2[6] + z2[6]^2 + z2[3]*(3 + 2*z2[6] + z2[6]^2), 
  y[355] -> -5 + 3*z2[6] + z2[5]*(5 - 7*z2[6] + 2*z2[6]^2), 
  y[356] -> 12*z2[3]^3*(-3 + z2[6])^2 - 23*z2[6] + 
    4*z2[3]*(23 - 32*z2[6] + 3*z2[6]^2) + 
    3*z2[3]^2*(74 - 59*z2[6] + 8*z2[6]^2), 
  y[357] -> -11 + 46*z2[6] - 23*z2[6]^2 + z2[5]*(11 - 34*z2[6] + 23*z2[6]^2), 
  y[358] -> -24 + 92*z2[6] - 46*z2[6]^2 + 
    z2[5]^2*(-24 + 70*z2[6] - 46*z2[6]^2) + 
    z2[5]*(49 - 162*z2[6] + 92*z2[6]^2), 
  y[359] -> z2[6]*(z2[4]*(-1 + z2[5]) + 2*z2[6]) + 
    z2[3]^2*(-1 + z2[5])*(z2[4]^2*(-1 + z2[5])^2 + 4*z2[4]*(-1 + z2[5])*
       z2[6] + 6*z2[6]^2) + z2[3]*(z2[4]^2*(-1 + z2[5])^2 + 
      z2[4]*(-2 + z2[5] + z2[5]^2)*z2[6] + 3*z2[5]*z2[6]^2), 
  y[360] -> 1 + z2[6] + z2[6]^2 + z2[6]^3 + z2[6]^4 + 
    z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3), 
  y[361] -> z2[2]^2*z2[3] + (1 + z2[3])*(1 + z2[6] + z2[6]^2) - 
    z2[2]*(2 + z2[6] + z2[3]*(1 + z2[6])), 
  y[362] -> 504 - 392*z2[2] + 161*z2[4] + 21*z2[2]*z2[5]^3 - 46*z2[6] + 
    z2[5]^2*(-149*z2[2] + 23*(1 + z2[4] + z2[6])) + 
    z2[5]*(388*z2[2] - 23*(9 + 5*z2[4] + 2*z2[6])), 
  y[363] -> -(z2[2]^3*(5 + z2[4] + 2*z2[5]*(-1 + z2[6]) - 3*z2[6])) + 
    3*z2[2]^2*(3 + z2[4] + z2[5]*(-1 + z2[6]) - 2*z2[6]) + 
    z2[2]^4*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    (-1 + z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[2]*(2 + z2[5]^2 + z2[4]*(-22 + 23*z2[5] - 8*z2[5]^2 + z2[5]^3) + 
      10*z2[6] - z2[5]*(3 + 4*z2[6])), 
  y[364] -> -5*z2[6]^2 - 2*z2[3]^2*(-7 + 4*z2[6]) - z2[3]*(-24 + 23*z2[6]) - 
    z2[3]*z2[5]*(-1 + z2[6])*(-24 + 13*z2[6] + z2[3]*(-19 + 8*z2[6])), 
  y[365] -> -222 + 96*z2[3]^3*(-1 + z2[6]) + 2*z2[3]^2*(35 + 24*z2[3])*
     z2[5]^2*(-1 + z2[6])^2 + 269*z2[6] - 47*z2[6]^2 + 
    6*z2[3]^2*(-67 + 59*z2[6]) + z2[3]*(-548 + 502*z2[6] - 24*z2[6]^2) + 
    z2[3]*z2[5]*(-1 + z2[6])*(-93 + 48*z2[3]^2 + 23*z2[6] + 
      z2[3]*(-2 + 24*z2[6])), y[366] -> -248 + 26*z2[4] + 47*z2[6] + 
    24*z2[3]^3*(1 + z2[5])*(-5 + z2[4] + 2*z2[5] + z2[6]) + 
    z2[3]*(z2[4]*(-20 + 47*z2[5]) + 48*(-11 + z2[6]) + 
      z2[5]*(46 + 47*z2[6])) + z2[3]^2*(70*z2[5]^2 + 24*z2[4]*(1 + 2*z2[5]) + 
      6*(-71 + 8*z2[6]) + z2[5]*(-46 + 48*z2[6])), 
  y[367] -> -879 - 135*z2[4] + 213*z2[5] + 115*z2[4]*z2[5] - 24*z2[5]^2 - 
    23*z2[4]*z2[5]^2 + z2[2]*(199 - 405*z2[5] + 156*z2[5]^2 - 22*z2[5]^3 + 
      24*z2[3]^3*(3 - 7*z2[5] + 2*z2[5]^2) - 
      24*z2[3]^2*(-20 + 19*z2[5] - 7*z2[5]^2 + z2[5]^3) + 
      z2[3]*(-682 + 474*z2[5] - 163*z2[5]^2 + 23*z2[5]^3)) - 
    4*z2[3]^2*(55 + 12*z2[4]*(-3 + z2[5])^2 + z2[5]*(47 - 36*z2[6]) + 
      18*z2[5]^2*(-1 + z2[6]) - 42*z2[6]) + 46*z2[6] + 46*z2[5]*z2[6] - 
    23*z2[5]^2*z2[6] - 24*z2[3]^3*(9 + z2[4]*(2 + 4*z2[5] - 5*z2[5]^2 + 
        z2[5]^3) + 2*z2[6] - 6*z2[5]*z2[6] + z2[5]^3*z2[6] - 
      z2[5]^2*(1 + z2[6])) + 
    z2[3]*(56 + z2[4]*(191 - 117*z2[5] + 23*z2[5]^2) + z2[6] + 
      z2[5]^2*(25 + 23*z2[6]) - z2[5]*(115 + 71*z2[6])), 
  y[368] -> -260 + z2[2]^2*(110 - 183*z2[5] + 47*z2[5]^2) + 96*z2[6] + 
    23*z2[6]^2 + z2[5]*(235 - 120*z2[6] - 46*z2[6]^2) + 
    z2[5]^2*(-47 + 24*z2[6] + 23*z2[6]^2) + 
    z2[2]*(341 + z2[5]^2*(301 - 213*z2[6]) + 42*z2[5]^3*(-1 + z2[6]) - 
      153*z2[6] + z2[5]*(-649 + 324*z2[6])), 
  y[369] -> 1 - z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3 - 
      z2[3]*(1 + z2[6] + z2[6]^2)), 
  y[370] -> 78*z2[3]*(2 + z2[6]) + 25*(1 + z2[6] + z2[6]^2) + 
    24*z2[3]^2*z2[6]*(-1 + 2*z2[6] + z2[6]^2) + 
    24*z2[3]^3*(-3 - 3*z2[6] + z2[6]^2 + 3*z2[6]^3) + 
    z2[2]^2*(24*z2[3]^3*(1 + z2[6]) - 22*(2 + z2[6]) + 23*z2[3]*(2 + z2[6]) - 
      24*z2[3]^2*(2 + z2[6])) - z2[2]*(48*z2[3]^2*z2[6] + 47*(2 + z2[6]) - 
      48*z2[3]*(2 + z2[6]) + 24*z2[3]^3*(-3 + z2[6] + 2*z2[6]^2)), 
  y[371] -> z2[6]^2*(-11 + 6*z2[6]) + z2[3]^2*(60 - 74*z2[6] + 20*z2[6]^2) + 
    z2[3]*(102 - 154*z2[6] + 53*z2[6]^2) + z2[3]*z2[5]*(-1 + z2[6])*
     (2*(51 - 49*z2[6] + 9*z2[6]^2) + z2[3]*(81 - 71*z2[6] + 12*z2[6]^2)), 
  y[372] -> 22 - 92*z2[6] + 46*z2[6]^2 + 
    23*z2[5]^2*(1 - 3*z2[6] + 2*z2[6]^2) - 
    2*z2[5]*(23 - 80*z2[6] + 46*z2[6]^2) - 
    24*z2[3]^3*(3 + (2 + 2*z2[5] - z2[5]^2)*z2[6] + (1 + z2[5] + z2[5]^2)*
       z2[6]^2) - 2*z2[3]*(11 - 46*z2[6] + 12*z2[6]^2 + 
      z2[5]*(-22 + 80*z2[6] - 46*z2[6]^2) + 
      z2[5]^2*(11 - 34*z2[6] + 23*z2[6]^2)) + 
    2*z2[3]^2*(-1 - 36*z2[6] - 24*z2[6]^2 + 
      z2[5]*(-22 + 58*z2[6] - 24*z2[6]^2) + 
      z2[5]^2*(11 - 34*z2[6] + 23*z2[6]^2)), 
  y[373] -> 470 - 342*z2[6] + 47*z2[6]^2 + 
    24*z2[3]^3*((-3 + z2[6])^2 + 4*z2[5]^2*(-1 + z2[6]) + 
      z2[5]*(5 - 4*z2[6] + z2[6]^2)) + 2*z2[3]^2*(70*z2[5]^2*(-1 + z2[6]) + 
      3*(138 - 71*z2[6] + 8*z2[6]^2) + z2[5]*(22 - 35*z2[6] + 24*z2[6]^2)) + 
    z2[3]*(1076 - 530*z2[6] + 48*z2[6]^2 + 
      z2[5]*(-139 + 22*z2[6] + 47*z2[6]^2)), 
  y[374] -> -26*z2[2]^3*z2[5] + z2[2]^2*(-1 + z2[5])*
     (89 + 47*z2[5]*(-1 + z2[6]) - 21*z2[6]) + 
    24*(2 + z2[5]*(-1 + z2[6]) - z2[6])^2 + 
    z2[2]*(-126 + 21*z2[5]^3*(-1 + z2[6])^2 + 84*z2[6] - 22*z2[6]^2 - 
      8*z2[5]^2*(19 - 27*z2[6] + 8*z2[6]^2) + 
      z2[5]*(306 - 258*z2[6] + 65*z2[6]^2)), 
  y[375] -> -1 + z2[6]^5 + z2[3]*(-3 + z2[6]^5) + 
    z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3 - 2*z2[6]^4 + 
      z2[3]*(3 + 3*z2[6] + 3*z2[6]^2 + 3*z2[6]^3 - 4*z2[6]^4)), 
  y[376] -> 2 - 5*z2[5] + 2*z2[5]^2 + z2[4]*(11 - 6*z2[5] + z2[5]^2) + 
    z2[2]^3*(12 + 5*z2[4] + 4*z2[5]*(-1 + z2[6]) - 8*z2[6]) + 2*z2[5]*z2[6] - 
    2*z2[5]^2*z2[6] + 4*z2[2]^4*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) - 
    z2[2]^2*(17 + z2[4]^2 - 2*z2[4]*(-5 + z2[6]) - 15*z2[6] + 2*z2[6]^2 - 
      z2[5]*(5 - 6*z2[6] + z2[6]^2)) + 
    z2[2]*(-3*z2[5]^2 + z2[4]^2*(6 - 5*z2[5] + z2[5]^2) - 3*(5 + 6*z2[6]) + 
      z2[5]*(12 + 8*z2[6] + z2[6]^2) + z2[4]*(47 + 20*z2[5]^2 - 3*z2[5]^3 - 
        7*z2[6] + z2[5]*(-52 + 3*z2[6]))), 
  y[377] -> (-6 + z2[4])*z2[6]^2 + z2[3]*(78 + 6*z2[4]^3*(-1 + z2[5]) - 
      53*z2[6] + z2[5]*(-78 + 85*z2[6] - 18*z2[6]^2) + 
      z2[4]*(-54 - 18*z2[5]*(-3 + z2[6]) + z2[6]^2) + 
      z2[4]^2*(5*(6 + z2[6]) - z2[5]*(30 + z2[6]))) + 
    z2[3]^2*(46 + z2[4]^3*(-4 + 5*z2[5]) - 20*z2[6] + 
      z2[5]*(-62 + 63*z2[6] - 12*z2[6]^2) + 
      z2[4]^2*(18 + 4*z2[6] - z2[5]*(24 + z2[6])) - 
      z2[4]*(32 + 6*z2[6] + z2[5]*(-43 + 12*z2[6]))), 
  y[378] -> 1276 + 264*z2[3]^3 + z2[2]^2*(484 + 638*z2[3] - 96*z2[3]^2 + 
      24*z2[3]^3) - 409*z2[6] - 23*z2[6]^2 + 2*z2[3]^2*(83 + 96*z2[6]) + 
    z2[3]*(1190 - 387*z2[6] + 48*z2[6]^2) - 2*z2[5]^3*(-1 + z2[6])*
     (z2[2]*(22 - 23*z2[3] + 24*z2[3]^2) + 12*z2[3]^3*(1 + z2[6])) + 
    z2[2]*(-24*z2[3]^3 + z2[3]*(1777 - 321*z2[6]) + 3*(323 + z2[6]) + 
      2*z2[3]^2*(-217 + 60*z2[6])) + 
    z2[5]^2*(48 + z2[2]^2*(-48 + 49*z2[3] - 24*z2[3]^2) - 25*z2[6] - 
      23*z2[6]^2 + 24*z2[3]^3*(-4 + z2[6] + z2[6]^2) - 
      24*z2[3]^2*(3 - 7*z2[6] + 3*z2[6]^2) + 
      z2[3]*(-49 + 26*z2[6] + 23*z2[6]^2) + 
      z2[2]*(-314 + z2[3]*(327 - 233*z2[6]) + 223*z2[6] + 48*z2[3]^3*z2[6] + 
        24*z2[3]^2*(-11 + 9*z2[6]))) + 
    z2[5]*(-238 + z2[2]^2*(188 - 297*z2[3] + 120*z2[3]^2 - 24*z2[3]^3) + 
      48*z2[3]^3*(-1 + z2[6]) + 122*z2[6] + 46*z2[6]^2 + 
      z2[3]*(-105 + 76*z2[6] - 71*z2[6]^2) + 
      4*z2[3]^2*(6 - 95*z2[6] + 18*z2[6]^2) - 
      z2[2]*(z2[3]*(963 - 404*z2[6]) + 338*(-2 + z2[6]) + 
        48*z2[3]^3*(1 + z2[6]) + 24*z2[3]^2*(-23 + 12*z2[6]))), 
  y[379] -> 12*z2[2]^4*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[2]^3*(-83 - 24*z2[4] - 24*z2[5]*(-1 + z2[6]) + 48*z2[6]) + 
    z2[2]^2*(177 + 12*z2[4]^2 + z2[4]*(106 - 24*z2[6]) + 
      36*z2[5]*(-1 + z2[6]) - 142*z2[6] + 12*z2[6]^2) + 
    (-1 + z2[5])*(-11 + 46*z2[6] - 23*z2[6]^2 + 
      z2[5]*(11 - 34*z2[6] + 23*z2[6]^2)) + 
    z2[2]*(-11 + z2[4]^2*(-256 + 336*z2[5] - 150*z2[5]^2 + 23*z2[5]^3) + 
      z2[5]*(22 - 94*z2[6]) + 212*z2[6] - 47*z2[6]^2 + 
      z2[5]^2*(-11 + 23*z2[6]) + z2[4]*(z2[5]^2*(8 - 69*z2[6]) + 
        z2[5]*(194 - 36*z2[6]) + z2[5]^3*(-11 + 23*z2[6]) + 
        4*(-83 + 44*z2[6]))), y[380] -> -11*z2[4] + 2*z2[5] + 6*z2[4]*z2[5] - 
    z2[5]^2 - z2[4]*z2[5]^2 + z2[3]^2*z2[4]*(1 + z2[4] - z2[6]) + 
    z2[2]^4*(3 - 2*z2[3] + z2[3]^2)*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - 
    z2[4]*z2[6] + z2[5]^2*z2[6] - z2[3]*(1 + z2[4]^2*(-4 + z2[5]) - 
      z2[4]*(6 - 3*z2[5] + z2[5]^2 - 4*z2[6]) + z2[6] + z2[6]^2) - 
    z2[2]^3*(7 + 4*z2[4] - 2*z2[5] - 5*z2[6] + 2*z2[5]*z2[6] + 
      z2[3]^2*(-3 + 2*z2[4] - 2*z2[5]*(-1 + z2[6]) + z2[6]) + 
      z2[3]*(-2 - 3*z2[4] + 2*z2[6])) + 
    z2[2]^2*(8 + 7*z2[4] + z2[4]^2 - 2*z2[5] - 9*z2[6] - 2*z2[4]*z2[6] + 
      3*z2[5]*z2[6] + 2*z2[6]^2 - z2[5]*z2[6]^2 - 
      z2[3]*(-1 + z2[4]^2 + z2[5] - 2*z2[4]*(-2 + z2[6]) - 3*z2[6] + 
        2*z2[6]^2 - z2[5]*z2[6]^2) + z2[3]^2*(z2[4]^2 + z2[5]*(-1 + z2[6]) + 
        z2[6] - z2[4]*(3 + z2[6]))) + z2[2]*(13 - 9*z2[5] + 2*z2[5]^2 - 
      z2[4]^2*(6 - 5*z2[5] + z2[5]^2) + 8*z2[6] - 4*z2[5]*z2[6] - 
      z2[5]*z2[6]^2 + z2[4]*(-25 - 12*z2[5]^2 + 2*z2[5]^3 + 
        z2[5]*(29 - 3*z2[6]) + 7*z2[6]) + z2[3]^2*(-1 + 2*z2[4]^2 + z2[6] - 
        2*z2[4]*z2[6]) + z2[3]*(-7 - z2[5]^2 + 
        z2[4]^2*(4 - 3*z2[5] + z2[5]^2) + 4*z2[6] - 2*z2[6]^2 - 
        z2[4]*(-4*z2[5]^2 + z2[5]^3 - 2*z2[5]*(-3 + z2[6]) + 4*z2[6]) + 
        z2[5]*(4 + z2[6] + z2[6]^2))), 
  y[381] -> (-1 + z2[5])*(-11 + 46*z2[6] - 23*z2[6]^2 + 
      z2[5]*(11 - 34*z2[6] + 23*z2[6]^2)) - 
    z2[3]*(11 - 46*z2[6] + (23 + 11*z2[4])*z2[6]^2 + 
      z2[5]*(-22 + 80*z2[6] - 46*z2[6]^2) + 
      z2[5]^2*(11 - 34*z2[6] + 23*z2[6]^2)) + 
    z2[3]^2*(23 - 46*z2[6] + 12*z2[6]^2 + 
      z2[5]*(-22 + 80*z2[6] - 46*z2[6]^2) + 
      z2[5]^2*(11 - 34*z2[6] + 23*z2[6]^2) + 
      z2[4]*(12 + 2*(-5 + 11*z2[5])*z2[6] + (36 - 22*z2[5])*z2[6]^2)) + 
    12*z2[3]^4*(6 + (2 + 2*z2[5] - z2[5]^2)*z2[6] + (1 + z2[5] + z2[5]^2)*
       z2[6]^2 + z2[4]*(3 + (2 + 2*z2[5] - z2[5]^2)*z2[6] + 
        (1 + z2[5] + z2[5]^2)*z2[6]^2)) + 
    z2[3]^3*(49 + 36*z2[6] + 24*z2[6]^2 + z2[5]^2*(-11 + 34*z2[6] - 
        23*z2[6]^2) + z2[5]*(22 - 58*z2[6] + 24*z2[6]^2) + 
      z2[4]*(37 - 11*z2[5]^2*(-1 + z2[6])^2 + 60*z2[6] + 36*z2[6]^2 + 
        z2[5]*(22 - 34*z2[6] + 36*z2[6]^2))), 
  y[382] -> -746 - 120*z2[3]^3 - 260*z2[2]^3*(2 + z2[3]) + 
    (-24*z2[3]^3 + z2[2]*(-22 + 23*z2[3] - 24*z2[3]^2))*z2[5]^3*
     (-1 + z2[6])^2 + 486*z2[6] - 24*z2[6]^2 - 4*z2[3]^2*(71 + 6*z2[6]) + 
    z2[3]*(-891 + 461*z2[6] - 48*z2[6]^2) + 
    3*z2[2]^2*(-446 + 8*z2[3]^3 - 8*z2[3]^2*(-3 + z2[6]) + 36*z2[6] + 
      z2[3]*(-361 + 51*z2[6])) + z2[5]^2*(-1 + z2[6])*
     (z2[2]^2*(-48 + 49*z2[3] - 24*z2[3]^2) + 
      z2[2]*(-158 + 48*z2[3]^3 + z2[3]*(164 - 70*z2[6]) + 
        48*z2[3]^2*(-2 + z2[6]) + 67*z2[6]) + 
      24*(1 + z2[3]^3*(-3 + z2[6]) + z2[3]*(-1 + z2[6]) - z2[6] + 
        z2[3]^2*z2[6])) + z2[2]*(-1297 + 48*z2[3]^3 + 
      z2[3]^2*(214 - 72*z2[6]) + 301*z2[6] + 23*z2[6]^2 - 
      4*z2[3]*(373 - 121*z2[6] + 6*z2[6]^2)) + 
    z2[5]*(26*z2[2]^3*(1 + 3*z2[3]) - 2*z2[2]^2*(12*z2[3]^3 - 
        35*(-2 + z2[6]) - 24*z2[3]^2*(-2 + z2[6]) + 
        z2[3]*(-202 + 75*z2[6])) - 4*(6*z2[3]^3*(-3 + 4*z2[6]) + 
        z2[3]*(-37 + 43*z2[6] - 6*z2[6]^2) - 12*(2 - 3*z2[6] + z2[6]^2) + 
        z2[3]^2*(-59 + 41*z2[6] + 6*z2[6]^2)) + 
      z2[2]*(-318 - 48*z2[3]^3*(-3 + z2[6]) + 270*z2[6] - 68*z2[6]^2 - 
        24*z2[3]^2*(6 - 7*z2[6] + z2[6]^2) + z2[3]*(590 - 464*z2[6] + 
          71*z2[6]^2))), y[383] -> -3 + 4*z2[5] - z2[5]^2 + 
    z2[2]^4*(1 + z2[5] - z2[5]^2 + z2[3]*(79 - 81*z2[5] + z2[5]^2) + 
      z2[3]^3*(-21 - 13*z2[5] + 5*z2[5]^2) + 
      z2[3]^2*(18 - 95*z2[5] + 15*z2[5]^2)) + z2[6] - 2*z2[5]*z2[6] + 
    z2[5]^2*z2[6] - 39*z2[6]^2 + 12*z2[6]^3 + 
    z2[3]^3*(134 - 121*z2[6] + 24*z2[6]^2 + 3*z2[5]^2*(-4 + 3*z2[6]) + 
      z2[5]*(-255 + 368*z2[6] - 141*z2[6]^2 + 12*z2[6]^3)) + 
    z2[3]*(444 - z2[5]^2*(-1 + z2[6]) - 491*z2[6] + 78*z2[6]^2 + 12*z2[6]^3 + 
      z2[5]*(-432 + 658*z2[6] - 268*z2[6]^2 + 24*z2[6]^3)) + 
    z2[3]^2*(610 + z2[5]^2*(-1 + z2[6]) - 621*z2[6] + 141*z2[6]^2 + 
      z2[5]*(-731 + 1042*z2[6] - 409*z2[6]^2 + 36*z2[6]^3)) + 
    z2[2]^3*(3 - z2[5]^2*(-1 + z2[6]) - z2[6] + z2[5]*(-3 + 2*z2[6]) + 
      z2[3]^3*(-49 - 9*z2[5]^2*(-3 + z2[6]) + 5*z2[6] + 
        z2[5]*(-123 + 56*z2[6])) + z2[3]*(469 + z2[5]^2*(-1 + z2[6]) - 
        145*z2[6] + z2[5]*(-469 + 230*z2[6])) + 
      z2[3]^2*(264 + z2[5]^2*(49 - 13*z2[6]) - 95*z2[6] + 
        z2[5]*(-559 + 254*z2[6]))) + z2[2]^2*(-1 - 2*z2[5]*(-1 + z2[6]) + 
      z2[5]^2*(-1 + z2[6]) + z2[6] - 23*z2[6]^2 + 
      z2[3]^2*(768 + z2[5]^2*(42 - 17*z2[6]) - 451*z2[6] + 31*z2[6]^2 + 
        z2[5]*(-1194 + 966*z2[6] - 119*z2[6]^2)) + 
      z2[3]*(957 - z2[5]^2*(-1 + z2[6]) - 539*z2[6] + 12*z2[6]^2 + 
        z2[5]*(-958 + 798*z2[6] - 96*z2[6]^2)) + 
      z2[3]^3*(9 + z2[5]^2*(43 - 21*z2[6]) - 11*z2[6] + 2*z2[6]^2 + 
        z2[5]*(-342 + 248*z2[6] - 29*z2[6]^2))) + 
    z2[2]*(1 + 2*z2[5]*(-1 + z2[6]) - z2[5]^2*(-1 + z2[6]) - z2[6] - 
      51*z2[6]^2 + 6*z2[6]^3 + z2[3]^3*(121 + z2[5]^2*(17 - 9*z2[6]) - 
        79*z2[6] + 12*z2[6]^2 + z2[5]*(-428 + 432*z2[6] - 105*z2[6]^2 + 
          4*z2[6]^3)) + z2[3]*(899 + z2[5]^2*(-1 + z2[6]) - 753*z2[6] + 
        54*z2[6]^2 + 6*z2[6]^3 + 2*z2[5]*(-449 + 521*z2[6] - 133*z2[6]^2 + 
          5*z2[6]^3)) + z2[3]^2*(970 + z2[5]^2*(12 - 7*z2[6]) - 781*z2[6] + 
        111*z2[6]^2 + z2[5]*(-1298 + 1438*z2[6] - 365*z2[6]^2 + 
          14*z2[6]^3))), y[384] -> -11 + 22*z2[5] - 11*z2[5]^2 - 
    12*z2[2]^4*(1 - z2[3] + z2[3]^2 - z2[3]^3 + z2[3]^4)*
     (2 + z2[5]*(-1 + z2[6]) - z2[6]) + 46*z2[6] - 80*z2[5]*z2[6] + 
    34*z2[5]^2*z2[6] - 23*z2[6]^2 + 46*z2[5]*z2[6]^2 - 23*z2[5]^2*z2[6]^2 + 
    z2[2]^3*(83 + 24*z2[4] - 24*z2[5] + 12*z2[3]^4*
       (3*z2[4] + 2*(-1 + z2[5])*(-1 + z2[6])^2) + 
      z2[3]^2*(83 + 24*z2[4] + 24*z2[5]*(-1 + z2[6]) - 48*z2[6]) - 48*z2[6] + 
      24*z2[5]*z2[6] + z2[3]*(-83 - 24*z2[4] - 24*z2[5]*(-1 + z2[6]) + 
        48*z2[6]) + z2[3]^3*(-83 - 24*z2[4] - 24*z2[5]*(-1 + z2[6]) + 
        48*z2[6])) - 12*z2[3]^4*(6 + z2[4]^3*(-3 - z2[5] + z2[5]^2) + 
      (5 + 2*z2[5] - z2[5]^2)*z2[6] + (4 + z2[5] + z2[5]^2)*z2[6]^2 + 
      3*z2[6]^3 - 2*z2[6]^4 + z2[4]^2*(-6 + z2[5] + 4*z2[6] + 
        2*z2[5]*z2[6]) + z2[4]*z2[6]*(5 + z2[5] - z2[5]^2 - 3*z2[6] + 
        3*z2[6]^2)) + z2[3]*(11 - 46*z2[6] + (23 + 11*z2[4])*z2[6]^2 + 
      z2[5]*(-22 + 80*z2[6] - 46*z2[6]^2) + 
      z2[5]^2*(11 - 34*z2[6] + 23*z2[6]^2)) + 
    z2[3]^2*(-23 + z2[4]^3*(4 + 44*z2[5]) + 34*z2[6] - 24*z2[6]^2 - 
      12*z2[6]^3 + 24*z2[6]^4 + z2[4]^2*(4 - 2*(26 + 11*z2[5])*z2[6]) + 
      z2[5]^2*(-11 + 34*z2[6] - 23*z2[6]^2) + 2*z2[4]*z2[6]*
       (9 - 11*z2[5] + 12*z2[6] - 12*z2[6]^2) + 
      z2[5]*(22 - 80*z2[6] + 46*z2[6]^2)) + 
    z2[3]^3*(-49 + z2[4]^3*(168 - 48*z2[5] + 11*z2[5]^2) - 84*z2[6] - 
      72*z2[6]^2 - 48*z2[6]^3 + 48*z2[6]^4 + 
      z2[5]*(-22 + 58*z2[6] - 24*z2[6]^2) + 
      z2[5]^2*(11 - 34*z2[6] + 23*z2[6]^2) + 
      z2[4]^2*(242 - 11*z2[5]^2 - 252*z2[6] + 2*z2[5]*(-13 + 6*z2[6])) + 
      z2[4]*(11 - 11*z2[5]^2*(-1 + z2[6]) - 254*z2[6] + 96*z2[6]^2 - 
        60*z2[6]^3 + z2[5]*(-22 + 60*z2[6]))) - 
    z2[2]^2*(177 + 106*z2[4] + 12*z2[4]^2 - 36*z2[5] - 142*z2[6] - 
      24*z2[4]*z2[6] + 36*z2[5]*z2[6] + 12*z2[6]^2 - 
      z2[3]*(177 + 12*z2[4]^2 + z2[4]*(106 - 24*z2[6]) + 
        36*z2[5]*(-1 + z2[6]) - 142*z2[6] + 12*z2[6]^2) + 
      z2[3]^2*(177 + 12*z2[4]^2 + z2[4]*(106 - 24*z2[6]) + 
        36*z2[5]*(-1 + z2[6]) - 142*z2[6] + 12*z2[6]^2) + 
      z2[3]^3*(-181 - 12*z2[4]^2 + 168*z2[6] + 12*z2[6]^2 - 12*z2[6]^3 + 
        3*z2[4]*(-71 + 16*z2[6]) + 12*z2[5]*(3 - 3*z2[6] - z2[6]^2 + 
          z2[6]^3)) + 12*z2[3]^4*(-3*z2[4] + 3*z2[4]^2 + 
        (-1 + z2[6])*(6 + 4*z2[6] - 3*z2[6]^2 + z2[5]*(-1 - 2*z2[6] + 
            3*z2[6]^2)))) + z2[2]*(11 - 22*z2[5] + 11*z2[5]^2 + 
      z2[4]^2*(256 - 336*z2[5] + 150*z2[5]^2 - 23*z2[5]^3) - 212*z2[6] + 
      94*z2[5]*z2[6] - 23*z2[5]^2*z2[6] + 47*z2[6]^2 + 
      z2[4]*(332 + z2[5]^3*(11 - 23*z2[6]) - 176*z2[6] + 
        2*z2[5]*(-97 + 18*z2[6]) + z2[5]^2*(-8 + 69*z2[6])) + 
      12*z2[3]^4*(-3 + z2[4]^3*z2[5]^2 - z2[4]^2*(11 - 2*z2[5] - 4*z2[5]^2 + 
          z2[5]^3) + 2*z2[6] - z2[5]^2*z2[6] - 6*z2[6]^2 + 7*z2[6]^3 + 
        z2[5]*(3 + 4*z2[6] + 3*z2[6]^2 - 3*z2[6]^3) - 
        z2[4]*(18 + z2[5]^2 - 7*z2[6] + z2[5]^3*z2[6] - 2*z2[6]^2 - 
          3*z2[5]*(3 + z2[6]))) + z2[3]^3*(-23 + 48*z2[4]^3*(-1 + z2[5]) + 
        z2[4]^2*(-106*z2[5]^2 + 23*z2[5]^3 + z2[5]*(326 - 24*z2[6]) + 
          48*(-11 + z2[6])) + 182*z2[6] - 72*z2[6]^2 + 36*z2[6]^3 + 
        z2[5]^2*(-11 + 23*z2[6]) - 2*z2[5]*(-17 + 30*z2[6] - 6*z2[6]^2 + 
          6*z2[6]^3) + z2[4]*(-593 + z2[5]^2*(8 - 47*z2[6]) + 468*z2[6] + 
          24*z2[6]^2 - 6*z2[5]*(-41 + 18*z2[6]) + 
          z2[5]^3*(-11 + 23*z2[6]))) + 
      z2[3]*(-11 + z2[4]^2*(-256 + 336*z2[5] - 150*z2[5]^2 + 23*z2[5]^3) + 
        z2[5]*(22 - 94*z2[6]) + 212*z2[6] - 47*z2[6]^2 + 
        z2[5]^2*(-11 + 23*z2[6]) + z2[4]*(z2[5]^2*(8 - 69*z2[6]) + 
          z2[5]*(194 - 36*z2[6]) + z2[5]^3*(-11 + 23*z2[6]) + 
          4*(-83 + 44*z2[6]))) + z2[3]^2*
       (11 + z2[4]^2*(252 - 380*z2[5] + 150*z2[5]^2 - 23*z2[5]^3) + 
        z2[5]^2*(11 - 23*z2[6]) - 212*z2[6] + 36*z2[6]^2 + 
        z2[5]*(-22 + 94*z2[6]) + z2[4]*(z2[5]^3*(11 - 23*z2[6]) + 
          2*z2[5]*(-97 + 18*z2[6]) + z2[5]^2*(-8 + 69*z2[6]) + 
          2*(164 - 75*z2[6] + 6*z2[6]^2)))), 
  y[385] -> (1 + z2[2])^(-2) + 1/(z2[2]*(1 + z2[4] - z2[6])), 
  y[386] -> 1 + z2[5]*(-1 + z2[6]) - 2*z2[6], 
  y[387] -> 2 + z2[3]*(2 + z2[5]), y[388] -> -2 + (2 + 3*z2[3])*z2[6], 
  y[389] -> z2[4]*(1 + z2[4]^2 + z2[5] - 4*z2[6] + 
      z2[2]*(-4 + z2[4]*(-2 + z2[5]) + z2[6]) - z2[4]*(-7 + z2[5] + z2[6])) + 
    z2[3]*(2 + z2[4]^3 + z2[5] + z2[4]*(7 - 6*z2[6]) + 
      z2[2]^2*(4 + z2[4] - z2[6]) - z2[6] - z2[5]*z2[6] - 
      z2[4]^2*(-10 + 2*z2[5] + z2[6]) + z2[2]*(-1 + 2*z2[4]^2*(-2 + z2[5]) - 
        z2[5] - z2[4]*(16 - 7*z2[5] + z2[5]^2 - 2*z2[6]) + 4*z2[6])), 
  y[390] -> z2[2]^4*z2[3]^2*(1 + z2[4] - z2[6]) + 
    z2[2]^2*(z2[4]^2 + z2[3]^2*(3 + 6*z2[4]^2 + z2[4]*(8 - 3*z2[6]) - 
        2*z2[6]) + 2*z2[3]*z2[4]*(2 + 3*z2[4] - z2[6]))*(1 + z2[4] - z2[6]) - 
    z2[2]^3*z2[3]*(2*z2[4] + z2[3]*(2 + 4*z2[4] - z2[6]))*
     (1 + z2[4] - z2[6]) + (1 + z2[3])*z2[4]*(z2[4] - z2[6])*
     (z2[4]*(2 + z2[4])*(1 + z2[4] - z2[6]) + z2[3]*(1 + z2[4])*
       (3 + z2[4]^2 - 3*z2[6] - z2[4]*(-5 + z2[5] + z2[6]))) + 
    z2[2]*(-(z2[4]^2*(2 + 2*z2[4]^2 + z2[4]*(4 - 3*z2[6]) - 3*z2[6] + 
         z2[6]^2)) + z2[3]*z2[4]*(1 + z2[4] - z2[6])*
       (-3 + 2*z2[4]^2*(-4 + z2[5]) + 4*z2[6] + 
        z2[4]*(-13 + 3*z2[5] + 4*z2[6])) + z2[3]^2*(1 + z2[4])*
       (2*z2[4]^3*(-3 + z2[5]) - z2[4]^2*(17 + z2[5]^2 + 
          2*z2[5]*(-4 + z2[6]) - 9*z2[6]) - 3*(-1 + z2[6])*z2[6] + 
        z2[4]*(-9 + z2[5]*(3 - 4*z2[6]) + 16*z2[6] - 3*z2[6]^2))), 
  y[391] -> 4/3 - 16*z2[3]*z2[5], y[392] -> 25 + 36*z2[3], 
  y[393] -> 16 + 48*z2[3], y[394] -> 1 + (1 + z2[2])^(-2), 
  y[395] -> 25*z2[4] + 61*z2[3]*(1 + z2[4]) + 36*z2[3]^2*(2 + z2[4]), 
  y[396] -> 26 + 12*z2[4] + z2[3]*(146 + 48*z2[4] + 13*z2[5]) + 
    12*z2[3]^2*(3*z2[4] + 2*(6 + z2[5])), 
  y[397] -> 8 + 2*z2[6] + 2*z2[6]^2 + 3*z2[6]^3 - 
    z2[2]*(5 + 4*z2[6] + 3*z2[6]^2), 
  y[398] -> -2 - z2[6]^5 + 2*z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3 + 
      2*z2[6]^4), y[399] -> -61 - 6*(2 + z2[2] - z2[4])*z2[6] - 6*z2[6]^2 + 
    6*z2[3]*(-18 + z2[4]*(-1 + z2[6]) - 2*z2[6] - z2[6]^2 + 
      z2[2]^2*(-1 + z2[5])*(2 + z2[6]) + 
      z2[2]*(-3*z2[6] + z2[5]*(2 + z2[6]))), 
  y[400] -> z2[4]*(13 + 13*z2[5]*(-1 + z2[6]) - 2*z2[6]) + 
    24*z2[3]^2*(2 + z2[4] + z2[5]*z2[6] + z2[4]*z2[5]*z2[6]) + 
    z2[3]*(37 + 13*z2[5]*(-1 + z2[6]) - 2*z2[6] + 
      z2[4]*(37 - 2*z2[6] + z2[5]*(-13 + 37*z2[6]))), 
  y[401] -> z2[4]*(-13 - 37*z2[4]^2 - 13*z2[5] + 
      z2[2]*(76 + z2[4]*(50 - 13*z2[5]) - 37*z2[6]) + 100*z2[6] + 
      z2[4]*(-115 + 13*z2[5] + 37*z2[6])) + 
    z2[3]*(-38 + 12*z2[2]^3*z2[4] - 97*z2[4]^3 - 13*z2[5] + 109*z2[6] + 
      13*z2[5]*z2[6] + 24*z2[6]^2 + 24*z2[6]^3 + 36*z2[6]^4 + 
      z2[4]^2*(-382 + 50*z2[5] + 97*z2[6]) - 
      z2[2]^2*(88 + 24*z2[4]^2 + z2[4]*(109 - 12*z2[6]) - 61*z2[6] + 
        12*z2[6]^2) - z2[4]*(187 - 318*z2[6] + 24*z2[6]^2 + 36*z2[6]^3) + 
      z2[2]*(37 + 12*z2[4]^3 + 13*z2[5] - 136*z2[6] + 12*z2[6]^3 - 
        2*z2[4]^2*(-140 + 37*z2[5] + 6*z2[6]) + 
        z2[4]*(484 - 139*z2[5] + 13*z2[5]^2 - 170*z2[6] + 24*z2[6]^2))) - 
    12*z2[3]^2*(11 + 5*z2[4]^3 - z2[5] + z2[4]^2*(23 - 3*z2[5] - 5*z2[6]) + 
      z2[2]^4*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - 14*z2[6] - 2*z2[5]*z2[6] - 
      2*z2[6]^2 - 2*z2[6]^3 - 3*z2[6]^4 + z2[4]*(20 - 2*z2[5] - 19*z2[6] + 
        2*z2[6]^2 + 3*z2[6]^3) - z2[2]^3*(9 + 3*z2[4] - 2*z2[6] - 2*z2[6]^2 + 
        z2[5]*(-3 + z2[6] + 2*z2[6]^2)) + z2[2]^2*(19 + 3*z2[4]^2 + 
        z2[4]*(17 - 2*z2[6]) - 10*z2[6] + 3*z2[6]^2 - 3*z2[6]^3 + 
        3*z2[5]*(-1 + z2[6]^3)) + z2[2]*(-13 - z2[4]^3 + 17*z2[6] - 
        4*z2[6]^2 - 7*z2[6]^3 + z2[4]^2*(-22 + 6*z2[5] + z2[6]) + 
        z2[4]*(-50 + 20*z2[5] - 2*z2[5]^2 + 13*z2[6] - 2*z2[6]^2) + 
        z2[5]*(3 + 2*z2[6] + 2*z2[6]^2 + 3*z2[6]^3))), 
  y[402] -> 12*z2[2]^5*z2[3]^3*(z2[4] - (3 + z2[5]*(-1 + z2[6]) - z2[6])*
       (-1 + z2[6])) - (1 + z2[3])*(z2[4] - z2[6])*
     (z2[3]*z2[4]*(1 + z2[4])*(75 + 37*z2[4]^2 + 
        z2[4]*(125 - 13*z2[5] - 37*z2[6]) - 87*z2[6]) + 
      13*z2[4]^2*(2 + z2[4])*(1 + z2[4] - z2[6]) + 
      12*z2[3]^2*(2*z2[4]^4 + z2[4]^2*(20 - 2*z2[5] - 9*z2[6]) - z2[6]^5 - 
        z2[4]^3*(-11 + z2[5] + 2*z2[6]) - z2[4]*(-15 + z2[5] + 12*z2[6]))) - 
    z2[2]^4*z2[3]^2*(25 + 24*z2[4]^2 + z2[4]*(61 - 48*z2[6]) - 37*z2[6] + 
      12*z2[6]^2 + 12*z2[3]*(4*z2[4]^2 + z2[4]*(10 - 8*z2[6]) - 
        (-1 + z2[6])*(7 - 2*z2[6] - z2[6]^2 + z2[5]*(-1 + z2[6]^2)))) + 
    z2[2]^3*z2[3]*(2*z2[4]*(19 + 6*z2[4]^2 + z2[4]*(25 - 12*z2[6]) - 
        25*z2[6] + 6*z2[6]^2) + z2[3]*(50 + 72*z2[4]^3 - 87*z2[6] + 
        37*z2[6]^2 - 4*z2[4]^2*(-61 + 36*z2[6]) + 
        z2[4]*(234 - 281*z2[6] + 60*z2[6]^2)) + 
      12*z2[3]^2*(6*z2[4]^3 - 4*z2[4]^2*(-5 + 3*z2[6]) + 
        z2[4]*(24 - 26*z2[6] + 5*z2[6]^2) - (-1 + z2[6])*
         (11 - 5*z2[6] + z2[6]^2 - z2[6]^3 + z2[5]*(-1 + z2[6]^3)))) - 
    z2[2]^2*(13*z2[4]^2*(1 + z2[4] - z2[6]) + 2*z2[3]*z2[4]*
       (38 + 12*z2[4]^3 + z2[4]^2*(75 - 24*z2[6]) - 63*z2[6] + 25*z2[6]^2 + 
        z2[4]*(101 - 100*z2[6] + 12*z2[6]^2)) + 
      z2[3]^2*(75 + 72*z2[4]^4 - 137*z2[6] + 62*z2[6]^2 - 
        6*z2[4]^3*(-61 + 24*z2[6]) + z2[4]^2*(614 - 549*z2[6] + 72*z2[6]^2) + 
        z2[4]*(407 - 565*z2[6] + 183*z2[6]^2 - 12*z2[6]^3)) + 
      12*z2[3]^3*(4*z2[4]^4 + z2[4]^3*(20 - 8*z2[6]) + 
        4*z2[4]^2*(10 - 8*z2[6] + z2[6]^2) - z2[4]*(-38 + 45*z2[6] - 
          12*z2[6]^2 + z2[6]^3) - (-1 + z2[6])*(15 - 8*z2[6] + z2[6]^2 + 
          z2[6]^3 - z2[6]^4 + z2[5]*(-1 + z2[6]^4)))) + 
    z2[2]*(13*z2[4]^2*(2 + 2*z2[4]^2 + z2[4]*(4 - 3*z2[6]) - 3*z2[6] + 
        z2[6]^2) + z2[3]*z2[4]*(1 + z2[4] - z2[6])*(75 + 12*z2[4]^3 + 
        z2[4]*(253 - 39*z2[5] - 100*z2[6]) - 88*z2[6] - 
        2*z2[4]^2*(-82 + 13*z2[5] + 6*z2[6])) + 
      z2[3]^2*(24*z2[4]^5 + z2[4]^4*(306 - 62*z2[5] - 48*z2[6]) + 
        3*z2[6]*(-25 + 29*z2[6]) + z2[4]^3*(911 + 13*z2[5]^2 - 489*z2[6] + 
          24*z2[6]^2 + z2[5]*(-250 + 62*z2[6])) + 
        z2[4]*(405 - 787*z2[6] + 294*z2[6]^2 - 12*z2[6]^4 + 
          z2[5]*(-87 + 112*z2[6])) + z2[4]^2*(1022 + 13*z2[5]^2 - 
          1105*z2[6] + 183*z2[6]^2 + z2[5]*(-275 + 174*z2[6]))) + 
      12*z2[3]^3*(z2[4]^5 + z2[4]^4*(13 - 3*z2[5] - 2*z2[6]) + 
        z2[4]^3*(47 + z2[5]^2 - 21*z2[6] + z2[6]^2 + z2[5]*(-16 + 3*z2[6])) + 
        z2[4]^2*(71 + 2*z2[5]^2 - 61*z2[6] + 8*z2[6]^2 + 
          3*z2[5]*(-9 + 4*z2[6])) + z2[4]*(45 + z2[5]^2 - 67*z2[6] + 
          18*z2[6]^2 - z2[6]^4 + 3*z2[5]*(-6 + 5*z2[6])) + 
        z2[6]*(-15 + 12*z2[6] - 2*z2[6]^4 + z2[5]*(1 + z2[6]^4)))), 
  y[403] -> 1 + z2[2]^(-1), y[404] -> -2 + z2[6] + 
    z2[3]*(-3 + z2[2]*(-2 + z2[5]) + (-1 + 2*z2[5])*z2[6]), 
  y[405] -> 1 - z2[6] + z2[3]*z2[5]*(-1 + z2[6])*(1 + z2[2] + z2[6]) - 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + z2[6]^2), 
  y[406] -> 1 - z2[6]^2 + z2[3]*(1 - (-2 + z2[5])*z2[6] + 
      (-2 + z2[5])*z2[6]^2), 
  y[407] -> -2 + z2[3]*(-1 - 2*z2[6] + z2[5]*(-1 + 2*z2[6])), 
  y[408] -> 263/144 + z2[3] + (119*z2[3]*z2[5])/144, 
  y[409] -> 263 + z2[3]*(72 + 119*z2[5]), y[410] -> 1 + z2[5] - z2[6], 
  y[411] -> 1 - z2[6]/2, y[412] -> z2[5]*(-1 + z2[6]) + z2[6], 
  y[413] -> 1 + z2[4], y[414] -> -2*z2[2]*z2[4] + z2[4]^2 + 
    z2[2]*z2[4]*z2[5] + z2[2]*z2[6] - z2[4]*z2[6], 
  y[415] -> z2[4]*(-1 + z2[5]) + z2[5]*(1 - z2[5] + z2[6]), 
  y[416] -> -119*z2[6] - z2[3]*(144 + 47*z2[6]), 
  y[417] -> 119*z2[6] + z2[3]*(72 + 119*z2[6]), 
  y[418] -> -119*(-1 + z2[6]) + z2[3]*z2[5]*(-1 + z2[6])*
     (263 + 191*z2[2] + 119*z2[6]) + z2[3]*(717 - 191*z2[2]*(-2 + z2[6]) - 
      216*z2[6] - 119*z2[6]^2), y[419] -> 1 - 2*z2[5]^2*(-1 + z2[6]) + 
    z2[6] + z2[5]*(-3 + z2[6]^2), 
  y[420] -> -382 + 263*z2[6] + z2[3]*(-789 + 191*z2[2]*(-2 + z2[5]) - 
      47*z2[6] + 2*z2[5]*(72 + 119*z2[6])), 
  y[421] -> -191/72 + z2[6] + 
    (z2[3]*(-551 - 94*z2[6] + z2[5]*(-47 + 238*z2[6])))/144, 
  y[422] -> -119*(-1 + z2[6]^2) + z2[3]*(407 + 22*z2[6] - 238*z2[6]^2 + 
      z2[5]*(-72 - 47*z2[6] + 119*z2[6]^2)), 
  y[423] -> 2 - z2[3]*z2[5]*(4 + z2[2] - 2*z2[6]) + 
    z2[3]*(4 + z2[2] - z2[6]) - 3*z2[6], 
  y[424] -> z2[3]*(1 + z2[5]*(-1 + z2[6]) - z2[6]/2) - z2[6]/2, 
  y[425] -> z2[3] + z2[3]*z2[5]*(-1 + z2[6]) - z2[6], 
  y[426] -> 1 + z2[5]*(-1 + z2[6]) + z2[6], 
  y[427] -> z2[5]*(-2 + z2[6]) + z2[2]*(-1 + z2[6]) - 
    2*z2[5]^2*(-1 + z2[6]) - z2[5]^3*(-1 + z2[6])^2 + z2[6], 
  y[428] -> -1 - z2[2] + z2[5] + z2[5]^2*(-1 + z2[6]), 
  y[429] -> -1 + z2[5] - z2[5]*z2[6], 
  y[430] -> -(z2[3]*(1 + z2[5]*(-1 + z2[6]))*(3 + z2[2] - z2[6])) - 
    (-1 + z2[6])*z2[6], y[431] -> -((-1 + z2[6])*z2[6]) + 
    (z2[3]*(1 + z2[5]*(-1 + z2[6]))*(-3 + 2*z2[6]))/2, 
  y[432] -> 1 - z2[5] + z2[4]^2*z2[5] + z2[5]^2 - z2[6] + z2[5]*z2[6] - 
    2*z2[5]^2*z2[6] - z2[5]*z2[6]^2 + z2[5]^2*z2[6]^2 - 
    z2[2]*(-1 + z2[4] + z2[6]) + z2[4]*(-1 + z2[5] - z2[5]^2 + z2[5]*z2[6]), 
  y[433] -> 1 + z2[6] + z2[5]*(-1 + z2[6]^2), 
  y[434] -> 2 + z2[4]*(1 - 3*z2[5] + z2[5]^2) - z2[6] - z2[5]*(4 + 3*z2[6]) + 
    z2[5]^2*(6 + 2*z2[6] - 4*z2[6]^2) + 2*z2[5]^3*(-1 + z2[6]^2), 
  y[435] -> 3 - z2[5]^2*(-7 + z2[6])*(-1 + z2[6])^2 + 
    2*z2[5]^3*(-1 + z2[6])^3 - 2*z2[6] + z2[6]^2 - 
    z2[5]*(7 - 8*z2[6] + z2[6]^2), y[436] -> -1 - 2*z2[5]^2*(-1 + z2[6])^2 - 
    z2[6]^2 - z2[5]*(-3 + 2*z2[6] + z2[6]^2), 
  y[437] -> 1 + z2[5]*(7 - 5*z2[6]) + 4*z2[5]^3*(-1 + z2[6])^2 - 5*z2[6] + 
    2*z2[6]^2 + z2[2]*(4 - 5*z2[6] + z2[6]^2) + 
    z2[5]^2*(-7 + 7*z2[6] + z2[6]^2 - z2[6]^3), 
  y[438] -> -5 + 2*z2[6] - z2[6]^2 + z2[5]*(11 - 2*z2[6] - 3*z2[6]^2) + 
    z2[5]^2*(-13 + 12*z2[6] + 3*z2[6]^2 - 2*z2[6]^3) + 
    2*z2[5]^3*(2 - 3*z2[6] + z2[6]^3), 
  y[439] -> 1 - z2[5]*(-1 + z2[6])^2 - 2*z2[6] + 
    (z2[3]*(5 - 2*z2[6] + z2[5]*(-5 + 4*z2[6])))/2, 
  y[440] -> -1 - 5*z2[5] + 5*z2[5]^2 - 3*z2[5]^3 + 
    z2[4]^3*(1 - z2[5] + z2[5]^2) + 4*z2[6] + 4*z2[5]*z2[6] - 
    5*z2[5]^2*z2[6] + 6*z2[5]^3*z2[6] - 2*z2[6]^2 - z2[5]^2*z2[6]^2 - 
    3*z2[5]^3*z2[6]^2 + z2[5]^2*z2[6]^3 - 
    z2[2]*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) - 
    z2[4]^2*(1 + z2[5] + z2[5]^3 - z2[5]^2*(1 + z2[6])) + 
    z2[4]*(1 + 3*z2[5] - 2*z2[5]^3*(-1 + z2[6]) - 2*z2[6] + 
      z2[5]^2*(-3 + z2[6]^2)), y[441] -> -8 + z2[3]*(-9 + z2[5]), 
  y[442] -> -z2[4] - z2[6], y[443] -> z2[3]*(18 - 13*z2[6]) - 4*z2[6], 
  y[444] -> -9/4 + z2[4]/2 + z2[6], y[445] -> -1 - z2[5] + z2[6], 
  y[446] -> -2 + z2[4] + 2*z2[6], y[447] -> -28 + 9*z2[4] + 18*z2[6], 
  y[448] -> z2[4] - z2[4]*z2[5] + z2[5]*(-1 + z2[5] - z2[6]), 
  y[449] -> z2[5] - z2[6] - z2[5]*z2[6], 
  y[450] -> 4*z2[6] + z2[3]*(-9 + 4*z2[6]), 
  y[451] -> -1 + 2*z2[5]^2*(-1 + z2[6]) - z2[6] - z2[5]*(-3 + z2[6]^2), 
  y[452] -> 4 + 18*z2[3]*z2[5]^2*(-1 + z2[6])^3 - 4*z2[6] - 
    z2[3]*z2[5]*(-1 + z2[6])*(86 + 5*z2[2] - 112*z2[6] + 36*z2[6]^2) + 
    z2[3]*(-105 + 5*z2[2]*(-2 + z2[6]) + 171*z2[6] - 94*z2[6]^2 + 
      18*z2[6]^3), y[453] -> -2 + z2[4] + (1 + z2[2])*z2[3]^2*
     (z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
    z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) + 2*z2[6] - 2*z2[3]*z2[5]*
     ((1 + z2[3])*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
      z2[2]*(-2 + z2[4] + z2[3]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
          3*(-1 + z2[6])^2) + 2*z2[6])) + 
    z2[3]*(1 + z2[4]^2 - 4*z2[6] + 3*z2[6]^2 + z2[4]*(-1 + 2*z2[6]) + 
      z2[2]*(-5 + 2*z2[4] + 4*z2[6])), 
  y[454] -> 3*(-1 + z2[6]) - 2*z2[3]*z2[5]*
     (z2[2]*(3 + 4*z2[3]*(-1 + z2[6])) + 4*(1 + z2[3])*(-1 + z2[6]))*
     (-1 + z2[6]) + 4*(1 + z2[2])*z2[3]^2*(-1 + z2[6])^2 + 
    4*z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6])^2 + 
    z2[3]*(1 - 5*z2[6] + 4*z2[6]^2 + z2[2]*(-8 + 6*z2[6])), 
  y[455] -> 46 - 54*z2[6] + z2[3]*(86 - 62*z2[6] + z2[5]*(-13 + 8*z2[6])), 
  y[456] -> -14 + 36*z2[6] - 22*z2[6]^2 + 
    z2[3]*(-50 + 71*z2[6] - 26*z2[6]^2 + z2[5]*(9 - 13*z2[6] + 4*z2[6]^2)), 
  y[457] -> 28 - 32*z2[6] + z2[3]*(186 - 5*z2[2]*(-2 + z2[5]) + 
      54*z2[5]^2*(-1 + z2[6])^2 - 193*z2[6] + 54*z2[6]^2 - 
      2*z2[5]*(99 - 148*z2[6] + 54*z2[6]^2)), 
  y[458] -> -1 - (1 + z2[2])*z2[3]*z2[5]*(-1 + z2[6]) + z2[6] + 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + 2*z2[6]), 
  y[459] -> z2[6] + z2[3]*(-1 + z2[5] + 3*z2[6] - 2*z2[5]*z2[6] - 
      z2[2]*(-1 + z2[5])*(-1 + 2*z2[6])), 
  y[460] -> 3 + z2[3]*(2 - 45*z2[5]) - 34*z2[5], y[461] -> 1 + 11*z2[5], 
  y[462] -> 2 + z2[3] - 11*z2[3]*z2[5], 
  y[463] -> 2 + z2[3]*(1 + 11*z2[5]*(-1 + z2[6]) - 23*z2[6]) - 46*z2[6], 
  y[464] -> -1/12 + (11*z2[5]*(-1 + z2[6]))/12 + z2[6], 
  y[465] -> -1 + 11*z2[5]*(-1 + z2[6]) + 23*z2[6], 
  y[466] -> 1 + z2[2] - z2[5] - z2[5]^2*(-1 + z2[6]), y[467] -> 6 + 11*z2[5], 
  y[468] -> -2 + 24*z2[6] + z2[3]*(-1 - 11*z2[5]*(-1 + z2[6]) + 12*z2[6]), 
  y[469] -> 8 + 17*z2[5]*(-1 + z2[6])^2 + 36*z2[6] + 
    z2[3]*(14 + z2[5]*(34 - 45*z2[6]) + 24*z2[6]), 
  y[470] -> -11 + z2[3]*(25 + 12*z2[2]*(-1 + z2[5]) - 
      12*z2[4]*(-1 + z2[5])^2 - 94*z2[5] + 24*z2[5]^2 - 24*z2[6] + 
      48*z2[5]*z2[6] - 24*z2[5]^2*z2[6]), 
  y[471] -> -21 - 22*z2[5]^3*(-1 + z2[6])^3 + 10*z2[6] - 11*z2[6]^2 - 
    z2[5]^2*(-1 + z2[6])^2*(65 + z2[6]) + z2[5]*(53 - 40*z2[6] - 13*z2[6]^2), 
  y[472] -> -6 + 12*z2[6] + 11*z2[5]^2*(-1 + z2[6]^2) + 
    z2[5]*(5 + 11*z2[6] + 6*z2[6]^2), 
  y[473] -> 11 + 22*z2[5]^2*(-1 + z2[6])^2 - 12*z2[6] + 23*z2[6]^2 + 
    z2[5]*(-21 - 2*z2[6] + 23*z2[6]^2), 
  y[474] -> -22 + z2[4]*(1 + 21*z2[5] - 11*z2[5]^2) + 23*z2[6] - 
    22*z2[5]^3*(-1 + z2[6]^2) + z2[5]*(32 + 9*z2[6] + 24*z2[6]^2) + 
    z2[5]^2*(-54 - 22*z2[6] + 32*z2[6]^2), 
  y[475] -> 43 - 34*z2[6] + 23*z2[6]^2 - 22*z2[5]^3*(2 - 3*z2[6] + z2[6]^3) + 
    z2[5]^2*(119 - 96*z2[6] - 33*z2[6]^2 + 10*z2[6]^3) + 
    z2[5]*(-85 + 10*z2[6] - 3*z2[6]^2 + 12*z2[6]^3), 
  y[476] -> -1 + z2[5] - z2[4]^2*z2[5] - z2[5]^2 + z2[6] - z2[5]*z2[6] + 
    2*z2[5]^2*z2[6] + z2[5]*z2[6]^2 - z2[5]^2*z2[6]^2 + 
    z2[2]*(-1 + z2[4] + z2[6]) + z2[4]*(1 + z2[5]^2 - z2[5]*(1 + z2[6])), 
  y[477] -> 2 - z2[4] - (1 + z2[2])*z2[3]^2*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) - z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*
     (z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) - 2*z2[6] + 
    2*z2[3]*z2[5]*((1 + z2[3])*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
        3*(-1 + z2[6])^2) + z2[2]*(-2 + z2[4] + 
        z2[3]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
        2*z2[6])) - z2[3]*(1 + z2[4]^2 - 4*z2[6] + 3*z2[6]^2 + 
      z2[4]*(-1 + 2*z2[6]) + z2[2]*(-5 + 2*z2[4] + 4*z2[6])), 
  y[478] -> 1 + 5*z2[5] - 5*z2[5]^2 + 3*z2[5]^3 + 
    z2[4]^3*(-1 + z2[5] - z2[5]^2) - 4*z2[6] - 4*z2[5]*z2[6] + 
    5*z2[5]^2*z2[6] - 6*z2[5]^3*z2[6] + 2*z2[6]^2 + z2[5]^2*z2[6]^2 + 
    3*z2[5]^3*z2[6]^2 - z2[5]^2*z2[6]^3 + 
    z2[2]*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) + 
    z2[4]^2*(1 + z2[5] + z2[5]^3 - z2[5]^2*(1 + z2[6])) + 
    z2[4]*(-1 - 3*z2[5] + 2*z2[5]^3*(-1 + z2[6]) + 2*z2[6] - 
      z2[5]^2*(-3 + z2[6]^2)), y[479] -> -12*z2[3]*z2[5]^2*(-1 + z2[6])^3 + 
    11*(-3 + 2*z2[6] + z2[6]^2) + 2*z2[3]*z2[5]*(-1 + z2[6])*
     (13 - 47*z2[6] + 12*z2[6]^2 + z2[2]*(-17 + 6*z2[6])) - 
    z2[3]*(74 + 17*z2[6] - 59*z2[6]^2 + 12*z2[6]^3 + 
      z2[2]*(79 - 69*z2[6] + 12*z2[6]^2)), 
  y[480] -> -19 - 50*z2[6] + 69*z2[6]^2 - 
    z2[3]*(30 + 38*z2[6] - 46*z2[6]^2 + z2[5]*(23 - 68*z2[6] + 45*z2[6]^2)), 
  y[481] -> z2[3]*z2[5]*(z2[2]*(3 + 4*z2[3]*(-1 + z2[6])) + 
      4*(1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6])^2 - 
    2*z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6])^3 - 
    ((-1 + z2[6])*(3*(-1 + z2[6]) + 4*(1 + z2[2])*z2[3]^2*(-1 + z2[6])^2 + 
       z2[3]*(1 - 5*z2[6] + 4*z2[6]^2 + z2[2]*(-8 + 6*z2[6]))))/2, 
  y[482] -> 44 + z2[3]*(49 - 36*z2[5]^2*(-1 + z2[6])^2 + 96*z2[6] - 
      36*z2[6]^2 + 4*z2[5]*(30 - 59*z2[6] + 18*z2[6]^2) + 
      z2[2]*(91 - 24*z2[6] + z2[5]*(-46 + 24*z2[6]))), y[483] -> z2[3], 
  y[484] -> 7/6 + z2[3]*(2 - (5*z2[5])/6), y[485] -> -12 + 11*z2[6], 
  y[486] -> 6 - 11*z2[6] + 5*z2[6]^2, 
  y[487] -> 2*(-7 + 6*z2[6]) + z2[3]*(-31 + z2[5]*(11 - 10*z2[6]) + 
      22*z2[6]), y[488] -> 1 + z2[3]*z2[5]*(7 + z2[2] - 5*z2[6])*
     (-1 + z2[6]) - z2[6] + z2[3]*(15 - z2[2]*(-2 + z2[6]) - 18*z2[6] + 
      5*z2[6]^2), y[489] -> -2 + z2[6] + 
    z2[3]*(-21 + z2[2]*(-2 + z2[5]) + 11*z2[6] - 2*z2[5]*(-6 + 5*z2[6])), 
  y[490] -> 7 - 12*z2[6] + 5*z2[6]^2 + z2[3]*(19 - 28*z2[6] + 10*z2[6]^2 + 
      z2[5]*(-6 + 11*z2[6] - 5*z2[6]^2)), y[491] -> 11 + 8*z2[3], 
  y[492] -> 4 + z2[3]*(24 - 29*z2[5]), y[493] -> 37 + z2[3]*(48 - 29*z2[5]), 
  y[494] -> -2 + z2[2] + z2[5] + z2[6] - z2[5]*z2[6], 
  y[495] -> z2[3]*(2 + z2[5]*(-1 + z2[6])) + z2[6], 
  y[496] -> -33 + 29*z2[6] + z2[3]*(-24 + 29*z2[6]), 
  y[497] -> -66 + 62*z2[6] + z2[3]*(-48 + 53*z2[6]), 
  y[498] -> z2[2]*(18*(-4 + z2[5]) - 5*z2[3]*(-2 + z2[5])) + 
    2*(-58 + 9*z2[5] + 2*z2[6]) + z2[3]*(-57 + z2[5]*(48 - 58*z2[6]) + 
      53*z2[6]), y[499] -> 22*(-5 + 3*z2[6]) + 
    z2[3]*(-115 + z2[5]*(53 - 58*z2[6]) + 106*z2[6]), 
  y[500] -> 148 + 54*z2[2]^2 + z2[2]*(162 + 5*z2[3]*(-2 + z2[6]) - 
      36*z2[6]) - 76*z2[6] + z2[3]*(33 - 72*z2[6] + 29*z2[6]^2) - 
    z2[5]*(-1 + z2[6])*(-18 + z2[2]*(-18 + 5*z2[3]) + 
      z2[3]*(-19 + 29*z2[6])), y[501] -> 73 - 102*z2[6] + 29*z2[6]^2 + 
    z2[3]*(67 - 130*z2[6] + 58*z2[6]^2 + z2[5]*(-24 + 53*z2[6] - 
        29*z2[6]^2)), y[502] -> (-3 + z2[6])*z2[6] + 
    z2[3]*(4*(-2 + z2[6]) + z2[5]*(4 - 5*z2[6] + z2[6]^2)), 
  y[503] -> z2[6]*(-2 + z2[4] + z2[6]) + 
    z2[3]*(-6 + z2[4]^2*(-2 + z2[5]) + z2[4]*(4 + z2[5]*(-2 + z2[6])) + 
      4*z2[6] + z2[5]*(3 - 4*z2[6] + z2[6]^2)), 
  y[504] -> z2[6]*(-1 + 3*z2[6]) + z2[3]*(-11 + 7*z2[6] + 
      3*z2[5]*(3 - 4*z2[6] + z2[6]^2)), 
  y[505] -> z2[6]*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(-26 + z2[4]^2*(-4 + 3*z2[5]) + z2[4]*(15 + 2*z2[5]*(-6 + z2[6])) + 
      11*z2[6] + z2[5]*(21 - 17*z2[6] + 2*z2[6]^2)), 
  y[506] -> z2[6]*(3 - 7*z2[6] + 2*z2[6]^2) + 
    z2[3]*(37 - 44*z2[6] + 11*z2[6]^2 + 2*z2[5]*(-15 + 25*z2[6] - 
        11*z2[6]^2 + z2[6]^3)), 
  y[507] -> -z2[6]^2 + z2[3]*(56 + 24*z2[2]^2 - 23*z2[4] + 2*z2[4]^2 - 
      13*z2[6] - z2[6]^2 - 6*z2[2]*(-10 + 2*z2[4] + z2[6])) + 
    z2[3]^2*(38 + 3*z2[2]^2 - 17*z2[4] + 2*z2[4]^2 - 10*z2[6] - 
      3*z2[2]*(-7 + 2*z2[4] + z2[6])) - z2[3]*z2[5]*
     (54 + 12*z2[2]^2*(2 + z2[3]) - 22*z2[4] + 2*z2[4]^2 - 25*z2[6] + 
      z2[4]*z2[6] + z2[6]^2 + z2[3]*(45 + 2*z2[4]^2 + z2[4]*(-19 + z2[6]) - 
        22*z2[6] + z2[6]^2) - 3*z2[2]*(4*(-5 + z2[4] + z2[6]) + 
        z2[3]*(-13 + 3*z2[4] + 3*z2[6]))), 
  y[508] -> -(z2[2]^4*(-1 + z2[3] + 3*z2[3]^2)) + 3*(-2 + z2[6])*z2[6]^2 + 
    z2[3]^2*(21 - 28*z2[6] + 9*z2[6]^2) + 
    z2[3]*(33 - 46*z2[6] + 9*z2[6]^2 + 3*z2[6]^3) + 
    z2[2]^3*(3 + z2[3]*(13 - 7*z2[6]) - z2[6] + z2[3]^2*(-9 + 2*z2[6])) + 
    z2[2]^2*(2 - z2[6] - 4*z2[6]^2 + z2[3]^2*(-4 + z2[6]^2) + 
      z2[3]*(46 - 35*z2[6] + 3*z2[6]^2)) + 
    z2[2]*((-8 + z2[6])*z2[6]^2 + z2[3]^2*(14 - 16*z2[6] + 5*z2[6]^2) + 
      z2[3]*(56 - 60*z2[6] + 9*z2[6]^2 + z2[6]^3)) + 
    z2[5]*(-1 + z2[6])*(z2[2]^3*(1 + 15*z2[3] + 5*z2[3]^2) + 
      z2[2]^2*(1 + z2[3]*(47 - 12*z2[6]) + z2[3]^2*(21 - 6*z2[6])) + 
      z2[2]*z2[3]*(56 - 32*z2[6] + z2[6]^2 + z2[3]*(34 - 20*z2[6] + 
          z2[6]^2)) + z2[3]*(32 - 30*z2[6] + 3*z2[6]^2 + 
        z2[3]*(26 - 24*z2[6] + 3*z2[6]^2))), 
  y[509] -> z2[2]^3*(-2 + z2[5] + z2[3]^2*(4 + 5*z2[5]) + 
      z2[3]*(-14 + 15*z2[5])) - (-5 + z2[6])*z2[6]^2 + 
    z2[2]^2*(-2 + z2[5] + z2[3]^2*(-1 + z2[5]*(33 - 18*z2[6]) + 3*z2[6]) + 
      z2[3]*(-70 + z2[5]*(71 - 36*z2[6]) + 24*z2[6])) - 
    z2[3]*(89 - 82*z2[6] + 8*z2[6]^2 + z2[6]^3 + 
      z2[5]*(-86 + 109*z2[6] - 29*z2[6]^2 + z2[6]^3)) - 
    z2[3]^2*(59 - 55*z2[6] + 10*z2[6]^2 + 
      z2[5]*(-71 + 91*z2[6] - 26*z2[6]^2 + z2[6]^3)) + 
    z2[2]*(2*z2[6]^2 + z2[3]^2*(-35 + 26*z2[6] - 3*z2[6]^2 + 
        z2[5]*(73 - 68*z2[6] + 10*z2[6]^2)) + 
      z2[3]*(-116 + 74*z2[6] - 4*z2[6]^2 + z2[5]*(116 - 104*z2[6] + 
          13*z2[6]^2))), y[510] -> -1 - z2[3]/2, 
  y[511] -> (z2[2]*(-1 + z2[3]))/2 + z2[3], y[512] -> 1/2 - z2[2], 
  y[513] -> -1/2 + z2[2] - 2*z2[3] - z2[2]*z2[3], 
  y[514] -> -3 - z2[2]*(2 + z2[3]) - (z2[3]*(2 + z2[5]))/2, 
  y[515] -> 1 + z2[2]*(-1 + z2[3]) + 2*z2[3] + z2[6], 
  y[516] -> z2[4] + z2[6], y[517] -> -(z2[3]*z2[5]*(-1 + z2[6])) + z2[6], 
  y[518] -> z2[3]^2*(-2 + z2[4]) - z2[3]*z2[5]*(25 - 14*z2[4] + 3*z2[4]^2 + 
      2*z2[3]*(7 - 4*z2[4] + z2[4]^2 - 3*z2[6]) - 12*z2[6]) + 
    z2[3]*(20 - 11*z2[4] + 2*z2[4]^2 - 8*z2[6]) + (-2 + z2[4])*z2[6], 
  y[519] -> -(z2[3]*z2[5]*(3 - 2*z2[4] + z2[4]^2 - 2*z2[6])) + 
    (-2 + z2[4])*z2[6], y[520] -> 1 - 2*z2[6] - z2[3]*(-2 + z2[5] + z2[6]), 
  y[521] -> 9 - z2[2]*(-12 + 2*z2[3]*(-3 + z2[5]) + z2[5]) - 
    z2[2]^2*(-5 + z2[3]*(-2 + z2[5]) + z2[5]) + 
    z2[3]*(4 + z2[6] - z2[5]*z2[6]), 
  y[522] -> 1 + z2[6] + z2[3]*(-1 + z2[5] + 2*z2[6] - z2[5]*z2[6]), 
  y[523] -> (3 - 2*z2[6])*z2[6] + 2*z2[3]*z2[5]*(2 - 3*z2[6] + z2[6]^2), 
  y[524] -> z2[3]^2*(-1 + z2[6]) - z2[6]*(1 + z2[6]) + 
    z2[3]*(9 - 15*z2[6] + 4*z2[6]^2) - z2[3]*z2[5]*(-1 + z2[6])*
     (-11 + 9*z2[6] + z2[3]*(-6 + 4*z2[6])), 
  y[525] -> z2[3]^3*(-8 - 25*z2[5] - z2[4]^2*z2[5] + 6*z2[5]^2 - 
      2*z2[4]*(-1 - 5*z2[5] + z2[5]^2) + 2*z2[2]^2*(-2 - 2*z2[5] + z2[5]^2) + 
      z2[2]*(-10 + 6*z2[5]^2 + z2[4]*(1 + 4*z2[5] - z2[5]^2) + 
        2*z2[5]*(-8 + z2[6])) + 6*z2[5]*z2[6]) + 
    (-2 + z2[5])*((1 - z2[2] + z2[2]^2)*z2[5] + z2[4]*(-2 + z2[5])*
       (-1 + z2[2] - z2[6]) - 2*(1 + z2[6] + z2[6]^2)) + 
    z2[3]^2*(44 + z2[4]^2*(2 - 3*z2[5]) - 79*z2[5] + 2*z2[5]^2 + 
      z2[2]^2*(20 - 38*z2[5] + 5*z2[5]^2) + 
      z2[2]*(50 + 4*z2[5]^2 + z2[4]*(-11 + 16*z2[5] + z2[5]^2) + 
        14*z2[5]*(-6 + z2[6]) - 4*z2[6]) - 14*z2[6] + 28*z2[5]*z2[6] - 
      z2[4]*(17 - 30*z2[5] + z2[6] + z2[5]^2*(1 + z2[6]))) + 
    z2[3]*(68 - 2*z2[4]^2*(-1 + z2[5]) - 70*z2[5] - z2[5]^2 - 
      z2[2]^2*(-32 + 30*z2[5] + z2[5]^2) - 10*z2[6] + 20*z2[5]*z2[6] - 
      4*z2[6]^2 + 2*z2[5]*z2[6]^2 + z2[4]*(-23 - 4*z2[5]*(-6 + z2[6]) + 
        3*z2[6] + z2[5]^2*(1 + z2[6])) + 
      z2[2]*(84 + z2[5]^2 - z2[4]*(20 - 20*z2[5] + z2[5]^2) + 
        z2[5]*(-86 + 8*z2[6]))), y[526] -> -3 + 4*z2[5] - z2[5]^2 + 
    z2[2]^3*((-1 + z2[5])^2 + z2[3]^2*(-7 + 26*z2[5] - 7*z2[5]^2) - 
      z2[3]^3*(-5 + z2[5]^2) - z2[3]*(17 - 18*z2[5] + z2[5]^2)) + z2[6] - 
    2*z2[5]*z2[6] + z2[5]^2*z2[6] + 6*z2[6]^2 + 
    2*z2[3]^3*(7 - 3*z2[6] + z2[5]^2*(-5 + 3*z2[6]) + 
      z2[5]*(20 - 18*z2[6] + 3*z2[6]^2)) + 
    z2[3]^2*(-73 + 72*z2[6] - 6*z2[6]^2 + z2[5]^2*(-3 + 2*z2[6]) + 
      4*z2[5]*(32 - 35*z2[6] + 6*z2[6]^2)) + 
    z2[3]*(-107 - z2[5]^2*(-1 + z2[6]) + 83*z2[6] + 
      2*z2[5]*(58 - 56*z2[6] + 9*z2[6]^2)) + 
    z2[2]^2*(2*z2[3]^3*(9 + z2[5]*(4 - 3*z2[6]) + z2[5]^2*(-3 + z2[6]) - 
        z2[6]) + (-1 + z2[5])^2*(-1 + z2[6]) + 
      z2[3]*(-91 + z2[5]*(90 - 38*z2[6]) - z2[5]^2*(-1 + z2[6]) + 23*z2[6]) + 
      z2[3]^2*(-55 + z2[5]*(120 - 44*z2[6]) + 17*z2[6] + 
        z2[5]^2*(-21 + 5*z2[6]))) + z2[2]*(1 + 2*z2[5]*(-1 + z2[6]) - 
      z2[5]^2*(-1 + z2[6]) - z2[6] + 4*z2[6]^2 + 
      2*z2[3]^3*(-3*(-4 + z2[6]) + 3*z2[5]^2*(-2 + z2[6]) + 
        z2[5]*(14 - 12*z2[6] + z2[6]^2)) + 
      z2[3]*(-165 + z2[5]^2*(-1 + z2[6]) + 73*z2[6] + 2*z2[6]^2 + 
        2*z2[5]*(83 - 58*z2[6] + 4*z2[6]^2)) + 
      z2[3]^2*(-103 + 60*z2[6] - 2*z2[6]^2 + z2[5]^2*(-13 + 4*z2[6]) + 
        2*z2[5]*(86 - 65*z2[6] + 5*z2[6]^2))), 
  y[527] -> z2[2]^4*(-1 + z2[3]^2*(-5 + z2[5]) + z2[3]^3*(-2 + z2[5]) - 
      z2[3]*(-1 + z2[5]) + z2[5]) - 9*z2[6]^2 + 
    z2[3]^2*(28 - z2[5]^2*(-1 + z2[6]) - 41*z2[6] + 6*z2[6]^2 + 
      z2[5]*(-49 + 82*z2[6] - 27*z2[6]^2)) + 
    z2[3]^3*(-6 - 4*z2[5]^2*(-1 + z2[6]) + 4*z2[6] + 
      z2[5]*(-15 + 20*z2[6] - 6*z2[6]^2)) - 
    z2[3]*(-43 + 48*z2[6] + 3*z2[6]^2 + z2[5]*(46 - 68*z2[6] + 21*z2[6]^2)) + 
    z2[2]^3*((-1 + z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - 
      z2[3]^2*(1 + z2[5]*(25 - 22*z2[6]) + 7*z2[5]^2*(-1 + z2[6]) + 
        5*z2[6]) + z2[3]^3*(-9 - z2[5]^2*(-1 + z2[6]) + z2[6] + 
        2*z2[5]*(1 + z2[6])) + z2[3]*(-9*(-2 + z2[6]) - 
        z2[5]^2*(-1 + z2[6]) + z2[5]*(-19 + 18*z2[6]))) - 
    z2[2]^2*(4*z2[6]^2 + z2[3]^3*(-4*(-4 + z2[6]) + 4*z2[5]^2*(-1 + z2[6]) + 
        z2[5]*(3 - 10*z2[6] + z2[6]^2)) + z2[3]*(-60 + 38*z2[6] + 3*z2[6]^2 + 
        z2[5]*(60 - 68*z2[6] + 6*z2[6]^2)) + 
      z2[3]^2*(-31 + 16*z2[5]^2*(-1 + z2[6]) + 26*z2[6] - z2[6]^2 + 
        z2[5]*(82 - 82*z2[6] + 7*z2[6]^2))) - 
    z2[2]*(11*z2[6]^2 + 2*z2[3]^3*(7 + 3*z2[5]^2*(-1 + z2[6]) - 3*z2[6] + 
        2*z2[5]*(3 - 5*z2[6] + z2[6]^2)) + 
      z2[3]*(-80 + 62*z2[6] + 7*z2[6]^2 + z2[5]*(80 - 102*z2[6] + 
          19*z2[6]^2)) + z2[3]^2*(-49 + 9*z2[5]^2*(-1 + z2[6]) + 49*z2[6] - 
        4*z2[6]^2 + z2[5]*(88 - 118*z2[6] + 23*z2[6]^2))), 
  y[528] -> -13 + z2[3]*(12 - 13*z2[5]), 
  y[529] -> -1 + z2[3] + z2[3]*z2[5]*(-1 + z2[6]) + z2[6], 
  y[530] -> -13*(-2 + z2[6]) + z2[3]*(27 - 13*z2[2]*(-2 + z2[5]) + 
      (25 - 26*z2[5])*z2[6]), 
  y[531] -> 2 + z2[3]*(1 + z2[5] + 2*z2[6] - 2*z2[5]*z2[6]), 
  y[532] -> -1 + z2[6] - z2[3]*z2[5]*(-1 + z2[6])*(1 + z2[2] + z2[6]) + 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + z2[6]^2), 
  y[533] -> z2[4]*(-1 + z2[4] + z2[6]) + 
    z2[3]*(z2[4]^2*z2[5] - (-1 + z2[6])^2 - z2[2]*(1 + z2[4]*(-1 + z2[5]))*
       (-1 + z2[4] + z2[6]) + z2[4]*(z2[5]*(-1 + z2[6]) + z2[6])) - 
    z2[3]^2*(-(z2[4]^2*(-1 + z2[5])) + 
      z2[2]*(1 + z2[4]^2*(-1 + z2[5])*z2[5] + z2[4]*(-1 + z2[5])*
         (2 + z2[5]*(-1 + z2[6])) + z2[5]*(-1 + z2[6])) + 
      (1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6]) + 
      z2[4]*(-1 + z2[5] - z2[5]*z2[6])), 
  y[534] -> 37 - 48*z2[5] + 12*z2[5]^2, y[535] -> 1 + 11*z2[6], 
  y[536] -> 85 - 24*z2[5]^2*(-1 + z2[6]) - 37*z2[6] + 
    24*z2[5]*(-4 + 3*z2[6]), y[537] -> z2[4]*(1 - z2[4] + 11*z2[6]) + 
    z2[3]*(1 - z2[4]^2*z2[5] + z2[2]*(1 + z2[4]*(-1 + z2[5]))*
       (-1 + z2[4] - 11*z2[6]) + 10*z2[6] - 11*z2[6]^2 + 
      z2[4]*(z2[5] - z2[6] + 11*z2[5]*z2[6])) + 
    z2[3]^2*(-(z2[4]^2*(-1 + z2[5])) - (1 + z2[5]*(-1 + z2[6]))*
       (1 + 11*z2[6]) + z2[4]*(-1 + z2[5] - 12*z2[6] + 11*z2[5]*z2[6]) - 
      z2[2]*(-1 + z2[5] + z2[4]^2*(12 - 23*z2[5] + 11*z2[5]^2) - 12*z2[6] + 
        11*z2[5]*z2[6] + z2[4]*(-1 + z2[5])*(-2 + z2[5] + 11*z2[5]*z2[6]))), 
  y[538] -> 1 + z2[3]*(1 + z2[5]), y[539] -> 1 + z2[3]*(-3 + 2*z2[5]), 
  y[540] -> -1 + z2[2], y[541] -> 
   1 + z2[3]*(-2 + z2[2] - 2*z2[5]*(-1 + z2[6])) - z2[6], 
  y[542] -> 1 + 4*z2[3] + 3*z2[3]^2, 
  y[543] -> 3 + z2[3]*(3 + z2[5] + z2[5]^2*(-1 + z2[6])) + 
    z2[5]*(-1 + z2[6]), y[544] -> 1 + 2*z2[3]*(1 + z2[5]) + 
    z2[3]^2*(1 + z2[5] + z2[5]^2), y[545] -> 1 + z2[6], 
  y[546] -> z2[4] - z2[6], y[547] -> z2[4] + z2[3]*z2[6], 
  y[548] -> z2[4]*(1 + z2[3]*(-1 + z2[5]))^2 + 
    (1 + 2*z2[3]*(1 + z2[5]) + z2[3]^2*(-2 + z2[5] + z2[5]^2))*z2[6], 
  y[549] -> 1 + 1/((1 + z2[4] - z2[6])*(z2[2] - z2[4] + z2[6])), 
  y[550] -> -1 + (1 + z2[3])*z2[6], 
  y[551] -> -1 + z2[6] + z2[3]*(1 + z2[5]*(-1 + z2[6]) + z2[6]), 
  y[552] -> -z2[6] + z2[3]*(2 + z2[2] - 2*z2[5]*z2[6]), 
  y[553] -> 2 - 2*z2[6] + z2[6]^2 + z2[3]*(4 - 2*z2[6] + z2[6]^2), 
  y[554] -> -((-1 + z2[6])*z2[6]) - 2*z2[3]*z2[6]^2 - 
    z2[3]^2*(1 + z2[6] + z2[6]^2), y[555] -> z2[3]^2*z2[5]^2*(-1 + z2[6]^2) + 
    z2[3]*z2[5]*(2*(-1 + z2[6])*z2[6] + z2[3]*(2 - 2*z2[6] + z2[6]^2)) + 
    (1 + z2[3])*((-1 + z2[6])^2 + z2[3]*(4 - 2*z2[6] + z2[6]^2)), 
  y[556] -> z2[4]*(-1 + z2[4] + z2[6]) + 
    z2[3]*(-(-1 + z2[6])^2 + z2[4]^2*(z2[5] + z2[6]) - 
      z2[2]*(-1 + z2[4]^2*z2[5] + z2[4]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
        z2[6]) + z2[4]*(z2[5]*(-1 + z2[6]) + 3*z2[6])) - 
    z2[3]^3*(z2[2]^3 + 2*z2[4]^2 - z2[4]*(1 + z2[5])*z2[6] - 
      z2[2]^2*(-2 + 2*z2[4] + z2[6]) + z2[6]*(1 + z2[5]*(-1 + z2[6]) + 
        z2[6] - z2[6]^2) + z2[2]*(z2[4]^2*z2[5]^2 + 
        z2[6]*(1 + z2[5] + z2[6]) + z2[4]*(-6 + 2*z2[5] + z2[5]^2*z2[6]))) + 
    z2[3]^2*(2*z2[2]^2*z2[4] + z2[4]^2*(-3 + z2[5]) - 
      (-1 + z2[6])*(1 + z2[5]*(-1 + z2[6]) + 2*z2[6]) + 
      z2[4]*(1 + 3*z2[6] + 2*z2[6]^2 + z2[5]*(-1 + 2*z2[6])) - 
      z2[2]*(1 + z2[4]^2*z2[5]*(1 + z2[5]) + z2[5]*(-1 + z2[6]) + 2*z2[6] + 
        z2[4]*(-4 + z2[5]^2*(-1 + z2[6]) + z2[5]*(3 + z2[6])))), 
  y[557] -> 24 + 35*z2[3], y[558] -> 1 + z2[3] - 11*z2[3]*z2[5], 
  y[559] -> -1 + z2[3]*(-1 + 11*z2[5]), 
  y[560] -> 13 + z2[3]*(9 + 26*z2[5] - 12*z2[5]^2), 
  y[561] -> -24 + (-36 + 11*z2[2])*z2[3], 
  y[562] -> 48 + (83 - 11*z2[2])*z2[3], y[563] -> 24 + 47*z2[3], 
  y[564] -> 1 + 5*z2[6], y[565] -> -(z2[4]*(1 + z2[3]*(-1 + z2[5]))^2) + 
    (11 + z2[3]*(-26 + 22*z2[5]) + z2[3]^2*(14 - 25*z2[5] + 11*z2[5]^2))*
     z2[6], y[566] -> -1 - 10*z2[6] + 11*z2[6]^2, 
  y[567] -> -z2[4]^3 + (13 - 2*z2[3])*z2[4]^2*z2[6] - 
    (12 - 26*z2[3] + z2[3]^2)*z2[4]*z2[6]^2 + z2[3]*(-24 + 13*z2[3])*z2[6]^3, 
  y[568] -> -2 + z2[6] + 2*z2[6]^2 - z2[2]*(1 + z2[6]), 
  y[569] -> 1 + 5*z2[6] + z2[3]*(1 + 11*z2[5]*(-1 + z2[6]) + 5*z2[6]), 
  y[570] -> 11*z2[3]*z2[5]^2*(-1 + z2[6])^2 + 3*(1 + z2[3])*(-3 + 11*z2[6]) + 
    z2[5]*(-1 + z2[6])*(13 + 35*z2[3] + 11*z2[6]), 
  y[571] -> 1 + 11*z2[6] + z2[3]*(1 + 11*z2[5]*(-1 + z2[6]) + 11*z2[6]), 
  y[572] -> z2[3]*(1 + z2[6]) + (z2[3]^2*(35 + 23*z2[6]))/24, 
  y[573] -> 12 - 11*z2[6] + z2[3]*(34 + z2[2]*(-1 + 12*z2[5]) + 
      2*z2[5]*(6 - 5*z2[6]) - 12*z2[5]^2*z2[6]), 
  y[574] -> -2 - 10*z2[6] + 11*z2[6]^2 + z2[3]*(-4 - 10*z2[6] + 11*z2[6]^2), 
  y[575] -> -(z2[6]*(1 + 11*z2[6])) - 2*z2[3]*(12 + 12*z2[6] + 11*z2[6]^2) - 
    z2[3]^2*(35 + 23*z2[6] + 11*z2[6]^2), 
  y[576] -> 1 + 10*z2[6] - 11*z2[6]^2 - 
    z2[3]*(1 + z2[5]*(-1 + z2[6]) + 2*z2[6])*(1 + 11*z2[6]) - 
    z2[3]^2*(24 + (23 + z2[5])*z2[6] + 11*(1 + z2[5])*z2[6]^2), 
  y[577] -> 13 + 11*z2[6] + z2[3]*(46 + z2[2]*(1 - 12*z2[5]) + 
      12*z2[5]^2*(-1 + z2[6]) + 2*z2[5]*(7 + 5*z2[6])), 
  y[578] -> 11*z2[3]^2*z2[5]^2*(-1 + z2[6]^2) + 
    z2[3]*z2[5]*(24 - 22*z2[6] + 22*z2[6]^2 + 
      z2[3]*(46 - 22*z2[6] + 11*z2[6]^2)) + 
    (1 + z2[3])*(-1 - 10*z2[6] + 11*z2[6]^2 + 
      z2[3]*(8 - 10*z2[6] + 11*z2[6]^2)), 
  y[579] -> z2[4]*(-1 - 10*z2[6] + 11*z2[6]^2) + z2[3]*(1 + 11*z2[6])*
     (-1 + z2[6] + z2[4]*(z2[5]*(-1 + z2[6]) + 3*z2[6])) + 
    z2[3]^3*(48 + (23 + z2[5])*z2[6] + 11*(1 + z2[5])*z2[6]^2 + 
      z2[4]*(24 + (23 + z2[5])*z2[6] + 11*(1 + z2[5])*z2[6]^2)) + 
    z2[3]^2*(25 + 13*z2[6] + 22*z2[6]^2 + 
      z2[5]*(-1 - 10*z2[6] + 11*z2[6]^2) + 
      z2[4]*(25 + 36*z2[6] + 33*z2[6]^2 + z2[5]*(-1 - 9*z2[6] + 
          22*z2[6]^2))), y[580] -> z2[4]*(1 - z2[4] + 11*z2[6]) + 
    z2[3]*(1 + 10*z2[6] - 11*z2[6]^2 - z2[4]^2*(12 + z2[5] + z2[6]) + 
      z2[4]*(z2[5] + 11*z2[5]*z2[6] + 3*z2[6]*(3 + 4*z2[6])) + 
      z2[2]*(-1 + z2[4]^2*z2[5] - 11*z2[6] - z2[4]*(-14 + z2[5] + z2[6] + 
          11*z2[5]*z2[6]))) - z2[3]^2*(25 - z2[5] + z2[4]^2*(21 + 13*z2[5]) + 
      2*z2[2]^2*(6 + z2[4] - 6*z2[6]) + 37*z2[6] - 10*z2[5]*z2[6] + 
      46*z2[6]^2 + 11*z2[5]*z2[6]^2 - 48*z2[6]^3 - 
      z2[4]*(-1 + z2[5] + 9*z2[6] + 22*z2[5]*z2[6] - 26*z2[6]^2) + 
      z2[2]*(-1 + z2[5] + z2[4]^2*z2[5]*(-13 + 11*z2[5]) - 2*z2[6] + 
        11*z2[5]*z2[6] + 12*z2[6]^2 + z2[4]*(-4*(11 + 3*z2[6]) + 
          z2[5]*(-3 + 11*z2[6]) + z2[5]^2*(1 + 11*z2[6])))) + 
    z2[3]^3*(-48 - 2*z2[4]^2*(5 + 6*z2[5]) + 
      z2[2]^3*(13 + 12*z2[5]*(-1 + z2[6]) - 12*z2[6]) - 47*z2[6] - 
      z2[5]*z2[6] + z2[4]*(11 + 11*z2[5] - 24*z2[6])*z2[6] - 35*z2[6]^2 - 
      11*z2[5]*z2[6]^2 + 23*z2[6]^3 - z2[2]^2*(10 + 2*z2[4] + 37*z2[6] - 
        24*z2[6]^2 + 12*z2[5]*(1 - 3*z2[6] + 2*z2[6]^2)) + 
      z2[2]*(-24 + z2[4]^2*(12 - 11*z2[5])*z2[5] - 35*z2[6] + 49*z2[6]^2 + 
        z2[5]*(24 + 13*z2[6] - 24*z2[6]^2) + 
        z2[4]*(26*z2[5] + 6*(5 + 2*z2[6]) - z2[5]^2*(12 + 11*z2[6])))), 
  y[581] -> -6 + 6*z2[3]*(-1 + z2[6]) + 19*z2[6], 
  y[582] -> 18 - 37*z2[6] + 6*z2[6]^2 + 6*z2[3]*(3 - 4*z2[6] + z2[6]^2), 
  y[583] -> z2[2]^3*z2[3]^2 + z2[2]^2*z2[3]*(z2[3] - 2*z2[4] - 
      3*z2[3]*z2[4]) - (1 + z2[3])*z2[4]*(z2[4]^2 + 
      z2[3]*(-z2[4] + z2[4]^2*z2[5] + z2[6])) + 
    z2[2]*(z2[4]^2 + z2[3]*z2[4]*(-1 + z2[4]*(3 + z2[5])) + 
      z2[3]^2*(z2[4]*(-3 + z2[5]) + z2[4]^2*(1 + 2*z2[5]) + z2[6])), 
  y[584] -> 6*z2[3]^2*(9 + z2[4]*(-3 + z2[5]) + z2[5]*(-5 + z2[6]) - 
      3*z2[6]) - 6*(-1 + z2[4] + z2[6]) + 
    z2[3]*(73 + 6*z2[4]*(-4 + z2[5]) - 24*z2[6] + z2[5]*(-43 + 6*z2[6])), 
  y[585] -> -6 + 6*z2[3]^2*(12 - 3*z2[4] - 15*z2[5] + 4*z2[4]*z2[5] + 
      3*z2[5]^2 + z2[2]^2*(2 - 3*z2[5] + z2[5]^2) + 
      z2[2]*(7 + z2[4]*(-1 + z2[5]) + 4*z2[5]^2 + z2[5]*(-13 + z2[6]) - 
        z2[6]) - 3*z2[6] + 4*z2[5]*z2[6]) + 
    z2[3]*(56 + z2[2]*(7 - 13*z2[5]) + z2[5]*(-56 + 6*z2[4] + 6*z2[6])), 
  y[586] -> -12*z2[3]^2*(3 + 2*z2[5]*(-1 + z2[6]) - 2*z2[6])*(-1 + z2[6]) + 
    26*(-1 + z2[6])*z2[6] + z2[3]*(36 - 112*z2[6] + 63*z2[6]^2 + 
      z2[5]*(-24 + 61*z2[6] - 37*z2[6]^2)), 
  y[587] -> -6 + 38*z2[6] - 6*z2[6]^2 + 
    6*z2[3]^2*(-15 + 16*z2[6] - 3*z2[6]^2 + z2[5]*(9 - 10*z2[6] + z2[6]^2)) + 
    z2[3]*(-109 + 160*z2[6] - 24*z2[6]^2 + 
      z2[5]*(67 - 86*z2[6] + 6*z2[6]^2)), 
  y[588] -> -6 + 6*(3 + 4*z2[2] + z2[2]^2)*z2[3]^2*z2[5]^2*(-1 + z2[6])^2 - 
    z2[6] + 7*z2[6]^2 + 6*z2[3]^2*(11 - 16*z2[6] + z2[2]^2*(-2 + z2[6])*
       z2[6] + 6*z2[6]^2 + 2*z2[2]*(3 - 5*z2[6] + 2*z2[6]^2)) + 
    z2[3]*(12 - 89*z2[6] + 51*z2[6]^2 + z2[2]*(-12 - 14*z2[6] + 
        13*z2[6]^2)) - z2[3]*z2[5]*(-1 + z2[6])*
     (-24 + (50 + 13*z2[2])*z2[6] + 12*z2[3]*(-7 + z2[2]^2*(-1 + z2[6]) + 
        5*z2[6] + z2[2]*(-6 + 4*z2[6]))), 
  y[589] -> 12 + z2[6] + z2[3]*(-68 + 107*z2[6] + 
      z2[2]*(5 + z2[5]*(13 - 26*z2[6]) + 20*z2[6]) + 
      2*z2[5]*(40 - 56*z2[6] + 3*z2[6]^2)) + 
    6*z2[3]^2*(-25 + 6*z2[5]^2*(-1 + z2[6]) + 23*z2[6] - 3*z2[6]^2 + 
      z2[2]^2*(-2 - 5*z2[5]*(-1 + z2[6]) + 2*z2[5]^2*(-1 + z2[6]) + 
        3*z2[6]) + z2[5]*(29 - 29*z2[6] + 4*z2[6]^2) + 
      z2[2]*(-15 + 8*z2[5]^2*(-1 + z2[6]) + 12*z2[6] - z2[6]^2 + 
        z2[5]*(25 - 22*z2[6] + z2[6]^2))), 
  y[590] -> z2[3]*(-2 + z2[5]) + z2[6], y[591] -> -1 + z2[6] + 2*z2[3]*z2[6], 
  y[592] -> 2 + z2[3]*(2 + 2*z2[2] - z2[4]*z2[5] - 2*z2[6]) + 
    z2[3]^2*(5 + 3*z2[2] - 2*z2[4]*(-1 + z2[5]) - z2[5] - 3*z2[6] + 
      z2[5]*z2[6]), y[593] -> 2 + z2[3]^2*(2*z2[2]^2 + z2[2]*(3 - 4*z2[6]) - 
      (2 + z2[5]*(-1 + z2[6]) - 3*z2[6])*(-1 + z2[6])) - 2*z2[6] + 
    z2[3]*(3 - 2*z2[2]*(-2 + z2[6]) - 5*z2[6] + 2*z2[6]^2), 
  y[594] -> 1 + (-1 + z2[4])*z2[6] + z2[3]^2*(-1 + z2[4]*(-2 + z2[5]) - 
      (3 + 2*z2[5])*z2[6]) + z2[3]*(2 + z2[5] - 3*z2[6] - z2[5]*z2[6] + 
      z2[4]*(-2 + z2[5] + z2[6])), 
  y[595] -> -(z2[4]*(1 + (-1 + z2[2])*z2[4] - z2[6])) - 
    z2[3]*(z2[2]^2*(-2 + z2[4])*z2[4] + z2[4]^3*z2[5] - 
      z2[4]^2*(z2[5] - 2*z2[6]) + (-1 + z2[6])^2 + 
      z2[4]*(z2[5] - 3*z2[6] - z2[5]*z2[6]) - 
      z2[2]*(1 + z2[4]^3 - z2[4]^2*(-1 + z2[5]) - z2[6] + 
        z2[4]*(-2 + z2[5] + z2[6] - z2[5]*z2[6]))) + 
    z2[3]^2*(z2[2]^3*(-1 + 2*z2[4]) - 2*z2[2]^2*z2[4]*(1 + 2*z2[4]) + 
      z2[4]^3*(5 - 4*z2[5]) + z2[4]^2*(6 - 7*z2[6]) - 
      (-1 + z2[6])*(1 + z2[5]*(-1 + z2[6]) + 2*z2[6]) + 
      z2[4]*(3 - 6*z2[6] + z2[5]*(-1 + 3*z2[6])) + 
      z2[2]*(-1 + z2[5] + z2[4]^3*(1 + z2[5]) + 
        z2[4]^2*(1 + 4*z2[5] - z2[5]^2) - 2*z2[6] - z2[5]*z2[6] + 
        z2[4]*(-(z2[5]^2*(-1 + z2[6])) + 6*z2[6] - z2[5]*(3 + z2[6])))) - 
    z2[3]^3*(-2 + z2[2]^4 - z2[2]^3*(2 + 3*z2[4]) + z2[4]^3*(-5 + 3*z2[5]) + 
      z2[4]^2*(2*z2[5] + 5*(-2 + z2[6])) + 5*z2[6] - 2*z2[5]*z2[6] + 
      2*z2[5]*z2[6]^2 + z2[2]^2*(-2 + 4*z2[4] + 3*z2[4]^2 + 2*z2[6]) + 
      z2[4]*(-7 + z2[5] + 10*z2[6] - 2*z2[5]*z2[6]) + 
      z2[2]*(1 - z2[4]^3*z2[5] + z2[4]^2*(7 - 10*z2[5] + 2*z2[5]^2) + 
        2*(-3 + z2[5])*z2[6] + z2[4]*(9 - 6*z2[6] + 2*z2[5]^2*z2[6] - 
          z2[5]*(3 + 2*z2[6])))), 
  y[596] -> z2[2]^5*z2[3]^3*(1 + z2[4] - z2[6]) - 
    z2[2]^4*z2[3]^2*(3 + 4*z2[3])*z2[4]*(1 + z2[4] - z2[6]) + 
    z2[2]^3*z2[3]*(1 + z2[4] - z2[6])*(3*z2[4]^2 + 9*z2[3]*z2[4]^2 + 
      z2[3]^2*(-1 - z2[4] + 6*z2[4]^2 + z2[6])) - 
    (1 + z2[3])*z2[4]*(z2[4] + z2[3]*(1 + z2[4]))*(z2[4] - z2[6])*
     (z2[4]*z2[6] + z2[3]*(1 + z2[4])*(-2 + z2[4]*(-3 + z2[5]) + 3*z2[6])) - 
    z2[2]^2*(3*z2[3]^2*z2[4]*(3*z2[4]^3 + z2[4]^2*(2 - 3*z2[6]) + 
        2*z2[4]*(-1 + z2[6]) - (-1 + z2[6])^2) + 
      z2[4]^3*(1 + z2[4] - z2[6]) + 6*z2[3]*z2[4]^3*(1 + z2[4] - z2[6]) + 
      2*z2[3]^3*(2*z2[4]^4 - (-1 + z2[6])^2 - 2*z2[4]^3*z2[6] + 
        z2[4]^2*(-5 + 4*z2[6]) - 2*z2[4]*(2 - 3*z2[6] + z2[6]^2))) + 
    z2[2]*(z2[4]^4*(1 + z2[4] - z2[6]) + z2[3]*z2[4]^2*
       (-2 + z2[4]^3*(2 + z2[5]) + 4*z2[6] - 3*z2[6]^2 - 
        z2[4]^2*(1 + z2[5]*(-2 + z2[6]) + 2*z2[6]) + 
        z2[4]*(-5 + z2[5] + 7*z2[6] - 2*z2[5]*z2[6])) + 
      z2[3]^2*z2[4]*(-2 + z2[4]^4*(1 + 2*z2[5]) + 6*z2[6] - 6*z2[6]^2 - 
        z2[4]^3*(13 + z2[5]^2 + 2*z2[5]*(-5 + z2[6]) + z2[6]) + 
        z2[4]*(-14 + z2[5]*(3 - 6*z2[6]) + 28*z2[6] - 9*z2[6]^2) - 
        z2[4]^2*(26 + z2[5]^2 - 24*z2[6] + z2[5]*(-11 + 8*z2[6]))) + 
      z2[3]^3*(z2[4]^5*z2[5] - z2[4]^4*(11 + z2[5]^2 + z2[5]*(-8 + z2[6])) + 
        (2 - 3*z2[6])*z2[6] + z2[4]^3*(-27 - 2*z2[5]^2 + 
          z2[5]*(15 - 6*z2[6]) + 17*z2[6]) + 
        z2[4]*(-6 + z2[5]*(2 - 4*z2[6]) + 17*z2[6] - 8*z2[6]^2) - 
        z2[4]^2*(22 + z2[5]^2 - 31*z2[6] + 6*z2[6]^2 + 
          z2[5]*(-10 + 9*z2[6])))), y[597] -> 119 + 47*z2[3], 
  y[598] -> -263 + z2[3]*(47 - 119*z2[5]), 
  y[599] -> -1 - (z2[3]*(-94 + 119*z2[5]))/144, 
  y[600] -> z2[3]*(141 + 119*z2[5]*(-1 + z2[6]) - 94*z2[6]) + 
    25*(-1 + z2[6]), y[601] -> 
   z2[3]*(22 - 72*z2[2] + 119*z2[5]*(-1 + z2[6]) - 47*z2[6]) + 
    72*(-1 + z2[6]), y[602] -> 83 + 47*z2[3], 
  y[603] -> 1 + z2[4] + z2[5]*(-1 + z2[6]), 
  y[604] -> -2 + z2[4] + 2*z2[6] + z2[3]*(-4 + z2[4] + 2*z2[6]), 
  y[605] -> -2 + z2[4] + 2*z2[6] + z2[3]*(-8 - 2*z2[2] + z2[4] + 2*z2[6]), 
  y[606] -> 3*(-2 + z2[4] + 2*z2[6]) + z2[3]*(-8 + 3*z2[4] + 6*z2[6]), 
  y[607] -> 9*(-1 + z2[6]) + z2[3]*(-13 + 9*z2[6]), 
  y[608] -> -335*(-1 + z2[6]) + z2[3]*(-69 + 72*z2[2] - 
      238*z2[5]*(-1 + z2[6]) + 94*z2[6]), 
  y[609] -> -2*z2[3]*(4 + z2[2] - z2[6])*(-1 + z2[6]) + (-1 + z2[6])^2 + 
    z2[3]^2*(10 + z2[2]^2 + z2[2]*(5 - 2*z2[6]) - 8*z2[6] + z2[6]^2), 
  y[610] -> 3*(-1 + z2[6])^2 + 6*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
    z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2), 
  y[611] -> -9*(-1 + z2[6])^2 + z2[3]^2*(-22 + 30*z2[6] - 9*z2[6]^2) - 
    6*z2[3]*(5 - 8*z2[6] + 3*z2[6]^2), 
  y[612] -> -169*(-1 + z2[6]) + z2[3]*(-238*z2[5]*(-1 + z2[6]) + 
      47*(-5 + 4*z2[6])), y[613] -> z2[3]*(9 + 2*z2[2] - 3*z2[6])*
     (-1 + z2[6]) - (3*(-1 + z2[6])^2)/2 - 
    (z2[3]^2*(z2[2]^2 + z2[2]*(7 - 4*z2[6]) + 3*(6 - 6*z2[6] + z2[6]^2)))/2, 
  y[614] -> -1/2 + z2[3]*(-2 + z2[5]), 
  y[615] -> 2 - 2*z2[5] + z2[5]^2 - z2[3]*(5 - 5*z2[5] + z2[5]^2 + 
      z2[2]*(2 - 3*z2[5] + z2[5]^2)), 
  y[616] -> 3 + z2[3]*(9 + 4*z2[5]*(-1 + z2[6]) - 7*z2[6]) - 3*z2[6], 
  y[617] -> 2 + z2[3]*(5 + 2*z2[5]*(-1 + z2[6]) - 3*z2[6]) - 2*z2[6], 
  y[618] -> -((-1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6])^2) + 
    2*z2[5]*(-1 + z2[6])*(1 + z2[3]*(-3 + z2[2]*(-2 + z2[6]) + 2*z2[6])) + 
    (2 - z2[6])*(z2[6] + z2[3]*(-4 + z2[2]*(-2 + z2[6]) + 3*z2[6])), 
  y[619] -> -2 - 2*(-1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6]) - 
    z2[3]*(-13 + 3*z2[2]*(-2 + z2[6]) + 8*z2[6]) + 
    z2[5]*(4 - 2*z2[6] + z2[3]*(-11 + 9*z2[6] + z2[2]*(-7 + 5*z2[6]))), 
  y[620] -> -9 + z2[3]*(-22 + 5*z2[5]), y[621] -> 2 + z2[3]*(-11 + 5*z2[5]), 
  y[622] -> z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2, 
  y[623] -> z2[3]*(55 + 10*z2[5]*(-1 + z2[6]) - 44*z2[6]) - 23*(-1 + z2[6]), 
  y[624] -> 1 + z2[3]*(39 + 6*z2[2] + 10*z2[5]*(-1 + z2[6]) - 22*z2[6]) - 
    z2[6], y[625] -> 1 + z2[3]*(7 + z2[2] - z2[4] - 3*z2[6]) + 
    z2[3]^2*(8 + 2*z2[2] - z2[4] - 2*z2[6]) - z2[6], 
  y[626] -> z2[3]*(33 + 5*z2[5]*(-1 + z2[6]) - 22*z2[6]) - 14*(-1 + z2[6]), 
  y[627] -> 3 + z2[3]*(28 + 6*z2[2] + 5*z2[5]*(-1 + z2[6]) - 11*z2[6]) - 
    3*z2[6], y[628] -> 2*(-1 + z2[6]) + z2[3]*(-3 + 2*z2[6]), 
  y[629] -> 4 - z2[4] + z2[3]*(15 - 4*z2[4] - 10*z2[6]) - 4*z2[6] - 
    3*z2[3]^2*(-4 + z2[4] + 2*z2[6]), 
  y[630] -> -5 + 2*z2[4] + 5*z2[6] + z2[3]*(-8 + 3*z2[4] + 6*z2[6]), 
  y[631] -> 8*(-1 + z2[6]) + z2[3]*(-13 + 9*z2[6]), 
  y[632] -> -7*(-1 + z2[6])^2 + z2[3]*(-27 + 43*z2[6] - 16*z2[6]^2) + 
    z2[3]^2*(-22 + 30*z2[6] - 9*z2[6]^2), 
  y[633] -> -(z2[3]*(13 + 3*z2[2] - 4*z2[6])*(-1 + z2[6])) + 
    2*(-1 + z2[6])^2 + z2[3]^2*(14 + z2[2]^2 - 3*z2[2]*(-2 + z2[6]) - 
      13*z2[6] + 2*z2[6]^2), y[634] -> 6*(-1 + z2[6])^2 + 
    3*z2[3]*(7 - 11*z2[6] + 4*z2[6]^2) + z2[3]^2*(16 - 21*z2[6] + 6*z2[6]^2), 
  y[635] -> -3*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) - 
    z2[3]^2*(22 + 3*z2[4]^2 + 6*z2[4]*(-2 + z2[6]) - 30*z2[6] + 9*z2[6]^2) - 
    6*z2[3]*(5 + z2[4]^2 - 8*z2[6] + 3*z2[6]^2 + z2[4]*(-3 + 2*z2[6])), 
  y[636] -> 3*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
    z2[3]*(13 + 3*z2[4]^2 - 22*z2[6] + 9*z2[6]^2 + z2[4]*(-8 + 6*z2[6])), 
  y[637] -> z2[3]*(15 + 3*z2[2] - 5*z2[6])*(-1 + z2[6]) - 2*(-1 + z2[6])^2 - 
    z2[3]^2*(z2[2]^2 + z2[2]*(7 - 4*z2[6]) + 3*(6 - 6*z2[6] + z2[6]^2)), 
  y[638] -> -z2[4]^2 - 2*z2[4]*(-1 + z2[6]) - 3*(-1 + z2[6])^2 - 
    z2[3]^2*(z2[2]^2 + z2[4]^2 + z2[2]*(7 - 2*z2[4] - 4*z2[6]) + 
      2*z2[4]*(-4 + z2[6]) + 3*(6 - 6*z2[6] + z2[6]^2)) + 
    2*z2[3]*(-z2[4]^2 + z2[4]*(5 - 2*z2[6]) + z2[2]*(-2 + z2[4] + 2*z2[6]) - 
      3*(3 - 4*z2[6] + z2[6]^2)), y[639] -> 1 + z2[3]*(-1 + z2[5]), 
  y[640] -> 12 + z2[3]*(-14 + 13*z2[5]), 
  y[641] -> 1 + z2[3]*(3 + z2[5]*(-1 + z2[6]) - 2*z2[6]) - z2[6], 
  y[642] -> -1 + z2[3]*(3 + 2*z2[5]*(-1 + z2[6]) - 2*z2[6]) + z2[6], 
  y[643] -> 3 - 3*z2[6] + z2[6]^2, y[644] -> 3 + z2[5]*(-2 + z2[6]) + 
    z2[3]*(1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6]) - 4*z2[6] + 2*z2[6]^2, 
  y[645] -> 1 + 11*z2[6] - 12*z2[6]^2 + 
    z2[3]*(53 + 26*z2[5]*(-1 + z2[6]) - 28*z2[6] - 12*z2[6]^2), 
  y[646] -> -(z2[4]*(-2 + z2[4] + z2[5] + z2[6])) + 
    z2[3]^2*(-1 - 2*z2[4]^2*(-1 + z2[5]) + z2[5] + z2[6] - 2*z2[5]*z2[6] - 
      z2[6]^2 + z2[5]*z2[6]^2 + z2[2]*(1 + z2[4]*(-1 + z2[5]))*(-1 + z2[5])*
       (-1 + z2[4] + z2[6]) - z2[4]*(-1 + z2[5])*(-1 + 2*z2[6])) + 
    z2[3]*(2 - z2[5] - z2[4]^2*z2[5] - 4*z2[6] + z2[5]*z2[6] + z2[6]^2 + 
      z2[2]*(1 + z2[4]*(-1 + z2[5]))*(-2 + z2[4] + z2[5] + z2[6]) + 
      z2[4]*(2 + z2[6] - z2[5]*(1 + 2*z2[6]))), 
  y[647] -> -(z2[3]^2*(1 + z2[4])*(1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6])) + 
    z2[4]*(z2[4]*(-1 + z2[5]) - (-1 + z2[6])*(-2 + z2[5] + 2*z2[6])) + 
    z2[3]*(-((-1 + z2[6])*(-2 + z2[5] + 2*z2[6])) + 
      z2[4]*(-2 + 3*z2[6] - 2*z2[6]^2 + z2[5]*(1 + z2[6] - z2[6]^2))), 
  y[648] -> 45 + 23*z2[5]*(-2 + z2[6]) + 11*z2[3]*(1 + z2[5]*(-1 + z2[6]))*
     (-1 + z2[6]) - 44*z2[6] + 22*z2[6]^2, 
  y[649] -> z2[4]*(22 + z2[4] - 23*z2[5] - 11*z2[6]) + 
    11*z2[3]^2*(-1 - 2*z2[4]^2*(-1 + z2[5]) + z2[5] + z2[6] - 2*z2[5]*z2[6] - 
      z2[6]^2 + z2[5]*z2[6]^2 + z2[2]*(1 + z2[4]*(-1 + z2[5]))*(-1 + z2[5])*
       (-1 + z2[4] + z2[6]) - z2[4]*(-1 + z2[5])*(-1 + 2*z2[6])) + 
    z2[3]*(22 - 23*z2[5] + z2[4]^2*z2[5] - z2[2]*(1 + z2[4]*(-1 + z2[5]))*
       (22 + z2[4] - 23*z2[5] - 11*z2[6]) - 44*z2[6] + 23*z2[5]*z2[6] + 
      11*z2[6]^2 + z2[4]*(34 + 11*z2[6] - z2[5]*(35 + 22*z2[6]))), 
  y[650] -> z2[4]*(23*z2[4]*(-1 + z2[5]) - (23*z2[5] + 22*(-1 + z2[6]))*
       (-1 + z2[6])) - 11*z2[3]^2*(1 + z2[4])*(1 + z2[5]*(-1 + z2[6]))*
     (-1 + z2[6]) - z2[3]*((23*z2[5] + 22*(-1 + z2[6]))*(-1 + z2[6]) + 
      z2[4]*(34 - 33*z2[6] + 22*z2[6]^2 + z2[5]*(-35 + z2[6] + 11*z2[6]^2))), 
  y[651] -> -25 - 37*z2[3] - 12*z2[3]^2, 
  y[652] -> 12 + 12*z2[3]^2*(-3 + 2*z2[5]) + z2[3]*(-50 + 37*z2[5]), 
  y[653] -> -17 + 5*z2[5] + 12*z2[3]*(2 - 3*z2[5] + z2[5]^2), 
  y[654] -> (-1 + z2[6])^2 - z2[3]*(-1 + z2[5])*(-1 + z2[6])^3, 
  y[655] -> 27 + 12*z2[3]*(-3 + 2*z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    10*z2[5]*(-1 + z2[6]) - 22*z2[6], 
  y[656] -> 12*z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 5*(-1 + z2[6]), 
  y[657] -> 25 + 37*z2[3] + 12*z2[3]^2, 
  y[658] -> -3 + z2[3]*(-2 + 3*z2[5])*(-1 + z2[6]) + z2[6], 
  y[659] -> -1 + (3 + z2[3]^2*(-1 + z2[5]) + z2[3]*(1 + z2[5]))*z2[6] - 
    (1 + z2[3])*(2 + z2[3]*z2[5])*z2[6]^2, 
  y[660] -> 1 - (3 + z2[3]^2*(-1 + z2[5]) + z2[3]*(1 + z2[5]))*z2[6] + 
    (1 + z2[3])*(2 + z2[3]*z2[5])*z2[6]^2, 
  y[661] -> -11 - z2[6] + 12*z2[6]^2 + 12*z2[3]^2*(7 + 4*z2[5]*(-1 + z2[6]) - 
      6*z2[6] + z2[6]^2) + z2[3]*(125 + 74*z2[5]*(-1 + z2[6]) - 112*z2[6] + 
      24*z2[6]^2), y[662] -> 2 - z2[4] - z2[6] + 
    z2[3]*(-1 + z2[6] - z2[5]*(-2 + z2[4] + 2*z2[6])), 
  y[663] -> z2[3]*(37 + 24*z2[3])*z2[5]*(-1 + z2[6])^2 + 
    (1 - z2[6])*(-1 + 24*z2[3]^2*(-2 + z2[6]) + z2[6] + 
      z2[3]*(-75 + 38*z2[6])), y[664] -> z2[4]*(-1 + z2[4] + z2[6]) - 
    z2[3]^3*(-1 + z2[5])*(-z2[4]^2 - 2*z2[4]*z2[6] + (-1 + z2[6])*z2[6] + 
      z2[2]*(1 + z2[4]*(-1 + z2[5]))*(z2[4] + z2[6])) + 
    z2[3]*(-1 + z2[4]^2*z2[5] + 3*z2[6] - z2[6]^2 - 
      z2[2]*(1 + z2[4]*(-1 + z2[5]))*(-1 + z2[4] + z2[6]) + 
      z2[4]*(-1 + 2*z2[5]*z2[6])) + z2[3]^2*(2*z2[4]^2*(-1 + z2[5]) + 
      z2[4]*(-3 + 4*z2[5])*z2[6] + z2[6]*(1 + z2[5] - z2[5]*z2[6]) + 
      z2[2]*(-(z2[4]^2*(-1 + z2[5])*z2[5]) - z2[5]*z2[6] - 
        z2[4]*(-1 + z2[5])*(1 + z2[5]*z2[6]))), 
  y[665] -> -5 + 3*z2[5] - 22*z2[3]*(2 - 3*z2[5] + z2[5]^2), 
  y[666] -> 37 + 22*z2[3]*(-3 + 2*z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    18*z2[5]*(-1 + z2[6]) - 40*z2[6], 
  y[667] -> 22*z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 21*(-1 + z2[6]), 
  y[668] -> -1 + 2*z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + z2[6], 
  y[669] -> 1 + 21*z2[6] - 11*z2[3]^2*z2[6] - 22*z2[6]^2 - 
    z2[3]*z2[5]*(-1 + z2[6])*(12 + 11*(1 + z2[3])*z2[6]) + 
    z2[3]*(-12 + 11*z2[6] - 22*z2[6]^2), 
  y[670] -> -2 + z2[6] + z2[6]^2 + z2[3]*(7 + 4*z2[5]*(-1 + z2[6]) - 
      6*z2[6] + z2[6]^2), y[671] -> -2 + z2[4] + z2[6] + 
    z2[3]*(1 - z2[6] + z2[5]*(-2 + z2[4] + 2*z2[6])), 
  y[672] -> -1 - 21*z2[6] + 11*z2[3]^2*(1 + z2[5]*(-1 + z2[6]))*z2[6] + 
    22*z2[6]^2 + z2[3]*(12 - 11*z2[6] + 22*z2[6]^2 + 
      z2[5]*(-12 + z2[6] + 11*z2[6]^2)), 
  y[673] -> z2[4]*(1 - z2[4] + 11*z2[6]) - 11*z2[3]^3*(-1 + z2[5])*
     (-z2[4]^2 - 2*z2[4]*z2[6] + (-1 + z2[6])*z2[6] + 
      z2[2]*(1 + z2[4]*(-1 + z2[5]))*(z2[4] + z2[6])) + 
    z2[3]*(1 - z2[4]^2*z2[5] + z2[2]*(1 + z2[4]*(-1 + z2[5]))*
       (-1 + z2[4] - 11*z2[6]) + 21*z2[6] - 11*z2[6]^2 + 
      z2[4]*(-11 - 12*z2[6] + 2*z2[5]*(6 + 11*z2[6]))) - 
    z2[3]^2*(12 - 10*z2[4]^2*(-1 + z2[5]) - 12*z2[5] - 11*z2[6] + 
      z2[5]*z2[6] + 11*z2[5]*z2[6]^2 + z2[4]*(12 + 45*z2[6] - 
        4*z2[5]*(3 + 11*z2[6])) + 
      z2[2]*(z2[4]^2*(12 - 23*z2[5] + 11*z2[5]^2) - 12*(1 + z2[6]) + 
        z2[5]*(12 + 11*z2[6]) + z2[4]*(-1 + z2[5])*
         (-13 + z2[5]*(12 + 11*z2[6])))), y[674] -> -4 + z2[3]*(-5 + z2[5]), 
  y[675] -> (1 + (-1 + z2[5])^(-2))/z2[2] + (-1 + z2[5])^(-2), 
  y[676] -> 4 + 9*z2[3] + 5*z2[3]^2, y[677] -> 5 + z2[3]*(3 + 2*z2[5]), 
  y[678] -> -3 + z2[2] - 2*z2[6], y[679] -> -1 - 6*z2[3] - 6*z2[3]^2, 
  y[680] -> -3 + 2*z2[2], y[681] -> 1 + z2[3]*(3 - 4*z2[6]) + 
    z2[3]^2*(3/2 - 3*z2[6]) - z2[6], y[682] -> 1 + 3*z2[3] + 2*z2[3]^2, 
  y[683] -> 1 + (-1 + z2[5])^(-2), 
  y[684] -> 1 + z2[5] + z2[3]*(1 + z2[5] + z2[5]^2), 
  y[685] -> -1 + z2[3] + 2*z2[6] + 2*z2[3]*z2[6], 
  y[686] -> -3 + (3 + 2*z2[3])*z2[6] + (1 + z2[3])*z2[6]^2, 
  y[687] -> 1 - (3 + z2[3]^2*(-1 + z2[5]) + z2[3]*(1 + z2[5]))*z2[6] + 
    (1 + z2[3])*(2 + z2[3]*(1 + z2[5]))*z2[6]^2, 
  y[688] -> z2[6] + z2[3]*(2 + z2[6]), 
  y[689] -> 1 + z2[6] + z2[3]*(3 + z2[6]), 
  y[690] -> (1 + z2[4] - z2[6])^(-1) + (z2[2] - z2[4] + z2[6])^(-1), 
  y[691] -> 2*(-1 + z2[6]) + z2[3]*(-1 + z2[5]*(-1 + z2[6]) + 2*z2[6]), 
  y[692] -> 3*z2[6] + z2[3]*(2 + 3*z2[6]), 
  y[693] -> 6 + z2[3]*(-3 + 5*z2[2] - 2*z2[6]) + 
    4*z2[3]*z2[5]^2*(-1 + z2[6]) - 2*z2[3]*z2[5]*(-7 + z2[2] + 4*z2[6]), 
  y[694] -> 3 - 2*z2[6] + z2[6]^2 + z2[3]*(5 - 2*z2[6] + z2[6]^2), 
  y[695] -> -4 + 4*z2[6] - 3*z2[6]^2 + z2[3]*(-11 + 7*z2[6] - 6*z2[6]^2) - 
    3*z2[3]^2*(2 - z2[6] + z2[6]^2), 
  y[696] -> z2[6]^2 + 2*z2[3]*(1 + z2[6] + z2[6]^2) + 
    z2[3]^2*(3 + 2*z2[6] + z2[6]^2), 
  y[697] -> -9 + 8*z2[6] + z2[6]^2 + z2[3]*(-5 + 4*z2[5]*(-1 + z2[6]) + 
      6*z2[6] + z2[6]^2), y[698] -> 2 + z2[3]*(6 + 2*z2[6] + 3*z2[6]^2), 
  y[699] -> 3 - 8*z2[6] + 5*z2[6]^2 + 2*z2[3]*z2[5]*(-1 + z2[6])*
     (-1 + z2[3] + 2*z2[6] + 2*z2[3]*z2[6]) + 
    2*z2[3]*(-1 - 2*z2[6] + 5*z2[6]^2) + z2[3]^2*(1 + 4*z2[6] + 5*z2[6]^2), 
  y[700] -> z2[6]*(-2 + 3*z2[6]) + 3*z2[3]^2*(1 + z2[6] + z2[6]^2) + 
    z2[3]*(1 + z2[6] + 6*z2[6]^2), 
  y[701] -> -z2[4]^3 - (-1 + z2[3])*z2[4]^2*z2[6] + 
    z2[3]*(1 + z2[3])*z2[6]^2 + z2[4]*z2[6]*(1 + z2[3]*(1 + z2[6])), 
  y[702] -> 3*z2[6] + z2[3]^2*(2 + 2*z2[5]^2 + 3*z2[6] + 
      2*z2[5]*(1 + z2[6])) + z2[3]*(2 + 6*z2[6] + 4*z2[5]*(1 + z2[6])), 
  y[703] -> 6*(-1 + z2[6]) + 2*z2[3]*z2[5]^2*(-1 + z2[6])^2 - 
    2*z2[3]*z2[5]*(-1 + z2[6])*(-4 + z2[2] + z2[6]) + 
    z2[3]*(2 + 4*z2[6] + z2[2]*(-7 + 2*z2[6])), 
  y[704] -> z2[3]^2*(1 + z2[5] + z2[4]*(4 - 5*z2[5] + z2[5]^2) + 
      z2[5]^2*(-2 + z2[6]) - 7*z2[6]) - 2*(1 + z2[4] + z2[6]) - 
    z2[3]*(-3 + 2*z2[6] + z2[5]*(5 + 2*z2[4] + 2*z2[6])), 
  y[705] -> z2[4]^2*(1 + z2[3]*(-1 + z2[5]))*(-1 + z2[5]) + 
    z2[4]*(-1 + z2[5] + 2*z2[6] + z2[3]*(-1 + z2[5])*
       (-1 + z2[5] + 3*z2[6])) + 
    z2[6]*(1 + z2[5] + z2[3]*(-2 + z2[5] + z2[5]^2 + 3*z2[6])), 
  y[706] -> (-1 + z2[6])^2 + 2*z2[3]*(-1 + z2[6])*(1 + z2[5]*(-1 + z2[6]) + 
      2*z2[6]) + z2[3]^2*(1 + 2*z2[6] + 3*z2[6]^2 + 2*z2[5]*(-1 + z2[6]^2)), 
  y[707] -> -3 + 8*z2[6] - 5*z2[6]^2 - z2[3]^2*(13 + 2*z2[5]^2*(-1 + z2[6]) - 
      8*z2[6] + 5*z2[6]^2 + 2*z2[5]*(-2 + 2*z2[6] + z2[6]^2)) - 
    2*z2[3]*(9 - 8*z2[6] + 5*z2[6]^2 + z2[5]*(-5 + 3*z2[6] + 2*z2[6]^2)), 
  y[708] -> 2*(5 + 3*z2[5]*(-1 + z2[6]))*(-1 + z2[6]) + 
    z2[3]*(-9 + z2[5]^2*(-1 + z2[6])^2 + 10*z2[6] + 
      z2[5]*(2 - 6*z2[6] + 4*z2[6]^2)), 
  y[709] -> -(z2[4]*(-1 + z2[4] + z2[6])) + 
    z2[3]*(1 + z2[4] - 3*z2[6] - 2*z2[4]*(1 + z2[5])*z2[6] + z2[6]^2 - 
      z2[4]^2*(z2[5] + z2[6]) + z2[2]*(-1 + z2[4]^2*z2[5] + 
        z2[4]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + z2[6])) + 
    z2[3]^3*(-(z2[4]^2*(-1 + z2[5])) - 2*z2[4]*z2[5]*z2[6] + 
      (-1 + z2[5])*(-1 + z2[6])*z2[6] + z2[2]*(z2[4]^2*(-1 + z2[5])*z2[5] + 
        (1 + z2[5])*z2[6] + z2[4]*(-1 + z2[5])*(2 + z2[5]*z2[6]))) - 
    z2[3]^2*(z2[2]^2*z2[4] + 2*z2[4]^2*(-1 + z2[5]) + 
      z2[4]*z2[6]*(1 + 4*z2[5] + z2[6]) + z2[6]*(1 + z2[5] - z2[5]*z2[6]) - 
      z2[2]*(z2[4]^2*z2[5]^2 + (2 + z2[5])*z2[6] + 
        z2[4]*(-2 + 2*z2[5] + z2[5]^2*z2[6]))), 
  y[710] -> 10 - 3*z2[3] - 13*z2[3]^2, y[711] -> -4 - 9*z2[3] - 5*z2[3]^2, 
  y[712] -> 25 - 15*z2[5] + z2[5]^2, y[713] -> 19 + z2[3]*(-27 + 22*z2[5]), 
  y[714] -> 24 + z2[3]*(-3 + z2[2] - 2*z2[6]), 
  y[715] -> 1 + 6*z2[3] + 6*z2[3]^2, y[716] -> 4 - 3*z2[3], 
  y[717] -> 11 + 2*z2[2], y[718] -> -4 + 3*z2[3], 
  y[719] -> 12 + (9 + 2*z2[2])*z2[3], 
  y[720] -> z2[3]*(25 + 23*z2[5]*(-1 + z2[6]) - 2*z2[6]) + 10*(-1 + z2[6]), 
  y[721] -> 23 + 9*z2[3], y[722] -> 23 + z2[3]*(23 + 24*z2[5]), 
  y[723] -> z2[3]*(70 + z2[2]*(7 - 2*z2[6]) - 28*z2[6]) + 18*(-1 + z2[6]) - 
    2*z2[3]*z2[5]^2*(-1 + z2[6])^2 + 2*z2[3]*z2[5]*(-1 + z2[6])*
     (8 + z2[2] + z2[6]), y[724] -> -1 - 10*z2[6] + z2[3]*(-35 + 2*z2[6]), 
  y[725] -> -10*(-1 + z2[6]) + z2[3]^2*(-39 + 6*z2[6]) - 
    2*z2[3]*(3 + 8*z2[6]), y[726] -> 21*z2[6] + z2[3]*(10 + 9*z2[6]), 
  y[727] -> z2[4]^3 + (-13 + z2[3])*z2[4]^2*z2[6] + 
    z2[3]*z2[6]^2*(11 + 11*z2[3] + 12*z2[6]) + 
    z2[4]*z2[6]*(11 + z2[3]*(11 - 13*z2[6]) + 12*z2[6]), 
  y[728] -> -z2[6]^2 - 2*z2[3]*(1 + z2[6] + z2[6]^2) - 
    z2[3]^2*(3 + 2*z2[6] + z2[6]^2), 
  y[729] -> -46 - 24*z2[6] + z2[3]*(-18 + 2*z2[6] + 3*z2[6]^2), 
  y[730] -> -9 + 9*z2[6] + 11*z2[6]^2 + z2[3]*(48 - 26*z2[6] + 11*z2[6]^2), 
  y[731] -> -8 + 8*z2[6] - 21*z2[6]^2 - 
    3*z2[3]^2*(-10 + 5*z2[6] + 3*z2[6]^2) - z2[3]*(1 + 7*z2[6] + 30*z2[6]^2), 
  y[732] -> z2[6]*(2 + 21*z2[6]) + 9*z2[3]^2*(1 + z2[6] + z2[6]^2) + 
    z2[3]*(23 + 23*z2[6] + 30*z2[6]^2), 
  y[733] -> 24 + z2[3]*(2 + z2[5]*(28 - 44*z2[6]) - 18*z2[6]) - 21*z2[6] + 
    z2[3]^2*(-22 + z2[5]^2*(2 - 24*z2[6]) + 3*z2[6] + 2*z2[5]*(13 + z2[6])), 
  y[734] -> -3 - 40*z2[6] + 43*z2[6]^2 + 
    z2[3]^2*(-1 + 20*z2[6] + 19*z2[6]^2) + 
    z2[3]*(26 + 4*z2[6] + 62*z2[6]^2) + 2*z2[3]*z2[5]*(-1 + z2[6])*
     (13 + 10*z2[6] + z2[3]*(-1 + 10*z2[6])), 
  y[735] -> 62 + 15*z2[3] - 23*z2[3]*z2[5]^2*(-1 + z2[6])^2 - 62*z2[6] - 
    38*z2[3]*z2[6] + 2*z2[5]*(-1 + z2[6])*(9 - 9*z2[6] + 
      z2[3]*(-37 + 14*z2[6])), y[736] -> 6*(-5 + 4*z2[6]) + 
    z2[3]*(3 + z2[2]*(-5 + 2*z2[5]) - 4*z2[5]^2*(-1 + z2[6]) - 22*z2[6] + 
      2*z2[5]*(-7 + 16*z2[6])), y[737] -> 2*(1 + z2[4] - 11*z2[6]) + 
    z2[3]*(-3 + z2[4]*(24 - 22*z2[5]) + z2[5]*(5 - 46*z2[6]) + 26*z2[6]) - 
    z2[3]^2*(1 + z2[5] + z2[4]*(28 - 53*z2[5] + 25*z2[5]^2) - 31*z2[6] + 
      z2[5]^2*(-2 + 25*z2[6])), y[738] -> -(-1 + z2[6])^2 - 
    2*z2[3]*(-1 + z2[6])*(1 + z2[5]*(-1 + z2[6]) + 2*z2[6]) - 
    z2[3]^2*(1 + 2*z2[6] + 3*z2[6]^2 + 2*z2[5]*(-1 + z2[6]^2)), 
  y[739] -> 3 + 40*z2[6] - 43*z2[6]^2 + 
    z2[3]*(-30 + 8*z2[6] - 62*z2[6]^2 + z2[5]*(14 + 30*z2[6] - 44*z2[6]^2)) + 
    z2[3]^2*(13 - 32*z2[6] - 19*z2[6]^2 + 
      z2[5]^2*(22 + 2*z2[6] - 24*z2[6]^2) + 
      2*z2[5]*(-38 + 14*z2[6] + z2[6]^2)), 
  y[740] -> -39 + 16*z2[6] + 23*z2[6]^2 + 
    z2[3]*(77 - 54*z2[6] + 23*z2[6]^2 + 4*z2[5]*(-17 + 11*z2[6] + 
        6*z2[6]^2)), y[741] -> -1 - 21*z2[6] + 22*z2[6]^2 + 
    11*z2[3]^2*z2[6]*(1 + z2[5]*(-1 + z2[6]) + z2[6]) + 
    z2[3]*(12 + z2[6] + 33*z2[6]^2 + z2[5]*(-12 + z2[6] + 11*z2[6]^2)), 
  y[742] -> z2[4]*(-1 + z2[4] - 11*z2[6]) + 
    11*z2[3]^3*(-(z2[4]^2*(-1 + z2[5])) - 2*z2[4]*z2[5]*z2[6] + 
      (-1 + z2[5])*(-1 + z2[6])*z2[6] + z2[2]*(z2[4]^2*(-1 + z2[5])*z2[5] + 
        (1 + z2[5])*z2[6] + z2[4]*(-1 + z2[5])*(2 + z2[5]*z2[6]))) + 
    z2[3]*(-1 - 21*z2[6] + 11*z2[6]^2 + z2[4]^2*(12 + z2[5] + z2[6]) - 
      z2[4]*(-11 + 10*z2[6] + 12*z2[6]^2 + 2*z2[5]*(6 + 11*z2[6])) + 
      z2[2]*(1 - z2[4]^2*z2[5] + 11*z2[6] + z2[4]*(-14 + z2[5] + z2[6] + 
          11*z2[5]*z2[6]))) + z2[3]^2*(12 + z2[4]^2*(22 - 10*z2[5]) - 
      12*z2[5] + z2[2]^2*(12 + z2[4] - 12*z2[6]) + z2[6] + z2[5]*z2[6] + 
      11*z2[5]*z2[6]^2 - 12*z2[6]^3 + z2[4]*(12 + z2[6] + z2[6]^2 - 
        4*z2[5]*(3 + 11*z2[6])) + z2[2]*(z2[4]^2*z2[5]*(-12 + 11*z2[5]) + 
        z2[5]*(12 + 11*z2[6]) + 2*(-6 + 5*z2[6] + 6*z2[6]^2) + 
        z2[4]*(-34 - 2*z2[5] + z2[5]^2*(12 + 11*z2[6])))), 
  y[743] -> 20 + z2[4] + z2[6], 
  y[744] -> -1 + z2[3]*(52 + 21*z2[5]*(-1 + z2[6]) - 31*z2[6]) + z2[6], 
  y[745] -> -41 + 40*z2[6] + z2[6]^2, 
  y[746] -> 25 - z2[4] - z2[6] + z2[3]*(-79 + z2[4]*(-3 + z2[5]) - 3*z2[6] + 
      z2[5]*(41 + z2[6])), y[747] -> -27 + 28*z2[6] - z2[6]^2 + 
    z2[3]*(183 - 160*z2[6] + 19*z2[6]^2 + z2[5]*(-83 + 82*z2[6] + z2[6]^2)), 
  y[748] -> -2*z2[3]*z2[5]*(9 + z2[2]*(z2[3]*(39 - 19*z2[6]) + 
        12*(-1 + z2[6])) + z2[3]*(62 - 41*z2[6]) + 
      z2[2]^2*z2[3]*(-2 + z2[6]) - 9*z2[6])*(-1 + z2[6]) + 
    23*(-1 + z2[6])^2 + (-21 - 20*z2[2] + z2[2]^2)*z2[3]^2*z2[5]^2*
     (-1 + z2[6])^2 + 6*z2[3]*(-1 + z2[6])*(2 + 4*z2[2]*(-2 + z2[6]) + 
      z2[6]) + z2[3]^2*(-163 + z2[2]^2*(-2 + z2[6])^2 + 202*z2[6] - 
      60*z2[6]^2 - 2*z2[2]*(38 - 37*z2[6] + 9*z2[6]^2)), 
  y[749] -> -1 + (-21 - 20*z2[2] + z2[2]^2)*z2[3]^2*z2[5]^2 - 
    z2[3]*(-55 + z2[2] + 24*z2[6]) + z2[3]^2*(-96 + 2*z2[2]^2 + 19*z2[4] + 
      19*z2[6] - z2[2]*(35 + z2[4] + z2[6])) + 
    z2[3]*z2[5]*(-5 + z2[4] + z2[6] + z2[3]*(101 - 3*z2[2]^2 - 20*z2[4] - 
        20*z2[6] + z2[2]*(57 + z2[4] + z2[6]))), 
  y[750] -> 22*(-1 + z2[6]) + z2[3]*(-19 - z2[2]*(-47 + 24*z2[5])*
       (-1 + z2[6]) + 39*z2[6] - 24*z2[6]^2 + 
      z2[5]*(-13 + 12*z2[6] + z2[6]^2)) + 
    z2[3]^2*(259 + z2[2]^2*(-3 + 2*z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - 
      42*z2[5]^2*(-1 + z2[6]) - 197*z2[6] + 19*z2[6]^2 + 
      z2[5]*(-225 + 203*z2[6] - 20*z2[6]^2) + 
      z2[2]*(111 - 40*z2[5]^2*(-1 + z2[6]) - 52*z2[6] - z2[6]^2 + 
        z2[5]*(-135 + 94*z2[6] + z2[6]^2))), 
  y[751] -> -(z2[2]^2*z2[3]*(12 + z2[4] - 12*z2[6])) + 
    (1 + z2[3])*(z2[4]^3*(-1 + 11*z2[3]*(-1 + z2[5])) + 
      z2[4]^2*(11*z2[3]*(-1 + z2[5]) + 12*(-1 + z2[6])) + 
      z2[4]*(12 + 11*z2[3]*(-1 + z2[5]))*z2[6] + 11*z2[3]*z2[6]^2) + 
    z2[2]*(z2[4]^2*(1 + z2[3]*(25 - 23*z2[5]) - 11*z2[3]^2*(-1 + z2[5])) - 
      12*z2[3]*z2[6] + z2[4]*(-12*(-1 + z2[6]) + 11*z2[3]^2*(-1 + z2[5])*
         (-1 + z2[6]) + z2[3]*(47 - 35*z2[6] + z2[5]*(-23 + 11*z2[6])))), 
  y[752] -> 1/2 + z2[3]*(-2 + z2[5]), y[753] -> -7 + 5*z2[5] - z2[5]^2, 
  y[754] -> 7 - z2[3]*(-2 + z2[5])^2 - 5*z2[5] + z2[5]^2, 
  y[755] -> z2[3] + 2*(-1 + z2[6]) + z2[3]*z2[5]*(-1 + z2[6]), 
  y[756] -> -13/2 + z2[5]*(5 - 4*z2[6]) - z2[3]*(-2 + z2[5])*
     (2 + z2[5]*(-1 + z2[6]) - z2[6]) + z2[5]^2*(-1 + z2[6]) + 4*z2[6], 
  y[757] -> 1 - z2[2]^2*z2[4] - z2[2]*(1 + z2[4]*(-2 + z2[5])) - z2[6], 
  y[758] -> -3 + z2[5] + z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 2*z2[6] - 
    z2[5]*z2[6], y[759] -> 13/2 - z2[5]^2*(-1 + z2[6]) - 4*z2[6] + 
    z2[5]*(-5 + 4*z2[6]), y[760] -> (1 + z2[4] - z2[6])^(-1) + 
    (z2[2]^2*z2[3] - z2[2]*z2[4] - 3*z2[2]*z2[3]*z2[4] - 
      z2[2]^2*z2[3]*z2[4] + z2[4]^2 + z2[3]*z2[4]^2 + 
      z2[2]*z2[3]*z2[4]*z2[5] + z2[2]^2*z2[3]*z2[4]*z2[5] + 
      z2[2]*z2[3]*z2[6] - z2[4]*z2[6] - z2[3]*z2[4]*z2[6])^(-1), 
  y[761] -> -2 + z2[6] + z2[6]^2 + z2[3]*(8 + 4*z2[5]*(-1 + z2[6]) - 
      7*z2[6] + z2[6]^2), y[762] -> -6 - z2[5]^2*(-1 + z2[6])^2 + 7*z2[6] - 
    2*z2[6]^2 + z2[5]*(5 - 8*z2[6] + 3*z2[6]^2), 
  y[763] -> 1 + (-1 - 2*z2[3] - z2[3]^2*(-1 + z2[5]))*z2[6] + 
    z2[3]*(2 + z2[3]*z2[5])*z2[6]^2 + 
    z2[4]*(1 - (3 + z2[3]^2*(-1 + z2[5]) + z2[3]*(1 + z2[5]))*z2[6] + 
      (1 + z2[3])*(2 + z2[3]*z2[5])*z2[6]^2), 
  y[764] -> -1 - z2[2]^2*(-1 + z2[3])*z2[4] + 
    z2[4]^2*(1 + z2[3]*(-1 + z2[5]) + z2[3]^2*(-1 + z2[5])) + z2[6] + 
    2*z2[3]*z2[6] - z2[3]^2*z2[6] + z2[3]^2*z2[5]*z2[6] - z2[3]*z2[6]^2 + 
    z2[3]^2*z2[6]^2 - z2[3]^2*z2[5]*z2[6]^2 + 
    z2[4]*(-1 + (1 + z2[3])*(1 + z2[3]*(-3 + 2*z2[5]))*z2[6]) - 
    z2[2]*(-1 + z2[3]*z2[4]^2*(1 + z2[3]*(-1 + z2[5]))*(-2 + z2[5]) + 
      z2[3]*z2[6] + z2[3]^2*(-2 + z2[5])*z2[6] + 
      z2[4]*(2 - z2[3]*z2[6] + z2[3]^2*z2[6] + z2[3]^2*z2[5]^2*z2[6] + 
        z2[5]*(-1 + z2[3]*z2[6] - 2*z2[3]^2*z2[6]))), 
  y[765] -> 1 + 2*z2[3]*(-2 + z2[5]), y[766] -> -41 + 43*z2[5] - 11*z2[5]^2, 
  y[767] -> 41 - 11*z2[3]*(-2 + z2[5])^2 - 43*z2[5] + 11*z2[5]^2, 
  y[768] -> 13 + 12*z2[5]*(-1 + z2[6]) - z2[6], 
  y[769] -> -119 + z2[5]*(98 - 76*z2[6]) - 22*z2[3]*(-2 + z2[5])*
     (2 + z2[5]*(-1 + z2[6]) - z2[6]) + 22*z2[5]^2*(-1 + z2[6]) + 76*z2[6], 
  y[770] -> -13 + z2[2]^2*(12 + z2[4] - 12*z2[6]) - 12*z2[5]*(-1 + z2[6]) + 
    z2[6] + z2[2]*(13 - 12*z2[5] + z2[4]*(-50 + 49*z2[5] - 12*z2[5]^2) + 
      24*z2[6]), y[771] -> 119 - 22*z2[5]^2*(-1 + z2[6]) - 76*z2[6] + 
    z2[5]*(-98 + 76*z2[6]), y[772] -> -12 - 11*(-2 + z2[3])*z2[6] - 
    22*z2[6]^2 - z2[5]*(-1 + z2[6])*(12 + 11*z2[3]*z2[6]), 
  y[773] -> 6 + z2[5]^2*(-1 + z2[6])^2 - 7*z2[6] + 2*z2[6]^2 + 
    z2[5]*(-5 + 8*z2[6] - 3*z2[6]^2), 
  y[774] -> 13 + z2[4] - z2[4]^2 - 12*z2[5] + z2[2]^2*(-1 + z2[3])*
     (12 + z2[4] - 12*z2[6]) - z2[6] + 11*z2[4]*z2[6] + 12*z2[5]*z2[6] + 
    11*z2[3]^2*(z2[4]^2*(-1 + z2[5]) + z2[4]*(-3 + 2*z2[5])*z2[6] - 
      (-1 + z2[5])*(-1 + z2[6])*z2[6]) - 
    z2[3]*(12 + z2[4]^2*(-13 + z2[5]) + 12*z2[5]*(-1 + z2[6]) - 22*z2[6] + 
      11*z2[6]^2 - 2*z2[4]*(-6 - 23*z2[6] + z2[5]*(6 + 11*z2[6]))) + 
    z2[2]*(-13 + 12*z2[5] + z2[4]*(50 - 49*z2[5] + 12*z2[5]^2) - 24*z2[6] - 
      11*z2[3]^2*(z2[4]^2*(2 - 3*z2[5] + z2[5]^2) + (-2 + z2[5])*z2[6] + 
        z2[4]*(-1 + z2[5])^2*z2[6]) + z2[3]*(12 + z2[4]^2*(-2 + z2[5]) - 
        12*z2[5] + 13*z2[6] + z2[4]*(-60 - 12*z2[5]^2 + 
          z2[5]*(48 - 11*z2[6]) + 23*z2[6]))), 
  y[775] -> -13 + 12*z2[5] + z2[6] - 12*z2[5]*z2[6] + 
    11*z2[3]^2*(1 + z2[4])*(1 + z2[5]*(-1 + z2[6]))*z2[6] + 
    z2[4]*(-1 - 21*z2[6] + 22*z2[6]^2) + 
    z2[3]*(2*(6 + 6*z2[5]*(-1 + z2[6]) - 11*z2[6] + 11*z2[6]^2) + 
      z2[4]*(12 - 11*z2[6] + 22*z2[6]^2 + z2[5]*(-12 + z2[6] + 11*z2[6]^2))), 
  y[776] -> z2[2]^(-1) + z2[4]^(-1), 
  y[777] -> -2 + z2[3]^2*(18 - 9*z2[4] - 23*z2[6]) + 
    z2[3]*(3 - 4*z2[4] - 17*z2[6]) + z2[3]^3*(11 - 5*z2[4] - 10*z2[6]) - 
    4*z2[6], y[778] -> 3 + 12*z2[3] + 10*z2[3]^2, 
  y[779] -> -2 + (-4 + 3*z2[2])*z2[3] + 5*z2[2]*z2[3]^2, 
  y[780] -> 2 - 4*z2[2]^2*z2[3]^2 + 3*z2[2]*z2[3]*(2 + z2[3]), 
  y[781] -> 1 + z2[3]*(5 + 6*z2[2] - 18*z2[6]) + 
    2*z2[3]^2*(3 + 4*z2[2] - 6*z2[6]) - 6*z2[6], 
  y[782] -> 1 + z2[3] + z2[2]^2*z2[3] - z2[2]*(2 + z2[3]), 
  y[783] -> 4 + (11 - 3*z2[2])*z2[3] - 5*(-1 + z2[2])*z2[3]^2, 
  y[784] -> -4 + (8 - 10*z2[2])*z2[3] + (7 - 7*z2[2] + 4*z2[2]^2)*z2[3]^2, 
  y[785] -> 3 + z2[3]*(11 + 6*z2[2] - 18*z2[6]) + 
    2*z2[3]^2*(5 + 4*z2[2] - 6*z2[6]) - 6*z2[6], y[786] -> 2 + z2[3], 
  y[787] -> z2[2]*z2[3] - z2[3]*z2[4] - z2[6], y[788] -> -z2[3] - z2[6], 
  y[789] -> (5*z2[3])/2 + z2[3]^2, 
  y[790] -> 4 + z2[3]*(17 + z2[2] - z2[4] - 3*z2[6]) + 
    z2[3]^2*(14 + 2*z2[2] - z2[4] - 2*z2[6]) - z2[6], 
  y[791] -> -2 + z2[4] - z2[6], y[792] -> z2[3] + z2[6], 
  y[793] -> 2 + z2[3] + z2[6], 
  y[794] -> 1 + z2[5] + 2*z2[3]*(1 + z2[5] + z2[5]^2) + 
    z2[3]^2*(1 + z2[5] + z2[5]^2 + z2[5]^3), 
  y[795] -> 2 + 7*z2[3] + 5*z2[3]^2, y[796] -> 2 + 8*z2[3] + 7*z2[3]^2, 
  y[797] -> 1 + z2[3]*(2 + z2[5]), 
  y[798] -> -2 + z2[3]*(2 + z2[5])*(-1 + z2[6]) + z2[6], 
  y[799] -> 3*z2[3]*(-1 + z2[6]) + 2*z2[6], 
  y[800] -> -6 + 3*z2[3]*(2 + z2[5])*(-1 + z2[6]) + 4*z2[6], 
  y[801] -> 2 + z2[3]*(1 + z2[5]), y[802] -> 7 + 3*z2[6], 
  y[803] -> 4 + (-1 + z2[5])*z2[6], y[804] -> 16 + 3*(-1 + z2[5])*z2[6], 
  y[805] -> -z2[3]^2 - z2[6] - z2[3]*(2 + z2[6]), 
  y[806] -> (-3 + z2[4] - z2[6])*z2[6] - z2[3]*(2 + z2[6]), 
  y[807] -> z2[6] + z2[3]*(z2[4]*(-1 + z2[5]) + z2[6]), 
  y[808] -> z2[6] + z2[3]*(-2 + z2[4] + 2*z2[6]), 
  y[809] -> -25 - 7*z2[2] + 15*z2[4] + z2[5]*(33 + 5*z2[2] - 17*z2[4] - 
      19*z2[6]) - z2[5]^2*(14 + z2[2] - 7*z2[4] - 11*z2[6]) + 9*z2[6] - 
    z2[5]^3*(-2 + z2[4] + 2*z2[6]), 
  y[810] -> -4 + 2*z2[4] + 3*z2[6] + z2[3]*(2 + z2[5])*
     (-2 + z2[4] + 2*z2[6]), y[811] -> 2*(1 + z2[6]) + z2[3]*(4 + 3*z2[6]), 
  y[812] -> z2[6] + z2[3]^2*(-6 + z2[4] + 2*z2[6]) + 
    z2[3]*(-4 + z2[4] + 3*z2[6]), 
  y[813] -> 2*z2[4] + z2[3]*(-15 + z2[4] - 8*z2[6]) - 6*(1 + z2[6]) - 
    z2[3]^3*(7 + z2[4] + 2*z2[6]) - 2*z2[3]^2*(8 + z2[4] + 3*z2[6]), 
  y[814] -> 5*z2[3]^2*(-1 + z2[6]) + 2*z2[6] + z2[3]*(-3 + 7*z2[6]), 
  y[815] -> 10*z2[3]^3*(-1 + z2[6]) + z2[6] + 6*z2[3]^2*(-2 + 3*z2[6]) + 
    z2[3]*(-3 + 9*z2[6]), y[816] -> 2*(-2 + z2[4]) + 
    8*z2[3]^2*(-2 + z2[4] + 2*z2[6]) + 3*z2[3]^3*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(-14 + 7*z2[4] + 12*z2[6]), 
  y[817] -> 6*z2[6] + z2[3]^2*(6 + 7*z2[6]) + z2[3]*(3 + 13*z2[6]), 
  y[818] -> 12 + 4*z2[4]^2 + 2*(3 + z2[5])*z2[6] + (3 + z2[5])*z2[6]^2 - 
    z2[4]*(8 + (7 + z2[5])*z2[6]), y[819] -> 6 + 24*z2[3]^2*(-1 + z2[6])^2 + 
    9*z2[3]^3*(-1 + z2[6])^2 - 4*z2[6] + 4*z2[6]^2 + 
    z2[3]*(21 - 38*z2[6] + 19*z2[6]^2), 
  y[820] -> 4*(-1 + z2[6])*z2[6] + 6*z2[3]^2*(-1 - 5*z2[6] + 6*z2[6]^2) + 
    2*z2[3]^3*(-1 - 7*z2[6] + 8*z2[6]^2) + 
    z2[3]*(-5 - 21*z2[6] + 24*z2[6]^2), 
  y[821] -> -1 - z2[6] + 3*z2[6]^2 - 2*z2[6]^3 - 3*z2[3]^2*(-1 + z2[6])^2*
     (3 + 2*z2[6]) + z2[3]*(-7 + 5*z2[6] + 6*z2[6]^2 - 6*z2[6]^3) - 
    2*z2[3]^3*(2 - 3*z2[6] + z2[6]^3), 
  y[822] -> z2[3] - z2[6]*(1 - 7*z2[6] + z2[6]^2) + 
    z2[5]*(-z2[3] + z2[6] + z2[6]^2 + z2[6]^3), 
  y[823] -> z2[6]^2*(8 - 4*z2[4] - (-5 + z2[5])*z2[6]) - 
    z2[3]*(-1 + z2[5])*(7 + 3*z2[6] + z2[6]^2 + z2[6]^3), 
  y[824] -> z2[6]^3 + 2*z2[3]*(1 + z2[6] + z2[6]^2 + z2[6]^3) + 
    z2[3]^2*(4 + 3*z2[6] + 2*z2[6]^2 + z2[6]^3), 
  y[825] -> z2[6]*(3 - 2*z2[6] + z2[6]^2) + 
    z2[3]^2*(-11 + 13*z2[6] - 3*z2[6]^2 + z2[6]^3) + 
    z2[3]*(-7 + 14*z2[6] - 5*z2[6]^2 + 2*z2[6]^3), 
  y[826] -> z2[6]*(-1 + z2[6]^2) + z2[3]^3*(14 - 7*z2[6] + 2*z2[6]^2 + 
      z2[6]^3) + z2[3]*(5 - 7*z2[6] + 2*z2[6]^2 + 3*z2[6]^3) + 
    z2[3]^2*(18 - 13*z2[6] + 4*z2[6]^2 + 3*z2[6]^3), 
  y[827] -> 2*(1 + z2[6]) + z2[3]*(8 + 8*z2[6] + 2*z2[6]^2 + 3*z2[6]^3) + 
    z2[3]^2*(7 + 7*z2[6] + z2[6]^2 + 4*z2[6]^3), 
  y[828] -> 8*z2[3]^2*(-1 + z2[6])^3 + 3*z2[3]^3*(-1 + z2[6])^3 + 
    2*(-1 + z2[6] - 2*z2[6]^2 + z2[6]^3) + 
    z2[3]*(-7 + 19*z2[6] - 19*z2[6]^2 + 7*z2[6]^3), 
  y[829] -> 6 + 6*z2[6] - 6*z2[6]^2 - 2*z2[6]^3 - 
    3*z2[3]^3*(-5 + 3*z2[6] + z2[6]^2 + z2[6]^3) - 
    2*z2[3]^2*(-17 + 8*z2[6] + 5*z2[6]^2 + 4*z2[6]^3) - 
    z2[3]*(-29 + 3*z2[6] + 13*z2[6]^2 + 7*z2[6]^3), 
  y[830] -> 2*z2[6]*(4 - 4*z2[6] + 3*z2[6]^2) + 
    z2[3]^3*(-9 + 29*z2[6] - 9*z2[6]^2 + 7*z2[6]^3) + 
    2*z2[3]^2*(-6 + 31*z2[6] - 14*z2[6]^2 + 10*z2[6]^3) + 
    z2[3]*(2 + 43*z2[6] - 27*z2[6]^2 + 19*z2[6]^3), 
  y[831] -> 2*(2 - 3*z2[6])*z2[6]^2 - 7*z2[3]^3*(1 + z2[6] + z2[6]^2 + 
      z2[6]^3) - 4*z2[3]^2*(2 + 2*z2[6] + 2*z2[6]^2 + 5*z2[6]^3) - 
    z2[3]*(2 + 2*z2[6] - 3*z2[6]^2 + 19*z2[6]^3), 
  y[832] -> -3*z2[3]*(-1 + z2[5]) + z2[6]*(-2 + 3*z2[6] + z2[5]*(2 + z2[6])), 
  y[833] -> -2 + z2[3]*(8 + 3*z2[6] + 2*z2[6]^2 - z2[2]*(4 + z2[6])) + 
    z2[3]^2*(7 + z2[2]^2 + 2*z2[6] + 3*z2[6]^2 - z2[2]*(3 + 2*z2[6])), 
  y[834] -> -2*(-18 + 5*z2[4] + 8*z2[6]) - 
    z2[3]^2*(-92 + z2[4]*(33 - 5*z2[5] + 3*z2[5]^2) + z2[5]*(8 - 3*z2[6]) + 
      47*z2[6] + 6*z2[5]^2*(1 + z2[6])) + 
    z2[3]^3*(15 - 2*z2[5]^3 + z2[4]*(-5 - 5*z2[5] + z2[5]^2) + 
      2*z2[5]^2*(-2 + z2[6]) - 10*z2[6] - 5*z2[5]*(-3 + 2*z2[6])) - 
    z2[3]*(-87 + 2*z2[4]*(9 + 4*z2[5]) + 31*z2[6] + 5*z2[5]*(1 + 3*z2[6])), 
  y[835] -> 13*z2[3]*(-1 + z2[5]) - 
    z2[6]*(-7 + 9*z2[6] + z2[5]*(7 + 3*z2[6])), 
  y[836] -> 37 - z2[5]^2*(21 + 2*z2[2] - 15*z2[6])*(-1 + z2[6]) - 
    3*z2[5]^3*(-1 + z2[6])^2 - 42*z2[6] + 12*z2[6]^2 - 
    z2[2]*(-13 + 8*z2[6]) + z2[5]*(-49 + 70*z2[6] - 24*z2[6]^2 + 
      2*z2[2]*(-5 + 4*z2[6])), 
  y[837] -> 3*z2[6] + z2[3]^3*(3*z2[5]^3 + 4*(1 + z2[6]) + 
      z2[5]^2*(3 + 2*z2[6]) + z2[5]*(2 + 3*z2[6])) + 
    z2[3]*(1 + 10*z2[6] + z2[5]*(3 + 7*z2[6])) + 
    z2[3]^2*(5 + 11*z2[6] + z2[5]^2*(9 + 4*z2[6]) + z2[5]*(3 + 8*z2[6])), 
  y[838] -> -20 + 10*z2[4] + 9*z2[6] + 
    z2[3]^2*(1 + z2[4]*(2 + 3*z2[5] + 2*z2[5]^2) + 4*z2[5]^2*(-1 + z2[6]) + 
      4*z2[6] + z2[5]*(-5 + 6*z2[6])) + 
    z2[3]*(-13 + z2[4]*(10 + 7*z2[5]) + 15*z2[6] + z2[5]*(-13 + 10*z2[6])), 
  y[839] -> 78 + z2[2]*(26 + 20*z2[3]^2 + 3*z2[3]^3) - 32*z2[4] + 
    z2[3]^2*(96 - 19*z2[4] - 18*z2[6]) + z2[3]^3*(17 + 3*z2[4] - 9*z2[6]) - 
    22*z2[6] - 2*(-1 + z2[3] - z2[3]^2 + z2[3]^3)*z2[5]^3*
     (-2 + z2[4] + 2*z2[6]) + 2*z2[3]*(4 + 12*z2[4] + 7*z2[6]) + 
    z2[5]^2*(28 + z2[2]*(2 - 2*z2[3] + 6*z2[3]^2 + 4*z2[3]^3) - 14*z2[4] - 
      22*z2[6] - 2*z2[3]^2*(-12 + 5*z2[4] + 8*z2[6]) + 
      z2[3]^3*(-16 + 7*z2[4] + 9*z2[6]) + 
      2*z2[3]*(-14 + 7*z2[4] + 11*z2[6])) + 
    z2[5]*(-66 - z2[2]*(10 - 8*z2[3] + 22*z2[3]^2 + 11*z2[3]^3) + 34*z2[4] + 
      z2[3]*(48 - 30*z2[4] - 34*z2[6]) + 38*z2[6] + 
      z2[3]^3*(3 - 5*z2[4] + 4*z2[6]) + z2[3]^2*(-82 + 24*z2[4] + 30*z2[6])), 
  y[840] -> -(z2[3]*(-1 + z2[5])*(4 + 3*z2[6] + 2*z2[6]^2 + z2[6]^3)) + 
    z2[6]^2*(20 + 4*z2[4]^2 + (11 + z2[5])*z2[6] + (3 + z2[5])*z2[6]^2 - 
      z2[4]*(12 + (7 + z2[5])*z2[6])), 
  y[841] -> 5*z2[3]*(-1 + z2[5]) - z2[6]*(-4 + 25*z2[6] - 3*z2[6]^2 + 
      z2[5]*(4 + 3*z2[6] + 3*z2[6]^2)), 
  y[842] -> -((-2 + z2[6])*(-1 + z2[6])^2) + 
    z2[3]^2*(2 + 5*z2[6] - 4*z2[6]^2 - 17*z2[6]^3) + 
    z2[3]*(-3 + 2*z2[6] + 15*z2[6]^2 - 16*z2[6]^3) - 
    z2[3]^3*(1 + 4*z2[6] + 5*z2[6]^2 + 6*z2[6]^3) - 
    z2[3]^2*z2[5]^2*(-1 + z2[6])^2*(-2 + 3*z2[6] + z2[3]*(3 + 4*z2[6])) - 
    z2[5]*(-1 + z2[6])*(2*(-1 + z2[6]) + 3*z2[3]*(-1 + z2[6])^2 + 
      z2[3]^3*(3 + 8*z2[6] + 5*z2[6]^2) + 
      2*z2[3]^2*(-2 - z2[6] + 7*z2[6]^2)), 
  y[843] -> -2*z2[3]^2*(1 + z2[3])*z2[5]^2*(-1 + z2[6])^2 - 
    2*z2[3]*(1 + z2[3])*z2[5]*(-1 + z2[6])*(-3 + 2*z2[6] + 
      z2[3]*(-1 + 2*z2[6])) + (-1 - z2[3])*(2*(5 - 6*z2[6] + z2[6]^2) + 
      z2[3]^2*(-3 - z2[6] + 4*z2[6]^2) + z2[3]*(3 - 13*z2[6] + 8*z2[6]^2)), 
  y[844] -> z2[6]*(3 + (2 + z2[5])*z2[6] - 3*z2[6]^2 + z2[6]^3) - 
    z2[3]^3*(-1 + z2[6])^3*(2 + z2[5]*(-1 + 2*z2[6])) - 
    z2[3]^2*(-1 + z2[6])^2*(-4 + z2[6] + z2[5]*(2 - 6*z2[6] + 3*z2[6]^2)) - 
    z2[3]*(-1 + z2[6])*(2 + 2*z2[6] - z2[6]^3 + 
      z2[5]*(-1 + 4*z2[6] - 3*z2[6]^2 + z2[6]^3)), 
  y[845] -> -((-1 + z2[6])^2*z2[6]) - z2[3]*(1 + z2[5]*(-1 + z2[6]) + 
      2*z2[6])*(1 - 4*z2[6] + 3*z2[6]^2) - z2[3]^2*(-2 + 3*z2[6])*
     (1 + z2[5]^2*(-1 + z2[6])^2 + 2*z2[6] + 3*z2[6]^2 + 
      2*z2[5]*(-1 + z2[6]^2)) - z2[3]^3*(1 + 2*z2[6] + 3*z2[6]^2 + 
      4*z2[6]^3 + z2[5]^2*(-1 + z2[6])^2*(3 + 2*z2[6]) + 
      z2[5]*(-3 - z2[6] + z2[6]^2 + 3*z2[6]^3)), 
  y[846] -> -6*z2[3]^2*(1 + z2[3])*z2[5]^2*(-1 + z2[6])^2 - 
    z2[3]*(1 + z2[3])*z2[5]*(-1 + z2[6])*(-19 + 14*z2[6] + z2[6]^2 + 
      z2[3]*(-7 + 10*z2[6] + z2[6]^2)) + (-1 - z2[3])*
     (30 - 41*z2[6] + 10*z2[6]^2 + z2[6]^3 + 
      2*z2[3]^2*(-2 - 2*z2[6] + 3*z2[6]^2 + z2[6]^3) + 
      z2[3]*(16 - 41*z2[6] + 20*z2[6]^2 + 3*z2[6]^3)), 
  y[847] -> 32 - 60*z2[6] + 30*z2[6]^2 - 2*z2[6]^3 + 
    2*z2[3]*(-1 + z2[6])*(-35 - 4*z2[5]*(-1 + z2[6]) + 25*z2[6] + 
      2*z2[6]^2) + z2[3]^3*(-1 + z2[6])*(-8 + z2[5]^3*(-1 + z2[6])^2 + 
      16*z2[6] + z2[5]*(-11 + 12*z2[6]) + 
      z2[5]^2*(2 - 6*z2[6] + 4*z2[6]^2)) + 
    z2[3]^2*(54 - 111*z2[6] + 56*z2[6]^2 + z2[5]^2*(-1 + z2[6])^2*
       (-4 + 3*z2[6]) + 2*z2[5]*(-1 + 7*z2[6] - 10*z2[6]^2 + 4*z2[6]^3)), 
  y[848] -> -68 + 79*z2[6] - 20*z2[6]^2 + 3*z2[6]^3 + 
    z2[3]^3*(-23 + 3*z2[5]^3*(-1 + z2[6])^2 + 36*z2[6] - 11*z2[6]^2 + 
      6*z2[6]^3 + 2*z2[5]^2*(3 - 7*z2[6] + 3*z2[6]^2 + z2[6]^3) + 
      z2[5]*(-26 + 35*z2[6] - 13*z2[6]^2 + 5*z2[6]^3)) + 
    z2[3]^2*(-146 + 187*z2[6] - 56*z2[6]^2 + 17*z2[6]^3 + 
      2*z2[5]^2*(5 - 7*z2[6] + 2*z2[6]^3) + 
      2*z2[5]*(5 - 13*z2[6] + 2*z2[6]^2 + 5*z2[6]^3)) + 
    z2[3]*(-157 + 162*z2[6] - 37*z2[6]^2 + 14*z2[6]^3 + 
      z2[5]*(13 - z2[6] - 19*z2[6]^2 + 7*z2[6]^3)), 
  y[849] -> -2 + 2*z2[6] - 10*z2[6]^2 + 20*z2[6]^3 - 9*z2[6]^4 + 
    z2[5]*(2 + z2[6]) - z2[3]*(-64 + 156*z2[6] - 130*z2[6]^2 + 21*z2[6]^3 + 
      9*z2[6]^4 + z2[5]*(-1 + z2[6])^2*(61 - 79*z2[6] + 21*z2[6]^2)) - 
    z2[3]^3*(-1 + z2[6])*(44 - 48*z2[6] + 12*z2[6]^2 + 
      z2[5]*(-51 + 110*z2[6] - 70*z2[6]^2 + 12*z2[6]^3)) + 
    z2[3]^2*(108 - 251*z2[6] + 200*z2[6]^2 - 53*z2[6]^3 + 
      z2[5]*(-112 + 362*z2[6] - 420*z2[6]^2 + 203*z2[6]^3 - 33*z2[6]^4)), 
  y[850] -> -(z2[6]*(12 + 3*(2 + z2[5])*z2[6] - 6*z2[6]^2 + z2[6]^3)) + 
    z2[3]^3*(-1 + z2[6])^2*(-10 + 4*z2[6] + 
      z2[5]*(5 - 10*z2[6] + 2*z2[6]^2)) + z2[3]^2*(-1 + z2[6])*
     (2*(10 - 8*z2[6] + z2[6]^2) + z2[5]*(-10 + 30*z2[6] - 21*z2[6]^2 + 
        3*z2[6]^3)) + z2[3]*(-10 + 6*z2[6]^2 + 2*z2[6]^3 - z2[6]^4 + 
      z2[5]*(5 - 20*z2[6] + 21*z2[6]^2 - 8*z2[6]^3 + z2[6]^4)), 
  y[851] -> -1 + 5*z2[6] + 2*z2[6]^2 - z2[6]^4 + 
    z2[5]*(1 + z2[6] + z2[6]^2) - z2[3]^3*(-1 + z2[6])^2*
     (-15 + 8*z2[6] + 2*z2[5]*(6 - 11*z2[6] + 4*z2[6]^2)) - 
    z2[3]^2*(-1 + z2[6])*(30 - 40*z2[6] + 17*z2[6]^2 + 
      z2[5]*(-24 + 68*z2[6] - 60*z2[6]^2 + 17*z2[6]^3)) - 
    z2[3]*(-15 + 26*z2[6] - 25*z2[6]^2 + 9*z2[6]^3 + z2[6]^4 + 
      z2[5]*(12 - 46*z2[6] + 64*z2[6]^2 - 39*z2[6]^3 + 9*z2[6]^4)), 
  y[852] -> 4 - 18*z2[6] - 6*z2[6]^2 + 3*z2[6]^3 - z2[6]^4 - 
    z2[5]*(4 + 3*z2[6] + 3*z2[6]^2) + z2[3]^3*(-1 + z2[6])*
     (66 - 66*z2[6] + 14*z2[6]^2 + z2[5]*(-53 + 106*z2[6] - 55*z2[6]^2 + 
        6*z2[6]^3)) + z2[3]*(-66 + 90*z2[6] - 60*z2[6]^2 + 14*z2[6]^3 - 
      z2[6]^4 + z2[5]*(53 - 159*z2[6] + 159*z2[6]^2 - 59*z2[6]^3 + 
        5*z2[6]^4)) + z2[3]^2*(-132 + 243*z2[6] - 144*z2[6]^2 + 26*z2[6]^3 + 
      z2[5]*(106 - 318*z2[6] + 321*z2[6]^2 - 121*z2[6]^3 + 11*z2[6]^4)), 
  y[853] -> 7 - 6*z2[6] + 18*z2[6]^2 - 19*z2[6]^3 + z2[6]^4 - 
    z2[5]*(7 + 3*z2[6]) + z2[3]^3*(-169 + 276*z2[6] - 133*z2[6]^2 + 
      18*z2[6]^3 + z2[5]*(196 - 471*z2[6] + 367*z2[6]^2 - 99*z2[6]^3 + 
        6*z2[6]^4)) + z2[3]*(-245 + 454*z2[6] - 261*z2[6]^2 + 28*z2[6]^3 + 
      z2[6]^4 + z2[5]*(234 - 583*z2[6] + 477*z2[6]^2 - 135*z2[6]^3 + 
        7*z2[6]^4)) + z2[3]^2*(-414 + 739*z2[6] - 411*z2[6]^2 + 64*z2[6]^3 + 
      z2[5]*(430 - 1054*z2[6] + 843*z2[6]^2 - 233*z2[6]^3 + 13*z2[6]^4)), 
  y[854] -> 4*z2[6]^2 - z2[3]^3*(-1 + z2[4]^2*(-5 + z2[5])*(-1 + z2[5])^2 + 
      3*z2[6] - 13*z2[6]^2 - z2[5]^2*(3 + z2[6]) + z2[5]*(3 + 2*z2[6]) + 
      z2[4]*(-1 + z2[5])*(2 + z2[5]^2*(-2 + z2[6]) - 14*z2[6] + 
        z2[5]*z2[6]) + z2[5]^3*(1 - 4*z2[6] + z2[6]^2)) + 
    z2[3]*(1 + 4*z2[4]^2*(-1 + z2[5]) + z2[6] + 2*z2[6]^2 + 
      z2[5]*(-1 + 7*z2[6] + 4*z2[6]^2) + 2*z2[4]*(-2 + 3*z2[6] + 
        z2[5]*(2 + z2[6]))) + 
    z2[3]^2*(-2 + z2[4]^2*(1 - 5*z2[5] + 4*z2[5]^2) - 7*z2[6] + 11*z2[6]^2 + 
      z2[5]^2*(-2 + 12*z2[6] + z2[6]^2) + z2[5]*(4 + z2[6] + 2*z2[6]^2) + 
      z2[4]*(4 + 11*z2[5]*(-1 + z2[6]) - 6*z2[6] + z2[5]^2*(7 + z2[6]))), 
  y[855] -> -(z2[2]^3*z2[4]) + z2[2]^2*z2[4]*(2 + z2[4] - z2[6]) - 
    (-1 + z2[5])*(-1 + z2[6])^2 + z2[2]*(-(z2[4]^2*(6 - 5*z2[5] + z2[5]^2)) - 
      (-1 + z2[5])*(-1 + z2[6]) + z2[4]*(2 - z2[5]^2*(-1 + z2[6]) + z2[6] + 
        z2[5]*(-3 + 2*z2[6]))), 
  y[856] -> z2[6]*(z2[4]^2*(-1 + z2[5]) + (1 + z2[5])*z2[6] + 
      z2[4]*(-1 + z2[5] + 2*z2[6])) + z2[3]^2*(z2[4]^3*(-1 + z2[5])^3 + 
      z2[4]^2*(-1 + z2[5])^2*(-1 + z2[5] + 4*z2[6]) + 
      z2[6]^2*(-3 + z2[5] + z2[5]^2 + z2[5]^3 + 4*z2[6]) + 
      z2[4]*(-1 + z2[5])*z2[6]*(-3 + 2*z2[5] + z2[5]^2 + 6*z2[6])) + 
    z2[3]*(z2[4]^3*(-1 + z2[5])^2 + z2[6]^2*(-1 + 2*z2[5] + 2*z2[5]^2 + 
        3*z2[6]) + z2[4]^2*(-1 + z2[5])*(-1 + 2*z2[6] + z2[5]*(1 + z2[6])) + 
      z2[4]*z2[6]*(-1 + 2*z2[5]^2 + z2[5]*(-1 + 3*z2[6]))), 
  y[857] -> z2[2]^2*(-24 - 22*z2[3] + 5*z2[3]^3) - 
    6*(-1 + z2[3] - z2[3]^2 + z2[3]^3)*z2[5]^3*(-1 + z2[6])^2 + 
    6*z2[3]^3*(-5 + 4*z2[6]) - 3*z2[3]^2*(58 - 43*z2[6] + 4*z2[6]^2) + 
    4*z2[3]*(-19 + 3*z2[6] + 4*z2[6]^2) - 2*(79 - 67*z2[6] + 13*z2[6]^2) - 
    z2[2]*(98 + z2[3]^2*(42 - 17*z2[6]) + z2[3]*(52 - 8*z2[6]) - 34*z2[6] + 
      z2[3]^3*(7 + 2*z2[6])) + z2[5]^2*(-1 + z2[6])*
     (42 + 4*z2[2]*(1 - z2[3] + 3*z2[3]^2 + 2*z2[3]^3) + 
      z2[3]^2*(38 - 22*z2[6]) - 30*z2[6] + 6*z2[3]*(-7 + 5*z2[6]) + 
      z2[3]^3*(-25 + 11*z2[6])) + 
    z2[5]*(98 - 2*z2[2]^2*z2[3]*(-2 + z2[3]^2) - 140*z2[6] + 48*z2[6]^2 + 
      z2[3]*(-60 + 98*z2[6] - 42*z2[6]^2) + 
      z2[3]^3*(-3 - 9*z2[6] + 4*z2[6]^2) + 
      2*z2[3]^2*(71 - 83*z2[6] + 17*z2[6]^2) + 
      z2[2]*(20 + z2[3]^2*(48 - 32*z2[6]) + z2[3]^3*(26 - 15*z2[6]) - 
        16*z2[6] + 2*z2[3]*(-4 + 5*z2[6]))), 
  y[858] -> 8*z2[2]^3*(2 + z2[3]) + z2[3]^3*(19 - 22*z2[6]) - 
    2*(-1 + z2[3] - z2[3]^2 + z2[3]^3)*z2[5]^3*(-1 + z2[6])^3 + 
    2*z2[3]^2*(41 - 47*z2[6] + 8*z2[6]^2) - 
    4*(-21 + 30*z2[6] - 11*z2[6]^2 + z2[6]^3) + 
    2*z2[3]*(36 - 40*z2[6] + 5*z2[6]^2 + z2[6]^3) + 
    z2[2]^2*(56 + z2[3]*(42 - 16*z2[6]) - 24*z2[6] + 
      z2[3]^3*(-7 + 2*z2[6])) + z2[5]^2*(-1 + z2[6])^2*
     (14 + z2[2]*(2 - 2*z2[3] + 6*z2[3]^2 + 4*z2[3]^3) + 
      z2[3]^2*(14 - 6*z2[6]) - 8*z2[6] + z2[3]^3*(-9 + 2*z2[6]) + 
      2*z2[3]*(-7 + 4*z2[6])) + z2[2]*(92 - 84*z2[6] + 12*z2[6]^2 + 
      z2[3]^3*(6 + 4*z2[6]) + z2[3]*(68 - 50*z2[6] + 4*z2[6]^2) + 
      z2[3]^2*(24 - 13*z2[6] + 4*z2[6]^2)) + z2[5]*(-1 + z2[6])*
     (-2*z2[2]^2*z2[3]*(-2 + z2[3]^2) + z2[2]*(10 + z2[3]^2*(26 - 10*z2[6]) + 
        z2[3]^3*(15 - 4*z2[6]) - 6*z2[6] + 2*z2[3]*z2[6]) + 
      2*(16 - 18*z2[6] - 4*z2[3]^3*z2[6] + 5*z2[6]^2 + 
        z2[3]*(-6 + 8*z2[6] - 4*z2[6]^2) + z2[3]^2*(30 - 27*z2[6] + 
          2*z2[6]^2))), y[859] -> 
   z2[6]*(9 + 3*z2[4]^2 + 2*(5 + z2[5])*z2[6] + (2 + z2[5])*z2[6]^2 - 
      z2[4]*(6 + (8 + z2[5])*z2[6])) + z2[3]*(8 + z2[4]^3*(-2 + z2[5]) + 
      6*z2[6] - z2[6]^3 + 2*z2[4]^2*(2 + z2[5]*(-1 + z2[6]) + 3*z2[6]) + 
      z2[5]*(-4 + 12*z2[6] - 6*z2[6]^2 + z2[6]^3) - 
      z2[4]*(6 + 8*z2[6] + 4*z2[6]^2 + z2[5]*(-3 + 6*z2[6]))) + 
    z2[3]^2*(16 + 2*z2[4]^3*(-2 + z2[5]) - 15*z2[6] + 2*z2[6]^2 + 
      z2[4]^2*(8 + 4*z2[5]*(-1 + z2[6]) + 3*z2[6]) + 
      z2[5]*(-8 + 24*z2[6] - 18*z2[6]^2 + 3*z2[6]^3) + 
      z2[4]*(2*(-6 + z2[6]) + 3*z2[5]*(2 - 4*z2[6] + z2[6]^2))) + 
    z2[3]^3*(z2[4]^3*(-2 + z2[5]) + 2*z2[4]^2*(2 + z2[5]*(-1 + z2[6])) + 
      2*(-1 + z2[6])*(2*(-2 + z2[6]) + z2[5]*(2 - 4*z2[6] + z2[6]^2)) + 
      z2[4]*(-6 + 4*z2[6] + z2[5]*(3 - 6*z2[6] + 2*z2[6]^2))), 
  y[860] -> z2[6]*(6 + z2[4]*(-3 + z2[6]) - (4 + z2[5])*z2[6] + z2[6]^2) + 
    z2[3]^2*(125 + z2[4]^3*(-6 + 7*z2[5]) - 103*z2[6] + 18*z2[6]^2 + 
      z2[5]*(-145 + 216*z2[6] - 81*z2[6]^2 + 6*z2[6]^3) + 
      z2[4]^2*(37 + z2[5]*(-43 + 6*z2[6])) + 
      z2[4]*(9*(-9 + 2*z2[6]) + z2[5]*(94 - 63*z2[6] + 6*z2[6]^2))) + 
    z2[3]*(181 + 8*z2[4]^3*(-1 + z2[5]) - 187*z2[6] + 46*z2[6]^2 + 
      z2[5]*(-173 + 270*z2[6] - 106*z2[6]^2 + 7*z2[6]^3) + 
      z2[4]^2*(53 - z2[6] + z2[5]*(-51 + 7*z2[6])) + 
      z2[4]*(39*(-3 + z2[6]) + z2[5]*(112 - 79*z2[6] + 7*z2[6]^2))), 
  y[861] -> z2[6]*(15 + 3*z2[4]^2 + (14 + z2[5])*z2[6] + 
      (2 + z2[5])*z2[6]^2 - z2[4]*(9 + (8 + z2[5])*z2[6])) + 
    z2[3]*(51 + z2[4]^3*(-6 + 5*z2[5]) - 28*z2[6] + 18*z2[6]^2 - z2[6]^3 + 
      z2[5]*(-41 + 84*z2[6] - 45*z2[6]^2 + 5*z2[6]^3) + 
      z2[4]^2*(21 + 6*z2[6] + z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(-4*(9 + z2[6] + z2[6]^2) + z2[5]*(29 - 33*z2[6] + 4*z2[6]^2))) + 
    z2[3]^3*(51 + z2[4]^3*(-6 + 5*z2[5]) - 58*z2[6] + 14*z2[6]^2 + 
      z2[5]*(-41 + 84*z2[6] - 47*z2[6]^2 + 6*z2[6]^3) + 
      z2[4]^2*(21 + z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(-36 + 14*z2[6] + z2[5]*(29 - 33*z2[6] + 6*z2[6]^2))) + 
    z2[3]^2*(102 + 2*z2[4]^3*(-6 + 5*z2[5]) - 101*z2[6] + 26*z2[6]^2 + 
      z2[5]*(-82 + 168*z2[6] - 93*z2[6]^2 + 11*z2[6]^3) + 
      z2[4]^2*(3*(14 + z2[6]) + 2*z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(-72 + 19*z2[6] + z2[5]*(58 - 66*z2[6] + 11*z2[6]^2))), 
  y[862] -> z2[6]^2*(42 + 12*z2[2]^2 - 9*z2[2]*(-4 + z2[6]) - 25*z2[6] + 
      z2[6]^2) + z2[3]^2*(-762 + 4*z2[2]^4*(-1 + 8*z2[5]) + 1192*z2[6] - 
      533*z2[6]^2 + 58*z2[6]^3 + z2[5]*(914 - 1826*z2[6] + 1109*z2[6]^2 - 
        199*z2[6]^3 + 5*z2[6]^4) + z2[2]^3*(-124 + 61*z2[6] - 
        32*z2[5]*(-8 + 5*z2[6])) + z2[2]^2*(-486 + 421*z2[6] - 71*z2[6]^2 + 
        2*z2[5]*(374 - 416*z2[6] + 91*z2[6]^2)) + 
      z2[2]*(-826 + 1020*z2[6] - 319*z2[6]^2 + 18*z2[6]^3 + 
        z2[5]*(1104 - 1722*z2[6] + 718*z2[6]^2 - 63*z2[6]^3))) + 
    z2[3]*(-557 + 32*z2[2]^4*(-1 + z2[5]) + 928*z2[6] - 391*z2[6]^2 + 
      22*z2[6]^3 + z2[6]^4 + z2[5]*(554 - 1132*z2[6] + 703*z2[6]^2 - 
        127*z2[6]^3 + 3*z2[6]^4) - 8*z2[2]^3*(28 - 13*z2[6] + 
        2*z2[5]*(-14 + 9*z2[6])) + z2[2]^2*(-576 + 504*z2[6] - 71*z2[6]^2 + 
        2*z2[5]*(288 - 328*z2[6] + 73*z2[6]^2)) + 
      z2[2]*(-752 + 964*z2[6] - 267*z2[6]^2 + 6*z2[6]^3 + 
        z2[5]*(752 - 1200*z2[6] + 510*z2[6]^2 - 43*z2[6]^3))) + 
    z2[3]^3*(-205 + z2[2]^4*(11 + 6*z2[5]) + 
      z2[2]^3*(39 + z2[5]*(58 - 35*z2[6]) - 12*z2[6]) + 264*z2[6] - 
      99*z2[6]^2 + 10*z2[6]^3 + z2[5]*(360 - 694*z2[6] + 405*z2[6]^2 - 
        71*z2[6]^3 + 2*z2[6]^4) + z2[2]^2*(20 - 12*z2[6] - z2[6]^2 + 
        z2[5]*(205 - 219*z2[6] + 46*z2[6]^2)) + 
      z2[2]*(-100 + 96*z2[6] - 29*z2[6]^2 + 2*z2[6]^3 + 
        z2[5]*(365 - 546*z2[6] + 218*z2[6]^2 - 19*z2[6]^3))), 
  y[863] -> -(z2[6]^2*(30 + 8*z2[2]^3 - 40*z2[6] + 11*z2[6]^2 - 
       4*z2[2]^2*(-7 + 3*z2[6]) + z2[2]*(40 - 35*z2[6] + 4*z2[6]^2))) + 
    z2[3]^2*(232 - 8*z2[2]^5 + 4*z2[2]^4*(-3 + z2[6]) - 490*z2[6] + 
      330*z2[6]^2 - 67*z2[6]^3 + z2[2]^3*(60 - 55*z2[6] + 12*z2[6]^2) + 
      z2[2]*(300 - 525*z2[6] + 270*z2[6]^2 - 38*z2[6]^3) + 
      z2[2]^2*(214 - 284*z2[6] + 101*z2[6]^2 - 8*z2[6]^3)) - 
    z2[3]^3*(-61 + 4*z2[2]^5 + z2[2]^4*(21 - 8*z2[6]) + 100*z2[6] - 
      50*z2[6]^2 + 8*z2[6]^3 + 4*z2[2]^3*(10 - 8*z2[6] + z2[6]^2) + 
      z2[2]^2*(23 - 34*z2[6] + 9*z2[6]^2) + 
      2*z2[2]*(-15 + 15*z2[6] - 5*z2[6]^2 + z2[6]^3)) + 
    z2[3]*(171 - 16*z2[2]^4*(-2 + z2[6]) - 390*z2[6] + 250*z2[6]^2 - 
      19*z2[6]^3 - 11*z2[6]^4 + 4*z2[2]^3*(36 - 34*z2[6] + 5*z2[6]^2) + 
      z2[2]^2*(272 - 380*z2[6] + 113*z2[6]^2) + 
      z2[2]*(280 - 520*z2[6] + 240*z2[6]^2 - 6*z2[6]^3 - 4*z2[6]^4)) + 
    z2[3]*z2[5]*(-1 + z2[6])*(170 + z2[2]^4*(32 + 32*z2[3] + 6*z2[3]^2) + 
      z2[2]^3*(144 + z2[3]*(164 - 68*z2[6]) + z2[3]^2*(37 - 14*z2[6]) - 
        64*z2[6]) - 310*z2[6] + 160*z2[6]^2 - 19*z2[6]^3 + 
      z2[3]*(280 - 490*z2[6] + 240*z2[6]^2 - 27*z2[6]^3) - 
      2*z2[3]^2*(-55 + 90*z2[6] - 40*z2[6]^2 + 4*z2[6]^3) + 
      2*z2[2]^2*(136 - 122*z2[6] + 19*z2[6]^2 + 
        z2[3]^2*(48 - 37*z2[6] + 5*z2[6]^2) + 
        z2[3]*(176 - 149*z2[6] + 22*z2[6]^2)) + 
      z2[2]*(280 - 380*z2[6] + 125*z2[6]^2 - 6*z2[6]^3 + 
        z2[3]*(410 - 530*z2[6] + 165*z2[6]^2 - 8*z2[6]^3) + 
        z2[3]^2*(135 - 160*z2[6] + 45*z2[6]^2 - 2*z2[6]^3))), 
  y[864] -> -((-1 + z2[5])*(-1 + z2[6])^2) + 
    z2[3]*(-1 + z2[5]*(-1 + z2[6])^2 + 2*(1 + z2[4])*z2[6] - 
      (1 + 6*z2[4])*z2[6]^2 + 5*z2[4]*z2[6]^3) + z2[3]^4*(1 + z2[4])*z2[6]*
     (1 + z2[5]^2*(-1 + z2[6])^2 + z2[6] + z2[6]^2 + 
      z2[5]*(-2 + z2[6] + z2[6]^2)) + z2[3]^3*z2[6]*
     (2*(1 + z2[5]*(-1 + z2[6]) + z2[6])*(-1 + 2*z2[6]) + 
      z2[4]*(-1 + z2[5]^2*(-1 + z2[6])^2 + 3*z2[6] + 5*z2[5]*(-1 + z2[6])*
         z2[6] + 5*z2[6]^2)) + z2[3]^2*(1 - z2[5]*(-1 + z2[6])^2 - 
      5*z2[6]^2 + 5*z2[6]^3 + z2[4]*(1 - 2*z2[6] - 3*z2[6]^2 + 9*z2[6]^3 + 
        z2[5]*(-1 + 4*z2[6] - 7*z2[6]^2 + 4*z2[6]^3))), 
  y[865] -> (-6*z2[2] + z2[4] + 2*(-7 + z2[6]))*z2[6]^2 + 
    z2[3]^3*(144 - 250*z2[5] + z2[4]^3*(-2 + 3*z2[5]) - 
      7*z2[2]^3*(1 + 3*z2[5]) - 81*z2[6] + 264*z2[5]*z2[6] + 10*z2[6]^2 - 
      61*z2[5]*z2[6]^2 + 2*z2[5]*z2[6]^3 + 
      z2[4]^2*(27 + z2[5]*(-43 + 2*z2[6])) + 
      z2[2]^2*(1 + z2[4]*(-5 + 27*z2[5]) - z2[6] + z2[5]*(-109 + 36*z2[6])) + 
      z2[2]*(70 + z2[4]^2*(7 - 15*z2[5]) - 25*z2[6] + 2*z2[6]^2 + 
        z2[4]*(-37 + z2[5]*(99 - 15*z2[6]) + 2*z2[6]) + 
        z2[5]*(-230 + 156*z2[6] - 17*z2[6]^2)) + 
      z2[4]*(-83 + 10*z2[6] + z2[5]*(140 - 51*z2[6] + 2*z2[6]^2))) + 
    z2[3]^2*(530 + z2[2]^3*(54 - 92*z2[5]) - 634*z2[5] + 
      z2[4]^3*(-6 + 7*z2[5]) - 404*z2[6] + 702*z2[5]*z2[6] + 58*z2[6]^2 - 
      167*z2[5]*z2[6]^2 + 5*z2[5]*z2[6]^3 + 
      z2[4]^2*(91 - z2[6] + z2[5]*(-107 + 5*z2[6])) + 
      z2[2]^2*(270 + z2[4]*(-71 + 96*z2[5]) - 64*z2[6] + 
        6*z2[5]*(-66 + 23*z2[6])) + z2[2]*(526 + z2[4]^2*(35 - 43*z2[5]) - 
        264*z2[6] + 18*z2[6]^2 + z2[4]*(-231 + z2[5]*(296 - 47*z2[6]) + 
          20*z2[6]) + z2[5]*(-694 + 498*z2[6] - 55*z2[6]^2)) + 
      z2[4]*(-298 + 60*z2[6] + z2[5]*(354 - 135*z2[6] + 5*z2[6]^2))) + 
    z2[3]*(386 - 80*z2[2]^3*(-1 + z2[5]) + 4*z2[4]^3*(-1 + z2[5]) - 
      384*z2[5] - 323*z2[6] + 438*z2[5]*z2[6] + 33*z2[6]^2 - 
      105*z2[5]*z2[6]^2 + 2*z2[6]^3 + 3*z2[5]*z2[6]^3 + 
      z2[4]^2*(64 - z2[6] + z2[5]*(-64 + 3*z2[6])) + 
      4*z2[2]^2*(76 + 18*z2[4]*(-1 + z2[5]) - 18*z2[6] + 
        z2[5]*(-76 + 27*z2[6])) + z2[4]*(-215 + 50*z2[6] + 
        z2[5]*(214 - 84*z2[6] + 4*z2[6]^2)) + 
      z2[2]*(472 - 28*z2[4]^2*(-1 + z2[5]) - 248*z2[6] + 9*z2[6]^2 + 
        z2[5]*(-472 + 348*z2[6] - 37*z2[6]^2) + 
        z2[4]*(-200 + 18*z2[6] - 8*z2[5]*(-25 + 4*z2[6])))), 
  y[866] -> -(z2[2]^3*(-1 + z2[3] - z2[3]^2 + z2[3]^3)*z2[4]) + 
    (-1 + z2[5])*(-1 + z2[6])^2 + z2[3]*(1 - z2[5]*(-1 + z2[6])^2 + 
      2*(-1 - z2[4] + z2[4]^2)*z2[6] + (1 + 3*z2[4] + z2[4]^2)*z2[6]^2) - 
    z2[2]^2*(z2[3]^4*(1 + z2[4] - z2[6]) + z2[4]*(2 + z2[4] - z2[6]) - 
      z2[3]*z2[4]*(2 + z2[4] - z2[6]) + z2[3]^2*z2[4]*(2 + z2[4] - z2[6]) - 
      z2[3]^3*z2[4]*(-2 + 2*z2[4] + z2[6])) + 
    z2[3]^4*(z2[4]^3*(-2 + z2[5])*z2[5] + z2[4]^2*(-1 + 2*z2[5]^2*z2[6]) - 
      z2[6]*(1 + z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6])^2 + z2[6] - 
        z2[6]^2) + z2[4]*z2[5]*z2[6]*(2 + z2[5]*(-1 + 2*z2[6]))) + 
    z2[3]^3*(z2[4]^3*(-2 - 2*z2[5] + z2[5]^2) + 
      z2[4]^2*(-1 + (-5 + 7*z2[5] + 2*z2[5]^2)*z2[6]) + 
      z2[4]*z2[6]*(2 + z2[6] + 5*z2[5]*z2[6] + z2[6]^2 + 
        z2[5]^2*(-1 + 2*z2[6])) + z2[6]*(2 - 2*z2[6] + z2[6]^2 + 
        z2[5]*(-2 + 6*z2[6] - 3*z2[6]^2))) + 
    z2[3]^2*(-1 + z2[4]^3*(-5 + z2[5]) + z2[5]*(-1 + z2[6])^2 + 5*z2[6]^2 - 
      2*z2[6]^3 + z2[4]^2*(1 - z2[6] + z2[6]^2 + z2[5]*(-1 + 7*z2[6])) + 
      z2[4]*(-1 + z2[6] + 4*z2[6]^2 + z2[6]^3 + 
        z2[5]*(1 - 3*z2[6] + 5*z2[6]^2))) + 
    z2[2]*(z2[4]^2*(6 - 5*z2[5] + z2[5]^2) + 
      z2[4]*(-2 + z2[5]*(3 - 2*z2[6]) + z2[5]^2*(-1 + z2[6]) - z2[6]) + 
      (-1 + z2[5])*(-1 + z2[6]) + z2[3]^4*(-(z2[4]^3*(-1 + z2[5])*z2[5]^2) - 
        z2[6]*(2*z2[5] + z2[5]^2*(-1 + z2[6]) + z2[6]) + 
        z2[4]^2*(1 + 4*z2[5] + z2[5]^2*(-3 + z2[6]) - z2[5]^3*z2[6]) + 
        z2[4]*(3 - z2[5] + z2[5]^2*(-4 + z2[6])*z2[6] - z2[5]^3*(-1 + z2[6])*
           z2[6])) + z2[3]*(-(z2[4]^2*(6 - 5*z2[5] + z2[5]^2)) - 
        (-1 + z2[5])*(-1 + z2[6]) + z2[4]*(2 - z2[5]^2*(-1 + z2[6]) + z2[6] + 
          z2[5]*(-3 + 2*z2[6]))) + 
      z2[3]^3*(z2[4]^3*(-4 + 8*z2[5] - 5*z2[5]^2) + 
        z2[4]*(1 + (8 - 13*z2[5] + 2*z2[5]^2)*z2[6] + (2 - 3*z2[5])*z2[5]*
           z2[6]^2) - z2[6]*(2 + 3*z2[6] + z2[5]*(-2 + 3*z2[6])) + 
        z2[4]^2*(3 + 2*z2[5]*(3 + z2[6]) - z2[5]^2*(4 + 3*z2[6]))) + 
      z2[3]^2*(1 - 4*z2[4]^3*(-1 + z2[5]) + z2[5]*(-1 + z2[6]) + z2[6] - 
        3*z2[6]^2 + z2[4]^2*(10 + z2[5]^2 - z2[5]*(5 + 2*z2[6])) + 
        z2[4]*(-2 + z2[5]^2*(-1 + z2[6]) - 5*z2[6] + 2*z2[6]^2 - 
          3*z2[5]*(-1 + z2[6]^2)))), 
  y[867] -> 2 + (4 - 3*z2[2])*z2[3] - 5*z2[2]*z2[3]^2, 
  y[868] -> -26 - 6*(4 + z2[2])*z2[3] + z2[2]*(21 + 4*z2[2])*z2[3]^2, 
  y[869] -> -4 + (-11 + 3*z2[2])*z2[3] + 5*(-1 + z2[2])*z2[3]^2, 
  y[870] -> 76 + (88 - 14*z2[2])*z2[3] + (17 - 17*z2[2] - 4*z2[2]^2)*z2[3]^2, 
  y[871] -> 5 + 2*z2[3], y[872] -> 23*(-2 + z2[6]) + 
    z2[3]*(22 + 23*z2[5])*(-1 + z2[6]), y[873] -> 46 + 64*z2[3] + 17*z2[3]^2, 
  y[874] -> 22 + 21*z2[3], y[875] -> 23 + z2[3]*(45 + 47*z2[5]) + 
    z2[3]^2*(22 + 23*z2[5] + 24*z2[5]^2), 
  y[876] -> z2[3]^2 + z2[6] + z2[3]*(2 + z2[6]), 
  y[877] -> z2[3]*(2 + z2[6]) + z2[6]*(3 - z2[4] + z2[6]), 
  y[878] -> 3*z2[3]*(22 + 23*z2[5])*(-1 + z2[6]) + 46*(-3 + 2*z2[6]), 
  y[879] -> z2[3]*(3 - 9*z2[6]) - 10*z2[3]^3*(-1 + z2[6]) - z2[6] - 
    6*z2[3]^2*(-2 + 3*z2[6]), 
  y[880] -> -4 + z2[6] + z2[3]^2*(-14 - 2*z2[2] + z2[4] + 2*z2[6]) + 
    z2[3]*(-17 - z2[2] + z2[4] + 3*z2[6]), 
  y[881] -> z2[3]*(22 + 23*z2[5])*(-2 + z2[4] + 2*z2[6]) + 
    23*(-4 + 2*z2[4] + 3*z2[6]), 
  y[882] -> 2 + z2[3]*(45 + 4*z2[4] - 7*z2[6]) + 
    z2[3]^2*(6 + 9*z2[4] - z2[6]) + 4*z2[6] + 
    z2[3]^3*(-83 + 5*z2[4] + 10*z2[6]), 
  y[883] -> 1 + 2*z2[3]^2*(27 + 4*z2[2] - 6*z2[6]) + 18*z2[6] + 
    z2[3]*(5 - 6*z2[2] + 18*z2[6]), 
  y[884] -> 2*z2[3]^2*(29 + 4*z2[2] - 6*z2[6]) + 3*(5 + 6*z2[6]) + 
    z2[3]*(23 - 6*z2[2] + 18*z2[6]), 
  y[885] -> 6 - 2*z2[4] + 30*z2[6] + z2[3]*(15 - 25*z2[4] + 8*z2[6]) + 
    2*z2[3]^2*(-52 + z2[4] + 27*z2[6]) + 
    z2[3]^3*(-113 + 25*z2[4] + 50*z2[6]), 
  y[886] -> 42*z2[6] + z2[3]^2*(18 + 17*z2[6]) + z2[3]*(21 + 59*z2[6]), 
  y[887] -> 4 - 2*z2[4] + 72*z2[6] + 21*z2[3]^3*(-2 + z2[4] + 2*z2[6]) + 
    8*z2[3]^2*(-10 + 5*z2[4] + 13*z2[6]) + 
    z2[3]*(-34 + 17*z2[4] + 108*z2[6]), 
  y[888] -> -41*z2[2] + 81*z2[4] + z2[5]*(327 + 43*z2[2] - 127*z2[4] - 
      185*z2[6]) - 11*z2[5]^3*(-2 + z2[4] + 2*z2[6]) + 41*(-7 + 3*z2[6]) + 
    z2[5]^2*(-142 - 11*z2[2] + 65*z2[4] + 109*z2[6]), 
  y[889] -> 4*(-6 + z2[6] + 5*z2[6]^2) + 
    6*z2[3]^2*(-11 + 17*z2[6] + 6*z2[6]^2) - 
    2*z2[3]^3*(71 - 79*z2[6] + 8*z2[6]^2) + z2[3]*(5 - 3*z2[6] + 72*z2[6]^2), 
  y[890] -> -6 + 63*z2[3]^3*(-1 + z2[6])^2 - 140*z2[6] + 68*z2[6]^2 + 
    24*z2[3]^2*(5 - 12*z2[6] + 7*z2[6]^2) + 
    z2[3]*(51 - 250*z2[6] + 173*z2[6]^2), 
  y[891] -> z2[6]^2*(-8 + 4*z2[4] + (-5 + z2[5])*z2[6]) + 
    z2[3]*(-1 + z2[5])*(7 + 3*z2[6] + z2[6]^2 + z2[6]^3), 
  y[892] -> z2[6] - z2[6]^3 - z2[3]^3*(14 - 7*z2[6] + 2*z2[6]^2 + z2[6]^3) - 
    z2[3]*(5 - 7*z2[6] + 2*z2[6]^2 + 3*z2[6]^3) - 
    z2[3]^2*(18 - 13*z2[6] + 4*z2[6]^2 + 3*z2[6]^3), 
  y[893] -> 46 + 46*z2[6] + 24*z2[6]^2 + 
    z2[3]*(64 + 64*z2[6] + 22*z2[6]^2 - 3*z2[6]^3) - 
    z2[3]^2*(-17 - 17*z2[6] + z2[6]^2 + 4*z2[6]^3), 
  y[894] -> -11 + 2*z2[3]^3*(-22 + z2[6])*(-1 + z2[6])^2 + 37*z2[6] - 
    3*z2[6]^2 - 10*z2[6]^3 - 3*z2[3]^2*(17 - 44*z2[6] + 25*z2[6]^2 + 
      2*z2[6]^3) - z2[3]*(5 - 79*z2[6] + 30*z2[6]^2 + 18*z2[6]^3), 
  y[895] -> 2 + 21*z2[3]^3*(-1 + z2[6])^3 + 70*z2[6] - 68*z2[6]^2 + 
    22*z2[6]^3 + 8*z2[3]^2*(-1 + z2[6])^2*(-5 + 8*z2[6]) + 
    z2[3]*(-17 + 125*z2[6] - 173*z2[6]^2 + 65*z2[6]^3), 
  y[896] -> 42 - 102*z2[6] + 6*z2[6]^2 - 22*z2[6]^3 + 
    z2[3]^2*(206 - 320*z2[6] + 106*z2[6]^2 - 64*z2[6]^3) - 
    3*z2[3]^3*(-67 + 85*z2[6] - 25*z2[6]^2 + 7*z2[6]^3) - 
    z2[3]*(5 + 141*z2[6] - 37*z2[6]^2 + 65*z2[6]^3), 
  y[897] -> 48 - 8*z2[6] - 16*z2[6]^2 + 42*z2[6]^3 + 
    z2[3]^3*(225 - 149*z2[6] + 33*z2[6]^2 + 17*z2[6]^3) + 
    z2[3]^2*(60 - 62*z2[6] + 28*z2[6]^2 + 76*z2[6]^3) + 
    z2[3]*(-50 + 29*z2[6] - 21*z2[6]^2 + 101*z2[6]^3), 
  y[898] -> -2*z2[6]^2*(2 + 21*z2[6]) - 
    17*z2[3]^3*(1 + z2[6] + z2[6]^2 + z2[6]^3) - 
    4*z2[3]^2*(16 + 16*z2[6] + 16*z2[6]^2 + 19*z2[6]^3) - 
    z2[3]*(46 + 46*z2[6] + 51*z2[6]^2 + 101*z2[6]^3), 
  y[899] -> 39*z2[3]*(-1 + z2[5]) - 13*z2[6]*(-2 + 3*z2[6] + 
      z2[5]*(2 + z2[6])), y[900] -> -50 - 24*z2[6] - 
    z2[3]*(64 + z2[2]*(-20 + z2[6]) + 21*z2[6] - 2*z2[6]^2) + 
    z2[3]^2*(-17 + z2[2]^2 + 2*z2[6] + 3*z2[6]^2 - z2[2]*(3 + 2*z2[6])), 
  y[901] -> -169*z2[3]*(-1 + z2[5]) + 
    13*z2[6]*(-7 + 9*z2[6] + z2[5]*(7 + 3*z2[6])), 
  y[902] -> 20 + 38*z2[4] - 9*z2[6] + z2[3]*(253 + z2[4]*(-34 + 41*z2[5]) - 
      63*z2[6] + z2[5]*(-131 + 38*z2[6])) + 
    z2[3]^2*(119 + z2[4]*(-26 - 27*z2[5] + 22*z2[5]^2) + 
      z2[5]*(77 - 54*z2[6]) - 52*z2[6] + z2[5]^2*(-68 + 44*z2[6])), 
  y[903] -> 3*(-8 + 7*z2[6]) + z2[3]^3*(z2[5]*(22 - 3*z2[6]) - 
      4*(-5 + z2[6]) - z2[5]^2*(51 + 2*z2[6]) + 3*z2[5]^3*(-1 + 8*z2[6])) + 
    z2[3]*(-1 + 38*z2[6] + z2[5]*(-51 + 65*z2[6])) + 
    z2[3]^2*(43 + 13*z2[6] + z2[5]*(-51 + 16*z2[6]) + 
      z2[5]^2*(-57 + 68*z2[6])), y[904] -> 383 + z2[2]*(119 - 76*z2[6]) - 
    z2[5]^2*(219 + 22*z2[2] - 153*z2[6])*(-1 + z2[6]) - 
    33*z2[5]^3*(-1 + z2[6])^2 - 426*z2[6] + 120*z2[6]^2 + 
    z2[5]*(-503 + 710*z2[6] - 240*z2[6]^2 + z2[2]*(-98 + 76*z2[6])), 
  y[905] -> -(z2[2]*(74 + 264*z2[3] - 76*z2[3]^2 + 51*z2[3]^3)) + 
    2*(11 - 11*z2[3] + 11*z2[3]^2 + z2[3]^3)*z2[5]^3*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]^2*(240 - 197*z2[4] + 18*z2[6]) + 
    z2[3]^3*(7 - 27*z2[4] + 33*z2[6]) - 2*(-105 + 68*z2[4] + 97*z2[6]) + 
    2*z2[3]*(-508 + 96*z2[4] + 137*z2[6]) + 
    z2[5]*(-654 + z2[2]*(-86 + 112*z2[3] - 74*z2[3]^2 + 35*z2[3]^3) + 
      254*z2[4] + z2[3]*(696 - 258*z2[4] - 350*z2[6]) + 370*z2[6] + 
      z2[3]^3*(-3 + 125*z2[4] + 44*z2[6]) + 
      2*z2[3]^2*(-175 + 144*z2[4] + 81*z2[6])) - 
    z2[5]^2*(-284 + 2*z2[2]*(-11 + 11*z2[3] - 9*z2[3]^2 + 2*z2[3]^3) + 
      130*z2[4] + 218*z2[6] + z2[3]^3*(-16 + 55*z2[4] + 57*z2[6]) + 
      2*z2[3]^2*(-108 + 67*z2[4] + 88*z2[6]) - 
      2*z2[3]*(-142 + 65*z2[4] + 109*z2[6])), 
  y[906] -> 34*z2[4] - 4*(57 + 8*z2[6]) + 
    z2[3]*(-351 + z2[4]*(138 - 64*z2[5]) + z2[5]*(101 - 129*z2[6]) + 
      79*z2[6]) + z2[3]^3*(-87 - 22*z2[5]^3 + z2[4]*(5 + 5*z2[5] - z2[5]^2) - 
      2*z2[5]^2*(-38 + z2[6]) + 10*z2[6] + z2[5]*(9 + 10*z2[6])) + 
    z2[3]^2*(4 + z2[4]*(-111 + 139*z2[5] - 45*z2[5]^2) + 
      z2[5]^2*(30 - 90*z2[6]) - 121*z2[6] + z2[5]*(-16 + 189*z2[6])), 
  y[907] -> z2[3]*(-1 + z2[5])*(4 + 3*z2[6] + 2*z2[6]^2 + z2[6]^3) - 
    z2[6]^2*(20 + 4*z2[4]^2 + (11 + z2[5])*z2[6] + (3 + z2[5])*z2[6]^2 - 
      z2[4]*(12 + (7 + z2[5])*z2[6])), 
  y[908] -> z2[3]*(-1 + z2[5]) + z2[6]*(1 - 7*z2[6] + z2[6]^2 - 
      z2[5]*(1 + z2[6] + z2[6]^2)), 
  y[909] -> -65*z2[3]*(-1 + z2[5]) + 13*z2[6]*(-4 + 25*z2[6] - 3*z2[6]^2 + 
      z2[5]*(4 + 3*z2[6] + 3*z2[6]^2)), 
  y[910] -> z2[3]^2*(93 + z2[5]*(50 - 4*z2[6]) + 46*z2[5]^2*(-1 + z2[6]) - 
      4*z2[6])*(-1 + z2[6]) - 2*(29 - 30*z2[6] + z2[6]^2) + 
    z2[3]*(-219 + 157*z2[6] + 16*z2[6]^2 + 
      2*z2[5]*(45 - 67*z2[6] + 22*z2[6]^2)), 
  y[911] -> -26 + 29*z2[6] - 4*z2[6]^2 + z2[6]^3 + 
    z2[3]*(27 - 26*z2[6] + 57*z2[6]^2 - 104*z2[6]^3) - 
    z2[3]^3*(-1 + 20*z2[6] + 19*z2[6]^2 + 18*z2[6]^3) - 
    z2[3]^2*(26 - 19*z2[6] + 68*z2[6]^2 + 79*z2[6]^3) - 
    z2[5]^2*(-1 + z2[6])^2*(24 - 24*z2[3] + z2[3]^2*(26 - 3*z2[6]) + 
      z2[3]^3*(-3 + 20*z2[6])) - z2[5]*(-1 + z2[6])*
     (50 - 26*z2[6] - 3*z2[3]*(17 - 10*z2[6] + z2[6]^2) + 
      z2[3]^3*(-3 + 40*z2[6] + 19*z2[6]^2) + 
      z2[3]^2*(52 - 22*z2[6] + 82*z2[6]^2)), 
  y[912] -> -(z2[6]*(3 + (2 + z2[5])*z2[6] - 3*z2[6]^2 + z2[6]^3)) + 
    z2[3]^3*(-1 + z2[6])^3*(2 + z2[5]*(-1 + 2*z2[6])) + 
    z2[3]^2*(-1 + z2[6])^2*(-4 + z2[6] + z2[5]*(2 - 6*z2[6] + 3*z2[6]^2)) + 
    z2[3]*(-1 + z2[6])*(2 + 2*z2[6] - z2[6]^3 + 
      z2[5]*(-1 + 4*z2[6] - 3*z2[6]^2 + z2[6]^3)), 
  y[913] -> (-1 + z2[6])^2*z2[6] + z2[3]*(1 + z2[5]*(-1 + z2[6]) + 2*z2[6])*
     (1 - 4*z2[6] + 3*z2[6]^2) + z2[3]^2*(-2 + 3*z2[6])*
     (1 + z2[5]^2*(-1 + z2[6])^2 + 2*z2[6] + 3*z2[6]^2 + 
      2*z2[5]*(-1 + z2[6]^2)) + z2[3]^3*(1 + 2*z2[6] + 3*z2[6]^2 + 
      4*z2[6]^3 + z2[5]^2*(-1 + z2[6])^2*(3 + 2*z2[6]) + 
      z2[5]*(-3 - z2[6] + z2[6]^2 + 3*z2[6]^3)), 
  y[914] -> -2*(136 - 222*z2[6] + 75*z2[6]^2 + 11*z2[6]^3) - 
    2*z2[3]*(-1 + z2[6])*(-215 + 133*z2[6] - 22*z2[6]^2 + 
      4*z2[5]*(13 - 19*z2[6] + 6*z2[6]^2)) + z2[3]^3*(-1 + z2[6])*
     (-16*(-8 + z2[6]) + 23*z2[5]^3*(-1 + z2[6])^2 + z2[5]*(-61 + 84*z2[6]) - 
      2*z2[5]^2*(37 - 51*z2[6] + 14*z2[6]^2)) + 
    z2[3]^2*(-246 + 183*z2[6] + 40*z2[6]^2 - z2[5]^2*(-1 + z2[6])^2*
       (20 + 3*z2[6]) + 2*z2[5]*(109 - 187*z2[6] + 70*z2[6]^2 + 8*z2[6]^3)), 
  y[915] -> 500 - 367*z2[6] - 76*z2[6]^2 + 21*z2[6]^3 + 
    z2[3]*(781 - 786*z2[6] + 109*z2[6]^2 + 82*z2[6]^3 + 
      5*z2[5]*(-41 + 77*z2[6] - 49*z2[6]^2 + 13*z2[6]^3)) + 
    z2[3]^3*(215 - 156*z2[6] + 35*z2[6]^2 + 18*z2[6]^3 + 
      3*z2[5]^3*(-1 + z2[6])^2*(15 + 8*z2[6]) - 
      2*z2[5]^2*(75 - 103*z2[6] + 27*z2[6]^2 + z2[6]^3) + 
      z2[5]*(-70 + 37*z2[6] + 37*z2[6]^2 + 19*z2[6]^3)) + 
    z2[3]^2*(242 + 53*z2[6] - 88*z2[6]^2 + 79*z2[6]^3 + 
      2*z2[5]*(-101 - 35*z2[6] + 94*z2[6]^2 + 19*z2[6]^3) + 
      2*z2[5]^2*(-5 + 67*z2[6] - 96*z2[6]^2 + 34*z2[6]^3)), 
  y[916] -> -6*z2[3]^2*(1 + z2[3])*z2[5]^2*(-1 + z2[6])^2*(19 + 4*z2[6]) - 
    z2[3]*(1 + z2[3])*z2[5]*(-1 + z2[6])*(-221 + 82*z2[6] + 47*z2[6]^2 + 
      z2[3]*(127 - 58*z2[6] + 23*z2[6]^2)) + 
    (-1 - z2[3])*(-78 + 89*z2[6] - 34*z2[6]^2 + 23*z2[6]^3 + 
      z2[3]^2*(-212 + 268*z2[6] - 78*z2[6]^2 + 22*z2[6]^3) + 
      z2[3]*(-472 + 473*z2[6] - 92*z2[6]^2 + 45*z2[6]^3)), 
  y[917] -> 1 - 5*z2[6] - 2*z2[6]^2 + z2[6]^4 - z2[5]*(1 + z2[6] + z2[6]^2) + 
    z2[3]^3*(-1 + z2[6])^2*(-15 + 8*z2[6] + 
      2*z2[5]*(6 - 11*z2[6] + 4*z2[6]^2)) + z2[3]^2*(-1 + z2[6])*
     (30 - 40*z2[6] + 17*z2[6]^2 + z2[5]*(-24 + 68*z2[6] - 60*z2[6]^2 + 
        17*z2[6]^3)) + z2[3]*(-15 + 26*z2[6] - 25*z2[6]^2 + 9*z2[6]^3 + 
      z2[6]^4 + z2[5]*(12 - 46*z2[6] + 64*z2[6]^2 - 39*z2[6]^3 + 9*z2[6]^4)), 
  y[918] -> (-13*(7 - 6*z2[6] + 18*z2[6]^2 - 19*z2[6]^3 + z2[6]^4 + 
       z2[3]^3*(-169 + 276*z2[6] - 133*z2[6]^2 + 18*z2[6]^3) + 
       z2[3]^2*(-414 + 739*z2[6] - 411*z2[6]^2 + 64*z2[6]^3) + 
       z2[3]*(-245 + 454*z2[6] - 261*z2[6]^2 + 28*z2[6]^3 + z2[6]^4)))/24 - 
    (13*z2[5]*(-7 - 3*z2[6] + z2[3]^3*(196 - 471*z2[6] + 367*z2[6]^2 - 
         99*z2[6]^3 + 6*z2[6]^4) + z2[3]*(234 - 583*z2[6] + 477*z2[6]^2 - 
         135*z2[6]^3 + 7*z2[6]^4) + z2[3]^2*(430 - 1054*z2[6] + 843*z2[6]^2 - 
         233*z2[6]^3 + 13*z2[6]^4)))/24, 
  y[919] -> 2 - 2*z2[6] + 10*z2[6]^2 - 20*z2[6]^3 + 9*z2[6]^4 - 
    z2[5]*(2 + z2[6]) + z2[3]*(-64 + 156*z2[6] - 130*z2[6]^2 + 21*z2[6]^3 + 
      9*z2[6]^4 + z2[5]*(-1 + z2[6])^2*(61 - 79*z2[6] + 21*z2[6]^2)) + 
    z2[3]^3*(-1 + z2[6])*(44 - 48*z2[6] + 12*z2[6]^2 + 
      z2[5]*(-51 + 110*z2[6] - 70*z2[6]^2 + 12*z2[6]^3)) + 
    z2[3]^2*(-108 + 251*z2[6] - 200*z2[6]^2 + 53*z2[6]^3 + 
      z2[5]*(112 - 362*z2[6] + 420*z2[6]^2 - 203*z2[6]^3 + 33*z2[6]^4)), 
  y[920] -> z2[2]^3*(12 + z2[4] - 12*z2[6]) - 
    (-1 + z2[5])*(13 + 12*z2[5]*(-1 + z2[6]) - z2[6])*(-1 + z2[6]) - 
    z2[2]^2*(z2[4]^2 - 13*z2[4]*(-2 + z2[6]) + 12*(3 - 4*z2[6] + z2[6]^2)) + 
    z2[2]*(13 + z2[4]^2*(102 - 149*z2[5] + 73*z2[5]^2 - 12*z2[5]^3) - 
      12*z2[5]^2*(-1 + z2[6]) - 37*z2[6] + 36*z2[6]^2 + 
      z2[5]*(-25 + 13*z2[6]) + z2[4]*(46 - 12*z2[5]^3*(-1 + z2[6]) - 
        121*z2[6] + z2[5]^2*(-49 + 25*z2[6]) + z2[5]*(27 + 58*z2[6]))), 
  y[921] -> 4*(6 + 6*z2[4] - z2[6])*z2[6] + 
    z2[3]^3*(-1 + z2[4]^2*(-1 + z2[5])^2*(-29 + 25*z2[5]) - 21*z2[6] - 
      37*z2[6]^2 - z2[5]^2*(3 + 25*z2[6]) + z2[5]*(3 + 50*z2[6]) + 
      z2[5]^3*(1 - 4*z2[6] + 25*z2[6]^2) + z2[4]*(-1 + z2[5])*
       (2 - 62*z2[6] + 25*z2[5]*z2[6] + z2[5]^2*(-2 + 25*z2[6]))) + 
    z2[3]*(-1 - 4*z2[4]^2*(-1 + z2[5]) - z2[6] + 22*z2[6]^2 + 
      z2[5]*(1 - 7*z2[6] + 68*z2[6]^2) + 
      z2[4]*(4 - 78*z2[6] + z2[5]*(-4 + 70*z2[6]))) + 
    z2[3]^2*(2 + z2[4]^2*(23 - 43*z2[5] + 20*z2[5]^2) + 7*z2[6] - 
      83*z2[6]^2 + z2[5]*(-4 + 23*z2[6] + 22*z2[6]^2) + 
      z2[5]^2*(2 - 36*z2[6] + 71*z2[6]^2) + 
      z2[4]*(-4 + z2[5]*(11 - 107*z2[6]) + 30*z2[6] + 
        z2[5]^2*(-7 + 71*z2[6]))), 
  y[922] -> 326 + z2[2]^2*(312 + 286*z2[3] - 5*z2[3]^3) + 
    6*(11 - 11*z2[3] + 11*z2[3]^2 + z2[3]^3)*z2[5]^3*(-1 + z2[6])^2 + 
    202*z2[6] - 214*z2[6]^2 - 6*z2[3]^3*(-9 + 4*z2[6]) + 
    z2[3]^2*(-354 + 447*z2[6] - 84*z2[6]^2) + 
    4*z2[3]*(505 - 387*z2[6] + 62*z2[6]^2) + 
    z2[2]*(698 + z2[3]*(1252 - 464*z2[6]) + z2[3]^3*(7 - 22*z2[6]) - 
      82*z2[6] + z2[3]^2*(-174 + 103*z2[6])) - z2[5]^2*(-1 + z2[6])*
     (4*z2[2]*(-11 + 11*z2[3] - 9*z2[3]^2 + 2*z2[3]^3) + 6*(-73 + 51*z2[6]) - 
      6*z2[3]*(-73 + 51*z2[6]) + z2[3]^3*(23 + 59*z2[6]) + 
      z2[3]^2*(-298 + 218*z2[6])) + z2[5]*(2*z2[2]^2*z2[3]*(-26 + z2[3]^2) + 
      z2[3]^3*(-141 + 9*z2[6] + 44*z2[6]^2) + 
      2*z2[3]^2*(241 - 337*z2[6] + 91*z2[6]^2) - 
      2*z2[3]*(558 - 731*z2[6] + 219*z2[6]^2) + 
      2*(503 - 710*z2[6] + 240*z2[6]^2) + 
      z2[2]*(196 - 152*z2[6] + 13*z2[3]^3*(-2 + 3*z2[6]) - 
        16*z2[3]^2*(-9 + 7*z2[6]) + z2[3]*(-352 + 230*z2[6]))), 
  y[923] -> -516 - 104*z2[2]^3*(2 + z2[3]) + 
    2*(11 - 11*z2[3] + 11*z2[3]^2 + z2[3]^3)*z2[5]^3*(-1 + z2[6])^3 + 
    600*z2[6] - 44*z2[6]^2 - 44*z2[6]^3 - z2[3]^3*(19 + 26*z2[6]) + 
    2*z2[3]^2*(55 - 109*z2[6] + 28*z2[6]^2) + 
    2*z2[3]*(-564 + 736*z2[6] - 233*z2[6]^2 + 11*z2[6]^3) + 
    z2[2]^2*(z2[3]^3*(7 - 2*z2[6]) + 104*(-7 + 3*z2[6]) + 
      26*z2[3]*(-21 + 8*z2[6])) - z2[5]^2*(-1 + z2[6])^2*
     (2*z2[2]*(-11 + 11*z2[3] - 9*z2[3]^2 + 2*z2[3]^3) + 
      z2[3]^3*(39 + 2*z2[6]) + 22*(-7 + 4*z2[6]) - 22*z2[3]*(-7 + 4*z2[6]) + 
      z2[3]^2*(-82 + 42*z2[6])) + z2[2]*(-908 + z2[3]^3*(66 - 28*z2[6]) + 
      756*z2[6] - 60*z2[6]^2 + z2[3]^2*(48 - 59*z2[6] + 20*z2[6]^2) - 
      2*z2[3]*(586 - 493*z2[6] + 74*z2[6]^2)) + z2[5]*(-1 + z2[6])*
     (2*z2[2]^2*z2[3]*(-26 + z2[3]^2) + 
      z2[2]*(110 + z2[3]^2*(70 - 38*z2[6]) - 66*z2[6] + 
        z2[3]^3*(9 + 4*z2[6]) + 2*z2[3]*(-120 + 59*z2[6])) + 
      2*(4*z2[3]^3*(-18 + 7*z2[6]) + z2[3]*(-210 + 208*z2[6] - 44*z2[6]^2) + 
        11*(16 - 18*z2[6] + 5*z2[6]^2) + z2[3]^2*(66 - 81*z2[6] + 
          10*z2[6]^2))), y[924] -> 
   z2[6]^2*(30 + 8*z2[2]^3 - 40*z2[6] + 11*z2[6]^2 - 
      4*z2[2]^2*(-7 + 3*z2[6]) + z2[2]*(40 - 35*z2[6] + 4*z2[6]^2)) + 
    z2[3]^3*(-61 + 4*z2[2]^5 + z2[2]^4*(21 - 8*z2[6]) + 100*z2[6] - 
      50*z2[6]^2 + 8*z2[6]^3 + 4*z2[2]^3*(10 - 8*z2[6] + z2[6]^2) + 
      z2[2]^2*(23 - 34*z2[6] + 9*z2[6]^2) + 
      2*z2[2]*(-15 + 15*z2[6] - 5*z2[6]^2 + z2[6]^3)) + 
    z2[3]^2*(-232 + 8*z2[2]^5 - 4*z2[2]^4*(-3 + z2[6]) + 490*z2[6] - 
      330*z2[6]^2 + 67*z2[6]^3 + z2[2]^3*(-60 + 55*z2[6] - 12*z2[6]^2) + 
      z2[2]^2*(-214 + 284*z2[6] - 101*z2[6]^2 + 8*z2[6]^3) + 
      z2[2]*(-300 + 525*z2[6] - 270*z2[6]^2 + 38*z2[6]^3)) + 
    z2[3]*(-171 + 16*z2[2]^4*(-2 + z2[6]) + 390*z2[6] - 250*z2[6]^2 + 
      19*z2[6]^3 + 11*z2[6]^4 + z2[2]^2*(-272 + 380*z2[6] - 113*z2[6]^2) - 
      4*z2[2]^3*(36 - 34*z2[6] + 5*z2[6]^2) + 
      z2[2]*(-280 + 520*z2[6] - 240*z2[6]^2 + 6*z2[6]^3 + 4*z2[6]^4)) - 
    z2[3]*z2[5]*(-1 + z2[6])*(170 + z2[2]^4*(32 + 32*z2[3] + 6*z2[3]^2) + 
      z2[2]^3*(144 + z2[3]*(164 - 68*z2[6]) + z2[3]^2*(37 - 14*z2[6]) - 
        64*z2[6]) - 310*z2[6] + 160*z2[6]^2 - 19*z2[6]^3 + 
      z2[3]*(280 - 490*z2[6] + 240*z2[6]^2 - 27*z2[6]^3) - 
      2*z2[3]^2*(-55 + 90*z2[6] - 40*z2[6]^2 + 4*z2[6]^3) + 
      2*z2[2]^2*(136 - 122*z2[6] + 19*z2[6]^2 + 
        z2[3]^2*(48 - 37*z2[6] + 5*z2[6]^2) + 
        z2[3]*(176 - 149*z2[6] + 22*z2[6]^2)) + 
      z2[2]*(280 - 380*z2[6] + 125*z2[6]^2 - 6*z2[6]^3 + 
        z2[3]*(410 - 530*z2[6] + 165*z2[6]^2 - 8*z2[6]^3) + 
        z2[3]^2*(135 - 160*z2[6] + 45*z2[6]^2 - 2*z2[6]^3))), 
  y[925] -> -((-1 + z2[5])*(13 + 12*z2[5]*(-1 + z2[6]) - z2[6])*
      (-1 + z2[6])) + z2[3]*(13 + 12*z2[5]^2*(-1 + z2[6])^2 - 
      2*(7 + z2[4])*z2[6] + (1 - 30*z2[4])*z2[6]^2 + 55*z2[4]*z2[6]^3 + 
      z2[5]*(-25 + 38*z2[6] - 13*z2[6]^2)) + 11*z2[3]^4*(1 + z2[4])*z2[6]*
     (1 + z2[5]^2*(-1 + z2[6])^2 + z2[6] + z2[6]^2 + 
      z2[5]*(-2 + z2[6] + z2[6]^2)) + 
    z2[3]^2*(-13 - 12*z2[5]^2*(-1 + z2[6])^2 + 12*z2[6] - 31*z2[6]^2 + 
      55*z2[6]^3 + z2[5]*(25 - 38*z2[6] + 13*z2[6]^2) + 
      z2[4]*(-1 + 2*z2[6] + 3*z2[6]^2 + 99*z2[6]^3 + 
        z2[5]*(1 - 4*z2[6] - 41*z2[6]^2 + 44*z2[6]^3))) + 
    z2[3]^3*(2*(6 + 6*z2[5]^2*(-1 + z2[6])^2 - 5*z2[6] + 17*z2[6]^2 + 
        22*z2[6]^3 + z2[5]*(-12 + 17*z2[6] - 27*z2[6]^2 + 22*z2[6]^3)) + 
      z2[4]*(12 + z2[6] + 45*z2[6]^2 + 55*z2[6]^3 + z2[5]^2*(-1 + z2[6])^2*
         (12 + 11*z2[6]) + z2[5]*(-24 + 12*z2[6] - 43*z2[6]^2 + 
          55*z2[6]^3))), y[926] -> (14 + 6*z2[2] - z2[4] - 2*z2[6])*z2[6]^2 + 
    z2[3]*(-386 + 80*z2[2]^3*(-1 + z2[5]) - 4*z2[4]^3*(-1 + z2[5]) + 
      384*z2[5] + 323*z2[6] - 438*z2[5]*z2[6] - 33*z2[6]^2 + 
      105*z2[5]*z2[6]^2 - 2*z2[6]^3 - 3*z2[5]*z2[6]^3 + 
      z2[4]^2*(-64 + z2[5]*(64 - 3*z2[6]) + z2[6]) - 
      4*z2[2]^2*(76 + 18*z2[4]*(-1 + z2[5]) - 18*z2[6] + 
        z2[5]*(-76 + 27*z2[6])) + z2[4]*(215 - 50*z2[6] + 
        z2[5]*(-214 + 84*z2[6] - 4*z2[6]^2)) + 
      z2[2]*(-472 + 28*z2[4]^2*(-1 + z2[5]) + 248*z2[6] - 9*z2[6]^2 + 
        z2[5]*(472 - 348*z2[6] + 37*z2[6]^2) + 
        2*z2[4]*(100 - 9*z2[6] + 4*z2[5]*(-25 + 4*z2[6])))) + 
    z2[3]^3*(-144 + z2[4]^3*(2 - 3*z2[5]) + 250*z2[5] + 
      7*z2[2]^3*(1 + 3*z2[5]) + z2[4]^2*(-27 + z2[5]*(43 - 2*z2[6])) + 
      81*z2[6] - 264*z2[5]*z2[6] - 10*z2[6]^2 + 61*z2[5]*z2[6]^2 - 
      2*z2[5]*z2[6]^3 + z2[2]^2*(-1 + z2[4]*(5 - 27*z2[5]) + 
        z2[5]*(109 - 36*z2[6]) + z2[6]) + 
      z2[4]*(83 - 10*z2[6] + z2[5]*(-140 + 51*z2[6] - 2*z2[6]^2)) + 
      z2[2]*(-70 + z2[4]^2*(-7 + 15*z2[5]) + 25*z2[6] - 2*z2[6]^2 + 
        z2[5]*(230 - 156*z2[6] + 17*z2[6]^2) + 
        z2[4]*(37 - 2*z2[6] + 3*z2[5]*(-33 + 5*z2[6])))) + 
    z2[3]^2*(-530 + z2[4]^3*(6 - 7*z2[5]) + 634*z2[5] + 
      z2[2]^3*(-54 + 92*z2[5]) + 404*z2[6] - 702*z2[5]*z2[6] - 58*z2[6]^2 + 
      167*z2[5]*z2[6]^2 - 5*z2[5]*z2[6]^3 + 
      z2[4]^2*(-91 + z2[5]*(107 - 5*z2[6]) + z2[6]) + 
      z2[2]^2*(-270 + z2[4]*(71 - 96*z2[5]) + 64*z2[6] - 
        6*z2[5]*(-66 + 23*z2[6])) + z2[4]*(298 - 60*z2[6] + 
        z2[5]*(-354 + 135*z2[6] - 5*z2[6]^2)) + 
      z2[2]*(-526 + z2[4]^2*(-35 + 43*z2[5]) + 264*z2[6] - 18*z2[6]^2 + 
        z2[5]*(694 - 498*z2[6] + 55*z2[6]^2) + 
        z2[4]*(231 - 20*z2[6] + z2[5]*(-296 + 47*z2[6])))), 
  y[927] -> z2[2]^3*(-1 + z2[3] - z2[3]^2 + z2[3]^3)*
     (12 + z2[4] - 12*z2[6]) + (-1 + z2[5])*(13 + 12*z2[5]*(-1 + z2[6]) - 
      z2[6])*(-1 + z2[6]) - z2[3]*(13 + 12*z2[5]^2*(-1 + z2[6])^2 + 
      2*(-7 - z2[4] + z2[4]^2)*z2[6] + (1 - 21*z2[4] + z2[4]^2)*z2[6]^2 - 
      12*z2[4]*z2[6]^3 + z2[5]*(-25 + 38*z2[6] - 13*z2[6]^2)) + 
    11*z2[3]^4*(z2[4]^3*(-2 + z2[5])*z2[5] + z2[4]^2*(-1 + 2*z2[5]^2*z2[6]) - 
      z2[6]*(1 + z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6])^2 + z2[6] - 
        z2[6]^2) + z2[4]*z2[5]*z2[6]*(2 + z2[5]*(-1 + 2*z2[6]))) + 
    z2[2]^2*(z2[4]^2 - 11*z2[3]^4*(1 + z2[4] - z2[6]) - 
      13*z2[4]*(-2 + z2[6]) + 12*(3 - 4*z2[6] + z2[6]^2) + 
      z2[3]^3*(-2*z2[4]^2 + 12*(-1 + z2[6])^2 + z2[4]*(-34 + 23*z2[6])) - 
      z2[3]*(z2[4]^2 - 13*z2[4]*(-2 + z2[6]) + 12*(3 - 4*z2[6] + z2[6]^2)) + 
      z2[3]^2*(z2[4]^2 - 13*z2[4]*(-2 + z2[6]) + 
        12*(3 - 4*z2[6] + z2[6]^2))) + 
    z2[3]^2*(13 + z2[4]^3*(53 - 49*z2[5]) + 12*z2[5]^2*(-1 + z2[6])^2 - 
      12*z2[6] + 31*z2[6]^2 - 22*z2[6]^3 + 12*z2[6]^4 + 
      z2[5]*(-25 + 38*z2[6] - 13*z2[6]^2) + 
      z2[4]^2*(47 + z2[5] - 179*z2[6] + 101*z2[5]*z2[6] - z2[6]^2) + 
      z2[4]*(1 - 49*z2[6] + 68*z2[6]^2 + 11*z2[6]^3 + 
        z2[5]*(-1 + 3*z2[6] + 55*z2[6]^2))) + 
    z2[3]^3*(-12 - z2[4]^3*(-2 + 22*z2[5] + z2[5]^2) - 
      12*z2[5]^2*(-1 + z2[6])^2 + 10*z2[6] - 34*z2[6]^2 + 11*z2[6]^3 + 
      12*z2[6]^4 + z2[5]*(24 - 34*z2[6] + 54*z2[6]^2 - 33*z2[6]^3) + 
      z2[4]^2*(13 - 91*z2[6] + 2*z2[5]^2*(6 + 11*z2[6]) + 
        z2[5]*(-24 + 65*z2[6])) + z2[4]*(-12 - 14*z2[6] + 11*z2[6]^2 - 
        z2[6]^3 + z2[5]^2*(-12 + z2[6] + 22*z2[6]^2) + 
        z2[5]*(24 + 12*z2[6] + 55*z2[6]^2))) - 
    z2[2]*(13 - 25*z2[5] + 12*z2[5]^2 + z2[4]^2*(102 - 149*z2[5] + 
        73*z2[5]^2 - 12*z2[5]^3) - 37*z2[6] + 13*z2[5]*z2[6] - 
      12*z2[5]^2*z2[6] + 36*z2[6]^2 + z2[4]*(46 - 12*z2[5]^3*(-1 + z2[6]) - 
        121*z2[6] + z2[5]^2*(-49 + 25*z2[6]) + z2[5]*(27 + 58*z2[6])) + 
      11*z2[3]^4*(z2[4]^3*(-1 + z2[5])*z2[5]^2 + 
        z2[6]*(2*z2[5] + z2[5]^2*(-1 + z2[6]) + z2[6]) + 
        z2[4]^2*(-1 - 4*z2[5] - z2[5]^2*(-3 + z2[6]) + z2[5]^3*z2[6]) + 
        z2[4]*(-3 + z2[5] - z2[5]^2*(-4 + z2[6])*z2[6] + z2[5]^3*(-1 + z2[6])*
           z2[6])) + z2[3]*(-13 + z2[4]^2*(-102 + 149*z2[5] - 73*z2[5]^2 + 
          12*z2[5]^3) + z2[5]*(25 - 13*z2[6]) + 12*z2[5]^2*(-1 + z2[6]) + 
        37*z2[6] - 36*z2[6]^2 + z2[4]*(-46 + z2[5]^2*(49 - 25*z2[6]) + 
          12*z2[5]^3*(-1 + z2[6]) + 121*z2[6] - z2[5]*(27 + 58*z2[6]))) + 
      z2[3]^2*(13 - 4*z2[4]^3*(-1 + z2[5]) - 12*z2[5]^2*(-1 + z2[6]) - 
        35*z2[6] + 57*z2[6]^2 + 12*z2[6]^3 + z2[5]*(-25 + 13*z2[6]) + 
        z2[4]^2*(154 + 73*z2[5]^2 - 12*z2[5]^3 - 48*z2[6] + 
          z2[5]*(-197 + 46*z2[6])) + z2[4]*(94 - 12*z2[5]^3*(-1 + z2[6]) - 
          197*z2[6] - 10*z2[6]^2 + z2[5]^2*(-49 + 25*z2[6]) + 
          3*z2[5]*(9 + 20*z2[6] + 11*z2[6]^2))) + 
      z2[3]^3*(-12 + z2[4]^3*(44 - 88*z2[5] + 43*z2[5]^2) + 
        12*z2[5]^2*(-1 + z2[6]) - 14*z2[6] + 33*z2[6]^2 + 12*z2[6]^3 + 
        z2[5]*(24 - 10*z2[6] + 33*z2[6]^2) + z2[4]^2*(39 + 12*z2[5]^3 - 
          2*z2[5]*(57 + 11*z2[6]) + z2[5]^2*(20 + 33*z2[6])) + 
        z2[4]*(49 + 12*z2[5]^3*(-1 + z2[6]) - 160*z2[6] + 
          z2[5]*(-72 + 131*z2[6] - 22*z2[6]^2) + z2[5]^2*(48 - 22*z2[6] + 
            33*z2[6]^2)))), y[928] -> 16 - 16*(2 + 3*z2[3])*z2[6], 
  y[929] -> -1 + (2 + 3*z2[3])*z2[6], 
  y[930] -> 1 - (3 + 2*z2[3]^2*(-1 + z2[5]) + z2[3]*(3 + z2[5]))*z2[6] + 
    (1 + 2*z2[3])*(2 + z2[3]*z2[5])*z2[6]^2, 
  y[931] -> 2*z2[6] + z2[3]*(-3 + z2[5] + z2[6]), 
  y[932] -> 1 + z2[3]*(-3 + z2[2] + z2[5] - z2[5]*z2[6]), 
  y[933] -> 1 - z2[3]^2*(-4 + z2[2] + 2*z2[4]*(-2 + z2[5])) + 
    z2[3]*(-1 + z2[2] + z2[4] + z2[5] - z2[4]*z2[5] - z2[5]*z2[6]), 
  y[934] -> -1 + 2*z2[4]*z2[6] + z2[3]^2*(-2 - 2*(1 + z2[5])*z2[6] + 
      z2[4]*(-3 + z2[5] + z2[6])) + z2[3]*(-((1 + z2[5])*z2[6]) + 
      z2[4]*(-3 + z2[5] + 3*z2[6])), 
  y[935] -> z2[4]*(1 + (-1 + z2[2])*z2[4] - 2*z2[6]) + 
    z2[3]*(1 + z2[2]^2*(-1 + z2[4])*z2[4] + z2[4]^3*(-1 + z2[5]) + 
      3*z2[4]^2*(-1 + z2[6]) - 3*z2[6] - z2[4]*(2 + z2[5])*z2[6] + 
      2*z2[6]^2 - z2[2]*(1 + z2[4]^3 - z2[4]^2*(-1 + z2[5]) - 2*z2[6] + 
        z2[4]*(-3 + z2[5] + 3*z2[6] - 2*z2[5]*z2[6]))) - 
    z2[3]^3*(2 + z2[4]^3*(7 - 3*z2[5]) + z2[4]^2*(10 - 2*z2[5] - 5*z2[6]) + 
      2*z2[2]^2*(1 + z2[4] - z2[6]) - 5*z2[6] + 2*z2[5]*z2[6] - 
      2*z2[5]*z2[6]^2 + z2[4]*(7 - 10*z2[6] + z2[5]*(-1 + 2*z2[6])) + 
      z2[2]*(-1 + z2[4]^3*(-1 + z2[5]) + z2[4]^2*(-13 + 10*z2[5] - 
          2*z2[5]^2) - 2*(-3 + z2[5])*z2[6] + 
        z2[4]*(-9 + 6*z2[6] - 2*z2[5]^2*z2[6] + z2[5]*(3 + 2*z2[6])))) - 
    z2[3]^2*(2 + z2[2]^3*z2[4] - 4*z2[4]^3*(-2 + z2[5]) + 
      z2[4]^2*(11 - 2*z2[5] - 8*z2[6]) + z2[5]*z2[6] - 4*z2[6]^2 - 
      z2[5]*z2[6]^2 - z2[2]^2*(-1 + z2[4] + 2*z2[4]^2 + z2[6]) + 
      z2[4]*(7 - 10*z2[6] + z2[5]*(-1 + 3*z2[6])) + 
      z2[2]*(-1 - z2[4]^2*(-2 + z2[5])^2 + z2[4]^3*z2[5] - z2[5]*z2[6] - 
        z2[4]*(7 - 10*z2[6] + z2[5]^2*z2[6] + z2[5]*(-2 + 3*z2[6])))), 
  y[936] -> z2[2]^4*z2[3]^2*z2[4]*(1 + z2[4] - z2[6]) + 
    z2[2]^3*z2[3]*(1 + z2[4] - z2[6])*(-2*z2[4]^2 + 
      z2[3]^2*(1 + z2[4] - z2[6]) - z2[3]*(-1 + 3*z2[4]^2 + z2[6])) + 
    (1 + z2[3])*z2[4]*(1 + z2[4])*(z2[4] - z2[6])*(z2[4]*(-1 + 2*z2[6]) + 
      z2[3]^2*(1 + z2[4])*(-2 + z2[4]*(-3 + z2[5]) + 3*z2[6]) + 
      z2[3]*(-2 + z2[4]^2*(-3 + z2[5]) + 3*z2[6] + 
        z2[4]*(-5 + z2[5] + 5*z2[6]))) + 
    z2[2]^2*(2*z2[3]*z2[4]*(2*z2[4]^3 + z2[4]*(-1 + z2[6]) - 
        2*z2[4]^2*(-1 + z2[6]) - (-1 + z2[6])^2) + 
      z2[4]^3*(1 + z2[4] - z2[6]) - 2*z2[3]^3*(1 + 2*z2[4])*
       (1 + z2[4] - z2[6])^2 + z2[3]^2*(3*z2[4]^4 - 2*(-1 + z2[6])^2 - 
        3*z2[4]^3*z2[6] + z2[4]^2*(-10 + 9*z2[6]) - 
        3*z2[4]*(3 - 5*z2[6] + 2*z2[6]^2))) + 
    z2[2]*(z2[4]^2*(z2[4] - z2[4]^3 + z2[4]^2*(-1 + z2[6]) + (-1 + z2[6])^2 - 
        z2[4]*z2[6]) + z2[3]*z2[4]*(2 - z2[4]^4*(1 + z2[5]) + 
        z2[4]^2*(-13 + 4*z2[5])*(-1 + z2[6]) - 5*z2[6] + 4*z2[6]^2 + 
        z2[4]^3*(3 + z2[5]*(-3 + z2[6]) + z2[6]) + 
        z2[4]*(11 - 19*z2[6] + 7*z2[6]^2 + z2[5]*(-2 + 3*z2[6]))) + 
      z2[3]^3*(-(z2[4]^5*(-1 + z2[5])) + z2[4]^4*(12 + z2[5]^2 + 
          z2[5]*(-8 + z2[6]) - z2[6]) + z2[6]*(-2 + 3*z2[6]) + 
        z2[4]^3*(27 + 2*z2[5]^2 - 17*z2[6] + 3*z2[5]*(-5 + 2*z2[6])) + 
        z2[4]*(6 - 17*z2[6] + 8*z2[6]^2 + z2[5]*(-2 + 4*z2[6])) + 
        z2[4]^2*(22 + z2[5]^2 - 31*z2[6] + 6*z2[6]^2 + 
          z2[5]*(-10 + 9*z2[6]))) + z2[3]^2*(z2[4]^5*(1 - 2*z2[5]) + 
        z2[6]*(-2 + 3*z2[6]) + z2[4]^4*(16 + z2[5]^2 - z2[6] + 
          z2[5]*(-11 + 2*z2[6])) + z2[4]*(8 - 21*z2[6] + 12*z2[6]^2 + 
          z2[5]*(-2 + 4*z2[6])) + z2[4]^3*(37 + 2*z2[5]^2 - 29*z2[6] + 
          2*z2[5]*(-9 + 5*z2[6])) + z2[4]^2*(30 + z2[5]^2 - 47*z2[6] + 
          12*z2[6]^2 + z2[5]*(-11 + 12*z2[6])))), 
  y[937] -> -25 + 13*(2 + 3*z2[3])*z2[6], 
  y[938] -> 12 + 26*z2[6] + 13*z2[3]*(-3 + z2[5] + z2[6]), 
  y[939] -> -13 + 12*z2[4] + 13*z2[3]^2*(-4 + z2[2] + 2*z2[4]*(-2 + z2[5])) + 
    z2[3]*(73 - 37*z2[2] - 13*z2[5] + z2[4]*(11 + 13*z2[5]) + 
      13*z2[5]*z2[6]), y[940] -> -1 + 2*z2[4]*(6 + 13*z2[6]) + 
    13*z2[3]^2*(-2 - 2*(1 + z2[5])*z2[6] + z2[4]*(-3 + z2[5] + z2[6])) + 
    z2[3]*(24 + z2[5]*(12 - 13*z2[6]) - 13*z2[6] + 
      z2[4]*(-27 + 13*z2[5] + 39*z2[6])), 
  y[941] -> 25 - 51*z2[6] + 26*z2[3]^2*(1 + z2[5]*(-1 + z2[6]))*z2[6] + 
    26*z2[6]^2 + z2[3]*(-12 - 39*z2[6] + 52*z2[6]^2 + 
      z2[5]*(12 - 25*z2[6] + 13*z2[6]^2)), 
  y[942] -> z2[4]*(-25 - 12*z2[4]^2 + 26*z2[6] + 
      z2[4]*(25 - 13*z2[2] + 12*z2[6])) - 
    z2[3]*(25 + z2[4]^3*(47 + 13*z2[5]) + z2[4]*(24 + z2[5]*(12 - 13*z2[6]) - 
        110*z2[6]) + z2[2]^2*z2[4]*(-1 + 25*z2[4] - 12*z2[6]) - 51*z2[6] + 
      26*z2[6]^2 - 3*z2[4]^2*(-15 + 4*z2[5] + 7*z2[6]) + 
      z2[2]*(-25 - 25*z2[4]^3 + 26*z2[6] + z2[4]^2*(-109 + 37*z2[5] + 
          12*z2[6]) + z2[4]*(15 - 25*z2[5] + 21*z2[6] + 26*z2[5]*z2[6]))) + 
    13*z2[3]^3*(2 + z2[4]^3*(7 - 3*z2[5]) + 
      z2[4]^2*(10 - 2*z2[5] - 5*z2[6]) + 2*z2[2]^2*(1 + z2[4] - z2[6]) - 
      5*z2[6] + 2*z2[5]*z2[6] - 2*z2[5]*z2[6]^2 + 
      z2[4]*(7 - 10*z2[6] + z2[5]*(-1 + 2*z2[6])) + 
      z2[2]*(-1 + z2[4]^3*(-1 + z2[5]) + z2[4]^2*(-13 + 10*z2[5] - 
          2*z2[5]^2) - 2*(-3 + z2[5])*z2[6] + 
        z2[4]*(-9 + 6*z2[6] - 2*z2[5]^2*z2[6] + z2[5]*(3 + 2*z2[6])))) + 
    z2[3]^2*(2 + z2[4]^3*(56 - 52*z2[5]) - 12*z2[5] + 
      z2[2]^3*(12 + 25*z2[4] - 12*z2[6]) + 48*z2[6] + 25*z2[5]*z2[6] - 
      52*z2[6]^2 - 13*z2[5]*z2[6]^2 - z2[4]^2*(1 + 2*z2[5] + 56*z2[6]) + 
      z2[4]*(-5*(1 + 2*z2[6]) + 13*z2[5]*(-1 + 3*z2[6])) + 
      z2[2]^2*(-50*z2[4]^2 + 35*(-1 + z2[6]) + z2[4]*(-85 + 24*z2[6])) + 
      z2[2]*(-1 + z2[4]^3*(12 + 13*z2[5]) + z2[5]*(12 - 13*z2[6]) + 
        z2[4]^2*(104 + 4*z2[5] - 13*z2[5]^2 - 12*z2[6]) - 84*z2[6] + 
        z2[4]*(113 + z2[5]^2*(12 - 13*z2[6]) + 34*z2[6] - 
          z2[5]*(58 + 39*z2[6])))), 
  y[943] -> z2[2]^4*z2[3]^2*(25*z2[4]^2 - 37*z2[4]*(-1 + z2[6]) + 
      12*(-1 + z2[6])^2) + z2[2]^3*z2[3]*(1 + z2[4] - z2[6])*
     (-2*z2[4]*(12 + 25*z2[4] - 12*z2[6]) + 13*z2[3]^2*(1 + z2[4] - z2[6]) + 
      z2[3]*(-75*z2[4]^2 + 11*(-1 + z2[6]) + 12*z2[4]*(-5 + 3*z2[6]))) + 
    (1 + z2[3])*z2[4]*(z2[4] - z2[6])*(13*z2[3]^2*(1 + z2[4])^2*
       (-2 + z2[4]*(-3 + z2[5]) + 3*z2[6]) + 
      z2[4]*(11 + 24*z2[4]^2 - 10*z2[6] + z2[4]*(35 + 2*z2[6])) + 
      z2[3]*(1 + z2[4])*(10 + z2[4]^2*(-15 + 13*z2[5]) - 9*z2[6] + 
        z2[4]*(7 + z2[5] + 41*z2[6]))) + 
    z2[2]^2*(z2[4]^2*(25*z2[4]^2 - 37*z2[4]*(-1 + z2[6]) + 
        12*(-1 + z2[6])^2) - 26*z2[3]^3*(1 + 2*z2[4])*(1 + z2[4] - z2[6])^2 + 
      2*z2[3]*z2[4]*(50*z2[4]^3 + z2[4]^2*(98 - 74*z2[6]) + 
        11*(-1 + z2[6])^2 + z2[4]*(59 - 83*z2[6] + 24*z2[6]^2)) + 
      z2[3]^2*(75*z2[4]^4 + 10*(-1 + z2[6])^2 - 3*z2[4]^3*(-48 + 37*z2[6]) - 
        3*z2[4]*(-9 + 7*z2[6] + 2*z2[6]^2) + z2[4]^2*(86 - 99*z2[6] + 
          36*z2[6]^2))) + 
    z2[2]*(-(z2[4]^2*(25*z2[4]^3 + z2[4]^2*(61 - 37*z2[6]) + 
         11*(-1 + z2[6])^2 + z2[4]*(47 - 59*z2[6] + 12*z2[6]^2))) - 
      z2[3]*z2[4]*(10 + z2[4]^4*(37 + 13*z2[5]) + 
        z2[4]^3*(141 + z2[5]*(3 - 13*z2[6]) - 61*z2[6]) - 31*z2[6] + 
        20*z2[6]^2 + z2[4]^2*(155 - 107*z2[6] + 24*z2[6]^2 - 
          4*z2[5]*(5 + 4*z2[6])) + z2[4]*(61 - 101*z2[6] + 5*z2[6]^2 + 
          z2[5]*(-10 + 9*z2[6]))) - 13*z2[3]^3*(z2[4]^5*(-1 + z2[5]) - 
        z2[4]^4*(12 + z2[5]^2 + z2[5]*(-8 + z2[6]) - z2[6]) + 
        (2 - 3*z2[6])*z2[6] + z2[4]^3*(-27 - 2*z2[5]^2 + 
          z2[5]*(15 - 6*z2[6]) + 17*z2[6]) + 
        z2[4]*(-6 + z2[5]*(2 - 4*z2[6]) + 17*z2[6] - 8*z2[6]^2) - 
        z2[4]^2*(22 + z2[5]^2 - 31*z2[6] + 6*z2[6]^2 + 
          z2[5]*(-10 + 9*z2[6]))) + z2[3]^2*(z2[4]^5*(1 - 26*z2[5]) + 
        (10 - 9*z2[6])*z2[6] + z2[4]*(-4 + z2[5]*(10 - 8*z2[6]) + 3*z2[6] + 
          48*z2[6]^2) + z2[4]^2*(42 + z2[5] + z2[5]^2 - 191*z2[6] + 
          60*z2[5]*z2[6] + 84*z2[6]^2) + z2[4]^4*(76 + 13*z2[5]^2 + 
          11*z2[6] + z2[5]*(-107 + 26*z2[6])) + 
        z2[4]^3*(121 + 14*z2[5]^2 - 173*z2[6] - 12*z2[6]^2 + 
          z2[5]*(-90 + 94*z2[6])))), y[944] -> 1 + z2[2]^(-2), 
  y[945] -> -2 + z2[3]*(-1 + z2[6]) + z2[6], 
  y[946] -> -3/2 + z2[3]*(-1 + z2[6]) + z2[6], y[947] -> -1 - z2[5]*z2[6], 
  y[948] -> -1 + z2[5] - 2*z2[5]*z2[6] + z2[5]^2*z2[6], 
  y[949] -> -2 + z2[6] + z2[3]*(-3 - z2[2] + z2[6]), 
  y[950] -> -3/2 + z2[6] + z2[3]*(-2 - z2[2]/2 + z2[6]), 
  y[951] -> 2*(-2 + z2[6]) + z2[3]*(-3 + 2*z2[6]), 
  y[952] -> -3 + 2*z2[6] + z2[3]*(-5/2 + 2*z2[6]), 
  y[953] -> -z2[6] + z2[5]*(1 + 2*z2[6] - z2[6]^2) + z2[5]^2*(-1 + z2[6]^2), 
  y[954] -> 9*(-1 + z2[6])^2 + 6*z2[3]*(5 - 8*z2[6] + 3*z2[6]^2) + 
    z2[3]^2*(22 - 30*z2[6] + 9*z2[6]^2), 
  y[955] -> -2*z2[3]*(9 + 2*z2[2] - 3*z2[6])*(-1 + z2[6]) + 
    3*(-1 + z2[6])^2 + z2[3]^2*(z2[2]^2 + z2[2]*(7 - 4*z2[6]) + 
      3*(6 - 6*z2[6] + z2[6]^2)), y[956] -> -2 - (3*z2[3])/2, 
  y[957] -> -1 - (3*z2[3])/2, y[958] -> 1 + (z2[3]*(5 + z2[2] - 2*z2[6]))/2, 
  y[959] -> 5 + z2[3]*(7/2 - 3*z2[6]) - 4*z2[6], 
  y[960] -> 4 + z2[3]*(9/2 - 3*z2[6]) - 2*z2[6], y[961] -> 3/2 - z2[6], 
  y[962] -> 2 + z2[3]*(4 + z2[2] - z2[6]), 
  y[963] -> 2*(-3 + z2[6]) + 3*z2[3]*(-2 + z2[6]), 
  y[964] -> 2*z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6])^2 + z2[6], 
  y[965] -> z2[2] - z2[5]*(-2 + z2[6]) + 2*z2[5]^2*(-1 + z2[6]) + 
    z2[5]^3*(-1 + z2[6])^2 - z2[6] - z2[2]*z2[6], 
  y[966] -> 2*z2[4]*(1 + z2[5]*(-1 + z2[6])) - z2[5]*z2[6], 
  y[967] -> 1/2 + z2[5]*z2[6] + z2[5]^2*(-1 + z2[6])*z2[6], 
  y[968] -> -2 + 3*z2[6] - z2[6]^2, 
  y[969] -> 1 - 2*(2 - 3*z2[5] + z2[5]^2)*z2[6] + 
    2*(-2 + z2[5])*z2[5]*z2[6]^2, 
  y[970] -> -6 + 4*z2[6] + z2[3]*(-4 + 3*z2[6]), 
  y[971] -> -2 + z2[5]^2*(-4 + z2[6])*(-1 + z2[6])^2 - 
    z2[5]^3*(-1 + z2[6])^3 + 2*z2[6] - z2[6]^2 + 
    z2[5]*(4 - 5*z2[6] + z2[6]^2), 
  y[972] -> 2 - z2[6] - z2[5]^3*(-1 + z2[6])^2*(1 + 2*z2[6]) + 
    z2[5]*(-3 - 2*z2[6] + 2*z2[6]^2) + 2*z2[5]^2*(2 - 3*z2[6]^2 + z2[6]^3), 
  y[973] -> 1 - 3*z2[2]*(-1 + z2[6]) - 4*z2[6] + z2[6]^2 + 
    z2[5]^3*(-1 + z2[6])^2*(3 + z2[6]) - z2[5]*(-5 + 2*z2[6] + z2[6]^2) - 
    z2[5]^2*(5 - 3*z2[6] - 3*z2[6]^2 + z2[6]^3), 
  y[974] -> 1 + 3*z2[5] - 3*z2[5]^2 + 2*z2[5]^3 + 
    z2[4]^2*(1 - z2[5] + z2[5]^2) - 3*z2[6] - z2[5]*z2[6] + z2[5]^2*z2[6] - 
    3*z2[5]^3*z2[6] + z2[6]^2 - z2[5]*z2[6]^2 + 3*z2[5]^2*z2[6]^2 - 
    2*z2[5]^2*z2[6]^3 + z2[5]^3*z2[6]^3 - z2[2]*(-2 + z2[4] + 2*z2[6]) - 
    z2[4]*(1 + z2[5]^3 - z2[6] + z2[5]*(1 + z2[6]) - z2[5]^2*(1 + 2*z2[6])), 
  y[975] -> 70 + 47*z2[3], y[976] -> -11 + z2[3] - 12*z2[3]*z2[5], 
  y[977] -> 12 + 2*z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6])^2 - 11*z2[6], 
  y[978] -> (z2[2]*(22 + 23*z2[3]) + z2[3]*(21 - 10*z2[6]) - 22*(-2 + z2[6]))/
     24 - z2[3]*z2[5]*(-1 + z2[6]), 
  y[979] -> 3/2 - z2[3]*(-2 + z2[6]) - z2[6], 
  y[980] -> 92 + z2[3]*(70 + 12*z2[5]*(-1 + z2[6]) - 47*z2[6]) - 70*z2[6], 
  y[981] -> 35 + z2[3]*(48 + 24*z2[5]*(-1 + z2[6]) - 13*z2[6]) - 13*z2[6], 
  y[982] -> 11 + 28*z2[3] + 17*z2[3]^2, 
  y[983] -> -2 + z2[3]*(-3 + z2[6]) + z2[6], 
  y[984] -> -22 + 12*z2[5]*(-1 + z2[6]) + 23*z2[6], 
  y[985] -> -2*z2[4]*(-6 + z2[5]*(13 - 6*z2[6]) + z2[5]^2*(-1 + z2[6])) + 
    (12 - 11*z2[5])*z2[5]*z2[6], y[986] -> 1 - z2[5]*(2 + z2[6]), 
  y[987] -> 1 + z2[4] - z2[5]*(1 + z2[4] + z2[6]), 
  y[988] -> z2[2]*(22 + 23*z2[3]) - 12*z2[3]*z2[5]*(-1 + z2[6]) - 
    11*(-3 + z2[3]*(-2 + z2[6]) + z2[6]), 
  y[989] -> -1 + z2[6] + z2[3]*(-3 + 2*z2[6]), y[990] -> 11 + 17*z2[3], 
  y[991] -> 5 + z2[2] + 2*z2[2]*z2[3] - z2[4] - 2*z2[6] - 
    z2[3]*(-8 + z2[4] + 2*z2[6]), y[992] -> -3 + z2[4] + 2*z2[6] + 
    z2[3]*(-4 + z2[4] + 2*z2[6]), 
  y[993] -> -4 + 3*z2[6] + z2[3]*(-5 + 3*z2[6]), 
  y[994] -> -7 + 3*z2[4] + 6*z2[6] + z2[3]*(-8 + 3*z2[4] + 6*z2[6]), 
  y[995] -> -11 + 9*z2[6] + z2[3]*(-13 + 9*z2[6]), 
  y[996] -> -45 + 46*z2[6] + 12*z2[5]*(-1 + z2[6]^2), 
  y[997] -> 3*(2 - 3*z2[6] + z2[6]^2) + z2[3]*(10 - 12*z2[6] + 3*z2[6]^2), 
  y[998] -> 1 - 12*z2[6] + 2*z2[5]^2*(-1 + z2[6])*z2[6] - 
    2*z2[5]*(6 - 13*z2[6] + 6*z2[6]^2), 
  y[999] -> -24*(-1 + z2[6]) - 2*z2[5]^3*(-1 + z2[6])*z2[6] + 
    z2[5]*(-25 + 64*z2[6] - 24*z2[6]^2) + 
    2*z2[5]^2*(6 - 15*z2[6] + 8*z2[6]^2), 
  y[1000] -> z2[3]*(-497 + 738*z2[6] - 252*z2[6]^2) - 
    33*(5 - 8*z2[6] + 3*z2[6]^2) - 17*z2[3]^2*(22 - 30*z2[6] + 9*z2[6]^2), 
  y[1001] -> -2 + z2[5]^2*(-4 + z2[6])*(-1 + z2[6])^2 - 
    z2[5]^3*(-1 + z2[6])^3 - 10*z2[6] + 11*z2[6]^2 + 
    z2[5]*(16 - 29*z2[6] + 13*z2[6]^2), 
  y[1002] -> -22 + 47*z2[6] - 12*z2[6]^2 - z2[5]^3*(-1 + z2[6])^2*
     (1 + 2*z2[6]) + z2[5]*(9 - 62*z2[6] + 62*z2[6]^2 - 12*z2[6]^3) + 
    2*z2[5]^2*(-4 + 18*z2[6] - 21*z2[6]^2 + 7*z2[6]^3), 
  y[1003] -> 4 + z2[2]^2*z2[3] - 5*z2[6] + z2[6]^2 + 
    z2[3]*(10 - 8*z2[6] + z2[6]^2) - 
    z2[2]*(-1 + z2[6] + z2[3]*(-5 + 2*z2[6])), 
  y[1004] -> 3*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
    z2[3]^2*(22 + 3*z2[4]^2 + 6*z2[4]*(-2 + z2[6]) - 30*z2[6] + 9*z2[6]^2) + 
    6*z2[3]*(5 + z2[4]^2 - 8*z2[6] + 3*z2[6]^2 + z2[4]*(-3 + 2*z2[6])), 
  y[1005] -> -1 - 3*z2[5] + 3*z2[5]^2 - 2*z2[5]^3 + 
    z2[4]^2*(-1 + z2[5] - z2[5]^2) + 3*z2[6] + z2[5]*z2[6] - z2[5]^2*z2[6] + 
    3*z2[5]^3*z2[6] - z2[6]^2 + z2[5]*z2[6]^2 - 3*z2[5]^2*z2[6]^2 + 
    2*z2[5]^2*z2[6]^3 - z2[5]^3*z2[6]^3 + z2[2]*(-2 + z2[4] + 2*z2[6]) + 
    z2[4]*(1 + z2[5]^3 - z2[6] + z2[5]*(1 + z2[6]) - z2[5]^2*(1 + 2*z2[6])), 
  y[1006] -> 2*(-81 + 70*z2[6]) + z2[3]*(-117 + 94*z2[6] - 
      12*z2[5]*(-1 + z2[6]^2)), y[1007] -> z2[2]^2*z2[3] + 
    z2[2]*(2 + z2[3]*(7 - 4*z2[6]) - 2*z2[6]) + 
    3*(3 - 4*z2[6] + z2[6]^2 + z2[3]*(6 - 6*z2[6] + z2[6]^2)), 
  y[1008] -> z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2 + 
    z2[3]^2*(z2[2]^2 + z2[4]^2 + z2[2]*(7 - 2*z2[4] - 4*z2[6]) + 
      2*z2[4]*(-4 + z2[6]) + 3*(6 - 6*z2[6] + z2[6]^2)) + 
    2*z2[3]*(z2[4]^2 + z2[4]*(-5 + 2*z2[6]) - z2[2]*(-2 + z2[4] + 2*z2[6]) + 
      3*(3 - 4*z2[6] + z2[6]^2)), 
  y[1009] -> -48 + 26*z2[6] + z2[3]*(-73 + 38*z2[6] - 
      12*z2[5]*(-3 + 2*z2[6] + z2[6]^2)), y[1010] -> 3/2 + 2*z2[3], 
  y[1011] -> -5 - 2*z2[2]*(1 + z2[3]) + 2*z2[3]*(-3 + z2[6]) + z2[6], 
  y[1012] -> -3 - z2[2]*(1 + z2[3]) + 2*z2[3]*(-2 + z2[6]) + z2[6], 
  y[1013] -> -5 + 3*z2[6] + z2[3]*(-6 + 4*z2[6]), 
  y[1014] -> -4 + 3*z2[6] + z2[3]*(-5 + 4*z2[6]), 
  y[1015] -> 3*(5 - 8*z2[6] + 3*z2[6]^2) + z2[3]*(22 - 30*z2[6] + 9*z2[6]^2), 
  y[1016] -> -4 - 11*z2[3], y[1017] -> z2[2]^(-2) + z2[2]^(-1) + 
    (1 + (z2[2]*z2[3] - z2[3]*z2[4] - z2[6])^(-1))/(1 + z2[4] - z2[6])^2 + 
    (z2[2]*z2[3] - z2[3]*z2[4] - z2[6])^(-1), 
  y[1018] -> 1 + (z2[2]*z2[3] - z2[3]*z2[4] - z2[6])^(-1), 
  y[1019] -> 72 + z2[2]*(28 + 22*z2[3]) - 44*z2[3]*(-2 + z2[6]) - 19*z2[6], 
  y[1020] -> 2 - z2[4], y[1021] -> 3 - z2[4], y[1022] -> -3 + z2[6], 
  y[1023] -> 64 + z2[2]*(28 + 22*z2[3]) - 22*z2[3]*(-3 + z2[6]) - 11*z2[6], 
  y[1024] -> 19 + 41*z2[3] + 22*z2[3]^2, y[1025] -> -5 + 2*z2[6], 
  y[1026] -> -3 + 2*z2[6], y[1027] -> 28 + (-21 + z2[5])*z2[6] - 
    2*(-1 + z2[5])*z2[6]^2, y[1028] -> 16 + 3*(-5 + z2[5])*z2[6] - 
    2*(-1 + z2[5])*z2[6]^2, y[1029] -> -8 + 8*z2[6] + (-1 + z2[5])*z2[6]^2, 
  y[1030] -> -20 - 4*z2[4]^2 + z2[6] + (-1 + z2[4])*z2[5]*z2[6] + 
    3*z2[4]*(4 + z2[6]), y[1031] -> -58 + 33*z2[6] + 22*z2[3]*(-3 + 2*z2[6]), 
  y[1032] -> 104 + z2[2]*(22 + 63*z2[3] + 44*z2[3]^2) - 19*z2[4] + 
    z2[3]*(271 - 41*z2[4] - 82*z2[6]) - 38*z2[6] - 
    22*z2[3]^2*(-8 + z2[4] + 2*z2[6]), 
  y[1033] -> 60 - 19*z2[4] + z2[3]*(145 - 41*z2[4] - 82*z2[6]) - 38*z2[6] - 
    22*z2[3]^2*(-4 + z2[4] + 2*z2[6]), 
  y[1034] -> 88 - 63*z2[6] - 22*z2[3]*(-5 + 4*z2[6]), 
  y[1035] -> -79 + 57*z2[6] + 22*z2[3]^2*(-5 + 3*z2[6]) + 
    3*z2[3]*(-62 + 41*z2[6]), y[1036] -> -215 + 171*z2[6] + 
    22*z2[3]^2*(-13 + 9*z2[6]) + 9*z2[3]*(-55 + 41*z2[6]), 
  y[1037] -> 136 - 57*z2[4] - 114*z2[6] - 
    22*z2[3]^2*(-8 + 3*z2[4] + 6*z2[6]) - 
    3*z2[3]*(-103 + 41*z2[4] + 82*z2[6]), 
  y[1038] -> -(z2[3]*(-1 + z2[5])*(2 + z2[6])) + 
    z2[6]*(-8 + 4*z2[4] + (-1 + z2[5])*z2[6]), 
  y[1039] -> -4*z2[4]^2 + 2*(-6 + z2[6] - z2[5]*z2[6]) + 
    z2[4]*(8 + (3 + z2[5])*z2[6]), y[1040] -> 2 + (4 + z2[5])*z2[6] - 
    4*z2[6]^2 + z2[6]^3 + z2[3]^2*(-1 + z2[6])^2*(2 + z2[5]*z2[6]) + 
    z2[3]*(2 + (1 + z2[5])*z2[6])*(2 - 3*z2[6] + z2[6]^2), 
  y[1041] -> -303 + 474*z2[6] - 171*z2[6]^2 + 
    z2[3]*(-769 + 1116*z2[6] - 369*z2[6]^2) - 
    22*z2[3]^2*(22 - 30*z2[6] + 9*z2[6]^2), 
  y[1042] -> 22*z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) + 
    3*(41 - 60*z2[6] + 19*z2[6]^2) + z2[3]*(334 - 435*z2[6] + 123*z2[6]^2), 
  y[1043] -> 8 + 3*(2 + z2[5])*z2[6] - 2*(8 + z2[5])*z2[6]^2 + 5*z2[6]^3 + 
    z2[3]^2*(-1 + z2[6])^2*(8 + (-2 + 3*z2[5])*z2[6]) + 
    2*z2[3]*(-1 + z2[6])*(-8 + (4 - 3*z2[5])*z2[6] + (1 + 2*z2[5])*z2[6]^2), 
  y[1044] -> 3*z2[3]*(-1 + z2[5]) - 
    2*z2[6]*(-7 + 3*z2[6] + z2[5]*(1 + z2[6])), 
  y[1045] -> -(z2[3]*(-1 + z2[5])) + 
    z2[6]*(-5 + 3*z2[6] + z2[5]*(1 + z2[6])), 
  y[1046] -> (1 + z2[4])*z2[6] + z2[3]*(z2[4]^2*(-1 + z2[5]) + z2[5]*z2[6] + 
      z2[4]*(-1 + z2[5] + z2[6])), 
  y[1047] -> 85 + 22*z2[2]^2*z2[3]*(1 + z2[3]) - 104*z2[6] + 19*z2[6]^2 + 
    22*z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
    z2[3]*(296 - 271*z2[6] + 41*z2[6]^2) + 
    z2[2]*(z2[3]*(129 - 63*z2[6]) - 22*(-1 + z2[6]) - 
      22*z2[3]^2*(-5 + 2*z2[6])), y[1048] -> -6 - 2*z2[4]^2 - 8*z2[6] + 
    4*z2[6]^2 + z2[4]*(4 + 6*z2[6]) - 
    2*z2[3]^2*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) + 
    z2[3]*(-12 + 8*z2[4] - 4*z2[4]^2 + 8*z2[6] + z2[6]^2) + 
    z2[5]*z2[6]*(-2 + z2[4] + z2[3]^2*(-2 + z2[4] + 2*z2[6]) + 
      z2[3]*(-4 + 2*z2[4] + 3*z2[6])), 
  y[1049] -> z2[6]^2*(-4 - 2*z2[2] + z2[6]) + z2[3]*z2[5]*(-1 + z2[6])*
     (28 + 4*z2[2]^2*(2 + z2[3]) + z2[2]*(z2[3]*(16 - 5*z2[6]) - 
        8*(-3 + z2[6])) - 20*z2[6] + z2[6]^2 + 
      z2[3]*(24 - 16*z2[6] + z2[6]^2)) + 
    z2[3]*(32 - 4*z2[2]^2*(-2 + z2[6]) - 34*z2[6] + 5*z2[6]^2 + z2[6]^3 + 
      2*z2[2]*(12 - 10*z2[6] + z2[6]^2)) + 
    z2[3]^2*(24 - 2*z2[2]^3 + z2[2]^2*(-4 + z2[6]) - 22*z2[6] + 5*z2[6]^2 + 
      z2[2]*(6 - 4*z2[6] + z2[6]^2)), 
  y[1050] -> z2[6]^2*(-4 - 2*z2[2] + z2[6]) + 
    z2[3]^2*(66 - 2*z2[2]^3 + z2[2]^2*(-4 + z2[6]) - 89*z2[6] + 32*z2[6]^2 - 
      2*z2[6]^3 + 3*z2[2]*(6 - 7*z2[6] + 2*z2[6]^2)) + 
    z2[3]*z2[5]*(-1 + z2[6])*(76 + 8*z2[2]^2*(2 + z2[3]) + 
      z2[2]*(56 + z2[3]*(38 - 16*z2[6]) - 24*z2[6]) - 62*z2[6] + 4*z2[6]^2 + 
      z2[3]*(66 - 53*z2[6] + 5*z2[6]^2)) + 
    2*z2[3]*(43 + z2[2]^2*(8 - 6*z2[6]) - 60*z2[6] + 19*z2[6]^2 + 
      z2[2]*(28 - 32*z2[6] + 7*z2[6]^2)), 
  y[1051] -> -22*z2[2]^2*z2[3]*(1 + z2[3]) + 
    2*z2[2]*(22*(-1 + z2[6]) + 11*z2[3]^2*(-7 + 4*z2[6]) + 
      z2[3]*(-96 + 63*z2[6])) - 3*(63 - 82*z2[6] + 19*z2[6]^2 + 
      22*z2[3]^2*(6 - 6*z2[6] + z2[6]^2) + 
      z2[3]*(189 - 208*z2[6] + 41*z2[6]^2)), 
  y[1052] -> -3 - 3*z2[6] + 10*z2[6]^2 - 9*z2[6]^3 + 3*z2[6]^4 + 
    z2[5]*(1 + z2[6]) + z2[3]^2*(-1 + z2[6])*(26 - 32*z2[6] + 9*z2[6]^2 + 
      z2[5]*(-16 + 34*z2[6] - 21*z2[6]^2 + 3*z2[6]^3)) + 
    z2[3]*(-1 + z2[6])*(28 - 28*z2[6] + 3*z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(-16 + 34*z2[6] - 21*z2[6]^2 + 3*z2[6]^3)), 
  y[1053] -> -4 - 5*z2[6] + (16 + z2[5])*z2[6]^2 - 11*z2[6]^3 + 3*z2[6]^4 + 
    z2[3]^2*(-1 + z2[6])^2*(-12 + 7*z2[6] + 
      z2[5]*(4 - 8*z2[6] + 3*z2[6]^2)) + z2[3]*(-1 + z2[6])*
     (16 - 14*z2[6] - z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(-4 + 12*z2[6] - 11*z2[6]^2 + 3*z2[6]^3)), 
  y[1054] -> 14 + (14 + z2[5])*z2[6] - 2*(15 + z2[5])*z2[6]^2 + 11*z2[6]^3 + 
    z2[3]^2*(-1 + z2[6])*(-42 + 38*z2[6] - 6*z2[6]^2 + 
      z2[5]*(14 - 27*z2[6] + 11*z2[6]^2)) + 
    2*z2[3]*(28 - 39*z2[6] + 11*z2[6]^2 + 2*z2[6]^3 + 
      z2[5]*(-7 + 21*z2[6] - 20*z2[6]^2 + 6*z2[6]^3)), 
  y[1055] -> 8 + 8*z2[6] - 16*z2[6]^2 + 7*z2[6]^3 - 2*z2[5]*(1 + z2[6]) + 
    2*z2[3]*(43 - 61*z2[6] + 20*z2[6]^2 + z2[6]^3 + 
      z2[5]*(-25 + 55*z2[6] - 36*z2[6]^2 + 6*z2[6]^3)) + 
    z2[3]^2*(80 - 129*z2[6] + 58*z2[6]^2 - 6*z2[6]^3 + 
      z2[5]*(-50 + 111*z2[6] - 74*z2[6]^2 + 13*z2[6]^3)), 
  y[1056] -> -10 - 2*z2[4]^2 - 15*z2[6] - z2[5]*z2[6] + 8*z2[6]^2 + 
    z2[4]*(6 + (8 + z2[5])*z2[6]) + z2[3]*(-40 + 2*z2[4]^2*(-4 + z2[5]) + 
      z2[4]*(24 + 6*z2[5]*(-1 + z2[6]) - 2*z2[6]) + 24*z2[6] + z2[6]^2 + 
      z2[5]*(10 - 20*z2[6] + 9*z2[6]^2)) + 
    z2[3]^2*(-30 + 2*z2[4]^2*(-3 + z2[5]) + 31*z2[6] - 6*z2[6]^2 + 
      z2[5]*(10 - 19*z2[6] + 8*z2[6]^2) + 
      z2[4]*(-6*(-3 + z2[6]) + z2[5]*(-6 + 5*z2[6]))), 
  y[1057] -> (-1 - z2[3])*(4 + 7*z2[6] - 5*z2[6]^2 - 2*z2[4]*(1 + z2[6]) + 
      z2[3]*(54 + 6*z2[4]^2 - 43*z2[6] + 6*z2[6]^2 + 
        z2[4]*(-28 + 6*z2[6]))) + (1 + z2[3])*z2[5]*
     (z2[6] + z2[3]*(34 + 4*z2[4]^2 - 43*z2[6] + 10*z2[6]^2 + 
        z2[4]*(-18 + 7*z2[6]))), y[1058] -> -54 - 8*z2[2]^2 + 22*z2[4] - 
    2*z2[4]^2 + 32*z2[6] - z2[4]*z2[6] - z2[6]^2 - 
    z2[3]*(42 + 2*z2[4]^2 + 2*z2[4]*(-9 + z2[6]) - 25*z2[6] + 2*z2[6]^2) + 
    z2[2]*(4*(-8 + 2*z2[4] + 3*z2[6]) + z2[3]*(-12 + 4*z2[4] + 5*z2[6])) + 
    z2[5]*(48 + 4*z2[2]^2*(2 + z2[3]) - 20*z2[4] + 2*z2[4]^2 - 42*z2[6] + 
      2*z2[4]*z2[6] + 3*z2[6]^2 + z2[3]*(42 + 2*z2[4]^2 + 
        3*z2[4]*(-6 + z2[6]) - 37*z2[6] + 4*z2[6]^2) - 
      z2[2]*(8*(-4 + z2[4] + 2*z2[6]) + z2[3]*(-22 + 6*z2[4] + 11*z2[6]))), 
  y[1059] -> (1 + z2[4] - z2[6])^(-2) + (z2[2]*z2[3] - z2[3]*z2[4] - z2[6])^
     (-1), y[1060] -> 1 + z2[2]^(-1) + 
    1/((1 + z2[4] - z2[6])^2*(z2[2]*z2[3] - z2[3]*z2[4] - z2[6])), 
  y[1061] -> 10 + z2[2]^2*(4 + z2[3]) + z2[3]*(10 - 6*z2[6]) + 
    z2[2]*(10 - 2*z2[3]*(-3 + z2[6]) - 3*z2[6]) + (2 + z2[2])*z2[3]*z2[5]*
     (-1 + z2[6]) - 7*z2[6], y[1062] -> 
   5 + z2[3]*(6 + z2[5]*(-1 + z2[6]) - 5*z2[6]) - 5*z2[6], 
  y[1063] -> -5/2 - z2[3], y[1064] -> -2 - 3*z2[3] - z2[3]^2, 
  y[1065] -> 2 - z2[4] + z2[6], y[1066] -> 3 + z2[3] - z2[4] + z2[6], 
  y[1067] -> -5 + z2[3]*(-4 + z2[6]) + z2[6], 
  y[1068] -> -4 + z2[3]*(-2 + z2[6]) + z2[6], 
  y[1069] -> 2 + z2[3] - z2[6] - z2[3]*z2[6], 
  y[1070] -> z2[3]*(-1 + z2[5]) - ((3 + z2[5])*z2[6])/2, 
  y[1071] -> -7*z2[3]*(-1 + z2[5]) + 3*(3 + z2[5])*z2[6], 
  y[1072] -> 1 + z2[4] - z2[6] + z2[3]*(-1 + z2[4]*(-1 + z2[5]) + z2[5] + 
      z2[6]), y[1073] -> -5 + z2[3]*(-5 + z2[5]*z2[6]), 
  y[1074] -> -6 + z2[2]*(-2 + z2[3]*(-3 + z2[5])) + 
    z2[3]*(-7 + z2[5] + z2[5]*z2[6]), 
  y[1075] -> -2 + z2[3]^2*(-2 + z2[5]*(-2 + z2[6]) - z2[6])*(-1 + z2[6])^2 + 
    z2[3]^3*z2[5]*(-1 + z2[6])^3 - (5 + z2[5])*z2[6] + 6*z2[6]^2 - 
    2*z2[6]^3 + z2[3]*(-1 + z2[6])*(4 + z2[5] + 2*z2[6] - 3*z2[6]^2), 
  y[1076] -> z2[6]*(-8 + 4*z2[4] + (-5 + z2[5])*z2[6]) + 
    z2[3]*(-1 + z2[5])*(3 + z2[6] + z2[6]^2), 
  y[1077] -> z2[3]*(-1 + z2[5]) - z2[6]*(7 - z2[6] + z2[5]*(1 + z2[6])), 
  y[1078] -> -2*z2[3]*(-1 + z2[5]) + 
    (z2[6]*(25 - 3*z2[6] + 3*z2[5]*(1 + z2[6])))/2, 
  y[1079] -> z2[3]*(-1 + z2[5])*(3 + 2*z2[6] + z2[6]^2) - 
    z2[6]*(20 + 4*z2[4]^2 + (11 + z2[5])*z2[6] + (3 + z2[5])*z2[6]^2 - 
      z2[4]*(12 + (7 + z2[5])*z2[6])), 
  y[1080] -> 8 - z2[3]^3*z2[5]*(-4 + z2[6])*(-1 + z2[6])^2 + 
    3*(5 + z2[5])*z2[6] - 12*z2[6]^2 + 2*z2[6]^3 + 
    z2[3]*(16 + z2[5]*(4 - 3*z2[6]) - 6*z2[6] - 10*z2[6]^2 + 3*z2[6]^3) - 
    z2[3]^2*(-1 + z2[6])*(8 - z2[6] - z2[6]^2 + 
      z2[5]*(8 - 7*z2[6] + z2[6]^2)), 
  y[1081] -> 3 + 3*z2[5] + 12*z2[6] - 4*z2[6]^2 + 2*z2[6]^3 + 
    z2[3]^2*(-20 + 71*z2[6] - 37*z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(118 - 203*z2[6] + 93*z2[6]^2 - 7*z2[6]^3)) + 
    z2[3]*(-29 + 100*z2[6] - 45*z2[6]^2 + 5*z2[6]^3 + 
      z2[5]*(73 - 130*z2[6] + 61*z2[6]^2 - 4*z2[6]^3)) + 
    z2[3]^3*(15 - 16*z2[6] + 3*z2[6]^2 + z2[5]*(45 - 74*z2[6] + 33*z2[6]^2 - 
        3*z2[6]^3)), y[1082] -> 11 + 27*z2[6] - 20*z2[6]^2 + 4*z2[6]^3 + 
    3*z2[5]*(1 + z2[6]) - z2[3]^3*(-1 + z2[6])*
     (3 - z2[6] + z2[5]*(21 - 20*z2[6] + 3*z2[6]^2)) + 
    z2[3]^2*(20 - 3*z2[6] - 13*z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(42 - 81*z2[6] + 45*z2[6]^2 - 5*z2[6]^3)) + 
    z2[3]*(31 + 18*z2[6] - 33*z2[6]^2 + 7*z2[6]^3 + 
      z2[5]*(21 - 39*z2[6] + 21*z2[6]^2 - 2*z2[6]^3)), 
  y[1083] -> -3 - 10*z2[6] + 10*z2[6]^2 - 3*z2[6]^3 - z2[5]*(1 + z2[6]) + 
    z2[3]^3*(-1 + z2[6])^2*(-1 + z2[5]*(-6 + 4*z2[6])) + 
    z2[3]^2*(-1 + z2[6])*(6 + 5*z2[6] - 4*z2[6]^2 + 
      z2[5]*(12 - 20*z2[6] + 9*z2[6]^2)) + 
    z2[3]*(-9 - 8*z2[6] + 20*z2[6]^2 - 7*z2[6]^3 + 
      z2[5]*(-6 + 16*z2[6] - 15*z2[6]^2 + 5*z2[6]^3)), 
  y[1084] -> -1 - z2[5] - 5*z2[6] + 3*z2[6]^3 + 
    z2[3]*(10 - 50*z2[6] + 35*z2[6]^2 - 3*z2[6]^3 + 5*z2[5]*(-1 + z2[6])^2*
       (-5 + 3*z2[6])) + z2[3]^3*(-1 + z2[6])*(6 - 4*z2[6] + 
      z2[5]*(15 - 20*z2[6] + 6*z2[6]^2)) + 
    z2[3]^2*(6 - 35*z2[6] + 31*z2[6]^2 - 6*z2[6]^3 + 
      z2[5]*(-40 + 100*z2[6] - 81*z2[6]^2 + 21*z2[6]^3)), 
  y[1085] -> -6 - 2*z2[4]^2 - 14*z2[6] - z2[6]^2 + z2[4]*(4 + 9*z2[6]) + 
    z2[3]^2*(-6 - 2*z2[4]^2 + 2*z2[6] + z2[6]^2 + z2[4]*(4 + z2[6])) + 
    z2[3]*(-12 - 4*z2[4]^2 - 4*z2[6] + 3*z2[6]^2 + z2[4]*(8 + 6*z2[6])) - 
    z2[5]*(z2[6]*(2 - z2[4] + z2[6]) + z2[3]^2*(6 + 2*z2[4]^2 + 
        z2[4]*(-4 + z2[6]) - 6*z2[6] + z2[6]^2) + 
      z2[3]^3*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) + 
      z2[3]*(3 + z2[4]^2 - z2[4]*(2 + z2[6]))), 
  y[1086] -> (1 + z2[3])*(3*z2[3]^2*(-3 + z2[4] + z2[6]) + 
      2*(-2 - 5*z2[6] + z2[6]^2 + z2[4]*(1 + z2[6])) + 
      z2[3]*(23 + 2*z2[4]^2 - 31*z2[6] + 3*z2[6]^2 + 
        z2[4]*(-11 + 3*z2[6]))) + (-1 - z2[3])*z2[5]*
     (-z2[6] + 3*z2[3]^2*(10 + z2[4]^2 + z2[4]*(-5 + z2[6]) - 8*z2[6] + 
        z2[6]^2) + z2[3]*(48 + 4*z2[4]^2 - 41*z2[6] + 4*z2[6]^2 + 
        z2[4]*(-23 + 4*z2[6]))), y[1087] -> -10 - 2*z2[4]^2 - 24*z2[6] + 
    z2[6]^2 + z2[3]^3*(-2 + z2[4] + z2[6]) + z2[4]*(6 + 11*z2[6]) + 
    z2[3]^2*(-14 - 2*z2[4]^2 - 6*z2[6] + 3*z2[6]^2 + z2[4]*(8 + 3*z2[6])) + 
    z2[3]*(-22 - 4*z2[4]^2 - 23*z2[6] + 7*z2[6]^2 + z2[4]*(13 + 10*z2[6])) - 
    z2[5]*(z2[6]*(1 - z2[4] + z2[6]) + z2[3]*(15 + 3*z2[4]^2 + 
        z2[4]*(-9 + z2[6]) - 14*z2[6] + 2*z2[6]^2) + 
      z2[3]^3*(15 + 3*z2[4]^2 + 3*z2[4]*(-3 + z2[6]) - 16*z2[6] + 
        3*z2[6]^2) + z2[3]^2*(30 + 6*z2[4]^2 - 31*z2[6] + 5*z2[6]^2 + 
        z2[4]*(-18 + 5*z2[6]))), 
  y[1088] -> -z2[6]^2 + z2[3]^2*(62 + 15*z2[2]^2 + 2*z2[4]^2 + 
      z2[2]*(55 - 11*z2[4] - 10*z2[6]) + z2[4]*(-23 + z2[6]) - 30*z2[6] + 
      z2[6]^2) + z2[3]^3*(-3*z2[2]^2 + z2[2]*(-11 + z2[4] + z2[6]) + 
      3*(-5 + z2[4] + z2[6])) + z2[3]*(77 + 24*z2[2]^2 + 2*z2[4]^2 + 
      2*z2[4]*(-13 + z2[6]) - 32*z2[6] - 2*z2[2]*(-36 + 6*z2[4] + 5*z2[6])) - 
    z2[3]*z2[5]*(84 + 3*z2[2]^2*(8 + 8*z2[3] + z2[3]^2) - 28*z2[4] + 
      2*z2[4]^2 - 44*z2[6] + 3*z2[4]*z2[6] + 2*z2[6]^2 + 
      z2[3]^2*(30 + z2[4]^2 + z2[4]*(-11 + z2[6]) - 16*z2[6] + z2[6]^2) + 
      z2[3]*(114 + 3*z2[4]^2 + 3*z2[4]*(-13 + z2[6]) - 61*z2[6] + 
        3*z2[6]^2) - z2[2]*(4*(-18 + 3*z2[4] + 4*z2[6]) + 
        z2[3]^2*(-15 + 3*z2[4] + 4*z2[6]) + 3*z2[3]*(-28 + 5*z2[4] + 
          7*z2[6]))), y[1089] -> 
   z2[6]^2*(-10 - 4*z2[2]^2 + 7*z2[6] + z2[2]*(-10 + 3*z2[6])) - 
    z2[3]^3*(15 + z2[2]^4 - 2*z2[2]^3*(-3 + z2[6]) - 20*z2[6] + 6*z2[6]^2 + 
      z2[2]^2*(15 - 10*z2[6] + z2[6]^2) + 4*z2[2]*(5 - 5*z2[6] + z2[6]^2)) + 
    z2[3]^2*(40 - 4*z2[2]^4 + z2[2]^3*(-6 + z2[6]) - 80*z2[6] + 39*z2[6]^2 - 
      4*z2[6]^3 + z2[2]^2*(18 - 17*z2[6] + 4*z2[6]^2) - 
      z2[2]*(-50 + 65*z2[6] - 21*z2[6]^2 + z2[6]^3)) + 
    z2[3]*(55 - 8*z2[2]^3*(-2 + z2[6]) - 100*z2[6] + 35*z2[6]^2 + 3*z2[6]^3 + 
      z2[2]^2*(56 - 48*z2[6] + 5*z2[6]^2) + 
      2*z2[2]*(40 - 50*z2[6] + 10*z2[6]^2 + z2[6]^3)) + 
    z2[3]*z2[5]*(-1 + z2[6])*(z2[2]^3*(16 + 12*z2[3] + z2[3]^2) - 
      2*z2[2]^2*(-28 + z2[3]^2*(-3 + z2[6]) + 10*z2[6] + 
        z2[3]*(-26 + 9*z2[6])) + (1 + z2[3])*(60 - 70*z2[6] + 15*z2[6]^2 + 
        4*z2[3]*(5 - 5*z2[6] + z2[6]^2)) + 
      z2[2]*(5*(16 - 12*z2[6] + z2[6]^2) + z2[3]^2*(15 - 10*z2[6] + 
          z2[6]^2) + z2[3]*(90 - 65*z2[6] + 6*z2[6]^2))), 
  y[1090] -> 2*(3 + z2[2])*z2[6]^2 + z2[3]^3*(z2[2]^3*(3 + z2[5]) + 
      z2[2]^2*(15 + z2[5]*(9 - 5*z2[6]) - 4*z2[6]) + 
      3*(10 - 8*z2[6] + z2[6]^2) - z2[5]*(-50 + 66*z2[6] - 21*z2[6]^2 + 
        z2[6]^3) + z2[2]*(30 - 16*z2[6] + z2[6]^2 + 
        z2[5]*(30 - 29*z2[6] + 5*z2[6]^2))) + 
    z2[3]*(-132 + 16*z2[2]^3*(-1 + z2[5]) + 156*z2[6] - 31*z2[6]^2 + 
      z2[6]^3 + z2[2]^2*(-80 + z2[5]*(80 - 44*z2[6]) + 32*z2[6]) + 
      z2[5]*(144 - 198*z2[6] + 61*z2[6]^2 - 2*z2[6]^3) + 
      z2[2]*(-152 + 112*z2[6] - 9*z2[6]^2 + z2[5]*(152 - 148*z2[6] + 
          21*z2[6]^2))) + z2[3]^2*(-102 + 2*z2[2]^3*(-1 + 6*z2[5]) + 
      133*z2[6] - 35*z2[6]^2 + z2[6]^3 + 
      z2[2]^2*(-38 + z2[5]*(76 - 42*z2[6]) + 18*z2[6]) + 
      z2[5]*(194 - 265*z2[6] + 83*z2[6]^2 - 3*z2[6]^3) + 
      z2[2]*(-106 + 86*z2[6] - 11*z2[6]^2 + z2[5]*(174 - 170*z2[6] + 
          27*z2[6]^2))), y[1091] -> 1 - z2[3] - z2[5], 
  y[1092] -> -3/2 + z2[5] - (z2[3]*(-1 + z2[6]))/2 + z2[6] - z2[5]*z2[6], 
  y[1093] -> (1 + (1 + z2[2])*z2[3])*z2[4]^2*(-1 + z2[5]) + 
    z2[4]*(-2 + z2[5] + z2[3]*(-2 + z2[2]*(-1 + z2[5]) + z2[5]))*z2[6] + 
    z2[6]*(1 + z2[2]*z2[3] + z2[3]*z2[6]), 
  y[1094] -> -3 + z2[3]*(-8 + 3*z2[5]), 
  y[1095] -> -3 + z2[5] + z2[3]*(-7 + 3*z2[5]), 
  y[1096] -> 2 + z2[3]*(4 + z2[2]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
      z2[5]*(-1 + z2[6]) - 3*z2[6]) - 2*z2[6], 
  y[1097] -> 1 + z2[3]*(5 + 2*z2[5]*(-1 + z2[6]) - 3*z2[6]) - z2[6], 
  y[1098] -> -7 + 6*z2[6], y[1099] -> 5 - 8*z2[6] + 3*z2[6]^2, 
  y[1100] -> 2*(7 + z2[5]*(-3 + z2[6]) - 2*z2[6]) + 
    z2[3]*(22 + z2[5]^2 + z2[2]*(6 - 5*z2[5] + z2[5]^2) - 10*z2[6] + 
      z2[5]*(-13 + 6*z2[6])), y[1101] -> 7 - 6*z2[6] + 2*z2[6]^2 + 
    z2[3]*(23 - 16*z2[6] + 2*z2[6]^2 + z2[5]*(-8 + 6*z2[6])), 
  y[1102] -> 5 - 6*z2[6] + z2[6]^2 + z2[3]*(20 - 24*z2[6] + 6*z2[6]^2 + 
      z2[5]*(-7 + 10*z2[6] - 3*z2[6]^2)), 
  y[1103] -> -15 + 12*z2[6] - z2[6]^2 + z2[5]*(7 - 8*z2[6] + z2[6]^2) + 
    z2[3]*(-25 + z2[2]*(-5 + 2*z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
      2*z2[5]^2*(-1 + z2[6]) + 21*z2[6] - 3*z2[6]^2 + 
      z2[5]*(16 - 17*z2[6] + 3*z2[6]^2)), 
  y[1104] -> z2[2]^2*z2[3]^2 + (1 + z2[3])*z2[4]^2*(-1 + (1 + z2[3])*z2[5]) + 
    (1 + z2[3])^2*z2[4]*(-2 + z2[5])*z2[6] + 
    z2[6]*(1 + z2[3]*z2[6] + z2[3]^2*z2[6]) + 
    z2[2]*z2[3]*(z2[4]^2*(-1 + z2[5]) + z2[4]*(z2[5]*(-1 + z2[6]) - z2[6]) + 
      z2[6] + z2[3]*(z2[4]^2*(-1 + z2[5]) + z2[6] + 
        z2[4]*(-2 + (-1 + z2[5])*z2[6]))), 
  y[1105] -> 21 + z2[3]*(65 - 21*z2[5]) + z2[5], 
  y[1106] -> -21 + z2[3]*(-64 + 21*z2[5]), y[1107] -> -41 + 42*z2[6], 
  y[1108] -> 19 - 40*z2[6] + 21*z2[6]^2, 
  y[1109] -> -1 + z2[6] + z2[3]*(-5 - 2*z2[5]*(-1 + z2[6]) + 3*z2[6]), 
  y[1110] -> -82 + 20*z2[6] + 2*z2[5]*(9 + z2[6]) + 
    z2[3]*(-146 + z2[5]^2 + z2[2]*(-42 + 19*z2[5] + z2[5]^2) + 
      z2[5]*(59 - 42*z2[6]) + 86*z2[6]), 
  y[1111] -> 41 - 42*z2[6] + 22*z2[6]^2 + 
    z2[3]*(145 - 128*z2[6] + 22*z2[6]^2 + z2[5]*(-40 + 42*z2[6])), 
  y[1112] -> 57 - 36*z2[6] - z2[6]^2 + z2[5]*(-17 + 16*z2[6] + z2[6]^2) + 
    z2[3]*(95 + z2[2]*(19 + 2*z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
      2*z2[5]^2*(-1 + z2[6]) - 99*z2[6] + 21*z2[6]^2 + 
      z2[5]*(-32 + 55*z2[6] - 21*z2[6]^2)), 
  y[1113] -> -19 + 18*z2[6] + z2[6]^2 + z2[3]*(-76 + 120*z2[6] - 42*z2[6]^2 + 
      z2[5]*(17 - 38*z2[6] + 21*z2[6]^2)), 
  y[1114] -> -1 + z2[3]*(-4 + z2[5]), 
  y[1115] -> 2 + z2[3]*(5 + z2[5]*(-1 + z2[6]) - 3*z2[6]) - z2[6], 
  y[1116] -> -4 + z2[5] + z2[3]*(-6 + z2[4] + z2[2]*(-3 + z2[5]) + 2*z2[5] + 
      z2[6]), y[1117] -> 3 - 2*z2[6] + z2[3]*(9 + 2*z2[5]*(-1 + z2[6]) - 
      8*z2[6] + z2[6]^2), y[1118] -> 
   -1 + z2[3]*(-11 + z2[2]*(-3 + z2[5]) + z2[5]*(3 - 2*z2[6]) + 6*z2[6]) + 
    z2[3]^2*(-14 + z2[2]^2*(-2 + z2[5]) + z2[5]*(5 - 4*z2[6]) + 10*z2[6] - 
      z2[6]^2 + z2[2]*(-9 - 2*z2[5]*(-2 + z2[6]) + 4*z2[6])), 
  y[1119] -> 1 + z2[3]*z2[5]*(2 + z2[2] + z2[2]^2*z2[3] + 
      z2[3]*(3 - 2*z2[6]) - z2[2]*z2[3]*(-3 + z2[6]) - z2[6])*(-1 + z2[6]) - 
    z2[6] + z2[3]*(8 + z2[2]*(3 - 2*z2[6]) - 9*z2[6] + 2*z2[6]^2) + 
    z2[3]^2*(9 - z2[2]^2*(-2 + z2[6]) - 11*z2[6] + 3*z2[6]^2 + 
      z2[2]*(7 - 6*z2[6] + z2[6]^2)), 
  y[1120] -> z2[2]^3*z2[3]^2 + z2[2]^2*z2[3]*(1 + z2[3] - z2[4] - 
      3*z2[3]*z2[4]) - (1 + z2[3])*(z2[3]*z2[4]^3 - 
      z2[4]^2*(1 + z2[3]*z2[5]) + z2[4]*(1 - z2[3]*(-2 + z2[5]))*z2[6] - 
      z2[3]*z2[6]^2) + z2[2]*(z2[3]*z2[4]^2*(1 + z2[5] + z2[3]*(2 + z2[5])) + 
      z2[3]*(1 + z2[3])*z2[6] + (1 + z2[3])*z2[4]*
       (-1 + z2[3]*(-2 + (-1 + z2[5])*z2[6]))), 
  y[1121] -> 1 - z2[3]*(-4 + z2[5]), 
  y[1122] -> -3 - z2[3]*(-4 + z2[5]) + z2[5], 
  y[1123] -> (z2[2]*(-3 + z2[5]))/2 - (-2 + z2[5])*(-1 + z2[6]), 
  y[1124] -> 1 + z2[2] - z2[6], 
  y[1125] -> 1 + z2[3]*(4 + z2[5]*(-1 + z2[6]) - 2*z2[6]), 
  y[1126] -> -z2[2]^3 + z2[2]^2*(1 + z2[4]) + z2[2]*z2[4]*(-2 + z2[5]) + 
    z2[6], y[1127] -> z2[2]*(-1 + z2[3])*(-3 + z2[5]) + 
    2*(-2 + z2[5])*(-1 + z2[6]) + z2[3]*(-9 + z2[5]*(3 - 2*z2[6]) + 5*z2[6]), 
  y[1128] -> -1 + z2[3]*z2[6] + z2[4]*(-1 + (1 + z2[3])*z2[6]), 
  y[1129] -> -1 + z2[6] - z2[6]^2/2 - 
    (z2[3]*(8 + 2*z2[5]*(-1 + z2[6]) - 7*z2[6] + z2[6]^2))/2, 
  y[1130] -> -2 - z2[2]*(-1 + z2[3])*(-2 + z2[6]) + 3*z2[6] - z2[6]^2 + 
    z2[5]*(-1 + z2[6])*(-1 + z2[2]*(-1 + z2[3]) - z2[3]*(-2 + z2[6]) + 
      z2[6]) + z2[3]*(5 - 5*z2[6] + z2[6]^2), 
  y[1131] -> z2[2]^3*(1 - z2[3] + z2[3]^2) + 
    z2[2]^2*(-1 - z2[4] - 2*z2[3]^2*z2[4] + z2[3]*(1 + z2[4])) - z2[6] - 
    z2[3]*z2[4]*(-2 + z2[5])*(z2[4] + z2[6]) - 
    z2[3]^2*(z2[4]^2*(-1 + z2[5]) + z2[4]*(-2 + z2[5])*z2[6] + z2[6]^2) - 
    z2[2]*(z2[3]^2*z2[4]^2*(-2 + z2[5]) + z2[3]^2*z2[6] + 
      z2[4]*(-2 - z2[3]*(-3 + z2[5]) + z2[5] + z2[3]^2*(-1 + z2[5])*z2[6])), 
  y[1132] -> -6 + (-3 + 2*z2[2])*z2[3], 
  y[1133] -> 6 + 5*z2[3] + 2*z2[2]^2*z2[3] - z2[2]*(8 + 5*z2[3]), 
  y[1134] -> -1 + z2[3]*(-1 + 3*z2[2] - 9*z2[6]) + 
    z2[3]^2*(2 + 4*z2[2] - 6*z2[6]) - 3*z2[6], 
  y[1135] -> (3*z2[3])/2 + z2[3]^2, y[1136] -> 2 + 6*z2[3] + 5*z2[3]^2, 
  y[1137] -> 6 - 2*z2[4] + z2[3]^2*(28 - 4*z2[4] - 6*z2[6]) + 
    z2[3]*(23 - 5*z2[4] - 4*z2[6]) + 2*z2[6] - 
    z2[3]^3*(-11 + z2[4] + 2*z2[6]), 
  y[1138] -> 4 - 2*z2[4] + z2[3]*(14 - 7*z2[4] - 12*z2[6]) - 
    8*z2[3]^2*(-2 + z2[4] + 2*z2[6]) - 3*z2[3]^3*(-2 + z2[4] + 2*z2[6]), 
  y[1139] -> -2 + 3*z2[6] + z2[3]*(3 + z2[5]*(-1 + z2[6]) + 2*z2[6]), 
  y[1140] -> -2 + z2[6] + z2[3]^2*(-8 - 2*z2[2] + z2[4] + 2*z2[6]) + 
    z2[3]*(-9 - z2[2] + z2[4] + 3*z2[6]), 
  y[1141] -> 2*(1 + z2[6]) + z2[3]^2*(-1 + 3*z2[4] + 6*z2[6]) + 
    z2[3]*(5 + 2*z2[4] + 7*z2[6]), y[1142] -> 5 + 10*z2[2] - 7*z2[4] + 
    z2[5]^2*(2 + z2[2] - z2[4] - 2*z2[6]) - 5*z2[6] + 
    z2[5]*(-8 - 6*z2[2] + 5*z2[4] + 7*z2[6]), 
  y[1143] -> 4*z2[6] + z2[3]^2*(6 + 5*z2[6]) + z2[3]*(3 + 9*z2[6]), 
  y[1144] -> 2 + 3*z2[6] + z2[3]^2*(-4*z2[2] + 6*z2[6]) + 
    z2[3]*(4 - 3*z2[2] + 9*z2[6]), 
  y[1145] -> z2[3]*z2[4]^2 + z2[3]*z2[6]*(1 + z2[3] - z2[3]*z2[6]) + 
    z2[4]*(1 + z2[3] - z2[3]*z2[6] + z2[3]^2*z2[6]), 
  y[1146] -> -6 - 24*z2[3]^2*(-1 + z2[6])^2 - 9*z2[3]^3*(-1 + z2[6])^2 + 
    4*z2[6] - 4*z2[6]^2 + z2[3]*(-21 + 38*z2[6] - 19*z2[6]^2), 
  y[1147] -> 6 + z2[2]^2*z2[3] + z2[6] + 2*z2[6]^2 - 
    z2[2]*(2 + z2[3] + z2[6] + 2*z2[3]*z2[6]) + z2[3]*(5 + 3*z2[6]^2), 
  y[1148] -> 2 - 4*z2[6] + z2[3]^2*(-1 + z2[6])*(5 + 2*(1 + z2[5])*z2[6]) + 
    z2[3]*(-1 + 2*z2[5]*(-1 + z2[6]) - 5*z2[6] + 4*z2[6]^2), 
  y[1149] -> -2*z2[6]^2 + z2[3]*(13 - 3*z2[6] - 12*z2[6]^2) - 
    6*z2[3]^2*(-4 + z2[6] + 3*z2[6]^2) - 2*z2[3]^3*(-5 + z2[6] + 4*z2[6]^2), 
  y[1150] -> -8*z2[3]^2*(-1 + z2[6])^3 - 3*z2[3]^3*(-1 + z2[6])^3 + 
    z2[3]*(7 - 19*z2[6] + 19*z2[6]^2 - 7*z2[6]^3) - 
    2*(-1 + z2[6] - 2*z2[6]^2 + z2[6]^3), 
  y[1151] -> 1 - z2[6] + z2[6]^3 + 3*z2[3]^2*(-1 + z2[6])^2*(4 + z2[6]) + 
    z2[3]^3*(-1 + z2[6])^2*(5 + z2[6]) + 
    z2[3]*(9 - 13*z2[6] + 3*z2[6]^2 + 3*z2[6]^3), 
  y[1152] -> 2*(1 + z2[6]) + 3*z2[3]*(2 + 2*z2[6] + z2[6]^3) + 
    z2[3]^2*(5 + 5*z2[6] - z2[6]^2 + 4*z2[6]^3), 
  y[1153] -> 2*(-3 + z2[6] + z2[6]^3) + 
    3*z2[3]^3*(-7 + 7*z2[6] - z2[6]^2 + z2[6]^3) + 
    z2[3]*(-41 + 35*z2[6] - 5*z2[6]^2 + 7*z2[6]^3) + 
    z2[3]^2*(-52 + 52*z2[6] - 8*z2[6]^2 + 8*z2[6]^3), 
  y[1154] -> -2*z2[6]*(1 - 2*z2[6] + 2*z2[6]^2) - 
    z2[3]^3*(9 + 7*z2[6] - 3*z2[6]^2 + 5*z2[6]^3) - 
    2*z2[3]^2*(14 + 6*z2[6] - 6*z2[6]^2 + 7*z2[6]^3) - 
    z2[3]*(20 + 9*z2[6] - 13*z2[6]^2 + 13*z2[6]^3), 
  y[1155] -> 2*z2[6]^2*(-1 + 2*z2[6]) + 
    5*z2[3]^3*(1 + z2[6] + z2[6]^2 + z2[6]^3) + 
    2*z2[3]^2*(3 + 3*z2[6] + 3*z2[6]^2 + 7*z2[6]^3) + 
    z2[3]*(2 + 2*z2[6] - z2[6]^2 + 13*z2[6]^3), 
  y[1156] -> 3*z2[3]*(-1 + z2[5]) - z2[6]*(-2 + 3*z2[6] + z2[5]*(2 + z2[6])), 
  y[1157] -> -(z2[2]*(2*(16 - 6*z2[5] + z2[5]^2) - 
       2*z2[3]*(3 - 5*z2[5] + z2[5]^2) + z2[3]^3*(11 - 17*z2[5] + 
         4*z2[5]^2) + z2[3]^2*(32 - 26*z2[5] + 6*z2[5]^2))) - 
    2*z2[3]*(21 + z2[4]*(3 - 3*z2[5] + z2[5]^2) + z2[5]*(1 - 6*z2[6]) + 
      2*z2[5]^2*(-1 + z2[6]) + 5*z2[6]) + 
    2*(-19 + z2[4]*(8 - 5*z2[5] + z2[5]^2) + z2[5]*(8 - 7*z2[6]) + 
      2*z2[5]^2*(-1 + z2[6]) + 7*z2[6]) + 
    z2[3]^3*(-11 + z2[4]*(1 + 17*z2[5] - 13*z2[5]^2 + 2*z2[5]^3) + 
      z2[5]^2*(16 - 15*z2[6]) + z2[5]*(3 - 4*z2[6]) + 
      4*z2[5]^3*(-1 + z2[6]) + 17*z2[6]) + 
    z2[3]^2*(-90 + z2[4]*(33 - 14*z2[5]) + z2[5]*(74 - 30*z2[6]) + 24*z2[6] + 
      2*z2[5]^2*(-5 + 2*z2[6])), 
  y[1158] -> -(z2[3]^2*z2[5]^2*(9 + 3*z2[3] - 2*z2[6])) + 
    z2[3]^3*z2[5]^3*(-3 + 2*z2[6]) + (-1 - z2[3])*
     (z2[3] + z2[6] + 3*z2[3]*z2[6] + 2*z2[3]^2*(2 + z2[6])) - 
    z2[3]*z2[5]*(3 + z2[6] + z2[3]^2*(2 + z2[6]) + z2[3]*(3 + 2*z2[6])), 
  y[1159] -> -4 + 2*z2[4] + z2[6] + z2[3]*(-5 - z2[4]*(-6 + z2[5]) + 
      z2[5]*(3 - 2*z2[6]) + 7*z2[6]) + 
    z2[3]^2*(5 + z2[5]*(-1 + z2[4] + 2*z2[6])), 
  y[1160] -> -13*z2[3]*(-1 + z2[5]) + 
    z2[6]*(-7 + 9*z2[6] + z2[5]*(7 + 3*z2[6])), 
  y[1161] -> 6*(-4 + z2[4] + z2[6]) + z2[3]*(-61 - 2*z2[4]*(-10 + z2[5]) - 
      3*z2[5]*(-5 + z2[6]) + 23*z2[6]) + 
    z2[3]^3*(-5 + z2[4]*(3 + 3*z2[5] - 3*z2[5]^2) + z2[5]^2*(8 - 6*z2[6]) + 
      6*z2[6] + z2[5]*(-5 + 6*z2[6])) - 
    z2[3]^2*(66 + z2[4]*(-29 + 9*z2[5] + z2[5]^2) + 2*z2[5]^2*(-2 + z2[6]) - 
      37*z2[6] + z2[5]*(-30 + 13*z2[6])), 
  y[1162] -> 6 - 9*z2[6] + z2[6]^3 + 2*z2[3]^2*(-5 + 4*z2[6] + z2[6]^3) + 
    z2[3]*(4 - 17*z2[6] + 8*z2[6]^2 + 3*z2[6]^3) + 
    z2[3]*z2[5]*(-1 + z2[6])*(5 - 2*z2[6] + z2[6]^2 + 
      z2[3]*(-1 + 4*z2[6] + z2[6]^2)), 
  y[1163] -> -1 + z2[5] + z2[6] - z2[5]*z2[6] + z2[3]^3*(1 + z2[4])*z2[6]*
     (1 + z2[5]*(-1 + z2[6]) + z2[6]) + z2[3]*(-1 + z2[6])*
     (-1 + z2[5] + 2*z2[4]*z2[6]) + 
    z2[3]^2*(-((-1 + z2[5] - 2*z2[6])*(-1 + z2[6])) + 
      z2[4]*(-1 + z2[5]*(-1 + z2[6])^2 + 3*z2[6]^2)), 
  y[1164] -> -12 - 3*z2[2]^2 + z2[5]^2*(3 + 2*z2[2] - 3*z2[6])*(-1 + z2[6]) + 
    17*z2[6] - 6*z2[6]^2 + z2[2]*(-14 + 9*z2[6]) + 
    z2[5]*(z2[2]^2 + z2[2]*(11 - 9*z2[6]) + 3*(4 - 7*z2[6] + 3*z2[6]^2)), 
  y[1165] -> -5*z2[3]*(-1 + z2[5]) + z2[6]*(-4 + 25*z2[6] - 3*z2[6]^2 + 
      z2[5]*(4 + 3*z2[6] + 3*z2[6]^2)), 
  y[1166] -> -8*z2[2]^3*(2 + z2[3]) + 2*z2[3]^3*z2[5]^3*(-1 + z2[6])^3 + 
    z2[3]^3*(-7 + 10*z2[6]) - 4*z2[3]^2*(15 - 19*z2[6] + 4*z2[6]^2) + 
    2*(-34 + 48*z2[6] - 16*z2[6]^2 + z2[6]^3) - 
    2*z2[3]*(36 - 42*z2[6] + 6*z2[6]^2 + z2[6]^3) - 
    z2[5]^2*(-1 + z2[6])^2*(2 + z2[2]*(2 - 2*z2[3] + 6*z2[3]^2 + 4*z2[3]^3) + 
      z2[3]^2*(10 - 4*z2[6]) + 2*z2[3]*(-1 + z2[6]) - 2*z2[6] + 
      z2[3]^3*(-3 + 2*z2[6])) + z2[2]^2*(-60 + z2[3]^3*(5 - 2*z2[6]) + 
      2*z2[3]^2*(-2 + z2[6]) + 26*z2[6] + 2*z2[3]*(-19 + 7*z2[6])) - 
    z2[5]*(-1 + z2[6])*(2*z2[2]^2*(1 + z2[3] + z2[3]^2 - z2[3]^3) + 
      z2[3]^3*(6 - 8*z2[6]) + z2[2]*(10 + z2[3]^2*(26 - 10*z2[6]) + 
        z2[3]^3*(9 - 4*z2[6]) - 6*z2[6] + 2*z2[3]*z2[6]) - 
      4*z2[3]*(-1 + z2[6]^2) + 4*(2 - 3*z2[6] + z2[6]^2) + 
      z2[3]^2*(48 - 46*z2[6] + 4*z2[6]^2)) - 
    z2[2]*(92 - 84*z2[6] + 4*z2[3]^3*z2[6] + 12*z2[6]^2 + 
      z2[3]*(68 - 50*z2[6] + 4*z2[6]^2) + 
      z2[3]^2*(30 - 19*z2[6] + 4*z2[6]^2)), 
  y[1167] -> 48 - 49*z2[6] + 6*z2[6]^2 - z2[6]^3 + 
    z2[3]^3*(5 - 12*z2[5]^2*(-1 + z2[6])^2 - 14*z2[6] + 5*z2[6]^2 - 
      4*z2[6]^3 + z2[5]^3*(-1 + z2[6])^2*(1 + 2*z2[6]) + 
      z2[5]*(8 - 13*z2[6] + 7*z2[6]^2 - 3*z2[6]^3)) - 
    z2[3]*(-103 + 116*z2[6] - 23*z2[6]^2 + 8*z2[6]^3 + 
      z2[5]*(23 - 33*z2[6] + 7*z2[6]^2 + z2[6]^3)) + 
    z2[3]^2*(98 - 133*z2[6] + 40*z2[6]^2 - 11*z2[6]^3 + 
      2*z2[5]^2*(-1 + 6*z2[6] - 6*z2[6]^2 + z2[6]^3) - 
      2*z2[5]*(25 - 36*z2[6] + 10*z2[6]^2 + 2*z2[6]^3)), 
  y[1168] -> (-1 + z2[6])^2*z2[6] + z2[3]*(1 + z2[5]*(-1 + z2[6]) + 2*z2[6])*
     (1 - 4*z2[6] + 3*z2[6]^2) + z2[3]^2*(-2 + 3*z2[6])*
     (1 + 2*z2[6] + 3*z2[6]^2 + 2*z2[5]*(-1 + z2[6]^2)) + 
    z2[3]^3*(1 + 2*z2[6] + 3*z2[6]^2 + 4*z2[6]^3 + 
      z2[5]*(-3 - z2[6] + z2[6]^2 + 3*z2[6]^3)), 
  y[1169] -> z2[3]^3*(z2[5]*(3 - 4*z2[6]) - 4*z2[5]^2*(-1 + z2[6])^2 + 
      z2[5]^3*(-1 + z2[6])^2 - 8*z2[6])*(-1 + z2[6]) - 
    4*(6 - 11*z2[6] + 5*z2[6]^2) - 2*z2[3]*(21 - 40*z2[6] + 16*z2[6]^2 + 
      2*z2[6]^3 + z2[5]*(-4 + 10*z2[6] - 7*z2[6]^2 + z2[6]^3)) - 
    z2[3]^2*(32 - 71*z2[6] + 38*z2[6]^2 + z2[5]^2*(2 - 3*z2[6] + z2[6]^3) + 
      z2[5]*(-20 + 46*z2[6] - 34*z2[6]^2 + 8*z2[6]^3)), 
  y[1170] -> (-1 + z2[6])*z2[6]*(-3 + 2*z2[5] + z2[6]) + 
    z2[3]*(-1 + z2[6])*(-1 + 3*z2[6] + 10*z2[6]^2 + 
      z2[5]*(1 - 6*z2[6] + 3*z2[6]^2)) + 
    z2[3]^3*(1 + 2*z2[6] + 3*z2[6]^2 + 4*z2[6]^3 + 
      z2[5]*(-3 - z2[6] + z2[6]^2 + 3*z2[6]^3)) + 
    z2[3]^2*(-2 - z2[6] + 2*z2[6]^2 + 11*z2[6]^3 + 
      z2[5]*(4 - 6*z2[6] - 6*z2[6]^2 + 8*z2[6]^3)), 
  y[1171] -> -4 + 18*z2[6] + 6*z2[6]^2 - 3*z2[6]^3 + z2[6]^4 + 
    z2[5]*(4 + 3*z2[6] + 3*z2[6]^2) - z2[3]^3*(-1 + z2[6])*
     (66 - 66*z2[6] + 14*z2[6]^2 + z2[5]*(-53 + 106*z2[6] - 55*z2[6]^2 + 
        6*z2[6]^3)) + z2[3]^2*(132 - 243*z2[6] + 144*z2[6]^2 - 26*z2[6]^3 + 
      z2[5]*(-106 + 318*z2[6] - 321*z2[6]^2 + 121*z2[6]^3 - 11*z2[6]^4)) + 
    z2[3]*(66 - 90*z2[6] + 60*z2[6]^2 - 14*z2[6]^3 + z2[6]^4 + 
      z2[5]*(-53 + 159*z2[6] - 159*z2[6]^2 + 59*z2[6]^3 - 5*z2[6]^4)), 
  y[1172] -> z2[6]*(12 + 3*(2 + z2[5])*z2[6] - 6*z2[6]^2 + z2[6]^3) - 
    z2[3]^3*(-1 + z2[6])^2*(-10 + 4*z2[6] + 
      z2[5]*(5 - 10*z2[6] + 2*z2[6]^2)) - z2[3]^2*(-1 + z2[6])*
     (2*(10 - 8*z2[6] + z2[6]^2) + z2[5]*(-10 + 30*z2[6] - 21*z2[6]^2 + 
        3*z2[6]^3)) + z2[3]*(10 - 6*z2[6]^2 - 2*z2[6]^3 + z2[6]^4 - 
      z2[5]*(5 - 20*z2[6] + 21*z2[6]^2 - 8*z2[6]^3 + z2[6]^4)), 
  y[1173] -> -7 + 6*z2[6] - 18*z2[6]^2 + 19*z2[6]^3 - z2[6]^4 + 
    z2[5]*(7 + 3*z2[6]) + z2[3]^2*(414 - 739*z2[6] + 411*z2[6]^2 - 
      64*z2[6]^3 + z2[5]*(-430 + 1054*z2[6] - 843*z2[6]^2 + 233*z2[6]^3 - 
        13*z2[6]^4)) + z2[3]^3*(169 - 276*z2[6] + 133*z2[6]^2 - 18*z2[6]^3 + 
      z2[5]*(-196 + 471*z2[6] - 367*z2[6]^2 + 99*z2[6]^3 - 6*z2[6]^4)) - 
    z2[3]*(-245 + 454*z2[6] - 261*z2[6]^2 + 28*z2[6]^3 + z2[6]^4 + 
      z2[5]*(234 - 583*z2[6] + 477*z2[6]^2 - 135*z2[6]^3 + 7*z2[6]^4)), 
  y[1174] -> -z2[2]^4 - z2[2]^2*(3 + z2[4]^2 - z2[4]*(-4 + z2[6]) - 
      2*z2[6]) + z2[2]^3*(2 + 2*z2[4] - z2[6]) + (-1 + z2[5])*(-1 + z2[6])*
     z2[6] + z2[2]*(z2[4]^2*(6 - 5*z2[5] + z2[5]^2) + (-4 + z2[5])*z2[6] + 
      z2[4]*(6 - z2[6] + z2[5]^2*z2[6] - z2[5]*(3 + 2*z2[6]))), 
  y[1175] -> 2*(z2[4] - z2[6])*z2[6] + z2[3]*(-1 - 2*z2[4]^2*(-1 + z2[5]) + 
      4*z2[4]*(1 + z2[5]*(-1 + z2[6]) - 2*z2[6]) - z2[6] + 4*z2[6]^2 + 
      z2[5]*(1 - 7*z2[6] + 2*z2[6]^2)) + 
    z2[3]^3*(-1 + z2[4]^2*(-1 + z2[5])^2*(-7 + 3*z2[5]) + 3*z2[6] - 
      19*z2[6]^2 + z2[5]^2*(-3 - z2[6] + 2*z2[6]^2) + 
      z2[5]*(3 + 2*z2[6] + 2*z2[6]^2) + z2[5]^3*(1 - 4*z2[6] + 3*z2[6]^2) + 
      z2[4]*(-1 + z2[5])*(2 - 20*z2[6] + 5*z2[5]*z2[6] + 
        z2[5]^2*(-2 + 3*z2[6]))) + z2[3]^2*(2 - 3*z2[4]^2*(-1 + z2[5]) + 
      7*z2[6] - 11*z2[6]^2 + z2[5]*(-4 - z2[6] + 4*z2[6]^2) + 
      z2[5]^2*(2 - 12*z2[6] + 5*z2[6]^2) + 
      z2[4]*(-4 - 11*z2[5]*(-1 + z2[6]) + z2[5]^2*(-7 + 5*z2[6]))), 
  y[1176] -> z2[2]^2*(30 + 16*z2[3] + 6*z2[3]^2 - 7*z2[3]^3) - 
    12*z2[3]^3*(-1 + z2[6]) + 6*z2[3]^3*z2[5]^3*(-1 + z2[6])^2 + 
    3*z2[3]^2*(48 - 39*z2[6] + 4*z2[6]^2) - 
    2*z2[3]*(-52 + 21*z2[6] + 5*z2[6]^2) + 2*(54 - 42*z2[6] + 7*z2[6]^2) + 
    z2[2]*(100 + z2[3]^2*(54 - 23*z2[6]) + z2[3]*(50 - 6*z2[6]) - 36*z2[6] + 
      z2[3]^3*(1 + 2*z2[6])) - z2[5]^2*(-1 + z2[6])*
     (6 + 4*z2[2]*(1 - z2[3] + 3*z2[3]^2 + 2*z2[3]^3) + 
      z2[3]^2*(20 - 8*z2[6]) + 6*z2[3]*(-1 + z2[6]) - 6*z2[6] + 
      z2[3]^3*(-19 + 17*z2[6])) + 
    z2[5]*(2*z2[2]^2*(-1 - z2[3] - z2[3]^2 + z2[3]^3) + 
      z2[3]^3*(-9 + 15*z2[6] - 4*z2[6]^2) - 6*(4 - 7*z2[6] + 3*z2[6]^2) + 
      2*z2[3]*(-1 - 7*z2[6] + 8*z2[6]^2) - 
      2*z2[3]^2*(61 - 75*z2[6] + 17*z2[6]^2) + 
      z2[2]*(-22 + 18*z2[6] - 2*z2[3]*(-5 + 6*z2[6]) + 
        4*z2[3]^2*(-13 + 9*z2[6]) + z2[3]^3*(-26 + 21*z2[6]))), 
  y[1177] -> -(z2[6]*(9 + 3*z2[4]^2 + 2*(5 + z2[5])*z2[6] + 
       (2 + z2[5])*z2[6]^2 - z2[4]*(6 + (8 + z2[5])*z2[6]))) + 
    z2[3]*(-8 - z2[4]^3*(-2 + z2[5]) - 6*z2[6] + z2[6]^3 - 
      2*z2[4]^2*(2 + z2[5]*(-1 + z2[6]) + 3*z2[6]) - 
      z2[5]*(-4 + 12*z2[6] - 6*z2[6]^2 + z2[6]^3) + 
      z2[4]*(6 + 8*z2[6] + 4*z2[6]^2 + z2[5]*(-3 + 6*z2[6]))) - 
    z2[3]^2*(16 + 2*z2[4]^3*(-2 + z2[5]) - 15*z2[6] + 2*z2[6]^2 + 
      z2[4]^2*(8 + 4*z2[5]*(-1 + z2[6]) + 3*z2[6]) + 
      z2[5]*(-8 + 24*z2[6] - 18*z2[6]^2 + 3*z2[6]^3) + 
      z2[4]*(2*(-6 + z2[6]) + 3*z2[5]*(2 - 4*z2[6] + z2[6]^2))) - 
    z2[3]^3*(z2[4]^3*(-2 + z2[5]) + 2*z2[4]^2*(2 + z2[5]*(-1 + z2[6])) + 
      2*(-1 + z2[6])*(2*(-2 + z2[6]) + z2[5]*(2 - 4*z2[6] + z2[6]^2)) + 
      z2[4]*(-6 + 4*z2[6] + z2[5]*(3 - 6*z2[6] + 2*z2[6]^2))), 
  y[1178] -> -(z2[6]*(15 + 3*z2[4]^2 + (14 + z2[5])*z2[6] + 
       (2 + z2[5])*z2[6]^2 - z2[4]*(9 + (8 + z2[5])*z2[6]))) + 
    z2[3]*(-51 + z2[4]^3*(6 - 5*z2[5]) + 28*z2[6] - 18*z2[6]^2 + z2[6]^3 + 
      z2[5]*(41 - 84*z2[6] + 45*z2[6]^2 - 5*z2[6]^3) - 
      z2[4]^2*(21 + 6*z2[6] + z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(z2[5]*(-29 + 33*z2[6] - 4*z2[6]^2) + 4*(9 + z2[6] + z2[6]^2))) - 
    z2[3]^3*(51 + z2[4]^3*(-6 + 5*z2[5]) - 58*z2[6] + 14*z2[6]^2 + 
      z2[5]*(-41 + 84*z2[6] - 47*z2[6]^2 + 6*z2[6]^3) + 
      z2[4]^2*(21 + z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(-36 + 14*z2[6] + z2[5]*(29 - 33*z2[6] + 6*z2[6]^2))) - 
    z2[3]^2*(102 + 2*z2[4]^3*(-6 + 5*z2[5]) - 101*z2[6] + 26*z2[6]^2 + 
      z2[5]*(-82 + 168*z2[6] - 93*z2[6]^2 + 11*z2[6]^3) + 
      z2[4]^2*(3*(14 + z2[6]) + 2*z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(-72 + 19*z2[6] + z2[5]*(58 - 66*z2[6] + 11*z2[6]^2))), 
  y[1179] -> -(z2[6]^2*(42 + 12*z2[2]^2 - 9*z2[2]*(-4 + z2[6]) - 25*z2[6] + 
       z2[6]^2)) - z2[3]*(-557 + 32*z2[2]^4*(-1 + z2[5]) + 928*z2[6] - 
      391*z2[6]^2 + 22*z2[6]^3 + z2[6]^4 + 
      z2[5]*(554 - 1132*z2[6] + 703*z2[6]^2 - 127*z2[6]^3 + 3*z2[6]^4) - 
      8*z2[2]^3*(28 - 13*z2[6] + 2*z2[5]*(-14 + 9*z2[6])) + 
      z2[2]^2*(-576 + 504*z2[6] - 71*z2[6]^2 + 
        2*z2[5]*(288 - 328*z2[6] + 73*z2[6]^2)) + 
      z2[2]*(-752 + 964*z2[6] - 267*z2[6]^2 + 6*z2[6]^3 + 
        z2[5]*(752 - 1200*z2[6] + 510*z2[6]^2 - 43*z2[6]^3))) - 
    z2[3]^3*(-205 + z2[2]^4*(11 + 6*z2[5]) + 
      z2[2]^3*(39 + z2[5]*(58 - 35*z2[6]) - 12*z2[6]) + 264*z2[6] - 
      99*z2[6]^2 + 10*z2[6]^3 + z2[5]*(360 - 694*z2[6] + 405*z2[6]^2 - 
        71*z2[6]^3 + 2*z2[6]^4) + z2[2]^2*(20 - 12*z2[6] - z2[6]^2 + 
        z2[5]*(205 - 219*z2[6] + 46*z2[6]^2)) + 
      z2[2]*(-100 + 96*z2[6] - 29*z2[6]^2 + 2*z2[6]^3 + 
        z2[5]*(365 - 546*z2[6] + 218*z2[6]^2 - 19*z2[6]^3))) + 
    z2[3]^2*(762 + z2[2]^4*(4 - 32*z2[5]) - 1192*z2[6] + 533*z2[6]^2 - 
      58*z2[6]^3 + z2[5]*(-914 + 1826*z2[6] - 1109*z2[6]^2 + 199*z2[6]^3 - 
        5*z2[6]^4) + z2[2]^3*(124 - 61*z2[6] + 32*z2[5]*(-8 + 5*z2[6])) + 
      z2[2]^2*(486 - 421*z2[6] + 71*z2[6]^2 - 2*z2[5]*(374 - 416*z2[6] + 
          91*z2[6]^2)) + z2[2]*(826 - 1020*z2[6] + 319*z2[6]^2 - 18*z2[6]^3 + 
        z2[5]*(-1104 + 1722*z2[6] - 718*z2[6]^2 + 63*z2[6]^3))), 
  y[1180] -> z2[2]^4*(1 - z2[3] + z2[3]^2 - z2[3]^3 + z2[3]^4) - 
    (-1 + z2[5])*(-1 + z2[6])*z2[6] + z2[3]*z2[6]*(1 + z2[5]*(-1 + z2[6]) - 
      (1 + z2[4])*z2[6]) + z2[2]^3*(-2 - 2*z2[4] + 
      z2[3]*(2 + 2*z2[4] - z2[6]) + z2[3]^3*(2 + 2*z2[4] - z2[6]) + z2[6] + 
      z2[3]^2*(-2 - 2*z2[4] + z2[6]) - z2[3]^4*(-3 + 3*z2[4] + z2[6])) + 
    z2[3]^4*(-(z2[4]^3*(3 + z2[5] + z2[5]^2)) + 
      z2[6]^3*(-2 - z2[5] + z2[6]) + z2[4]*z2[6]*
       (-1 + (1 + z2[5] - z2[5]^2)*z2[6]) + 
      z2[4]^2*(1 + (1 + z2[5] - z2[5]^2)*z2[6])) - 
    z2[3]^3*(z2[4]^3*(6 + 4*z2[5] + z2[5]^2) + 
      z2[4]^2*(-2 + (-7 + z2[5] + z2[5]^2)*z2[6]) + 
      z2[6]^2*(-1 + z2[5] + 4*z2[6] - z2[6]^2) + 
      z2[4]*z2[6]*(2 + (-3 + z2[5] + z2[5]^2)*z2[6] - z2[6]^2)) - 
    z2[3]^2*(4*z2[4]^3*z2[5] + 2*z2[4]^2*(-2 + (-2 + z2[5])*z2[6]) + 
      z2[6]*(1 + z2[5]*(-1 + z2[6]) + z2[6] + z2[6]^2) - 
      z2[4]*z2[6]*(-5 + z2[5] + z2[6] - 2*z2[5]*z2[6] + z2[6]^2)) + 
    z2[2]^2*(3 + z2[4]^2 - z2[3]*(3 + z2[4]^2 - z2[4]*(-4 + z2[6]) - 
        2*z2[6]) + z2[3]^2*(3 + z2[4]^2 - z2[4]*(-4 + z2[6]) - 2*z2[6]) - 
      z2[4]*(-4 + z2[6]) - 2*z2[6] + z2[3]^4*(1 + 3*z2[4]^2 - z2[6] + 
        z2[6]^2 + z2[4]*(-11 + 2*z2[6])) + z2[3]^3*(1 - z2[4]^2 + z2[6]^2 + 
        z2[4]*(-13 + 3*z2[6]))) - 
    z2[2]*(z2[3]^3*z2[4]^3*(-4 + 4*z2[5] + z2[3]*z2[5]^2) + 
      z2[4]^2*(6 - 5*z2[5] + z2[5]^2 + z2[3]^2*(6 - 9*z2[5] + z2[5]^2) - 
        z2[3]*(6 - 5*z2[5] + z2[5]^2) - z2[3]^3*(20 + z2[5] + z2[5]^2 - 
          2*z2[5]*z2[6]) + z2[3]^4*(-11 - 2*z2[5] + z2[5]^2*z2[6])) + 
      z2[6]*(-4 - z2[3]*(-4 + z2[5]) + z2[5] + z2[3]^2*(-4 + z2[5] - z2[6]) + 
        z2[3]^3*(-1 + z2[6]^2) + z2[3]^4*(-1 + z2[5]*z2[6] + z2[6]^2)) + 
      z2[4]*(6 - z2[6] + z2[5]^2*z2[6] - z2[5]*(3 + 2*z2[6]) + 
        z2[3]^4*(3 + z2[5]*(-1 + z2[6]) - z2[6] + z2[5]^2*z2[6]^2) + 
        z2[3]^2*(10 - 3*z2[6] + z2[5]^2*z2[6] + z2[6]^2 - 
          z2[5]*(3 + 2*z2[6])) + z2[3]*(-6 + z2[6] - z2[5]^2*z2[6] + 
          z2[5]*(3 + 2*z2[6])) + z2[3]^3*(4 + 5*z2[6] + 
          z2[5]*(-1 - 2*z2[6] + 2*z2[6]^2)))), 
  y[1181] -> 5 + 10*z2[2] - 7*z2[4] - z2[5]*(8 + 6*z2[2] - 5*z2[4] - 
      7*z2[6]) + z2[5]^2*(2 + z2[2] - z2[4] - 2*z2[6]) - 5*z2[6], 
  y[1182] -> 48 + 6*(4 + z2[2])*z2[3] - z2[2]*(21 + 26*z2[2])*z2[3]^2, 
  y[1183] -> 34 + z2[3]*(104 + 27*z2[2] - 81*z2[6]) + 
    2*z2[3]^2*(60 + 26*z2[2] - 39*z2[6]) - 15*z2[6], 
  y[1184] -> -96 - 2*(21 + 16*z2[2])*z2[3] + (5 - 5*z2[2] + 26*z2[2]^2)*
     z2[3]^2, y[1185] -> 35 + z2[3]*(119 + 27*z2[2] - 81*z2[6]) + 
    2*z2[3]^2*(73 + 26*z2[2] - 39*z2[6]) - 15*z2[6], 
  y[1186] -> 2 + z2[3]*(57 + z2[2] - z2[4] - 3*z2[6]) + 
    z2[3]^2*(80 + 2*z2[2] - z2[4] - 2*z2[6]) - z2[6], 
  y[1187] -> 22 + 18*z2[3] - 5*z2[3]^2, 
  y[1188] -> z2[3]^2*(212 - 29*z2[4] - 85*z2[6]) + 
    z2[3]^3*(193 - 27*z2[4] - 54*z2[6]) + z2[3]*(41 - 2*z2[4] - 33*z2[6]) - 
    2*(1 + z2[6]), y[1189] -> -20*z2[6] + z2[3]^2*(-18 + 5*z2[6]) - 
    3*z2[3]*(7 + 5*z2[6]), y[1190] -> z2[3]*(34 - 17*z2[4] - 108*z2[6]) + 
    2*(-2 + z2[4] - 36*z2[6]) - 21*z2[3]^3*(-2 + z2[4] + 2*z2[6]) - 
    8*z2[3]^2*(-10 + 5*z2[4] + 13*z2[6]), 
  y[1191] -> z2[3]*(73 - 19*z2[4] - 140*z2[6]) + 
    z2[3]^3*(157 - 47*z2[4] - 94*z2[6]) + 2*(-3 + z2[4] - 37*z2[6]) - 
    2*z2[3]^2*(-118 + 34*z2[4] + 93*z2[6]), 
  y[1192] -> -12 + z2[2]^2*(-3 + z2[5]) - 3*z2[5]^2*(-1 + z2[6])^2 + 
    17*z2[6] - 6*z2[6]^2 + z2[2]*(-14 + z2[5]*(11 - 9*z2[6]) + 
      2*z2[5]^2*(-1 + z2[6]) + 9*z2[6]) + 3*z2[5]*(4 - 7*z2[6] + 3*z2[6]^2), 
  y[1193] -> 6 - 63*z2[3]^3*(-1 + z2[6])^2 + 140*z2[6] - 68*z2[6]^2 + 
    z2[3]*(-51 + 250*z2[6] - 173*z2[6]^2) - 
    24*z2[3]^2*(5 - 12*z2[6] + 7*z2[6]^2), 
  y[1194] -> 2*(12 - 24*z2[6] + z2[6]^2) + 
    6*z2[3]^2*(44 - 83*z2[6] + 27*z2[6]^2) + 
    2*z2[3]^3*(115 - 167*z2[6] + 52*z2[6]^2) + 
    z2[3]*(83 - 261*z2[6] + 60*z2[6]^2), 
  y[1195] -> -2 - 21*z2[3]^3*(-1 + z2[6])^3 - 70*z2[6] + 68*z2[6]^2 - 
    22*z2[6]^3 - 8*z2[3]^2*(-1 + z2[6])^2*(-5 + 8*z2[6]) + 
    z2[3]*(17 - 125*z2[6] + 173*z2[6]^2 - 65*z2[6]^3), 
  y[1196] -> -22*(1 + z2[6]) + 3*z2[3]*(-6 - 6*z2[6] + 8*z2[6]^2 + z2[6]^3) + 
    z2[3]^2*(5 + 5*z2[6] + 23*z2[6]^2 + 4*z2[6]^3), 
  y[1197] -> 11 - 59*z2[6] + 36*z2[6]^2 - z2[6]^3 - 
    z2[3]^3*(-1 + z2[6])^2*(-55 + 13*z2[6]) + 
    z2[3]*(27 - 167*z2[6] + 129*z2[6]^2 - 15*z2[6]^3) - 
    3*z2[3]^2*(-28 + 77*z2[6] - 58*z2[6]^2 + 9*z2[6]^3), 
  y[1198] -> 2*z2[6]^2*(1 + 10*z2[6]) - 
    5*z2[3]^3*(1 + z2[6] + z2[6]^2 + z2[6]^3) + 
    2*z2[3]^2*(9 + 9*z2[6] + 9*z2[6]^2 + 5*z2[6]^3) + 
    z2[3]*(22 + 22*z2[6] + 25*z2[6]^2 + 35*z2[6]^3), 
  y[1199] -> -48 + 50*z2[6] - 4*z2[6]^2 - 20*z2[6]^3 + 
    z2[3]^3*(-423 + 391*z2[6] - 99*z2[6]^2 + 5*z2[6]^3) - 
    2*z2[3]^2*(238 - 282*z2[6] + 90*z2[6]^2 + 5*z2[6]^3) - 
    z2[3]*(124 - 273*z2[6] + 85*z2[6]^2 + 35*z2[6]^3), 
  y[1200] -> -42 + 190*z2[6] - 72*z2[6]^2 + 22*z2[6]^3 + 
    3*z2[3]^3*(-89 + 129*z2[6] - 47*z2[6]^2 + 7*z2[6]^3) + 
    4*z2[3]^2*(-101 + 179*z2[6] - 76*z2[6]^2 + 16*z2[6]^3) + 
    z2[3]*(-127 + 493*z2[6] - 235*z2[6]^2 + 65*z2[6]^3), 
  y[1201] -> -39*z2[3]*(-1 + z2[5]) + 
    13*z2[6]*(-2 + 3*z2[6] + z2[5]*(2 + z2[6])), 
  y[1202] -> 48 + z2[3]*(18 - 25*z2[6] - 2*z2[6]^2 + z2[2]*(26 + z2[6])) - 
    z2[3]^2*(5 + z2[2]^2 + 24*z2[6] + 3*z2[6]^2 - z2[2]*(25 + 2*z2[6])), 
  y[1203] -> 24 + z2[6] + z2[3]*(1 + 28*z2[6] + z2[5]*(51 + z2[6])) + 
    z2[3]^3*(-20 + z2[5]^3*(3 - 2*z2[6]) + 26*z2[6] + 
      3*z2[5]^2*(17 + 8*z2[6]) + z2[5]*(-22 + 25*z2[6])) + 
    z2[3]^2*(-43 + z2[5]^2*(57 - 2*z2[6]) + 53*z2[6] + 
      z2[5]*(51 + 50*z2[6])), y[1204] -> -6*(-52 + 5*z2[4] + 9*z2[6]) + 
    z2[3]^2*(258 + z2[4]*(91 - 159*z2[5] + z2[5]^2) + 
      z2[5]*(234 - 275*z2[6]) + 2*z2[5]^2*(-26 + z2[6]) + 35*z2[6]) - 
    z2[3]*(-565 + 22*z2[4]*(2 + z2[5]) + 119*z2[6] + 
      15*z2[5]*(1 + 3*z2[6])) - 
    z2[3]^3*(-197 + 3*z2[4]*(9 + 9*z2[5] + 7*z2[5]^2) + 54*z2[6] + 
      z2[5]^2*(32 + 42*z2[6]) + z2[5]*(-101 + 54*z2[6])), 
  y[1205] -> 254 - z2[2]*(64 - 402*z2[3] + 232*z2[3]^2 + 37*z2[3]^3) + 
    128*z2[4] + 58*z2[6] - 2*z2[3]^3*z2[5]^3*(-2 + z2[4] + 2*z2[6]) + 
    3*z2[3]^2*(-90 + 93*z2[4] + 40*z2[6]) + 
    z2[3]^3*(59 + 71*z2[4] + 55*z2[6]) - 
    2*z2[3]*(-273 + 93*z2[4] + 67*z2[6]) + 
    z2[5]^2*(2*z2[2]*(-11 + 11*z2[3] - 9*z2[3]^2 + 2*z2[3]^3) + 
      22*(-2 + z2[4] + 2*z2[6]) - 22*z2[3]*(-2 + z2[4] + 2*z2[6]) - 
      z2[3]^3*(16 + 11*z2[4] + 9*z2[6]) + z2[3]^2*(-62 + 24*z2[4] + 
        44*z2[6])) + z2[5]*(z2[2]*(132 - 158*z2[3] + 118*z2[3]^2 + 
        31*z2[3]^3) + z2[3]^3*(69 + 7*z2[4] - 44*z2[6]) - 
      22*(-8 + 5*z2[4] + 7*z2[6]) + 2*z2[3]*(-107 + 57*z2[4] + 66*z2[6]) - 
      2*z2[3]^2*(-155 + 65*z2[4] + 81*z2[6])), 
  y[1206] -> -196 + 50*z2[4] + 97*z2[6] + 
    z2[3]*(-341 + z2[4]*(78 + 47*z2[5]) + 151*z2[6] + 
      z2[5]*(-45 + 94*z2[6])) + z2[3]^2*(-163 + 24*z2[5]^2 + 
      z2[4]*(48 + 49*z2[5]) + 96*z2[6] + z2[5]*(-121 + 98*z2[6])), 
  y[1207] -> -13*z2[3]*(-1 + z2[5])*(4 + 3*z2[6] + 2*z2[6]^2 + z2[6]^3) + 
    13*z2[6]^2*(20 + 4*z2[4]^2 + (11 + z2[5])*z2[6] + (3 + z2[5])*z2[6]^2 - 
      z2[4]*(12 + (7 + z2[5])*z2[6])), 
  y[1208] -> 65*z2[3]*(-1 + z2[5]) - 13*z2[6]*(-4 + 25*z2[6] - 3*z2[6]^2 + 
      z2[5]*(4 + 3*z2[6] + 3*z2[6]^2)), 
  y[1209] -> -(z2[3]^3*z2[5]^3*(-1 + z2[6])^3) + 
    8*z2[3]^3*(27 - 40*z2[6] + 13*z2[6]^2) + 
    20*(18 - 31*z2[6] + 13*z2[6]^2) + 
    z2[3]^2*(488 - 623*z2[6] + 158*z2[6]^2) + 
    z2[3]*(738 - 1136*z2[6] + 464*z2[6]^2 - 44*z2[6]^3) + 
    z2[3]^2*z2[5]^2*(-1 + z2[6])^2*(-46 + 25*z2[6] + 
      4*z2[3]*(-13 + 7*z2[6])) + z2[3]*z2[5]*(-1 + z2[6])*
     (z2[3]^2*(-27 + 4*z2[6]) - 2*z2[3]*(-10 + z2[6] + 8*z2[6]^2) + 
      2*(52 - 54*z2[6] + 13*z2[6]^2)), 
  y[1210] -> 24*z2[3]^2*(1 + z2[3])*z2[5]^2*(-1 + z2[6])^2 - 
    2*z2[3]*(1 + z2[3])*z2[5]*(-1 + z2[6])*(1 + z2[3]*(-36 + 13*z2[6])) + 
    (-1 - z2[3])*(2*(73 - 74*z2[6] + 12*z2[6]^2) + 
      z2[3]^2*(115 - 141*z2[6] + 26*z2[6]^2) + 
      z2[3]*(263 - 245*z2[6] + 28*z2[6]^2)), 
  y[1211] -> -((-1 + z2[6])^2*z2[6]) - z2[3]*(1 + z2[5]*(-1 + z2[6]) + 
      2*z2[6])*(1 - 4*z2[6] + 3*z2[6]^2) - z2[3]^2*(-2 + 3*z2[6])*
     (1 + 2*z2[6] + 3*z2[6]^2 + 2*z2[5]*(-1 + z2[6]^2)) - 
    z2[3]^3*(1 + 2*z2[6] + 3*z2[6]^2 + 4*z2[6]^3 + 
      z2[5]*(-3 - z2[6] + z2[6]^2 + 3*z2[6]^3)), 
  y[1212] -> (-21 + 22*z2[5] - z2[6])*(-1 + z2[6])*z2[6] - 
    z2[3]*(-1 + z2[6])*(-1 - 21*z2[6] - 38*z2[6]^2 + 
      z2[5]*(1 + 18*z2[6] + 3*z2[6]^2)) - 
    z2[3]^3*(1 + 2*z2[6] + 3*z2[6]^2 + 4*z2[6]^3 + 
      z2[5]*(-3 - z2[6] + z2[6]^2 + 3*z2[6]^3)) + 
    z2[3]^2*(2 + z2[6] + 22*z2[6]^2 + 13*z2[6]^3 + 
      2*z2[5]*(-2 + 3*z2[6] - 9*z2[6]^2 + 8*z2[6]^3)), 
  y[1213] -> -672 + 625*z2[6] - 54*z2[6]^2 + z2[6]^3 - 
    z2[3]^3*z2[5]^3*(-1 + z2[6])^2*(1 + 2*z2[6]) + 
    z2[3]^3*(-413 + 398*z2[6] - 101*z2[6]^2 + 4*z2[6]^3) - 
    z2[3]^2*(746 - 493*z2[6] + 64*z2[6]^2 + 13*z2[6]^3) - 
    z2[3]*(1303 - 1172*z2[6] + 215*z2[6]^2 + 16*z2[6]^3) + 
    2*z2[3]^2*z2[5]^2*(-1 + z2[6])*(-49 + 29*z2[6] - z2[6]^2 + 
      6*z2[3]*(-7 + z2[6] + 2*z2[6]^2)) + 
    z2[3]*z2[5]*(119 - 81*z2[6] - 17*z2[6]^2 + z2[6]^3 + 
      z2[3]^2*(-128 + 205*z2[6] - 103*z2[6]^2 + 3*z2[6]^3) + 
      z2[3]*(-214 + 528*z2[6] - 340*z2[6]^2 + 28*z2[6]^3)), 
  y[1214] -> -342 + 441*z2[6] - 144*z2[6]^2 + 23*z2[6]^3 + 
    z2[3]^2*(-1 + z2[6])*(278 - 122*z2[6] + 22*z2[6]^2 + 
      24*z2[5]^2*(-2 + z2[6] + z2[6]^2) + 
      z2[5]*(193 - 124*z2[6] + 23*z2[6]^2)) + 
    z2[3]*(-604 + 737*z2[6] - 224*z2[6]^2 + 45*z2[6]^3 + 
      z2[5]*(-43 + 137*z2[6] - 141*z2[6]^2 + 47*z2[6]^3)), 
  y[1215] -> z2[2]^4 + z2[2]^2*(3 + z2[4]^2 - z2[4]*(-4 + z2[6]) - 2*z2[6]) - 
    (-1 + z2[5])*(-1 + z2[6])*z2[6] + z2[2]^3*(-2 - 2*z2[4] + z2[6]) - 
    z2[2]*(z2[4]^2*(6 - 5*z2[5] + z2[5]^2) + (-4 + z2[5])*z2[6] + 
      z2[4]*(6 - z2[6] + z2[5]^2*z2[6] - z2[5]*(3 + 2*z2[6]))), 
  y[1216] -> 2*z2[6]*(-12 - 13*z2[4] + 13*z2[6]) + 
    z2[3]^3*(1 - z2[4]^2*(-1 + z2[5])^2*(-7 + 3*z2[5]) + 21*z2[6] - 
      29*z2[6]^2 + z2[5]^3*(-1 + 4*z2[6] - 3*z2[6]^2) + 
      z2[5]*(-3 - 50*z2[6] + 22*z2[6]^2) + 
      z2[5]^2*(3 + 25*z2[6] + 22*z2[6]^2) - z2[4]*(-1 + z2[5])*
       (2 + 4*z2[6] - 19*z2[5]*z2[6] + z2[5]^2*(-2 + 3*z2[6]))) + 
    z2[3]*(1 + 2*z2[4]^2*(-1 + z2[5]) + z2[6] - 4*z2[6]^2 + 
      z2[5]*(-1 + 7*z2[6] - 2*z2[6]^2) - 
      4*z2[4]*(1 - 8*z2[6] + z2[5]*(-1 + 7*z2[6]))) + 
    z2[3]^2*(-2 + 3*z2[4]^2*(-1 + z2[5]) - 7*z2[6] + 11*z2[6]^2 + 
      z2[5]^2*(-2 + 36*z2[6] - 5*z2[6]^2) + 
      z2[5]*(4 - 23*z2[6] + 44*z2[6]^2) + z2[4]*(4 + z2[5]^2*(7 - 5*z2[6]) - 
        24*z2[6] + z2[5]*(-11 + 35*z2[6]))), 
  y[1217] -> -828 - z2[2]^2*(246 + 352*z2[3] - 66*z2[3]^2 + 17*z2[3]^3) - 
    6*z2[3]^3*z2[5]^3*(-1 + z2[6])^2 + 276*z2[6] + 106*z2[6]^2 + 
    12*z2[3]^3*(-21 + 13*z2[6]) + z2[3]^2*(96 - 315*z2[6] + 84*z2[6]^2) - 
    2*z2[3]*(844 - 621*z2[6] + 91*z2[6]^2) - z2[5]^2*(-1 + z2[6])*
     (z2[2]*(44 - 44*z2[3] + 36*z2[3]^2 - 8*z2[3]^3) + 
      z2[3]^2*(100 - 64*z2[6]) - 66*(-1 + z2[6]) + 66*z2[3]*(-1 + z2[6]) + 
      z2[3]^3*(43 + 7*z2[6])) + z2[2]*(-628 + z2[3]^2*(282 - 169*z2[6]) + 
      36*z2[6] + z2[3]^3*(-73 + 22*z2[6]) + 2*z2[3]*(-661 + 255*z2[6])) + 
    z2[5]*(-2*z2[2]^2*(11 - 37*z2[3] + 11*z2[3]^2 + z2[3]^3) + 
      z2[3]^3*(9 + 57*z2[6] - 44*z2[6]^2) - 66*(4 - 7*z2[6] + 3*z2[6]^2) + 
      2*z2[3]*(229 - 293*z2[6] + 88*z2[6]^2) - 
      2*z2[3]^2*(155 - 273*z2[6] + 91*z2[6]^2) + 
      z2[2]*(z2[3]*(398 - 276*z2[6]) + 22*(-11 + 9*z2[6]) + 
        z2[3]^3*(26 + 27*z2[6]) + 4*z2[3]^2*(-47 + 39*z2[6]))), 
  y[1218] -> 692 + 104*z2[2]^3*(2 + z2[3]) + z2[3]^3*(151 - 106*z2[6]) - 
    2*z2[3]^3*z2[5]^3*(-1 + z2[6])^3 - 864*z2[6] + 176*z2[6]^2 + 22*z2[6]^3 + 
    z2[3]^2*(132 + 20*z2[6] - 56*z2[6]^2) - 
    2*z2[3]*(-564 + 714*z2[6] - 222*z2[6]^2 + 11*z2[6]^3) + 
    z2[2]^2*(684 + z2[3]*(590 - 230*z2[6]) + 22*z2[3]^2*(-2 + z2[6]) - 
      290*z2[6] + z2[3]^3*(-29 + 2*z2[6])) + z2[5]^2*(-1 + z2[6])^2*
     (2*z2[2]*(-11 + 11*z2[3] - 9*z2[3]^2 + 2*z2[3]^3) + 22*(-1 + z2[6]) - 
      22*z2[3]*(-1 + z2[6]) + z2[3]^3*(-27 + 2*z2[6]) + 
      z2[3]^2*(-38 + 20*z2[6])) + z2[2]*(908 - 756*z2[6] + 28*z2[3]^3*z2[6] + 
      60*z2[6]^2 + z2[3]^2*(-114 + 125*z2[6] - 20*z2[6]^2) + 
      2*z2[3]*(586 - 493*z2[6] + 74*z2[6]^2)) - z2[5]*(-1 + z2[6])*
     (2*z2[2]^2*(11 - 37*z2[3] + 11*z2[3]^2 + z2[3]^3) + 
      2*z2[3]^2*z2[6]*(-37 + 10*z2[6]) + z2[3]^3*(-78 + 56*z2[6]) + 
      44*(2 - 3*z2[6] + z2[6]^2) - 4*z2[3]*(61 - 60*z2[6] + 11*z2[6]^2) + 
      z2[2]*(110 + z2[3]^2*(70 - 38*z2[6]) - 66*z2[6] + 
        z2[3]^3*(-57 + 4*z2[6]) + 2*z2[3]*(-120 + 59*z2[6]))), 
  y[1219] -> (13*z2[3]*z2[5]*(-1 + z2[6])*
      (170 + z2[2]^4*(32 + 32*z2[3] + 6*z2[3]^2) + 
       z2[2]^3*(144 + z2[3]*(164 - 68*z2[6]) + z2[3]^2*(37 - 14*z2[6]) - 
         64*z2[6]) - 310*z2[6] + 160*z2[6]^2 - 19*z2[6]^3 + 
       z2[3]*(280 - 490*z2[6] + 240*z2[6]^2 - 27*z2[6]^3) - 
       2*z2[3]^2*(-55 + 90*z2[6] - 40*z2[6]^2 + 4*z2[6]^3) + 
       2*z2[2]^2*(136 - 122*z2[6] + 19*z2[6]^2 + 
         z2[3]^2*(48 - 37*z2[6] + 5*z2[6]^2) + z2[3]*(176 - 149*z2[6] + 
           22*z2[6]^2)) + z2[2]*(280 - 380*z2[6] + 125*z2[6]^2 - 6*z2[6]^3 + 
         z2[3]*(410 - 530*z2[6] + 165*z2[6]^2 - 8*z2[6]^3) + 
         z2[3]^2*(135 - 160*z2[6] + 45*z2[6]^2 - 2*z2[6]^3))))/24 - 
    (13*(z2[6]^2*(30 + 8*z2[2]^3 - 40*z2[6] + 11*z2[6]^2 - 
         4*z2[2]^2*(-7 + 3*z2[6]) + z2[2]*(40 - 35*z2[6] + 4*z2[6]^2)) + 
       z2[3]^3*(-61 + 4*z2[2]^5 + z2[2]^4*(21 - 8*z2[6]) + 100*z2[6] - 
         50*z2[6]^2 + 8*z2[6]^3 + 4*z2[2]^3*(10 - 8*z2[6] + z2[6]^2) + 
         z2[2]^2*(23 - 34*z2[6] + 9*z2[6]^2) + 2*z2[2]*(-15 + 15*z2[6] - 
           5*z2[6]^2 + z2[6]^3)) + z2[3]^2*(-232 + 8*z2[2]^5 - 
         4*z2[2]^4*(-3 + z2[6]) + 490*z2[6] - 330*z2[6]^2 + 67*z2[6]^3 + 
         z2[2]^3*(-60 + 55*z2[6] - 12*z2[6]^2) + 
         z2[2]^2*(-214 + 284*z2[6] - 101*z2[6]^2 + 8*z2[6]^3) + 
         z2[2]*(-300 + 525*z2[6] - 270*z2[6]^2 + 38*z2[6]^3)) + 
       z2[3]*(-171 + 16*z2[2]^4*(-2 + z2[6]) + 390*z2[6] - 250*z2[6]^2 + 
         19*z2[6]^3 + 11*z2[6]^4 + z2[2]^2*(-272 + 380*z2[6] - 113*z2[6]^2) - 
         4*z2[2]^3*(36 - 34*z2[6] + 5*z2[6]^2) + 
         z2[2]*(-280 + 520*z2[6] - 240*z2[6]^2 + 6*z2[6]^3 + 4*z2[6]^4))))/
     24}}


==> anc/analytic/PolesUVIR_5pt_2L_nf1_Qd_mppm.m <==
{{{2*f[3] + f[3]/eps - (103*f[27])/18 - (103*f[189])/18 + 
    ((19*f[27])/6 + (19*f[189])/6 - (19*f[257])/6)/eps^2 + 
    (f[27] + f[189] - f[257])/eps^3 + (103*f[257])/18, f[5]/eps + f[6], 
   -1/2*f[5] + f[69]/2 + f[72] - f[156]/2 - f[243]/2 + 
    (-f[42] + f[189] - f[257])/eps - f[325]/2, f[42]/3 - f[189]/3 + f[257]/3, 
   0, f[11]/eps + f[12] + (-f[27] - f[189] + f[257])/eps^2, f[5]/4, 
   -1/4*f[42] + f[189]/4 - f[257]/4, 0, -1/4*f[11] + (14*f[27])/3 - f[61] + 
    f[72] + f[147] + (14*f[189])/3 + f[234] - (14*f[257])/3 + f[316], 0, 0, 
   (-7*f[27])/12 - (7*f[189])/12 + (7*f[257])/12, 0, 0, 
   f[18] + (-f[5] - f[11] - f[24] - (14*f[27])/3 - (14*f[189])/3 + 
      (14*f[257])/3)/eps, 0, 0, 0, -1/4*f[5] - f[11]/4 - f[24]/4 - 
    (7*f[27])/6 - (7*f[189])/6 + (7*f[257])/6, 0, 0, 0, 
   f[5]/2 + f[11]/2 + f[24]/2 + (7*f[27])/3 - f[72] - f[147] + f[156] + 
    (7*f[189])/3 - f[234] + f[243] - (7*f[257])/3 + 
    (2*f[42] - f[189] + f[257])/eps - f[316] + f[325], 0, 0, 
   f[42]/2 - f[189]/4 + f[257]/4, 0, 0, (-2*f[42])/3 + f[189]/3 - f[257]/3, 
   0, 0, 0, f[24]/eps + f[25], 0, 0, 0, f[24]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/2*f[24] + f[27]/eps + f[61] - f[69] - f[72], 0, 0, f[27]/4, 
   0, 0, 0, 0, 0, 0, -1/3*f[27], 0, 0, 0, 0, -1/2*f[3] - f[6] - f[12] - 
    f[18] - f[25] - (137*f[27])/8 - f[46] - (137*f[189])/8 + (137*f[257])/8 + 
    (-f[27] - f[189] + f[257])/eps^2 + ((-5*f[27])/3 - (5*f[189])/3 + 
      (5*f[257])/3)/eps, f[5]/4, -1/4*f[42] + f[189]/4 - f[257]/4, 0, 
   f[11]/4 + (25*f[27])/12 + (25*f[189])/12 - (25*f[257])/12, 0, 0, 
   -1/4*f[27] - f[189]/4 + f[257]/4, 0, 0, -1/4*f[5] - f[11]/4 - f[24]/4 - 
    (7*f[27])/6 - (7*f[189])/6 + (7*f[257])/6, 0, 0, 0, 0, 
   f[42]/2 - f[189]/4 + f[257]/4, 0, 0, 0, f[24]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[27]/4, 0, 0, 0, 0, (61*f[27])/12 + f[42]/eps - f[61] + f[69]/2 + 
    f[156]/2 + (61*f[189])/12 + f[243]/2 - (61*f[257])/12 + f[325]/2, 0, 0, 
   -1/4*f[27] + f[42]/4 - f[189]/4 + f[257]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, (-7*f[27])/12 - f[42]/12 - (7*f[189])/12 + (7*f[257])/12, 0, 0, 0, 0, 
   0, f[46], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -(f[42]/eps) - f[69]/2 + f[147] - f[156]/2 + 
    f[234] - f[243]/2 + f[316] - f[325]/2, 0, 0, -1/4*f[42], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1/4*f[42], 0, 0, 0, 0, 0, f[42]/3, 0, 0, 0, 0, 0, 0, 
   f[27]/24 + f[61]/6 + f[69]/12 - f[147]/6 - f[156]/12 + f[189]/24 - 
    f[234]/6 - f[243]/12 + (-1/6*f[42] + f[189]/6 - f[257]/6)/eps - 
    f[257]/24 - f[316]/6 - f[325]/12, -1/6*f[42] + f[189]/6 - f[257]/6, 0, 
   f[27]/8 - f[42]/24 + f[189]/6 - f[257]/6, 0, 0, 
   f[42]/3 - f[189]/6 + f[257]/6, 0, 0, 0, f[27]/6, 0, 0, 0, 0, 
   f[27]/8 + f[42]/8 + f[189]/6 - f[257]/6, 0, 0, 0, 0, 0, -1/6*f[42], 0, 0, 
   0, 0, 0, 0, 0, f[61] + (f[27] + f[68])/eps, 0, 0, f[27]/4 + f[68]/4, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, f[27]/4 + f[68]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -f[147] - f[234] + (-f[68] + f[189] - f[257])/eps - f[316], 
   0, 0, -1/4*f[68] + f[189]/4 - f[257]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[68] + f[189]/4 - f[257]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, f[68]/eps + f[69], 0, 0, f[68]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[68]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[72], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[156] - f[243] + (-2*f[42] - f[68] + 2*f[189] - 2*f[257])/eps - f[325], 
   0, 0, -1/2*f[42] - f[68]/4 + f[189]/2 - f[257]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1/2*f[42] - f[68]/4 + f[189]/2 - f[257]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, f[77]/eps + f[78], 0, 0, f[77]/4, 0, f[77]/4, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[68], 0, 
   0, 0, 0, 0, 0, -2*f[42] - f[68] + 2*f[189] - 2*f[257], 0, 0, 0, 0, 0, 0, 
   f[77], 0, 0, 0, 0, 0, (-11*f[27])/3 - (14*f[42])/3 + f[189] - f[257], 0, 
   0, 0, 0, 0, 0, f[85], 0, 0, 0, 0, f[27] + f[68], 0, 0, 0, 0, 0, 0, 
   -f[68] + f[189] - f[257], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {2*f[90] + f[90]/eps - (103*f[142])/18 - 
    (103*f[146])/18 + (f[142] + f[146])/eps^3 + 
    ((19*f[142])/6 + (19*f[146])/6)/eps^2, f[92]/eps + f[93], 
   -1/2*f[69] - f[92]/2 + (f[146]/2 + f[150]/2)/eps + f[154] + f[156]/2 - 
    f[238]/2 - f[320]/2, -1/6*f[146] - f[150]/6, 0, 
   -f[11] - f[24] - (14*f[27])/3 + f[46] + f[90]/4 - f[105] - 
    (2015*f[142])/144 + (-f[104] - (11*f[142])/3 - (11*f[146])/3)/eps + 
    (-f[142] - f[146])/eps^2 - (2015*f[146])/144 - (14*f[189])/3 + 
    (14*f[257])/3 + f[298], f[92]/4, f[146]/8 + f[150]/8, 0, 
   f[104]/4 + (67*f[142])/12 - f[143] + (67*f[146])/12 - f[147] + f[154], 0, 
   0, (-7*f[142])/12 - (7*f[146])/12, 0, 0, f[104]/eps + f[105], 0, 0, 0, 
   f[104]/4, 0, 0, 0, -1/2*f[104] + f[147] - f[154] - f[156], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[109] + (-f[92] - f[142] - f[146])/eps, 0, 0, 0, 
   -1/4*f[92] - f[142]/4 - f[146]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[69] + f[92]/2 + f[142]/2 + f[143] + f[146]/2 + (f[142] - f[150])/eps - 
    f[154] + f[238] + f[320], 0, 0, f[142]/4 - f[150]/4, 0, 0, 0, 0, 0, 0, 
   -1/3*f[142] + f[150]/3, 0, 0, 0, 0, f[11] + f[24] + (14*f[27])/3 - f[46] - 
    (3*f[90])/4 - f[93] - f[109] - f[129] - (451*f[142])/144 + 
    ((-5*f[142])/3 - (5*f[146])/3)/eps + (-f[142] - f[146])/eps^2 - 
    (451*f[146])/144 + (14*f[189])/3 - (14*f[257])/3 - f[298], f[92]/4, 
   f[146]/8 + f[150]/8, 0, -1/4*f[104] + (7*f[142])/6 + (7*f[146])/6, 0, 0, 
   -1/4*f[142] - f[146]/4, 0, 0, f[104]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[92] - f[142]/4 - f[146]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[142]/4 - f[150]/4, 0, 0, 0, 0, -1/2*f[69] + (61*f[142])/12 - f[143] + 
    (61*f[146])/12 + (f[146]/2 + f[150]/2)/eps - f[156]/2 - f[238]/2 - 
    f[320]/2, 0, 0, -1/4*f[142] - f[146]/8 + f[150]/8, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-7*f[142])/12 - (5*f[146])/8 - f[150]/24, 0, 0, 0, 0, 0, 
   f[129], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[69]/2 - f[147] + (-1/2*f[146] - f[150]/2)/eps + 
    f[156]/2 + f[238]/2 + f[320]/2, 0, 0, -1/8*f[146] - f[150]/8, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1/8*f[146] - f[150]/8, 0, 0, 0, 0, 0, 
   f[146]/6 + f[150]/6, 0, 0, 0, 0, 0, 0, -1/12*f[69] + f[142]/24 + 
    f[143]/6 + f[146]/24 + f[147]/6 + (f[146]/12 + f[150]/12)/eps + 
    f[156]/12 - f[238]/12 - f[320]/12, f[146]/12 + f[150]/12, 0, 
   f[142]/8 + (7*f[146])/48 + f[150]/48, 0, 0, 0, 0, 0, 0, 
   f[142]/6 - f[150]/6, 0, 0, 0, 0, f[142]/8 + (11*f[146])/48 + 
    (5*f[150])/48, 0, 0, 0, 0, 0, -1/12*f[146] - f[150]/12, 0, 0, 0, 0, 0, 0, 
   0, f[142]/eps + f[143], 0, 0, f[142]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[142]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[146]/eps + f[147], 
   0, 0, f[146]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[146]/4, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -f[69] + f[150]/eps - f[238] - f[320], 0, 0, 
   f[150]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[150]/4, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[154], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[146]/eps + f[156], 0, 0, f[146]/4, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, f[146]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -f[78] + f[159]/eps - f[247] - f[329], 0, 0, f[159]/4, 0, 
   f[159]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, f[150], 0, 0, 0, 0, 0, 0, f[146], 0, 0, 0, 0, 0, 0, f[159], 0, 0, 0, 
   0, 0, (-11*f[142])/3 - (4*f[146])/3 + (7*f[150])/3, 0, 0, 0, 0, 0, 0, 
   f[167], 0, 0, 0, 0, f[142], 0, 0, 0, 0, 0, 0, f[146], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(103*f[142])/18 + (103*f[146])/18 + 2*f[172] + f[172]/eps + 
    ((-19*f[142])/6 - (19*f[146])/6 - (19*f[189])/6)/eps^2 + 
    (-f[142] - f[146] - f[189])/eps^3 + (103*f[189])/18, 
   f[11] + f[24] + (14*f[27])/3 - f[90] + 2*f[92] - f[93] + 
    (2159*f[142])/144 + (2159*f[146])/144 - (3*f[172])/4 - f[181] - f[187] + 
    (1699*f[189])/144 - 2*f[193] - (14*f[257])/3 + 
    (-f[5] - f[11] - f[24] - (14*f[27])/3 + f[104] + (14*f[142])/3 + 
      (14*f[146])/3 - f[180] - f[193] + (14*f[257])/3 + f[273])/eps - 
    2*f[280] + f[281], f[5]/2 + f[11]/2 + f[24]/2 + (7*f[27])/3 - f[104]/2 - 
    (7*f[142])/3 - (7*f[146])/3 + f[180]/2 + 
    (-1/2*f[146] - f[150]/2 - f[189])/eps + f[193]/2 + f[238]/2 + f[241] + 
    f[243]/2 - (7*f[257])/3 - f[273]/2, f[146]/6 + f[150]/6 + f[189]/3, 0, 
   f[180]/eps + f[181] + (f[142] + f[146] + f[189])/eps^2, 
   -1/4*f[5] - f[11]/4 - f[24]/4 - (7*f[27])/6 + f[104]/4 + (7*f[142])/6 + 
    (7*f[146])/6 - f[180]/4 - f[193]/4 + (7*f[257])/6 + f[273]/4, 
   -1/8*f[146] - f[150]/8 - f[189]/4, 0, (-14*f[142])/3 - (14*f[146])/3 - 
    f[180]/4 - (14*f[189])/3 - f[230] - f[234] + f[241], 0, 0, 
   (7*f[142])/12 + (7*f[146])/12 + (7*f[189])/12, 0, 0, 
   f[187] + (f[5] + f[11] + f[24] + (14*f[27])/3 - f[104] + (14*f[189])/3 - 
      (14*f[257])/3 - f[273])/eps, 0, 0, 0, f[5]/4 + f[11]/4 + f[24]/4 + 
    (7*f[27])/6 - f[104]/4 + (7*f[189])/6 - (7*f[257])/6 - f[273]/4, 0, 0, 0, 
   -1/2*f[5] - f[11]/2 - f[24]/2 - (7*f[27])/3 + f[104]/2 - (7*f[189])/3 + 
    f[189]/eps + f[234] - f[241] - f[243] + (7*f[257])/3 + f[273]/2, 0, 0, 
   f[189]/4, 0, 0, -1/3*f[189], 0, 0, 0, -2*f[92] - f[109] - 2*f[142] - 
    2*f[146] + 2*f[193] + f[193]/eps + 2*f[280] - f[281], 0, 0, 0, f[193]/4, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-f[142] + f[150])/eps - f[193]/2 + 
    f[230] - f[238] - f[241], 0, 0, -1/4*f[142] + f[150]/4, 0, 0, 0, 0, 0, 0, 
   f[142]/3 - f[150]/3, 0, 0, 0, 0, -f[11] - f[24] - (14*f[27])/3 + f[46] + 
    f[90] + f[93] + f[109] + f[129] + (595*f[142])/144 + (595*f[146])/144 + 
    f[172]/4 + (767*f[189])/144 + (f[142] + f[146] + f[189])/eps^2 + 
    ((5*f[142])/3 + (5*f[146])/3 + (5*f[189])/3)/eps + (14*f[257])/3 + 
    f[298], -1/4*f[5] - f[11]/4 - f[24]/4 - (7*f[27])/6 + f[104]/4 + 
    (7*f[142])/6 + (7*f[146])/6 - f[180]/4 - f[193]/4 + (7*f[257])/6 + 
    f[273]/4, -1/8*f[146] - f[150]/8 - f[189]/4, 0, 
   (-25*f[142])/12 - (25*f[146])/12 + f[180]/4 - (25*f[189])/12, 0, 0, 
   f[142]/4 + f[146]/4 + f[189]/4, 0, 0, f[5]/4 + f[11]/4 + f[24]/4 + 
    (7*f[27])/6 - f[104]/4 + (7*f[189])/6 - (7*f[257])/6 - f[273]/4, 0, 0, 0, 
   0, f[189]/4, 0, 0, 0, f[193]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[142] + f[150]/4, 0, 0, 0, 0, (-61*f[142])/12 - (61*f[146])/12 + 
    (-1/2*f[146] - f[150]/2)/eps - (61*f[189])/12 - f[230] + f[238]/2 - 
    f[243]/2, 0, 0, f[142]/4 + f[146]/8 - f[150]/8 + f[189]/4, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (7*f[142])/12 + (5*f[146])/8 + f[150]/24 + 
    (7*f[189])/12, 0, 0, 0, 0, 0, -f[46] - f[129] - f[298], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (f[146]/2 + f[150]/2)/eps - f[234] - f[238]/2 + f[243]/2, 0, 0, 
   f[146]/8 + f[150]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[146]/8 + f[150]/8, 
   0, 0, 0, 0, 0, -1/6*f[146] - f[150]/6, 0, 0, 0, 0, 0, 0, 
   -1/24*f[142] - f[146]/24 + (-1/12*f[146] - f[150]/12 - f[189]/6)/eps - 
    f[189]/24 + f[230]/6 + f[234]/6 + f[238]/12 + f[243]/12, 
   -1/12*f[146] - f[150]/12 - f[189]/6, 0, -1/8*f[142] - (7*f[146])/48 - 
    f[150]/48 - f[189]/6, 0, 0, f[189]/6, 0, 0, 0, -1/6*f[142] + f[150]/6, 0, 
   0, 0, 0, -1/8*f[142] - (11*f[146])/48 - (5*f[150])/48 - f[189]/6, 0, 0, 0, 
   0, 0, f[146]/12 + f[150]/12, 0, 0, 0, 0, 0, 0, 0, 
   f[230] + (-f[68] - f[142] - f[311])/eps, 0, 0, 
   -1/4*f[68] - f[142]/4 - f[311]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[68] - f[142]/4 - f[311]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, f[234] + (f[68] - f[146] - f[189] + f[311])/eps, 0, 0, 
   f[68]/4 - f[146]/4 - f[189]/4 + f[311]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[68]/4 - f[146]/4 - f[189]/4 + f[311]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[238] + (-f[68] - f[150] - f[311])/eps, 0, 0, 
   -1/4*f[68] - f[150]/4 - f[311]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[68] - f[150]/4 - f[311]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, f[241], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, f[243] + (f[68] - f[146] - 2*f[189] + f[311])/eps, 0, 0, 
   f[68]/4 - f[146]/4 - f[189]/2 + f[311]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[68]/4 - f[146]/4 - f[189]/2 + f[311]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -(f[159]/eps) + f[247], 0, 0, -1/4*f[159], 0, -1/4*f[159], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[68] - f[150] - f[311], 0, 0, 0, 0, 0, 0, f[68] - f[146] - 2*f[189] + 
    f[311], 0, 0, 0, 0, 0, 0, -f[159], 0, 0, 0, 0, 0, 
   (11*f[142])/3 + (4*f[146])/3 - (7*f[150])/3 - f[189], 0, 0, 0, 0, 0, 0, 
   f[254], 0, 0, 0, 0, -f[68] - f[142] - f[311], 0, 0, 0, 0, 0, 0, 
   f[68] - f[146] - f[189] + f[311], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-103*f[257])/18 + f[257]/eps^3 + (19*f[257])/(6*eps^2) + 2*f[259] + 
    f[259]/eps, -f[6] - f[11] - f[24] - (14*f[27])/3 + f[90] - 2*f[92] - 
    (2159*f[142])/144 - (2159*f[146])/144 + (3*f[172])/4 + f[181] + f[187] - 
    (1699*f[189])/144 + 2*f[193] + (14*f[257])/3 + 
    (f[11] + f[24] + (14*f[27])/3 - f[92] - f[104] - (14*f[142])/3 - 
      (14*f[146])/3 + f[180] + f[193] - (14*f[257])/3 - f[273])/eps + 
    2*f[280] - f[281], -1/2*f[11] - f[24]/2 - (7*f[27])/3 - f[72] + f[92]/2 + 
    f[104]/2 + (7*f[142])/3 + (7*f[146])/3 - f[154] - f[180]/2 - f[193]/2 - 
    f[241] + (7*f[257])/3 + (f[42] + f[257])/eps + f[273]/2 + f[320]/2 + 
    f[325]/2, -1/3*f[42] - f[257]/3, 0, -2*f[11] - 2*f[24] - (28*f[27])/3 - 
    f[46] + 2*f[92] + f[105] + (2303*f[142])/144 + (2303*f[146])/144 + 
    f[172]/4 - f[181] + (1103*f[189])/144 - 2*f[193] - (1103*f[257])/144 - 
    f[257]/eps^2 + f[259]/4 + (-f[11] - f[24] - (14*f[27])/3 + f[92] + 
      f[104] + (14*f[142])/3 + (14*f[146])/3 - f[180] - f[193] - f[280])/
     eps - 2*f[280] - f[298], f[11]/4 + f[24]/4 + (7*f[27])/6 - f[92]/4 - 
    f[104]/4 - (7*f[142])/6 - (7*f[146])/6 + f[180]/4 + f[193]/4 - 
    (7*f[257])/6 - f[273]/4, f[42]/4 + f[257]/4, 0, 
   f[11]/4 + f[24]/4 + (7*f[27])/6 - f[72] - f[92]/4 - f[104]/4 - 
    (7*f[142])/6 - (7*f[146])/6 - f[154] + f[180]/4 + f[193]/4 - f[241] + 
    (14*f[257])/3 + f[280]/4 - f[312] - f[316], 0, 0, (-7*f[257])/12, 0, 0, 
   -f[18] - f[105] - f[187] + f[273]/eps, 0, 0, 0, f[273]/4, 0, 0, 0, 
   f[72] + f[154] + f[241] + (-2*f[42] - f[257])/eps - f[273]/2 + f[316] - 
    f[325], 0, 0, -1/2*f[42] - f[257]/4, 0, 0, (2*f[42])/3 + f[257]/3, 0, 0, 
   0, f[280]/eps + f[281], 0, 0, 0, f[280]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[72] + f[154] + f[241] - f[280]/2 + f[312] - f[320], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[6] + 3*f[11] + f[18] + 3*f[24] + 
    14*f[27] + f[46] - f[90] - f[142] - f[146] - f[172] + (149*f[189])/36 - 
    (2035*f[257])/144 - f[257]/eps^2 - (5*f[257])/(3*eps) - (3*f[259])/4, 
   f[11]/4 + f[24]/4 + (7*f[27])/6 - f[92]/4 - f[104]/4 - (7*f[142])/6 - 
    (7*f[146])/6 + f[180]/4 + f[193]/4 - (7*f[257])/6 - f[273]/4, 
   f[42]/4 + f[257]/4, 0, -1/4*f[11] - f[24]/4 - (7*f[27])/6 + f[92]/4 + 
    f[104]/4 + (7*f[142])/6 + (7*f[146])/6 - f[180]/4 - f[193]/4 + 
    (25*f[257])/12 - f[280]/4, 0, 0, -1/4*f[257], 0, 0, f[273]/4, 0, 0, 0, 0, 
   -1/2*f[42] - f[257]/4, 0, 0, 0, f[280]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -(f[42]/eps) + (61*f[257])/12 - f[312] + f[320]/2 - f[325]/2, 0, 0, 
   -1/4*f[42] - f[257]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[42]/12 - (7*f[257])/12, 0, 0, 0, 0, 0, f[298], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[42]/eps - f[316] - f[320]/2 + f[325]/2, 0, 0, f[42]/4, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, f[42]/4, 0, 0, 0, 0, 0, -1/3*f[42], 0, 0, 0, 0, 0, 0, 
   (f[42]/6 + f[257]/6)/eps + f[257]/24 + f[312]/6 + f[316]/6 + f[320]/12 + 
    f[325]/12, f[42]/6 + f[257]/6, 0, f[42]/24 + f[257]/6, 0, 0, 
   -1/3*f[42] - f[257]/6, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*f[42] + f[257]/6, 0, 
   0, 0, 0, 0, f[42]/6, 0, 0, 0, 0, 0, 0, 0, f[311]/eps + f[312], 0, 0, 
   f[311]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[311]/4, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (f[257] - f[311])/eps + f[316], 0, 0, 
   f[257]/4 - f[311]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[257]/4 - f[311]/4, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[311]/eps + f[320], 0, 0, 
   f[311]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[311]/4, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -f[72] - f[154] - f[241], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (2*f[42] + 2*f[257] - f[311])/eps + f[325], 0, 0, 
   f[42]/2 + f[257]/2 - f[311]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[42]/2 + f[257]/2 - f[311]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -(f[77]/eps) + f[329], 0, 0, -1/4*f[77], 0, -1/4*f[77], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[311], 0, 0, 0, 
   0, 0, 0, 2*f[42] + 2*f[257] - f[311], 0, 0, 0, 0, 0, 0, -f[77], 0, 0, 0, 
   0, 0, (14*f[42])/3 + f[257], 0, 0, 0, 0, 0, 0, -f[85] - f[167] - f[254], 
   0, 0, 0, 0, f[311], 0, 0, 0, 0, 0, 0, f[257] - f[311], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[3] -> y[2]/(6*y[1]) + (y[3]*y[5])/(6*y[1]*y[4]) - 
    (391*y[1]*y[6])/(216*y[4]*y[7]) - (391*y[8])/216 + y[10]/(6*y[1]*y[9]) + 
    y[12]/(108*y[11]) + y[13]/(6*y[1]*y[11]) - (391*y[14]*y[16])/
     (216*y[7]*y[15]) + (y[5]*y[15])/(6*y[1]*y[9]*y[18]) + 
    (y[5]*y[15]*y[17])/(6*y[9]*y[18]) + (391*y[5])/(216*y[6]*y[7]*y[19]) + 
    391/(108*y[11]*y[19]) + 391/(216*y[6]*y[11]*y[19]) + 
    (391*y[5]*y[20])/(216*y[7]*y[19]) + y[21]/(216*y[4]*y[19]) + 
    (391*y[1]*y[6]*y[22])/(216*y[4]*y[7]*y[19]) - 
    (391*y[23])/(216*y[6]*y[11]) + y[24]/(216*y[19]) + 
    (y[5]*y[25])/(6*y[1]*y[4]*y[26]) - (391*y[27])/(216*y[7]) + 
    y[28]/(6*y[1]*y[15]*y[26]) - (391*y[29])/(216*y[6]*y[7]) + 
    y[30]/(6*y[15]*y[26]) + y[31]/y[4] + y[32]/(6*y[4]*y[26]) + 
    y[33]/(216*y[9]), f[5] -> (y[1]*y[6])/(2*y[4]*y[7]) + 
    (y[14]*y[16])/(2*y[7]*y[15]) - 4/(3*y[11]*y[19]) - 
    1/(2*y[6]*y[11]*y[19]) + y[14]/(2*y[7]*y[15]*y[19]) - 
    (y[5]*y[20])/(2*y[7]*y[19]) - (y[1]*y[6]*y[22])/(2*y[4]*y[7]*y[19]) + 
    y[23]/(3*y[1]*y[11]) + y[23]/(2*y[6]*y[11]) + y[27]/(2*y[7]) + 
    y[29]/(2*y[6]*y[7]) + y[34]/6 + y[35]/(3*y[1]) - 
    (y[5]*y[35])/(6*y[1]*y[4]) + y[35]/(6*y[1]*y[15]) + y[36]/(3*y[5]) + 
    (y[2]*y[37])/(3*y[5]*y[6]*y[11]) + y[38]/(6*y[19]) - 
    y[39]/(3*y[5]*y[11]*y[19]) + y[40]/(2*y[6]*y[7]*y[19]) + 
    (y[6]*y[41])/(2*y[4]*y[19]) + (y[42]*y[43])/(3*y[1]*y[5]*y[11]) + 
    y[44]/(6*y[11]) + y[45]/(6*y[4]) + (y[5]*y[46])/(6*y[1]*y[15]*y[26]^2) + 
    y[47]/(6*y[1]*y[15]*y[26]) + y[48]/(6*y[15]*y[26]) + 
    (y[5]*y[49])/(6*y[1]*y[4]*y[26]) + y[50]/(6*y[4]*y[26]) + 
    (y[5]*y[51])/(6*y[1]*y[4]*y[26]^2) + y[52]/(6*y[15]*y[26]^2) + 
    y[53]/(6*y[4]*y[26]^2), f[6] -> y[2]/(6*y[6]) + 
    (4*y[1]*y[6])/(3*y[4]*y[7]) + (4*y[14]*y[16])/(3*y[7]*y[15]) - 
    y[2]/(6*y[6]*y[19]) - (4*y[5])/(3*y[6]*y[7]*y[19]) - 10/(3*y[11]*y[19]) - 
    4/(3*y[6]*y[11]*y[19]) + (4*y[14])/(3*y[7]*y[15]*y[19]) - 
    (4*y[5]*y[20])/(3*y[7]*y[19]) - (4*y[1]*y[6]*y[22])/(3*y[4]*y[7]*y[19]) + 
    (2*y[23])/(3*y[1]*y[11]) + (4*y[23])/(3*y[6]*y[11]) - 
    (2*y[2]*y[23])/(3*y[5]*y[6]*y[11]) + (4*y[27])/(3*y[7]) + 
    (4*y[29])/(3*y[6]*y[7]) + (2*y[35])/(3*y[1]) + (2*y[36])/(3*y[5]) - 
    (2*y[39])/(3*y[5]*y[11]*y[19]) + (4*y[6]*y[41])/(3*y[4]*y[19]) + 
    (2*y[42]*y[43])/(3*y[1]*y[5]*y[11]) + (y[5]*y[46])/
     (3*y[1]*y[15]*y[26]^2) + (y[5]*y[51])/(3*y[1]*y[4]*y[26]^2) + 
    y[52]/(3*y[15]*y[26]^2) + y[53]/(3*y[4]*y[26]^2) + y[54]/6 + 
    y[55]/(6*y[1]*y[15]) + y[56]/(6*y[1]*y[4]) + y[57]/(6*y[4]) + 
    y[58]/(6*y[19]) + (2*y[59])/(3*y[11]) + y[60]/(6*y[15]*y[19]*y[26]) + 
    y[61]/(6*y[15]*y[26]) + y[63]/(6*y[62]) - 
    (y[5]*y[64])/(6*y[1]*y[4]*y[26]) + y[65]/(6*y[1]*y[15]*y[26]) + 
    y[66]/(6*y[4]*y[26]) + y[68]/(6*y[62]*y[67]) + y[70]/(6*y[67]*y[69]) + 
    y[71]/(6*y[69]), f[11] -> 11/18 + (11*y[5]*y[6])/(18*y[4]) + 
    (7*y[1]*y[6])/(9*y[4]*y[7]) + (7*y[14]*y[16])/(9*y[7]*y[15]) + 
    1/(6*y[1]*y[18]^2) + 1/(2*y[18]) - (7*y[5])/(9*y[6]*y[7]*y[19]) - 
    14/(9*y[11]*y[19]) - 11/(18*y[6]*y[11]*y[19]) + 
    (7*y[14])/(9*y[7]*y[15]*y[19]) - (7*y[5]*y[20])/(9*y[7]*y[19]) - 
    (7*y[1]*y[6]*y[22])/(9*y[4]*y[7]*y[19]) + (11*y[23])/(18*y[6]*y[11]) + 
    (7*y[27])/(9*y[7]) + (7*y[29])/(9*y[6]*y[7]) + y[36]/(3*y[5]) + 
    (y[2]*y[37])/(3*y[5]*y[6]*y[11]) - y[39]/(3*y[5]*y[11]*y[19]) + 
    (y[42]*y[43])/(3*y[1]*y[5]*y[11]) + y[72]/(6*y[1]*y[9]) + 
    y[73]/(3*y[1]*y[11]) + y[74]/(6*y[9]*y[18]) - y[75]/(6*y[18]) + 
    y[76]/(18*y[19]) + (y[5]*y[15])/(6*y[6]*y[19]*y[77]) + 
    (y[5]*y[15]*y[20])/(6*y[19]*y[77]) + (y[6]*y[78])/(18*y[4]*y[19]) + 
    y[79]/(6*y[9]*y[18]^2) + y[80]/(9*y[11]) + y[81]/(6*y[1]*y[9]*y[18]^2) + 
    y[82]/(6*y[1]*y[9]*y[18]) + y[83]/(6*y[77]) + y[84]/(6*y[6]*y[77]) + 
    y[85]/(18*y[9]), f[12] -> 203/108 + 5/(24*y[1]) + 
    (y[3]*y[5])/(24*y[1]*y[4]) + (257*y[1]*y[6])/(108*y[4]*y[7]) + 
    1/(24*y[1]*y[15]) + (257*y[14]*y[16])/(108*y[7]*y[15]) - 1/(3*y[18]^2) + 
    1/(3*y[1]*y[18]^2) - 1/(6*y[1]*y[18]) - 
    (257*y[5])/(108*y[6]*y[7]*y[19]) - 239/(54*y[11]*y[19]) - 
    203/(108*y[6]*y[11]*y[19]) + (257*y[14])/(108*y[7]*y[15]*y[19]) - 
    (257*y[5]*y[20])/(108*y[7]*y[19]) - (257*y[1]*y[6]*y[22])/
     (108*y[4]*y[7]*y[19]) + (203*y[23])/(108*y[6]*y[11]) - 
    (2*y[2]*y[23])/(3*y[5]*y[6]*y[11]) + (y[5]*y[25])/(24*y[1]*y[4]*y[26]) + 
    (257*y[27])/(108*y[7]) + y[28]/(24*y[1]*y[15]*y[26]) + 
    (257*y[29])/(108*y[6]*y[7]) + y[30]/(24*y[15]*y[26]) + 
    y[32]/(24*y[4]*y[26]) + (2*y[36])/(3*y[5]) - 
    (2*y[39])/(3*y[5]*y[11]*y[19]) + (2*y[42]*y[43])/(3*y[1]*y[5]*y[11]) + 
    (y[5]*y[15])/(2*y[6]*y[19]*y[77]) + (y[5]*y[15]*y[20])/(2*y[19]*y[77]) + 
    y[79]/(3*y[9]*y[18]^2) + y[81]/(3*y[1]*y[9]*y[18]^2) + y[83]/(2*y[77]) + 
    y[84]/(2*y[6]*y[77]) + y[86]/(24*y[9]*y[18]) + y[87]/(216*y[4]*y[19]) + 
    y[88]/(8*y[1]*y[11]) + y[89] + y[90]/(216*y[19]) + y[91]/(216*y[11]) + 
    y[92]/(24*y[1]*y[9]) + y[93]/(24*y[1]*y[9]*y[18]) + y[94]/(216*y[4]) + 
    y[95]/(216*y[9]), f[18] -> -1/6*y[2]/y[6] - (7*y[1]*y[6])/(6*y[4]*y[7]) - 
    4/(3*y[11]) - (7*y[14]*y[16])/(6*y[7]*y[15]) + y[2]/(6*y[6]*y[19]) + 
    (7*y[5])/(6*y[6]*y[7]*y[19]) + 2/(y[11]*y[19]) - 
    (7*y[14])/(6*y[7]*y[15]*y[19]) + (7*y[5]*y[20])/(6*y[7]*y[19]) + 
    (7*y[1]*y[6]*y[22])/(6*y[4]*y[7]*y[19]) + 
    (2*y[2]*y[23])/(3*y[5]*y[6]*y[11]) - (7*y[27])/(6*y[7]) - 
    (7*y[29])/(6*y[6]*y[7]) - (2*y[35])/(3*y[1]) + 
    (y[5]*y[35])/(3*y[1]*y[4]) - y[35]/(3*y[1]*y[15]) - (2*y[36])/(3*y[5]) - 
    (2*y[42]*y[43])/(3*y[1]*y[5]*y[11]) - (y[5]*y[46])/
     (3*y[1]*y[15]*y[26]^2) - (y[5]*y[51])/(3*y[1]*y[4]*y[26]^2) - 
    (y[5]*y[15])/(2*y[6]*y[19]*y[77]) - (y[5]*y[15]*y[20])/(2*y[19]*y[77]) + 
    y[96]/6 + y[97]/(6*y[4]) + y[98]/(6*y[19]) + (2*y[99])/(3*y[11]*y[19]) - 
    (y[6]*y[100])/(6*y[4]*y[19]) - (2*y[23]*y[101])/(3*y[11]) + 
    (y[5]*y[102])/(3*y[1]*y[4]*y[26]) + (y[6]*y[103])/(6*y[62]) + 
    (y[1]*y[6]*y[104])/(6*y[19]*y[62]) + y[105]/(6*y[15]*y[19]*y[26]) + 
    y[106]/(3*y[1]*y[15]*y[26]) + y[107]/(6*y[15]*y[26]) + y[108]/(2*y[77]) + 
    y[109]/(2*y[6]*y[77]) + y[110]/(6*y[4]*y[26]) + y[111]/(3*y[4]*y[26]^2) + 
    y[112]/(3*y[15]*y[26]^2), f[24] -> -1/6*1/(y[1]*y[18]^2) - 1/(2*y[18]) + 
    (y[2]*y[23])/(3*y[5]*y[6]*y[11]) - y[36]/(3*y[5]) - 
    (y[42]*y[43])/(3*y[1]*y[5]*y[11]) + y[75]/(6*y[18]) + 
    y[113]/(6*y[1]*y[9]) + y[114]/(6*y[9]*y[18]) + (y[39]*y[115])/(3*y[19]) + 
    y[116]/(3*y[1]*y[11]) + y[117]/(6*y[11]) + y[118]/(6*y[1]*y[9]*y[18]^2) - 
    (y[15]*y[119])/(6*y[9]) + y[120]/(6*y[9]*y[18]^2) + 
    y[121]/(6*y[1]*y[9]*y[18]), f[25] -> 1/(3*y[18]^2) - 1/(3*y[1]*y[18]^2) - 
    y[18]^(-1) + 1/(6*y[1]*y[18]) + (2*y[2]*y[23])/(3*y[5]*y[6]*y[11]) - 
    (2*y[36])/(3*y[5]) - (2*y[42]*y[43])/(3*y[1]*y[5]*y[11]) + 
    (2*y[39]*y[115])/(3*y[19]) + y[118]/(3*y[1]*y[9]*y[18]^2) + 
    y[120]/(3*y[9]*y[18]^2) + y[122]/(6*y[9]*y[18]) - 
    y[123]^2/(6*y[1]*y[11]) - y[43]/(6*y[124]) - 
    (y[43]^2*y[125])/(6*y[9]*y[124]) + y[126]/(6*y[11]) + 
    y[127]/(6*y[1]*y[9]*y[18]) + y[128]/(6*y[1]*y[9]) + y[129]/(6*y[9]), 
  f[27] -> -1/6*y[43]/y[11] + y[130]/(6*y[9]), 
  f[42] -> -1/12 - (y[5]*y[6])/(12*y[4]) + y[6]/(12*y[11]) - 
    y[6]/(12*y[11]*y[19]) - (y[6]*y[41])/(12*y[4]*y[19]) - 
    (y[1]*y[6]^2)/(12*y[4]*y[62]) - (y[1]*y[6]^2*y[104])/
     (12*y[4]*y[19]*y[62]) + y[131]/(12*y[19]), 
  f[46] -> -1/6*(y[1]*y[6]*y[104])/(y[19]*y[62]) + y[132]/(6*y[19]) - 
    (y[104]*y[133])/(6*y[62]) + y[134]/(6*y[62]*y[67]) + 
    y[135]/(6*y[67]*y[69]) + y[136]/(6*y[69]), 
  f[61] -> 1/6 + y[43]^2/(6*y[1]*y[11]) + y[137]/(12*y[9]) + 
    y[138]/(12*y[1]) - (y[5]*y[11]*y[19])/(6*y[1]*y[139]) - 
    (y[6]*y[15]*y[43]^3)/(6*y[11]*y[139]) + y[140]/(12*y[1]*y[9]) + 
    y[141]/(6*y[139]), f[68] -> y[23]/(6*y[5]*y[11]^2) + 
    (y[2]*y[37])/(6*y[5]*y[6]*y[11]) - (y[39]*y[115])/(6*y[19]) + y[142]/6, 
  f[69] -> y[43]^2/(6*y[11]) - (y[6]*y[15]*y[43]^3)/(6*y[11]*y[139]) + 
    (y[43]*y[143])/(6*y[139]), f[72] -> y[23]/(6*y[1]*y[11]) + 
    y[35]/(6*y[1]) + y[36]/(6*y[5]) + (y[2]*y[37])/(6*y[5]*y[6]*y[11]) - 
    y[43]/(6*y[11]) + (y[42]*y[43])/(6*y[1]*y[5]*y[11]) - 
    (y[5]*y[11]*y[19])/(6*y[1]*y[139]) + y[144]/6 + y[145]/(6*y[139]), 
  f[77] -> -1/6*1/y[6] + y[6]/(6*y[11]) - y[6]/(6*y[11]*y[19]) - 
    (y[1]^2*y[6])/(6*y[4]*y[62]) - (y[1]*y[11])/(6*y[62]) - 
    (y[1]^2*y[6]*y[104])/(6*y[4]*y[19]*y[62]) + y[146]/6 + 
    y[147]/(6*y[6]*y[19]) - (y[22]*y[148])/(6*y[4]*y[19]) + 
    y[149]/(6*y[19]) + y[150]/(6*y[4]), 
  f[78] -> -1/6*(y[6]*y[43])/y[11] + y[151]/6 + 
    (y[124]*y[152])/(6*y[1]*y[4]) + (y[11]^2*y[153])/(4*y[4]*y[154]) + 
    y[155]/(12*y[4]) + (y[19]*y[124]*y[156])/(6*y[1]*y[139]) + 
    (y[11]^2*y[157])/(12*y[158]^2) + (y[11]*y[19])/(12*y[158]) + 
    (y[11]*y[19]*y[124])/(6*y[1]*y[158]) + (y[11]*y[159]*y[160])/
     (6*y[139]*y[158]) + y[161]/(12*y[62]) + (y[11]*y[162])/
     (12*y[154]*y[158]) + y[163]/(6*y[139]) + (y[11]^2*y[164])/
     (12*y[154]*y[158]^2) + y[165]/(6*y[62]*y[67]) + y[166]/(12*y[62]^2) + 
    y[167]/(12*y[62]*y[158]) + y[168]/(12*y[62]^2*y[158]) + 
    y[169]/(12*y[62]*y[158]^2) + y[170]/(6*y[69]) + y[171]/(6*y[67]*y[69]), 
  f[85] -> 16 - (32*y[3])/(3*y[5]*y[11]^2*y[19]) + 
    (32*y[15])/(3*y[1]*y[11]^3*y[19]) + (16*y[15]*y[17])/
     (3*y[5]*y[11]^4*y[19]) + (32*y[15]*y[17])/(3*y[11]^3*y[19]) - 
    (16*y[5]*y[6]*y[15]^4*y[43]^9*y[104])/(3*y[11]^2*y[139]^3) + 
    (16*y[6]*y[15]^3*y[23]*y[43]^7)/(3*y[11]^3*y[139]^2) - 
    (32*y[15]^2)/(3*y[1]*y[11]^3*y[139]) + 
    (16*y[15])/(3*y[5]*y[11]^4*y[19]*y[160]) + 
    (16*y[39])/(3*y[5]*y[11]*y[15]*y[19]*y[160]) - 
    (16*y[43])/(3*y[5]*y[15]*y[160]) - (32*y[43]^2)/(3*y[5]*y[11]*y[160]) + 
    (16*y[15]^2*y[43]^7)/(3*y[11]^3*y[139]*y[160]) - (16*y[15]*y[172])/3 + 
    (16*y[173])/(3*y[11]*y[19]) + (16*y[174])/(3*y[5]*y[11]^3*y[19]) + 
    (16*y[175])/(3*y[1]*y[11]*y[19]) - (16*y[3]*y[175])/(3*y[1]*y[139]) + 
    (16*y[176])/(3*y[1]*y[11]^2*y[19]) + (16*y[177])/(3*y[11]^2*y[19]) + 
    (16*y[43]*y[178])/(3*y[5]*y[11]) + (16*y[178])/
     (3*y[5]*y[11]*y[19]*y[160]) + y[179]/(y[5]*y[11]^3*y[19]*y[160]) + 
    y[180]/(y[5]*y[11]^2*y[19]*y[160]) + (16*y[43]*y[181])/
     (3*y[5]*y[11]*y[15]*y[160]) - (16*y[15]*y[182])/
     (3*y[1]*y[11]^2*y[139]) - (16*y[183])/(3*y[1]*y[11]*y[139]) + 
    (16*y[43]^5*y[184])/(3*y[11]*y[139]*y[160]) - (32*y[15]*y[43]^6*y[185])/
     (3*y[11]^2*y[139]*y[160]) - (16*y[186])/(3*y[5]*y[11]^2*y[15]*y[160]) - 
    (16*y[187])/(3*y[5]*y[11]^2*y[160]) + (16*y[43]*y[188])/
     (3*y[139]*y[160]) - (16*y[15]*y[189])/(3*y[5]*y[11]^4*y[160]) - 
    (16*y[43]*y[190])/(3*y[5]*y[11]^2) + (16*y[191])/(3*y[5]*y[11]^3) + 
    (16*y[15]*y[192])/(3*y[5]*y[11]^4) + 
    (16*y[193])/(3*y[5]*y[11]^3*y[160]) + (16*y[15]*y[194])/(3*y[11]^3) - 
    (16*y[15]^2*y[195])/(3*y[11]^3*y[139]) + (16*y[15]^2*y[43]^6*y[196])/
     (3*y[11]^2*y[139]^2) + (16*y[5]*y[15]^3*y[43]^8*y[197])/
     (3*y[11]*y[139]^3) + (16*y[43]*y[198])/(3*y[11]) - 
    (16*y[15]*y[43]^5*y[199])/(3*y[11]*y[139]^2) - (16*y[200])/(3*y[11]^2) + 
    (16*y[15]*y[201])/(3*y[11]^2*y[139]) + (16*y[202])/(3*y[11]*y[139]) - 
    (16*y[203])/(3*y[139]) - (16*y[204])/(3*y[139]^2) + 
    (16*y[205])/(3*y[139]^3), f[90] -> 391/(216*y[1]) + 1/(3*y[11]*y[19]) + 
    1/(6*y[6]*y[11]*y[19]) - (355*y[19])/(216*y[9]) + 
    (355*y[19])/(216*y[1]*y[9]) + y[37]/(6*y[6]*y[11]) - 
    (391*y[43])/(216*y[1]*y[11]) + (y[5]*y[15])/(6*y[6]*y[19]*y[77]) + 
    (y[5]*y[15]*y[20])/(6*y[19]*y[77]) + y[83]/(6*y[77]) + 
    y[84]/(6*y[6]*y[77]) + y[206]/(216*y[1]*y[4]) + y[207]/216 - 
    (y[5]*y[104]*y[208])/(6*y[4]*y[19]) + y[209]/y[11] + 
    (y[3]*y[104])/(6*y[6]*y[19]*y[210]) + y[211]/(216*y[4]) + 
    (y[3]*y[212])/(6*y[6]*y[210]) + y[213]/(6*y[19]) + y[214]/(6*y[210]) + 
    y[215]/(6*y[19]*y[210]), 
  f[92] -> -1/6*1/y[1] + y[23]/(3*y[5]*y[6]*y[11]) - 
    y[43]/(3*y[1]*y[5]*y[11]^2) - y[43]/(6*y[11]) + y[116]/(6*y[1]*y[11]) + 
    y[147]/(3*y[1]*y[5]*y[11]) - (y[3]*y[43]*y[104]^2)/
     (6*y[6]*y[19]*y[210]^2) - (y[11]*y[19])/(2*y[1]*y[210]) - 
    (y[15]*y[104])/(3*y[6]*y[19]*y[210]) - (y[15]*y[212])/(3*y[6]*y[210]) + 
    y[216]/6 + y[217]/(6*y[1]*y[4]) + y[218]/(6*y[4]) - y[219]/(3*y[5]) + 
    y[220]/3 - (y[3]*y[43]*y[221]*y[222])/(6*y[6]*y[210]^2) + 
    y[223]/(6*y[210]) + y[224]/(6*y[19]*y[210]) + 
    (y[43]*y[104]*y[225])/(6*y[19]*y[210]^2) + (y[43]*y[226])/(6*y[210]^2), 
  f[93] -> 5/(6*y[19]) + (2*y[23])/(3*y[5]*y[6]*y[11]) + 
    (2*y[104])/(3*y[1]*y[11]) - (2*y[104])/(3*y[1]*y[5]*y[11]) - 
    (y[3]*y[43]*y[104]^2)/(3*y[6]*y[19]*y[210]^2) - 
    (7*y[11]*y[19])/(6*y[1]*y[210]) - (y[3]*y[43]*y[221]*y[222])/
     (3*y[6]*y[210]^2) + (y[43]*y[104]*y[225])/(3*y[19]*y[210]^2) + 
    (y[43]*y[226])/(3*y[210]^2) + y[227]/6 - (2*y[228])/3 + (2*y[229])/3 - 
    y[43]/(6*y[1]*y[230]) - (2*y[43]*y[231])/(3*y[11]) - 
    (y[104]*y[232])/(6*y[6]*y[19]*y[210]) - (y[212]*y[232])/(6*y[6]*y[210]) + 
    (y[11]*y[43])/(6*y[233]) - (y[43]*y[234])/(6*y[1]*y[233]) + 
    (y[15]*y[43])/(6*y[235]) + (y[43]*y[124])/(6*y[1]*y[235]) - 
    1/(6*y[4]^2*y[230]*y[235]) + 1/(3*y[4]*y[230]*y[235]) + 
    (y[236]*y[237])/(6*y[4]^2*y[235]) + y[238]/(6*y[4]*y[235]) + 
    y[239]/(6*y[230]*y[235]) + (y[11]^2*y[152]^2*y[240])/(6*y[4]^2*y[69]) + 
    (y[11]*y[43]*y[241])/(6*y[69]*y[230]) + y[242]/(6*y[1]*y[4]) + 
    y[243]/(6*y[4]) + y[244]/(6*y[210]) + y[245]/(6*y[19]*y[210]) + 
    (y[43]*y[246])/(6*y[233]*y[235]) + y[247]/(y[4]*y[69]) + 
    y[248]/(6*y[69]) + y[249]/(6*y[69]*y[235]), 
  f[104] -> 2/(3*y[11]) - 1/(y[11]*y[19]) + y[37]/(3*y[5]*y[6]*y[11]) + 
    y[43]/(3*y[1]*y[5]*y[11]^2) + (y[23]*y[101])/(3*y[11]) + 
    y[104]/(3*y[1]*y[5]*y[11]) + (y[3]*y[104])/(6*y[6]*y[19]*y[77]^2) + 
    (y[3]*y[212])/(6*y[6]*y[77]^2) + y[217]/(3*y[1]*y[4]) + y[250]/3 + 
    y[251]/3 + y[252]/(3*y[6]*y[19]*y[77]) + y[253]/(3*y[19]*y[77]) + 
    y[254]/(6*y[4]*y[19]) + (y[5]*y[255])/(3*y[19]) + 
    y[256]/(6*y[19]*y[77]^2) + y[257]/(3*y[4]) + y[258]/(3*y[6]*y[77]) + 
    y[259]/(3*y[77]) + y[260]/(6*y[77]^2), 
  f[105] -> -5/(6*y[6]*y[11]*y[19]) + (2*y[23])/(3*y[1]*y[11]) + 
    (5*y[23])/(6*y[6]*y[11]) - (2*y[23])/(3*y[5]*y[6]*y[11]) + 
    (2*y[43])/(3*y[1]*y[5]*y[11]^2) + (2*y[104])/(3*y[1]*y[5]*y[11]) + 
    (y[3]*y[104])/(3*y[6]*y[19]*y[77]^2) + (y[3]*y[212])/(3*y[6]*y[77]^2) + 
    (2*y[217])/(3*y[1]*y[4]) + (2*y[251])/3 + (2*y[5]*y[255])/(3*y[19]) + 
    (2*y[257])/(3*y[4]) + y[260]/(3*y[77]^2) - (2*y[261])/3 + 
    y[262]/(y[11]*y[19]) + y[263]/(6*y[19]*y[77]) + 
    y[264]/(6*y[6]*y[19]*y[77]) + y[265]/(6*y[4]*y[19]) + y[266]/(6*y[11]) + 
    y[267]/(y[19]*y[77]^2) + y[268]/(6*y[6]*y[77]) + y[269]/(6*y[77]), 
  f[109] -> (-2*y[23])/(3*y[5]*y[6]*y[11]) + 
    (2*y[43])/(3*y[1]*y[5]*y[11]^2) + (2*y[104])/(3*y[1]*y[5]*y[11]) + 
    y[43]/(6*y[1]*y[124]) - y[43]^2/(6*y[9]*y[124]) + 
    y[43]^2/(6*y[1]*y[9]*y[124]) + (y[3]*y[43]*y[104]^2)/
     (3*y[6]*y[19]*y[210]^2) + (7*y[11]*y[19])/(6*y[1]*y[210]) + 
    (2*y[15]*y[104])/(3*y[6]*y[19]*y[210]) + (2*y[15]*y[212])/
     (3*y[6]*y[210]) - (2*y[220])/3 + (y[3]*y[43]*y[221]*y[222])/
     (3*y[6]*y[210]^2) + (y[43]*y[147]*y[225])/(3*y[19]*y[210]^2) - 
    (y[43]*y[226])/(3*y[210]^2) - (y[3]*y[43]^2)/(6*y[124]*y[233]) + 
    (y[43]*y[234])/(6*y[1]*y[233]) + (2*y[270])/3 + y[271]/(6*y[9]) + 
    y[272]/(6*y[1]*y[9]) + (y[43]*y[273])/(6*y[233]) + y[274]/(6*y[210]) + 
    y[275]/(y[19]*y[210]), f[129] -> 1/3 - 1/(6*y[1]) - 
    (y[5]*y[15])/(6*y[1]*y[4]) + y[6]/(6*y[11]*y[19]) + 
    y[43]/(6*y[1]*y[11]) + (y[5]*y[104]*y[208])/(6*y[4]*y[19]) - 
    (y[11]*y[43])/(6*y[233]) + (y[5]*y[255])/(6*y[19]) + y[276]/(6*y[11]) + 
    (y[5]*y[277])/(6*y[4]) + (y[11]*y[43]*y[278])/(6*y[233]*y[235]) + 
    y[279]/(6*y[69]) + (y[43]*y[280])/(6*y[69]*y[235]), 
  f[142] -> y[19]/(6*y[1]*y[9]) - y[43]/(6*y[5]*y[11]^2) + 
    y[43]/(6*y[1]*y[5]*y[11]^2) + y[104]/(6*y[1]*y[5]*y[11]) + 
    y[281]/(6*y[11]) + y[282]/6 + y[283]/(6*y[9]), 
  f[143] -> -1/6*y[43]/(y[1]*y[11]) - (y[43]*y[104])/(6*y[11]) + 
    (y[6]*y[15]*y[43]^3)/(6*y[11]*y[139]) + y[284]/6 + 
    (y[283]*y[285])/(6*y[1]*y[139]) + y[286]/(6*y[9]) + 
    y[287]/(6*y[1]*y[9]) + y[288]/(6*y[139]), 
  f[146] -> -1/6*1/(y[5]*y[11]) + y[23]/(6*y[11]) + y[37]/(6*y[1]*y[11]) + 
    y[43]/(6*y[5]*y[11]^2) - y[43]/(6*y[1]*y[5]*y[11]^2) + y[146]/6 + 
    y[147]/(6*y[1]*y[5]*y[11]) + y[289]/(6*y[1]) + y[290]/(6*y[1]*y[4]) + 
    y[291]/(6*y[4]), f[147] -> y[5]/6 + y[6]/(6*y[11]*y[19]) - 
    (y[6]*y[15]*y[43]^3)/(6*y[11]*y[139]) + y[254]/(12*y[4]*y[19]) + 
    (y[5]*y[255])/(6*y[19]) + (y[6]*y[292])/(12*y[9]) + y[293]/(6*y[11]) + 
    y[294]/(6*y[4]) + y[295]/(6*y[139]), 
  f[150] -> -1/6*y[43]/(y[5]*y[11]^2) + y[43]/(6*y[1]*y[5]*y[11]^2) + 
    y[104]/(6*y[1]*y[5]*y[11]) - (y[11]*y[19])/(6*y[233]) + 
    (y[11]*y[19])/(6*y[1]*y[233]) + y[281]/(6*y[11]) + y[282]/6, 
  f[154] -> y[23]/(6*y[5]*y[6]*y[11]) + y[37]/(6*y[1]*y[11]) - 
    y[43]/(6*y[1]*y[5]*y[11]^2) + y[43]/(6*y[11]) + 
    y[147]/(6*y[1]*y[5]*y[11]) - y[219]/(6*y[5]) + 
    (y[283]*y[285])/(6*y[1]*y[139]) + y[296]/6 + y[297]/(6*y[139]), 
  f[156] -> -1/6*(y[6]*y[15]*y[43]^3)/(y[11]*y[139]) + y[146]/6 - 
    (y[6]*y[11]*y[160]^2)/(6*y[62]*y[158]) + (y[1]*y[6]*y[11]*y[160]^2)/
     (6*y[139]*y[158]) + y[285]/(6*y[1]*y[4]) + 
    (y[19]*y[285])/(6*y[1]*y[139]) + (y[43]*y[298])/(6*y[11]) + 
    y[299]/(6*y[4]) + y[300]/(6*y[139]), 
  f[159] -> y[40]/(6*y[1]) + y[43]/(6*y[11]) - y[43]/(6*y[1]*y[11]) + 
    y[146]/6 + (y[11]*y[19])/(6*y[233]) + (y[11]*y[124]^2)/(6*y[4]*y[233]) - 
    (y[11]*y[124]^2)/(6*y[1]*y[4]*y[233]) + y[301]/(6*y[4]) + 
    y[302]/(6*y[1]*y[4]), f[167] -> (-16*y[3])/(3*y[1]) + 
    (16*y[3])/(3*y[5]) - (16*y[15]*y[117]^2)/(3*y[1]*y[11]^3) + 
    (16*y[5]*y[6]*y[15]^4*y[43]^9*y[104])/(3*y[11]^2*y[139]^3) - 
    (16*y[6]*y[15]^3*y[23]*y[43]^7)/(3*y[11]^3*y[139]^2) + 
    (64*y[15]^2)/(3*y[1]*y[11]^3*y[139]) - 
    (16*y[15])/(3*y[1]*y[5]*y[11]^4*y[160]) - (16*y[43])/(3*y[5]*y[160]) - 
    (16*y[15]^2*y[43]^7)/(3*y[11]^3*y[139]*y[160]) - 
    (80*y[15]*y[43]^5*y[185])/(3*y[11]*y[139]*y[160]) + 
    (16*y[15]*y[189])/(3*y[5]*y[11]^4*y[160]) + 
    (16*y[5]^2*y[15]^2*y[19]*y[290])/(3*y[1]*y[139]^2) + 
    (16*y[3]*y[5]*y[19]*y[290])/(y[1]*y[139]) - (16*y[303])/(3*y[1]*y[11]) + 
    (16*y[15]*y[43]^3*y[304])/(3*y[5]*y[11]^4) + 
    (16*y[43]*y[305])/(y[5]*y[11]^2) - (16*y[306])/(3*y[1]*y[5]*y[11]^3*
      y[160]) - (16*y[43]^2*y[307])/(3*y[5]*y[11]^3) - 
    (16*y[43]*y[308])/(3*y[1]*y[5]*y[11]^2) - (16*y[43]*y[309])/
     (3*y[5]*y[11]*y[160]) + (16*y[15]*y[310])/(3*y[1]*y[11]^2*y[139]) + 
    (16*y[311])/(3*y[1]*y[11]*y[139]) + (16*y[15]*y[43]^6*y[312])/
     (3*y[11]^2*y[139]*y[160]) - (16*y[15]*y[313])/(3*y[1]*y[5]*y[11]^4) + 
    (16*y[43]*y[314])/(3*y[5]*y[11]^2*y[160]) - 
    (16*y[315])/(3*y[1]*y[5]*y[11]^3) + (16*y[15]*y[43]*y[316])/
     (3*y[139]*y[160]) - (16*y[3]*y[317])/(3*y[1]*y[5]) - 
    (16*y[318])/(3*y[1]*y[11]^2) + (16*y[319])/(3*y[1]*y[5]*y[11]) - 
    (16*y[320])/(3*y[5]*y[11]) - (16*y[15]*y[43]^2*y[321])/(3*y[11]^3) + 
    (16*y[322])/(3*y[5]*y[11]^3*y[160]) + (16*y[15]^2*y[323])/
     (3*y[11]^3*y[139]) - (16*y[43]*y[324])/(3*y[11]^2) - 
    (16*y[5]*y[15]^3*y[43]^8*y[325])/(3*y[11]*y[139]^3) - 
    (16*y[15]^2*y[43]^6*y[326])/(3*y[11]^2*y[139]^2) + 
    (16*y[15]*y[43]^5*y[327])/(3*y[11]*y[139]^2) + y[328]/y[11] + 
    (16*y[15]*y[329])/(3*y[11]^2*y[139]) - (16*y[330])/(3*y[11]*y[139]) + 
    (16*y[331])/(3*y[139]) + (16*y[332])/(3*y[139]^2) - 
    (16*y[333])/(3*y[139]^3), f[172] -> -427/(216*y[1]) + 
    1/(6*y[1]*y[9]*y[18]) + (391*y[14]*y[18])/(216*y[7]*y[15]) + 
    (427*y[43]*y[101])/(216*y[11]) + (y[3]*y[104])/(6*y[6]^2*y[19]*y[77]) + 
    (y[3]*y[5]*y[104]^2)/(6*y[4]*y[19]) - (391*y[146])/216 - 
    (y[3]*y[104]^2)/(6*y[6]^2*y[19]*y[210]) - 
    (y[3]*y[221])/(6*y[6]^2*y[77]) + y[334]/(216*y[1]*y[4]) + y[335]/6 + 
    y[336]/(216*y[9]) + y[337]/(6*y[19]) + y[338]/(216*y[1]*y[9]) + 
    y[339]/(6*y[6]*y[210]) + (y[3]*y[340])/(6*y[6]^2*y[210]) - 
    (y[104]*y[341])/(6*y[6]*y[19]*y[210]) + (y[15]*y[342])/(6*y[210]) + 
    (391*y[343])/(216*y[6]*y[7]) + y[344]/(6*y[1]*y[4]*y[26]) + 
    (391*y[345])/(216*y[7]) + y[346]/(216*y[4]) + y[347]/(6*y[15]*y[26]) + 
    (y[15]*y[348])/(6*y[19]*y[210]) + y[349]/(6*y[1]*y[15]*y[26]) + 
    y[350]/(6*y[19]*y[77]) + y[351]/(6*y[6]*y[19]*y[77]) + 
    y[352]/(6*y[6]*y[77]) + y[353]/(6*y[4]*y[26]) + y[354]/(6*y[77]), 
  f[180] -> 5/(18*y[1]) - (7*y[14]*y[18])/(9*y[7]*y[15]) + 
    y[43]/(3*y[5]*y[6]*y[11]*y[15]) + y[43]/(6*y[9]*y[18]^2) - 
    y[43]/(6*y[1]*y[9]*y[18]^2) - (5*y[43]*y[101])/(18*y[11]) + 
    (y[3]*y[104]^2)/(6*y[6]^2*y[19]*y[77]^2) + (11*y[146])/18 + 
    y[147]/(3*y[1]*y[5]*y[11]*y[15]) + (5*y[290])/(18*y[1]*y[4]) + 
    (y[104]*y[306])/(6*y[6]^2*y[19]*y[77]) - (y[221]*y[306])/
     (6*y[6]^2*y[77]) + y[337]/(3*y[19]) - (y[3]*y[340])/(6*y[6]^2*y[77]^2) - 
    (7*y[343])/(9*y[6]*y[7]) - (7*y[345])/(9*y[7]) + 
    (y[104]*y[350])/(6*y[19]*y[77]^2) + (y[104]*y[351])/
     (6*y[6]*y[19]*y[77]^2) - y[355]/(3*y[5]) + y[356]/3 + y[357]/6 + 
    y[358]/6 + y[359]/(6*y[6]*y[77]^2) + y[360]/(18*y[1]*y[9]) + 
    y[361]/(6*y[19]*y[77]) - (y[104]*y[362])/(3*y[4]*y[19]) + 
    y[363]/(18*y[9]) + y[364]/(6*y[6]*y[19]*y[77]) + y[365]/(18*y[4]) + 
    y[366]/(6*y[6]*y[77]) + y[367]/(6*y[77]) + y[368]/(6*y[77]^2), 
  f[181] -> 253/(216*y[1]) - 1/(24*y[1]*y[15]) - y[14]/(2*y[5]*y[6]*y[15]) - 
    3/(8*y[9]*y[18]) + 3/(8*y[1]*y[9]*y[18]) - 1/(6*y[1]*y[5]*y[15]*y[18]) - 
    (257*y[14]*y[18])/(108*y[7]*y[15]) + 
    (2*y[43])/(3*y[5]*y[6]*y[11]*y[15]) + y[43]/(3*y[9]*y[18]^2) - 
    y[43]/(3*y[1]*y[9]*y[18]^2) - (253*y[43]*y[101])/(216*y[11]) - 
    (2*y[104])/(3*y[1]*y[5]*y[11]*y[15]) + (y[3]*y[104]^2)/
     (3*y[6]^2*y[19]*y[77]^2) + (203*y[146])/108 - 
    (y[3]*y[104]^2)/(24*y[6]^2*y[19]*y[210]) + (17*y[337])/(24*y[19]) + 
    y[339]/(24*y[6]*y[210]) - (y[3]*y[340])/(3*y[6]^2*y[77]^2) + 
    (y[3]*y[340])/(24*y[6]^2*y[210]) - (y[104]*y[341])/
     (24*y[6]*y[19]*y[210]) + (y[15]*y[342])/(24*y[210]) - 
    (257*y[343])/(108*y[6]*y[7]) + y[344]/(24*y[1]*y[4]*y[26]) - 
    (257*y[345])/(108*y[7]) + y[347]/(24*y[15]*y[26]) + 
    (y[15]*y[348])/(24*y[19]*y[210]) + y[349]/(24*y[1]*y[15]*y[26]) + 
    (y[104]*y[350])/(3*y[19]*y[77]^2) + (y[104]*y[351])/
     (3*y[6]*y[19]*y[77]^2) + y[353]/(24*y[4]*y[26]) - (2*y[355])/(3*y[5]) + 
    (2*y[356])/3 + y[368]/(3*y[77]^2) + y[369]/(216*y[1]*y[4]) + 
    (y[104]*y[370])/(24*y[6]^2*y[19]*y[77]) - (y[221]*y[370])/
     (24*y[6]^2*y[77]) + y[371]/(2*y[5]*y[15]) + y[372]/(216*y[1]*y[9]) + 
    y[373]/(24*y[19]*y[77]) + (y[104]*y[374])/(24*y[4]*y[19]) + 
    y[375]/(216*y[9]) + y[376]/(y[6]*y[77]^2) + 
    y[377]/(24*y[6]*y[19]*y[77]) + y[378]/(216*y[4]) + 
    y[379]/(24*y[6]*y[77]) + y[380]/(24*y[77]), 
  f[187] -> y[14]/(2*y[5]*y[6]*y[15]) + (7*y[14]*y[18])/(6*y[7]*y[15]) - 
    1/(6*y[6]*y[19]) - y[43]/(6*y[11]) - 
    (2*y[43])/(3*y[5]*y[6]*y[11]*y[15]) + y[43]/(6*y[1]*y[15]*y[18]*y[26]) + 
    (2*y[104])/(3*y[1]*y[5]*y[11]*y[15]) - (y[3]*y[104]^2)/
     (3*y[6]^2*y[19]*y[77]^2) + (y[3]*y[340])/(3*y[6]^2*y[77]^2) + 
    (7*y[343])/(6*y[6]*y[7]) + (7*y[345])/(6*y[7]) - 
    (y[104]*y[351])/(3*y[6]*y[19]*y[77]^2) + (2*y[355])/(3*y[5]) + 
    (2*y[104]*y[362])/(3*y[4]*y[19]) - y[371]/(2*y[5]*y[15]) + y[381]/6 + 
    (2*y[382])/(3*y[1]) + y[383]/(6*y[1]*y[15]) - 
    (y[104]*y[384])/(6*y[6]^2*y[19]*y[77]) + (y[221]*y[384])/
     (6*y[6]^2*y[77]) + y[385]/(3*y[1]*y[4]) + y[386]/6 - 
    (2*y[387])/(3*y[5]*y[6]) + y[388]/(3*y[6]*y[77]^2) + 
    y[389]/(6*y[19]*y[77]) + y[390]/(6*y[19]) + y[391]/(6*y[15]*y[26]) + 
    (y[104]*y[392])/(3*y[19]*y[77]^2) + y[393]/(6*y[6]*y[19]*y[77]) + 
    y[394]/(6*y[1]*y[15]*y[26]) + (2*y[395])/(3*y[4]) + 
    y[396]/(3*y[1]*y[4]*y[26]) - (y[43]*y[397])/6 + y[398]/(6*y[6]*y[77]) + 
    y[399]/(3*y[4]*y[26]) + y[400]/(6*y[77]) + 
    y[401]/(3*y[1]*y[15]*y[26]^2) + y[402]/(3*y[77]^2) + 
    y[403]/(3*y[1]*y[4]*y[26]^2) + y[404]/(3*y[4]*y[26]^2) + 
    y[405]/(3*y[15]*y[26]^2), f[189] -> -1/6*y[43]/y[11] - 
    y[43]/(6*y[6]*y[11]) + (y[14]*y[157])/(6*y[7]*y[15]) + 
    y[406]/(6*y[6]*y[7]) + y[407]/(6*y[7]), 
  f[193] -> y[23]/(6*y[9]) + y[37]/(6*y[1]*y[9]) - 
    y[43]/(3*y[5]*y[6]*y[11]*y[15]) - y[43]/(6*y[9]*y[18]^2) + 
    y[43]/(6*y[1]*y[9]*y[18]^2) + y[104]/(3*y[1]*y[5]*y[11]*y[15]) - 
    (y[3]*y[43]*y[104]^3)/(6*y[6]^2*y[19]*y[210]^2) - 
    (y[11]*y[19])/(2*y[1]*y[210]) - (y[104]^2*y[306])/
     (6*y[6]^2*y[19]*y[210]) + (y[306]*y[340])/(6*y[6]^2*y[210]) - 
    (y[43]*y[104]^2*y[341])/(6*y[6]*y[19]*y[210]^2) + 
    (y[15]*y[43]*y[104]*y[348])/(6*y[19]*y[210]^2) + y[355]/(3*y[5]) + 
    y[408]/3 + y[409]/6 + y[410]/6 - (y[3]*y[43]*y[411])/
     (6*y[6]^2*y[210]^2) + y[412]/(6*y[6]*y[210]) - 
    (y[104]*y[413])/(6*y[6]*y[19]*y[210]) + (y[43]*y[414])/
     (6*y[6]*y[210]^2) + (y[15]*y[43]*y[415])/(6*y[210]^2) + 
    y[416]/(6*y[210]) + y[417]/(6*y[19]*y[210]), 
  f[230] -> y[418]/(6*y[9]) + y[419]/(6*y[1]*y[9]) + y[420]/(6*y[1]) + 
    (y[19]*y[421])/(6*y[1]*y[139]) + y[422]/(6*y[139]), 
  f[234] -> -1/4*(y[1]*y[18])/(y[7]*y[15]) + (y[6]*y[19])/(12*y[9]) + 
    (y[104]*y[362])/(6*y[4]*y[19]) + y[423]/6 + (y[6]^2*y[11]*y[19])/
     (4*y[9]*y[424]) + (y[1]*y[6]*y[19]*y[230])/(4*y[7]*y[424]) - 
    (y[3]*y[5]*y[425])/(6*y[4]) + y[426]/(6*y[19]) + y[427]/(6*y[139]), 
  f[238] -> y[43]/(6*y[230]) - (y[11]*y[43]*y[428])/(6*y[139]*y[230]) + 
    (y[43]*y[429]*y[430])/(12*y[233]) + (y[43]*y[431])/(12*y[230]*y[233]) - 
    (y[11]*y[43]^2*y[432])/(12*y[230]*y[233]^2) + (y[43]*y[433])/(6*y[139]) - 
    (y[43]^2*y[434])/(12*y[233]^2), 
  f[241] -> y[43]/(6*y[5]*y[6]*y[11]*y[15]) + 
    y[147]/(6*y[1]*y[5]*y[11]*y[15]) + y[371]/(12*y[5]*y[15]) + 
    y[387]/(6*y[5]*y[6]) + (y[19]*y[421])/(6*y[1]*y[139]) + y[435]/(6*y[1]) - 
    y[436]/(12*y[5]*y[15]) + y[437]/6 + y[43]/(12*y[18]*y[438]) - 
    y[43]/(12*y[1]*y[18]*y[438]) + y[124]/(12*y[438]) + 
    y[439]/(12*y[1]*y[438]) + y[440]/(6*y[139]), 
  f[243] -> 1/6 - (y[6]*y[11]*y[19]*y[160])/(6*y[62]*y[158]) + 
    (y[1]*y[6]*y[11]*y[19]*y[160])/(6*y[139]*y[158]) + 
    (y[283]*y[421])/(6*y[1]*y[139]) + y[441]/(6*y[4]) + 
    y[442]/(6*y[1]*y[4]) + y[443]/(6*y[139]), 
  f[247] -> -1/6 + (y[19]*y[25])/(6*y[62]) - y[19]^2/(6*y[158]) + 
    (y[19]^2*y[124])/(6*y[1]*y[158]) + (y[7]*y[11]*y[19]*y[160])/
     (6*y[62]*y[158]) - (y[43]^3*y[104]^2)/(6*y[19]*y[139]*y[230]) - 
    (y[11]^3*y[43]^3)/(12*y[230]*y[233]^2) - (y[3]*y[43]^3*y[104]^2)/
     (6*y[4]*y[19]*y[233]) + (y[43]^3*y[104]^2)/(6*y[19]*y[230]*y[233]) - 
    (y[6]*y[11]*y[43]^2*y[124])/(6*y[233]*y[235]) - 
    (y[43]*y[429]*y[430])/(12*y[233]) + y[444]/(6*y[4]) + 
    y[445]/(6*y[1]*y[4]) - (y[11]*y[19]*y[446])/(6*y[1]*y[139]) + 
    (y[43]^2*y[104]^2*y[447])/(6*y[4]*y[19]*y[139]) - 
    (y[11]*y[19]*y[160]*y[448])/(6*y[139]*y[158]) - 
    (y[43]^2*y[449])/(6*y[139]*y[230]) + (y[43]^2*y[450])/(6*y[230]*y[233]) - 
    (y[3]*y[43]*y[451])/(6*y[4]*y[233]) + (y[447]*y[451])/(6*y[4]*y[139]) + 
    (y[43]^2*y[452])/(12*y[233]^2) + y[453]/(6*y[139]) + y[454]/(6*y[69]) + 
    (y[43]^2*y[455])/(6*y[69]*y[235]), 
  f[254] -> (16*y[3])/(3*y[1]) + 16/(3*y[5]) + (16*y[15]*y[43]^3)/
     (3*y[5]*y[11]^4) + (16*y[15]*y[117]^2)/(3*y[1]*y[11]^3) + 
    (16*y[6]*y[15]^3*y[43]^7)/(3*y[11]^3*y[139]^2) - 
    (64*y[15]^2)/(3*y[1]*y[11]^3*y[139]) + 
    (16*y[15])/(3*y[1]*y[5]*y[11]^4*y[160]) - (16*y[43])/(3*y[5]*y[160]) - 
    (16*y[43]^2)/(y[5]*y[11]*y[15]*y[160]) + 
    (16*y[43]^3)/(3*y[5]*y[11]^2*y[15]*y[160]) + (16*y[15]^2*y[43]^6)/
     (3*y[11]^3*y[139]*y[160]) - (16*y[5]^2*y[15]^2*y[19]*y[290])/
     (3*y[1]*y[139]^2) - (16*y[3]*y[5]*y[19]*y[290])/(y[1]*y[139]) + 
    (16*y[303])/(3*y[1]*y[11]) + (16*y[306])/(3*y[1]*y[5]*y[11]^3*y[160]) + 
    (16*y[43]*y[308])/(3*y[1]*y[5]*y[11]^2) - (16*y[15]*y[310])/
     (3*y[1]*y[11]^2*y[139]) - (16*y[311])/(3*y[1]*y[11]*y[139]) + 
    (16*y[15]*y[313])/(3*y[1]*y[5]*y[11]^4) + 
    (16*y[315])/(3*y[1]*y[5]*y[11]^3) + (16*y[3]*y[317])/(3*y[1]*y[5]) + 
    (16*y[318])/(3*y[1]*y[11]^2) + (16*y[15]*y[456])/3 + 
    (16*y[43]*y[457])/(y[5]*y[11]^2) - (16*y[43]^2*y[458])/(3*y[5]*y[11]^3) - 
    (16*y[459])/(3*y[5]*y[15]*y[160]) + (16*y[43]*y[460])/
     (3*y[5]*y[11]*y[160]) - (16*y[461])/(3*y[5]*y[11]) + 
    (16*y[462])/(3*y[1]*y[5]*y[11]) + (16*y[5]*y[6]*y[15]^3*y[43]^7*y[104]*
      y[463])/(3*y[11]*y[139]^3) - (16*y[15]*y[43]^5*y[464])/
     (3*y[11]^2*y[139]*y[160]) - (16*y[15]*y[43]^2*y[465])/(3*y[11]^3) - 
    (16*y[43]*y[466])/(3*y[5]*y[11]^2*y[160]) - (16*y[15]*y[467])/
     (3*y[5]*y[11]^4*y[160]) + (16*y[43]^4*y[468])/(3*y[11]*y[139]*y[160]) + 
    (16*y[469])/(3*y[5]*y[11]^3*y[160]) - (16*y[15]^2*y[470])/
     (3*y[11]^3*y[139]) + (16*y[471])/(3*y[139]*y[160]) + 
    (16*y[43]*y[472])/(3*y[11]^2) - (16*y[473])/(3*y[11]) - 
    (16*y[15]^2*y[43]^6*y[474])/(3*y[11]^2*y[139]^2) - 
    (16*y[15]*y[43]^5*y[475])/(3*y[11]*y[139]^2) + (16*y[476])/(3*y[139]) + 
    (16*y[15]*y[477])/(3*y[11]^2*y[139]) + (16*y[478])/(3*y[11]*y[139]) + 
    (16*y[479])/(3*y[139]^2) + (16*y[480])/(3*y[139]^3), 
  f[257] -> (y[5]*y[6])/(6*y[4]) + y[5]/(6*y[6]*y[7]) + 
    (y[1]*y[6])/(6*y[4]*y[7]) + 1/(3*y[11]) - 1/(3*y[11]*y[19]) - 
    (y[5]*y[20])/(6*y[7]*y[19]) - (y[1]*y[6]*y[22])/(6*y[4]*y[7]*y[19]) + 
    y[40]/(6*y[6]*y[7]*y[19]) + (y[6]*y[41])/(6*y[4]*y[19]) + 
    (y[5]*y[481])/(6*y[7]) + y[482]/6 + y[483]/6 + y[484]/(6*y[19]), 
  f[259] -> 355/216 + (391*y[5])/(216*y[6]*y[7]) + 
    (391*y[1]*y[6])/(216*y[4]*y[7]) + 427/(108*y[11]) + 
    427/(216*y[6]*y[11]) - (391*y[14])/(216*y[7]*y[15]) - 
    (391*y[5])/(216*y[6]*y[7]*y[19]) - 427/(108*y[11]*y[19]) - 
    427/(216*y[6]*y[11]*y[19]) + (391*y[14])/(216*y[7]*y[15]*y[19]) - 
    (391*y[5]*y[20])/(216*y[7]*y[19]) - (391*y[1]*y[6]*y[22])/
     (216*y[4]*y[7]*y[19]) + y[19]/(6*y[1]*y[15]*y[26]) + y[35]/6 - 
    (y[3]*y[104])/(6*y[6]^2*y[19]*y[77]) + y[152]/(6*y[1]*y[4]*y[26]) + 
    (y[3]*y[104]^2)/(6*y[6]^2*y[19]*y[210]) + 
    (y[3]*y[221])/(6*y[6]^2*y[77]) + y[283]/(6*y[15]*y[26]) - 
    (y[3]*y[340])/(6*y[6]^2*y[210]) + (391*y[5]*y[481])/(216*y[7]) + 
    y[485]/(6*y[6]*y[77]) + y[486]/(6*y[77]) + y[487]/(6*y[9]) - 
    y[487]/(6*y[1]*y[9]) + y[488]/(216*y[4]*y[19]) + y[489]/(216*y[19]) + 
    y[490]/(6*y[6]*y[210]) + (y[104]*y[491])/(6*y[19]*y[210]) + 
    y[492]/(6*y[210]) + y[493]/(6*y[4]*y[26]) + 
    (y[104]*y[494])/(6*y[6]*y[19]*y[210]) + y[495]/(6*y[6]*y[19]*y[77]) + 
    y[496]/(216*y[4]) + y[497]/(6*y[19]*y[77]), 
  f[273] -> y[5]/(2*y[6]*y[7]) + (y[1]*y[6])/(2*y[4]*y[7]) - 
    y[14]/(2*y[7]*y[15]) + y[1]/(3*y[19]) - (y[5]*y[20])/(2*y[7]*y[19]) - 
    (y[1]*y[6]*y[22])/(2*y[4]*y[7]*y[19]) + y[35]/(6*y[1]*y[4]) + 
    y[40]/(2*y[6]*y[7]*y[19]) + y[43]/(6*y[15]*y[18]*y[26]) - 
    y[43]/(6*y[1]*y[15]*y[18]*y[26]) + (y[3]*y[104]^2)/
     (6*y[6]^2*y[19]*y[77]^2) + (y[104]*y[306])/(6*y[6]^2*y[19]*y[77]) - 
    (y[221]*y[306])/(6*y[6]^2*y[77]) - (y[3]*y[340])/(6*y[6]^2*y[77]^2) - 
    y[436]/(6*y[5]*y[15]) + (y[5]*y[481])/(2*y[7]) + y[498]/(3*y[4]) + 
    y[499]/(6*y[6]*y[77]) + y[500]/(6*y[77]) + y[501]/3 + y[502]/(3*y[5]) + 
    y[503]/(6*y[15]) + y[504]/(2*y[15]*y[19]) + 
    (y[6]*y[505])/(3*y[4]*y[19]) + y[506]/(6*y[1]*y[15]*y[26]) + 
    y[507]/(6*y[15]*y[26]) + y[508]/(6*y[1]*y[15]*y[26]^2) + 
    (y[104]*y[509])/(6*y[6]*y[19]*y[77]^2) + y[510]/(6*y[6]*y[77]^2) + 
    y[511]/(6*y[6]*y[19]*y[77]) + y[512]/(6*y[1]*y[4]*y[26]) + 
    y[513]/(6*y[4]*y[26]^2) + y[514]/(6*y[4]*y[26]) + y[515]/(6*y[77]^2) + 
    y[516]/(6*y[15]*y[26]^2) + y[517]/(6*y[19]*y[77]) + 
    y[518]/(6*y[19]*y[77]^2) + y[519]/(6*y[1]*y[4]*y[26]^2), 
  f[280] -> 1/(2*y[5]*y[6]*y[15]*y[19]) + y[43]/(6*y[9]*y[18]^2) - 
    y[43]/(6*y[1]*y[9]*y[18]^2) + (y[3]*y[43]*y[104]^3)/
     (6*y[6]^2*y[19]*y[210]^2) + y[236]/(6*y[1]*y[9]) + 
    (y[104]^2*y[306])/(6*y[6]^2*y[19]*y[210]) - 
    (y[306]*y[340])/(6*y[6]^2*y[210]) + y[357]/6 + 
    (y[3]*y[43]*y[411])/(6*y[6]^2*y[210]^2) + (y[43]*y[104]^2*y[491])/
     (6*y[19]*y[210]^2) + (y[43]*y[104]^2*y[494])/(6*y[6]*y[19]*y[210]^2) + 
    y[520]/(6*y[9]) - y[521]/(3*y[5]) + y[522]/3 + y[523]/6 + 
    (y[104]*y[524])/(6*y[19]*y[210]) + y[525]/(6*y[210]) + 
    y[526]/(6*y[6]*y[210]) + (y[104]*y[527])/(6*y[6]*y[19]*y[210]) + 
    (y[43]*y[528])/(6*y[210]^2) + (y[43]*y[529])/(6*y[6]*y[210]^2), 
  f[281] -> -1/6*1/(y[1]*y[5]*y[15]*y[18]) + 7/(6*y[5]*y[6]*y[15]*y[19]) + 
    y[43]/(3*y[9]*y[18]^2) - y[43]/(3*y[1]*y[9]*y[18]^2) + 
    (y[3]*y[43]*y[104]^3)/(3*y[6]^2*y[19]*y[210]^2) + 
    (y[3]*y[43]*y[411])/(3*y[6]^2*y[210]^2) + (y[43]*y[104]^2*y[491])/
     (3*y[19]*y[210]^2) + (y[43]*y[104]^2*y[494])/(3*y[6]*y[19]*y[210]^2) - 
    (2*y[521])/(3*y[5]) + (2*y[522])/3 + y[523]/2 + 
    (y[43]*y[528])/(3*y[210]^2) + (y[43]*y[529])/(3*y[6]*y[210]^2) + 
    y[530]/2 + y[531]/(6*y[1]*y[9]) + y[532]/(6*y[9]) + 
    (y[104]^2*y[533])/(6*y[6]^2*y[19]*y[210]) - 
    (y[340]*y[533])/(6*y[6]^2*y[210]) + y[534]/(y[6]*y[210]) + 
    (y[104]*y[535])/(6*y[19]*y[210]) + y[536]/(6*y[210]) + 
    (y[104]*y[537])/(3*y[6]*y[19]*y[210]), 
  f[298] -> -1/6 - (y[5]*y[6])/(6*y[4]) + y[6]/(6*y[11]) - 
    y[6]/(6*y[11]*y[19]) - (y[5]*y[6]*y[104])/(6*y[4]*y[19]) + 
    (y[1]*y[6]*y[104])/(6*y[19]*y[62]) + (y[104]*y[133])/(6*y[62]) + 
    y[538]/(6*y[19]) + y[539]/(6*y[62]*y[67]) + y[540]/(6*y[67]*y[69]) + 
    y[541]/(6*y[69]), f[311] -> -1/6*(y[39]*y[542])/y[5] + (y[39]*y[543])/6, 
  f[312] -> (y[19]*y[124])/(6*y[9]) - (y[17]*y[19]*y[124])/(6*y[139]) - 
    (y[19]*y[124]*y[544])/(6*y[1]), 
  f[316] -> -1/6*y[6]/y[4] + (y[1]*y[6])/(4*y[4]*y[7]) - 
    (y[1]*y[6])/(12*y[9]) + y[1]/(4*y[7]*y[15]) - 
    (y[1]*y[6]*y[22])/(4*y[4]*y[7]*y[19]) + y[132]/(4*y[7]*y[15]*y[19]) + 
    (y[6]^2*y[124])/(6*y[139]) + (y[6]*y[505])/(6*y[4]*y[19]), 
  f[320] -> (y[11]^2*y[43]*y[124])/(6*y[139]*y[230]) - 
    (y[11]*y[43]*y[124])/(6*y[233]) - (y[11]^2*y[43]*y[124])/
     (6*y[230]*y[233]) + (y[43]*y[124]*y[545])/(6*y[139]), 
  f[325] -> y[124]/(6*y[1]*y[4]) + (y[19]*y[124])/(6*y[1]*y[139]) - 
    (y[1]*y[6]*y[11]*y[124]*y[160])/(6*y[139]*y[158]) - 
    (y[1]*y[6]*y[11]^2*y[160]*y[230])/(12*y[154]*y[158]^2) + 
    y[546]/(12*y[4]) + (y[11]*y[547])/(4*y[4]*y[154]) + 
    (y[124]*y[548])/(6*y[139]) + y[549]/(12*y[62]) + 
    (y[11]*y[230]*y[550])/(12*y[154]*y[158]) + y[551]/(12*y[62]^2) + 
    y[552]/(12*y[62]*y[158]) + y[553]/(12*y[62]^2*y[158]) + 
    y[554]/(12*y[62]*y[158]^2), f[329] -> y[124]^2/(6*y[1]*y[4]) + 
    (y[7]*y[11]^2)/(4*y[4]*y[154]) + (y[11]^2*y[18])/(12*y[158]^2) - 
    (y[19]*y[124]^2)/(6*y[1]*y[158]) + y[168]/(12*y[62]*y[158]^2) + 
    y[169]/(12*y[62]^2*y[158]) + (y[43]^4*y[104])/(6*y[19]*y[139]*y[230]) + 
    (y[3]*y[43]^4*y[104])/(6*y[4]*y[19]*y[233]) + 
    (y[11]*y[43]*y[124])/(6*y[233]) - (y[43]^4*y[104])/
     (6*y[19]*y[230]*y[233]) - (y[43]^3*y[104]*y[447])/
     (6*y[4]*y[19]*y[139]) + y[546]/(12*y[4]) - (y[19]*y[546])/(12*y[158]) + 
    (y[124]*y[555])/(6*y[139]) + (y[11]*y[124]*y[556]*y[557])/
     (6*y[139]*y[158]) + (y[43]^2*y[558])/(6*y[139]*y[230]) - 
    (y[43]^2*y[558])/(6*y[230]*y[233]) + y[559]/(12*y[62]) + 
    (y[11]*y[560])/(12*y[154]*y[158]) + (y[3]*y[43]*y[561])/(6*y[4]*y[233]) - 
    (y[447]*y[561])/(6*y[4]*y[139]) + (y[11]^2*y[562])/(12*y[154]*y[158]^2) + 
    y[563]/(12*y[62]^2) + y[564]/(12*y[62]*y[158]) + y[565]/(6*y[62]*y[67]) + 
    y[566]/(6*y[69]) + y[567]/(6*y[67]*y[69])}, 
 {y[1] -> 1 + z3[2], y[2] -> 1 + z3[3]^(-1), y[3] -> 1 + z3[3], 
  y[4] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4], y[5] -> -1 + z3[5], 
  y[6] -> z3[2], y[7] -> z3[2] - z3[4]*z3[5], 
  y[8] -> 1 + (1 + z3[2]^(-1))/(z3[3]*(z3[2] - z3[4]*z3[5])*
      (1 + z3[4] - z3[6])), y[9] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
    z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5], 
  y[10] -> -z3[4] - z3[3]*(3 + z3[4] + z3[5]*(-2 + z3[6]) - z3[6]), 
  y[11] -> z3[4], y[12] -> -409 - 355*z3[6], y[13] -> 1 - 2*z3[6], 
  y[14] -> 1 + z3[2]^(-1), y[15] -> z3[3], y[16] -> -1 + z3[4] - z3[6], 
  y[17] -> -1 + z3[2], y[18] -> z3[4] - z3[6], y[19] -> 1 + z3[4] - z3[6], 
  y[20] -> 3 + 3*z3[2] + z3[2]^2, 
  y[21] -> -391*z3[2]^2 - 391*z3[2]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) - 
    36*(1 + z3[3])*(-1 + z3[5])*(-1 + z3[6])^2, y[22] -> 1 + z3[2] - z3[6], 
  y[23] -> 1 + z3[6], y[24] -> 319 - 391*z3[2]*(-1 + z3[5]) - 
    36*z3[5]*(-1 + z3[6]) + 36*z3[6], y[25] -> z3[4]*(-1 + z3[5]) + z3[6], 
  y[26] -> -2*z3[2]*z3[4] + z3[4]^2 + z3[2]*z3[4]*z3[5] + z3[2]*z3[6] - 
    z3[4]*z3[6], y[27] -> -4 + z3[4] + 3*z3[5] + z3[2]*(-3 + 2*z3[5]) - 
    z3[6] + z3[5]*z3[6], y[28] -> z3[4]*(-1 + z3[5] - z3[6]) + z3[6]^2, 
  y[29] -> z3[4] + (-1 + z3[5])*(1 + z3[6]), 
  y[30] -> -z3[4]^2 - z3[6]^2 + z3[4]*(1 - z3[5] + 2*z3[6]), 
  y[31] -> (-391*z3[2]*(-1 + z3[5]))/216 + 
    (z3[4] + z3[5] + z3[3]*z3[6] - (1 + z3[3])*z3[5]*z3[6])/6, 
  y[32] -> -z3[4]^3 + (1 - z3[5] + z3[2]*(-1 + z3[6]))*z3[6] + 
    z3[4]^2*(z3[2] - z3[5] + 2*z3[6]) - 
    z3[4]*(1 + z3[5]^2 + z3[6]^2 - z3[5]*(2 + z3[6]) + z3[2]*(-1 + 2*z3[6])), 
  y[33] -> -355*z3[4] + z3[3]*(-355*z3[4] + 
      36*(3 + z3[5]*(-2 + z3[6]) - z3[6]) + 
      z3[2]*(674 - 355*z3[6] + z3[5]*(-319 + 355*z3[6]))), 
  y[34] -> 5 - 2*z3[5], y[35] -> z3[5], 
  y[36] -> z3[4]^(-2) + (1 + z3[3]^(-1))/(z3[2]*(1 + z3[4] - z3[6])) + 
    (1 + z3[3]^(-1))/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), y[37] -> -1 - z3[6], 
  y[38] -> -5 + 3*z3[2]*(-1 + z3[5]), y[39] -> 1 + z3[4]^(-1), 
  y[40] -> 1 - z3[5], y[41] -> 2 + z3[2] + z3[5]*(-1 + z3[6]) - z3[6], 
  y[42] -> 1 + z3[3]^(-1) + z3[4]^(-1), y[43] -> z3[6], y[44] -> 6 + z3[6], 
  y[45] -> -2 + 3*z3[2]*(-1 + z3[5]) - 2*z3[4]*(2 + z3[5]) + 2*z3[6], 
  y[46] -> z3[6]*(1 - 2*z3[5] + z3[5]^2 + z3[6]) + 
    z3[4]*(-1 + z3[5])*(2 + z3[5]^2 + z3[5]*(-3 + z3[6]) + z3[6]), 
  y[47] -> -1 - 3*z3[5]^2 + z3[5]^3 + z3[6] - 2*z3[6]^2 + 
    z3[5]*(3 + 2*z3[6]) + z3[4]*(1 - 3*z3[5] + 2*z3[5]^2 + 2*z3[6]), 
  y[48] -> 4*z3[4]^2 + z3[6]*(-2 - z3[5] + 2*z3[6]) - 
    z3[4]*(-2*z3[5] + z3[5]^2 + 6*z3[6]), 
  y[49] -> (-1 + z3[5])*(1 + z3[5]^2 + z3[5]*(-2 + z3[6])) + 
    z3[4]*(-1 + z3[5] - z3[5]*z3[6]), 
  y[50] -> z3[4]^3*(5 + 3*z3[5]) + 
    ((-1 + z3[5])*z3[5] - 2*z3[2]*(-1 + z3[6]))*z3[6] - 
    z3[4]^2*(-4 + 7*z3[2] + z3[5] - 2*z3[5]^2 + 8*z3[6] + 3*z3[5]*z3[6]) + 
    z3[4]*(-1 + 4*z3[5] - 3*z3[5]^2 + z3[5]^3 - 4*z3[6] + 3*z3[6]^2 + 
      z3[2]*(-3 + 9*z3[6])), 
  y[51] -> (-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))*z3[6] + 
    z3[4]*(2 + z3[5]^4 + z3[5]*(-7 + 2*z3[6]) + z3[5]^3*(-5 + 2*z3[6]) + 
      z3[5]^2*(9 - 4*z3[6] + z3[6]^2)), 
  y[52] -> -(z3[4]^4*z3[5]) - (-1 + z3[5])*z3[6]*(1 - 2*z3[5] + z3[5]^2 + 
      z3[6]) + z3[4]^3*(-1 + z3[2] + z3[5] - z3[5]^2 + 2*z3[5]*z3[6]) + 
    z3[4]^2*(1 + z3[2] - z3[5]^3 + 2*z3[6] - 2*z3[2]*z3[6] + 
      z3[5]^2*(3 + z3[6]) - z3[5]*(3 + 2*z3[6] + z3[6]^2)) - 
    z3[4]*(2 - 5*z3[5]^3 + z3[5]^4 + (2 + z3[2])*z3[6] - 
      (-1 + z3[2])*z3[6]^2 + z3[5]^2*(9 + 2*z3[6]) - 
      z3[5]*(7 + 4*z3[6] + z3[6]^2)), 
  y[53] -> -(z3[4]^5*(1 + z3[5])) - (-1 + z3[5])*(-1 + 3*z3[5] + z3[5]^3 + 
      z3[5]^2*(-3 + z3[6]))*z3[6] + z3[4]^4*(-2 + 3*z3[2] - z3[5]^2 + 
      3*z3[6] + 2*z3[5]*z3[6]) - z3[4]*(-2 - 16*z3[5]^2 + z3[5]^5 - 
      2*z3[5]^3*(-7 + z3[6]) + z3[5]^4*(-6 + z3[6]) + 
      (-1 + z3[2] - z3[2]^2)*z3[6] + (-2 + z3[2])*z3[2]*z3[6]^2 + 
      z3[2]*z3[6]^3 + z3[5]*(9 + 2*z3[6])) - 
    z3[4]^3*(z3[2]^2 + z3[5]^3 - z3[5]^2*(2 + z3[6]) + z3[6]*(-4 + 3*z3[6]) + 
      z3[2]*(-4 + 7*z3[6]) + z3[5]*(2 + z3[6]^2)) + 
    z3[4]^2*(-1 + 4*z3[5]^3 - z3[5]^4 - 2*z3[6]^2 + z3[6]^3 + 
      2*z3[5]*(2 + z3[6]) - z3[5]^2*(6 + z3[6]) + z3[2]^2*(-1 + 2*z3[6]) + 
      z3[2]*(1 - 6*z3[6] + 5*z3[6]^2)), y[54] -> 13 - 4*z3[5], 
  y[55] -> -1 + 2*z3[5], y[56] -> 1 + z3[5] - 2*z3[5]^2, 
  y[57] -> 8*z3[2]*(-1 + z3[5]) - 2*z3[4]*(5 + 2*z3[5]) + 5*(-1 + z3[6]), 
  y[58] -> -13 + 8*z3[2]*(-1 + z3[5]), y[59] -> 4 + z3[6], 
  y[60] -> 1 + z3[5]*(-1 + z3[6]), y[61] -> -1 + 10*z3[4]^2 + z3[5] + 
    z3[4]*(4*z3[5] - 2*z3[5]^2 - 15*z3[6]) - 5*z3[6] - 2*z3[5]*z3[6] + 
    5*z3[6]^2, y[62] -> -(z3[2]*z3[4]) - 2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
    z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
    z3[4]*z3[6] - z3[3]*z3[4]*z3[6], 
  y[63] -> -z3[2]^2 + (1 + z3[4])*(-1 + z3[6]) + z3[2]*(-2 + z3[4] + z3[6]), 
  y[64] -> 2 + z3[4] - 2*z3[5]^3 + 2*z3[5]*(-3 + z3[6]) - 
    2*z3[5]^2*(-3 + z3[6]) + z3[6] + z3[4]*z3[5]*(-1 + 2*z3[6]), 
  y[65] -> -2 - 6*z3[5]^2 + 2*z3[5]^3 + 2*z3[6] - 5*z3[6]^2 + 
    z3[5]*(6 + 4*z3[6]) + z3[4]*(3 - 7*z3[5] + 4*z3[5]^2 + 5*z3[6]), 
  y[66] -> 6*z3[4]^3*(2 + z3[5]) - (1 + z3[5] - 2*z3[5]^2 + 
      5*z3[2]*(-1 + z3[6]))*z3[6] - z3[4]^2*(-8 + 16*z3[2] + z3[5] - 
      4*z3[5]^2 + 19*z3[6] + 6*z3[5]*z3[6]) + 
    z3[4]*(-1 - 5*z3[5]^2 + 2*z3[5]^3 - z3[5]*(-6 + z3[6]) - 8*z3[6] + 
      7*z3[6]^2 + 7*z3[2]*(-1 + 3*z3[6])), 
  y[67] -> z3[2] + z3[2]^2 + z3[2]*z3[3] - z3[4] - z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4] - z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[3]*z3[6] + 
    z3[4]*z3[6] + z3[3]*z3[4]*z3[6], 
  y[68] -> z3[2]^4 + (1 + z3[3])*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])*
     (-1 + z3[6]) - z3[2]^3*(-3 + 2*z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) + 
    z3[2]*(-1 + z3[6])*(-1 + z3[4] + z3[4]^2 + z3[3]*(-1 + z3[6]) - 
      z3[4]*z3[6]) + z3[2]^2*(3 + z3[4]^2 - 2*z3[6] - z3[4]*(1 + z3[6]) + 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[69] -> z3[2]^2*z3[4]^2 + 2*z3[2]^2*z3[3]*z3[4]^2 + 
    z3[2]^2*z3[3]^2*z3[4]^2 + 4*z3[2]^3*z3[3]^2*z3[4]^2 + 
    4*z3[2]^4*z3[3]^2*z3[4]^2 - 2*z3[2]*z3[4]^3 - 4*z3[2]*z3[3]*z3[4]^3 - 
    4*z3[2]^2*z3[3]*z3[4]^3 - 4*z3[2]^3*z3[3]*z3[4]^3 - 
    2*z3[2]*z3[3]^2*z3[4]^3 - 8*z3[2]^2*z3[3]^2*z3[4]^3 - 
    8*z3[2]^3*z3[3]^2*z3[4]^3 + z3[4]^4 + 2*z3[3]*z3[4]^4 + 
    4*z3[2]*z3[3]*z3[4]^4 + 4*z3[2]^2*z3[3]*z3[4]^4 + z3[3]^2*z3[4]^4 + 
    4*z3[2]*z3[3]^2*z3[4]^4 + 4*z3[2]^2*z3[3]^2*z3[4]^4 + 
    2*z3[2]^3*z3[3]*z3[4]^2*z3[5] - 2*z3[2]^3*z3[3]^2*z3[4]^2*z3[5] - 
    4*z3[2]^4*z3[3]^2*z3[4]^2*z3[5] + 4*z3[2]^3*z3[3]*z3[4]^3*z3[5] + 
    4*z3[2]^2*z3[3]^2*z3[4]^3*z3[5] + 8*z3[2]^3*z3[3]^2*z3[4]^3*z3[5] - 
    2*z3[2]*z3[3]*z3[4]^4*z3[5] - 4*z3[2]^2*z3[3]*z3[4]^4*z3[5] - 
    2*z3[2]*z3[3]^2*z3[4]^4*z3[5] - 4*z3[2]^2*z3[3]^2*z3[4]^4*z3[5] + 
    z3[2]^4*z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]^3*z3[3]^2*z3[4]^3*z3[5]^2 + 
    z3[2]^2*z3[3]^2*z3[4]^4*z3[5]^2 + 2*z3[2]^3*z3[3]*z3[4]*z3[6] - 
    2*z3[2]^3*z3[3]^2*z3[4]*z3[6] - 4*z3[2]^4*z3[3]^2*z3[4]*z3[6] - 
    2*z3[2]^2*z3[4]^2*z3[6] - 2*z3[2]^2*z3[3]*z3[4]^2*z3[6] + 
    4*z3[2]^3*z3[3]*z3[4]^2*z3[6] + 4*z3[2]^2*z3[3]^2*z3[4]^2*z3[6] + 
    8*z3[2]^3*z3[3]^2*z3[4]^2*z3[6] + 2*z3[2]*z3[4]^3*z3[6] - 
    4*z3[2]^2*z3[3]*z3[4]^3*z3[6] - 2*z3[2]*z3[3]^2*z3[4]^3*z3[6] - 
    4*z3[2]^2*z3[3]^2*z3[4]^3*z3[6] + 2*z3[2]^4*z3[3]^2*z3[4]*z3[5]*z3[6] - 
    2*z3[2]^3*z3[3]*z3[4]^2*z3[5]*z3[6] - 4*z3[2]^3*z3[3]^2*z3[4]^2*z3[5]*
     z3[6] + 2*z3[2]^2*z3[3]*z3[4]^3*z3[5]*z3[6] + 
    2*z3[2]^2*z3[3]^2*z3[4]^3*z3[5]*z3[6] + z3[2]^4*z3[3]^2*z3[6]^2 - 
    2*z3[2]^3*z3[3]*z3[4]*z3[6]^2 - 2*z3[2]^3*z3[3]^2*z3[4]*z3[6]^2 + 
    z3[2]^2*z3[4]^2*z3[6]^2 + 2*z3[2]^2*z3[3]*z3[4]^2*z3[6]^2 + 
    z3[2]^2*z3[3]^2*z3[4]^2*z3[6]^2, 
  y[70] -> -2*z3[2]^8 + z3[2]^7*(-17 + 4*z3[4] + 6*z3[6] + 
      z3[3]*(-4 + 3*z3[6])) + z3[2]^6*(-52 + 38*z3[6] - 5*z3[6]^2 + 
      z3[4]*(12 + z3[6]) + z3[3]*(-26 + 33*z3[6] - 9*z3[6]^2) - 
      z3[3]^2*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(-31 + 3*z3[4]^4 + 77*z3[6] - 72*z3[6]^2 + 32*z3[6]^3 - 
      6*z3[6]^4 + z3[3]^2*(-1 + z3[6])^3*(14 - 9*z3[6] + z3[6]^2) - 
      3*z3[4]*z3[6]*(5 - 7*z3[6] + 2*z3[6]^2) + 
      z3[4]^3*(-2 - 7*z3[6] + 3*z3[6]^2) + 
      z3[4]^2*(1 - 14*z3[6] + 14*z3[6]^2 - 2*z3[6]^3) + 
      z3[3]*(-1 + z3[6])^2*(-44 + 46*z3[6] - 15*z3[6]^2 + 2*z3[6]^3)) + 
    z3[2]^5*(-79 - 4*z3[4]^3 + 92*z3[6] - 29*z3[6]^2 + 3*z3[6]^3 + 
      z3[4]^2*(2 + z3[6]) + z3[4]*(12 - 2*z3[6] + 3*z3[6]^2) + 
      z3[3]^2*(-9 + 20*z3[6] - 14*z3[6]^2 + 3*z3[6]^3) + 
      z3[3]*(-62 + 111*z3[6] - 58*z3[6]^2 + 8*z3[6]^3)) - 
    z3[2]^4*(66 - 2*z3[4]^4 - 113*z3[6] + 65*z3[6]^2 - 17*z3[6]^3 + 
      2*z3[6]^4 + 2*z3[4]^3*(4 + z3[6]) + 
      z3[4]^2*(-2 + 2*z3[6] - 3*z3[6]^2) + z3[3]^2*(-1 + z3[6])^2*
       (16 - 15*z3[6] + 3*z3[6]^2) + 2*z3[4]*(-2 + 6*z3[6] - 7*z3[6]^2 + 
        z3[6]^3) + z3[3]*(72 - 170*z3[6] + 135*z3[6]^2 - 41*z3[6]^3 + 
        4*z3[6]^4)) + z3[2]*(z3[4]^6*(4 - 3*z3[6]) + 2*z3[3]*(-1 + z3[6])^5 + 
      z3[3]^2*(-1 + z3[6])^5 - (-1 + z3[6])^3*(-1 + 2*z3[6]) - 
      z3[4]*(-1 + z3[6])^2*z3[6]*(3 - 8*z3[6] + 4*z3[6]^2) + 
      z3[4]^5*(18 - 24*z3[6] + 7*z3[6]^2) + 
      z3[4]^4*(26 - 63*z3[6] + 44*z3[6]^2 - 8*z3[6]^3) + 
      z3[4]^3*(14 - 64*z3[6] + 83*z3[6]^2 - 41*z3[6]^3 + 7*z3[6]^4) + 
      z3[4]^2*(2 - 25*z3[6] + 58*z3[6]^2 - 53*z3[6]^3 + 21*z3[6]^4 - 
        3*z3[6]^5)) + z3[2]^2*(2*z3[3]^2*(-3 + z3[6])*(-1 + z3[6])^4 + 
      z3[4]^4*(-2 - z3[6] + 2*z3[6]^2) + z3[3]*(-1 + z3[6])^3*
       (14 - 13*z3[6] + 4*z3[6]^2) - (-1 + z3[6])^2*(8 - 13*z3[6] + 
        6*z3[6]^2) - z3[4]^3*(5 + 4*z3[6] - 8*z3[6]^2 + z3[6]^3) + 
      z3[4]^2*(-4 - 6*z3[6] + 15*z3[6]^2 - 7*z3[6]^3 + z3[6]^4) - 
      z3[4]*(1 + 3*z3[6] - 10*z3[6]^2 + 11*z3[6]^3 - 7*z3[6]^4 + 
        2*z3[6]^5)) + z3[4]*(1 + z3[4] - z3[6])^2*(z3[4]^4*(4 - 3*z3[6]) - 
      6*z3[4]*(-1 + z3[6])^3 - (-1 + z3[6])^2*(-1 + 2*z3[6]) + 
      2*z3[4]^3*(8 - 8*z3[6] + z3[6]^2) + 
      z3[4]^2*(17 - 28*z3[6] + 16*z3[6]^2 - 4*z3[6]^3) + 
      z3[3]^2*(1 + z3[4])*(-1 + z3[6])*(z3[4]^2*(-2 + z3[6]) - 
        (-1 + z3[6])^2 - z3[4]*(3 - 4*z3[6] + z3[6]^2)) + 
      z3[3]*(z3[4]^4*(4 - 3*z3[6]) - (-1 + z3[6])^2*(-2 + 3*z3[6]) - 
        2*z3[4]*(-1 + z3[6])^2*(-5 + 4*z3[6]) + 
        z3[4]^3*(18 - 19*z3[6] + 3*z3[6]^2) + 
        z3[4]^2*(22 - 38*z3[6] + 22*z3[6]^2 - 5*z3[6]^3))) + 
    z3[5]*(z3[2]^8 + z3[2]^7*(-2*z3[3]*(-1 + z3[6]) - 
        3*(-3 + z3[4] + 2*z3[6])) + (1 + z3[3])*z3[4]^2*(1 + z3[4] - z3[6])^2*
       (-1 + z3[6])*(2*z3[4]^3 - 4*z3[4]^2*(-2 + z3[6]) - 
        z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*(-1 + z3[6]) + 
        2*(-1 + z3[6])*z3[6] + z3[4]*(6 - 7*z3[6] + 3*z3[6]^2)) + 
      z3[2]^4*(21 - 3*z3[4]^4 + 3*z3[3]^2*(-2 + z3[6])*(-1 + z3[6])^3 - 
        45*z3[6] + 32*z3[6]^2 - 9*z3[6]^3 + z3[6]^4 + z3[4]^3*(2 + z3[6]) + 
        z3[4]^2*(-1 + 4*z3[6] - 2*z3[6]^2) + z3[4]*z3[6]*
         (4 - 8*z3[6] + 3*z3[6]^2) + z3[3]*(-1 + z3[6])^2*
         (26 - 23*z3[6] + 4*z3[6]^2)) + z3[2]^6*(26 + 2*z3[4]^2 + 
        z3[4]*(-8 + z3[6]) + z3[3]^2*(-1 + z3[6])^2 - 30*z3[6] + 7*z3[6]^2 + 
        z3[3]*(13 - 22*z3[6] + 9*z3[6]^2)) + 
      z3[2]^5*(34 + 2*z3[4]^3 - 55*z3[6] + 25*z3[6]^2 - 3*z3[6]^3 + 
        z3[4]^2*(2 + z3[6]) - z3[3]^2*(-1 + z3[6])^2*(-4 + 3*z3[6]) - 
        z3[4]*(6 - 2*z3[6] + z3[6]^2) + z3[3]*(28 - 64*z3[6] + 46*z3[6]^2 - 
          10*z3[6]^3)) + z3[2]*z3[4]*(-1 + z3[6])*
       (2*z3[4]^5 + z3[4]^4*(9 - 7*z3[6]) + (-1 + z3[6])^2*z3[6]*
         (1 + z3[6]) + z3[4]*(-1 + z3[6])^2*(-1 - 4*z3[6] + 2*z3[6]^2) + 
        z3[4]^3*(11 - 23*z3[6] + 10*z3[6]^2) + 
        z3[4]^2*(3 - 19*z3[6] + 21*z3[6]^2 - 7*z3[6]^3)) - 
      z3[2]^2*(-1 + z3[6])*(z3[3]*(-1 + z3[6])^4 + z3[3]^2*(-1 + z3[6])^4 - 
        (-1 + z3[6])^2*z3[6] + z3[4]^4*(1 + z3[6]) + 
        z3[4]^3*(2 + 4*z3[6] - 2*z3[6]^2) - z3[4]*z3[6]*
         (-1 + 2*z3[6] - 2*z3[6]^2 + z3[6]^3) + 
        z3[4]^2*(1 + 5*z3[6] - 6*z3[6]^2 + 2*z3[6]^3)) + 
      z3[2]^3*(z3[4]^5 - z3[3]^2*(-4 + z3[6])*(-1 + z3[6])^4 - 
        z3[4]^4*(1 + z3[6]) + z3[4]^3*(1 + 2*z3[6] - 2*z3[6]^2) - 
        z3[3]*(-1 + z3[6])^3*(10 - 6*z3[6] + z3[6]^2) + 
        (-1 + z3[6])^2*(5 - 5*z3[6] + 2*z3[6]^2) + 
        z3[4]^2*(-1 + 8*z3[6] - 10*z3[6]^2 + 3*z3[6]^3) + 
        z3[4]*(1 + 5*z3[6] - 12*z3[6]^2 + 7*z3[6]^3 - z3[6]^4))), 
  y[71] -> 1 + 2*z3[2]^6 + 7*z3[4] + 23*z3[4]^2 + 33*z3[4]^3 + 19*z3[4]^4 - 
    z3[3]^2*z3[4]^4 + 4*z3[4]^5 - 5*z3[6] - 28*z3[4]*z3[6] - 
    63*z3[4]^2*z3[6] - 60*z3[4]^3*z3[6] - 23*z3[4]^4*z3[6] - 
    3*z3[4]^5*z3[6] + 9*z3[6]^2 + 41*z3[4]*z3[6]^2 + 62*z3[4]^2*z3[6]^2 + 
    34*z3[4]^3*z3[6]^2 + 5*z3[4]^4*z3[6]^2 - 7*z3[6]^3 - 26*z3[4]*z3[6]^3 - 
    26*z3[4]^2*z3[6]^3 - 6*z3[4]^3*z3[6]^3 + 2*z3[6]^4 + 6*z3[4]*z3[6]^4 + 
    4*z3[4]^2*z3[6]^4 - z3[2]^5*(-15 + 4*z3[4] + 6*z3[6] + 
      z3[3]*(-2 + 2*z3[4] + z3[6])) + z3[2]^4*(37 + 2*z3[4]^2 - 32*z3[6] + 
      5*z3[6]^2 - 3*z3[4]*(2 + z3[6]) + z3[3]^2*z3[4]*(-2*z3[4] + z3[6]) + 
      z3[3]*(9 - 7*z3[4] + 6*z3[4]^2 - 11*z3[6] + 3*z3[6]^2)) + 
    z3[3]*((-1 + z3[6])^4 + z3[4]^4*(-3 + z3[6])*z3[6] + 
      z3[4]*(-1 + z3[6])^3*(-5 + 2*z3[6]) + z3[4]^2*(-1 + z3[6])^2*
       (9 - 7*z3[6] + z3[6]^2) + z3[4]^3*(7 - 15*z3[6] + 10*z3[6]^2 - 
        2*z3[6]^3)) + z3[2]*(z3[4]^4*(4 - 3*z3[6]) + 
      z3[3]^2*z3[4]^3*(2 - 3*z3[4] + z3[6]) + 
      z3[4]^3*(19 - 22*z3[6] + 4*z3[6]^2) + (-1 + z3[6])^2*
       (7 - 10*z3[6] + 4*z3[6]^2) + z3[4]^2*(29 - 49*z3[6] + 25*z3[6]^2 - 
        4*z3[6]^3) + z3[4]*(18 - 46*z3[6] + 43*z3[6]^2 - 18*z3[6]^3 + 
        3*z3[6]^4) + z3[3]*(-3*z3[4]^4 - 2*z3[4]^2*(-2 + z3[6])^2*
         (-1 + z3[6]) + 2*(-3 + z3[6])*(-1 + z3[6])^3 + 
        z3[4]*(-1 + z3[6])^2*(8 - 7*z3[6] + z3[6]^2) + 
        z3[4]^3*(5 - 4*z3[6] + z3[6]^2))) + 
    z3[2]^3*(z3[4]^2*(7 - 3*z3[6]) + z3[4]*(9 - 16*z3[6] + 3*z3[6]^2) - 
      3*(-14 + 20*z3[6] - 8*z3[6]^2 + z3[6]^3) + 
      z3[3]^2*z3[4]*(4*z3[4]^2 + z3[6] - z3[4]*(3 + 2*z3[6])) + 
      z3[3]*(16 + 9*z3[4]^2 - 2*z3[4]^3 - 31*z3[6] + 18*z3[6]^2 - 3*z3[6]^3 + 
        z3[4]*(-7 + z3[6] + z3[6]^2))) + 
    z3[2]^2*(24 + z3[4]^3*(4 - 3*z3[6]) - 53*z3[6] + 41*z3[6]^2 - 
      14*z3[6]^3 + 2*z3[6]^4 + z3[4]^2*(20 - 20*z3[6] + 3*z3[6]^2) + 
      z3[4]*(24 - 41*z3[6] + 20*z3[6]^2 - 3*z3[6]^3) - 
      z3[3]^2*z3[4]^2*(1 + 2*z3[4]^2 + 2*z3[6] - z3[4]*(6 + z3[6])) + 
      z3[3]*(-2*z3[4]^4 - z3[4]^2*(-5 + z3[6]) + z3[4]^3*(-1 + z3[6]) + 
        (-1 + z3[6])^2*(14 - 9*z3[6] + z3[6]^2) - 
        2*z3[4]*(-1 + 4*z3[6] - 4*z3[6]^2 + z3[6]^3))) - 
    z3[5]*(z3[2]^6 - z3[2]^5*(-8 + 3*z3[4] + 6*z3[6] + 
        z3[3]*(-1 + z3[4] + z3[6])) - z3[4]*(1 + z3[4] - z3[6])*(-1 + z3[6])*
       (2*z3[4]^3 - 4*z3[4]^2*(-2 + z3[6]) - z3[3]*(1 + z3[4])*
         (1 + z3[4] - z3[6])*(-1 + z3[6]) + 2*(-1 + z3[6])*z3[6] + 
        z3[4]*(6 - 7*z3[6] + 3*z3[6]^2)) + 
      z3[2]^3*(16 - z3[4]^3 + z3[3]^2*z3[4]^2*(-1 + 2*z3[4]) - 
        z3[3]*(z3[4]^3 + 2*z3[4]^2*(-3 + z3[6]) - 2*z3[4]*(-1 + z3[6]) + 
          3*(-2 + z3[6])*(-1 + z3[6])^2) - 2*z3[4]^2*(-2 + z3[6]) - 
        31*z3[6] + 18*z3[6]^2 - 3*z3[6]^3 + z3[4]*(6 - 12*z3[6] + 
          5*z3[6]^2)) + z3[2]^4*(18 - 4*z3[4] + 3*z3[4]^2 - z3[3]^2*z3[4]^2 - 
        24*z3[6] + 7*z3[6]^2 + z3[3]*(4 + 4*z3[4]^2 - 7*z3[6] + 3*z3[6]^2 + 
          z3[4]*(-3 + 2*z3[6]))) + z3[2]^2*(-(z3[3]^2*(-2 + z3[4])*z3[4]^3) + 
        z3[3]*(-2*z3[4]^4 + z3[4]^3*(-3 + z3[6]) - 2*z3[4]*(-1 + z3[6])^3 + 
          (-4 + z3[6])*(-1 + z3[6])^3 + z3[4]^2*(2 - 3*z3[6] + z3[6]^2)) + 
        (-1 + z3[6])*(-5 - 2*z3[4]^3 + 9*z3[6] - 5*z3[6]^2 + z3[6]^3 + 
          z3[4]^2*(-9 + 5*z3[6]) - 2*z3[4]*(6 - 7*z3[6] + 2*z3[6]^2))) + 
      z3[2]*(-(z3[3]^2*z3[4]^4) + z3[3]*(-z3[4]^4 + z3[4]^3*(-1 + z3[6])^2 + 
          z3[4]*(-3 + z3[6])*(-1 + z3[6])^3 + (-1 + z3[6])^4 - 
          z3[4]^2*(-1 + z3[6])^2*(-3 + 2*z3[6])) + (-1 + z3[6])*
         (-2*z3[4]^4 + (-1 + z3[6])^2*z3[6] + z3[4]^3*(-9 + 5*z3[6]) + 
          z3[4]^2*(-12 + 15*z3[6] - 5*z3[6]^2) + 
          z3[4]*(-5 + 11*z3[6] - 8*z3[6]^2 + 2*z3[6]^3)))), 
  y[72] -> 2 - z3[4] - z3[3]*(3 + z3[4] + 2*z3[5]*(-2 + z3[6]) - 2*z3[6]), 
  y[73] -> 2 - z3[6], y[74] -> 
   -1 + z3[3]*(-1 + 2*z3[2]*(-1 + z3[5]) - 2*z3[5]), 
  y[75] -> (1 + z3[2])^(-1) + (z3[4] - z3[6])^(-1), 
  y[76] -> -17 + 11*z3[2]*(-1 + z3[5]), 
  y[77] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4]*z3[5], 
  y[78] -> 25 + 14*z3[2] + 11*z3[5]*(-1 + z3[6]) - 11*z3[6], 
  y[79] -> z3[3]*(-1 + z3[2] - z3[6]) - z3[6], y[80] -> 8 + 11*z3[6], 
  y[81] -> z3[6] + z3[3]*(1 + z3[6]), 
  y[82] -> 1 + 2*z3[6] + z3[3]*(1 + 2*z3[5] + 2*z3[6]), 
  y[83] -> -z3[4] - z3[3]*(-4 + z3[4] + 3*z3[5] + z3[2]*(-3 + 2*z3[5]) - 
      z3[6] + z3[5]*z3[6]), 
  y[84] -> -z3[4] - z3[3]*(z3[4] + (-1 + z3[5])*(1 + z3[6])), 
  y[85] -> 14*z3[4] + z3[3]*(15 + 14*z3[4] - 12*z3[5] - 6*z3[6] + 
      6*z3[5]*z3[6] + z3[2]*(-31 + z3[5]*(17 - 11*z3[6]) + 11*z3[6])), 
  y[86] -> -8 + z3[3]*(-11 + 17*z3[2]*(-1 + z3[5]) - 17*z3[5]), 
  y[87] -> 514*z3[2]^2 + z3[2]*(920 + 406*z3[5]*(-1 + z3[6]) - 406*z3[6]) - 
    9*(1 + z3[3])*(-1 + z3[5])*(-1 + z3[6])^2, y[88] -> 11 - 6*z3[6], 
  y[89] -> (z3[4] - z3[6])^(-1), y[90] -> -568 + 406*z3[2]*(-1 + z3[5]) - 
    9*z3[5]*(-1 + z3[6]) + 9*z3[6], y[91] -> 659 + 830*z3[6], 
  y[92] -> 20 + 4*z3[4]^2 - z3[4]*(1 + 4*z3[6]) + 
    z3[3]*(-15 + 4*z3[4]^2 + z3[4]*(3 - 4*z3[6]) - 17*z3[5]*(-2 + z3[6]) + 
      13*z3[6]), y[93] -> 8 + 20*z3[6] + z3[3]*(11 + 17*z3[5] + 20*z3[6]), 
  y[94] -> 406*z3[2]*(-1 + z3[5]) + 9*(z3[4] + z3[5] + z3[3]*z3[6] - 
      (1 + z3[3])*z3[5]*z3[6]), 
  y[95] -> 487*z3[4] + z3[3]*(451*z3[4] + 9*(35 + 17*z3[5]*(-2 + z3[6]) - 
        13*z3[6]) + z3[2]*(z3[5]*(568 - 415*z3[6]) + 5*(-211 + 83*z3[6]))), 
  y[96] -> -9 + 4*z3[5], y[97] -> 4 - 4*z3[2]*(-1 + z3[5]) + 
    z3[4]*(9 + 4*z3[5]) - 4*z3[6], y[98] -> 10 + z3[2]*(5 - 4*z3[5]), 
  y[99] -> z3[2]^(-1) + (1 + z3[4]^(-1))/(-1 + z3[5]), 
  y[100] -> 11 + 7*z3[2] + 4*z3[5]*(-1 + z3[6]) - 4*z3[6], 
  y[101] -> z3[2]^(-1) + (1 + z3[2])^(-1), 
  y[102] -> -((-1 + z3[5])*(1 + z3[5]^2 + z3[5]*(-2 + z3[6]))) + 
    z3[4]*(1 + z3[5]*(-1 + z3[6])), y[103] -> 1 + z3[2] - z3[4], 
  y[104] -> -1 + z3[6], y[105] -> -1 + z3[5] - z3[5]*z3[6], 
  y[106] -> 1 + 3*z3[5]^2 - z3[5]^3 - z3[6] + 2*z3[6]^2 - 
    z3[5]*(3 + 2*z3[6]) - z3[4]*(1 - 3*z3[5] + 2*z3[5]^2 + 2*z3[6]), 
  y[107] -> 1 - 9*z3[4]^2 + 5*z3[6] - 4*z3[6]^2 + z3[5]*(-1 + 2*z3[6]) + 
    z3[4]*(-1 - 3*z3[5] + 2*z3[5]^2 + 13*z3[6]), 
  y[108] -> z3[4] + z3[3]*(-4 + z3[4] + 3*z3[5] + z3[2]*(-3 + 2*z3[5]) - 
      z3[6] + z3[5]*z3[6]), 
  y[109] -> z3[4] + z3[3]*(z3[4] + (-1 + z3[5])*(1 + z3[6])), 
  y[110] -> -(z3[4]^3*(11 + 6*z3[5])) + 
    2*(-((-1 + z3[5])*z3[5]) + 2*z3[2]*(-1 + z3[6]))*z3[6] + 
    z3[4]*(2 - 8*z3[5] + 6*z3[5]^2 - 2*z3[5]^3 + z3[2]*(6 - 19*z3[6]) + 
      8*z3[6] - 6*z3[6]^2) + z3[4]^2*(-8 + 15*z3[2] - 4*z3[5]^2 + 17*z3[6] + 
      z3[5]*(2 + 6*z3[6])), y[111] -> z3[4]^5*(1 + z3[5]) + 
    (-1 + z3[5])*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))*z3[6] + 
    z3[4]^4*(2 - 3*z3[2] + z3[5]^2 - 3*z3[6] - 2*z3[5]*z3[6]) + 
    z3[4]*(-2 - 16*z3[5]^2 + z3[5]^5 - 2*z3[5]^3*(-7 + z3[6]) + 
      z3[5]^4*(-6 + z3[6]) + (-1 + z3[2] - z3[2]^2)*z3[6] + 
      (-2 + z3[2])*z3[2]*z3[6]^2 + z3[2]*z3[6]^3 + z3[5]*(9 + 2*z3[6])) + 
    z3[4]^2*(1 - 4*z3[5]^3 + z3[5]^4 + z3[2]^2*(1 - 2*z3[6]) + 2*z3[6]^2 - 
      z3[6]^3 - 2*z3[5]*(2 + z3[6]) + z3[5]^2*(6 + z3[6]) + 
      z3[2]*(-1 + 6*z3[6] - 5*z3[6]^2)) + 
    z3[4]^3*(z3[2]^2 + z3[5]^3 - z3[5]^2*(2 + z3[6]) + z3[6]*(-4 + 3*z3[6]) + 
      z3[2]*(-4 + 7*z3[6]) + z3[5]*(2 + z3[6]^2)), 
  y[112] -> z3[4]^4*z3[5] + (-1 + z3[5])*z3[6]*(1 - 2*z3[5] + z3[5]^2 + 
      z3[6]) - z3[4]^3*(-1 + z3[2] + z3[5] - z3[5]^2 + 2*z3[5]*z3[6]) + 
    z3[4]^2*(-1 + z3[5]^3 - 2*z3[6] - z3[5]^2*(3 + z3[6]) + 
      z3[2]*(-1 + 2*z3[6]) + z3[5]*(3 + 2*z3[6] + z3[6]^2)) + 
    z3[4]*(2 - 5*z3[5]^3 + z3[5]^4 + (2 + z3[2])*z3[6] - 
      (-1 + z3[2])*z3[6]^2 + z3[5]^2*(9 + 2*z3[6]) - 
      z3[5]*(7 + 4*z3[6] + z3[6]^2)), 
  y[113] -> -2 + z3[4] + z3[3]*(3 + z3[4] + 2*z3[5]*(-2 + z3[6]) - 2*z3[6]), 
  y[114] -> 1 + z3[3]*(1 - 2*z3[2]*(-1 + z3[5]) + 2*z3[5]), 
  y[115] -> 1 + 1/(z3[4]*(-1 + z3[5])), y[116] -> -2 + z3[6], 
  y[117] -> 2 + z3[6], y[118] -> -z3[6] - z3[3]*(1 + z3[6]), 
  y[119] -> 5 + 2*z3[5]*(-2 + z3[6]) - 2*z3[6] + 
    z3[2]*(-1 + z3[5])*(1 + z3[6]), 
  y[120] -> z3[6] + z3[3]*(1 - z3[2] + z3[6]), 
  y[121] -> -1 - 2*z3[6] - z3[3]*(1 + 2*z3[5] + 2*z3[6]), 
  y[122] -> 2 + z3[3]*(2 - 5*z3[2]*(-1 + z3[5]) + 5*z3[5]), 
  y[123] -> -3 + z3[6], y[124] -> 1 + z3[4], y[125] -> 1 + (1 + z3[2])*z3[3], 
  y[126] -> 5 + 2*z3[6] + z3[6]^2, 
  y[127] -> -2 - 5*z3[6] - z3[3]*(2 + 5*z3[5] + 5*z3[6]), 
  y[128] -> -5 - z3[4]*(-3 + z3[6]) + z3[3]*(9 - z3[4]*(-3 + z3[6]) - 
      8*z3[6] + z3[6]^2 - z3[5]*(11 - 7*z3[6] + z3[6]^2)), 
  y[129] -> z3[6]^2 + z3[3]*(-14 + 8*z3[6] + z3[5]*(11 - 7*z3[6] + z3[6]^2) - 
      z3[2]*(-1 + z3[5])*(3 + z3[6] + z3[6]^2)), 
  y[130] -> -((1 + z3[3])*z3[4]) + z3[2]*z3[3]*(2 + z3[5]*(-1 + z3[6]) - 
      z3[6]), y[131] -> 1 + z3[2] - z3[2]*z3[5], y[132] -> -1 - z3[2], 
  y[133] -> 1 + z3[2] + z3[4], 
  y[134] -> -z3[2]^4 - (1 + z3[3])*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])*
     (-1 + z3[6]) + z3[2]^3*(-3 + z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) - 
    z3[2]*(-1 + z3[6])*(-1 + z3[4] + z3[4]^2 + z3[3]*(-1 + z3[6]) - 
      z3[4]*z3[6]) + z3[2]^2*(-3 + z3[4] + 2*z3[6] - 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[135] -> 2*z3[2]^8 + z3[2]^7*(15 - 2*z3[4] + z3[3]*(4 - 3*z3[6]) - 
      5*z3[6]) + z3[2]^6*(43 - 2*z3[4]^2 - 29*z3[6] + 3*z3[6]^2 - 
      z3[4]*(5 + z3[6]) + z3[3]^2*(2 - 3*z3[6] + z3[6]^2) + 
      z3[3]*(24 - 30*z3[6] + 8*z3[6]^2)) - 
    z3[2]^5*(-63 + 7*z3[4]^2 - 2*z3[4]^3 + 68*z3[6] - 19*z3[6]^2 + 
      2*z3[6]^3 + 3*z3[4]*(1 + z3[6]^2) + 
      z3[3]^2*(-9 + 20*z3[6] - 14*z3[6]^2 + 3*z3[6]^3) + 
      z3[3]*(-55 + 96*z3[6] - 48*z3[6]^2 + 6*z3[6]^3)) + 
    z3[2]^3*(25 - 62*z3[6] + 60*z3[6]^2 - 29*z3[6]^3 + 6*z3[6]^4 + 
      z3[4]^3*(3 + 4*z3[6] - 3*z3[6]^2) - z3[3]^2*(-1 + z3[6])^3*
       (14 - 9*z3[6] + z3[6]^2) + z3[4]^2*(-2 + 12*z3[6] - 11*z3[6]^2 + 
        z3[6]^3) - z3[3]*(-1 + z3[6])^2*(-39 + 39*z3[6] - 13*z3[6]^2 + 
        2*z3[6]^3) + z3[4]*(1 + 9*z3[6] - 11*z3[6]^2 + z3[6]^4)) + 
    z3[2]^4*(52 + 5*z3[4]^3 - 85*z3[6] + 48*z3[6]^2 - 14*z3[6]^3 + 
      2*z3[6]^4 + z3[4]^2*(-7 + 4*z3[6] - 3*z3[6]^2) + 
      z3[3]^2*(-1 + z3[6])^2*(16 - 15*z3[6] + 3*z3[6]^2) + 
      z3[4]*(1 + 7*z3[6] - 11*z3[6]^2 + z3[6]^3) + 
      z3[3]*(63 - 145*z3[6] + 111*z3[6]^2 - 32*z3[6]^3 + 3*z3[6]^4)) + 
    z3[2]^2*(-2*z3[3]^2*(-3 + z3[6])*(-1 + z3[6])^4 + 
      z3[4]^3*(5 + 2*z3[6] - 5*z3[6]^2) + z3[4]^4*(2 + z3[6] - 2*z3[6]^2) - 
      z3[3]*(-1 + z3[6])^3*(13 - 12*z3[6] + 4*z3[6]^2) + 
      (-1 + z3[6])^2*(7 - 12*z3[6] + 6*z3[6]^2) + 
      z3[4]^2*(4 + z3[6] - 5*z3[6]^2 + z3[6]^3) + 
      z3[4]*(1 - z3[6] + 3*z3[6]^3 - 5*z3[6]^4 + 2*z3[6]^5)) + 
    z3[2]*(-2*z3[3]*(-1 + z3[6])^5 - z3[3]^2*(-1 + z3[6])^5 + 
      (-1 + z3[6])^3*(-1 + 2*z3[6]) + z3[4]^6*(-4 + 3*z3[6]) + 
      z3[4]^5*(-16 + 21*z3[6] - 6*z3[6]^2) + z3[4]*(-1 + z3[6])^2*z3[6]*
       (2 - 7*z3[6] + 4*z3[6]^2) + z3[4]^4*(-21 + 51*z3[6] - 35*z3[6]^2 + 
        6*z3[6]^3) + z3[4]^3*(-10 + 49*z3[6] - 65*z3[6]^2 + 33*z3[6]^3 - 
        6*z3[6]^4) + z3[4]^2*(-1 + 18*z3[6] - 45*z3[6]^2 + 44*z3[6]^3 - 
        19*z3[6]^4 + 3*z3[6]^5)) - z3[4]*(1 + z3[4] - z3[6])^2*
     (z3[4]^4*(4 - 3*z3[6]) - (-1 + z3[6])^2*(-1 + 2*z3[6]) - 
      z3[4]*(-1 + z3[6])^2*(-5 + 6*z3[6]) + 
      z3[4]^3*(14 - 13*z3[6] + z3[6]^2) + 
      z3[4]^2*(14 - 23*z3[6] + 14*z3[6]^2 - 4*z3[6]^3) + 
      z3[3]^2*(1 + z3[4])*(-1 + z3[6])*(z3[4]^2*(-2 + z3[6]) - 
        (-1 + z3[6])^2 - z3[4]*(3 - 4*z3[6] + z3[6]^2)) + 
      z3[3]*(z3[4]^4*(4 - 3*z3[6]) - (-1 + z3[6])^2*(-2 + 3*z3[6]) - 
        z3[4]*(-1 + z3[6])^2*(-9 + 8*z3[6]) + 2*z3[4]^3*
         (8 - 8*z3[6] + z3[6]^2) + z3[4]^2*(19 - 33*z3[6] + 20*z3[6]^2 - 
          5*z3[6]^3))) - z3[5]*(z3[2]^8 + 
      z3[2]^7*(8 - 2*z3[4] - 2*z3[3]*(-1 + z3[6]) - 5*z3[6]) + 
      z3[2]^6*(22 - 5*z3[4] + z3[3]^2*(-1 + z3[6])^2 - 24*z3[6] + 5*z3[6]^2 + 
        4*z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)) + (1 + z3[3])*z3[4]^2*
       (1 + z3[4] - z3[6])^2*(-1 + z3[6])*(2*z3[4]^3 + 
        z3[4]^2*(7 - 3*z3[6]) - z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*
         (-1 + z3[6]) + 2*(-1 + z3[6])*z3[6] + 
        z3[4]*(5 - 6*z3[6] + 3*z3[6]^2)) + z3[2]*z3[4]*(-1 + z3[6])*
       (2*z3[4]^5 + z3[4]^4*(8 - 6*z3[6]) + (-1 + z3[6])^2*z3[6]*
         (1 + z3[6]) + z3[4]*(-1 + z3[6])^2*(-1 - 3*z3[6] + 2*z3[6]^2) + 
        z3[4]^3*(9 - 19*z3[6] + 8*z3[6]^2) + z3[4]^2*(2 - 15*z3[6] + 
          17*z3[6]^2 - 6*z3[6]^3)) - z3[2]^2*(-1 + z3[6])*
       (z3[3]*(-1 + z3[6])^4 + z3[3]^2*(-1 + z3[6])^4 - 
        (-1 + z3[6])^2*z3[6] - z3[4]*(-1 + z3[6])*z3[6]^3 + 
        z3[4]^4*(1 + z3[6]) + z3[4]^3*(2 + 3*z3[6] - z3[6]^2) + 
        z3[4]^2*(1 + 3*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
      z3[2]^4*(17 + 3*z3[4]^3 - z3[4]^4 - 2*z3[4]^2*(-1 + z3[6])^2 + 
        3*z3[3]^2*(-2 + z3[6])*(-1 + z3[6])^3 - 35*z3[6] + 24*z3[6]^2 - 
        7*z3[6]^3 + z3[6]^4 + z3[3]*(-1 + z3[6])^2*(23 - 19*z3[6] + 
          3*z3[6]^2) + z3[4]*(1 + 2*z3[6] - 6*z3[6]^2 + 2*z3[6]^3)) + 
      z3[2]^3*(-z3[4]^4 - z3[3]^2*(-4 + z3[6])*(-1 + z3[6])^4 + 
        z3[4]^3*(1 + 2*z3[6] - 2*z3[6]^2) - z3[3]*(-1 + z3[6])^3*
         (9 - 5*z3[6] + z3[6]^2) + 2*(-1 + z3[6])^2*(2 - 2*z3[6] + z3[6]^2) + 
        z3[4]^2*(-1 + 7*z3[6] - 8*z3[6]^2 + 2*z3[6]^3) + 
        z3[4]*(1 + 3*z3[6] - 7*z3[6]^2 + 3*z3[6]^3)) - 
      z3[2]^5*(-28 - 2*z3[4]^3 - z3[4]^2*(-1 + z3[6]) + 43*z3[6] - 
        18*z3[6]^2 + 2*z3[6]^3 + z3[3]^2*(-1 + z3[6])^2*(-4 + 3*z3[6]) + 
        z3[4]*(3 + z3[6]^2) + z3[3]*(-25 + 56*z3[6] - 39*z3[6]^2 + 
          8*z3[6]^3))), y[136] -> -1 - 2*z3[2]^6 - 6*z3[4] - 19*z3[4]^2 - 
    28*z3[4]^3 - 17*z3[4]^4 + z3[3]^2*z3[4]^4 - 4*z3[4]^5 + 5*z3[6] + 
    25*z3[4]*z3[6] + 53*z3[4]^2*z3[6] + 50*z3[4]^3*z3[6] + 20*z3[4]^4*z3[6] + 
    3*z3[4]^5*z3[6] - 9*z3[6]^2 - 38*z3[4]*z3[6]^2 - 54*z3[4]^2*z3[6]^2 - 
    28*z3[4]^3*z3[6]^2 - 4*z3[4]^4*z3[6]^2 + 7*z3[6]^3 + 25*z3[4]*z3[6]^3 + 
    24*z3[4]^2*z3[6]^3 + 5*z3[4]^3*z3[6]^3 - 2*z3[6]^4 - 6*z3[4]*z3[6]^4 - 
    4*z3[4]^2*z3[6]^4 + z3[2]^5*(-13 + 2*z3[4] + 5*z3[6] + 
      z3[3]*(-2 + 2*z3[4] + z3[6])) + 
    z3[2]^4*(-30 + z3[4] + z3[3]^2*z3[4]*(2*z3[4] - z3[6]) + 24*z3[6] + 
      3*z3[4]*z3[6] - 3*z3[6]^2 - z3[3]*(9 + 4*z3[4]^2 + z3[4]*(-7 + z3[6]) - 
        11*z3[6] + 3*z3[6]^2)) - z3[3]*((-1 + z3[6])^4 + 
      z3[4]^4*(-3 + z3[6])*z3[6] + z3[4]*(-1 + z3[6])^3*(-5 + 2*z3[6]) + 
      z3[4]^2*(-1 + z3[6])^2*(9 - 7*z3[6] + z3[6]^2) + 
      z3[4]^3*(7 - 15*z3[6] + 10*z3[6]^2 - 2*z3[6]^3)) - 
    z3[2]^3*(33 + z3[4]^2*(4 - 3*z3[6]) - 44*z3[6] + 16*z3[6]^2 - 2*z3[6]^3 + 
      z3[4]*(11 - 15*z3[6] + 2*z3[6]^2) + z3[3]^2*z3[4]*
       (4*z3[4]^2 + z3[6] - z3[4]*(3 + 2*z3[6])) + 
      z3[3]*(16 + 6*z3[4]^2 - 31*z3[6] + 18*z3[6]^2 - 3*z3[6]^3 + 
        z3[4]*(-7 + 3*z3[6]))) + 
    z3[2]*(z3[3]^2*z3[4]^3*(-2 + 3*z3[4] - z3[6]) + 3*z3[4]^4*(-1 + z3[6]) + 
      z3[4]^3*(-17 + 18*z3[6] - 3*z3[6]^2) - (-1 + z3[6])^2*
       (6 - 9*z3[6] + 4*z3[6]^2) + z3[4]^2*(-24 + 39*z3[6] - 19*z3[6]^2 + 
        3*z3[6]^3) + z3[4]*(-14 + 36*z3[6] - 35*z3[6]^2 + 16*z3[6]^3 - 
        3*z3[6]^4) + z3[3]*(4*z3[4]^4 + 2*z3[4]^2*(-2 + z3[6])^2*
         (-1 + z3[6]) - 2*(-3 + z3[6])*(-1 + z3[6])^3 - 
        z3[4]*(-1 + z3[6])^2*(8 - 7*z3[6] + z3[6]^2) - 
        z3[4]^3*(5 - 3*z3[6] + z3[6]^2))) + 
    z3[2]^2*(-19 + 41*z3[6] - 32*z3[6]^2 + 12*z3[6]^3 - 2*z3[6]^4 + 
      z3[4]^3*(-5 + 4*z3[6]) + z3[4]^2*(-17 + 18*z3[6] - 3*z3[6]^2) + 
      2*z3[4]*(-10 + 16*z3[6] - 7*z3[6]^2 + z3[6]^3) + 
      z3[3]^2*z3[4]^2*(1 + 2*z3[4]^2 + 2*z3[6] - z3[4]*(6 + z3[6])) + 
      z3[3]*(-3*z3[4]^3 + 2*z3[4]^4 - (-1 + z3[6])^2*(14 - 9*z3[6] + 
          z3[6]^2) - z3[4]^2*(5 - 4*z3[6] + z3[6]^2) + 
        2*z3[4]*(-1 + 4*z3[6] - 4*z3[6]^2 + z3[6]^3))) + 
    z3[5]*(z3[2]^6 - z3[2]^5*(-7 + 2*z3[4] + 5*z3[6] + 
        z3[3]*(-1 + z3[4] + z3[6])) - z3[4]*(1 + z3[4] - z3[6])*(-1 + z3[6])*
       (2*z3[4]^3 + z3[4]^2*(7 - 3*z3[6]) - z3[3]*(1 + z3[4])*
         (1 + z3[4] - z3[6])*(-1 + z3[6]) + 2*(-1 + z3[6])*z3[6] + 
        z3[4]*(5 - 6*z3[6] + 3*z3[6]^2)) + 
      z3[2]^3*(13 + z3[3]^2*z3[4]^2*(-1 + 2*z3[4]) - 
        z3[3]*(z3[4]^3 + z3[4]^2*(-4 + z3[6]) - 2*z3[4]*(-1 + z3[6]) + 
          3*(-2 + z3[6])*(-1 + z3[6])^2) + z3[4]^2*(3 - 2*z3[6]) - 24*z3[6] + 
        13*z3[6]^2 - 2*z3[6]^3 + z3[4]*(6 - 11*z3[6] + 4*z3[6]^2)) + 
      z3[2]^4*(15 + z3[4]^2 - z3[3]^2*z3[4]^2 - 19*z3[6] + 5*z3[6]^2 - 
        z3[4]*(2 + z3[6]) + z3[3]*(4 + 3*z3[4]^2 - 7*z3[6] + 3*z3[6]^2 + 
          z3[4]*(-3 + 2*z3[6]))) + z3[2]^2*(-(z3[3]^2*(-2 + z3[4])*z3[4]^3) + 
        (-1 + z3[6])*(-4 - 2*z3[4]^3 + 4*z3[4]^2*(-2 + z3[6]) + 7*z3[6] - 
          4*z3[6]^2 + z3[6]^3 + z3[4]*(-10 + 11*z3[6] - 3*z3[6]^2)) + 
        z3[3]*(-z3[4]^3 - z3[4]^4 - 2*z3[4]*(-1 + z3[6])^3 + 
          (-4 + z3[6])*(-1 + z3[6])^3 + z3[4]^2*(2 - 3*z3[6] + z3[6]^2))) + 
      z3[2]*(-(z3[3]^2*z3[4]^4) + z3[3]*(-z3[4]^4 + z3[4]^3*(-1 + z3[6])^2 + 
          z3[4]*(-3 + z3[6])*(-1 + z3[6])^3 + (-1 + z3[6])^4 - 
          z3[4]^2*(-1 + z3[6])^2*(-3 + 2*z3[6])) + (-1 + z3[6])*
         (-2*z3[4]^4 + 4*z3[4]^3*(-2 + z3[6]) + (-1 + z3[6])^2*z3[6] - 
          2*z3[4]^2*(5 - 6*z3[6] + 2*z3[6]^2) + z3[4]*(-4 + 9*z3[6] - 
            7*z3[6]^2 + 2*z3[6]^3)))), 
  y[137] -> z3[3]*(5*z3[4]^2 + 2*z3[2]*(-2*z3[4] + 
        (4 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
      z3[4]*(10 - 8*z3[6]) - (7 + 2*z3[5]*(-1 + z3[6]) - 3*z3[6])*
       (-1 + z3[6])) + 2*z3[4]*(3 + 2*z3[4] - 3*z3[6]), 
  y[138] -> -7 - 3*z3[4] + 2*z3[5] + 3*z3[6], 
  y[139] -> z3[2]^2*z3[3] - z3[2]*z3[4] - 3*z3[2]*z3[3]*z3[4] - 
    z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
    z3[2]^2*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[140] -> 
   -(z3[4]*(5 + z3[4]^2 - 2*z3[4]*(-2 + z3[6]) - 6*z3[6] + z3[6]^2)) - 
    z3[3]*(z3[4]^3 + z3[4]^2*(5 - 2*z3[6]) - 
      (7 + 2*z3[5]*(-1 + z3[6]) - 3*z3[6])*(-1 + z3[6]) + 
      z3[4]*(9 - 8*z3[6] + z3[6]^2)), 
  y[141] -> (1 + z3[3])*z3[4]^3 + z3[2]^2*z3[3]*
     (z3[4] - (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
    (1 + z3[3])*z3[6]^3 + z3[4]*(-1 + z3[5] - 2*z3[6] - 3*z3[3]*z3[6] + 
      z3[3]*z3[5]*z3[6]) - z3[4]^2*(2*(-1 + z3[6]) + 
      z3[3]*(-3 + z3[5] + 2*z3[6])) + 
    z3[2]*(z3[4]^2*(-1 + 2*z3[3]*(-2 + z3[5])) + 
      z3[3]*z3[6]*(3 + z3[6] - z3[5]*(1 + z3[6])) - 
      z3[4]*(2 - 2*z3[6] + z3[3]*(-3 + z3[5])*(-3 + z3[5] + 2*z3[6]))), 
  y[142] -> z3[4]^(-1) + (1 + z3[3]^(-1))/(z3[2]*(-1 + z3[5])*
      (1 + z3[4] - z3[6])) + (1 + z3[3]^(-1))/(z3[2]*z3[4]*(-1 + z3[5])*
      (1 + z3[4] - z3[6])), y[143] -> -((1 + z3[3])*(z3[4] - z3[6])*z3[6]) + 
    z3[2]*((1 + z3[3])*z3[4] - z3[3]*(-2 + z3[5])*z3[6]) + 
    z3[2]^2*z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[144] -> -1 - ((1 + z3[4]^(-1))*(1 + 1/(z3[4]*(-1 + z3[5]))))/
     (1 + z3[4] - z3[6]), y[145] -> 
   z3[2]^2*z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + 
    z3[2]*(z3[3]*z3[4]^2*(-1 + z3[5]) - 
      z3[4]*(1 + z3[3]*(6 + z3[5]^2 + z3[5]*(-5 + z3[6]) - z3[6])) - 
      z3[3]*(-2 + z3[5])*z3[6]) + 
    z3[4]*(-1 + z3[4] - z3[3]*z3[4]*(-2 + z3[5]) + z3[5] - z3[6] - 
      2*z3[3]*z3[6] + z3[3]*z3[5]*z3[6]), y[146] -> -2 + z3[5], 
  y[147] -> 1 - z3[6], y[148] -> 2 + z3[2] + z3[5]*(-1 + z3[6]), 
  y[149] -> 3 + z3[2] - z3[5]*(1 + z3[2] - z3[6]) - z3[6], 
  y[150] -> 2 + z3[2] + z3[5]*(-1 - z3[2] + z3[4] + z3[6]), 
  y[151] -> 4 - z3[5], y[152] -> 1 + z3[4]*z3[5], 
  y[153] -> -z3[2] + z3[4]*z3[5], y[154] -> z3[2] - z3[4] - z3[2]*z3[4] + 
    z3[2]*z3[4]*z3[5], y[155] -> -2 - z3[4]*(3 + 2*z3[5]), 
  y[156] -> 1 + z3[4]*(1 + z3[5]), y[157] -> -z3[4] + z3[6], 
  y[158] -> z3[2]*z3[3] + z3[2]*z3[4] - z3[3]*z3[4] + z3[2]*z3[3]*z3[4] - 
    z3[4]^2 - z3[3]*z3[4]^2 - z3[2]*z3[3]*z3[6] + z3[4]*z3[6] + 
    z3[3]*z3[4]*z3[6], y[159] -> z3[2]^3 - 2*z3[2]^2*(-1 + z3[4]) + 
    z3[2]*(1 - 4*z3[4] + z3[4]^2) + z3[4]*(-1 + z3[4]*(1 + z3[5])), 
  y[160] -> z3[2] - z3[4] + z3[6], 
  y[161] -> 3 + z3[2]^2 - z3[4]^2*(-5 + z3[5]) - 2*z3[6] - 5*z3[4]*z3[6] - 
    z3[2]*(-3 + 4*z3[4] + z3[6]), 
  y[162] -> z3[2]^3 + z3[4]*(3 - 3*z3[4]^2*z3[5] + 
      z3[4]*(4 + 3*z3[5]*(-1 + z3[6])) - 4*z3[6]) + 
    z3[2]^2*(-2 - 5*z3[4] + 4*z3[6]) + z3[2]*(-3 + z3[4] + 7*z3[4]^2 + 
      4*z3[6] - 7*z3[4]*z3[6]), 
  y[163] -> -1 - 2*z3[4]^2*(3 + z3[3] + z3[5]) + 
    z3[2]^3*(-1 + z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6])) + z3[6] - 
    z3[2]^2*(1 - 2*z3[4] + z3[3]*(3 + 2*z3[4] + z3[5]*(-1 + z3[6]) - 
        2*z3[6]) + z3[6]) - z3[4]*(3 + z3[5] - 3*(2 + z3[3])*z3[6] + 
      z3[3]*z3[5]*z3[6]) + z3[2]*(1 + z3[4]^2*(-1 + z3[3]*(-2 + z3[5])^2) + 
      (-1 + z3[3]*(-3 + z3[5]))*z3[6] + 
      z3[4]*(7 + z3[3]*(9 + z3[5]^2 + 2*z3[5]*(-3 + z3[6]) - 3*z3[6]) + 
        z3[6])), y[164] -> -z3[2]^4 + z3[2]^3*(-2 + 3*z3[4] - z3[6]) + 
    z3[2]^2*(-1 - 3*z3[4]^2 - 2*z3[6] + 2*z3[4]*(3 + z3[6])) + 
    z3[2]*(z3[4]^3 - z3[6] - z3[4]^2*(6 + z3[6]) + z3[4]*(3 + 4*z3[6])) + 
    z3[4]*(z3[4]^2*(1 + z3[5]) + z3[6] - z3[4]*(2 + z3[6] + z3[5]*z3[6])), 
  y[165] -> -z3[2]^4 + z3[2]^3*(-4 + 2*z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) + 
    (1 + z3[3])*z3[4]*(-1 + z3[6])*(-3 - z3[4]^2 + z3[4]*(-3 + z3[6]) + 
      2*z3[6]) - z3[2]^2*(6 + z3[4]^2 - 3*z3[6] - z3[4]*(3 + z3[6]) + 
      z3[3]*(3 - 4*z3[6] + z3[6]^2)) + z3[2]*(-3 + 2*z3[6] - z3[4]^2*z3[6] + 
      z3[3]*(-3 + 5*z3[6] - 2*z3[6]^2) + z3[4]*(3 - 2*z3[6] + z3[6]^2)), 
  y[166] -> -(z3[3]*z3[4]^4*(1 + z3[5])) + (8 + z3[5] - 3*z3[6])*
     (-1 + z3[6])^2 - z3[2]^3*(-1 + z3[4] + z3[6]) + 
    z3[4]*(-1 + z3[6])*(-2 + z3[5] + 5*z3[6] - z3[6]^2) + 
    z3[4]^2*(3 + z3[5] - 2*z3[6] + z3[6]^2) + 
    z3[2]^2*(5 - (-3 + z3[3])*z3[4]^2 + z3[4]*(-4 + z3[6]) - 7*z3[6] + 
      2*z3[6]^2) + z3[4]^3*(-2 + z3[3]*z3[6] + z3[5]*(-1 + z3[3]*z3[6])) + 
    z3[2]*(10 + (-2 + 3*z3[3])*z3[4]^3 - 18*z3[6] + 9*z3[6]^2 - z3[6]^3 + 
      z3[4]^2*(6 + z3[6] - 2*z3[3]*z3[6]) + z3[4]*(-5 + z3[6] + z3[6]^2)), 
  y[167] -> -(z3[4]^4*z3[5]) - z3[2]^3*(-1 + z3[3])*(-1 + z3[6]) - 
    (8 + z3[5] - 3*z3[6])*(-1 + z3[6])^2 + 
    z3[4]^3*(-1 + z3[3]*(-1 + z3[6]) + z3[6] + z3[5]*(1 + z3[6])) + 
    z3[4]*(-2 + z3[5] + 10*z3[6] - z3[5]*z3[6] - 8*z3[6]^2 + z3[6]^3 + 
      z3[3]*(-3 + 5*z3[6] - 2*z3[6]^2)) + 
    z3[2]^2*(-5 - z3[4]^2 + z3[4]*(5 - 3*z3[6]) + 7*z3[6] - 2*z3[6]^2 + 
      z3[3]*(3 - 4*z3[6] + z3[6]^2)) - z3[4]^2*(6 + z3[5] - 6*z3[6] + 
      2*z3[6]^2 + z3[3]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[2]*(-10 - 4*z3[4]^2 + z3[4]^3*(1 + z3[5]) + 18*z3[6] - 9*z3[6]^2 + 
      z3[6]^3 - 2*z3[4]*(-4 + z3[6] + z3[6]^2) + 
      z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[168] -> -(z3[2]^4*(z3[3]*(-1 + z3[6])^2 - z3[4]*(-1 + z3[4] + z3[6]))) + 
    z3[2]^3*(z3[3]*(-1 + z3[6])^2*(-5 + 2*z3[6]) - 
      z3[4]*(5 + 3*z3[4]^2 + z3[4]*(-5 + z3[6]) - 6*z3[6] + z3[6]^2)) - 
    z3[2]^2*(z3[3]*(-1 + z3[6])^2*(10 - 8*z3[6] + z3[6]^2) + 
      z3[4]*(10 - 3*z3[4]^3 - 13*z3[6] + 2*z3[6]^2 + z3[6]^3 + 
        z3[4]^2*(9 + z3[6]) + 2*z3[4]*(-5 + 2*z3[6]))) + 
    z3[4]*(z3[3]*(-1 + z3[6])^2*(z3[4]^3 + z3[4]^2*(5 - 2*z3[6]) - 
        (8 + z3[5] - 3*z3[6])*(-1 + z3[6]) + 
        z3[4]*(10 - 8*z3[6] + z3[6]^2)) - (z3[4] - z3[6])*
       (z3[4]^3*(1 + z3[5]) - (8 + z3[5] - 3*z3[6])*(-1 + z3[6])^2 + 
        z3[4]*(-1 + z3[6])*(2 - z3[5] - 5*z3[6] + z3[6]^2) - 
        z3[4]^2*(3 + z3[5] - 2*z3[6] + z3[6]^2))) + 
    z3[2]*(z3[3]*(8 + z3[5] - 3*z3[6])*(-1 + z3[6])^3 - 
      z3[4]*(z3[4]^4 - z3[4]^3*(6 + z3[5] + z3[6]) + 
        z3[4]^2*(8 + z3[5] + 2*z3[6]) + (-1 + z3[6])*
         (-8 + z3[5]*(-1 + z3[6]) + z3[6] + 5*z3[6]^2 - z3[6]^3) + 
        z3[4]*(-8 + z3[5]*(-1 + z3[6]) + 6*z3[6] - 2*z3[6]^2 + z3[6]^3))), 
  y[169] -> z3[2]^4*(z3[3]*(-1 + z3[6])^2 - z3[4]*(-1 + z3[4] + z3[6])) + 
    z3[2]^3*(-(z3[3]*(-1 + z3[6])^2*(-5 + 2*z3[6])) + 
      z3[4]*(5 + 3*z3[4]^2 + z3[4]*(-5 + z3[6]) - 6*z3[6] + z3[6]^2)) + 
    z3[2]^2*(z3[3]*(-1 + z3[6])^2*(10 - 8*z3[6] + z3[6]^2) + 
      z3[4]*(10 - 3*z3[4]^3 - 13*z3[6] + 2*z3[6]^2 + z3[6]^3 + 
        z3[4]^2*(9 + z3[6]) + 2*z3[4]*(-5 + 2*z3[6]))) + 
    z3[4]*(-(z3[3]*(-1 + z3[6])^2*(z3[4]^3 + z3[4]^2*(5 - 2*z3[6]) - 
         (8 + z3[5] - 3*z3[6])*(-1 + z3[6]) + z3[4]*(10 - 8*z3[6] + 
           z3[6]^2))) + (z3[4] - z3[6])*(z3[4]^3*(1 + z3[5]) - 
        (8 + z3[5] - 3*z3[6])*(-1 + z3[6])^2 + z3[4]*(-1 + z3[6])*
         (2 - z3[5] - 5*z3[6] + z3[6]^2) - z3[4]^2*(3 + z3[5] - 2*z3[6] + 
          z3[6]^2))) + z3[2]*(-(z3[3]*(8 + z3[5] - 3*z3[6])*(-1 + z3[6])^3) + 
      z3[4]*(z3[4]^4 - z3[4]^3*(6 + z3[5] + z3[6]) + 
        z3[4]^2*(8 + z3[5] + 2*z3[6]) + (-1 + z3[6])*
         (-8 + z3[5]*(-1 + z3[6]) + z3[6] + 5*z3[6]^2 - z3[6]^3) + 
        z3[4]*(-8 + z3[5]*(-1 + z3[6]) + 6*z3[6] - 2*z3[6]^2 + z3[6]^3))), 
  y[170] -> -9 - 2*z3[2]^6 - 29*z3[4] - 57*z3[4]^2 - 52*z3[4]^3 - 
    24*z3[4]^4 - 4*z3[4]^5 + 32*z3[6] + 84*z3[4]*z3[6] + 122*z3[4]^2*z3[6] + 
    83*z3[4]^3*z3[6] + 26*z3[4]^4*z3[6] + 3*z3[4]^5*z3[6] - 43*z3[6]^2 - 
    92*z3[4]*z3[6]^2 - 93*z3[4]^2*z3[6]^2 - 39*z3[4]^3*z3[6]^2 - 
    5*z3[4]^4*z3[6]^2 + 26*z3[6]^3 + 46*z3[4]*z3[6]^3 + 31*z3[4]^2*z3[6]^3 + 
    6*z3[4]^3*z3[6]^3 - 6*z3[6]^4 - 9*z3[4]*z3[6]^4 - 4*z3[4]^2*z3[6]^4 + 
    z3[2]^5*(-17 + 4*z3[4] + 6*z3[6] + z3[3]*(-2 + 2*z3[4] + z3[6])) + 
    z3[2]^4*(-52 - 2*z3[4]^2 + 38*z3[6] - 5*z3[6]^2 + z3[4]*(10 + 3*z3[6]) + 
      z3[3]*(-11 + 9*z3[4] - 6*z3[4]^2 + 12*z3[6] - 3*z3[6]^2)) - 
    z3[3]*((-1 + z3[6])^3*(-7 + 3*z3[6]) + z3[4]^4*(2 - 3*z3[6] + z3[6]^2) + 
      z3[4]*(-1 + z3[6])^2*(13 - 14*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(8 - 18*z3[6] + 11*z3[6]^2 - 2*z3[6]^3) + 
      z3[4]^2*(17 - 41*z3[6] + 34*z3[6]^2 - 11*z3[6]^3 + z3[6]^4)) + 
    z3[2]^3*(-79 + 3*z3[4]^2*(-3 + z3[6]) + 92*z3[6] - 29*z3[6]^2 + 
      3*z3[6]^3 + z3[4]*(-3 + 19*z3[6] - 3*z3[6]^2) + 
      z3[3]*(-25 + 6*z3[4]^3 + z3[4]*(14 - 4*z3[6]) + 42*z3[6] - 21*z3[6]^2 + 
        3*z3[6]^3 - z3[4]^2*(14 + 3*z3[6]))) - 
    z3[2]^2*(66 + z3[4]^3*(4 - 3*z3[6]) - 113*z3[6] + 65*z3[6]^2 - 
      17*z3[6]^3 + 2*z3[6]^4 + z3[4]^2*(28 - 25*z3[6] + 4*z3[6]^2) + 
      z3[4]*(33 - 57*z3[6] + 23*z3[6]^2 - 3*z3[6]^3) + 
      z3[3]*(30 + 2*z3[4]^4 - 68*z3[6] + 51*z3[6]^2 - 14*z3[6]^3 + z3[6]^4 - 
        z3[4]^3*(9 + 2*z3[6]) + z3[4]^2*(15 - 2*z3[6] + z3[6]^2) - 
        z3[4]*(5 + 4*z3[6] - 8*z3[6]^2 + 2*z3[6]^3))) - 
    z3[2]*(31 + z3[4]^4*(4 - 3*z3[6]) - 77*z3[6] + 72*z3[6]^2 - 32*z3[6]^3 + 
      6*z3[6]^4 + z3[4]^3*(21 - 23*z3[6] + 4*z3[6]^2) + 
      z3[4]^2*(50 - 71*z3[6] + 29*z3[6]^2 - 4*z3[6]^3) + 
      3*z3[4]*(14 - 29*z3[6] + 21*z3[6]^2 - 7*z3[6]^3 + z3[6]^4) + 
      z3[3]*(2*z3[4]^4 + z3[4]^3*(-2 - 5*z3[6] + z3[6]^2) + 
        (-1 + z3[6])^2*(20 - 17*z3[6] + 3*z3[6]^2) + 
        z3[4]^2*(15 - 21*z3[6] + 11*z3[6]^2 - 2*z3[6]^3) + 
        z3[4]*(10 - 31*z3[6] + 31*z3[6]^2 - 11*z3[6]^3 + z3[6]^4))) + 
    z3[5]*(z3[2]^6 - z3[2]^5*(z3[3]*(-1 + z3[4] + z3[6]) + 
        3*(-3 + z3[4] + 2*z3[6])) + z3[2]^4*(26 - 7*z3[4] + 3*z3[4]^2 - 
        30*z3[6] + 7*z3[6]^2 + z3[3]*(5 + 4*z3[4]^2 + 2*z3[4]*(-2 + z3[6]) - 
          8*z3[6] + 3*z3[6]^2)) - (1 + z3[4])*(1 + z3[4] - z3[6])*
       (-1 + z3[6])*(2*z3[4]^3 - 4*z3[4]^2*(-2 + z3[6]) - 
        z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*(-1 + z3[6]) + 
        (-1 + z3[6])*z3[6] + z3[4]*(6 - 7*z3[6] + 3*z3[6]^2)) - 
      z3[2]^3*(-34 + z3[4]^3 + 55*z3[6] - 25*z3[6]^2 + 3*z3[6]^3 + 
        z3[4]^2*(-7 + 2*z3[6]) + z3[4]*(-2 + 12*z3[6] - 5*z3[6]^2) + 
        z3[3]*(-10 + 5*z3[4]^3 + z3[4]*(5 - 4*z3[6]) + z3[4]^2*(-7 + z3[6]) + 
          22*z3[6] - 15*z3[6]^2 + 3*z3[6]^3)) + 
      z3[2]^2*(21 + z3[4]^3*(1 - 2*z3[6]) - 45*z3[6] + 32*z3[6]^2 - 
        9*z3[6]^3 + z3[6]^4 + z3[4]^2*(13 - 16*z3[6] + 5*z3[6]^2) + 
        z3[4]*(18 - 38*z3[6] + 23*z3[6]^2 - 4*z3[6]^3) + 
        z3[3]*(-6*z3[4]^3 + 2*z3[4]^4 + (-1 + z3[6])^2*(10 - 8*z3[6] + 
            z3[6]^2) + z3[4]^2*(5 - 4*z3[6] + z3[6]^2) - 
          2*z3[4]*z3[6]*(2 - 3*z3[6] + z3[6]^2))) + 
      z3[2]*(-((1 + z3[4])*(-1 + z3[6])*(5 + 2*z3[4]^3 + 
           z3[4]^2*(9 - 5*z3[6]) - 10*z3[6] + 7*z3[6]^2 - 2*z3[6]^3 + 
           z3[4]*(12 - 15*z3[6] + 5*z3[6]^2))) + 
        z3[3]*(2*z3[4]^4 + z3[4]*(-5 + z3[6])*(-1 + z3[6])^3 + 
          z3[4]^3*(-2 + z3[6])*z3[6] + (-1 + z3[6])^3*(-5 + 2*z3[6]) + 
          z3[4]^2*(5 - 11*z3[6] + 8*z3[6]^2 - 2*z3[6]^3)))), 
  y[171] -> 2*z3[2]^8 + z3[2]^7*(19 - 4*z3[4] + z3[3]*(4 - 3*z3[6]) - 
      6*z3[6]) + z3[2]^6*(69 - 44*z3[6] + 5*z3[6]^2 - z3[4]*(16 + z3[6]) + 
      z3[3]^2*(2 - 3*z3[6] + z3[6]^2) + z3[3]*(30 - 36*z3[6] + 9*z3[6]^2)) - 
    z3[2]^5*(-131 - 4*z3[4]^3 + 130*z3[6] - 34*z3[6]^2 + 3*z3[6]^3 + 
      z3[4]^2*(2 + z3[6]) + z3[4]*(24 - z3[6] + 3*z3[6]^2) + 
      z3[3]^2*(-11 + 23*z3[6] - 15*z3[6]^2 + 3*z3[6]^3) + 
      z3[3]*(-88 + 144*z3[6] - 67*z3[6]^2 + 8*z3[6]^3)) + 
    z3[2]^4*(145 - 2*z3[4]^4 - 205*z3[6] + 94*z3[6]^2 - 20*z3[6]^3 + 
      2*z3[6]^4 + 2*z3[4]^3*(6 + z3[6]) + z3[4]^2*(-4 + z3[6] - 3*z3[6]^2) + 
      z3[4]*(-16 + 14*z3[6] - 17*z3[6]^2 + 2*z3[6]^3) + 
      z3[3]^2*(25 - 67*z3[6] + 63*z3[6]^2 - 24*z3[6]^3 + 3*z3[6]^4) + 
      z3[3]*(134 - 281*z3[6] + 193*z3[6]^2 - 49*z3[6]^3 + 4*z3[6]^4)) + 
    z3[2]^3*(97 - 5*z3[4]^4 - 190*z3[6] + 137*z3[6]^2 - 49*z3[6]^3 + 
      8*z3[6]^4 + z3[4]^3*(10 + 9*z3[6] - 3*z3[6]^2) - 
      z3[3]^2*(-1 + z3[6])^2*(-30 + 38*z3[6] - 13*z3[6]^2 + z3[6]^3) + 
      z3[4]^2*(-3 + 16*z3[6] - 17*z3[6]^2 + 2*z3[6]^3) + 
      z3[4]*(-4 + 27*z3[6] - 35*z3[6]^2 + 8*z3[6]^3) + 
      z3[3]*(116 - 304*z3[6] + 286*z3[6]^2 - 119*z3[6]^3 + 23*z3[6]^4 - 
        2*z3[6]^5)) + z3[2]^2*(40 - 109*z3[6] + 115*z3[6]^2 - 58*z3[6]^3 + 
      12*z3[6]^4 + z3[4]^4*(-1 + z3[6] - 2*z3[6]^2) - 
      z3[3]^2*(-1 + z3[6])^3*(20 - 17*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(9 + 8*z3[6] - 10*z3[6]^2 + z3[6]^3) - 
      z3[3]*(-1 + z3[6])^2*(-58 + 73*z3[6] - 32*z3[6]^2 + 6*z3[6]^3) + 
      z3[4]^2*(8 + 10*z3[6] - 23*z3[6]^2 + 8*z3[6]^3 - z3[6]^4) + 
      z3[4]*(5 + 8*z3[6] - 23*z3[6]^2 + 15*z3[6]^3 - 7*z3[6]^4 + 
        2*z3[6]^5)) + z3[2]*(-(z3[3]^2*(-1 + z3[6])^4*(-7 + 3*z3[6])) + 
      z3[4]^6*(-4 + 3*z3[6]) + z3[4]^5*(-22 + 27*z3[6] - 7*z3[6]^2) - 
      z3[3]*(-1 + z3[6])^3*(16 - 17*z3[6] + 6*z3[6]^2) + 
      (-1 + z3[6])^2*(9 - 14*z3[6] + 6*z3[6]^2) + 
      z3[4]^4*(-44 + 87*z3[6] - 51*z3[6]^2 + 8*z3[6]^3) + 
      z3[4]^3*(-40 + 125*z3[6] - 124*z3[6]^2 + 48*z3[6]^3 - 7*z3[6]^4) + 
      z3[4]^2*(-16 + 84*z3[6] - 129*z3[6]^2 + 85*z3[6]^3 - 26*z3[6]^4 + 
        3*z3[6]^5) + z3[4]*(-2 + 24*z3[6] - 57*z3[6]^2 + 58*z3[6]^3 - 
        29*z3[6]^4 + 6*z3[6]^5)) + z3[4]*(z3[4]^6*(-4 + 3*z3[6]) + 
      z3[4]^5*(-28 + 33*z3[6] - 8*z3[6]^2) + (-1 + z3[6])^3*
       (9 - 14*z3[6] + 6*z3[6]^2) + z3[4]*(-1 + z3[6])^2*
       (-38 + 69*z3[6] - 43*z3[6]^2 + 9*z3[6]^3) + 
      z3[4]^4*(-77 + 133*z3[6] - 70*z3[6]^2 + 11*z3[6]^3) + 
      z3[4]^3*(-109 + 257*z3[6] - 215*z3[6]^2 + 76*z3[6]^3 - 10*z3[6]^4) + 
      z3[4]^2*(-86 + 263*z3[6] - 307*z3[6]^2 + 170*z3[6]^3 - 44*z3[6]^4 + 
        4*z3[6]^5) + z3[3]^2*(-1 + z3[6])*(-(z3[4]^5*(-2 + z3[6])) + 
        (-1 + z3[6])^3*(-7 + 3*z3[6]) + z3[4]*(-1 + z3[6])^2*
         (20 - 17*z3[6] + 3*z3[6]^2) + z3[4]^4*(11 - 12*z3[6] + 3*z3[6]^2) + 
        z3[4]^3*(25 - 42*z3[6] + 21*z3[6]^2 - 3*z3[6]^3) + 
        z3[4]^2*(30 - 68*z3[6] + 51*z3[6]^2 - 14*z3[6]^3 + z3[6]^4)) + 
      z3[3]*((4 - 3*z3[6])^2*(-1 + z3[6])^3 + z3[4]^6*(-4 + 3*z3[6]) + 
        z3[4]^5*(-30 + 36*z3[6] - 9*z3[6]^2) + z3[4]*(-1 + z3[6])^2*
         (-58 + 106*z3[6] - 63*z3[6]^2 + 12*z3[6]^3) + 
        z3[4]^4*(-88 + 156*z3[6] - 85*z3[6]^2 + 14*z3[6]^3) + 
        z3[4]^3*(-134 + 324*z3[6] - 278*z3[6]^2 + 100*z3[6]^3 - 13*z3[6]^4) + 
        z3[4]^2*(-116 + 361*z3[6] - 426*z3[6]^2 + 235*z3[6]^3 - 59*z3[6]^4 + 
          5*z3[6]^5))) - z3[5]*(z3[2]^8 + 
      z3[2]^7*(10 - 3*z3[4] - 2*z3[3]*(-1 + z3[6]) - 6*z3[6]) + 
      z3[2]^6*(35 + 2*z3[4]^2 + z3[4]*(-11 + z3[6]) + 
        z3[3]^2*(-1 + z3[6])^2 - 36*z3[6] + 7*z3[6]^2 + 
        3*z3[3]*(5 - 8*z3[6] + 3*z3[6]^2)) + (1 + z3[3])*z3[4]*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2*(-1 + z3[6])*(2*z3[4]^3 - 
        4*z3[4]^2*(-2 + z3[6]) - z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*
         (-1 + z3[6]) + (-1 + z3[6])*z3[6] + 
        z3[4]*(6 - 7*z3[6] + 3*z3[6]^2)) + 
      z3[2]^5*(60 + 2*z3[4]^3 - 85*z3[6] + 32*z3[6]^2 - 3*z3[6]^3 + 
        z3[4]^2*(4 + z3[6]) - z3[3]^2*(-1 + z3[6])^2*(-5 + 3*z3[6]) - 
        z3[4]*(14 - 3*z3[6] + z3[6]^2) + z3[3]*(41 - 86*z3[6] + 55*z3[6]^2 - 
          10*z3[6]^3)) + z3[2]^3*(26 + z3[4]^5 - 60*z3[6] + 49*z3[6]^2 - 
        18*z3[6]^3 + 3*z3[6]^4 - z3[4]^4*(4 + z3[6]) + 
        z3[4]^3*(3 + 3*z3[6] - 2*z3[6]^2) - z3[3]^2*(-1 + z3[6])^3*
         (10 - 8*z3[6] + z3[6]^2) - z3[3]*(-1 + z3[6])^2*
         (-36 + 39*z3[6] - 11*z3[6]^2 + z3[6]^3) + 
        z3[4]^2*(-2 + 12*z3[6] - 12*z3[6]^2 + 3*z3[6]^3) + 
        z3[4]*(1 + 9*z3[6] - 20*z3[6]^2 + 10*z3[6]^3 - z3[6]^4)) + 
      z3[2]^4*(55 - 3*z3[4]^4 - 100*z3[6] + 57*z3[6]^2 - 12*z3[6]^3 + 
        z3[6]^4 + z3[4]^3*(4 + z3[6]) + z3[4]^2*(1 + 5*z3[6] - 2*z3[6]^2) + 
        z3[3]^2*(-1 + z3[6])^2*(10 - 12*z3[6] + 3*z3[6]^2) + 
        3*z3[4]*(-2 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3) + 
        z3[3]*(54 - 139*z3[6] + 122*z3[6]^2 - 41*z3[6]^3 + 4*z3[6]^4)) + 
      z3[2]^2*(z3[4]^5 - z3[4]^4*z3[6]*(1 + z3[6]) - z3[3]^2*(-1 + z3[6])^4*
         (-5 + 2*z3[6]) - z3[3]*(-1 + z3[6])^3*(11 - 8*z3[6] + 2*z3[6]^2) + 
        (-1 + z3[6])^2*(5 - 6*z3[6] + 3*z3[6]^2) + 
        z3[4]^3*(4 + 2*z3[6] - 7*z3[6]^2 + 2*z3[6]^3) + 
        z3[4]^2*(2 + 7*z3[6] - 17*z3[6]^2 + 10*z3[6]^3 - 2*z3[6]^4) + 
        z3[4]*(2 + 3*z3[6] - 12*z3[6]^2 + 10*z3[6]^3 - 4*z3[6]^4 + 
          z3[6]^5)) - z3[2]*(-1 + z3[6])*(z3[3]*(-1 + z3[6])^4 + 
        z3[3]^2*(-1 + z3[6])^4 - (1 + z3[4])*(2*z3[4]^5 + 
          z3[4]^4*(9 - 7*z3[6]) + (-1 + z3[6])^2*z3[6] + 
          z3[4]^3*(11 - 23*z3[6] + 10*z3[6]^2) + z3[4]^2*(3 - 18*z3[6] + 
            20*z3[6]^2 - 7*z3[6]^3) + z3[4]*(-1 - z3[6] + 6*z3[6]^2 - 
            6*z3[6]^3 + 2*z3[6]^4)))), y[172] -> -7 + z3[5], 
  y[173] -> -2 + z3[3]*(-1 + z3[2]*(-1 + z3[5]) - z3[5]), 
  y[174] -> -2 + (-3 + z3[2])*z3[3], y[175] -> 2 + z3[3]*(1 + z3[5]), 
  y[176] -> 2 + z3[3]*(3 + z3[5]), 
  y[177] -> -2 + z3[3]*(-3 - z3[5] + z3[2]*(1 + z3[5])), y[178] -> 2 + z3[3], 
  y[179] -> 32/3 + 16*z3[3], y[180] -> 64/3 + 16*z3[3], 
  y[181] -> 1 + 2*z3[6], y[182] -> 4 + z3[3]*(5 + z3[5]), 
  y[183] -> 2 + 2*z3[3]^2*(2 + z3[5]) + z3[3]*(7 + z3[5]), 
  y[184] -> 1 - 8*z3[3] + 6*z3[3]^2, y[185] -> -1 + 2*z3[3], 
  y[186] -> 1 + z3[6] + z3[6]^2 + z3[6]^3, 
  y[187] -> 2 + z3[3] - 2*z3[6]^2 - 4*z3[6]^3 + z3[3]*z3[6]^3, 
  y[188] -> z3[4]^3 + 2*(-2 + z3[3])*z3[4]^2*z3[6] + 
    (6 - 8*z3[3] + z3[3]^2)*z3[4]*z3[6]^2 - 4*(1 - 3*z3[3] + z3[3]^2)*
     z3[6]^3, y[189] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 + z3[6]^5, 
  y[190] -> 2 + 4*z3[6] + z3[3]*(1 + z3[2] + z3[6]), 
  y[191] -> z3[3]*(2 + (1 + z3[2])*z3[6] + 2*z3[2]*z3[6]^2 - z3[6]^3) + 
    2*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[192] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 - 
    z3[2]*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[193] -> -2*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4) + 
    z3[3]*(-2 - z3[6] + z3[6]^3 + 2*z3[6]^4), 
  y[194] -> z3[2]*(-2 - 2*z3[6] - 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4) + 
    2*(1 + z3[6] + z3[6]^2 + z3[6]^3 - 2*z3[6]^4 - z3[6]^5), 
  y[195] -> -2 + 2*z3[6]^6 + z3[6]^7 + z3[2]*(2 + 2*z3[6] + 2*z3[6]^2 + 
      2*z3[6]^3 + 2*z3[6]^4 - 6*z3[6]^5 - 3*z3[6]^6), 
  y[196] -> z3[6]*(-1 - z3[6] + z3[3]*(-1 + z3[5]*(-1 + z3[6])*z3[6] - 
        z3[6]^2)) + z3[2]*(2*(1 + z3[6]) + 
      z3[3]*(-11 - 13*z3[6] + 9*z3[6]^2 + z3[5]*(7 + 8*z3[6] - 9*z3[6]^2))), 
  y[197] -> (1 + z3[3])*(-1 + z3[6])*z3[6] + 
    z3[2]*(2 - 2*z3[6] + z3[3]*(-15 + 22*z3[6] - 6*z3[6]^2 + 
        3*z3[5]*(3 - 5*z3[6] + 2*z3[6]^2))), 
  y[198] -> -2 + 5*z3[6] + 3*z3[6]^2 + z3[3]*(1 - 57*z3[6] - 5*z3[6]^2 + 
      70*z3[6]^3 - 24*z3[6]^4 - 8*z3[5]^2*(-1 + z3[6])^2*z3[6]*
       (2 + 3*z3[6]) + z3[5]*(-1 + 63*z3[6] - 12*z3[6]^2 - 102*z3[6]^3 + 
        48*z3[6]^4) + z3[2]*(2*z3[5]^2*(-1 + z3[6])^2*(2 + 3*z3[6]) + 
        z3[5]*(-16 + 3*z3[6] + 26*z3[6]^2 - 12*z3[6]^3) + 
        2*(8 + z3[6] - 9*z3[6]^2 + 3*z3[6]^3))), 
  y[199] -> z3[6]*(2*(1 + z3[6]) + z3[3]*(-8 - 11*z3[6] + 10*z3[6]^2 + 
        z3[5]*(6 + 8*z3[6] - 10*z3[6]^2)) + 
      z3[3]^2*(2*z3[5]^2*z3[6]*(4 - 7*z3[6] + 3*z3[6]^2) + 
        z3[5]*(6 - 15*z3[6] + 26*z3[6]^2 - 12*z3[6]^3) + 
        2*(-5 + z3[6] - 6*z3[6]^2 + 3*z3[6]^3))) - 
    z3[2]*(1 + z3[6] - 2*z3[3]*(7 + 9*z3[6] - 3*z3[6]^2 + 
        z3[5]*(-3 - 4*z3[6] + 3*z3[6]^2)) + 
      z3[3]^2*(57 + 78*z3[6] - 136*z3[6]^2 + 35*z3[6]^3 - 
        2*z3[5]*(36 + 48*z3[6] - 107*z3[6]^2 + 35*z3[6]^3) + 
        z3[5]^2*(21 + 28*z3[6] - 78*z3[6]^2 + 35*z3[6]^3))), 
  y[200] -> -2 - 2*z3[6] - 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4 + 
    z3[3]*(-1 + z3[6] + 3*z3[6]^2 - 24*z3[6]^3 - 9*z3[6]^4 + 9*z3[6]^5 - 
      z3[5]*(1 + z3[6] + z3[6]^2 - 13*z3[6]^3 - 2*z3[6]^4 + 9*z3[6]^5) + 
      z3[2]*(-1 - 3*z3[6] + 10*z3[6]^2 + 4*z3[6]^3 - 3*z3[6]^4 + 
        z3[5]*(1 + z3[6] - 5*z3[6]^2 - z3[6]^3 + 3*z3[6]^4))), 
  y[201] -> 2*(2 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 - 4*z3[6]^5 - 
      2*z3[6]^6) + z3[3]*(5 + 2*z3[6] + 2*z3[6]^2 + 2*z3[6]^3 + 2*z3[6]^4 + 
      8*z3[6]^5 + 8*z3[6]^6 - 8*z3[6]^7 + z3[5]*(1 - 6*z3[6]^5 - 6*z3[6]^6 + 
        8*z3[6]^7)) + z3[2]*(2*(-1 - z3[6] - z3[6]^2 - z3[6]^3 + 2*z3[6]^4 + 
        z3[6]^5) + z3[3]*(1 + 3*z3[6] + 5*z3[6]^2 + 7*z3[6]^3 - 43*z3[6]^4 - 
        22*z3[6]^5 + 15*z3[6]^6 - z3[5]*(3 + 3*z3[6] + 3*z3[6]^2 + 
          3*z3[6]^3 - 22*z3[6]^4 - 9*z3[6]^5 + 15*z3[6]^6))), 
  y[202] -> 2*(1 + z3[6] + z3[6]^2 + z3[6]^3 - 2*z3[6]^4 - z3[6]^5) + 
    z3[3]*(5 + z3[6] - z3[6]^2 - 3*z3[6]^3 + 43*z3[6]^4 + 23*z3[6]^5 - 
      15*z3[6]^6 + z3[5]*(1 + z3[6] + z3[6]^2 + z3[6]^3 - 18*z3[6]^4 - 
        7*z3[6]^5 + 15*z3[6]^6) + z3[2]*(2 + 4*z3[6] + 6*z3[6]^2 - 
        11*z3[6]^3 - 12*z3[6]^4 - 2*z3[6]^5 + 2*z3[5]*(-1 - z3[6] - z3[6]^2 - 
          z3[6]^3 + 2*z3[6]^4 + z3[6]^5))) + 
    z3[3]^2*(2 - z3[6] - 3*z3[6]^2 - 5*z3[6]^3 - 13*z3[6]^4 - 35*z3[6]^5 + 
      92*z3[6]^6 - 30*z3[6]^7 - z3[5]^2*z3[6]^4*(15 + 15*z3[6] - 58*z3[6]^2 + 
        30*z3[6]^3) + z3[5]*(2 + z3[6] + z3[6]^2 + z3[6]^3 + 37*z3[6]^4 + 
        53*z3[6]^5 - 150*z3[6]^6 + 60*z3[6]^7) + 
      z3[2]*(1 - 2*z3[6] - 7*z3[6]^2 + 141*z3[6]^3 + 56*z3[6]^4 - 
        157*z3[6]^5 + 42*z3[6]^6 + z3[5]*z3[6]*(3 + 6*z3[6] - 153*z3[6]^2 - 
          38*z3[6]^3 + 234*z3[6]^4 - 84*z3[6]^5) + 
        z3[5]^2*(-1 - z3[6] - z3[6]^2 + 39*z3[6]^3 + 4*z3[6]^4 - 77*z3[6]^5 + 
          42*z3[6]^6))), y[203] -> 43 + 54*z3[4] + 27*z3[4]^2 + 3*z3[4]^3 - 
    76*z3[6] - 59*z3[4]*z3[6] - 10*z3[4]^2*z3[6] + 40*z3[6]^2 + 
    17*z3[4]*z3[6]^2 - 23*z3[6]^3 + 3*z3[4]*z3[6]^3 + z3[6]^4 + 
    z3[2]^3*z3[3]^2*(-7 - 16*z3[6] - 2*z3[6]^2 + 18*z3[6]^3 - 6*z3[6]^4 + 
      2*z3[5]^3*(-1 + z3[6])^2*z3[6]*(2 + 3*z3[6]) + 
      z3[5]^2*(-1 - 20*z3[6] + 5*z3[6]^2 + 34*z3[6]^3 - 18*z3[6]^4) + 
      z3[5]*(5 + 32*z3[6] - z3[6]^2 - 44*z3[6]^3 + 18*z3[6]^4)) + 
    z3[3]*(378 + 6*z3[4]^3 - 9*z3[4]^2*(z3[5] + 2*(-5 + z3[6])) - 490*z3[6] + 
      176*z3[6]^2 + 51*z3[6]^3 - 10*z3[6]^4 - 70*z3[6]^5 + 24*z3[6]^6 + 
      8*z3[5]^2*(-1 + z3[6])^2*z3[6]^3*(2 + 3*z3[6]) + 
      z3[5]*(-35 + 40*z3[6] - 15*z3[6]^2 - 75*z3[6]^3 + 26*z3[6]^4 + 
        102*z3[6]^5 - 48*z3[6]^6) - z3[4]*(-285 + 207*z3[6] + 36*z3[6]^2 + 
        2*z3[6]^3 - 70*z3[6]^4 + 24*z3[6]^5 + 8*z3[5]^2*(-1 + z3[6])^2*
         z3[6]^2*(2 + 3*z3[6]) + z3[5]*(33 - 16*z3[6] - 63*z3[6]^2 + 
          12*z3[6]^3 + 102*z3[6]^4 - 48*z3[6]^5))) + 
    z3[3]^2*(559 + 3*z3[4]^3 - 537*z3[6] + 136*z3[6]^2 + 64*z3[6]^3 - 
      11*z3[6]^4 - 70*z3[6]^5 + 24*z3[6]^6 - 9*z3[4]^2*(-7 + z3[5] + z3[6]) + 
      z3[5]*(-107 + 76*z3[6] - 15*z3[6]^2 - 75*z3[6]^3 + 26*z3[6]^4 + 
        102*z3[6]^5 - 48*z3[6]^6) + z3[5]^2*(8 - 3*z3[6] + 16*z3[6]^3 - 
        8*z3[6]^4 - 32*z3[6]^5 + 24*z3[6]^6) + 
      z3[4]*(279 - 148*z3[6] - 48*z3[6]^2 - 5*z3[6]^3 + 70*z3[6]^4 - 
        24*z3[6]^5 + z3[5]^2*(3 - 16*z3[6]^2 + 8*z3[6]^3 + 32*z3[6]^4 - 
          24*z3[6]^5) + z3[5]*(-54 + 16*z3[6] + 63*z3[6]^2 - 12*z3[6]^3 - 
          102*z3[6]^4 + 48*z3[6]^5))) + z3[2]^2*z3[3]*
     (35 + 6*z3[4] - 8*z3[5] - 27*z3[6] + 17*z3[5]*z3[6] - 4*z3[5]^2*z3[6] - 
      7*z3[6]^2 + 2*z3[5]*z3[6]^2 + 2*z3[5]^2*z3[6]^2 + 15*z3[6]^3 - 
      23*z3[5]*z3[6]^3 + 8*z3[5]^2*z3[6]^3 - 6*z3[6]^4 + 12*z3[5]*z3[6]^4 - 
      6*z3[5]^2*z3[6]^4 + z3[3]*(83 + 9*z3[4] - 79*z3[6] + 51*z3[6]^2 + 
        59*z3[6]^3 - 88*z3[6]^4 + 24*z3[6]^5 + 2*z3[5]^3*z3[6]*
         (2 - 9*z3[6] + 19*z3[6]^3 - 12*z3[6]^4) + 
        2*z3[5]^2*(2 - 15*z3[6] + 44*z3[6]^2 + 15*z3[6]^3 - 82*z3[6]^4 + 
          36*z3[6]^5) - z3[5]*(33 - 77*z3[6] + 127*z3[6]^2 + 89*z3[6]^3 - 
          214*z3[6]^4 + 72*z3[6]^5))) + 
    z3[2]*(-12 - 15*z3[4] - 3*z3[4]^2 + 21*z3[6] + 5*z3[4]*z3[6] - 
      6*z3[6]^2 - 3*z3[6]^3 + z3[3]*(-143 + 3*z3[4]^2*(-5 + z3[5]) + 
        165*z3[6] - 22*z3[6]^2 + 4*z3[6]^3 - 52*z3[6]^4 + 18*z3[6]^5 + 
        6*z3[5]^2*(-1 + z3[6])^2*z3[6]^2*(2 + 3*z3[6]) + 
        z3[5]*(19 - 19*z3[6] - 31*z3[6]^2 + 6*z3[6]^3 + 76*z3[6]^4 - 
          36*z3[6]^5) + z3[4]*(2*z3[5]^2*(-1 + z3[6])^2*z3[6]*(2 + 3*z3[6]) + 
          z3[5]*(20 - 22*z3[6] + 3*z3[6]^2 + 26*z3[6]^3 - 12*z3[6]^4) + 
          2*(-52 + 26*z3[6] + z3[6]^2 - 9*z3[6]^3 + 3*z3[6]^4))) + 
      z3[3]^2*(-242 + 3*z3[4]^2*(-4 + z3[5]) + 196*z3[6] + 112*z3[6]^2 + 
        23*z3[6]^3 - 192*z3[6]^4 + 66*z3[6]^5 - 8*z3[5]^3*(-1 + z3[6])^2*
         z3[6]^2*(2 + 3*z3[6]) + z3[5]*(64 - 35*z3[6] - 219*z3[6]^2 + 
          22*z3[6]^3 + 350*z3[6]^4 - 156*z3[6]^5) + 
        z3[5]^2*(-6 + z3[6] + 107*z3[6]^2 - 34*z3[6]^3 - 190*z3[6]^4 + 
          114*z3[6]^5) + z3[4]*(-119 + 46*z3[6] + 2*z3[6]^2 - 18*z3[6]^3 + 
          6*z3[6]^4 + z3[5]*(38 - 22*z3[6] + 3*z3[6]^2 + 26*z3[6]^3 - 
            12*z3[6]^4) + z3[5]^2*(-3 + 4*z3[6] - 2*z3[6]^2 - 8*z3[6]^3 + 
            6*z3[6]^4)))), y[204] -> -10 - 44*z3[4] - 119*z3[4]^2 - 
    118*z3[4]^3 - 50*z3[4]^4 - 7*z3[4]^5 + 40*z3[6] + 179*z3[4]*z3[6] + 
    300*z3[4]^2*z3[6] + 166*z3[4]^3*z3[6] + 28*z3[4]^4*z3[6] - 60*z3[6]^2 - 
    222*z3[4]*z3[6]^2 - 198*z3[4]^2*z3[6]^2 - 42*z3[4]^3*z3[6]^2 + 
    40*z3[6]^3 + 92*z3[4]*z3[6]^3 + 38*z3[4]^2*z3[6]^3 - 10*z3[6]^4 - 
    18*z3[4]*z3[6]^4 - 5*z3[4]^2*z3[6]^4 + z3[6]^5 + 4*z3[4]*z3[6]^5 + 
    z3[6]^6 + z3[2]^5*z3[3]^3*(30 + z3[4] - 24*z3[6] - 12*z3[6]^2 + 
      14*z3[6]^3 - 3*z3[6]^4 + z3[5]^3*(-1 + z3[6])^3*(2 + 3*z3[6]) - 
      z3[5]^2*(-1 + z3[6])^2*(-14 - 10*z3[6] + 9*z3[6]^2) + 
      z3[5]*(-34 + 36*z3[6] + 24*z3[6]^2 - 35*z3[6]^3 + 9*z3[6]^4)) - 
    z3[2]^4*z3[3]^2*(59 + 24*z3[4] + 3*z3[4]^2 - 18*z3[5] + z3[5]^2 - 
      91*z3[6] - 9*z3[4]*z3[6] + 41*z3[5]*z3[6] - 4*z3[5]^2*z3[6] + 
      36*z3[6]^2 - 30*z3[5]*z3[6]^2 + 6*z3[5]^2*z3[6]^2 - 5*z3[6]^3 + 
      9*z3[5]*z3[6]^3 - 4*z3[5]^2*z3[6]^3 + z3[6]^4 - 2*z3[5]*z3[6]^4 + 
      z3[5]^2*z3[6]^4 + z3[3]*(151 + 4*z3[4]^2 - 13*z3[4]*(-3 + z3[6]) - 
        173*z3[6] + 60*z3[6]^2 - 57*z3[6]^3 + 43*z3[6]^4 - 9*z3[6]^5 + 
        z3[5]^3*(-1 + z3[6])^3*(1 + 5*z3[6] + 9*z3[6]^2) - 
        3*z3[5]^2*(-5 + 2*z3[6] + 23*z3[6]^3 - 29*z3[6]^4 + 9*z3[6]^5) + 
        z3[5]*(-77 + 87*z3[6] - 42*z3[6]^2 + 113*z3[6]^3 - 108*z3[6]^4 + 
          27*z3[6]^5))) - z3[3]*(280 + 21*z3[4]^5 - 886*z3[6] + 984*z3[6]^2 - 
      435*z3[6]^3 + 60*z3[6]^4 + 12*z3[6]^5 + 11*z3[6]^6 - 6*z3[6]^7 - 
      6*z3[4]^4*(-37 + 3*z3[5] + 14*z3[6]) + 
      z3[5]*(-10 + 34*z3[6] - 39*z3[6]^2 + 15*z3[6]^3 - 5*z3[6]^5 - 
        5*z3[6]^6 + 6*z3[6]^7) + z3[4]^3*(751 - 768*z3[6] + 126*z3[6]^2 + 
        z3[5]*(-73 + 54*z3[6])) + z3[4]^2*(1129 - 2107*z3[6] + 996*z3[6]^2 - 
        117*z3[6]^3 - 15*z3[6]^4 + 9*z3[6]^5 + 
        z3[5]*(-95 + 167*z3[6] - 63*z3[6]^2 + z3[6]^3 + 16*z3[6]^4 - 
          9*z3[6]^5)) + z3[4]*(648 - 1994*z3[6] + 1775*z3[6]^2 - 
        506*z3[6]^3 + 48*z3[6]^4 + z3[6]^5 - 3*z3[6]^6 + 
        z3[5]*(-40 + 134*z3[6] - 109*z3[6]^2 + 27*z3[6]^3 + 4*z3[6]^4 - 
          11*z3[6]^5 + 3*z3[6]^6))) - z3[3]^2*(1425 + 21*z3[4]^5 - 
      3672*z3[6] + 3147*z3[6]^2 - 996*z3[6]^3 + 94*z3[6]^4 - 30*z3[6]^5 - 
      37*z3[6]^6 + 99*z3[6]^7 - 30*z3[6]^8 - 
      6*z3[4]^4*(-49 + 6*z3[5] + 14*z3[6]) + 
      z3[5]^2*(5 - 12*z3[6] + 7*z3[6]^2 - 15*z3[6]^5 - 15*z3[6]^6 + 
        58*z3[6]^7 - 30*z3[6]^8) + z3[5]*(-140 + 356*z3[6] - 275*z3[6]^2 + 
        60*z3[6]^3 + 51*z3[6]^5 + 49*z3[6]^6 - 157*z3[6]^7 + 60*z3[6]^8) + 
      z3[4]^3*(9*z3[5]^2 + z3[5]*(-209 + 108*z3[6]) + 
        2*(646 - 519*z3[6] + 63*z3[6]^2)) + 
      z3[4]^2*(2607 + z3[5]^2*(25 - 18*z3[6]) - 3827*z3[6] + 1398*z3[6]^2 - 
        120*z3[6]^3 - 45*z3[6]^4 + 18*z3[6]^5 + 
        z3[5]*(-416 + 505*z3[6] - 126*z3[6]^2 + 2*z3[6]^3 + 32*z3[6]^4 - 
          18*z3[6]^5)) + z3[4]*(2140 - 5121*z3[6] + 3463*z3[6]^2 - 
        736*z3[6]^3 + 92*z3[6]^4 + 74*z3[6]^5 - 113*z3[6]^6 + 30*z3[6]^7 + 
        z3[5]^2*(16 - 32*z3[6] + 9*z3[6]^2 + 15*z3[6]^4 + 15*z3[6]^5 - 
          58*z3[6]^6 + 30*z3[6]^7) - z3[5]*(292 - 670*z3[6] + 356*z3[6]^2 - 
          54*z3[6]^3 + 47*z3[6]^4 + 82*z3[6]^5 - 171*z3[6]^6 + 
          60*z3[6]^7))) - z3[3]^3*(1735 + 7*z3[4]^5 + z3[5]^3*(-1 + z3[6]) - 
      3695*z3[6] + 2503*z3[6]^2 - 601*z3[6]^3 + 44*z3[6]^4 - 43*z3[6]^5 - 
      49*z3[6]^6 + 105*z3[6]^7 - 30*z3[6]^8 - 
      2*z3[4]^4*(-61 + 9*z3[5] + 14*z3[6]) + 
      z3[5]^2*(27 - 43*z3[6] + 14*z3[6]^2 - 15*z3[6]^5 - 15*z3[6]^6 + 
        58*z3[6]^7 - 30*z3[6]^8) + z3[5]*(-297 + 577*z3[6] - 313*z3[6]^2 + 
        45*z3[6]^3 + 56*z3[6]^5 + 54*z3[6]^6 - 163*z3[6]^7 + 60*z3[6]^8) + 
      z3[4]^3*(659 + 9*z3[5]^2 - 436*z3[6] + 42*z3[6]^2 + 
        2*z3[5]*(-68 + 27*z3[6])) - z3[4]^2*(-1661 + z3[5]^3 + 2020*z3[6] - 
        600*z3[6]^2 + 41*z3[6]^3 + 25*z3[6]^4 - 9*z3[6]^5 + 
        z3[5]^2*(-35 + 18*z3[6]) + z3[5]*(359 - 338*z3[6] + 63*z3[6]^2 - 
          z3[6]^3 - 16*z3[6]^4 + 9*z3[6]^5)) + 
      z3[4]*(1838 + z3[5]^3*(-2 + z3[6]) - 3524*z3[6] + 1910*z3[6]^2 - 
        322*z3[6]^3 + 62*z3[6]^4 + 69*z3[6]^5 - 110*z3[6]^6 + 30*z3[6]^7 + 
        z3[5]^2*(42 - 49*z3[6] + 9*z3[6]^2 + 15*z3[6]^4 + 15*z3[6]^5 - 
          58*z3[6]^6 + 30*z3[6]^7) - z3[5]*(382 - 630*z3[6] + 247*z3[6]^2 - 
          27*z3[6]^3 + 51*z3[6]^4 + 71*z3[6]^5 - 168*z3[6]^6 + 
          60*z3[6]^7))) + z3[2]^3*z3[3]*(25 + 54*z3[4] + 24*z3[4]^2 + 
      3*z3[4]^3 - z3[5] - 61*z3[6] - 63*z3[4]*z3[6] - 9*z3[4]^2*z3[6] + 
      4*z3[5]*z3[6] + 48*z3[6]^2 + 9*z3[4]*z3[6]^2 - 6*z3[5]*z3[6]^2 - 
      13*z3[6]^3 + 4*z3[5]*z3[6]^3 + z3[6]^4 - z3[5]*z3[6]^4 + 
      z3[3]^2*(471 + 6*z3[4]^3 + z3[4]^2*(76 - 21*z3[6]) - 704*z3[6] + 
        330*z3[6]^2 - 23*z3[6]^3 - 113*z3[6]^4 + 87*z3[6]^5 - 18*z3[6]^6 + 
        z3[4]*(278 - 229*z3[6] + 30*z3[6]^2) + z3[5]^3*(-1 + z3[6])^3*
         (1 + 2*z3[6] + 9*z3[6]^2 + 18*z3[6]^3) - z3[5]^2*(-1 + z3[6])^2*
         (-21 - 11*z3[6] - 43*z3[6]^2 - 69*z3[6]^3 + 54*z3[6]^4) + 
        z3[5]*(-151 + 238*z3[6] - 156*z3[6]^2 + z3[6]^3 + 233*z3[6]^4 - 
          219*z3[6]^5 + 54*z3[6]^6)) + 
      z3[3]*(9*z3[4]^3 + z3[4]^2*(93 - 30*z3[6]) + 
        3*z3[4]*(90 - 88*z3[6] + 13*z3[6]^2) + (-1 + z3[6])*
         (2*z3[5]^2*(-1 + z3[6])^3*(1 + z3[6]) + 
          z3[5]*(48 - 57*z3[6] + 11*z3[6]^2 + 2*z3[6]^3 - 4*z3[6]^4) + 
          2*(-137 + 115*z3[6] - 25*z3[6]^2 + z3[6]^3 + z3[6]^4)))) - 
    z3[2]^2*(1 + 16*z3[4] + 18*z3[4]^2 + 8*z3[4]^3 + z3[4]^4 - 4*z3[6] - 
      33*z3[4]*z3[6] - 21*z3[4]^2*z3[6] - 3*z3[4]^3*z3[6] + 6*z3[6]^2 + 
      18*z3[4]*z3[6]^2 + 3*z3[4]^2*z3[6]^2 - 4*z3[6]^3 - z3[4]*z3[6]^3 + 
      z3[6]^4 + z3[3]^3*(1084 + 4*z3[4]^4 + z3[4]^3*(74 - 15*z3[6]) - 
        1829*z3[6] + 955*z3[6]^2 - 108*z3[6]^3 + 25*z3[6]^4 - 193*z3[6]^5 + 
        146*z3[6]^6 - 30*z3[6]^7 + z3[4]^2*(400 - 252*z3[6] + 21*z3[6]^2) + 
        z3[4]*(936 - 1054*z3[6] + 309*z3[6]^2 - 27*z3[6]^3) + 
        z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6] + 3*z3[6]^2 + 14*z3[6]^3 + 
          30*z3[6]^4) - z3[5]^2*(-1 + z3[6])^2*(-27 - 14*z3[6] - 13*z3[6]^2 - 
          68*z3[6]^3 - 118*z3[6]^4 + 90*z3[6]^5) + 
        2*z3[5]*(-125 + 208*z3[6] - 98*z3[6]^2 - 36*z3[6]^3 - 10*z3[6]^4 + 
          200*z3[6]^5 - 184*z3[6]^6 + 45*z3[6]^7)) + 
      z3[3]*(6*z3[4]^4 + z3[4]^3*(69 - 21*z3[6]) + 
        3*z3[4]^2*(76 - 70*z3[6] + 9*z3[6]^2) + 
        z3[4]*(298 - 489*z3[6] + 219*z3[6]^2 - 28*z3[6]^3) - 
        (-1 + z3[6])^2*(-97 + 63*z3[6] - 10*z3[6]^2 - z3[6]^3 + 
          z3[5]*(-1 + z3[6])^2*(3 + z3[6]))) + 
      z3[3]^2*(9*z3[4]^4 + z3[4]^3*(135 - 33*z3[6]) + 
        z3[4]^2*(588 - 441*z3[6] + 45*z3[6]^2) - 
        6*z3[4]*(-176 + 237*z3[6] - 85*z3[6]^2 + 9*z3[6]^3) + 
        (-1 + z3[6])*(-742 + 790*z3[6] - 243*z3[6]^2 + 7*z3[6]^3 + 
          5*z3[6]^4 + 3*z3[6]^5 + z3[5]^2*(-1 + z3[6])^3*(3 + 4*z3[6] + 
            3*z3[6]^2) - 2*z3[5]*(-46 + 58*z3[6] - 17*z3[6]^2 + 2*z3[6]^3 + 
            3*z3[6]^5)))) + z3[2]*(4 + 60*z3[4] + 94*z3[4]^2 + 58*z3[4]^3 + 
      15*z3[4]^4 + z3[4]^5 - 16*z3[6] - 142*z3[4]*z3[6] - 147*z3[4]^2*z3[6] - 
      49*z3[4]^3*z3[6] - 4*z3[4]^4*z3[6] + 24*z3[6]^2 + 111*z3[4]*z3[6]^2 + 
      57*z3[4]^2*z3[6]^2 + 6*z3[4]^3*z3[6]^2 - 16*z3[6]^3 - 
      36*z3[4]*z3[6]^3 - 4*z3[4]^2*z3[6]^3 + 4*z3[6]^4 + 7*z3[4]*z3[6]^4 + 
      z3[3]*(138 + 3*z3[4]^5 - 475*z3[6] + 547*z3[6]^2 - 232*z3[6]^3 + 
        38*z3[6]^4 - 7*z3[6]^5 + 2*z3[6]^6 - 6*z3[4]^4*(-13 + 2*z3[5] + 
          2*z3[6]) + 3*z3[4]^3*(140 + 12*z3[5]*(-2 + z3[6]) - 89*z3[6] + 
          6*z3[6]^2) + z3[5]*(-6 + 21*z3[6] - 25*z3[6]^2 + 10*z3[6]^3 - 
          2*z3[6]^6) + z3[4]^2*(914 - 1163*z3[6] + 342*z3[6]^2 - 26*z3[6]^3 + 
          3*z3[6]^4 + z3[5]*(-142 + 161*z3[6] - 39*z3[6]^2 + 7*z3[6]^3 - 
            3*z3[6]^4)) + z3[4]*(809 - 1651*z3[6] + 1041*z3[6]^2 - 
          236*z3[6]^3 + 2*z3[6]^4 + 10*z3[6]^5 + z3[5]*(-102 + 197*z3[6] - 
            114*z3[6]^2 + 30*z3[6]^3 + 8*z3[6]^4 - 10*z3[6]^5))) + 
      z3[3]^2*(778 + 3*z3[4]^5 - 2345*z3[6] + 2112*z3[6]^2 - 646*z3[6]^3 + 
        54*z3[6]^4 + 5*z3[6]^5 - 30*z3[6]^6 + 12*z3[6]^7 - 
        3*z3[4]^4*(-37 + 8*z3[5] + 4*z3[6]) + 
        z3[5]*(-94 + 277*z3[6] - 226*z3[6]^2 + 57*z3[6]^3 + 8*z3[6]^4 - 
          12*z3[6]^5 + 46*z3[6]^6 - 24*z3[6]^7) + 
        2*z3[5]^2*(2 - 5*z3[6] + 3*z3[6]^2 - 8*z3[6]^6 + 6*z3[6]^7) + 
        3*z3[4]^3*(269 + 5*z3[5]^2 - 129*z3[6] + 6*z3[6]^2 + 
          6*z3[5]*(-13 + 4*z3[6])) + z3[4]^2*
         (2333 + z3[5]^2*(56 - 30*z3[6]) - 2359*z3[6] + 513*z3[6]^2 - 
          40*z3[6]^3 + 6*z3[6]^4 + z3[5]*(-701 + 562*z3[6] - 78*z3[6]^2 + 
            14*z3[6]^3 - 6*z3[6]^4)) + z3[4]*(2799 - 4767*z3[6] + 
          2344*z3[6]^2 - 338*z3[6]^3 - 37*z3[6]^4 - 29*z3[6]^5 + 18*z3[6]^6 + 
          z3[5]*(-784 + 1151*z3[6] - 472*z3[6]^2 + 29*z3[6]^3 + 38*z3[6]^4 + 
            56*z3[6]^5 - 36*z3[6]^6) + z3[5]^2*(56 - 68*z3[6] + 24*z3[6]^2 + 
            9*z3[6]^3 - 6*z3[6]^4 - 27*z3[6]^5 + 18*z3[6]^6))) + 
      z3[3]^3*(1011 + z3[4]^5 - 2656*z3[6] + 1883*z3[6]^2 - 430*z3[6]^3 + 
        120*z3[6]^4 + 132*z3[6]^5 - 246*z3[6]^6 + 72*z3[6]^7 - 
        4*z3[4]^4*(-12 + 3*z3[5] + z3[6]) + z3[5]^3*(-1 + z3[6] - 
          15*z3[6]^4 - 15*z3[6]^5 + 58*z3[6]^6 - 30*z3[6]^7) + 
        z3[5]^2*(23 - 45*z3[6] + 15*z3[6]^2 + 85*z3[6]^4 + 90*z3[6]^5 - 
          297*z3[6]^6 + 132*z3[6]^7) - z3[5]*(213 - 520*z3[6] + 294*z3[6]^2 - 
          47*z3[6]^3 + 152*z3[6]^4 + 192*z3[6]^5 - 485*z3[6]^6 + 
          174*z3[6]^7) + z3[4]^3*(445 + 15*z3[5]^2 - 169*z3[6] + 6*z3[6]^2 + 
          18*z3[5]*(-9 + 2*z3[6])) + z3[4]^2*(1651 - 4*z3[5]^3 + 
          z3[5]^2*(92 - 30*z3[6]) - 1343*z3[6] + 228*z3[6]^2 - 18*z3[6]^3 + 
          3*z3[6]^4 + z3[5]*(-679 + 401*z3[6] - 39*z3[6]^2 + 7*z3[6]^3 - 
            3*z3[6]^4)) + z3[4]*(2692 - 3690*z3[6] + 1414*z3[6]^2 - 
          138*z3[6]^3 - 32*z3[6]^4 - 39*z3[6]^5 + 18*z3[6]^6 + 
          2*z3[5]^3*(-5 + 2*z3[6]) + z3[5]^2*(167 - 128*z3[6] + 24*z3[6]^2 + 
            9*z3[6]^3 - 6*z3[6]^4 - 27*z3[6]^5 + 18*z3[6]^6) - 
          z3[5]*(1150 - 1242*z3[6] + 358*z3[6]^2 + z3[6]^3 - 30*z3[6]^4 - 
            66*z3[6]^5 + 36*z3[6]^6)))), 
  y[205] -> z3[2]^7*z3[3]^4*(z3[4] - (-1 + z3[6])*
       (15 + z3[5]^3*(-1 + z3[6])^3 - 17*z3[6] + 7*z3[6]^2 - z3[6]^3 - 
        z3[5]^2*(-1 + z3[6])^2*(-7 + 3*z3[6]) + 
        z3[5]*(-17 + 31*z3[6] - 17*z3[6]^2 + 3*z3[6]^3))) - 
    z3[2]^6*z3[3]^3*(4*z3[4]^2 - 16*z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2*(27 + z3[5]^2*(-1 + z3[6])^2 - 10*z3[6] + z3[6]^2 - 
        2*z3[5]*(5 - 6*z3[6] + z3[6]^2)) + 
      z3[3]*(6*z3[4]^2 + z3[4]*(28 - 25*z3[6]) - (-1 + z3[6])*
         (75 - 75*z3[6] + 5*z3[6]^2 + 9*z3[6]^3 - 2*z3[6]^4 + 
          z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6]) - z3[5]^2*(-1 + z3[6])^2*
           (-11 - 7*z3[6] + 6*z3[6]^2) + z3[5]*(-45 + 61*z3[6] + z3[6]^2 - 
            23*z3[6]^3 + 6*z3[6]^4)))) + z3[2]^5*z3[3]^2*
     (6*z3[4]^3 - 24*z3[4]^2*(-1 + z3[6]) + 36*z3[4]*(-1 + z3[6])^2 - 
      (13 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^3 + 
      z3[3]*(20*z3[4]^3 + z3[4]^2*(96 - 84*z3[6]) + 
        2*z3[4]*(89 - 154*z3[6] + 65*z3[6]^2) + (-1 + z3[6])^2*
         (131 - 79*z3[6] + z3[6]^2 + z3[6]^3 + z3[5]^2*(2 - 3*z3[6] + 
            z3[6]^3) - z3[5]*(29 - 32*z3[6] + z3[6]^2 + 2*z3[6]^3))) + 
      z3[3]^2*(15*z3[4]^3 + z3[4]^2*(84 - 65*z3[6]) + 
        2*z3[4]*(95 - 144*z3[6] + 52*z3[6]^2) - (-1 + z3[6])*
         (229 - 283*z3[6] + 82*z3[6]^2 - 14*z3[6]^3 + 13*z3[6]^4 - 
          3*z3[6]^5 + z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6] + 3*z3[6]^2) - 
          3*z3[5]^2*(-1 + z3[6])^2*(-5 - 3*z3[6] - 3*z3[6]^2 + 3*z3[6]^3) + 
          z3[5]*(-87 + 127*z3[6] - 44*z3[6]^2 + 28*z3[6]^3 - 33*z3[6]^4 + 
            9*z3[6]^5)))) - z3[2]^4*z3[3]*(4*z3[4]^4 - 
      16*z3[4]^3*(-1 + z3[6]) + 24*z3[4]^2*(-1 + z3[6])^2 - 
      16*z3[4]*(-1 + z3[6])^3 + (-1 + z3[6])^4 + 
      z3[3]*(24*z3[4]^4 - 3*(-6*(-3 + z3[6]) + z3[5]*(-1 + z3[6]))*
         (-1 + z3[6])^3 - 6*z3[4]^3*(-20 + 17*z3[6]) - 4*z3[4]*(-1 + z3[6])^2*
         (-56 + 29*z3[6]) + 24*z3[4]^2*(10 - 17*z3[6] + 7*z3[6]^2)) + 
      z3[3]^2*(40*z3[4]^4 + z3[4]^3*(240 - 176*z3[6]) + 
        8*z3[4]^2*(75 - 110*z3[6] + 38*z3[6]^2) - 
        8*z3[4]*(-92 + 199*z3[6] - 134*z3[6]^2 + 27*z3[6]^3) + 
        (-1 + z3[6])^2*(364 - 301*z3[6] + 47*z3[6]^2 - 3*z3[6]^3 + z3[6]^4 + 
          z3[5]*(-57 + 65*z3[6] - 9*z3[6]^2 + 3*z3[6]^3 - 2*z3[6]^4) + 
          z3[5]^2*(3 - 4*z3[6] + z3[6]^4))) + 
      z3[3]^3*(20*z3[4]^4 + z3[4]^3*(140 - 90*z3[6]) + 
        20*z3[4]^2*(21 - 27*z3[6] + 8*z3[6]^2) - 
        2*z3[4]*(-326 + 615*z3[6] - 352*z3[6]^2 + 58*z3[6]^3) - 
        (-1 + z3[6])*(525 - 755*z3[6] + 306*z3[6]^2 - 34*z3[6]^3 - 
          15*z3[6]^4 + 17*z3[6]^5 - 4*z3[6]^6 + z3[5]^2*(19 - 27*z3[6] + 
            8*z3[6]^2 - 23*z3[6]^4 + 35*z3[6]^5 - 12*z3[6]^6) + 
          z3[5]^3*(-1 + z3[6] + 5*z3[6]^4 - 9*z3[6]^5 + 4*z3[6]^6) + 
          z3[5]*(-143 + 221*z3[6] - 90*z3[6]^2 + 10*z3[6]^3 + 33*z3[6]^4 - 
            43*z3[6]^5 + 12*z3[6]^6)))) + 
    z3[2]^3*(z3[4]*(1 + z3[4] - z3[6])^4 + 
      z3[3]*(12*z3[4]^5 + z3[4]^4*(64 - 52*z3[6]) - 72*z3[4]^2*(-2 + z3[6])*
         (-1 + z3[6])^2 - (-4 + z3[6])*(-1 + z3[6])^4 + 
        2*z3[4]*(-1 + z3[6])^3*(-35 + 11*z3[6]) + 
        8*z3[4]^3*(17 - 28*z3[6] + 11*z3[6]^2)) + 
      2*z3[3]^2*(18*z3[4]^5 + z3[4]^4*(120 - 81*z3[6]) - 
        3*(-1 + z3[6])^3*(23 + z3[5]*(-1 + z3[6]) - 12*z3[6] + z3[6]^2) + 
        6*z3[4]^3*(55 - 76*z3[6] + 24*z3[6]^2) + z3[4]*(-1 + z3[6])^2*
         (345 - 278*z3[6] + 41*z3[6]^2) - 2*z3[4]^2*(-239 + 504*z3[6] - 
          327*z3[6]^2 + 62*z3[6]^3)) + z3[3]^3*(40*z3[4]^5 - 
        8*z3[4]^4*(-40 + 23*z3[6]) + 8*z3[4]^3*(135 - 160*z3[6] + 
          42*z3[6]^2) - 8*z3[4]^2*(-249 + 452*z3[6] - 245*z3[6]^2 + 
          37*z3[6]^3) + z3[4]*(1945 - 4704*z3[6] + 3838*z3[6]^2 - 
          1184*z3[6]^3 + 105*z3[6]^4) + (-1 + z3[6])^2*(778 - 775*z3[6] + 
          191*z3[6]^2 - 12*z3[6]^3 - 3*z3[6]^4 + z3[6]^5 + 
          z3[5]*(-94 + 111*z3[6] - 21*z3[6]^2 + 3*z3[6]^3 + 3*z3[6]^4 - 
            2*z3[6]^5) + z3[5]^2*(4 - 5*z3[6] + z3[6]^5))) + 
      z3[3]^4*(15*z3[4]^5 - 70*z3[4]^4*(-2 + z3[6]) + 
        10*z3[4]^3*(56 - 58*z3[6] + 13*z3[6]^2) - 
        2*z3[4]^2*(-628 + 999*z3[6] - 464*z3[6]^2 + 58*z3[6]^3) + 
        z3[4]*(1579 - 3336*z3[6] + 2324*z3[6]^2 - 596*z3[6]^3 + 44*z3[6]^4) - 
        (-1 + z3[6])*(1011 - 1611*z3[6] + 787*z3[6]^2 - 127*z3[6]^3 + 
          3*z3[6]^4 - 19*z3[6]^5 + 21*z3[6]^6 - 5*z3[6]^7 + 
          z3[5]^2*(23 - 33*z3[6] + 10*z3[6]^2 - 28*z3[6]^5 + 43*z3[6]^6 - 
            15*z3[6]^7) + z3[5]^3*(-1 + z3[6] + 6*z3[6]^5 - 11*z3[6]^6 + 
            5*z3[6]^7) + z3[5]*(-213 + 343*z3[6] - 153*z3[6]^2 + 19*z3[6]^3 + 
            z3[6]^4 + 41*z3[6]^5 - 53*z3[6]^6 + 15*z3[6]^7)))) - 
    (1 + z3[3])*(4*(1 + z3[3])^3*z3[4]^7 - 2*(1 + z3[3])^2*z3[4]^6*
       (-13 + 10*z3[6] + z3[3]*(-33 + 5*z3[5] + 10*z3[6])) + 
      z3[3]^2*(-1 + z3[5])*z3[6]^8*(2 - 2*z3[6] + 
        z3[3]*(-14 + 21*z3[6] - 6*z3[6]^2 + 2*z3[5]*(4 - 7*z3[6] + 
            3*z3[6]^2))) + 2*(1 + z3[3])*z3[4]^5*(32 - 57*z3[6] + 
        20*z3[6]^2 + z3[3]*(174 + 20*z3[5]*(-1 + z3[6]) - 209*z3[6] + 
          40*z3[6]^2) + z3[3]^2*(3*z3[5]^2 + z3[5]*(-41 + 20*z3[6]) + 
          2*(95 - 76*z3[6] + 10*z3[6]^2))) - 
      z3[4]^4*(4*(-19 + 58*z3[6] - 49*z3[6]^2 + 10*z3[6]^3) + 
        3*z3[3]*(-236 + 537*z3[6] - 316*z3[6]^2 + 40*z3[6]^3 + 
          5*z3[5]*(4 - 9*z3[6] + 4*z3[6]^2)) + 
        z3[3]^3*(-1102 + z3[5]^3 + 1585*z3[6] - 556*z3[6]^2 + 40*z3[6]^3 + 
          9*z3[5]^2*(-3 + 2*z3[6]) + 3*z3[5]*(84 - 97*z3[6] + 20*z3[6]^2)) + 
        z3[3]^2*(z3[5]^2*(-17 + 18*z3[6]) + 2*z3[5]*(137 - 213*z3[6] + 
            60*z3[6]^2) + 2*(-835 + 1482*z3[6] - 654*z3[6]^2 + 
            60*z3[6]^3))) + z3[4]^3*(4*(-1 + z3[6])^2*(11 - 31*z3[6] + 
          5*z3[6]^2) + z3[3]^3*(1838 + 2*z3[5]^3*(-1 + z3[6]) - 4067*z3[6] + 
          2579*z3[6]^2 - 500*z3[6]^3 + 24*z3[6]^4 - 2*z3[6]^5 + 
          2*z3[5]^2*(21 - 34*z3[6] + 9*z3[6]^2) + 
          z3[5]*(-382 + 775*z3[6] - 381*z3[6]^2 + 40*z3[6]^3)) + 
        z3[3]*(648 - 2281*z3[6] + 2405*z3[6]^2 - 828*z3[6]^3 + 64*z3[6]^4 - 
          2*z3[6]^5 + z3[5]*(-40 + 159*z3[6] - 165*z3[6]^2 + 40*z3[6]^3)) + 
        z3[3]^2*(2140 - 5854*z3[6] + 4672*z3[6]^2 - 1164*z3[6]^3 + 
          68*z3[6]^4 - 4*z3[6]^5 + z3[5]^2*(16 - 41*z3[6] + 18*z3[6]^2) + 
          z3[5]*(-292 + 802*z3[6] - 546*z3[6]^2 + 80*z3[6]^3))) - 
      z3[4]^2*(2*(-1 + z3[6])^3*(5 - 27*z3[6] + 2*z3[6]^2) + 
        z3[3]*(-280 + 1534*z3[6] - 2557*z3[6]^2 + 1641*z3[6]^3 - 
          354*z3[6]^4 + 16*z3[6]^5 + z3[6]^6 + z3[5]*(10 - 74*z3[6] + 
            138*z3[6]^2 - 85*z3[6]^3 + 10*z3[6]^4)) + 
        z3[3]^3*(-1735 + 5533*z3[6] - 5468*z3[6]^2 + 1975*z3[6]^3 - 
          226*z3[6]^4 + 4*z3[6]^5 - 9*z3[6]^6 + 4*z3[6]^7 + 
          z3[5]^3*(1 - 3*z3[6] + z3[6]^2) + z3[5]^2*(-27 + 85*z3[6] - 
            55*z3[6]^2 + 6*z3[6]^3) + z3[5]*(297 - 959*z3[6] + 836*z3[6]^2 - 
            217*z3[6]^3 + 10*z3[6]^4 + 7*z3[6]^6 - 4*z3[6]^7)) + 
        z3[3]^2*(-1425 + 5812*z3[6] - 7331*z3[6]^2 + 3432*z3[6]^3 - 
          514*z3[6]^4 + 16*z3[6]^5 - 8*z3[6]^6 + 4*z3[6]^7 + 
          z3[5]^2*(-5 + 28*z3[6] - 31*z3[6]^2 + 6*z3[6]^3) + 
          z3[5]*(140 - 648*z3[6] + 803*z3[6]^2 - 302*z3[6]^3 + 20*z3[6]^4 + 
            7*z3[6]^6 - 4*z3[6]^7))) - z3[4]*z3[6]*(10*(-1 + z3[6])^4 + 
        z3[3]*(-1 + z3[6])*(-280 + 606*z3[6] - 378*z3[6]^2 + 57*z3[6]^3 - 
          3*z3[6]^4 - 3*z3[6]^5 + z3[5]*(10 - 24*z3[6] + 15*z3[6]^2)) + 
        z3[3]^2*(1425 - 3672*z3[6] + 3147*z3[6]^2 - 996*z3[6]^3 + 
          94*z3[6]^4 + 4*z3[6]^5 + 2*z3[6]^6 - 2*z3[6]^7 + 
          z3[5]^2*(5 - 12*z3[6] + 7*z3[6]^2) + z3[5]*(-140 + 356*z3[6] - 
            275*z3[6]^2 + 60*z3[6]^3 - 5*z3[6]^6 + 2*z3[6]^7)) + 
        z3[3]^3*(1735 + z3[5]^3*(-1 + z3[6]) - 3695*z3[6] + 2503*z3[6]^2 - 
          601*z3[6]^3 + 44*z3[6]^4 + 4*z3[6]^5 + 20*z3[6]^6 - 24*z3[6]^7 + 
          6*z3[6]^8 + z3[5]*(-297 + 577*z3[6] - 313*z3[6]^2 + 45*z3[6]^3 - 
            28*z3[6]^6 + 38*z3[6]^7 - 12*z3[6]^8) + 
          z3[5]^2*(27 - 43*z3[6] + 14*z3[6]^2 + 8*z3[6]^6 - 14*z3[6]^7 + 
            6*z3[6]^8)))) - z3[2]^2*(z3[4]*(1 + z3[4] - z3[6])^4*
       (4 + 2*z3[4] - z3[6]) + 2*z3[3]*(6*z3[4]^6 + z3[4]^5*(48 - 28*z3[6]) - 
        (-1 + z3[6])^4*(-5 + 2*z3[6]) - 4*z3[4]*(-1 + z3[6])^3*
         (23 - 12*z3[6] + z3[6]^2) + 4*z3[4]^2*(-1 + z3[6])^2*
         (55 - 42*z3[6] + 5*z3[6]^2) + 4*z3[4]^4*(38 - 48*z3[6] + 
          13*z3[6]^2) - 8*z3[4]^3*(-31 + 62*z3[6] - 37*z3[6]^2 + 
          6*z3[6]^3)) + 2*z3[3]^2*(12*z3[4]^6 + z3[4]^5*(120 - 57*z3[6]) + 
        12*z3[4]^4*(40 - 42*z3[6] + 9*z3[6]^2) - z3[4]*(-1 + z3[6])^2*
         (-780 + 775*z3[6] - 186*z3[6]^2 + 11*z3[6]^3) - 
        6*z3[4]^3*(-170 + 286*z3[6] - 138*z3[6]^2 + 17*z3[6]^3) + 
        z3[4]^2*(1245 - 2914*z3[6] + 2256*z3[6]^2 - 630*z3[6]^3 + 
          43*z3[6]^4) - (-1 + z3[6])^3*(5*z3[5]*(-1 + z3[6]) + 
          4*(35 - 23*z3[6] + 3*z3[6]^2))) + 
      z3[3]^3*(20*z3[4]^6 - 48*z3[4]^5*(-5 + 2*z3[6]) + 
        8*z3[4]^4*(145 - 130*z3[6] + 23*z3[6]^2) - 
        16*z3[4]^3*(-190 + 275*z3[6] - 111*z3[6]^2 + 11*z3[6]^3) + 
        4*z3[4]^2*(1188 - 2402*z3[6] + 1564*z3[6]^2 - 354*z3[6]^3 + 
          19*z3[6]^4) + z3[4]*(4060 - 10505*z3[6] + 9536*z3[6]^2 - 
          3578*z3[6]^3 + 508*z3[6]^4 - 21*z3[6]^5) + (-1 + z3[6])^2*
         (1425 - 1600*z3[6] + 489*z3[6]^2 - 39*z3[6]^3 - 3*z3[6]^4 - 
          3*z3[6]^5 + z3[6]^6 + z3[5]*(-140 + 170*z3[6] - 37*z3[6]^2 + 
            3*z3[6]^3 + 3*z3[6]^4 + 3*z3[6]^5 - 2*z3[6]^6) + 
          z3[5]^2*(5 - 6*z3[6] + z3[6]^6))) + 
      z3[3]^4*(6*z3[4]^6 + z3[4]^5*(84 - 29*z3[6]) + 
        4*z3[4]^4*(119 - 93*z3[6] + 14*z3[6]^2) - 
        2*z3[4]^3*(-742 + 941*z3[6] - 326*z3[6]^2 + 27*z3[6]^3) + 
        z3[4]^2*(2834 - 5036*z3[6] + 2824*z3[6]^2 - 536*z3[6]^3 + 
          24*z3[6]^4) + z3[4]*(3136 - 7101*z3[6] + 5524*z3[6]^2 - 
          1736*z3[6]^3 + 204*z3[6]^4 - 6*z3[6]^5) - 
        (-1 + z3[6])*(1735 - 2971*z3[6] + 1629*z3[6]^2 - 319*z3[6]^3 + 
          15*z3[6]^4 - z3[6]^5 - 23*z3[6]^6 + 25*z3[6]^7 - 6*z3[6]^8 - 
          3*z3[5]^2*(-9 + 13*z3[6] - 4*z3[6]^2 + 11*z3[6]^6 - 17*z3[6]^7 + 
            6*z3[6]^8) + z3[5]^3*(-1 + z3[6] + 7*z3[6]^6 - 13*z3[6]^7 + 
            6*z3[6]^8) + z3[5]*(-297 + 493*z3[6] - 233*z3[6]^2 + 31*z3[6]^3 + 
            z3[6]^4 + z3[6]^5 + 49*z3[6]^6 - 63*z3[6]^7 + 18*z3[6]^8)))) + 
    z3[2]*((1 + z3[3])^4*z3[4]^7 - (1 + z3[3])^3*z3[4]^6*
       (-12 + 5*z3[6] + z3[3]*(-38 + 10*z3[5] + 5*z3[6])) + 
      (1 + z3[3])^2*z3[4]^5*(48 - 52*z3[6] + 10*z3[6]^2 + 
        z3[3]*(290 - 224*z3[6] + 20*z3[6]^2 + 20*z3[5]*(-3 + 2*z3[6])) + 
        z3[3]^2*(377 + 15*z3[5]^2 - 172*z3[6] + 10*z3[6]^2 + 
          10*z3[5]*(-15 + 4*z3[6]))) - (1 + z3[3])*z3[4]^4*
       (2*(-46 + 85*z3[6] - 44*z3[6]^2 + 5*z3[6]^3) + 
        2*z3[3]*(-426 + 643*z3[6] - 242*z3[6]^2 + 15*z3[6]^3 + 
          10*z3[5]*(7 - 10*z3[6] + 3*z3[6]^2)) + 
        z3[3]^3*(-1712 + 7*z3[5]^3 + 1531*z3[6] - 308*z3[6]^2 + 10*z3[6]^3 + 
          3*z3[5]^2*(-41 + 15*z3[6]) + 10*z3[5]*(80 - 53*z3[6] + 
            6*z3[6]^2)) + z3[3]^2*(-2238 + 2647*z3[6] - 704*z3[6]^2 + 
          30*z3[6]^3 + 15*z3[5]^2*(-4 + 3*z3[6]) + 
          10*z3[5]*(73 - 73*z3[6] + 12*z3[6]^2))) + 
      z3[4]^3*((-1 + z3[6])^2*(93 - 62*z3[6] + 5*z3[6]^2) + 
        z3[3]*(-1 + z3[6])*(-1255 + 1621*z3[6] - 465*z3[6]^2 + 19*z3[6]^3 + 
          40*z3[5]*(4 - 5*z3[6] + z3[6]^2)) + z3[3]^3*(8233 - 13676*z3[6] + 
          6492*z3[6]^2 - 876*z3[6]^3 + 17*z3[6]^4 + 
          2*z3[5]^3*(-10 + 7*z3[6]) + z3[5]^2*(401 - 450*z3[6] + 
            90*z3[6]^2) + 4*z3[5]*(-802 + 1137*z3[6] - 405*z3[6]^2 + 
            30*z3[6]^3)) + z3[3]^4*(4321 + z3[5]^4 - 6128*z3[6] + 
          2425*z3[6]^2 - 268*z3[6]^3 + 4*z3[6]^4 + 2*z3[5]^3*
           (-16 + 7*z3[6]) + z3[5]^2*(369 - 309*z3[6] + 45*z3[6]^2) + 
          z3[5]*(-2128 + 2451*z3[6] - 690*z3[6]^2 + 40*z3[6]^3)) + 
        3*z3[3]^2*(1734 - 3392*z3[6] + 1977*z3[6]^2 - 340*z3[6]^3 + 
          9*z3[6]^4 + z3[5]^2*(30 - 47*z3[6] + 15*z3[6]^2) + 
          z3[5]*(-460 + 819*z3[6] - 390*z3[6]^2 + 40*z3[6]^3))) - 
      z3[4]^2*((-1 + z3[6])^3*(48 - 25*z3[6] + z3[6]^2) + 
        2*z3[3]*(-1 + z3[6])^2*(-461 + 490*z3[6] - 93*z3[6]^2 + 4*z3[6]^3 + 
          5*z3[5]*(9 - 10*z3[6] + z3[6]^2)) + z3[3]^3*(-10047 + 23372*z3[6] - 
          17535*z3[6]^2 + 4738*z3[6]^3 - 406*z3[6]^4 + 6*z3[6]^5 + 
          6*z3[6]^6 + z3[5]^3*(19 - 28*z3[6] + 7*z3[6]^2) + 
          z3[5]^2*(-409 + 754*z3[6] - 351*z3[6]^2 + 30*z3[6]^3) + 
          z3[5]*(3705 - 7684*z3[6] + 4759*z3[6]^2 - 892*z3[6]^3 + 
            38*z3[6]^4 + 8*z3[6]^5 - 6*z3[6]^6)) + 
        z3[3]^4*(-6525 + z3[5]^4*(-2 + z3[6]) + 13109*z3[6] - 8235*z3[6]^2 + 
          1815*z3[6]^3 - 130*z3[6]^4 + 3*z3[6]^6 + 
          z3[5]^3*(49 - 48*z3[6] + 7*z3[6]^2) + z3[5]^2*(-531 + 746*z3[6] - 
            249*z3[6]^2 + 15*z3[6]^3) + z3[5]*(3197 - 5469*z3[6] + 
            2681*z3[6]^2 - 386*z3[6]^3 + 14*z3[6]^4 + 4*z3[6]^5 - 
            3*z3[6]^6)) + z3[3]^2*(-5000 + 13418*z3[6] - 12148*z3[6]^2 + 
          4157*z3[6]^3 - 450*z3[6]^4 + 13*z3[6]^5 + 3*z3[6]^6 + 
          z3[5]^2*(-60 + 146*z3[6] - 102*z3[6]^2 + 15*z3[6]^3) + 
          z3[5]*(1160 - 2939*z3[6] + 2378*z3[6]^2 - 626*z3[6]^3 + 
            34*z3[6]^4 + 4*z3[6]^5 - 3*z3[6]^6))) - 
      z3[4]*(2*(-1 + z3[6])^4*(-5 + 2*z3[6]) + 2*z3[3]*(-1 + z3[6])^3*
         (155 + 10*z3[5]*(-1 + z3[6]) - 131*z3[6] + 16*z3[6]^2) + 
        z3[3]^2*(-2265 + 7894*z3[6] - 10071*z3[6]^2 + 5597*z3[6]^3 - 
          1234*z3[6]^4 + 76*z3[6]^5 + z3[6]^6 + 3*z3[6]^7 + 
          z3[5]^2*(-15 + 50*z3[6] - 56*z3[6]^2 + 21*z3[6]^3) + 
          z3[5]*(450 - 1484*z3[6] + 1738*z3[6]^2 - 822*z3[6]^3 + 
            120*z3[6]^4 - 3*z3[6]^7)) + z3[3]^4*
         (-5205 + z3[5]^4*(-1 + z3[6]) + 13934*z3[6] - 12571*z3[6]^2 + 
          4524*z3[6]^3 - 604*z3[6]^4 + 16*z3[6]^5 - 6*z3[6]^6 - 8*z3[6]^7 + 
          5*z3[6]^8 + z3[5]^3*(30 - 49*z3[6] + 16*z3[6]^2) + 
          z3[5]*(2626 - 6021*z3[6] + 4378*z3[6]^2 - 1127*z3[6]^3 + 
            84*z3[6]^4 + 4*z3[6]^5 + 4*z3[6]^6 + 16*z3[6]^7 - 10*z3[6]^8) + 
          z3[5]^2*(-378 + 771*z3[6] - 433*z3[6]^2 + 63*z3[6]^3 - 8*z3[6]^7 + 
            5*z3[6]^8)) + z3[3]^3*(-6010 + 18640*z3[6] - 20192*z3[6]^2 + 
          8993*z3[6]^3 - 1506*z3[6]^4 + 64*z3[6]^5 - 5*z3[6]^6 - 5*z3[6]^7 + 
          5*z3[6]^8 + 2*z3[5]^3*(3 - 7*z3[6] + 4*z3[6]^2) + 
          z3[5]*(2142 - 5916*z3[6] + 5468*z3[6]^2 - 1869*z3[6]^3 + 
            184*z3[6]^4 + 4*z3[6]^5 + 4*z3[6]^6 + 13*z3[6]^7 - 10*z3[6]^8) + 
          z3[5]^2*(-182 + 478*z3[6] - 381*z3[6]^2 + 84*z3[6]^3 - 8*z3[6]^7 + 
            5*z3[6]^8))) + z3[3]*z3[6]*(-10*(-1 + z3[6])^4 + 
        z3[3]*(-1 + z3[6])*(280 - 606*z3[6] + 378*z3[6]^2 - 57*z3[6]^3 + 
          3*z3[6]^4 + 3*z3[6]^5 + z3[5]*(-10 + 24*z3[6] - 15*z3[6]^2)) - 
        z3[3]^2*(1425 - 3672*z3[6] + 3147*z3[6]^2 - 996*z3[6]^3 + 
          94*z3[6]^4 + 4*z3[6]^5 + z3[6]^6 - 2*z3[6]^7 + z3[6]^8 + 
          z3[5]*(-140 + 356*z3[6] - 275*z3[6]^2 + 60*z3[6]^3 - 3*z3[6]^6 + 
            2*z3[6]^7 - 2*z3[6]^8) + z3[5]^2*(5 - 12*z3[6] + 7*z3[6]^2 - 
            z3[6]^6 + z3[6]^8)) + z3[3]^3*(-1735 + 3695*z3[6] - 
          2503*z3[6]^2 + 601*z3[6]^3 - 44*z3[6]^4 - 4*z3[6]^5 - 34*z3[6]^6 + 
          46*z3[6]^7 - 13*z3[6]^8 + z3[5]^3*(1 - z3[6] + 8*z3[6]^6 - 
            14*z3[6]^7 + 6*z3[6]^8) - z3[5]^2*(27 - 43*z3[6] + 14*z3[6]^2 + 
            38*z3[6]^6 - 64*z3[6]^7 + 25*z3[6]^8) + 
          z3[5]*(297 - 577*z3[6] + 313*z3[6]^2 - 45*z3[6]^3 + 64*z3[6]^6 - 
            96*z3[6]^7 + 32*z3[6]^8)))), 
  y[206] -> -355 + 391*z3[3]*(-1 + z3[5]), y[207] -> -746 + 355*z3[5], 
  y[208] -> z3[2] + (1 + z3[3])*(-1 + z3[6]), 
  y[209] -> -1/3 + (355*z3[6])/216, 
  y[210] -> -(z3[2]*z3[3]*z3[4]) + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] - 
    z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[211] -> 319 - 355*z3[4] - 36*z3[2]*(-1 + z3[5]) + 
    36*z3[5] + 355*z3[4]*z3[5] + z3[3]*(-1 + z3[5])*
     (-355 + 355*z3[4] - 36*z3[6]) + 36*z3[6] - 36*z3[5]*z3[6], 
  y[212] -> 1 + z3[4]^2 - z3[4]*(1 + z3[6]), 
  y[213] -> -2 + z3[2] + z3[6] - z3[5]*(-1 + z3[2] + z3[6]), 
  y[214] -> 1 - z3[4] - z3[6] + z3[3]*(2 + z3[2] - 2*z3[4] + z3[6] - 
      z3[5]*z3[6]), y[215] -> -(-1 + z3[6])^2 + 
    z3[3]*(-2 + z3[2]*(-1 + z3[6]) + z3[6] + z3[5]*z3[6] - z3[5]*z3[6]^2), 
  y[216] -> 2 - z3[5], y[217] -> 1 + z3[3] - z3[3]*z3[5], 
  y[218] -> -1 + z3[4] - z3[3]*(-1 + z3[4])*(-1 + z3[5]) - z3[4]*z3[5], 
  y[219] -> z3[2]^(-1) + z3[4]^(-2) + 1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[220] -> 1/((1 + z3[2])*(-1 + z3[5])) + 
    (1 + z3[4]^(-1) + 1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[221] -> -1 + z3[4], y[222] -> 1 + z3[4]^2 - z3[6] - z3[4]*z3[6], 
  y[223] -> 3*(z3[4] + z3[6]) - 2*z3[3]*(2 + z3[2] - 2*z3[4] + z3[6] - 
      z3[5]*z3[6]), y[224] -> 3*(-1 + z3[6])*z3[6] - 
    2*z3[3]*(-2 + z3[2]*(-1 + z3[6]) + z3[6] + z3[5]*z3[6] - z3[5]*z3[6]^2), 
  y[225] -> (-1 + z3[6])^2 + z3[3]*(2 + z3[2] - z3[2]*z3[6] - 
      (1 + z3[5])*z3[6] + z3[5]*z3[6]^2), 
  y[226] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
    z3[3]*(-2 - 2*z3[4]^2 + z3[6] + z3[5]*z3[6] - z3[5]*z3[6]^2 + 
      z3[2]*(-1 + z3[4] + z3[6]) + z3[4]*(2 + z3[6] - z3[5]*z3[6])), 
  y[227] -> 7 - 4*z3[5], y[228] -> (1 + z3[2])^(-1) + 
    (z3[2]^(-1) + z3[4]^(-2) + 1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])))/
     (-1 + z3[5]), y[229] -> 1/((1 + z3[2])*(-1 + z3[5])) + 
    1/(z3[4]*(1 + z3[4] - z3[6])) + 
    1/(z3[4]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])), y[230] -> z3[2] - z3[4], 
  y[231] -> 1 + 1/((1 + z3[2])*z3[4]*(-1 + z3[5])), y[232] -> 1 + 5*z3[3], 
  y[233] -> -(z3[2]*z3[3]*z3[4]) - z3[2]*z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - 
    z3[4]*z3[6] - z3[3]*z3[4]*z3[6], 
  y[234] -> z3[4] + z3[3]*z3[4]*(-1 + z3[5]) + z3[3]*z3[6], 
  y[235] -> z3[2] + z3[2]*z3[3] + z3[2]^2*z3[3] - z3[4] + z3[2]*z3[4] - 
    z3[3]*z3[4] + z3[2]^2*z3[3]*z3[4] - z3[4]^2 - z3[3]*z3[4]^2 - 
    z3[2]*z3[3]*z3[4]^2 - z3[2]*z3[3]*z3[6] - z3[2]^2*z3[3]*z3[6] + 
    z3[4]*z3[6] + z3[2]*z3[4]*z3[6] + z3[3]*z3[4]*z3[6] + 
    z3[2]*z3[3]*z3[4]*z3[6], y[236] -> 2 + z3[4], 
  y[237] -> -z3[3] + (1 + z3[4])^2, 
  y[238] -> z3[3] + (2 + z3[4])*(1 + z3[4] - z3[6]) + 
    z3[3]*(1 + z3[4])*z3[6], y[239] -> -1 - z3[6]^2, 
  y[240] -> 1 + z3[3] - z3[2]*(2 + z3[4]), 
  y[241] -> 1 + z3[4] + z3[4]^2*z3[6]^2, 
  y[242] -> 3 + z3[6] + z3[3]*(4 - 4*z3[5] + z3[6]), 
  y[243] -> -3 + z3[4]*(5 - 4*z3[5]) - z3[6] - 
    z3[3]*(4 - 4*z3[5] + z3[4]*(-5 + 4*z3[5]) + z3[6]), 
  y[244] -> -1 + 8*z3[4] + 7*z3[6] - 5*z3[3]*(2 + z3[2] - 2*z3[4] + z3[6] - 
      z3[5]*z3[6]), y[245] -> 1 - 8*z3[6] + 7*z3[6]^2 - 
    5*z3[3]*(-2 + z3[2]*(-1 + z3[6]) + z3[6] + z3[5]*z3[6] - z3[5]*z3[6]^2), 
  y[246] -> -((-1 + z3[2])*z3[4]*(1 + z3[4])*z3[6]) + 
    z3[3]*z3[4]*(-(z3[4]^2*(-1 + z3[5])) + z3[4]*(-1 + z3[5])*(-1 + z3[6]) + 
      z3[6]*(1 + z3[6])) + z3[3]^2*(-(z3[4]^3*(-1 + z3[5])) + 
      z3[4]^2*(1 + z3[5]*(-1 + z3[6]) - 2*z3[6]) - z3[2]*z3[6]^2 + 
      z3[4]*z3[6]*(-(z3[2]*(-2 + z3[5])) + z3[6])), 
  y[247] -> -1/6*(z3[4]^4*(z3[2]^2 + z3[2]*z3[4] + (1 + z3[3])*z3[4]^2)*z3[5]*
      (1 + z3[4] - z3[6])) - 
    (z3[4]*((1 + z3[3])*z3[4]^5 + z3[4]^4*(z3[2] - (1 + z3[3])*
          (-1 + z3[6])) + (-2 + 4*z3[2] + z3[3])*z3[6] + 
       z3[4]*(2*(-1 + 2*z3[2])*z3[5]*(1 + z3[6]) + 
         z3[3]*(-4 - 4*z3[5]*(-1 + z3[6]) + 5*z3[6]) - 
         3*(-1 + z3[6] + 2*z3[2]*z3[6])) + z3[4]^3*(4 + z3[2]^2 - 2*z3[5] + 
         z3[2]*(5 - 4*z3[5] + 2*z3[5]^2 - z3[6]) + 
         z3[5]^2*(-1 + z3[6] + z3[3]*z3[6])) + 
       z3[4]^2*(2*z3[2]*(4 + 2*z3[5]^2 + z3[5]*(-3 + z3[6]) - 2*z3[6]) - 
         z3[2]^2*(-1 + z3[6]) - 2*(-3 + z3[5] + z3[5]^2 + 2*z3[6] - 
           z3[5]*z3[6]) + z3[3]*(-4 - z3[5]^2*z3[6] + 2*z3[5]*(2 + z3[6])))))/
     6, y[248] -> -(z3[4]^6*z3[5]) + z3[4]^5*(-1 + z3[5]*(-1 + z3[6])) + 
    z3[4]^4*(1 + 4*z3[3] + 2*z3[3]^2 + z3[6]) - 
    z3[4]^3*(2*z3[5] + z3[5]^2*(-1 + z3[6]) + (1 + z3[3])^2*z3[6]) + 
    z3[4]^2*(z3[5]^2*(2 + (1 + z3[3])*z3[6]) + 
      z3[6]*(2 - (6 + z3[3])*z3[6] + z3[6]^2) + 
      z3[5]*(-4 - 2*(2 + z3[3])*z3[6] + (2 + z3[3])*z3[6]^2)) + 
    z3[4]*z3[6]*(-4 + z3[5]^2*z3[6] + z3[3]*(-2 + z3[6])*z3[6] - 3*z3[6]^2 + 
      z3[6]^3 + z3[5]*(4 + 2*(-1 + z3[3])*z3[6] + 4*z3[6]^2 - z3[6]^3)) + 
    z3[6]^2*(-2 + z3[5]^2*(-1 + z3[6]) + (3 + z3[3])*z3[6] + 2*z3[6]^2 - 
      z3[6]^3 + z3[5]*(4 - 4*z3[6] + z3[6]^2 + z3[6]^3)) - 
    z3[2]*(z3[4]^5*z3[5] + z3[4]^4*(1 + z3[5] + z3[3]*(-7 + 4*z3[5]) + 
        z3[3]^2*(-7 + 4*z3[5]) - z3[5]*z3[6]) + 
      z3[6]^2*(1 + (5 + z3[3] - 2*z3[5])*z3[6] + 2*(-1 + z3[5])*z3[6]^2) + 
      z3[4]^3*(9 - 4*z3[5] + z3[5]^2 - 6*z3[6] + 
        z3[3]^2*(3 + (7 - 2*z3[5])*z3[6]) + 
        z3[3]*(7 - 2*(-1 + z3[5])*z3[6])) + z3[4]*z3[6]*
       (-8 + z3[3]*(-4 + z3[6])*z3[6] - z3[6]^2 + 
        z3[5]*(4 + z3[6] + 2*z3[3]*z3[6] + z3[6]^2)) + 
      z3[4]^2*(8 - (5 - 2*z3[3] + z3[3]^2)*z3[6] - (3 + z3[3] + 2*z3[3]^2)*
         z3[6]^2 + z3[5]^2*(2 + z3[3]*z3[6]) + 
        z3[5]*(-8 + (2 - 4*z3[3])*z3[6] + (1 + z3[3])*z3[6]^2))) + 
    z3[2]^3*z3[3]*(z3[4]^3*(-6 + 5*z3[5] + z3[3]*(-6 + 7*z3[5] - 
          2*z3[5]^2)) + z3[3]*z3[6]^3 + z3[4]*z3[6]*
       (3 - 4*z3[6] + z3[3]*(-1 + (-5 + 2*z3[5])*z3[6])) + 
      z3[4]^2*(-2 + z3[5]*(3 - 4*z3[6]) + 9*z3[6] + 
        z3[3]*(2 + 9*z3[6] + z3[5]^2*z3[6] - z3[5]*(1 + 7*z3[6])))) + 
    z3[2]^2*(z3[4]^4*(-6*z3[3]*(-1 + z3[5]) - z3[5] + 
        z3[3]^2*(6 - 7*z3[5] + 2*z3[5]^2)) + (2 + z3[5]*(-1 + z3[6]) - z3[6])*
       z3[6]^2 - z3[4]*z3[6]^2*(2 - z3[5] + z3[3]*(-2 + z3[6]) + 
        z3[3]^2*(2 + z3[6])) + z3[4]^2*(1 - 4*z3[6] + z3[6]^2 + 
        z3[3]^2*(1 - 2*(-4 + z3[5])*z3[6] + (5 - 2*z3[5])*z3[6]^2) + 
        z3[3]*(2 + 2*(-2 + z3[5])*z3[6] - (-6 + z3[5])*z3[6]^2)) - 
      z3[4]^3*(1 + z3[5] - z3[5]*z3[6] + z3[3]*(6 + (9 - 5*z3[5])*z3[6]) + 
        z3[3]^2*(z3[5]^2*z3[6] + 9*(1 + z3[6]) - z3[5]*(5 + 7*z3[6])))), 
  y[249] -> -(z3[2]^4*z3[3]*z3[6]^2*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*z3[6]^2*(-2 + 4*z3[4]^3 + z3[6] + z3[4]*(-1 + z3[6])*z3[6] + 
      z3[4]^2*(5 + z3[6]) + z3[3]*(-3 + 9*z3[6] - 8*z3[6]^2 + 2*z3[6]^3)) - 
    z3[2]^2*z3[6]^2*(1 + 4*z3[4]^4 - 5*z3[6] + 2*z3[6]^2 + 
      2*z3[4]*(-2 + z3[6])*z3[6]^2 + z3[4]^3*(10 + z3[6]) + 
      z3[4]^2*(6 + z3[6]^2) + z3[3]*(-3 - z3[5]^2*(-1 + z3[6])^2 + 
        6*z3[6]^2 - 5*z3[6]^3 + z3[6]^4 + 2*z3[5]*(2 - 3*z3[6] + z3[6]^2))) - 
    z3[2]*(z3[4]^4*(4 + z3[3]*(5 - 6*z3[5] + z3[5]^2) + 4*z3[6] - 5*z3[6]^2 - 
        4*z3[5]*(1 + z3[6])) + z3[4]^3*(9 + 2*z3[6] + 
        z3[3]^2*(1 - 2*z3[5] + z3[5]^2 - z3[6])*z3[6] - 11*z3[6]^2 - 
        z3[6]^3 + z3[5]^2*(1 + z3[6])^2 - 2*z3[5]*(5 + 4*z3[6] + z3[6]^2) + 
        z3[3]*(11 - 5*z3[6] - 9*z3[6]^2 + 3*z3[6]^3 - z3[6]^4 + 
          z3[5]^2*(3 + z3[6]) + 2*z3[5]*(-7 + 2*z3[6]))) + 
      z3[4]^2*(5 - 9*z3[6] - 8*z3[6]^2 + 4*z3[6]^3 - 4*z3[6]^4 + z3[6]^5 - 
        2*z3[5]*(3 + z3[6]^3) + z3[5]^2*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
        z3[3]^2*z3[6]*(1 - z3[5]^2*(-1 + z3[6]) - 4*z3[6] + 2*z3[6]^2 + 
          z3[5]*(-2 + 4*z3[6])) + z3[3]*(6 + 2*z3[5]^2 - 10*z3[6] - 
          12*z3[6]^2 + 13*z3[6]^3 - 7*z3[6]^4 + 2*z3[6]^5 + 
          2*z3[5]*(-4 + 5*z3[6]))) + z3[6]^2*(-3 - 2*z3[5]*(-2 + z3[6]) + 
        z3[5]^2*(-1 + z3[6]) + 3*z3[6] - z3[3]^2*(-1 + z3[6])*z3[6] + 
        2*z3[6]^2 - z3[6]^3 - z3[3]*(2 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] + 
          z3[6]^2 + 3*z3[6]^3 - z3[6]^4 - 2*z3[5]*(2 - 3*z3[6] + z3[6]^2))) - 
      z3[4]*z3[6]*(6 + z3[6] - 2*z3[6]^2 + z3[6]^3 - z3[5]^2*z3[6]^3 - 
        3*z3[6]^4 + z3[6]^5 + z3[3]^2*z3[6]*(2 + 2*z3[5]*(-1 + z3[6]) - 
          4*z3[6] + z3[6]^2) + 2*z3[5]*(-1 - z3[6] - z3[6]^2 + z3[6]^3) - 
        z3[3]*(-4 + 3*z3[6] + z3[5]^2*(-1 + z3[6])^2*z3[6] + 2*z3[6]^2 + 
          3*z3[6]^4 - z3[6]^5 - 2*z3[5]*(-2 + 2*z3[6] - 3*z3[6]^2 + 
            z3[6]^3)))) + z3[5]*z3[6]^2*(z3[2]^4*z3[3]*(-1 + z3[6])^2 - 
      z3[2]^3*(-1 + z3[6] + z3[4]*z3[6]^2 + z3[4]^2*(1 + z3[6]) + 
        z3[3]*(-1 + z3[6])^2*(-1 + 2*z3[6])) + (1 + z3[3])*z3[4]*
       (1 + z3[4] - z3[6])*((2 + z3[3])*z3[4]^2 - z3[4]*(-4 + z3[6])*z3[6] + 
        z3[6]*(-2 + z3[6] + z3[6]^2)) + z3[2]^2*(z3[4]^3*(2 + z3[6]) + 
        (-1 + z3[6])*z3[6]*(2 + z3[3]*(-1 + z3[6])*z3[6]) + 
        z3[4]^2*(2 + 2*z3[6] + z3[6]^2) + z3[4]*z3[6]*
         (1 - z3[6] + 2*z3[6]^2)) - 
      z3[2]*(z3[4]^4 - (-1 + z3[3]*(-1 + z3[6]))*z3[6]*
         (-2 + z3[6] + z3[6]^2) + z3[4]^3*(z3[3]^2 + 2*(2 + z3[6]) + 
          z3[3]*(4 - 2*z3[6] + z3[6]^2)) + z3[4]*z3[6]*(z3[6]*(2 + z3[6]^2) + 
          z3[3]*(2 - 3*z3[6] + z3[6]^3)) + 
        z3[4]^2*(3 - z3[3]^2*(-1 + z3[6]) + 2*z3[6] + 4*z3[6]^2 - z3[6]^3 - 
          2*z3[3]*(-2 + z3[6] - 2*z3[6]^2 + z3[6]^3)))) + 
    z3[4]*(-4*z3[4]^4*(-1 + z3[5]) - 2*z3[4]*z3[6]*(7 - z3[5] - 3*z3[6] - 
        3*z3[6]^3 + z3[6]^4) + z3[4]^2*(5 + z3[5]^2 + 6*z3[5]*(-1 + z3[6]) - 
        18*z3[6] - 5*z3[6]^2 + 3*z3[6]^3 + z3[6]^4) + 
      z3[6]*(-4 + (1 + 4*z3[5] - z3[5]^2)*z3[6] + (5 - 6*z3[5] + 2*z3[5]^2)*
         z3[6]^2 - (-1 + z3[5])^2*z3[6]^3 - 3*z3[6]^4 + z3[6]^5) + 
      z3[4]^3*(9 + 2*z3[5]*(-5 + z3[6]) - 7*z3[6] - 6*z3[6]^2 + 
        z3[5]^2*(1 + z3[6])) + z3[3]^2*(1 + z3[4] - z3[6])*z3[6]*
       (z3[4]^2*(1 - 2*z3[5] + z3[5]^2 - z3[6]) + z3[6]^2 + 
        z3[4]*z3[6]*(-2 + 2*z3[5] + z3[6])) + 
      z3[3]*(z3[4]^4*(-1 + z3[5])^2 + (-1 + z3[6])*z3[6]^2*
         (2 + 2*z3[5]*(-2 + z3[6]) - z3[5]^2*(-1 + z3[6]) - 4*z3[6] - 
          2*z3[6]^2 + z3[6]^3) + z3[4]^3*(-1 + 3*z3[5]^2 + 2*z3[6] - 
          7*z3[6]^2 - 2*z3[5]*(1 + z3[6])) + 
        z3[4]^2*(-6 - z3[5]^2*(-2 + z3[6]) + 5*z3[6] - 13*z3[6]^2 + 
          5*z3[6]^3 + z3[6]^4 + 4*z3[5]*(1 - z3[6] + z3[6]^2)) + 
        z3[4]*(-4 + 4*z3[6] - 4*z3[6]^2 + 4*z3[6]^3 + 5*z3[6]^4 - 2*z3[6]^5 - 
          2*z3[5]*(-2 + 2*z3[6] - 2*z3[6]^2 + z3[6]^3)))), 
  y[250] -> -((1 + (-1 + z3[5])^(-1))/(1 + z3[2])) - 
    (z3[2]^(-1) + 1/(z3[4]*(-1 + z3[5])))/(z3[4]*(1 + z3[4] - z3[6])), 
  y[251] -> 1 + 1/(z3[2]*(-1 + z3[5])) + 1/(z3[4]^2*(-1 + z3[5])) + 
    1/(z3[2]*z3[4]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[252] -> -1 + z3[3] - z3[3]*z3[5], 
  y[253] -> -1 + z3[2] - 3*z3[3]*(-1 + z3[5]) - 3*z3[2]*z3[3]*(-1 + z3[5]) + 
    z3[2]^2*(1 + z3[3] - z3[3]*z3[5]), 
  y[254] -> -z3[2]^2 + z3[2]*(3 + 2*z3[5]*(-1 + z3[6]) - 2*z3[6]) + 
    2*(1 + z3[3])*(-1 + z3[5])*(-1 + z3[6])^2, y[255] -> -1 + z3[2] + z3[6], 
  y[256] -> -(z3[2]^3*z3[3]) + 3*(-1 + z3[6]) + 
    z3[2]^2*(-1 + z3[3]*(-4 + z3[6]) + z3[6]) + 
    3*z3[2]*(-1 + z3[3]*(-2 + z3[6]) + z3[6]) + z3[3]*(-4 + 3*z3[6]), 
  y[257] -> -((1 + z3[3])*z3[6]) + z3[5]*(-1 + z3[2] + z3[6] + z3[3]*z3[6]), 
  y[258] -> 1 + z3[6] + z3[3]*(z3[4] + (-1 + z3[5])*(1 + z3[6])), 
  y[259] -> 1 + 2*z3[4] + z3[2]*(-2 + z3[3]*(-3 + 2*z3[5])) - z3[6] + 
    z3[3]*(-4 + z3[4] - z3[6] + z3[5]*(3 + z3[6])), 
  y[260] -> 3 + z3[2]^2*(1 + 3*z3[3]) - 3*z3[4] + z3[4]^2 - z3[4]*z3[6] + 
    z3[3]*(4 + z3[4]^2 + z3[6] - z3[4]*(4 + z3[6])) + 
    z3[2]*(3 - 2*z3[4] + z3[3]*(6 - 3*z3[4] + z3[6])), 
  y[261] -> (1 + (-1 + z3[5])^(-1))/(1 + z3[2]) + 
    1/(z3[4]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])), y[262] -> -7/3 - z3[2]/6, 
  y[263] -> z3[2]*(2 - 15*z3[3]*(-1 + z3[5])) + 
    z3[2]^2*(3 - 5*z3[3]*(-1 + z3[5])) - 5*(1 + 3*z3[3]*(-1 + z3[5])), 
  y[264] -> -4 - 5*z3[3]*(-1 + z3[5]), 
  y[265] -> -z3[2]^2 + z3[2]*(7 + 4*z3[5]*(-1 + z3[6]) - 4*z3[6]) + 
    4*(1 + z3[3])*(-1 + z3[5])*(-1 + z3[6])^2, y[266] -> 10 + z3[2] + z3[6], 
  y[267] -> -1 - (z3[2]^3*z3[3])/3 + z3[3]*(-4/3 + z3[6]) + z3[6] + 
    (z3[2]^2*(-1 + z3[3]*(-4 + z3[6]) + z3[6]))/3 + 
    z3[2]*(-1 + z3[3]*(-2 + z3[6]) + z3[6]), 
  y[268] -> 4 + z3[4] + 4*z3[6] + 5*z3[3]*(z3[4] + (-1 + z3[5])*(1 + z3[6])), 
  y[269] -> 5 + 9*z3[4] + z3[2]*(-7 + 5*z3[3]*(-3 + 2*z3[5])) - 4*z3[6] + 
    5*z3[3]*(-4 + z3[4] - z3[6] + z3[5]*(3 + z3[6])), 
  y[270] -> 1/((1 + z3[2])*z3[4]) + (z3[2]^(-1) + z3[4]^(-2) + 
      1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])))/(-1 + z3[5]), 
  y[271] -> 3 + 3*z3[4] - 2*z3[6], y[272] -> -3 - 3*z3[4] + 2*z3[6], 
  y[273] -> z3[4]*(-1 + z3[3] - z3[3]*z3[5]) + z3[6], 
  y[274] -> -7*z3[4] - 6*z3[6] + 4*z3[3]*(2 + z3[2] - 2*z3[4] + z3[6] - 
      z3[5]*z3[6]), y[275] -> -((-1 + z3[6])*z3[6]) + 
    (2*z3[3]*(-2 + z3[2]*(-1 + z3[6]) + z3[6] + z3[5]*z3[6] - z3[5]*z3[6]^2))/
     3, y[276] -> -z3[2] - z3[6], y[277] -> -1 + z3[2] + (1 + z3[3])*z3[6], 
  y[278] -> z3[2]*((1 + z3[4])^2 + z3[3]*(1 + z3[4] - z3[6])) - 
    (1 + z3[3])*z3[4]*(1 + z3[4] - z3[6]), 
  y[279] -> -((1 + z3[3])^2*z3[4]^4) + (6 + z3[3])*z3[4]^3*z3[6] - 
    z3[4]*(z3[3] + (-2 + z3[6])^2)*z3[6]^2 + 
    z3[4]^2*z3[6]*(7 + z3[3] - z3[3]*z3[6]) + 
    z3[6]^3*(-2 - 2*z3[6] + z3[6]^2) + 
    z3[2]*((1 + z3[3])*z3[4]^4*(-1 + z3[3]*(-3 + 2*z3[5])) + 
      z3[4]^2*(-6 + z3[3]*(-1 + z3[6]))*z3[6] + z3[4]*(1 + z3[3] - z3[6])*
       z3[6]^2 + z3[6]^2*(-1 + 5*z3[6] - 2*z3[6]^2) + 
      z3[4]^3*(2 - 2*z3[3]*(-2 + z3[6]) - 7*z3[6] + z3[3]^2*(2 + z3[6]))) + 
    z3[2]^3*z3[3]*z3[4]*(z3[4]^2*(2 + z3[3]*(2 - 4*z3[5] + z3[5]^2)) + 
      z3[6]*(-1 + z3[3] + 2*z3[6]) + z3[4]*(-2 - 3*z3[6] + 
        z3[3]*(-2 + (-1 + 2*z3[5])*z3[6]))) + 
    z3[5]*(z3[2]^3*z3[3]*z3[4]^2*(-1 - 3*z3[4] + z3[3]*(1 + z3[4] - z3[6]) + 
        2*z3[6]) + z3[2]*z3[6]*((1 + z3[3])*z3[4]^3 + 
        2*(-1 + z3[6])*z3[6]^2 + z3[4]*z3[6]*(1 + z3[6]) + 
        z3[4]^2*(2 + z3[3] + z3[6])) - 
      z3[2]^2*(z3[3]^2*z3[4]^3*(1 + z3[4] - z3[6]) + 
        z3[3]*z3[4]^2*(z3[4]^2 - z3[4]*(-3 + z3[6]) + z3[6]) + 
        z3[6]*(z3[4]^2 + z3[4]*z3[6] + (-1 + z3[6])*z3[6])) - 
      z3[6]*((2 + z3[3])*z3[4]^3 - z3[4]*(-4 + z3[6])*z3[6]^2 + 
        z3[4]^2*(3 + z3[3] + 2*z3[6]) + z3[6]^2*(-2 + z3[6] + z3[6]^2))) + 
    z3[2]^2*(-(z3[3]*z3[4]^4*(2 - 4*z3[5] + z3[3]*(2 - 4*z3[5] + z3[5]^2))) - 
      (-1 + z3[3])*z3[4]*z3[6]^2 + (-2 + z3[6])*z3[6]^2 - 
      z3[4]^2*(1 - 7*z3[6] + 2*z3[6]^2 + z3[3]^2*(1 + 2*z3[6]) + 
        z3[3]*(2 - 3*z3[6] + 2*z3[6]^2)) + 
      z3[4]^3*(1 + z3[6] + 2*z3[3]*(3 + z3[5] + z3[6] - z3[5]*z3[6]) + 
        z3[3]^2*(5 + z3[6] - 2*z3[5]*(1 + z3[6])))), 
  y[280] -> z3[2]^4*z3[3]*z3[6]*(2 - 3*z3[6] + z3[6]^2) + 
    z3[4]*(1 + z3[4] - z3[6])*((6 + 7*z3[3] + z3[3]^2)*z3[4]^3 - 
      (1 + z3[3])*z3[4]^2*(-7 + z3[3]*(-1 + z3[6])) + 
      (1 + z3[3])*z3[6]^2*(-2 - 2*z3[6] + z3[6]^2) - 
      z3[4]*z3[6]*(z3[3]^2 + (-2 + z3[6])^2 + 
        z3[3]*(5 - 4*z3[6] + z3[6]^2))) - 
    z3[2]^3*(4*z3[4]^4 + z3[4]^3*(9 + z3[6]) + z3[4]^2*(5 + z3[6]^2) + 
      z3[4]*z3[6]*(-1 - z3[6] + z3[6]^2) + 
      z3[6]*(-2 + z3[6] + z3[3]*(-3 + 9*z3[6] - 8*z3[6]^2 + 2*z3[6]^3))) + 
    z3[2]^2*(4*z3[4]^5 + z3[4]^4*(14 + z3[6]) + 
      z3[4]^3*(16 + z3[6] + z3[6]^2) + z3[4]^2*(6 - 2*z3[6] + z3[6]^3) + 
      2*z3[4]*z3[6]*(-1 - 2*z3[6]^2 + z3[6]^3) + 
      z3[6]*(1 - 5*z3[6] + 2*z3[6]^2 + z3[3]*(1 - 4*z3[6] + 7*z3[6]^2 - 
          5*z3[6]^3 + z3[6]^4))) - 
    z3[2]*(5*z3[4]^5 + z3[4]^4*(17 + 7*z3[3] + z3[3]^2 + z3[6]) - 
      (-1 + z3[3]*(-1 + z3[6]))*z3[6]^2*(-2 - 2*z3[6] + z3[6]^2) + 
      z3[4]^3*(19 - 2*z3[3]^2*(-1 + z3[6]) + z3[6]^2 + 
        z3[3]*(15 - 5*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
      z3[4]^2*(7 - 4*z3[6] - 3*z3[6]^2 + 4*z3[6]^3 - z3[6]^4 + 
        z3[3]^2*(1 - 3*z3[6] + z3[6]^2) + z3[3]*(8 - 10*z3[6] - 5*z3[6]^2 + 
          7*z3[6]^3 - 2*z3[6]^4)) + z3[4]*z3[6]*(-3 + z3[3]^2*(-1 + z3[6]) - 
        4*z3[6] + 2*z3[6]^2 - 3*z3[6]^3 + z3[6]^4 + 
        z3[3]*(-4 + 2*z3[6] - 3*z3[6]^3 + z3[6]^4))) + 
    z3[5]*(-(z3[2]^4*z3[3]*(-1 + z3[6])^2*z3[6]) - z3[4]*(1 + z3[4] - z3[6])*
       ((2 + 3*z3[3] + z3[3]^2)*z3[4]^3 - (1 + z3[3])*z3[4]*(-4 + z3[6])*
         z3[6]^2 + (1 + z3[3])*z3[4]^2*(3 + z3[3] + 2*z3[6]) + 
        (1 + z3[3])*z3[6]^2*(-2 + z3[6] + z3[6]^2)) - 
      z3[2]^2*(z3[4]^4*(2 + z3[6]) + (-1 + z3[6])*z3[6]^2*
         (2 + z3[3]*(-1 + z3[6])*z3[6]) + z3[4]^3*(4 + 3*z3[6] + z3[6]^2) + 
        z3[4]*z3[6]^2*(1 - z3[6] + 2*z3[6]^2) + 
        z3[4]^2*(2 + 2*z3[6] + 2*z3[6]^2 + z3[6]^3)) + 
      z3[2]^3*(z3[4]*z3[6]^3 + z3[4]^3*(1 + z3[6]) + 
        z3[4]^2*(1 + z3[6] + z3[6]^2) + (-1 + z3[6])*z3[6]*
         (1 + z3[3]*(1 - 3*z3[6] + 2*z3[6]^2))) + 
      z3[2]*(z3[4]^5 + z3[4]^4*(5 + 3*z3[3] + z3[3]^2 + 2*z3[6]) - 
        (-1 + z3[3]*(-1 + z3[6]))*z3[6]^2*(-2 + z3[6] + z3[6]^2) + 
        z3[4]*z3[6]^2*(z3[6]*(2 + z3[6]^2) + z3[3]*(2 - 3*z3[6] + z3[6]^3)) + 
        z3[4]^3*(7 - z3[3]^2*(-2 + z3[6]) + 5*z3[6] + 2*z3[6]^2 + 
          z3[3]*(7 + z3[6] - 2*z3[6]^2 + z3[6]^3)) + 
        z3[4]^2*(3 - z3[3]^2*(-1 + z3[6]) + 3*z3[6] + 2*z3[6]^2 + 4*z3[6]^3 - 
          z3[6]^4 - 2*z3[3]*(-2 + z3[6]^2 - 2*z3[6]^3 + z3[6]^4)))), 
  y[281] -> (1 + z3[2])^(-1) + (-1 + z3[5])^(-1), 
  y[282] -> -z3[4]^(-1) - 1/((1 + z3[2])*(-1 + z3[5])), 
  y[283] -> -1 - z3[4] + z3[6], y[284] -> 1 + (1 + z3[2])^(-1), 
  y[285] -> z3[4] + z3[3]*(-1 + z3[5]) - z3[6], 
  y[286] -> z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + (-1 + z3[6])*z3[6], 
  y[287] -> -z3[4]^2 - (-1 + z3[6])*z3[6] + z3[4]*(-1 + 2*z3[6]), 
  y[288] -> -z3[4]^2 + z3[6]*(-1 + z3[2] + z3[6] - z3[2]*z3[6] - z3[6]^2) + 
    z3[4]*(1 + z3[2] + z3[6]^2) + z3[3]*(-1 - 2*z3[4]^2 + z3[5] - 
      z3[2]^2*(z3[4] - (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
      z3[6] - z3[5]*z3[6] - z3[6]^3 + z3[4]*(-1 + z3[5] + 2*z3[6] + 
        z3[6]^2) + z3[2]*(1 + z3[4]^2 + z3[4]*(7 - 3*z3[5] - 2*z3[6]) - 
        3*z3[6] - 2*z3[6]^2 + z3[5]*(-1 + z3[6] + z3[6]^2))), 
  y[289] -> 1 + (-1 + z3[5])^(-1), y[290] -> -1 + z3[3]*(-1 + z3[5]), 
  y[291] -> 1 + z3[3]*(-1 + z3[4])*(-1 + z3[5]) + z3[4]*(-1 + z3[5]), 
  y[292] -> -3 + z3[2] - 4*z3[4] + 4*z3[6], 
  y[293] -> z3[6]^2 - z3[2]*(1 + z3[6]), 
  y[294] -> -((1 + z3[3])*(-1 + z3[4] + z3[6])) + 
    z3[5]*(z3[2] + (1 + z3[3])*(-1 + z3[4] + z3[6])), 
  y[295] -> z3[2]^3*z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) - 
    (1 + z3[3])*(z3[4] - z3[6])*z3[6]^2 + 
    z3[2]*z3[6]*((1 + z3[3])*z3[4] - z3[3]*(-2 + z3[5])*z3[6]) - 
    z3[2]^2*(z3[6] + z3[3]*(z3[4] + (2 + z3[5]*(-1 + z3[6]) - z3[6])*z3[6])), 
  y[296] -> (1 + (-1 + z3[5])^(-1))/(1 + z3[2]) + 
    (1 + 1/(z3[4]*(-1 + z3[5])))/(z3[4]*(1 + z3[4] - z3[6])), 
  y[297] -> z3[4] - z3[4]*z3[6] + z3[6]*(-1 + z3[2] + z3[6]) + 
    z3[3]*(-1 - z3[4]^2 + z3[5] + z3[2]*(1 - 2*z3[4]*(-2 + z3[5]) + 
        z3[5]*(-1 + z3[6]) - 2*z3[6]) + z3[6] - z3[5]*z3[6] + 
      z3[4]*(-1 + z3[5] + z3[6]) + z3[2]^2*(-2 + z3[5] + z3[6] - 
        z3[5]*z3[6])), y[298] -> -z3[2] + z3[6], 
  y[299] -> z3[4]*(-2 + z3[5]) + z3[3]*(-1 + z3[4])*(-1 + z3[5]) + z3[6], 
  y[300] -> z3[2]^3*(-1 + z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6])) + 
    z3[2]^2*(z3[4] - z3[3]*(z3[4] + (2 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) - 2*z3[6]) - (z3[4] - z3[6])*(1 - z3[6] + z3[6]^2) + 
    z3[3]*(1 + z3[4]^2 + z3[5]*(-1 + z3[6]) - z3[6] + z3[6]^3 - 
      z3[4]*(-1 + z3[5] + z3[6] + z3[6]^2)) + 
    z3[2]*((-1 + z3[4])*z3[6] + z3[3]*(-1 + 2*z3[6] + 2*z3[6]^2 + 
        z3[4]*(-4 + 2*z3[5] + z3[6]) - z3[5]*(-1 + z3[6] + z3[6]^2))), 
  y[301] -> 2 + z3[4]*z3[5], y[302] -> -2 - z3[4]*(1 + z3[5]), 
  y[303] -> 2 - 3*z3[5] + z3[3]*(3 - 9*z3[5] + 3*z3[5]^2 - 2*z3[6]) - 
    2*z3[6], y[304] -> -1 + z3[2] - z3[6], 
  y[305] -> (-1 + z3[2])*z3[3] + z3[6], y[306] -> 1 + 2*z3[3], 
  y[307] -> z3[3]*(-3 + 3*z3[2] - 2*z3[6]) + z3[6], 
  y[308] -> -1 + z3[3]*(-3 + z3[6]) + z3[6], 
  y[309] -> -1 + (-3 + z3[3])*z3[6], y[310] -> 5 + z3[3]*(2 + 6*z3[5]), 
  y[311] -> 1 + z3[3]*(2 + 3*z3[5]) + z3[3]^2*(2 - 2*z3[5] + 4*z3[5]^2), 
  y[312] -> -1 + 5*z3[3], y[313] -> 1 + z3[6] + z3[6]^2, 
  y[314] -> -1 + (-2 + z3[3])*z3[6] + 3*(-1 + z3[3])*z3[6]^2, 
  y[315] -> 1 + z3[3] + z3[6] + z3[6]^2 + 2*z3[3]*z3[6]^2, 
  y[316] -> z3[4]^3 + (-5 + z3[3])*z3[4]^2*z3[6] - 
    5*(-2 + z3[3])*z3[4]*z3[6]^2 + 10*(-1 + z3[3])*z3[6]^3, 
  y[317] -> 1 + 1/(z3[4]^2*(z3[2] - z3[4] + z3[6])), 
  y[318] -> 1 + z3[6] + z3[6]^2 + z3[3]*(2 + z3[6])*(-3 + 3*z3[5] + z3[6]), 
  y[319] -> 2*z3[6] + z3[3]*(-1 + 2*z3[6]), 
  y[320] -> 3*z3[6] + z3[3]*(-1 + z3[2] + 2*z3[6]), 
  y[321] -> 3 + 4*z3[6] - 3*z3[6]^2 - 2*z3[6]^3 + 
    z3[2]*(-3 + z3[6] + z3[6]^2), y[322] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + 
    z3[6]^4 - z3[3]*(-1 + z3[6]^2 + 2*z3[6]^3 + 3*z3[6]^4), 
  y[323] -> -4 + 2*z3[6]^6 + z3[6]^7 + z3[2]*(4 + 4*z3[6] + 4*z3[6]^2 + 
      4*z3[6]^3 + 4*z3[6]^4 - 5*z3[6]^5 - 3*z3[6]^6), 
  y[324] -> z3[6]^2 + z3[3]*(-9 - 15*z3[6] + 23*z3[6]^2 + 15*z3[6]^3 - 
      9*z3[6]^4 + 3*z3[5]*(-1 + z3[6])^2*(1 + 4*z3[6] + 3*z3[6]^2) + 
      z3[2]*(9 - 6*z3[6] - 7*z3[6]^2 + 3*z3[6]^3 - 3*z3[5]*(-1 + z3[6])^2*
         (1 + z3[6]))), y[325] -> (1 + z3[3])*(-1 + z3[6])*z3[6] + 
    z3[2]*(1 - z3[6] + z3[3]*(-16 + 23*z3[6] - 6*z3[6]^2 + 
        3*z3[5]*(3 - 5*z3[6] + 2*z3[6]^2))), 
  y[326] -> z3[6]*(-1 - z3[6] + z3[3]*(-1 + z3[5]*(-1 + z3[6])*z3[6] - 
        z3[6]^2)) + z3[2]*(1 + z3[6] + 
      z3[3]*(z3[5]*(7 + 9*z3[6] - 9*z3[6]^2) + 
        3*(-4 - 5*z3[6] + 3*z3[6]^2))), 
  y[327] -> z3[6]*(1 + z3[6] + z3[3]*(-10 - 13*z3[6] + 9*z3[6]^2 + 
        z3[5]*(6 + 8*z3[6] - 9*z3[6]^2)) + 
      z3[3]^2*(-11 + z3[6] - 13*z3[6]^2 + 6*z3[6]^3 + 
        2*z3[5]^2*z3[6]*(4 - 7*z3[6] + 3*z3[6]^2) - 
        3*z3[5]*(-2 + 5*z3[6] - 9*z3[6]^2 + 4*z3[6]^3))) + 
    z3[2]*z3[3]*(5 - 3*(-3 + z3[5])*z3[6] - (-1 + z3[5])*z3[6]^2 - 
      z3[3]*(67 + 104*z3[6] - 148*z3[6]^2 + 35*z3[6]^3 - 
        2*z3[5]*(39 + 62*z3[6] - 115*z3[6]^2 + 35*z3[6]^3) + 
        z3[5]^2*(21 + 35*z3[6] - 82*z3[6]^2 + 35*z3[6]^3))), 
  y[328] -> 16*z3[6]*(-1 + 3*z3[6] - z3[6]^3 + 
      z3[5]*(1 - 2*z3[6] + z3[6]^3)) - 
    (16*z3[3]*(7 + 22*z3[6] - 69*z3[6]^2 - 44*z3[6]^3 + 86*z3[6]^4 - 
       24*z3[6]^5 - z3[5]^2*(-1 + z3[6])^2*(-1 - 6*z3[6] + 7*z3[6]^2 + 
         24*z3[6]^3) + z3[5]*(-5 - 20*z3[6] + 72*z3[6]^2 + 32*z3[6]^3 - 
         127*z3[6]^4 + 48*z3[6]^5) + z3[2]*(-7 + 12*z3[6] + 18*z3[6]^2 - 
         23*z3[6]^3 + 6*z3[6]^4 + z3[5]^2*(-1 + z3[6])^2*
          (-1 + z3[6] + 6*z3[6]^2) + z3[5]*(5 - 12*z3[6] - 15*z3[6]^2 + 
           34*z3[6]^3 - 12*z3[6]^4))))/3, 
  y[329] -> -5 - 4*z3[6] - 4*z3[6]^2 - 4*z3[6]^3 - 4*z3[6]^4 + 5*z3[6]^5 + 
    3*z3[6]^6 - z3[3]*(2 + 4*z3[6] + 4*z3[6]^2 + 4*z3[6]^3 + 4*z3[6]^4 + 
      11*z3[6]^5 + 10*z3[6]^6 - 8*z3[6]^7 + 
      z3[5]*(6 - 6*z3[6]^5 - 7*z3[6]^6 + 8*z3[6]^7)) + 
    z3[2]*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 + 
      z3[3]*(-10 - 14*z3[6] - 18*z3[6]^2 - 22*z3[6]^3 + 42*z3[6]^4 + 
        30*z3[6]^5 - 15*z3[6]^6 + z3[5]*(10 + 10*z3[6] + 10*z3[6]^2 + 
          10*z3[6]^3 - 20*z3[6]^4 - 14*z3[6]^5 + 15*z3[6]^6))), 
  y[330] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 + 
    z3[3]*(-2 - 9*z3[6] - 13*z3[6]^2 - 17*z3[6]^3 + 35*z3[6]^4 + 24*z3[6]^5 - 
      9*z3[6]^6 + z3[5]*(3 + 6*z3[6] + 6*z3[6]^2 + 6*z3[6]^3 - 12*z3[6]^4 - 
        8*z3[6]^5 + 9*z3[6]^6) + z3[2]*(-1 + z3[6]^2 + 20*z3[6]^3 + z3[6]^4 - 
        9*z3[6]^5 + z3[5]*(2 + 2*z3[6] + 2*z3[6]^2 - 16*z3[6]^3 - z3[6]^4 + 
          9*z3[6]^5))) + z3[3]^2*(-2 - 10*z3[6] - 14*z3[6]^2 - 18*z3[6]^3 - 
      26*z3[6]^4 - 50*z3[6]^5 + 103*z3[6]^6 - 30*z3[6]^7 + 
      z3[5]^2*(4 - 15*z3[6]^4 - 21*z3[6]^5 + 62*z3[6]^6 - 30*z3[6]^7) + 
      z3[5]*(-2 + 6*z3[6] + 6*z3[6]^2 + 6*z3[6]^3 + 43*z3[6]^4 + 72*z3[6]^5 - 
        165*z3[6]^6 + 60*z3[6]^7) + z3[2]*(-16 - 30*z3[6] - 48*z3[6]^2 + 
        162*z3[6]^3 + 127*z3[6]^4 - 181*z3[6]^5 + 42*z3[6]^6 + 
        z3[5]*(26 + 36*z3[6] + 46*z3[6]^2 - 164*z3[6]^3 - 117*z3[6]^4 + 
          270*z3[6]^5 - 84*z3[6]^6) + z3[5]^2*(-10 - 10*z3[6] - 10*z3[6]^2 + 
          40*z3[6]^3 + 25*z3[6]^4 - 89*z3[6]^5 + 42*z3[6]^6))), 
  y[331] -> 11 + 5*z3[4] + 3*z3[5] - 10*z3[6] + 3*z3[4]*z3[6] - 
    3*z3[4]*z3[5]*z3[6] + 6*z3[6]^2 - 9*z3[4]*z3[6]^2 + 3*z3[5]*z3[6]^2 + 
    6*z3[4]*z3[5]*z3[6]^2 - 6*z3[5]*z3[6]^3 + 3*z3[6]^4 + 3*z3[4]*z3[6]^4 - 
    3*z3[4]*z3[5]*z3[6]^4 - 3*z3[6]^5 + 3*z3[5]*z3[6]^5 + 
    z3[2]^3*z3[3]^2*(2 + z3[5]*(-1 + z3[6]) - z3[6])^2*
     (2 - z3[6] - 6*z3[6]^2 + z3[5]*(-1 + z3[6] + 6*z3[6]^2)) + 
    z3[3]*(98 - 106*z3[6] + 26*z3[6]^2 + 92*z3[6]^3 + 32*z3[6]^4 - 
      89*z3[6]^5 + 24*z3[6]^6 + z3[4]^2*(3 + z3[6]) + 
      z3[5]*(11 + 13*z3[6] + 17*z3[6]^2 - 92*z3[6]^3 - 20*z3[6]^4 + 
        130*z3[6]^5 - 48*z3[6]^6) + z3[5]^2*(-3 - z3[6] - 4*z3[6]^2 + 
        18*z3[6]^3 + 4*z3[6]^4 - 41*z3[6]^5 + 24*z3[6]^6) + 
      z3[4]*(44 + 16*z3[6] - 82*z3[6]^2 - 44*z3[6]^3 + 89*z3[6]^4 - 
        24*z3[6]^5 - z3[5]^2*(-1 + z3[6])^2*(-1 - 6*z3[6] + 7*z3[6]^2 + 
          24*z3[6]^3) + z3[5]*(-6 - 23*z3[6] + 78*z3[6]^2 + 32*z3[6]^3 - 
          130*z3[6]^4 + 48*z3[6]^5))) + 
    z3[3]^2*(151 + 3*z3[4]^2 - 124*z3[6] + 20*z3[6]^2 + 82*z3[6]^3 + 
      29*z3[6]^4 - 86*z3[6]^5 + 24*z3[6]^6 + 
      z3[5]*(3 + 17*z3[6] + 14*z3[6]^2 - 86*z3[6]^3 - 20*z3[6]^4 + 
        127*z3[6]^5 - 48*z3[6]^6) + z3[5]^2*(-6 - z3[6] - 4*z3[6]^2 + 
        18*z3[6]^3 + 4*z3[6]^4 - 41*z3[6]^5 + 24*z3[6]^6) + 
      z3[4]*(49 + 13*z3[6] - 68*z3[6]^2 - 44*z3[6]^3 + 86*z3[6]^4 - 
        24*z3[6]^5 - z3[5]^2*(-1 + z3[6])^2*(-1 - 6*z3[6] + 7*z3[6]^2 + 
          24*z3[6]^3) + z3[5]*(-8 - 20*z3[6] + 72*z3[6]^2 + 32*z3[6]^3 - 
          127*z3[6]^4 + 48*z3[6]^5))) - z3[2]^2*z3[3]*
     (-10 + z3[4] + 5*z3[5] - z3[5]^2 + 12*z3[6] - 18*z3[5]*z3[6] + 
      6*z3[5]^2*z3[6] + 9*z3[6]^2 - 3*z3[5]^2*z3[6]^2 - 23*z3[6]^3 + 
      34*z3[5]*z3[6]^3 - 11*z3[5]^2*z3[6]^3 + 9*z3[6]^4 - 18*z3[5]*z3[6]^4 + 
      9*z3[5]^2*z3[6]^4 + z3[3]*(-25 + z3[4] + 56*z3[6] - 15*z3[6]^2 - 
        113*z3[6]^3 + 104*z3[6]^4 - 24*z3[6]^5 + z3[5]^3*(-1 + z3[6])^2*z3[6]*
         (-7 + z3[6] + 24*z3[6]^2) + 3*z3[5]*(4 - 30*z3[6] + 26*z3[6]^2 + 
          67*z3[6]^3 - 85*z3[6]^4 + 24*z3[6]^5) - 
        z3[5]^2*(2 - 45*z3[6] + 66*z3[6]^2 + 103*z3[6]^3 - 198*z3[6]^4 + 
          72*z3[6]^5))) + 
    z3[2]*(3*(-1 + (-1 + z3[5])*z3[6] + (3 - 2*z3[5])*z3[6]^2 + 
        (-1 + z3[5])*z3[6]^4) + z3[3]*(-41 + 2*z3[6] + 57*z3[6]^2 + 
        35*z3[6]^3 - 72*z3[6]^4 + 18*z3[6]^5 + 
        z3[5]*(11 + 22*z3[6] - 78*z3[6]^2 - 22*z3[6]^3 + 105*z3[6]^4 - 
          36*z3[6]^5) + z3[5]^2*(-4 - 6*z3[6] + 21*z3[6]^2 + z3[6]^3 - 
          33*z3[6]^4 + 18*z3[6]^5) + z3[4]*(-14 + 13*z3[6] + 18*z3[6]^2 - 
          23*z3[6]^3 + 6*z3[6]^4 + z3[5]^2*(-1 + z3[6])^2*
           (-1 + z3[6] + 6*z3[6]^2) + z3[5]*(6 - 12*z3[6] - 15*z3[6]^2 + 
            34*z3[6]^3 - 12*z3[6]^4))) + z3[3]^2*(-83 - 22*z3[6] + 
        172*z3[6]^2 + 123*z3[6]^3 - 235*z3[6]^4 + 66*z3[6]^5 + 
        z3[5]*(41 + 70*z3[6] - 264*z3[6]^2 - 130*z3[6]^3 + 433*z3[6]^4 - 
          156*z3[6]^5) + z3[5]^3*(4 + 4*z3[6] - 18*z3[6]^2 - 4*z3[6]^3 + 
          41*z3[6]^4 - 24*z3[6]^5) + z3[5]^2*(-20 - 31*z3[6] + 123*z3[6]^2 + 
          41*z3[6]^3 - 239*z3[6]^4 + 114*z3[6]^5) + 
        z3[4]*(-18 + 12*z3[6] + 18*z3[6]^2 - 23*z3[6]^3 + 6*z3[6]^4 + 
          z3[5]^2*(-1 + z3[6])^2*(-1 + z3[6] + 6*z3[6]^2) + 
          z3[5]*(7 - 12*z3[6] - 15*z3[6]^2 + 34*z3[6]^3 - 12*z3[6]^4)))), 
  y[332] -> -10 - 34*z3[4] - 55*z3[4]^2 - 28*z3[4]^3 - 3*z3[4]^4 + 34*z3[6] + 
    97*z3[4]*z3[6] + 84*z3[4]^2*z3[6] + 12*z3[4]^3*z3[6] - 42*z3[6]^2 - 
    78*z3[4]*z3[6]^2 - 27*z3[4]^2*z3[6]^2 + 22*z3[6]^3 + 22*z3[4]*z3[6]^3 + 
    10*z3[4]^2*z3[6]^3 - 4*z3[6]^4 - 10*z3[4]*z3[6]^4 - 3*z3[4]^2*z3[6]^4 + 
    3*z3[4]*z3[6]^5 + z3[2]^5*z3[3]^3*(15 - 24*z3[6]^2 + 16*z3[6]^3 - 
      3*z3[6]^4 + z3[5]^3*(-1 + z3[6])^3*(1 + 3*z3[6]) + 
      z3[5]^2*(7 - 30*z3[6]^2 + 32*z3[6]^3 - 9*z3[6]^4) + 
      z3[5]*(-17 + 48*z3[6]^2 - 40*z3[6]^3 + 9*z3[6]^4)) - 
    z3[2]^4*z3[3]^2*(28 + 8*z3[4] - 7*z3[5] - 36*z3[6] + 12*z3[5]*z3[6] + 
      18*z3[6]^2 - 15*z3[5]*z3[6]^2 + 3*z3[5]^2*z3[6]^2 - 10*z3[6]^3 + 
      16*z3[5]*z3[6]^3 - 6*z3[5]^2*z3[6]^3 + 3*z3[6]^4 - 6*z3[5]*z3[6]^4 + 
      3*z3[5]^2*z3[6]^4 + z3[3]*(76 + 15*z3[4] - 75*z3[6] + 48*z3[6]^2 - 
        76*z3[6]^3 + 48*z3[6]^4 - 9*z3[6]^5 + 3*z3[5]^3*(-1 + z3[6])^3*z3[6]*
         (1 + 3*z3[6]) - z3[5]^2*(-1 + z3[6])^2*(-4 - 17*z3[6] - 42*z3[6]^2 + 
          27*z3[6]^3) + z3[5]*(-32 + 21*z3[6] - 48*z3[6]^2 + 152*z3[6]^3 - 
          120*z3[6]^4 + 27*z3[6]^5))) - z3[3]*(230 + 18*z3[4]^4 - 636*z3[6] + 
      594*z3[6]^2 - 204*z3[6]^3 + 18*z3[6]^4 + 5*z3[6]^5 + 6*z3[6]^6 - 
      2*z3[4]^3*(-89 + 4*z3[5] + 36*z3[6]) - 
      2*z3[5]*(5 - 15*z3[6] + 15*z3[6]^2 - 5*z3[6]^3 + z3[6]^6) - 
      z3[4]^2*(-476 + 589*z3[6] - 174*z3[6]^2 + 26*z3[6]^3 + 24*z3[6]^4 - 
        9*z3[6]^5 + z3[5]*(34 - 27*z3[6] + 12*z3[6]^2 + 2*z3[6]^3 - 
          18*z3[6]^4 + 9*z3[6]^5)) + z3[4]*(434 - 996*z3[6] + 609*z3[6]^2 - 
        134*z3[6]^3 + 26*z3[6]^4 + 15*z3[6]^5 - 9*z3[6]^6 + 
        z3[5]*(-30 + 64*z3[6] - 29*z3[6]^2 + 12*z3[6]^3 + 2*z3[6]^4 - 
          16*z3[6]^5 + 9*z3[6]^6))) + z3[2]^3*z3[3]*
     (14 + 18*z3[4] + 4*z3[4]^2 - z3[5] - 27*z3[6] - 12*z3[4]*z3[6] + 
      3*z3[5]*z3[6] + 18*z3[6]^2 - 3*z3[5]*z3[6]^2 - 5*z3[6]^3 + 
      z3[5]*z3[6]^3 + z3[3]*(139 + 22*z3[4]^2 - 233*z3[6] + 132*z3[6]^2 - 
        25*z3[6]^3 - 13*z3[6]^4 + 6*z3[6]^5 + 
        6*z3[4]*(17 - 12*z3[6] + z3[6]^2) + z3[5]^2*(-1 + z3[6])^2*
         (1 - 2*z3[6] + z3[6]^2 + 6*z3[6]^3) - 
        3*z3[5]*(8 - 17*z3[6] + 14*z3[6]^2 - z3[6]^3 - 8*z3[6]^4 + 
          4*z3[6]^5)) + z3[3]^2*(239 + 21*z3[4]^2 - 343*z3[6] + 178*z3[6]^2 + 
        16*z3[6]^3 - 143*z3[6]^4 + 95*z3[6]^5 - 18*z3[6]^6 + 
        6*z3[5]^3*(-1 + z3[6])^3*z3[6]^2*(1 + 3*z3[6]) + 
        6*z3[4]*(19 - 12*z3[6] + z3[6]^2) - z3[5]^2*(-1 + z3[6])^2*
         (-7 - z3[6] - 35*z3[6]^2 - 83*z3[6]^3 + 54*z3[6]^4) + 
        2*z3[5]*(-34 + 55*z3[6] - 55*z3[6]^2 - 20*z3[6]^3 + 146*z3[6]^4 - 
          119*z3[6]^5 + 27*z3[6]^6))) - 
    z3[2]^2*(1 + 6*z3[4] + 3*z3[4]^2 - 3*z3[6] - 6*z3[4]*z3[6] + 3*z3[6]^2 - 
      z3[6]^3 + z3[3]*(7*z3[4]^3 - 6*z3[4]^2*(-9 + 4*z3[6]) + 
        (-1 + z3[6])*(-58 + 3*z3[5]*(-1 + z3[6])^2 + 73*z3[6] - 29*z3[6]^2 + 
          2*z3[6]^3) - 3*z3[4]*(-37 + 44*z3[6] - 15*z3[6]^2 + 4*z3[6]^3)) + 
      z3[3]^2*(386 + 20*z3[4]^3 - 731*z3[6] + 458*z3[6]^2 - 92*z3[6]^3 - 
        4*z3[6]^4 - 17*z3[6]^5 + 9*z3[6]^6 - 18*z3[4]^2*(-9 + 4*z3[6]) + 
        z3[4]*(407 - 444*z3[6] + 141*z3[6]^2 - 26*z3[6]^3) + 
        z3[5]^2*(-1 + z3[6])^2*(2 - 2*z3[6] - 2*z3[6]^2 + 2*z3[6]^3 + 
          9*z3[6]^4) + z3[5]*(-50 + 108*z3[6] - 75*z3[6]^2 + 5*z3[6]^3 - 
          3*z3[6]^4 + 33*z3[6]^5 - 18*z3[6]^6)) + 
      z3[3]^3*(544 + 13*z3[4]^3 - 867*z3[6] + 419*z3[6]^2 + 2*z3[6]^3 + 
        48*z3[6]^4 - 233*z3[6]^5 + 157*z3[6]^6 - 30*z3[6]^7 - 
        24*z3[4]^2*(-5 + 2*z3[6]) + 10*z3[5]^3*(-1 + z3[6])^3*z3[6]^3*
         (1 + 3*z3[6]) + z3[4]*(374 - 354*z3[6] + 96*z3[6]^2 - 14*z3[6]^3) - 
        z3[5]^2*(-1 + z3[6])^2*(-10 - 3*z3[6] - z3[6]^2 - 59*z3[6]^3 - 
          137*z3[6]^4 + 90*z3[6]^5) + 2*z3[5]*(-58 + 95*z3[6] - 41*z3[6]^2 - 
          51*z3[6]^3 - 32*z3[6]^4 + 239*z3[6]^5 - 197*z3[6]^6 + 
          45*z3[6]^7))) + z3[3]^2*(-1044 - 27*z3[4]^4 + 2397*z3[6] - 
      1733*z3[6]^2 + 413*z3[6]^3 - 28*z3[6]^4 + 47*z3[6]^5 + 65*z3[6]^6 - 
      116*z3[6]^7 + 30*z3[6]^8 + z3[4]^3*(-307 + 23*z3[5] + 108*z3[6]) + 
      z3[5]^2*(-4 + 10*z3[6] - 6*z3[6]^2 + 15*z3[6]^5 + 21*z3[6]^6 - 
        62*z3[6]^7 + 30*z3[6]^8) - z3[5]*(-113 + 258*z3[6] - 168*z3[6]^2 + 
        25*z3[6]^3 + 61*z3[6]^5 + 76*z3[6]^6 - 178*z3[6]^7 + 60*z3[6]^8) + 
      z3[4]^2*(-1052 - 3*z3[5]^2 + 1059*z3[6] - 267*z3[6]^2 + 22*z3[6]^3 + 
        57*z3[6]^4 - 18*z3[6]^5 + z3[5]*(130 - 75*z3[6] + 24*z3[6]^2 + 
          4*z3[6]^3 - 36*z3[6]^4 + 18*z3[6]^5)) - 
      z3[4]*(1316 - 2443*z3[6] + 1147*z3[6]^2 - 202*z3[6]^3 + 72*z3[6]^4 + 
        113*z3[6]^5 - 130*z3[6]^6 + 30*z3[6]^7 + 
        z3[5]^2*(10 - 9*z3[6] + 15*z3[6]^4 + 21*z3[6]^5 - 62*z3[6]^6 + 
          30*z3[6]^7) - z3[5]*(185 - 283*z3[6] + 77*z3[6]^2 - 24*z3[6]^3 + 
          51*z3[6]^4 + 112*z3[6]^5 - 192*z3[6]^6 + 60*z3[6]^7))) + 
    z3[3]^3*(-1189 - 12*z3[4]^4 + 2278*z3[6] - 1290*z3[6]^2 + 231*z3[6]^3 - 
      14*z3[6]^4 + 52*z3[6]^5 + 71*z3[6]^6 - 116*z3[6]^7 + 30*z3[6]^8 + 
      z3[4]^3*(-157 + 15*z3[5] + 48*z3[6]) + 
      z3[5]^2*(-19 + 28*z3[6] - 7*z3[6]^2 + 15*z3[6]^5 + 21*z3[6]^6 - 
        62*z3[6]^7 + 30*z3[6]^8) - z3[5]*(-214 + 370*z3[6] - 158*z3[6]^2 + 
        15*z3[6]^3 + 61*z3[6]^5 + 78*z3[6]^6 - 178*z3[6]^7 + 60*z3[6]^8) + 
      z3[4]^2*(-653 - 4*z3[5]^2 + 554*z3[6] - 120*z3[6]^2 + 6*z3[6]^3 + 
        30*z3[6]^4 - 9*z3[6]^5 + z3[5]*(104 - 48*z3[6] + 12*z3[6]^2 + 
          2*z3[6]^3 - 18*z3[6]^4 + 9*z3[6]^5)) - 
      z3[4]*(1066 - 1624*z3[6] + 616*z3[6]^2 - 90*z3[6]^3 + 56*z3[6]^4 + 
        95*z3[6]^5 - 121*z3[6]^6 + 30*z3[6]^7 + 
        z3[5]^2*(20 - 11*z3[6] + 15*z3[6]^4 + 21*z3[6]^5 - 62*z3[6]^6 + 
          30*z3[6]^7) - z3[5]*(214 - 241*z3[6] + 48*z3[6]^2 - 12*z3[6]^3 + 
          53*z3[6]^4 + 96*z3[6]^5 - 183*z3[6]^6 + 60*z3[6]^7))) + 
    z3[2]*(4 + 26*z3[4] + 24*z3[4]^2 + 6*z3[4]^3 - 13*z3[6] - 
      45*z3[4]*z3[6] - 18*z3[4]^2*z3[6] + 15*z3[6]^2 + 27*z3[4]*z3[6]^2 - 
      7*z3[6]^3 - 11*z3[4]*z3[6]^3 + z3[6]^4 + 3*z3[4]*z3[6]^4 + 
      z3[3]*(3*z3[4]^4 - 2*z3[4]^3*(-28 + z3[5] + 6*z3[6]) + 
        (-1 + z3[6])*(-114 + 6*z3[5]*(-1 + z3[6])^2 + 205*z3[6] - 
          79*z3[6]^2 + 11*z3[6]^3 - 5*z3[6]^4) + 
        z3[4]^2*(251 - 186*z3[6] + 36*z3[6]^2 - 16*z3[6]^3 + 3*z3[6]^4 + 
          z3[5]*(-23 + 6*z3[6] - 6*z3[6]^2 + 8*z3[6]^3 - 3*z3[6]^4)) - 
        z3[4]*(-1 + z3[6])*(3*(117 - 71*z3[6] + 27*z3[6]^2 + z3[6]^3 - 
            2*z3[6]^4) + z3[5]*(-35 + 13*z3[6] - 17*z3[6]^2 - 3*z3[6]^3 + 
            6*z3[6]^4))) + z3[3]^2*(579 + 6*z3[4]^4 - 
        12*z3[4]^3*(z3[5] + 2*(-5 + z3[6])) - 1408*z3[6] + 986*z3[6]^2 - 
        249*z3[6]^3 + 30*z3[6]^4 + 29*z3[6]^5 - 47*z3[6]^6 + 12*z3[6]^7 + 
        z3[5]^2*(3 - 8*z3[6] + 5*z3[6]^2 + 5*z3[6]^4 + 4*z3[6]^5 - 
          23*z3[6]^6 + 12*z3[6]^7) - z3[5]*(76 - 179*z3[6] + 112*z3[6]^2 - 
          28*z3[6]^3 + 8*z3[6]^4 + 30*z3[6]^5 - 70*z3[6]^6 + 24*z3[6]^7) - 
        2*z3[4]^2*(-322 + 207*z3[6] - 36*z3[6]^2 + 16*z3[6]^3 - 3*z3[6]^4 + 
          z3[5]*(56 - 18*z3[6] + 6*z3[6]^2 - 8*z3[6]^3 + 3*z3[6]^4)) + 
        z3[4]*(1180 - 1617*z3[6] + 707*z3[6]^2 - 83*z3[6]^3 - 41*z3[6]^4 - 
          41*z3[6]^5 + 18*z3[6]^6 + z3[5]*(-254 + 272*z3[6] - 146*z3[6]^2 - 
            16*z3[6]^3 + 30*z3[6]^4 + 71*z3[6]^5 - 36*z3[6]^6) + 
          3*z3[5]^2*(3 - 2*z3[6] + 4*z3[6]^2 + 4*z3[6]^3 - z3[6]^4 - 
            10*z3[6]^5 + 6*z3[6]^6))) + z3[3]^3*(712 + 3*z3[4]^4 - 
        1493*z3[6] + 821*z3[6]^2 - 166*z3[6]^3 + 115*z3[6]^4 + 182*z3[6]^5 - 
        271*z3[6]^6 + 72*z3[6]^7 - 2*z3[4]^3*(-35 + 5*z3[5] + 6*z3[6]) - 
        z3[5]^3*z3[6]^4*(15 + 21*z3[6] - 62*z3[6]^2 + 30*z3[6]^3) + 
        z3[5]^2*(16 - 21*z3[6] + 6*z3[6]^2 + 90*z3[6]^4 + 126*z3[6]^5 - 
          321*z3[6]^6 + 132*z3[6]^7) - z3[5]*(156 - 279*z3[6] + 115*z3[6]^2 - 
          22*z3[6]^3 + 168*z3[6]^4 + 264*z3[6]^5 - 530*z3[6]^6 + 
          174*z3[6]^7) + z3[4]^2*(453 + 3*z3[5]^2 - 246*z3[6] + 36*z3[6]^2 - 
          16*z3[6]^3 + 3*z3[6]^4 + z3[5]*(-110 + 30*z3[6] - 6*z3[6]^2 + 
            8*z3[6]^3 - 3*z3[6]^4)) + z3[4]*(1087 + 3*z3[5]^3 - 1221*z3[6] + 
          440*z3[6]^2 - 16*z3[6]^3 - 29*z3[6]^4 - 47*z3[6]^5 + 18*z3[6]^6 + 
          z3[5]*(-341 + 281*z3[6] - 116*z3[6]^2 - 30*z3[6]^3 + 21*z3[6]^4 + 
            77*z3[6]^5 - 36*z3[6]^6) + z3[5]^2*(17 - 12*z3[6] + 12*z3[6]^2 + 
            12*z3[6]^3 - 3*z3[6]^4 - 30*z3[6]^5 + 18*z3[6]^6)))), 
  y[333] -> z3[2]^7*z3[3]^4*(z3[4] - (-1 + z3[6])*
       (15 + z3[5]^3*(-1 + z3[6])^3 - 17*z3[6] + 7*z3[6]^2 - z3[6]^3 - 
        z3[5]^2*(-1 + z3[6])^2*(-7 + 3*z3[6]) + 
        z3[5]*(-17 + 31*z3[6] - 17*z3[6]^2 + 3*z3[6]^3))) - 
    z3[2]^6*z3[3]^3*(3*z3[4]^2 + z3[4]*(13 - 12*z3[6]) - 
      (-1 + z3[6])*(23 + z3[5]^2*(-1 + z3[6])^2 - 25*z3[6] + 5*z3[6]^2 - 
        3*z3[5]*(3 - 5*z3[6] + 2*z3[6]^2)) + 
      z3[3]*(5*z3[4]^2 - 3*z3[4]*(-8 + 7*z3[6]) - (-1 + z3[6])*
         (z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6]) - 2*z3[5]^2*(-1 + z3[6])^2*
           (-5 - 4*z3[6] + 3*z3[6]^2) - 2*(-32 + 29*z3[6] + z3[6]^2 - 
            5*z3[6]^3 + z3[6]^4) + z3[5]*(-39 + 47*z3[6] + 11*z3[6]^2 - 
            25*z3[6]^3 + 6*z3[6]^4)))) + z3[2]^5*z3[3]^2*
     (3*z3[4]^3 + (11 + z3[5]*(-1 + z3[6]) - 5*z3[6])*(-1 + z3[6])^2 - 
      3*z3[4]^2*(-5 + 4*z3[6]) + 9*z3[4]*(3 - 5*z3[6] + 2*z3[6]^2) + 
      z3[3]*(12*z3[4]^3 + z3[4]^2*(65 - 51*z3[6]) + 
        z3[4]*(133 - 209*z3[6] + 78*z3[6]^2) + (-1 + z3[6])*
         (-104 - 2*z3[5]^2*(-1 + z3[6])^2 + 138*z3[6] - 39*z3[6]^2 - 
          z3[6]^3 + z3[5]*(25 - 43*z3[6] + 17*z3[6]^2 + z3[6]^3))) + 
      z3[3]^2*(10*z3[4]^3 + z3[4]^2*(60 - 44*z3[6]) + 
        2*z3[4]*(72 - 104*z3[6] + 35*z3[6]^2) - (-1 + z3[6])*
         (178 - 197*z3[6] + 46*z3[6]^2 - 14*z3[6]^3 + 14*z3[6]^4 - 
          3*z3[6]^5 + z3[5]^3*(-1 + z3[6])^3*(1 + 2*z3[6] + 3*z3[6]^2) - 
          z3[5]^2*(-1 + z3[6])^2*(-13 - 10*z3[6] - 10*z3[6]^2 + 9*z3[6]^3) + 
          z3[5]*(-70 + 90*z3[6] - 23*z3[6]^2 + 29*z3[6]^3 - 35*z3[6]^4 + 
            9*z3[6]^5)))) - z3[2]^4*z3[3]*(z3[4]^4 + z3[4]^3*(7 - 4*z3[6]) - 
      (-1 + z3[6])^3 - z3[4]*(-1 + z3[6])^2*(-13 + 4*z3[6]) + 
      3*z3[4]^2*(5 - 7*z3[6] + 2*z3[6]^2) + 
      z3[3]*(9*z3[4]^4 + z3[4]^3*(60 - 39*z3[6]) + 
        6*z3[4]^2*(25 - 35*z3[6] + 11*z3[6]^2) - 
        3*z3[4]*(-55 + 118*z3[6] - 77*z3[6]^2 + 14*z3[6]^3) - 
        (-1 + z3[6])^2*(-45 + 37*z3[6] - 4*z3[6]^2 + 
          z3[5]*(3 - 4*z3[6] + z3[6]^2))) + 
      z3[3]^2*(18*z3[4]^4 + z3[4]^3*(130 - 81*z3[6]) + 
        2*z3[4]^2*(190 - 247*z3[6] + 72*z3[6]^2) + 
        z3[4]*(521 - 1016*z3[6] + 592*z3[6]^2 - 94*z3[6]^3) + 
        (-1 + z3[6])*(-278 - 3*z3[5]^2*(-1 + z3[6])^2 + 431*z3[6] - 
          177*z3[6]^2 + 17*z3[6]^3 - 2*z3[6]^4 + 
          z3[5]*(48 - 87*z3[6] + 41*z3[6]^2 - 4*z3[6]^3 + 2*z3[6]^4))) + 
      z3[3]^3*(10*z3[4]^4 + z3[4]^3*(80 - 46*z3[6]) + 
        z3[4]^2*(270 - 320*z3[6] + 84*z3[6]^2) + 
        z3[4]*(456 - 802*z3[6] + 412*z3[6]^2 - 56*z3[6]^3) - 
        (-1 + z3[6])*(385 - 492*z3[6] + 164*z3[6]^2 - 14*z3[6]^3 - 
          17*z3[6]^4 + 18*z3[6]^5 - 4*z3[6]^6 - 4*z3[5]^2*
           (-4 + 5*z3[6] - z3[6]^2 + 6*z3[6]^4 - 9*z3[6]^5 + 3*z3[6]^6) + 
          z3[5]^3*(-1 + z3[6] + 5*z3[6]^4 - 9*z3[6]^5 + 4*z3[6]^6) + 
          z3[5]*(-110 + 149*z3[6] - 46*z3[6]^2 + 4*z3[6]^3 + 36*z3[6]^4 - 
            45*z3[6]^5 + 12*z3[6]^6)))) + 
    z3[2]^3*(z3[4]*(1 + z3[4] - z3[6])^3 + 
      z3[3]*(2*z3[4]^5 + z3[4]^4*(21 - 9*z3[6]) + 2*(-2 + z3[6])*
         (-1 + z3[6])^3 + 3*z3[4]*(-1 + z3[6])^2*(19 - 14*z3[6] + z3[6]^2) + 
        z3[4]^3*(67 - 77*z3[6] + 16*z3[6]^2) + 
        z3[4]^2*(95 - 186*z3[6] + 105*z3[6]^2 - 14*z3[6]^3)) + 
      z3[3]^2*(9*z3[4]^5 + z3[4]^4*(90 - 42*z3[6]) + 
        6*z3[4]^3*(55 - 60*z3[6] + 13*z3[6]^2) + 
        z3[4]^2*(596 - 1062*z3[6] + 543*z3[6]^2 - 68*z3[6]^3) + 
        z3[4]*(502 - 1227*z3[6] + 993*z3[6]^2 - 286*z3[6]^3 + 18*z3[6]^4) - 
        (-1 + z3[6])^2*(-114 + 123*z3[6] - 28*z3[6]^2 + z3[6]^3 + 
          3*z3[5]*(2 - 3*z3[6] + z3[6]^2))) + 
      z3[3]^3*(12*z3[4]^5 + z3[4]^4*(130 - 57*z3[6]) + 
        2*z3[4]^3*(275 - 273*z3[6] + 54*z3[6]^2) + 
        z3[4]^2*(1212 - 1940*z3[6] + 873*z3[6]^2 - 94*z3[6]^3) + 
        z3[4]*(1333 - 2906*z3[6] + 2050*z3[6]^2 - 503*z3[6]^3 + 30*z3[6]^4) + 
        (-1 + z3[6])*(-4*z3[5]^2*(-1 + z3[6])^2 - 
          2*(290 - 499*z3[6] + 251*z3[6]^2 - 38*z3[6]^3 + z3[6]^4 + 
            z3[6]^5) + z3[5]*(78 - 147*z3[6] + 76*z3[6]^2 - 9*z3[6]^3 + 
            2*z3[6]^5))) + z3[3]^4*(5*z3[4]^5 + z3[4]^4*(60 - 24*z3[6]) + 
        z3[4]^3*(290 - 260*z3[6] + 46*z3[6]^2) + 
        z3[4]^2*(756 - 1088*z3[6] + 432*z3[6]^2 - 40*z3[6]^3) + 
        z3[4]*(1050 - 2044*z3[6] + 1258*z3[6]^2 - 264*z3[6]^3 + 15*z3[6]^4) - 
        (-1 + z3[6])*(713 - 1006*z3[6] + 407*z3[6]^2 - 50*z3[6]^3 - 
          21*z3[6]^5 + 22*z3[6]^6 - 5*z3[6]^7 + z3[5]^2*(19 - 24*z3[6] + 
            5*z3[6]^2 - 29*z3[6]^5 + 44*z3[6]^6 - 15*z3[6]^7) + 
          z3[5]^3*(-1 + z3[6] + 6*z3[6]^5 - 11*z3[6]^6 + 5*z3[6]^7) + 
          z3[5]*(-159 + 224*z3[6] - 77*z3[6]^2 + 7*z3[6]^3 + z3[6]^4 + 
            44*z3[6]^5 - 55*z3[6]^6 + 15*z3[6]^7)))) - 
    (1 + z3[3])*(2*(1 + z3[3])^2*(2 + 5*z3[3])*z3[4]^6 - 
      (1 + z3[3])*z3[4]^5*(-22 + 20*z3[6] + 5*z3[3]^2*(-23 + 3*z3[5] + 
          10*z3[6]) + 2*z3[3]*(-56 + 5*z3[5] + 35*z3[6])) + 
      z3[3]^2*(-1 + z3[5])*z3[6]^8*(1 - z3[6] + 
        z3[3]*(-15 + 22*z3[6] - 6*z3[6]^2 + 2*z3[5]*(4 - 7*z3[6] + 
            3*z3[6]^2))) + z3[4]^4*(42 - 88*z3[6] + 40*z3[6]^2 + 
        z3[3]^3*(493 + 7*z3[5]^2 - 520*z3[6] + 100*z3[6]^2 + 
          z3[5]*(-95 + 60*z3[6])) + 2*z3[3]*(5*z3[5]*(-3 + 4*z3[6]) + 
          3*(59 - 96*z3[6] + 30*z3[6]^2)) + z3[3]^2*(6*z3[5]^2 + 
          z3[5]*(-117 + 100*z3[6]) + 3*(261 - 336*z3[6] + 80*z3[6]^2))) - 
      z3[4]^3*(2*(-17 + 63*z3[6] - 66*z3[6]^2 + 20*z3[6]^3) + 
        2*z3[3]*(-217 + 614*z3[6] - 474*z3[6]^2 + 88*z3[6]^3 - 2*z3[6]^4 + 
          z3[6]^5 + 15*z3[5]*(1 - 3*z3[6] + 2*z3[6]^2)) + 
        z3[3]^3*(-1067 + z3[5]^3 + 1957*z3[6] - 914*z3[6]^2 + 96*z3[6]^3 - 
          4*z3[6]^4 + 2*z3[6]^5 + z3[5]^2*(-23 + 21*z3[6]) + 
          z3[5]*(217 - 327*z3[6] + 90*z3[6]^2)) + 
        z3[3]^2*(-1317 + 2957*z3[6] - 1730*z3[6]^2 + 232*z3[6]^3 - 
          8*z3[6]^4 + 4*z3[6]^5 + z3[5]^2*(-11 + 18*z3[6]) + 
          z3[5]*(187 - 387*z3[6] + 150*z3[6]^2))) + 
      z3[4]^2*(2*(-1 + z3[6])^2*(5 - 24*z3[6] + 10*z3[6]^2) + 
        2*z3[3]*(-1 + z3[6])*(-115 + 420*z3[6] - 314*z3[6]^2 + 41*z3[6]^3 - 
          2*z3[6]^4 + 5*z3[5]*(1 - 5*z3[6] + 4*z3[6]^2)) + 
        z3[3]^3*(1190 - 3346*z3[6] + 2754*z3[6]^2 - 740*z3[6]^3 + 
          50*z3[6]^4 + 10*z3[6]^6 - 4*z3[6]^7 + z3[5]^3*(-1 + 2*z3[6]) + 
          z3[5]^2*(22 - 54*z3[6] + 21*z3[6]^2) + z3[5]*(-217 + 590*z3[6] - 
            390*z3[6]^2 + 60*z3[6]^3 - 7*z3[6]^6 + 4*z3[6]^7)) + 
        z3[3]^2*(1045 - 3715*z3[6] + 3907*z3[6]^2 - 1362*z3[6]^3 + 
          116*z3[6]^4 - 4*z3[6]^5 + 10*z3[6]^6 - 4*z3[6]^7 + 
          z3[5]^2*(5 - 22*z3[6] + 18*z3[6]^2) + z3[5]*(-115 + 447*z3[6] - 
            438*z3[6]^2 + 100*z3[6]^3 - 7*z3[6]^6 + 4*z3[6]^7))) - 
      z3[4]*z3[6]*(2*(-1 + z3[6])^3*(-5 + 2*z3[6]) - 2*z3[3]*(-1 + z3[6])^2*
         (-115 - 5*z3[5]*(-1 + z3[6]) + 88*z3[6] - 6*z3[6]^2 + 2*z3[6]^3 + 
          z3[6]^4) + z3[3]^2*(1045 - 2398*z3[6] + 1733*z3[6]^2 - 
          413*z3[6]^3 + 28*z3[6]^4 + 4*z3[6]^5 + 5*z3[6]^6 - 3*z3[6]^7 + 
          z3[5]^2*(5 - 11*z3[6] + 6*z3[6]^2) + z3[5]*(-115 + 260*z3[6] - 
            168*z3[6]^2 + 25*z3[6]^3 - 6*z3[6]^6 + 3*z3[6]^7)) + 
        z3[3]^3*(1190 + z3[5]^3*(-1 + z3[6]) - 2279*z3[6] + 1290*z3[6]^2 - 
          231*z3[6]^3 + 14*z3[6]^4 + 4*z3[6]^5 + 22*z3[6]^6 - 25*z3[6]^7 + 
          6*z3[6]^8 + z3[5]*(-217 + 373*z3[6] - 158*z3[6]^2 + 15*z3[6]^3 - 
            29*z3[6]^6 + 39*z3[6]^7 - 12*z3[6]^8) + 
          z3[5]^2*(22 - 31*z3[6] + 7*z3[6]^2 + 8*z3[6]^6 - 14*z3[6]^7 + 
            6*z3[6]^8)))) - z3[2]^2*(2*z3[4]*(1 + z3[4] - z3[6])^3*
       (2 + z3[4] - z3[6]) + z3[3]*(z3[4]^6 + z3[4]^5*(21 - 5*z3[6]) - 
        (-1 + z3[6])^3*(10 - 8*z3[6] + z3[6]^2) + 
        z3[4]^4*(111 - 91*z3[6] + 10*z3[6]^2) + 
        z3[4]^3*(257 - 392*z3[6] + 154*z3[6]^2 - 10*z3[6]^3) - 
        z3[4]*(-1 + z3[6])^2*(-150 + 154*z3[6] - 32*z3[6]^2 + z3[6]^3) + 
        z3[4]^2*(296 - 674*z3[6] + 489*z3[6]^2 - 113*z3[6]^3 + 2*z3[6]^4)) + 
      z3[3]^2*(3*z3[4]^6 - 15*z3[4]^5*(-4 + z3[6]) + 
        30*z3[4]^4*(12 - 9*z3[6] + z3[6]^2) - 6*z3[4]^3*(-170 + 231*z3[6] - 
          80*z3[6]^2 + 5*z3[6]^3) + 2*z3[4]^2*(773 - 1552*z3[6] + 
          966*z3[6]^2 - 185*z3[6]^3 + 4*z3[6]^4) - 
        2*z3[4]*(-563 + 1491*z3[6] - 1368*z3[6]^2 + 500*z3[6]^3 - 
          63*z3[6]^4 + 3*z3[6]^5) - 2*(-1 + z3[6])^2*(-115 + 145*z3[6] - 
          45*z3[6]^2 + 3*z3[6]^3 + z3[5]*(5 - 8*z3[6] + 3*z3[6]^2))) + 
      z3[3]^3*(3*z3[4]^6 + z3[4]^5*(65 - 15*z3[6]) + 
        z3[4]^4*(445 - 299*z3[6] + 30*z3[6]^2) + 
        z3[4]^3*(1495 - 1806*z3[6] + 546*z3[6]^2 - 30*z3[6]^3) + 
        z3[4]^2*(2819 - 5016*z3[6] + 2697*z3[6]^2 - 433*z3[6]^3 + 
          10*z3[6]^4) + z3[4]*(2725 - 6367*z3[6] + 5020*z3[6]^2 - 
          1529*z3[6]^3 + 162*z3[6]^4 - 6*z3[6]^5) + 
        (-1 + z3[6])*(-1045 - 5*z3[5]^2*(-1 + z3[6])^2 + 1933*z3[6] - 
          1100*z3[6]^2 + 208*z3[6]^3 - 9*z3[6]^4 - 2*z3[6]^6 + 
          z3[5]*(115 - 223*z3[6] + 122*z3[6]^2 - 16*z3[6]^3 + 2*z3[6]^6))) + 
      z3[3]^4*(z3[4]^6 + z3[4]^5*(24 - 5*z3[6]) + 
        2*z3[4]^4*(93 - 56*z3[6] + 5*z3[6]^2) + 
        z3[4]^3*(724 - 782*z3[6] + 208*z3[6]^2 - 10*z3[6]^3) + 
        z3[4]^2*(1635 - 2600*z3[6] + 1224*z3[6]^2 - 168*z3[6]^3 + 
          4*z3[6]^4) - z3[4]*(-2016 + 4180*z3[6] - 2856*z3[6]^2 + 
          738*z3[6]^3 - 68*z3[6]^4 + z3[6]^5) - (-1 + z3[6])*
         (1190 - 1802*z3[6] + 822*z3[6]^2 - 123*z3[6]^3 + 3*z3[6]^4 - 
          z3[6]^5 - 25*z3[6]^6 + 26*z3[6]^7 - 6*z3[6]^8 + 
          z3[5]^2*(22 - 28*z3[6] + 6*z3[6]^2 - 34*z3[6]^6 + 52*z3[6]^7 - 
            18*z3[6]^8) + z3[5]^3*(-1 + z3[6] + 7*z3[6]^6 - 13*z3[6]^7 + 
            6*z3[6]^8) + z3[5]*(-217 + 315*z3[6] - 116*z3[6]^2 + 11*z3[6]^3 + 
            z3[6]^4 + z3[6]^5 + 52*z3[6]^6 - 65*z3[6]^7 + 18*z3[6]^8)))) + 
    z3[2]*((1 + z3[3])^3*(1 + 4*z3[3])*z3[4]^6 - (1 + z3[3])^2*z3[4]^5*
       (-11 + 5*z3[6] + z3[3]^2*(-86 + 20*z3[5] + 20*z3[6]) + 
        z3[3]*(-69 + 10*z3[5] + 25*z3[6])) + (1 + z3[3])*z3[4]^4*
       (37 - 44*z3[6] + 10*z3[6]^2 + z3[3]*(334 - 342*z3[6] + 60*z3[6]^2 + 
          10*z3[5]*(-5 + 4*z3[6])) + z3[3]^2*(841 + 15*z3[5]^2 - 682*z3[6] + 
          90*z3[6]^2 + 5*z3[5]*(-47 + 24*z3[6])) + 
        z3[3]^3*(610 + 21*z3[5]^2 - 384*z3[6] + 40*z3[6]^2 + 
          z3[5]*(-227 + 80*z3[6]))) - z3[4]^3*(-55 + 111*z3[6] - 66*z3[6]^2 + 
        10*z3[6]^3 + z3[3]*(-696 + 1255*z3[6] - 628*z3[6]^2 + 66*z3[6]^3 + 
          z3[6]^4 + 30*z3[5]*(3 - 5*z3[6] + 2*z3[6]^2)) + 
        z3[3]^2*(-2742 + 45*z3[5]^2*(-1 + z3[6]) + 4280*z3[6] - 
          1728*z3[6]^2 + 138*z3[6]^3 + 3*z3[6]^4 + 
          15*z3[5]*(47 - 62*z3[6] + 16*z3[6]^2)) + 
        z3[3]^3*(-4144 + 7*z3[5]^3 + 5527*z3[6] - 1836*z3[6]^2 + 
          118*z3[6]^3 + 3*z3[6]^4 + 9*z3[5]^2*(-19 + 12*z3[6]) + 
          6*z3[5]*(252 - 261*z3[6] + 50*z3[6]^2)) + 
        z3[3]^4*(-2087 + 8*z3[5]^3 + 2391*z3[6] - 670*z3[6]^2 + 36*z3[6]^3 + 
          z3[6]^4 + z3[5]^2*(-136 + 63*z3[6]) + z3[5]*(935 - 786*z3[6] + 
            120*z3[6]^2))) + z3[4]^2*((-1 + z3[6])^2*(38 - 34*z3[6] + 
          5*z3[6]^2) + z3[3]*(-1 + z3[6])*(-654 + 1049*z3[6] - 430*z3[6]^2 + 
          32*z3[6]^3 - 3*z3[6]^4 + 10*z3[5]*(7 - 11*z3[6] + 4*z3[6]^2)) + 
        z3[3]^4*(3914 + z3[5]^4 - 6827*z3[6] + 3442*z3[6]^2 - 532*z3[6]^3 + 
          32*z3[6]^4 + 2*z3[6]^5 - 3*z3[6]^6 + z3[5]^3*(-27 + 16*z3[6]) + 
          z3[5]^2*(305 - 328*z3[6] + 63*z3[6]^2) + 
          z3[5]*(-1877 + 2685*z3[6] - 965*z3[6]^2 + 76*z3[6]^3 - 4*z3[6]^4 - 
            4*z3[6]^5 + 3*z3[6]^6)) + z3[3]^3*(6311 - 12705*z3[6] + 
          7643*z3[6]^2 - 1438*z3[6]^3 + 89*z3[6]^4 + z3[6]^5 - 6*z3[6]^6 + 
          z3[5]^3*(-13 + 14*z3[6]) + z3[5]^2*(266 - 391*z3[6] + 
            108*z3[6]^2) + 2*z3[5]*(-1166 + 2033*z3[6] - 932*z3[6]^2 + 
            96*z3[6]^3 - 4*z3[6]^4 - 4*z3[6]^5 + 3*z3[6]^6)) + 
        z3[3]^2*(3313 + 45*z3[5]^2*(-1 + z3[6])^2 - 7653*z3[6] + 
          5569*z3[6]^2 - 1324*z3[6]^3 + 87*z3[6]^4 - 4*z3[6]^5 - 3*z3[6]^6 + 
          z3[5]*(-795 + 1693*z3[6] - 1049*z3[6]^2 + 156*z3[6]^3 - 4*z3[6]^4 - 
            4*z3[6]^5 + 3*z3[6]^6))) - 
      z3[4]*((-1 + z3[6])^3*(10 - 8*z3[6] + z3[6]^2) + z3[3]*(-1 + z3[6])^2*
         (-260 + 370*z3[6] - 123*z3[6]^2 + 7*z3[6]^3 + 
          10*z3[5]*(2 - 3*z3[6] + z3[6]^2)) + z3[3]^2*(-1 + z3[6])*
         (1735 + 15*z3[5]^2*(-1 + z3[6])^2 - 3699*z3[6] + 2296*z3[6]^2 - 
          402*z3[6]^3 + 21*z3[6]^4 + 2*z3[6]^5 + 2*z3[6]^6 - 
          z3[5]*(375 - 725*z3[6] + 382*z3[6]^2 - 38*z3[6]^3 + 2*z3[6]^4 + 
            2*z3[6]^5 + 2*z3[6]^6)) + z3[3]^4*(-3570 + z3[5]^4*(-1 + z3[6]) + 
          8617*z3[6] - 6668*z3[6]^2 + 1916*z3[6]^3 - 190*z3[6]^4 - 
          7*z3[6]^6 - 9*z3[6]^7 + 5*z3[6]^8 + z3[5]^3*(25 - 36*z3[6] + 
            8*z3[6]^2) + z3[5]*(1841 - 3774*z3[6] + 2269*z3[6]^2 - 
            433*z3[6]^3 + 24*z3[6]^4 + 4*z3[6]^5 + 4*z3[6]^6 + 17*z3[6]^7 - 
            10*z3[6]^8) + z3[5]^2*(-283 + 508*z3[6] - 220*z3[6]^2 + 
            21*z3[6]^3 - 8*z3[6]^7 + 5*z3[6]^8)) + 
        z3[3]^3*(-4325 + 12083*z3[6] - 11297*z3[6]^2 + 4028*z3[6]^3 - 
          487*z3[6]^4 + 13*z3[6]^5 - 7*z3[6]^6 - 7*z3[6]^7 + 5*z3[6]^8 + 
          z3[5]^3*(6 - 13*z3[6] + 7*z3[6]^2) + z3[5]*(1607 - 3975*z3[6] + 
            3115*z3[6]^2 - 803*z3[6]^3 + 54*z3[6]^4 + 4*z3[6]^5 + 4*z3[6]^6 + 
            15*z3[6]^7 - 10*z3[6]^8) + z3[5]^2*(-152 + 358*z3[6] - 
            241*z3[6]^2 + 36*z3[6]^3 - 8*z3[6]^7 + 5*z3[6]^8))) + 
      z3[3]*z3[6]*(-2*(-1 + z3[6])^3*(-5 + 2*z3[6]) + 2*z3[3]*(-1 + z3[6])^2*
         (-115 - 5*z3[5]*(-1 + z3[6]) + 88*z3[6] - 6*z3[6]^2 + 2*z3[6]^3 + 
          z3[6]^4) - z3[3]^2*(1045 - 2398*z3[6] + 1733*z3[6]^2 - 
          413*z3[6]^3 + 28*z3[6]^4 + 4*z3[6]^5 + 5*z3[6]^6 - 4*z3[6]^7 + 
          z3[6]^8 + z3[5]*(-115 + 260*z3[6] - 168*z3[6]^2 + 25*z3[6]^3 - 
            6*z3[6]^6 + 5*z3[6]^7 - 2*z3[6]^8) + z3[5]^2*(5 - 11*z3[6] + 
            6*z3[6]^2 - z3[6]^7 + z3[6]^8)) + z3[3]^3*(-1190 + 2279*z3[6] - 
          1290*z3[6]^2 + 231*z3[6]^3 - 14*z3[6]^4 - 4*z3[6]^5 - 37*z3[6]^6 + 
          48*z3[6]^7 - 13*z3[6]^8 + z3[5]^3*(1 - z3[6] + 8*z3[6]^6 - 
            14*z3[6]^7 + 6*z3[6]^8) - z3[5]^2*(22 - 31*z3[6] + 7*z3[6]^2 + 
            39*z3[6]^6 - 65*z3[6]^7 + 25*z3[6]^8) + 
          z3[5]*(217 - 373*z3[6] + 158*z3[6]^2 - 15*z3[6]^3 + 67*z3[6]^6 - 
            99*z3[6]^7 + 32*z3[6]^8)))), 
  y[334] -> 391 - 427*z3[3]*(-1 + z3[5]) - 36*z3[5], 
  y[335] -> -(1/((1 + z3[2])*z3[3])) - 
    1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[336] -> 319 + 355*z3[4] - 355*z3[6], 
  y[337] -> 4 + z3[2] + z3[5]*(-1 + z3[6]) - z3[6], 
  y[338] -> -319 - 355*z3[4] + 355*z3[6], 
  y[339] -> 1 + z3[3]*(2 + z3[4]*(-2 + z3[6]) - 2*z3[6]) + 
    z3[4]*(-1 + z3[6]) - 2*z3[6], y[340] -> 1 - z3[4] + z3[4]^2 - z3[6], 
  y[341] -> -1 + 2*z3[3]*(-1 + z3[6]) + 2*z3[6], 
  y[342] -> 1 + (-2 + z3[5])*z3[6], y[343] -> z3[4] + (-1 + z3[5])*z3[6], 
  y[344] -> -1 + z3[4]*(-1 + z3[5] - z3[5]^2) + z3[6] - z3[5]*z3[6], 
  y[345] -> -2 + z3[4] + z3[2]*(-2 + z3[5]) + z3[5] - z3[6] + z3[5]*z3[6], 
  y[346] -> -391 + z3[4]*(355 - 391*z3[5]) - 36*z3[5] - 
    z3[3]*(-1 + z3[5])*(-391 + 391*z3[4] - 36*z3[6]) + 36*z3[5]*z3[6], 
  y[347] -> 1 + z3[4]^2 + z3[4]*(z3[5] - 2*z3[6]) - z3[6] + z3[6]^2, 
  y[348] -> -1 - (-3 + z3[5])*z3[6] + (-1 + z3[5])*z3[6]^2, 
  y[349] -> -1 + z3[6] - z3[6]^2 + z3[4]*(-z3[5] + z3[6]), 
  y[350] -> -(z3[2]^2*z3[3]) + z3[2]*(-1 + z3[3]*(-4 + z3[6]) + z3[6]) + 
    3*(-1 + z3[3]*(-2 + z3[6]) + z3[6]), 
  y[351] -> 3*(-1 + z3[6]) + z3[3]*(-4 + 3*z3[6]), 
  y[352] -> 3 - z3[4] - z3[3]*(-4 + z3[4] + z3[6] - z3[5]*z3[6]), 
  y[353] -> 1 + z3[4]^3 + z3[4]^2*(1 + z3[5] - 2*z3[6]) - 
    z3[2]*(1 + z3[4] - z3[6])^2 - z3[6] + z3[5]*z3[6] + 
    z3[4]*(1 + z3[5]^2 - z3[6] + z3[6]^2 - z3[5]*(1 + z3[6])), 
  y[354] -> 3 + z3[2] + z3[2]*z3[3]*z3[5] + 
    z3[3]*(3 - z3[6] + z3[5]*(1 + z3[6])), 
  y[355] -> (1 + z3[4]^(-1))/(1 + z3[2]) + 
    (z3[2]^(-1) + 1/(z3[4]*(1 + z3[4] - z3[6])))/z3[2], 
  y[356] -> (1 + z3[4]^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])))/
     (z3[2]*(-1 + z3[5])) + 1/((1 + z3[2])*(z3[4] - z3[6])), 
  y[357] -> -((z3[2]^(-2) + z3[2]^(-1) + 1/((1 + z3[2])*(z3[4] - z3[6])))/
      (z3[3]*(-1 + z3[5]))) - 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[358] -> (1/(z3[3]*(-1 + z3[5])) + 
      1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
         z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])))/(1 + z3[2]) + 
    (1 + z3[2]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[359] -> -z3[4]^2 - z3[3]*(4 + z3[4]^2 + z3[4]*(-4 + z3[6]) - 3*z3[6]) - 
    z3[4]*(-3 + z3[6]) + 3*(-1 + z3[6]), y[360] -> 17 + 14*z3[4] - 11*z3[6], 
  y[361] -> -2*z3[2]^2*z3[3] + z3[2]*(2*z3[3]*(-4 + z3[6]) + 
      5*(-1 + z3[6])) + 6*z3[3]*(-2 + z3[6]) + 11*(-1 + z3[6]), 
  y[362] -> z3[2] - (1 + z3[3])*(-1 + z3[5])*(-1 + z3[6]), 
  y[363] -> -17 - 14*z3[4] + 11*z3[6], 
  y[364] -> 7*(-1 + z3[6]) + z3[3]*(-8 + 6*z3[6]), 
  y[365] -> 11 + 11*z3[4]*(-1 + z3[5]) - 6*z3[5] - 6*z3[6] + 6*z3[5]*z3[6] + 
    z3[3]*(-1 + z3[5])*(-11 + 11*z3[4] + 6*z3[6]), 
  y[366] -> 7 - 4*z3[4] + 2*z3[6] - 
    z3[3]*(-8 + z3[4] - 3*(-1 + z3[5])*z3[6]), 
  y[367] -> 12 + z3[4] + z3[2]*(2 + z3[3]*(-2 + 3*z3[5])) - 2*z3[6] + 
    z3[3]*(4 + z3[4] - 3*z3[6] + 3*z3[5]*(1 + z3[6])), 
  y[368] -> -3 + 2*z3[4] + 3*z3[6] - z3[4]*z3[6] + 
    z3[3]*(-6 - z3[4]*(-3 + z3[6]) + 4*z3[6]) + 
    z3[2]*(-1 + z3[6] + z3[3]*(-3 + 2*z3[6])), 
  y[369] -> -262 + 253*z3[3]*(-1 + z3[5]) - 9*z3[5], y[370] -> 13 + 17*z3[3], 
  y[371] -> (1 + z3[2])^(-1) + (1 + z3[2]^(-1))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[372] -> 568 + 487*z3[4] - 415*z3[6], 
  y[373] -> -17*z3[2]^2*z3[3] + z3[2]*(17*z3[3]*(-4 + z3[6]) + 
      41*(-1 + z3[6])) + 51*z3[3]*(-2 + z3[6]) + 95*(-1 + z3[6]), 
  y[374] -> -16*z3[2] + 17*(1 + z3[3])*(-1 + z3[5])*(-1 + z3[6]), 
  y[375] -> -568 - 487*z3[4] + 415*z3[6], 
  y[376] -> -1 + z3[4] - z3[4]^2/3 - 
    (z3[3]*(4 + z3[4]^2 + z3[4]*(-4 + z3[6]) - 3*z3[6]))/3 + z3[6] - 
    (z3[4]*z3[6])/3, y[377] -> 67*(-1 + z3[6]) + 17*z3[3]*(-4 + 3*z3[6]), 
  y[378] -> 406 - 153*z3[5] + z3[4]*(-415 + 406*z3[5]) - 144*z3[6] + 
    153*z3[5]*z3[6] + z3[3]*(-1 + z3[5])*(-406 + 406*z3[4] + 153*z3[6]), 
  y[379] -> 67 - 33*z3[4] + 16*z3[6] + 
    z3[3]*(68 - 5*z3[4] + 29*(-1 + z3[5])*z3[6]), 
  y[380] -> 103 + 12*z3[4] + z3[2]*(17 + z3[3]*(-24 + 29*z3[5])) - 16*z3[6] + 
    z3[3]*(27 + 12*z3[4] - 29*z3[6] + 29*z3[5]*(1 + z3[6])), 
  y[381] -> 9 - 4*z3[5], y[382] -> 1 + z3[5], y[383] -> -3 + 2*z3[5], 
  y[384] -> 4 + 5*z3[3], y[385] -> -2 + 2*z3[3]*(-1 + z3[5]) - z3[5]^2, 
  y[386] -> (1 + z3[3]^(-1))/z3[2] + 1/((1 + z3[2])*z3[3]*(-1 + z3[5])*
      (z3[4] - z3[6])), y[387] -> 1 + z3[4]^(-1) + 
    1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[388] -> 3 + z3[4]^2 + z3[3]*(4 + z3[4]^2 + z3[4]*(-4 + z3[6]) - 
      3*z3[6]) + z3[4]*(-3 + z3[6]) - 3*z3[6], 
  y[389] -> 5*z3[2]^2*z3[3] + z3[2]*(-5*z3[3]*(-4 + z3[6]) - 
      11*(-1 + z3[6])) - 15*z3[3]*(-2 + z3[6]) - 26*(-1 + z3[6]), 
  y[390] -> -18 - 5*z3[2] - 4*z3[5]*(-1 + z3[6]) + 4*z3[6], 
  y[391] -> 3 + 9*z3[4]^2 + z3[4]*(7 + 6*z3[5] - 2*z3[5]^2 - 13*z3[6]) - 
    2*(3 + z3[5])*z3[6] + 4*z3[6]^2, 
  y[392] -> z3[2]^2*z3[3] - z3[2]*(-1 + z3[3]*(-4 + z3[6]) + z3[6]) - 
    3*(-1 + z3[3]*(-2 + z3[6]) + z3[6]), 
  y[393] -> -19*(-1 + z3[6]) - 5*z3[3]*(-4 + 3*z3[6]), 
  y[394] -> -3 - 4*z3[5]^2 + 2*z3[5]^3 + 3*z3[6] - 4*z3[6]^2 + 
    4*z3[5]*(1 + z3[6]) + z3[4]*(2 - 7*z3[5] + 4*z3[5]^2 + 4*z3[6]), 
  y[395] -> -2 - z3[4] + (2 + z3[3])*z3[6] - 
    z3[5]*(-1 + z3[4] + (1 + z3[3])*z3[6]), 
  y[396] -> -1 - 2*(1 + z3[4])*z3[5] + z3[5]^4 + z3[5]^3*(-3 + z3[6]) + 
    z3[5]^2*(4 + z3[4] - z3[6] - z3[4]*z3[6]), 
  y[397] -> 1/(z3[2]*z3[4]) + 1/(z3[3]*(z3[4] - z3[6])*
      (-2*z3[2]*z3[4] + z3[4]^2 + z3[2]*z3[4]*z3[5] + z3[2]*z3[6] - 
       z3[4]*z3[6])), y[398] -> -19 + 9*z3[4] - 4*z3[6] + 
    2*z3[3]*(-10 + z3[4] - 4*(-1 + z3[5])*z3[6]), 
  y[399] -> 2 + 3*z3[4]^3*(1 + z3[5]) - 
    z3[2]*(5*z3[4]^2 - 7*z3[4]*(-1 + z3[6]) + 2*(-1 + z3[6])^2) + 
    z3[5]^2*z3[6] + z3[4]^2*(7 + z3[5] + 2*z3[5]^2 - 6*z3[6] - 
      3*z3[5]*z3[6]) + z3[4]*(2 + 4*z3[5] - 2*z3[5]^2 + z3[5]^3 - 7*z3[6] + 
      3*z3[6]^2), y[400] -> -28 - 3*z3[4] + 
    z3[2]*(-5 + z3[3]*(6 - 8*z3[5])) + 4*z3[6] - 
    z3[3]*(9 + 3*z3[4] - 8*z3[6] + 8*z3[5]*(1 + z3[6])), 
  y[401] -> z3[6]*(-2*z3[5]^2 + z3[5]^3 - z3[6] + z3[5]*(2 + z3[6])) + 
    z3[4]*(1 + 6*z3[5]^2 + z3[5]^4 + z3[5]^3*(-4 + z3[6]) + z3[6] - 
      z3[5]*(4 + z3[6])), y[402] -> 3 - 2*z3[4] + 
    z3[3]*(6 + z3[4]*(-3 + z3[6]) - 4*z3[6]) - 3*z3[6] + z3[4]*z3[6] - 
    z3[2]*(-1 + z3[6] + z3[3]*(-3 + 2*z3[6])), 
  y[403] -> (1 - 2*z3[5] + 4*z3[5]^2 + z3[5]^4 + z3[5]^3*(-3 + z3[6]))*
     z3[6] + z3[4]*(-1 + 5*z3[5] + z3[5]^5 + z3[5]^4*(-5 + 2*z3[6]) + 
      z3[5]^2*(-10 + 3*z3[6]) + z3[5]^3*(10 - 4*z3[6] + z3[6]^2)), 
  y[404] -> -(z3[4]^5*(1 + z3[5])) - (1 - 2*z3[5] + 4*z3[5]^2 + z3[5]^4 + 
      z3[5]^3*(-3 + z3[6]))*z3[6] + z3[4]^2*(-1 + 3*z3[5]^3 - z3[5]^4 + 
      2*z3[2]^2*(-1 + z3[6]) + 5*z3[2]*(-1 + z3[6])^2 + 2*z3[6] - 3*z3[6]^2 + 
      z3[6]^3 + 2*z3[5]*(1 + z3[6]) - z3[5]^2*(4 + z3[6])) + 
    z3[4]^4*(3*z3[2] - z3[5]^2 + 3*(-1 + z3[6]) + z3[5]*(-1 + 2*z3[6])) - 
    z3[4]^3*(2 + z3[2]^2 + z3[5]^3 + 7*z3[2]*(-1 + z3[6]) - 6*z3[6] + 
      3*z3[6]^2 - z3[5]^2*(1 + z3[6]) + z3[5]*(2 - z3[6] + z3[6]^2)) + 
    z3[4]*(-(z3[2]^2*(-1 + z3[6])^2) - z3[2]*(-1 + z3[6])^3 - 
      (-1 + z3[5])*(1 + 6*z3[5]^2 + z3[5]^4 + z3[5]^3*(-4 + z3[6]) + z3[6] - 
        z3[5]*(4 + z3[6]))), y[405] -> -(z3[4]^4*z3[5]) + 
    z3[4]^3*(-1 + z3[2] - z3[5]^2 + 2*z3[5]*z3[6]) - 
    z3[6]*(-2*z3[5]^2 + z3[5]^3 - z3[6] + z3[5]*(2 + z3[6])) - 
    z3[4]^2*(z3[5]^3 + 2*z3[2]*(-1 + z3[6]) - 2*z3[6] - z3[5]^2*(2 + z3[6]) + 
      z3[5]*(2 + z3[6] + z3[6]^2)) + z3[4]*(z3[2]*(-1 + z3[6])^2 - 
      (-1 + z3[5])*(-1 - 3*z3[5]^2 + z3[5]^3 - z3[6] - z3[6]^2 + 
        z3[5]*(3 + 2*z3[6]))), y[406] -> -z3[4] + z3[6] - z3[5]*z3[6], 
  y[407] -> 2 - z3[4] - z3[2]*(-2 + z3[5]) - z3[5] + z3[6] - z3[5]*z3[6], 
  y[408] -> -((1 + z3[4]^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])))/
      (z3[2]*(-1 + z3[5]))) - 1/((1 + z3[2])*(z3[4] - z3[6])), 
  y[409] -> (z3[2]^(-2) + z3[2]^(-1) + 1/((1 + z3[2])*(z3[4] - z3[6])))/
     (z3[3]*(-1 + z3[5])) + 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[410] -> -((1/(z3[3]*(-1 + z3[5])) + 
       1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
          z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])))/(1 + z3[2])) - 
    (1 + z3[2]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[411] -> z3[4]^2 - z3[4]^3 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[412] -> 2 - 2*z3[4] + 3*z3[4]^2 + 2*z3[3]*(2 + z3[4]*(-2 + z3[6]) - 
      2*z3[6]) - 5*z3[6], y[413] -> -2 + 4*z3[3]*(-1 + z3[6]) + 5*z3[6], 
  y[414] -> -1 + z3[4] + z3[3]*(z3[4]^2*(-2 + z3[6]) - 2*z3[4]*(-1 + z3[6]) - 
      2*(-1 + z3[6])^2) + z3[4]^2*(-1 + z3[6]) + 3*z3[6] - 2*z3[4]*z3[6] - 
    2*z3[6]^2, y[415] -> -1 + z3[4] - (-3 + z3[5])*z3[6] + 
    z3[4]*(-2 + z3[5])*z3[6] + (-1 + z3[5])*z3[6]^2, 
  y[416] -> 1 - z3[6] + 2*z3[3]*(1 + (-2 + z3[5])*z3[6]), 
  y[417] -> -(-1 + z3[6])^2 + 2*z3[3]*(-1 - (-3 + z3[5])*z3[6] + 
      (-1 + z3[5])*z3[6]^2), y[418] -> -2*z3[4]^2 + 3*z3[4]*(-1 + z3[6]) - 
    (-1 + z3[6])^2, y[419] -> 2*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) + 
    (-1 + z3[6])^2, y[420] -> 1 + z3[4] - z3[5] - z3[6], 
  y[421] -> 1 + z3[3]*(-1 + z3[5]) + z3[4]*(1 + z3[5]) - z3[6], 
  y[422] -> -1 - 2*z3[4] - 2*z3[4]^2 - z3[4]^3 - z3[4]*z3[5] + 2*z3[6] + 
    3*z3[4]*z3[6] + 2*z3[4]^2*z3[6] - z3[6]^2 - z3[4]*z3[6]^2 - 
    z3[3]*(z3[4]^3 - (-1 + z3[5])*(-1 + z3[6]) - 
      z3[4]^2*(-1 + z3[5] + 2*z3[6]) + z3[4]*(-1 - z3[6] + z3[6]^2 + 
        z3[5]*(1 + z3[6]))) + z3[2]*(2*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2 + z3[3]*(-1 + z3[4]^2*(3 - 2*z3[5]) + z3[5] + z3[6]^2 + 
        z3[4]*(-2 + z3[5])*(-1 + z3[5] + 2*z3[6]))), y[423] -> 3 - z3[5], 
  y[424] -> z3[2]*z3[3] + z3[2]^2*z3[3] - z3[4] - z3[3]*z3[4] - 
    z3[2]*z3[3]*z3[4], y[425] -> -1 + z3[4] + z3[6], 
  y[426] -> -2 + z3[5] + z3[6] - z3[5]*z3[6], 
  y[427] -> -((1 + z3[3])*z3[4]*(z3[4] - z3[6])) - 
    z3[2]^2*(1 + 2*z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6]) + 
    z3[2]*((1 + z3[3])*z3[4]^2 - z3[3]*z3[6] - 
      z3[4]*(-1 + z3[6] + z3[3]*(-3 + z3[5] + z3[6]))), 
  y[428] -> z3[4] + z3[4]^2 + z3[3]*z3[4]*(-1 + z3[5]) - z3[6], 
  y[429] -> 1 + 2*z3[4], y[430] -> 2*z3[4] - z3[6], 
  y[431] -> 4*z3[4]^3 - 2*z3[4]^2*(-1 + z3[6]) + z3[6] - z3[4]*z3[6], 
  y[432] -> z3[4]^3 + z3[3]*z3[4]*(-1 + z3[5]) - z3[6] + z3[4]*z3[6] - 
    z3[4]^2*z3[6], y[433] -> -z3[4]^2 - 
    z3[2]*(1 + 2*z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6]) - 
    z3[3]*(z3[4]*(-2 + z3[5]) + z3[6]), 
  y[434] -> z3[4]*(z3[4]^2 + z3[6] - z3[4]*z3[6]) + 
    z3[3]*(-(z3[2]*z3[4]^2) - (-1 + z3[2])*z3[6] + 
      z3[4]*(-1 + z3[5] + z3[2]*(1 - z3[5] + z3[6]))), y[435] -> -1 - z3[5], 
  y[436] -> z3[2]^(-2) + z3[2]^(-1) + 1/((1 + z3[2])*(z3[4] - z3[6])), 
  y[437] -> -((z3[2]^(-2) + (1 + z3[4]^(-1))/(1 + z3[2]))/(-1 + z3[5])) - 
    (1 + 1/(z3[4]*(-1 + z3[5])))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[438] -> -2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[439] -> -1 - z3[4]^2 + z3[4]*(-2 + z3[6]), 
  y[440] -> -1 - 2*z3[4] - 2*z3[4]^2 - z3[4]*z3[5] + 2*z3[6] + 
    3*z3[4]*z3[6] - z3[6]^2 + z3[3]*(-1 + z3[5])*(-1 + z3[4]^2 + z3[6] - 
      z3[4]*(1 + z3[6])) + z3[2]*(1 + 2*z3[4] - z3[6] + 
      z3[3]*(-1 + z3[5])*(1 - z3[4]^2 + z3[4]*(-2 + z3[5] + z3[6]))), 
  y[441] -> 1 + 2*z3[4] - z3[3]*(-1 + z3[4])*(-1 + z3[5]) - z3[6], 
  y[442] -> -1 - z3[3]*(-1 + z3[5]) - z3[4]*(1 + z3[5]) + z3[6], 
  y[443] -> 1 + 2*z3[4] + z3[4]^2 + z3[4]*z3[5] - 
    z3[2]^2*(1 + z3[3])*(1 + z3[4] - z3[6]) - 2*z3[6] - 2*z3[4]*z3[6] + 
    z3[6]^2 + z3[2]*(-1 - z3[4] + z3[3]*(1 - z3[5] + z3[4]^2*z3[5] - 
        z3[4]*(-1 + z3[5]^2 + z3[5]*(-2 + z3[6])) - z3[6]) + z3[6]) + 
    z3[3]*(-(z3[4]^2*z3[5]) - (-1 + z3[5])*(-1 + z3[6]) + 
      z3[4]*(-1 + z3[5] + z3[5]*z3[6])), y[444] -> 1 + 2*z3[4] - z3[6], 
  y[445] -> -1 - z3[4]^2*(2 + z3[5]) + z3[4]*(-4 + z3[6]) + z3[6], 
  y[446] -> 2 + z3[4]*(1 + z3[5]), y[447] -> z3[2] + (1 + z3[3])*z3[6], 
  y[448] -> z3[2]^2 - z3[2]*(-2 + z3[4]) - z3[4]*(1 + z3[5]), 
  y[449] -> z3[4]^2 + (-1 + z3[6])*z3[6] + z3[4]*(1 + z3[6]), 
  y[450] -> 2*z3[4]^2 + (-1 + z3[6])*z3[6] + z3[4]*(1 + z3[6]), 
  y[451] -> 2*z3[4]^3 + (-1 + z3[6])*z3[6]^2 + z3[4]^2*(3 + z3[6]) + 
    z3[4]*(1 + z3[6]^2), y[452] -> 
   -(z3[2]*z3[3]*(z3[4]^2 + z3[4]*(-1 + z3[5] - z3[6]) + z3[6])) + 
    z3[4]*((1 + z3[3])*z3[6] - z3[4]*(1 + z3[3] + z3[6])), 
  y[453] -> z3[4]*(5 + z3[5]*(-1 + z3[6]) - 6*z3[6]) + 
    z3[2]^2*(1 + z3[3])*(1 + z3[4] - z3[6]) + (-1 + z3[6])*z3[6] + 
    z3[4]^2*(z3[3]*(-1 + z3[5]) + 2*(4 + z3[6])) + 
    z3[2]*(z3[4]^2*(1 - z3[3]*(-2 + z3[5])^2) - 
      (-1 + z3[6])*(-1 + (1 + z3[3])*z3[6]) + 
      z3[4]*(2*(-2 + z3[6]) - z3[3]*(-2 + z3[5])*(-1 + 2*z3[6]))), 
  y[454] -> (1 + z3[3])*z3[4]^4 + z3[4]^2*(-1 + z3[5])*z3[6]^2 + 
    z3[6]^2*(1 - 3*z3[6] - (-4 + z3[5])*z3[6]^2 + (-1 + z3[5])*z3[6]^3) + 
    z3[2]^3*z3[3]*z3[4]*(2*z3[4]^2*(-1 + z3[5]) + z3[6] - 2*z3[6]^2 + 
      z3[4]*(z3[5] + 4*z3[6] - 2*z3[5]*z3[6])) + 
    z3[4]*z3[6]^2*(2 - 3*z3[6] + z3[6]^2 - z3[5]*(1 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-2*z3[3]*z3[4]^4*(-1 + z3[5]) + z3[4]*(-2 + z3[5])*z3[6]^2 + 
      (2 + z3[5]*(-1 + z3[6]) - z3[6])*z3[6]^2 + 2*z3[3]*z3[4]^3*
       (-1 + (-2 + z3[5])*z3[6]) + z3[4]^2*(1 + z3[3] - 3*z3[6] + 
        2*z3[3]*z3[6]^2)) - z3[2]*(z3[3]*z3[4]^4*(-2 + z3[5]) + 
      z3[4]^2*(-2 + z3[5])*z3[6]^2 + z3[4]*z3[6]^2*(1 + (-1 + z3[5])*z3[6]) + 
      z3[4]^3*(2 - 3*z3[6] + z3[3]*(2 + z3[6])) + 
      z3[6]^2*(-3 + 6*z3[6] - 2*z3[6]^2 + z3[5]*(1 - 3*z3[6] + 2*z3[6]^2))), 
  y[455] -> -(z3[2]^4*z3[3]*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^3*(-2 + 4*z3[4]^3 + z3[6] + z3[4]*(-1 + z3[6])*z3[6] + 
      z3[4]^2*(5 + z3[6]) + z3[3]*(-1 + z3[6])^2*(-5 + 2*z3[6])) - 
    z3[2]^2*(3 + 4*z3[4]^4 + z3[3]*(-4 + z3[6])*(-1 + z3[6])^3 - 6*z3[6] + 
      2*z3[6]^2 + z3[4]^3*(6 + z3[6]) + z3[4]^2*(1 - z3[6] + z3[6]^2) + 
      z3[4]*z3[6]*(1 - 5*z3[6] + 2*z3[6]^2)) - (1 + z3[3])*z3[4]*
     (-1 + z3[4]^3 - z3[4]^2*(-1 + z3[6])^2 + 4*z3[6] - 7*z3[6]^2 + 
      5*z3[6]^3 - z3[6]^4 + z3[4]*(-3 + 8*z3[6] - 8*z3[6]^2 + 2*z3[6]^3)) + 
    z3[2]*(-1 + 2*z3[4]^3 + z3[4]^4 - z3[4]^2*(-1 + z3[6])^3 + 3*z3[6] - 
      4*z3[6]^2 + z3[6]^3 + z3[4]*z3[6]*(-4 + 6*z3[6] - 5*z3[6]^2 + 
        z3[6]^3) + z3[3]*(-1 - 2*z3[4]^2*(-2 + z3[6])*(-1 + z3[6])^2 + 
        4*z3[6] - 7*z3[6]^2 + 5*z3[6]^3 - z3[6]^4 + 
        z3[4]^3*(3 - 3*z3[6] + z3[6]^2) + z3[4]*(1 - 5*z3[6] + 7*z3[6]^2 - 
          5*z3[6]^3 + z3[6]^4))) + z3[5]*(z3[2]^4*z3[3]*(-1 + z3[6])^2 - 
      z3[2]^3*(-1 + 2*z3[3]*(-1 + z3[6])^3 + z3[6] + z3[4]*z3[6]^2 + 
        z3[4]^2*(1 + z3[6])) + (1 + z3[3])*z3[4]*
       (z3[4]^3 - z3[4]^2*(-2 + z3[6])*z3[6] - (-1 + z3[6])^2*z3[6]^2 + 
        z3[4]*(-1 + z3[6])^2*(-1 + 2*z3[6])) + 
      z3[2]^2*(1 + z3[3]*(-1 + z3[6])^4 - 3*z3[6] + 2*z3[6]^2 + 
        z3[4]^3*(2 + z3[6]) + z3[4]^2*(1 + z3[6] + z3[6]^2) + 
        z3[4]*z3[6]*(1 - 2*z3[6] + 2*z3[6]^2)) - 
      z3[2]*(z3[4]^4 - (-1 + z3[3]*(-1 + z3[6]))*(-1 + z3[6])*z3[6]^2 + 
        z3[4]*z3[6]*(-1 + (3 + z3[3])*z3[6] - 2*(1 + z3[3])*z3[6]^2 + 
          (1 + z3[3])*z3[6]^3) + z3[4]^3*(2 + z3[6] + 
          z3[3]*(2 - 2*z3[6] + z3[6]^2)) + z3[4]^2*(1 + 3*z3[6]^2 - z3[6]^3 + 
          z3[3]*(2 - 4*z3[6] + 5*z3[6]^2 - 2*z3[6]^3)))), 
  y[456] -> -4 + z3[5], y[457] -> z3[3] + z3[6], y[458] -> 3*z3[3] + z3[6], 
  y[459] -> z3[4] - 3*z3[6], y[460] -> -1 + 3*z3[6], 
  y[461] -> z3[3] + 3*z3[6], y[462] -> z3[3] - 2*z3[6] - 2*z3[3]*z3[6], 
  y[463] -> -1 + (1 + z3[3])*z3[6], y[464] -> -2 + 4*z3[3] + z3[6], 
  y[465] -> -3 + z3[6]^2, y[466] -> -1 + (-2 + z3[3])*z3[6] + 3*z3[6]^2, 
  y[467] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4, 
  y[468] -> 1 + 6*z3[3]^2 - z3[6] + z3[3]*(-8 + 5*z3[6]), 
  y[469] -> -1 - z3[6] - z3[6]^2 - z3[6]^3 + z3[6]^4 + 
    z3[3]*(-1 + z3[6]^2 + 2*z3[6]^3), 
  y[470] -> -4 + z3[6]^5 + z3[6]^6 + z3[2]*(4 + 4*z3[6] + 4*z3[6]^2 + 
      4*z3[6]^3 - z3[6]^4 - 2*z3[6]^5), 
  y[471] -> z3[4]^4 - (-2 + z3[3])*z3[4]^2*z3[6]*(-2 + 5*z3[6]) + 
    z3[4]^3*(1 + (-5 + z3[3])*z3[6]) + z3[6]^3*(-4 - 4*z3[3]^2 + 5*z3[6] - 
      2*z3[3]*(-6 + 5*z3[6])) + z3[4]*z3[6]^2*(6 + z3[3]^2 - 10*z3[6] + 
      2*z3[3]*(-4 + 5*z3[6])), y[472] -> z3[6]*(-3 + z3[6] + z3[6]^2) + 
    z3[3]*(-9 + 9*z3[6]^2 - 2*z3[6]^3 + z3[5]*(3 - 4*z3[6]^2 + 2*z3[6]^3)), 
  y[473] -> z3[6]*(-9 + 6*z3[6] + 8*z3[6]^2 - 3*z3[6]^3 + 
      3*z3[5]*(-1 + z3[6])^2*(1 + z3[6])) + 
    z3[3]*(-7 + 30*z3[6]^2 - 17*z3[6]^3 + 2*z3[6]^4 + 
      z3[5]^2*(-1 + z3[6])^3*(1 + 3*z3[6]) + 
      z3[5]*(5 - 27*z3[6]^2 + 25*z3[6]^3 - 5*z3[6]^4)), 
  y[474] -> (1 + z3[3])*z3[6] + 
    z3[2]*(-2 + z3[6] + z3[3]*(13 - 3*z3[6] + z3[5]*(-7 + 3*z3[6]))), 
  y[475] -> z3[6]*(2 - z3[6] + z3[3]*(-11 + 4*z3[6] - z3[6]^2 + 
        z3[5]*(7 - 5*z3[6] + z3[6]^2)) + z3[3]^2*(-12 + 4*z3[6] - z3[6]^2 + 
        z3[5]*(6 - 4*z3[6] + z3[6]^2))) + 
    z3[2]*(-1 + z3[6] + z3[3]*(z3[5]*(-9 + 14*z3[6] - 7*z3[6]^2) + 
        7*(3 - 3*z3[6] + z3[6]^2)) + z3[3]^2*(-77 + 40*z3[6] - 2*z3[6]^2 - 
        3*z3[5]^2*(7 - 7*z3[6] + 2*z3[6]^2) + 
        z3[5]*(84 - 61*z3[6] + 8*z3[6]^2))), 
  y[476] -> 38 + 48*z3[4] + 22*z3[4]^2 + 4*z3[4]^3 - 3*z3[5] - 70*z3[6] - 
    60*z3[4]*z3[6] - 13*z3[4]^2*z3[6] + 3*z3[4]*z3[5]*z3[6] + 48*z3[6]^2 + 
    21*z3[4]*z3[6]^2 - 3*z3[5]*z3[6]^2 - 3*z3[4]*z3[5]*z3[6]^2 - 18*z3[6]^3 + 
    8*z3[4]*z3[6]^3 + 3*z3[5]*z3[6]^3 - 3*z3[4]*z3[5]*z3[6]^3 - 7*z3[6]^4 - 
    3*z3[4]*z3[6]^4 + 3*z3[5]*z3[6]^4 + 3*z3[4]*z3[5]*z3[6]^4 + 3*z3[6]^5 - 
    3*z3[5]*z3[6]^5 + z3[3]*(266 + 6*z3[4]^3 + 
      z3[4]^2*(72 - 9*z3[5] - 17*z3[6]) - 365*z3[6] + 116*z3[6]^2 - 
      42*z3[6]^3 + 12*z3[6]^4 + z3[6]^5 + z3[5]^2*(3 + z3[6] - 6*z3[6]^3 + 
        8*z3[6]^4 - 3*z3[6]^5) + z3[5]*(-45 + 26*z3[6] - 5*z3[6]^2 + 
        30*z3[6]^3 - 23*z3[6]^4 + 2*z3[6]^5) + 
      z3[4]*(211 - 180*z3[6] + 50*z3[6]^2 - 9*z3[6]^3 - z3[6]^4 + 
        z3[5]^2*(-1 + z3[6])^3*(1 + 3*z3[6]) - 
        2*z3[5]*(12 - 10*z3[6] + 15*z3[6]^2 - 11*z3[6]^3 + z3[6]^4))) + 
    z3[3]^2*(332 + 3*z3[4]^3 + z3[4]^2*(51 - 9*z3[5] - 9*z3[6]) - 372*z3[6] + 
      78*z3[6]^2 - 34*z3[6]^3 + 19*z3[6]^4 - 2*z3[6]^5 + 
      z3[5]^2*(13 - 2*z3[6] - 6*z3[6]^3 + 8*z3[6]^4 - 3*z3[6]^5) + 
      z3[5]*(-96 + 56*z3[6] - 2*z3[6]^2 + 27*z3[6]^3 - 26*z3[6]^4 + 
        5*z3[6]^5) + z3[4]*(191 - 125*z3[6] + 39*z3[6]^2 - 17*z3[6]^3 + 
        2*z3[6]^4 + z3[5]*(-41 + 17*z3[6] - 27*z3[6]^2 + 25*z3[6]^3 - 
          5*z3[6]^4) + z3[5]^2*(2 + 6*z3[6]^2 - 8*z3[6]^3 + 3*z3[6]^4))) + 
    z3[2]^2*z3[3]*(8 - z3[4] - 2*z3[5] + 12*z3[6] - 12*z3[5]*z3[6] + 
      3*z3[5]^2*z3[6] - 6*z3[6]^2 + 9*z3[5]*z3[6]^2 - 3*z3[5]^2*z3[6]^2 - 
      8*z3[6]^3 + 11*z3[5]*z3[6]^3 - 3*z3[5]^2*z3[6]^3 + 3*z3[6]^4 - 
      6*z3[5]*z3[6]^4 + 3*z3[5]^2*z3[6]^4 + 
      z3[3]*(41 + 3*z3[4] - 16*z3[6] - 30*z3[6]^2 + 17*z3[6]^3 - 2*z3[6]^4 + 
        z3[5]^3*(-1 + z3[6])^3*(1 + 3*z3[6]) - z3[5]^2*(-1 + z3[6])^2*
         (-9 - 17*z3[6] + 8*z3[6]^2) + z3[5]*(-30 + 8*z3[6] + 57*z3[6]^2 - 
          42*z3[6]^3 + 7*z3[6]^4))) + z3[2]*(-10 - 6*z3[4] + z3[4]^2 + 
      18*z3[6] - 3*z3[4]*z3[6] - 3*z3[5]*z3[6] - 3*z3[6]^2 + 
      3*z3[5]*z3[6]^2 - 8*z3[6]^3 + 3*z3[5]*z3[6]^3 + 3*z3[6]^4 - 
      3*z3[5]*z3[6]^4 + z3[3]*(-86 + 3*z3[4]^2*(-3 + z3[5]) + 138*z3[6] - 
        72*z3[6]^2 - 7*z3[6]^3 + 7*z3[6]^4 + 
        z3[4]*(-60 + z3[5]*(13 - 6*z3[6]) + 25*z3[6]) + 
        z3[5]^2*(4 + 3*z3[6] - 9*z3[6]^2 + 5*z3[6]^3) + 
        z3[5]*(6 - 33*z3[6] + 45*z3[6]^2 - 8*z3[6]^3 - 7*z3[6]^4)) + 
      z3[3]^2*(-110 + 3*z3[4]^2*(-3 + z3[5]) + 138*z3[6] - 111*z3[6]^2 + 
        51*z3[6]^3 - 6*z3[6]^4 + z3[4]*(-75 - 3*z3[5]^2 + 
          z3[5]*(29 - 6*z3[6]) + 24*z3[6]) + z3[5]^2*(15 + 2*z3[6] - 
          45*z3[6]^2 + 49*z3[6]^3 - 14*z3[6]^4) + 
        z3[5]^3*(-4 + 6*z3[6]^2 - 8*z3[6]^3 + 3*z3[6]^4) + 
        z3[5]*(11 - 33*z3[6] + 114*z3[6]^2 - 92*z3[6]^3 + 17*z3[6]^4))), 
  y[477] -> 5 + 4*z3[6] + 4*z3[6]^2 + 4*z3[6]^3 - 2*z3[6]^4 - 2*z3[6]^5 + 
    z3[6]^6 + z3[3]*(2 + 4*z3[6] + 4*z3[6]^2 + 4*z3[6]^3 + 3*z3[6]^4 + 
      10*z3[6]^5 - 3*z3[6]^6 + 3*z3[5]*(2 - 2*z3[6]^5 + z3[6]^6)) - 
    z3[2]*(1 + z3[6] + z3[6]^2 - 3*z3[6]^3 + z3[6]^4 + 2*z3[6]^5 + 
      z3[3]*(-10 - 14*z3[6] - 18*z3[6]^2 + 4*z3[6]^3 + 21*z3[6]^4 - 
        4*z3[6]^5 + 2*z3[5]*(5 + 5*z3[6] + 5*z3[6]^2 - 5*z3[6]^4 + 
          2*z3[6]^5))), y[478] -> 1 + z3[6] + z3[6]^2 - 3*z3[6]^3 + z3[6]^4 + 
    2*z3[6]^5 + z3[3]^2*(-2 - 10*z3[6] - 14*z3[6]^2 - 2*z3[6]^3 - 
      44*z3[6]^4 + 32*z3[6]^5 - 3*z3[6]^6 + 
      z3[5]^2*(4 - 15*z3[6]^4 + 18*z3[6]^5 - 6*z3[6]^6) + 
      z3[5]*(-2 + 6*z3[6] + 6*z3[6]^2 + 56*z3[6]^4 - 50*z3[6]^5 + 
        9*z3[6]^6) + z3[2]*(-16 - 30*z3[6] + 10*z3[6]^2 + 91*z3[6]^3 - 
        42*z3[6]^4 + 3*z3[6]^5 + z3[5]*(26 + 36*z3[6] - 4*z3[6]^2 - 
          88*z3[6]^3 + 62*z3[6]^4 - 9*z3[6]^5) + 
        2*z3[5]^2*(-5 - 5*z3[6] + 10*z3[6]^3 - 10*z3[6]^4 + 3*z3[6]^5))) + 
    z3[3]*(-2 - 9*z3[6] - 13*z3[6]^2 + 5*z3[6]^3 + 24*z3[6]^4 - 19*z3[6]^5 + 
      6*z3[6]^6 + z3[5]*(3 + 6*z3[6] + 6*z3[6]^2 - 11*z3[6]^4 + 14*z3[6]^5 - 
        6*z3[6]^6) + z3[2]*(-1 - 11*z3[6]^2 + 6*z3[6]^3 + 22*z3[6]^4 - 
        7*z3[6]^5 + z3[5]*(2 + 2*z3[6] + 2*z3[6]^2 - 3*z3[6]^3 - 10*z3[6]^4 + 
          7*z3[6]^5))), y[479] -> -6 - 34*z3[4] - 106*z3[4]^2 - 113*z3[4]^3 - 
    50*z3[4]^4 - 7*z3[4]^5 + 24*z3[6] + 142*z3[4]*z3[6] + 271*z3[4]^2*z3[6] + 
    163*z3[4]^3*z3[6] + 28*z3[4]^4*z3[6] - 36*z3[6]^2 - 182*z3[4]*z3[6]^2 - 
    189*z3[4]^2*z3[6]^2 - 42*z3[4]^3*z3[6]^2 + 24*z3[6]^3 + 
    82*z3[4]*z3[6]^3 + 32*z3[4]^2*z3[6]^3 - 6*z3[6]^4 - 10*z3[4]*z3[6]^4 - 
    2*z3[4]^2*z3[6]^4 - z3[6]^5 + z3[4]*z3[6]^5 + z3[6]^6 - 
    z3[3]*(140 + 21*z3[4]^5 - 460*z3[6] + 541*z3[6]^2 - 263*z3[6]^3 + 
      42*z3[6]^4 - 17*z3[6]^5 + 17*z3[6]^6 - 6*z3[6]^7 - 
      6*z3[4]^4*(-34 + 3*z3[5] + 14*z3[6]) + 
      z3[5]*(-4 + 13*z3[6] - 14*z3[6]^2 + 5*z3[6]^3 + 7*z3[6]^5 - 
        12*z3[6]^6 + 6*z3[6]^7) + z3[4]^3*(615 - 696*z3[6] + 126*z3[6]^2 + 
        z3[5]*(-67 + 54*z3[6])) + z3[4]^2*(811 - 1647*z3[6] + 840*z3[6]^2 - 
        84*z3[6]^3 + 4*z3[6]^4 + z3[5]*(-74 + 147*z3[6] - 48*z3[6]^2 - 
          4*z3[6]^3 + z3[6]^4)) + z3[4]*(395 - 1297*z3[6] + 1285*z3[6]^2 - 
        390*z3[6]^3 + 37*z3[6]^4 - 21*z3[6]^5 + 6*z3[6]^6 + 
        z3[5]*(-23 + 88*z3[6] - 85*z3[6]^2 + 12*z3[6]^3 - 3*z3[6]^4 + 
          11*z3[6]^5 - 6*z3[6]^6))) - z3[3]^2*(572 + 21*z3[4]^5 - 
      1626*z3[6] + 1598*z3[6]^2 - 609*z3[6]^3 + 66*z3[6]^4 + 47*z3[6]^5 - 
      20*z3[6]^6 - 3*z3[6]^7 - 6*z3[4]^4*(-43 + 6*z3[5] + 14*z3[6]) + 
      z3[5]*(-49 + 132*z3[6] - 118*z3[6]^2 + 35*z3[6]^3 - 59*z3[6]^5 + 
        43*z3[6]^6 - 3*z3[6]^7) + z3[5]^2*(2 - 3*z3[6] + z3[6]^2 + 
        15*z3[6]^5 - 18*z3[6]^6 + 6*z3[6]^7) + 
      z3[4]^3*(965 + 9*z3[5]^2 - 903*z3[6] + 126*z3[6]^2 + 
        3*z3[5]*(-61 + 36*z3[6])) + z3[4]^2*(1617 + z3[5]^2*(22 - 18*z3[6]) - 
        2763*z3[6] + 1113*z3[6]^2 - 72*z3[6]^3 + 2*z3[6]^4 + 
        z3[5]*(-293 + 430*z3[6] - 96*z3[6]^2 - 8*z3[6]^3 + 2*z3[6]^4)) + 
      z3[4]*(1060 - 2899*z3[6] + 2357*z3[6]^2 - 534*z3[6]^3 - 28*z3[6]^4 + 
        14*z3[6]^5 + 3*z3[6]^6 + z3[5]^2*(8 - 23*z3[6] + 9*z3[6]^2 - 
          15*z3[6]^4 + 18*z3[6]^5 - 6*z3[6]^6) + 
        z3[5]*(-141 + 405*z3[6] - 282*z3[6]^2 + 24*z3[6]^3 + 61*z3[6]^4 - 
          42*z3[6]^5 + 3*z3[6]^6))) - 
    z3[3]^3*(546 + 7*z3[4]^5 + z3[5]^3*(-1 + z3[6]) - 1417*z3[6] + 
      1213*z3[6]^2 - 370*z3[6]^3 + 30*z3[6]^4 + 65*z3[6]^5 - 38*z3[6]^6 + 
      3*z3[6]^7 - 2*z3[4]^4*(-52 + 9*z3[5] + 14*z3[6]) + 
      z3[5]*(-83 + 207*z3[6] - 155*z3[6]^2 + 30*z3[6]^3 - 66*z3[6]^5 + 
        55*z3[6]^6 - 9*z3[6]^7) + z3[5]^2*(8 - 15*z3[6] + 7*z3[6]^2 + 
        15*z3[6]^5 - 18*z3[6]^6 + 6*z3[6]^7) + 
      z3[4]^3*(463 + 9*z3[5]^2 - 370*z3[6] + 42*z3[6]^2 + 
        2*z3[5]*(-58 + 27*z3[6])) - z3[4]^2*(-932 + z3[5]^3 + 1387*z3[6] - 
        462*z3[6]^2 + 20*z3[6]^3 + 6*z3[5]^2*(-5 + 3*z3[6]) + 
        z3[5]*(241 - 283*z3[6] + 48*z3[6]^2 + 4*z3[6]^3 - z3[6]^4)) + 
      z3[4]*(772 + z3[5]^3*(-2 + z3[6]) - 1824*z3[6] + 1254*z3[6]^2 - 
        226*z3[6]^3 - 55*z3[6]^4 + 34*z3[6]^5 - 3*z3[6]^6 + 
        z3[5]^2*(22 - 37*z3[6] + 9*z3[6]^2 - 15*z3[6]^4 + 18*z3[6]^5 - 
          6*z3[6]^6) + z3[5]*(-168 + 375*z3[6] - 197*z3[6]^2 + 12*z3[6]^3 + 
          64*z3[6]^4 - 53*z3[6]^5 + 9*z3[6]^6))) - 
    z3[2]^4*z3[3]^2*(30 + 7*z3[4] - 14*z3[5] + 2*z3[5]^2 - 37*z3[6] + 
      23*z3[5]*z3[6] - 4*z3[5]^2*z3[6] + 9*z3[6]^3 - 13*z3[5]*z3[6]^3 + 
      4*z3[5]^2*z3[6]^3 - 2*z3[6]^4 + 4*z3[5]*z3[6]^4 - 2*z3[5]^2*z3[6]^4 + 
      z3[3]*(z3[4]^2 + z3[4]*(9 - 4*z3[6]) - (-1 + z3[6])*
         (-2*z3[5]^2*(-5 + z3[6])*(-1 + z3[6])^2 + z3[5]^3*(-1 + z3[6])^3 + 
          8*(6 - 5*z3[6] + z3[6]^2) + z3[5]*(-35 + 53*z3[6] - 19*z3[6]^2 + 
            z3[6]^3)))) + z3[2]^3*z3[3]*(14*z3[4]^2 - 36*z3[4]*(-1 + z3[6]) - 
      (-1 + z3[6])^2*(-21 + z3[5]*(-1 + z3[6])^2 + 7*z3[6] - z3[6]^2) + 
      z3[3]*(3*z3[4]^3 + z3[4]^2*(47 - 12*z3[6]) + 
        3*z3[4]*(46 - 47*z3[6] + 6*z3[6]^2) - (-1 + z3[6])*
         (154 - 141*z3[6] + 37*z3[6]^2 - 15*z3[6]^3 + 4*z3[6]^4 + 
          z3[5]^2*(-1 + z3[6])^2*(2 + 3*z3[6] + 4*z3[6]^2) + 
          z3[5]*(-32 + 35*z3[6] - 15*z3[6]^2 + 20*z3[6]^3 - 8*z3[6]^4))) + 
      z3[3]^2*(3*z3[4]^3 + z3[4]^2*(34 - 12*z3[6]) + 
        2*z3[4]*(55 - 56*z3[6] + 9*z3[6]^2) - (-1 + z3[6])*
         (183 - 126*z3[6] - 22*z3[6]^2 + 18*z3[6]^3 - z3[6]^4 + 
          z3[5]^3*(-1 + z3[6])^3*(1 + 3*z3[6]) - z3[5]^2*(-1 + z3[6])^2*
           (-13 - 22*z3[6] + 7*z3[6]^2) + z3[5]*(-71 + 46*z3[6] + 
            66*z3[6]^2 - 46*z3[6]^3 + 5*z3[6]^4)))) + 
    z3[2]*(3 + 52*z3[4] + 88*z3[4]^2 + 58*z3[4]^3 + 15*z3[4]^4 + z3[4]^5 - 
      12*z3[6] - 127*z3[4]*z3[6] - 141*z3[4]^2*z3[6] - 49*z3[4]^3*z3[6] - 
      4*z3[4]^4*z3[6] + 18*z3[6]^2 + 102*z3[4]*z3[6]^2 + 57*z3[4]^2*z3[6]^2 + 
      6*z3[4]^3*z3[6]^2 - 12*z3[6]^3 - 31*z3[4]*z3[6]^3 - 4*z3[4]^2*z3[6]^3 + 
      3*z3[6]^4 + 4*z3[4]*z3[6]^4 + z3[3]^2*(324 + 3*z3[4]^5 - 1149*z3[6] + 
        1220*z3[6]^2 - 412*z3[6]^3 + 56*z3[6]^4 - 31*z3[6]^5 + 12*z3[6]^6 - 
        3*z3[4]^4*(-33 + 8*z3[5] + 4*z3[6]) + 
        z3[5]*(-36 + 125*z3[6] - 123*z3[6]^2 + 26*z3[6]^3 - 14*z3[6]^4 + 
          24*z3[6]^5 - 15*z3[6]^6) + z3[5]^2*(2 - 3*z3[6] + z3[6]^2 + 
          2*z3[6]^4 - 4*z3[6]^5 + 3*z3[6]^6) + 3*z3[4]^3*
         (213 + 5*z3[5]^2 - 115*z3[6] + 6*z3[6]^2 + z3[5]*(-70 + 24*z3[6])) + 
        z3[4]^2*(1588 + z3[5]^2*(53 - 30*z3[6]) - 1849*z3[6] + 441*z3[6]^2 - 
          12*z3[6]^3 + z3[5]*(-549 + 508*z3[6] - 72*z3[6]^2)) + 
        z3[4]*(1651 - 3146*z3[6] + 1622*z3[6]^2 - 230*z3[6]^3 + 15*z3[6]^4 + 
          3*z3[6]^5 + z3[5]*(-527 + 867*z3[6] - 317*z3[6]^2 + 39*z3[6]^3 - 
            19*z3[6]^4) + z3[5]^2*(47 - 62*z3[6] + 9*z3[6]^2 - 6*z3[6]^3 + 
            9*z3[6]^4 - 3*z3[6]^5))) + z3[3]^3*(299 + z3[4]^5 - 1087*z3[6] + 
        1022*z3[6]^2 - 258*z3[6]^3 - 111*z3[6]^4 + 80*z3[6]^5 - 8*z3[6]^6 - 
        2*z3[4]^4*(-21 + 6*z3[5] + 2*z3[6]) + 
        z3[5]^2*(7 - 23*z3[6] + 9*z3[6]^2 - 95*z3[6]^4 + 96*z3[6]^5 - 
          24*z3[6]^6) + z3[5]^3*(-1 + z3[6] + 15*z3[6]^4 - 18*z3[6]^5 + 
          6*z3[6]^6) + z3[5]*(-57 + 227*z3[6] - 177*z3[6]^2 + 22*z3[6]^3 + 
          193*z3[6]^4 - 160*z3[6]^5 + 26*z3[6]^6) + 
        z3[4]^3*(335 + 15*z3[5]^2 - 148*z3[6] + 6*z3[6]^2 + 
          2*z3[5]*(-71 + 18*z3[6])) - z3[4]^2*(4*z3[5]^3 + 
          z3[5]^2*(-83 + 30*z3[6]) + z3[5]*(503 - 354*z3[6] + 36*z3[6]^2) + 
          4*(-258 + 252*z3[6] - 48*z3[6]^2 + z3[6]^3)) + 
        z3[4]*(1377 + 4*z3[5]^3*(-3 + z3[6]) - 2261*z3[6] + 919*z3[6]^2 - 
          112*z3[6]^3 + 20*z3[6]^4 - z3[6]^5 + z3[5]^2*(133 - 113*z3[6] + 
            9*z3[6]^2 - 6*z3[6]^3 + 9*z3[6]^4 - 3*z3[6]^5) + 
          z3[5]*(-691 + 898*z3[6] - 226*z3[6]^2 + 32*z3[6]^3 - 26*z3[6]^4 + 
            4*z3[6]^5))) + z3[3]*(78 + 3*z3[4]^5 - 287*z3[6] + 353*z3[6]^2 - 
        166*z3[6]^3 + 26*z3[6]^4 - 5*z3[6]^5 + 2*z3[6]^6 - 
        12*z3[4]^4*(-6 + z3[5] + z3[6]) - z3[5]*(3 - 10*z3[6] + 11*z3[6]^2 - 
          4*z3[6]^3 + z3[6]^4 - 3*z3[6]^5 + 2*z3[6]^6) + 
        2*z3[4]^3*(181 - 123*z3[6] + 9*z3[6]^2 + 2*z3[5]*(-17 + 9*z3[6])) - 
        2*z3[4]^2*(-355 + 491*z3[6] - 153*z3[6]^2 + 6*z3[6]^3 + 
          z3[5]*(62 - 77*z3[6] + 18*z3[6]^2)) - 
        z3[4]*(-568 + 1234*z3[6] - 805*z3[6]^2 + 149*z3[6]^3 + z3[6]^4 - 
          4*z3[6]^5 + z3[5]*(82 - 164*z3[6] + 91*z3[6]^2 - 7*z3[6]^3 - 
            7*z3[6]^4 + 4*z3[6]^5)))) - 
    z3[2]^2*(7*z3[4]^3 - 18*z3[4]^2*(-1 + z3[6]) + 15*z3[4]*(-1 + z3[6])^2 + 
      (-1 + z3[6])^4 + z3[3]*(3*z3[4]^4 + z3[4]^3*(53 - 12*z3[6]) + 
        6*z3[4]^2*(29 - 27*z3[6] + 3*z3[6]^2) + 
        z3[4]*(218 - 375*z3[6] + 174*z3[6]^2 - 17*z3[6]^3) - 
        (-1 + z3[6])^2*(-72 + 47*z3[6] - 7*z3[6]^2 - z3[6]^3 + 
          z3[5]*(2 - 3*z3[6] + z3[6]^3))) + 
      z3[3]^3*(3*z3[4]^4 - 12*z3[4]^3*(-4 + z3[6]) + 
        2*z3[4]^2*(110 - 84*z3[6] + 9*z3[6]^2) - 
        2*z3[4]*(-226 + 302*z3[6] - 99*z3[6]^2 + 6*z3[6]^3) - 
        (-1 + z3[6])*(464 - 409*z3[6] + 96*z3[6]^2 - 70*z3[6]^3 + 
          34*z3[6]^4 - 3*z3[6]^5 + z3[5]^3*(-1 + z3[6])^3*
           (1 + 3*z3[6] + 6*z3[6]^2) - z3[5]^2*(-1 + z3[6])^2*
           (-16 - 26*z3[6] - 37*z3[6]^2 + 15*z3[6]^3) + 
          2*z3[5]*(-60 + 46*z3[6] - 9*z3[6]^2 + 60*z3[6]^3 - 43*z3[6]^4 + 
            6*z3[6]^5))) + z3[3]^2*(6*z3[4]^4 + z3[4]^3*(94 - 24*z3[6]) + 
        12*z3[4]^2*(31 - 26*z3[6] + 3*z3[6]^2) + 
        z3[4]*(620 - 924*z3[6] + 357*z3[6]^2 - 29*z3[6]^3) - 
        (-1 + z3[6])*(415 - 479*z3[6] + 133*z3[6]^2 + 9*z3[6]^3 - 
          21*z3[6]^4 + 6*z3[6]^5 + z3[5]^2*(2 - z3[6] + z3[6]^3 - 8*z3[6]^4 + 
            6*z3[6]^5) - z3[5]*(55 - 65*z3[6] + 14*z3[6]^2 + 13*z3[6]^3 - 
            29*z3[6]^4 + 12*z3[6]^5)))), 
  y[480] -> z3[2]^6*z3[3]^3*(2*z3[4]^2 - 7*z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2*(15 + z3[5]^2*(-1 + z3[6])^2 - 7*z3[6] + z3[6]^2 + 
        z3[5]*(-7 + 9*z3[6] - 2*z3[6]^2)) + 
      z3[3]*(z3[4]^2 - 4*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2*
         (11 + z3[5]^2*(-1 + z3[6])^2 - 6*z3[6] + z3[6]^2 - 
          2*z3[5]*(3 - 4*z3[6] + z3[6]^2)))) - 
    z3[2]^5*z3[3]^2*(6*z3[4]^3 - 21*z3[4]^2*(-1 + z3[6]) + 
      27*z3[4]*(-1 + z3[6])^2 - (11 + z3[5]*(-1 + z3[6]) - z3[6])*
       (-1 + z3[6])^3 + z3[3]*(12*z3[4]^3 + z3[4]^2*(50 - 46*z3[6]) + 
        z3[4]*(81 - 148*z3[6] + 67*z3[6]^2) + (-1 + z3[6])^2*
         (62 - 46*z3[6] + z3[6]^2 + z3[6]^3 + z3[5]^2*(-1 + z3[6])^2*
           (1 + z3[6]) - 2*z3[5]*(7 - 8*z3[6] + z3[6]^3))) + 
      z3[3]^2*(5*z3[4]^3 - 3*z3[4]^2*(-8 + 7*z3[6]) + 
        z3[4]*(46 - 80*z3[6] + 34*z3[6]^2) + (-1 + z3[6])^2*
         (51 - 35*z3[6] + z3[6]^2 + z3[6]^3 + z3[5]^2*(2 - 3*z3[6] + 
            z3[6]^3) - z3[5]*(17 - 20*z3[6] + z3[6]^2 + 2*z3[6]^3)))) + 
    (1 + z3[3])*(z3[4] - z3[6])*(4*(1 + z3[3])^3*z3[4]^6 + 
      z3[3]^2*(-1 + z3[5])*(-1 + z3[6])*z3[6]^6*(-1 + (1 + z3[3])*z3[6]) - 
      2*(1 + z3[3])^2*z3[4]^5*(-14 + 8*z3[6] + 
        z3[3]*(-28 + 5*z3[5] + 8*z3[6])) + (1 + z3[3])*z3[4]^4*
       (66 - 90*z3[6] + 24*z3[6]^2 + z3[3]^2*(265 + 6*z3[5]^2 - 198*z3[6] + 
          24*z3[6]^2 + z3[5]*(-67 + 30*z3[6])) + 
        z3[3]*(5*z3[5]*(-7 + 6*z3[6]) + 3*(95 - 96*z3[6] + 16*z3[6]^2))) - 
      z3[4]^3*(2*(-1 + z3[6])^2*(-35 + 8*z3[6]) + 
        z3[3]^3*(-609 + z3[5]^3 + 800*z3[6] - 258*z3[6]^2 + 16*z3[6]^3 + 
          4*z3[5]^2*(-5 + 3*z3[6]) + z3[5]*(157 - 164*z3[6] + 30*z3[6]^2)) + 
        z3[3]*(-520 + 935*z3[6] - 462*z3[6]^2 + 48*z3[6]^3 + 
          z3[5]*(44 - 75*z3[6] + 30*z3[6]^2)) + 
        z3[3]^2*(-1039 + 12*z3[5]^2*(-1 + z3[6]) + 1579*z3[6] - 618*z3[6]^2 + 
          48*z3[6]^3 + z3[5]*(179 - 239*z3[6] + 60*z3[6]^2))) + 
      z3[4]^2*(2*(-1 + z3[6])^3*(-17 + 2*z3[6]) + z3[3]*(-1 + z3[6])*
         (-395 + 611*z3[6] - 226*z3[6]^2 + 12*z3[6]^3 + 
          z3[5]*(23 - 35*z3[6] + 10*z3[6]^2)) + z3[3]^2*(-1 + z3[6])*
         (-1059 + 1262*z3[6] - 326*z3[6]^2 + 12*z3[6]^3 + 
          z3[5]^2*(-7 + 6*z3[6]) + z3[5]*(139 - 152*z3[6] + 20*z3[6]^2)) + 
        z3[3]^3*(771 + z3[5]^3*(-1 + z3[6]) - 1501*z3[6] + 865*z3[6]^2 - 
          146*z3[6]^3 + 4*z3[6]^4 + z3[5]^2*(19 - 27*z3[6] + 6*z3[6]^2) + 
          z3[5]*(-165 + 291*z3[6] - 127*z3[6]^2 + 10*z3[6]^3))) + 
      z3[4]*(6*(-1 + z3[6])^4 - z3[3]*(-1 + z3[6])^2*
         (-140 + z3[5]*(4 - 5*z3[6]) + 180*z3[6] - 41*z3[6]^2 + z3[6]^3 + 
          z3[6]^4) - z3[3]^2*(-1 + z3[6])*(571 - z3[5]^2*(-1 + z3[6]) - 
          1054*z3[6] + 544*z3[6]^2 - 65*z3[6]^3 + z3[6]^4 + 2*z3[6]^5 + 
          z3[5]*(-47 + 83*z3[6] - 35*z3[6]^2)) + 
        z3[3]^3*(545 - 1416*z3[6] + 1213*z3[6]^2 - 370*z3[6]^3 + 30*z3[6]^4 - 
          z3[6]^6 + z3[5]^2*(5 - 12*z3[6] + 7*z3[6]^2) + 
          z3[5]*(-80 + 204*z3[6] - 155*z3[6]^2 + 30*z3[6]^3)))) + 
    z3[2]^4*z3[3]*(6*z3[4]^4 - 21*z3[4]^3*(-1 + z3[6]) + 
      27*z3[4]^2*(-1 + z3[6])^2 - 15*z3[4]*(-1 + z3[6])^3 + (-1 + z3[6])^4 + 
      z3[3]*(24*z3[4]^4 + z3[4]^3*(105 - 93*z3[6]) - 
        2*(18 + z3[5]*(-1 + z3[6]) - 8*z3[6])*(-1 + z3[6])^3 - 
        z3[4]*(-1 + z3[6])^2*(-145 + 91*z3[6]) + 
        6*z3[4]^2*(30 - 53*z3[6] + 23*z3[6]^2)) + 
      z3[3]^2*(28*z3[4]^4 - 2*z3[4]^3*(-73 + 58*z3[6]) + 
        z3[4]^2*(310 - 491*z3[6] + 187*z3[6]^2) + 
        z3[4]*(331 - 777*z3[6] + 582*z3[6]^2 - 136*z3[6]^3) + 
        (-1 + z3[6])^2*(159 - 166*z3[6] + 35*z3[6]^2 - 2*z3[6]^3 + z3[6]^4 + 
          z3[5]^2*(-1 + z3[6])^2*(1 + z3[6] + z3[6]^2) + 
          z3[5]*(-23 + 30*z3[6] - 8*z3[6]^2 + 3*z3[6]^3 - 2*z3[6]^4))) + 
      z3[3]^3*(10*z3[4]^4 + z3[4]^3*(60 - 44*z3[6]) + 
        2*z3[4]^2*(75 - 110*z3[6] + 38*z3[6]^2) - 
        4*z3[4]*(-49 + 107*z3[6] - 73*z3[6]^2 + 15*z3[6]^3) + 
        (-1 + z3[6])^2*(140 - 123*z3[6] + 19*z3[6]^2 - z3[6]^3 + z3[6]^4 + 
          z3[5]*(-33 + 39*z3[6] - 5*z3[6]^2 + z3[6]^3 - 2*z3[6]^4) + 
          z3[5]^2*(3 - 4*z3[6] + z3[6]^4)))) - 
    z3[2]^3*(z3[4]*(1 + z3[4] - z3[6])^3*(1 + 2*z3[4] - z3[6]) + 
      z3[3]*(16*z3[4]^5 + z3[4]^4*(76 - 64*z3[6]) - 
        (-3 + z3[6])*(-1 + z3[6])^4 + 2*z3[4]*(-1 + z3[6])^3*
         (-26 + 11*z3[6]) - z3[4]^2*(-1 + z3[6])^2*(-127 + 73*z3[6]) + 
        3*z3[4]^3*(47 - 80*z3[6] + 33*z3[6]^2)) + 
      z3[3]^2*(36*z3[4]^5 - 3*z3[4]^4*(-71 + 51*z3[6]) - 
        (-1 + z3[6])^3*(78 + 3*z3[5]*(-1 + z3[6]) - 53*z3[6] + 5*z3[6]^2) + 
        z3[4]*(-1 + z3[6])^2*(394 - 383*z3[6] + 70*z3[6]^2) + 
        3*z3[4]^3*(170 - 249*z3[6] + 85*z3[6]^2) - 
        9*z3[4]^2*(-70 + 156*z3[6] - 109*z3[6]^2 + 23*z3[6]^3)) + 
      z3[3]^4*(10*z3[4]^5 + z3[4]^4*(80 - 46*z3[6]) + 
        z3[4]^3*(270 - 320*z3[6] + 84*z3[6]^2) + 
        z3[4]^2*(500 - 910*z3[6] + 496*z3[6]^2 - 76*z3[6]^3) + 
        z3[4]*(529 - 1292*z3[6] + 1066*z3[6]^2 - 332*z3[6]^3 + 29*z3[6]^4) + 
        (-1 + z3[6])^2*(298 - 307*z3[6] + 73*z3[6]^2 - 4*z3[6]^3 - z3[6]^4 + 
          z3[6]^5 + z3[5]*(-54 + 65*z3[6] - 11*z3[6]^2 + z3[6]^3 + z3[6]^4 - 
            2*z3[6]^5) + z3[5]^2*(4 - 5*z3[6] + z3[6]^5))) + 
      z3[3]^3*(32*z3[4]^5 + z3[4]^4*(224 - 142*z3[6]) + 
        z3[4]^3*(650 - 845*z3[6] + 249*z3[6]^2) + 
        z3[4]^2*(1010 - 2006*z3[6] + 1219*z3[6]^2 - 215*z3[6]^3) + 
        z3[4]*(856 - 2269*z3[6] + 2076*z3[6]^2 - 741*z3[6]^3 + 78*z3[6]^4) + 
        (-1 + z3[6])^2*(323 - 406*z3[6] + 127*z3[6]^2 - 7*z3[6]^3 - 
          2*z3[6]^4 + z3[6]^5 + z3[5]*(-34 + 48*z3[6] - 15*z3[6]^2 + 
            3*z3[6]^4 - 2*z3[6]^5) + z3[5]^2*(1 - z3[6] - z3[6]^4 + 
            z3[6]^5)))) + z3[2]^2*(z3[4]*(1 + z3[4] - z3[6])^3*
       (3 + 3*z3[4]^2 - 4*z3[4]*(-2 + z3[6]) - 4*z3[6] + z3[6]^2) + 
      z3[3]*(14*z3[4]^6 - 3*(-2 + z3[6])*(-1 + z3[6])^4 - 
        21*z3[4]^5*(-5 + 3*z3[6]) - z3[4]*(-1 + z3[6])^3*
         (115 - 77*z3[6] + 7*z3[6]^2) + z3[4]^2*(-1 + z3[6])^2*
         (326 - 286*z3[6] + 41*z3[6]^2) + z3[4]^4*(301 - 395*z3[6] + 
          112*z3[6]^2) + z3[4]^3*(431 - 897*z3[6] + 564*z3[6]^2 - 
          98*z3[6]^3)) + z3[3]^2*(24*z3[4]^6 - 3*z3[4]^5*(-73 + 37*z3[6]) - 
        2*(-1 + z3[6])^3*(70 + 2*z3[5]*(-1 + z3[6]) - 59*z3[6] + 9*z3[6]^2) + 
        12*z3[4]^4*(65 - 73*z3[6] + 17*z3[6]^2) - 4*z3[4]*(-1 + z3[6])^2*
         (-203 + 242*z3[6] - 70*z3[6]^2 + 4*z3[6]^3) - 
        6*z3[4]^3*(-240 + 431*z3[6] - 226*z3[6]^2 + 31*z3[6]^3) + 
        3*z3[4]^2*(499 - 1246*z3[6] + 1050*z3[6]^2 - 330*z3[6]^3 + 
          27*z3[6]^4)) + z3[3]^4*(5*z3[4]^6 + z3[4]^5*(60 - 24*z3[6]) + 
        z3[4]^4*(290 - 260*z3[6] + 46*z3[6]^2) + 
        z3[4]^3*(760 - 1100*z3[6] + 444*z3[6]^2 - 44*z3[6]^3) + 
        z3[4]^2*(1199 - 2436*z3[6] + 1600*z3[6]^2 - 368*z3[6]^3 + 
          20*z3[6]^4) + z3[4]*(1120 - 2921*z3[6] + 2668*z3[6]^2 - 
          998*z3[6]^3 + 136*z3[6]^4 - 5*z3[6]^5) + (-1 + z3[6])^2*
         (545 - 624*z3[6] + 183*z3[6]^2 - 13*z3[6]^3 - z3[6]^4 - z3[6]^5 + 
          z3[6]^6 + z3[5]*(-80 + 98*z3[6] - 19*z3[6]^2 + z3[6]^3 + z3[6]^4 + 
            z3[6]^5 - 2*z3[6]^6) + z3[5]^2*(5 - 6*z3[6] + z3[6]^6))) + 
      z3[3]^3*(18*z3[4]^6 + z3[4]^5*(191 - 85*z3[6]) + 
        z3[4]^4*(805 - 799*z3[6] + 160*z3[6]^2) + 
        z3[4]^3*(1805 - 2879*z3[6] + 1308*z3[6]^2 - 150*z3[6]^3) + 
        z3[4]^2*(2372 - 5284*z3[6] + 3883*z3[6]^2 - 1028*z3[6]^3 + 
          67*z3[6]^4) + z3[4]*(1755 - 4999*z3[6] + 5095*z3[6]^2 - 
          2193*z3[6]^3 + 357*z3[6]^4 - 15*z3[6]^5) + (-1 + z3[6])^2*
         (571 - 806*z3[6] + 308*z3[6]^2 - 27*z3[6]^3 - 2*z3[6]^5 + z3[6]^6 + 
          z3[5]*(-47 + 70*z3[6] - 24*z3[6]^2 + 3*z3[6]^5 - 2*z3[6]^6) + 
          z3[5]^2*(1 - z3[6] - z3[6]^5 + z3[6]^6)))) + 
    z3[2]*(-((1 + z3[3])^4*z3[4]^7) + (1 + z3[3])^3*z3[4]^6*
       (-14 + 5*z3[6] + z3[3]*(-34 + 10*z3[5] + 5*z3[6])) - 
      (1 + z3[3])^2*z3[4]^5*(55 - 59*z3[6] + 10*z3[6]^2 + 
        z3[3]*(267 - 211*z3[6] + 20*z3[6]^2 + 20*z3[5]*(-3 + 2*z3[6])) + 
        z3[3]^2*(291 + 15*z3[5]^2 - 152*z3[6] + 10*z3[6]^2 + 
          10*z3[5]*(-13 + 4*z3[6]))) + (1 + z3[3])*z3[4]^4*
       (-97 + 183*z3[6] - 96*z3[6]^2 + 10*z3[6]^3 + 
        2*z3[3]*(-367 + 580*z3[6] - 230*z3[6]^2 + 15*z3[6]^3 + 
          5*z3[5]*(13 - 19*z3[6] + 6*z3[6]^2)) + 
        z3[3]^3*(-1102 + 7*z3[5]^3 + 1147*z3[6] - 268*z3[6]^2 + 10*z3[6]^3 + 
          3*z3[5]^2*(-34 + 15*z3[6]) + z3[5]*(573 - 450*z3[6] + 
            60*z3[6]^2)) + z3[3]^2*(-1637 + 2124*z3[6] - 632*z3[6]^2 + 
          30*z3[6]^3 + z3[5]^2*(-51 + 45*z3[6]) + 
          z3[5]*(577 - 640*z3[6] + 120*z3[6]^2))) - 
      z3[4]^3*((-1 + z3[6])^2*(86 - 64*z3[6] + 5*z3[6]^2) + 
        z3[3]*(-1 + z3[6])*(-951 + 1351*z3[6] - 434*z3[6]^2 + 20*z3[6]^3 + 
          10*z3[5]*(13 - 17*z3[6] + 4*z3[6]^2)) + 
        z3[3]^4*(2234 + z3[5]^4 - 3737*z3[6] + 1755*z3[6]^2 - 232*z3[6]^3 + 
          5*z3[6]^4 + 2*z3[5]^3*(-12 + 7*z3[6]) + 
          z3[5]^2*(233 - 246*z3[6] + 45*z3[6]^2) + 
          z3[5]*(-1193 + 1665*z3[6] - 570*z3[6]^2 + 40*z3[6]^3)) + 
        z3[3]^3*(4695 + 14*z3[5]^3*(-1 + z3[6]) - 8854*z3[6] + 4857*z3[6]^2 - 
          770*z3[6]^3 + 20*z3[6]^4 + z3[5]^2*(257 - 354*z3[6] + 90*z3[6]^2) + 
          2*z3[5]*(-971 + 1593*z3[6] - 675*z3[6]^2 + 60*z3[6]^3)) + 
        z3[3]^2*(3366 - 7183*z3[6] + 4668*z3[6]^2 - 918*z3[6]^3 + 
          30*z3[6]^4 + z3[5]^2*(62 - 108*z3[6] + 45*z3[6]^2) + 
          z3[5]*(-943 + 1821*z3[6] - 990*z3[6]^2 + 120*z3[6]^3))) + 
      z3[4]^2*((-1 + z3[6])^3*(37 - 23*z3[6] + z3[6]^2) + 
        z3[3]*(-1 + z3[6])^2*(-578 + 722*z3[6] - 167*z3[6]^2 + 5*z3[6]^3 + 
          10*z3[5]*(6 - 7*z3[6] + z3[6]^2)) + 
        z3[3]^4*(-2611 + z3[5]^4*(-1 + z3[6]) + 6282*z3[6] - 4793*z3[6]^2 + 
          1283*z3[6]^3 - 98*z3[6]^4 + 2*z3[6]^5 + 
          z3[5]^3*(22 - 32*z3[6] + 7*z3[6]^2) + z3[5]^2*(-226 + 418*z3[6] - 
            186*z3[6]^2 + 15*z3[6]^3) + 2*z3[5]*(660 - 1392*z3[6] + 
            858*z3[6]^2 - 155*z3[6]^3 + 5*z3[6]^4)) + 
        z3[3]^3*(-4569 + 12128*z3[6] - 10624*z3[6]^2 + 3409*z3[6]^3 - 
          321*z3[6]^4 + 7*z3[6]^5 + z3[5]^3*(8 - 15*z3[6] + 7*z3[6]^2) + 
          z3[5]^2*(-184 + 403*z3[6] - 249*z3[6]^2 + 30*z3[6]^3) + 
          z3[5]*(1729 - 4106*z3[6] + 3057*z3[6]^2 - 710*z3[6]^3 + 
            30*z3[6]^4)) + z3[3]^2*(-2645 + 7770*z3[6] - 7839*z3[6]^2 + 
          3078*z3[6]^3 - 374*z3[6]^4 + 9*z3[6]^5 + 
          z3[5]^2*(-31 + 79*z3[6] - 63*z3[6]^2 + 15*z3[6]^3) + 
          z3[5]*(640 - 1730*z3[6] + 1551*z3[6]^2 - 490*z3[6]^3 + 
            30*z3[6]^4))) + z3[4]*(3*(-2 + z3[6])*(-1 + z3[6])^4 + 
        z3[3]*(-1 + z3[6])^3*(158 + 10*z3[5]*(-1 + z3[6]) - 173*z3[6] + 
          25*z3[6]^2) + z3[3]^2*(-1 + z3[6])*(991 - 2810*z3[6] + 
          2561*z3[6]^2 - 799*z3[6]^3 + 57*z3[6]^4 + z3[6]^5 + z3[6]^6 + 
          z3[5]^2*(5 - 11*z3[6] + 6*z3[6]^2) - z3[5]*(199 - 490*z3[6] + 
            372*z3[6]^2 - 80*z3[6]^3 + z3[6]^6)) - z3[3]^3*(-1 + z3[6])*
         (-2258 - z3[5]^3*(-1 + z3[6]) + 5713*z3[6] - 4271*z3[6]^2 + 
          987*z3[6]^3 - 53*z3[6]^4 - 3*z3[6]^5 - 2*z3[6]^6 + 
          z3[5]^2*(-55 + 105*z3[6] - 48*z3[6]^2) + 
          z3[5]*(792 - 1654*z3[6] + 977*z3[6]^2 - 129*z3[6]^3 + z3[6]^4 + 
            z3[6]^5 + 2*z3[6]^6)) + z3[3]^4*(-1635 + 5317*z3[6] - 
          5903*z3[6]^2 + 2608*z3[6]^3 - 414*z3[6]^4 + 16*z3[6]^5 + z3[6]^6 + 
          z3[6]^7 + z3[5]^3*(5 - 13*z3[6] + 8*z3[6]^2) + 
          z3[5]^2*(-95 + 263*z3[6] - 213*z3[6]^2 + 42*z3[6]^3) - 
          z3[5]*(-785 + 2247*z3[6] - 2109*z3[6]^2 + 694*z3[6]^3 - 
            60*z3[6]^4 + z3[6]^7))) + z3[3]*z3[6]*(6*(-1 + z3[6])^4 - 
        z3[3]*(-1 + z3[6])^2*(-140 + z3[5]*(4 - 5*z3[6]) + 180*z3[6] - 
          41*z3[6]^2 + z3[6]^3 + z3[6]^4) + z3[3]^2*(-1 + z3[6])*
         (-571 + 1054*z3[6] - 544*z3[6]^2 + 65*z3[6]^3 - z3[6]^4 - 
          4*z3[6]^5 + 2*z3[6]^6 + z3[5]*(47 - 83*z3[6] + 35*z3[6]^2 + 
            3*z3[6]^5 - 3*z3[6]^6) + z3[5]^2*(-1 + z3[6] - z3[6]^5 + 
            z3[6]^6)) + z3[3]^3*(545 - 1416*z3[6] + 1213*z3[6]^2 - 
          370*z3[6]^3 + 30*z3[6]^4 - 3*z3[6]^6 + 2*z3[6]^7 + 
          z3[5]*(-80 + 204*z3[6] - 155*z3[6]^2 + 30*z3[6]^3 + 3*z3[6]^6 - 
            3*z3[6]^7) + z3[5]^2*(5 - 12*z3[6] + 7*z3[6]^2 - z3[6]^6 + 
            z3[6]^7)))), y[481] -> 2 + z3[2], 
  y[482] -> -((1 + z3[2]^(-1))/(z3[3]*(z3[2] - z3[4]*z3[5]))) - 
    1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[483] -> 1 + 1/(z3[2]*z3[4]) + (1 + z3[2]^(-1))/
     (z3[3]*(z3[2] - z3[4]*z3[5])*(1 + z3[4] - z3[6])), 
  y[484] -> -1 + z3[2]*(-1 + z3[5]), 
  y[485] -> -3 + 2*z3[4] + z3[3]*(-5 + 2*z3[4] + z3[5]), 
  y[486] -> -3 + z3[4] + z3[2]*(-1 + z3[3]*(-3 + z3[5])) + 
    z3[3]*(-7 + z3[4] + 2*z3[5]), y[487] -> 1 + (z3[4] - z3[6])^(-1), 
  y[488] -> 391*z3[2]^2 + z3[2]*(818 + 427*z3[5]*(-1 + z3[6]) - 427*z3[6]) + 
    36*(1 + z3[3])*(-1 + z3[5])*(-1 + z3[6])^2, 
  y[489] -> -391 + z3[2]*(-463 + 427*z3[5]) + 36*z3[5]*(-1 + z3[6]) - 
    36*z3[6], y[490] -> -2 + 2*z3[4] - z3[4]^2 - 
    z3[3]*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) + 2*z3[6], 
  y[491] -> -1 + z3[6] + z3[3]*(-3 - z3[2] + z3[6]), 
  y[492] -> -1 + z3[4] + z3[6] + z3[3]*(-3 - z3[2] + 2*z3[4] + z3[6]), 
  y[493] -> -1 - z3[4]^2 + z3[2]*(1 + z3[4] - z3[6]) + 
    z3[4]*(-z3[5] + z3[6]), y[494] -> 2*(-1 + z3[6]) + z3[3]*(-3 + 2*z3[6]), 
  y[495] -> 3 - 3*z3[6] - z3[3]*(-5 + z3[5] + 3*z3[6]), 
  y[496] -> -427*z3[2] - 36*(-2 + z3[4] + z3[6] + 
      z3[3]*(-1 + z3[4] + z3[6])) + 
    z3[5]*(427*z3[2] + 36*(1 + z3[3])*(-1 + z3[4] + z3[6])), 
  y[497] -> -(z3[2]^2*z3[3]*(-2 + z3[5])) - 
    3*(-1 + z3[6] + z3[3]*(-3 + z3[5] + z3[6])) - 
    z3[2]*(-1 + z3[6] + z3[3]*(-7 + 3*z3[5] + z3[6])), 
  y[498] -> 1 - z3[2] - z3[4], 
  y[499] -> 5 - 5*z3[4] + z3[3]*(11 - 4*z3[4] - 3*z3[5]), 
  y[500] -> z3[2]*(6 + z3[3]*(7 - 3*z3[5])) - 
    2*(-5 + 2*z3[4] + z3[3]*(-8 + z3[4] + 3*z3[5])), 
  y[501] -> -1 - 1/(z3[2]^2*(-1 + z3[5])) - 
    (1/(z3[2]*z3[3]) + (1 + z3[2]^(-1))/(1 + z3[4] - z3[6]))/
     (z3[4]*(-1 + z3[5])), y[502] -> 1/((1 + z3[2])*z3[3]*z3[4]) + 
    (z3[4]^(-1) + (1 + z3[4] - z3[6])^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])) + 
      1/(z3[3]*z3[4]*(1 + z3[4] - z3[6])))/z3[2], 
  y[503] -> (1 + (-1 + z3[5])^(-1))/(1 + z3[2]) + 
    1/(z3[2]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[504] -> 1/(z3[2]*(-1 + z3[5])) + (1 + z3[2]^(-1))/(z3[2] - z3[4]*z3[5]), 
  y[505] -> 2 + 2*z3[2] - z3[6], y[506] -> z3[5] - z3[5]^2 - z3[6], 
  y[507] -> -1 - z3[4]*(3 + z3[5]) + z3[6], 
  y[508] -> -(z3[4]*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))) + 
    (-1 + z3[5] - z3[5]^2)*z3[6], 
  y[509] -> -4 + 3*z3[6] + z3[3]*(-5 + 3*z3[6]), 
  y[510] -> -4 + 4*z3[4] - 2*z3[4]^2 + 3*z3[6] + 
    z3[3]*(-5 + 5*z3[4] - 2*z3[4]^2 + 3*z3[6]), 
  y[511] -> -5 + 7*z3[6] + z3[3]*(-11 + 3*z3[5] + 6*z3[6]), 
  y[512] -> 2 - z3[5]^3 + z3[5]*(-2 + z3[6]) - z3[5]^2*(-2 + z3[6]) + 
    z3[4]*(1 + z3[5]*z3[6]), y[513] -> z3[4]^4*(1 + z3[5]) + 
    z3[4]*((-1 + z3[5])*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6])) - 
      z3[2]^2*(-1 + z3[6]) - z3[2]*(-1 + z3[6])^2) + 
    z3[5]*(2 + z3[5]^2 + z3[5]*(-2 + z3[6]))*z3[6] + 
    z3[4]^3*(2 - 3*z3[2] + z3[5]^2 - 2*z3[6] - z3[5]*z3[6]) + 
    z3[4]^2*(z3[2]^2 + 2*z3[5] - 2*z3[5]^2 + z3[5]^3 + 4*z3[2]*(-1 + z3[6]) + 
      (-2 + z3[6])*z3[6]), y[514] -> -2 + 2*z3[4]^3 - 
    z3[4]*(3 + z3[5]^2 - 3*z3[6]) - z3[5]*z3[6] - 
    z3[4]^2*(3 + 2*z3[5] + 2*z3[6]) - 2*z3[2]*(-1 + z3[4]^2 + z3[6] - 
      z3[4]*(2 + z3[6])), y[515] -> -6 - z3[2]^2*(1 + 3*z3[3]) + 5*z3[4] - 
    z3[4]^2 - z3[3]*(10 - 7*z3[4] + z3[4]^2 - 3*z3[6]) + 3*z3[6] + 
    z3[2]*(-4 + 2*z3[4] + z3[6] + z3[3]*(-9 + 3*z3[4] + z3[6])), 
  y[516] -> z3[4]^3*z3[5] + (1 - z3[5] + z3[5]^2)*z3[6] - 
    z3[4]^2*(-1 + z3[2] + z3[5] - z3[5]^2 + z3[5]*z3[6]) + 
    z3[4]*(z3[2]*(-1 + z3[6]) + (-1 + z3[5])*(1 - 2*z3[5] + z3[5]^2 + 
        z3[6])), y[517] -> -9 + z3[2]^2*(-2 + z3[3]*(-5 + 3*z3[5])) + 
    11*z3[6] + 3*z3[3]*(-7 + 3*z3[5] + 2*z3[6]) + 
    z3[2]*(-7 + 5*z3[6] + z3[3]*(-17 + 9*z3[5] + 2*z3[6])), 
  y[518] -> z3[2]^3*z3[3] + 3*(2 - 3*z3[6] + z3[6]^2) + 
    z3[3]*(10 - 12*z3[6] + 3*z3[6]^2) - 
    z3[2]^2*(-1 + z3[6] + z3[3]*(-5 + 2*z3[6])) + 
    z3[2]*(4 - 5*z3[6] + z3[6]^2 + z3[3]*(10 - 8*z3[6] + z3[6]^2)), 
  y[519] -> -(z3[5]*(2 + z3[5]^2 + z3[5]*(-2 + z3[6]))*z3[6]) - 
    z3[4]*(1 + z3[5]^4 + 2*z3[5]*(-2 + z3[6]) + 2*z3[5]^3*(-2 + z3[6]) + 
      z3[5]^2*(6 - 3*z3[6] + z3[6]^2)), y[520] -> -2 - z3[4], 
  y[521] -> z3[2]^(-2) + (1/(z3[2]*z3[3]) + (1 + z3[2]^(-1))/
       (1 + z3[4] - z3[6]))/z3[4], 
  y[522] -> (1/((1 + z3[2])*z3[3]*z3[4]) + 
      (z3[4]^(-1) + (1 + z3[4] - z3[6])^(-1) + 
        1/(z3[2]*(1 + z3[4] - z3[6])) + 1/(z3[3]*z3[4]*(1 + z3[4] - z3[6])))/
       z3[2])/(-1 + z3[5]) + (z3[4] - z3[6])^(-1), 
  y[523] -> (1/(z3[3]*(-1 + z3[5])) + 
      1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
         z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])))/(1 + z3[2]) + 
    1/(z3[2]^2*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[524] -> -1 - 2*z3[3]*(3 + z3[2] - z3[6]) + 4*z3[6], 
  y[525] -> -1 + 3*z3[4] - 2*z3[3]*(3 + z3[2] - 2*z3[4] - z3[6]) + 4*z3[6], 
  y[526] -> -2 + 2*z3[4] - 3*z3[4]^2 - 2*z3[3]*(3 - 3*z3[4] + z3[4]^2 - 
      2*z3[6]) + 5*z3[6], y[527] -> -2 + 5*z3[6] + z3[3]*(-6 + 4*z3[6]), 
  y[528] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
    z3[3]*(3 + 2*z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2 - 
      z3[2]*(-1 + z3[4] + z3[6])), 
  y[529] -> 2*z3[4]^2 - z3[4]^3 + 2*z3[4]*(-1 + z3[6]) + 2*(-1 + z3[6])^2 + 
    z3[3]*(3 + 3*z3[4]^2 - z3[4]^3 - 5*z3[6] + 2*z3[6]^2 + 
      z3[4]*(-3 + 2*z3[6])), 
  y[530] -> -((1 + z3[2]^(-1))/(z3[2]*z3[3]*(-1 + z3[5]))) - 
    1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])*(z3[4] - z3[6])), 
  y[531] -> 6 + 3*z3[4] - z3[6], y[532] -> -6 - 3*z3[4] + z3[6], 
  y[533] -> 3 + 4*z3[3], y[534] -> -1 + z3[4] - (7*z3[4]^2)/6 - 
    (2*z3[3]*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]))/3 + 2*z3[6], 
  y[535] -> -3 - 4*z3[3]*(3 + z3[2] - z3[6]) + 9*z3[6], 
  y[536] -> -3 + 7*z3[4] - 4*z3[3]*(3 + z3[2] - 2*z3[4] - z3[6]) + 9*z3[6], 
  y[537] -> -3 + 6*z3[6] + z3[3]*(-6 + 4*z3[6]), 
  y[538] -> 2 - z3[2]*(-2 + z3[5]), 
  y[539] -> z3[2]^4 + (1 + z3[3])*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])*
     (-1 + z3[6]) - z3[2]^3*(-3 + z3[4] + z3[3]*(-1 + z3[6]) + z3[6]) + 
    z3[2]*(-1 + z3[6])*(-1 + z3[4] + z3[4]^2 + z3[3]*(-1 + z3[6]) - 
      z3[4]*z3[6]) + z3[2]^2*(3 - z3[4] - 2*z3[6] + 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[540] -> -2*z3[2]^8 + z3[2]^7*(2*z3[4] + 5*(-3 + z3[6]) + 
      z3[3]*(-4 + 3*z3[6])) + z3[2]^6*(-43 + 2*z3[4]^2 + 29*z3[6] - 
      3*z3[6]^2 + z3[4]*(5 + z3[6]) + z3[3]*(-24 + 30*z3[6] - 8*z3[6]^2) - 
      z3[3]^2*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^5*(-63 + 7*z3[4]^2 - 2*z3[4]^3 + 68*z3[6] - 19*z3[6]^2 + 
      2*z3[6]^3 + 3*z3[4]*(1 + z3[6]^2) + 
      z3[3]^2*(-9 + 20*z3[6] - 14*z3[6]^2 + 3*z3[6]^3) + 
      z3[3]*(-55 + 96*z3[6] - 48*z3[6]^2 + 6*z3[6]^3)) + 
    z3[2]^3*(-25 + 62*z3[6] - 60*z3[6]^2 + 29*z3[6]^3 - 6*z3[6]^4 + 
      z3[3]^2*(-1 + z3[6])^3*(14 - 9*z3[6] + z3[6]^2) + 
      z3[4]^3*(-3 - 4*z3[6] + 3*z3[6]^2) - 
      z3[4]^2*(-2 + 12*z3[6] - 11*z3[6]^2 + z3[6]^3) + 
      z3[3]*(-1 + z3[6])^2*(-39 + 39*z3[6] - 13*z3[6]^2 + 2*z3[6]^3) - 
      z3[4]*(1 + 9*z3[6] - 11*z3[6]^2 + z3[6]^4)) - 
    z3[2]^4*(52 + 5*z3[4]^3 - 85*z3[6] + 48*z3[6]^2 - 14*z3[6]^3 + 
      2*z3[6]^4 + z3[4]^2*(-7 + 4*z3[6] - 3*z3[6]^2) + 
      z3[3]^2*(-1 + z3[6])^2*(16 - 15*z3[6] + 3*z3[6]^2) + 
      z3[4]*(1 + 7*z3[6] - 11*z3[6]^2 + z3[6]^3) + 
      z3[3]*(63 - 145*z3[6] + 111*z3[6]^2 - 32*z3[6]^3 + 3*z3[6]^4)) + 
    z3[2]*(z3[4]^6*(4 - 3*z3[6]) + 2*z3[3]*(-1 + z3[6])^5 + 
      z3[3]^2*(-1 + z3[6])^5 - (-1 + z3[6])^3*(-1 + 2*z3[6]) - 
      z3[4]*(-1 + z3[6])^2*z3[6]*(2 - 7*z3[6] + 4*z3[6]^2) + 
      z3[4]^5*(16 - 21*z3[6] + 6*z3[6]^2) + 
      z3[4]^4*(21 - 51*z3[6] + 35*z3[6]^2 - 6*z3[6]^3) + 
      z3[4]^3*(10 - 49*z3[6] + 65*z3[6]^2 - 33*z3[6]^3 + 6*z3[6]^4) + 
      z3[4]^2*(1 - 18*z3[6] + 45*z3[6]^2 - 44*z3[6]^3 + 19*z3[6]^4 - 
        3*z3[6]^5)) + z3[2]^2*(2*z3[3]^2*(-3 + z3[6])*(-1 + z3[6])^4 + 
      z3[4]^4*(-2 - z3[6] + 2*z3[6]^2) + z3[3]*(-1 + z3[6])^3*
       (13 - 12*z3[6] + 4*z3[6]^2) + z3[4]^3*(-5 - 2*z3[6] + 5*z3[6]^2) - 
      (-1 + z3[6])^2*(7 - 12*z3[6] + 6*z3[6]^2) - 
      z3[4]^2*(4 + z3[6] - 5*z3[6]^2 + z3[6]^3) + 
      z3[4]*(-1 + z3[6] - 3*z3[6]^3 + 5*z3[6]^4 - 2*z3[6]^5)) + 
    z3[4]*(1 + z3[4] - z3[6])^2*(z3[4]^4*(4 - 3*z3[6]) - 
      (-1 + z3[6])^2*(-1 + 2*z3[6]) - z3[4]*(-1 + z3[6])^2*(-5 + 6*z3[6]) + 
      z3[4]^3*(14 - 13*z3[6] + z3[6]^2) + 
      z3[4]^2*(14 - 23*z3[6] + 14*z3[6]^2 - 4*z3[6]^3) + 
      z3[3]^2*(1 + z3[4])*(-1 + z3[6])*(z3[4]^2*(-2 + z3[6]) - 
        (-1 + z3[6])^2 - z3[4]*(3 - 4*z3[6] + z3[6]^2)) + 
      z3[3]*(z3[4]^4*(4 - 3*z3[6]) - (-1 + z3[6])^2*(-2 + 3*z3[6]) - 
        z3[4]*(-1 + z3[6])^2*(-9 + 8*z3[6]) + 2*z3[4]^3*
         (8 - 8*z3[6] + z3[6]^2) + z3[4]^2*(19 - 33*z3[6] + 20*z3[6]^2 - 
          5*z3[6]^3))) + z3[5]*(z3[2]^8 + 
      z3[2]^7*(8 - 2*z3[4] - 2*z3[3]*(-1 + z3[6]) - 5*z3[6]) + 
      z3[2]^6*(22 - 5*z3[4] + z3[3]^2*(-1 + z3[6])^2 - 24*z3[6] + 5*z3[6]^2 + 
        4*z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)) + (1 + z3[3])*z3[4]^2*
       (1 + z3[4] - z3[6])^2*(-1 + z3[6])*(2*z3[4]^3 + 
        z3[4]^2*(7 - 3*z3[6]) - z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*
         (-1 + z3[6]) + 2*(-1 + z3[6])*z3[6] + 
        z3[4]*(5 - 6*z3[6] + 3*z3[6]^2)) + z3[2]*z3[4]*(-1 + z3[6])*
       (2*z3[4]^5 + z3[4]^4*(8 - 6*z3[6]) + (-1 + z3[6])^2*z3[6]*
         (1 + z3[6]) + z3[4]*(-1 + z3[6])^2*(-1 - 3*z3[6] + 2*z3[6]^2) + 
        z3[4]^3*(9 - 19*z3[6] + 8*z3[6]^2) + z3[4]^2*(2 - 15*z3[6] + 
          17*z3[6]^2 - 6*z3[6]^3)) - z3[2]^2*(-1 + z3[6])*
       (z3[3]*(-1 + z3[6])^4 + z3[3]^2*(-1 + z3[6])^4 - 
        (-1 + z3[6])^2*z3[6] - z3[4]*(-1 + z3[6])*z3[6]^3 + 
        z3[4]^4*(1 + z3[6]) + z3[4]^3*(2 + 3*z3[6] - z3[6]^2) + 
        z3[4]^2*(1 + 3*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
      z3[2]^4*(17 + 3*z3[4]^3 - z3[4]^4 - 2*z3[4]^2*(-1 + z3[6])^2 + 
        3*z3[3]^2*(-2 + z3[6])*(-1 + z3[6])^3 - 35*z3[6] + 24*z3[6]^2 - 
        7*z3[6]^3 + z3[6]^4 + z3[3]*(-1 + z3[6])^2*(23 - 19*z3[6] + 
          3*z3[6]^2) + z3[4]*(1 + 2*z3[6] - 6*z3[6]^2 + 2*z3[6]^3)) + 
      z3[2]^3*(-z3[4]^4 - z3[3]^2*(-4 + z3[6])*(-1 + z3[6])^4 + 
        z3[4]^3*(1 + 2*z3[6] - 2*z3[6]^2) - z3[3]*(-1 + z3[6])^3*
         (9 - 5*z3[6] + z3[6]^2) + 2*(-1 + z3[6])^2*(2 - 2*z3[6] + z3[6]^2) + 
        z3[4]^2*(-1 + 7*z3[6] - 8*z3[6]^2 + 2*z3[6]^3) + 
        z3[4]*(1 + 3*z3[6] - 7*z3[6]^2 + 3*z3[6]^3)) - 
      z3[2]^5*(-28 - 2*z3[4]^3 - z3[4]^2*(-1 + z3[6]) + 43*z3[6] - 
        18*z3[6]^2 + 2*z3[6]^3 + z3[3]^2*(-1 + z3[6])^2*(-4 + 3*z3[6]) + 
        z3[4]*(3 + z3[6]^2) + z3[3]*(-25 + 56*z3[6] - 39*z3[6]^2 + 
          8*z3[6]^3))), y[541] -> 1 + 2*z3[2]^6 + 6*z3[4] + 19*z3[4]^2 + 
    28*z3[4]^3 + 17*z3[4]^4 - z3[3]^2*z3[4]^4 + 4*z3[4]^5 - 5*z3[6] - 
    25*z3[4]*z3[6] - 53*z3[4]^2*z3[6] - 50*z3[4]^3*z3[6] - 20*z3[4]^4*z3[6] - 
    3*z3[4]^5*z3[6] + 9*z3[6]^2 + 38*z3[4]*z3[6]^2 + 54*z3[4]^2*z3[6]^2 + 
    28*z3[4]^3*z3[6]^2 + 4*z3[4]^4*z3[6]^2 - 7*z3[6]^3 - 25*z3[4]*z3[6]^3 - 
    24*z3[4]^2*z3[6]^3 - 5*z3[4]^3*z3[6]^3 + 2*z3[6]^4 + 6*z3[4]*z3[6]^4 + 
    4*z3[4]^2*z3[6]^4 - z3[2]^5*(-13 + 2*z3[4] + 5*z3[6] + 
      z3[3]*(-2 + 2*z3[4] + z3[6])) + 
    z3[2]^4*(z3[3]^2*z3[4]*(-2*z3[4] + z3[6]) - z3[4]*(1 + 3*z3[6]) + 
      3*(10 - 8*z3[6] + z3[6]^2) + z3[3]*(9 + 4*z3[4]^2 + 
        z3[4]*(-7 + z3[6]) - 11*z3[6] + 3*z3[6]^2)) + 
    z3[3]*((-1 + z3[6])^4 + z3[4]^4*(-3 + z3[6])*z3[6] + 
      z3[4]*(-1 + z3[6])^3*(-5 + 2*z3[6]) + z3[4]^2*(-1 + z3[6])^2*
       (9 - 7*z3[6] + z3[6]^2) + z3[4]^3*(7 - 15*z3[6] + 10*z3[6]^2 - 
        2*z3[6]^3)) + z3[2]^3*(33 + z3[4]^2*(4 - 3*z3[6]) - 44*z3[6] + 
      16*z3[6]^2 - 2*z3[6]^3 + z3[4]*(11 - 15*z3[6] + 2*z3[6]^2) + 
      z3[3]^2*z3[4]*(4*z3[4]^2 + z3[6] - z3[4]*(3 + 2*z3[6])) + 
      z3[3]*(16 + 6*z3[4]^2 - 31*z3[6] + 18*z3[6]^2 - 3*z3[6]^3 + 
        z3[4]*(-7 + 3*z3[6]))) + z3[2]*(-3*z3[4]^4*(-1 + z3[6]) + 
      z3[3]^2*z3[4]^3*(2 - 3*z3[4] + z3[6]) + 
      z3[4]^3*(17 - 18*z3[6] + 3*z3[6]^2) + (-1 + z3[6])^2*
       (6 - 9*z3[6] + 4*z3[6]^2) + z3[4]^2*(24 - 39*z3[6] + 19*z3[6]^2 - 
        3*z3[6]^3) + z3[4]*(14 - 36*z3[6] + 35*z3[6]^2 - 16*z3[6]^3 + 
        3*z3[6]^4) + z3[3]*(-4*z3[4]^4 - 2*z3[4]^2*(-2 + z3[6])^2*
         (-1 + z3[6]) + 2*(-3 + z3[6])*(-1 + z3[6])^3 + 
        z3[4]*(-1 + z3[6])^2*(8 - 7*z3[6] + z3[6]^2) + 
        z3[4]^3*(5 - 3*z3[6] + z3[6]^2))) + 
    z3[2]^2*(19 + z3[4]^3*(5 - 4*z3[6]) - 41*z3[6] + 32*z3[6]^2 - 
      12*z3[6]^3 + 2*z3[6]^4 + z3[4]^2*(17 - 18*z3[6] + 3*z3[6]^2) - 
      2*z3[4]*(-10 + 16*z3[6] - 7*z3[6]^2 + z3[6]^3) - 
      z3[3]^2*z3[4]^2*(1 + 2*z3[4]^2 + 2*z3[6] - z3[4]*(6 + z3[6])) + 
      z3[3]*(3*z3[4]^3 - 2*z3[4]^4 + (-1 + z3[6])^2*(14 - 9*z3[6] + 
          z3[6]^2) + z3[4]^2*(5 - 4*z3[6] + z3[6]^2) - 
        2*z3[4]*(-1 + 4*z3[6] - 4*z3[6]^2 + z3[6]^3))) - 
    z3[5]*(z3[2]^6 - z3[2]^5*(-7 + 2*z3[4] + 5*z3[6] + 
        z3[3]*(-1 + z3[4] + z3[6])) - z3[4]*(1 + z3[4] - z3[6])*(-1 + z3[6])*
       (2*z3[4]^3 + z3[4]^2*(7 - 3*z3[6]) - z3[3]*(1 + z3[4])*
         (1 + z3[4] - z3[6])*(-1 + z3[6]) + 2*(-1 + z3[6])*z3[6] + 
        z3[4]*(5 - 6*z3[6] + 3*z3[6]^2)) + 
      z3[2]^3*(13 + z3[3]^2*z3[4]^2*(-1 + 2*z3[4]) - 
        z3[3]*(z3[4]^3 + z3[4]^2*(-4 + z3[6]) - 2*z3[4]*(-1 + z3[6]) + 
          3*(-2 + z3[6])*(-1 + z3[6])^2) + z3[4]^2*(3 - 2*z3[6]) - 24*z3[6] + 
        13*z3[6]^2 - 2*z3[6]^3 + z3[4]*(6 - 11*z3[6] + 4*z3[6]^2)) + 
      z3[2]^4*(15 + z3[4]^2 - z3[3]^2*z3[4]^2 - 19*z3[6] + 5*z3[6]^2 - 
        z3[4]*(2 + z3[6]) + z3[3]*(4 + 3*z3[4]^2 - 7*z3[6] + 3*z3[6]^2 + 
          z3[4]*(-3 + 2*z3[6]))) + z3[2]^2*(-(z3[3]^2*(-2 + z3[4])*z3[4]^3) + 
        (-1 + z3[6])*(-4 - 2*z3[4]^3 + 4*z3[4]^2*(-2 + z3[6]) + 7*z3[6] - 
          4*z3[6]^2 + z3[6]^3 + z3[4]*(-10 + 11*z3[6] - 3*z3[6]^2)) + 
        z3[3]*(-z3[4]^3 - z3[4]^4 - 2*z3[4]*(-1 + z3[6])^3 + 
          (-4 + z3[6])*(-1 + z3[6])^3 + z3[4]^2*(2 - 3*z3[6] + z3[6]^2))) + 
      z3[2]*(-(z3[3]^2*z3[4]^4) + z3[3]*(-z3[4]^4 + z3[4]^3*(-1 + z3[6])^2 + 
          z3[4]*(-3 + z3[6])*(-1 + z3[6])^3 + (-1 + z3[6])^4 - 
          z3[4]^2*(-1 + z3[6])^2*(-3 + 2*z3[6])) + (-1 + z3[6])*
         (-2*z3[4]^4 + 4*z3[4]^3*(-2 + z3[6]) + (-1 + z3[6])^2*z3[6] - 
          2*z3[4]^2*(5 - 6*z3[6] + 2*z3[6]^2) + z3[4]*(-4 + 9*z3[6] - 
            7*z3[6]^2 + 2*z3[6]^3)))), 
  y[542] -> z3[4]^(-1) + (1 + z3[3]^(-1))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[543] -> (1 + z3[3]^(-1))/(z3[2]*(-1 + z3[5])) + 
    (1 + 1/(z3[4]*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[544] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + (z3[2]^2*z3[3] - z3[2]*z3[4] - 
      3*z3[2]*z3[3]*z3[4] - z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]^2*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[545] -> z3[2] + z3[4], y[546] -> -2 + z3[4], y[547] -> -z3[2] + z3[4], 
  y[548] -> -1 + z3[2] + z3[2]^2 - z3[4] + z3[6], 
  y[549] -> -3 - z3[2]^2 - z3[4]^2 + 2*z3[6] + 2*z3[4]*z3[6] + 
    z3[2]*(-3 + 2*z3[4] + z3[6]), y[550] -> z3[2]^2 - z3[4] + z3[6] + 
    z3[2]*(-2 - 4*z3[4] + 4*z3[6]), y[551] -> (1 + z3[4])^2*(-1 + z3[6])^2 - 
    z3[2]^3*(-1 + z3[4] + z3[6]) + z3[2]^2*(3 - 2*z3[4] + 2*z3[4]^2 - 
      4*z3[6] + z3[6]^2) + z3[2]*(3 - z3[4]^3 - 5*z3[6] + 
      z3[4]*(-2 + z3[6])*z3[6] + 2*z3[6]^2 + z3[4]^2*(1 + z3[6])), 
  y[552] -> -(-1 + z3[6])^2 + z3[4]^3*(z3[3]*(-1 + z3[6]) + z3[6]) + 
    z3[2]^3*(-1 + z3[3] + 2*z3[4] + z3[6] - z3[3]*z3[6]) + 
    z3[2]^2*(-3 + 7*z3[4] - 4*z3[4]^2 + 4*z3[6] - z3[6]^2 + 
      z3[3]*(3 - 4*z3[6] + z3[6]^2)) - 
    z3[4]^2*(z3[3]*(3 - 4*z3[6] + z3[6]^2) + 2*(2 - 2*z3[6] + z3[6]^2)) - 
    z3[4]*(2 - 7*z3[6] + 4*z3[6]^2 + z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)) + 
    z3[2]*(-3 + 2*z3[4]^3 + 5*z3[6] - 2*z3[6]^2 - 2*z3[4]^2*(3 + z3[6]) + 
      z3[4]*(3 + 5*z3[6] - 2*z3[6]^2) + z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[553] -> z3[4]*(1 + z3[4])^2*(z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6])*
     (-1 + z3[6])^2 - z3[2]^4*(z3[3]*(-1 + z3[6])^2 - 
      z3[4]*(-1 + z3[4] + z3[6])) + 
    z3[2]^3*(z3[3]*(-3 + z3[6])*(-1 + z3[6])^2 + 
      z3[4]*(-3 + 3*z3[4] - 2*z3[4]^2 + 3*z3[6])) + 
    z3[2]^2*(z3[3]*(-1 + z3[6])^2*(-3 + 2*z3[6]) + 
      z3[4]*(-3 + 3*z3[4] + z3[4]^3 + 2*z3[6] + 2*z3[6]^2 - z3[6]^3 - 
        z3[4]^2*(3 + z3[6]))) + z3[2]*(z3[3]*(-1 + z3[6])^3 + 
      z3[4]*(-1 + z3[4]^3 - z3[6] + 4*z3[6]^2 - 2*z3[6]^3 - 
        z3[4]^2*(1 + z3[6]) - z3[4]*(-1 + z3[6] - 2*z3[6]^2 + z3[6]^3))), 
  y[554] -> z3[2]^3*(z3[4]*(3 - 3*z3[4] + 2*z3[4]^2 - 3*z3[6]) - 
      z3[3]*(-3 + z3[6])*(-1 + z3[6])^2) - z3[4]*(1 + z3[4])^2*
     (z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6])*(-1 + z3[6])^2 + 
    z3[2]^4*(z3[3]*(-1 + z3[6])^2 - z3[4]*(-1 + z3[4] + z3[6])) + 
    z3[2]^2*(-(z3[3]*(-1 + z3[6])^2*(-3 + 2*z3[6])) + 
      z3[4]*(3 - 3*z3[4] - z3[4]^3 - 2*z3[6] - 2*z3[6]^2 + z3[6]^3 + 
        z3[4]^2*(3 + z3[6]))) + z3[2]*(-(z3[3]*(-1 + z3[6])^3) + 
      z3[4]*(1 - z3[4]^3 + z3[6] - 4*z3[6]^2 + 2*z3[6]^3 + 
        z3[4]^2*(1 + z3[6]) + z3[4]*(-1 + z3[6] - 2*z3[6]^2 + z3[6]^3))), 
  y[555] -> z3[2] - z3[2]^2 + z3[4]*(-3 + z3[5] - z3[6]) + z3[6] - 
    z3[2]*z3[6], y[556] -> -z3[2]^2 + z3[2]*(-2 + z3[4]) + z3[4]*(1 + z3[5]), 
  y[557] -> -z3[2] + z3[4] - z3[6], 
  y[558] -> z3[4]^2 + z3[6]^2 + z3[4]*(1 + z3[6]), 
  y[559] -> -3 - z3[2]^2 + z3[4]^2*(-3 + z3[5]) + 
    z3[2]*(-3 + 2*z3[4] + z3[6]) + z3[4]*(2 - 2*z3[5] + 3*z3[6]), 
  y[560] -> -z3[2]^3 + z3[2]^2*(2 + 5*z3[4] - 4*z3[6]) + 
    z3[4]*(-3 + 3*z3[4]^2*z3[5] + z3[4]*(-4 - 3*z3[5]*(-1 + z3[6])) + 
      4*z3[6]) - z3[2]*(-3 + z3[4] + 7*z3[4]^2 + 4*z3[6] - 7*z3[4]*z3[6]), 
  y[561] -> z3[4]^3 + z3[6]^3 + z3[4]^2*(2 + z3[6]) + 
    z3[4]*(1 + z3[6] + z3[6]^2), 
  y[562] -> z3[2]^4 + z3[2]^3*(2 - 3*z3[4] + z3[6]) + 
    z3[2]^2*(1 + 3*z3[4]^2 + 2*z3[6] - 2*z3[4]*(3 + z3[6])) + 
    z3[2]*(-z3[4]^3 + z3[6] + z3[4]^2*(6 + z3[6]) - z3[4]*(3 + 4*z3[6])) - 
    z3[4]*(z3[4]^2*(1 + z3[5]) + z3[6] - z3[4]*(2 + z3[6] + z3[5]*z3[6])), 
  y[563] -> z3[3]*z3[4]^4*(1 + z3[5]) - (8 + z3[5] - 3*z3[6])*
     (-1 + z3[6])^2 + z3[2]^3*(-1 + z3[4] + z3[6]) + 
    z3[4]^3*(2 + z3[5] - z3[3]*z3[6] - z3[3]*z3[5]*z3[6]) + 
    z3[2]^2*(-5 + (-3 + z3[3])*z3[4]^2 - z3[4]*(-4 + z3[6]) + 7*z3[6] - 
      2*z3[6]^2) + z3[4]*(-1 + z3[6])*(2 - z3[5] - 5*z3[6] + z3[6]^2) - 
    z3[4]^2*(3 + z3[5] - 2*z3[6] + z3[6]^2) - 
    z3[2]*(10 + (-2 + 3*z3[3])*z3[4]^3 - 18*z3[6] + 9*z3[6]^2 - z3[6]^3 + 
      z3[4]^2*(6 + z3[6] - 2*z3[3]*z3[6]) + z3[4]*(-5 + z3[6] + z3[6]^2)), 
  y[564] -> z3[4]^4*z3[5] + (8 + z3[5] - 3*z3[6])*(-1 + z3[6])^2 - 
    z3[2]^3*(-1 + z3[3] + 2*z3[4] + z3[6] - z3[3]*z3[6]) - 
    z3[4]^3*(1 + z3[3]*(-1 + z3[6]) + z3[6] + z3[5]*(3 + z3[6])) + 
    z3[2]^2*(5 + 5*z3[4]^2 + z3[4]*(-9 + z3[6]) - 7*z3[6] + 2*z3[6]^2 - 
      z3[3]*(3 - 4*z3[6] + z3[6]^2)) + z3[4]^2*(6 + z3[5] - 4*z3[6] + 
      2*z3[5]*z3[6] + 2*z3[6]^2 + z3[3]*(3 - 4*z3[6] + z3[6]^2)) + 
    z3[4]*(2 + z3[5]*(-1 + z3[6]) - 10*z3[6] + 8*z3[6]^2 - z3[6]^3 + 
      z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)) - 
    z3[2]*(-10 + z3[4]^3*(3 + z3[5]) + 18*z3[6] - 9*z3[6]^2 + z3[6]^3 - 
      2*z3[4]^2*(5 + z3[5] + z3[6]) + z3[4]*(8 + 2*z3[6] - 2*z3[6]^2) + 
      z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[565] -> z3[2]^4 + (1 + z3[3])*z3[4]*(3 + z3[4]^2 - z3[4]*(-3 + z3[6]) - 
      2*z3[6])*(-1 + z3[6]) - z3[2]^3*(-4 + 2*z3[4] + z3[3]*(-1 + z3[6]) + 
      z3[6]) + z3[2]^2*(6 + z3[4]^2 - 3*z3[6] - z3[4]*(3 + z3[6]) + 
      z3[3]*(3 - 4*z3[6] + z3[6]^2)) + z3[2]*(3 - 2*z3[6] + z3[4]^2*z3[6] - 
      z3[4]*(3 - 2*z3[6] + z3[6]^2) + z3[3]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[566] -> 9 + 2*z3[2]^6 + 29*z3[4] + 57*z3[4]^2 + 52*z3[4]^3 + 24*z3[4]^4 + 
    4*z3[4]^5 - 32*z3[6] - 84*z3[4]*z3[6] - 122*z3[4]^2*z3[6] - 
    83*z3[4]^3*z3[6] - 26*z3[4]^4*z3[6] - 3*z3[4]^5*z3[6] + 43*z3[6]^2 + 
    92*z3[4]*z3[6]^2 + 93*z3[4]^2*z3[6]^2 + 39*z3[4]^3*z3[6]^2 + 
    5*z3[4]^4*z3[6]^2 - 26*z3[6]^3 - 46*z3[4]*z3[6]^3 - 31*z3[4]^2*z3[6]^3 - 
    6*z3[4]^3*z3[6]^3 + 6*z3[6]^4 + 9*z3[4]*z3[6]^4 + 4*z3[4]^2*z3[6]^4 - 
    z3[2]^5*(-17 + 4*z3[4] + 6*z3[6] + z3[3]*(-2 + 2*z3[4] + z3[6])) + 
    z3[2]^4*(52 + 2*z3[4]^2 - 38*z3[6] + 5*z3[6]^2 - z3[4]*(10 + 3*z3[6]) + 
      z3[3]*(11 - 9*z3[4] + 6*z3[4]^2 - 12*z3[6] + 3*z3[6]^2)) + 
    z3[3]*((-1 + z3[6])^3*(-7 + 3*z3[6]) + z3[4]^4*(2 - 3*z3[6] + z3[6]^2) + 
      z3[4]*(-1 + z3[6])^2*(13 - 14*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(8 - 18*z3[6] + 11*z3[6]^2 - 2*z3[6]^3) + 
      z3[4]^2*(17 - 41*z3[6] + 34*z3[6]^2 - 11*z3[6]^3 + z3[6]^4)) + 
    z3[2]^3*(79 - 3*z3[4]^2*(-3 + z3[6]) - 92*z3[6] + 29*z3[6]^2 - 
      3*z3[6]^3 + z3[4]*(3 - 19*z3[6] + 3*z3[6]^2) + 
      z3[3]*(25 - 6*z3[4]^3 - 42*z3[6] + 21*z3[6]^2 - 3*z3[6]^3 + 
        2*z3[4]*(-7 + 2*z3[6]) + z3[4]^2*(14 + 3*z3[6]))) + 
    z3[2]^2*(66 + z3[4]^3*(4 - 3*z3[6]) - 113*z3[6] + 65*z3[6]^2 - 
      17*z3[6]^3 + 2*z3[6]^4 + z3[4]^2*(28 - 25*z3[6] + 4*z3[6]^2) + 
      z3[4]*(33 - 57*z3[6] + 23*z3[6]^2 - 3*z3[6]^3) + 
      z3[3]*(30 + 2*z3[4]^4 - 68*z3[6] + 51*z3[6]^2 - 14*z3[6]^3 + z3[6]^4 - 
        z3[4]^3*(9 + 2*z3[6]) + z3[4]^2*(15 - 2*z3[6] + z3[6]^2) - 
        z3[4]*(5 + 4*z3[6] - 8*z3[6]^2 + 2*z3[6]^3))) + 
    z3[2]*(31 + z3[4]^4*(4 - 3*z3[6]) - 77*z3[6] + 72*z3[6]^2 - 32*z3[6]^3 + 
      6*z3[6]^4 + z3[4]^3*(21 - 23*z3[6] + 4*z3[6]^2) + 
      z3[4]^2*(50 - 71*z3[6] + 29*z3[6]^2 - 4*z3[6]^3) + 
      3*z3[4]*(14 - 29*z3[6] + 21*z3[6]^2 - 7*z3[6]^3 + z3[6]^4) + 
      z3[3]*(2*z3[4]^4 + z3[4]^3*(-2 - 5*z3[6] + z3[6]^2) + 
        (-1 + z3[6])^2*(20 - 17*z3[6] + 3*z3[6]^2) + 
        z3[4]^2*(15 - 21*z3[6] + 11*z3[6]^2 - 2*z3[6]^3) + 
        z3[4]*(10 - 31*z3[6] + 31*z3[6]^2 - 11*z3[6]^3 + z3[6]^4))) - 
    z3[5]*(z3[2]^6 - z3[2]^5*(z3[3]*(-1 + z3[4] + z3[6]) + 
        3*(-3 + z3[4] + 2*z3[6])) + z3[2]^4*(26 - 7*z3[4] + 3*z3[4]^2 - 
        30*z3[6] + 7*z3[6]^2 + z3[3]*(5 + 4*z3[4]^2 + 2*z3[4]*(-2 + z3[6]) - 
          8*z3[6] + 3*z3[6]^2)) - (1 + z3[4])*(1 + z3[4] - z3[6])*
       (-1 + z3[6])*(2*z3[4]^3 - 4*z3[4]^2*(-2 + z3[6]) - 
        z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*(-1 + z3[6]) + 
        (-1 + z3[6])*z3[6] + z3[4]*(6 - 7*z3[6] + 3*z3[6]^2)) - 
      z3[2]^3*(-34 + z3[4]^3 + 55*z3[6] - 25*z3[6]^2 + 3*z3[6]^3 + 
        z3[4]^2*(-7 + 2*z3[6]) + z3[4]*(-2 + 12*z3[6] - 5*z3[6]^2) + 
        z3[3]*(-10 + 5*z3[4]^3 + z3[4]*(5 - 4*z3[6]) + z3[4]^2*(-7 + z3[6]) + 
          22*z3[6] - 15*z3[6]^2 + 3*z3[6]^3)) + 
      z3[2]^2*(21 + z3[4]^3*(1 - 2*z3[6]) - 45*z3[6] + 32*z3[6]^2 - 
        9*z3[6]^3 + z3[6]^4 + z3[4]^2*(13 - 16*z3[6] + 5*z3[6]^2) + 
        z3[4]*(18 - 38*z3[6] + 23*z3[6]^2 - 4*z3[6]^3) + 
        z3[3]*(-6*z3[4]^3 + 2*z3[4]^4 + (-1 + z3[6])^2*(10 - 8*z3[6] + 
            z3[6]^2) + z3[4]^2*(5 - 4*z3[6] + z3[6]^2) - 
          2*z3[4]*z3[6]*(2 - 3*z3[6] + z3[6]^2))) + 
      z3[2]*(-((1 + z3[4])*(-1 + z3[6])*(5 + 2*z3[4]^3 + 
           z3[4]^2*(9 - 5*z3[6]) - 10*z3[6] + 7*z3[6]^2 - 2*z3[6]^3 + 
           z3[4]*(12 - 15*z3[6] + 5*z3[6]^2))) + 
        z3[3]*(2*z3[4]^4 + z3[4]*(-5 + z3[6])*(-1 + z3[6])^3 + 
          z3[4]^3*(-2 + z3[6])*z3[6] + (-1 + z3[6])^3*(-5 + 2*z3[6]) + 
          z3[4]^2*(5 - 11*z3[6] + 8*z3[6]^2 - 2*z3[6]^3)))), 
  y[567] -> -2*z3[2]^8 + z3[2]^7*(-19 + 4*z3[4] + 6*z3[6] + 
      z3[3]*(-4 + 3*z3[6])) + z3[2]^6*(-69 + 44*z3[6] - 5*z3[6]^2 + 
      z3[4]*(16 + z3[6]) + z3[3]*(-30 + 36*z3[6] - 9*z3[6]^2) - 
      z3[3]^2*(2 - 3*z3[6] + z3[6]^2)) + 
    z3[2]^5*(-131 - 4*z3[4]^3 + 130*z3[6] - 34*z3[6]^2 + 3*z3[6]^3 + 
      z3[4]^2*(2 + z3[6]) + z3[4]*(24 - z3[6] + 3*z3[6]^2) + 
      z3[3]^2*(-11 + 23*z3[6] - 15*z3[6]^2 + 3*z3[6]^3) + 
      z3[3]*(-88 + 144*z3[6] - 67*z3[6]^2 + 8*z3[6]^3)) - 
    z3[2]^4*(145 - 2*z3[4]^4 - 205*z3[6] + 94*z3[6]^2 - 20*z3[6]^3 + 
      2*z3[6]^4 + 2*z3[4]^3*(6 + z3[6]) + z3[4]^2*(-4 + z3[6] - 3*z3[6]^2) + 
      z3[4]*(-16 + 14*z3[6] - 17*z3[6]^2 + 2*z3[6]^3) + 
      z3[3]^2*(25 - 67*z3[6] + 63*z3[6]^2 - 24*z3[6]^3 + 3*z3[6]^4) + 
      z3[3]*(134 - 281*z3[6] + 193*z3[6]^2 - 49*z3[6]^3 + 4*z3[6]^4)) + 
    z3[2]*(z3[4]^6*(4 - 3*z3[6]) + z3[3]^2*(-1 + z3[6])^4*(-7 + 3*z3[6]) + 
      z3[3]*(-1 + z3[6])^3*(16 - 17*z3[6] + 6*z3[6]^2) - 
      (-1 + z3[6])^2*(9 - 14*z3[6] + 6*z3[6]^2) + 
      z3[4]^5*(22 - 27*z3[6] + 7*z3[6]^2) + 
      z3[4]^4*(44 - 87*z3[6] + 51*z3[6]^2 - 8*z3[6]^3) + 
      z3[4]^3*(40 - 125*z3[6] + 124*z3[6]^2 - 48*z3[6]^3 + 7*z3[6]^4) + 
      z3[4]*(2 - 24*z3[6] + 57*z3[6]^2 - 58*z3[6]^3 + 29*z3[6]^4 - 
        6*z3[6]^5) + z3[4]^2*(16 - 84*z3[6] + 129*z3[6]^2 - 85*z3[6]^3 + 
        26*z3[6]^4 - 3*z3[6]^5)) + z3[2]^3*(-97 + 5*z3[4]^4 + 190*z3[6] - 
      137*z3[6]^2 + 49*z3[6]^3 - 8*z3[6]^4 + 
      z3[4]^3*(-10 - 9*z3[6] + 3*z3[6]^2) + 
      z3[4]*(4 - 27*z3[6] + 35*z3[6]^2 - 8*z3[6]^3) + 
      z3[4]^2*(3 - 16*z3[6] + 17*z3[6]^2 - 2*z3[6]^3) + 
      z3[3]^2*(-1 + z3[6])^2*(-30 + 38*z3[6] - 13*z3[6]^2 + z3[6]^3) + 
      z3[3]*(-116 + 304*z3[6] - 286*z3[6]^2 + 119*z3[6]^3 - 23*z3[6]^4 + 
        2*z3[6]^5)) + z3[2]^2*(-40 + 109*z3[6] - 115*z3[6]^2 + 58*z3[6]^3 - 
      12*z3[6]^4 + z3[4]^4*(1 - z3[6] + 2*z3[6]^2) + 
      z3[3]^2*(-1 + z3[6])^3*(20 - 17*z3[6] + 3*z3[6]^2) - 
      z3[4]^3*(9 + 8*z3[6] - 10*z3[6]^2 + z3[6]^3) + 
      z3[3]*(-1 + z3[6])^2*(-58 + 73*z3[6] - 32*z3[6]^2 + 6*z3[6]^3) + 
      z3[4]^2*(-8 - 10*z3[6] + 23*z3[6]^2 - 8*z3[6]^3 + z3[6]^4) - 
      z3[4]*(5 + 8*z3[6] - 23*z3[6]^2 + 15*z3[6]^3 - 7*z3[6]^4 + 
        2*z3[6]^5)) + z3[4]*(z3[4]^6*(4 - 3*z3[6]) - 
      (-1 + z3[6])^3*(9 - 14*z3[6] + 6*z3[6]^2) + 
      z3[4]^5*(28 - 33*z3[6] + 8*z3[6]^2) + 
      z3[4]^4*(77 - 133*z3[6] + 70*z3[6]^2 - 11*z3[6]^3) - 
      z3[4]*(-1 + z3[6])^2*(-38 + 69*z3[6] - 43*z3[6]^2 + 9*z3[6]^3) + 
      z3[4]^3*(109 - 257*z3[6] + 215*z3[6]^2 - 76*z3[6]^3 + 10*z3[6]^4) + 
      z3[4]^2*(86 - 263*z3[6] + 307*z3[6]^2 - 170*z3[6]^3 + 44*z3[6]^4 - 
        4*z3[6]^5) - z3[3]^2*(-1 + z3[6])*(-(z3[4]^5*(-2 + z3[6])) + 
        (-1 + z3[6])^3*(-7 + 3*z3[6]) + z3[4]*(-1 + z3[6])^2*
         (20 - 17*z3[6] + 3*z3[6]^2) + z3[4]^4*(11 - 12*z3[6] + 3*z3[6]^2) + 
        z3[4]^3*(25 - 42*z3[6] + 21*z3[6]^2 - 3*z3[6]^3) + 
        z3[4]^2*(30 - 68*z3[6] + 51*z3[6]^2 - 14*z3[6]^3 + z3[6]^4)) + 
      z3[3]*(z3[4]^6*(4 - 3*z3[6]) - (4 - 3*z3[6])^2*(-1 + z3[6])^3 + 
        z3[4]^5*(30 - 36*z3[6] + 9*z3[6]^2) + z3[4]^4*(88 - 156*z3[6] + 
          85*z3[6]^2 - 14*z3[6]^3) - z3[4]*(-1 + z3[6])^2*
         (-58 + 106*z3[6] - 63*z3[6]^2 + 12*z3[6]^3) + 
        z3[4]^3*(134 - 324*z3[6] + 278*z3[6]^2 - 100*z3[6]^3 + 13*z3[6]^4) + 
        z3[4]^2*(116 - 361*z3[6] + 426*z3[6]^2 - 235*z3[6]^3 + 59*z3[6]^4 - 
          5*z3[6]^5))) + z3[5]*(z3[2]^8 + 
      z3[2]^7*(10 - 3*z3[4] - 2*z3[3]*(-1 + z3[6]) - 6*z3[6]) + 
      z3[2]^6*(35 + 2*z3[4]^2 + z3[4]*(-11 + z3[6]) + 
        z3[3]^2*(-1 + z3[6])^2 - 36*z3[6] + 7*z3[6]^2 + 
        3*z3[3]*(5 - 8*z3[6] + 3*z3[6]^2)) + (1 + z3[3])*z3[4]*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2*(-1 + z3[6])*(2*z3[4]^3 - 
        4*z3[4]^2*(-2 + z3[6]) - z3[3]*(1 + z3[4])*(1 + z3[4] - z3[6])*
         (-1 + z3[6]) + (-1 + z3[6])*z3[6] + 
        z3[4]*(6 - 7*z3[6] + 3*z3[6]^2)) + 
      z3[2]^5*(60 + 2*z3[4]^3 - 85*z3[6] + 32*z3[6]^2 - 3*z3[6]^3 + 
        z3[4]^2*(4 + z3[6]) - z3[3]^2*(-1 + z3[6])^2*(-5 + 3*z3[6]) - 
        z3[4]*(14 - 3*z3[6] + z3[6]^2) + z3[3]*(41 - 86*z3[6] + 55*z3[6]^2 - 
          10*z3[6]^3)) + z3[2]^3*(26 + z3[4]^5 - 60*z3[6] + 49*z3[6]^2 - 
        18*z3[6]^3 + 3*z3[6]^4 - z3[4]^4*(4 + z3[6]) + 
        z3[4]^3*(3 + 3*z3[6] - 2*z3[6]^2) - z3[3]^2*(-1 + z3[6])^3*
         (10 - 8*z3[6] + z3[6]^2) - z3[3]*(-1 + z3[6])^2*
         (-36 + 39*z3[6] - 11*z3[6]^2 + z3[6]^3) + 
        z3[4]^2*(-2 + 12*z3[6] - 12*z3[6]^2 + 3*z3[6]^3) + 
        z3[4]*(1 + 9*z3[6] - 20*z3[6]^2 + 10*z3[6]^3 - z3[6]^4)) + 
      z3[2]^4*(55 - 3*z3[4]^4 - 100*z3[6] + 57*z3[6]^2 - 12*z3[6]^3 + 
        z3[6]^4 + z3[4]^3*(4 + z3[6]) + z3[4]^2*(1 + 5*z3[6] - 2*z3[6]^2) + 
        z3[3]^2*(-1 + z3[6])^2*(10 - 12*z3[6] + 3*z3[6]^2) + 
        3*z3[4]*(-2 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3) + 
        z3[3]*(54 - 139*z3[6] + 122*z3[6]^2 - 41*z3[6]^3 + 4*z3[6]^4)) + 
      z3[2]^2*(z3[4]^5 - z3[4]^4*z3[6]*(1 + z3[6]) - z3[3]^2*(-1 + z3[6])^4*
         (-5 + 2*z3[6]) - z3[3]*(-1 + z3[6])^3*(11 - 8*z3[6] + 2*z3[6]^2) + 
        (-1 + z3[6])^2*(5 - 6*z3[6] + 3*z3[6]^2) + 
        z3[4]^3*(4 + 2*z3[6] - 7*z3[6]^2 + 2*z3[6]^3) + 
        z3[4]^2*(2 + 7*z3[6] - 17*z3[6]^2 + 10*z3[6]^3 - 2*z3[6]^4) + 
        z3[4]*(2 + 3*z3[6] - 12*z3[6]^2 + 10*z3[6]^3 - 4*z3[6]^4 + 
          z3[6]^5)) - z3[2]*(-1 + z3[6])*(z3[3]*(-1 + z3[6])^4 + 
        z3[3]^2*(-1 + z3[6])^4 - (1 + z3[4])*(2*z3[4]^5 + 
          z3[4]^4*(9 - 7*z3[6]) + (-1 + z3[6])^2*z3[6] + 
          z3[4]^3*(11 - 23*z3[6] + 10*z3[6]^2) + z3[4]^2*(3 - 18*z3[6] + 
            20*z3[6]^2 - 7*z3[6]^3) + z3[4]*(-1 - z3[6] + 6*z3[6]^2 - 
            6*z3[6]^3 + 2*z3[6]^4))))}}


==> anc/analytic/PolesUVIR_5pt_2L_nf1_Qd_pppm.m <==
{{{(-103*f[1])/18 + f[1]/eps^3 + (19*f[1])/(6*eps^2) + 2*f[3] + f[3]/eps, 
   f[5]/eps + f[6], -1/2*f[5] + f[51]/2 + f[52] + f[53]/2, 0, 0, 
   -(f[1]/eps^2) + f[9]/eps + f[10], f[5]/4, 0, 0, 
   (14*f[1])/3 - f[9]/4 - f[47] - f[50] + f[52], 0, 0, (-7*f[1])/12, 0, 0, 
   f[15] + (-f[5] - f[37])/eps, 0, 0, 0, -1/4*f[5] - f[37]/4, 0, 0, 0, 
   f[5]/2 + f[37]/2 + f[50] - f[52] - f[53], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   ((-14*f[1])/3 - f[9])/eps + f[19], 0, 0, 0, (-7*f[1])/6 - f[9]/4, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (7*f[1])/3 + f[1]/eps + f[9]/2 + f[47] - 
    f[51] - f[52], 0, 0, f[1]/4, 0, 0, 0, 0, 0, 0, -1/3*f[1], 0, 0, 0, 0, 
   (-137*f[1])/8 - f[1]/eps^2 - (5*f[1])/(3*eps) - f[3]/2 - f[6] - f[10] - 
    f[15] - f[19] - f[38], f[5]/4, 0, 0, (25*f[1])/12 + f[9]/4, 0, 0, 
   -1/4*f[1], 0, 0, -1/4*f[5] - f[37]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-7*f[1])/6 - f[9]/4, 0, 0, 0, 0, 0, 0, 0, 0, f[1]/4, 0, 0, 0, 0, 
   (61*f[1])/12 - f[47] + f[51]/2 - f[53]/2, 0, 0, -1/4*f[1], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (-7*f[1])/12, 0, 0, 0, 0, 0, f[37]/eps + f[38], 0, 0, 0, 
   f[37]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[37]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1/2*f[37] - f[50] - f[51]/2 + f[53]/2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[1]/24 + f[47]/6 + f[50]/6 + f[51]/12 + f[53]/12, 0, 0, f[1]/8, 0, 0, 0, 
   0, 0, 0, f[1]/6, 0, 0, 0, 0, f[1]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, f[1]/eps + f[47], 0, 0, f[1]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[1]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[50], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[51], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, f[52], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, f[53], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[54], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-11*f[1])/3, 0, 0, 0, 
   0, 0, 0, f[56], 0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(-103*f[58])/18 + f[58]/eps^3 + (19*f[58])/(6*eps^2) + 2*f[60] + 
    f[60]/eps, f[62]/eps + f[63], -1/2*f[51] - f[62]/2 + 
    (f[58] - f[85])/eps + f[130] + f[133]/2 - f[210]/2 - f[282]/2, 
   -1/3*f[58] + f[85]/3, 0, -(f[58]/eps^2) + f[68]/eps + f[69], f[62]/4, 
   f[58]/4 - f[85]/4, 0, (14*f[58])/3 - f[68]/4 + (f[58] - f[85] + f[107])/
     eps - f[121] - f[125] + f[130], 0, 0, (-2*f[58])/3 + f[85]/12 - 
    f[107]/12, 0, 0, f[76] + ((-14*f[58])/3 - f[62] - f[68] - f[82] - f[103])/
     eps, 0, 0, 0, (-7*f[58])/6 - f[62]/4 - f[68]/4 - f[82]/4 - f[103]/4, 0, 
   0, 0, (7*f[58])/3 + f[62]/2 + f[68]/2 + f[82]/2 + f[103]/2 + 
    (-f[58] + f[85] - f[107])/eps + f[125] - f[130] - f[133], 0, 0, 
   -1/4*f[58] + f[85]/4 - f[107]/4, 0, 0, f[58]/3 - f[85]/3 + f[107]/3, 0, 0, 
   0, f[82]/eps + f[83], 0, 0, 0, f[82]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, f[51] - f[82]/2 + f[85]/eps + f[121] - f[130] + f[210] + f[282], 0, 
   0, f[85]/4, 0, 0, 0, 0, 0, 0, -1/3*f[85], 0, 0, 0, 0, 
   (-137*f[58])/8 - f[58]/eps^2 - (5*f[58])/(3*eps) - f[60]/2 - f[63] - 
    f[69] - f[76] - f[83] - f[104], f[62]/4, f[58]/4 - f[85]/4, 0, 
   (25*f[58])/12 + f[68]/4, 0, 0, -1/4*f[85] + f[107]/4, 0, 0, 
   (-7*f[58])/6 - f[62]/4 - f[68]/4 - f[82]/4 - f[103]/4, 0, 0, 0, 0, 
   -1/4*f[58] + f[85]/4 - f[107]/4, 0, 0, 0, f[82]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[85]/4, 0, 0, 0, 0, -1/2*f[51] + (61*f[58])/12 - f[121] - f[133]/2 - 
    f[210]/2 - f[282]/2, 0, 0, -1/4*f[58], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-7*f[58])/12, 0, 0, 0, 0, 0, f[103]/eps + f[104], 0, 0, 0, f[103]/4, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[103]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[51]/2 - f[103]/2 + f[107]/eps - f[125] + f[133]/2 + f[210]/2 + 
    f[282]/2, 0, 0, f[107]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[107]/4, 0, 
   0, 0, 0, 0, -1/3*f[107], 0, 0, 0, 0, 0, 0, -1/12*f[51] + f[58]/24 - 
    f[107]/(6*eps) + f[121]/6 + f[125]/6 + f[133]/12 - f[210]/12 - f[282]/12, 
   f[58]/6 - f[85]/6, 0, (7*f[58])/24 - f[85]/6 + f[107]/8, 0, 0, 
   -1/6*f[58] + f[85]/6 - f[107]/6, 0, 0, 0, f[85]/6, 0, 0, 0, 0, 
   f[58]/8 - f[107]/24, 0, 0, 0, 0, 0, f[107]/6, 0, 0, 0, 0, 0, 0, 0, 
   f[58]/eps + f[121], 0, 0, f[58]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[58]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(f[107]/eps) + f[125], 
   0, 0, -1/4*f[107], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*f[107], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[51] - f[210] - f[282], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (f[58] - f[85])/eps + f[130], 0, 0, f[58]/4 - f[85]/4, 0, 0, 0, 0, 0, 0, 
   0, 0, f[58]/4 - f[85]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[133], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[134], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-11*f[58])/3 - (14*f[107])/3, 0, 0, 0, 0, 0, 0, 
   -f[56] - f[218] - f[290], 0, 0, 0, 0, f[58], 0, 0, 0, 0, 0, 0, -f[107], 0, 
   0, 0, 0, 0, 0, f[58] - f[85], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {(103*f[58])/18 - f[58]/eps^3 - (19*f[58])/(6*eps^2) + 2*f[142] + 
    f[142]/eps, -f[58] - (3*f[60])/4 - f[63] - f[69] - f[76] - f[83] - 
    f[104] - (3*f[142])/4 + f[144]/eps - f[151] - f[158] - f[165] - f[186], 
   -1/2*f[144] + (-f[58] - f[167])/eps + f[210]/2 + f[212] + f[215]/2, 
   f[58]/3 + f[167]/3, 0, f[58]/eps^2 + f[151] + (-f[68] - f[229])/eps, 
   f[144]/4, -1/4*f[58] - f[167]/4, 0, (-14*f[58])/3 + f[68]/4 + 
    (-f[58] - f[167] + f[189])/eps - f[203] - f[207] + f[212] + f[229]/4, 0, 
   0, (2*f[58])/3 + f[167]/12 - f[189]/12, 0, 0, 
   f[158] + ((14*f[58])/3 + f[68] - f[144] - f[164] - f[185] + f[229])/eps, 
   0, 0, 0, (7*f[58])/6 + f[68]/4 - f[144]/4 - f[164]/4 - f[185]/4 + 
    f[229]/4, 0, 0, 0, (-7*f[58])/3 - f[68]/2 + f[144]/2 + f[164]/2 + 
    f[185]/2 + (f[58] + f[167] - f[189])/eps + f[207] - f[212] - f[215] - 
    f[229]/2, 0, 0, f[58]/4 + f[167]/4 - f[189]/4, 0, 0, 
   -1/3*f[58] - f[167]/3 + f[189]/3, 0, 0, 0, f[164]/eps + f[165], 0, 0, 0, 
   f[164]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[164] + f[167]/eps + f[203] - f[210] - f[212], 0, 0, f[167]/4, 0, 0, 
   0, 0, 0, 0, -1/3*f[167], 0, 0, 0, 0, (145*f[58])/8 + f[58]/eps^2 + 
    (5*f[58])/(3*eps) + (3*f[60])/4 + f[63] + f[69] + f[76] + f[83] + 
    f[104] + f[142]/4, f[144]/4, -1/4*f[58] - f[167]/4, 0, 
   (-25*f[58])/12 - f[68]/4 - f[229]/4, 0, 0, -1/4*f[167] + f[189]/4, 0, 0, 
   (7*f[58])/6 + f[68]/4 - f[144]/4 - f[164]/4 - f[185]/4 + f[229]/4, 0, 0, 
   0, 0, f[58]/4 + f[167]/4 - f[189]/4, 0, 0, 0, f[164]/4, 0, 0, 0, 0, 0, 0, 
   0, 0, f[167]/4, 0, 0, 0, 0, (-61*f[58])/12 - f[203] + f[210]/2 - f[215]/2, 
   0, 0, f[58]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (7*f[58])/12, 0, 0, 0, 0, 
   0, f[185]/eps + f[186], 0, 0, 0, f[185]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[185]/4, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[185] + f[189]/eps - f[207] - f[210]/2 + f[215]/2, 0, 0, f[189]/4, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[189]/4, 0, 0, 0, 0, 0, -1/3*f[189], 0, 
   0, 0, 0, 0, 0, -1/24*f[58] - f[189]/(6*eps) + f[203]/6 + f[207]/6 + 
    f[210]/12 + f[215]/12, -1/6*f[58] - f[167]/6, 0, 
   (-7*f[58])/24 - f[167]/6 + f[189]/8, 0, 0, f[58]/6 + f[167]/6 - f[189]/6, 
   0, 0, 0, f[167]/6, 0, 0, 0, 0, -1/8*f[58] - f[189]/24, 0, 0, 0, 0, 0, 
   f[189]/6, 0, 0, 0, 0, 0, 0, 0, -(f[58]/eps) + f[203], 0, 0, -1/4*f[58], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*f[58], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -(f[189]/eps) + f[207], 0, 0, -1/4*f[189], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1/4*f[189], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[210], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-f[58] - f[167])/eps + f[212], 0, 0, -1/4*f[58] - f[167]/4, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/4*f[58] - f[167]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, f[215], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[216], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (11*f[58])/3 - (14*f[189])/3, 0, 0, 
   0, 0, 0, 0, f[218], 0, 0, 0, 0, -f[58], 0, 0, 0, 0, 0, 0, -f[189], 0, 0, 
   0, 0, 0, 0, -f[58] - f[167], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {2*f[222] + f[222]/eps, -f[6] + f[58] + (3*f[60])/4 + f[69] + 
    f[76] + f[83] + f[104] + (3*f[142])/4 + (-f[5] - f[62] - f[144])/eps + 
    f[151] + f[158] + f[165] + f[186], f[5]/2 - f[52] - f[53]/2 + f[62]/2 - 
    f[130] - f[133]/2 + f[144]/2 + (f[85] + f[167])/eps - f[212] - f[215]/2 + 
    f[282]/2, -1/3*f[85] - f[167]/3, 0, f[229]/eps + f[230], 
   -1/4*f[5] - f[62]/4 - f[144]/4, f[85]/4 + f[167]/4, 0, 
   f[50] - f[52] + f[125] - f[130] + (f[85] - f[107] + f[167] - f[189])/eps + 
    f[207] - f[212] - f[229]/4 - f[277], 0, 0, -1/12*f[85] + f[107]/12 - 
    f[167]/12 + f[189]/12, 0, 0, -f[15] - f[76] - f[158] + 
    (f[5] + f[37] + f[62] + f[82] + f[103] + f[144] + f[164] + f[185] - 
      f[229])/eps, 0, 0, 0, f[5]/4 + f[37]/4 + f[62]/4 + f[82]/4 + f[103]/4 + 
    f[144]/4 + f[164]/4 + f[185]/4 - f[229]/4, 0, 0, 0, 
   -1/2*f[5] - f[37]/2 - f[50] + f[52] + f[53] - f[62]/2 - f[82]/2 - 
    f[103]/2 - f[125] + f[130] + f[133] - f[144]/2 - f[164]/2 - f[185]/2 + 
    (-f[85] + f[107] - f[167] + f[189])/eps - f[207] + f[212] + f[215] + 
    f[229]/2, 0, 0, -1/4*f[85] + f[107]/4 - f[167]/4 + f[189]/4, 0, 0, 
   f[85]/3 - f[107]/3 + f[167]/3 - f[189]/3, 0, 0, 0, 
   (-f[82] - f[164])/eps + f[244], 0, 0, 0, -1/4*f[82] - f[164]/4, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[52] + f[82]/2 + f[130] + f[164]/2 + 
    (-f[85] - f[167])/eps + f[212] + f[277] - f[282], 0, 0, 
   -1/4*f[85] - f[167]/4, 0, 0, 0, 0, 0, 0, f[85]/3 + f[167]/3, 0, 0, 0, 0, 
   f[6] + f[15] + f[38] - f[58] - (3*f[60])/4 - f[69] - f[83] - 
    (3*f[142])/4 - f[151] - f[165] - f[222]/2 - f[230] - f[244], 
   -1/4*f[5] - f[62]/4 - f[144]/4, f[85]/4 + f[167]/4, 0, f[229]/4, 0, 0, 
   f[85]/4 - f[107]/4 + f[167]/4 - f[189]/4, 0, 0, 
   f[5]/4 + f[37]/4 + f[62]/4 + f[82]/4 + f[103]/4 + f[144]/4 + f[164]/4 + 
    f[185]/4 - f[229]/4, 0, 0, 0, 0, -1/4*f[85] + f[107]/4 - f[167]/4 + 
    f[189]/4, 0, 0, 0, -1/4*f[82] - f[164]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[85] - f[167]/4, 0, 0, 0, 0, f[53]/2 + f[133]/2 + f[215]/2 - 
    f[277] + f[282]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -f[38] - f[104] + (-f[37] - f[103] - f[185])/eps - f[186], 0, 0, 0, 
   -1/4*f[37] - f[103]/4 - f[185]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[37] - f[103]/4 - f[185]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, f[37]/2 + f[50] - f[53]/2 + f[103]/2 + f[125] - 
    f[133]/2 + f[185]/2 + (-f[107] - f[189])/eps + f[207] - f[215]/2 - 
    f[282]/2, 0, 0, -1/4*f[107] - f[189]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[107] - f[189]/4, 0, 0, 0, 0, 0, f[107]/3 + f[189]/3, 0, 0, 0, 0, 0, 
   0, -1/6*f[50] - f[53]/12 - f[125]/6 - f[133]/12 + 
    (f[107]/6 + f[189]/6)/eps - f[207]/6 - f[215]/12 + f[277]/6 + f[282]/12, 
   f[85]/6 + f[167]/6, 0, f[85]/6 - f[107]/8 + f[167]/6 - f[189]/8, 0, 0, 
   -1/6*f[85] + f[107]/6 - f[167]/6 + f[189]/6, 0, 0, 0, 
   -1/6*f[85] - f[167]/6, 0, 0, 0, 0, f[107]/24 + f[189]/24, 0, 0, 0, 0, 0, 
   -1/6*f[107] - f[189]/6, 0, 0, 0, 0, 0, 0, 0, f[277], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[50] - f[125] + (f[107] + f[189])/eps - f[207], 0, 0, 
   f[107]/4 + f[189]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[107]/4 + f[189]/4, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[282], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[52] - f[130] + (f[85] + f[167])/eps - f[212], 0, 0, f[85]/4 + f[167]/4, 
   0, 0, 0, 0, 0, 0, 0, 0, f[85]/4 + f[167]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -f[53] - f[133] - f[215], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[54] - f[134] - f[216], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (14*f[107])/3 + (14*f[189])/3, 0, 0, 0, 0, 0, 0, 
   f[290], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[107] + f[189], 0, 0, 0, 0, 0, 
   0, f[85] + f[167], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[1]/6 + (y[2]*y[3])/(6*y[4]) + (y[4]*y[5])/(6*y[2]), 
  f[3] -> (391*y[2]*y[3])/(216*y[4]) + (355*y[4]*y[5])/(216*y[2]) - 
    y[7]/(6*y[6]) + y[8]/216 - y[4]/(6*y[3]*y[9]) - 
    (y[4]*y[5]*y[10])/(6*y[11]) + y[12]/(6*y[6]*y[13]) + 
    y[14]/(6*y[3]*y[6]*y[13]) + (y[15]*y[16])/(6*y[17]) + y[18]/(6*y[13]) + 
    y[19]/(6*y[3]*y[13]), f[5] -> y[20]/(6*y[3]*y[6]) + y[21]/(6*y[6]) - 
    (y[22]*y[23])/(6*y[3]*y[6]*y[13]) + y[24]/(6*y[6]*y[13]) + 
    y[25]/(6*y[3]*y[13]) + y[26]/(6*y[13]) + y[27]/(6*y[3]*y[13]^2) + 
    y[28]/(6*y[13]^2) + y[29]/(6*y[3]*y[6]*y[13]^2) + y[30]/(6*y[6]*y[13]^2), 
  f[6] -> (y[2]^2*y[3])/(3*y[4]) + y[27]/(3*y[3]*y[13]^2) + 
    y[28]/(3*y[13]^2) + y[29]/(3*y[3]*y[6]*y[13]^2) + 
    y[30]/(3*y[6]*y[13]^2) + y[31]/3 + y[32]/(6*y[3]*y[6]) + y[33]/(6*y[6]) + 
    (y[6]*y[34]*y[37])/(6*y[35]*y[36]) + (y[38]*y[39])/(6*y[35]) + 
    y[40]/(6*y[3]*y[13]) + y[42]/(6*y[41]) - (y[3]*y[44])/(6*y[6]*y[43]) + 
    y[45]/(6*y[43]) + y[46]/(6*y[13]) + y[47]/(6*y[6]*y[13]) + 
    y[48]/(6*y[3]*y[6]*y[13]) + y[49]/(6*y[35]*y[43]) + 
    y[50]/(6*y[36]*y[41]) + y[51]/(6*y[36]) + y[53]/(6*y[35]*y[52]) + 
    y[54]/(6*y[52]) + y[55]/(6*y[36]*y[52]), 
  f[9] -> (-5*y[2]*y[3])/(18*y[4]) + (5*y[56])/18 + y[57]/(18*y[2]) - 
    (y[4]*y[58])/(6*y[2]*y[17]^2) + (y[3]*y[59])/(6*y[17]^2) + 
    y[60]/(6*y[17]) + y[61]/(6*y[2]*y[17]), 
  f[10] -> (-131*y[2]*y[3])/(108*y[4]) - y[7]/(24*y[6]) + 
    y[4]/(8*y[3]*y[9]) + (y[4]*y[7])/(6*y[2]*y[9]) - 
    (y[4]*y[5]*y[10])/(24*y[11]) + y[12]/(24*y[6]*y[13]) + 
    y[14]/(24*y[3]*y[6]*y[13]) + y[18]/(24*y[13]) + y[19]/(24*y[3]*y[13]) - 
    (y[4]*y[58])/(3*y[2]*y[17]^2) + (y[3]*y[59])/(3*y[17]^2) + 
    (y[2]*y[4])/(6*y[62]) + y[63]/216 + y[64]/(216*y[2]) + y[65]/(6*y[9]) + 
    y[66]/(6*y[2]*y[17]) + y[67]/(24*y[17]), 
  f[15] -> -1/3*(y[4]*y[5]*y[6]*y[10]*y[15])/y[11]^2 - 
    (y[2]*y[4])/(6*y[62]) + y[68]/6 + y[69]/(6*y[3]*y[6]) + 
    (y[15]*y[70])/(6*y[41]) + y[71]/(6*y[6]) + y[72]/(6*y[11]) + 
    y[73]/(6*y[3]*y[13]) + (y[3]*y[74])/(6*y[6]*y[43]) + y[75]/(6*y[13]) + 
    y[76]/(6*y[3]*y[6]*y[13]) - (y[3]*y[77])/(6*y[43]) + 
    y[78]/(3*y[3]*y[13]^2) + y[79]/(3*y[13]^2) + y[80]/(y[6]*y[13]) + 
    y[81]/(3*y[3]*y[6]*y[13]^2) + y[82]/(3*y[6]*y[13]^2), 
  f[19] -> (y[4]*y[58])/(3*y[2]*y[17]^2) - (y[3]*y[59])/(3*y[17]^2) + 
    y[83]/3 - (y[84]*y[85])/(6*y[2]) - (y[2]*y[3]*y[86])/(3*y[4]) + 
    (y[10]*y[15]*y[16])/(6*y[87]) + y[88]/(6*y[17]) + y[89]/(6*y[2]*y[17]), 
  f[37] -> (y[4]*y[5]*y[6]*y[10]*y[15])/(6*y[11]^2) + 
    (y[10]*y[15])/(3*y[11]), f[38] -> -1/3*(y[4]*y[5])/y[2] - 
    (y[4]*y[7])/(6*y[2]*y[9]) + (y[4]*y[5]*y[6]*y[10]*y[15])/(3*y[11]^2) - 
    (y[6]*y[34]*y[37])/(6*y[35]*y[36]) + y[90]/(6*y[9]) + y[91]/(6*y[11]) + 
    (y[38]*y[92])/(6*y[35]) + y[93]/(6*y[43]) + y[94]/(6*y[41]) + 
    y[95]/(6*y[36]*y[41]) + y[96]/(6*y[35]*y[43]) + y[97]/(6*y[36]) + 
    y[98]/(6*y[35]*y[52]) + y[99]/(6*y[52]) + y[100]/(6*y[36]*y[52]), 
  f[47] -> (y[20]*y[101])/(12*y[2]) + (y[4]*y[38]*y[102])/(12*y[2]*y[103]) - 
    (y[4]*y[5]*y[38])/(6*y[2]*y[104]) + y[105]/(6*y[104]) - 
    (y[3]*y[106])/(12*y[103]), f[50] -> -1/6*(y[4]*y[5]^2)/y[2]^2 + 
    y[107]/12 - (y[5]*y[108])/(12*y[2]) - (y[4]*y[109])/(12*y[2]*y[3]*y[9]) - 
    (y[4]*y[110])/(12*y[2]^2*y[9]) + y[111]/(12*y[2]*y[9]) + 
    y[112]/(12*y[9]) - (y[3]*y[113])/(12*y[4]) + (y[3]^2*y[38]^2*y[114])/
     (6*y[4]*y[104]) + (y[3]*y[115])/(12*y[2]*y[4]) + 
    (y[5]*y[38]*y[116])/(6*y[2]*y[104]) + y[117]/(6*y[104]), 
  f[51] -> (y[3]*y[38]^2*y[114])/(6*y[2]*y[4]) - (y[3]^2*y[38]^3*y[114])/
     (6*y[4]*y[104]) + y[118]/(6*y[2]) + (y[3]*y[114]*y[119])/(6*y[4]) + 
    (y[4]^2*y[5]^2*y[20])/(6*y[2]*y[120]) + y[121]/(6*y[104]) + 
    (y[5]*y[38]*y[122])/(6*y[2]*y[104]) + y[123]/(6*y[120]), 
  f[52] -> -1/6*(y[2]*y[3]^2*y[38]^2*y[114])/(y[4]*y[104]) + 
    (y[124]*y[125])/6 + (y[3]*y[126])/(6*y[4]) + (y[3]*y[127])/(6*y[104]), 
  f[53] -> y[21]/(12*y[6]) + (y[4]*y[6]*y[10]^2)/(12*y[41]^2) + 
    y[10]^2/(6*y[41]) - (y[4]^2*y[6]^2*y[10]^2)/(12*y[41]^2*y[128]) - 
    (y[4]*y[6]*y[10]^2)/(6*y[41]*y[128]) + y[129]/(12*y[6]*y[43]) + 
    y[130]/(6*y[43]*y[128]) + y[131]/(12*y[43]) + y[132]/(6*y[104]) + 
    y[133]/(12*y[43]^2) + y[134]/(12*y[6]*y[43]^2) + 
    y[135]/(6*y[104]*y[128]) + y[136]/(12*y[43]^2*y[128]), 
  f[54] -> -1/6*(y[3]*y[5]*y[38]^2)/(y[2]*y[4]^2) - 
    (y[5]^2*y[38]^2)/(6*y[2]^2*y[4]) - (y[5]^3*y[38]^3)/(6*y[2]^2*y[104]) - 
    (y[3]*y[114])/(6*y[4]*y[6]) + (y[4]*y[114]^3)/(6*y[2]^2*y[36]) + 
    y[114]^3/(6*y[2]^2*y[41]) + (y[4]^3*y[5]^3*y[20])/(6*y[2]^2*y[120]) - 
    y[114]^3/(12*y[2]*y[128]) + y[137]/6 - (y[5]^2*y[138])/(6*y[2]^2) + 
    (y[5]*y[114]^3*y[139])/(12*y[2]*y[43]^2) - (y[4]^2*y[5]^2*y[20]*y[140])/
     (6*y[2]*y[120]) - (y[4]^2*y[141])/(12*y[41]^2*y[128]) + 
    y[142]/(12*y[128]) + y[143]/(12*y[2]*y[43]*y[128]) + 
    (y[3]^2*y[38]*y[114]*y[144])/(6*y[4]^2) - (y[114]^2*y[145])/
     (12*y[2]*y[41]) + (y[5]*y[139]*y[146])/(12*y[2]^2*y[43]) + 
    (y[146]*y[147])/(12*y[2]^2*y[128]) + (y[114]^3*y[148])/(6*y[2]*y[36]) + 
    (y[4]*y[20]*y[149]*y[150])/(6*y[6]) - (y[114]^2*y[150]*y[151])/
     (6*y[4]*y[6]) + (y[5]*y[152])/(6*y[2]) + (y[3]^2*y[38]^2*y[153])/
     (6*y[4]^2*y[104]) + y[154]/(6*y[4]*y[104]) + 
    (y[5]*y[38]*y[155])/(6*y[2]*y[4]) + y[156]/(12*y[41]^2) + 
    y[157]/(12*y[6]) + (y[5]^2*y[38]^2*y[158])/(6*y[2]*y[104]) + 
    y[159]/(6*y[35]*y[43]) + y[160]/(12*y[2]*y[43]) + y[161]/(12*y[41]) - 
    (y[3]*y[162])/(6*y[4]) + y[163]/(12*y[6]*y[43]) + y[164]/(12*y[43]) + 
    y[165]/(6*y[36]*y[41]) + y[166]/(12*y[41]*y[128]) + 
    y[167]/(6*y[104]*y[128]) + y[168]/(6*y[35]) + y[169]/(12*y[43]*y[128]) + 
    y[170]/(12*y[43]^2) + y[171]/(12*y[6]*y[43]^2) + y[172]/(6*y[36]) + 
    y[173]/(6*y[35]*y[36]) + y[174]/(6*y[120]) + y[175]/(12*y[43]^2*y[128]) + 
    y[176]/(6*y[104]) + y[177]/(6*y[52]) + y[178]/(6*y[35]*y[52]) + 
    y[179]/(6*y[36]*y[52]), f[56] -> (-16*y[114])/(3*y[4]) + 
    (16*y[2]*y[3]^3*y[38]^4*y[114]^2)/(3*y[4]*y[104]^3) - 
    (16*y[114]*y[180])/(3*y[104]) - (16*y[3]^2*y[38]^2*y[114]*y[181])/
     (3*y[4]*y[104]^2) - (16*y[3]*y[114]*y[182])/(3*y[4]*y[104]) + 
    (16*y[183])/(3*y[104]^2) + (16*y[3]*y[184])/(3*y[104]^3), 
  f[58] -> y[3]/6 - (y[3]*y[114])/(6*y[4]) + (y[3]*y[114])/(6*y[4]*y[6]) + 
    y[185]/(6*y[6]), f[60] -> (355*y[3])/216 + (y[15]*y[16])/(6*y[11]) + 
    (y[2]*y[4])/(6*y[62]) + (355*y[3]*y[114])/(216*y[4]*y[6]) + 
    (y[186]*y[188])/(6*y[187]) + y[189]/(216*y[4]) - (355*y[190])/(216*y[6]), 
  f[62] -> -1/6*(y[3]*y[114])/(y[4]*y[6]) + y[190]/(6*y[6]) + 
    (y[22]*y[191])/(6*y[187]^2) + (y[38]*y[191])/(6*y[4]^2*y[187]^2) + 
    y[192]/6 - (y[3]*y[38]*y[193])/(6*y[4]^2*y[187]) + 
    (y[38]*y[194])/(6*y[4]^2) + (y[191]*y[195])/(6*y[4]*y[187]^2) + 
    y[196]/(6*y[187]) + y[197]/(6*y[4]*y[187]) + y[198]/(6*y[4]), 
  f[63] -> (-2*y[3]*y[114])/(3*y[4]*y[6]) + (2*y[190])/(3*y[6]) + 
    (y[22]*y[191])/(3*y[187]^2) + (y[38]*y[191])/(3*y[4]^2*y[187]^2) - 
    (y[3]*y[38]*y[193])/(3*y[4]^2*y[187]) + (y[38]*y[194])/(3*y[4]^2) + 
    (y[191]*y[195])/(3*y[4]*y[187]^2) + y[199]/6 + y[200]/(6*y[4]*y[187]) + 
    y[201]/(6*y[187]) + (y[16]^2*y[202])/(6*y[6]*y[52]) + 
    (y[38]*y[203])/(6*y[120]) + y[204]/(6*y[4]) + 
    (y[38]^2*y[206])/(6*y[120]*y[205]) + y[207]/(6*y[52]) + 
    (y[38]^2*y[208])/(6*y[52]*y[205]), 
  f[68] -> (-5*y[3]*y[114])/(18*y[4]*y[6]) + (y[5]*y[139])/(3*y[2]) + 
    (5*y[190])/(18*y[6]) - (y[4]*y[209])/(6*y[62]^2) + y[210]/18 - 
    (y[3]*y[211])/(18*y[4]) + y[212]/(6*y[62]), 
  f[69] -> (y[15]*y[16])/(24*y[11]) - (271*y[3]*y[114])/(216*y[4]*y[6]) + 
    (y[5]*y[139])/(2*y[2]) + (y[186]*y[188])/(24*y[187]) + 
    (271*y[190])/(216*y[6]) - (y[4]*y[209])/(3*y[62]^2) + y[213]/3 - 
    (y[3]*y[214])/216 + y[215]/(216*y[4]) + y[216]/(24*y[62]), 
  f[76] -> (y[6]*y[15]^2*y[16])/(3*y[11]^2) - (2*y[3]*y[114])/(3*y[4]*y[6]) + 
    (2*y[190])/(3*y[6]) + (y[4]*y[209])/(3*y[62]^2) + y[217]/6 + 
    y[218]/(6*y[62]) - (y[3]*y[219])/(6*y[4]) + y[220]/(6*y[11]), 
  f[82] -> -1/6*(y[22]*y[191])/y[187]^2 + (y[3]*y[38]*y[193])/
     (6*y[4]^2*y[187]) + y[221]/6 + y[222]/(6*y[187]) + 
    (y[38]*y[223])/(6*y[4]^2) + (y[38]*y[224])/(6*y[4]^2*y[187]^2) + 
    (y[195]*y[224])/(6*y[4]*y[187]^2) + y[225]/(6*y[4]*y[187]) + 
    y[226]/(6*y[4]), f[83] -> -1/3*(y[22]*y[191])/y[187]^2 + 
    (y[3]*y[38]*y[193])/(3*y[4]^2*y[187]) + (y[38]*y[223])/(3*y[4]^2) + 
    (y[38]*y[224])/(3*y[4]^2*y[187]^2) + (y[195]*y[224])/(3*y[4]*y[187]^2) + 
    y[227]/3 + y[228]/(6*y[187]) + (y[16]^2*y[229])/(6*y[87]) + 
    y[230]/(6*y[4]*y[187]) + (y[16]^2*y[231]*y[232])/(6*y[6]) + 
    y[233]/(6*y[4]) + y[234]/(6*y[120]), 
  f[85] -> (y[2]^3*y[3]^2*y[38])/(6*y[4]^2) + (y[2]*y[3]*y[235])/(6*y[4]) + 
    y[236]/6, f[103] -> -1/6*(y[6]*y[15]^2*y[16])/y[11]^2 - 
    (y[3]*y[38])/(3*y[4]) - (y[5]*y[139])/(3*y[2]) + y[237]/(6*y[11]), 
  f[104] -> -1/3*(y[6]*y[15]^2*y[16])/y[11]^2 + y[118]/6 - 
    (y[5]*y[139])/(2*y[2]) + (y[3]*y[38]*y[238])/(6*y[4]) + 
    y[239]/(6*y[120]) + y[240]/(6*y[11]) + (y[38]*y[241])/(6*y[120]*y[205]) + 
    y[242]/(6*y[52]) + (y[38]*y[243])/(6*y[52]*y[205]), 
  f[107] -> -1/6*(y[3]^2*y[38])/y[4]^2 + (y[3]*y[5]*y[38])/(3*y[2]*y[4]) - 
    (y[3]*y[114])/(6*y[4]*y[6]) + (y[5]^2*y[139])/(6*y[2]^2) + 
    y[190]/(6*y[6]) - (y[3]^2*y[244])/(6*y[4]) + (y[5]*y[245])/(6*y[2]), 
  f[121] -> y[3]/6 - (y[3]*y[38]*y[114])/(6*y[4]) + 
    (y[2]*y[3]^2*y[38]^2*y[114])/(6*y[4]*y[104]) + 
    (y[16]*y[246])/(6*y[103]) - (y[3]*y[247])/(6*y[104]), 
  f[125] -> -1/6*(y[3]*y[5]*y[38])/(y[2]*y[4]) - (y[2]*y[3]^3*y[38]^3*y[114])/
     (6*y[4]^2*y[104]) - (y[5]^2*y[139])/(12*y[2]^2) + y[248]/12 + 
    (y[5]*y[249])/(12*y[2]) + (y[3]^2*y[38]*y[250])/(12*y[4]^2) + 
    (y[3]*y[251])/(12*y[4]) + (y[3]^2*y[38]^2*y[252])/(6*y[4]*y[104]) + 
    (y[3]*y[253])/(6*y[104]), 
  f[130] -> -1/6*(y[2]*y[3]^3*y[38]^4*y[114])/(y[4]^2*y[104]) - 
    (y[3]^2*y[38]*y[254])/(6*y[4]^2) + (y[3]*y[255])/6 - 
    (y[3]*y[256])/(6*y[4]) + (y[3]^2*y[38]^3*y[257])/(6*y[4]*y[104]) + 
    (y[3]*y[258])/(6*y[104]), f[133] -> (y[3]*y[114])/(6*y[4]*y[6]) - 
    (y[2]*y[3]^2*y[38]^3*y[114])/(6*y[4]*y[104]) + 
    (y[2]*y[4]*y[6]*y[10]*y[259])/(6*y[41]*y[128]) + 
    (y[3]*y[114]*y[260])/(6*y[4]) + y[261]/(6*y[6]) + y[262]/(6*y[6]*y[43]) + 
    (y[2]*y[263])/(6*y[41]) + y[264]/(6*y[43]) + y[265]/(6*y[43]*y[128]) + 
    y[266]/(6*y[104]*y[128]) + y[267]/(6*y[104]), 
  f[134] -> -1/6*(y[3]^2*y[38]*y[114])/(y[4]^2*y[6]) - 
    (y[2]*y[3]^4*y[38]^6*y[114])/(6*y[4]^3*y[104]) + 
    (y[4]^5*y[5]^5*y[20])/(12*y[2]^2*y[120]^2) + 
    (y[4]^4*y[5]^4)/(12*y[2]^2*y[120]) + (y[4]*y[139])/(6*y[128]) - 
    (y[114]^2*y[150])/(6*y[4]*y[6]) - (y[4]*y[20]*y[139]*y[150])/(6*y[6]) + 
    (y[38]^2*y[241])/(6*y[120]*y[205]) + (y[38]^2*y[243])/(6*y[52]*y[205]) - 
    (y[4]*y[6]^2*y[10]^2*y[259])/(6*y[41]*y[128]) + 
    (y[4]^2*y[5]^2*y[268])/(12*y[2]) - (y[4]^4*y[5]^4*y[20]*y[269])/
     (12*y[2]*y[120]^2) - (y[4]^3*y[5]^3*y[270])/(12*y[2]*y[120]) + 
    (y[3]^3*y[38]^2*y[114]*y[271])/(6*y[4]^3) + y[272]/(6*y[4]*y[104]) + 
    y[273]/(6*y[6]*y[43]) - (y[3]*y[274])/(6*y[4]*y[6]) + y[275]/(6*y[6]) + 
    (y[3]^2*y[38]*y[276])/(12*y[4]^2) + (y[3]^3*y[38]^4*y[277])/
     (6*y[4]^2*y[104]) + y[278]/(6*y[43]) + y[279]/(6*y[41]) + 
    y[280]/(6*y[43]*y[128]) + y[281]/12 + y[282]/(6*y[104]*y[128]) - 
    (y[3]*y[283])/(12*y[4]) + y[284]/(12*y[120]) + y[285]/(12*y[120]^2) + 
    y[286]/(6*y[52]) + y[287]/(6*y[104]), 
  f[142] -> (y[4]*y[16])/(6*y[3]*y[9]) + (y[2]*y[4]^2)/(6*y[62]) - 
    (y[2]*y[4]*y[10]*y[16])/(6*y[9]*y[62]) + (391*y[3]*y[114])/(216*y[4]) - 
    (391*y[3]*y[114])/(216*y[4]*y[6]) + (y[20]*y[186])/(6*y[187]) + 
    (y[16]^2*y[246])/(6*y[17]) + y[288]/216 + y[289]/y[6] + 
    y[290]/(6*y[3]*y[6]) + y[291]/(6*y[6]*y[13]) + 
    y[292]/(6*y[3]*y[6]*y[13]) + y[293]/(6*y[13]) + y[294]/(6*y[3]*y[13]), 
  f[144] -> (y[3]*y[114])/(2*y[4]*y[6]) + (y[38]*y[191])/(6*y[4]*y[187]^2) + 
    y[295]/(6*y[4]*y[187]) + (y[191]*y[296])/(6*y[187]^2) + 
    y[297]/(6*y[3]*y[6]) + y[298]/6 + y[299]/(6*y[4]) + y[300]/(6*y[187]) + 
    y[301]/(6*y[6]) + y[302]/(6*y[3]*y[6]*y[13]) + y[303]/(6*y[6]*y[13]) + 
    y[304]/(6*y[3]*y[6]*y[13]^2) + y[305]/(6*y[6]*y[13]^2) + 
    y[306]/(6*y[3]*y[13]) + y[307]/(6*y[13]^2) + y[308]/(6*y[3]*y[13]^2) + 
    y[309]/(6*y[13]), f[151] -> y[16]/(6*y[9]) - (y[4]*y[16])/(8*y[3]*y[9]) - 
    (y[4]*y[7]*y[16])/(6*y[2]*y[9]) + (y[2]*y[4]*y[10]*y[16])/
     (8*y[9]*y[62]) - (131*y[3]*y[114])/(108*y[4]) + 
    (131*y[3]*y[114])/(108*y[4]*y[6]) + (y[20]*y[186])/(24*y[187]) + 
    y[290]/(24*y[3]*y[6]) + y[291]/(24*y[6]*y[13]) + 
    y[292]/(24*y[3]*y[6]*y[13]) + y[293]/(24*y[13]) + 
    y[294]/(24*y[3]*y[13]) + y[310]/y[2] + y[311]/(24*y[62]) + 
    y[312]/(216*y[6]) - (y[4]*y[313])/(3*y[62]^2) + y[314]/(3*y[2]*y[17]) + 
    (y[4]*y[315])/(3*y[2]*y[17]^2) + y[316]/216 + y[317]/(24*y[17]) - 
    (y[3]*y[318])/(3*y[17]^2), f[158] -> (5*y[15]*y[16])/(6*y[11]) + 
    (y[4]*y[313])/(3*y[62]^2) + y[319]/(6*y[62]) + y[320]/(3*y[3]*y[6]) + 
    y[321]/(3*y[6]) + y[322]/6 + y[323]/(3*y[6]*y[13]) + 
    y[324]/(3*y[3]*y[6]*y[13]) + y[325]/(3*y[3]*y[6]*y[13]^2) + 
    y[326]/(3*y[6]*y[13]^2) + y[327]/(6*y[3]*y[13]) + y[328]/(6*y[13]) + 
    y[329]/(3*y[13]^2) + y[330]/(3*y[3]*y[13]^2), 
  f[164] -> (y[38]*y[224])/(6*y[4]*y[187]^2) - (y[191]*y[296])/(6*y[187]^2) - 
    (y[4]*y[315])/(6*y[2]*y[17]^2) + (y[3]*y[318])/(6*y[17]^2) + 
    y[331]/(6*y[2]) + y[332]/6 + y[333]/(6*y[4]) + y[334]/(6*y[4]*y[187]) + 
    y[335]/(6*y[187]) + y[336]/(6*y[2]*y[17]) + y[337]/(6*y[17]), 
  f[165] -> (y[38]*y[224])/(3*y[4]*y[187]^2) - (y[16]^2*y[231]*y[232])/
     (6*y[6]) - (y[191]*y[296])/(3*y[187]^2) - 
    (y[4]*y[315])/(3*y[2]*y[17]^2) + (y[3]*y[318])/(3*y[17]^2) + 
    y[331]/(3*y[2]) + y[336]/(3*y[2]*y[17]) + y[338]/6 + 
    (y[16]^2*y[339])/(6*y[87]) + y[340]/(6*y[4]) + y[341]/(6*y[4]*y[187]) + 
    y[342]/(6*y[187]) + y[343]/(6*y[17]) + y[344]/(6*y[120]), 
  f[167] -> (y[2]*y[3]*y[345])/(6*y[4]) + y[346]/6, 
  f[185] -> -1/3*y[3] + (y[4]*y[5])/(3*y[2]) + (y[16]*y[246])/(3*y[11]), 
  f[186] -> (-2*y[3])/3 + (2*y[4]*y[5])/(3*y[2]) + 
    (y[4]*y[7]*y[16])/(6*y[2]*y[9]) - (5*y[15]*y[16])/(6*y[11]) + 
    y[347]/(6*y[9]) + y[348]/(6*y[120]) + (y[38]*y[349])/(6*y[120]*y[205]) + 
    y[350]/(6*y[52]) + (y[38]*y[351])/(6*y[52]*y[205]), 
  f[189] -> -1/6*y[3]^2/y[4] - (y[4]*y[5]^2)/(6*y[2]^2) - (y[3]^2*y[22])/6 + 
    (y[3]*y[114])/(6*y[4]*y[6]) + y[185]/(6*y[6]) + (y[5]*y[352])/(6*y[2]), 
  f[203] -> -1/6*(y[5]*y[20])/y[2] - (y[4]*y[5]*y[38])/(6*y[2]*y[103]) - 
    (y[3]*y[4]*y[5]*y[38])/(6*y[2]*y[104]) + (y[3]*y[353])/(6*y[103]) + 
    y[354]/(6*y[104]), f[207] -> (y[4]*y[5]^2)/(6*y[2]^2) + 
    (y[3]*y[5]^2*y[38]^2)/(6*y[2]*y[104]) + (y[4]*y[16]*y[109])/
     (12*y[2]*y[3]*y[9]) + (y[4]*y[16]*y[110])/(12*y[2]^2*y[9]) + 
    (y[3]^2*y[244])/6 - (y[5]*y[355])/(6*y[2]) + 
    (y[3]*y[356])/(12*y[2]*y[4]) + (y[3]*y[357])/(12*y[4]) + 
    y[358]/(12*y[9]) - (y[3]^2*y[38]*y[359])/(6*y[4]*y[104]) + 
    y[360]/(12*y[2]*y[9]) + y[361]/(6*y[104]), 
  f[210] -> -1/6*(y[3]*y[5])/y[2] - (y[3]*y[5]*y[38])/(6*y[2]*y[4]) - 
    (y[3]*y[5]^2*y[38]^2)/(6*y[2]*y[104]) - (y[4]^4*y[5]^4*y[20])/
     (12*y[2]*y[120]^2) + y[362]/12 + (y[4]^2*y[5]^2*y[363])/
     (12*y[2]*y[120]) - (y[3]*y[114]*y[364])/(12*y[4]) + 
    (y[3]^2*y[38]*y[365])/(6*y[4]*y[104]) + y[366]/(6*y[104]) + 
    y[367]/(12*y[120]^2) + y[368]/(12*y[120]), 
  f[212] -> -1/6*(y[2]*y[3]^2*y[38]^2*y[114]*y[369])/(y[4]*y[104]) - 
    (y[3]*y[370])/(12*y[4]) + y[371]/12 + (y[3]*y[372])/(6*y[104]), 
  f[215] -> -1/6*(y[2]*y[10]*y[16])/y[41] + (y[2]*y[4]*y[6]*y[10]*y[16])/
     (6*y[41]*y[128]) - (y[4]^2*y[6]*y[259])/(6*y[43]*y[128]) + 
    (y[4]^2*y[6]^3*y[259])/(6*y[104]*y[128]) + y[373]/(6*y[6]) + 
    y[374]/(6*y[6]*y[43]) + y[375]/(6*y[43]) + y[376]/(6*y[104]), 
  f[216] -> -1/6*(y[3]^2*y[5]*y[38]^2)/(y[2]*y[4]^2) - 
    (y[3]*y[5]^2*y[38]^2)/(6*y[2]^2*y[4]) - (y[3]*y[5]^3*y[38]^3)/
     (6*y[2]^2*y[104]) - (y[4]^5*y[5]^5*y[20])/(12*y[2]^2*y[120]^2) - 
    (y[4]*y[16])/(6*y[128]) - (y[4]*y[6]^2*y[10]^2*y[16])/(6*y[41]*y[128]) - 
    (y[3]*y[5]^2*y[138])/(6*y[2]^2) + (y[4]*y[16]*y[20]*y[150])/(6*y[6]) + 
    (y[4]^4*y[5]^4*y[20]*y[269])/(12*y[2]*y[120]^2) + 
    (y[38]^2*y[349])/(6*y[120]*y[205]) + (y[38]^2*y[351])/(6*y[52]*y[205]) + 
    (y[4]^3*y[5]^3*y[363])/(12*y[2]^2*y[120]) - (y[3]*y[114]*y[369])/
     (6*y[4]*y[6]) + (y[3]*y[4]*y[5]^2*y[38]^2*y[377])/(6*y[2]*y[43]) - 
    (y[4]^2*y[5]^2*y[378])/(12*y[2]*y[120]) + (y[4]^2*y[259]*y[379])/
     (6*y[43]*y[128]) - (y[4]^2*y[259]*y[380])/(6*y[104]*y[128]) + 
    (y[3]^2*y[38]*y[114]*y[381])/(12*y[4]^2) + y[382]/(6*y[41]) + 
    (y[5]^2*y[38]^2*y[383])/(6*y[2]*y[104]) + (y[5]*y[38]*y[384])/
     (6*y[2]*y[4]) + y[385]/12 + y[386]/(6*y[6]) + (y[5]*y[387])/(12*y[2]) + 
    (y[3]^3*y[38]^2*y[388])/(6*y[4]^2*y[104]) - (y[3]*y[389])/(12*y[4]) + 
    y[390]/(6*y[43]) + y[391]/(6*y[6]*y[43]) + (y[3]*y[38]*y[392])/
     (6*y[4]*y[104]) + y[393]/(12*y[120]) + y[394]/(12*y[120]^2) + 
    y[395]/(6*y[52]) + y[396]/(6*y[104]), 
  f[218] -> -16/(3*y[4]*y[6]) + (16*y[2]*y[3]^3*y[38]^4*y[114]^2*y[369])/
     (3*y[4]*y[104]^3) + (16*y[397])/(3*y[104]) - 
    (16*y[3]^2*y[38]^2*y[114]*y[398])/(3*y[4]*y[104]^2) + 
    (16*y[3]*y[399])/(3*y[4]*y[104]) + (16*y[3]*y[400])/(3*y[104]^3) + 
    (16*y[401])/(3*y[104]^2), f[222] -> (y[15]*y[16]^2)/(6*y[17]) + 
    (y[2]*y[4]*y[10]*y[16])/(6*y[9]*y[62]) - (y[2]*y[4]*y[20])/(6*y[62]) + 
    (y[3]*y[114])/(6*y[4]*y[6]) + y[402]/6 + y[403]/(6*y[4]*y[187]) + 
    (y[21]*y[403])/(6*y[187]) + y[404]/(6*y[11]) + 
    (y[4]*y[405])/(6*y[3]*y[9]) + y[406]/(6*y[3]*y[6]) + y[407]/(6*y[4]) - 
    (y[22]*y[408])/(6*y[6]*y[13]) + y[409]/(6*y[6]) + 
    y[410]/(6*y[3]*y[6]*y[13]) + y[411]/(6*y[3]*y[13]) + y[412]/(6*y[13]), 
  f[229] -> (y[3]*y[119])/(3*y[4]) - (y[4]*y[315])/(6*y[2]*y[17]^2) + 
    (y[3]*y[318])/(6*y[17]^2) + y[336]/(6*y[2]*y[17]) + y[337]/(6*y[17]) + 
    y[413]/(6*y[2]) + y[414]/3 + (y[4]*y[415])/(6*y[62]^2) + 
    y[416]/(6*y[62]), f[230] -> -1/8*(y[2]*y[4]*y[10]*y[16])/(y[9]*y[62]) + 
    (y[3]*y[114])/(24*y[4]*y[6]) + (y[4]*y[139])/(8*y[3]*y[9]) + 
    (y[4]*y[7]*y[139])/(6*y[2]*y[9]) - (y[4]*y[315])/(3*y[2]*y[17]^2) + 
    (y[3]*y[318])/(3*y[17]^2) + y[336]/(3*y[2]*y[17]) + 
    y[403]/(24*y[4]*y[187]) + (y[21]*y[403])/(24*y[187]) + 
    y[404]/(24*y[11]) + y[406]/(24*y[3]*y[6]) - 
    (y[22]*y[408])/(24*y[6]*y[13]) + y[409]/(24*y[6]) + 
    y[410]/(24*y[3]*y[6]*y[13]) + y[411]/(24*y[3]*y[13]) + 
    y[412]/(24*y[13]) + (y[4]*y[415])/(3*y[62]^2) + y[417]/(6*y[9]) + 
    y[418]/(24*y[4]) + y[419]/(6*y[2]) + y[420]/24 + y[421]/(24*y[62]) + 
    y[422]/(24*y[17]), f[244] -> (y[38]*y[191])/(3*y[4]^2*y[187]^2) - 
    (y[3]*y[38]*y[193])/(3*y[4]^2*y[187]) + (y[38]*y[194])/(3*y[4]^2) + 
    y[314]/(3*y[2]*y[17]) + (y[4]*y[315])/(3*y[2]*y[17]^2) - 
    (y[3]*y[318])/(3*y[17]^2) + y[423]/(3*y[2]) + 
    (y[191]*y[424])/(3*y[187]^2) + (y[191]*y[425])/(3*y[4]*y[187]^2) + 
    y[426]/6 + y[427]/(6*y[4]*y[187]) + y[428]/(6*y[187]) + y[429]/(6*y[4]) + 
    y[430]/(6*y[17]), f[277] -> -1/6*y[3] + (y[5]*y[20])/(6*y[2]) + 
    (y[5]*y[38])/(6*y[2]*y[4]) + (y[5]^2*y[38]^2)/(6*y[2]*y[104]) + 
    (y[3]*y[38]*y[114])/(6*y[4]) - (y[3]*y[38]*y[431])/(6*y[4]*y[104]) + 
    y[432]/(6*y[104]), f[282] -> y[5]^2/(6*y[2]) + 
    (y[5]^2*y[38])/(6*y[2]*y[4]) + (y[5]^3*y[38]^2)/(6*y[2]*y[104]) - 
    (y[2]*y[3]^3*y[38]^4*y[114])/(6*y[4]^2*y[104]) - 
    (y[4]^2*y[5]^3*y[20])/(6*y[2]*y[120]) + (y[3]^2*y[38]*y[114]*y[144])/
     (6*y[4]^2) + y[433]/6 - (y[3]*y[434])/(6*y[4]) + 
    (y[3]*y[38]*y[435])/(6*y[4]*y[104]) + y[436]/(6*y[120]) + 
    y[437]/(6*y[104]), f[290] -> (16*y[3]*y[38]*y[114]^2)/(3*y[4]^2) - 
    (16*y[2]*y[3]^4*y[38]^6*y[114]^2)/(3*y[4]^2*y[104]^3) - 
    (16*y[3]^2*y[38]^2*y[114]^2*y[119])/(y[4]^2*y[104]) - 
    (16*y[3]*y[114]*y[438]*y[439])/(3*y[4]) - 
    (16*y[3]^3*y[38]^4*y[114]^2*y[440])/(3*y[4]^2*y[104]^2) + 
    (16*y[3]*y[114]*y[441])/(3*y[104]) + (16*y[3]*y[114]*y[442])/
     (3*y[4]*y[104]) + (16*y[3]^3*y[38]^4*y[114]*y[443])/(3*y[4]*y[104]^3) - 
    (16*y[3]^2*y[38]^2*y[114]*y[444])/(3*y[4]*y[104]^2) + 
    (16*y[3]*y[445])/(3*y[104]^2) - (16*y[3]*y[446])/(3*y[104]^3)}, 
 {y[1] -> -1 - 2*z1[3], y[2] -> z1[2], y[3] -> z1[3], y[4] -> z1[4], 
  y[5] -> 1 + z1[3], y[6] -> 1 + z1[2], y[7] -> 1 + z1[3]^(-1), 
  y[8] -> -391 - 746*z1[3], y[9] -> z1[2] - z1[4]*z1[5], 
  y[10] -> z1[2] - z1[4], y[11] -> z1[2]*z1[3] - z1[4] - z1[2]*z1[4] - 
    z1[3]*z1[4] - z1[2]*z1[3]*z1[4] + z1[2]*z1[3]*z1[4]*z1[5], 
  y[12] -> -1 - z1[4]*z1[5], y[13] -> -2*z1[2]*z1[4] + z1[4]^2 + 
    z1[2]*z1[4]*z1[5] + z1[2]*z1[6] - z1[4]*z1[6], 
  y[14] -> z1[4] - z1[4]*z1[5] - z1[6], 
  y[15] -> z1[2]*z1[3] - (1 + z1[3])*z1[4], y[16] -> 1 + z1[4] - z1[6], 
  y[17] -> -z1[4] - 2*z1[2]*z1[3]*z1[4] + z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] - z1[3]*z1[4]*z1[6], 
  y[18] -> 1 + z1[2]^2 + z1[4]^2 + z1[4]*(z1[5] - z1[6]) + 
    z1[2]*(-1 - 2*z1[4] + z1[6]), 
  y[19] -> z1[4]^2 + z1[6] - z1[4]*(1 + z1[2] - z1[5] + z1[6]), 
  y[20] -> 1 + z1[4], y[21] -> 2 + z1[4], y[22] -> -1 + z1[5], 
  y[23] -> 1 + z1[4]*(-1 + z1[5]) + z1[5]^2 + z1[5]*(-2 + z1[6]) + z1[6], 
  y[24] -> 2 + 2*(-1 + z1[4])*z1[5] - z1[5]^3 - z1[5]^2*(-2 + z1[4] + z1[6]), 
  y[25] -> 2*z1[2]*z1[4] - z1[4]^2*(2 + z1[5]) - z1[6] + 
    z1[4]*(-z1[5] + z1[6]), y[26] -> -2 - 2*z1[2]^2 - z1[4]^2*(4 + z1[5]) + 
    z1[2]*(2 + 6*z1[4] - 2*z1[6]) + z1[4]*(-2 - 2*z1[5] + 3*z1[6]), 
  y[27] -> z1[4]^4*(1 + z1[5]) + (-1 + 3*z1[5] + z1[5]^3 + 
      z1[5]^2*(-3 + z1[6]))*z1[6] + z1[4]*(-1 + z1[5])^2*
     (2 + z1[5]^2 + z1[5]*(-3 + z1[6]) + z1[6]) - 
    z1[4]^3*(-1 + 3*z1[2] + z1[5] - z1[5]^2 + z1[6] + z1[5]*z1[6]) + 
    z1[4]^2*(z1[2]^2 + (-1 + z1[5])*(1 - 2*z1[5] + z1[5]^2 + z1[6]) + 
      z1[2]*(-1 + 2*z1[6])), y[28] -> z1[4]^4*(2 + z1[5]) + 
    z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
    z1[4]^3*(2 - 6*z1[2] + z1[5]^2 - 3*z1[6] - z1[5]*z1[6]) - 
    z1[4]*(z1[2]^3 - (-1 + z1[5])*(-1 + 3*z1[5] + z1[5]^3 + 
        z1[5]^2*(-3 + z1[6])) + z1[2]*(-1 + z1[6])^2 + 
      z1[2]^2*(-1 + 2*z1[6])) + z1[4]^2*(4*z1[2]^2 + 2*z1[5] - 2*z1[5]^2 + 
      z1[5]^3 + (-2 + z1[6])*z1[6] + z1[2]*(-4 + 6*z1[6])), 
  y[29] -> -((-1 + 3*z1[5] + z1[5]^3 + z1[5]^2*(-3 + z1[6]))*z1[6]) - 
    z1[4]*(2 + z1[5]^4 + z1[5]*(-7 + 2*z1[6]) + z1[5]^3*(-5 + 2*z1[6]) + 
      z1[5]^2*(9 - 4*z1[6] + z1[6]^2)), 
  y[30] -> -(z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6]) - 
    z1[4]*(1 + z1[5]^4 + 2*z1[5]*(-2 + z1[6]) + 2*z1[5]^3*(-2 + z1[6]) + 
      z1[5]^2*(6 - 3*z1[6] + z1[6]^2)), 
  y[31] -> -(z1[2]*(1 + 2*z1[3])) + (1 + z1[3])*z1[4], 
  y[32] -> 2 + 3*z1[4] + z1[5], y[33] -> 4 + 3*z1[4] + 2*z1[5], 
  y[34] -> z1[2] + z1[4], y[35] -> z1[2] + z1[2]^2 + z1[2]*z1[3] - z1[4] - 
    z1[3]*z1[4] + z1[2]*z1[3]*z1[4] - z1[4]^2 - z1[3]*z1[4]^2 - 
    z1[2]*z1[3]*z1[6] + z1[4]*z1[6] + z1[3]*z1[4]*z1[6], 
  y[36] -> z1[2]^2*z1[3] - z1[2]*z1[4] - z1[2]*z1[3]*z1[4] + 
    z1[2]^2*z1[3]*z1[4] + z1[4]^2 - z1[2]*z1[3]*z1[4]^2 - 
    z1[2]^2*z1[3]*z1[6] + z1[2]*z1[4]*z1[6] + z1[2]*z1[3]*z1[4]*z1[6], 
  y[37] -> z1[4] + (-1 + z1[6])^2*(1 + z1[6]), y[38] -> z1[6], 
  y[39] -> -1 - z1[2] - z1[4] + z1[3]*(-1 - z1[4] + z1[6]), 
  y[40] -> -(z1[4]^2*(4 + 3*z1[5])) - (2 + z1[5])*z1[6] + 
    z1[4]*(-1 + 5*z1[2] - z1[5]^2 + 2*z1[6]), 
  y[41] -> z1[2] - z1[4] - z1[2]*z1[4] + z1[2]*z1[4]*z1[5], 
  y[42] -> -(z1[4]^2*(-1 + z1[5])) + z1[2]*(-1 + z1[6]) - 3*(-1 + z1[6])^2 - 
    z1[4]*(-1 + z1[6])*(1 + (-1 + z1[5])*z1[6]), 
  y[43] -> -(z1[2]*z1[4]) - 2*z1[2]*z1[3]*z1[4] + z1[4]^2 + z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] - z1[4]*z1[6] - 
    z1[3]*z1[4]*z1[6], y[44] -> 1 + z1[4] + z1[4]*z1[5]*z1[6] + 
    z1[3]*(1 + z1[4]*(1 + z1[5]^2 + z1[5]*(-1 + z1[6])) + z1[5]*z1[6]), 
  y[45] -> z1[2]^2*(2 + z1[3])^2 - z1[2]*(z1[3]*(-2 + 4*z1[4]) + 
      z1[3]^2*(1 + 3*z1[4] - z1[6]) + 2*(-2 + z1[6])) + 
    (1 + 2*z1[4])*(1 + 2*z1[4] - 2*z1[6]) + 
    z1[3]*(2 + z1[4]^2*(3 + z1[5]) - 3*z1[4]*(-1 + z1[6]) - z1[6]) + 
    z1[3]^2*(1 + z1[4]^2*(1 + z1[5]) + z1[4]*(1 - z1[5] + z1[5]^2 - z1[6]) + 
      z1[5]*z1[6]), y[46] -> -5 + 2*z1[2]^3*z1[3] - 6*z1[4] - 9*z1[4]^2 - 
    2*z1[4]^3 - z1[4]*z1[5] - 4*z1[4]^2*z1[5] - 2*z1[4]*z1[5]^2 - 
    z1[2]^2*(5 + 2*z1[4] + z1[3]*(1 + 6*z1[4] - 2*z1[6])) + 
    z1[2]*(5 + 4*z1[4]^2 + z1[3]*(1 + 6*z1[4]^2 + z1[4]*(3 - 4*z1[6]) - 
        z1[6]) - 2*z1[4]*(-8 + z1[6]) - 5*z1[6]) + 7*z1[4]*z1[6] + 
    2*z1[4]^2*z1[6] - 2*z1[5]*z1[6] - 
    z1[3]*(1 + 2*z1[4]^3 + z1[4]^2*(1 + z1[5] - 2*z1[6]) + 
      z1[4]*(1 - z1[5] + z1[5]^2 - z1[6]) + z1[5]*z1[6]), 
  y[47] -> 5 - 4*z1[5] + 4*z1[5]^2 - 2*z1[5]^3 + 2*z1[5]*z1[6] - 
    2*z1[5]^2*z1[6] + z1[3]*(1 + z1[4]*(1 + z1[5]^2 + z1[5]*(-1 + z1[6])) + 
      z1[5]*z1[6]) + z1[4]*(2 + z1[5] + 2*z1[5]*z1[6]), 
  y[48] -> -2*z1[5]^3 + z1[5]*(-6 + z1[6]) - 2*z1[5]^2*(-3 + z1[6]) + 
    2*(1 + z1[6]) + z1[4]*(-1 - z1[5]^2 + z1[5]*(2 + z1[6])), 
  y[49] -> -(z1[2]^4*(2 + z1[3])^2) + (1 + z1[3])*z1[4]*
     (1 + 3*z1[4]^2 + z1[4]*(4 - 3*z1[6]) + z1[3]*(1 + z1[4])*
       (1 + z1[4] - z1[6]) - 2*z1[6])*(1 + z1[4] - z1[6]) + 
    z1[2]^3*(2*(-4 + z1[6]) + 2*z1[3]*(-5 + 2*z1[6]) + 
      z1[3]^2*(-3 + 2*z1[6])) - z1[2]*(1 - 2*z1[4]^3 + 
      2*z1[3]*(-1 + z1[6])^2 + z1[3]^2*(-1 + z1[6])^2 - 2*z1[6] + 
      z1[4]*(3 - 2*z1[6])*z1[6] + z1[4]^2*(-2 + 4*z1[6])) - 
    z1[2]^2*(5 + z1[4] + z1[4]^2 + 2*z1[3]*(-2 + z1[6])^2 - 4*z1[6] + 
      z1[3]^2*(3 - 4*z1[6] + z1[6]^2)), 
  y[50] -> z1[2]^3*z1[3]*(-1 + z1[6])^2 + 
    z1[4]^2*(z1[4]^2*z1[5] + (-1 + z1[6])^2*(3 + (1 + z1[3])*z1[6]) - 
      z1[4]*(-1 + z1[6])*(-2 + z1[3]*(-1 + z1[6]) + z1[6] - z1[5]*z1[6])) + 
    z1[2]*z1[4]*(z1[4]^2*(-2 + z1[6]) + z1[3]*(-3 + z1[6])*(-1 + z1[6])^2 + 
      (-1 + z1[6])^2*(-3 + 2*z1[6]) + z1[4]*(3 - 4*z1[6] + z1[6]^2)) - 
    z1[2]^2*(-1 + z1[6])*(z1[4]*(-1 + z1[4] + z1[6]) + 
      z1[3]*(3 - 5*z1[6] + 2*z1[6]^2)), 
  y[51] -> -1 + z1[6] - 2*z1[4]*z1[6] + z1[6]^2 - z1[6]^3 + z1[4]*z1[6]^3 + 
    z1[2]*z1[3]*(1 + z1[4] - z1[6])*(-1 + z1[6] + z1[6]^2) + 
    z1[3]*(-((-1 + z1[6])^2*z1[6]) - z1[4]^2*(-1 + z1[6] + z1[6]^2) + 
      z1[4]*(1 - 3*z1[6] + z1[6]^2 + z1[6]^3)), 
  y[52] -> z1[2]^2*z1[4]^2 + 2*z1[2]^2*z1[3]*z1[4]^2 + 
    z1[2]^2*z1[3]^2*z1[4]^2 + 4*z1[2]^3*z1[3]^2*z1[4]^2 + 
    4*z1[2]^4*z1[3]^2*z1[4]^2 - 2*z1[2]*z1[4]^3 - 4*z1[2]*z1[3]*z1[4]^3 - 
    4*z1[2]^2*z1[3]*z1[4]^3 - 4*z1[2]^3*z1[3]*z1[4]^3 - 
    2*z1[2]*z1[3]^2*z1[4]^3 - 8*z1[2]^2*z1[3]^2*z1[4]^3 - 
    8*z1[2]^3*z1[3]^2*z1[4]^3 + z1[4]^4 + 2*z1[3]*z1[4]^4 + 
    4*z1[2]*z1[3]*z1[4]^4 + 4*z1[2]^2*z1[3]*z1[4]^4 + z1[3]^2*z1[4]^4 + 
    4*z1[2]*z1[3]^2*z1[4]^4 + 4*z1[2]^2*z1[3]^2*z1[4]^4 + 
    2*z1[2]^3*z1[3]*z1[4]^2*z1[5] - 2*z1[2]^3*z1[3]^2*z1[4]^2*z1[5] - 
    4*z1[2]^4*z1[3]^2*z1[4]^2*z1[5] + 4*z1[2]^3*z1[3]*z1[4]^3*z1[5] + 
    4*z1[2]^2*z1[3]^2*z1[4]^3*z1[5] + 8*z1[2]^3*z1[3]^2*z1[4]^3*z1[5] - 
    2*z1[2]*z1[3]*z1[4]^4*z1[5] - 4*z1[2]^2*z1[3]*z1[4]^4*z1[5] - 
    2*z1[2]*z1[3]^2*z1[4]^4*z1[5] - 4*z1[2]^2*z1[3]^2*z1[4]^4*z1[5] + 
    z1[2]^4*z1[3]^2*z1[4]^2*z1[5]^2 - 2*z1[2]^3*z1[3]^2*z1[4]^3*z1[5]^2 + 
    z1[2]^2*z1[3]^2*z1[4]^4*z1[5]^2 + 2*z1[2]^3*z1[3]*z1[4]*z1[6] - 
    2*z1[2]^3*z1[3]^2*z1[4]*z1[6] - 4*z1[2]^4*z1[3]^2*z1[4]*z1[6] - 
    2*z1[2]^2*z1[4]^2*z1[6] - 2*z1[2]^2*z1[3]*z1[4]^2*z1[6] + 
    4*z1[2]^3*z1[3]*z1[4]^2*z1[6] + 4*z1[2]^2*z1[3]^2*z1[4]^2*z1[6] + 
    8*z1[2]^3*z1[3]^2*z1[4]^2*z1[6] + 2*z1[2]*z1[4]^3*z1[6] - 
    4*z1[2]^2*z1[3]*z1[4]^3*z1[6] - 2*z1[2]*z1[3]^2*z1[4]^3*z1[6] - 
    4*z1[2]^2*z1[3]^2*z1[4]^3*z1[6] + 2*z1[2]^4*z1[3]^2*z1[4]*z1[5]*z1[6] - 
    2*z1[2]^3*z1[3]*z1[4]^2*z1[5]*z1[6] - 4*z1[2]^3*z1[3]^2*z1[4]^2*z1[5]*
     z1[6] + 2*z1[2]^2*z1[3]*z1[4]^3*z1[5]*z1[6] + 
    2*z1[2]^2*z1[3]^2*z1[4]^3*z1[5]*z1[6] + z1[2]^4*z1[3]^2*z1[6]^2 - 
    2*z1[2]^3*z1[3]*z1[4]*z1[6]^2 - 2*z1[2]^3*z1[3]^2*z1[4]*z1[6]^2 + 
    z1[2]^2*z1[4]^2*z1[6]^2 + 2*z1[2]^2*z1[3]*z1[4]^2*z1[6]^2 + 
    z1[2]^2*z1[3]^2*z1[4]^2*z1[6]^2, 
  y[53] -> 2*z1[2]^8*(3 + 4*z1[3] + z1[3]^2) + 
    z1[2]^7*(27 + 4*z1[4] + z1[3]*(52 - 16*z1[6]) + z1[3]^2*(21 - 10*z1[6]) - 
      z1[3]^3*(-2 + z1[6]) - 4*z1[6]) + z1[2]^6*(52 + 14*z1[4] - 2*z1[4]^2 - 
      26*z1[6] + 4*z1[6]^2 + z1[3]^3*(11 - 14*z1[6] + 4*z1[6]^2) + 
      z1[3]*(133 - 96*z1[6] + 15*z1[6]^2) + 
      z1[3]^2*(74 - 77*z1[6] + 17*z1[6]^2)) - 
    z1[2]^5*(-55 + 5*z1[4]^2 - 4*z1[5] + z1[5]^2 + 67*z1[6] + 2*z1[5]*z1[6] - 
      z1[5]^2*z1[6] - 30*z1[6]^2 + 4*z1[5]*z1[6]^2 - z1[5]^2*z1[6]^2 + 
      3*z1[6]^3 - 2*z1[5]*z1[6]^3 + z1[5]^2*z1[6]^3 + 
      z1[3]^3*(-25 + 51*z1[6] - 32*z1[6]^2 + 6*z1[6]^3) + 
      z1[3]*(-181 + 231*z1[6] - 91*z1[6]^2 + 12*z1[6]^3) + 
      z1[3]^2*(-129 + 215*z1[6] - 106*z1[6]^2 + 15*z1[6]^3) + 
      z1[4]*(-19 + 4*z1[6] + 4*z1[6]^2 - 4*z1[5]*(-1 + z1[6]^2) + 
        z1[5]^2*(-1 + z1[6]^2))) + z1[2]^4*(34 + 10*z1[5] - 2*z1[5]^2 - 
      89*z1[6] - 6*z1[5]*z1[6] + 2*z1[5]^2*z1[6] + 75*z1[6]^2 - 
      10*z1[5]*z1[6]^2 + 2*z1[5]^2*z1[6]^2 - 21*z1[6]^3 + 6*z1[5]*z1[6]^3 - 
      2*z1[5]^2*z1[6]^3 + 3*z1[6]^4 + 2*z1[3]^3*(-1 + z1[6])^2*
       (15 - 12*z1[6] + 2*z1[6]^2) + z1[3]^2*(126 - 298*z1[6] + 242*z1[6]^2 - 
        79*z1[6]^3 + 9*z1[6]^4) + z1[4]^2*(1 - 4*z1[6] - 6*z1[6]^2 + 
        4*z1[5]*(-1 + z1[6]^2) - z1[5]^2*(-1 + z1[6]^2)) + 
      z1[3]*(144 - 292*z1[6] + 212*z1[6]^2 - 66*z1[6]^3 + 7*z1[6]^4 + 
        z1[5]^2*(-1 + z1[6])^3*(1 + z1[6]) - 2*z1[5]*(-1 + z1[6])^2*
         (-2 - z1[6] + z1[6]^2)) + z1[4]*(13 - 13*z1[6] - 4*z1[6]^2 - 
        z1[5]^2*(-1 + z1[6])*(1 + z1[6])^2 + 
        2*z1[5]*(-3 - z1[6] + 3*z1[6]^2 + z1[6]^3))) + 
    (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*(-6*z1[4]^6 + 
      z1[3]^2*(1 + z1[4])*(1 + z1[4] - z1[6])^3*(-1 + z1[4]*(-2 + z1[6]) + 
        z1[6]) - (-1 + z1[6])^2*z1[6]*(-4 + 3*z1[6]) + 
      z1[4]^5*(-27 + 17*z1[6]) - z1[4]*(-1 + z1[6])^2*
       (3 - 22*z1[6] + 12*z1[6]^2 + 2*z1[5]*(1 + z1[6])) + 
      z1[4]^2*(-14 + 79*z1[6] - 114*z1[6]^2 + 58*z1[6]^3 - 10*z1[6]^4 - 
        4*z1[5]*(-1 + z1[6])^2*(1 + z1[6]) + z1[5]^2*(-1 + z1[6])^2*
         (1 + z1[6])) + z1[4]^4*(-47 + 78*z1[6] - 14*z1[6]^2 - 
        4*z1[5]*(-1 + z1[6]^2)) - z1[3]*(1 + z1[4] - z1[6])^2*
       (2 + 2*z1[4]^4 + z1[4]^3*(13 - 3*z1[6]) - 5*z1[6] + 3*z1[6]^2 + 
        z1[4]^2*(18 - 17*z1[6] + 5*z1[6]^2) + 
        z1[4]*(9 - 18*z1[6] + 8*z1[6]^2)) + 
      z1[4]^3*(z1[5]^2*z1[6]*(-1 + z1[6]^2) - 
        2*z1[5]*(-2 - z1[6] + 2*z1[6]^2 + z1[6]^3) + 
        2*(-19 + 58*z1[6] - 41*z1[6]^2 + 9*z1[6]^3))) - 
    z1[2]^3*(-(z1[4]^4*(-2 + z1[6])) + z1[3]^3*(-1 + z1[6])^3*
       (20 - 11*z1[6] + z1[6]^2) + z1[3]^2*(-1 + z1[6])^2*
       (-71 + 82*z1[6] - 29*z1[6]^2 + 3*z1[6]^3) + 
      z1[4]^3*(5 - z1[6] + 5*z1[6]^2 - z1[5]^2*(-1 + z1[6]^2)) + 
      (-1 + z1[6])*(12 - 53*z1[6] + 34*z1[6]^2 - 9*z1[6]^3 + 
        z1[5]*(8 + 2*z1[6] - 6*z1[6]^2) + z1[5]^2*(-1 + z1[6]^2)) + 
      z1[4]^2*(1 + z1[6])*(-4 + 7*z1[6] + 4*z1[6]^2 + 
        z1[5]^2*(-1 + z1[6]^2) - 4*z1[5]*(-2 + z1[6] + z1[6]^2)) + 
      z1[3]*(-1 + z1[6])*(68 - 140*z1[6] + 100*z1[6]^2 - 28*z1[6]^3 + 
        3*z1[6]^4 - z1[5]^2*(-1 + z1[6])^2*(1 + z1[6]) + 
        z1[5]*(6 - 4*z1[6] - 6*z1[6]^2 + 4*z1[6]^3)) + 
      z1[4]*(-4 + 16*z1[6] - 7*z1[6]^2 + 2*z1[6]^3 - 2*z1[6]^4 + 
        z1[5]^2*z1[6]^2*(-1 + z1[6]^2) - 2*z1[5]*(-1 + z1[6]^4))) + 
    z1[2]*(-4*z1[4]^7 - 3*z1[3]^2*(-1 + z1[6])^5 - z1[3]^3*(-1 + z1[6])^5 + 
      (-1 + z1[6])^2*z1[6]*(-4 + 3*z1[6]) + 3*z1[4]^6*(-4 + 5*z1[6]) - 
      z1[3]*(-1 + z1[6])^3*(2 - 7*z1[6] + 3*z1[6]^2) + 
      z1[4]*(-1 + z1[6])^2*(1 + (-3 + 2*z1[5])*z1[6] + 
        (-7 + 2*z1[5])*z1[6]^2 + 6*z1[6]^3) + 
      z1[4]^5*(-10 + 48*z1[6] - 15*z1[6]^2 - 4*z1[5]*(-1 + z1[6]^2)) + 
      z1[4]^2*(4 - 12*z1[6] - 18*z1[6]^2 + 53*z1[6]^3 - 32*z1[6]^4 + 
        6*z1[6]^5 - z1[5]^2*(-1 + z1[6])^2*z1[6]*(1 + z1[6]) + 
        2*z1[5]*(-1 + z1[6])^2*(-1 + z1[6] + 2*z1[6]^2)) + 
      z1[4]^4*(4 + 40*z1[6] - 65*z1[6]^2 + 12*z1[6]^3 + 
        z1[5]^2*z1[6]*(-1 + z1[6]^2) + 2*z1[5]*(2 - z1[6] - 2*z1[6]^2 + 
          z1[6]^3)) + z1[4]^3*(10 - 65*z1[6]^2 + 55*z1[6]^3 - 14*z1[6]^4 + 
        2*z1[5]*(-2 + z1[6]^2 + z1[6]^4) - z1[5]^2*(-1 + z1[6] - z1[6]^3 + 
          z1[6]^4))) + z1[2]^2*(2*z1[4]^6 + z1[4]^5*(11 - 3*z1[6]) - 
      z1[3]^3*(-1 + z1[6])^4*(-7 + 2*z1[6]) - z1[3]^2*(-1 + z1[6])^3*
       (22 - 23*z1[6] + 6*z1[6]^2) + z1[4]*(-1 + z1[6])*
       (-1 + (15 - 4*z1[5] + z1[5]^2)*z1[6] - 7*z1[6]^2 - 
        (1 - 4*z1[5] + z1[5]^2)*z1[6]^3 + 3*z1[6]^4) - 
      2*z1[3]*(-1 + z1[6])^2*(-9 + 22*z1[6] - 14*z1[6]^2 + 3*z1[6]^3 + 
        z1[5]*(-1 + z1[6]^2)) + (-1 + z1[6])*(-2 + 23*z1[6] - 26*z1[6]^2 + 
        9*z1[6]^3 + 2*z1[5]*(-1 + z1[6]^2)) + 
      z1[4]^4*(17 - 27*z1[6] + z1[6]^2 + z1[5]^2*(-1 + z1[6]^2)) + 
      z1[4]^3*(9 - 45*z1[6] + 23*z1[6]^2 - 10*z1[6]^3 - 
        z1[5]^2*(-1 + z1[6])^2*(1 + z1[6]) + 2*z1[5]*(-1 - 2*z1[6] + 
          z1[6]^2 + 2*z1[6]^3)) + z1[4]^2*(4 - 30*z1[6] + 37*z1[6]^2 - 
        20*z1[6]^3 + 2*z1[6]^4 + z1[5]^2*(z1[6]^2 - z1[6]^4) + 
        2*z1[5]*(-2 - z1[6] + z1[6]^2 + z1[6]^3 + z1[6]^4))) - 
    z1[5]*(z1[2]^8*(6 + 5*z1[3] + z1[3]^2) + 
      z1[2]^7*(24 + 2*z1[4] + z1[3]*(32 - 19*z1[6]) + 
        z1[3]^2*(11 - 9*z1[6]) - z1[3]^3*(-1 + z1[6]) - 7*z1[6]) + 
      z1[2]^6*(-3*z1[4]^2 - z1[4]*(-7 + z1[6]) + 4*(-3 + z1[6])^2 + 
        z1[3]^3*(5 - 9*z1[6] + 4*z1[6]^2) + z1[3]^2*(36 - 54*z1[6] + 
          19*z1[6]^2) + z1[3]*(73 - 82*z1[6] + 20*z1[6]^2)) + 
      z1[2]^5*(24 + z1[4]^3 + z1[4]*(8 - 3*z1[6]) + z1[4]^2*(-5 + z1[6]) - 
        30*z1[6] + 13*z1[6]^2 - 2*z1[6]^3 - 2*z1[3]^3*(-1 + z1[6])^2*
         (-5 + 3*z1[6]) + z1[3]^2*(54 - 118*z1[6] + 81*z1[6]^2 - 
          17*z1[6]^3) + z1[3]*(78 - 133*z1[6] + 69*z1[6]^2 - 11*z1[6]^3)) - 
      z1[2]^3*(z1[4]^4*(1 - 2*z1[6]) + z1[3]^3*(-5 + z1[6])*(-1 + z1[6])^4 + 
        z1[4]^2*(1 + 2*z1[6]) + z1[3]*(-1 + z1[6])^3*(10 - 6*z1[6] + 
          z1[6]^2) + z1[3]^2*(-1 + z1[6])^3*(15 - 12*z1[6] + 2*z1[6]^2) + 
        z1[4]^3*(2 - 4*z1[6] + 3*z1[6]^2) + z1[6]*(3 - 7*z1[6] + 6*z1[6]^2 - 
          2*z1[6]^3) - z1[4]*z1[6]*(-7 + 10*z1[6] - 5*z1[6]^2 + z1[6]^3)) + 
      z1[2]*z1[4]*(-3*z1[4]^6 + 2*z1[4]^5*(-5 + 6*z1[6]) + 
        z1[4]*(-1 + z1[6])^2*z1[6]*(-7 - 3*z1[6] + 3*z1[6]^2) - 
        3*z1[4]^4*(2 - 11*z1[6] + 7*z1[6]^2) + 
        z1[6]^2*(2 - 3*z1[6] + z1[6]^3) + z1[4]^3*(6 + 14*z1[6] - 
          43*z1[6]^2 + 21*z1[6]^3) + z1[4]^2*(5 - 14*z1[6] - 10*z1[6]^2 + 
          28*z1[6]^3 - 12*z1[6]^4)) + 
      z1[2]^2*(z1[4]^6 - 3*z1[4]^5*(-2 + z1[6]) - z1[3]*(-1 + z1[6])^5 - 
        2*z1[3]^2*(-1 + z1[6])^5 - z1[3]^3*(-1 + z1[6])^5 + 
        (-1 + z1[6])^2*z1[6]^2 + z1[4]^4*(8 - 14*z1[6] + 5*z1[6]^2) + 
        z1[4]^3*(2 - 17*z1[6] + 14*z1[6]^2 - 4*z1[6]^3) - 
        z1[4]^2*(1 + 9*z1[6] - 15*z1[6]^2 + 7*z1[6]^3) + 
        z1[4]*z1[6]*(-3 + 8*z1[6] - 7*z1[6]^2 + z1[6]^3 + z1[6]^4)) + 
      z1[2]^4*(z1[4]^3*(1 + z1[6]) + 2*z1[3]^3*(-1 + z1[6])^3*
         (-5 + 2*z1[6]) + z1[4]^2*(-2 + z1[6] - z1[6]^2) + 
        (-1 + z1[6])^2*(6 - 4*z1[6] + z1[6]^2) + z1[3]^2*(-1 + z1[6])^2*
         (41 - 38*z1[6] + 8*z1[6]^2) - z1[4]*(-3 + 6*z1[6] - 4*z1[6]^2 + 
          z1[6]^3) + z1[3]*(41 - 101*z1[6] + 88*z1[6]^2 - 32*z1[6]^3 + 
          4*z1[6]^4)) - z1[4]^2*(1 + z1[4] - z1[6])^2*
       (4*z1[4]^4 + z1[4]^3*(14 - 11*z1[6]) - z1[3]^3*(1 + z1[4])*
         (1 + z1[4] - z1[6])^2*(-1 + z1[6]) - 3*(-1 + z1[6])*z1[6]^2 + 
        z1[4]*z1[6]*(-13 + 16*z1[6] - 6*z1[6]^2) + 
        z1[4]^2*(10 - 27*z1[6] + 13*z1[6]^2) + 
        z1[3]*(1 + 5*z1[4]^4 + z1[4]^3*(22 - 17*z1[6]) - 5*z1[6] + 
          10*z1[6]^2 - 6*z1[6]^3 + z1[4]^2*(24 - 49*z1[6] + 22*z1[6]^2) + 
          z1[4]*(8 - 34*z1[6] + 33*z1[6]^2 - 10*z1[6]^3)) + 
        z1[3]^2*(z1[4]^4 + z1[4]^3*(9 - 7*z1[6]) - 2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[4]^2*(17 - 27*z1[6] + 11*z1[6]^2) + 
          z1[4]*(11 - 28*z1[6] + 22*z1[6]^2 - 5*z1[6]^3)))), 
  y[54] -> 468 - 159*z1[4] + 108*z1[4]^2 - 106*z1[4]^3 - 22*z1[4]^4 - 
    26*z1[4]^5 - 6*z1[4]^6 + z1[2]^6*(3 + z1[3])*(z1[3]*(-2 + z1[5]) + 
      2*(-1 + z1[5])) - 130*z1[5] + 36*z1[4]*z1[5] - 31*z1[4]^2*z1[5] + 
    24*z1[4]^3*z1[5] + 23*z1[4]^4*z1[5] + 14*z1[4]^5*z1[5] + 
    4*z1[4]^6*z1[5] + z1[4]^2*z1[5]^2 - z1[4]^4*z1[5]^2 - 2210*z1[6] + 
    476*z1[4]*z1[6] - 216*z1[4]^2*z1[6] + 221*z1[4]^3*z1[6] + 
    58*z1[4]^4*z1[6] + 17*z1[4]^5*z1[6] + 647*z1[5]*z1[6] - 
    108*z1[4]*z1[5]*z1[6] + 60*z1[4]^2*z1[5]*z1[6] - 65*z1[4]^3*z1[5]*z1[6] - 
    48*z1[4]^4*z1[5]*z1[6] - 15*z1[4]^5*z1[5]*z1[6] - z1[4]^2*z1[5]^2*z1[6] - 
    z1[4]^3*z1[5]^2*z1[6] + z1[4]^4*z1[5]^2*z1[6] + 4227*z1[6]^2 - 
    429*z1[4]*z1[6]^2 + 116*z1[4]^2*z1[6]^2 - 120*z1[4]^3*z1[6]^2 - 
    14*z1[4]^4*z1[6]^2 - 1309*z1[5]*z1[6]^2 + 86*z1[4]*z1[5]*z1[6]^2 - 
    21*z1[4]^2*z1[5]*z1[6]^2 + 59*z1[4]^3*z1[5]*z1[6]^2 + 
    20*z1[4]^4*z1[5]*z1[6]^2 - z1[4]^2*z1[5]^2*z1[6]^2 - 4149*z1[6]^3 + 
    17*z1[4]*z1[6]^3 + z1[4]^2*z1[6]^3 + 18*z1[4]^3*z1[6]^3 + 
    1366*z1[5]*z1[6]^3 + 29*z1[4]*z1[5]*z1[6]^3 - 14*z1[4]^2*z1[5]*z1[6]^3 - 
    21*z1[4]^3*z1[5]*z1[6]^3 + z1[4]^2*z1[5]^2*z1[6]^3 + 
    z1[4]^3*z1[5]^2*z1[6]^3 + 2166*z1[6]^4 + 144*z1[4]*z1[6]^4 - 
    10*z1[4]^2*z1[6]^4 - 764*z1[5]*z1[6]^4 - 64*z1[4]*z1[5]*z1[6]^4 + 
    6*z1[4]^2*z1[5]*z1[6]^4 - 551*z1[6]^5 - 49*z1[4]*z1[6]^5 + 
    211*z1[5]*z1[6]^5 + 21*z1[4]*z1[5]*z1[6]^5 + 49*z1[6]^6 - 
    21*z1[5]*z1[6]^6 + z1[2]^5*(-21 + 2*z1[4]*(-2 + z1[5]) + 18*z1[5] + 
      4*z1[6] - 7*z1[5]*z1[6] + z1[3]^2*(-11 + z1[4]*(8 - 5*z1[5]) + 
        z1[5]*(5 - 4*z1[6]) + 2*z1[6]) + z1[3]*(-38 - 6*z1[4]*(-1 + z1[5]) + 
        z1[5]*(21 - 13*z1[6]) + 10*z1[6])) - 
    z1[3]^2*(z1[4]^5*(1 + (-1 + z1[5])*z1[6]) + z1[4]^2*(-1 + z1[6])*
       (1 - 4*z1[6] + 8*z1[6]^2 - 2*z1[6]^3 + z1[5]*(-1 + z1[6])^2*
         (-1 + 2*z1[6])) + z1[4]^4*(1 + z1[6] + 3*z1[6]^2 + 
        z1[5]*(-1 + 2*z1[6] - 3*z1[6]^2)) + (-1 + z1[6])^4*
       (-19 + 11*z1[6] - z1[6]^2 + z1[5]*(5 - 6*z1[6] + z1[6]^2)) - 
      z1[4]*(-1 + z1[6])^3*(-4 + 11*z1[6] - 3*z1[6]^2 + 
        z1[5]*(4 - 7*z1[6] + 3*z1[6]^2)) + 
      z1[4]^3*(22 - 31*z1[6] + 8*z1[6]^2 - 2*z1[6]^3 + 
        2*z1[5]*(-3 + 6*z1[6] - 4*z1[6]^2 + z1[6]^3))) + 
    z1[3]*(z1[4]^6*(-2 + z1[5]) + z1[4]^5*(-15 + z1[5]^2 + 
        z1[5]*(4 - 7*z1[6]) + 7*z1[6]) - z1[4]^4*(25 - 25*z1[6] + 
        z1[5]^2*z1[6] + 13*z1[6]^2 + z1[5]*(-17 + 23*z1[6] - 15*z1[6]^2)) + 
      z1[4]^2*(27 - 49*z1[6] + 38*z1[6]^2 - 23*z1[6]^3 + 6*z1[6]^4 - 
        z1[5]*(-1 + z1[6])^2*(8 - 2*z1[6] + 3*z1[6]^2)) + 
      z1[4]^3*(-105 + 176*z1[6] - 77*z1[6]^2 + 13*z1[6]^3 + 
        z1[5]*(33 - 71*z1[6] + 49*z1[6]^2 - 13*z1[6]^3)) - 
      (-1 + z1[6])^3*(182 - 271*z1[6] + 114*z1[6]^2 - 11*z1[6]^3 + 
        z1[5]*(-54 + 102*z1[6] - 55*z1[6]^2 + 7*z1[6]^3)) + 
      z1[4]*(-1 + z1[6])^2*(-26 - 30*z1[6] + 70*z1[6]^2 - 22*z1[6]^3 + 
        z1[5]*(-1 + 24*z1[6] - 37*z1[6]^2 + 14*z1[6]^3))) + 
    z1[2]^4*(-31 + 18*z1[5] + z1[4]^2*(-4 + 3*z1[5]) + 22*z1[6] - 
      17*z1[5]*z1[6] - 4*z1[6]^2 + 4*z1[5]*z1[6]^2 + 
      z1[4]*(-16 + z1[5]*(11 - 7*z1[6]) + 6*z1[6]) + 
      z1[3]^2*(-23 + 2*z1[4]^2*(-6 + 5*z1[5]) + 23*z1[6] - 5*z1[6]^2 + 
        z1[4]*(11 + z1[5]*(-4 + z1[6]) + 7*z1[6]) + 
        z1[5]*(9 - 14*z1[6] + 5*z1[6]^2)) + 
      z1[3]*(-74 + z1[4]^2*(-10 + 9*z1[5]) + 61*z1[6] - 11*z1[6]^2 + 
        z1[5]*(34 - 44*z1[6] + 13*z1[6]^2) + 
        z1[4]*(5 + 6*z1[6] - z1[5]*(3 + 2*z1[6])))) + 
    z1[2]^3*(-24 + 2*z1[5] + z1[5]^2 + z1[4]^3*(-4 + 3*z1[5]) + 45*z1[6] - 
      11*z1[5]*z1[6] - z1[5]^2*z1[6] - 26*z1[6]^2 + 13*z1[5]*z1[6]^2 - 
      z1[5]^2*z1[6]^2 + 3*z1[6]^3 - 4*z1[5]*z1[6]^3 + z1[5]^2*z1[6]^3 - 
      4*z1[4]^2*(4 - 2*z1[6] + z1[5]*(-3 + 2*z1[6])) + 
      z1[4]*(-24 + 23*z1[6] + z1[5]^2*(-1 + z1[6]^2) + 
        z1[5]*(19 - 21*z1[6] + 3*z1[6]^2)) + 
      z1[3]^2*(z1[4]^3*(12 - 14*z1[5] + z1[5]^2) - (-1 + z1[6])*
         (-19 - 5*z1[5]*(-1 + z1[6]) + 10*z1[6] + z1[6]^2) + 
        z1[4]^2*(-(z1[5]^2*(-1 + z1[6])) - 21*z1[6] + z1[5]*(-3 + 7*z1[6])) + 
        z1[4]*(-4 + 9*z1[6] + z1[5]*(4 - 7*z1[6] + 3*z1[6]^2))) + 
      z1[3]*(-67 + z1[4]^3*(4 - 6*z1[5]) + 92*z1[6] - 31*z1[6]^2 + z1[6]^3 - 
        3*z1[4]^2*(7 + 2*z1[5]*(-2 + z1[6]) + z1[6]) + 
        z1[5]*(23 - 45*z1[6] + 26*z1[6]^2 - 4*z1[6]^3) + 
        z1[4]*(-25 + 39*z1[6] - 12*z1[6]^2 + z1[5]*(15 - 26*z1[6] + 
            11*z1[6]^2)))) + z1[2]^2*(z1[4]^4*(-4 + 3*z1[5]) + 
      z1[4]^3*(-19 + z1[5]*(12 - 9*z1[6]) + 13*z1[6]) + 
      z1[4]^2*(-22 + 20*z1[6] + 6*z1[6]^2 + z1[5]^2*(-1 + z1[6]^2) + 
        z1[5]*(18 - 24*z1[6] + 5*z1[6]^2)) + 
      z1[4]*(-36 + 90*z1[6] - 68*z1[6]^2 + 19*z1[6]^3 + 
        z1[5]^2*z1[6]*(-1 + z1[6]^2) + z1[5]*(11 - 27*z1[6] + 25*z1[6]^2 - 
          10*z1[6]^3)) + (-1 + z1[6])*(-15 + 38*z1[6] - 54*z1[6]^2 + 
        19*z1[6]^3 + z1[5]^2*(-1 + z1[6]^2) + 
        z1[5]*(12 - 13*z1[6] + 11*z1[6]^2 - 5*z1[6]^3)) + 
      z1[3]^2*(z1[4]^4*(-10 + 13*z1[5] - 2*z1[5]^2) - 
        (-1 + z1[6])*(5 + 5*z1[5]*(-1 + z1[6])^3 - 20*z1[6] + 20*z1[6]^2 - 
          4*z1[6]^3) + z1[4]^3*(-18 + 32*z1[6] + z1[5]^2*(-2 + 3*z1[6]) - 
          4*z1[5]*(-3 + 5*z1[6])) + z1[4]^2*(5 + 4*z1[6] - 
          z1[5]^2*(-1 + z1[6])*z1[6] - 18*z1[6]^2 + 
          z1[5]*(-3 - 5*z1[6] + 10*z1[6]^2)) + 
        z1[4]*(-24 + 47*z1[6] - 34*z1[6]^2 + 12*z1[6]^3 + 
          z1[5]*(10 - 25*z1[6] + 22*z1[6]^2 - 7*z1[6]^3))) + 
      z1[3]*(z1[4]^4*(-8 + 9*z1[5]) - 2*z1[4]^3*(-2 + z1[5])*(-8 + 7*z1[6]) + 
        z1[4]^2*(-17 + 13*z1[6] - 7*z1[6]^2 - z1[5]^2*(-1 + z1[6]^2) + 
          z1[5]*(11 - 23*z1[6] + 13*z1[6]^2)) - z1[4]*(-1 + z1[6])*
         (-75 + 80*z1[6] - 28*z1[6]^2 + z1[5]*(29 - 39*z1[6] + 16*z1[6]^2)) - 
        (-1 + z1[6])*(12 - 71*z1[6] + 77*z1[6]^2 - 21*z1[6]^3 + 
          z1[5]*(-10 + 32*z1[6] - 33*z1[6]^2 + 11*z1[6]^3)))) + 
    z1[2]*(z1[4]^5*(-4 + 3*z1[5]) + z1[4]^4*(z1[5]*(11 - 9*z1[6]) + 
        8*(-1 + z1[6])) + z1[4]^3*(-48 + 74*z1[6] - 12*z1[6]^2 + 
        z1[5]*(20 - 32*z1[6] + 9*z1[6]^2)) + 
      z1[4]^2*(34 - 67*z1[6] + 50*z1[6]^2 - 9*z1[6]^3 + 
        z1[5]^2*z1[6]*(-1 + z1[6]^2) + z1[5]*(-1 + 7*z1[6]^2 - 8*z1[6]^3)) + 
      z1[4]*(-1 + z1[6])*(98 - 229*z1[6] + 149*z1[6]^2 - 27*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6]^2) + z1[5]*(-17 + 54*z1[6] - 45*z1[6]^2 + 
          9*z1[6]^3)) + (-1 + z1[6])*(-169 + 552*z1[6] - 679*z1[6]^2 + 
        361*z1[6]^3 - 69*z1[6]^4 + z1[5]*(48 - 163*z1[6] + 210*z1[6]^2 - 
          120*z1[6]^3 + 25*z1[6]^4)) + 
      z1[3]^2*(z1[4]^5*(4 - 5*z1[5] + z1[5]^2) - z1[4]*(-1 + z1[6])*
         (-18 + 25*z1[6] - 8*z1[6]^2 - 2*z1[6]^3 + z1[5]*(-1 + z1[6])^2*
           (4 + z1[6])) + z1[4]^4*(5 + z1[5]^2*(1 - 2*z1[6]) - 14*z1[6] + 
          z1[5]*(-3 + 10*z1[6])) + z1[4]^3*(-29 + 28*z1[6] + 
          z1[5]^2*(-1 + z1[6])*z1[6] + 9*z1[6]^2 - 
          4*z1[5]*(-3 + 3*z1[6] + z1[6]^2)) + (-1 + z1[6])^3*
         (-23 + 22*z1[6] - 4*z1[6]^2 + z1[5]*(9 - 13*z1[6] + 4*z1[6]^2)) + 
        z1[4]^2*(z1[6]*(11 - 9*z1[6] - 5*z1[6]^2) + 
          z1[5]*(1 - 5*z1[6] + 3*z1[6]^2 + z1[6]^3))) - 
      z1[3]*(z1[4]^5*(-2 + 4*z1[5]) + z1[4]^4*(2 + z1[5]^2 + 12*z1[6] - 
          5*z1[5]*(1 + z1[6])) + z1[4]^3*(-(z1[5]^2*(-1 + z1[6])) + 
          z1[5]*(-32 + 38*z1[6] - 6*z1[6]^2) + 2*(41 - 41*z1[6] + z1[6]^2)) + 
        z1[4]^2*(-1 + z1[6])*(10 + 6*z1[6] + 5*z1[6]^2 + 
          z1[5]*(2 - 14*z1[6] + 5*z1[6]^2)) - z1[4]*(-1 + z1[6])*
         (91 - 144*z1[6] + 60*z1[6]^2 + z1[5]*(-25 + 49*z1[6] - 25*z1[6]^2 + 
            z1[6]^3)) - (-1 + z1[6])^2*(127 - 254*z1[6] + 158*z1[6]^2 - 
          29*z1[6]^3 + z1[5]*(-45 + 103*z1[6] - 75*z1[6]^2 + 17*z1[6]^3)))), 
  y[55] -> z1[2]^6*z1[3]^3*(-2 + z1[6])*(-1 + z1[6])^2 - 
    z1[2]^5*z1[3]^2*(-1 + z1[6])^2*(9 - 16*z1[6] + 7*z1[6]^2 + 
      z1[3]*(11 - 14*z1[6] + 4*z1[6]^2)) + z1[2]^4*z1[3]*(-1 + z1[6])^3*
     (25 - 47*z1[6] + 22*z1[6]^2 + z1[3]^2*(25 - 26*z1[6] + 6*z1[6]^2) + 
      z1[3]*(56 - 77*z1[6] + 25*z1[6]^2)) - z1[2]^3*(-1 + z1[6])^2*
     (2*z1[3]^3*(-1 + z1[6])^2*(15 - 12*z1[6] + 2*z1[6]^2) + 
      z1[3]*(-1 + z1[6])^2*(171 - 229*z1[6] + 69*z1[6]^2) + 
      z1[3]^2*(141 - 415*z1[6] + 438*z1[6]^2 - 193*z1[6]^3 + 29*z1[6]^4) + 
      z1[4]*(4*z1[4]^3 + 9*z1[4]^2*(-1 + z1[6]) + (-1 + z1[6])^2*
         (-25 + 22*z1[6]) + z1[4]*(16 - 31*z1[6] + 15*z1[6]^2))) + 
    z1[2]^2*(-1 + z1[6])*(z1[3]^3*(-1 + z1[6])^4*(20 - 11*z1[6] + z1[6]^2) + 
      z1[3]^2*(-1 + z1[6])^3*(-184 + 274*z1[6] - 114*z1[6]^2 + 11*z1[6]^3) + 
      z1[3]*(-1 + z1[6])^3*(-468 + 810*z1[6] - 404*z1[6]^2 + 49*z1[6]^3) + 
      z1[4]*(4*z1[4]^4*(-3 + z1[6]) + 9*z1[4]^3*(4 - 5*z1[6] + z1[6]^2) + 
        z1[4]*(-1 + z1[6])^2*(115 - 127*z1[6] + 22*z1[6]^2) + 
        (-1 + z1[6])^3*(171 - 229*z1[6] + 69*z1[6]^2) + 
        z1[4]^2*(-70 + 152*z1[6] - 97*z1[6]^2 + 15*z1[6]^3))) - 
    z1[2]*z1[4]*(z1[4]^4*(53 + 2*z1[5]*(-1 + z1[6]) + z1[5]^2*(-1 + z1[6]) - 
        30*z1[6])*(-1 + z1[6]) - 4*z1[4]^5*(-2 + z1[5]*(-1 + z1[6]) + 
        z1[6]) + z1[4]^3*(-1 + z1[6])*(-122 + 2*z1[5]*(-1 + z1[6]) + 
        170*z1[6] - 51*z1[6]^2) - z1[4]^2*(-1 + z1[6])^2*
       (210 - 279*z1[6] + 80*z1[6]^2) + (-1 + z1[6])^4*
       (-468 + 810*z1[6] - 404*z1[6]^2 + 49*z1[6]^3) - 
      z1[4]*(-1 + z1[6])^3*(327 - 365*z1[6] + 11*z1[6]^2 + 49*z1[6]^3) + 
      z1[3]^3*((-1 + z1[6])^5*(20 - 11*z1[6] + z1[6]^2) - 
        2*z1[4]*(-1 + z1[6])^4*(15 - 12*z1[6] + 2*z1[6]^2) + 
        z1[4]^4*(-4 + 8*z1[6] - 4*z1[6]^2 + z1[6]^3) + z1[4]^2*(-1 + z1[6])^2*
         (-25 + 52*z1[6] - 32*z1[6]^2 + 6*z1[6]^3) - 
        2*z1[4]^3*(6 - 20*z1[6] + 23*z1[6]^2 - 11*z1[6]^3 + 2*z1[6]^4)) + 
      z1[3]^2*(2*z1[4]^5*z1[5] + z1[4]^4*(-13 + z1[5]*(2 - 4*z1[6]) + 
          19*z1[6]) + (-1 + z1[6])^4*(-204 + 305*z1[6] - 126*z1[6]^2 + 
          12*z1[6]^3) - z1[4]*(-1 + z1[6])^3*(-151 + 327*z1[6] - 
          204*z1[6]^2 + 36*z1[6]^3) + z1[4]^3*(-5 - 2*(-26 + z1[5])*z1[6] + 
          2*(-44 + z1[5])*z1[6]^2 + 51*z1[6]^3 - 12*z1[6]^4) + 
        z1[4]^2*(-70 + 323*z1[6] - 584*z1[6]^2 + 513*z1[6]^3 - 218*z1[6]^4 + 
          36*z1[6]^5)) + z1[3]*(-(z1[4]^5*(4 - 10*z1[5] + z1[5]^2)) + 
        2*z1[4]^3*(-1 + z1[6])*(-21 + z1[5]*(-1 + z1[6]) + 9*z1[6]) + 
        z1[4]^4*(-33 + z1[5]*(8 - 10*z1[6]) + 36*z1[6]) + 
        2*(-1 + z1[6])^4*(-326 + 542*z1[6] - 259*z1[6]^2 + 30*z1[6]^3) - 
        z1[4]*(-1 + z1[6])^2*(158 - 753*z1[6] + 1104*z1[6]^2 - 631*z1[6]^3 + 
          120*z1[6]^4) + z1[4]^2*(-87 + 343*z1[6] - 595*z1[6]^2 + 
          567*z1[6]^3 - 288*z1[6]^4 + 60*z1[6]^5))) + 
    z1[4]^2*(4*z1[4]^5*z1[5] + z1[4]^4*(-26 - 2*z1[5]*(-1 + z1[6]) - 
        z1[5]^2*(-1 + z1[6]) + 21*z1[6]) + 
      z1[4]^3*(68 - 2*z1[5]*(-1 + z1[6]) - 103*z1[6] + 36*z1[6]^2) + 
      2*z1[4]^2*(-60 + 147*z1[6] - 116*z1[6]^2 + 29*z1[6]^3) - 
      (-1 + z1[6])^3*(-468 + 810*z1[6] - 404*z1[6]^2 + 49*z1[6]^3) + 
      z1[4]*(-1 + z1[6])^2*(156 - 136*z1[6] - 58*z1[6]^2 + 49*z1[6]^3) + 
      z1[3]^3*z1[4]^2*((-1 + z1[6])^2*z1[6] + z1[4]^2*(-2 + 3*z1[6]) + 
        z1[4]*(-1 + 4*z1[6] - 3*z1[6]^2)) + 
      z1[3]^2*(2*z1[4]^5*z1[5] + z1[4]*(-1 + z1[6])^4*(-10 + 3*z1[6]) + 
        z1[4]^4*(-13 + z1[5]*(2 - 4*z1[6]) + 19*z1[6]) - 
        (-1 + z1[6])^4*(20 - 11*z1[6] + z1[6]^2) + 
        z1[4]^3*(4 - 2*(-5 + z1[5])*z1[6] + 2*(-9 + z1[5])*z1[6]^2 + 
          z1[6]^3) + z1[4]^2*(-14 + 43*z1[6] - 50*z1[6]^2 + 24*z1[6]^3 - 
          3*z1[6]^4)) - z1[3]*(z1[4]^5*(-6 + z1[5])*z1[5] + 
        z1[4]^4*(25 - (33 - 10*z1[5] + z1[5]^2)*z1[6]) + 
        (-1 + z1[6])^3*(-184 + 274*z1[6] - 114*z1[6]^2 + 11*z1[6]^3) - 
        z1[4]*(-1 + z1[6])^2*(13 + 54*z1[6] - 78*z1[6]^2 + 22*z1[6]^3) + 
        z1[4]^2*(62 - 160*z1[6] + 155*z1[6]^2 - 69*z1[6]^3 + 11*z1[6]^4) + 
        z1[4]^3*(-46 + 51*z1[6] + z1[6]^2 + z1[5]*(2 - 4*z1[6]^2)))) - 
    z1[5]*(z1[2]^6*z1[3]^3*(-1 + z1[6])^3 + z1[2]^4*z1[3]*(3 + 2*z1[3])*
       (-1 + z1[6])^4*(2*(-1 + z1[6]) + z1[3]*(-5 + 3*z1[6])) - 
      z1[2]^5*z1[3]^2*(-1 + z1[6])^3*(3*(-1 + z1[6]) + 
        z1[3]*(-5 + 4*z1[6])) - z1[2]^3*(-1 + z1[6])^3*
       (z1[4]*(z1[4]^2 + 3*z1[4]*(-1 + z1[6]) + 6*(-1 + z1[6])^2) + 
        2*z1[3]^3*(-1 + z1[6])^2*(-5 + 2*z1[6]) + z1[3]*(-1 + z1[6])^2*
         (-46 + 25*z1[6]) + z1[3]^2*(-46 + 106*z1[6] - 77*z1[6]^2 + 
          17*z1[6]^3)) + z1[2]^2*(z1[3]^3*(-5 + z1[6])*(-1 + z1[6])^6 + 
        z1[3]^2*(-1 + z1[6])^5*(54 - 48*z1[6] + 7*z1[6]^2) + 
        z1[3]*(-1 + z1[6])^5*(130 - 127*z1[6] + 21*z1[6]^2) + 
        z1[4]*(-1 + z1[6])^2*(z1[4]^3*(-4 + z1[6]) + 3*z1[4]*(-1 + z1[6])^2*
           (-9 + 2*z1[6]) + (-1 + z1[6])^3*(-46 + 25*z1[6]) + 
          z1[4]^2*(13 - 16*z1[6] + 3*z1[6]^2))) + 
      z1[4]^2*(z1[4]^4*(-3 + 2*z1[6]) + 3*z1[4]^2*(-1 + z1[6])^2*
         (-9 + 5*z1[6]) + z1[4]^3*(12 - 19*z1[6] + 7*z1[6]^2) - 
        (-1 + z1[6])^4*(130 - 127*z1[6] + 21*z1[6]^2) + 
        z1[4]*(-1 + z1[6])^3*(-38 - 4*z1[6] + 21*z1[6]^2) + 
        z1[3]^2*(z1[4]^5 + z1[4]^4*(-1 + z1[6]) - (-5 + z1[6])*
           (-1 + z1[6])^5 + z1[4]^3*(-1 + z1[6])^2*z1[6] - 
          z1[4]^2*(-1 + z1[6])^3*(-5 + 3*z1[6]) + z1[4]*(-1 + z1[6])^4*
           (-5 + 3*z1[6])) + z1[3]*(z1[4]^5 + z1[4]^4*(-5 + 3*z1[6]) + 
          z1[4]^3*(9 - 14*z1[6] + 5*z1[6]^2) - (-1 + z1[6])^4*
           (54 - 48*z1[6] + 7*z1[6]^2) - z1[4]^2*(-1 + z1[6])^2*
           (17 - 18*z1[6] + 7*z1[6]^2) + 2*z1[4]*(-1 + z1[6])^3*
           (1 - 13*z1[6] + 7*z1[6]^2))) + z1[2]*z1[4]*
       (-(z1[3]^3*(-1 + z1[6])^3*(z1[4]^4 + z1[4]^3*(5 - 4*z1[6]) + 
           (-5 + z1[6])*(-1 + z1[6])^3 - 2*z1[4]*(-1 + z1[6])^2*
            (-5 + 2*z1[6]) + 2*z1[4]^2*(5 - 8*z1[6] + 3*z1[6]^2))) + 
        z1[3]^2*(-z1[4]^5 - z1[4]^4*(-1 + z1[6]) - (-1 + z1[6])^5*
           (59 - 54*z1[6] + 8*z1[6]^2) + 3*z1[4]*(-1 + z1[6])^4*
           (17 - 26*z1[6] + 8*z1[6]^2) + z1[4]^3*(-1 + z1[6])^2*
           (3 - 12*z1[6] + 8*z1[6]^2) - 2*z1[4]^2*(-1 + z1[6])^3*
           (12 - 25*z1[6] + 12*z1[6]^2)) + (-1 + z1[6])*
         (3*z1[4]^4*(-2 + z1[6]) + 3*z1[4]^2*(-1 + z1[6])^2*(-16 + 7*z1[6]) + 
          21*z1[4]*(-1 + z1[6])^3*(-4 + z1[6] + z1[6]^2) + 
          2*z1[4]^3*(11 - 16*z1[6] + 5*z1[6]^2) - (-1 + z1[6])^4*
           (130 - 127*z1[6] + 21*z1[6]^2)) - 
        z1[3]*(z1[4]^5 + z1[4]^4*(-5 + 4*z1[6]) + 
          z1[4]^3*(9 - 16*z1[6] + 7*z1[6]^2) + (-1 + z1[6])^5*
           (184 - 175*z1[6] + 28*z1[6]^2) + z1[4]^2*(-1 + z1[6])^2*
           (-23 + 55*z1[6] - 63*z1[6]^2 + 28*z1[6]^3) - z1[4]*(-1 + z1[6])^3*
           (-48 + 191*z1[6] - 196*z1[6]^2 + 56*z1[6]^3)))), 
  y[56] -> 1 + 2*z1[3], y[57] -> -4*(3 + 2*z1[4]) - z1[3]*(6 + 11*z1[4]), 
  y[58] -> 1 + 3*z1[4] + z1[4]^3 - z1[4]^2*(-3 + z1[6]) + 
    (3 + 2*z1[3])*z1[6] + z1[3]*(3 + z1[3])*z1[6]^2, 
  y[59] -> z1[4]^4*(-1 + (1 + z1[3])*z1[5]) + z1[6]*(1 + (3 + z1[3])*z1[6]) + 
    z1[4]*(-2 + z1[5] - z1[2]*z1[3]*(-1 + z1[6])^2 - 3*z1[6] - z1[3]*z1[6] + 
      (3 + z1[3])*z1[5]*z1[6]) + z1[4]^2*(-5 + (3 + z1[3])*z1[5] + 
      2*z1[2]*z1[3]*(-1 + z1[6]) + z1[6] - 2*z1[3]*z1[6] + z1[3]*z1[6]^2) - 
    z1[4]^3*(4 + z1[2]*z1[3] - z1[6] + z1[3]*z1[6] + 
      z1[5]*(-3 + z1[3]*(-2 + z1[6]) + z1[6])), 
  y[60] -> (1 + 2*z1[3])*z1[4]^2*(-2 + z1[3]*z1[5]) - 
    2*z1[2]*(-1 + z1[3])*z1[3]*(1 + z1[4] - z1[6]) + 
    2*z1[3]*(2 + z1[3])*z1[6] + z1[4]*(2*z1[3]^2*(z1[5] - z1[6]) + 
      2*(-1 + z1[6]) + z1[3]*(-10 + 4*z1[5] + 3*z1[6])), 
  y[61] -> -1 + z1[4]^3 - (3 + z1[3])*z1[6] - z1[4]^2*(2 + z1[6]) - 
    z1[4]*(7 + 2*z1[3]^2*z1[6] + z1[3]*(3 + 4*z1[6])), 
  y[62] -> z1[2]*z1[3] + z1[2]^2*z1[3] - z1[4] - z1[3]*z1[4] - 
    z1[2]*z1[3]*z1[4], y[63] -> 226 + 72*z1[4] + 
    z1[3]*(461 - 72*z1[2] + 72*z1[4]), 
  y[64] -> -252 - 235*z1[4] - z1[3]*(144 + 343*z1[4]), 
  y[65] -> -1 - z1[2] + z1[4], y[66] -> 3*z1[4]^3 - z1[4]^2*(2 + 3*z1[6]) - 
    2*(1 + (3 + z1[3])*z1[6]) - z1[4]*(13 + 4*z1[3]^2*z1[6] + 
      z1[3]*(6 + 7*z1[6])), y[67] -> -8*z1[3]*(1 + z1[3])*z1[4]^3 - 
    8*z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6]) + 
    z1[2]*z1[3]*(17 + 16*z1[3]*(-1 + z1[4]) + 8*z1[4])*(1 + z1[4] - z1[6]) + 
    4*z1[3]*(7 + 4*z1[3])*z1[6] + 
    z1[4]^2*(-17 + 8*z1[3]^2*(-1 + 2*z1[5] + z1[6]) + 
      z1[3]*(-37 + 4*z1[5] + 8*z1[6])) + 
    z1[4]*(16*z1[3]^2*(z1[5] - z1[6]) + 17*(-1 + z1[6]) + 
      z1[3]*(-77 + 28*z1[5] + 25*z1[6])), 
  y[68] -> 1 + 2*z1[3]*(1 + z1[2] - z1[4]) - 2*z1[4], 
  y[69] -> -1 - 3*z1[4] - z1[5], y[70] -> -z1[2] + z1[4], 
  y[71] -> -3*z1[4] - 2*(2 + z1[5]), 
  y[72] -> -(z1[2]^2*z1[3]*(6 + z1[3])) + 
    z1[2]*(2*z1[3]^2*(-1 + z1[4]) + 6*z1[4] + z1[3]*(-2 + 13*z1[4])) - 
    (1 + z1[3])*z1[4]*(-2 + 4*z1[4] + z1[3]*(-2 + z1[4]*(-1 + 2*z1[5]))), 
  y[73] -> 3*z1[4]^2*(1 + z1[5]) + (1 + z1[5])*z1[6] - 
    z1[4]*(-2 + 4*z1[2] + z1[5] - z1[5]^2 + z1[6]), 
  y[74] -> z1[4]*(1 + z1[5]*(-1 + z1[6])) + 
    z1[3]*(1 + z1[4]*(1 + z1[5]^2 + z1[5]*(-1 + z1[6])) + z1[5]*z1[6]), 
  y[75] -> -2*z1[2]^3*z1[3] + z1[2]^2*(2*(2 + z1[4]) + 
      z1[3]*(1 + 6*z1[4] - 2*z1[6])) - 
    z1[2]*(4 + 4*z1[4]^2 + z1[3]*(1 + 6*z1[4]^2 + z1[4]*(3 - 4*z1[6]) - 
        z1[6]) - 2*z1[4]*(-7 + z1[6]) - 4*z1[6]) + 
    2*(2 + z1[4]^3 + z1[4]*(3 + z1[5]^2 - 3*z1[6]) + 
      z1[4]^2*(4 + 2*z1[5] - z1[6]) + z1[5]*z1[6]) + 
    z1[3]*(1 + 2*z1[4]^3 + z1[4]^2*(1 + z1[5] - 2*z1[6]) + 
      z1[4]*(1 - z1[5] + z1[5]^2 - z1[6]) + z1[5]*z1[6]), 
  y[76] -> -2 + 2*z1[5]^3 - z1[6] + z1[5]^2*(-6 + z1[4] + 2*z1[6]) - 
    z1[5]*(-6 + z1[6] + z1[4]*(1 + z1[6])), 
  y[77] -> z1[4]*(1 - 2*z1[2] - z1[5] + z1[4]*(1 + z1[5]) - z1[6]) + 
    z1[3]*(1 + z1[2]^2 + z1[4]^2*(1 + z1[5]) + 
      z1[4]*(1 - z1[5] + z1[5]^2 - z1[6]) + z1[5]*z1[6] + 
      z1[2]*(-1 - 3*z1[4] + z1[6])), 
  y[78] -> -(z1[4]^4*(1 + z1[5])) - (-1 + 3*z1[5] + z1[5]^3 + 
      z1[5]^2*(-3 + z1[6]))*z1[6] - z1[4]*(-1 + z1[5])^2*
     (2 + z1[5]^2 + z1[5]*(-3 + z1[6]) + z1[6]) + 
    z1[4]^3*(-1 + 3*z1[2] + z1[5] - z1[5]^2 + z1[6] + z1[5]*z1[6]) - 
    z1[4]^2*(z1[2]^2 + (-1 + z1[5])*(1 - 2*z1[5] + z1[5]^2 + z1[6]) + 
      z1[2]*(-1 + 2*z1[6])), y[79] -> -(z1[4]^4*(2 + z1[5])) - 
    z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
    z1[4]^3*(-2 + 6*z1[2] - z1[5]^2 + 3*z1[6] + z1[5]*z1[6]) + 
    z1[4]*(z1[2]^3 - (-1 + z1[5])*(-1 + 3*z1[5] + z1[5]^3 + 
        z1[5]^2*(-3 + z1[6])) + z1[2]*(-1 + z1[6])^2 + 
      z1[2]^2*(-1 + 2*z1[6])) - z1[4]^2*(4*z1[2]^2 + 2*z1[5] - 2*z1[5]^2 + 
      z1[5]^3 + (-2 + z1[6])*z1[6] + z1[2]*(-4 + 6*z1[6])), 
  y[80] -> -1/6*(z1[3]*(1 + z1[4]*(1 + z1[5]^2 + z1[5]*(-1 + z1[6])) + 
       z1[5]*z1[6])) + (-2 + z1[5]^3 - z1[5]*(-2 + z1[6]) + 
      z1[5]^2*(-2 + z1[6]) - z1[4]*(1 + z1[5]*z1[6]))/3, 
  y[81] -> (-1 + 3*z1[5] + z1[5]^3 + z1[5]^2*(-3 + z1[6]))*z1[6] + 
    z1[4]*(2 + z1[5]^4 + z1[5]*(-7 + 2*z1[6]) + z1[5]^3*(-5 + 2*z1[6]) + 
      z1[5]^2*(9 - 4*z1[6] + z1[6]^2)), 
  y[82] -> z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
    z1[4]*(1 + z1[5]^4 + 2*z1[5]*(-2 + z1[6]) + 2*z1[5]^3*(-2 + z1[6]) + 
      z1[5]^2*(6 - 3*z1[6] + z1[6]^2)), 
  y[83] -> 4 + z1[2] + 2*z1[2]*z1[3] - z1[3]*(-8 + z1[4]) - z1[4], 
  y[84] -> 7 + 4*z1[3], y[85] -> -1 + z1[4], y[86] -> 4 + z1[2], 
  y[87] -> -(z1[2]*z1[3]*z1[4]) - 2*z1[2]^2*z1[3]*z1[4] + z1[4]^2 + 
    z1[2]*z1[4]^2 + z1[3]*z1[4]^2 + 2*z1[2]*z1[3]*z1[4]^2 + 
    z1[2]^2*z1[3]*z1[4]*z1[5] - z1[2]*z1[3]*z1[4]^2*z1[5] + 
    z1[2]^2*z1[3]*z1[6] - z1[2]*z1[4]*z1[6] - z1[2]*z1[3]*z1[4]*z1[6], 
  y[88] -> 2*z1[3]*(1 + z1[3])*z1[4]^3 + 
    z1[4]*(5 + z1[3]*(20 - 7*z1[5] - 7*z1[6]) - 4*z1[3]^2*(z1[5] - z1[6]) - 
      5*z1[6]) + 2*z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6]) - 
    z1[2]*z1[3]*(5 + 4*z1[3]*(-1 + z1[4]) + 2*z1[4])*(1 + z1[4] - z1[6]) - 
    z1[3]*(7 + 4*z1[3])*z1[6] - 
    z1[4]^2*(-5 + 2*z1[3]^2*(-1 + 2*z1[5] + z1[6]) + 
      z1[3]*(-10 + z1[5] + 2*z1[6])), 
  y[89] -> 2 - 3*z1[4]^3 + 2*(3 + z1[3])*z1[6] + z1[4]^2*(2 + 3*z1[6]) + 
    z1[4]*(13 + 4*z1[3]^2*z1[6] + z1[3]*(6 + 7*z1[6])), 
  y[90] -> 1 + z1[2] - z1[4], y[91] -> z1[2]^2*z1[3]*(6 + z1[3]) + 
    z1[2]*(z1[3]*(2 - 12*z1[4]) - 2*z1[3]^2*(-1 + z1[4]) - 5*z1[4]) + 
    (1 + z1[3])*z1[4]*(-2 + 3*z1[4] + z1[3]*(-2 + z1[4]*(-1 + 2*z1[5]))), 
  y[92] -> 1 + z1[2] + z1[4] + z1[3]*(1 + z1[4] - z1[6]), 
  y[93] -> -1 - z1[2]^2*(2 + 3*z1[3]) - 3*z1[4] - 2*z1[4]^2 - 
    z1[3]*(1 + z1[4])*(1 + z1[4] - z1[6]) + 2*z1[6] + 3*z1[4]*z1[6] + 
    z1[2]*(-3 + z1[3]*(-3 + z1[6]) + 2*z1[6]), 
  y[94] -> z1[2]^2*z1[3] + z1[4]^2*(1 + z1[3] + z1[5]) + 3*(-1 + z1[6])^2 - 
    z1[2]*(-1 + 2*(1 + z1[3])*z1[4] + z1[6]) + z1[4]*(-1 + z1[6])*
     (1 + (-1 + z1[5])*z1[6]), y[95] -> -(z1[2]^3*z1[3]*(-1 + z1[6])^2) + 
    z1[2]^2*(z1[4]*(z1[4]^2 + z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + 
      z1[3]*(-1 + z1[6])^2*(-3 + 2*z1[6])) - 
    z1[4]^2*(z1[4]^2*(1 + z1[5]) + (-1 + z1[6])^2*(3 + (1 + z1[3])*z1[6]) - 
      z1[4]*(-1 + z1[6])*(-2 + z1[3]*(-1 + z1[6]) + z1[6] - z1[5]*z1[6])) - 
    z1[2]*z1[4]*(z1[4]^3 + z1[4]^2*(-3 + z1[6]) + z1[3]*(-3 + z1[6])*
       (-1 + z1[6])^2 + (-1 + z1[6])^2*(-3 + 2*z1[6]) + 
      z1[4]*(3 - 4*z1[6] + z1[6]^2)), 
  y[96] -> z1[2]^4*(2 + 3*z1[3] + z1[3]^2) + 
    z1[2]^3*(5 + z1[3]*(8 - 3*z1[6]) + z1[3]^2*(3 - 2*z1[6]) - 2*z1[6]) - 
    (1 + z1[3])*z1[4]*(1 + 2*z1[4]^2 + z1[3]*(1 + z1[4])*
       (1 + z1[4] - z1[6]) - 3*z1[4]*(-1 + z1[6]) - 2*z1[6])*
     (1 + z1[4] - z1[6]) + z1[2]*(1 - z1[4]^3 + 2*z1[3]*(-1 + z1[6])^2 + 
      z1[3]^2*(-1 + z1[6])^2 - 2*z1[6] - 2*z1[4]*(-1 + z1[6])*z1[6] + 
      z1[4]^2*(-1 + 3*z1[6])) + z1[2]^2*(4 + z1[4] + z1[4]^2 - 4*z1[6] - 
      z1[4]*z1[6] + z1[3]^2*(3 - 4*z1[6] + z1[6]^2) + 
      z1[3]*(7 - 7*z1[6] + 2*z1[6]^2)), 
  y[97] -> 1 - z1[6] + 2*z1[4]*z1[6] - z1[6]^2 + z1[6]^3 - z1[4]*z1[6]^3 - 
    z1[2]*z1[3]*(1 + z1[4] - z1[6])*(-1 + z1[6] + z1[6]^2) + 
    z1[3]*((-1 + z1[6])^2*z1[6] + z1[4]^2*(-1 + z1[6] + z1[6]^2) - 
      z1[4]*(1 - 3*z1[6] + z1[6]^2 + z1[6]^3)), 
  y[98] -> -2*z1[2]^8*(1 + 3*z1[3] + z1[3]^2) + 
    z1[2]^7*(-9 - 2*z1[4] + z1[3]^3*(-2 + z1[6]) + 2*z1[6] + 
      z1[3]^2*(-19 + 9*z1[6]) + z1[3]*(-37 + 10*z1[6])) - 
    z1[2]^6*(19 + z1[4]*(7 - 2*z1[6]) - 13*z1[6] + 2*z1[6]^2 + 
      z1[3]^3*(11 - 14*z1[6] + 4*z1[6]^2) + 
      z1[3]*(94 - 63*z1[6] + 10*z1[6]^2) + 
      z1[3]^2*(65 - 66*z1[6] + 14*z1[6]^2)) + 
    z1[2]^5*(-23 - 4*z1[5] + z1[5]^2 + 37*z1[6] + 2*z1[4]^2*z1[6] + 
      2*z1[5]*z1[6] - z1[5]^2*z1[6] - 18*z1[6]^2 + 4*z1[5]*z1[6]^2 - 
      z1[5]^2*z1[6]^2 + z1[6]^3 - 2*z1[5]*z1[6]^3 + z1[5]^2*z1[6]^3 + 
      z1[3]^3*(-25 + 51*z1[6] - 32*z1[6]^2 + 6*z1[6]^3) + 
      z1[3]*(-132 + 163*z1[6] - 65*z1[6]^2 + 9*z1[6]^3) + 
      z1[3]^2*(-113 + 184*z1[6] - 88*z1[6]^2 + 12*z1[6]^3) + 
      z1[4]*(-12 + 9*z1[6] + 4*z1[6]^2 - 4*z1[5]*(-1 + z1[6]^2) + 
        z1[5]^2*(-1 + z1[6]^2))) - (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*
     (-4*z1[4]^6 + z1[3]^2*(1 + z1[4])*(1 + z1[4] - z1[6])^3*
       (-1 + z1[4]*(-2 + z1[6]) + z1[6]) - (-1 + z1[6])^2*z1[6]*
       (-4 + 3*z1[6]) + 2*z1[4]^5*(-8 + 7*z1[6]) - z1[4]*(-1 + z1[6])^2*
       (2 - 19*z1[6] + 12*z1[6]^2 + 2*z1[5]*(1 + z1[6])) + 
      z1[4]^2*(-9 + 57*z1[6] - 89*z1[6]^2 + 50*z1[6]^3 - 10*z1[6]^4 - 
        4*z1[5]*(-1 + z1[6])^2*(1 + z1[6]) + z1[5]^2*(-1 + z1[6])^2*
         (1 + z1[6])) - 4*z1[4]^4*(7 - 14*z1[6] + 2*z1[6]^2 + 
        z1[5]*(-1 + z1[6]^2)) - z1[3]*(1 + z1[4] - z1[6])^2*
       (2 + 2*z1[4]^4 + z1[4]^3*(11 - 2*z1[6]) - 5*z1[6] + 3*z1[6]^2 + 
        5*z1[4]^2*(3 - 3*z1[6] + z1[6]^2) + z1[4]*(8 - 17*z1[6] + 
          8*z1[6]^2)) + z1[4]^3*(-24 + 80*z1[6] - 57*z1[6]^2 + 13*z1[6]^3 + 
        z1[5]^2*z1[6]*(-1 + z1[6]^2) - 2*z1[5]*(-2 - z1[6] + 2*z1[6]^2 + 
          z1[6]^3))) - z1[2]^4*(-2*z1[4]^3*z1[6] + 2*z1[3]^3*(-1 + z1[6])^2*
       (15 - 12*z1[6] + 2*z1[6]^2) + z1[3]^2*(112 - 261*z1[6] + 209*z1[6]^2 - 
        68*z1[6]^3 + 8*z1[6]^4) + z1[4]^2*(4 - 9*z1[6] - 6*z1[6]^2 + 
        4*z1[5]*(-1 + z1[6]^2) - z1[5]^2*(-1 + z1[6]^2)) + 
      z1[3]*(111 - 223*z1[6] + 163*z1[6]^2 - 51*z1[6]^3 + 5*z1[6]^4 + 
        z1[5]^2*(-1 + z1[6])^3*(1 + z1[6]) - 2*z1[5]*(-1 + z1[6])^2*
         (-2 - z1[6] + z1[6]^2)) + (-1 + z1[6])*(-16 + 40*z1[6] - 
        12*z1[6]^2 + 3*z1[6]^3 - 2*z1[5]^2*(-1 + z1[6]^2) + 
        2*z1[5]*(-5 - 2*z1[6] + 3*z1[6]^2)) + 
      z1[4]*(11 - 15*z1[6] - 6*z1[6]^2 + z1[6]^3 - z1[5]^2*(-1 + z1[6])*
         (1 + z1[6])^2 + 2*z1[5]*(-3 - z1[6] + 3*z1[6]^2 + z1[6]^3))) + 
    z1[2]^3*(z1[4]^4*(2 + z1[6]) + z1[3]^3*(-1 + z1[6])^3*
       (20 - 11*z1[6] + z1[6]^2) + z1[3]^2*(-1 + z1[6])^2*
       (-65 + 74*z1[6] - 27*z1[6]^2 + 3*z1[6]^3) + 
      z1[4]^3*(5 + 4*z1[6] + 5*z1[6]^2 - z1[5]^2*(-1 + z1[6]^2)) + 
      (-1 + z1[6])*(6 - 41*z1[6] + 28*z1[6]^2 - 9*z1[6]^3 + 
        z1[5]*(8 + 2*z1[6] - 6*z1[6]^2) + z1[5]^2*(-1 + z1[6]^2)) + 
      z1[4]^2*(-4 + 5*z1[6] + 11*z1[6]^2 + 4*z1[6]^3 + z1[5]^2*(-1 + z1[6])*
         (1 + z1[6])^2 - 4*z1[5]*(-2 - z1[6] + 2*z1[6]^2 + z1[6]^3)) + 
      z1[3]*(-1 + z1[6])*(56 - 116*z1[6] + 84*z1[6]^2 - 24*z1[6]^3 + 
        3*z1[6]^4 - z1[5]^2*(-1 + z1[6])^2*(1 + z1[6]) + 
        z1[5]*(6 - 4*z1[6] - 6*z1[6]^2 + 4*z1[6]^3)) + 
      z1[4]*(-4 + 13*z1[6] - 5*z1[6]^2 + 5*z1[6]^3 - 4*z1[6]^4 + 
        z1[5]^2*z1[6]^2*(-1 + z1[6]^2) - 2*z1[5]*(-1 + z1[6]^4))) + 
    z1[2]*(2*z1[4]^7 + z1[4]^6*(3 - 11*z1[6]) + 3*z1[3]^2*(-1 + z1[6])^5 + 
      z1[3]^3*(-1 + z1[6])^5 - (-1 + z1[6])^2*z1[6]*(-4 + 3*z1[6]) + 
      z1[3]*(-1 + z1[6])^3*(2 - 7*z1[6] + 3*z1[6]^2) - 
      z1[4]*(-1 + z1[6])^2*(1 + (-3 + 2*z1[5])*z1[6] + 
        (-5 + 2*z1[5])*z1[6]^2 + 6*z1[6]^3) + 
      z1[4]^5*(-2 - 25*z1[6] + 9*z1[6]^2 + 4*z1[5]*(-1 + z1[6]^2)) + 
      z1[4]^2*(-4 + 14*z1[6] + 4*z1[6]^2 - 35*z1[6]^3 + 26*z1[6]^4 - 
        6*z1[6]^5 + z1[5]^2*(-1 + z1[6])^2*z1[6]*(1 + z1[6]) - 
        2*z1[5]*(-1 + z1[6])^2*(-1 + z1[6] + 2*z1[6]^2)) - 
      z1[4]^4*(9 + 8*z1[6] - 34*z1[6]^2 + 4*z1[6]^3 + 
        z1[5]^2*z1[6]*(-1 + z1[6]^2) + 2*z1[5]*(2 - z1[6] - 2*z1[6]^2 + 
          z1[6]^3)) + z1[4]^3*(-10 + 15*z1[6] + 29*z1[6]^2 - 32*z1[6]^3 + 
        10*z1[6]^4 - 2*z1[5]*(-2 + z1[6]^2 + z1[6]^4) + 
        z1[5]^2*(-1 + z1[6] - z1[6]^3 + z1[6]^4))) + 
    z1[2]^2*(-2*z1[4]^6 + z1[3]^3*(-1 + z1[6])^4*(-7 + 2*z1[6]) + 
      z1[4]^5*(-9 + 4*z1[6]) + z1[3]^2*(-1 + z1[6])^3*
       (21 - 22*z1[6] + 6*z1[6]^2) - z1[4]*(-1 + z1[6])*
       (-1 + (13 - 4*z1[5] + z1[5]^2)*z1[6] - 11*z1[6]^2 + 
        (3 + 4*z1[5] - z1[5]^2)*z1[6]^3 + 3*z1[6]^4) + 
      2*z1[3]*(-1 + z1[6])^2*(-8 + 20*z1[6] - 13*z1[6]^2 + 3*z1[6]^3 + 
        z1[5]*(-1 + z1[6]^2)) - (-1 + z1[6])*(-1 + 20*z1[6] - 24*z1[6]^2 + 
        9*z1[6]^3 + 2*z1[5]*(-1 + z1[6]^2)) + 
      z1[4]^4*(3*(-4 + 9*z1[6]) - z1[5]^2*(-1 + z1[6]^2)) + 
      z1[4]^3*(-5 + 41*z1[6] - 23*z1[6]^2 + 11*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*(1 + z1[6]) - 2*z1[5]*(-1 - 2*z1[6] + 
          z1[6]^2 + 2*z1[6]^3)) + z1[4]^2*(-3 + 25*z1[6] - 39*z1[6]^2 + 
        28*z1[6]^3 - 5*z1[6]^4 + z1[5]^2*z1[6]^2*(-1 + z1[6]^2) - 
        2*z1[5]*(-2 - z1[6] + z1[6]^2 + z1[6]^3 + z1[6]^4))) + 
    z1[5]*(z1[2]^8*(3 + 4*z1[3] + z1[3]^2) + 
      z1[2]^7*(12 + 2*z1[4] + z1[3]*(24 - 13*z1[6]) + 
        z1[3]^2*(10 - 8*z1[6]) - z1[3]^3*(-1 + z1[6]) - 3*z1[6]) + 
      z1[2]^6*(18 - z1[4]^2 - z1[4]*(-6 + z1[6]) - 11*z1[6] + 2*z1[6]^2 + 
        z1[3]^3*(5 - 9*z1[6] + 4*z1[6]^2) + z1[3]*(54 - 57*z1[6] + 
          13*z1[6]^2) + z1[3]^2*(32 - 47*z1[6] + 16*z1[6]^2)) + 
      z1[2]^5*(12 - 2*z1[4]^2 - 15*z1[6] + 7*z1[6]^2 - z1[6]^3 - 
        2*z1[3]^3*(-1 + z1[6])^2*(-5 + 3*z1[6]) + 
        z1[4]*(6 - 4*z1[6] + z1[6]^2) + z1[3]^2*(48 - 103*z1[6] + 
          69*z1[6]^2 - 14*z1[6]^3) + z1[3]*(59 - 97*z1[6] + 49*z1[6]^2 - 
          8*z1[6]^3)) - z1[2]^3*(-(z1[4]^4*(-1 + z1[6])) + 
        z1[3]^3*(-5 + z1[6])*(-1 + z1[6])^4 + z1[3]*(-1 + z1[6])^3*
         (9 - 5*z1[6] + z1[6]^2) + z1[3]^2*(-1 + z1[6])^3*
         (14 - 11*z1[6] + 2*z1[6]^2) + z1[4]^3*(2 - z1[6] + 2*z1[6]^2) + 
        z1[6]*(2 - 5*z1[6] + 5*z1[6]^2 - 2*z1[6]^3) + 
        z1[4]*z1[6]*(6 - 9*z1[6] + 6*z1[6]^2 - 2*z1[6]^3) + 
        z1[4]^2*(1 + 4*z1[6] - 2*z1[6]^2 + z1[6]^3)) + 
      z1[2]*z1[4]*(-2*z1[4]^6 + z1[4]^4*(18 - 13*z1[6])*z1[6] + 
        z1[4]^5*(-5 + 8*z1[6]) + z1[4]*(-1 + z1[6])^2*z1[6]*
         (-6 - z1[6] + 3*z1[6]^2) + z1[6]^2*(2 - 3*z1[6] + z1[6]^3) + 
        z1[4]^3*(7 + z1[6] - 24*z1[6]^2 + 13*z1[6]^3) + 
        z1[4]^2*(4 - 15*z1[6] + 17*z1[6]^3 - 9*z1[6]^4)) + 
      z1[2]^2*(z1[4]^6 + z1[4]^5*(5 - 3*z1[6]) - z1[3]*(-1 + z1[6])^5 - 
        2*z1[3]^2*(-1 + z1[6])^5 - z1[3]^3*(-1 + z1[6])^5 + 
        (-1 + z1[6])^2*z1[6]^2 + z1[4]^4*(6 - 14*z1[6] + 5*z1[6]^2) + 
        z1[4]^3*(1 - 17*z1[6] + 16*z1[6]^2 - 6*z1[6]^3) + 
        z1[4]*z1[6]*(-2 + 7*z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + z1[6]^4) + 
        z1[4]^2*(-1 - 8*z1[6] + 16*z1[6]^2 - 11*z1[6]^3 + 2*z1[6]^4)) + 
      z1[2]^4*(3 - 9*z1[6] + 9*z1[6]^2 - 4*z1[6]^3 + z1[6]^4 + 
        2*z1[3]^3*(-1 + z1[6])^3*(-5 + 2*z1[6]) - z1[4]^2*(1 + 2*z1[6]) + 
        z1[3]^2*(-1 + z1[6])^2*(37 - 33*z1[6] + 7*z1[6]^2) - 
        z1[4]*(-2 + 7*z1[6] - 5*z1[6]^2 + z1[6]^3) + 
        z1[3]*(33 - 80*z1[6] + 69*z1[6]^2 - 25*z1[6]^3 + 3*z1[6]^4)) - 
      z1[4]^2*(1 + z1[4] - z1[6])^2*(3*z1[4]^4 + z1[4]^3*(9 - 8*z1[6]) - 
        z1[3]^3*(1 + z1[4])*(1 + z1[4] - z1[6])^2*(-1 + z1[6]) - 
        3*(-1 + z1[6])*z1[6]^2 + z1[4]*z1[6]*(-10 + 13*z1[6] - 6*z1[6]^2) + 
        z1[4]^2*(6 - 20*z1[6] + 9*z1[6]^2) + z1[3]*(1 + 4*z1[4]^4 + 
          z1[4]^3*(16 - 13*z1[6]) - 5*z1[6] + 10*z1[6]^2 - 6*z1[6]^3 + 
          z1[4]^2*(18 - 39*z1[6] + 17*z1[6]^2) + 
          z1[4]*(7 - 29*z1[6] + 29*z1[6]^2 - 10*z1[6]^3)) + 
        z1[3]^2*(z1[4]^4 + z1[4]^3*(8 - 6*z1[6]) - 2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[4]^2*(15 - 24*z1[6] + 10*z1[6]^2) + 
          z1[4]*(10 - 26*z1[6] + 21*z1[6]^2 - 5*z1[6]^3)))), 
  y[99] -> -571 + 191*z1[4] - 150*z1[4]^2 + 120*z1[4]^3 - 16*z1[4]^4 + 
    24*z1[4]^5 + 4*z1[4]^6 + z1[2]^6*(2 + z1[3]*(6 - 4*z1[5]) - 
      z1[3]^2*(-2 + z1[5]) - 3*z1[5]) + 163*z1[5] - 44*z1[4]*z1[5] + 
    41*z1[4]^2*z1[5] - 27*z1[4]^3*z1[5] - 10*z1[4]^4*z1[5] - 
    9*z1[4]^5*z1[5] - 3*z1[4]^6*z1[5] - z1[4]^2*z1[5]^2 + z1[4]^4*z1[5]^2 + 
    2696*z1[6] - 562*z1[4]*z1[6] + 328*z1[4]^2*z1[6] - 227*z1[4]^3*z1[6] - 
    24*z1[4]^4*z1[6] - 14*z1[4]^5*z1[6] - 815*z1[5]*z1[6] + 
    129*z1[4]*z1[5]*z1[6] - 90*z1[4]^2*z1[5]*z1[6] + 63*z1[4]^3*z1[5]*z1[6] + 
    30*z1[4]^4*z1[5]*z1[6] + 11*z1[4]^5*z1[5]*z1[6] + z1[4]^2*z1[5]^2*z1[6] + 
    z1[4]^3*z1[5]^2*z1[6] - z1[4]^4*z1[5]^2*z1[6] - 5155*z1[6]^2 + 
    489*z1[4]*z1[6]^2 - 212*z1[4]^2*z1[6]^2 + 110*z1[4]^3*z1[6]^2 + 
    8*z1[4]^4*z1[6]^2 + 1658*z1[5]*z1[6]^2 - 94*z1[4]*z1[5]*z1[6]^2 + 
    51*z1[4]^2*z1[5]*z1[6]^2 - 50*z1[4]^3*z1[5]*z1[6]^2 - 
    13*z1[4]^4*z1[5]*z1[6]^2 + z1[4]^2*z1[5]^2*z1[6]^2 + 5058*z1[6]^3 + 
    4*z1[4]*z1[6]^3 + 25*z1[4]^2*z1[6]^3 - 13*z1[4]^3*z1[6]^3 - 
    1742*z1[5]*z1[6]^3 - 51*z1[4]*z1[5]*z1[6]^3 + 4*z1[4]^2*z1[5]*z1[6]^3 + 
    17*z1[4]^3*z1[5]*z1[6]^3 - z1[4]^2*z1[5]^2*z1[6]^3 - 
    z1[4]^3*z1[5]^2*z1[6]^3 - 2640*z1[6]^4 - 182*z1[4]*z1[6]^4 + 
    10*z1[4]^2*z1[6]^4 + 983*z1[5]*z1[6]^4 + 88*z1[4]*z1[5]*z1[6]^4 - 
    6*z1[4]^2*z1[5]*z1[6]^4 + 672*z1[6]^5 + 60*z1[4]*z1[6]^5 - 
    275*z1[5]*z1[6]^5 - 28*z1[4]*z1[5]*z1[6]^5 - 60*z1[6]^6 + 
    28*z1[5]*z1[6]^6 + z1[2]^5*(7 + 2*z1[4] - 9*z1[5] - 2*z1[4]*z1[5] - 
      2*z1[6] + 3*z1[5]*z1[6] + z1[3]^2*(11 + z1[4]*(-6 + 4*z1[5]) - 
        3*z1[6] + z1[5]*(-5 + 4*z1[6])) + z1[3]*(29 + z1[4]*(-2 + 3*z1[5]) - 
        8*z1[6] + z1[5]*(-17 + 10*z1[6]))) + 
    z1[2]^4*(12 - 2*z1[4]^2*(-1 + z1[5]) - 9*z1[5] - 11*z1[6] + 
      8*z1[5]*z1[6] + 2*z1[6]^2 - 2*z1[5]*z1[6]^2 + z1[4]*(-1 + z1[5])*
       (-7 + 4*z1[6]) + z1[3]*(58 + z1[4]^2*(6 - 5*z1[5]) - 46*z1[6] + 
        8*z1[6]^2 + z1[4]*(1 + z1[5] - 4*z1[6] + 2*z1[5]*z1[6]) + 
        z1[5]*(-28 + 35*z1[6] - 10*z1[6]^2)) - 
      z1[3]^2*(-23 + z1[4]^2*(-4 + 6*z1[5]) + 23*z1[6] - 5*z1[6]^2 + 
        z1[4]*(10 + z1[5]*(-4 + z1[6]) + 3*z1[6]) + 
        z1[5]*(9 - 14*z1[6] + 5*z1[6]^2))) + 
    z1[3]^2*(z1[4]^5*(2 + (-1 + z1[5])*z1[6]) + z1[4]^2*(-1 + z1[6])*
       (1 - 4*z1[6] + 8*z1[6]^2 - 2*z1[6]^3 + z1[5]*(-1 + z1[6])^2*
         (-1 + 2*z1[6])) + z1[4]^4*(1 + z1[6] + 3*z1[6]^2 + 
        z1[5]*(-1 + 2*z1[6] - 3*z1[6]^2)) + (-1 + z1[6])^4*
       (-19 + 11*z1[6] - z1[6]^2 + z1[5]*(5 - 6*z1[6] + z1[6]^2)) - 
      z1[4]*(-1 + z1[6])^3*(-4 + 11*z1[6] - 3*z1[6]^2 + 
        z1[5]*(4 - 7*z1[6] + 3*z1[6]^2)) + 
      z1[4]^3*(22 - 31*z1[6] + 8*z1[6]^2 - 2*z1[6]^3 + 
        2*z1[5]*(-3 + 6*z1[6] - 4*z1[6]^2 + z1[6]^3))) + 
    z1[3]*(-(z1[4]^6*(-2 + z1[5])) - z1[4]^5*(-19 + z1[5]^2 + 
        z1[5]*(4 - 6*z1[6]) + 6*z1[6]) + z1[4]^4*(13 - 15*z1[6] + 
        z1[5]^2*z1[6] + 11*z1[6]^2 + z1[5]*(-13 + 17*z1[6] - 13*z1[6]^2)) + 
      z1[4]^2*(-39 + 80*z1[6] - 65*z1[6]^2 + 32*z1[6]^3 - 7*z1[6]^4 + 
        z1[5]*(-1 + z1[6])^2*(11 - 6*z1[6] + 4*z1[6]^2)) + 
      (-1 + z1[6])^3*(2*(98 - 147*z1[6] + 62*z1[6]^2 - 6*z1[6]^3) + 
        z1[5]*(-58 + 111*z1[6] - 61*z1[6]^2 + 8*z1[6]^3)) + 
      z1[4]^3*(101 - 167*z1[6] + 71*z1[6]^2 - 12*z1[6]^3 + 
        z1[5]*(-31 + 66*z1[6] - 45*z1[6]^2 + 12*z1[6]^3)) - 
      z1[4]*(-1 + z1[6])^2*(-23 - 39*z1[6] + 78*z1[6]^2 - 24*z1[6]^3 + 
        z1[5]*(-3 + 30*z1[6] - 43*z1[6]^2 + 16*z1[6]^3))) + 
    z1[2]^3*(-2*z1[4]^3*(-1 + z1[5]) + z1[4]^2*(7 - 6*z1[6] + 
        z1[5]*(-7 + 5*z1[6])) - (-1 + z1[6])*(11 - 15*z1[6] + z1[6]^2 + 
        z1[5]*(1 + 6*z1[6] - 3*z1[6]^2) + z1[5]^2*(-1 + z1[6]^2)) + 
      z1[4]*(12*z1[5]*(-1 + z1[6]) - z1[5]^2*(-1 + z1[6]^2) - 
        2*(-6 + 7*z1[6] + z1[6]^2)) + z1[3]*(51 + 2*z1[4]^3*(2 + z1[5]) - 
        64*z1[6] + 17*z1[6]^2 + z1[6]^3 + z1[5]*(-18 + 33*z1[6] - 
          17*z1[6]^2 + 2*z1[6]^3) + z1[4]^2*(11 + 5*z1[6] + 
          z1[5]*(-9 + 4*z1[6])) - z1[4]*(-1 + z1[6])*(25 - 11*z1[6] + 
          2*z1[5]*(-7 + 5*z1[6]))) + z1[3]^2*(-(z1[4]^3*(-8 + z1[5])*z1[5]) + 
        z1[4]^2*(-4 + z1[5]*(3 - 7*z1[6]) + z1[5]^2*(-1 + z1[6]) + 
          15*z1[6]) + (-1 + z1[6])*(-19 - 5*z1[5]*(-1 + z1[6]) + 10*z1[6] + 
          z1[6]^2) + z1[4]*(4 - 9*z1[6] + z1[5]*(-4 + 7*z1[6] - 
            3*z1[6]^2)))) + z1[2]^2*(-2*z1[4]^4*z1[5] + 
      z1[4]^3*(18 - 19*z1[6] + z1[5]*(-8 + 7*z1[6])) + 
      z1[4]^2*(3*(2 - 5*z1[6])*z1[6] - z1[5]^2*(-1 + z1[6]^2) + 
        z1[5]*(-9 + 10*z1[6] + z1[6]^2)) + (-1 + z1[6])*
       (31 - 77*z1[6] + 85*z1[6]^2 - 27*z1[6]^3 - z1[5]^2*(-1 + z1[6]^2) + 
        z1[5]*(-16 + 26*z1[6] - 24*z1[6]^2 + 9*z1[6]^3)) + 
      z1[4]*(36 - 96*z1[6] + 78*z1[6]^2 - 23*z1[6]^3 + 
        z1[5]^2*(z1[6] - z1[6]^3) + z1[5]*(-11 + 28*z1[6] - 27*z1[6]^2 + 
          11*z1[6]^3)) + z1[3]^2*(z1[4]^4*(2 - 9*z1[5] + 2*z1[5]^2) + 
        (-1 + z1[6])*(5 + 5*z1[5]*(-1 + z1[6])^3 - 20*z1[6] + 20*z1[6]^2 - 
          4*z1[6]^3) + z1[4]^3*(24 + z1[5]^2*(2 - 3*z1[6]) - 28*z1[6] + 
          4*z1[5]*(-3 + 5*z1[6])) + z1[4]^2*(-5 - 4*z1[6] + 
          z1[5]^2*(-1 + z1[6])*z1[6] + 18*z1[6]^2 + 
          z1[5]*(3 + 5*z1[6] - 10*z1[6]^2)) + 
        z1[4]*(24 - 47*z1[6] + 34*z1[6]^2 - 12*z1[6]^3 + 
          z1[5]*(-10 + 25*z1[6] - 22*z1[6]^2 + 7*z1[6]^3))) + 
      z1[3]*(-2*z1[4]^4*(1 + 3*z1[5]) + z1[4]^3*(46 - 31*z1[6] + 
          3*z1[5]*(-6 + 5*z1[6])) + z1[4]^2*(2 + 3*z1[6] + 3*z1[6]^2 + 
          z1[5]*(-5 + 13*z1[6] - 9*z1[6]^2) + z1[5]^2*(-1 + z1[6]^2)) + 
        z1[4]*(-1 + z1[6])*(-74 + 81*z1[6] - 29*z1[6]^2 + 
          z1[5]*(29 - 40*z1[6] + 17*z1[6]^2)) + (-1 + z1[6])*
         (27 - 99*z1[6] + 93*z1[6]^2 - 24*z1[6]^3 + 
          z1[5]*(-15 + 45*z1[6] - 44*z1[6]^2 + 14*z1[6]^3)))) + 
    z1[2]*(-2*z1[4]^5*(-2 + z1[5]) + z1[4]^4*(-18 + z1[6] + 
        z1[5]*(-4 + 5*z1[6])) - 2*z1[4]^3*(-27 + 42*z1[6] - 7*z1[6]^2 + 
        z1[5]*(9 - 14*z1[6] + 3*z1[6]^2)) + 
      z1[4]^2*(-71 + 150*z1[6] - 106*z1[6]^2 + 20*z1[6]^3 + 
        z1[5]^2*(z1[6] - z1[6]^3) + z1[5]*(12 - 29*z1[6] + 17*z1[6]^2 + 
          2*z1[6]^3)) - z1[4]*(-1 + z1[6])*(128 - 288*z1[6] + 188*z1[6]^2 - 
        35*z1[6]^3 + z1[5]^2*(-1 + z1[6]^2) + 
        z1[5]*(-28 + 78*z1[6] - 62*z1[6]^2 + 13*z1[6]^3)) - 
      (-1 + z1[6])*(-224 + 730*z1[6] - 888*z1[6]^2 + 466*z1[6]^3 - 
        88*z1[6]^4 + z1[5]*(67 - 231*z1[6] + 300*z1[6]^2 - 172*z1[6]^3 + 
          36*z1[6]^4)) - z1[3]^2*(z1[4]^5*(2 - 4*z1[5] + z1[5]^2) - 
        z1[4]*(-1 + z1[6])*(-18 + 25*z1[6] - 8*z1[6]^2 - 2*z1[6]^3 + 
          z1[5]*(-1 + z1[6])^2*(4 + z1[6])) + 
        z1[4]^4*(9 + z1[5]^2*(1 - 2*z1[6]) - 13*z1[6] + 
          z1[5]*(-3 + 10*z1[6])) + z1[4]^3*(-29 + 28*z1[6] + 
          z1[5]^2*(-1 + z1[6])*z1[6] + 9*z1[6]^2 - 
          4*z1[5]*(-3 + 3*z1[6] + z1[6]^2)) + (-1 + z1[6])^3*
         (-23 + 22*z1[6] - 4*z1[6]^2 + z1[5]*(9 - 13*z1[6] + 4*z1[6]^2)) + 
        z1[4]^2*(z1[6]*(11 - 9*z1[6] - 5*z1[6]^2) + 
          z1[5]*(1 - 5*z1[6] + 3*z1[6]^2 + z1[6]^3))) + 
      z1[3]*(z1[4]^5*(2 + 3*z1[5]) + z1[4]^4*(-17 + z1[5]^2 + 15*z1[6] - 
          z1[5]*(1 + 7*z1[6])) + z1[4]^3*(84 - z1[5]^2*(-1 + z1[6]) - 
          81*z1[6] + z1[6]^2 + z1[5]*(-32 + 37*z1[6] - 5*z1[6]^2)) + 
        z1[4]^2*(-1 + z1[6])*(28 - 8*z1[6] + 7*z1[6]^2 + 
          z1[5]*(-4 - 6*z1[6] + 3*z1[6]^2)) - z1[4]*(-1 + z1[6])*
         (93 - 148*z1[6] + 62*z1[6]^2 + z1[5]*(-26 + 51*z1[6] - 26*z1[6]^2 + 
            z1[6]^3)) - (-1 + z1[6])^2*(144 - 286*z1[6] + 176*z1[6]^2 - 
          32*z1[6]^3 + z1[5]*(-51 + 118*z1[6] - 87*z1[6]^2 + 20*z1[6]^3)))), 
  y[100] -> -(z1[2]^6*z1[3]^3*(-2 + z1[6])*(-1 + z1[6])^2) + 
    z1[2]^5*z1[3]^2*(-1 + z1[6])^2*(11 - 19*z1[6] + 8*z1[6]^2 + 
      z1[3]*(11 - 14*z1[6] + 4*z1[6]^2)) - z1[2]^4*z1[3]*(-1 + z1[6])^3*
     (6*(6 - 11*z1[6] + 5*z1[6]^2) + z1[3]^2*(25 - 26*z1[6] + 6*z1[6]^2) + 
      z1[3]*(65 - 88*z1[6] + 28*z1[6]^2)) + z1[2]^3*(-1 + z1[6])*
     (2*z1[3]^3*(-1 + z1[6])^3*(15 - 12*z1[6] + 2*z1[6]^2) + 
      z1[3]*(-1 + z1[6])^3*(225 - 296*z1[6] + 88*z1[6]^2) + 
      z1[3]^2*(-1 + z1[6])^2*(-157 + 305*z1[6] - 182*z1[6]^2 + 32*z1[6]^3) + 
      z1[4]*(4*z1[4]^4 + 9*z1[4]^3*(-1 + z1[6]) + 6*(-1 + z1[6])^3*
         (-6 + 5*z1[6]) + z1[4]*(-1 + z1[6])^2*(-25 + 22*z1[6]) + 
        z1[4]^2*(16 - 31*z1[6] + 15*z1[6]^2))) - 
    z1[2]^2*(z1[3]^3*(-1 + z1[6])^5*(20 - 11*z1[6] + z1[6]^2) + 
      z1[3]^2*(-1 + z1[6])^4*(-198 + 297*z1[6] - 124*z1[6]^2 + 12*z1[6]^3) + 
      z1[3]*(-1 + z1[6])^4*(-571 + 987*z1[6] - 492*z1[6]^2 + 60*z1[6]^3) + 
      z1[4]*(4*z1[4]^5*(-2 + z1[6]) + z1[4]^4*(31 - 40*z1[6] + 9*z1[6]^2) + 
        2*z1[4]^2*(-1 + z1[6])^2*(53 - 60*z1[6] + 11*z1[6]^2) + 
        2*z1[4]*(-1 + z1[6])^3*(80 - 86*z1[6] + 15*z1[6]^2) + 
        (-1 + z1[6])^4*(225 - 296*z1[6] + 88*z1[6]^2) + 
        z1[4]^3*(-63 + 139*z1[6] - 91*z1[6]^2 + 15*z1[6]^3))) + 
    z1[2]*z1[4]*(-4*z1[4]^6 + z1[4]^5*(31 - 4*z1[5]*(-1 + z1[6]) - 
        18*z1[6]) + z1[4]^3*(-1 + z1[6])*(-177 + 2*z1[5]*(-1 + z1[6]) + 
        243*z1[6] - 73*z1[6]^2) + z1[4]^4*(-92 + 2*z1[5]*(-1 + z1[6])^2 + 
        z1[5]^2*(-1 + z1[6])^2 + 139*z1[6] - 48*z1[6]^2) - 
      z1[4]^2*(-1 + z1[6])^2*(281 - 369*z1[6] + 106*z1[6]^2) + 
      (-1 + z1[6])^4*(-571 + 987*z1[6] - 492*z1[6]^2 + 60*z1[6]^3) - 
      z1[4]*(-1 + z1[6])^3*(414 - 457*z1[6] + 14*z1[6]^2 + 60*z1[6]^3) + 
      z1[3]^3*((-1 + z1[6])^5*(20 - 11*z1[6] + z1[6]^2) - 
        2*z1[4]*(-1 + z1[6])^4*(15 - 12*z1[6] + 2*z1[6]^2) + 
        z1[4]^4*(-4 + 8*z1[6] - 4*z1[6]^2 + z1[6]^3) + z1[4]^2*(-1 + z1[6])^2*
         (-25 + 52*z1[6] - 32*z1[6]^2 + 6*z1[6]^3) - 
        2*z1[4]^3*(6 - 20*z1[6] + 23*z1[6]^2 - 11*z1[6]^3 + 2*z1[6]^4)) + 
      z1[3]^2*(z1[4]^5*(1 + 2*z1[5]) + z1[4]^4*(-13 + z1[5]*(2 - 4*z1[6]) + 
          19*z1[6]) + (-1 + z1[6])^4*(-218 + 328*z1[6] - 136*z1[6]^2 + 
          13*z1[6]^3) - z1[4]*(-1 + z1[6])^3*(-167 + 358*z1[6] - 
          222*z1[6]^2 + 39*z1[6]^3) + z1[4]^3*(-7 + (59 - 2*z1[5])*z1[6] + 
          (-97 + 2*z1[5])*z1[6]^2 + 56*z1[6]^3 - 13*z1[6]^4) + 
        z1[4]^2*(-79 + 361*z1[6] - 647*z1[6]^2 + 564*z1[6]^3 - 238*z1[6]^4 + 
          39*z1[6]^5)) + z1[3]*(z1[4]^5*(2 + 10*z1[5] - z1[5]^2) + 
        z1[4]^3*(-1 + z1[6])*(-47 + 2*z1[5]*(-1 + z1[6]) + 21*z1[6]) + 
        z1[4]^4*(-38 + z1[5]*(8 - 10*z1[6]) + 39*z1[6]) + 
        (-1 + z1[6])^4*(-769 + 1284*z1[6] - 616*z1[6]^2 + 72*z1[6]^3) - 
        2*z1[4]*(-1 + z1[6])^2*(107 - 477*z1[6] + 679*z1[6]^2 - 382*z1[6]^3 + 
          72*z1[6]^4) + z1[4]^2*(-105 + 423*z1[6] - 741*z1[6]^2 + 
          703*z1[6]^3 - 352*z1[6]^4 + 72*z1[6]^5))) - 
    z1[4]^2*(z1[4]^5*(9 + 4*z1[5]) + z1[4]^4*(-45 - 2*z1[5]*(-1 + z1[6]) - 
        z1[5]^2*(-1 + z1[6]) + 33*z1[6]) + 
      z1[4]^3*(96 - 2*z1[5]*(-1 + z1[6]) - 145*z1[6] + 51*z1[6]^2) - 
      (-1 + z1[6])^3*(-571 + 987*z1[6] - 492*z1[6]^2 + 60*z1[6]^3) + 
      z1[4]*(-1 + z1[6])^2*(189 - 161*z1[6] - 74*z1[6]^2 + 60*z1[6]^3) + 
      z1[4]^2*(-157 + 384*z1[6] - 303*z1[6]^2 + 76*z1[6]^3) + 
      z1[3]^3*z1[4]^2*((-1 + z1[6])^2*z1[6] + z1[4]^2*(-2 + 3*z1[6]) + 
        z1[4]*(-1 + 4*z1[6] - 3*z1[6]^2)) + 
      z1[3]^2*(z1[4]^5*(1 + 2*z1[5]) + z1[4]*(-1 + z1[6])^4*(-10 + 3*z1[6]) + 
        z1[4]^4*(-13 + z1[5]*(2 - 4*z1[6]) + 19*z1[6]) - 
        (-1 + z1[6])^4*(20 - 11*z1[6] + z1[6]^2) + 
        z1[4]^3*(4 - 2*(-5 + z1[5])*z1[6] + 2*(-9 + z1[5])*z1[6]^2 + 
          z1[6]^3) + z1[4]^2*(-14 + 43*z1[6] - 50*z1[6]^2 + 24*z1[6]^3 - 
          3*z1[6]^4)) + z1[3]*(z1[4]^5*(6 + 6*z1[5] - z1[5]^2) + 
        z1[4]^4*(-30 + (35 - 10*z1[5] + z1[5]^2)*z1[6]) - 
        (-1 + z1[6])^3*(-198 + 297*z1[6] - 124*z1[6]^2 + 12*z1[6]^3) + 
        z1[4]*(-1 + z1[6])^2*(11 + 62*z1[6] - 86*z1[6]^2 + 24*z1[6]^3) + 
        z1[4]^2*(-69 + 179*z1[6] - 173*z1[6]^2 + 76*z1[6]^3 - 12*z1[6]^4) + 
        z1[4]^3*(51 - 58*z1[6] + z1[6]^2 + z1[5]*(-2 + 4*z1[6]^2)))) + 
    z1[5]*(z1[2]^6*z1[3]^3*(-1 + z1[6])^3 - z1[2]^5*z1[3]^2*(-1 + z1[6])^3*
       (4*(-1 + z1[6]) + z1[3]*(-5 + 4*z1[6])) + z1[2]^4*z1[3]*(-1 + z1[6])^4*
       (10*(-1 + z1[6]) + 2*z1[3]^2*(-5 + 3*z1[6]) + 
        z1[3]*(-23 + 16*z1[6])) - z1[2]^3*
       (z1[4]*(z1[4]^3 + 3*z1[4]^2*(-1 + z1[6]) + 6*z1[4]*(-1 + z1[6])^2 + 
          10*(-1 + z1[6])^3)*(-1 + z1[6])^2 + 2*z1[3]^3*(-1 + z1[6])^5*
         (-5 + 2*z1[6]) + z1[3]*(-1 + z1[6])^5*(-65 + 36*z1[6]) + 
        z1[3]^2*(-1 + z1[6])^4*(52 - 69*z1[6] + 20*z1[6]^2)) + 
      z1[2]^2*(-1 + z1[6])*(z1[3]^3*(-5 + z1[6])*(-1 + z1[6])^5 + 
        z1[3]^2*(-1 + z1[6])^4*(58 - 53*z1[6] + 8*z1[6]^2) + 
        z1[3]*(-1 + z1[6])^4*(163 - 163*z1[6] + 28*z1[6]^2) + 
        z1[4]*(z1[4]^4*(-3 + z1[6]) + 6*z1[4]^2*(-4 + z1[6])*(-1 + z1[6])^2 + 
          2*z1[4]*(-1 + z1[6])^3*(-21 + 5*z1[6]) + (-1 + z1[6])^4*
           (-65 + 36*z1[6]) + z1[4]^3*(11 - 14*z1[6] + 3*z1[6]^2))) + 
      z1[4]^2*(z1[4]^5 + z1[4]^4*(-7 + 5*z1[6]) + z1[4]^2*(-1 + z1[6])^2*
         (-37 + 22*z1[6]) + z1[4]^3*(19 - 31*z1[6] + 12*z1[6]^2) - 
        (-1 + z1[6])^4*(163 - 163*z1[6] + 28*z1[6]^2) + 
        z1[4]*(-1 + z1[6])^3*(-46 - 7*z1[6] + 28*z1[6]^2) + 
        z1[3]^2*(z1[4]^5 + z1[4]^4*(-1 + z1[6]) - (-5 + z1[6])*
           (-1 + z1[6])^5 + z1[4]^3*(-1 + z1[6])^2*z1[6] - 
          z1[4]^2*(-1 + z1[6])^3*(-5 + 3*z1[6]) + z1[4]*(-1 + z1[6])^4*
           (-5 + 3*z1[6])) + z1[3]*(2*z1[4]^5 + z1[4]^4*(-6 + 4*z1[6]) + 
          2*z1[4]^3*(5 - 8*z1[6] + 3*z1[6]^2) - (-1 + z1[6])^4*
           (58 - 53*z1[6] + 8*z1[6]^2) - z1[4]^2*(-1 + z1[6])^2*
           (19 - 21*z1[6] + 8*z1[6]^2) + 2*z1[4]*(-1 + z1[6])^3*
           (2 - 15*z1[6] + 8*z1[6]^2))) + z1[2]*z1[4]*
       (163 - 111*z1[4] + 69*z1[4]^2 - 37*z1[4]^3 + 15*z1[4]^4 - 3*z1[4]^5 - 
        978*z1[6] + 473*z1[4]*z1[6] - 239*z1[4]^2*z1[6] + 92*z1[4]^3*z1[6] - 
        23*z1[4]^4*z1[6] + 2*z1[4]^5*z1[6] + 2473*z1[6]^2 - 
        754*z1[4]*z1[6]^2 + 303*z1[4]^2*z1[6]^2 - 73*z1[4]^3*z1[6]^2 + 
        8*z1[4]^4*z1[6]^2 - 3400*z1[6]^3 + 506*z1[4]*z1[6]^3 - 
        165*z1[4]^2*z1[6]^3 + 18*z1[4]^3*z1[6]^3 + 2725*z1[6]^4 - 
        59*z1[4]*z1[6]^4 + 32*z1[4]^2*z1[6]^4 - 1258*z1[6]^5 - 
        83*z1[4]*z1[6]^5 + 303*z1[6]^6 + 28*z1[4]*z1[6]^6 - 28*z1[6]^7 - 
        z1[3]^3*(-1 + z1[6])^3*(z1[4]^4 + z1[4]^3*(5 - 4*z1[6]) + 
          (-5 + z1[6])*(-1 + z1[6])^3 - 2*z1[4]*(-1 + z1[6])^2*
           (-5 + 2*z1[6]) + 2*z1[4]^2*(5 - 8*z1[6] + 3*z1[6]^2)) + 
        z1[3]^2*(-z1[4]^5 - z1[4]^4*(-1 + z1[6]) - (-1 + z1[6])^5*
           (63 - 59*z1[6] + 9*z1[6]^2) + 3*z1[4]*(-1 + z1[6])^4*
           (19 - 29*z1[6] + 9*z1[6]^2) + z1[4]^3*(-1 + z1[6])^2*
           (4 - 14*z1[6] + 9*z1[6]^2) - z1[4]^2*(-1 + z1[6])^3*
           (28 - 57*z1[6] + 27*z1[6]^2)) + z1[3]*(-2*z1[4]^5 + 
          z1[4]^4*(6 - 5*z1[6]) - 2*z1[4]^3*(5 - 9*z1[6] + 4*z1[6]^2) - 
          (-1 + z1[6])^5*(221 - 216*z1[6] + 36*z1[6]^2) + 
          3*z1[4]*(-1 + z1[6])^3*(-23 + 84*z1[6] - 84*z1[6]^2 + 24*z1[6]^3) - 
          z1[4]^2*(-1 + z1[6])^2*(-29 + 74*z1[6] - 84*z1[6]^2 + 
            36*z1[6]^3)))), y[101] -> -1 + 2*z1[3], 
  y[102] -> 1 + 3*z1[3] + 2*z1[3]^2, 
  y[103] -> -2*z1[2]*z1[3]*z1[4] + z1[4]^2 + z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] - z1[4]*z1[6] - 
    z1[3]*z1[4]*z1[6], y[104] -> z1[2]^2*z1[3] - z1[2]*z1[4] - 
    3*z1[2]*z1[3]*z1[4] - z1[2]^2*z1[3]*z1[4] + z1[4]^2 + z1[3]*z1[4]^2 + 
    z1[2]*z1[3]*z1[4]*z1[5] + z1[2]^2*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[6] - 
    z1[4]*z1[6] - z1[3]*z1[4]*z1[6], 
  y[105] -> -(z1[4]*z1[6]) + z1[3]*((1 + z1[2])*z1[4]^2*(-1 + z1[5]) + 
      z1[4]*(-1 + z1[2]*(-1 + z1[5]) + z1[5] - z1[6]) + (1 + z1[2])*z1[6]), 
  y[106] -> z1[4]^2*(1 + z1[5] + 2*z1[3]*z1[5]) - 
    2*z1[2]*z1[3]*(1 + z1[4] - z1[6]) + z1[6] + 2*z1[3]*z1[6] + 
    z1[4]*(1 + z1[5] + 2*z1[3]*z1[5] - 2*(1 + z1[3])*z1[6]), 
  y[107] -> 3 + 9*z1[3] + 4*z1[3]^2, 
  y[108] -> -3 + 2*z1[3]*(-2 + z1[4]) + 2*z1[4], y[109] -> 1 + z1[2]^(-1), 
  y[110] -> 2 + z1[3], y[111] -> 2 - 3*z1[4] - z1[3]*(-2 + 2*z1[4] + z1[5]), 
  y[112] -> 3 + z1[2] - z1[4] - z1[2]*z1[3]*(-2 + z1[5]) - 
    z1[3]*(-4 + z1[4] + 2*z1[5]), 
  y[113] -> 5 + 2*z1[3] + 2*z1[2]*(2 + z1[3]) - 2*z1[6], 
  y[114] -> -1 + z1[6], y[115] -> -1 - 2*(-1 + z1[6])*z1[6], 
  y[116] -> z1[4] + z1[3]*z1[4]*z1[6] - z1[3]*(-1 + z1[6])*z1[6], 
  y[117] -> z1[4]*z1[6] - z1[3]*(z1[4]^2*z1[5] + 
      z1[4]*(-1 + z1[5] - 2*z1[6]) + z1[6]) + z1[2]^2*z1[3]^2*
     (-2 + z1[5] + z1[6] - z1[5]*z1[6]) + 
    z1[3]^2*(-(z1[4]^2*z1[5]) + (1 + z1[5]*(-1 + z1[6]) - 2*z1[6])*z1[6] + 
      z1[4]*(1 - z1[5] + z1[6])) - z1[2]*z1[3]*(-2*z1[4] - z1[4]^2 + 
      z1[4]*z1[5] + z1[4]^2*z1[5] + z1[6] + 
      z1[3]*(1 + z1[4]*(-3 + z1[5]) + z1[4]^2*(-1 + z1[5]) - 
        z1[5]*(-1 + z1[6])^2 - z1[6] + z1[6]^2)), y[118] -> -1 - z1[3], 
  y[119] -> z1[2] - z1[6], y[120] -> -(z1[2]*z1[3]*z1[4]) - 
    z1[2]*z1[3]*z1[4]^2 + z1[2]*z1[3]*z1[4]*z1[5] + 
    z1[2]*z1[3]*z1[4]^2*z1[5] + z1[2]*z1[3]*z1[6] - z1[4]*z1[6] - 
    z1[3]*z1[4]*z1[6], y[121] -> 
   z1[2]^2*z1[3]*(z1[4] + 2*z1[3]*z1[4] + z1[3]*(-1 + z1[5])*
       (-1 + z1[6])^2) - z1[4]*z1[6] + z1[2]^3*z1[3]^2*
     (-2 + z1[5] + z1[6] - z1[5]*z1[6]) + 
    z1[3]*(z1[4]^2*(-1 + z1[5]) + z1[6] + z1[4]*(-1 + z1[5] - 3*z1[6] + 
        z1[6]^2)) + z1[2]*z1[3]*((1 + z1[3])*z1[4]^2*(-2 + z1[5]) + 
      (1 + z1[3])*z1[4]*(-1 + z1[5]) + z1[6] + 
      z1[3]*z1[6]*(3 - z1[5]*(-1 + z1[6])^2 - 3*z1[6] + z1[6]^2)) + 
    z1[3]^2*(z1[4]^2*(-1 + z1[5]) + z1[6] + (-2 + z1[5])*z1[6]^2 - 
      (-2 + z1[5])*z1[6]^3 + z1[4]*(-1 + z1[5] - 2*z1[6] + z1[6]^2)), 
  y[122] -> z1[3]*(-1 + z1[6])*z1[6]^2 - 
    z1[4]*(1 + z1[3]*(1 - z1[6] + z1[6]^2)), 
  y[123] -> z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6]) - 
    z1[2]*z1[3]*(-1 + z1[4] + z1[3]*(-1 + 2*z1[4]))*(1 + z1[4] - z1[6]) - 
    (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6] + z1[3]*(2 + z1[4]^2*(-2 + z1[5]) - 
        z1[6] + z1[4]*(z1[5] + z1[6]))), y[124] -> -1 + (1 + z1[2])*z1[3], 
  y[125] -> z1[2] + 2*z1[2]*z1[3] - (1 + z1[3])*z1[4], 
  y[126] -> -(z1[2]^2*(-1 + (1 + z1[2])*z1[3])) - 
    (z1[2] - z1[6])*(-1 + z1[6]), 
  y[127] -> -(z1[2]^2*(z1[4] + 3*z1[3]*z1[4] + 
       z1[3]*(z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6]))) + 
    z1[2]^3*z1[3]*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + 
    z1[2]*((2 + 3*z1[3])*z1[4]^2 - (1 + 2*z1[3])*z1[4]*(-1 + z1[6]) - 
      z1[3]*(-2 + z1[5])*(-1 + z1[6])*z1[6]) - 
    (1 + z1[3])*(z1[4]^3 - z1[4]^2*(-1 + z1[6]) + z1[4]*(-1 + z1[6])*z1[6] - 
      (-1 + z1[6])*z1[6]^2), y[128] -> z1[2]*z1[3] + z1[2]*z1[4] - 
    z1[3]*z1[4] + z1[2]*z1[3]*z1[4] - z1[4]^2 - z1[3]*z1[4]^2 - 
    z1[2]*z1[3]*z1[6] + z1[4]*z1[6] + z1[3]*z1[4]*z1[6], 
  y[129] -> z1[5]*(2 + 2*z1[5]^2 + z1[5]*(-3 + z1[4] + z1[6])) - 
    z1[3]*(-2 - 2*(-1 + z1[4])*z1[5] + z1[5]^3 + 
      z1[5]^2*(-2 + z1[4] + z1[6])), 
  y[130] -> -(z1[2]*z1[4]*(-1 + z1[4]*(1 + z1[5]) + z1[5]*(-1 + z1[6]))) + 
    z1[3]*z1[4]*(z1[4] - (1 + z1[5])*(-1 + z1[6]))*(-1 + z1[6]) + 
    z1[2]*z1[3]*(1 + z1[5])*(-1 + z1[6])^2 + 
    z1[2]^2*(z1[3] + z1[4] - z1[3]*z1[6]) + z1[4]*(z1[4] - z1[6])*
     (-1 + z1[6] + z1[5]*(-1 + z1[4] + z1[6])), 
  y[131] -> -2 + 2*z1[2]*(-1 + z1[3]) - z1[4]^2 - 2*z1[5] + 2*z1[4]*z1[5] + 
    2*z1[6] + 2*z1[5]*z1[6] + z1[3]*(-2 + z1[4]^2*(-2 + z1[5]) + 
      z1[4]*(-2 - 2*z1[5] + z1[6])), 
  y[132] -> -(z1[2]^3*(-1 + z1[3])) + z1[2]^2*(5 + 2*z1[3]*(-1 + z1[4]) - 
      z1[4] - 2*z1[6]) - z1[4]^2*(-1 + z1[3]*(1 + z1[5]) + z1[6]) + 
    (-1 + z1[6])*(-5 + z1[5]*(-2 + z1[6]) + 2*z1[6]) + 
    z1[4]*(3 - z1[5] + (-4 + z1[3])*z1[6] + z1[6]^2) - 
    z1[2]*(-8 + z1[3]*z1[4]^2*z1[5] + z1[5]*(-1 + z1[6]) + 7*z1[6] + 
      z1[3]*z1[6] - z1[6]^2 + z1[4]*(1 - 4*z1[3] + z1[5] + z1[6])), 
  y[133] -> 14 + 8*z1[4] + 4*z1[4]^2 + 2*z1[4]*z1[5] - 3*z1[4]*z1[5]^2 + 
    z1[4]^2*z1[5]^2 + 2*z1[4]*z1[5]^3 - 26*z1[6] - 18*z1[4]*z1[6] - 
    6*z1[4]^2*z1[6] + z1[4]*z1[5]^2*z1[6] + 12*z1[6]^2 + 8*z1[4]*z1[6]^2 + 
    3*z1[4]^2*z1[6]^2 + z1[4]*z1[6]^3 - z1[2]^3*(-2 + z1[4] + z1[3]^2*z1[4] + 
      2*z1[6] - z1[3]*(-1 + z1[4] + z1[6])) + 
    z1[3]^2*(z1[4]^4*(2 + z1[5]) + z1[4]*(-1 + z1[5])*
       (-1 + 3*z1[5] + z1[5]^3 + z1[5]^2*(-3 + z1[6])) + 
      z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
      z1[4]^3*(2 + z1[5]^2 - 3*z1[6] - z1[5]*z1[6]) + 
      z1[4]^2*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 + (-2 + z1[6])*z1[6])) + 
    z1[3]*(-4 + z1[4]^4*(2 + z1[5]) + z1[4]^2*(-2 + z1[5]^2 - z1[5]^3) + 
      (10 - 2*z1[5] + 3*z1[5]^2 - 2*z1[5]^3)*z1[6] - (8 + z1[5]^2)*z1[6]^2 + 
      2*z1[6]^3 - z1[4]^3*(-3 + (3 + z1[5])*z1[6]) + 
      z1[4]*(-2 + 2*z1[5] - 6*z1[5]^2 - 2*z1[5]^4 - z1[5]^3*(-6 + z1[6]) + 
        6*z1[6] - 5*z1[6]^2 + z1[6]^3)) - 
    z1[2]*(-2*z1[4]^2 + z1[3]^2*z1[4]*(6*z1[4]^2 + z1[4]*(4 - 6*z1[6]) + 
        (-1 + z1[6])^2) + z1[4]*(2 + 4*z1[6] - 3*z1[6]^2) - 
      6*(3 - 5*z1[6] + 2*z1[6]^2) + z1[3]*(6 + 3*z1[4]^3 + 
        z1[4]^2*(5 - 3*z1[6]) - 12*z1[6] + 7*z1[6]^2 - z1[6]^3 + 
        z1[4]*(-2 + z1[6]^2))) + 
    z1[2]^2*(z1[4]^2 + z1[3]^2*z1[4]*(1 + 4*z1[4] - 2*z1[6]) + 
      z1[4]*(-4 + z1[6]) + 2*(5 - 7*z1[6] + 2*z1[6]^2) - 
      z1[3]*(z1[4]^2 + z1[4]*(-3 + z1[6]) + 2*(2 - 3*z1[6] + z1[6]^2))), 
  y[134] -> z1[4]*z1[5]*(-(z1[4]^2*z1[5]) - 2*z1[4]*(1 - z1[5] + z1[5]^2) + 
      (2 + 2*z1[5]^2 + z1[5]*(-3 + z1[6]))*(-1 + z1[6])) + 
    z1[3]*z1[5]*(z1[4]*(-2 + 2*z1[5]^3 - z1[5]*(-6 + z1[6]) + 
        2*z1[5]^2*(-3 + z1[6])) + (2 + 2*z1[5]^2 + z1[5]*(-3 + z1[6]))*
       z1[6]) - z1[3]^2*(z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6]))*z1[6] + 
      z1[4]*(1 + z1[5]^4 + 2*z1[5]*(-2 + z1[6]) + 2*z1[5]^3*(-2 + z1[6]) + 
        z1[5]^2*(6 - 3*z1[6] + z1[6]^2))), 
  y[135] -> -(z1[2]^4*(z1[3] + z1[4] - z1[3]*z1[6])) + 
    z1[2]^3*(z1[4]*(-5 + 2*z1[4] + z1[6]) + 
      z1[3]*(-5 + 7*z1[6] - 2*z1[6]^2)) + 
    z1[2]^2*(z1[4]*(-8 - z1[4]^2 + z1[4]*(6 + z1[5]) + z1[5]*(-1 + z1[6]) + 
        2*z1[6] + z1[6]^2) + z1[3]*(-1 + z1[6])*(8 + z1[5] - 7*z1[6] - 
        z1[5]*z1[6] + z1[6]^2)) + 
    z1[2]*(z1[3]*(-1 + z1[6])^2*(-5 + z1[5]*(-2 + z1[6]) + 2*z1[6]) - 
      z1[4]*(5 + z1[4]^2*(2 + z1[5]) - 2*z1[5]*(-1 + z1[6]) + z1[6] - 
        5*z1[6]^2 + z1[6]^3 - z1[4]*(5 + 2*z1[5] - z1[6] + z1[6]^2))) + 
    z1[4]*(-((z1[4] - z1[6])*(z1[4]^2*(-1 + z1[6]) - (-1 + z1[6])*
          (-5 + z1[5]*(-2 + z1[6]) + 2*z1[6]) + z1[4]*(-3 + z1[5] + 5*z1[6] - 
           z1[6]^2))) - z1[3]*(-1 + z1[6])*(z1[4]^3 + z1[4]^2*(5 - 2*z1[6]) + 
        (-1 + z1[6])*(-5 + z1[5]*(-2 + z1[6]) + 2*z1[6]) + 
        z1[4]*(8 + z1[5] - 7*z1[6] - z1[5]*z1[6] + z1[6]^2))), 
  y[136] -> z1[2]^4*(-2*z1[3]*(-1 + z1[6])^2 + z1[3]^2*(-1 + z1[6])^2 + 
      z1[4]*(-2 + z1[4] + 2*z1[6])) - 
    2*z1[2]^3*(z1[3]^2*(-2 + z1[6])*(-1 + z1[6])^2 - 
      z1[3]*(-1 + z1[6])^2*(-5 + 2*z1[6]) + 
      z1[4]*(5 + z1[4]^2 + z1[4]*(-3 + z1[6]) - 6*z1[6] + z1[6]^2)) - 
    z1[4]*(z1[4]^3*(-4 + 6*z1[6] - 3*z1[6]^2) + 
      2*z1[6]*(7 - 13*z1[6] + 6*z1[6]^2) + 
      2*z1[4]^2*(-4 + 11*z1[6] - 7*z1[6]^2 + z1[6]^3) + 
      z1[4]*(-14 + 34*z1[6] - 30*z1[6]^2 + 8*z1[6]^3 + z1[6]^4) + 
      z1[3]^2*(-1 + z1[6])^2*(z1[4]^3 - 2*z1[4]^2*(-2 + z1[6]) + 
        z1[4]*(6 - 6*z1[6] + z1[6]^2) + 2*(2 - 3*z1[6] + z1[6]^2)) + 
      2*z1[3]*(-1 + z1[6])^2*(-7 - 5*z1[4]^2 - z1[4]^3 + 4*z1[6] + z1[6]^2 + 
        z1[4]*(-9 + 2*z1[6] + z1[6]^2))) + 
    z1[2]^2*(6*z1[3]*(-1 + z1[6])^2*(-3 + 2*z1[6]) + 
      z1[3]^2*(-1 + z1[6])^2*(6 - 6*z1[6] + z1[6]^2) + 
      z1[4]*(-6*z1[4]^2 + z1[4]^3 - 6*z1[4]*(-2 + z1[6]) + 
        2*(-9 + 10*z1[6] + z1[6]^2 - 2*z1[6]^3))) + 
    2*z1[2]*(z1[3]^2*(-2 + z1[6])*(-1 + z1[6])^3 + z1[3]*(-1 + z1[6])^2*
       (-7 + 6*z1[6]) + z1[4]*(-7 - 3*z1[4]^2 + z1[4]^3 + 4*z1[6] + 
        9*z1[6]^2 - 6*z1[6]^3 + z1[4]*(5 - 5*z1[6] + 4*z1[6]^2 - 
          2*z1[6]^3))), y[137] -> -1 - 8*z1[3] - 10*z1[3]^2 + 
    z1[3]*(1 + z1[3])*(-1 + z1[6])^2, y[138] -> z1[4] + z1[6], 
  y[139] -> z1[4] - z1[6], y[140] -> 2 + z1[3]*(3 + 2*z1[4]*(-2 + z1[5])), 
  y[141] -> -z1[2]^5 + 3*z1[2]^4*(-1 + z1[4]) - 
    3*z1[2]^3*(1 - 3*z1[4] + z1[4]^2) + 3*z1[2]*z1[4]*
     (1 - 3*z1[4] + z1[4]^2) + z1[2]^2*(-1 + 9*z1[4] - 9*z1[4]^2 + z1[4]^3) + 
    z1[4]^2*(-2 + z1[4]*(2 + z1[5])), 
  y[142] -> 1 + z1[4] - 2*z1[4]^2*(1 + z1[5]) - z1[6], 
  y[143] -> -z1[3] + (z1[4] - z1[6])*(-1 + z1[6])^3, 
  y[144] -> z1[2]^2 - z1[2]*z1[6] + z1[6]^2, 
  y[145] -> 11 - 12*z1[6] + 2*z1[6]^2, 
  y[146] -> -4 + 6*z1[6] - 4*z1[6]^2 + z1[6]^3, 
  y[147] -> z1[4] + z1[3]*(1 + z1[4] - z1[6]) - z1[6], 
  y[148] -> z1[4]*(4 + z1[5] - z1[6]) + z1[6] + z1[3]*(-1 - z1[4] + z1[6]), 
  y[149] -> -1 + z1[4]*(2 + z1[5]), 
  y[150] -> (z1[2]^2*z1[3] - z1[2]*z1[4] - 3*z1[2]*z1[3]*z1[4] - 
      z1[2]^2*z1[3]*z1[4] + z1[4]^2 + z1[3]*z1[4]^2 + 
      z1[2]*z1[3]*z1[4]*z1[5] + z1[2]^2*z1[3]*z1[4]*z1[5] + 
      z1[2]*z1[3]*z1[6] - z1[4]*z1[6] - z1[3]*z1[4]*z1[6])^(-1) + 
    (z1[2]*z1[3] + z1[2]*z1[4] - z1[3]*z1[4] + z1[2]*z1[3]*z1[4] - z1[4]^2 - 
      z1[3]*z1[4]^2 - z1[2]*z1[3]*z1[6] + z1[4]*z1[6] + z1[3]*z1[4]*z1[6])^
     (-1), y[151] -> -4 + z1[5]*(-1 + z1[6]) + 3*z1[6], 
  y[152] -> 1 + (-1 + 2*z1[3])*z1[4]^2 + z1[4]*(-2 + z1[3]*(-3 + 2*z1[5])) - 
    2*z1[6] + z1[3]*(z1[5] - 3*z1[6] + 2*z1[5]*z1[6]), 
  y[153] -> z1[2] + (1 + z1[3])*z1[6] + z1[2]*z1[3]*(1 + z1[6]^2 - z1[6]^3), 
  y[154] -> -4 + (7 + 2*z1[2]*z1[3]^2*(1 + z1[3]))*z1[6] + 
    (-3 + 2*z1[2]*z1[3]*(1 + z1[3] + 2*z1[3]^2))*z1[6]^2 + 
    z1[3]*(2 + (5 + 4*z1[2])*z1[3] + (3 - 8*z1[2])*z1[3]^2)*z1[6]^3 + 
    z1[3]^2*(-1 - z1[3] + 2*z1[2]*(-1 + 5*z1[3]))*z1[6]^4 + 
    z1[3]^2*(1 + z1[3] - 3*z1[2]*z1[3])*z1[6]^5 + 
    z1[5]*(-1 - 2*(-1 + z1[2]*z1[3]^2*(1 + z1[3]))*z1[6] - 
      (1 + z1[3]^2 + z1[3]^3 + z1[2]*z1[3]*(-1 + z1[3]^2))*z1[6]^2 + 
      z1[3]*(1 - z1[3] + (-2 + 4*z1[2])*z1[3]^2)*z1[6]^3 - 
      7*z1[2]*z1[3]^3*z1[6]^4 + 3*z1[2]*z1[3]^3*z1[6]^5), 
  y[155] -> -((2 + z1[5])*z1[6]) + 
    z1[3]*(-2 - 3*z1[6] + 2*z1[5]*(1 + z1[6])), 
  y[156] -> z1[2]^4*(-z1[4] + z1[3]*(1 + z1[4] - z1[6])) + 
    z1[2]*z1[4]^2*(5 - z1[3]*(-3 + z1[4])*(1 + z1[4] - z1[6]) + 
      z1[4]*(-5 + z1[6]) - 2*z1[6]) + z1[2]^2*z1[4]*
     (-2 - z1[4]^2 + z1[4]*(7 - 2*z1[6]) + 3*z1[3]*(-1 + z1[4])*
       (1 + z1[4] - z1[6]) + z1[6]) + z1[4]^3*(-3 + z1[4]*z1[5] + z1[6] + 
      z1[3]*(-1 - z1[4] + z1[6])) + 
    z1[2]^3*(-(z1[3]*(-1 + 3*z1[4])*(1 + z1[4] - z1[6])) + 
      z1[4]*(-3 + 2*z1[4] + z1[6])), 
  y[157] -> 2 + z1[4]^2 + 3*z1[5]^2 - 2*z1[5]^3 - z1[4]*(-3 + z1[6]) - 
    2*z1[6] + z1[3]*(2 - z1[4]^2*(-1 + z1[5]) - 3*z1[5]^2 + z1[5]^3 - 
      3*z1[6] - z1[4]*(-3 + 3*z1[5] + z1[6])), 
  y[158] -> -1 - (2 + z1[5])*z1[6] + 
    z1[3]*(-3*(1 + z1[6]) + z1[5]*(3 + 2*z1[6])), 
  y[159] -> z1[2]^5*(2 + z1[3])^2 - (1 + z1[3])*z1[4]*(1 + z1[4])*
     (1 + 3*z1[4]^2 + z1[3]*(1 + z1[4])*(1 + z1[4] - z1[6]) - 
      4*z1[4]*(-1 + z1[6]) - 2*z1[6])*(1 + z1[4] - z1[6]) - 
    2*z1[2]^4*(-6 + z1[3]^2*(-2 + z1[6]) + z1[6] + z1[3]*(-7 + 2*z1[6])) + 
    z1[2]*(1 - 2*z1[4]^4 + 2*z1[3]*(-1 + z1[6])^2 + z1[3]^2*(-1 + z1[6])^2 - 
      2*z1[6] + z1[4]*(3 - 4*z1[6])*z1[6] + z1[4]^3*(-4 + 5*z1[6]) + 
      z1[4]^2*(-2 + 8*z1[6] - 3*z1[6]^2)) + 
    z1[2]^3*(13 + 2*z1[3]*(-3 + z1[6])^2 - 6*z1[6] + 
      z1[3]^2*(6 - 6*z1[6] + z1[6]^2)) + 
    z1[2]^2*(6 + z1[4] + 2*z1[4]^2 + z1[4]^3 - 6*z1[6] - 2*z1[4]*z1[6]^2 + 
      2*z1[3]^2*(2 - 3*z1[6] + z1[6]^2) + 2*z1[3]*(5 - 6*z1[6] + 2*z1[6]^2)), 
  y[160] -> -(-1 + z1[6])^3 + z1[3]*(-1 + z1[5])*(-4 + 6*z1[6] - 4*z1[6]^2 + 
      z1[6]^3) + (1 + z1[3])*((-1 + z1[6])^2*z1[6] + 
      z1[4]*(-1 + 2*z1[6] + (-1 + 2*(1 + z1[3])*z1[5])*z1[6]^2)), 
  y[161] -> z1[4]^3*(-1 + z1[3]*(-2 + z1[5]) + z1[5] + 2*z1[5]^2) + 
    z1[2]^3*(-1 + z1[3]*(3 + 2*z1[5]*(-1 + z1[6]) - 2*z1[6])) + 
    z1[4]^2*(-9 + z1[5] + 2*z1[3]*(-2 + z1[6]) + 2*z1[5]^2*(-1 + z1[6]) + 
      z1[6]) + z1[2]*((-5 + 3*z1[3])*z1[4]^2 + 
      z1[4]*(14 + z1[3]*(9 - 6*z1[6]) - 8*z1[6]) + (4 - 3*z1[6])*z1[6]) + 
    (-1 + z1[6])*(9 + 2*z1[5]*(-1 + z1[6]) - 18*z1[6] + 7*z1[6]^2) + 
    z1[2]^2*(-1 + 4*z1[4] + z1[6] + z1[3]*(-5 - 3*z1[4] + 4*z1[6])) + 
    z1[4]*(6 + 2*z1[5]^2*(-1 + z1[6])^2 - 11*z1[6] + 6*z1[6]^2 - 2*z1[6]^3 + 
      z1[5]*(-3 + 7*z1[6] - 6*z1[6]^2 + 2*z1[6]^3)), 
  y[162] -> 1 + (-3 + 2*z1[3])*z1[6] + (4 + 3*z1[3]*(-2 + z1[5]))*z1[6]^2 + 
    (-2 + z1[3]*(8 - 6*z1[5]))*z1[6]^3 + 3*z1[3]*(-1 + z1[5])*z1[6]^4 + 
    z1[2]^2*z1[3]*(-3 + z1[5]*(-1 + z1[6])^2 + 5*z1[6] - z1[6]^2) + 
    z1[2]*(1 - 3*z1[6] + 2*z1[6]^2 + z1[3]*(-2 - 2*(-2 + z1[5])*z1[6] + 
        (-5 + 4*z1[5])*z1[6]^2 - 2*(-1 + z1[5])*z1[6]^3)), 
  y[163] -> z1[5]*(3 + 6*z1[5]^4 + 3*z1[5]^3*(-6 + z1[4] + 2*z1[6]) - 
      3*z1[5]*(4 + z1[4]^2 - z1[6] - z1[4]*z1[6]) + 
      z1[5]^2*(22 + 3*z1[4]^2 - 5*z1[6] + z1[6]^2 - z1[4]*(2 + z1[6]))) - 
    z1[3]*z1[5]*(3 + (-9 + 6*z1[4])*z1[5] + 3*z1[5]^4 + 
      2*z1[5]^3*(-5 + 2*z1[4] + 2*z1[6]) + z1[5]^2*(14 - 2*z1[6] + z1[6]^2 + 
        z1[4]*(-9 + 2*z1[6]))) + z1[3]^2*(-3 + (3 - 6*z1[4])*z1[5] + 
      z1[5]^5 - 3*z1[5]^2*(2 + z1[4]*(-3 + z1[6])) + 
      2*z1[5]^4*(-2 + z1[4] + z1[6]) + z1[5]^3*(7 - 2*z1[6] + z1[6]^2 + 
        z1[4]*(-7 + 2*z1[6]))), 
  y[164] -> 6 - z1[2]^3*(7 + 9*z1[3] + z1[3]^2) - 5*z1[4] - 15*z1[4]^2 - 
    5*z1[4]^3 - 2*z1[5] + z1[4]*z1[5] + 2*z1[5]^2 + z1[4]*z1[5]^2 + 
    2*z1[4]^2*z1[5]^2 - 2*z1[4]*z1[5]^3 + 6*z1[6] + 9*z1[4]*z1[6] + 
    4*z1[4]^2*z1[6] + 2*z1[5]*z1[6] + 2*z1[4]*z1[5]*z1[6] - 4*z1[5]^2*z1[6] + 
    2*z1[4]*z1[5]^2*z1[6] - 8*z1[6]^2 - 4*z1[4]*z1[6]^2 + 2*z1[5]^2*z1[6]^2 + 
    z1[2]^2*(-10 + z1[3]^2*(1 + 5*z1[4] - 2*z1[6]) + 3*z1[6] + 
      z1[3]*(-17 + 8*z1[4] + z1[6])) + z1[2]*(2 - 9*z1[4]^2 + 7*z1[6] - 
      4*z1[6]^2 + z1[4]*(-8 + 5*z1[6]) - z1[3]^2*(3 + 10*z1[4]^2 + 
        z1[4]*(7 - 8*z1[6]) - 4*z1[6] + z1[6]^2) + 
      z1[3]*(-10 + z1[4] - 12*z1[4]^2 + 2*z1[6] + 11*z1[4]*z1[6] + 
        z1[6]^2)) + z1[3]^2*(3 + z1[4]^3*(6 + 4*z1[5] - z1[5]^2) + 
      z1[4]^2*(8 + z1[5]^2 + z1[5]*(3 - 2*z1[6]) - 8*z1[6]) + 
      3*z1[5]^2*z1[6] - z1[5]^3*z1[6] - 2*z1[5]*z1[6]^2 + 
      z1[4]*(3 + 5*z1[5]^3 - z1[5]^4 - 7*z1[6] + 2*z1[6]^2 + 
        2*z1[5]*(3 + z1[6]) - 2*z1[5]^2*(3 + z1[6]))) + 
    z1[3]*(z1[4]^3*(2 + 3*z1[5]) - z1[4]^2*(6 + 2*z1[5]^2 + 
        z1[5]*(-1 + z1[6]) + 4*z1[6]) - z1[6]*(5 + 3*z1[5]^2 - 2*z1[5]^3 - 
        6*z1[6] + 2*z1[5]*z1[6] + z1[6]^2) + 
      z1[4]*(-8 - 6*z1[5]^3 + 2*z1[5]^4 + z1[5]^2*(3 - 2*z1[6]) + 5*z1[6] + 
        z1[6]^2 + z1[5]*(-1 + 5*z1[6]))), 
  y[165] -> -(z1[4]^5*z1[5]^2) + 
    z1[2]^2*(z1[4]*(z1[4]^2 + z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + 
      2*z1[3]*(-2 + z1[6])*(-1 + z1[6])^2)*(-1 + z1[6]) - 
    z1[2]^3*z1[3]*(-1 + z1[6])^3 - (-1 + z1[6])^3*z1[6] - 
    z1[4]^4*(-2 + z1[5]^2*(-1 + z1[6]) + z1[6] + z1[5]*z1[6]) + 
    z1[4]^3*(-1 + z1[6])*(3 - z1[5]^2*(-1 + z1[6]) + z1[3]*(-1 + z1[6])^2 - 
      3*z1[6] + z1[6]^2 + z1[5]*(-1 + z1[6] - z1[6]^2)) + 
    z1[4]^2*(-1 + z1[6])^2*(-(z1[5]^2*(-1 + z1[6])) + (3 - 2*z1[6])*z1[6] + 
      z1[5]*(3 - 5*z1[6] + z1[6]^2) - 2*z1[3]*(2 - 3*z1[6] + z1[6]^2)) + 
    z1[4]*(-1 + z1[6])^3*(1 - 4*z1[6] + z1[6]^2 - z1[5]*(1 + z1[6]) + 
      z1[3]*(5 + z1[5] - 5*z1[6] - z1[5]*z1[6] + z1[6]^2)) - 
    z1[2]*(z1[3]*(-1 + z1[6])^3*(6 - 6*z1[6] + z1[6]^2) + 
      z1[4]*(z1[4]^3*(-2 + z1[6]) + z1[4]*(-4 + z1[6])*(-1 + z1[6])^2 + 
        2*(-2 + z1[6])*(-1 + z1[6])^3 + z1[4]^2*(4 - 5*z1[6] + z1[6]^2))), 
  y[166] -> -z1[4]^2 + 8*z1[4]^3 - 3*z1[4]^4 - z1[4]^2*z1[5] + 
    z1[4]^3*z1[5] - 2*z1[4]^4*z1[5] + z1[2]^4*(z1[4] + z1[3]*(-1 + z1[6])) + 
    z1[6] + 2*z1[4]^2*z1[6] - 3*z1[4]^3*z1[6] - z1[4]^4*z1[6] + 
    z1[4]*z1[5]*z1[6] + z1[4]^2*z1[5]*z1[6] - 2*z1[6]^2 - 3*z1[4]*z1[6]^2 - 
    z1[4]^2*z1[6]^2 + z1[4]^3*z1[6]^2 - 2*z1[4]*z1[5]*z1[6]^2 + z1[6]^3 + 
    4*z1[4]*z1[6]^3 + z1[4]^2*z1[6]^3 + z1[4]*z1[5]*z1[6]^3 - z1[4]*z1[6]^4 + 
    z1[2]^3*(z1[4] - 5*z1[4]^2 - z1[3]*(3 - 4*z1[6] + z1[6]^2)) - 
    z1[3]*z1[4]*(-1 + z1[6])*(z1[4]^3 - z1[4]^2*(-3 + z1[6]) - 
      z1[4]*(-2 + z1[6]^2) + (-1 + z1[6])*(1 + z1[5] - 3*z1[6] - 
        z1[5]*z1[6] + z1[6]^2)) + 
    z1[2]^2*(z1[3]*(-2 + 2*z1[6] + z1[6]^2 - z1[6]^3) + 
      z1[4]*(7*z1[4]^2 + z1[4]*(-11 + z1[6]) + z1[6]*(-3 + 2*z1[6]))) + 
    z1[2]*(z1[3]*(-1 + z1[6])^2*(2 - 4*z1[6] + z1[6]^2) + 
      z1[4]*(2 + 15*z1[4]^2 - 3*z1[4]^3 - 8*z1[6] + 5*z1[6]^2 + 
        z1[4]*(-8 + 2*z1[6] + z1[6]^2))), 
  y[167] -> (1 + z1[3])*z1[4]^5*(-1 + z1[6]) + (-1 + z1[6])*z1[6]*
     (-4 + z1[5]*(-1 + z1[6]) + 3*z1[6]) + 
    z1[2]^5*(z1[3] + z1[4] - z1[3]*z1[6]) + 
    z1[2]^4*(z1[4]*(7 - 3*z1[4] - 2*z1[6]) + 
      z1[3]*(7 - 10*z1[6] + 3*z1[6]^2)) - 
    z1[4]^4*(9 + 2*z1[5] + z1[5]^2 - 9*z1[6] + 3*z1[6]^2 + 
      z1[3]*(7 - 10*z1[6] + 3*z1[6]^2)) + 
    z1[2]^3*(z1[4]*(21 + 3*z1[4]^2 + z1[4]*(-15 + z1[6]) - 11*z1[6]) - 
      3*z1[3]*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3)) + 
    z1[4]^3*(-8 + 2*z1[5] + z1[5]^2 + 31*z1[6] - 19*z1[6]^2 + 3*z1[6]^3 + 
      3*z1[3]*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3)) - 
    z1[4]^2*(27 - 2*z1[5]*(-1 + z1[6]) - z1[5]^2*(-1 + z1[6]) - 58*z1[6] + 
      49*z1[6]^2 - 15*z1[6]^3 + z1[6]^4 + z1[3]*(35 - 80*z1[6] + 60*z1[6]^2 - 
        16*z1[6]^3 + z1[6]^4)) + 
    z1[2]*(-4*z1[4]^4 + (-1 + z1[6])*(-4 + z1[5]*(-1 + z1[6]) + 3*z1[6]) + 
      z1[4]^3*(19 + 2*z1[5] + z1[5]^2 + z1[6] - z1[6]^2) + 
      z1[4]^2*(-27 + 2*z1[5]*(-1 + z1[6]) + z1[5]^2*(-1 + z1[6]) + 13*z1[6] - 
        8*z1[6]^2 + 2*z1[6]^3) + z1[4]*(27 + 2*z1[5]*(-1 + z1[6])^2 + 
        z1[5]^2*(-1 + z1[6])^2 - 15*z1[6] - 18*z1[6]^2 + 11*z1[6]^3 - 
        z1[6]^4) + z1[3]*(35 - 95*z1[6] + 90*z1[6]^2 - 34*z1[6]^3 + 
        4*z1[6]^4)) + z1[2]^2*(z1[3]*(35 - 80*z1[6] + 60*z1[6]^2 - 
        16*z1[6]^3 + z1[6]^4) - z1[4]*(-35 - 13*z1[4]^2 + z1[4]^3 + 
        24*z1[6] + 3*z1[6]^2 - 2*z1[6]^3 + z1[4]*(31 - 6*z1[6] + z1[6]^2))) + 
    z1[4]*(-1 + z1[6])*(4 - 30*z1[6] + z1[5]^2*(-1 + z1[6])*z1[6] + 
      23*z1[6]^2 - 4*z1[6]^3 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2) + 
      z1[3]*(31 + z1[5]^2*(-1 + z1[6])^2 - 53*z1[6] + 27*z1[6]^2 - 
        4*z1[6]^3 + z1[5]*(3 - 5*z1[6] + 2*z1[6]^2))), 
  y[168] -> 55 + 35*z1[4] - 20*z1[4]^2 - 5*z1[5] - 5*z1[4]*z1[5] + 28*z1[6] + 
    51*z1[4]*z1[6] + 12*z1[4]^2*z1[6] - 5*z1[5]*z1[6] - 5*z1[4]*z1[5]*z1[6] - 
    13*z1[6]^2 - 11*z1[4]*z1[6]^2 + 3*z1[5]*z1[6]^2 + 3*z1[4]*z1[5]*z1[6]^2 + 
    z1[6]^3 - z1[3]^2*(1 + z1[4] - z1[6])*(-11 - 2*z1[6] + z1[6]^2) + 
    z1[2]*(55 - 5*z1[5] + 39*z1[6] - 5*z1[5]*z1[6] - 11*z1[6]^2 + 
      3*z1[5]*z1[6]^2 + 4*z1[4]*(-5 + 3*z1[6]) + 
      z1[3]*(11 + 2*z1[6] - z1[6]^2)) + 
    z1[3]*(66 - 14*z1[6] - 51*z1[6]^2 + 11*z1[6]^3 + 
      4*z1[4]^2*(-5 + 3*z1[6]) + z1[5]*(-5 + 8*z1[6]^2 - 3*z1[6]^3) + 
      z1[4]*(46 + 73*z1[6] - 24*z1[6]^2 + z1[5]*(-5 - 5*z1[6] + 3*z1[6]^2))), 
  y[169] -> 1 + 7*z1[4]^2 + 5*z1[4]^3 - 2*z1[4]^2*z1[5] + z1[4]^3*z1[5] + 
    2*z1[4]^2*z1[5]^2 - 2*z1[4]^3*z1[5]^2 + 2*z1[4]^4*z1[5]^2 - 
    z1[2]^4*(z1[4] - z1[3]*(-1 + z1[6]) + z1[3]^2*(-1 + z1[6])) - 2*z1[6] - 
    8*z1[4]*z1[6] - z1[4]^2*z1[6] - 4*z1[4]^3*z1[6] - 2*z1[4]^4*z1[6] + 
    2*z1[4]*z1[5]*z1[6] + z1[4]^2*z1[5]*z1[6] - 2*z1[4]*z1[5]^2*z1[6] - 
    2*z1[4]^2*z1[5]^2*z1[6] + z1[6]^2 - 2*z1[4]*z1[6]^2 - 4*z1[4]^2*z1[6]^2 - 
    2*z1[4]^3*z1[6]^2 - 2*z1[4]*z1[5]*z1[6]^2 + 4*z1[4]*z1[5]^2*z1[6]^2 + 
    8*z1[4]*z1[6]^3 + 4*z1[4]^2*z1[6]^3 - 2*z1[4]*z1[5]^2*z1[6]^3 + 
    z1[2]^3*((-6 + z1[4])*z1[4] - z1[3]*(6 - 7*z1[6] + z1[6]^2) + 
      z1[3]^2*(3 - 4*z1[6] + z1[6]^2)) + 
    z1[2]^2*(z1[3]*(-12 + 13*z1[6] + 3*z1[6]^2 - 4*z1[6]^3) + 
      z1[3]^2*(2 - 2*z1[6] - z1[6]^2 + z1[6]^3) + 
      z1[4]*(-12 + z1[4]^2 - 5*z1[6] + 5*z1[6]^2 + 2*z1[4]*(3 + z1[6]))) - 
    z1[2]*(-(z1[3]*(-1 + z1[6])*(8 + 2*z1[5]*(-1 + z1[6]) + 
         2*z1[5]^2*(-1 + z1[6])^2 + 3*z1[6] - 8*z1[6]^2)) + 
      z1[3]^2*(-1 + z1[6])^2*(2 - 4*z1[6] + z1[6]^2) + 
      z1[4]*(7 + z1[4]^3 + 2*z1[4]^2*z1[5]^2 + 2*z1[5]*(-1 + z1[6]) + 
        2*z1[5]^2*(-1 + z1[6])^2 + 15*z1[6] - 9*z1[6]^2 - 4*z1[6]^3 + 
        z1[4]*(-7 + z1[5] + 2*z1[5]^2*(-1 + z1[6]) - 3*z1[6] - 3*z1[6]^2))) + 
    z1[3]^2*(z1[4]^4*(-1 + z1[6]) - z1[4]^3*(3 - 4*z1[6] + z1[6]^2) + 
      z1[4]^2*(-2 + 2*z1[6] + z1[6]^2 - z1[6]^3) + 
      (-1 + z1[5])*(4 - 10*z1[6] + 10*z1[6]^2 - 5*z1[6]^3 + z1[6]^4) + 
      z1[4]*(-3 + z1[6] + 4*z1[6]^2 - 4*z1[6]^3 + z1[6]^4 + 
        z1[5]*(5 - 9*z1[6] + 7*z1[6]^2 - 2*z1[6]^3))) + 
    z1[3]*(-(z1[4]^4*(-1 + z1[6])) - (-1 + z1[6])^2*z1[6] - 
      3*z1[4]^3*(-2 + z1[6] + z1[6]^2) + z1[4]^2*(12 - 8*z1[6] - 7*z1[6]^2 + 
        3*z1[6]^3) + z1[4]*(5 - 2*z1[5]^2*(-1 + z1[6])^3 - 2*z1[6] - 
        9*z1[6]^2 + 4*z1[6]^3 + z1[6]^4 + z1[5]*(1 + z1[6]^2 - z1[6]^3))), 
  y[170] -> -52 - 30*z1[4] - 22*z1[4]^2 - z1[4]^3 + z1[4]^4 + z1[4]^5 - 
    4*z1[5] + 6*z1[4]*z1[5] - 2*z1[4]^2*z1[5] + z1[4]^3*z1[5] - 
    12*z1[4]*z1[5]^2 + 3*z1[4]^2*z1[5]^2 + 22*z1[4]*z1[5]^3 - 
    4*z1[4]^2*z1[5]^3 + z1[4]^3*z1[5]^3 - 18*z1[4]*z1[5]^4 + 
    3*z1[4]^2*z1[5]^4 + 6*z1[4]*z1[5]^5 + 133*z1[6] + 78*z1[4]*z1[6] + 
    39*z1[4]^2*z1[6] + 5*z1[4]^3*z1[6] - 2*z1[4]^4*z1[6] + 9*z1[5]*z1[6] - 
    4*z1[4]*z1[5]*z1[6] + z1[4]^2*z1[5]*z1[6] + 3*z1[4]*z1[5]^2*z1[6] - 
    5*z1[4]*z1[5]^3*z1[6] + z1[4]^2*z1[5]^3*z1[6] + 6*z1[4]*z1[5]^4*z1[6] - 
    110*z1[6]^2 - 60*z1[4]*z1[6]^2 - 21*z1[4]^2*z1[6]^2 - 2*z1[4]^3*z1[6]^2 - 
    6*z1[5]*z1[6]^2 + z1[4]*z1[5]*z1[6]^2 + z1[4]*z1[5]^3*z1[6]^2 + 
    29*z1[6]^3 + 11*z1[4]*z1[6]^3 + 2*z1[4]^2*z1[6]^3 + z1[5]*z1[6]^3 + 
    z1[4]*z1[6]^4 + z1[2]^4*(-2 + z1[4] + z1[3]^2*z1[4] + 2*z1[6] - 
      z1[3]*(-1 + z1[4] + z1[6])) + z1[3]*(15 + z1[4]^5*(1 + z1[5]) - 
      (46 + 3*z1[5] - 12*z1[5]^2 + 22*z1[5]^3 - 18*z1[5]^4 + 6*z1[5]^5)*
       z1[6] + (50 - 3*z1[5]^2 + 5*z1[5]^3 - 6*z1[5]^4)*z1[6]^2 - 
      (22 + z1[5]^3)*z1[6]^3 + 3*z1[6]^4 - z1[4]^4*(z1[5]*(-1 + z1[6]) + 
        z1[6]) + z1[4]^3*(-2 - z1[5] + z1[5]^3 - z1[5]^4 + z1[6]^2) + 
      z1[4]^2*(8 + z1[5] + 3*z1[5]^2 - 8*z1[5]^3 - 3*z1[5]^5 - 
        z1[5]^4*(-8 + z1[6]) - 14*z1[6] - z1[5]*z1[6] + 9*z1[6]^2 - 
        2*z1[6]^3) + z1[4]*(7 - 18*z1[5]^2 - 6*z1[5]^6 + 
        z1[5]^5*(27 - 6*z1[6]) + z1[5]^3*(42 - 5*z1[6]) - 23*z1[6] + 
        25*z1[6]^2 - 10*z1[6]^3 + z1[6]^4 + z1[5]*(2 + 2*z1[6] - z1[6]^2) - 
        z1[5]^4*(48 - 10*z1[6] + z1[6]^2))) + 
    z1[2]^3*(-15 - 2*z1[4]^2 + z1[4]*(7 - 3*z1[6]) + 
      z1[3]^3*z1[4]*(1 + z1[4] - z1[6]) + 22*z1[6] - 7*z1[6]^2 + 
      z1[3]^2*z1[4]*(-5*z1[4] + 2*z1[6]) + 
      z1[3]*(2*z1[4]^2 + z1[4]*(-5 + 2*z1[6]) + 3*(2 - 3*z1[6] + z1[6]^2))) + 
    z1[3]^2*(-(z1[4]^5*(4 + z1[5]^2)) + z1[4]^4*(-9 + z1[5]*(-3 + z1[6]) + 
        10*z1[6] + z1[5]^2*z1[6]) + z1[4]^3*(-3 - z1[5]^3 + z1[5]^4 + 
        12*z1[6] - z1[5]*(-3 + z1[6])*z1[6] - 7*z1[6]^2) + 
      z1[4]*z1[5]*(-3 + 15*z1[5] + 3*z1[5]^5 + 5*z1[5]^2*(-6 + z1[6]) + 
        z1[5]^4*(-15 + 4*z1[6]) + z1[5]^3*(30 - 8*z1[6] + z1[6]^2)) + 
      z1[5]*z1[6]*(3 + 3*z1[5]^4 + 3*z1[5]*(-3 + z1[6]) + 
        2*z1[5]^3*(-5 + 2*z1[6]) + z1[5]^2*(14 - 4*z1[6] + z1[6]^2)) + 
      z1[4]^2*(-3*z1[5]^2 + 7*z1[5]^3 + 2*z1[5]^5 + z1[5]^4*(-6 + z1[6]) + 
        z1[6]*(3 - 3*z1[6] + z1[6]^2))) - 
    z1[3]^3*(z1[4]^5*(4 + z1[5] + z1[5]^2) + 
      z1[4]^4*(6 + z1[5]^3 + z1[5]*(3 - 2*z1[6]) - 9*z1[6] - z1[5]^2*z1[6]) + 
      z1[4]^3*(3 + 3*z1[5]^2 - 2*z1[5]^3 + z1[5]^4 - 9*z1[6] + 
        z1[5]*(-3 + z1[6])*z1[6] + 6*z1[6]^2) + z1[4]*(-1 + z1[5])*
       (-1 + 5*z1[5] + z1[5]^5 + z1[5]^4*(-5 + 2*z1[6]) + 
        z1[5]^2*(-10 + 3*z1[6]) + z1[5]^3*(10 - 4*z1[6] + z1[6]^2)) + 
      z1[4]^2*(3*z1[5] - 6*z1[5]^2 + z1[5]^5 - z1[5]^3*(-7 + z1[6]) + 
        z1[5]^4*(-4 + z1[6]) - z1[6]*(3 - 3*z1[6] + z1[6]^2)) + 
      z1[5]*z1[6]*(3 + z1[5]^4 + 3*z1[5]*(-2 + z1[6]) + 
        2*z1[5]^3*(-2 + z1[6]) + z1[5]^2*(7 - 3*z1[6] + z1[6]^2))) + 
    z1[2]*(-z1[4]^4 + z1[4]^3*(2 + z1[6]) - 
      3*z1[4]^2*(5 - 3*z1[6] + z1[6]^2) + z1[4]*(5 + 16*z1[6] - 20*z1[6]^2 + 
        3*z1[6]^3) + 2*(-35 + 76*z1[6] - 51*z1[6]^2 + 10*z1[6]^3) + 
      z1[3]^2*z1[4]^2*(2*z1[4]^2 + z1[4]*(15 - 6*z1[6]) + 
        3*(1 - 3*z1[6] + z1[6]^2)) + z1[3]^3*z1[4]*
       (10*z1[4]^3 - (-1 + z1[6])^3 - 3*z1[4]^2*(-5 + 6*z1[6]) + 
        3*z1[4]*(2 - 5*z1[6] + 3*z1[6]^2)) + 
      z1[3]*(20 - 5*z1[4]^4 + 7*z1[4]^3*(-1 + z1[6]) - 50*z1[6] + 
        42*z1[6]^2 - 13*z1[6]^3 + z1[6]^4 - z1[4]^2*(-11 + 4*z1[6] + 
          z1[6]^2) + z1[4]*(-5 + 6*z1[6]^2 - 2*z1[6]^3))) + 
    z1[2]^2*(-45 + z1[4]^3 + z1[4]^2*(-8 + z1[6]) + 83*z1[6] - 43*z1[6]^2 + 
      5*z1[6]^3 + z1[4]*(15 - 7*z1[6] - 2*z1[6]^2) - 
      z1[3]^3*z1[4]*(1 + 5*z1[4]^2 + z1[4]*(6 - 7*z1[6]) - 3*z1[6] + 
        2*z1[6]^2) + z1[3]^2*z1[4]*(7*z1[4]^2 + z1[6]^2 - 
        z1[4]*(3 + 5*z1[6])) + z1[3]*(2*z1[4]^3 + z1[4]^2*(10 - 4*z1[6]) + 
        z1[4]*(-9 + 6*z1[6]) - 3*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3))), 
  y[171] -> -(z1[4]*z1[5]*(3 + z1[4]^3*z1[5]^2 + 3*z1[4]^2*z1[5]*
        (1 - z1[5] + z1[5]^2) + 3*z1[4]*(1 - 3*z1[5] + 6*z1[5]^2 + 
         2*z1[5]^4 + z1[5]^3*(-5 + z1[6])) - 6*z1[5]^4*(-1 + z1[6]) - 
       3*z1[6] - 3*z1[5]*(4 - 5*z1[6] + z1[6]^2) - 
       6*z1[5]^3*(3 - 4*z1[6] + z1[6]^2) - z1[5]^2*(-22 + 27*z1[6] - 
         6*z1[6]^2 + z1[6]^3))) + z1[3]*z1[5]*
     (z1[4]*(-3 + 6*z1[5]^5 - 3*z1[5]*(-6 + z1[6]) + 9*z1[5]^4*(-3 + z1[6]) - 
        z1[5]^2*(42 - 13*z1[6] + z1[6]^2) + 3*z1[5]^3*(16 - 6*z1[6] + 
          z1[6]^2)) + z1[6]*(3 + 6*z1[5]^4 + 3*z1[5]*(-4 + z1[6]) + 
        6*z1[5]^3*(-3 + z1[6]) + z1[5]^2*(22 - 5*z1[6] + z1[6]^2))) - 
    z1[3]^2*z1[5]*(z1[6]*(3 + 3*z1[5]^4 + 3*z1[5]*(-3 + z1[6]) + 
        2*z1[5]^3*(-5 + 2*z1[6]) + z1[5]^2*(14 - 4*z1[6] + z1[6]^2)) + 
      z1[4]*(-3 + 3*z1[5]^5 - 3*z1[5]*(-5 + z1[6]) + 
        3*z1[5]^4*(-5 + 2*z1[6]) - z1[5]^2*(30 - 12*z1[6] + z1[6]^2) + 
        z1[5]^3*(30 - 14*z1[6] + 3*z1[6]^2))) + 
    z1[3]^3*(z1[5]*z1[6]*(3 + z1[5]^4 + 3*z1[5]*(-2 + z1[6]) + 
        2*z1[5]^3*(-2 + z1[6]) + z1[5]^2*(7 - 3*z1[6] + z1[6]^2)) + 
      z1[4]*(1 + z1[5]^6 + 3*z1[5]*(-2 + z1[6]) + 3*z1[5]^5*(-2 + z1[6]) + 
        3*z1[5]^2*(5 - 3*z1[6] + z1[6]^2) + z1[5]^4*(15 - 10*z1[6] + 
          3*z1[6]^2) + z1[5]^3*(-20 + 14*z1[6] - 4*z1[6]^2 + z1[6]^3))), 
  y[172] -> 31 - 2*z1[4]^2*(-10 + z1[5]) - 5*z1[5] - 
    z1[3]^2*(12*z1[2] - (-1 + z1[6])^3)*(1 + z1[4] - z1[6]) - 69*z1[6] + 
    8*z1[5]*z1[6] + 19*z1[6]^2 + 2*z1[5]*z1[6]^2 - 2*z1[6]^3 - 
    8*z1[5]*z1[6]^3 + 4*z1[6]^4 + 3*z1[5]*z1[6]^4 - 
    z1[4]*(-146 + 104*z1[6] - 18*z1[6]^2 + 5*z1[6]^3 + z1[6]^4 + 
      z1[5]*(9 + 9*z1[6] - 17*z1[6]^2 + 6*z1[6]^3)) + 
    z1[3]*((-1 + z1[6])*(-36 + (26 + 5*z1[5])*z1[6] + (3 - 8*z1[5])*z1[6]^2 + 
        (2 + 3*z1[5])*z1[6]^3) - z1[2]*(1 + z1[4] - z1[6])*
       (92 - 12*z1[6] + 6*z1[6]^2 + z1[6]^3 + 
        z1[5]*(-2 - 11*z1[6] + 6*z1[6]^2)) + 
      z1[4]^2*(44 - 12*z1[6] + 6*z1[6]^2 + z1[6]^3 + 
        z1[5]*(3 - 11*z1[6] + 6*z1[6]^2)) - 
      z1[4]*(-92 + 83*z1[6] - 17*z1[6]^2 + 8*z1[6]^3 + z1[6]^4 + 
        z1[5]*(-3 + 19*z1[6] - 25*z1[6]^2 + 9*z1[6]^3))), 
  y[173] -> -20 - 111*z1[4] - 156*z1[4]^2 - 64*z1[4]^3 - 2*z1[4]^4 + 
    5*z1[4]*z1[5] + 7*z1[4]^2*z1[5] + 2*z1[4]^3*z1[5] + 42*z1[6] + 
    193*z1[4]*z1[6] + 80*z1[4]^2*z1[6] - 8*z1[4]*z1[5]*z1[6] - 28*z1[6]^2 - 
    103*z1[4]*z1[6]^2 - 19*z1[4]^2*z1[6]^2 - 2*z1[4]*z1[5]*z1[6]^2 + 
    6*z1[6]^3 + 17*z1[4]*z1[6]^3 - 3*z1[4]^2*z1[6]^3 + 
    8*z1[4]*z1[5]*z1[6]^3 + z1[4]*z1[6]^4 + z1[4]^2*z1[6]^4 - 
    3*z1[4]*z1[5]*z1[6]^4 - z1[4]*z1[6]^5 + 
    z1[2]^2*(-31 + 2*z1[4]^2*(-10 + z1[5]) + z1[4]*(-54 + 7*z1[5]) + 
      69*z1[6] + 11*z1[3]*z1[6] - 19*z1[6]^2 - 9*z1[3]*z1[6]^2 + 2*z1[6]^3 - 
      3*z1[3]*z1[6]^3 - 4*z1[6]^4 + z1[3]*z1[6]^4 - z1[5]*(-1 + z1[6])^2*
       (-5 - 2*z1[6] + 3*z1[6]^2)) - z1[3]*(44*z1[4]^3 + 2*z1[4]^4 - 
      4*(-1 + z1[6])^2*(-5 + 3*z1[6]) + z1[4]^2*(102 - 81*z1[6] + 
        19*z1[6]^2 + 3*z1[6]^3 - z1[6]^4) + 
      z1[4]*(80 - 144*z1[6] + 83*z1[6]^2 - 15*z1[6]^3 - 5*z1[6]^4 + 
        z1[6]^5)) + z1[2]*(-51 + 2*z1[4]^3*(-11 + z1[5]) + 
      z1[4]^2*(-116 + 9*z1[5] - z1[6]) + 111*z1[6] - 47*z1[6]^2 + 
      11*z1[3]*z1[6]^2 + 8*z1[6]^3 - 9*z1[3]*z1[6]^3 - 4*z1[6]^4 - 
      3*z1[3]*z1[6]^4 + z1[3]*z1[6]^5 - z1[5]*(-1 + z1[6])^2*
       (-5 - 2*z1[6] + 3*z1[6]^2) - z1[4]*(145 - 130*z1[6] + 39*z1[6]^2 + 
        z1[6]^3 + 3*z1[6]^4 + z1[5]*(-12 + 8*z1[6] + 2*z1[6]^2 - 8*z1[6]^3 + 
          3*z1[6]^4))), y[174] -> 
   z1[2]^3*z1[3]^3*(-1 + 2*z1[6] + z1[4]*(-1 + (-1 + z1[5])*z1[6])) + 
    z1[2]*z1[3]*(-1 + z1[6] + z1[6]^2 + z1[4]^2*(2 + z1[6]) + 
      z1[4]*(1 + (-5 + z1[5])*z1[6] - z1[6]^2) + 
      z1[3]*(-2 - 2*z1[4]^3 + 3*z1[6] + 5*z1[6]^2 + 6*z1[4]^2*(1 + z1[6]) + 
        z1[4]*(6 + 3*(-7 + 2*z1[5])*z1[6] - 4*z1[6]^2)) + 
      z1[3]^2*(-1 - 3*z1[4]^3 + 2*z1[6] + 5*z1[6]^2 + z1[4]^2*(3 + 6*z1[6]) + 
        z1[4]*(5 + 6*(-3 + z1[5])*z1[6] - 3*z1[6]^2))) + 
    z1[2]^2*z1[3]^2*(-2 + z1[4]^2 + 3*z1[6] + z1[6]^2 + 
      z1[4]*(-1 + (-5 + 2*z1[5])*z1[6]) + z1[3]*(z1[4] + 3*z1[4]^2 + 
        2*z1[4]*(-5 + 2*z1[5])*z1[6] + 2*(-1 + 2*z1[6] + z1[6]^2))) + 
    (1 + z1[3])*z1[4]*(1 - z1[6] - z1[6]^2 + z1[4]*(1 + z1[6]) + 
      z1[3]^2*(3 + z1[4]^3*(6 - 6*z1[5] + z1[5]^2) - 2*z1[6] - 5*z1[6]^2 + 
        z1[4]*(-7 - z1[5]*(-4 + z1[6]) + 9*z1[6] + z1[6]^2) + 
        z1[4]^2*(z1[5]^2 + 2*z1[5]*(-1 + z1[6]) - 4*(1 + z1[6]))) + 
      z1[3]*(4 - z1[4]^3*(-1 + z1[5]) - 3*z1[6] - 5*z1[6]^2 + 
        z1[4]*(-3 - z1[5]*(-3 + z1[6]) + 9*z1[6] + z1[6]^2) + 
        z1[4]^2*(z1[5]*(2 + z1[6]) - 2*(3 + z1[6])))), 
  y[175] -> -(z1[2]^5*(-2*z1[3]*(-1 + z1[6])^2 + z1[3]^2*(-1 + z1[6])^2 + 
       z1[4]*(-2 + z1[4] + 2*z1[6]))) + z1[3]^2*z1[4]*(-1 + z1[6])^2*
     (z1[4]^4 - 3*z1[4]^3*(-2 + z1[6]) + 3*z1[4]^2*(5 - 5*z1[6] + z1[6]^2) - 
      (-1 + z1[6])*(14 + z1[5] - 14*z1[6] - z1[5]*z1[6] + 3*z1[6]^2) - 
      z1[4]*(-20 + 30*z1[6] - 12*z1[6]^2 + z1[6]^3)) + 
    z1[4]*(z1[4] - z1[6])*((-1 + z1[6])^2*(-53 + z1[5]*(-4 + z1[6]) + 
        29*z1[6]) + z1[4]^3*(-1 + z1[5] + 6*z1[6] - 3*z1[6]^2) + 
      z1[4]*(-1 + z1[6])*(30 + z1[5]*(-3 + z1[6]) - 49*z1[6] + 12*z1[6]^2 + 
        z1[6]^3) + z1[4]^2*(-22 + z1[5]*(-2 + z1[6]) + 38*z1[6] - 
        21*z1[6]^2 + 2*z1[6]^3)) - z1[3]*(-1 + z1[6])^2*
     (2*z1[4]^5 + z1[4]^4*(15 - 2*z1[6]) - (-1 + z1[6])*z1[6] + 
      z1[4]^3*(45 - 19*z1[6] - 2*z1[6]^2) + 
      z1[4]^2*(70 - 56*z1[6] + z1[6]^2 + 2*z1[6]^3) + 
      z1[4]*(52 - 4*z1[5]*(-1 + z1[6]) - 69*z1[6] + 15*z1[6]^2 + 
        3*z1[6]^3)) + z1[2]^3*(-3*z1[3]^2*(-1 + z1[6])^2*
       (5 - 5*z1[6] + z1[6]^2) + z1[3]*(-1 + z1[6])^2*
       (45 - 38*z1[6] + 5*z1[6]^2) + z1[4]*(45 - 3*z1[4]^3 + 
        z1[4]^2*(15 - 2*z1[6]) - 68*z1[6] + 21*z1[6]^2 + 2*z1[6]^3 - 
        2*z1[4]*(15 - 11*z1[6] + z1[6]^2))) + 
    z1[2]^4*(3*z1[3]^2*(-2 + z1[6])*(-1 + z1[6])^2 - 
      z1[3]*(-1 + z1[6])^2*(-15 + 7*z1[6]) + 
      z1[4]*(3*z1[4]^2 + z1[4]*(-9 + 4*z1[6]) + 5*(3 - 4*z1[6] + z1[6]^2))) + 
    z1[2]^2*(2*z1[3]*(-1 + z1[6])^2*(35 - 41*z1[6] + 10*z1[6]^2) + 
      z1[3]^2*(-1 + z1[6])^2*(-20 + 30*z1[6] - 12*z1[6]^2 + z1[6]^3) + 
      z1[4]*(70 - 11*z1[4]^3 + z1[4]^4 + z1[4]^2*(30 - 8*z1[6]) - 107*z1[6] + 
        19*z1[6]^2 + 23*z1[6]^3 - 5*z1[6]^4 + 2*z1[4]*(-25 + 26*z1[6] - 
          8*z1[6]^2 + 2*z1[6]^3))) + 
    z1[2]*(3*z1[3]^2*(-1 + z1[6])^3*(5 - 5*z1[6] + z1[6]^2) + 
      z1[3]*(-1 + z1[6])^2*(52 - 82*z1[6] + 29*z1[6]^2 + 
        z1[5]*(4 - 5*z1[6] + z1[6]^2)) + 
      z1[4]*(3*z1[4]^4 - z1[4]^3*(14 + z1[5]) + 
        z1[4]^2*(27 - z1[5]*(-2 + z1[6]) - 7*z1[6] - 8*z1[6]^2 + 4*z1[6]^3) - 
        (-1 + z1[6])*(53 - 12*z1[6] - 53*z1[6]^2 + 20*z1[6]^3 + 
          z1[5]*(4 - 5*z1[6] + z1[6]^2)) - z1[4]*(40 - 68*z1[6] + 
          57*z1[6]^2 - 29*z1[6]^3 + 4*z1[6]^4 + z1[5]*(3 - 4*z1[6] + 
            z1[6]^2)))), y[176] -> -27 - 2*z1[5] - z1[5]^2 + 50*z1[6] - 
    2*z1[3]*z1[6] - 7*z1[3]^2*z1[6] - 5*z1[3]^3*z1[6] + 4*z1[5]*z1[6] + 
    2*z1[3]*z1[5]*z1[6] + 9*z1[3]^2*z1[5]*z1[6] + 7*z1[3]^3*z1[5]*z1[6] + 
    2*z1[5]^2*z1[6] - 2*z1[3]^2*z1[5]^2*z1[6] - 2*z1[3]^3*z1[5]^2*z1[6] - 
    29*z1[6]^2 - 8*z1[3]*z1[6]^2 - 15*z1[3]^2*z1[6]^2 - 9*z1[3]^3*z1[6]^2 - 
    3*z1[5]*z1[6]^2 + 2*z1[3]*z1[5]*z1[6]^2 + 11*z1[3]^2*z1[5]*z1[6]^2 + 
    8*z1[3]^3*z1[5]*z1[6]^2 - z1[5]^2*z1[6]^2 + z1[3]*z1[5]^2*z1[6]^2 - 
    z1[3]^2*z1[5]^2*z1[6]^2 - 2*z1[3]^3*z1[5]^2*z1[6]^2 + 4*z1[6]^3 - 
    4*z1[3]*z1[6]^3 + 3*z1[3]^2*z1[6]^3 + 7*z1[3]^3*z1[6]^3 - 
    3*z1[3]^2*z1[5]*z1[6]^3 - 3*z1[3]^3*z1[5]*z1[6]^3 + 2*z1[3]*z1[6]^4 - 
    7*z1[3]^2*z1[6]^4 - 9*z1[3]^3*z1[6]^4 + 6*z1[3]^2*z1[5]*z1[6]^4 + 
    6*z1[3]^3*z1[5]*z1[6]^4 + 3*z1[3]^2*z1[6]^5 + 3*z1[3]^3*z1[6]^5 - 
    3*z1[3]^2*z1[5]*z1[6]^5 - 3*z1[3]^3*z1[5]*z1[6]^5 + 
    z1[4]^3*(-1 + 4*z1[3] + z1[3]^2*(6 + 4*z1[5]) + 
      z1[3]^3*(1 + 3*z1[5] - z1[5]^2) + z1[6]) + 
    z1[2]^4*(-1 + z1[3] + z1[3]^2*(-2 + z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[3]^3*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2) - 
    z1[4]^2*(11 + 3*z1[5] + z1[5]^2 - 8*z1[6] + 2*z1[6]^2 - 
      z1[3]*(8 + z1[5] + z1[5]^2 - 10*z1[6] - z1[6]^2) + 
      z1[3]^3*(-2 + 2*z1[5]^2 + 7*z1[6] + z1[6]^2 - z1[5]*(6 + z1[6])) + 
      z1[3]^2*(-7 + z1[5]^2 + 17*z1[6] + 2*z1[6]^2 - z1[5]*(7 + z1[6]))) - 
    z1[2]^3*(7 - 2*z1[4] + z1[3]*(-3 + 2*z1[4]) - 3*z1[6] + 
      z1[3]^2*(5 - 2*z1[4] - 4*z1[6] + z1[6]^2 - 
        z1[5]*(3 - 4*z1[6] + z1[6]^2)) + z1[3]^3*(1 + 3*z1[4] + 6*z1[6] - 
        8*z1[6]^2 + 2*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(3 - 12*z1[6] + 13*z1[6]^2 - 4*z1[6]^3))) + 
    z1[4]*(-7 + z1[5]*(2 - 3*z1[6]) - z1[5]^2*(-1 + z1[6]) + 20*z1[6] - 
      11*z1[6]^2 + z1[6]^3 + z1[3]*z1[6]*(-13 + 2*z1[5] + z1[5]^2 + 5*z1[6] - 
        z1[6]^2) - z1[3]^3*(2 + 12*z1[6] + 3*z1[6]^2 - 9*z1[6]^3 + 
        3*z1[6]^4 + z1[5]^2*(1 + 2*z1[6]) - z1[5]*(3 + 8*z1[6] + 3*z1[6]^2 - 
          6*z1[6]^3 + 3*z1[6]^4)) - z1[3]^2*(2 + 23*z1[6] - 2*z1[6]^2 - 
        8*z1[6]^3 + 3*z1[6]^4 + z1[5]^2*(1 + z1[6]) - 
        z1[5]*(3 + 11*z1[6] + 3*z1[6]^2 - 6*z1[6]^3 + 3*z1[6]^4))) + 
    z1[2]^2*(-21 + 8*z1[4] - z1[4]^2 + z1[3]*(3 - 7*z1[4] + z1[4]^2) + 
      18*z1[6] - 3*z1[6]^2 + z1[3]^3*(8 + 3*z1[4]^2 + z1[4]*(9 - 4*z1[6]) - 
        15*z1[6] + 18*z1[6]^2 - 13*z1[6]^3 + 3*z1[6]^4 + 
        z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) + 
        z1[5]*(-2 + 11*z1[6] - 24*z1[6]^2 + 21*z1[6]^3 - 6*z1[6]^4)) + 
      z1[3]^2*(-z1[4]^2 - 2*z1[4]*(-7 + z1[6]) - (-1 + z1[6])*
         (5 + 5*z1[6] - z1[6]^2 + z1[5]*(2 - 3*z1[6] + z1[6]^2)))) + 
    z1[2]*(-35 + 10*z1[4] - 5*z1[4]^2 + 45*z1[6] + 4*z1[4]*z1[6] + 
      z1[4]^2*z1[6] - 15*z1[6]^2 - 2*z1[4]*z1[6]^2 + z1[6]^3 + 
      z1[3]*(z1[4]^2*(-2 + z1[5] + z1[5]^2) + (2 + z1[5])*z1[6]*
         (1 + (-1 + z1[5])*z1[6]) + z1[4]*(-13 + (3 + z1[5] + z1[5]^2)*
           z1[6] + 2*z1[6]^2)) + z1[3]^2*(1 + 4*z1[4]^3*(-1 + z1[5]) + 
        8*z1[6] - 13*z1[6]^2 + z1[6]^3 + z1[6]^4 - z1[5]^2*z1[6]*
         (2 + z1[6]) + z1[5]*(-1 + z1[6] + 9*z1[6]^2 - z1[6]^4) - 
        z1[4]^2*(z1[5]^2 - 4*(-7 + z1[6]) + z1[5]*(-7 + 2*z1[6])) - 
        z1[4]*(21 - 19*z1[6] + z1[6]^2 - 2*z1[6]^3 + z1[5]^2*(1 + z1[6]) + 
          z1[5]*(-2 - 3*z1[6] - 3*z1[6]^2 + 2*z1[6]^3))) - 
      z1[3]^3*(-1 + z1[4]^3*(-2 + z1[5])^2 + z1[4]^2*(17 + 2*z1[5]^2 + 
          2*z1[5]*(-5 + z1[6]) - 4*z1[6]) - 4*z1[6] - 7*z1[6]^2 + 
        19*z1[6]^3 - 7*z1[6]^4 - z1[5]^2*z1[6]*(-2 + z1[6] - 6*z1[6]^2 + 
          3*z1[6]^3) + z1[5]*(1 - 4*z1[6] + 8*z1[6]^2 - 22*z1[6]^3 + 
          10*z1[6]^4) + z1[4]*(19 - 15*z1[6] + 3*z1[6]^2 - 2*z1[6]^3 + 
          z1[5]^2*(1 + 2*z1[6]) + z1[5]*(-8 + z1[6] - 3*z1[6]^2 + 
            2*z1[6]^3)))), y[177] -> 866 - 450*z1[4] + 172*z1[4]^2 - 
    75*z1[4]^3 + 379*z1[4]^4 + 47*z1[4]^5 + 32*z1[4]^6 + 6*z1[4]^7 - 
    z1[2]^7*(3 + z1[3])*(z1[3]*(-2 + z1[5]) + 2*(-1 + z1[5])) - 275*z1[5] + 
    164*z1[4]*z1[5] + 52*z1[4]^2*z1[5] - 75*z1[4]^3*z1[5] - 
    273*z1[4]^4*z1[5] - 35*z1[4]^5*z1[5] - 22*z1[4]^6*z1[5] - 
    4*z1[4]^7*z1[5] + 7*z1[5]^2 - 10*z1[4]*z1[5]^2 - 28*z1[4]^2*z1[5]^2 + 
    26*z1[4]^3*z1[5]^2 + 38*z1[4]^4*z1[5]^2 - 9*z1[4]^5*z1[5]^2 + 
    4*z1[4]^6*z1[5]^2 + 3*z1[4]^2*z1[5]^3 - 5*z1[4]^4*z1[5]^3 + 
    z1[4]^5*z1[5]^3 - 4852*z1[6] + 1766*z1[4]*z1[6] - 756*z1[4]^2*z1[6] + 
    53*z1[4]^3*z1[6] - 334*z1[4]^4*z1[6] - 17*z1[4]^5*z1[6] - 
    19*z1[4]^6*z1[6] + 1620*z1[5]*z1[6] - 653*z1[4]*z1[5]*z1[6] + 
    50*z1[4]^2*z1[5]*z1[6] + 222*z1[4]^3*z1[5]*z1[6] + 
    136*z1[4]^4*z1[5]*z1[6] - 5*z1[4]^5*z1[5]*z1[6] + 
    16*z1[4]^6*z1[5]*z1[6] - 52*z1[5]^2*z1[6] + 43*z1[4]*z1[5]^2*z1[6] + 
    67*z1[4]^2*z1[5]^2*z1[6] - 17*z1[4]^3*z1[5]^2*z1[6] + 
    11*z1[4]^4*z1[5]^2*z1[6] + 9*z1[4]^5*z1[5]^2*z1[6] - 
    4*z1[4]^2*z1[5]^3*z1[6] - 3*z1[4]^3*z1[5]^3*z1[6] + 
    6*z1[4]^4*z1[5]^3*z1[6] - z1[4]^5*z1[5]^3*z1[6] + 11354*z1[6]^2 - 
    2343*z1[4]*z1[6]^2 + 975*z1[4]^2*z1[6]^2 - 106*z1[4]^3*z1[6]^2 + 
    134*z1[4]^4*z1[6]^2 - 27*z1[4]^5*z1[6]^2 - 3894*z1[5]*z1[6]^2 + 
    758*z1[4]*z1[5]*z1[6]^2 - 2*z1[4]^2*z1[5]*z1[6]^2 - 
    17*z1[4]^3*z1[5]*z1[6]^2 - 55*z1[4]^4*z1[5]*z1[6]^2 + 
    20*z1[4]^5*z1[5]*z1[6]^2 + 97*z1[5]^2*z1[6]^2 - 7*z1[4]*z1[5]^2*z1[6]^2 - 
    92*z1[4]^2*z1[5]^2*z1[6]^2 - 48*z1[4]^3*z1[5]^2*z1[6]^2 - 
    10*z1[4]^4*z1[5]^2*z1[6]^2 - 4*z1[4]^2*z1[5]^3*z1[6]^2 + 
    z1[4]^3*z1[5]^3*z1[6]^2 - 3*z1[4]^4*z1[5]^3*z1[6]^2 - 14195*z1[6]^3 + 
    1281*z1[4]*z1[6]^3 - 535*z1[4]^2*z1[6]^3 + 11*z1[4]^3*z1[6]^3 - 
    43*z1[4]^4*z1[6]^3 + 4978*z1[5]*z1[6]^3 - 285*z1[4]*z1[5]*z1[6]^3 + 
    18*z1[4]^2*z1[5]*z1[6]^3 - 20*z1[4]^3*z1[5]*z1[6]^3 + 
    46*z1[4]^4*z1[5]*z1[6]^3 - 60*z1[5]^2*z1[6]^3 - 
    47*z1[4]*z1[5]^2*z1[6]^3 + 29*z1[4]^2*z1[5]^2*z1[6]^3 + 
    33*z1[4]^3*z1[5]^2*z1[6]^3 + 8*z1[4]^2*z1[5]^3*z1[6]^3 + 
    5*z1[4]^3*z1[5]^3*z1[6]^3 + 10178*z1[6]^4 - 69*z1[4]*z1[6]^4 + 
    107*z1[4]^2*z1[6]^4 - 5*z1[4]^3*z1[6]^4 - 3677*z1[5]*z1[6]^4 - 
    64*z1[4]*z1[5]*z1[6]^4 - 18*z1[4]^2*z1[5]*z1[6]^4 + 
    23*z1[4]^3*z1[5]*z1[6]^4 - z1[5]^2*z1[6]^4 + 19*z1[4]*z1[5]^2*z1[6]^4 + 
    4*z1[4]^2*z1[5]^2*z1[6]^4 - 10*z1[4]^3*z1[5]^2*z1[6]^4 - 
    3*z1[4]^2*z1[5]^3*z1[6]^4 - 3*z1[4]^3*z1[5]^3*z1[6]^4 - 4120*z1[6]^5 - 
    207*z1[4]*z1[6]^5 - 7*z1[4]^2*z1[6]^5 + 1564*z1[5]*z1[6]^5 + 
    94*z1[4]*z1[5]*z1[6]^5 + 10*z1[4]^2*z1[5]*z1[6]^5 + 12*z1[5]^2*z1[6]^5 + 
    4*z1[4]*z1[5]^2*z1[6]^5 - 3*z1[4]^2*z1[5]^2*z1[6]^5 + 838*z1[6]^6 + 
    56*z1[4]*z1[6]^6 - 344*z1[5]*z1[6]^6 - 22*z1[4]*z1[5]*z1[6]^6 - 
    3*z1[5]^2*z1[6]^6 - 2*z1[4]*z1[5]^2*z1[6]^6 - 60*z1[6]^7 + 
    28*z1[5]*z1[6]^7 + z1[3]^3*z1[4]^2*(z1[4]^4*(-1 + z1[5]) + 
      z1[4]^3*(-3 + z1[6]) - z1[4]*(5 + 2*z1[5]*(-1 + z1[6]) - 4*z1[6])*
       (-1 + z1[6])^2 - (-1 + z1[6])^3*(1 + 2*z1[6])) + 
    z1[2]^6*(27 + 4*z1[4] - 24*z1[5] - 2*z1[4]*z1[5] + 
      z1[3]*(46 + 6*z1[4]*(-1 + z1[5]) + 13*z1[5]*(-2 + z1[6]) - 10*z1[6]) - 
      4*z1[6] + 7*z1[5]*z1[6] + z1[3]^3*(z1[4]*(-2 + z1[5]) + z1[6]) + 
      z1[3]^2*(13 + z1[4]*(-8 + 5*z1[5]) - 2*z1[6] + z1[5]*(-6 + 4*z1[6]))) + 
    z1[3]^2*(z1[4]^6*(-1 + z1[5]^2 - z1[6] + z1[5]*(1 + z1[6])) + 
      z1[4]^5*(2 + z1[5]^2*(-1 + z1[6]) - 9*z1[6] + 3*z1[6]^2 + 
        z1[5]*(-4 + 8*z1[6] - 3*z1[6]^2)) + (-1 + z1[6])^4*
       (51 - 55*z1[6] + 16*z1[6]^2 - z1[6]^3 + 
        z1[5]*(-15 + 25*z1[6] - 11*z1[6]^2 + z1[6]^3)) - 
      z1[4]*(-1 + z1[6])^3*(12 - 28*z1[6] + 18*z1[6]^2 - 3*z1[6]^3 + 
        z1[5]*(-6 + 16*z1[6] - 13*z1[6]^2 + 3*z1[6]^3)) + 
      z1[4]^4*(186 - 91*z1[6] + 57*z1[6]^2 - 3*z1[6]^3 + 
        z1[5]^2*(-5 + 20*z1[6] - 11*z1[6]^2) + 
        z1[5]*(-89 + 9*z1[6] - 9*z1[6]^2 + 3*z1[6]^3)) + 
      z1[4]^3*(78 - 162*z1[6] + 18*z1[6]^2 - 37*z1[6]^3 + 2*z1[6]^4 + 
        2*z1[5]^2*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) + 
        z1[5]*(-84 + 63*z1[6] + 27*z1[6]^2 - 8*z1[6]^3 - 2*z1[6]^4)) + 
      z1[4]^2*(16 - 213*z1[6] + 255*z1[6]^2 - 102*z1[6]^3 + 32*z1[6]^4 - 
        3*z1[6]^5 + z1[5]*(-15 + 62*z1[6] - 82*z1[6]^2 + 47*z1[6]^3 - 
          15*z1[6]^4 + 3*z1[6]^5))) + z1[3]*(-(z1[4]^7*(-2 + z1[5])) - 
      z1[4]^6*(-16 - 5*z1[5]^2 + z1[5]^3 + z1[5]*(9 - 7*z1[6]) + 7*z1[6]) + 
      z1[4]^5*(46 - 2*z1[5]^3*(-1 + z1[6]) - 55*z1[6] + 14*z1[6]^2 + 
        z1[5]^2*(-8 + 5*z1[6]) + z1[5]*(-27 + 46*z1[6] - 16*z1[6]^2)) + 
      z1[4]^4*(532 - 293*z1[6] + 162*z1[6]^2 - 11*z1[6]^3 + 
        z1[5]^3*z1[6]*(-5 + 3*z1[6]) + z1[5]^2*(42 + 35*z1[6] - 22*z1[6]^2) + 
        z1[5]*(-348 + 96*z1[6] - 64*z1[6]^2 + 11*z1[6]^3)) + 
      z1[4]^3*(91 - 250*z1[6] - 13*z1[6]^2 - 66*z1[6]^3 + 7*z1[6]^4 + 
        z1[5]*(-169 + 202*z1[6] + 18*z1[6]^3 - 7*z1[6]^4) + 
        z1[5]^2*(10 + 3*z1[6] - 23*z1[6]^2 + 10*z1[6]^3 + z1[6]^4)) + 
      (-1 + z1[6])*(-367 + 1577*z1[6] - 2670*z1[6]^2 + 2266*z1[6]^3 - 
        986*z1[6]^4 + 197*z1[6]^5 - 12*z1[6]^6 + 2*z1[5]*(-1 + z1[6])^2*
         (57 - 152*z1[6] + 139*z1[6]^2 - 47*z1[6]^3 + 4*z1[6]^4)) + 
      z1[4]^2*(175 - 672*z1[6] + 846*z1[6]^2 - 403*z1[6]^3 + 109*z1[6]^4 - 
        11*z1[6]^5 + z1[5]^2*z1[6]*(-9 + 12*z1[6] - z1[6]^2 - 3*z1[6]^3 + 
          z1[6]^4) + z1[5]*(-88 + 252*z1[6] - 330*z1[6]^2 + 191*z1[6]^3 - 
          49*z1[6]^4 + 6*z1[6]^5)) + z1[4]*(-86 + 159*z1[6] - 24*z1[6]^2 - 
        300*z1[6]^3 + 369*z1[6]^4 - 164*z1[6]^5 + 25*z1[6]^6 + 
        z1[5]^2*(-1 + z1[6])^3*(3 - 4*z1[6] - z1[6]^2 + z1[6]^3) + 
        z1[5]*(31 - 66*z1[6] - 12*z1[6]^2 + 176*z1[6]^3 - 215*z1[6]^4 + 
          104*z1[6]^5 - 18*z1[6]^6))) + z1[2]^5*(52 + z1[4]^2*(4 - 3*z1[5]) - 
      36*z1[5] - 26*z1[6] + 24*z1[5]*z1[6] + 4*z1[6]^2 - 4*z1[5]*z1[6]^2 + 
      z1[3]^3*(-5*z1[4]^2*(-2 + z1[5]) + z1[4]*(-3 + z1[5] - 5*z1[6]) + 
        z1[6]) + z1[4]*(20 - 6*z1[6] + z1[5]*(-13 + 7*z1[6])) - 
      z1[3]^2*(-36 + 4*z1[4]^2*(-4 + 3*z1[5]) + 29*z1[6] - 7*z1[6]^2 + 
        z1[4]*(22 + z1[5]*(-9 + z1[6]) + 6*z1[6]) + 
        z1[5]*(15 - 20*z1[6] + 6*z1[6]^2)) + 
      z1[3]*(112 + z1[4]^2*(10 - 9*z1[5]) - 71*z1[6] + 11*z1[6]^2 + 
        z1[5]*(-55 + 57*z1[6] - 13*z1[6]^2) + 
        z1[4]*(-11 - 6*z1[6] + z1[5]*(9 + 2*z1[6])))) + 
    z1[2]^4*(59 + z1[4]^3*(4 - 3*z1[5]) - 24*z1[5] + 
      z1[3]^3*z1[4]*(-1 + 10*z1[4]^2*(-2 + z1[5]) - 
        5*z1[4]*(-3 + z1[5] - 2*z1[6]) - 5*z1[6]) - 67*z1[6] + 
      30*z1[5]*z1[6] + 26*z1[6]^2 - 13*z1[5]*z1[6]^2 - 3*z1[6]^3 + 
      2*z1[5]*z1[6]^3 + z1[4]^2*(20 - 8*z1[6] + z1[5]*(-15 + 8*z1[6])) + 
      z1[4]*(36 - 29*z1[6] + 4*z1[6]^2 + z1[5]*(-26 + 28*z1[6] - 
          7*z1[6]^2)) + z1[3]*(150 + z1[4]^3*(-6 + 7*z1[5]) - 178*z1[6] + 
        65*z1[6]^2 - 8*z1[6]^3 + z1[5]*(-60 + 98*z1[6] - 48*z1[6]^2 + 
          7*z1[6]^3) + z1[4]^2*(37 - 2*z1[6] + 3*z1[5]*(-7 + 2*z1[6])) + 
        z1[4]*(12 - 29*z1[6] + 4*z1[6]^2 + z1[5]*(-10 + 24*z1[6] - 
            9*z1[6]^2))) + z1[3]^2*(57 + 6*z1[4]^3*(-4 + 3*z1[5]) - 
        85*z1[6] + 38*z1[6]^2 - 5*z1[6]^3 + z1[5]*(-21 + 43*z1[6] - 
          27*z1[6]^2 + 5*z1[6]^3) + z1[4]^2*(37 + 9*z1[6] - 
          z1[5]*(13 + z1[6])) + z1[4]*(-22 + z1[6] - 3*z1[6]^2 - 
          z1[5]*(-6 + 2*z1[6] + z1[6]^2)))) + 
    z1[2]^3*(-22 + z1[4]^4*(4 - 3*z1[5]) + 74*z1[5] - 29*z1[5]^2 + 
      3*z1[5]^3 + 33*z1[6] - 140*z1[5]*z1[6] + 55*z1[5]^2*z1[6] - 
      4*z1[5]^3*z1[6] - 33*z1[6]^2 + 145*z1[5]*z1[6]^2 - 44*z1[5]^2*z1[6]^2 - 
      4*z1[5]^3*z1[6]^2 + 61*z1[6]^3 - 100*z1[5]*z1[6]^3 + 
      22*z1[5]^2*z1[6]^3 + 8*z1[5]^3*z1[6]^3 - 9*z1[6]^4 + 29*z1[5]*z1[6]^4 - 
      9*z1[5]^2*z1[6]^4 - 3*z1[5]^3*z1[6]^4 + 
      z1[4]^3*(-10*(-2 + z1[6]) + 3*z1[5]*(-5 + 3*z1[6])) + 
      z1[4]^2*(124 - 2*z1[5]^3 + 32*z1[6] - 40*z1[6]^2 - 
        4*z1[5]^2*(-7 - 5*z1[6] + 3*z1[6]^2) + 
        z1[5]*(-115 - 46*z1[6] + 38*z1[6]^2)) + 
      z1[4]*(92 - 278*z1[6] + 66*z1[6]^2 - 16*z1[6]^3 + 
        z1[5]^3*(-3 + z1[6] + 5*z1[6]^2 - 3*z1[6]^3) + 
        z1[5]^2*(26 - 41*z1[6] + 9*z1[6]^2 - 3*z1[6]^3) + 
        z1[5]*(-89 + 225*z1[6] - 81*z1[6]^2 + 29*z1[6]^3)) + 
      z1[3]^3*(-(z1[4]^4*(-16 + 6*z1[5] + z1[5]^2)) + 2*z1[4]*(-2 + z1[5])*
         (-1 + z1[6])^2*z1[6] + (-1 + z1[6])^2*z1[6]^2 + 
        z1[4]^2*(9 - 4*z1[5]*(-1 + z1[6])^2 + z1[5]^2*(-1 + z1[6])^2 + 
          2*z1[6] + 3*z1[6]^2) - 2*z1[4]^3*(z1[5]*(-5 + z1[6]) + 
          3*(5 + z1[6]))) + z1[3]^2*(63 - z1[4]^4*(-22 + 17*z1[5] - 
          3*z1[5]^2 + z1[5]^3) - 146*z1[6] + 155*z1[6]^2 - 92*z1[6]^3 + 
        24*z1[6]^4 - z1[5]*(-1 + z1[6])^2*(21 - 20*z1[6] + 3*z1[6]^2) + 
        z1[4]*(-6 + 2*(-75 + 34*z1[5] + 2*z1[5]^2)*z1[6] + 
          (232 - 89*z1[5] - 8*z1[5]^2)*z1[6]^2 + (-89 + 29*z1[5] + 4*z1[5]^2)*
           z1[6]^3) + z1[4]^3*(36 + z1[5]^2*(17 - 11*z1[6]) - 
          z1[5]^3*(-1 + z1[6]) - 54*z1[6] + z1[5]*(-68 + 54*z1[6])) + 
        z1[4]^2*(198 + 2*z1[5]^3*(-1 + z1[6])^2 - 321*z1[6] + 139*z1[6]^2 + 
          z1[5]*(-155 + 248*z1[6] - 97*z1[6]^2) + 
          z1[5]^2*(29 - 34*z1[6] + 9*z1[6]^2))) - 
      z1[3]*(-131 + 2*z1[4]^4*(-5 + 4*z1[5]) + 264*z1[6] - 199*z1[6]^2 + 
        72*z1[6]^3 - 11*z1[6]^4 + z1[4]^3*(3 + z1[5]*(3 - 8*z1[6]) + 
          5*z1[6]) + z1[5]*(39 - 98*z1[6] + 90*z1[6]^2 - 37*z1[6]^3 + 
          6*z1[6]^4) + z1[4]^2*(-88 + 73*z1[6] - 21*z1[6]^2 + 
          z1[5]*(35 - 41*z1[6] + 13*z1[6]^2)) + 
        z1[4]*(-48 + 75*z1[6] - 26*z1[6]^2 + z1[6]^3 + 
          z1[5]*(28 - 55*z1[6] + 32*z1[6]^2 - 5*z1[6]^3)))) + 
    z1[2]^2*(-75 + z1[4]^5*(4 - 3*z1[5]) + 116*z1[5] - 35*z1[5]^2 + 
      3*z1[5]^3 + 140*z1[6] - 311*z1[5]*z1[6] + 90*z1[5]^2*z1[6] - 
      4*z1[5]^3*z1[6] + 52*z1[6]^2 + 275*z1[5]*z1[6]^2 - 74*z1[5]^2*z1[6]^2 - 
      4*z1[5]^3*z1[6]^2 - 169*z1[6]^3 - 78*z1[5]*z1[6]^3 + 
      13*z1[5]^2*z1[6]^3 + 8*z1[5]^3*z1[6]^3 + 139*z1[6]^4 - 
      18*z1[5]*z1[6]^4 + 3*z1[5]^2*z1[6]^4 - 3*z1[5]^3*z1[6]^4 - 34*z1[6]^5 + 
      16*z1[5]*z1[6]^5 - 2*z1[5]^2*z1[6]^5 + 
      z1[4]^4*(23 - 15*z1[6] + 5*z1[5]*(-3 + 2*z1[6])) + 
      z1[4]^3*(106 - 2*z1[5]^3 + 49*z1[6] - 50*z1[6]^2 - 
        4*z1[5]^2*(-7 - 5*z1[6] + 3*z1[6]^2) + 
        6*z1[5]*(-19 - 7*z1[6] + 6*z1[6]^2)) + 
      z1[4]^2*(280 - 204*z1[6] + 34*z1[6]^2 - 34*z1[6]^3 + 
        z1[5]^3*(-5 + z1[6] + 5*z1[6]^2 - 3*z1[6]^3) - 
        z1[5]^2*(-58 + 22*z1[6] + 3*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]*(-228 + 130*z1[6] - 31*z1[6]^2 + 36*z1[6]^3)) + 
      z1[4]*(47 - 322*z1[6] - 10*z1[6]^2 + 100*z1[6]^3 - 32*z1[6]^4 + 
        z1[5]^3*z1[6]*(-3 + z1[6] + 5*z1[6]^2 - 3*z1[6]^3) + 
        z1[5]^2*(3 - 6*z1[6] - 37*z1[6]^2 + 27*z1[6]^3 - 10*z1[6]^4) + 
        z1[5]*(-28 + 176*z1[6] + 36*z1[6]^2 - 80*z1[6]^3 + 37*z1[6]^4)) + 
      z1[3]^3*(z1[4]^5*(-2 - 3*z1[5] + 2*z1[5]^2) + 
        z1[4]^4*(26 + 4*z1[5]*(-2 + z1[6]) - 3*z1[6]) - 
        z1[4]^2*(-2 + z1[5])*(4 + z1[5]*(-1 + z1[6]))*(-1 + z1[6])^2 - 
        z1[4]*(6 + 2*z1[5]*(-1 + z1[6]) - 3*z1[6])*(-1 + z1[6])^2*z1[6] - 
        (-1 + z1[6])^3*z1[6]^2 - z1[4]^3*(-4*z1[5]*(-1 + z1[6])^2 + 
          z1[5]^2*(-1 + z1[6])^2 + 2*(7 + z1[6]^2))) + 
      z1[3]^2*(63 + z1[4]^5*(-4 + 5*z1[5] - 6*z1[5]^2 + 2*z1[5]^3) - 
        211*z1[6] + 235*z1[6]^2 - 141*z1[6]^3 + 53*z1[6]^4 - 4*z1[6]^5 + 
        z1[5]*(-21 + 85*z1[6] - 135*z1[6]^2 + 110*z1[6]^3 - 48*z1[6]^4 + 
          9*z1[6]^5) + z1[4]^4*(-37 + z1[5]*(66 - 50*z1[6]) + 
          2*z1[5]^3*(-1 + z1[6]) + 42*z1[6] + z1[5]^2*(-13 + 10*z1[6])) + 
        z1[4]^3*(z1[5]^3*(-4 + 13*z1[6] - 7*z1[6]^2) + 
          z1[5]^2*(-66 + 10*z1[6] + 5*z1[6]^2) - 
          6*(47 - 53*z1[6] + 28*z1[6]^2) + 2*z1[5]*(138 - 115*z1[6] + 
            53*z1[6]^2)) + z1[4]*z1[6]*(78 - 100*z1[6] + 29*z1[6]^2 - 
          38*z1[6]^3 + 2*z1[5]^2*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) + 
          z1[5]*(-80 + 45*z1[6] + 41*z1[6]^2 - 14*z1[6]^3)) + 
        z1[4]^2*(57 + 99*z1[6] - 135*z1[6]^2 + 128*z1[6]^3 + 
          z1[5]^3*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) + 
          z1[5]^2*(-41 + 8*z1[6] + 56*z1[6]^2 - 24*z1[6]^3) - 
          z1[5]*(-63 + 111*z1[6] + 18*z1[6]^2 + 16*z1[6]^3))) + 
      z1[3]*(124 + z1[4]^5*(3 - 4*z1[5])*z1[5] - 493*z1[6] + 667*z1[6]^2 - 
        481*z1[6]^3 + 193*z1[6]^4 - 25*z1[6]^5 + 
        z1[4]^4*(-37 + z1[5]*(65 - 45*z1[6]) - 2*z1[5]^2*(-1 + z1[6]) + 
          33*z1[6]) + z1[5]^2*(-3 + z1[6] + 2*z1[6]^2) + 
        z1[5]*(-26 + 163*z1[6] - 271*z1[6]^2 + 226*z1[6]^3 - 101*z1[6]^4 + 
          19*z1[6]^5) + z1[4]^3*(-229 + 2*z1[5]^3 + 221*z1[6] - 86*z1[6]^2 + 
          2*z1[5]^2*(-9 - 20*z1[6] + 11*z1[6]^2) + 
          2*z1[5]*(126 - 77*z1[6] + 18*z1[6]^2)) + 
        z1[4]^2*(6 + 165*z1[6] - 53*z1[6]^2 + 42*z1[6]^3 + 
          z1[5]^2*(-50 + 37*z1[6] + 35*z1[6]^2 - 13*z1[6]^3) + 
          z1[5]^3*(5 - 3*z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
          z1[5]*(178 - 251*z1[6] - 24*z1[6]^2 + 12*z1[6]^3)) + 
        z1[4]*(28 + 228*z1[6] - 398*z1[6]^2 + 164*z1[6]^3 - 50*z1[6]^4 + 
          z1[5]*(-20 - 84*z1[6] + 79*z1[6]^2 + 22*z1[6]^3 - 5*z1[6]^4) + 
          z1[5]^2*(3 + 12*z1[6] - 6*z1[6]^2 - 10*z1[6]^3 + 6*z1[6]^4)))) - 
    z1[2]*(-197 + 37*z1[5] + 3*z1[5]^2 + z1[4]^6*(-4 + 3*z1[5]) + 
      1185*z1[6] - 316*z1[5]*z1[6] + 5*z1[5]^2*z1[6] - 2912*z1[6]^2 + 
      973*z1[5]*z1[6]^2 - 55*z1[5]^2*z1[6]^2 + 3420*z1[6]^3 - 
      1234*z1[5]*z1[6]^3 + 65*z1[5]^2*z1[6]^3 - 2118*z1[6]^4 + 
      754*z1[5]*z1[6]^4 - 11*z1[5]^2*z1[6]^4 + 671*z1[6]^5 - 
      234*z1[5]*z1[6]^5 - 10*z1[5]^2*z1[6]^5 - 83*z1[6]^6 + 
      28*z1[5]*z1[6]^6 + 3*z1[5]^2*z1[6]^6 - 
      2*z1[4]^5*(6 - 5*z1[6] + z1[5]*(-7 + 5*z1[6])) + 
      z1[4]^4*(-148 - 8*z1[5]^2 + 23*z1[6] + 29*z1[6]^2 + 
        z1[5]*(116 + 32*z1[6] - 31*z1[6]^2)) + 
      z1[4]^3*(-208 + 86*z1[6] + 2*z1[5]^3*z1[6] + 42*z1[6]^2 + 21*z1[6]^3 - 
        2*z1[5]^2*(14 + 5*z1[6]) - 2*z1[5]*(-125 + 32*z1[6] + 5*z1[6]^2 + 
          17*z1[6]^3)) + z1[4]^2*(-316 + 921*z1[6] - 653*z1[6]^2 + 
        214*z1[6]^3 - 19*z1[6]^4 + z1[5]^3*z1[6]*(3 - z1[6] - 5*z1[6]^2 + 
          3*z1[6]^3) + z1[5]*(173 - 386*z1[6] + 103*z1[6]^2 + 10*z1[6]^3 - 
          28*z1[6]^4) + z1[5]^2*(-20 + 29*z1[6] + 39*z1[6]^2 - 35*z1[6]^3 + 
          11*z1[6]^4)) + z1[4]*(209 - 660*z1[6] + 1091*z1[6]^2 - 
        826*z1[6]^3 + 259*z1[6]^4 - 19*z1[6]^5 + z1[5]^3*(-1 + z1[6])^2*
         (-3 - 2*z1[6] + 3*z1[6]^2) + z1[5]*(-131 + 447*z1[6] - 679*z1[6]^2 + 
          411*z1[6]^3 - 107*z1[6]^4 + z1[6]^5) + 
        2*z1[5]^2*(16 - 49*z1[6] + 56*z1[6]^2 - 14*z1[6]^3 - 4*z1[6]^4 + 
          2*z1[6]^5)) + z1[3]^3*z1[4]*(z1[4]^5*(2 - 3*z1[5] + z1[5]^2) - 
        z1[4]^2*(-2 + z1[5])*(4 + z1[5]*(-1 + z1[6]) - 2*z1[6])*
         (-1 + z1[6])^2 - (-1 + z1[6])^3*z1[6]*(2 + z1[6]) + 
        z1[4]^3*(-9 - z1[6] + z1[6]^2) + z1[4]^4*(7 - 3*z1[6] + 
          z1[5]*(-1 + 2*z1[6])) - z1[4]*(-1 + z1[6])^2*
         (5 + 2*z1[6] - 4*z1[6]^2 + 2*z1[5]*(-1 + z1[6]^2))) + 
      z1[3]^2*(z1[4]^6*(4 - 2*z1[5] - 3*z1[5]^2 + z1[5]^3) + 
        z1[4]^5*(10 - z1[5]^2*(-5 + z1[6]) + z1[5]^3*(-1 + z1[6]) - 4*z1[6] - 
          z1[5]*(3 + z1[6])) - z1[4]^4*(139 - 33*z1[6] + 38*z1[6]^2 + 
          z1[5]*(-138 + 2*z1[6] - 15*z1[6]^2) + z1[5]^2*(38 + 23*z1[6] - 
            14*z1[6]^2) + z1[5]^3*(2 - 9*z1[6] + 5*z1[6]^2)) + 
        (-1 + z1[6])^3*(63 - 83*z1[6] + 34*z1[6]^2 - 4*z1[6]^3 + 
          z1[5]*(-21 + 41*z1[6] - 24*z1[6]^2 + 4*z1[6]^3)) + 
        z1[4]^3*(161 - 13*z1[6] + 93*z1[6]^2 + 43*z1[6]^3 + 
          z1[5]^3*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) + 
          z1[5]^2*(-46 + 33*z1[6] + 35*z1[6]^2 - 19*z1[6]^3) + 
          z1[5]*(1 - 95*z1[6] - 73*z1[6]^2 + 7*z1[6]^3)) + 
        z1[4]^2*(46 + 76*z1[6] - 166*z1[6]^2 - 26*z1[6]^3 - 19*z1[6]^4 + 
          2*z1[5]^2*z1[6]*(5 - 3*z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
          z1[5]*(-57 - 96*z1[6] + 148*z1[6]^2 + z1[6]^3 - 10*z1[6]^4)) + 
        z1[4]*z1[6]*(-74 + 17*z1[6] + 37*z1[6]^2 + 2*z1[6]^3 + 3*z1[6]^4 + 
          z1[5]*(-2 + 18*z1[6] - 23*z1[6]^2 + 6*z1[6]^3 + z1[6]^4))) + 
      z1[3]*(-225 + 2*z1[4]^6*(1 - 2*z1[5])*z1[5] + 1123*z1[6] - 
        2183*z1[6]^2 + 2163*z1[6]^3 - 1158*z1[6]^4 + 315*z1[6]^5 - 
        33*z1[6]^6 + z1[4]^5*(-6 - z1[5]^3 + z1[5]*(6 - 8*z1[6]) + 
          z1[5]^2*(7 - 2*z1[6]) + z1[6]) - z1[5]^2*(-1 + z1[6])^3*
         (3 - 4*z1[6] - z1[6]^2 + z1[6]^3) + z1[5]*(63 - 365*z1[6] + 
          805*z1[6]^2 - 911*z1[6]^3 + 564*z1[6]^4 - 178*z1[6]^5 + 
          22*z1[6]^6) + z1[4]^4*(-2*z1[5]^3*(-2 + z1[6]) - 
          4*(73 - 26*z1[6] + 13*z1[6]^2) + z1[5]^2*(-27 - 35*z1[6] + 
            22*z1[6]^2) + z1[5]*(263 - 37*z1[6] + 27*z1[6]^2)) + 
        z1[4]^3*(-102 + 344*z1[6] + z1[6]^2 + 47*z1[6]^3 + 
          z1[5]^3*(5 - 8*z1[6] + 3*z1[6]^2) + z1[5]^2*(-50 + 25*z1[6] + 
            44*z1[6]^2 - 22*z1[6]^3) + z1[5]*(290 - 342*z1[6] - 17*z1[6]^2 + 
            z1[6]^3)) + z1[4]^2*(-210 + 792*z1[6] - 807*z1[6]^2 + 
          173*z1[6]^3 - 42*z1[6]^4 + z1[5]*(121 - 306*z1[6] + 266*z1[6]^2 - 
            29*z1[6]^3 - 6*z1[6]^4) + z1[5]^2*(-10 - 3*z1[6] + 3*z1[6]^2 - 
            8*z1[6]^3 + 5*z1[6]^4)) + z1[4]*(64 - 155*z1[6] + 192*z1[6]^2 - 
          126*z1[6]^3 + 50*z1[6]^4 + 6*z1[6]^5 + z1[5]^2*z1[6]*
           (9 - 12*z1[6] + z1[6]^2 + 3*z1[6]^3 - z1[6]^4) + 
          z1[5]*(-22 + 39*z1[6] - 91*z1[6]^2 + 85*z1[6]^3 - 33*z1[6]^4 + 
            6*z1[6]^5)))), y[178] -> 
   z1[2]^9*(3 + z1[3])*(z1[3]*(-2 + z1[5]) + 2*(-1 + z1[5])) + 
    z1[2]^8*(-33 + 2*z1[4]*(-2 + z1[5]) + 30*z1[5] + 4*z1[6] - 
      7*z1[5]*z1[6] + z1[3]^2*(-23 + z1[5]*(12 - 9*z1[6]) + 10*z1[6]) + 
      z1[3]*(-60 + z1[5]*(37 - 19*z1[6]) + 16*z1[6]) + 
      z1[3]^3*(-2 + z1[5] + z1[6] - z1[5]*z1[6])) + 
    z1[2]^7*(-79 + z1[4]^2*(2 - 3*z1[5]) + 60*z1[5] - 
      z1[4]*(18 + z1[5]*(-9 + z1[6])) + 30*z1[6] - 31*z1[5]*z1[6] - 
      4*z1[6]^2 + 4*z1[5]*z1[6]^2 + z1[3]^3*(-13 + 15*z1[6] - 4*z1[6]^2 + 
        2*z1[5]*(3 - 5*z1[6] + 2*z1[6]^2)) + 
      z1[3]^2*(-95 + 87*z1[6] - 17*z1[6]^2 + z1[5]*(47 - 63*z1[6] + 
          19*z1[6]^2)) + z1[3]*(-185 + 112*z1[6] - 15*z1[6]^2 + 
        z1[5]*(105 - 101*z1[6] + 20*z1[6]^2))) + 
    z1[2]^6*(-111 + 60*z1[5] + z1[4]^3*z1[5] + 
      z1[4]^2*(7 + z1[5]*(-8 + z1[6])) + 93*z1[6] - 54*z1[5]*z1[6] - 
      30*z1[6]^2 + 17*z1[5]*z1[6]^2 + 3*z1[6]^3 - 2*z1[5]*z1[6]^3 + 
      z1[4]*(-29 + z1[5]*(15 - 4*z1[6]) + 4*z1[6]) + 
      z1[3]^2*(-203 + 292*z1[6] - 123*z1[6]^2 + 15*z1[6]^3 + 
        z1[5]*(90 - 172*z1[6] + 100*z1[6]^2 - 17*z1[6]^3)) + 
      z1[3]*(-314 + 327*z1[6] - 106*z1[6]^2 + 12*z1[6]^3 + 
        z1[5]*(151 - 215*z1[6] + 89*z1[6]^2 - 11*z1[6]^3)) + 
      z1[3]^3*(-36 + 65*z1[6] - 36*z1[6]^2 + 6*z1[6]^3 + 
        z1[5]*(15 - 35*z1[6] + 26*z1[6]^2 - 6*z1[6]^3))) + 
    z1[2]^5*(-37 - 50*z1[5] + 29*z1[5]^2 - 3*z1[5]^3 + 34*z1[6] + 
      110*z1[5]*z1[6] - 55*z1[5]^2*z1[6] + 4*z1[5]^3*z1[6] + 7*z1[6]^2 - 
      132*z1[5]*z1[6]^2 + 44*z1[5]^2*z1[6]^2 + 4*z1[5]^3*z1[6]^2 - 
      58*z1[6]^3 + 98*z1[5]*z1[6]^3 - 22*z1[5]^2*z1[6]^3 - 
      8*z1[5]^3*z1[6]^3 + 9*z1[6]^4 - 29*z1[5]*z1[6]^4 + 9*z1[5]^2*z1[6]^4 + 
      3*z1[5]^3*z1[6]^4 + z1[4]^3*z1[5]*(2 + z1[6]) + 
      z1[4]^2*(-72 + 2*z1[5]^3 - 76*z1[6] + 50*z1[6]^2 + 
        z1[5]*(81 + 82*z1[6] - 49*z1[6]^2) + 4*z1[5]^2*(-7 - 5*z1[6] + 
          3*z1[6]^2)) + z1[3]^3*(-1 + z1[6])*(55 - 80*z1[6] + 34*z1[6]^2 - 
        4*z1[6]^3 + 4*z1[5]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3)) + 
      z1[4]*(-76 + 229*z1[6] - 40*z1[6]^2 + 12*z1[6]^3 + 
        z1[5]*(79 - 193*z1[6] + 60*z1[6]^2 - 25*z1[6]^3) + 
        z1[5]^2*(-26 + 41*z1[6] - 9*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]^3*(3 - z1[6] - 5*z1[6]^2 + 3*z1[6]^3)) + 
      z1[3]*(-329 + 527*z1[6] - 300*z1[6]^2 + 74*z1[6]^3 - 6*z1[6]^4 + 
        z1[5]*(119 - 234*z1[6] + 157*z1[6]^2 - 43*z1[6]^3 + 4*z1[6]^4)) + 
      z1[3]^2*(-255 + 513*z1[6] - 348*z1[6]^2 + 94*z1[6]^3 - 9*z1[6]^4 + 
        z1[5]*(95 - 238*z1[6] + 206*z1[6]^2 - 71*z1[6]^3 + 8*z1[6]^4))) + 
    z1[2]^4*(133 - 200*z1[5] + 64*z1[5]^2 - 6*z1[5]^3 - 347*z1[6] + 
      501*z1[5]*z1[6] + z1[4]^4*z1[5]*z1[6] - 145*z1[5]^2*z1[6] + 
      8*z1[5]^3*z1[6] + 317*z1[6]^2 - 520*z1[5]*z1[6]^2 + 
      118*z1[5]^2*z1[6]^2 + 8*z1[5]^3*z1[6]^2 - 216*z1[6]^3 + 
      278*z1[5]*z1[6]^3 - 35*z1[5]^2*z1[6]^3 - 16*z1[5]^3*z1[6]^3 + 
      26*z1[6]^4 - 61*z1[5]*z1[6]^4 + 6*z1[5]^2*z1[6]^4 + 6*z1[5]^3*z1[6]^4 + 
      4*z1[6]^5 - 6*z1[5]*z1[6]^5 + 2*z1[5]^2*z1[6]^5 + 
      z1[4]^3*(-80 + 2*z1[5]^3 - 76*z1[6] + 52*z1[6]^2 + 
        z1[5]*(89 + 82*z1[6] - 50*z1[6]^2) + 4*z1[5]^2*(-7 - 5*z1[6] + 
          3*z1[6]^2)) - z1[3]^3*(-1 + z1[6])^2*(50 - 55*z1[6] + 16*z1[6]^2 - 
        z1[6]^3 + z1[5]*(-15 + 25*z1[6] - 11*z1[6]^2 + z1[6]^3)) + 
      z1[4]^2*(-293 - 7*z1[6] + 111*z1[6]^2 + 12*z1[6]^3 + 
        z1[5]*(290 + 9*z1[6] - 64*z1[6]^2 - 24*z1[6]^3) + 
        z1[5]^3*(7 - z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]^2*(-86 + 2*z1[6] + 15*z1[6]^2 + 3*z1[6]^3)) - 
      z1[3]^2*(-1 + z1[6])*(-197 + 325*z1[6] - 181*z1[6]^2 + 41*z1[6]^3 - 
        3*z1[6]^4 + z1[5]*(56 - 121*z1[6] + 87*z1[6]^2 - 24*z1[6]^3 + 
          2*z1[6]^4)) + z1[4]*(-105 + 571*z1[6] - 104*z1[6]^2 - 22*z1[6]^3 + 
        13*z1[6]^4 + z1[5]*(99 - 371*z1[6] + 38*z1[6]^2 + 42*z1[6]^3 - 
          33*z1[6]^4) + z1[5]^3*(3 + 2*z1[6] - 6*z1[6]^2 - 2*z1[6]^3 + 
          3*z1[6]^4) + z1[5]^2*(-29 + 47*z1[6] + 28*z1[6]^2 - 24*z1[6]^3 + 
          10*z1[6]^4)) - z1[3]*(144 - 330*z1[6] + 190*z1[6]^2 + 29*z1[6]^3 - 
        55*z1[6]^4 + 12*z1[6]^5 + z1[5]^3*(-1 + z1[6])^3*
         (-3 - 2*z1[6] + 3*z1[6]^2) + z1[5]*(41 - 97*z1[6] + 180*z1[6]^2 - 
          206*z1[6]^3 + 118*z1[6]^4 - 26*z1[6]^5) + 
        z1[5]^2*(-32 + 85*z1[6] - 97*z1[6]^2 + 66*z1[6]^3 - 31*z1[6]^4 + 
          9*z1[6]^5))) - z1[2]^3*(-188 + 169*z1[5] - 38*z1[5]^2 + 3*z1[5]^3 + 
      560*z1[6] - 481*z1[5]*z1[6] + 85*z1[5]^2*z1[6] - 4*z1[5]^3*z1[6] - 
      444*z1[6]^2 + 382*z1[5]*z1[6]^2 - 19*z1[5]^2*z1[6]^2 - 
      4*z1[5]^3*z1[6]^2 + 193*z1[6]^3 - 104*z1[5]*z1[6]^3 - 
      52*z1[5]^2*z1[6]^3 + 8*z1[5]^3*z1[6]^3 - 41*z1[6]^4 + 
      38*z1[5]*z1[6]^4 + 14*z1[5]^2*z1[6]^4 - 3*z1[5]^3*z1[6]^4 + 
      12*z1[6]^5 - 20*z1[5]*z1[6]^5 + 8*z1[5]^2*z1[6]^5 - 5*z1[6]^6 + 
      8*z1[5]*z1[6]^6 - 3*z1[5]^2*z1[6]^6 + 
      z1[4]^5*(-2 + z1[5] + z1[6] - 2*z1[5]*z1[6]) + 
      z1[3]^3*(-1 + z1[6])^3*(-27 + 20*z1[6] - 3*z1[6]^2 + 
        2*z1[5]*(3 - 4*z1[6] + z1[6]^2)) + 
      z1[4]^4*(-7 + 2*z1[5]^3 + 2*z1[6] - 7*z1[6]^2 + 
        4*z1[5]^2*(-5 - 5*z1[6] + 3*z1[6]^2) + 
        z1[5]*(3 - 6*z1[6] + 4*z1[6]^2)) + 
      z1[4]^3*(151 + 226*z1[6] - 29*z1[6]^2 - 48*z1[6]^3 + 
        z1[5]^2*(2 + 79*z1[6] + 11*z1[6]^2 - 9*z1[6]^3) + 
        z1[5]^3*(3 - 5*z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]*(-173 - 242*z1[6] + 22*z1[6]^2 + 47*z1[6]^3)) - 
      z1[4]^2*(-367 + 283*z1[6] + 198*z1[6]^2 - 42*z1[6]^3 + 29*z1[6]^4 + 
        z1[5]*(361 - 263*z1[6] - 114*z1[6]^2 + 21*z1[6]^3 - 32*z1[6]^4) + 
        z1[5]^3*(5 + 2*z1[6] - 6*z1[6]^2 - 2*z1[6]^3 + 3*z1[6]^4) + 
        z1[5]^2*(-81 + 39*z1[6] + 48*z1[6]^2 - 22*z1[6]^3 + 5*z1[6]^4)) + 
      z1[3]^2*(81 - 309*z1[6] + 410*z1[6]^2 - 254*z1[6]^3 + 76*z1[6]^4 - 
        9*z1[6]^5 - z1[5]^2*(-1 + z1[6])^2*(3 + 2*z1[6]) + 
        z1[5]*(-5 + 57*z1[6] - 109*z1[6]^2 + 81*z1[6]^3 - 28*z1[6]^4 + 
          4*z1[6]^5)) + z1[4]*(45 - 466*z1[6] + 132*z1[6]^2 - 25*z1[6]^3 + 
        63*z1[6]^4 - 20*z1[6]^5 + z1[5]^3*z1[6]^2*(-3 + z1[6] + 5*z1[6]^2 - 
          3*z1[6]^3) + z1[5]^2*z1[6]*(8 - 50*z1[6] - 11*z1[6]^2 + 
          29*z1[6]^3 - 13*z1[6]^4) + z1[5]*(-19 + 145*z1[6] + 102*z1[6]^2 + 
          6*z1[6]^3 - 73*z1[6]^4 + 38*z1[6]^5)) + 
      z1[3]*(-73 + 244*z1[6] - 448*z1[6]^2 + 389*z1[6]^3 - 148*z1[6]^4 + 
        10*z1[6]^5 + 5*z1[6]^6 + z1[5]^3*(-1 + z1[6])^3*
         (-3 - 2*z1[6] + 3*z1[6]^2) + z1[5]*(145 - 495*z1[6] + 744*z1[6]^2 - 
          552*z1[6]^3 + 189*z1[6]^4 - 13*z1[6]^5 - 8*z1[6]^6) + 
        z1[5]^2*(-41 + 139*z1[6] - 182*z1[6]^2 + 98*z1[6]^3 - 8*z1[6]^4 - 
          9*z1[6]^5 + 3*z1[6]^6))) + z1[2]^2*(99 + z1[4]^7*(-2 + z1[5]) - 
      40*z1[5] - z1[3]^3*(8 + z1[5]*(-1 + z1[6]) - 3*z1[6])*(-1 + z1[6])^4 - 
      282*z1[6] + 32*z1[5]*z1[6] + 45*z1[5]^2*z1[6] + 131*z1[6]^2 + 
      207*z1[5]*z1[6]^2 - 140*z1[5]^2*z1[6]^2 - 7*z1[6]^3 - 
      224*z1[5]*z1[6]^3 + 121*z1[5]^2*z1[6]^3 + 36*z1[6]^4 - 
      9*z1[5]*z1[6]^4 - 10*z1[5]^2*z1[6]^4 - 28*z1[6]^5 + 58*z1[5]*z1[6]^5 - 
      22*z1[5]^2*z1[6]^5 + 8*z1[6]^6 - 16*z1[5]*z1[6]^6 + 6*z1[5]^2*z1[6]^6 + 
      z1[4]^6*(-13 + z1[5]*(7 - 3*z1[6]) + 3*z1[6]) + 
      z1[4]^5*(-2*z1[5]^3 + 32*(-1 + z1[6]) - 4*z1[5]^2*
         (-5 - 5*z1[6] + 3*z1[6]^2) + z1[5]*(18 - 18*z1[6] + 5*z1[6]^2)) + 
      z1[4]^4*(-106 + 44*z1[6] - 96*z1[6]^2 + 51*z1[6]^3 + 
        z1[5]*(130 + 53*z1[6] + 67*z1[6]^2 - 48*z1[6]^3) + 
        z1[5]^3*(-7 + 5*z1[6] + 5*z1[6]^2 - 3*z1[6]^3) + 
        z1[5]^2*(50 - 41*z1[6] - 35*z1[6]^2 + 9*z1[6]^3)) + 
      z1[4]^3*(-110 - 55*z1[6] - 46*z1[6]^2 + 56*z1[6]^3 + 25*z1[6]^4 + 
        z1[5]*(195 + 77*z1[6] - 51*z1[6]^2 - 27*z1[6]^3 - 28*z1[6]^4) + 
        z1[5]^3*(-5 + 8*z1[6] + 4*z1[6]^2 - 8*z1[6]^3 + 3*z1[6]^4) + 
        z1[5]^2*(13 - 85*z1[6] + 30*z1[6]^2 - 6*z1[6]^3 + 3*z1[6]^4)) + 
      z1[4]^2*(-123 + 279*z1[6] + 111*z1[6]^2 - 9*z1[6]^3 - 13*z1[6]^4 + 
        15*z1[6]^5 + z1[5]^3*z1[6]^2*(3 - z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]^2*(-20 + 39*z1[6] + 26*z1[6]^2 + 13*z1[6]^3 - 27*z1[6]^4 + 
          11*z1[6]^5) - z1[5]*(-146 + 295*z1[6] + 86*z1[6]^2 + 33*z1[6]^3 - 
          62*z1[6]^4 + 32*z1[6]^5)) + z1[3]^2*(-1 + z1[6])*
       (1 - 41*z1[6] + 53*z1[6]^2 - 36*z1[6]^3 + 18*z1[6]^4 - 6*z1[6]^5 + 
        z1[6]^6 + z1[5]^2*(-1 + z1[6])^3*(3 - 4*z1[6] - z1[6]^2 + z1[6]^3) - 
        2*z1[5]*(-8 + 20*z1[6] - 22*z1[6]^2 + 8*z1[6]^3 + 6*z1[6]^4 - 
          5*z1[6]^5 + z1[6]^6)) + z1[4]*(7 + 156*z1[6] - 380*z1[6]^2 + 
        394*z1[6]^3 - 181*z1[6]^4 + 16*z1[6]^5 + 8*z1[6]^6 + 
        z1[5]^3*(-1 + z1[6])^2*z1[6]*(-3 - 2*z1[6] + 3*z1[6]^2) + 
        z1[5]*(-15 + 19*z1[6] + 179*z1[6]^2 - 405*z1[6]^3 + 209*z1[6]^4 - 
          25*z1[6]^5 - 12*z1[6]^6) + z1[5]^2*(3 - 8*z1[6] - 49*z1[6]^2 + 
          106*z1[6]^3 - 37*z1[6]^4 - 5*z1[6]^5 + 4*z1[6]^6)) + 
      z1[3]*(98 - 342*z1[6] + 413*z1[6]^2 - 189*z1[6]^3 + 37*z1[6]^4 - 
        24*z1[6]^5 + 18*z1[6]^6 - 5*z1[6]^7 - z1[5]^2*(-1 + z1[6])^2*
         (-6 - z1[6] + 44*z1[6]^2 - 20*z1[6]^3 - 6*z1[6]^4 + 3*z1[6]^5) + 
        2*z1[5]*(-33 + 116*z1[6] - 107*z1[6]^2 - 14*z1[6]^3 + 42*z1[6]^4 + 
          7*z1[6]^5 - 15*z1[6]^6 + 4*z1[6]^7))) + 
    z1[2]*(22 + z1[4]^8*(4 - 3*z1[5]) + 3*z1[5] - 3*z1[5]^2 + 
      z1[4]^7*(16 + 13*z1[5]*(-1 + z1[6]) - 17*z1[6]) + 
      z1[3]^3*(-1 + z1[6])^5 - 36*z1[6] - 88*z1[5]*z1[6] + 40*z1[5]^2*z1[6] - 
      29*z1[6]^2 + 214*z1[5]*z1[6]^2 - 85*z1[5]^2*z1[6]^2 + 31*z1[6]^3 - 
      150*z1[5]*z1[6]^3 + 56*z1[5]^2*z1[6]^3 + 12*z1[6]^4 - 3*z1[5]*z1[6]^4 + 
      z1[5]^2*z1[6]^4 - 12*z1[6]^5 + 32*z1[5]*z1[6]^5 - 12*z1[5]^2*z1[6]^5 + 
      3*z1[6]^6 - 8*z1[5]*z1[6]^6 + 3*z1[5]^2*z1[6]^6 + 
      z1[4]^6*(98 + 8*z1[5]^2 + 8*z1[6] - 25*z1[6]^2 + 
        z1[5]*(-104 - 30*z1[6] + 23*z1[6]^2)) - z1[3]^2*(-1 + z1[6])^2*
       (-12 + 23*z1[6] - 17*z1[6]^2 - 5*z1[6]^3 + 8*z1[6]^4 - 2*z1[6]^5 + 
        2*z1[5]*(-1 + z1[6])^2*(3 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
      z1[4]^5*(210 - 215*z1[6] - 2*z1[5]^3*z1[6] - 9*z1[6]^2 + 3*z1[6]^3 + 
        2*z1[5]^2*(14 + z1[6]) + z1[5]*(-240 + 171*z1[6] + 41*z1[6]^2 + 
          5*z1[6]^3)) - z1[4]^4*(-30 + 453*z1[6] - 216*z1[6]^2 + 37*z1[6]^3 - 
        24*z1[6]^4 + z1[5]^3*z1[6]*(3 - 3*z1[6] - 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[5]*(53 - 478*z1[6] + 73*z1[6]^2 + 37*z1[6]^3 + 9*z1[6]^4) + 
        z1[5]^2*(-20 + 58*z1[6] + 49*z1[6]^2 - 35*z1[6]^3 + 11*z1[6]^4)) + 
      z1[4]^3*(-126 + 239*z1[6] - 53*z1[6]^2 + 16*z1[6]^3 + 17*z1[6]^4 + 
        3*z1[6]^5 + z1[5]*(137 - 203*z1[6] + 148*z1[6]^2 - 180*z1[6]^3 + 
          56*z1[6]^4 - 17*z1[6]^5) + z1[5]^3*(3 - 4*z1[6] - z1[6]^2 + 
          7*z1[6]^3 - 8*z1[6]^4 + 3*z1[6]^5) + 
        z1[5]^2*(-32 + 60*z1[6] - 74*z1[6]^2 + 69*z1[6]^3 - 28*z1[6]^4 + 
          7*z1[6]^5)) - z1[3]*(-1 + z1[6])*(35 - 61*z1[6] - 11*z1[6]^2 + 
        36*z1[6]^3 + 4*z1[6]^4 - 10*z1[6]^5 + 3*z1[6]^6 + 
        z1[5]^2*(-1 + z1[6])^2*(-3 + 34*z1[6] - 14*z1[6]^2 - 6*z1[6]^3 + 
          3*z1[6]^4) + z1[5]*(-3 - 68*z1[6] + 194*z1[6]^2 - 148*z1[6]^3 + 
          3*z1[6]^4 + 30*z1[6]^5 - 8*z1[6]^6)) + 
      z1[4]^2*(-68 + 457*z1[6] - 530*z1[6]^2 + 340*z1[6]^3 - 125*z1[6]^4 + 
        17*z1[6]^5 + 3*z1[6]^6 + z1[5]^3*(-1 + z1[6])^2*z1[6]*
         (-3 - 2*z1[6] + 3*z1[6]^2) + z1[5]*(40 - 348*z1[6] + 396*z1[6]^2 - 
          335*z1[6]^3 + 168*z1[6]^4 - 35*z1[6]^5 - 4*z1[6]^6) + 
        z1[5]^2*(-3 + 54*z1[6] - 63*z1[6]^2 + 46*z1[6]^3 - 13*z1[6]^4 + 
          z1[6]^5 + z1[6]^6)) + z1[4]*(-8 + 62*z1[6] - 253*z1[6]^2 + 
        213*z1[6]^3 - 68*z1[6]^4 + 32*z1[6]^5 - 17*z1[6]^6 + 5*z1[6]^7 + 
        z1[5]^2*(3 - 37*z1[6] + 63*z1[6]^2 - 73*z1[6]^3 + 57*z1[6]^4 - 
          5*z1[6]^5 - 11*z1[6]^6 + 3*z1[6]^7) - 
        z1[5]*(9 - 74*z1[6] + 43*z1[6]^2 - 32*z1[6]^3 + 44*z1[6]^4 + 
          22*z1[6]^5 - 28*z1[6]^6 + 8*z1[6]^7))) + 
    (1 + z1[3])*z1[4]*(z1[4]^8*(6 - 4*z1[5]) + z1[3]^2*(1 + z1[4])^2*
       (1 + z1[4] - z1[6])^4*(1 + z1[4]*(2 + z1[5]*(-1 + z1[6]) - z1[6]) - 
        z1[6]) + z1[4]^7*(39 - 25*z1[6] + z1[5]*(-26 + 20*z1[6])) + 
      z1[4]^6*(187 + 8*z1[5]^2 - 78*z1[6] - 8*z1[6]^2 + 
        z1[5]*(-156 + 31*z1[6] + 4*z1[6]^2)) + 
      z1[4]^5*(527 - 471*z1[6] - 2*z1[5]^3*z1[6] + 77*z1[6]^2 - 16*z1[6]^3 + 
        3*z1[5]^2*(12 + z1[6]) + z1[5]*(-492 + 306*z1[6] - 20*z1[6]^2 + 
          26*z1[6]^3)) + z1[4]^4*(589 - 1162*z1[6] + 623*z1[6]^2 - 
        191*z1[6]^3 + 38*z1[6]^4 + z1[5]^3*z1[6]*(-5 + 3*z1[6] + 5*z1[6]^2 - 
          3*z1[6]^3) + z1[5]*(-552 + 907*z1[6] - 303*z1[6]^2 + 86*z1[6]^3 - 
          23*z1[6]^4) + z1[5]^2*(48 - 28*z1[6] - 59*z1[6]^2 + 33*z1[6]^3 - 
          10*z1[6]^4)) + z1[4]^3*(161 - 628*z1[6] + 628*z1[6]^2 - 
        279*z1[6]^3 + 69*z1[6]^4 - 2*z1[6]^5 + z1[5]^3*(-1 + z1[6])^3*
         (-3 - 2*z1[6] + 3*z1[6]^2) + z1[5]^2*(-12 + 40*z1[6] - 129*z1[6]^2 + 
          110*z1[6]^3 - 39*z1[6]^4 + 7*z1[6]^5) - 
        z1[5]*(102 - 414*z1[6] + 148*z1[6]^2 + 88*z1[6]^3 - 47*z1[6]^4 + 
          13*z1[6]^5)) + (-1 + z1[6])*(22 - 36*z1[6] - 29*z1[6]^2 + 
        31*z1[6]^3 + 12*z1[6]^4 - 12*z1[6]^5 + 3*z1[6]^6 + 
        z1[5]^2*(-1 + z1[6])^2*(-3 + 34*z1[6] - 14*z1[6]^2 - 6*z1[6]^3 + 
          3*z1[6]^4) + z1[5]*(3 - 88*z1[6] + 214*z1[6]^2 - 150*z1[6]^3 - 
          3*z1[6]^4 + 32*z1[6]^5 - 8*z1[6]^6)) + 
      z1[4]^2*(-127 + 449*z1[6] - 430*z1[6]^2 + 186*z1[6]^3 - 40*z1[6]^4 - 
        3*z1[6]^5 + 3*z1[6]^6 + z1[5]^3*(-1 + z1[6])^3*(-3 - 2*z1[6] + 
          3*z1[6]^2) + z1[5]*(144 - 479*z1[6] + 619*z1[6]^2 - 422*z1[6]^3 + 
          151*z1[6]^4 - 17*z1[6]^5 - 4*z1[6]^6) + 
        z1[5]^2*(-38 + 138*z1[6] - 166*z1[6]^2 + 74*z1[6]^3 - 6*z1[6]^4 - 
          3*z1[6]^5 + z1[6]^6)) + z1[4]*(-91 + 406*z1[6] - 489*z1[6]^2 + 
        205*z1[6]^3 - 31*z1[6]^4 + 20*z1[6]^5 - 15*z1[6]^6 + 4*z1[6]^7 + 
        z1[5]^2*(-1 + z1[6])^2*(-3 - 5*z1[6] + 40*z1[6]^2 - 15*z1[6]^3 - 
          5*z1[6]^4 + 2*z1[6]^5) + z1[5]*(49 - 201*z1[6] + 193*z1[6]^2 + 
          15*z1[6]^3 - 56*z1[6]^4 - 18*z1[6]^5 + 24*z1[6]^6 - 6*z1[6]^7)) + 
      z1[3]*(-(z1[4]^8*(-2 + z1[5])) + z1[4]^7*(21 - 9*z1[6] + 
          z1[5]*(-11 + 8*z1[6])) + z1[4]^6*(86 - 88*z1[6] + 21*z1[6]^2 + 
          z1[5]*(-45 + 61*z1[6] - 23*z1[6]^2)) + (-1 + z1[6])^2*
         (-13 + 25*z1[6] - 18*z1[6]^2 - 5*z1[6]^3 + 8*z1[6]^4 - 2*z1[6]^5 + 
          2*z1[5]*(-1 + z1[6])^2*(3 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
        z1[4]^5*(z1[5]^2*z1[6] - 5*(-51 + 69*z1[6] - 32*z1[6]^2 + 
            5*z1[6]^3) + z1[5]*(-163 + 213*z1[6] - 120*z1[6]^2 + 
            27*z1[6]^3)) + z1[4]^4*(404 - 727*z1[6] + 506*z1[6]^2 - 
          157*z1[6]^3 + 18*z1[6]^4 + z1[5]^2*z1[6]*(20 - 10*z1[6] - 
            2*z1[6]^2 + z1[6]^3) + z1[5]*(-279 + 422*z1[6] - 292*z1[6]^2 + 
            113*z1[6]^3 - 18*z1[6]^4)) + z1[4]^3*(-1 + z1[6])*
         (-307 + 472*z1[6] - 286*z1[6]^2 + 75*z1[6]^3 - 6*z1[6]^4 + 
          2*z1[5]^2*z1[6]*(-5 + 3*z1[6]) + z1[5]*(201 - 233*z1[6] + 
            133*z1[6]^2 - 46*z1[6]^3 + 5*z1[6]^4)) + 
        z1[4]^2*(94 - 378*z1[6] + 540*z1[6]^2 - 365*z1[6]^3 + 119*z1[6]^4 - 
          15*z1[6]^5 - z1[5]^2*(-1 + z1[6])^2*(3 + 2*z1[6]) + 
          z1[5]*(-39 + 151*z1[6] - 207*z1[6]^2 + 135*z1[6]^3 - 48*z1[6]^4 + 
            8*z1[6]^5)) - z1[4]*(-1 + z1[6])*(-7 - 29*z1[6] + 56*z1[6]^2 - 
          46*z1[6]^3 + 21*z1[6]^4 - 6*z1[6]^5 + z1[6]^6 + 
          z1[5]^2*(-1 + z1[6])^3*(3 - 4*z1[6] - z1[6]^2 + z1[6]^3) + 
          z1[5]*(17 - 42*z1[6] + 44*z1[6]^2 - 14*z1[6]^3 - 13*z1[6]^4 + 
            10*z1[6]^5 - 2*z1[6]^6)))), 
  y[179] -> z1[2]^6*z1[3]^3*(2 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^3 - 
    z1[2]^5*z1[3]^2*(-1 + z1[6])^3*((11 + 4*z1[5]*(-1 + z1[6]) - 8*z1[6])*
       (-1 + z1[6]) + z1[3]*(-13 + 15*z1[6] - 4*z1[6]^2 + 
        2*z1[5]*(3 - 5*z1[6] + 2*z1[6]^2))) - z1[2]^3*(-1 + z1[6])^2*
     (z1[4]*(-4*z1[4]^4 + z1[4]^3*(-9 + z1[5])*(-1 + z1[6]) + 
        z1[4]^2*(16 + 3*z1[5]*(-1 + z1[6]) - 15*z1[6])*(-1 + z1[6]) + 
        z1[4]*(25 + 6*z1[5]*(-1 + z1[6]) - 22*z1[6])*(-1 + z1[6])^2 + 
        2*(18 + 5*z1[5]*(-1 + z1[6]) - 15*z1[6])*(-1 + z1[6])^3) + 
      z1[3]*(-1 + z1[6])^3*(-274 + 335*z1[6] - 88*z1[6]^2 + 
        4*z1[5]*(20 - 29*z1[6] + 9*z1[6]^2)) + z1[3]^3*(-1 + z1[6])^2*
       (55 - 80*z1[6] + 34*z1[6]^2 - 4*z1[6]^3 + 
        4*z1[5]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3)) + 
      z1[3]^2*(-1 + z1[6])^2*(233 - 405*z1[6] + 213*z1[6]^2 - 32*z1[6]^3 + 
        4*z1[5]*(-20 + 42*z1[6] - 27*z1[6]^2 + 5*z1[6]^3))) + 
    z1[2]^4*z1[3]*(-1 + z1[6])^3*(2*(18 + 5*z1[5]*(-1 + z1[6]) - 15*z1[6])*
       (-1 + z1[6])^2 + z1[3]*(-1 + z1[6])*(-78 + 97*z1[6] - 28*z1[6]^2 + 
        4*z1[5]*(7 - 11*z1[6] + 4*z1[6]^2)) + 
      z1[3]^2*(36 - 65*z1[6] + 36*z1[6]^2 - 6*z1[6]^3 + 
        z1[5]*(-15 + 35*z1[6] - 26*z1[6]^2 + 6*z1[6]^3))) + 
    z1[2]^2*(-1 + z1[6])*(z1[3]^3*(-1 + z1[6])^4*(50 - 55*z1[6] + 
        16*z1[6]^2 - z1[6]^3 + z1[5]*(-15 + 25*z1[6] - 11*z1[6]^2 + 
          z1[6]^3)) + z1[3]^2*(-1 + z1[6])^3*(-380 + 842*z1[6] - 
        624*z1[6]^2 + 171*z1[6]^3 - 12*z1[6]^4 + 
        4*z1[5]*(30 - 78*z1[6] + 69*z1[6]^2 - 23*z1[6]^3 + 2*z1[6]^4)) + 
      z1[3]*(-1 + z1[6])*(-888 - 4*z1[5]^2*(-1 + z1[6])^2 + 4000*z1[6] - 
        7325*z1[6]^2 + 6839*z1[6]^3 - 3351*z1[6]^4 + 781*z1[6]^5 - 
        60*z1[6]^6 + 4*z1[5]*(68 - 315*z1[6] + 605*z1[6]^2 - 602*z1[6]^3 + 
          318*z1[6]^4 - 81*z1[6]^5 + 7*z1[6]^6)) + 
      z1[4]*(-4*z1[4]^5*(-3 + z1[6]) + z1[4]^4*(40 + z1[5]*(-4 + z1[6]) - 
          9*z1[6])*(-1 + z1[6]) + z1[4]^2*(-1 + z1[6])^2*
         (-131 + 142*z1[6] - 22*z1[6]^2 + 6*z1[5]*(5 - 6*z1[6] + z1[6]^2)) + 
        z1[4]^3*(-1 + z1[6])*(-79 + 91*z1[6] - 15*z1[6]^2 + 
          z1[5]*(14 - 17*z1[6] + 3*z1[6]^2)) + 2*z1[4]*(-1 + z1[6])^3*
         (-98 + 101*z1[6] - 15*z1[6]^2 + z1[5]*(26 - 31*z1[6] + 5*z1[6]^2)) + 
        (-1 + z1[6])^4*(-274 + 335*z1[6] - 88*z1[6]^2 + 
          4*z1[5]*(20 - 29*z1[6] + 9*z1[6]^2)))) - 
    z1[4]^2*(4*z1[4]^6*z1[5]^2 + z1[3]^4*z1[4]^2*(1 + z1[4] - z1[6])*
       (-1 + z1[6])^3 + z1[4]^5*(-106 - z1[5]^3*(-1 + z1[6]) + 9*z1[6] + 
        z1[5]*(98 + 3*z1[6]) + z1[5]^2*(-17 + 9*z1[6])) + 
      z1[4]^4*(49 - 57*z1[6] + 57*z1[6]^2 + z1[5]*(84 - 45*z1[6] - 
          7*z1[6]^2) + z1[5]^3*(-5 + 8*z1[6] - 3*z1[6]^2) - 
        10*z1[5]^2*(-1 + z1[6]^2)) + z1[4]^3*(-138 - 6*z1[5]^2*(-1 + z1[6]) + 
        429*z1[6] - 340*z1[6]^2 + 73*z1[6]^3 + 
        z1[5]*(112 - 149*z1[6] + 71*z1[6]^2 - 18*z1[6]^3)) + 
      z1[4]^2*(352 - 4*z1[5]^2*(-1 + z1[6]) - 995*z1[6] + 1134*z1[6]^2 - 
        581*z1[6]^3 + 106*z1[6]^4 + z1[5]*(-50 + 211*z1[6] - 294*z1[6]^2 + 
          165*z1[6]^3 - 32*z1[6]^4)) - z1[4]*(-1 + z1[6])*
       (-361 + 4*z1[5]^2*(-1 + z1[6]) + 1082*z1[6] - 1038*z1[6]^2 + 
        224*z1[6]^3 + 155*z1[6]^4 - 60*z1[6]^5 + 
        4*z1[5]*(28 - 76*z1[6] + 71*z1[6]^2 - 9*z1[6]^3 - 19*z1[6]^4 + 
          7*z1[6]^5)) + (-1 + z1[6])*(-888 - 4*z1[5]^2*(-1 + z1[6])^2 + 
        4000*z1[6] - 7325*z1[6]^2 + 6839*z1[6]^3 - 3351*z1[6]^4 + 
        781*z1[6]^5 - 60*z1[6]^6 + 4*z1[5]*(68 - 315*z1[6] + 605*z1[6]^2 - 
          602*z1[6]^3 + 318*z1[6]^4 - 81*z1[6]^5 + 7*z1[6]^6)) + 
      z1[3]^3*z1[4]^2*((-1 + z1[6])*(-36 + (22 + 5*z1[5])*z1[6] + 
          (11 - 8*z1[5])*z1[6]^2 + (-2 + 3*z1[5])*z1[6]^3) + 
        z1[4]^2*(45 - 15*z1[6] + 9*z1[6]^2 + z1[5]*(3 - 11*z1[6] + 
            6*z1[6]^2)) + z1[4]*(74 - 66*z1[6] + 2*z1[6]^2 - 5*z1[6]^3 + 
          z1[5]*(4 - 22*z1[6] + 28*z1[6]^2 - 10*z1[6]^3))) - 
      z1[3]*(z1[4]^6*(-5 + z1[5])*z1[5]^2 + 
        z1[4]^5*(16 + z1[5]^2*(8 - 5*z1[6]) + 2*z1[5]^3*(-1 + z1[6]) - 
          6*z1[6] - 2*z1[5]*(3 + 2*z1[6])) + z1[4]^4*(-475 + 120*z1[6] + 
          z1[5]^3*(5 - 3*z1[6])*z1[6] - 89*z1[6]^2 + 
          z1[5]*(219 + 53*z1[6] - 4*z1[6]^2) + z1[5]^2*(-42 - 34*z1[6] + 
            22*z1[6]^2)) + z1[4]*(52 - 159*z1[6] + 80*z1[6]^2 + 259*z1[6]^3 - 
          356*z1[6]^4 + 160*z1[6]^5 - 24*z1[6]^6 + 4*z1[5]*(-1 + z1[6])^3*
           (5 + 4*z1[6] - 12*z1[6]^2 + 4*z1[6]^3)) + 
        z1[4]^3*(-242 + 277*z1[6] + 146*z1[6]^2 + 31*z1[6]^3 - 
          2*z1[5]^2*(5 - 8*z1[6] - 7*z1[6]^2 + 6*z1[6]^3) + 
          2*z1[5]*(14 - 12*z1[6] - 71*z1[6]^2 + 21*z1[6]^3)) - 
        (-1 + z1[6])^3*(-380 + 842*z1[6] - 624*z1[6]^2 + 171*z1[6]^3 - 
          12*z1[6]^4 + 4*z1[5]*(30 - 78*z1[6] + 69*z1[6]^2 - 23*z1[6]^3 + 
            2*z1[6]^4)) + z1[4]^2*(-337 + 771*z1[6] - 716*z1[6]^2 + 
          309*z1[6]^3 - 105*z1[6]^4 + 12*z1[6]^5 + 
          z1[5]*(53 - 143*z1[6] + 200*z1[6]^2 - 122*z1[6]^3 + 38*z1[6]^4 - 
            8*z1[6]^5))) + z1[3]^2*(z1[4]^6*z1[5]^2 + 
        z1[4]^5*(-2 + z1[5]^2*(-1 + z1[6]) + z1[6] + z1[5]*z1[6]) - 
        z1[4]*(-1 + z1[6])*(25 - 47*z1[6] + 73*z1[6]^2 - 64*z1[6]^3 + 
          24*z1[6]^4 - 3*z1[6]^5 + z1[5]*(-1 + z1[6])^3*(5 - 10*z1[6] + 
            3*z1[6]^2)) + z1[4]^4*(294 - 93*z1[6] + 55*z1[6]^2 + 
          z1[5]^2*(-5 + 20*z1[6] - 11*z1[6]^2) + z1[5]*(-74 - 37*z1[6] + 
            19*z1[6]^2)) + (-1 + z1[6])^4*(50 - 55*z1[6] + 16*z1[6]^2 - 
          z1[6]^3 + z1[5]*(-15 + 25*z1[6] - 11*z1[6]^2 + z1[6]^3)) + 
        z1[4]^3*(342 - 405*z1[6] + 38*z1[6]^2 - 52*z1[6]^3 + z1[6]^4 + 
          2*z1[5]^2*z1[6]*(5 - 8*z1[6] + 3*z1[6]^2) - 
          z1[5]*(75 - 2*z1[6] - 109*z1[6]^2 + 39*z1[6]^3 + z1[6]^4)) + 
        z1[4]^2*(160 - 403*z1[6] + 282*z1[6]^2 - 73*z1[6]^3 + 35*z1[6]^4 - 
          3*z1[6]^5 + z1[5]*(-15 + 43*z1[6] - 33*z1[6]^2 + 6*z1[6]^3 - 
            4*z1[6]^4 + 3*z1[6]^5)))) + z1[2]*z1[4]*
     (z1[3]^4*z1[4]^2*(1 + z1[4] - z1[6])*(-1 + z1[6])^3 - 
      4*z1[4]^6*(-2 + z1[5]^2*(-1 + z1[6]) + z1[6]) + 
      z1[4]^5*(-137 + z1[5]^3*(-1 + z1[6])^2 + 155*z1[6] - 18*z1[6]^2 + 
        z1[5]^2*(-17 + 26*z1[6] - 9*z1[6]^2) + 
        z1[5]*(101 - 99*z1[6] - 2*z1[6]^2)) + z1[4]^4*(-1 + z1[6])*
       (-112 + 133*z1[6] - 72*z1[6]^2 + 10*z1[5]^2*(-1 + z1[6]^2) + 
        z1[5]^3*(5 - 8*z1[6] + 3*z1[6]^2) + z1[5]*(-73 + 31*z1[6] + 
          10*z1[6]^2)) + z1[4]^3*(-1 + z1[6])*(244 + 6*z1[5]^2*(-1 + z1[6]) - 
        655*z1[6] + 482*z1[6]^2 - 95*z1[6]^3 + 
        z1[5]*(-136 + 203*z1[6] - 107*z1[6]^2 + 24*z1[6]^3)) + 
      z1[4]^2*(-1 + z1[6])*(-512 + 4*z1[5]^2*(-1 + z1[6]) + 1487*z1[6] - 
        1668*z1[6]^2 + 813*z1[6]^3 - 136*z1[6]^4 + 
        z1[5]*(92 - 347*z1[6] + 450*z1[6]^2 - 237*z1[6]^3 + 42*z1[6]^4)) + 
      z1[4]*(-1 + z1[6])^2*(-635 + 4*z1[5]^2*(-1 + z1[6]) + 1965*z1[6] - 
        2070*z1[6]^2 + 735*z1[6]^3 + 67*z1[6]^4 - 60*z1[6]^5 + 
        4*z1[5]*(48 - 145*z1[6] + 158*z1[6]^2 - 56*z1[6]^3 - 10*z1[6]^4 + 
          7*z1[6]^5)) + (-1 + z1[6])^2*(888 + 4*z1[5]^2*(-1 + z1[6])^2 - 
        4000*z1[6] + 7325*z1[6]^2 - 6839*z1[6]^3 + 3351*z1[6]^4 - 
        781*z1[6]^5 + 60*z1[6]^6 - 4*z1[5]*(68 - 315*z1[6] + 605*z1[6]^2 - 
          602*z1[6]^3 + 318*z1[6]^4 - 81*z1[6]^5 + 7*z1[6]^6)) + 
      z1[3]^3*(-((-1 + z1[6])^5*(50 - 55*z1[6] + 16*z1[6]^2 - z1[6]^3 + 
           z1[5]*(-15 + 25*z1[6] - 11*z1[6]^2 + z1[6]^3))) + 
        z1[4]*(-1 + z1[6])^4*(55 - 80*z1[6] + 34*z1[6]^2 - 4*z1[6]^3 + 
          4*z1[5]*(-5 + 10*z1[6] - 6*z1[6]^2 + z1[6]^3)) + 
        z1[4]^4*(47 - 22*z1[6] + 18*z1[6]^2 - 5*z1[6]^3 + z1[6]^4 - 
          z1[5]*(-2 + 7*z1[6] - 4*z1[6]^3 + z1[6]^4)) + 
        z1[4]^3*(87 - 120*z1[6] + 90*z1[6]^2 - 75*z1[6]^3 + 27*z1[6]^4 - 
          4*z1[6]^5 + z1[5]*(-2 + 6*z1[6] - 24*z1[6]^2 + 38*z1[6]^3 - 
            22*z1[6]^4 + 4*z1[6]^5)) - z1[4]^2*(-1 + z1[6])*
         (72 - 160*z1[6] + 193*z1[6]^2 - 142*z1[6]^3 + 48*z1[6]^4 - 
          6*z1[6]^5 + z1[5]*(-15 + 60*z1[6] - 103*z1[6]^2 + 90*z1[6]^3 - 
            38*z1[6]^4 + 6*z1[6]^5))) + 
      z1[3]^2*(z1[4]^6*(-4 + 4*z1[5] + z1[5]^2) - 
        z1[4]^5*(90 + z1[5]^2 - 48*z1[6] + z1[5]*(-88 + 45*z1[6])) + 
        z1[4]^4*(90 - 5*z1[5]^2 + 123*z1[6] - 2*z1[6]^2 + 
          z1[5]*(130 - 233*z1[6] + 65*z1[6]^2)) + z1[4]*(-1 + z1[6])*
         (-258 + 1211*z1[6] - 2425*z1[6]^2 + 2505*z1[6]^3 - 1380*z1[6]^4 + 
          378*z1[6]^5 - 39*z1[6]^6 + z1[5]*(-1 + z1[6])^3*(-85 + 203*z1[6] - 
            141*z1[6]^2 + 27*z1[6]^3)) - (-1 + z1[6])^4*(-430 + 947*z1[6] - 
          695*z1[6]^2 + 188*z1[6]^3 - 13*z1[6]^4 + 
          z1[5]*(135 - 352*z1[6] + 312*z1[6]^2 - 104*z1[6]^3 + 9*z1[6]^4)) + 
        z1[4]^3*(193 - 140*z1[6] + 16*z1[6]^2 - 162*z1[6]^3 + 69*z1[6]^4 - 
          13*z1[6]^5 + z1[5]*(81 - 242*z1[6] + 162*z1[6]^2 + 25*z1[6]^3 - 
            41*z1[6]^4 + 9*z1[6]^5)) + z1[4]^2*(198 - 721*z1[6] + 
          1243*z1[6]^2 - 1349*z1[6]^3 + 883*z1[6]^4 - 290*z1[6]^5 + 
          39*z1[6]^6 + z1[5]*(-3 + 115*z1[6] - 400*z1[6]^2 + 591*z1[6]^3 - 
            450*z1[6]^4 + 174*z1[6]^5 - 27*z1[6]^6))) - 
      z1[3]*(z1[4]^6*(88 - 96*z1[5] + 3*z1[5]^2 + z1[5]^3) - 
        2*z1[4]^5*(-242 - 22*z1[5]^2 + z1[5]^3 + z1[5]*(255 - 81*z1[6]) + 
          88*z1[6]) + z1[4]^4*(189 + 6*z1[5]^2 - 448*z1[6] + 24*z1[6]^2 + 
          z1[5]*(-493 + 600*z1[6] - 102*z1[6]^2)) + 
        z1[4]*(-222 + 1707*z1[6] - 5326*z1[6]^2 + 8818*z1[6]^3 - 
          8334*z1[6]^4 + 4485*z1[6]^5 - 1268*z1[6]^6 + 144*z1[6]^7 - 
          4*z1[5]*(-1 + z1[6])^4*(-15 + 73*z1[6] - 72*z1[6]^2 + 
            18*z1[6]^3)) + 2*z1[4]^3*(41 - 221*z1[6] + 211*z1[6]^2 - 
          32*z1[6]^3 + z1[5]^2*(5 + 2*z1[6] - 8*z1[6]^2 + 3*z1[6]^3) + 
          z1[5]*(-158 + 286*z1[6] - 157*z1[6]^2 + 26*z1[6]^3)) + 
        (-1 + z1[6])^2*(-1268 - 4*z1[5]^2*(-1 + z1[6])^2 + 5602*z1[6] - 
          10013*z1[6]^2 + 9100*z1[6]^3 - 4329*z1[6]^4 + 976*z1[6]^5 - 
          72*z1[6]^6 + 4*z1[5]*(98 - 453*z1[6] + 860*z1[6]^2 - 841*z1[6]^3 + 
            435*z1[6]^4 - 108*z1[6]^5 + 9*z1[6]^6)) + 
        z1[4]^2*(-333 + 963*z1[6] - 1497*z1[6]^2 + 1585*z1[6]^3 - 
          1084*z1[6]^4 + 424*z1[6]^5 - 72*z1[6]^6 + 
          z1[5]*(23 - 128*z1[6] + 394*z1[6]^2 - 572*z1[6]^3 + 447*z1[6]^4 - 
            192*z1[6]^5 + 36*z1[6]^6)))), 
  y[180] -> z1[2] - z1[2]*z1[3]*(-3 + z1[5]) - z1[2]^2*z1[3]*(-1 + z1[5]) - 
    (1 + z1[3])*(z1[4] - z1[6]), y[181] -> z1[2]*(3 - 4*z1[6]) + 
    (-1 + z1[6])*z1[6], y[182] -> z1[2]*(1 - 3*z1[6]) + z1[6]*(-2 + 3*z1[6]), 
  y[183] -> -(z1[2]^3*z1[3]*((2 + 3*z1[3])*z1[4] + 
       (-1 + z1[3]*(z1[5]*(-1 + z1[6]) - z1[6]))*(-1 + z1[6]))) + 
    z1[2]^4*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6]) - 
    z1[3]*(z1[2]*(-1 + z1[3]*(-3 + z1[5])) + z1[2]^2*z1[3]*(-1 + z1[5]) + 
      (1 + z1[3])*(z1[4] - z1[6]))*(z1[2] - 2*z1[6])*(-1 + z1[6])^2 + 
    z1[3]*(1 + z1[3])*(z1[4] - z1[6])*(-1 + z1[6])*z1[6]^2 + 
    z1[2]^2*((1 + 4*z1[3] + 3*z1[3]^2)*z1[4]^2 - (1 + 3*z1[3] + 2*z1[3]^2)*
       z1[4]*(-1 + z1[6]) + z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])*z1[6]) - z1[2]*((1 + z1[3])^2*z1[4]^3 - 
      (1 + z1[3])^2*z1[4]^2*(-1 + z1[6]) + z1[3]*(1 + z1[3])*z1[4]*
       (-1 + z1[6])*z1[6] - z1[3]^2*(-2 + z1[5])*(-1 + z1[6])*z1[6]^2), 
  y[184] -> z1[2]^5*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) - z1[2]^4*z1[3]*(2*z1[4]^2 + 
      z1[3]*(4*z1[4]^2 - 8*z1[4]*(-1 + z1[6]) - 
        (-1 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2) - 
      4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + z1[3]*(1 + z1[3])*
     (z1[4] - z1[6])*(-1 + z1[6])^2*z1[6]^3 + 
    z1[2]^3*((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^3 - 2*(1 + 6*z1[3] + 6*z1[3]^2)*
       z1[4]^2*(-1 + z1[6]) + (1 + 5*z1[3] + 5*z1[3]^2)*z1[4]*
       (-1 + z1[6])^2 - z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])^2*z1[6]) + z1[2]^2*(-2*(1 + 3*z1[3] + 2*z1[3]^2)*
       z1[4]^4 + 4*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^3*(-1 + z1[6]) - 
      2*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^2*(-1 + z1[6])^2 + 
      z1[3]*(1 + z1[3])*z1[4]*(-1 + z1[6])^2*z1[6] + 
      z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2*z1[6]^2) + 
    z1[2]*((1 + z1[3])^2*z1[4]^5 - 2*(1 + z1[3])^2*z1[4]^4*(-1 + z1[6]) + 
      (1 + z1[3])^2*z1[4]^3*(-1 + z1[6])^2 - z1[3]*(1 + z1[3])*z1[4]*
       (-1 + z1[6])^2*z1[6]^2 + z1[3]^2*(-2 + z1[5])*(-1 + z1[6])^2*z1[6]^3), 
  y[185] -> -1 - z1[4] + z1[6] + z1[3]*(-2 - z1[4] + z1[6]), 
  y[186] -> -1 + z1[2] - z1[3], y[187] -> 1 + z1[3] + z1[2]*z1[3], 
  y[188] -> 1 + z1[4]^(-1), y[189] -> 36 - 36*z1[2] - 355*z1[3]*(-1 + z1[6]), 
  y[190] -> 1 + z1[4] + z1[3]*(2 + z1[4] - z1[6]) - z1[6], 
  y[191] -> -2 + z1[2] - 3*z1[3] - z1[3]^2, 
  y[192] -> -1 + 2*z1[3]*(-1 + z1[5]) - 2*z1[2]*(1 + z1[3])*(-1 + z1[5]) + 
    3*z1[5], y[193] -> 3 + 2*z1[3], 
  y[194] -> 2*z1[2]^2*z1[3] + 2*(1 + z1[3]) - z1[2]*(1 + 2*z1[3]), 
  y[195] -> -1 + z1[5] + z1[6], y[196] -> -2 - z1[4] - z1[5] + z1[2]*z1[5] - 
    z1[3]*(1 + 2*z1[4] + 4*z1[5] - 2*z1[6]) + z1[6] + 
    z1[3]^2*(-z1[4] - 2*z1[5] + z1[6]), 
  y[197] -> -2 + z1[2]*(1 + z1[6]) - z1[3]^2*(-1 + 2*z1[5] + z1[6]) - 
    z1[3]*(3*z1[5] + 2*z1[6]), y[198] -> -((-2 + z1[2])*z1[5]) - 
    2*(-1 + z1[2])*z1[6] + 2*z1[3]*(-1 + z1[2]^2*(-1 + z1[5]) + z1[5] + 
      z1[6] - z1[2]*(-1 + z1[5] + z1[6])), 
  y[199] -> -1 - 4*z1[2]*(1 + z1[3])*(-1 + z1[5]) + 6*z1[5] + 
    z1[3]*(-6 + 4*z1[5]), y[200] -> -6 + z1[6] - 
    z1[3]^2*(-1 + 4*z1[5] + z1[6]) + z1[2]*(3 + 2*z1[6]) - 
    z1[3]*(3 + 6*z1[5] + 2*z1[6]), y[201] -> -7 + z1[2] - 3*z1[4] + 
    2*(-1 + z1[2] - 4*z1[3] - 2*z1[3]^2)*z1[5] + 3*z1[6] + 
    z1[3]^2*(-2 - 3*z1[4] + 3*z1[6]) + z1[3]*(-7 - 6*z1[4] + 6*z1[6]), 
  y[202] -> z1[3]*z1[4]*(1 + z1[4])*(z1[4] + z1[3]*(1 + z1[4]))*z1[5] + 
    (-z1[4] - z1[3]*(1 + z1[4]))*((1 + z1[3])*z1[4]^2 - 
      (1 + z1[3])*z1[4]*(-1 + z1[6]) - z1[3]*z1[6]), 
  y[203] -> (1 + z1[3])^2*z1[4]^2 + z1[2]^2*z1[3]^2*
     (1 + z1[4]*(-1 + z1[5])) - (-1 + z1[3] + z1[3]^2)*z1[4]*z1[6] + 
    z1[6]*(1 + z1[3] + z1[6]) + z1[2]*z1[3]*((1 + z1[3])*z1[4]*(-3 + z1[5]) + 
      z1[3]*z1[6]), y[204] -> 2 + 4*z1[2]^2*z1[3]*(-1 + z1[5]) + 4*z1[5] + 
    3*z1[6] + z1[3]*(-5 + 4*z1[5] + 5*z1[6]) - 
    z1[2]*(1 + 2*z1[5] + 4*z1[6] + z1[3]*(-5 + 4*z1[5] + 5*z1[6])), 
  y[205] -> z1[2] + z1[2]*z1[3] + z1[2]^2*z1[3] - z1[4] + z1[2]*z1[4] - 
    z1[3]*z1[4] + z1[2]^2*z1[3]*z1[4] - z1[4]^2 - z1[3]*z1[4]^2 - 
    z1[2]*z1[3]*z1[4]^2 - z1[2]*z1[3]*z1[6] - z1[2]^2*z1[3]*z1[6] + 
    z1[4]*z1[6] + z1[2]*z1[4]*z1[6] + z1[3]*z1[4]*z1[6] + 
    z1[2]*z1[3]*z1[4]*z1[6], y[206] -> z1[2]^2*z1[3]*z1[6]^2 + 
    (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*(1 + 2*z1[4] + z1[3]*(1 + z1[4]) + 
      z1[6]) - z1[2]*(1 + z1[4]^3 + z1[3]^2*(1 + z1[4])*(1 + z1[4] - z1[6]) + 
      z1[6] + z1[4]^2*(3 + z1[6]) + z1[4]*(3 + 2*z1[6] + z1[6]^2) + 
      z1[3]*(2 + 3*z1[4]^2 - z1[6]^2 + z1[4]*(5 - z1[6] + z1[6]^2))), 
  y[207] -> z1[4]^5 + z1[4]^4*(3 - 3*z1[6] + z1[2]*(-2 + 3*z1[6])) + 
    z1[4]^3*(3 + z1[2]^2*(1 - 3*z1[6]) - 6*z1[6] - 12*z1[6]^2 + 
      z1[2]*(-3 + 6*z1[6] + 6*z1[6]^2)) + 
    z1[6]^3*(z1[2]^2*(2 - 7*z1[6]) + z1[2]*(-2 - 8*z1[6] + 17*z1[6]^2) + 
      2*(3 + 5*z1[6] - 5*z1[6]^2 - 5*z1[6]^3)) + 
    z1[4]*z1[6]^2*(-(z1[2]^2*(5 + 6*z1[6])) + 
      z1[2]*(11 + 10*z1[6] + 7*z1[6]^2) + 2*(-9 - 7*z1[6] - 14*z1[6]^2 + 
        5*z1[6]^3)) + z1[4]^2*(1 - 3*z1[6] - 30*z1[6]^2 - 12*z1[6]^3 + 
      z1[2]^2*(1 - 3*z1[6] - 6*z1[6]^2) + z1[2]*(-1 + 3*z1[6] + 17*z1[6]^2 + 
        6*z1[6]^3)) + z1[3]^2*(z1[4]^5 + z1[4]^4*(4 + 3*z1[2]*(-1 + z1[6]) - 
        3*z1[6]) + (1 - z1[2] + z1[2]^2 - z1[2]^3 + z1[2]^4)*z1[6]*
       (-1 + 2*z1[6]) + z1[4]^3*(z1[2]^2*(3 - 9*z1[6]) + 
        2*(3 - 5*z1[6] + z1[6]^2) - 2*z1[2]*(3 - 5*z1[6] + z1[6]^2)) + 
      z1[4]^2*(4 - 12*z1[6] + 6*z1[6]^2 + z1[2]^3*(-1 + 9*z1[6]) - 
        2*z1[2]*(2 - 6*z1[6] + 3*z1[6]^2) + 2*z1[2]^2*(2 - 6*z1[6] + 
          3*z1[6]^2)) - z1[4]*(-1 + 6*z1[6] + 3*z1[2]^4*z1[6] - 6*z1[6]^2 + 
        z1[2]^2*(-1 + 6*z1[6] - 6*z1[6]^2) + 
        z1[2]*(1 - 6*z1[6] + 6*z1[6]^2) + z1[2]^3*(1 - 6*z1[6] + 
          6*z1[6]^2))) + z1[3]*(2*z1[4]^5 - 
      z1[4]^3*(-9 + z1[2]*(9 - 16*z1[6]) + 16*z1[6] + z1[6]^2 + 
        4*z1[2]^2*(-1 + 3*z1[6])) + z1[4]^4*(7 - 6*z1[6] + 
        z1[2]*(-5 + 6*z1[6])) + z1[6]^3*(4 + z1[2]^3 + 
        z1[2]^2*(5 - 3*z1[6]) + 4*z1[6] + z1[6]^2 - z1[6]^3 + 
        z1[2]*(-2 - 6*z1[6] + 3*z1[6]^2)) + 
      z1[4]^2*(5 + z1[2]^2*(5 - 14*z1[6]) - 14*z1[6] - 4*z1[6]^2 + z1[6]^3 - 
        z1[6]^4 + z1[2]^3*(-1 + 6*z1[6]) + z1[2]*(-5 + 14*z1[6] + 2*z1[6]^2 + 
          z1[6]^3)) + z1[4]*(1 - 4*z1[6] - 3*z1[6]^2 + 2*z1[6]^3 - 
        6*z1[6]^4 + 2*z1[6]^5 + z1[2]^3*(-1 + 4*z1[6]) - 
        z1[2]^2*(-1 + 4*z1[6] + z1[6]^2 + 2*z1[6]^3) + 
        z1[2]*(-1 + 4*z1[6] + 2*z1[6]^2 + 2*z1[6]^3))) + 
    z1[5]*(-(z1[3]^2*z1[4]*(z1[2]^4 + (1 + z1[4])^3 - z1[2]*(1 + z1[4])^3 - 
         z1[2]^3*(1 + 3*z1[4]) + z1[2]^2*(1 + 3*z1[4] + 3*z1[4]^2))*
        (1 + z1[4] - 2*z1[6])) + z1[6]^2*(-((-3 + z1[2])*z1[4]^3) + 
        z1[4]^2*(9 + z1[2]^2 + 6*z1[6] - 2*z1[2]*(2 + z1[6])) + 
        z1[4]*(6 + 12*z1[6] + 14*z1[6]^2 - 6*z1[6]^3 - 
          3*z1[2]*(1 + z1[6])^2 + z1[2]^2*(1 + 2*z1[6])) + 
        z1[6]^2*(2 + 3*z1[2]^2 + 16*z1[6] + 6*z1[6]^2 - 
          z1[2]*(2 + 9*z1[6]))) + z1[3]*((-1 + z1[2])*z1[4]^5 + 
        z1[4]^4*(-3 - 2*z1[2]^2 + z1[2]*(3 - 2*z1[6]) + 2*z1[6]) + 
        z1[6]^3*(-z1[2]^3 - 3*z1[2]*z1[6]^2 + z1[6]^2*(3 + z1[6]) + 
          z1[2]^2*(-1 + 3*z1[6])) + z1[4]*z1[6]^2*(4 - z1[2]^3 + 4*z1[6] + 
          4*z1[6]^2 - 2*z1[6]^3 + 2*z1[2]^2*(1 + z1[6]) - 
          z1[2]*(3 + 4*z1[6])) + z1[4]^3*(-3 + z1[2]^3 + 4*z1[6] + 
          2*z1[6]^2 + z1[2]^2*(-3 + 4*z1[6]) - z1[2]*(-3 + 4*z1[6] + 
            z1[6]^2)) + z1[4]^2*(-1 + z1[2]^3*(1 - 2*z1[6]) + 2*z1[6] + 
          6*z1[6]^2 + z1[6]^3 + z1[6]^4 + z1[2]^2*(-1 + 2*z1[6] + 
            2*z1[6]^2) - z1[2]*(-1 + 2*z1[6] + 4*z1[6]^2 + z1[6]^3)))), 
  y[208] -> z1[2]^5*z1[3]^2*(-2 + z1[6])*z1[6] - z1[2]^4*z1[3]*z1[6]*
     (3 - 9*z1[6] + 7*z1[6]^2 + z1[3]*(5 - 9*z1[6] + 3*z1[6]^2)) - 
    (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*((15 + 7*z1[3] + z1[3]^2)*z1[4]^3 + 
      z1[4]^2*(-(z1[3]^2*(-2 + z1[6])) + 11*(3 + z1[6]) + 
        z1[3]*(15 - 3*z1[6] + z1[6]^2)) + z1[4]*(z1[3]^2*(1 - 2*z1[6]) + 
        2*(9 + 7*z1[6] + 14*z1[6]^2 - 5*z1[6]^3) - 
        2*z1[3]*(-4 + 2*z1[6] - 3*z1[6]^2 + z1[6]^3)) + 
      z1[6]*(-z1[3]^2 + z1[3]*(-4 - 4*z1[6] - z1[6]^2 + z1[6]^3) + 
        2*(-3 - 5*z1[6] + 5*z1[6]^2 + 5*z1[6]^3))) + 
    z1[2]^3*(4*z1[4]^4 + z1[4]^3*(13 + 5*z1[6]) + 
      2*z1[4]^2*(7 + 5*z1[6] + 3*z1[6]^2) + 
      z1[4]*(5 + 4*z1[6] + 5*z1[6]^2 + 7*z1[6]^3) + 
      z1[6]*(-2 + 7*z1[6] + z1[3]^2*(-4 + 12*z1[6] - 12*z1[6]^2 + 
          3*z1[6]^3) + z1[3]*(-5 + 18*z1[6] - 32*z1[6]^2 + 17*z1[6]^3))) - 
    z1[2]^2*(4*z1[4]^5 + z1[4]^4*(22 + 5*z1[6]) + 
      z1[4]^3*(43 + 21*z1[6] + 6*z1[6]^2) + 
      z1[4]^2*(36 + 25*z1[6] + 18*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]*(11 + 6*z1[6] + 6*z1[6]^2 + 2*z1[6]^3 + 17*z1[6]^4) + 
      z1[6]*(-2 - 8*z1[6] + 17*z1[6]^2 + z1[3]^2*(1 - 4*z1[6] + 6*z1[6]^2 - 
          5*z1[6]^3 + z1[6]^4) + z1[3]*(2 - 8*z1[6] + 8*z1[6]^2 - 
          17*z1[6]^3 + 10*z1[6]^4))) + 
    z1[2]*(9*z1[4]^5 + z1[4]^4*(22*z1[3] + z1[3]^3 + 11*(4 + z1[6]) + 
        z1[3]^2*(8 + 2*z1[6] - z1[6]^2)) + 
      z1[4]^3*(79 + z1[3]^3*(3 - 2*z1[6]) + 39*z1[6] + 13*z1[6]^2 + 
        z1[3]^2*(25 - 6*z1[6] - 8*z1[6]^2 + 3*z1[6]^3) + 
        z1[3]*(70 - 3*z1[6] - 16*z1[6]^2 + 11*z1[6]^3)) - 
      z1[6]*(-(z1[3]^3*(-1 + z1[6])) + 2*(3 + 5*z1[6] - 5*z1[6]^2 - 
          5*z1[6]^3) + z1[3]^2*(5 - 3*z1[6]^2 - 2*z1[6]^3 + z1[6]^4) + 
        z1[3]*(10 + 8*z1[6] - 19*z1[6]^2 - z1[6]^3 + 10*z1[6]^4)) + 
      z1[4]^2*(62 + 40*z1[6] + 31*z1[6]^2 + 28*z1[6]^3 - 10*z1[6]^4 + 
        z1[3]^3*(3 - 5*z1[6] + z1[6]^2) + z1[3]^2*(26 - 21*z1[6] - 
          2*z1[6]^2 + 9*z1[6]^3 - 3*z1[6]^4) - 
        z1[3]*(-74 + 9*z1[6] + z1[6]^2 - 35*z1[6]^3 + 22*z1[6]^4)) + 
      z1[4]*(18 + 6*z1[6] + 6*z1[6]^2 + 15*z1[6]^3 + 3*z1[6]^4 + 10*z1[6]^5 + 
        z1[3]^3*(1 - 4*z1[6] + 2*z1[6]^2) + z1[3]^2*(9 - 18*z1[6] + 
          2*z1[6]^2 - 3*z1[6]^3 - 2*z1[6]^4 + z1[6]^5) + 
        z1[3]*(26 - 16*z1[6] - 4*z1[6]^2 - 21*z1[6]^3 + 11*z1[6]^5))) + 
    z1[5]*(-(z1[2]^5*z1[3]^2*(-1 + z1[6])*z1[6]) + z1[2]^4*z1[3]*z1[6]*
       (1 - 3*z1[6] + 3*z1[6]^2 + z1[3]*(2 - 5*z1[6] + 3*z1[6]^2)) + 
      z1[2]^2*(z1[4]^4*(2 + z1[6]) + z1[4]^3*(7 + 7*z1[6] + 2*z1[6]^2) + 
        z1[4]^2*(8 + 12*z1[6] + 10*z1[6]^2 + 3*z1[6]^3) + 
        z1[6]^2*(2 + (9 - 4*z1[3])*z1[6] - (-1 + z1[3])*z1[3]*z1[6]^2 + 
          z1[3]*(6 + z1[3])*z1[6]^3) + z1[4]*(3 + 6*z1[6] + 8*z1[6]^2 + 
          8*z1[6]^3 + 9*z1[6]^4)) + (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*
       ((3 + 3*z1[3] + z1[3]^2)*z1[4]^3 + z1[6]^2*(2 + (16 + 3*z1[3])*z1[6] + 
          (6 + z1[3])*z1[6]^2) + z1[4]^2*(9 + 2*z1[3]^2 + 6*z1[6] + 
          z1[3]*(7 + z1[6] + z1[6]^2)) + z1[4]*(6 + z1[3]^2 + 12*z1[6] + 
          14*z1[6]^2 - 6*z1[6]^3 + z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 - 
            2*z1[6]^3))) - z1[2]^3*(z1[4]^3*(1 + z1[6]) + 
        z1[4]^2*(2 + 3*z1[6] + 2*z1[6]^2) + z1[4]*(1 + 2*z1[6] + 3*z1[6]^2 + 
          3*z1[6]^3) + z1[6]*(3*z1[6] + z1[3]^2*(-1 + 4*z1[6] - 6*z1[6]^2 + 
            3*z1[6]^3) + z1[3]*(-1 + 4*z1[6] - 10*z1[6]^2 + 9*z1[6]^3))) - 
      z1[2]*(z1[4]^5 + z1[4]^4*(6*z1[3] + z1[3]^3 + 4*(2 + z1[6]) + 
          z1[3]^2*(4 + z1[6] - z1[6]^2)) + z1[6]^2*(2 + 16*z1[6] + 
          6*z1[6]^2 - z1[3]^2*z1[6]*(-3 + 2*z1[6] + z1[6]^2) + 
          z1[3]*(2 + 17*z1[6] - 9*z1[6]^2 - 6*z1[6]^3)) + 
        z1[4]^3*(19 - z1[3]^3*(-3 + z1[6]) + 19*z1[6] + 7*z1[6]^2 + 
          z1[3]^2*(13 - 4*z1[6]^2 + 3*z1[6]^3) + 
          z1[3]*(22 + 6*z1[6] - 6*z1[6]^2 + 7*z1[6]^3)) + 
        z1[4]^2*(18 + z1[3]^3*(3 - 2*z1[6]) + 27*z1[6] + 25*z1[6]^2 + 
          14*z1[6]^3 - 6*z1[6]^4 + z1[3]*(26 + 16*z1[6] + 8*z1[6]^2 + 
            9*z1[6]^3 - 14*z1[6]^4) - z1[3]^2*(-14 + z1[6] - 3*z1[6]^3 + 
            3*z1[6]^4)) + z1[4]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 
          18*z1[6]^2 + 19*z1[6]^3 + 13*z1[6]^4 + 6*z1[6]^5 + 
          z1[3]^2*(5 - 3*z1[6]^3 + 2*z1[6]^4 + z1[6]^5) + 
          z1[3]*(10 + 10*z1[6] + 8*z1[6]^2 - 7*z1[6]^3 + 14*z1[6]^4 + 
            7*z1[6]^5)))), y[209] -> 
   z1[2]*(-z1[4] + z1[3]*(-1 - z1[4]*(-1 + z1[5]) + z1[4]^2*(-1 + z1[5]))) + 
    (1 + z1[3])*z1[4]*(1 + z1[4]*(-1 + z1[5])), 
  y[210] -> 6*(2 + z1[4]*(-1 + z1[5])) + 
    z1[3]*(-11 - 6*z1[2]*(-1 + z1[5]) + 6*z1[5]), 
  y[211] -> 5 + 6*z1[2] - 11*z1[6], 
  y[212] -> z1[4]*(3 + z1[4]*z1[5] + z1[3]*(4 + z1[4]*(-1 + 2*z1[5]) - 
        z1[6]) - z1[6]) + z1[2]*(-2*z1[4] + 
      z1[3]*(-4 + z1[4]*(2 - 3*z1[5]) + 2*z1[4]^2*(-1 + z1[5]) + z1[6])), 
  y[213] -> 5 + 2*z1[4]*(-1 + z1[5]), 
  y[214] -> 343 + 144*z1[2]*(-1 + z1[5]) - 108*z1[5], 
  y[215] -> 9 - 9*z1[2]*(1 + 16*z1[3]) + z1[3]*(-271 + 379*z1[6]), 
  y[216] -> 4*z1[4]*(6 + z1[4] + 2*z1[4]*z1[5] + 
      z1[3]*(8 + z1[4]*(-1 + 4*z1[5]) - 3*z1[6]) - 3*z1[6]) + 
    z1[2]*(-23*z1[4] + 4*z1[3]*(-8 + z1[4]*(2 - 5*z1[5]) + 
        4*z1[4]^2*(-1 + z1[5]) + 3*z1[6])), 
  y[217] -> -8 + 4*z1[4] - 4*z1[4]*z1[5] - z1[3]*(1 + 3*z1[5]) + 
    4*z1[2]*(1 + z1[3]*z1[5]), 
  y[218] -> z1[2]*(5*z1[4] + z1[3]*(8 - 4*z1[4]^2*(-1 + z1[5]) + 
        z1[4]*(-2 + 5*z1[5]) - 3*z1[6])) - 
    z1[4]*(6 + z1[4] + 2*z1[4]*z1[5] + z1[3]*(8 + z1[4]*(-1 + 4*z1[5]) - 
        3*z1[6]) - 3*z1[6]), y[219] -> 4 + 4*z1[2]^2 + z1[2]*(-4 + z1[6]) - 
    4*z1[6], y[220] -> -(z1[2]*(3*z1[4] + z1[3]*(6 + 10*z1[4] - 9*z1[6]) + 
       z1[3]^2*(7 + 2*z1[4] + 3*z1[5]*(-1 + z1[6]) - 4*z1[6]))) + 
    z1[2]^2*z1[3]*(4 + z1[3]*(2 + z1[5]*(-1 + z1[6]) - z1[6]) - z1[6]) - 
    (1 + z1[3])*z1[4]*(-6 - 9*z1[4] + 9*z1[6] + 
      z1[3]*(-7 + z1[4]*(-4 + 3*z1[5]) - 3*z1[5]*(-1 + z1[6]) + 4*z1[6])), 
  y[221] -> 1 + z1[3] + 2*z1[2]*(1 + z1[3])*(-2 + z1[5]) - 3*z1[5] - 
    2*z1[3]*z1[5], y[222] -> 2 + z1[4] + z1[5] - z1[2]*z1[5] + 
    z1[3]*(1 + 2*z1[4] + 4*z1[5] - 2*z1[6]) + 
    z1[3]^2*(z1[4] + 2*z1[5] - z1[6]) - z1[6], 
  y[223] -> -2 + z1[2] - 2*z1[3] + 2*z1[2]*z1[3] - 2*z1[2]^2*z1[3], 
  y[224] -> 2 - z1[2] + 3*z1[3] + z1[3]^2, 
  y[225] -> 2 - z1[2]*(1 + z1[6]) + z1[3]^2*(-1 + 2*z1[5] + z1[6]) + 
    z1[3]*(3*z1[5] + 2*z1[6]), y[226] -> (-2 + z1[2])*z1[5] + 
    2*(-1 + z1[2])*z1[6] - z1[3]*(-1 + 2*z1[2]^2*(-2 + z1[5]) + 2*z1[5] + 
      z1[6] - 2*z1[2]*(-1 + z1[5] + z1[6])), 
  y[227] -> z1[3] + 2*z1[2]*(1 + z1[3])*(-2 + z1[5]) - 3*z1[5] - 
    2*z1[3]*z1[5], y[228] -> 8 + 3*z1[4] + 2*z1[5] - 2*z1[2]*(1 + z1[5]) + 
    z1[3]*(8 + 6*z1[4] + 8*z1[5] - 6*z1[6]) + 
    z1[3]^2*(2 + 3*z1[4] + 4*z1[5] - 3*z1[6]) - 3*z1[6], 
  y[229] -> z1[3]*(-1 + z1[2] - z1[4]) - z1[4], 
  y[230] -> 7 - z1[6] - 2*z1[2]*(2 + z1[6]) + 2*z1[3]*(2 + 3*z1[5] + z1[6]) + 
    z1[3]^2*(-1 + 4*z1[5] + z1[6]), y[231] -> z1[4] + z1[3]*(1 + z1[4]), 
  y[232] -> (-(z1[2]*z1[3]*z1[4]) - z1[2]*z1[3]*z1[4]^2 + 
      z1[2]*z1[3]*z1[4]*z1[5] + z1[2]*z1[3]*z1[4]^2*z1[5] + 
      z1[2]*z1[3]*z1[6] - z1[4]*z1[6] - z1[3]*z1[4]*z1[6])^(-1) + 
    (-(z1[2]*z1[3]*z1[4]) - 2*z1[2]^2*z1[3]*z1[4] + z1[4]^2 + z1[2]*z1[4]^2 + 
      z1[3]*z1[4]^2 + 2*z1[2]*z1[3]*z1[4]^2 + z1[2]^2*z1[3]*z1[4]*z1[5] - 
      z1[2]*z1[3]*z1[4]^2*z1[5] + z1[2]^2*z1[3]*z1[6] - z1[2]*z1[4]*z1[6] - 
      z1[2]*z1[3]*z1[4]*z1[6])^(-1), 
  y[233] -> -3 - 4*z1[2]^2*z1[3]*(-2 + z1[5]) - 4*z1[5] - 3*z1[6] - 
    z1[3]*(-1 + 4*z1[5] + z1[6]) + z1[2]*(2*(1 + z1[5] + 2*z1[6]) + 
      z1[3]*(-5 + 4*z1[5] + 5*z1[6])), 
  y[234] -> -(z1[4]*(1 + z1[4] - 2*z1[6])) - 
    z1[3]*(-z1[4]^3 + (-1 + z1[6])^2 + z1[4]^2*(1 + 2*z1[6]) + 
      z1[2]*(-1 + z1[4]^2 + 2*z1[6] + z1[4]*(-3 + z1[5])*z1[6]) - 
      z1[4]*(-3 + 4*z1[6] + z1[6]^2)) + 
    z1[3]^2*(z1[4]*(z1[4] + z1[4]^2 - 2*z1[4]*z1[6] + z1[6]^2) - 
      z1[2]*(2*z1[4]^2 + z1[6]^2 + z1[4]*(2 + (-5 + z1[5])*z1[6])) + 
      z1[2]^2*(1 - 2*z1[6] + z1[4]*(1 + z1[6] - z1[5]*z1[6]))), 
  y[235] -> 1 + z1[2]^2*z1[3]*(-2 + z1[5]) - z1[6] - 
    z1[2]*(1 + z1[6] + 2*z1[3]*z1[6]), 
  y[236] -> -(z1[2]^2*z1[3]*(-2 + z1[3]*(-3 + z1[5]) + z1[5])) - 
    (1 + z1[3])*(1 + z1[4] - z1[6]) + z1[2]*(1 + z1[3]^2*(-z1[4] + z1[6]) + 
      z1[3]*(2 - z1[4] + z1[6])), 
  y[237] -> -(z1[2]^2*z1[3]) + z1[2]*(z1[4] + z1[3]*(3 + 3*z1[4] - 4*z1[6]) + 
      2*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])) + 
    (1 + z1[3])*z1[4]*(-3 - 4*z1[4] + 4*z1[6] + 
      2*z1[3]*(-2 + z1[4]*(-1 + z1[5]) + z1[5] + z1[6] - z1[5]*z1[6])), 
  y[238] -> -3 + z1[2], y[239] -> -((1 + z1[3])^2*z1[4]^3) - 
    z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6]) + 
    z1[4]^2*(-1 + z1[3]*(-2 + z1[6]) + z1[3]^2*(-1 + z1[6]) - z1[6]) - 
    z1[4]*z1[6]*(3 + 2*z1[3] + z1[6]) - z1[6]*(1 + z1[3] + z1[6] + z1[6]^2) + 
    z1[2]*z1[3]*(2*(1 + z1[3])*z1[4]^2 + z1[6] - 
      z1[4]*(-2 + 2*z1[3]*(-1 + z1[6]) + z1[6])), 
  y[240] -> z1[2]*(3*z1[4] + z1[3]*(5 + 9*z1[4] - 8*z1[6]) + 
      z1[3]^2*(7 + 2*z1[4] + 3*z1[5]*(-1 + z1[6]) - 4*z1[6])) + 
    (1 + z1[3])*z1[4]*(-5 - 8*z1[4] + 8*z1[6] + 
      z1[3]*(-7 + z1[4]*(-4 + 3*z1[5]) - 3*z1[5]*(-1 + z1[6]) + 4*z1[6])) + 
    z1[2]^2*z1[3]*(-4 + z1[6] + z1[3]*(-2 + z1[5] + z1[6] - z1[5]*z1[6])), 
  y[241] -> -(z1[2]^2*z1[3]*z1[6]^3) - (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*
     (1 + 2*z1[4]^2 + z1[3]*(1 + z1[4])^2 + z1[6] + z1[6]^2 + 
      z1[4]*(3 + z1[6])) + z1[2]*(1 + z1[4]^4 + z1[3]^2*(1 + z1[4])^2*
       (1 + z1[4] - z1[6]) + z1[6] + z1[6]^2 + z1[4]^3*(4 + z1[6]) + 
      z1[4]^2*(6 + 3*z1[6] + z1[6]^2) + z1[4]*(4 + 3*z1[6] + 2*z1[6]^2 + 
        z1[6]^3) + z1[3]*(2 + 3*z1[4]^3 - z1[4]^2*(-8 + z1[6]) - z1[6]^3 + 
        z1[4]*(7 - z1[6] + z1[6]^3))), 
  y[242] -> z1[2]^4*z1[3]^2*(2*z1[4] + 2*z1[4]^2 - z1[6]^2) - 
    z1[2]^3*z1[3]*((4 + 6*z1[3])*z1[4]^3 + z1[6]^2*(-1 - z1[3] + z1[6]) + 
      z1[4]^2*(4 + 6*z1[3] + 4*z1[6]) + z1[4]*z1[6]*(5 + z1[3] - z1[6] - 
        3*z1[3]*z1[6])) + z1[2]^2*((2 + 8*z1[3] + 6*z1[3]^2)*z1[4]^4 + 
      2*(1 + z1[3])*z1[4]^3*(1 + 3*z1[3] + 4*z1[6]) + 
      z1[4]^2*z1[6]*(14 + z1[3]*(17 - 2*z1[6]) - 3*z1[3]^2*(-1 + z1[6]) + 
        5*z1[6]) + z1[4]*z1[6]*(5 + z1[3]^2*(1 - 3*z1[6]) + 4*z1[6] + 
        7*z1[6]^2 + z1[3]*(6 - 3*z1[6] + 2*z1[6]^2)) + 
      z1[6]^2*(-1 - z1[3]^2 - 3*z1[6] + 8*z1[6]^2 + 
        z1[3]*(-2 - 5*z1[6] + 3*z1[6]^2))) - 
    z1[2]*(2*(1 + z1[3])^2*z1[4]^5 + z1[4]^3*z1[6]*
       (29 - z1[3]*(-19 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 5*z1[6]) + 
      2*z1[4]^4*(1 + z1[3]^2 + 4*z1[6] + 2*z1[3]*(1 + z1[6])) + 
      z1[4]^2*z1[6]*(31 - 3*z1[3]^2*(-1 + z1[6]) + 15*z1[6] + 7*z1[6]^2 + 
        z1[3]*(20 - 3*z1[6] + z1[6]^2)) + z1[4]*z1[6]*
       (11 + z1[3]^2*(1 - 3*z1[6]) + 7*z1[6] + 11*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]*(7 - 5*z1[6] + 2*z1[6]^2)) + z1[6]^2*(-3 - z1[3]^2 - 5*z1[6] - 
        10*z1[6]^2 + 19*z1[6]^3 + z1[3]*(-3 - 2*z1[6] - 6*z1[6]^2 + 
          3*z1[6]^3))) + z1[6]*((15 + 7*z1[3] + z1[3]^2)*z1[4]^4 + 
      z1[4]^3*(48 - z1[3]*(-22 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 11*z1[6]) + 
      z1[4]^2*(51 - 3*z1[3]^2*(-1 + z1[6]) + 26*z1[6] + 14*z1[6]^2 + 
        z1[3]*(23 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
      z1[4]*(18 + z1[3]^2*(1 - 3*z1[6]) + 9*z1[6] + 14*z1[6]^2 + 32*z1[6]^3 - 
        11*z1[6]^4 + z1[3]*(8 - 7*z1[6] - 2*z1[6]^2 + 6*z1[6]^3 - 
          2*z1[6]^4)) + z1[6]*(-6 - z1[3]^2 - 12*z1[6] - 15*z1[6]^2 + 
        11*z1[6]^3 + 11*z1[6]^4 + z1[3]*(-4 - 4*z1[6] - 4*z1[6]^2 - z1[6]^3 + 
          z1[6]^4))) - z1[5]*z1[6]*
     ((3 + 3*z1[3] + z1[3]^2 - z1[2]*(1 + z1[3])^2)*z1[4]^4 + 
      z1[4]^3*(3*z1[3]^2 + z1[2]^2*(1 + 4*z1[3] + 3*z1[3]^2) + 
        6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6]) - 
        z1[2]*(5 + 3*z1[3]^2 + 2*z1[6] + z1[3]*(7 + z1[6]))) + 
      z1[6]^2*(-(z1[2]^3*z1[3]) - z1[2]*z1[6]*(3 + (11 + 3*z1[3])*z1[6]) + 
        z1[6]*(3 + (20 + 3*z1[3])*z1[6] + (7 + z1[3])*z1[6]^2) + 
        z1[2]^2*(4*z1[6] + z1[3]*(-1 + 3*z1[6]))) + 
      z1[4]^2*(3*z1[3]^2 - z1[2]^3*z1[3]*(2 + 3*z1[3]) + 
        z1[2]^2*(1 + z1[3])*(2 + 3*z1[3] + 2*z1[6]) + 
        3*(5 + 6*z1[6] + 3*z1[6]^2) + z1[3]*(11 + 6*z1[6] + z1[6]^2 + 
          z1[6]^3) - z1[2]*(7 + 3*z1[3]^2 + 8*z1[6] + 3*z1[6]^2 + 
          z1[3]*(8 + 4*z1[6] + z1[6]^2))) + 
      z1[4]*(6 + z1[3]^2 + z1[2]^4*z1[3]^2 + 12*z1[6] + 18*z1[6]^2 + 
        18*z1[6]^3 - 7*z1[6]^4 - z1[2]^3*z1[3]*(1 + z1[3] + z1[6]) + 
        z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4) + 
        z1[2]^2*(1 + z1[3]^2 + 2*z1[6] + 3*z1[6]^2 + 
          2*z1[3]*(1 + z1[6] + z1[6]^2)) - z1[2]*(3 + z1[3]^2 + 6*z1[6] + 
          9*z1[6]^2 + 4*z1[6]^3 + z1[3]*(3 + 3*z1[6] + 4*z1[6]^2)))), 
  y[243] -> -(z1[2]^5*z1[3]^2*(-2 + z1[6])*z1[6]^2) + 
    z1[2]^4*z1[3]*z1[6]^2*(3 - 11*z1[6] + 8*z1[6]^2 + 
      z1[3]*(5 - 9*z1[6] + 3*z1[6]^2)) - 
    z1[2]^3*(4*z1[4]^5 + z1[4]^4*(17 + 5*z1[6]) + 
      3*z1[4]^3*(9 + 5*z1[6] + 2*z1[6]^2) + 
      z1[4]^2*(19 + 14*z1[6] + 11*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]*(5 + 3*z1[6] + 3*z1[6]^2 + 5*z1[6]^3 + 8*z1[6]^4) + 
      z1[6]*(-1 - (3 + 5*z1[3] + 4*z1[3]^2)*z1[6] + 
        (8 + 19*z1[3] + 12*z1[3]^2)*z1[6]^2 - z1[3]*(37 + 12*z1[3])*z1[6]^3 + 
        z1[3]*(19 + 3*z1[3])*z1[6]^4)) + 
    z1[2]^2*(4*z1[4]^6 + z1[4]^5*(26 + 5*z1[6]) + 
      z1[4]^4*(65 + 26*z1[6] + 6*z1[6]^2) + 
      z1[4]^3*(79 + 46*z1[6] + 24*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]^2*(47 + 31*z1[6] + 25*z1[6]^2 + 20*z1[6]^3 + 8*z1[6]^4) + 
      z1[4]*(11 + 3*z1[6] + z1[6]^2 + 4*z1[6]^3 + z1[6]^4 + 19*z1[6]^5) + 
      z1[6]*(-3 + (-5 + 2*z1[3] + z1[3]^2)*z1[6] - 
        2*(5 + 4*z1[3] + 2*z1[3]^2)*z1[6]^2 + (19 + 6*z1[3] + 6*z1[3]^2)*
         z1[6]^3 - z1[3]*(19 + 5*z1[3])*z1[6]^4 + z1[3]*(11 + z1[3])*
         z1[6]^5)) + z1[4]*(1 + z1[4] - z1[6])*
     ((15 + 22*z1[3] + 8*z1[3]^2 + z1[3]^3)*z1[4]^4 - 
      (1 + z1[3])*z1[4]^3*(-48 + z1[3]*(-22 + z1[6]) + z1[3]^2*(-3 + z1[6]) - 
        11*z1[6]) + z1[4]^2*(51 - 3*z1[3]^3*(-1 + z1[6]) + 26*z1[6] + 
        14*z1[6]^2 + z1[3]^2*(26 - 7*z1[6] - z1[6]^2 + z1[6]^3) + 
        z1[3]*(74 + 22*z1[6] + 13*z1[6]^2 + z1[6]^3)) + 
      z1[4]*(18 + z1[3]^3*(1 - 3*z1[6]) + 9*z1[6] + 14*z1[6]^2 + 32*z1[6]^3 - 
        11*z1[6]^4 + z1[3]*(26 + 2*z1[6] + 12*z1[6]^2 + 38*z1[6]^3 - 
          13*z1[6]^4) + z1[3]^2*(9 - 10*z1[6] - 2*z1[6]^2 + 6*z1[6]^3 - 
          2*z1[6]^4)) + z1[6]*(-6 - z1[3]^3 - 12*z1[6] - 15*z1[6]^2 + 
        11*z1[6]^3 + 11*z1[6]^4 + z1[3]^2*(-5 - 4*z1[6] - 4*z1[6]^2 - 
          z1[6]^3 + z1[6]^4) + z1[3]*(-10 - 16*z1[6] - 19*z1[6]^2 + 
          10*z1[6]^3 + 12*z1[6]^4))) - 
    z1[2]*(9*z1[4]^6 + z1[4]^5*(53 + 22*z1[3] + 8*z1[3]^2 + z1[3]^3 + 
        11*z1[6]) + z1[4]^4*(123 - 4*z1[3]*(-23 + z1[6]) - 
        2*z1[3]^3*(-2 + z1[6]) + 50*z1[6] + 13*z1[6]^2 - 
        z1[3]^2*(-33 + 9*z1[6] - 2*z1[6]^2 + z1[6]^3)) + 
      z1[4]^3*(141 + 79*z1[6] + 43*z1[6]^2 + 15*z1[6]^3 + 
        z1[3]^3*(6 - 7*z1[6] + z1[6]^2) + z1[3]^2*(51 - 31*z1[6] + 
          5*z1[6]^2 - 8*z1[6]^3 + 3*z1[6]^4) + 
        z1[3]*(144 - 14*z1[6] + 5*z1[6]^2 - 18*z1[6]^3 + 12*z1[6]^4)) - 
      z1[6]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 15*z1[6]^2 - 11*z1[6]^3 - 
        11*z1[6]^4 + z1[3]^2*(5 - 3*z1[6]^3 - 2*z1[6]^4 + z1[6]^5) + 
        z1[3]*(10 + 10*z1[6] + 7*z1[6]^2 - 25*z1[6]^3 - z1[6]^4 + 
          11*z1[6]^5)) + z1[4]^2*(80 + 46*z1[6] + 36*z1[6]^2 + 33*z1[6]^3 + 
        32*z1[6]^4 - 11*z1[6]^5 + z1[3]^3*(4 - 9*z1[6] + 3*z1[6]^2) + 
        z1[3]^2*(35 - 40*z1[6] + 5*z1[6]^2 - 4*z1[6]^3 + 9*z1[6]^4 - 
          3*z1[6]^5) - z1[3]*(-100 + 26*z1[6] - 3*z1[6]^2 + z1[6]^3 - 
          39*z1[6]^4 + 24*z1[6]^5)) + z1[4]*(18 - 6*z1[6]^2 + 14*z1[6]^4 + 
        3*z1[6]^5 + 11*z1[6]^6 + z1[3]^3*(1 - 5*z1[6] + 3*z1[6]^2) + 
        z1[3]^2*(9 - 23*z1[6] + 2*z1[6]^2 - 3*z1[6]^4 - 2*z1[6]^5 + 
          z1[6]^6) + z1[3]*(26 - 26*z1[6] - 12*z1[6]^2 - 5*z1[6]^3 - 
          27*z1[6]^4 + 12*z1[6]^6))) + 
    z1[5]*(z1[2]^5*z1[3]^2*(-1 + z1[6])*z1[6]^2 - z1[2]^4*z1[3]*z1[6]^2*
       ((1 - 2*z1[6])^2 + z1[3]*(2 - 5*z1[6] + 3*z1[6]^2)) - 
      z1[2]^2*(z1[4]^5*(2 + z1[6]) + z1[4]^4*(9 + 8*z1[6] + 2*z1[6]^2) + 
        z1[4]^3*(15 + 19*z1[6] + 12*z1[6]^2 + 3*z1[6]^3) + 
        z1[6]^3*(3 + (11 - 6*z1[3])*z1[6] - (-2 + z1[3])*z1[3]*z1[6]^2 + 
          z1[3]*(7 + z1[3])*z1[6]^3) + z1[4]^2*(11 + 18*z1[6] + 19*z1[6]^2 + 
          14*z1[6]^3 + 4*z1[6]^4) + z1[4]*(3 + 6*z1[6] + 9*z1[6]^2 + 
          11*z1[6]^3 + 10*z1[6]^4 + 11*z1[6]^5)) + 
      z1[2]^3*(z1[4]^4*(1 + z1[6]) + z1[4]^3*(3 + 4*z1[6] + 2*z1[6]^2) + 
        z1[4]^2*(3 + 5*z1[6] + 5*z1[6]^2 + 3*z1[6]^3) + 
        z1[4]*(1 + 2*z1[6] + 3*z1[6]^2 + 4*z1[6]^3 + 4*z1[6]^4) + 
        z1[6]^2*(4*z1[6] + z1[3]^2*(-1 + 4*z1[6] - 6*z1[6]^2 + 3*z1[6]^3) + 
          z1[3]*(-1 + 4*z1[6] - 12*z1[6]^2 + 11*z1[6]^3))) - 
      z1[4]*(1 + z1[4] - z1[6])*((3 + 6*z1[3] + 4*z1[3]^2 + z1[3]^3)*
         z1[4]^4 + (1 + z1[3])*z1[6]^3*(3 + (20 + 3*z1[3])*z1[6] + 
          (7 + z1[3])*z1[6]^2) + (1 + z1[3])*z1[4]^3*(3*z1[3]^2 + 
          6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6])) + 
        z1[4]^2*(3*z1[3]^3 + 3*(5 + 6*z1[6] + 3*z1[6]^2) + 
          z1[3]^2*(14 + 6*z1[6] + z1[6]^2 + z1[6]^3) + 
          z1[3]*(26 + 24*z1[6] + 10*z1[6]^2 + z1[6]^3)) + 
        z1[4]*(6 + z1[3]^3 + 12*z1[6] + 18*z1[6]^2 + 18*z1[6]^3 - 7*z1[6]^4 + 
          z1[3]*(10 + 16*z1[6] + 22*z1[6]^2 + 22*z1[6]^3 - 9*z1[6]^4) + 
          z1[3]^2*(5 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4))) + 
      z1[2]*(z1[4]^6 + z1[4]^5*(9 + 6*z1[3] + 4*z1[3]^2 + z1[3]^3 + 
          4*z1[6]) + z1[6]^3*(3 + 20*z1[6] + 7*z1[6]^2 - 
          z1[3]^2*z1[6]*(-3 + 2*z1[6] + z1[6]^2) + 
          z1[3]*(3 + 20*z1[6] - 12*z1[6]^2 - 7*z1[6]^3)) + 
        z1[4]^4*(27 - z1[3]^3*(-4 + z1[6]) + 23*z1[6] + 7*z1[6]^2 + 
          z1[3]*(28 + 6*z1[6]) - z1[3]^2*(-17 + z1[6] - z1[6]^2 + z1[6]^3)) + 
        z1[4]^3*(37 - 3*z1[3]^3*(-2 + z1[6]) + 46*z1[6] + 31*z1[6]^2 + 
          10*z1[6]^3 + z1[3]^2*(27 - 2*z1[6] + z1[6]^2 - 4*z1[6]^3 + 
            3*z1[6]^4) + z1[3]*(48 + 22*z1[6] + 6*z1[6]^2 - 7*z1[6]^3 + 
            8*z1[6]^4)) + z1[4]^2*(24 + z1[3]^3*(4 - 3*z1[6]) + 39*z1[6] + 
          42*z1[6]^2 + 34*z1[6]^3 + 18*z1[6]^4 - 7*z1[6]^5 + 
          z1[3]*(36 + 26*z1[6] + 16*z1[6]^2 + 9*z1[6]^3 + 10*z1[6]^4 - 
            16*z1[6]^5) - z1[3]^2*(-19 + z1[6] - 3*z1[6]^4 + 3*z1[6]^5)) + 
        z1[4]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 18*z1[6]^2 + 
          24*z1[6]^3 + 24*z1[6]^4 + 16*z1[6]^5 + 7*z1[6]^6 + 
          z1[3]^2*(5 - 3*z1[6]^4 + 2*z1[6]^5 + z1[6]^6) + 
          z1[3]*(10 + 10*z1[6] + 10*z1[6]^2 + 7*z1[6]^3 - 10*z1[6]^4 + 
            17*z1[6]^5 + 8*z1[6]^6)))), y[244] -> -2 + z1[5], 
  y[245] -> -1 - z1[4] + z1[3]*(-3 + z1[5]) + z1[6], 
  y[246] -> -(z1[2]*z1[3]) + (1 + z1[3])*z1[4], 
  y[247] -> z1[2]^2*z1[3]*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) + (1 + z1[3])*(z1[4]^3 - 2*z1[4]^2*(-1 + z1[6]) - 
      z1[4]*z1[6] + (-1 + z1[6])*z1[6]^2) + 
    z1[2]*(z1[4]^2*(-2 + z1[3]*(-3 + z1[5]) + z1[5]) + 
      z1[3]*z1[6]*(z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[4]*(-((-3 + z1[5])*(-1 + z1[6])) + z1[3]*(-6 - z1[5]*(-2 + z1[6]) + 
          5*z1[6]))), y[248] -> -4 + z1[3]*(-13 + z1[5]) + 
    z1[3]^2*(-7 + z1[5]), y[249] -> 3*(z1[4] - z1[6]) + 
    z1[3]*(3 + z1[4] - z1[5] - z1[6]), 
  y[250] -> 1 + z1[2] - 2*z1[6] - 2*z1[2]*z1[6] + 2*z1[6]^2, 
  y[251] -> 2*z1[6]*(1 + z1[6]) + 
    z1[2]*(4 + z1[3]*(-2 + z1[5] + 8*z1[6] - 4*z1[5]*z1[6] - 2*z1[6]^2 + 
        2*z1[5]*z1[6]^2)) + z1[3]*(-2 + 6*z1[6] - 10*z1[6]^2 + 4*z1[6]^3 + 
      z1[5]*(1 - 4*z1[6] + 8*z1[6]^2 - 4*z1[6]^3)), 
  y[252] -> (1 + z1[3])*(-1 + z1[6])*z1[6] + 
    z1[2]*(1 - z1[6] + z1[3]*(-4 + 7*z1[6] - 2*z1[6]^2 + 
        z1[5]*(3 - 5*z1[6] + 2*z1[6]^2))), 
  y[253] -> -(z1[2]^3*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2) + 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3 - (1 + z1[3])*z1[4]^2*(-3 + 2*z1[6]) + 
      z1[4]*z1[6]*(-2 + z1[3]*(-5 + 2*z1[5]*(-1 + z1[6])^2 + 6*z1[6] - 
          2*z1[6]^2)) + z1[6]^2*(-1 + z1[6] + 
        z1[3]*(3 - 2*z1[5]*(-1 + z1[6])^2 - 6*z1[6] + 2*z1[6]^2))) + 
    z1[2]^2*z1[3]*(4 + 2*z1[4] - z1[5] - 3*z1[6] + z1[5]*z1[6] + 
      z1[3]*(1 + 3*z1[4] + 6*z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(3 - 12*z1[6] + 13*z1[6]^2 - 4*z1[6]^3))) + 
    z1[2]*((1 + z1[3])*z1[4]^2*(-2 + z1[3]*(-4 + z1[5]) + z1[5]) + 
      z1[3]*z1[6]*(2 + (-1 + z1[5])*z1[6] - (-1 + z1[5])*z1[6]^2 + 
        z1[3]*(8 + 2*z1[5]^2*(-1 + z1[6])^2 - 13*z1[6] + 5*z1[6]^2 + 
          z1[5]*(-7 + 15*z1[6] - 7*z1[6]^2))) - (1 + z1[3])*z1[4]*
       (4 + z1[5]*(-1 + z1[6]) - 3*z1[6] + z1[3]*(8 - 3*z1[6] - z1[6]^2 + 
          z1[5]*(-2 - z1[6] + z1[6]^2)))), 
  y[254] -> z1[2]^3 - z1[2]^2*(-1 + z1[6]) + z1[2]*(-1 + z1[6])*z1[6] - 
    (-1 + z1[6])*z1[6]^2, y[255] -> -1 - z1[4] + 
    z1[2]^2*(-2 + z1[3]*(-3 + z1[5]) + z1[5]) + 
    z1[2]*(1 + z1[4] + z1[3]*(2 + z1[4] - z1[6]) - z1[6]) - z1[6] + z1[6]^2 - 
    z1[3]*(2 + z1[4] + z1[6] - z1[6]^2), 
  y[256] -> z1[2]^3*z1[3]*(-2 + z1[5]) + z1[3]*z1[6]^2*
     (-4 + 3*z1[5]*(-1 + z1[6])^2 + 8*z1[6] - 3*z1[6]^2) + 
    z1[2]*z1[3]*z1[6]*(2 - 2*z1[5]*(-1 + z1[6])^2 - 5*z1[6] + 2*z1[6]^2) + 
    z1[2]^2*(-z1[6] + z1[3]*(-2 + z1[5]*(-1 + z1[6])^2 + 2*z1[6] - z1[6]^2)), 
  y[257] -> (1 + z1[3])*(-1 + z1[6])*z1[6] + 
    z1[2]*z1[3]*(-6 + 10*z1[6] - 3*z1[6]^2 + 
      z1[5]*(4 - 7*z1[6] + 3*z1[6]^2)), 
  y[258] -> z1[2]^4*z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2 + 
    z1[2]^2*(z1[4] + z1[3]^2*(2 + 3*z1[4]^2 + z1[4]*(7 - 4*z1[6]) + 
        (-7 + 7*z1[5] - 2*z1[5]^2)*z1[6] + (16 - 22*z1[5] + 7*z1[5]^2)*
         z1[6]^2 + (-13 + 21*z1[5] - 8*z1[5]^2)*z1[6]^3 + 
        3*(-1 + z1[5])^2*z1[6]^4) + z1[3]*(2*z1[4]^2 - 2*z1[4]*(-3 + z1[6]) + 
        (-1 + z1[6])*(-1 + z1[5]*(-1 + z1[6])*z1[6] - z1[6]^2))) - 
    z1[2]^3*z1[3]*(1 + z1[4] + z1[6] - z1[5]*z1[6] - z1[6]^2 + 
      z1[5]*z1[6]^2 + z1[3]*(1 + 3*z1[4] + 6*z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + 
        z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        z1[5]*(3 - 12*z1[6] + 13*z1[6]^2 - 4*z1[6]^3))) + 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3 + z1[3]*z1[6]^3*
       (5 - 3*z1[5]*(-1 + z1[6])^2 - 9*z1[6] + 3*z1[6]^2) - 
      z1[4]^2*(-1 + z1[6]^2 + z1[3]*(-2 + z1[6]^2)) + 
      z1[4]*z1[6]*(-1 - z1[6] + z1[6]^2 + z1[3]*(-2 + (-5 + 3*z1[5])*z1[6] + 
          (9 - 6*z1[5])*z1[6]^2 + 3*(-1 + z1[5])*z1[6]^3))) + 
    z1[2]*(-(z1[3]*(1 + z1[3])*z1[4]^3) + (1 + z1[3])*z1[4]^2*
       (-2 + z1[3]*(-6 + z1[5] + 2*z1[6])) + z1[3]*z1[6]*
       (1 - (-2 + z1[5])*z1[6] + (-3 + 2*z1[5])*z1[6]^2 - 
        (-1 + z1[5])*z1[6]^3 + z1[3]*(2 + (10 - 11*z1[5] + 3*z1[5]^2)*z1[6] + 
          (-19 + 22*z1[5] - 6*z1[5]^2)*z1[6]^2 + (7 - 10*z1[5] + 3*z1[5]^2)*
           z1[6]^3)) + z1[4]*(-1 + z1[6]^2 + z1[3]^2*(-6 + 3*z1[6] - 
          3*z1[6]^2 + 2*z1[6]^3 - z1[5]*(-2 + z1[6] - 3*z1[6]^2 + 
            2*z1[6]^3)) + z1[3]*(-5 + 3*z1[6] - 2*z1[6]^2 + 2*z1[6]^3 - 
          z1[5]*(-1 + z1[6] - 3*z1[6]^2 + 2*z1[6]^3)))), 
  y[259] -> z1[2] - z1[4] + z1[6], y[260] -> -1 + z1[2] - z1[2]*z1[6] + 
    z1[6]^2, y[261] -> z1[5] + z1[3]*(-2 - z1[4] + z1[6]), 
  y[262] -> z1[4]*z1[5]*(-1 - z1[4] + z1[6]) + 
    z1[3]*(1 + z1[4]*(1 - z1[5] + z1[5]^2) + (-1 + z1[5])*z1[6]), 
  y[263] -> z1[4] + z1[2]^2*(-1 + z1[3]*(2 + z1[5]*(-1 + z1[6]) - z1[6])) + 
    z1[3]*z1[4]*(1 + z1[4] - z1[6]) + 
    z1[2]*(-1 + z1[4] + z1[3]*(-1 - 2*z1[4] + z1[6])), 
  y[264] -> 3 - z1[2]^2*(-1 + z1[3]) + z1[4]*z1[5] + 
    z1[2]*(3 - z1[4] + z1[3]*(1 + 3*z1[4] - 2*z1[6]) - z1[6]) - 2*z1[6] - 
    z1[4]*z1[6] - z1[3]*(1 + z1[4]^2*(1 + z1[5]) + (-1 + z1[5])*z1[6] + 
      z1[4]*(1 + z1[5]^2 - z1[6] - z1[5]*(1 + z1[6]))), 
  y[265] -> -(z1[2]^3*(z1[3] + z1[4] - z1[3]*z1[6])) - 
    z1[2]^2*((3 - 2*z1[4])*z1[4] + z1[3]*(3 - 4*z1[6] + z1[6]^2)) + 
    z1[4]*(-(z1[4]^2*z1[6]) + z1[6]*(-3 + 2*z1[6]) + 
      z1[3]*(-1 + z1[6])*(-3 - z1[4]^2 + z1[4]*(-3 + z1[6]) + 2*z1[6]) + 
      z1[4]*(3 - 2*z1[6] + z1[6]^2)) - 
    z1[2]*(z1[3]*(3 - 5*z1[6] + 2*z1[6]^2) + 
      z1[4]*(3 + z1[4]^2 + z1[6] - z1[6]^2 - z1[4]*(3 + z1[6]))), 
  y[266] -> z1[2]^5*(z1[3] + z1[4] - z1[3]*z1[6]) + 
    z1[2]^4*((5 - 2*z1[4])*z1[4] + z1[3]*(5 - 6*z1[6] + z1[6]^2)) + 
    z1[2]^3*(2*z1[3]*(5 - 7*z1[6] + 2*z1[6]^2) + 
      z1[4]*(10 + z1[4]^2 + z1[6] - z1[6]^2 - z1[4]*(7 + z1[6]))) + 
    z1[2]*(z1[3]*(5 - 9*z1[6] + 4*z1[6]^2) + 
      z1[4]*(5 + 6*z1[6] - 6*z1[6]^2 + z1[4]*(-5 + z1[6] - 4*z1[6]^2) + 
        z1[4]^2*(3 + z1[6] - z1[6]^2))) + 
    z1[2]^2*(2*z1[3]*(5 - 8*z1[6] + 3*z1[6]^2) + 
      z1[4]*(10 + 3*z1[4]^2 + 4*z1[6] - 4*z1[6]^2 - 
        z1[4]*(9 + 2*z1[6] + z1[6]^2))) + 
    z1[4]*(z1[4]^4*(-1 + z1[6]) + (5 - 4*z1[6])*z1[6] + 
      z1[4]*(-5 + 9*z1[6] - 6*z1[6]^2) + z1[4]^2*(-5 + 10*z1[6] - 
        4*z1[6]^2) - z1[4]^3*(4 - 5*z1[6] + z1[6]^2) + 
      z1[3]*(-5 + z1[4]^4*(-1 + z1[6]) + 9*z1[6] - 4*z1[6]^2 - 
        z1[4]^3*(5 - 6*z1[6] + z1[6]^2) - 2*z1[4]^2*(5 - 7*z1[6] + 
          2*z1[6]^2) - 2*z1[4]*(5 - 8*z1[6] + 3*z1[6]^2))), 
  y[267] -> -5 + z1[4]^2*(z1[3]*(3 - 2*z1[6]) + 4*(-1 + z1[6]) - 
      2*z1[3]^2*(-1 + z1[6])) + 4*z1[6] - z1[3]*z1[6]^3 - z1[3]^2*z1[6]^3 + 
    z1[3]*z1[6]^4 + z1[3]^2*z1[6]^4 + z1[4]^3*(-1 + z1[3] + z1[3]^2 + 
      z1[6]) - z1[4]*(5 + (-6 + 3*z1[3] + 2*z1[3]^2)*z1[6] - 
      2*z1[3]*(1 + z1[3])*z1[6]^2 + z1[3]*(1 + z1[3])*z1[6]^3) + 
    z1[2]^4*(-1 + z1[3] + z1[3]^2*(-2 + z1[5] + z1[6] - z1[5]*z1[6])) + 
    z1[2]^3*(-5 + z1[4] + z1[6] + z1[3]*(2 - z1[4] + z1[6]) + 
      z1[3]^2*(-3 + 2*z1[4] + 3*z1[6] - z1[6]^2 + 
        z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
    z1[2]*(-10 + (6 + z1[3] + 2*z1[3]^2)*z1[6] + z1[3]^2*(-3 + z1[5])*
       z1[6]^2 - z1[3]^2*(-2 + z1[5])*z1[6]^3 + 
      z1[4]^2*(-1 + z1[3]^2*(-4 + z1[5]) + z1[3]*(-1 + z1[5]) + z1[6]) + 
      z1[4]*(-1 + 4*z1[6] + z1[3]^2*(-6 - z1[5]*(-2 + z1[6]) + 4*z1[6] + 
          z1[6]^2) + z1[3]*(-5 + z1[5] - z1[5]*z1[6] + z1[6]^2))) + 
    z1[2]^2*(-10 + 4*z1[6] + z1[4]*(2 + z1[6]) + 
      z1[3]*(1 + 2*z1[6] - z1[4]*(3 + z1[6])) - 
      z1[3]^2*(-3*z1[4] + z1[4]^2 + (-1 + z1[6])*(2 - (-2 + z1[5])*z1[6] + 
          (-1 + z1[5])*z1[6]^2))), y[268] -> -1 + 5*z1[3], 
  y[269] -> 2 + z1[3]*(4 + z1[4]*(-7 + 4*z1[5])), 
  y[270] -> 3 + z1[4] + z1[3]*(-2 + z1[4]*(-11 + 3*z1[5])), 
  y[271] -> -z1[2]^3 + z1[2]^2*z1[6] - z1[2]*z1[6]^2 + z1[6]^3, 
  y[272] -> 1 - z1[6] + z1[2]*z1[3]^2*(1 + z1[3])^2*z1[6]^2 + 
    z1[2]*z1[3]^2*(-3 - 8*z1[3]*(-1 + z1[5]) + z1[3]^2*(-13 + 8*z1[5]))*
     z1[6]^3 + z1[3]^2*(2 - 2*z1[3]^2 + z1[2]*(3 + 10*z1[3]*(-3 + 2*z1[5]) + 
        z1[3]^2*(64 - 67*z1[5] + 15*z1[5]^2)))*z1[6]^4 - 
    z1[3]^2*((1 + z1[3])*(4 + z1[3]*(-11 + 5*z1[5])) + 
      z1[2]*(1 + z1[3]*(-23 + 15*z1[5]) + z1[3]^2*(106 - 135*z1[5] + 
          39*z1[5]^2)))*z1[6]^5 + 
    z1[3]^2*(2 + 3*z1[3]*(-4 + z1[2]*(-1 + z1[5]) + 3*z1[5]) + 
      z1[3]^2*(-14 + 9*z1[5] + z1[2]*(60 - 94*z1[5] + 34*z1[5]^2)))*z1[6]^6 - 
    2*z1[3]^3*(2 + z1[3]*(2 + 5*z1[2]*(-1 + z1[5])))*(-1 + z1[5])*z1[6]^7, 
  y[273] -> -(z1[4]*z1[5]*(2 + (-2 + z1[4])*z1[5] + 2*z1[5]^2)*
      (1 + z1[4] - z1[6])) + z1[3]*z1[5]*
     (z1[4]*(-2 + 5*z1[5] + 2*z1[5]^3 + z1[5]^2*(-5 + z1[6])) + 
      2*(1 - z1[5] + z1[5]^2)*z1[6]) - 
    z1[3]^2*(1 + z1[4]*(1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + 
        z1[5]^3*(-3 + z1[6])) + (-1 + 2*z1[5] - z1[5]^2 + z1[5]^3)*z1[6]), 
  y[274] -> (-1 + z1[6])*z1[6] + z1[3]*(1 + z1[5]*(-1 + z1[6]) - 4*z1[6] + 
      2*z1[6]^2), y[275] -> z1[5]*(2 + (-2 + z1[4])*z1[5] + 2*z1[5]^2) - 
    z1[3]*(2 + z1[4]^2 - z1[5]^2 + z1[5]^3 + 
      z1[4]*(3 - z1[5] + z1[5]^2 - 2*z1[6]) - 4*z1[6] + z1[6]^2 + 
      z1[5]*(1 + z1[6])) + z1[3]^2*(-3 + z1[4]^2*(-1 + z1[5]) + 
      z1[5]*(3 - 2*z1[6]) + 5*z1[6] - z1[6]^2 + 
      z1[4]*(-3 - z1[5]*(-3 + z1[6]) + 2*z1[6])), 
  y[276] -> 2*z1[2]*(1 + (-3 + 2*z1[3])*z1[6] + 4*(1 + z1[3]*(-2 + z1[5]))*
       z1[6]^2 + (-2 + z1[3]*(10 - 7*z1[5]))*z1[6]^3 + 
      3*z1[3]*(-1 + z1[5])*z1[6]^4) + 
    2*(-1 + z1[6] - 2*(-1 + z1[3])*z1[6]^2 + (-4 - 5*z1[3]*(-2 + z1[5]))*
       z1[6]^3 + (2 + z1[3]*(-13 + 9*z1[5]))*z1[6]^4 - 
      4*z1[3]*(-1 + z1[5])*z1[6]^5) + z1[2]^3*z1[3]*
     (-11 + 15*z1[6] - 2*z1[6]^2 + 2*z1[5]*(2 - 3*z1[6] + z1[6]^2)) - 
    2*z1[2]^2*(-1 + 3*z1[6] - 2*z1[6]^2 + z1[3]*(2 + 3*(-2 + z1[5])*z1[6] + 
        (7 - 5*z1[5])*z1[6]^2 + 2*(-1 + z1[5])*z1[6]^3)), 
  y[277] -> (1 + z1[3])*(-1 + z1[6])*z1[6]^2 + 
    z1[2]*(-2*(-1 + z1[6])^2 + z1[3]*(2 + 6*(-2 + z1[5])*z1[6] - 
        5*(-3 + 2*z1[5])*z1[6]^2 + 4*(-1 + z1[5])*z1[6]^3)), 
  y[278] -> -8 + z1[2]^3*(-1 + z1[3]) - 2*z1[4] - 3*z1[4]^2 - z1[4]^3 - 
    z1[5] + 3*z1[4]*z1[5] - z1[4]^2*z1[5] - 2*z1[4]*z1[5]^2 + 
    z1[4]^2*z1[5]^2 + 2*z1[4]*z1[5]^3 + 11*z1[6] + 5*z1[4]*z1[6] + 
    3*z1[4]^2*z1[6] + z1[5]*z1[6] - 3*z1[6]^2 - 2*z1[4]*z1[6]^2 + 
    z1[2]^2*(-5 + 2*z1[4] + z1[3]^2*(1 + z1[4] - z1[6]) + 2*z1[6] + 
      z1[3]*(-4*z1[4] + 2*z1[6])) + z1[3]^2*(1 + z1[4]^3*(2 + z1[5]^2) + 
      (-1 + 2*z1[5] - z1[5]^2 + z1[5]^3)*z1[6] + 
      z1[4]^2*(2 + 2*z1[5] + z1[5]^3 - 4*z1[6] - z1[5]^2*(1 + z1[6])) + 
      z1[4]*(1 - 3*z1[5]^3 + z1[5]^4 - 2*z1[6] + 2*z1[6]^2 - 
        2*z1[5]*(1 + z1[6]) + z1[5]^2*(4 + z1[6]))) - 
    z1[3]*(z1[4]^3*z1[5] + 2*z1[5]*(1 - z1[5] + z1[5]^2)*z1[6] + 
      z1[4]^2*(-2 - z1[5]^2 + z1[5]^3 + z1[6] - z1[5]*z1[6]) + 
      z1[4]*(-2*z1[5] - 5*z1[5]^3 + 2*z1[5]^4 - (-2 + z1[6])*z1[6] + 
        z1[5]^2*(5 + z1[6]))) - z1[2]*(10 - 5*z1[4] - 8*z1[6] + z1[6]^2 + 
      z1[3]^2*(1 + 4*z1[4]^2 + z1[4]*(5 - 6*z1[6]) - 3*z1[6] + 2*z1[6]^2) - 
      z1[3]*(4*z1[4]^2 + z1[6]^2 - 2*z1[4]*(1 + 2*z1[6]))), 
  y[279] -> z1[4]^2*(1 + z1[3]*(1 + z1[4] - z1[6])) - 
    z1[2]*z1[4]*(2 - 2*z1[4] + z1[3]^2*(1 + z1[4] - z1[6])^2 - 
      z1[3]*(1 + z1[4] - z1[6])*(-4 + z1[6])) + 
    z1[2]^4*(1 + z1[3]*(-2 + z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[3]^2*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2) + 
    z1[2]^2*(1 - 4*z1[4] + z1[4]^2 + z1[3]^2*(3*z1[4]^2 - 
        6*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + 
      z1[3]*(3 - z1[4]^2 - z1[4]*(-4 + z1[6]) - 4*z1[6] + z1[6]^2)) + 
    z1[2]^3*(2 - 2*z1[4] + z1[3]^2*(-3*z1[4] + 
        (5 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
      z1[3]*(-3 + 2*z1[4] + 3*z1[6] - z1[6]^2 + 
        z1[5]*(2 - 3*z1[6] + z1[6]^2))), 
  y[280] -> z1[2]^4*(z1[3] + z1[4] - z1[3]*z1[6]) + 
    z1[2]^3*(-(z1[4]*(-5 + 3*z1[4] + z1[6])) + 
      z1[3]*(5 - 7*z1[6] + 2*z1[6]^2)) - 
    z1[2]^2*(z1[3]*(-10 + 18*z1[6] - 9*z1[6]^2 + z1[6]^3) + 
      z1[4]*(-10 - 3*z1[4]^2 + 3*z1[6] + z1[6]^2 + z1[4]*(9 + z1[6]))) + 
    z1[4]*(z1[3]*(-1 + z1[6])*(z1[4]^3 + z1[4]^2*(5 - 2*z1[6]) - 
        (8 + z1[5] - 3*z1[6])*(-1 + z1[6]) + 
        z1[4]*(10 - 8*z1[6] + z1[6]^2)) - (z1[4] - z1[6])*
       (z1[4]^2*(2 + z1[5] - z1[6]) - (8 + z1[5] - 3*z1[6])*(-1 + z1[6]) + 
        z1[4]*(2 - z1[5] - 5*z1[6] + z1[6]^2))) + 
    z1[2]*(z1[3]*(8 + z1[5] - 3*z1[6])*(-1 + z1[6])^2 - 
      z1[4]*(-8 + z1[4]^3 + z1[5]*(-1 + z1[6]) + z1[6] + 5*z1[6]^2 - 
        z1[6]^3 - z1[4]^2*(6 + z1[5] + z1[6]) + 
        z1[4]*(8 + z1[5] + z1[6] + z1[6]^2))), 
  y[281] -> 3 + z1[3]*z1[5]*(z1[2]*(1 + 6*z1[3] + 6*z1[3]^2) - 
      2*(2 + z1[4] + 3*z1[3]*(3 + z1[4] - z1[6]) + 
        2*z1[3]^2*(4 + z1[4] - z1[6]) - z1[6])) + 
    z1[3]^2*(132 - 32*z1[2] + 36*z1[4] - 63*z1[6]) + 
    z1[3]^3*(106 - 32*z1[2] + 28*z1[4] - 52*z1[6]) + 
    z1[3]*(43 - 6*z1[2] + 10*z1[4] - 18*z1[6]) - z1[6] - 
    2*z1[3]*(1 + z1[3])*(-1 + z1[6])^2*(3 + z1[2] - 3*z1[6] + 
      z1[2]*z1[3]*(-4 + z1[5] + z1[6] - z1[5]*z1[6]) + 
      z1[3]*(8 + 7*z1[6] - 3*z1[6]^2 + z1[5]*(-1 - 2*z1[6] + 3*z1[6]^2))), 
  y[282] -> -((1 + z1[3])*z1[4]^6*(-1 + z1[6])) + (-1 + z1[6])*z1[6] - 
    z1[2]^6*(z1[3] + z1[4] - z1[3]*z1[6]) + z1[4]^5*(-1 + z1[6])*
     (2*(-3 + z1[6]) + z1[3]*(-7 + 2*z1[6])) + z1[4]*(-1 + z1[6])*
     (-1 + (19 + z1[5])*z1[6] - 10*z1[6]^2 + 
      z1[3]*(-20 + z1[5]*(-1 + z1[6]) + 29*z1[6] - 10*z1[6]^2)) + 
    z1[2]^5*(z1[4]*(-7 + 3*z1[4] + z1[6]) + 
      z1[3]*(-7 + 9*z1[6] - 2*z1[6]^2)) + 
    z1[4]^4*(18 + z1[5] - 26*z1[6] + 12*z1[6]^2 - z1[6]^3 - 
      z1[3]*(-21 + 33*z1[6] - 13*z1[6]^2 + z1[6]^3)) - 
    z1[4]^3*(-16 + 48*z1[6] - 30*z1[6]^2 + 5*z1[6]^3 + z1[5]*(1 + z1[6]) + 
      5*z1[3]*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3)) + 
    z1[4]^2*(19 + z1[5] - 45*z1[6] + 40*z1[6]^2 - 10*z1[6]^3 - 
      5*z1[3]*(-7 + 15*z1[6] - 10*z1[6]^2 + 2*z1[6]^3)) + 
    z1[2]*(-1 + z1[6] + z1[4]^4*(6 - z1[6] + z1[6]^2) + 
      z1[4]*(-19 + z1[5]*(-1 + z1[6]) - 6*z1[6] + 30*z1[6]^2 - 10*z1[6]^3) + 
      z1[4]^2*(19 + z1[5] - 11*z1[6] + 20*z1[6]^2 - 5*z1[6]^3) - 
      z1[4]^3*(17 + z1[5] + 12*z1[6] - 7*z1[6]^2 + z1[6]^3) + 
      z1[3]*(-21 + 51*z1[6] - 40*z1[6]^2 + 10*z1[6]^3)) + 
    z1[2]^4*(z1[3]*(-21 + 33*z1[6] - 13*z1[6]^2 + z1[6]^3) + 
      z1[4]*(-21 - 3*z1[4]^2 + 5*z1[6] + z1[6]^2 + z1[4]*(15 + z1[6]))) + 
    z1[2]^3*(5*z1[3]*(-7 + 13*z1[6] - 7*z1[6]^2 + z1[6]^3) + 
      z1[4]*(-35 + z1[4]^3 + 9*z1[6] + 7*z1[6]^2 - z1[6]^3 - 
        z1[4]^2*(13 + z1[6]) + z1[4]*(31 + 3*z1[6] + z1[6]^2))) + 
    z1[2]^2*(5*z1[3]*(-7 + 15*z1[6] - 10*z1[6]^2 + 2*z1[6]^3) + 
      z1[4]*(4*z1[4]^3 + z1[4]^2*(-22 - 5*z1[6] + z1[6]^2) + 
        z1[4]*(34 + 7*z1[6]^2 - z1[6]^3) - 5*(7 - z1[6] - 4*z1[6]^2 + 
          z1[6]^3))), y[283] -> 
   z1[2]^3*z1[3]^2*(-18 + 2*z1[5]^2*(-1 + z1[6])^3 + 37*z1[6] - 12*z1[6]^2 + 
      2*z1[6]^3 + z1[5]*(11 - 27*z1[6] + 18*z1[6]^2 - 4*z1[6]^3)) + 
    2*z1[2]*(-1 + 2*z1[6] - 2*z1[6]^2 + z1[6]^3 + 
      z1[3]^2*(-1 + (5 - 4*z1[5])*z1[6] - 3*(8 - 9*z1[5] + 2*z1[5]^2)*
         z1[6]^2 + (46 - 61*z1[5] + 18*z1[5]^2)*z1[6]^3 + 
        (-31 + 49*z1[5] - 18*z1[5]^2)*z1[6]^4 + 6*(-1 + z1[5])^2*z1[6]^5) - 
      z1[3]*(1 + 4*z1[6] - 16*z1[6]^2 + 15*z1[6]^3 - 3*z1[6]^4 + 
        z1[5]*(1 - 5*z1[6] + 12*z1[6]^2 - 11*z1[6]^3 + 3*z1[6]^4))) - 
    z1[2]^2*(2 - 2*z1[6] + z1[3]*(1 + 20*z1[6] - 27*z1[6]^2 + 4*z1[6]^3 - 
        2*z1[5]*(-1 + 6*z1[6] - 7*z1[6]^2 + 2*z1[6]^3)) + 
      z1[3]^2*(15 - 25*z1[6] + 6*z1[5]^2*(-1 + z1[6])^3*z1[6] + 36*z1[6]^2 - 
        32*z1[6]^3 + 6*z1[6]^4 - 2*z1[5]*(2 - 12*z1[6] + 30*z1[6]^2 - 
          25*z1[6]^3 + 6*z1[6]^4))) - 
    2*(z1[6]*(-2 + 4*z1[6] - 3*z1[6]^2 + z1[6]^3) + 
      z1[3]^2*z1[6]*(-1 + (9 - 6*z1[5])*z1[6] + (-43 + 46*z1[5] - 10*z1[5]^2)*
         z1[6]^2 + 6*(13 - 17*z1[5] + 5*z1[5]^2)*z1[6]^3 + 
        (-51 + 81*z1[5] - 30*z1[5]^2)*z1[6]^4 + 10*(-1 + z1[5])^2*z1[6]^5) + 
      z1[3]*(1 - 6*z1[6] - 2*z1[6]^2 + 23*z1[6]^3 - 21*z1[6]^4 + 4*z1[6]^5 + 
        z1[5]*(-1 + z1[6] + 6*z1[6]^2 - 17*z1[6]^3 + 15*z1[6]^4 - 
          4*z1[6]^5))), y[284] -> 
   -(z1[3]*(1 + z1[3])^2*z1[4]^4*(5 - 3*z1[5] + 
       z1[3]*(-6 + 4*z1[5] + z1[5]^2))) + (1 + z1[3])^2*z1[4]^3*
     (2 - 2*z1[6] - z1[3]*(-13 + z1[5] - 7*z1[6] + 3*z1[5]*z1[6]) + 
      z1[3]^2*(43 - 2*z1[6] + z1[5]^2*z1[6] - z1[5]*(21 + 2*z1[6]))) + 
    z1[2]^4*z1[3]^4*(-5 - z1[5]^2*z1[6] + z1[5]*(7 - 3*z1[6])*z1[6] + 
      3*z1[6]^2 + z1[4]*(2 + z1[5]^2*(1 - 3*z1[6]) - 13*z1[6] + 
        z1[5]*(-5 + 16*z1[6]))) + z1[4]*z1[6]*(7 - 2*z1[6] - 2*z1[6]^2 + 
      z1[3]*(106 + 44*z1[6] - z1[5]*(10 + 3*z1[6])) + 
      z1[3]^4*(145 + z1[5]^2 + 70*z1[6] - z1[6]^2 - 2*z1[5]*(13 + 5*z1[6])) + 
      z1[3]^2*(336 + z1[5]^2 + 154*z1[6] - z1[6]^2 - 
        2*z1[5]*(23 + 8*z1[6])) + z1[3]^3*(382 + 2*z1[5]^2 + 180*z1[6] - 
        2*z1[6]^2 - z1[5]*(62 + 23*z1[6]))) - 
    z1[6]*(6 + 9*z1[6] + 3*z1[6]^2 + 2*z1[6]^3 + 
      z1[3]*(80 + 97*z1[6] + 14*z1[6]^2 - z1[5]*(8 + 5*z1[6])) + 
      z1[3]^4*(111 + z1[5]^2 + 133*z1[6] + 18*z1[6]^2 - 
        z1[5]*(22 + 13*z1[6])) + z1[3]^2*(253 + z1[5]^2 + 302*z1[6] + 
        43*z1[6]^2 - z1[5]*(38 + 23*z1[6])) + 
      z1[3]^3*(290 + 2*z1[5]^2 + 347*z1[6] + 48*z1[6]^2 - 
        z1[5]*(52 + 31*z1[6]))) - z1[4]^2*(1 + 8*z1[6] + 2*z1[6]^2 + 
      z1[3]^4*(24 + (94 - 26*z1[5] + z1[5]^2)*z1[6] - (2 + z1[5])*z1[6]^2) + 
      z1[3]*(20 + 59*z1[6] + z1[6]^2 - z1[5]*(2 + 6*z1[6] + z1[6]^2)) + 
      z1[3]^2*(61 + 188*z1[6] + z1[5]^2*z1[6] + 2*z1[6]^2 - 
        z1[5]*(4 + 38*z1[6] + 3*z1[6]^2)) + 
      z1[3]^3*(66 + 231*z1[6] + 2*z1[5]^2*z1[6] - z1[6]^2 - 
        z1[5]*(2 + 58*z1[6] + 3*z1[6]^2))) - z1[2]^2*z1[3]^2*
     (3 + z1[4]^2*(3 - 2*z1[6]) + 50*z1[6] - 15*z1[5]*z1[6] + z1[5]^2*z1[6] + 
      16*z1[6]^2 - 3*z1[5]*z1[6]^2 + z1[6]^3 + 
      z1[4]*(-22 + z1[5]^2*(-1 + z1[6]) - 2*z1[6] + 8*z1[6]^2 + 
        z1[5]*(11 - 4*z1[6] - 4*z1[6]^2)) + 
      z1[3]*(8 + 4*z1[4]^3 + 2*(95 - 33*z1[5] + 3*z1[5]^2)*z1[6] + 
        (54 - 13*z1[5])*z1[6]^2 + z1[6]^3 - 4*z1[4]^2*(-3 + 4*z1[6]) + 
        z1[4]*(-86 + 2*z1[5]^2*(-3 + z1[6]) - 17*z1[6] + 34*z1[6]^2 + 
          z1[5]*(48 - 7*z1[6] - 14*z1[6]^2))) + 
      z1[3]^2*(5 + 6*z1[4]^3 + (157 - 58*z1[5] + 6*z1[5]^2)*z1[6] + 
        (37 - 12*z1[5])*z1[6]^2 - 6*z1[4]^2*(-2 + 3*z1[6]) - 
        2*z1[4]*(35 + 3*z1[5]^2 + 9*z1[6] - 15*z1[6]^2 + 
          3*z1[5]*(-7 + 2*z1[6]^2)))) + z1[2]*z1[3]*
     (2*z1[3]^2*(1 + z1[3])*z1[4]^4 - 2*(1 + z1[3])*z1[4]^3*
       (-1 + z1[3]*(-2 + z1[6]) + z1[3]^2*(-1 + 3*z1[6])) + 
      2*(1 + z1[3])*z1[4]^2*(-3 + 3*z1[3]^2*(-7 + z1[6]^2) + 
        2*z1[3]*(-9 - 2*z1[6] + z1[6]^2)) + 
      z1[4]*(7 + 30*z1[6] - 3*z1[6]^2 + z1[5]*(-3 - 4*z1[6] + z1[6]^2) + 
        2*z1[3]^3*(26 + 91*z1[6] - 3*z1[6]^2 - z1[6]^3 + 
          z1[5]^2*(2 + 3*z1[6]) - z1[5]*(19 + 31*z1[6])) + 
        z1[3]^2*(98 + 337*z1[6] - 7*z1[6]^2 - 4*z1[6]^3 + 
          z1[5]^2*(6 + 8*z1[6]) + z1[5]*(-66 - 103*z1[6] + z1[6]^2)) + 
        z1[3]*(53 + 185*z1[6] - 6*z1[6]^2 - 2*z1[6]^3 + 
          2*z1[5]^2*(1 + z1[6]) + z1[5]*(-31 - 45*z1[6] + 2*z1[6]^2))) - 
      z1[6]*(29 + 22*z1[6] + 2*z1[6]^2 - 2*z1[5]*(2 + z1[6]) + 
        2*z1[3]^3*(99 + 2*z1[5]^2 + 72*z1[6] + 4*z1[6]^2 - 
          2*z1[5]*(13 + 6*z1[6])) + z1[3]^2*(376 + 6*z1[5]^2 + 276*z1[6] + 
          18*z1[6]^2 - z1[5]*(90 + 41*z1[6])) + 
        z1[3]*(2*z1[5]^2 - z1[5]*(42 + 19*z1[6]) + 
          3*(69 + 52*z1[6] + 4*z1[6]^2)))) + z1[2]^3*z1[3]^3*
     (-8 + 2*z1[4]^2 - 25*z1[6] + 18*z1[5]*z1[6] - 2*z1[5]^2*z1[6] + 
      2*z1[6]^2 - 2*z1[5]*z1[6]^2 + z1[4]*(17 + z1[5]^2*(2 - 4*z1[6]) - 
        28*z1[6] - 3*z1[6]^2 + z1[5]*(-13 + 24*z1[6] + 3*z1[6]^2)) + 
      z1[3]*(-10 + 6*z1[4]^2 + (-49 + 32*z1[5] - 4*z1[5]^2)*z1[6] + 
        (11 - 3*z1[5])*z1[6]^2 + z1[4]*(33 + z1[5]^2*(4 - 6*z1[6]) - 
          49*z1[6] - 6*z1[6]^2 + z1[5]*(-23 + 37*z1[6] + 6*z1[6]^2)))), 
  y[285] -> z1[2]^5*z1[3]^5*(z1[4]^2 + 
      z1[4]*(1 + (-15 + 17*z1[5] - 7*z1[5]^2 + z1[5]^3)*z1[6] - 
        2*(3 - 4*z1[5] + z1[5]^2)*z1[6]^2) + 
      z1[6]^2*(11 + z1[5]^2 + z1[6] - z1[5]*(6 + z1[6]))) + 
    z1[2]^4*z1[3]^4*(-2*(1 + 2*z1[3])*z1[4]^3 + 
      z1[4]^2*(1 + 9*z1[6] + z1[3]*(-1 + 16*z1[6])) + 
      z1[4]*(3 + (-49 + 54*z1[5] - 18*z1[5]^2 + 2*z1[5]^3)*z1[6] + 
        (-45 + 37*z1[5] - 7*z1[5]^2)*z1[6]^2 + 2*(-1 + z1[5])*z1[6]^3 + 
        z1[3]*(3 + 4*(-18 + 22*z1[5] - 8*z1[5]^2 + z1[5]^3)*z1[6] - 
          12*(6 - 5*z1[5] + z1[5]^2)*z1[6]^2 + 3*(-1 + z1[5])*z1[6]^3)) + 
      z1[6]^2*(38 + 2*z1[5]^2 + 11*z1[6] - 4*z1[5]*(4 + z1[6]) + 
        z1[3]*(60 + 4*z1[5]^2 + 19*z1[6] - 7*z1[5]*(4 + z1[6])))) + 
    z1[2]^3*z1[3]^3*((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 - 
      z1[4]^3*(5 + 6*z1[6] + 6*z1[3]^2*(1 + 4*z1[6]) + 
        3*z1[3]*(4 + 9*z1[6])) + z1[4]^2*(3*(-1 + 8*z1[6] + 4*z1[6]^2) + 
        z1[3]^2*(-9 + 48*z1[6] + 36*z1[6]^2) + 
        z1[3]*(-12 + 71*z1[6] + 45*z1[6]^2)) + 
      z1[4]*(3 + (-59 + 63*z1[5] - 15*z1[5]^2 + z1[5]^3)*z1[6] + 
        (-101 + 61*z1[5] - 8*z1[5]^2)*z1[6]^2 + (-17 + 7*z1[5])*z1[6]^3 + 
        z1[3]^2*(3 + 2*(-74 + 94*z1[5] - 29*z1[5]^2 + 3*z1[5]^3)*z1[6] - 
          4*(64 - 44*z1[5] + 7*z1[5]^2)*z1[6]^2 + 6*(-7 + 3*z1[5])*z1[6]^3) + 
        z1[3]*(6 + 2*(-98 + 117*z1[5] - 33*z1[5]^2 + 3*z1[5]^3)*z1[6] - 
          3*(113 - 74*z1[5] + 11*z1[5]^2)*z1[6]^2 + 3*(-19 + 8*z1[5])*
           z1[6]^3)) + z1[6]^2*(49 + z1[5]^2 + 26*z1[6] + z1[6]^2 - 
        z1[5]*(14 + 5*z1[6]) + z1[3]*(174 + 6*z1[5]^2 + 97*z1[6] + 
          4*z1[6]^2 - 3*z1[5]*(20 + 7*z1[6])) + 
        z1[3]^2*(136 + 6*z1[5]^2 + 78*z1[6] + 3*z1[6]^2 - 
          2*z1[5]*(26 + 9*z1[6])))) + z1[2]^2*z1[3]^2*
     (-2*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^5 + (1 + z1[3])*z1[4]^4*
       (3 + z1[6] + 2*z1[3]^2*(7 + 8*z1[6]) + z1[3]*(16 + 11*z1[6])) - 
      3*(1 + z1[3])*z1[4]^3*(1 + 5*z1[6] + z1[6]^2 + 
        z1[3]*z1[6]*(25 + 7*z1[6]) + z1[3]^2*(-2 + 24*z1[6] + 8*z1[6]^2)) + 
      (1 + z1[3])*z1[4]^2*(-5 + 21*z1[6] + 30*z1[6]^2 + 3*z1[6]^3 + 
        z1[3]^2*(-11 + 48*z1[6] + 132*z1[6]^2 + 16*z1[6]^3) + 
        z1[3]*(-16 + 67*z1[6] + 138*z1[6]^2 + 17*z1[6]^3)) - 
      (1 + z1[3])*z1[4]*(-1 + (31 - 32*z1[5] + 4*z1[5]^2)*z1[6] + 
        (97 - 43*z1[5] + 3*z1[5]^2)*z1[6]^2 + (35 - 8*z1[5])*z1[6]^3 + 
        z1[6]^4 + z1[3]^2*(-1 - 4*(-42 + 53*z1[5] - 13*z1[5]^2 + z1[5]^3)*
           z1[6] + 4*(109 - 66*z1[5] + 8*z1[5]^2)*z1[6]^2 + 
          (146 - 42*z1[5])*z1[6]^3 + 4*z1[6]^4) + 
        z1[3]*(-2 + (161 - 190*z1[5] + 38*z1[5]^2 - 2*z1[5]^3)*z1[6] + 
          (450 - 244*z1[5] + 25*z1[5]^2)*z1[6]^2 + (157 - 42*z1[5])*z1[6]^3 + 
          5*z1[6]^4)) + (1 + z1[3])*z1[6]^2*(28 + 23*z1[6] + 2*z1[6]^2 - 
        2*z1[5]*(2 + z1[6]) + 2*z1[3]^2*(82 + 2*z1[5]^2 + 71*z1[6] + 
          6*z1[6]^2 - z1[5]*(24 + 11*z1[6])) + 
        z1[3]*(154 + 2*z1[5]^2 + 131*z1[6] + 12*z1[6]^2 - 
          z1[5]*(36 + 17*z1[6])))) + (1 + z1[3])^3*z1[4]*
     (z1[3]*z1[4]^5*(1 - z1[5] + 3*z1[3]*(7 - 8*z1[5] + 2*z1[5]^2)) + 
      z1[4]^2*(1 - 3*z1[6] - 3*z1[6]^2 + z1[3]*(6 - 14*z1[6] + 
          (-50 + 8*z1[5])*z1[6]^2 + (-7 + z1[5])*z1[6]^3) + 
        z1[3]^2*(6 - 12*z1[6] - (93 - 22*z1[5] + z1[5]^2)*z1[6]^2 + 
          3*(-5 + z1[5])*z1[6]^3)) - z1[3]*z1[4]^4*(12 + 5*z1[6] - 
        3*z1[5]*(2 + z1[6]) + z1[3]*(3 + z1[5]*(12 - 26*z1[6]) + 34*z1[6] + 
          z1[5]^2*(-6 + 4*z1[6]))) + z1[4]*z1[6]^2*(3*(2 + z1[6]) + 
        z1[3]*(68 + 39*z1[6] + 2*z1[6]^2 - z1[5]*(8 + 3*z1[6])) + 
        z1[3]^2*(111 + z1[5]^2 + 68*z1[6] + 3*z1[6]^2 - 
          2*z1[5]*(11 + 4*z1[6]))) - z1[6]^2*(6 + 7*z1[6] + z1[6]^2 + 
        z1[3]*(68 + 81*z1[6] + 12*z1[6]^2 - z1[5]*(8 + 5*z1[6])) + 
        z1[3]^2*(111 + z1[5]^2 + 133*z1[6] + 18*z1[6]^2 - 
          z1[5]*(22 + 13*z1[6]))) + z1[4]^3*(1 + z1[6] + 
        z1[3]*(-7 + 33*z1[6] + 9*z1[6]^2 + z1[5]*(7 - 9*z1[6] - 3*z1[6]^2)) + 
        z1[3]^2*(-18 + 48*z1[6] + 31*z1[6]^2 + z1[5]^2*z1[6]^2 - 
          2*z1[5]*(-6 + 6*z1[6] + 7*z1[6]^2)))) + z1[2]*z1[3]*(1 + z1[3])^2*
     (z1[3]^2*z1[4]^6 - z1[3]*z1[4]^5*(6 + z1[6] + z1[3]*(11 + 4*z1[6])) + 
      z1[4]^4*(3 + 2*z1[6] + 6*z1[3]^2*(1 + 8*z1[6] + z1[6]^2) + 
        z1[3]*(12 + 29*z1[6] + 3*z1[6]^2)) - 
      z1[4]^3*(-1 + 12*z1[6] + 6*z1[6]^2 + 3*z1[3]*(-4 + 23*z1[6] + 
          18*z1[6]^2 + z1[6]^3) + 2*z1[3]^2*(-7 + 36*z1[6] + 39*z1[6]^2 + 
          2*z1[6]^3)) + z1[4]^2*(-2 + 6*z1[6] + 24*z1[6]^2 + 6*z1[6]^3 + 
        z1[3]*(-6 + 21*z1[6] + 153*z1[6]^2 + 45*z1[6]^3 + z1[6]^4) + 
        z1[3]^2*(-4 + 16*z1[6] + 186*z1[6]^2 + 56*z1[6]^3 + z1[6]^4)) + 
      z1[6]^2*(6 + 7*z1[6] + z1[6]^2 + z1[3]*(68 + 81*z1[6] + 12*z1[6]^2 - 
          z1[5]*(8 + 5*z1[6])) + z1[3]^2*(111 + z1[5]^2 + 133*z1[6] + 
          18*z1[6]^2 - z1[5]*(22 + 13*z1[6]))) - 
      z1[4]*z1[6]*(6 + 41*z1[6] + 27*z1[6]^2 + 2*z1[6]^3 - 
        z1[5]*(6 + 11*z1[6] + 3*z1[6]^2) + z1[3]*(68 + 303*z1[6] + 
          182*z1[6]^2 + 14*z1[6]^3 + z1[5]^2*(8 + 7*z1[6]) - 
          2*z1[5]*(38 + 65*z1[6] + 16*z1[6]^2)) + 
        z1[3]^2*(-z1[5]^3 + z1[5]^2*(23 + 18*z1[6]) - 
          z1[5]*(133 + 216*z1[6] + 48*z1[6]^2) + 
          3*(37 + 136*z1[6] + 76*z1[6]^2 + 5*z1[6]^3)))), 
  y[286] -> -((1 + z1[3])^3*z1[4]^6) + (1 + z1[3])^3*z1[4]^5*(-1 + z1[6]) + 
    (15 + 7*z1[3] + z1[3]^2)*z1[4]^4*z1[6]^2 + 
    z1[4]^3*z1[6]^2*(48 - z1[3]*(-22 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 
      11*z1[6]) + z1[2]^5*z1[3]^3*(-2*z1[4]^2 - (-1 + z1[6])*z1[6] + 
      z1[4]*(-2 + 3*z1[6])) + z1[4]^2*z1[6]^2*(51 - 3*z1[3]^2*(-1 + z1[6]) + 
      26*z1[6] + 14*z1[6]^2 + z1[3]*(23 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
    z1[4]*z1[6]^2*(18 + z1[3]^2*(1 - 3*z1[6]) + 9*z1[6] + 14*z1[6]^2 + 
      32*z1[6]^3 - 11*z1[6]^4 + z1[3]*(8 - 7*z1[6] - 2*z1[6]^2 + 6*z1[6]^3 - 
        2*z1[6]^4)) + z1[6]^3*(-6 - z1[3]^2 - 12*z1[6] - 15*z1[6]^2 + 
      11*z1[6]^3 + 11*z1[6]^4 + z1[3]*(-4 - 4*z1[6] - 4*z1[6]^2 - z1[6]^3 + 
        z1[6]^4)) + z1[2]^2*(4*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^5 + 
      z1[4]^2*z1[6]^2*(14 + z1[3]*(17 - 2*z1[6]) - 3*z1[3]^2*(-1 + z1[6]) + 
        5*z1[6]) - (1 + z1[3])*z1[4]^4*(1 + z1[3]*(2 - 3*z1[6]) - 3*z1[6] + 
        2*z1[3]^2*(-1 + 6*z1[6])) + z1[4]*z1[6]^2*
       (5 + z1[3]^2*(1 - 3*z1[6]) + 4*z1[6] + 7*z1[6]^2 + 
        z1[3]*(6 - 3*z1[6] + 2*z1[6]^2)) + (1 + z1[3])*z1[4]^3*
       (-1 + 4*z1[6] + 7*z1[6]^2 - z1[3]*(6 - 13*z1[6] + z1[6]^2) + 
        2*z1[3]^2*(-3 + z1[6] + 2*z1[6]^2)) + 
      z1[6]^3*(-1 - z1[3]^2 - 3*z1[6] + 8*z1[6]^2 + 
        z1[3]*(-2 - 5*z1[6] + 3*z1[6]^2))) + z1[2]^4*z1[3]^2*
     ((4 + 8*z1[3])*z1[4]^3 + z1[4]^2*(3 + z1[3]*(7 - 12*z1[6]) - 3*z1[6]) - 
      z1[6]^3 + z1[4]*(-1 + 2*z1[6] + z1[6]^2 + 
        z1[3]*(-1 - 3*z1[6] + 4*z1[6]^2))) - 
    z1[2]^3*z1[3]*(2*(1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 + 
      z1[6]^3*(-1 - z1[3] + z1[6]) + z1[4]^3*(z1[3]^2*(8 - 18*z1[6]) + 
        z1[3]*(6 - 9*z1[6]) + 3*z1[6]) + z1[4]*z1[6]^2*
       (5 + z1[3] - z1[6] - 3*z1[3]*z1[6]) + 
      z1[4]^2*(-2 + 7*z1[6] + 3*z1[6]^2 + 3*z1[3]*(-2 + 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(-4 - 2*z1[6] + 6*z1[6]^2))) - 
    z1[2]*(2*z1[3]*(1 + z1[3])^2*z1[4]^6 + z1[4]^3*z1[6]^2*
       (29 - z1[3]*(-19 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 5*z1[6]) - 
      (1 + z1[3])^2*z1[4]^5*(2 - 3*z1[6] + z1[3]*(2 + 3*z1[6])) + 
      z1[4]^2*z1[6]^2*(31 - 3*z1[3]^2*(-1 + z1[6]) + 15*z1[6] + 7*z1[6]^2 + 
        z1[3]*(20 - 3*z1[6] + z1[6]^2)) + z1[4]*z1[6]^2*
       (11 + z1[3]^2*(1 - 3*z1[6]) + 7*z1[6] + 11*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]*(7 - 5*z1[6] + 2*z1[6]^2)) + 
      z1[4]^4*(-2 + 5*z1[6] + 7*z1[6]^2 + z1[3]^3*(-4 + 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(-10 + 11*z1[6] + z1[6]^2) + z1[3]*(-8 + 13*z1[6] + 
          3*z1[6]^2)) + z1[6]^3*(-3 - z1[3]^2 - 5*z1[6] - 10*z1[6]^2 + 
        19*z1[6]^3 + z1[3]*(-3 - 2*z1[6] - 6*z1[6]^2 + 3*z1[6]^3))) + 
    z1[5]*(z1[2]^5*z1[3]^3*z1[4]*(1 + z1[4] - z1[6]) - 
      z1[2]^4*z1[3]^2*z1[4]*((2 + 4*z1[3])*z1[4]^2 - 2*(1 + 2*z1[3])*z1[4]*
         (-1 + z1[6]) + z1[6]^2) + z1[2]^3*z1[3]*
       ((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 - (1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^3*
         (-1 + z1[6]) + (2 + 3*z1[3])*z1[4]^2*z1[6]^2 + z1[6]^4 + 
        z1[4]*z1[6]^2*(1 + z1[3] + z1[6])) - 
      z1[2]^2*(4*z1[3]^3*z1[4]^4*(1 + z1[4] - z1[6]) + 
        z1[3]^2*z1[4]*(6*z1[4]^4 - 6*z1[4]^3*(-1 + z1[6]) + z1[6]^2 + 
          3*z1[4]*z1[6]^2 + 3*z1[4]^2*z1[6]^2) + 
        z1[3]*(2*z1[4]^5 - 2*z1[4]^4*(-1 + z1[6]) + 4*z1[4]^3*z1[6]^2 + 
          z1[4]^2*z1[6]^2*(5 + 2*z1[6]) + z1[6]^4*(-1 + 3*z1[6]) + 
          2*z1[4]*z1[6]^2*(1 + z1[6] + z1[6]^2)) + 
        z1[6]^2*(z1[4]^3 + 4*z1[6]^3 + 2*z1[4]^2*(1 + z1[6]) + 
          z1[4]*(1 + 2*z1[6] + 3*z1[6]^2))) + 
      z1[2]*(z1[3]^3*z1[4]^5*(1 + z1[4] - z1[6]) + z1[3]^2*z1[4]*
         (2*z1[4]^5 - 2*z1[4]^4*(-1 + z1[6]) + z1[6]^2 + 3*z1[4]*z1[6]^2 + 
          3*z1[4]^2*z1[6]^2 + z1[4]^3*z1[6]^2) + 
        z1[3]*(z1[4]^6 - z1[4]^5*(-1 + z1[6]) + 2*z1[4]^4*z1[6]^2 + 
          3*z1[6]^6 + z1[4]^3*z1[6]^2*(7 + z1[6]) + z1[4]^2*z1[6]^2*
           (8 + 4*z1[6] + z1[6]^2) + z1[4]*z1[6]^2*(3 + 3*z1[6] + 
            4*z1[6]^2)) + z1[6]^2*(z1[4]^4 + z1[4]^3*(5 + 2*z1[6]) + 
          z1[6]^3*(3 + 11*z1[6]) + z1[4]^2*(7 + 8*z1[6] + 3*z1[6]^2) + 
          z1[4]*(3 + 6*z1[6] + 9*z1[6]^2 + 4*z1[6]^3))) - 
      z1[6]^2*((3 + 3*z1[3] + z1[3]^2)*z1[4]^4 + 
        z1[6]^3*(3 + (20 + 3*z1[3])*z1[6] + (7 + z1[3])*z1[6]^2) + 
        z1[4]^3*(3*z1[3]^2 + 6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6])) + 
        z1[4]^2*(3*z1[3]^2 + 3*(5 + 6*z1[6] + 3*z1[6]^2) + 
          z1[3]*(11 + 6*z1[6] + z1[6]^2 + z1[6]^3)) + 
        z1[4]*(6 + z1[3]^2 + 12*z1[6] + 18*z1[6]^2 + 18*z1[6]^3 - 7*z1[6]^4 + 
          z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4)))), 
  y[287] -> 19 + z1[5] + z1[4]^4*(1 - 4*z1[3]^2 + z1[3]^3*(-7 + z1[5]) + 
      z1[3]^4*(-3 + z1[5]) - z1[6]) - 29*z1[6] - z1[5]*z1[6] + 10*z1[6]^2 - 
    z1[3]*z1[6]^2 - 3*z1[3]^2*z1[6]^2 - 3*z1[3]^3*z1[6]^2 - z1[3]^4*z1[6]^2 + 
    3*z1[3]*z1[6]^3 - 3*z1[3]^2*z1[6]^3 + 5*z1[3]^3*z1[6]^3 + 
    11*z1[3]^4*z1[6]^3 + 6*z1[3]^2*z1[5]*z1[6]^3 - 6*z1[3]^4*z1[5]*z1[6]^3 - 
    3*z1[3]*z1[6]^4 + 24*z1[3]^2*z1[6]^4 - 26*z1[3]^3*z1[6]^4 - 
    53*z1[3]^4*z1[6]^4 - 17*z1[3]^2*z1[5]*z1[6]^4 + 
    34*z1[3]^3*z1[5]*z1[6]^4 + 51*z1[3]^4*z1[5]*z1[6]^4 - 
    10*z1[3]^3*z1[5]^2*z1[6]^4 - 10*z1[3]^4*z1[5]^2*z1[6]^4 + z1[3]*z1[6]^5 - 
    22*z1[3]^2*z1[6]^5 + 68*z1[3]^3*z1[6]^5 + 91*z1[3]^4*z1[6]^5 + 
    15*z1[3]^2*z1[5]*z1[6]^5 - 96*z1[3]^3*z1[5]*z1[6]^5 - 
    111*z1[3]^4*z1[5]*z1[6]^5 + 30*z1[3]^3*z1[5]^2*z1[6]^5 + 
    30*z1[3]^4*z1[5]^2*z1[6]^5 + 4*z1[3]^2*z1[6]^6 - 51*z1[3]^3*z1[6]^6 - 
    55*z1[3]^4*z1[6]^6 - 4*z1[3]^2*z1[5]*z1[6]^6 + 81*z1[3]^3*z1[5]*z1[6]^6 + 
    85*z1[3]^4*z1[5]*z1[6]^6 - 30*z1[3]^3*z1[5]^2*z1[6]^6 - 
    30*z1[3]^4*z1[5]^2*z1[6]^6 + 10*z1[3]^3*z1[6]^7 + 10*z1[3]^4*z1[6]^7 - 
    20*z1[3]^3*z1[5]*z1[6]^7 - 20*z1[3]^4*z1[5]*z1[6]^7 + 
    10*z1[3]^3*z1[5]^2*z1[6]^7 + 10*z1[3]^4*z1[5]^2*z1[6]^7 + 
    z1[4]^3*(6 - 4*z1[3] - 7*z1[6] + z1[6]^2 + 2*z1[3]^2*(-13 + 5*z1[6]) + 
      z1[3]^4*(-17 - 2*z1[5]*(-2 + z1[6]) + 8*z1[6]) + 
      z1[3]^3*(-37 + z1[5]*(5 - 2*z1[6]) + 18*z1[6])) + 
    z1[2]^5*(1 - z1[3] + z1[3]^2*(2 + z1[5]*(-1 + z1[6]) - z1[6]) + 
      z1[3]^4*(2 + z1[5]*(-1 + z1[6]) - z1[6])^3 - 
      z1[3]^3*(-2 + z1[5] + z1[6] - z1[5]*z1[6])^2) + 
    z1[4]^2*(19 + z1[5] - 20*z1[6] + 5*z1[6]^2 - 
      z1[3]*(7 + z1[5] - 3*z1[6] - 9*z1[6]^2 + 3*z1[6]^3) + 
      z1[3]^2*(-30 + (35 - 2*z1[5])*z1[6] + (1 + 6*z1[5])*z1[6]^2 + 
        (7 - 8*z1[5])*z1[6]^3 + 3*(-1 + z1[5])*z1[6]^4) + 
      z1[3]^4*(-1 + z1[6])*(29 - 6*z1[6] + 10*z1[6]^2 - 3*z1[6]^3 + 
        z1[5]*(-5 + 2*z1[6] - 5*z1[6]^2 + 3*z1[6]^3)) + 
      z1[3]^3*(-53 + 65*z1[6] - 24*z1[6]^2 + 23*z1[6]^3 - 6*z1[6]^4 + 
        z1[5]*(6 - 10*z1[6] + 13*z1[6]^2 - 16*z1[6]^3 + 6*z1[6]^4))) - 
    z1[2]^4*(-7 + 2*z1[4] + 2*z1[6] + z1[3]*(3 - 2*z1[4] + z1[6]) + 
      z1[3]^2*(-5 + 2*z1[4] - 3*z1[5]*(-1 + z1[6]) + 2*z1[6]) - 
      z1[3]^3*(-10 + 2*z1[4] + z1[5]^2*(-3 + z1[6])*(-1 + z1[6])^2 + 
        14*z1[6] - 7*z1[6]^2 + z1[6]^3 - 2*z1[5]*(-6 + 11*z1[6] - 6*z1[6]^2 + 
          z1[6]^3)) + z1[3]^4*(1 + 3*z1[4] + 24*z1[6] - 39*z1[6]^2 + 
        19*z1[6]^3 - 3*z1[6]^4 + z1[5]^3*(-1 + z1[6])^3*(-1 + 3*z1[6]) - 
        3*z1[5]^2*(-1 + z1[6])^2*(2 - 7*z1[6] + 3*z1[6]^2) + 
        z1[5]*(9 - 54*z1[6] + 84*z1[6]^2 - 48*z1[6]^3 + 9*z1[6]^4))) - 
    z1[4]*(-16 - (-30 + 8*z1[3] + 32*z1[3]^2 + 54*z1[3]^3 + 29*z1[3]^4)*
       z1[6] + (-10 + 2*z1[3] + 8*z1[3]^2 + 33*z1[3]^3 + 27*z1[3]^4)*
       z1[6]^2 + 3*z1[3]*(2 + 9*z1[3] - 11*z1[3]^2 - 18*z1[3]^3)*z1[6]^3 + 
      10*z1[3]^3*(1 + z1[3])*z1[5]^2*(-1 + z1[6])^3*z1[6]^3 + 
      z1[3]*(-2 - 13*z1[3] + 80*z1[3]^2 + 91*z1[3]^3)*z1[6]^4 + 
      (z1[3]^2 - 53*z1[3]^3 - 54*z1[3]^4)*z1[6]^5 + 10*z1[3]^3*(1 + z1[3])*
       z1[6]^6 + z1[5]*(1 + z1[3]^2*z1[6]*(2 + 4*z1[6] - 11*z1[6]^2 + 
          7*z1[6]^3 - z1[6]^4) + z1[3]^3*z1[6]*(7 - 5*z1[6] + 41*z1[6]^2 - 
          103*z1[6]^3 + 83*z1[6]^4 - 20*z1[6]^5) + z1[3]^4*z1[6]*
         (5 - 9*z1[6] + 52*z1[6]^2 - 110*z1[6]^3 + 84*z1[6]^4 - 
          20*z1[6]^5))) + z1[2]^3*(21 - 8*z1[4] + z1[4]^2 - 12*z1[6] - 
      z1[4]*z1[6] + z1[6]^2 + z1[3]^2*(4 + z1[4]^2 + 3*z1[5]*(-1 + z1[6]) - 
        3*z1[6] + 2*z1[6]^2 - z1[4]*(6 + z1[6])) - 
      z1[3]*(z1[4]^2 + 3*(1 + z1[6]) - z1[4]*(7 + z1[6])) - 
      z1[3]^3*(-17 + z1[4]^2 + z1[4]*(-14 + z1[6]) - 3*z1[6] + 29*z1[6]^2 - 
        12*z1[6]^3 + z1[6]^4 + z1[5]^2*(-1 + z1[6])^2*(2 - 5*z1[6] + 
          z1[6]^2) + z1[5]*(-2 + 23*z1[6] - 38*z1[6]^2 + 19*z1[6]^3 - 
          2*z1[6]^4)) + z1[3]^4*(20 + 3*z1[4]^2 + z1[4]*(14 - 6*z1[6]) - 
        42*z1[6] + 78*z1[6]^2 - 86*z1[6]^3 + 39*z1[6]^4 - 6*z1[6]^5 + 
        3*z1[5]^3*(-1 + z1[6])^3*z1[6]*(-1 + 2*z1[6]) - 
        z1[5]^2*(-1 + z1[6])^2*(-2 + 20*z1[6] - 45*z1[6]^2 + 18*z1[6]^3) + 
        z1[5]*(-10 + 54*z1[6] - 150*z1[6]^2 + 187*z1[6]^3 - 99*z1[6]^4 + 
          18*z1[6]^5))) - z1[2]^2*(-35 + 10*z1[4] - 5*z1[4]^2 + 30*z1[6] + 
      7*z1[4]*z1[6] + z1[4]^2*z1[6] - 5*z1[6]^2 - z1[4]*z1[6]^2 + 
      z1[3]*(1 + 4*z1[4]^2 + 3*z1[6] + 2*z1[4]*(-4 - 3*z1[6] + z1[6]^2)) + 
      z1[3]^2*(-(z1[4]*(-26 + 10*z1[6] + z1[6]^2)) + 
        (-1 + z1[6])*(-6 + z1[5]*(-1 + z1[6]) - 8*z1[6] + 3*z1[6]^2)) - 
      z1[3]^3*(-23 + 2*z1[4]^2*(-14 + z1[6]) + (31 - 10*z1[5] + 4*z1[5]^2)*
         z1[6] + (-39 + 46*z1[5] - 15*z1[5]^2)*z1[6]^2 + 
        (45 - 60*z1[5] + 19*z1[5]^2)*z1[6]^3 + (-17 + 26*z1[5] - 9*z1[5]^2)*
         z1[6]^4 + (-1 + z1[5])^2*z1[6]^5 + z1[4]*(-65 + 43*z1[6] + 
          6*z1[6]^2)) + z1[3]^4*(28 + z1[4]^3 - 3*z1[4]^2*(-5 + z1[6]) - 
        23*z1[6] - 51*z1[6]^2 + 145*z1[6]^3 - 151*z1[6]^4 + 66*z1[6]^5 - 
        10*z1[6]^6 + 2*z1[5]^3*(-1 + z1[6])^3*z1[6]^2*(-3 + 5*z1[6]) + 
        z1[4]*(37 - 21*z1[6] - 3*z1[6]^2) - 2*z1[5]^2*(-1 + z1[6])^2*z1[6]*
         (-2 + 20*z1[6] - 39*z1[6]^2 + 15*z1[6]^3) + 
        z1[5]*(-4 - 8*z1[6] + 99*z1[6]^2 - 278*z1[6]^3 + 329*z1[6]^4 - 
          168*z1[6]^5 + 30*z1[6]^6))) + 
    z1[2]*(35 + z1[4]^3*(1 - 4*z1[3]^2*(-3 + z1[5]) + 
        z1[3]^3*(29 - 9*z1[5] + z1[5]^2) + z1[3]^4*(14 - 7*z1[5] + z1[5]^2) - 
        z1[6]) + (-40 - z1[3] + z1[3]^2*(-8 + z1[5]) + 
        6*z1[3]^4*(-5 + z1[5]) + z1[3]^3*(-27 + 4*z1[5]))*z1[6] + 
      (10 - z1[3]^2*(-3 + z1[5]) + z1[3]^3*(2 + 14*z1[5] - 6*z1[5]^2) + 
        z1[3]^4*(38 - 26*z1[5] + 6*z1[5]^2))*z1[6]^2 + 
      z1[3]^2*(8 - 2*z1[5] + z1[3]*(38 - 41*z1[5] + 13*z1[5]^2) + 
        2*z1[3]^2*(-54 + 78*z1[5] - 35*z1[5]^2 + 5*z1[5]^3))*z1[6]^3 + 
      z1[3]^2*(-5 + 3*z1[5] + z1[3]*(-14 + 13*z1[5] - 3*z1[5]^2) + 
        z1[3]^2*(191 - 324*z1[5] + 174*z1[5]^2 - 30*z1[5]^3))*z1[6]^4 + 
      z1[3]^2*(-1 + z1[5])*(-1 + z1[3]*(11 - 8*z1[5]) + 
        z1[3]^2*(122 - 123*z1[5] + 30*z1[5]^2))*z1[6]^5 - 
      2*z1[3]^3*(-1 + z1[5])^2*(-2 + z1[3]*(-12 + 5*z1[5]))*z1[6]^6 + 
      z1[4]^2*(12 - 7*z1[6] + z1[6]^2 + z1[3]*(-z1[5] + (-2 + z1[6])*z1[6]) + 
        z1[3]^4*(65 - z1[5]^2*(-4 + z1[6]) - 27*z1[6] - 6*z1[6]^2 + z1[6]^3 - 
          z1[5]*(31 - 10*z1[6] - 3*z1[6]^2 + z1[6]^3)) + 
        z1[3]^3*(111 - z1[5]^2*(-3 + z1[6]) - 54*z1[6] - 11*z1[6]^2 + 
          2*z1[6]^3 - 2*z1[5]*(17 - 5*z1[6] - 3*z1[6]^2 + z1[6]^3)) + 
        z1[3]^2*(61 - 25*z1[6] - 4*z1[6]^2 + z1[6]^3 - 
          z1[5]*(10 - 3*z1[6] - 3*z1[6]^2 + z1[6]^3))) + 
      z1[4]*(1 - 20*z1[6] + 5*z1[6]^2 + z1[3]*(9 + 6*z1[6] - 10*z1[6]^2 + 
          3*z1[6]^3) - z1[3]^2*(-43 + 36*z1[6] + 3*z1[6]^2 + 11*z1[6]^3 - 
          5*z1[6]^4 + z1[5]*(6 - 5*z1[6] + 8*z1[6]^2 - 13*z1[6]^3 + 
            5*z1[6]^4)) + z1[3]^4*(86 - 84*z1[6] + 18*z1[6]^2 + 13*z1[6]^3 - 
          23*z1[6]^4 + 6*z1[6]^5 + z1[5]^2*(5 - 3*z1[6] + 10*z1[6]^3 - 
            15*z1[6]^4 + 6*z1[6]^5) - z1[5]*(43 - 32*z1[6] + 3*z1[6]^2 + 
            27*z1[6]^3 - 38*z1[6]^4 + 12*z1[6]^5)) + 
        z1[3]^3*(101 - 104*z1[6] + 26*z1[6]^2 - z1[6]^3 - 18*z1[6]^4 + 
          6*z1[6]^5 + z1[5]^2*(2 - 2*z1[6] + 10*z1[6]^3 - 15*z1[6]^4 + 
            6*z1[6]^5) - z1[5]*(33 - 27*z1[6] + 10*z1[6]^2 + 14*z1[6]^3 - 
            33*z1[6]^4 + 12*z1[6]^5)))), y[288] -> 36 - 36*z1[2] - 391*z1[3], 
  y[289] -> (1 + z1[4] + z1[5] - z1[6])/6 + 
    (391*(1 + z1[4] + z1[3]*(2 + z1[4] - z1[6]) - z1[6]))/216, 
  y[290] -> z1[4] + z1[5] - z1[6], 
  y[291] -> 1 + z1[4]*(1 - z1[5] + z1[5]^2) + (-1 + z1[5])*z1[6], 
  y[292] -> (z1[5] - z1[6])*z1[6] + z1[4]*(1 - 2*z1[5] + z1[5]^2 + z1[6]), 
  y[293] -> -1 - z1[4]^3 + z1[2]*(2*z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
      (-1 + z1[6])^2) - z1[4]^2*(1 + z1[5] - 2*z1[6]) + z1[6] - z1[5]*z1[6] + 
    z1[2]^2*(-1 - z1[4] + z1[6]) + z1[4]*(-1 + z1[5] - z1[5]^2 + z1[6] + 
      z1[5]*z1[6] - z1[6]^2), y[294] -> -z1[4]^3 + z1[6]*(-z1[5] + z1[6]) + 
    z1[4]^2*(z1[2] - z1[5] + 2*z1[6]) - 
    z1[4]*(1 + z1[5]^2 + z1[2]*(-1 + z1[6]) + z1[6] + z1[6]^2 - 
      z1[5]*(2 + z1[6])), y[295] -> 2 + z1[3]*(3 - 6*z1[6]) + 
    z1[3]^2*(1 - 3*z1[6]) + z1[2]*(-1 + z1[6]) - 2*z1[6], 
  y[296] -> -1 + z1[4]*(-1 + z1[5]) + z1[5] + z1[6], 
  y[297] -> 1 + z1[4]*(-2 + z1[5]) - 4*z1[5] + 2*z1[5]^2 + 2*z1[6], 
  y[298] -> -2 + z1[4] + 2*z1[4]^2 + 2*z1[5] + 2*z1[2]^2*z1[3]*z1[5] + 
    3*z1[4]*z1[5] - z1[2]*(1 + z1[5] + 2*z1[4]*z1[5] + 
      2*z1[3]*(2 + z1[4] + z1[5] + z1[4]*z1[5] - z1[6])) + 
    2*z1[3]*(2 + z1[4]^2 + z1[5] + z1[4]*(2 + z1[5] - z1[6]) - z1[6]) + 
    2*z1[6] - 2*z1[4]*z1[6], y[299] -> 2*z1[2]^2*z1[3] + 
    z1[2]*(1 - 2*z1[3] - 2*z1[6]) + 2*(-1 + z1[3] + 2*z1[6]), 
  y[300] -> 3 + 2*z1[4] - z1[4]*z1[5] + 
    z1[3]*(8 + z1[4]*(6 - 4*z1[5]) - 3*z1[5] - 7*z1[6]) + 
    z1[3]^2*(4 + z1[4]*(3 - 2*z1[5]) - 2*z1[5] - 3*z1[6]) - 3*z1[6] + 
    z1[2]*(-1 + z1[4]*(-1 + z1[5]) + 2*z1[6]), 
  y[301] -> -2 - 5*z1[5] + 4*z1[5]^2 + z1[4]*(-5 + 3*z1[5]) + 5*z1[6] + 
    z1[3]*(-4 + 2*z1[5]^2 + z1[4]*(-3 + 2*z1[5]) + 3*z1[6]), 
  y[302] -> 1 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + 2*z1[6] + 2*z1[6]^2 + 
    2*z1[5]^2*(3 + z1[6]) - z1[5]*(4 + 5*z1[6]) + 
    z1[4]*(-1 + z1[5])*(3*z1[5]^2 + 2*(2 + z1[6]) + z1[5]*(-7 + 2*z1[6])), 
  y[303] -> -1 - 2*z1[5] + 4*z1[5]^2 - 3*z1[5]^3 + z1[5]^4 + 5*z1[6] - 
    5*z1[5]*z1[6] + 4*z1[5]^2*z1[6] + z1[5]^3*z1[6] + 
    2*z1[3]*(1 + z1[4]*z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6])) + 
      z1[5]^2*z1[6]) + z1[4]*(-5 + 13*z1[5] + 5*z1[5]^3 + 
      2*z1[5]^2*(-7 + 2*z1[6])), 
  y[304] -> z1[6]*(1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
      z1[5]*(4 + z1[6])) + z1[4]*(-2 + z1[5]^5 + 2*z1[5]^4*(-3 + z1[6]) - 
      z1[6] + z1[5]*(9 + z1[6]) + z1[5]^2*(-16 + 3*z1[6]) + 
      z1[5]^3*(14 - 5*z1[6] + z1[6]^2)), 
  y[305] -> (1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + z1[5]^3*(-3 + z1[6]))*
     z1[6] + z1[4]*(-1 + 5*z1[5] + z1[5]^5 + z1[5]^4*(-5 + 2*z1[6]) + 
      z1[5]^2*(-10 + 3*z1[6]) + z1[5]^3*(10 - 4*z1[6] + z1[6]^2)), 
  y[306] -> 2*z1[4]^3 - z1[6]*(1 - 4*z1[5] + 2*z1[5]^2 + 2*z1[6]) - 
    z1[4]^2*(-1 + z1[2] - 4*z1[5] + z1[5]^2 + 4*z1[6]) + 
    z1[4]*(8*z1[5]^2 - 2*z1[5]^3 + 2*z1[2]*(-1 + z1[6]) - 
      3*z1[5]*(3 + z1[6]) + 2*(2 + z1[6] + z1[6]^2)), 
  y[307] -> -(z1[4]^5*(2 + z1[5])) - (1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-3 + z1[6]))*z1[6] + z1[4]^4*(-4 + 6*z1[2] - z1[5]^2 + 
      5*z1[6] + z1[5]*(-1 + 2*z1[6])) + 
    z1[4]^3*(-2 - 4*z1[2]^2 - z1[5]^3 + 7*z1[6] - 4*z1[6]^2 + 
      z1[5]^2*(1 + z1[6]) - 2*z1[2]*(-5 + 6*z1[6]) + 
      z1[5]*(-2 + z1[6] - z1[6]^2)) + z1[4]^2*(-1 + z1[2]^3 + 3*z1[5]^3 - 
      z1[5]^4 + 2*z1[6] - 3*z1[6]^2 + z1[6]^3 + 2*z1[5]*(1 + z1[6]) - 
      z1[5]^2*(4 + z1[6]) + z1[2]^2*(-5 + 6*z1[6]) + 
      z1[2]*(5 - 12*z1[6] + 7*z1[6]^2)) + 
    z1[4]*(-(z1[2]^3*(-1 + z1[6])) - z1[2]*(-1 + z1[6])^3 + 
      z1[2]^2*(-1 + 3*z1[6] - 2*z1[6]^2) - (-1 + z1[5])*
       (1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
        z1[5]*(4 + z1[6]))), y[308] -> -(z1[4]^5*(1 + z1[5])) + 
    z1[4]^4*(-2 + 3*z1[2] - z1[5]^2 + 2*z1[6] + 2*z1[5]*z1[6]) - 
    z1[6]*(1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
      z1[5]*(4 + z1[6])) - z1[4]*(-1 + z1[5])*(2 + 9*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-5 + z1[6]) + 2*z1[6] + z1[6]^2 - z1[5]*(7 + 3*z1[6])) - 
    z1[4]^3*(z1[2]^2 + z1[5]^3 + (-3 + z1[6])*z1[6] - z1[5]^2*(2 + z1[6]) + 
      z1[2]*(-4 + 5*z1[6]) + z1[5]*(2 + z1[6] + z1[6]^2)) + 
    z1[4]^2*(z1[2]^2*(-1 + z1[6]) + z1[2]*(1 - 3*z1[6] + 2*z1[6]^2) - 
      (-1 + z1[5])*(-1 - 3*z1[5]^2 + z1[5]^3 - z1[6] - z1[6]^2 + 
        z1[5]*(3 + 2*z1[6]))), y[309] -> 2 + 7*z1[4] + 3*z1[4]^2 + z1[4]^3 - 
    2*z1[4]^4 - 11*z1[4]*z1[5] + 6*z1[4]^2*z1[5] - 2*z1[4]^3*z1[5] + 
    13*z1[4]*z1[5]^2 - 3*z1[4]^2*z1[5]^2 - 4*z1[4]*z1[5]^3 + 
    2*z1[2]^3*z1[3]*(1 + z1[4] - z1[6]) - 5*z1[6] - 2*z1[4]*z1[6] - 
    4*z1[4]^2*z1[6] + 4*z1[4]^3*z1[6] + 5*z1[5]*z1[6] - 5*z1[4]*z1[5]*z1[6] + 
    2*z1[4]^2*z1[5]*z1[6] - 4*z1[5]^2*z1[6] + 3*z1[4]*z1[6]^2 - 
    2*z1[4]^2*z1[6]^2 - z1[2]^2*(-2 + z1[4] + 2*z1[4]^2 + 
      2*z1[3]*(3*z1[4]^2 - 4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) + 2*z1[6] - 
      2*z1[4]*z1[6]) - 2*z1[3]*(1 + z1[4]^4 + z1[4]^3*(2 + z1[5] - 2*z1[6]) + 
      z1[5]^2*z1[6] + z1[4]*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 + 
        (-2 + z1[6])*z1[6]) + z1[4]^2*(2 + z1[5]^2 - 3*z1[6] - z1[5]*z1[6] + 
        z1[6]^2)) + z1[2]*((-1 + z1[4])*(4*z1[4]^2 + z1[4]*(7 - 6*z1[6]) + 
        2*(-1 + z1[6])^2) + 2*z1[3]*(3*z1[4]^3 + z1[4]^2*(6 - 5*z1[6]) + 
        (-1 + z1[6])^2 + 2*z1[4]*(2 - 3*z1[6] + z1[6]^2))), 
  y[310] -> 8/3 + (2*z1[3])/3 + z1[4], 
  y[311] -> z1[2]*(z1[4]*(16 - 3*z1[4] - 16*z1[6]) + 
      4*z1[3]*(8 + 3*z1[4] - 5*z1[4]^2*(-1 + z1[5]) + 
        3*z1[4]^3*(-1 + z1[5]) - 8*z1[6])) + 
    4*z1[4]*(-3*z1[4] + z1[4]^2*(-1 + z1[5]) + 
      z1[3]*(-3*z1[4] + 3*z1[4]^2*(-1 + z1[5]) + 8*(-1 + z1[6])) + 
      6*(-1 + z1[6])), y[312] -> -253 - 253*z1[4] + 9*z1[5] - 
    262*z1[3]*(2 + z1[4] - z1[6]) + 253*z1[6], 
  y[313] -> z1[2]*(z1[3]*(1 - z1[4]^2*(-1 + z1[5]) + z1[4]^3*(-1 + z1[5]) - 
        z1[6]) - z1[4]*(-1 + z1[6])) + (1 + z1[3])*z1[4]*
     (-1 + z1[4]^2*(-1 + z1[5]) + z1[6]), 
  y[314] -> 1 + 4*z1[4]^3 - 4*z1[4]^2*(-3 + z1[6]) + (4 + z1[3])*z1[6] + 
    (4 + z1[3])*z1[4]*(3 + 2*z1[3]*z1[6]), 
  y[315] -> 1 + 4*z1[4] + z1[4]^4 - 2*z1[4]^3*(-2 + z1[6]) + 
    2*(2 + z1[3])*z1[6] + z1[3]*(4 + z1[3])*z1[6]^2 + 
    z1[4]^2*(6 - 4*z1[6] + z1[6]^2), 
  y[316] -> -9*z1[2]*(1 + 12*z1[3]*(2 + z1[4]*z1[5] - z1[6])) + 
    2*z1[3]*(275 + 54*z1[4]^2 + 18*z1[4]*(6 + 4*z1[5] - 3*z1[6]) - 
      72*z1[6]) + 9*(-15 + 12*z1[4]^2*z1[5] + 16*z1[6] - 
      4*z1[4]*(-7 + 3*z1[6])), y[317] -> -12*z1[3]*(1 + z1[3])*z1[4]^4 + 
    z1[2]*z1[3]*(12*z1[4]^2 + z1[4]*(3 - 12*z1[6]) + 
      8*z1[3]*(2 + 3*z1[4])*(1 + z1[4] - z1[6]) + 17*(-1 + z1[6]))*
     (1 + z1[4] - z1[6]) - 12*z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6])^2 - 
    8*z1[3]*(5 + 2*z1[3])*z1[6] - 8*z1[3]*(3 + z1[4]^2 - z1[4]*(-3 + z1[6]))*
     (z1[4]*(-2 + z1[5]) + z1[6]) + 
    z1[4]^3*(9 - 8*z1[3]^2*(3 + 2*z1[5] - 3*z1[6]) + 
      z1[3]*(-7 - 8*z1[5] + 24*z1[6])) + 
    2*z1[4]^2*(-13*(-1 + z1[6]) + z1[3]*(31 + 4*z1[5]*(-4 + z1[6]) - 
        5*z1[6] - 6*z1[6]^2) + 2*z1[3]^2*(-3 + 4*z1[5]*(-2 + z1[6]) + 
        10*z1[6] - 3*z1[6]^2)) + z1[4]*(17*(-1 + z1[6])^2 - 
      16*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(89 - 40*z1[5] - 50*z1[6] + 17*z1[6]^2)), 
  y[318] -> z1[4]^5*(-1 + (1 + z1[3])*z1[5]) + 
    z1[6]*(1 + (4 + z1[3])*z1[6]) + 
    z1[4]*(-2 + z1[5] + z1[2]*z1[3]*(-1 + z1[6])^3 - 4*z1[6] - z1[3]*z1[6] + 
      (4 + z1[3])*z1[5]*z1[6]) - z1[4]^2*(7 - (4 + z1[3])*z1[5] + 
      3*z1[2]*z1[3]*(-1 + z1[6])^2 - 3*z1[6] + 3*z1[3]*z1[6] + z1[6]^2 - 
      3*z1[3]*z1[6]^2 + z1[3]*z1[6]^3) - 
    z1[4]^4*(5 + z1[2]*z1[3] - 2*z1[6] + z1[3]*z1[6] + 
      z1[5]*(-4 - 3*z1[3] + 2*z1[6] + 2*z1[3]*z1[6])) + 
    z1[4]^3*(-9 + 3*z1[2]*z1[3]*(-1 + z1[6]) + 6*z1[6] - 3*z1[3]*z1[6] - 
      z1[6]^2 + 2*z1[3]*z1[6]^2 + z1[5]*(6 - 4*z1[6] + z1[6]^2 + 
        z1[3]*(3 - 3*z1[6] + z1[6]^2))), 
  y[319] -> z1[2]*(z1[3]*(-3*z1[4] + 5*z1[4]^2*(-1 + z1[5]) - 
        3*z1[4]^3*(-1 + z1[5]) + 8*(-1 + z1[6])) + 4*z1[4]*(-1 + z1[6])) + 
    z1[4]*(6 + 3*z1[4] - z1[4]^2*(-1 + z1[5]) + 
      z1[3]*(8 + 3*z1[4] - 3*z1[4]^2*(-1 + z1[5]) - 8*z1[6]) - 6*z1[6]), 
  y[320] -> -1 - z1[4]*(-2 + z1[5]) + 4*z1[5] - 2*z1[5]^2 - 2*z1[6], 
  y[321] -> -1 + z1[4]*(2 - 3*z1[5]) + 5*z1[5] - 4*z1[5]^2 - 
    2*z1[3]*(1 + z1[4]*z1[5] + z1[5]^2) - 2*z1[6], 
  y[322] -> 4 + ((-4 + 3*z1[2])*z1[3] - 3*z1[4])*z1[4]*z1[5] + 
    z1[3]*(-3*z1[2]^2 + z1[2]*(7 + 3*z1[4] - 3*z1[6]) - 
      (4 + 3*z1[4])*(1 + z1[4] - z1[6])) - 4*z1[6] + 
    z1[4]*(-7 + 3*z1[2] + 3*z1[6]), 
  y[323] -> 1 + 2*z1[5] - 4*z1[5]^2 + 3*z1[5]^3 - z1[5]^4 + 
    z1[4]*(5 - 13*z1[5] - 5*z1[5]^3 + z1[5]^2*(14 - 4*z1[6])) - 5*z1[6] + 
    5*z1[5]*z1[6] - 4*z1[5]^2*z1[6] - z1[5]^3*z1[6] - 
    2*z1[3]*(1 + z1[4]*z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6])) + 
      z1[5]^2*z1[6]), y[324] -> -1 - z1[5]^4 - z1[5]^3*(-4 + z1[6]) - 
    2*z1[6] - 2*z1[6]^2 - 2*z1[5]^2*(3 + z1[6]) + z1[5]*(4 + 5*z1[6]) - 
    z1[4]*(-1 + z1[5])*(3*z1[5]^2 + 2*(2 + z1[6]) + z1[5]*(-7 + 2*z1[6])), 
  y[325] -> -(z1[6]*(1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
       z1[5]*(4 + z1[6]))) - z1[4]*(-2 + z1[5]^5 + 2*z1[5]^4*(-3 + z1[6]) - 
      z1[6] + z1[5]*(9 + z1[6]) + z1[5]^2*(-16 + 3*z1[6]) + 
      z1[5]^3*(14 - 5*z1[6] + z1[6]^2)), 
  y[326] -> -((1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + z1[5]^3*(-3 + z1[6]))*
      z1[6]) - z1[4]*(-1 + 5*z1[5] + z1[5]^5 + z1[5]^4*(-5 + 2*z1[6]) + 
      z1[5]^2*(-10 + 3*z1[6]) + z1[5]^3*(10 - 4*z1[6] + z1[6]^2)), 
  y[327] -> -3*z1[4]^3 + 2*z1[6]*(1 - 4*z1[5] + 2*z1[5]^2 + 2*z1[6]) + 
    z1[4]^2*(-2 + z1[2] - 8*z1[5] + 2*z1[5]^2 + 7*z1[6]) - 
    2*z1[4]*(8*z1[5]^2 - 2*z1[5]^3 + 2*z1[2]*(-1 + z1[6]) - 
      3*z1[5]*(3 + z1[6]) + 2*(2 + z1[6] + z1[6]^2)), 
  y[328] -> -4 - 14*z1[4] - 6*z1[4]^2 - 2*z1[4]^3 + 3*z1[4]^4 + 
    22*z1[4]*z1[5] - 12*z1[4]^2*z1[5] + 4*z1[4]^3*z1[5] - 26*z1[4]*z1[5]^2 + 
    6*z1[4]^2*z1[5]^2 + 8*z1[4]*z1[5]^3 - 3*z1[2]^3*z1[3]*
     (1 + z1[4] - z1[6]) + 10*z1[6] + 4*z1[4]*z1[6] + 8*z1[4]^2*z1[6] - 
    6*z1[4]^3*z1[6] - 10*z1[5]*z1[6] + 10*z1[4]*z1[5]*z1[6] - 
    4*z1[4]^2*z1[5]*z1[6] + 8*z1[5]^2*z1[6] - 6*z1[4]*z1[6]^2 + 
    3*z1[4]^2*z1[6]^2 + z1[2]^2*(3*z1[4]^2 + z1[4]*(2 - 3*z1[6]) + 
      4*(-1 + z1[6]) + z1[3]*(4 + 9*z1[4]^2 + z1[4]*(13 - 12*z1[6]) - 
        7*z1[6] + 3*z1[6]^2)) - z1[2]*(6*z1[4]^3 + z1[3]*(2 + 3*z1[4])*
       (3*z1[4]^2 - 5*z1[4]*(-1 + z1[6]) + 2*(-1 + z1[6])^2) + 
      z1[4]^2*(6 - 9*z1[6]) - 4*(-1 + z1[6])^2 + 
      z1[4]*(-10 + 4*z1[6] + 3*z1[6]^2)) + 
    z1[3]*(4 + 3*z1[4]^4 + z1[4]^3*(7 + 4*z1[5] - 6*z1[6]) + 
      4*z1[5]^2*z1[6] + 4*z1[4]*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 + 
        (-2 + z1[6])*z1[6]) + z1[4]^2*(8 + 4*z1[5]^2 - 11*z1[6] - 
        4*z1[5]*z1[6] + 3*z1[6]^2)), 
  y[329] -> z1[4]^5*(2 + z1[5]) + (1 - 2*z1[5] + 4*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-3 + z1[6]))*z1[6] + z1[4]^4*(4 - 6*z1[2] + z1[5] + z1[5]^2 - 
      5*z1[6] - 2*z1[5]*z1[6]) + z1[4]^3*(2 + 4*z1[2]^2 + z1[5]^3 - 7*z1[6] + 
      4*z1[6]^2 - z1[5]^2*(1 + z1[6]) + 2*z1[2]*(-5 + 6*z1[6]) + 
      z1[5]*(2 - z1[6] + z1[6]^2)) - z1[4]^2*(-1 + z1[2]^3 + 3*z1[5]^3 - 
      z1[5]^4 + 2*z1[6] - 3*z1[6]^2 + z1[6]^3 + 2*z1[5]*(1 + z1[6]) - 
      z1[5]^2*(4 + z1[6]) + z1[2]^2*(-5 + 6*z1[6]) + 
      z1[2]*(5 - 12*z1[6] + 7*z1[6]^2)) + 
    z1[4]*(z1[2]^3*(-1 + z1[6]) + z1[2]*(-1 + z1[6])^3 + 
      z1[2]^2*(1 - 3*z1[6] + 2*z1[6]^2) + (-1 + z1[5])*
       (1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
        z1[5]*(4 + z1[6]))), y[330] -> z1[4]^5*(1 + z1[5]) + 
    z1[4]^4*(2 - 3*z1[2] + z1[5]^2 - 2*z1[6] - 2*z1[5]*z1[6]) + 
    z1[6]*(1 + 6*z1[5]^2 + z1[5]^4 + z1[5]^3*(-4 + z1[6]) + z1[6] - 
      z1[5]*(4 + z1[6])) + z1[4]*(-1 + z1[5])*(2 + 9*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-5 + z1[6]) + 2*z1[6] + z1[6]^2 - z1[5]*(7 + 3*z1[6])) + 
    z1[4]^3*(z1[2]^2 + z1[5]^3 + (-3 + z1[6])*z1[6] - z1[5]^2*(2 + z1[6]) + 
      z1[2]*(-4 + 5*z1[6]) + z1[5]*(2 + z1[6] + z1[6]^2)) + 
    z1[4]^2*(-(z1[2]^2*(-1 + z1[6])) + z1[2]*(-1 + 3*z1[6] - 2*z1[6]^2) + 
      (-1 + z1[5])*(-1 - 3*z1[5]^2 + z1[5]^3 - z1[6] - z1[6]^2 + 
        z1[5]*(3 + 2*z1[6]))), y[331] -> -8 - 5*z1[4] - 2*z1[3]*(1 + z1[4]), 
  y[332] -> 2 - z1[4] - 2*z1[4]^2 - 2*z1[2]^2*z1[3]*(-1 + z1[5]) - 2*z1[5] - 
    3*z1[4]*z1[5] + z1[2]*(1 + 2*z1[4]*(-1 + z1[5]) + z1[5] + 
      2*z1[3]*(2 + (1 + z1[4])*z1[5] - z1[6])) - 
    z1[3]*(1 + 2*z1[4]^2 + 2*z1[5] + 2*z1[4]*(2 + z1[5] - z1[6]) - 2*z1[6]) - 
    2*z1[6] + 2*z1[4]*z1[6], y[333] -> 2 + z1[3] - 2*z1[2]^2*z1[3] - 
    4*z1[6] - 3*z1[3]*z1[6] + z1[2]*(-1 + 2*z1[3] + 2*z1[6]), 
  y[334] -> z1[2] + 2*(-1 + z1[6]) - z1[2]*z1[6] + z1[3]^2*(-1 + 3*z1[6]) + 
    z1[3]*(-3 + 6*z1[6]), y[335] -> -3 - 2*z1[4] + z1[4]*z1[5] + 
    z1[2]*(1 + z1[4] - z1[4]*z1[5] - 2*z1[6]) + 3*z1[6] + 
    z1[3]^2*(-4 + 2*z1[5] + z1[4]*(-3 + 2*z1[5]) + 3*z1[6]) + 
    z1[3]*(-8 + 3*z1[5] + z1[4]*(-6 + 4*z1[5]) + 7*z1[6]), 
  y[336] -> -1 - 4*z1[4]^3 + 4*z1[4]^2*(-3 + z1[6]) - (4 + z1[3])*z1[6] - 
    (4 + z1[3])*z1[4]*(3 + 2*z1[3]*z1[6]), 
  y[337] -> 2*z1[3]*(1 + z1[3])*z1[4]^4 + 
    z1[4]^3*(-2 + z1[3]*(1 + z1[5] - 4*z1[6]) + 
      2*z1[3]^2*(2 + z1[5] - 2*z1[6])) + 2*z1[2]^2*z1[3]^2*
     (1 + z1[4] - z1[6])^2 - 2*z1[2]*z1[3]*(-1 + z1[3] + z1[4] + 
      2*z1[3]*z1[4])*(1 + z1[4] - z1[6])^2 + z1[3]*(5 + 2*z1[3])*z1[6] + 
    z1[3]*(3 + z1[4]^2 - z1[4]*(-3 + z1[6]))*(z1[4]*(-2 + z1[5]) + z1[6]) + 
    z1[4]*(-2*(-1 + z1[6])^2 + 2*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(-11 + 5*z1[5] + 6*z1[6] - 2*z1[6]^2)) + 
    z1[4]^2*(4*(-1 + z1[6]) + 2*z1[3]^2*(1 - z1[5]*(-2 + z1[6]) - 3*z1[6] + 
        z1[6]^2) + z1[3]*(-8 - z1[5]*(-4 + z1[6]) + z1[6] + 2*z1[6]^2)), 
  y[338] -> 3 - 2*z1[4] - 3*z1[4]^2 - 3*z1[2]^2*z1[3]*(-1 + z1[5]) - 
    3*z1[5] - 5*z1[4]*z1[5] + z1[2]*(3 + 3*z1[4]*(-1 + z1[5]) + z1[5] + 
      z1[3]*(5 + (4 + 3*z1[4])*z1[5] - 3*z1[6])) - 
    z1[3]*(2 + 3*z1[4]^2 + 4*z1[5] + z1[4]*(6 + 4*z1[5] - 3*z1[6]) - 
      4*z1[6]) - 4*z1[6] + 3*z1[4]*z1[6], 
  y[339] -> z1[4] + z1[3]*(1 - z1[2] + z1[4]), 
  y[340] -> 6 - 3*z1[2]^2*z1[3] + z1[3]*(3 - 7*z1[6]) - 9*z1[6] + 
    z1[2]*(-3 - z1[3]*(-5 + z1[6]) + 4*z1[6]), 
  y[341] -> -6 + z1[2]*(3 - 2*z1[6]) + 5*z1[6] + z1[3]^2*(-3 + 7*z1[6]) + 
    z1[3]*(-9 + 14*z1[6]), y[342] -> -7 + z1[2] - 3*z1[4] + 
    (-1 + z1[2] + z1[4] - z1[2]*z1[4] + 4*z1[3]^2*(1 + z1[4]) + 
      z1[3]*(5 + 7*z1[4]))*z1[5] + 7*z1[6] - 4*z1[2]*z1[6] + 
    z1[3]^2*(-10 - 7*z1[4] + 7*z1[6]) + z1[3]*(-19 - 12*z1[4] + 16*z1[6]), 
  y[343] -> 3*z1[3]*(1 + z1[3])*z1[4]^4 + 
    z1[4]^3*(-3 + z1[3]*(1 + 2*z1[5] - 6*z1[6]) + 
      z1[3]^2*(6 + 4*z1[5] - 6*z1[6])) + 3*z1[2]^2*z1[3]^2*
     (1 + z1[4] - z1[6])^2 + 2*z1[3]*(5 + 2*z1[3])*z1[6] + 
    2*z1[3]*(3 + z1[4]^2 - z1[4]*(-3 + z1[6]))*(z1[4]*(-2 + z1[5]) + z1[6]) - 
    z1[2]*z1[3]*(1 + z1[4] - z1[6])*(-5 + 3*z1[4]^2 + 
      2*z1[3]*(2 + 3*z1[4])*(1 + z1[4] - z1[6]) + 5*z1[6] - 3*z1[4]*z1[6]) + 
    z1[4]*(-5*(-1 + z1[6])^2 + 4*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(-23 + 10*z1[5] + 14*z1[6] - 5*z1[6]^2)) + 
    z1[4]^2*(8*(-1 + z1[6]) + z1[3]^2*(3 - 4*z1[5]*(-2 + z1[6]) - 10*z1[6] + 
        3*z1[6]^2) + z1[3]*(-17 - 2*z1[5]*(-4 + z1[6]) + 4*z1[6] + 
        3*z1[6]^2)), y[344] -> z1[4]*(1 + z1[4] - 2*z1[6]) + 
    z1[3]*(-z1[4]^3 + (-1 + z1[6])^2 + z1[4]^2*(1 + 2*z1[6]) + 
      z1[2]*(-1 + z1[4]^2 + 2*z1[6] + z1[4]*(-3 + z1[5])*z1[6]) - 
      z1[4]*(-3 + 4*z1[6] + z1[6]^2)) + 
    z1[3]^2*(-(z1[4]*(z1[4] + z1[4]^2 - 2*z1[4]*z1[6] + z1[6]^2)) + 
      z1[2]*(2*z1[4]^2 + z1[6]^2 + z1[4]*(2 + (-5 + z1[5])*z1[6])) + 
      z1[2]^2*(-1 + 2*z1[6] + z1[4]*(-1 + (-1 + z1[5])*z1[6]))), 
  y[345] -> -1 + z1[2] + z1[2]^2*z1[3] + z1[6] - z1[2]*z1[6], 
  y[346] -> -(z1[2]^2*z1[3]*(1 + z1[3]*(2 + z1[4]*(-1 + z1[5])) + 
       z1[4]*(-1 + z1[5]))) + z1[2]^3*z1[3]^2*(-1 + z1[5]) + 
    (1 + z1[3])*(1 + z1[4] - z1[6]) + z1[2]*(-1 + z1[3]^2*z1[4] + z1[6] + 
      z1[3]*(-2 + z1[4] + z1[6])), y[347] -> -1 - z1[4] + z1[6], 
  y[348] -> (1 + z1[3])^2*z1[4]^3 + z1[2]^2*z1[3]^2*(1 + z1[4] - z1[6]) + 
    z1[4]*z1[6]*(3 + 2*z1[3] + z1[6]) + 
    z1[4]^2*(1 - z1[3]*(-2 + z1[6]) - z1[3]^2*(-1 + z1[6]) + z1[6]) + 
    z1[6]*(1 + z1[3] + z1[6] + z1[6]^2) - 
    z1[2]*z1[3]*(2*(1 + z1[3])*z1[4]^2 + z1[6] - 
      z1[4]*(-2 + 2*z1[3]*(-1 + z1[6]) + z1[6])), 
  y[349] -> z1[2]^2*z1[3]*z1[6]^3 + (1 + z1[3])*z1[4]*(1 + z1[4] - z1[6])*
     (1 + 2*z1[4]^2 + z1[3]*(1 + z1[4])^2 + z1[6] + z1[6]^2 + 
      z1[4]*(3 + z1[6])) - z1[2]*(1 + z1[4]^4 + z1[3]^2*(1 + z1[4])^2*
       (1 + z1[4] - z1[6]) + z1[6] + z1[6]^2 + z1[4]^3*(4 + z1[6]) + 
      z1[4]^2*(6 + 3*z1[6] + z1[6]^2) + z1[4]*(4 + 3*z1[6] + 2*z1[6]^2 + 
        z1[6]^3) + z1[3]*(2 + 3*z1[4]^3 - z1[4]^2*(-8 + z1[6]) - z1[6]^3 + 
        z1[4]*(7 - z1[6] + z1[6]^3))), 
  y[350] -> z1[2]^4*z1[3]^2*(-2*z1[4] - 2*z1[4]^2 + z1[6]^2) + 
    z1[2]^3*z1[3]*((4 + 6*z1[3])*z1[4]^3 + z1[6]^2*(-1 - z1[3] + z1[6]) + 
      z1[4]^2*(4 + 6*z1[3] + 4*z1[6]) + z1[4]*z1[6]*(5 + z1[3] - z1[6] - 
        3*z1[3]*z1[6])) - z1[2]^2*((2 + 8*z1[3] + 6*z1[3]^2)*z1[4]^4 + 
      2*(1 + z1[3])*z1[4]^3*(1 + 3*z1[3] + 4*z1[6]) + 
      z1[4]^2*z1[6]*(14 + z1[3]*(17 - 2*z1[6]) - 3*z1[3]^2*(-1 + z1[6]) + 
        5*z1[6]) + z1[4]*z1[6]*(5 + z1[3]^2*(1 - 3*z1[6]) + 4*z1[6] + 
        7*z1[6]^2 + z1[3]*(6 - 3*z1[6] + 2*z1[6]^2)) + 
      z1[6]^2*(-1 - z1[3]^2 - 3*z1[6] + 8*z1[6]^2 + 
        z1[3]*(-2 - 5*z1[6] + 3*z1[6]^2))) + 
    z1[2]*(2*(1 + z1[3])^2*z1[4]^5 + z1[4]^3*z1[6]*
       (29 - z1[3]*(-19 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 5*z1[6]) + 
      2*z1[4]^4*(1 + z1[3]^2 + 4*z1[6] + 2*z1[3]*(1 + z1[6])) + 
      z1[4]^2*z1[6]*(31 - 3*z1[3]^2*(-1 + z1[6]) + 15*z1[6] + 7*z1[6]^2 + 
        z1[3]*(20 - 3*z1[6] + z1[6]^2)) + z1[4]*z1[6]*
       (11 + z1[3]^2*(1 - 3*z1[6]) + 7*z1[6] + 11*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]*(7 - 5*z1[6] + 2*z1[6]^2)) + z1[6]^2*(-3 - z1[3]^2 - 5*z1[6] - 
        10*z1[6]^2 + 19*z1[6]^3 + z1[3]*(-3 - 2*z1[6] - 6*z1[6]^2 + 
          3*z1[6]^3))) - z1[6]*((15 + 7*z1[3] + z1[3]^2)*z1[4]^4 + 
      z1[4]^3*(48 - z1[3]*(-22 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 11*z1[6]) + 
      z1[4]^2*(51 - 3*z1[3]^2*(-1 + z1[6]) + 26*z1[6] + 14*z1[6]^2 + 
        z1[3]*(23 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
      z1[4]*(18 + z1[3]^2*(1 - 3*z1[6]) + 9*z1[6] + 14*z1[6]^2 + 32*z1[6]^3 - 
        11*z1[6]^4 + z1[3]*(8 - 7*z1[6] - 2*z1[6]^2 + 6*z1[6]^3 - 
          2*z1[6]^4)) + z1[6]*(-6 - z1[3]^2 - 12*z1[6] - 15*z1[6]^2 + 
        11*z1[6]^3 + 11*z1[6]^4 + z1[3]*(-4 - 4*z1[6] - 4*z1[6]^2 - z1[6]^3 + 
          z1[6]^4))) + z1[5]*z1[6]*
     ((3 + 3*z1[3] + z1[3]^2 - z1[2]*(1 + z1[3])^2)*z1[4]^4 + 
      z1[4]^3*(3*z1[3]^2 + z1[2]^2*(1 + 4*z1[3] + 3*z1[3]^2) + 
        6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6]) - 
        z1[2]*(5 + 3*z1[3]^2 + 2*z1[6] + z1[3]*(7 + z1[6]))) + 
      z1[6]^2*(-(z1[2]^3*z1[3]) - z1[2]*z1[6]*(3 + (11 + 3*z1[3])*z1[6]) + 
        z1[6]*(3 + (20 + 3*z1[3])*z1[6] + (7 + z1[3])*z1[6]^2) + 
        z1[2]^2*(4*z1[6] + z1[3]*(-1 + 3*z1[6]))) + 
      z1[4]^2*(3*z1[3]^2 - z1[2]^3*z1[3]*(2 + 3*z1[3]) + 
        z1[2]^2*(1 + z1[3])*(2 + 3*z1[3] + 2*z1[6]) + 
        3*(5 + 6*z1[6] + 3*z1[6]^2) + z1[3]*(11 + 6*z1[6] + z1[6]^2 + 
          z1[6]^3) - z1[2]*(7 + 3*z1[3]^2 + 8*z1[6] + 3*z1[6]^2 + 
          z1[3]*(8 + 4*z1[6] + z1[6]^2))) + 
      z1[4]*(6 + z1[3]^2 + z1[2]^4*z1[3]^2 + 12*z1[6] + 18*z1[6]^2 + 
        18*z1[6]^3 - 7*z1[6]^4 - z1[2]^3*z1[3]*(1 + z1[3] + z1[6]) + 
        z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4) + 
        z1[2]^2*(1 + z1[3]^2 + 2*z1[6] + 3*z1[6]^2 + 
          2*z1[3]*(1 + z1[6] + z1[6]^2)) - z1[2]*(3 + z1[3]^2 + 6*z1[6] + 
          9*z1[6]^2 + 4*z1[6]^3 + z1[3]*(3 + 3*z1[6] + 4*z1[6]^2)))), 
  y[351] -> z1[2]^5*z1[3]^2*(-2 + z1[6])*z1[6]^2 - 
    z1[2]^4*z1[3]*z1[6]^2*(3 - 11*z1[6] + 8*z1[6]^2 + 
      z1[3]*(5 - 9*z1[6] + 3*z1[6]^2)) + 
    z1[2]^3*(4*z1[4]^5 + z1[4]^4*(17 + 5*z1[6]) + 
      3*z1[4]^3*(9 + 5*z1[6] + 2*z1[6]^2) + 
      z1[4]^2*(19 + 14*z1[6] + 11*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]*(5 + 3*z1[6] + 3*z1[6]^2 + 5*z1[6]^3 + 8*z1[6]^4) + 
      z1[6]*(-1 - (3 + 5*z1[3] + 4*z1[3]^2)*z1[6] + 
        (8 + 19*z1[3] + 12*z1[3]^2)*z1[6]^2 - z1[3]*(37 + 12*z1[3])*z1[6]^3 + 
        z1[3]*(19 + 3*z1[3])*z1[6]^4)) - 
    z1[2]^2*(4*z1[4]^6 + z1[4]^5*(26 + 5*z1[6]) + 
      z1[4]^4*(65 + 26*z1[6] + 6*z1[6]^2) + 
      z1[4]^3*(79 + 46*z1[6] + 24*z1[6]^2 + 7*z1[6]^3) + 
      z1[4]^2*(47 + 31*z1[6] + 25*z1[6]^2 + 20*z1[6]^3 + 8*z1[6]^4) + 
      z1[4]*(11 + 3*z1[6] + z1[6]^2 + 4*z1[6]^3 + z1[6]^4 + 19*z1[6]^5) + 
      z1[6]*(-3 + (-5 + 2*z1[3] + z1[3]^2)*z1[6] - 
        2*(5 + 4*z1[3] + 2*z1[3]^2)*z1[6]^2 + (19 + 6*z1[3] + 6*z1[3]^2)*
         z1[6]^3 - z1[3]*(19 + 5*z1[3])*z1[6]^4 + z1[3]*(11 + z1[3])*
         z1[6]^5)) - z1[4]*(1 + z1[4] - z1[6])*
     ((15 + 22*z1[3] + 8*z1[3]^2 + z1[3]^3)*z1[4]^4 - 
      (1 + z1[3])*z1[4]^3*(-48 + z1[3]*(-22 + z1[6]) + z1[3]^2*(-3 + z1[6]) - 
        11*z1[6]) + z1[4]^2*(51 - 3*z1[3]^3*(-1 + z1[6]) + 26*z1[6] + 
        14*z1[6]^2 + z1[3]^2*(26 - 7*z1[6] - z1[6]^2 + z1[6]^3) + 
        z1[3]*(74 + 22*z1[6] + 13*z1[6]^2 + z1[6]^3)) + 
      z1[4]*(18 + z1[3]^3*(1 - 3*z1[6]) + 9*z1[6] + 14*z1[6]^2 + 32*z1[6]^3 - 
        11*z1[6]^4 + z1[3]*(26 + 2*z1[6] + 12*z1[6]^2 + 38*z1[6]^3 - 
          13*z1[6]^4) + z1[3]^2*(9 - 10*z1[6] - 2*z1[6]^2 + 6*z1[6]^3 - 
          2*z1[6]^4)) + z1[6]*(-6 - z1[3]^3 - 12*z1[6] - 15*z1[6]^2 + 
        11*z1[6]^3 + 11*z1[6]^4 + z1[3]^2*(-5 - 4*z1[6] - 4*z1[6]^2 - 
          z1[6]^3 + z1[6]^4) + z1[3]*(-10 - 16*z1[6] - 19*z1[6]^2 + 
          10*z1[6]^3 + 12*z1[6]^4))) + 
    z1[2]*(9*z1[4]^6 + z1[4]^5*(53 + 22*z1[3] + 8*z1[3]^2 + z1[3]^3 + 
        11*z1[6]) + z1[4]^4*(123 - 4*z1[3]*(-23 + z1[6]) - 
        2*z1[3]^3*(-2 + z1[6]) + 50*z1[6] + 13*z1[6]^2 - 
        z1[3]^2*(-33 + 9*z1[6] - 2*z1[6]^2 + z1[6]^3)) + 
      z1[4]^3*(141 + 79*z1[6] + 43*z1[6]^2 + 15*z1[6]^3 + 
        z1[3]^3*(6 - 7*z1[6] + z1[6]^2) + z1[3]^2*(51 - 31*z1[6] + 
          5*z1[6]^2 - 8*z1[6]^3 + 3*z1[6]^4) + 
        z1[3]*(144 - 14*z1[6] + 5*z1[6]^2 - 18*z1[6]^3 + 12*z1[6]^4)) - 
      z1[6]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 15*z1[6]^2 - 11*z1[6]^3 - 
        11*z1[6]^4 + z1[3]^2*(5 - 3*z1[6]^3 - 2*z1[6]^4 + z1[6]^5) + 
        z1[3]*(10 + 10*z1[6] + 7*z1[6]^2 - 25*z1[6]^3 - z1[6]^4 + 
          11*z1[6]^5)) + z1[4]^2*(80 + 46*z1[6] + 36*z1[6]^2 + 33*z1[6]^3 + 
        32*z1[6]^4 - 11*z1[6]^5 + z1[3]^3*(4 - 9*z1[6] + 3*z1[6]^2) + 
        z1[3]^2*(35 - 40*z1[6] + 5*z1[6]^2 - 4*z1[6]^3 + 9*z1[6]^4 - 
          3*z1[6]^5) - z1[3]*(-100 + 26*z1[6] - 3*z1[6]^2 + z1[6]^3 - 
          39*z1[6]^4 + 24*z1[6]^5)) + z1[4]*(18 - 6*z1[6]^2 + 14*z1[6]^4 + 
        3*z1[6]^5 + 11*z1[6]^6 + z1[3]^3*(1 - 5*z1[6] + 3*z1[6]^2) + 
        z1[3]^2*(9 - 23*z1[6] + 2*z1[6]^2 - 3*z1[6]^4 - 2*z1[6]^5 + 
          z1[6]^6) + z1[3]*(26 - 26*z1[6] - 12*z1[6]^2 - 5*z1[6]^3 - 
          27*z1[6]^4 + 12*z1[6]^6))) + 
    z1[5]*(-(z1[2]^5*z1[3]^2*(-1 + z1[6])*z1[6]^2) + 
      z1[2]^4*z1[3]*z1[6]^2*((1 - 2*z1[6])^2 + 
        z1[3]*(2 - 5*z1[6] + 3*z1[6]^2)) + z1[2]^2*(z1[4]^5*(2 + z1[6]) + 
        z1[4]^4*(9 + 8*z1[6] + 2*z1[6]^2) + z1[4]^3*(15 + 19*z1[6] + 
          12*z1[6]^2 + 3*z1[6]^3) + z1[6]^3*(3 + (11 - 6*z1[3])*z1[6] - 
          (-2 + z1[3])*z1[3]*z1[6]^2 + z1[3]*(7 + z1[3])*z1[6]^3) + 
        z1[4]^2*(11 + 18*z1[6] + 19*z1[6]^2 + 14*z1[6]^3 + 4*z1[6]^4) + 
        z1[4]*(3 + 6*z1[6] + 9*z1[6]^2 + 11*z1[6]^3 + 10*z1[6]^4 + 
          11*z1[6]^5)) - z1[2]^3*(z1[4]^4*(1 + z1[6]) + 
        z1[4]^3*(3 + 4*z1[6] + 2*z1[6]^2) + z1[4]^2*(3 + 5*z1[6] + 
          5*z1[6]^2 + 3*z1[6]^3) + z1[4]*(1 + 2*z1[6] + 3*z1[6]^2 + 
          4*z1[6]^3 + 4*z1[6]^4) + z1[6]^2*(4*z1[6] + 
          z1[3]^2*(-1 + 4*z1[6] - 6*z1[6]^2 + 3*z1[6]^3) + 
          z1[3]*(-1 + 4*z1[6] - 12*z1[6]^2 + 11*z1[6]^3))) + 
      z1[4]*(1 + z1[4] - z1[6])*((3 + 6*z1[3] + 4*z1[3]^2 + z1[3]^3)*
         z1[4]^4 + (1 + z1[3])*z1[6]^3*(3 + (20 + 3*z1[3])*z1[6] + 
          (7 + z1[3])*z1[6]^2) + (1 + z1[3])*z1[4]^3*(3*z1[3]^2 + 
          6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6])) + 
        z1[4]^2*(3*z1[3]^3 + 3*(5 + 6*z1[6] + 3*z1[6]^2) + 
          z1[3]^2*(14 + 6*z1[6] + z1[6]^2 + z1[6]^3) + 
          z1[3]*(26 + 24*z1[6] + 10*z1[6]^2 + z1[6]^3)) + 
        z1[4]*(6 + z1[3]^3 + 12*z1[6] + 18*z1[6]^2 + 18*z1[6]^3 - 7*z1[6]^4 + 
          z1[3]*(10 + 16*z1[6] + 22*z1[6]^2 + 22*z1[6]^3 - 9*z1[6]^4) + 
          z1[3]^2*(5 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4))) - 
      z1[2]*(z1[4]^6 + z1[4]^5*(9 + 6*z1[3] + 4*z1[3]^2 + z1[3]^3 + 
          4*z1[6]) + z1[6]^3*(3 + 20*z1[6] + 7*z1[6]^2 - 
          z1[3]^2*z1[6]*(-3 + 2*z1[6] + z1[6]^2) + 
          z1[3]*(3 + 20*z1[6] - 12*z1[6]^2 - 7*z1[6]^3)) + 
        z1[4]^4*(27 - z1[3]^3*(-4 + z1[6]) + 23*z1[6] + 7*z1[6]^2 + 
          z1[3]*(28 + 6*z1[6]) - z1[3]^2*(-17 + z1[6] - z1[6]^2 + z1[6]^3)) + 
        z1[4]^3*(37 - 3*z1[3]^3*(-2 + z1[6]) + 46*z1[6] + 31*z1[6]^2 + 
          10*z1[6]^3 + z1[3]^2*(27 - 2*z1[6] + z1[6]^2 - 4*z1[6]^3 + 
            3*z1[6]^4) + z1[3]*(48 + 22*z1[6] + 6*z1[6]^2 - 7*z1[6]^3 + 
            8*z1[6]^4)) + z1[4]^2*(24 + z1[3]^3*(4 - 3*z1[6]) + 39*z1[6] + 
          42*z1[6]^2 + 34*z1[6]^3 + 18*z1[6]^4 - 7*z1[6]^5 + 
          z1[3]*(36 + 26*z1[6] + 16*z1[6]^2 + 9*z1[6]^3 + 10*z1[6]^4 - 
            16*z1[6]^5) - z1[3]^2*(-19 + z1[6] - 3*z1[6]^4 + 3*z1[6]^5)) + 
        z1[4]*(6 - z1[3]^3*(-1 + z1[6]) + 12*z1[6] + 18*z1[6]^2 + 
          24*z1[6]^3 + 24*z1[6]^4 + 16*z1[6]^5 + 7*z1[6]^6 + 
          z1[3]^2*(5 - 3*z1[6]^4 + 2*z1[6]^5 + z1[6]^6) + 
          z1[3]*(10 + 10*z1[6] + 10*z1[6]^2 + 7*z1[6]^3 - 10*z1[6]^4 + 
            17*z1[6]^5 + 8*z1[6]^6)))), 
  y[352] -> 1 + z1[4] + z1[3]*(2 + z1[4]*(-1 + z1[5])) - z1[6], 
  y[353] -> z1[4]*(-1 + z1[5]) + z1[4]^2*(-1 + z1[5]) + z1[6], 
  y[354] -> (1 + z1[3])*z1[4]^3*(-1 + z1[3]*(-1 + z1[5])) + 
    z1[4]^2*(-(z1[3]^2*(-1 + z1[5])*(-2 + z1[6])) + 2*(-1 + z1[6]) - 
      z1[3]*(-3 + z1[5])*(-1 + z1[6])) + z1[3]^2*z1[6] + 
    z1[2]*z1[3]*(1 + z1[4]^2 + (-2 + z1[3])*z1[6] + z1[6]^2 + 
      z1[4]*(2 + (-2 + z1[3]*(-1 + z1[5]))*z1[6])) + 
    z1[4]*(z1[3]^2*(-1 + z1[5] - z1[6]) - (-1 + z1[6])^2 + 
      z1[3]*(-1 + z1[6] - z1[6]^2)), 
  y[355] -> 1 + z1[3] + z1[3]*z1[4]*(-2 + z1[5]) - z1[6], 
  y[356] -> 1 + z1[6] + 2*z1[3]*z1[6], 
  y[357] -> 5 + (-7 + 2*z1[3])*z1[6] + 2*z1[6]^2, 
  y[358] -> -2*(1 + z1[4] - z1[6]) + z1[3]*(-1 + z1[2] - 2*z1[4] + z1[5] + 
      2*z1[6] - z1[5]*z1[6]), y[359] -> (1 + z1[3])*z1[6] + 
    z1[2]*(2 + (-2 + z1[3])*z1[6] + z1[6]^2), 
  y[360] -> 2*(-1 + z1[4])*(1 + z1[4] - z1[6]) + 
    z1[3]*(z1[4]^2 - (-2 + z1[5])*(-1 + z1[6]) - z1[4]*(1 + z1[6])), 
  y[361] -> z1[2]^2*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) - (1 + z1[3])*((1 + z1[3])*z1[4]^3*
       (-1 + z1[3]*(-1 + z1[5])) + 
      z1[4]^2*(-(z1[3]^2*(-1 + z1[5])*(-2 + z1[6])) + 2*(-1 + z1[6]) - 
        z1[3]*(-3 + z1[5])*(-1 + z1[6])) + z1[4]*(z1[3]^2*(-1 + z1[5]) - 
        (-1 + z1[6])^2 - z1[3]*z1[6]) - z1[3]*z1[6]*(2 - 2*z1[6] + z1[6]^2 + 
        z1[3]*(1 - z1[5] + z1[6]))) + z1[2]*z1[3]*(-1 - 4*z1[4] - 2*z1[4]^2 + 
      z1[3]^2*(1 + z1[4])*(-1 + z1[5])*(1 + z1[4] - 2*z1[6]) + 2*z1[6] + 
      4*z1[4]*z1[6] - z1[6]^2 + z1[3]*(z1[4]^2*(-3 + z1[5]) + 
        (-1 + z1[6])^2 + z1[4]*(-5 + z1[5] + 6*z1[6] - 2*z1[5]*z1[6]) + 
        z1[5]*(-1 + z1[6] - z1[6]^2))), y[362] -> 1 + 8*z1[3] + 9*z1[3]^2, 
  y[363] -> -z1[4] + z1[3]*(2 + z1[4]), 
  y[364] -> z1[2]^2*z1[3] - 2*z1[2]*(-1 + z1[3] + z1[6]) + 
    2*z1[6]*(-1 + z1[3] + z1[6]), 
  y[365] -> (1 + z1[3])*z1[6] + z1[2]*(1 + z1[6] - 2*z1[6]^2 + z1[6]^3 + 
      z1[3]*(1 - z1[6] + z1[6]^2)), 
  y[366] -> z1[2]^3*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) - z1[2]^2*z1[3]*
     (z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
      z1[4]*(2 + z1[4] - 2*z1[6]) + z1[3]*(z1[4]^2 + z1[4]*(3 - 2*z1[6]) - 
        (-1 + z1[6])*(-1 + z1[5]*(-1 + z1[6])^2 + 3*z1[6] - z1[6]^2))) + 
    z1[2]*z1[3]*(2*z1[4]^2 + (-1 + z1[6])^2 - z1[4]*(-2 + z1[6] + z1[6]^2) - 
      z1[3]^2*(z1[4]^2*(-3 + z1[5]) - 2*z1[4]*(-3 + z1[5])*(-1 + z1[6]) - 
        (-1 + z1[5])*z1[6]^2) - z1[3]*(-1 + z1[4]^2*(-5 + z1[5]) + 
        (5 - 2*z1[5])*z1[6] + 2*(-3 + z1[5])*z1[6]^2 - (-2 + z1[5])*z1[6]^3 + 
        z1[4]*(-6 + z1[5] + 7*z1[6] - 2*z1[5]*z1[6] + z1[6]^2))) + 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3*(-1 + z1[3]*(-2 + z1[5])) + 
      z1[4]^2*(2*(-1 + z1[6]) + z1[3]^2*(-4 - z1[5]*(-2 + z1[6]) + 3*z1[6]) + 
        z1[3]*(-4 + z1[5] + 5*z1[6] - z1[5]*z1[6])) - 
      z1[3]*z1[6]*(1 + z1[6] - 2*z1[6]^2 + z1[6]^3 - 
        z1[3]*(-2 + z1[5] + z1[6] - z1[6]^2)) + 
      z1[4]*(z1[3]^2*(-1 + z1[5]) - (-1 + z1[6])^2 + 
        z1[3]*(-1 + 3*z1[6] - 4*z1[6]^2 + z1[6]^3))), 
  y[367] -> z1[2]^4*z1[3]^4*(z1[4]^2 - (-4 + z1[5])*z1[6]^2 + 
      z1[4]*(1 - (7 - 5*z1[5] + z1[5]^2)*z1[6] + (-1 + z1[5])*z1[6]^2)) + 
    (1 + z1[3])^3*z1[4]*(z1[3]*z1[4]^4*(-5 + 3*z1[5]) + 
      z1[4]*z1[6]^2*(3 + z1[3]*(13 - z1[5] + 2*z1[6])) - 
      z1[6]^2*(3 + z1[6] + z1[3]*(13 - z1[5] + 6*z1[6])) + 
      z1[4]^3*(1 + z1[3]*(-2 - 3*z1[5]*(-1 + z1[6]) + 9*z1[6])) + 
      z1[4]^2*(1 - 3*z1[6] + z1[3]*(3 - 6*z1[6] + (-7 + z1[5])*z1[6]^2))) + 
    z1[2]^3*z1[3]^3*(-((2 + 3*z1[3])*z1[4]^3) + 
      z1[6]^2*(11 - 2*z1[5] + z1[6] + z1[3]*(15 - 3*z1[5] + 2*z1[6])) + 
      z1[4]^2*(6*z1[6] + z1[3]*(-1 + 9*z1[6])) + 
      z1[4]*(2 + (-17 + 13*z1[5] - 2*z1[5]^2)*z1[6] + 2*(-5 + 2*z1[5])*
         z1[6]^2 + z1[3]*(2 - 3*(7 - 6*z1[5] + z1[5]^2)*z1[6] + 
          3*(-5 + 2*z1[5])*z1[6]^2))) + z1[2]^2*z1[3]^2*
     ((1 + 4*z1[3] + 3*z1[3]^2)*z1[4]^4 - 3*(1 + z1[3])*z1[4]^3*
       (1 + z1[3] + z1[6] + 3*z1[3]*z1[6]) + (1 + z1[3])*z1[6]^2*
       (-z1[5] - 3*z1[3]*(-7 + z1[5] - 2*z1[6]) + 2*(5 + z1[6])) + 
      (1 + z1[3])*z1[4]^2*(3*(-1 + 4*z1[6] + z1[6]^2) + 
        z1[3]*(-5 + 18*z1[6] + 9*z1[6]^2)) - (1 + z1[3])*z1[4]*
       (-1 + (13 - 11*z1[5] + z1[5]^2)*z1[6] - 5*(-4 + z1[5])*z1[6]^2 + 
        z1[6]^3 + z1[3]*(-1 + 3*(8 - 8*z1[5] + z1[5]^2)*z1[6] + 
          (39 - 12*z1[5])*z1[6]^2 + 3*z1[6]^3))) - 
    z1[2]*z1[3]*(1 + z1[3])^2*(z1[3]*z1[4]^5 - 
      z1[4]^4*(2 + z1[3]*(5 + 3*z1[6])) - 
      z1[6]^2*(3 + z1[6] + z1[3]*(13 - z1[5] + 6*z1[6])) + 
      3*z1[4]^3*(2*z1[6] + z1[3]*(-1 + 6*z1[6] + z1[6]^2)) - 
      z1[4]^2*(-2 + 6*z1[6] + 6*z1[6]^2 + z1[3]*(-3 + 9*z1[6] + 21*z1[6]^2 + 
          z1[6]^3)) + z1[4]*z1[6]*(3 + 14*z1[6] + 2*z1[6]^2 - 
        z1[5]*(3 + 2*z1[6]) + z1[3]*(13 + z1[5]^2 + 40*z1[6] + 8*z1[6]^2 - 
          2*z1[5]*(7 + 5*z1[6])))), 
  y[368] -> z1[2]^3*z1[3]^3*(-2 + z1[4]*(-1 + z1[5])*(-1 + z1[6]) + 
      (-1 + z1[5])*z1[6]) - (1 + z1[3])*
     (z1[4]^3*(-2 + z1[3]*(-7 + 3*z1[5]) + z1[3]^2*(-9 + 5*z1[5])) + 
      (1 + z1[3])*z1[6]*(3 + z1[6] + z1[3]*(13 - z1[5] + 6*z1[6])) + 
      z1[4]^2*(-2 + 4*z1[6] + z1[3]^2*(4 + z1[5]*(4 - 3*z1[6]) + 11*z1[6]) + 
        z1[3]*(4 + z1[5]*(2 - 3*z1[6]) + 13*z1[6])) + 
      z1[4]*(z1[3]*(-20 + z1[5] - 6*z1[6])*z1[6] + 
        z1[3]^2*(4 + (-20 + z1[5])*z1[6] - 4*z1[6]^2) - 2*(1 + z1[6]^2))) - 
    z1[2]^2*z1[3]^2*(4 + 2*z1[4]^2 + (5 - 3*z1[3]*(-6 + z1[5]) - 2*z1[5])*
       z1[6] + (3 + z1[3])*z1[6]^2 + z1[4]*(2*(-1 + z1[5] - 2*z1[6]) + 
        z1[3]*(-11 - 2*z1[6] + z1[5]*(3 + 2*z1[6])))) - 
    z1[2]*z1[3]*(2 - 2*z1[4]^3 + 7*z1[6] + 4*z1[4]^2*z1[6] - z1[5]*z1[6] + 
      4*z1[6]^2 + z1[4]*(-3 + z1[5] - 2*z1[6])*(1 + z1[6]) + 
      z1[3]*(-2*z1[4]^3 + 4*z1[4]^2*(2 + z1[6]) + 
        z1[6]*(35 - 4*z1[5] + 12*z1[6]) - 2*z1[4]*(6 + 15*z1[6] + z1[6]^2 - 
          2*z1[5]*(1 + 2*z1[6]))) + z1[3]^2*(-2 + 10*z1[4]^2 + 
        (28 - 3*z1[5])*z1[6] + 8*z1[6]^2 + z1[4]*(-7 - 27*z1[6] + 
          z1[5]*(3 + 7*z1[6])))), y[369] -> -1 + z1[3] + z1[6], 
  y[370] -> z1[2]^3*z1[3] + 2*z1[2]*(-1 + z1[6])*(-1 + z1[3] + z1[6]) - 
    2*(-1 + z1[6])*z1[6]*(-1 + z1[3] + z1[6]) - 
    z1[2]^2*(-2 + z1[3] + 2*z1[6]), 
  y[371] -> -(z1[2]^3*z1[3]^2*(-1 + z1[5])) + 
    z1[2]^2*z1[3]*(2 + z1[4]*(-1 + z1[5]) + 
      z1[3]*(1 + z1[4]*(-1 + z1[5]) + z1[5])) + z1[4]*(-2 + z1[4] - z1[6]) + 
    z1[3]^2*(-6 - 3*z1[4] + 4*z1[6]) + z1[3]*(z1[4]^2 + 2*(-1 + z1[6]) - 
      z1[4]*(3 + z1[6])) - z1[2]*(-2 + z1[4] + z1[3]^2*z1[4]*z1[5] + 
      2*z1[6] + z1[3]*(-3 + z1[4]*(2 + z1[5]) + z1[6])), 
  y[372] -> z1[2]^3*z1[3]*(-z1[4] + (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) + (1 + z1[3])*((1 + z1[3])*z1[4]^3 + 
      z1[4]^2*(1 + z1[3]*(2 - 3*z1[6]) - 2*z1[6]) + z1[4]*(1 + z1[3] - z1[6])*
       (-2 + z1[6])*z1[6] + (-1 + z1[6])*z1[6]^2*(-1 + z1[3] + z1[6])) + 
    z1[2]*((1 + z1[3])*z1[4]^3*(-1 + z1[3]*(-1 + z1[5])) + 
      z1[4]^2*(-3 + 2*z1[6] + z1[3]^2*(-5 - z1[5]*(-3 + z1[6]) + z1[6]) + 
        z1[3]*(-7 - z1[5]*(-2 + z1[6]) + 3*z1[6])) + 
      z1[3]*z1[6]*(-((3 + z1[5]*(-1 + z1[6]) - 2*z1[6])*(-1 + z1[6])) + 
        z1[3]*(1 + z1[5] - z1[5]*z1[6])) + 
      z1[4]*(-1 + z1[6] + z1[3]^2*(-7 + 3*z1[5] + 7*z1[6] - 2*z1[5]*z1[6]) + 
        z1[3]*(-5 + z1[5] + 6*z1[6] - z1[5]*z1[6]))) + 
    z1[2]^2*(z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
         (-1 + z1[6])) + z1[4]*(2 + z1[4] - 2*z1[6]) + 
      z1[3]*(2*z1[4]^2 + z1[4]*(5 - 4*z1[6]) - (-1 + z1[6])*
         (z1[5]*(-1 + z1[6])^2 - (-2 + z1[6])*z1[6]))), 
  y[373] -> -1 - z1[4] - z1[5] - z1[5]^2 + 
    z1[3]*(1 + z1[4]*z1[5] + z1[5]^2) + z1[6], 
  y[374] -> z1[4]*z1[5]*(1 + z1[5])*(1 + z1[4] - z1[6]) + 
    z1[3]^2*(1 + z1[4]*z1[5]*(2 + z1[5]^2 + z1[5]*(-2 + z1[6])) + 
      z1[5]^2*z1[6]) - z1[3]*(1 + z1[4]*(1 - z1[5] + z1[5]^3) + 
      (-1 + z1[5] + z1[5]^2)*z1[6]), 
  y[375] -> -(z1[4]*(-z1[2] + z1[4] + z1[5] + z1[5]^2 - z1[6])) - 
    z1[3]^2*(1 + z1[4]^2*(1 - z1[5] + z1[5]^2) + 
      z1[4]*(2*z1[5] - 2*z1[5]^2 + z1[5]^3 - z1[6]) + z1[5]^2*z1[6] + 
      z1[2]*(-1 - z1[4] + z1[6])) + z1[3]*(1 + z1[4]^2*(-1 + 2*z1[5]) - 
      z1[6] + z1[5]*z1[6] + z1[5]^2*z1[6] + z1[2]*(-1 - z1[4] + z1[6]) + 
      z1[4]*(1 + z1[5]^3 + z1[6] - z1[5]*(1 + z1[6]))), 
  y[376] -> z1[2]^3*(-z1[4] + z1[3]*(1 + z1[4] - z1[6])) - 
    z1[2]^2*(3*z1[4] + z1[3]^2*(1 + z1[4] - z1[6]) + 
      z1[3]*(-2 + z1[4])*(1 + z1[4] - z1[6])) + 
    z1[4]*(-((1 + z1[3])*z1[4]^2*(-1 + z1[3]*z1[5])) + 
      z1[4]*(2 + z1[3]*(1 + z1[5]*(-1 + z1[6]) - 2*z1[6]) + 
        z1[3]^2*z1[5]*(-1 + z1[6]) - 2*z1[6]) + 
      z1[6]*(-2 + z1[3]*(-1 + z1[6]) + z1[6])) + 
    z1[2]*(z1[3]*z1[4]^2*(-2 + z1[3]*(1 + z1[5])) - z1[3]*(-1 + z1[6])*
       z1[6] + z1[4]*(-3 - z1[3]^2*(1 + z1[5])*(-1 + z1[6]) + 
        z1[3]*(-2 + 3*z1[6]))), y[377] -> z1[5], 
  y[378] -> -2 - 7*z1[4] - 3*z1[4]^2 + z1[3]*(2 - z1[4]^2*(-4 + z1[5]) + 
      z1[4]*(-5 + 2*z1[5])) + z1[3]^2*(6 + z1[4]^2*(-1 + 3*z1[5]) + 
      z1[4]*(-4 + 6*z1[5])), y[379] -> z1[2]^2 - z1[2]*(-2 + z1[4]) - 
    z1[4]*(1 + z1[5]), y[380] -> z1[2]^4 + z1[2]*(4 - 6*z1[4]) + 
    z1[2]^2*(6 - 4*z1[4]) - z1[2]^3*(-4 + z1[4]) - z1[4]*(3 + z1[5]), 
  y[381] -> -(z1[2]^3*z1[3]) + 2*z1[2]^2*(-1 + z1[3] + z1[6]) - 
    2*z1[2]*z1[6]*(-1 + z1[3] + z1[6]) + 2*z1[6]^2*(-1 + z1[3] + z1[6]), 
  y[382] -> z1[4]^2*(1 + z1[4] - z1[6]) - z1[2]*z1[4]*(1 + z1[4] - z1[6])*
     (3 + z1[3]*(1 + z1[4] - z1[6]) - z1[6]) + 
    z1[2]^3*(1 + z1[4] - z1[3]*z1[4] + z1[3]*(3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6]) - z1[6]) + z1[2]^2*(2 + z1[4] - z1[4]^2 + 
      z1[3]*(2*z1[4]^2 - 4*z1[4]*(-1 + z1[6]) + (-1 + z1[6])^2) - 3*z1[6] + 
      z1[6]^2), y[383] -> -1 - z1[3]*(2 + 3*z1[6]) + 
    z1[3]^2*(-3 - 4*z1[6] + 3*z1[5]*(1 + z1[6])), 
  y[384] -> -1 - z1[3]*(1 + 3*z1[6]) + 
    z1[3]^2*(-2 - 4*z1[6] + z1[5]*(2 + 3*z1[6])), 
  y[385] -> -1 + 4*z1[4] + 2*z1[3]*(1 + z1[3])*(-1 + z1[6])^3 - 7*z1[6] - 
    4*z1[3]^3*(4 + 12*z1[2] - 13*z1[4] + 22*z1[6]) - 
    z1[3]*(11 + 12*z1[2] - 40*z1[4] + 70*z1[6]) - 
    z1[3]^2*(26 + 54*z1[2] - 88*z1[4] + 149*z1[6]) + 
    z1[3]*z1[5]*(2 + z1[2]*(1 + 10*z1[3] + 14*z1[3]^2) - 4*z1[4] - 
      4*z1[3]^2*(1 + 4*z1[4] - 4*z1[6]) + 4*z1[6] + 
      2*z1[3]*(1 - 9*z1[4] + 9*z1[6])), 
  y[386] -> -1 - z1[4]^2 - 2*z1[5] - z1[5]^2 + 2*z1[5]^3 - 3*z1[5]^4 - 
    z1[4]*(2 + z1[5]^2 + z1[5]^3 - 2*z1[6]) + 2*z1[6] - z1[5]^3*z1[6] - 
    z1[6]^2 + z1[3]*(2*z1[5] + 2*z1[5]^2 + 2*z1[5]^4 + 
      z1[4]^2*(-1 + 2*z1[5]) + z1[5]^3*(-2 + z1[6]) - (-1 + z1[6])^2 + 
      z1[4]*(-1 + z1[5]^2 + z1[5]^3 - 2*z1[5]*(-1 + z1[6]) + 2*z1[6])) - 
    z1[3]^2*(-1 + z1[4]^2*(-1 + z1[5])*z1[5] + 3*z1[5]^2 + z1[5]^4 + 
      z1[5]^3*(-2 + z1[6]) + z1[5]*(-1 + z1[6]) + z1[6] + 
      z1[4]*(-1 + z1[5]^3 + z1[5]*z1[6])), 
  y[387] -> -2 + 3*z1[4]^2 - 2*z1[3]*(z1[4]^2 - z1[4]*(-3 + z1[5]) - 
      (-3 + z1[5])*z1[6]) + z1[3]^2*(z1[4]^2 + z1[4]*(-8 + 6*z1[5]) + 
      2*(z1[5] - 4*z1[6] + 3*z1[5]*z1[6])), 
  y[388] -> (1 + z1[3])*z1[6] + z1[2]*(1 - z1[6]^2 + 2*z1[6]^3 - z1[6]^4 + 
      z1[3]*(1 + z1[6]^2 - z1[6]^3)), 
  y[389] -> z1[2]^3*z1[3]^2*(4 + z1[5]*(-1 + z1[6]) - 5*z1[6]) + 
    z1[2]^2*z1[3]*(z1[3]*(-3 - 2*z1[5]*(-1 + z1[6]) + 7*z1[6] - 2*z1[6]^2) + 
      (-1 + z1[6])*(-7 + 2*z1[5]*(-1 + z1[6])^2 + 11*z1[6] - 2*z1[6]^2)) - 
    2*z1[2]*(-((-1 + z1[6])^2*(-1 + 2*z1[6])) + 
      z1[3]^2*(2 + 2*(-2 + z1[5])*z1[6] + (4 - 3*z1[5])*z1[6]^2 + 
        (-1 + z1[5])*z1[6]^3) + z1[3]*(-1 + z1[6])*
       (3 + (-7 + 2*z1[5])*z1[6] + (7 - 4*z1[5])*z1[6]^2 + 
        2*(-1 + z1[5])*z1[6]^3)) + 
    2*(-((-1 + z1[6])^2*(1 - 2*z1[6] + 2*z1[6]^2)) + 
      z1[3]^2*z1[6]*(2 + 3*(-2 + z1[5])*z1[6] + (7 - 5*z1[5])*z1[6]^2 + 
        2*(-1 + z1[5])*z1[6]^3) + z1[3]*(-1 + z1[6])*
       (-1 + 4*z1[6] + 3*(-3 + z1[5])*z1[6]^2 + (10 - 6*z1[5])*z1[6]^3 + 
        3*(-1 + z1[5])*z1[6]^4)), 
  y[390] -> -(z1[2]^2*(z1[4] + z1[3]^2*(1 + z1[4] - z1[6]) + 
       z1[3]*(-1 - z1[4] + z1[6]))) - z1[4]*(2*z1[5] + z1[5]^2 + 3*z1[5]^4 + 
      z1[5]^3*(-2 + z1[6]) - (-1 + z1[6])*z1[6] + 
      z1[4]*(-1 - z1[5] + z1[5]^2 + z1[5]^3 + z1[6])) - 
    z1[2]*(-((-2 + z1[4])*z1[4]) + z1[3]^3*(1 + z1[4] - z1[6])^2 + 
      z1[3]*(z1[4] + z1[4]^2 - 2*z1[4]*z1[6] + (-1 + z1[6])*z1[6]) - 
      z1[3]^2*(1 + 4*z1[4]^2 + z1[4]*(5 - 6*z1[6]) - 3*z1[6] + 2*z1[6]^2)) + 
    z1[3]*(2*z1[4]^3*(-1 + z1[5]) + z1[5]*(2 + z1[5] + 3*z1[5]^3 + 
        z1[5]^2*(-2 + z1[6]))*z1[6] + z1[4]^2*(-2 - z1[5]^2 + z1[5]^4 - 
        z1[5]*(-2 + z1[6]) + 3*z1[6]) + z1[4]*(3*z1[5]^3 + 3*z1[5]^5 + 
        z1[5]^4*(-6 + z1[6]) + z1[5]*(-2 + z1[6]) - (-1 + z1[6])*z1[6] + 
        z1[5]^2*(2 + z1[6]))) + 
    z1[3]^3*(1 + z1[4]^3*z1[5]*(2 - 2*z1[5] + z1[5]^2) + 3*z1[5]^2*z1[6] + 
      z1[5]^4*z1[6] + z1[5]^3*(-2 + z1[6])*z1[6] - z1[5]*z1[6]^2 + 
      z1[4]^2*(1 + 2*z1[5]^2 - 2*z1[5]^3 + z1[5]^4 - z1[6] - z1[5]*z1[6]) + 
      z1[4]*(z1[5]^5 - z1[5]^3*(-7 + z1[6]) + z1[5]^4*(-4 + z1[6]) + 
        (-2 + z1[6])*z1[6] + z1[5]*(3 + z1[6]) - z1[5]^2*(6 + z1[6]))) - 
    z1[3]^2*(1 + 3*z1[4]^3*(1 - z1[5] + z1[5]^2) + 
      (-1 + 2*z1[5] + 2*z1[5]^2 - 2*z1[5]^3 + 2*z1[5]^4)*z1[6] + 
      (z1[5] + z1[5]^3)*z1[6]^2 + z1[4]^2*(2 + z1[5]^4 - 4*z1[6] - 
        z1[5]^2*z1[6] + z1[5]*(1 + z1[6])) + 
      z1[4]*(1 + 4*z1[5]^3 + 2*z1[5]^5 + z1[5]^4*(-5 + z1[6]) + z1[6]^2 - 
        2*z1[5]*(1 + 2*z1[6]) + z1[5]^2*(1 + 2*z1[6]))), 
  y[391] -> -(z1[3]*z1[5]*(z1[4]*(-2 + 2*z1[5] + 3*z1[5]^2 + 3*z1[5]^4 + 
         2*z1[5]^3*(-3 + z1[6])) + (2 + z1[5] + 3*z1[5]^3 + 
         z1[5]^2*(-2 + z1[6]))*z1[6])) + 
    z1[4]*z1[5]*(2 + z1[5] + z1[4]^2*z1[5]*(1 + z1[5]) + 
      z1[4]*(2 - z1[5]^2 + 3*z1[5]^3 - z1[5]*(-2 + z1[6])) - 
      3*z1[5]^3*(-1 + z1[6]) - 2*z1[6] - z1[5]*z1[6] - 
      z1[5]^2*(2 - 3*z1[6] + z1[6]^2)) + 
    z1[3]^2*(1 + (-1 + 2*z1[5] + 2*z1[5]^2 - 2*z1[5]^3 + 2*z1[5]^4)*z1[6] + 
      z1[5]^3*z1[6]^2 + z1[4]*(1 - 2*z1[5] + z1[5]^2 + 4*z1[5]^3 + 
        2*z1[5]^5 + z1[5]^4*(-5 + 2*z1[6]))) - 
    z1[3]^3*(1 + 3*z1[5]^2*z1[6] + z1[5]^4*z1[6] + z1[5]^3*(-2 + z1[6])*
       z1[6] + z1[4]*z1[5]*(3 + z1[5]^4 + 3*z1[5]*(-2 + z1[6]) + 
        2*z1[5]^3*(-2 + z1[6]) + z1[5]^2*(7 - 3*z1[6] + z1[6]^2))), 
  y[392] -> -((1 + z1[3])*z1[6]*(-1 - z1[3]*(1 + 3*z1[6] + z1[6]^2 - 
         2*z1[6]^3 + z1[6]^4) + z1[3]^2*(z1[5] + 3*z1[5]*z1[6] + 
         z1[6]*(-4 + z1[6] - z1[6]^2)))) + 
    z1[2]*(1 + z1[3]*(2 + 5*z1[6] - 6*z1[6]^2 + 6*z1[6]^3 - 2*z1[6]^4) + 
      z1[3]^3*(2 + 5*z1[6] - 8*z1[6]^2 + 9*z1[6]^3 - 2*z1[6]^4 + 
        2*z1[5]*(-1 - z1[6] + 2*z1[6]^2 - 3*z1[6]^3 + z1[6]^4)) + 
      z1[3]^2*(3 + 2*z1[6] + 15*z1[6]^2 - 23*z1[6]^3 + 15*z1[6]^4 - 
        3*z1[6]^5 + z1[5]*(-2 - 2*z1[6] - 4*z1[6]^2 + 11*z1[6]^3 - 
          10*z1[6]^4 + 3*z1[6]^5))), 
  y[393] -> z1[3]*(1 + z1[3])*z1[4]^4*(15 - 9*z1[5] + 
      z1[3]*(29 - 25*z1[5] + 5*z1[5]^2) + 
      z1[3]^2*(24 - 26*z1[5] + 7*z1[5]^2)) + z1[2]^4*z1[3]^4*
     (3 + z1[4]*(-1 + z1[5])*(4 + z1[5]*(-1 + z1[6]) - 5*z1[6]) + 
      (6 - 7*z1[5] + z1[5]^2)*z1[6] + (-1 + z1[5])*z1[6]^2) - 
    z1[4]*(2 + 5*z1[6] + 2*z1[6]^2 + 
      z1[3]^4*(-6 + (151 - 26*z1[5] + z1[5]^2)*z1[6] - 
        6*(-22 + 3*z1[5])*z1[6]^2 + 5*z1[6]^3) + 
      z1[3]*(6 - 2*(-51 + 5*z1[5])*z1[6] + (94 - 7*z1[5])*z1[6]^2 + 
        12*z1[6]^3) + z1[3]^3*(-10 + 2*(197 - 31*z1[5] + z1[5]^2)*z1[6] - 
        43*(-8 + z1[5])*z1[6]^2 + 18*z1[6]^3) + z1[3]^2*z1[6]*
       (340 + z1[5]^2 + 302*z1[6] + 23*z1[6]^2 - 2*z1[5]*(23 + 16*z1[6]))) + 
    z1[6]*(6 + 9*z1[6] + 3*z1[6]^2 + 2*z1[6]^3 + 
      z1[3]*(80 + 97*z1[6] + 14*z1[6]^2 - z1[5]*(8 + 5*z1[6])) + 
      z1[3]^4*(111 + z1[5]^2 + 133*z1[6] + 18*z1[6]^2 - 
        z1[5]*(22 + 13*z1[6])) + z1[3]^2*(253 + z1[5]^2 + 302*z1[6] + 
        43*z1[6]^2 - z1[5]*(38 + 23*z1[6])) + 
      z1[3]^3*(290 + 2*z1[5]^2 + 347*z1[6] + 48*z1[6]^2 - 
        z1[5]*(52 + 31*z1[6]))) - (1 + z1[3])*z1[4]^3*
     (4 + z1[3]*(9 + z1[5]*(7 - 11*z1[6]) + 29*z1[6]) + 
      z1[3]^3*(43 + 3*z1[5]^2*(-2 + z1[6]) + 36*z1[6] - 
        3*z1[5]*(1 + 8*z1[6])) + z1[3]^2*(52 + 61*z1[6] + 
        z1[5]^2*(-4 + 3*z1[6]) - z1[5]*(4 + 33*z1[6]))) + 
    z1[4]^2*(-3 + 10*z1[6] + 6*z1[6]^2 + z1[3]^3*(20 + 327*z1[6] + 
        2*z1[5]^2*z1[6] + 69*z1[6]^2 + z1[5]*(18 - 70*z1[6] - 19*z1[6]^2)) + 
      z1[3]^2*(31 + 258*z1[6] + z1[5]^2*z1[6] + 74*z1[6]^2 + 
        z1[5]*(2 - 44*z1[6] - 17*z1[6]^2)) + 
      z1[3]^4*(z1[5]^2*z1[6] + 2*z1[6]*(68 + 11*z1[6]) + 
        z1[5]*(12 - 32*z1[6] - 7*z1[6]^2)) + 
      z1[3]*(8 + 77*z1[6] + 31*z1[6]^2 - z1[5]*(4 + 6*z1[6] + 5*z1[6]^2))) + 
    z1[2]^3*z1[3]^3*(6 + 2*z1[4]^2 + 31*z1[6] - 18*z1[5]*z1[6] + 
      2*z1[5]^2*z1[6] + 12*z1[6]^2 - 2*z1[5]*z1[6]^2 - 
      z1[4]*(15 + 2*z1[5]^2 + 6*z1[6] + z1[6]^2 - z1[5]*(13 + z1[6]^2)) + 
      z1[3]*(4 + (67 - 32*z1[5] + 4*z1[5]^2)*z1[6] + (9 - 5*z1[5])*z1[6]^2 - 
        z1[4]*(33 + 7*z1[6] - 2*z1[6]^2 + 2*z1[5]^2*(2 + z1[6]) + 
          z1[5]*(-23 - 9*z1[6] + 2*z1[6]^2)))) + 
    z1[2]^2*z1[3]^2*(5 - 2*z1[4]^3 + 48*z1[6] - 15*z1[5]*z1[6] + 
      z1[5]^2*z1[6] + 32*z1[6]^2 - 5*z1[5]*z1[6]^2 + 3*z1[6]^3 + 
      z1[4]^2*(7 + 8*z1[6]) - z1[4]*(z1[5]^2*(1 + z1[6]) - 
        z1[5]*(11 + 14*z1[6] + 4*z1[6]^2) + 2*(7 + 17*z1[6] + 7*z1[6]^2)) + 
      z1[3]^2*(-1 + 24*z1[4]^2 + (175 - 58*z1[5] + 6*z1[5]^2)*z1[6] + 
        (91 - 24*z1[5])*z1[6]^2 + 2*z1[6]^3 - 
        2*z1[4]*(29 + 72*z1[6] + 2*z1[6]^2 + z1[5]^2*(3 + 6*z1[6]) - 
          z1[5]*(21 + 42*z1[6] + 2*z1[6]^2))) + 
      z1[3]*(4 - 4*z1[4]^3 + (202 - 66*z1[5] + 6*z1[5]^2)*z1[6] + 
        (118 - 25*z1[5])*z1[6]^2 + 5*z1[6]^3 + 2*z1[4]^2*(11 + 6*z1[6]) - 
        z1[4]*(72 + 153*z1[6] + 22*z1[6]^2 + 2*z1[5]^2*(3 + 5*z1[6]) - 
          z1[5]*(48 + 81*z1[6] + 10*z1[6]^2)))) + 
    z1[2]*z1[3]*(2 + 27*z1[6] - 4*z1[5]*z1[6] + 26*z1[6]^2 - 
      2*z1[5]*z1[6]^2 + 4*z1[6]^3 - 2*z1[4]^3*(3 + z1[6]) + 
      2*z1[4]^2*(1 + 6*z1[6] + 2*z1[6]^2) + 
      z1[4]*(-5 - 34*z1[6] - 19*z1[6]^2 - 2*z1[6]^3 + 
        z1[5]*(3 + 8*z1[6] + 3*z1[6]^2)) - 
      2*z1[3]^3*(1 + 9*z1[4]^3 - 2*(51 - 13*z1[5] + z1[5]^2)*z1[6] + 
        (-103 + 16*z1[5])*z1[6]^2 - 7*z1[6]^3 - 3*z1[4]^2*(7 + 9*z1[6]) + 
        z1[4]*(18 + 152*z1[6] + 39*z1[6]^2 + z1[5]^2*(2 + 7*z1[6]) - 
          z1[5]*(19 + 69*z1[6] + 12*z1[6]^2))) + 
      z1[3]*(2 + 2*z1[4]^4 + (205 - 42*z1[5] + 2*z1[5]^2)*z1[6] + 
        (202 - 23*z1[5])*z1[6]^2 + 22*z1[6]^3 - 2*z1[4]^3*(11 + 4*z1[6]) + 
        10*z1[4]^2*(3 + 7*z1[6] + z1[6]^2) - z1[4]*(45 + 257*z1[6] + 
          110*z1[6]^2 + 4*z1[6]^3 + z1[5]^2*(2 + 6*z1[6]) - 
          z1[5]*(31 + 95*z1[6] + 26*z1[6]^2))) + 
      z1[3]^2*(-2 + 2*z1[4]^4 + (382 - 90*z1[5] + 6*z1[5]^2)*z1[6] + 
        (378 - 53*z1[5])*z1[6]^2 + 32*z1[6]^3 - 2*z1[4]^3*(16 + 3*z1[6]) + 
        2*z1[4]^2*(36 + 55*z1[6] + 3*z1[6]^2) - 
        z1[4]*(76 + 523*z1[6] + 171*z1[6]^2 + 2*z1[6]^3 + 
          z1[5]^2*(6 + 20*z1[6]) - z1[5]*(66 + 223*z1[6] + 47*z1[6]^2)))), 
  y[394] -> -(z1[2]^5*z1[3]^5*(z1[4]^2 + 
       z1[4]*(1 + (-15 + 17*z1[5] - 7*z1[5]^2 + z1[5]^3)*z1[6] - 
         2*(3 - 4*z1[5] + z1[5]^2)*z1[6]^2) + 
       z1[6]^2*(11 + z1[5]^2 + z1[6] - z1[5]*(6 + z1[6])))) + 
    z1[2]^4*z1[3]^4*((2 + 4*z1[3])*z1[4]^3 + 
      z1[4]^2*(-1 + z1[3] - 9*z1[6] - 16*z1[3]*z1[6]) + 
      z1[4]*(-3 + (49 - 54*z1[5] + 18*z1[5]^2 - 2*z1[5]^3)*z1[6] + 
        (45 - 37*z1[5] + 7*z1[5]^2)*z1[6]^2 - 2*(-1 + z1[5])*z1[6]^3 + 
        z1[3]*(-3 - 4*(-18 + 22*z1[5] - 8*z1[5]^2 + z1[5]^3)*z1[6] + 
          12*(6 - 5*z1[5] + z1[5]^2)*z1[6]^2 - 3*(-1 + z1[5])*z1[6]^3)) + 
      z1[6]^2*(-38 - 2*z1[5]^2 - 11*z1[6] + 4*z1[5]*(4 + z1[6]) + 
        z1[3]*(-60 - 4*z1[5]^2 - 19*z1[6] + 7*z1[5]*(4 + z1[6])))) - 
    z1[2]^3*z1[3]^3*((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 - 
      z1[4]^3*(5 + 6*z1[6] + 6*z1[3]^2*(1 + 4*z1[6]) + 
        3*z1[3]*(4 + 9*z1[6])) + z1[4]^2*(3*(-1 + 8*z1[6] + 4*z1[6]^2) + 
        z1[3]^2*(-9 + 48*z1[6] + 36*z1[6]^2) + 
        z1[3]*(-12 + 71*z1[6] + 45*z1[6]^2)) + 
      z1[4]*(3 + (-59 + 63*z1[5] - 15*z1[5]^2 + z1[5]^3)*z1[6] + 
        (-101 + 61*z1[5] - 8*z1[5]^2)*z1[6]^2 + (-17 + 7*z1[5])*z1[6]^3 + 
        z1[3]^2*(3 + 2*(-74 + 94*z1[5] - 29*z1[5]^2 + 3*z1[5]^3)*z1[6] - 
          4*(64 - 44*z1[5] + 7*z1[5]^2)*z1[6]^2 + 6*(-7 + 3*z1[5])*z1[6]^3) + 
        z1[3]*(6 + 2*(-98 + 117*z1[5] - 33*z1[5]^2 + 3*z1[5]^3)*z1[6] - 
          3*(113 - 74*z1[5] + 11*z1[5]^2)*z1[6]^2 + 3*(-19 + 8*z1[5])*
           z1[6]^3)) + z1[6]^2*(49 + z1[5]^2 + 26*z1[6] + z1[6]^2 - 
        z1[5]*(14 + 5*z1[6]) + z1[3]*(174 + 6*z1[5]^2 + 97*z1[6] + 
          4*z1[6]^2 - 3*z1[5]*(20 + 7*z1[6])) + 
        z1[3]^2*(136 + 6*z1[5]^2 + 78*z1[6] + 3*z1[6]^2 - 
          2*z1[5]*(26 + 9*z1[6])))) + z1[2]^2*z1[3]^2*
     (2*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^5 - (1 + z1[3])*z1[4]^4*
       (3 + z1[6] + 2*z1[3]^2*(7 + 8*z1[6]) + z1[3]*(16 + 11*z1[6])) + 
      3*(1 + z1[3])*z1[4]^3*(1 + 5*z1[6] + z1[6]^2 + 
        z1[3]*z1[6]*(25 + 7*z1[6]) + z1[3]^2*(-2 + 24*z1[6] + 8*z1[6]^2)) - 
      (1 + z1[3])*z1[4]^2*(-5 + 21*z1[6] + 30*z1[6]^2 + 3*z1[6]^3 + 
        z1[3]^2*(-11 + 48*z1[6] + 132*z1[6]^2 + 16*z1[6]^3) + 
        z1[3]*(-16 + 67*z1[6] + 138*z1[6]^2 + 17*z1[6]^3)) + 
      (1 + z1[3])*z1[4]*(-1 + (31 - 32*z1[5] + 4*z1[5]^2)*z1[6] + 
        (97 - 43*z1[5] + 3*z1[5]^2)*z1[6]^2 + (35 - 8*z1[5])*z1[6]^3 + 
        z1[6]^4 + z1[3]^2*(-1 - 4*(-42 + 53*z1[5] - 13*z1[5]^2 + z1[5]^3)*
           z1[6] + 4*(109 - 66*z1[5] + 8*z1[5]^2)*z1[6]^2 + 
          (146 - 42*z1[5])*z1[6]^3 + 4*z1[6]^4) + 
        z1[3]*(-2 + (161 - 190*z1[5] + 38*z1[5]^2 - 2*z1[5]^3)*z1[6] + 
          (450 - 244*z1[5] + 25*z1[5]^2)*z1[6]^2 + (157 - 42*z1[5])*z1[6]^3 + 
          5*z1[6]^4)) - (1 + z1[3])*z1[6]^2*(28 + 23*z1[6] + 2*z1[6]^2 - 
        2*z1[5]*(2 + z1[6]) + 2*z1[3]^2*(82 + 2*z1[5]^2 + 71*z1[6] + 
          6*z1[6]^2 - z1[5]*(24 + 11*z1[6])) + 
        z1[3]*(154 + 2*z1[5]^2 + 131*z1[6] + 12*z1[6]^2 - 
          z1[5]*(36 + 17*z1[6])))) - (1 + z1[3])^3*z1[4]*
     (z1[3]*z1[4]^5*(1 - z1[5] + 3*z1[3]*(7 - 8*z1[5] + 2*z1[5]^2)) + 
      z1[4]^2*(1 - 3*z1[6] - 3*z1[6]^2 + z1[3]*(6 - 14*z1[6] + 
          (-50 + 8*z1[5])*z1[6]^2 + (-7 + z1[5])*z1[6]^3) + 
        z1[3]^2*(6 - 12*z1[6] - (93 - 22*z1[5] + z1[5]^2)*z1[6]^2 + 
          3*(-5 + z1[5])*z1[6]^3)) - z1[3]*z1[4]^4*(12 + 5*z1[6] - 
        3*z1[5]*(2 + z1[6]) + z1[3]*(3 + z1[5]*(12 - 26*z1[6]) + 34*z1[6] + 
          z1[5]^2*(-6 + 4*z1[6]))) + z1[4]*z1[6]^2*(3*(2 + z1[6]) + 
        z1[3]*(68 + 39*z1[6] + 2*z1[6]^2 - z1[5]*(8 + 3*z1[6])) + 
        z1[3]^2*(111 + z1[5]^2 + 68*z1[6] + 3*z1[6]^2 - 
          2*z1[5]*(11 + 4*z1[6]))) - z1[6]^2*(6 + 7*z1[6] + z1[6]^2 + 
        z1[3]*(68 + 81*z1[6] + 12*z1[6]^2 - z1[5]*(8 + 5*z1[6])) + 
        z1[3]^2*(111 + z1[5]^2 + 133*z1[6] + 18*z1[6]^2 - 
          z1[5]*(22 + 13*z1[6]))) + z1[4]^3*(1 + z1[6] + 
        z1[3]*(-7 + 33*z1[6] + 9*z1[6]^2 + z1[5]*(7 - 9*z1[6] - 3*z1[6]^2)) + 
        z1[3]^2*(-18 + 48*z1[6] + 31*z1[6]^2 + z1[5]^2*z1[6]^2 - 
          2*z1[5]*(-6 + 6*z1[6] + 7*z1[6]^2)))) - z1[2]*z1[3]*(1 + z1[3])^2*
     (z1[3]^2*z1[4]^6 - z1[3]*z1[4]^5*(6 + z1[6] + z1[3]*(11 + 4*z1[6])) + 
      z1[4]^4*(3 + 2*z1[6] + 6*z1[3]^2*(1 + 8*z1[6] + z1[6]^2) + 
        z1[3]*(12 + 29*z1[6] + 3*z1[6]^2)) - 
      z1[4]^3*(-1 + 12*z1[6] + 6*z1[6]^2 + 3*z1[3]*(-4 + 23*z1[6] + 
          18*z1[6]^2 + z1[6]^3) + 2*z1[3]^2*(-7 + 36*z1[6] + 39*z1[6]^2 + 
          2*z1[6]^3)) + z1[4]^2*(-2 + 6*z1[6] + 24*z1[6]^2 + 6*z1[6]^3 + 
        z1[3]*(-6 + 21*z1[6] + 153*z1[6]^2 + 45*z1[6]^3 + z1[6]^4) + 
        z1[3]^2*(-4 + 16*z1[6] + 186*z1[6]^2 + 56*z1[6]^3 + z1[6]^4)) + 
      z1[6]^2*(6 + 7*z1[6] + z1[6]^2 + z1[3]*(68 + 81*z1[6] + 12*z1[6]^2 - 
          z1[5]*(8 + 5*z1[6])) + z1[3]^2*(111 + z1[5]^2 + 133*z1[6] + 
          18*z1[6]^2 - z1[5]*(22 + 13*z1[6]))) - 
      z1[4]*z1[6]*(6 + 41*z1[6] + 27*z1[6]^2 + 2*z1[6]^3 - 
        z1[5]*(6 + 11*z1[6] + 3*z1[6]^2) + z1[3]*(68 + 303*z1[6] + 
          182*z1[6]^2 + 14*z1[6]^3 + z1[5]^2*(8 + 7*z1[6]) - 
          2*z1[5]*(38 + 65*z1[6] + 16*z1[6]^2)) + 
        z1[3]^2*(-z1[5]^3 + z1[5]^2*(23 + 18*z1[6]) - 
          z1[5]*(133 + 216*z1[6] + 48*z1[6]^2) + 
          3*(37 + 136*z1[6] + 76*z1[6]^2 + 5*z1[6]^3)))), 
  y[395] -> (1 + z1[3])^3*z1[4]^6 - (1 + z1[3])^3*z1[4]^5*(-1 + z1[6]) - 
    (15 + 7*z1[3] + z1[3]^2)*z1[4]^4*z1[6]^2 + 
    z1[4]^3*(-48 + z1[3]*(-22 + z1[6]) + z1[3]^2*(-3 + z1[6]) - 11*z1[6])*
     z1[6]^2 + z1[2]^5*z1[3]^3*(2*z1[4]^2 + z1[4]*(2 - 3*z1[6]) + 
      (-1 + z1[6])*z1[6]) - z1[4]^2*z1[6]^2*(51 - 3*z1[3]^2*(-1 + z1[6]) + 
      26*z1[6] + 14*z1[6]^2 + z1[3]*(23 - 4*z1[6] - z1[6]^2 + z1[6]^3)) + 
    z1[6]^3*(6 + z1[3]^2 + 12*z1[6] + 15*z1[6]^2 - 11*z1[6]^3 - 11*z1[6]^4 + 
      z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + z1[6]^3 - z1[6]^4)) + 
    z1[4]*z1[6]^2*(-18 - 9*z1[6] - 14*z1[6]^2 - 32*z1[6]^3 + 11*z1[6]^4 + 
      z1[3]^2*(-1 + 3*z1[6]) + z1[3]*(-8 + 7*z1[6] + 2*z1[6]^2 - 6*z1[6]^3 + 
        2*z1[6]^4)) + z1[2]^4*z1[3]^2*(-4*(1 + 2*z1[3])*z1[4]^3 + z1[6]^3 + 
      z1[4]^2*(3*(-1 + z1[6]) + z1[3]*(-7 + 12*z1[6])) + 
      z1[4]*(1 - 2*z1[6] - z1[6]^2 + z1[3]*(1 + 3*z1[6] - 4*z1[6]^2))) - 
    z1[2]^2*(4*z1[3]*(1 + 3*z1[3] + 2*z1[3]^2)*z1[4]^5 + 
      z1[4]^2*z1[6]^2*(14 + z1[3]*(17 - 2*z1[6]) - 3*z1[3]^2*(-1 + z1[6]) + 
        5*z1[6]) - (1 + z1[3])*z1[4]^4*(1 + z1[3]*(2 - 3*z1[6]) - 3*z1[6] + 
        2*z1[3]^2*(-1 + 6*z1[6])) + z1[4]*z1[6]^2*
       (5 + z1[3]^2*(1 - 3*z1[6]) + 4*z1[6] + 7*z1[6]^2 + 
        z1[3]*(6 - 3*z1[6] + 2*z1[6]^2)) + (1 + z1[3])*z1[4]^3*
       (-1 + 4*z1[6] + 7*z1[6]^2 - z1[3]*(6 - 13*z1[6] + z1[6]^2) + 
        2*z1[3]^2*(-3 + z1[6] + 2*z1[6]^2)) + 
      z1[6]^3*(-1 - z1[3]^2 - 3*z1[6] + 8*z1[6]^2 + 
        z1[3]*(-2 - 5*z1[6] + 3*z1[6]^2))) + 
    z1[2]^3*z1[3]*(2*(1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 + 
      z1[6]^3*(-1 - z1[3] + z1[6]) + z1[4]^3*(z1[3]^2*(8 - 18*z1[6]) + 
        z1[3]*(6 - 9*z1[6]) + 3*z1[6]) + z1[4]*z1[6]^2*
       (5 + z1[3] - z1[6] - 3*z1[3]*z1[6]) + 
      z1[4]^2*(-2 + 7*z1[6] + 3*z1[6]^2 + 3*z1[3]*(-2 + 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(-4 - 2*z1[6] + 6*z1[6]^2))) + 
    z1[2]*(2*z1[3]*(1 + z1[3])^2*z1[4]^6 + z1[4]^3*z1[6]^2*
       (29 - z1[3]*(-19 + z1[6]) - z1[3]^2*(-3 + z1[6]) + 5*z1[6]) - 
      (1 + z1[3])^2*z1[4]^5*(2 - 3*z1[6] + z1[3]*(2 + 3*z1[6])) + 
      z1[4]^2*z1[6]^2*(31 - 3*z1[3]^2*(-1 + z1[6]) + 15*z1[6] + 7*z1[6]^2 + 
        z1[3]*(20 - 3*z1[6] + z1[6]^2)) + z1[4]*z1[6]^2*
       (11 + z1[3]^2*(1 - 3*z1[6]) + 7*z1[6] + 11*z1[6]^2 + 8*z1[6]^3 + 
        z1[3]*(7 - 5*z1[6] + 2*z1[6]^2)) + 
      z1[4]^4*(-2 + 5*z1[6] + 7*z1[6]^2 + z1[3]^3*(-4 + 3*z1[6] + z1[6]^2) + 
        z1[3]^2*(-10 + 11*z1[6] + z1[6]^2) + z1[3]*(-8 + 13*z1[6] + 
          3*z1[6]^2)) + z1[6]^3*(-3 - z1[3]^2 - 5*z1[6] - 10*z1[6]^2 + 
        19*z1[6]^3 + z1[3]*(-3 - 2*z1[6] - 6*z1[6]^2 + 3*z1[6]^3))) + 
    z1[5]*(-(z1[2]^5*z1[3]^3*z1[4]*(1 + z1[4] - z1[6])) + 
      z1[2]^4*z1[3]^2*z1[4]*((2 + 4*z1[3])*z1[4]^2 - 2*(1 + 2*z1[3])*z1[4]*
         (-1 + z1[6]) + z1[6]^2) - z1[2]^3*z1[3]*
       ((1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^4 - (1 + 6*z1[3] + 6*z1[3]^2)*z1[4]^3*
         (-1 + z1[6]) + (2 + 3*z1[3])*z1[4]^2*z1[6]^2 + z1[6]^4 + 
        z1[4]*z1[6]^2*(1 + z1[3] + z1[6])) + 
      z1[2]^2*(4*z1[3]^3*z1[4]^4*(1 + z1[4] - z1[6]) + 
        z1[3]^2*z1[4]*(6*z1[4]^4 - 6*z1[4]^3*(-1 + z1[6]) + z1[6]^2 + 
          3*z1[4]*z1[6]^2 + 3*z1[4]^2*z1[6]^2) + 
        z1[3]*(2*z1[4]^5 - 2*z1[4]^4*(-1 + z1[6]) + 4*z1[4]^3*z1[6]^2 + 
          z1[4]^2*z1[6]^2*(5 + 2*z1[6]) + z1[6]^4*(-1 + 3*z1[6]) + 
          2*z1[4]*z1[6]^2*(1 + z1[6] + z1[6]^2)) + 
        z1[6]^2*(z1[4]^3 + 4*z1[6]^3 + 2*z1[4]^2*(1 + z1[6]) + 
          z1[4]*(1 + 2*z1[6] + 3*z1[6]^2))) - 
      z1[2]*(z1[3]^3*z1[4]^5*(1 + z1[4] - z1[6]) + z1[3]^2*z1[4]*
         (2*z1[4]^5 - 2*z1[4]^4*(-1 + z1[6]) + z1[6]^2 + 3*z1[4]*z1[6]^2 + 
          3*z1[4]^2*z1[6]^2 + z1[4]^3*z1[6]^2) + 
        z1[3]*(z1[4]^6 - z1[4]^5*(-1 + z1[6]) + 2*z1[4]^4*z1[6]^2 + 
          3*z1[6]^6 + z1[4]^3*z1[6]^2*(7 + z1[6]) + z1[4]^2*z1[6]^2*
           (8 + 4*z1[6] + z1[6]^2) + z1[4]*z1[6]^2*(3 + 3*z1[6] + 
            4*z1[6]^2)) + z1[6]^2*(z1[4]^4 + z1[4]^3*(5 + 2*z1[6]) + 
          z1[6]^3*(3 + 11*z1[6]) + z1[4]^2*(7 + 8*z1[6] + 3*z1[6]^2) + 
          z1[4]*(3 + 6*z1[6] + 9*z1[6]^2 + 4*z1[6]^3))) + 
      z1[6]^2*((3 + 3*z1[3] + z1[3]^2)*z1[4]^4 + 
        z1[6]^3*(3 + (20 + 3*z1[3])*z1[6] + (7 + z1[3])*z1[6]^2) + 
        z1[4]^3*(3*z1[3]^2 + 6*(2 + z1[6]) + 2*z1[3]*(5 + z1[6])) + 
        z1[4]^2*(3*z1[3]^2 + 3*(5 + 6*z1[6] + 3*z1[6]^2) + 
          z1[3]*(11 + 6*z1[6] + z1[6]^2 + z1[6]^3)) + 
        z1[4]*(6 + z1[3]^2 + 12*z1[6] + 18*z1[6]^2 + 18*z1[6]^3 - 7*z1[6]^4 + 
          z1[3]*(4 + 4*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4)))), 
  y[396] -> -(z1[3]*(1 + z1[3])*z1[4]^4*(4 + z1[3]*(7 - 5*z1[5]) + 
       z1[3]^2*(-2 + z1[5])^2)) + z1[3]*z1[4]^3*(2*(-6 + 5*z1[6]) + 
      z1[3]^3*(-14 + z1[5]^2*(-3 + z1[6]) - 6*z1[5]*(-2 + z1[6]) + 8*z1[6]) + 
      z1[3]^2*(-36 + z1[5]*(23 - 14*z1[6]) + z1[5]^2*(-3 + z1[6]) + 
        24*z1[6]) + z1[3]*(-32 + z1[5]*(12 - 8*z1[6]) + 26*z1[6])) - 
    z1[4]^2*(4 + z1[5] + z1[3]*(9 - z1[5] - 13*z1[6] + 6*z1[6]^2 + z1[6]^3) + 
      z1[3]^3*(41 + 3*z1[5]^2 - 54*z1[6] + 15*z1[6]^2 + z1[6]^3 + 
        z1[5]*(-19 + 11*z1[6] - 5*z1[6]^2)) + 
      z1[3]^4*(18 + 3*z1[5]^2 - 20*z1[6] + 5*z1[6]^2 - 
        2*z1[5]*(6 - 3*z1[6] + z1[6]^2)) + 
      z1[3]^2*(30 - 45*z1[6] + 16*z1[6]^2 + 2*z1[6]^3 - 
        3*z1[5]*(3 - 2*z1[6] + z1[6]^2))) - (1 + z1[3])*z1[6]*
     (1 - z1[3]*(-3 + z1[5] - 5*z1[6] + 6*z1[6]^2 - 6*z1[6]^3 + 2*z1[6]^4) + 
      z1[3]^3*(5 + 11*z1[6] - 7*z1[6]^2 + 8*z1[6]^3 - 2*z1[6]^4 + 
        z1[5]^2*(2 + 3*z1[6]) + z1[5]*(-7 - 11*z1[6] + 3*z1[6]^2 - 
          5*z1[6]^3 + 2*z1[6]^4)) + z1[3]^2*(4 + 7*z1[6] + 14*z1[6]^2 - 
        21*z1[6]^3 + 14*z1[6]^4 - 3*z1[6]^5 + 
        z1[5]*(-3 - 7*z1[6] - 3*z1[6]^2 + 9*z1[6]^3 - 9*z1[6]^4 + 
          3*z1[6]^5))) - z1[4]*(1 + z1[3]*(1 - z1[5] + 10*z1[6]^2 - 
        6*z1[6]^3 + z1[6]^4) + z1[3]^4*(2 - 5*z1[6] + 18*z1[6]^2 - 
        8*z1[6]^3 + 2*z1[6]^4 + z1[5]^2*(1 + 3*z1[6]) - 
        z1[5]*(3 + 7*z1[6] + 6*z1[6]^2 - 5*z1[6]^3 + 2*z1[6]^4)) + 
      z1[3]^2*(2 - 7*z1[6] + 18*z1[6]^2 + 12*z1[6]^3 - 13*z1[6]^4 + 
        3*z1[6]^5 - z1[5]*(2 + 6*z1[6] - 2*z1[6]^2 + 9*z1[6]^3 - 9*z1[6]^4 + 
          3*z1[6]^5)) + z1[3]^3*(3 - 11*z1[6] + 26*z1[6]^2 + 10*z1[6]^3 - 
        12*z1[6]^4 + 3*z1[6]^5 + z1[5]^2*(1 + 3*z1[6]) - 
        z1[5]*(4 + 13*z1[6] + 4*z1[6]^2 + 4*z1[6]^3 - 7*z1[6]^4 + 
          3*z1[6]^5))) + z1[2]^4*(z1[4] + 
      z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
      z1[3]*(-1 - z1[4] + z1[6]) - 
      z1[3]^3*(z1[4] - (-1 + z1[6])*(7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + 
          z1[6]^2 + z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2)))) + 
    z1[2]^3*(-((-4 + z1[4])*z1[4]) + z1[3]*(-3 - 3*z1[4] + z1[4]^2 + 
        3*z1[6]) - z1[3]^2*(-2*z1[4] + z1[4]^2 - 
        (3 + z1[5]*(-1 + z1[6]) - z1[6])*(3 - 4*z1[6] + z1[6]^2)) + 
      z1[3]^4*(z1[4] - (-1 + z1[6])*(7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + 
          z1[6]^2 + z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) + 
      z1[3]^3*(2*z1[4]^2 + z1[4]*(7 - 6*z1[6]) - (-1 + z1[6])*
         (z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
          z1[6]*(11 - 10*z1[6] + 2*z1[6]^2) + z1[5]*(4 - 15*z1[6] + 
            15*z1[6]^2 - 4*z1[6]^3)))) - 
    z1[2]^2*(2*z1[4]*(-3 + 2*z1[4]) + z1[3]*(3 - 4*z1[4]^2 - 3*z1[6] + 
        z1[4]*(3 - 2*z1[6] + 2*z1[6]^2)) + z1[3]^2*(-2*z1[4]^2*(-6 + z1[6]) + 
        2*z1[4]*(12 - 13*z1[6] + z1[6]^2) + (-1 + z1[6])^2*
         (3 + 6*z1[6] - z1[6]^2 + z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
      z1[3]^4*(3*z1[4]^2 + z1[4]*(11 - 9*z1[6]) - (-1 + z1[6])*
         (11 + z1[6] + 2*z1[5]^2*(-1 + z1[6])^2*z1[6] - 8*z1[6]^2 + 
          2*z1[6]^3 - 2*z1[5]*(1 + 3*z1[6] - 6*z1[6]^2 + 2*z1[6]^3))) + 
      z1[3]^3*(z1[4]^3 + z1[4]*(20 - 17*z1[6]) + z1[4]^2*(8 - 3*z1[6]) - 
        (-1 + z1[6])*(21 - 25*z1[6] + 23*z1[6]^2 - 15*z1[6]^3 + 3*z1[6]^4 + 
          z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) + 
          z1[5]*(-5 + 16*z1[6] - 28*z1[6]^2 + 23*z1[6]^3 - 6*z1[6]^4)))) + 
    z1[2]*(2*(2 - 3*z1[4])*z1[4] + z1[3]*(4*z1[4]^3 + 
        z1[4]^2*(17 + z1[5] - 12*z1[6]) + z1[5]*z1[6] + 
        z1[4]*(10 + z1[5] - 13*z1[6] - z1[6]^2 + 3*z1[6]^3)) + 
      z1[3]^4*(1 + z1[4]^3*(8 - 6*z1[5] + z1[5]^2) - 14*z1[6] + 21*z1[6]^2 - 
        17*z1[6]^3 + 5*z1[6]^4 + z1[5]^2*z1[6]*(-2 - 5*z1[6]^2 + 2*z1[6]^3) + 
        z1[5]*(-1 + 7*z1[6] - 9*z1[6]^2 + 19*z1[6]^3 - 7*z1[6]^4) + 
        z1[4]^2*(30 - 3*z1[5]^2*(-1 + z1[6]) - 22*z1[6] + 
          4*z1[5]*(-5 + 4*z1[6])) + z1[4]*(38 + z1[5]^2*(3 - 6*z1[6]) - 
          53*z1[6] + 9*z1[6]^2 + z1[6]^3 - z1[5]*(23 - 33*z1[6] + 3*z1[6]^2 + 
            z1[6]^3))) + z1[3]^2*(z1[4]^3*(18 - 4*z1[5]) + 
        z1[4]^2*(47 - 46*z1[6] + z1[5]*(-9 + 10*z1[6])) + 
        z1[4]*(31 - 57*z1[6] + 25*z1[6]^2 - 3*z1[6]^3 + 2*z1[6]^4 + 
          z1[5]*(-5 + 13*z1[6] - 7*z1[6]^2 + 5*z1[6]^3 - 2*z1[6]^4)) + 
        z1[6]*(-5 + 12*z1[6] - 9*z1[6]^2 + z1[6]^4 + 
          z1[5]*(4 - 2*z1[6] + 3*z1[6]^2 + z1[6]^3 - z1[6]^4))) - 
      z1[3]^3*(-1 + z1[4]^3*(-19 + 12*z1[5]) + 9*z1[6] + 12*z1[6]^2 - 
        38*z1[6]^3 + 29*z1[6]^4 - 7*z1[6]^5 + 
        z1[4]^2*(-66 + z1[5]*(33 - 29*z1[6]) + 52*z1[6] + 2*z1[5]^2*z1[6]) + 
        z1[5]^2*z1[6]*(2 + 6*z1[6] - 9*z1[6]^2 + 9*z1[6]^3 - 3*z1[6]^4) + 
        z1[5]*(1 + z1[6] - 28*z1[6]^2 + 38*z1[6]^3 - 33*z1[6]^4 + 
          10*z1[6]^5) + z1[4]*(-70 + 110*z1[6] + 4*z1[5]^2*z1[6] - 
          34*z1[6]^2 + 5*z1[6]^3 - 2*z1[6]^4 + z1[5]*(29 - 46*z1[6] + 
            11*z1[6]^2 - 4*z1[6]^3 + 2*z1[6]^4)))), 
  y[397] -> -1 + z1[3]*(-2 + z1[2]*(-1 + z1[5])), 
  y[398] -> (-1 + z1[6])*z1[6]*(-1 + z1[3] + z1[6]) + 
    z1[2]*(-3 - 3*z1[3]*(-1 + z1[6]) + 7*z1[6] - 3*z1[6]^2), 
  y[399] -> -((-1 + z1[6])*z1[6]*(2 + 2*z1[3]*(-1 + z1[6]) - 5*z1[6] + 
       2*z1[6]^2)) + z1[2]*(-1 + z1[3]*(-1 + z1[6])^2 + 5*z1[6] - 4*z1[6]^2 + 
      z1[6]^3), y[400] -> z1[2]^5*z1[3]^2*(-z1[4]^2 + 3*z1[4]*(-1 + z1[6]) - 
      (4 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2) + 
    (z1[4] - z1[6])*(z1[4]^2*(1 + z1[4])*(1 + z1[4] - z1[6])^2 + 
      z1[3]^3*(z1[4]^5 + z1[4]^4*(5 - 2*z1[6]) + (-1 + z1[6])^2*z1[6]^3 + 
        z1[4]^3*(10 - 8*z1[6] + z1[6]^2) + z1[4]^2*(10 - 12*z1[6] + 
          3*z1[6]^2) + z1[4]*(5 - 8*z1[6] + 3*z1[6]^2)) + 
      z1[3]*(3*z1[4]^5 + z1[4]^4*(11 - 6*z1[6]) + 2*z1[4]*(-1 + z1[6])^2 + 
        (-1 + z1[6])^3*z1[6]^3 + z1[4]^3*(15 - 16*z1[6] + 3*z1[6]^2) + 
        z1[4]^2*(9 - 14*z1[6] + 5*z1[6]^2)) + 
      z1[3]^2*(3*z1[4]^5 + z1[4]^4*(13 - 6*z1[6]) + (-1 + z1[6])^2*z1[6]^4 + 
        z1[4]^3*(22 - 20*z1[6] + 3*z1[6]^2) + 
        z1[4]*(7 - 12*z1[6] + 5*z1[6]^2) + z1[4]^2*(18 - 24*z1[6] + 
          7*z1[6]^2))) + z1[2]^4*z1[3]*(2*z1[4]^3 + 
      z1[3]^2*(z1[4]^2 - 3*z1[4]*(-1 + z1[6]) + 
        (4 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2) - 
      6*z1[4]^2*(-1 + z1[6]) + 6*z1[4]*(-1 + z1[6])^2 - (-1 + z1[6])^3 + 
      z1[3]*(3*z1[4]^3 + z1[4]^2*(10 - 9*z1[6]) + (-1 + z1[6])^2*
         (1 + z1[5]*(-1 + z1[6])^2 + z1[6] - z1[6]^2) + 
        z1[4]*(11 - 20*z1[6] + 9*z1[6]^2))) - 
    z1[2]^3*(z1[4]*(1 + z1[4] - z1[6])^3 + z1[3]*z1[4]*
       (4*z1[4]^3 - (-1 + z1[6])^2*(-5 + 3*z1[6]) - 
        2*z1[4]^2*(-7 + 6*z1[6]) + 4*z1[4]*(4 - 7*z1[6] + 3*z1[6]^2)) + 
      z1[3]^2*(3*z1[4]^4 + z1[4]^3*(15 - 9*z1[6]) - 2*z1[4]*(-7 + z1[6])*
         (-1 + z1[6])^2 + 3*z1[4]^2*(8 - 11*z1[6] + 3*z1[6]^2) + 
        (-1 + z1[6])^3*(-2 - (-2 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2)) + 
      z1[3]^3*(4*z1[4]^3 + z1[4]^2*(13 - 12*z1[6]) + 
        3*z1[4]*(5 - 9*z1[6] + 4*z1[6]^2) + (-1 + z1[6])^2*
         (5 - (1 + z1[5])*z1[6] + (-1 + z1[5])*z1[6]^2))) + 
    z1[2]^2*(z1[4]^2*(1 + z1[4] - z1[6])^2*(2 + z1[4] - z1[6]) + 
      z1[3]*z1[4]*(2*z1[4]^4 + z1[4]^3*(13 - 6*z1[6]) + 
        (-3 + z1[6])*(-1 + z1[6])^3 - z1[4]*(-1 + z1[6])^2*(-15 + 2*z1[6]) + 
        z1[4]^2*(23 - 29*z1[6] + 6*z1[6]^2)) + 
      z1[3]^2*(z1[4]^5 - 3*z1[4]^4*(-5 + z1[6]) + 
        3*z1[4]^3*(13 - 13*z1[6] + z1[6]^2) + z1[4]*(-1 + z1[6])^2*
         (17 - 9*z1[6] + z1[6]^2) - z1[4]^2*(-40 + 72*z1[6] - 33*z1[6]^2 + 
          z1[6]^3) + (-1 + z1[6])^3*(-2 - (-2 + z1[5])*z1[6]^2 + 
          (-1 + z1[5])*z1[6]^3)) + z1[3]^3*(6*z1[4]^4 + 
        z1[4]^3*(22 - 18*z1[6]) + z1[4]^2*(31 - 48*z1[6] + 18*z1[6]^2) + 
        z1[4]*(20 - 42*z1[6] + 27*z1[6]^2 - 5*z1[6]^3) + 
        (-1 + z1[6])^2*(5 - 3*z1[6] - (-2 + z1[5])*z1[6]^2 + 
          (-1 + z1[5])*z1[6]^3))) + 
    z1[2]*(-(z1[4]^2*(1 + z1[4] - z1[6])^2*(1 + 2*z1[4] - z1[6])) + 
      z1[3]*z1[4]*(-2 + z1[4]^4*(-9 + z1[5]) + 7*z1[6] - 7*z1[6]^2 + 
        3*z1[6]^4 - z1[6]^5 + z1[4]*(-1 + z1[6])*(13 + z1[5]*(-1 + z1[6]) - 
          21*z1[6] + 6*z1[6]^2) + z1[4]^3*(z1[5]*(3 - 2*z1[6]) + 
          3*(-9 + 8*z1[6])) + z1[4]^2*(-29 + 51*z1[6] - 21*z1[6]^2 + 
          z1[5]*(3 - 4*z1[6] + z1[6]^2))) + 
      z1[3]^2*(2*z1[4]^5*(-6 + z1[5]) + z1[4]^4*(-44 - 4*z1[5]*(-2 + z1[6]) + 
          33*z1[6]) + (-1 + z1[6])^2*z1[6]*(2 - (-2 + z1[5])*z1[6]^2 + 
          (-2 + z1[5])*z1[6]^3) + z1[4]*(-1 + z1[6])*
         (11 + 2*z1[5]*(-1 + z1[6]) - 24*z1[6] + 9*z1[6]^2 + z1[6]^3 - 
          z1[6]^4) + z1[4]^3*(-62 + 91*z1[6] - 30*z1[6]^2 + 
          2*z1[5]*(6 - 6*z1[6] + z1[6]^2)) + z1[4]^2*(-41 + 90*z1[6] - 
          56*z1[6]^2 + 9*z1[6]^3 + 4*z1[5]*(2 - 3*z1[6] + z1[6]^2))) + 
      z1[3]^3*(z1[4]^5*(-5 + z1[5]) + z1[4]^4*(-22 + z1[5]*(5 - 2*z1[6]) + 
          14*z1[6]) + (-1 + z1[6])*z1[6]*(-5 + 3*z1[6] - 
          (-2 + z1[5])*z1[6]^2 + (-2 + z1[5])*z1[6]^3) + 
        z1[4]^3*(-39 + 48*z1[6] - 13*z1[6]^2 + z1[5]*(10 - 8*z1[6] + 
            z1[6]^2)) + z1[4]^2*(-35 + 64*z1[6] - 32*z1[6]^2 + 4*z1[6]^3 + 
          z1[5]*(10 - 12*z1[6] + 3*z1[6]^2)) + 
        z1[4]*(-15 + 39*z1[6] - 30*z1[6]^2 + 8*z1[6]^3 - z1[6]^4 + 
          z1[5]*(5 - 8*z1[6] + 3*z1[6]^2)))), 
  y[401] -> z1[4]*(1 + z1[4] - z1[6])*(z1[4] + z1[2]*(-1 + z1[6]) - z1[6]) - 
    z1[3]*(z1[4]^4 - z1[4]^3*(-1 + z1[2] + 2*z1[6]) + 
      z1[4]^2*(-(z1[2]*(-3 + z1[5])) + z1[6]^2) + (-1 + z1[6])*z1[6]*
       (-(z1[2]^2*(-1 + z1[6])) + z1[2]*(2 - 2*z1[6] + z1[6]^2) + 
        z1[6]*(2 - 5*z1[6] + 2*z1[6]^2)) + 
      z1[4]*(1 + 2*z1[2]^2*(-1 + z1[6]) + 3*z1[6] - 8*z1[6]^2 + 7*z1[6]^3 - 
        2*z1[6]^4 + z1[2]*(3 + z1[5]*(-1 + z1[6]) - 2*z1[6] - 3*z1[6]^2 + 
          z1[6]^3))) + z1[3]^3*(-5 - z1[4]^4 + 
      z1[2]^3*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])) + 
      8*z1[6] - 5*z1[6]^2 + 4*z1[6]^3 - 2*z1[6]^4 + z1[4]^3*(-5 + 2*z1[6]) - 
      z1[4]^2*(10 - 8*z1[6] + z1[6]^2) + z1[4]*(-10 + 14*z1[6] - 7*z1[6]^2 + 
        2*z1[6]^3) + z1[2]*(3*z1[4]^3 + z1[4]^2*(9 - 6*z1[6]) + 
        z1[4]*(9 - 10*z1[6] + 2*z1[6]^2) + (-1 + z1[6])*
         (-5 - 2*(-4 + z1[5])*z1[6] + (-5 + 2*z1[5])*z1[6]^2)) - 
      z1[2]^2*(3*z1[4]^2 + z1[4]*(7 - 6*z1[6]) - (-1 + z1[6])*
         (2 + 2*z1[6] - 2*z1[6]^2 + z1[5]*(1 - 3*z1[6] + 2*z1[6]^2)))) - 
    z1[3]^2*(2 + 2*z1[4]^4 + z1[4]^3*(7 - 4*z1[6]) - 4*z1[6] + 2*z1[6]^2 + 
      3*z1[6]^3 - 5*z1[6]^4 + 2*z1[6]^5 + 2*z1[4]^2*(5 - 5*z1[6] + z1[6]^2) + 
      z1[4]*(8 - 10*z1[6] + 5*z1[6]^3 - 2*z1[6]^4) + 
      z1[2]^3*(-1 + z1[6])*(-3 + 3*z1[6] - z1[6]^2 + 
        z1[5]*(2 - 3*z1[6] + z1[6]^2)) - 
      z1[2]*(2 + 4*z1[4]^3 + z1[4]^2*(6 + z1[5] - 7*z1[6]) - 
        2*(-1 + z1[5])*z1[6] + 7*(-2 + z1[5])*z1[6]^2 + 
        (16 - 7*z1[5])*z1[6]^3 + (-5 + 2*z1[5])*z1[6]^4 - 
        z1[4]*(-2 + z1[5]*(-2 + z1[6]) + 8*z1[6] - 6*z1[6]^2 + z1[6]^3)) + 
      z1[2]^2*(2*z1[4]^2 + z1[4]*(1 - 2*z1[6]) - (-1 + z1[6])*
         (-2*(-1 + 5*z1[6] - 4*z1[6]^2 + z1[6]^3) + 
          z1[5]*(-1 + 5*z1[6] - 6*z1[6]^2 + 2*z1[6]^3)))), 
  y[402] -> -1 + z1[2] + z1[3], y[403] -> 1 - z1[2] + z1[3], 
  y[404] -> z1[2]*(z1[4] + z1[3]*(-1 + z1[6])) - 
    (1 + z1[3])*z1[4]*(-1 + z1[6]), y[405] -> -z1[4] + z1[6], 
  y[406] -> 1 - z1[4] - z1[5] + z1[6], 
  y[407] -> -1 + z1[2] + z1[3] - z1[3]*z1[6], 
  y[408] -> z1[4]*(-1 + z1[5]) + z1[6], 
  y[409] -> -1 - 2*z1[4] - z1[5] + 2*z1[6] + z1[3]*(-2 - z1[4] + z1[6]), 
  y[410] -> z1[6]*(1 - z1[5] + z1[6]) - 
    z1[4]*(2 - 3*z1[5] + z1[5]^2 + z1[6]), 
  y[411] -> z1[4]^3 + (-1 + z1[5] - z1[6])*z1[6] - 
    z1[4]^2*(1 + z1[2] - z1[5] + 2*z1[6]) + 
    z1[4]*(2 + z1[5]^2 + (2 + z1[2])*z1[6] + z1[6]^2 - z1[5]*(3 + z1[6])), 
  y[412] -> z1[4]^3 + z1[4]^2*(-2*z1[2] + z1[5] - 2*z1[6]) + 
    z1[6]*(-1 + z1[2] - z1[2]^2 + z1[5] - z1[2]*z1[6]) + 
    z1[4]*(1 + z1[2]^2 + z1[5]^2 + z1[6]^2 - z1[5]*(2 + z1[6]) + 
      z1[2]*(-1 + 3*z1[6])), y[413] -> -8 - 5*z1[4] - 
    2*z1[3]*(1 + z1[4] - z1[6]) + 2*z1[6], 
  y[414] -> -1 + ((-1 + z1[2])*z1[3] - z1[4])*(1 + z1[4])*z1[5] + 
    z1[4]*(-1 + z1[6]) - z1[6] + 
    z1[3]*(z1[2] - (1 + z1[4])*(1 + z1[4] - z1[6]) - z1[2]*z1[6]), 
  y[415] -> (1 + z1[3])*z1[4]*(z1[4]*(-1 + z1[5]) + z1[4]^2*(-1 + z1[5]) + 
      z1[6]) + z1[2]*(z1[3]*(-(z1[4]*(-1 + z1[5])) + z1[4]^3*(-1 + z1[5]) - 
        z1[6]) - z1[4]*z1[6]), 
  y[416] -> z1[4]*(-((1 + 2*z1[3])*z1[4]*(-1 + z1[5])) - 
      (1 + 2*z1[3])*z1[4]^2*(-1 + z1[5]) - (2 + 3*z1[3])*z1[6]) + 
    z1[2]*(2*z1[4]*z1[6] + z1[3]*(3*z1[4]*(-1 + z1[5]) + 
        z1[4]^2*(-1 + z1[5]) - 2*z1[4]^3*(-1 + z1[5]) + 3*z1[6])), 
  y[417] -> z1[2] - 2*z1[4] + z1[6], 
  y[418] -> -1 + z1[2] + z1[3] + 16*z1[2]*z1[3] - 13*z1[3]*z1[6], 
  y[419] -> -16 - 11*z1[4] + 3*z1[6] + z1[3]*(-4 - 5*z1[4] + 3*z1[6]), 
  y[420] -> -21 + z1[2] - 20*z1[4] + 4*(-(z1[4]*(4 + 3*z1[4])) + 
      z1[3]*(-3 - 4*z1[4] + z1[2]*(4 + 3*z1[4])))*z1[5] - 16*z1[6] + 
    12*z1[4]*z1[6] - 4*z1[2]*z1[3]*(-4 + 3*z1[6]) + 
    z1[3]*(-15 - 12*z1[4]^2 + 16*z1[6] + 4*z1[4]*(-8 + 3*z1[6])), 
  y[421] -> -4*z1[4]*(2*(1 + 2*z1[3])*z1[4]*(-1 + z1[5]) + 
      (1 + 3*z1[3])*z1[4]^2*(-1 + z1[5]) + (3 + 5*z1[3])*z1[6]) + 
    z1[2]*(z1[4]^2*(3 + 4*z1[3]*(-1 + z1[5])) - 12*z1[3]*z1[4]^3*
       (-1 + z1[5]) + 20*z1[3]*z1[6] + z1[4]*(3 + 20*z1[3]*(-1 + z1[5]) + 
        16*z1[6])), y[422] -> 12*z1[3]*(1 + z1[3])*z1[4]^4 + 
    z1[4]^3*(-9 + z1[3]*(-1 + 16*z1[5] - 24*z1[6]) + 
      8*z1[3]^2*(4 + 2*z1[5] - 3*z1[6])) - 
    z1[2]*z1[3]*(12*z1[4]^2 + z1[4]*(11 - 12*z1[6]) + 
      8*z1[3]*(2 + 3*z1[4]^2 + z1[4]*(7 - 3*z1[6]) - 2*z1[6]) + 
      17*(-1 + z1[6]))*(1 + z1[4] - z1[6]) + 16*z1[3]*(4 + z1[3])*z1[6] + 
    4*z1[2]^2*z1[3]^2*(5 + 3*z1[4]^2 + z1[4]*(8 - 6*z1[6]) - 8*z1[6] + 
      3*z1[6]^2) + z1[4]*(-17*(-1 + z1[6])^2 + 
      16*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(-137 + 64*z1[5] + 74*z1[6] - 25*z1[6]^2)) - 
    2*z1[4]^2*(-13*(-1 + z1[6]) + 2*z1[3]^2*(-5 + 4*z1[5]*(-2 + z1[6]) + 
        12*z1[6] - 3*z1[6]^2) + z1[3]*(51 - 13*z1[6] - 6*z1[6]^2 + 
        4*z1[5]*(-7 + 2*z1[6]))), 
  y[423] -> 8 + 5*z1[4] + 2*z1[3]*(1 + z1[4]), 
  y[424] -> -2 + z1[4]*(-1 + z1[5]) + 2*z1[5] + z1[6], 
  y[425] -> -1 + z1[5] + 2*z1[6], y[426] -> -3 + 3*(1 + z1[3])*z1[4]^2 + 
    3*z1[2]^2*z1[3]*(-1 + z1[5]) + 9*z1[5] + 8*z1[3]*z1[5] - 
    z1[2]*(-3 + 3*z1[4]*(-1 + z1[5]) + 5*z1[5] + 
      z1[3]*(1 + (8 + 3*z1[4])*z1[5] - 3*z1[6])) + 
    z1[4]*(4 + 5*z1[5] + z1[3]*(8 + 4*z1[5] - 3*z1[6]) - 3*z1[6]) + 4*z1[6] - 
    4*z1[3]*z1[6], y[427] -> -1 + z1[3]*(5 - 6*z1[5] - 16*z1[6]) - 4*z1[6] - 
    4*z1[3]^2*(-1 + z1[5] + 2*z1[6]) + z1[2]*(1 + 4*z1[6]), 
  y[428] -> -1 - z1[5] - z1[4]*z1[5] + z1[3]*(11 + z1[4]*(6 - 7*z1[5]) - 
      13*z1[5] - 10*z1[6]) - 4*z1[6] - 4*z1[3]^2*(-2 + z1[4]*(-1 + z1[5]) + 
      2*z1[5] + z1[6]) + z1[2]*(1 + (1 + z1[4])*z1[5] + 4*z1[6]), 
  y[429] -> -3 + 4*z1[5] + z1[2]^2*z1[3]*(-3 + 4*z1[5]) + 12*z1[6] + 
    4*z1[3]*(-1 + z1[5] + 2*z1[6]) - z1[2]*(-1 + (2 + 4*z1[3])*z1[5] + 
      4*(2 + z1[3])*z1[6]), y[430] -> -3*z1[3]*(1 + z1[3])*z1[4]^4 + 
    z1[2]*z1[3]*(3*z1[4]^2 + z1[4]*(2 - 3*z1[6]) + 
      2*z1[3]*(2 + 3*z1[4]^2 + z1[4]*(7 - 3*z1[6]) - 2*z1[6]) + 
      5*(-1 + z1[6]))*(1 + z1[4] - z1[6]) - 4*z1[3]*(4 + z1[3])*z1[6] - 
    z1[2]^2*z1[3]^2*(5 + 3*z1[4]^2 + z1[4]*(8 - 6*z1[6]) - 8*z1[6] + 
      3*z1[6]^2) + z1[4]^3*(3 + z1[3]^2*(-8 - 4*z1[5] + 6*z1[6]) + 
      z1[3]*(1 - 4*z1[5] + 6*z1[6])) + 
    z1[4]*(5*(-1 + z1[6])^2 - 4*z1[3]^2*(z1[5] + (-2 + z1[6])*z1[6]) + 
      z1[3]*(35 - 16*z1[5] - 20*z1[6] + 7*z1[6]^2)) + 
    z1[4]^2*(8 - 8*z1[6] + z1[3]^2*(-5 + 4*z1[5]*(-2 + z1[6]) + 12*z1[6] - 
        3*z1[6]^2) + z1[3]*(27 - 8*z1[6] - 3*z1[6]^2 + 
        2*z1[5]*(-7 + 2*z1[6]))), y[431] -> z1[2] + (1 + z1[3])*z1[6] + 
    z1[2]*z1[3]*(1 - z1[6] + z1[6]^2), 
  y[432] -> z1[2]^2*z1[3]^2*(z1[4] - (3 + z1[5]*(-1 + z1[6]) - z1[6])*
       (-1 + z1[6])) + z1[2]*z1[3]*(-1 + z1[4]^2*(-2 + z1[3]*(-3 + z1[5])) - 
      (-2 + z1[5])*z1[6] + (-1 + z1[3] - z1[3]*z1[5])*z1[6]^2 - 
      z1[4]*(4 + 2*z1[3]*(-3 + z1[5])*(-1 + z1[6]) + (-5 + z1[5])*z1[6])) - 
    (1 + z1[3])*(z1[4]^3*(-1 + z1[3]*(-2 + z1[5])) + 
      z1[4]*(-1 + z1[3]*(-1 + z1[5]) + z1[6] - z1[6]^2) + 
      z1[4]^2*(2*(-1 + z1[6]) + z1[3]*(-4 - z1[5]*(-2 + z1[6]) + 3*z1[6])) + 
      z1[6]*(-1 + z1[3]*(-2 + z1[5] + z1[6] - z1[6]^2))), 
  y[433] -> -1 - 6*z1[3] - 6*z1[3]^2 + z1[3]*(1 + z1[3])*(-1 + z1[6])^2, 
  y[434] -> z1[2]^2*z1[3]*(-3 + z1[5]*(-1 + z1[6])^2 + 5*z1[6] - z1[6]^2) + 
    z1[2]*(-1 + z1[6]^2 + z1[3]*(-2 + (5 - 2*z1[5])*z1[6] + 
        (-6 + 4*z1[5])*z1[6]^2 - 2*(-1 + z1[5])*z1[6]^3)) + 
    z1[6]*(1 - z1[6]^2 + z1[3]*(2 + (-7 + 3*z1[5])*z1[6] + 
        (9 - 6*z1[5])*z1[6]^2 + 3*(-1 + z1[5])*z1[6]^3)), 
  y[435] -> z1[6]*(-1 + z1[3]*(-2 - z1[6]^2 + z1[6]^3) + 
      z1[3]^2*(-1 - z1[6]^2 + z1[6]^3)) + 
    z1[2]*(-1 + z1[3]*(-2 + z1[6] - z1[6]^3) + z1[3]^2*(-1 + z1[6])*
       (1 - z1[6] - 4*(-2 + z1[5])*z1[6]^2 + 3*(-1 + z1[5])*z1[6]^3)), 
  y[436] -> z1[2]^3*z1[3]^3*(-1 + 2*z1[6] + 
      z1[4]*(-1 + (-1 + z1[5])*z1[6])) + z1[2]^2*z1[3]^2*
     (-1 + z1[4] + 2*z1[4]^2 + 2*z1[6] + 2*z1[4]*(-3 + z1[5])*z1[6] + 
      z1[6]^2 + z1[3]*(-2 + 2*z1[4]^2 + 4*z1[6] + z1[4]*(-7 + 3*z1[5])*
         z1[6] + z1[6]^2)) + (1 + z1[3])^2*z1[4]*(-z1[4]^2 - z1[6]^2 + 
      z1[4]*(-1 + 2*z1[6]) + z1[3]*(2*z1[4]^2*(-2 + z1[5]) + 
        z1[4]*(-2 - z1[5]*(-2 + z1[6]) + 5*z1[6]) - 
        2*(-1 + z1[6] + z1[6]^2))) - z1[2]*z1[3]*(1 + z1[3])*
     (z1[4]^3 - z1[6]^2 - z1[4]^2*(1 + 2*z1[6]) + 
      z1[4]*(-2 - (-5 + z1[5])*z1[6] + z1[6]^2) + 
      z1[3]*(1 + z1[4]^3 - 2*z1[6] - 2*z1[6]^2 - z1[4]^2*(3 + 2*z1[6]) + 
        z1[4]*(-3 + (11 - 3*z1[5])*z1[6] + z1[6]^2))), 
  y[437] -> z1[2]^4*z1[3]^3*(2 + z1[5]*(-1 + z1[6]) - z1[6])^2 + 
    z1[2]^3*z1[3]^2*(-2*(1 + z1[4] - z1[6]) + 
      z1[3]*(2 - 2*z1[4] - 10*z1[6] + 9*z1[6]^2 - 2*z1[6]^3 - 
        z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
        2*z1[5]*(-2 + 7*z1[6] - 7*z1[6]^2 + 2*z1[6]^3))) + 
    z1[2]^2*z1[3]*(z1[4]*(2 + z1[4] - 2*z1[6]) + 
      z1[3]*(2*z1[4]^2 + z1[4]*(5 - 2*z1[6]) - (-1 + z1[6])*
         (3 + z1[5]*(-1 + z1[6]) + z1[6])) + 
      z1[3]^2*(6 + 4*z1[4] + z1[4]^2 - 14*z1[6] + 20*z1[6]^2 - 14*z1[6]^3 + 
        3*z1[6]^4 + z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) - 
        2*z1[5]*(1 - 6*z1[6] + 13*z1[6]^2 - 11*z1[6]^3 + 3*z1[6]^4))) + 
    z1[2]*z1[3]*(-1 - 3*z1[4]^2 + 2*z1[6] - z1[5]*z1[6] - z1[6]^2 + 
      z1[4]*(-4 - (-3 + z1[5])*z1[6] + 2*z1[6]^2) + 
      z1[3]^2*(z1[4]^2*(-7 + 2*z1[5]) + 
        z1[6]*(3*z1[5]^2*(-1 + z1[6])^2*z1[6] + z1[6]*(15 - 21*z1[6] + 
            7*z1[6]^2) + z1[5]*(1 - 14*z1[6] + 23*z1[6]^2 - 10*z1[6]^3)) + 
        z1[4]*(-12 + 9*z1[6] - 3*z1[6]^2 + 2*z1[6]^3 + 
          z1[5]*(4 - 3*z1[6] + 3*z1[6]^2 - 2*z1[6]^3))) + 
      z1[3]*(-1 + 2*z1[4]^2*(-5 + z1[5]) - (-3 + z1[5])*z1[6] - 
        z1[5]*z1[6]^2 + (-1 + z1[5])*z1[6]^3 - (-1 + z1[5])*z1[6]^4 - 
        z1[4]*(14 - 12*z1[6] + z1[6]^2 - 2*z1[6]^3 + 
          z1[5]*(-3 + 4*z1[6] - 3*z1[6]^2 + 2*z1[6]^3)))) - 
    (1 + z1[3])*((1 + z1[3])*z1[4]^3*(-1 + z1[3]*(-3 + z1[5])) + 
      z1[4]^2*(2*(-1 + z1[6]) + z1[3]^2*(-6 - z1[5]*(-2 + z1[6]) + 3*z1[6] + 
          z1[6]^2) + z1[3]*(-7 - z1[5]*(-2 + z1[6]) + 5*z1[6] + z1[6]^2)) + 
      z1[4]*(-1 + z1[6] - z1[6]^2 + z1[3]*(-2 + z1[5] + 2*z1[6] - z1[6]^2) + 
        z1[3]^2*(-1 + z1[6] + 7*z1[6]^2 - 10*z1[6]^3 + 3*z1[6]^4 + 
          z1[5]*(1 - 3*z1[6]^2 + 6*z1[6]^3 - 3*z1[6]^4))) + 
      z1[6]*(-1 + z1[3]*(-3 + z1[5] + z1[6] - z1[6]^3) + 
        z1[3]^2*(-2 + 2*z1[6] - 8*z1[6]^2 + 10*z1[6]^3 - 3*z1[6]^4 + 
          z1[5]*(1 + 3*z1[6]^2 - 6*z1[6]^3 + 3*z1[6]^4)))), 
  y[438] -> 2 + z1[5]*(-1 + z1[6]) - z1[6], y[439] -> -1 + 3*z1[6], 
  y[440] -> 4*z1[2] - z1[6], 
  y[441] -> z1[2]*(-1 + z1[3]*(-3 + z1[5]))*(2 + z1[5]*(-1 + z1[6]) - z1[6])*
     (-1 + 3*z1[6]) + z1[2]^2*z1[3]*(-1 + z1[5])*(2 + z1[5]*(-1 + z1[6]) - 
      z1[6])*(-1 + 3*z1[6]) + (1 + z1[3])*(1 - 6*z1[6]^2 + 3*z1[6]^3 + 
      z1[4]*(2 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + 3*z1[6]) - 
      z1[5]*z1[6]*(1 - 4*z1[6] + 3*z1[6]^2)), 
  y[442] -> z1[2]*z1[3]*(1 + 6*(-2 + z1[5])*z1[6] + (26 - 15*z1[5])*z1[6]^2 + 
      9*(-1 + z1[5])*z1[6]^3) + z1[6]*(3*(-1 + z1[6])*z1[6] + 
      z1[3]*(-2 + (15 - 9*z1[5])*z1[6] + (-31 + 21*z1[5])*z1[6]^2 - 
        12*(-1 + z1[5])*z1[6]^3)), 
  y[443] -> (1 + z1[3])*(-1 + z1[6])*z1[6]^2 + 
    z1[2]*(-2*(-1 + z1[6])*z1[6] + z1[3]*(1 + 2*(-5 + 3*z1[5])*z1[6] + 
        (16 - 11*z1[5])*z1[6]^2 + 5*(-1 + z1[5])*z1[6]^3)), 
  y[444] -> z1[2]*(3*(-1 + z1[6])*z1[6] + z1[3]*(-3 + (29 - 16*z1[5])*z1[6] + 
        (-50 + 32*z1[5])*z1[6]^2 - 16*(-1 + z1[5])*z1[6]^3)) + 
    z1[6]*(-5*(-1 + z1[6])*z1[6] + z1[3]*(1 + 5*(-1 + z1[5])*z1[6] + 
        (11 - 10*z1[5])*z1[6]^2 + 5*(-1 + z1[5])*z1[6]^3)), 
  y[445] -> 1 + 4*z1[4] + 7*z1[4]^2 + 4*z1[4]^3 + z1[4]^4 - 2*z1[6] - 
    7*z1[4]*z1[6] - 10*z1[4]^2*z1[6] - 2*z1[4]^3*z1[6] + z1[6]^2 + 
    4*z1[4]*z1[6]^2 + 6*z1[4]^2*z1[6]^2 + 2*z1[6]^3 - z1[4]*z1[6]^3 - 
    2*z1[4]^2*z1[6]^3 - 4*z1[6]^4 + 2*z1[6]^5 + 
    z1[2]^4*z1[3]^2*(-1 + 8*z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + 
      z1[5]^2*(-1 + z1[6])^2*(-1 + 2*z1[6]) + 
      z1[5]*(3 - 12*z1[6] + 13*z1[6]^2 - 4*z1[6]^3)) + 
    z1[3]^2*(14 + z1[4]^4 - 2*z1[4]^3*(-3 + z1[6]) - 19*z1[6] + 8*z1[6]^2 + 
      (-17 + 9*z1[5])*z1[6]^3 + (47 - 30*z1[5])*z1[6]^4 + 
      11*(-4 + 3*z1[5])*z1[6]^5 - 12*(-1 + z1[5])*z1[6]^6 - 
      2*z1[4]^2*(-8 + 7*z1[6] - 3*z1[6]^2 + z1[6]^3) + 
      z1[4]*(20 - 23*z1[6] + (26 - 9*z1[5])*z1[6]^2 + (-53 + 30*z1[5])*
         z1[6]^3 + (46 - 33*z1[5])*z1[6]^4 + 12*(-1 + z1[5])*z1[6]^5)) + 
    z1[3]*(2*z1[4]^4 + z1[4]^3*(10 - 4*z1[6]) + 
      z1[4]^2*(22 - 24*z1[6] + 12*z1[6]^2 - 4*z1[6]^3) + 
      z1[4]*(20 - 28*z1[6] + (30 - 9*z1[5])*z1[6]^2 + 6*(-9 + 5*z1[5])*
         z1[6]^3 + (46 - 33*z1[5])*z1[6]^4 + 12*(-1 + z1[5])*z1[6]^5) - 
      (-1 + z1[6])*(9 - 6*z1[6] + 2*z1[6]^2 + (-13 + 9*z1[5])*z1[6]^3 + 
        (30 - 21*z1[5])*z1[6]^4 + 12*(-1 + z1[5])*z1[6]^5)) - 
    z1[2]^3*z1[3]*(6 + 2*z1[4] - z1[5] - 11*z1[6] + 3*z1[5]*z1[6] + 
      6*z1[6]^2 - 3*z1[5]*z1[6]^2 - z1[6]^3 + z1[5]*z1[6]^3 + 
      z1[3]*(16 + 4*z1[4] - 40*z1[6] + 47*z1[6]^2 - 28*z1[6]^3 + 6*z1[6]^4 + 
        z1[5]^2*(-1 + z1[6])^2*(1 - 6*z1[6] + 6*z1[6]^2) - 
        2*z1[5]*(3 - 16*z1[6] + 30*z1[6]^2 - 23*z1[6]^3 + 6*z1[6]^4))) + 
    z1[2]^2*(1 + 2*z1[4] + z1[4]^2 - 3*z1[6] - 2*z1[4]*z1[6] + 3*z1[6]^2 - 
      z1[6]^3 + z1[3]*(6*z1[4]^2 + z1[4]*(15 - 16*z1[6] + 3*z1[6]^2) + 
        (-1 + z1[6])*(-9 + 2*(3 + z1[5])*z1[6] + (3 - 4*z1[5])*z1[6]^2 + 
          2*(-1 + z1[5])*z1[6]^3)) + z1[3]^2*(12 + 6*z1[4]^2 + 2*z1[6] - 
        69*z1[6]^2 + 104*z1[6]^3 - 60*z1[6]^4 + 12*z1[6]^5 + 
        z1[4]*(17 - 16*z1[6] + 3*z1[6]^2) + z1[5]^2*(-1 + z1[6])^2*z1[6]*
         (4 - 15*z1[6] + 12*z1[6]^2) + z1[5]*(1 - 21*z1[6] + 88*z1[6]^2 - 
          143*z1[6]^3 + 99*z1[6]^4 - 24*z1[6]^5))) + 
    z1[2]*(-1 - 5*z1[4] - 5*z1[4]^2 - 2*z1[4]^3 + 2*z1[6] + 11*z1[4]*z1[6] + 
      4*z1[4]^2*z1[6] - 9*z1[4]*z1[6]^2 - 2*z1[6]^3 + 3*z1[4]*z1[6]^3 + 
      z1[6]^4 + z1[3]^2*(-14 - 4*z1[4]^3 + (25 - 2*z1[5])*z1[6] + 
        (-57 + 41*z1[5] - 9*z1[5]^2)*z1[6]^2 + (127 - 124*z1[5] + 30*z1[5]^2)*
         z1[6]^3 + (-112 + 127*z1[5] - 33*z1[5]^2)*z1[6]^4 + 
        6*(5 - 7*z1[5] + 2*z1[5]^2)*z1[6]^5 + 2*z1[4]^2*(-7 + 4*z1[6]) + 
        z1[4]*(-22 + 24*z1[6] + 4*z1[6]^2 - 16*z1[6]^3 + 6*z1[6]^4 + 
          z1[5]*(1 - 9*z1[6]^2 + 14*z1[6]^3 - 6*z1[6]^4))) + 
      z1[3]*(-6*z1[4]^3 + 6*z1[4]^2*(-3 + 2*z1[6]) - 
        (-1 + z1[6])*(-9 + 8*z1[6] + (-8 + 3*z1[5])*z1[6]^2 + 
          (13 - 9*z1[5])*z1[6]^3 + 6*(-1 + z1[5])*z1[6]^4) + 
        z1[4]*(-23 + 33*z1[6] - 5*z1[6]^2 - 13*z1[6]^3 + 6*z1[6]^4 + 
          z1[5]*(1 - 9*z1[6]^2 + 14*z1[6]^3 - 6*z1[6]^4)))), 
  y[446] -> z1[2]^6*z1[3]^3*(z1[4] - (-1 + z1[6])*
       (7 + z1[5]^2*(-1 + z1[6])^2 - 5*z1[6] + z1[6]^2 + 
        z1[5]*(-5 + 7*z1[6] - 2*z1[6]^2))) - 
    z1[2]^3*(z1[4]*(1 + z1[4] - z1[6])^3 + 
      z1[3]*(6*z1[4]^4 - 3*z1[4]*(-4 + z1[6])*(-1 + z1[6])^2 - 
        (-1 + z1[6])^3 - 3*z1[4]^3*(-7 + 6*z1[6]) + 
        9*z1[4]^2*(3 - 5*z1[6] + 2*z1[6]^2)) + 
      z1[3]^2*(9*z1[4]^4 + z1[4]^3*(39 - 27*z1[6]) + 
        3*z1[4]^2*(22 - 30*z1[6] + 9*z1[6]^2) + 
        z1[4]*(44 - 84*z1[6] + 45*z1[6]^2 - 5*z1[6]^3) + 
        (-1 + z1[6])^2*(9 - 6*z1[6] - (-4 + z1[5])*z1[6]^2 + 
          (-1 + z1[5])*z1[6]^3)) + z1[3]^3*(4*z1[4]^4 + 
        z1[4]^3*(22 - 12*z1[6]) + z1[4]^2*(47 - 54*z1[6] + 12*z1[6]^2) + 
        z1[4]*(43 - 72*z1[6] + 33*z1[6]^2 - 3*z1[6]^3) - 
        (-1 + z1[6])*(14 - (17 + z1[5])*z1[6] - 3*(1 - 4*z1[5] + z1[5]^2)*
           z1[6]^2 + (23 - 32*z1[5] + 10*z1[5]^2)*z1[6]^3 + 
          (-18 + 29*z1[5] - 11*z1[5]^2)*z1[6]^4 + 4*(-1 + z1[5])^2*
           z1[6]^5))) + (1 + z1[3])*((1 + z1[3])^2*z1[4]^6 - 
      (1 + z1[3])*z1[4]^5*(-4 + 3*z1[3]*(-2 + z1[6]) + 3*z1[6]) + 
      z1[4]^4*(6 - 10*z1[6] + 3*z1[6]^2 + z1[3]^2*(15 - 16*z1[6] + 
          3*z1[6]^2) + z1[3]*(20 - 26*z1[6] + 6*z1[6]^2)) - 
      z1[4]^3*(-4 + 12*z1[6] - 8*z1[6]^2 + z1[6]^3 + 
        z1[3]^2*(-20 + 35*z1[6] - 14*z1[6]^2 + z1[6]^3) + 
        2*z1[3]*(-10 + 22*z1[6] - 11*z1[6]^2 + z1[6]^3)) + 
      z1[3]*(-1 + z1[6])*z1[6]^4*(-2*(-1 + z1[6])*z1[6] + 
        z1[3]*(1 + (-9 + 5*z1[5])*z1[6] - 5*(-3 + 2*z1[5])*z1[6]^2 + 
          5*(-1 + z1[5])*z1[6]^3)) + z1[4]^2*(1 - 6*z1[6] + 7*z1[6]^2 - 
        2*z1[6]^3 + z1[3]^2*(14 - 39*z1[6] + 26*z1[6]^2 - 7*z1[6]^4 + 
          3*z1[6]^5) + z1[3]*(9 - 35*z1[6] + 30*z1[6]^2 - 2*z1[6]^3 - 
          7*z1[6]^4 + 3*z1[6]^5)) - z1[4]*z1[6]*((-1 + z1[6])^2 + 
        z1[3]*(9 - 15*z1[6] + 6*z1[6]^2 + 2*z1[6]^3 - 3*z1[6]^4 + z1[6]^5) + 
        z1[3]^2*(14 - 19*z1[6] + 5*z1[6]^2 + (13 - 5*z1[5])*z1[6]^3 + 
          (-29 + 15*z1[5])*z1[6]^4 + (22 - 15*z1[5])*z1[6]^5 + 
          5*(-1 + z1[5])*z1[6]^6))) + 
    z1[2]^2*(z1[4]*(1 + z1[4])*(1 + z1[4] - z1[6])^3 + 
      z1[3]*(3*z1[4]^5 - 9*z1[4]^4*(-2 + z1[6]) - (-1 + z1[6])^3 + 
        3*z1[4]*(-1 + z1[6])^2*(5 - 3*z1[6] + z1[6]^2) + 
        z1[4]^3*(39 - 45*z1[6] + 9*z1[6]^2) + 
        z1[4]^2*(38 - 69*z1[6] + 33*z1[6]^2 - 2*z1[6]^3)) + 
      z1[3]^2*(3*z1[4]^5 - 9*z1[4]^4*(-3 + z1[6]) + 
        z1[4]^3*(75 - 72*z1[6] + 9*z1[6]^2) - z1[4]^2*(-94 + 147*z1[6] - 
          57*z1[6]^2 + z1[6]^3) + z1[4]*(52 - 115*z1[6] + 87*z1[6]^2 - 
          28*z1[6]^3 + 4*z1[6]^4) + (-1 + z1[6])^2*(9 - 6*z1[6] - 
          (-4 + z1[5])*z1[6]^3 + (-1 + z1[5])*z1[6]^4)) + 
      z1[3]^3*(z1[4]^5 + z1[4]^4*(13 - 3*z1[6]) + 
        z1[4]^3*(43 - 36*z1[6] + 3*z1[6]^2) + 5*z1[4]^2*
         (13 - 18*z1[6] + 6*z1[6]^2) + z1[4]*(48 - 91*z1[6] + 57*z1[6]^2 - 
          14*z1[6]^3 + z1[6]^4) - (-1 + z1[6])*(14 - 19*z1[6] - 
          (-8 + z1[5])*z1[6]^2 + (-13 + 16*z1[5] - 4*z1[5]^2)*z1[6]^3 + 
          (31 - 42*z1[5] + 13*z1[5]^2)*z1[6]^4 + 
          (-23 + 37*z1[5] - 14*z1[5]^2)*z1[6]^5 + 5*(-1 + z1[5])^2*
           z1[6]^6))) + z1[2]^5*z1[3]^2*(-3*z1[4]^2 + 9*z1[4]*(-1 + z1[6]) - 
      (7 + z1[5]*(-1 + z1[6]) - z1[6])*(-1 + z1[6])^2 + 
      z1[3]*(-4*z1[4]^2 + z1[4]*(-13 + 12*z1[6]) + (-1 + z1[6])*
         (8 + z1[6] - 8*z1[6]^2 + 2*z1[6]^3 + z1[5]^2*(-1 + z1[6])^2*
           (-1 + 2*z1[6]) + z1[5]*(2 - 11*z1[6] + 13*z1[6]^2 - 
            4*z1[6]^3)))) + z1[2]^4*z1[3]*(3*z1[4]^3 - 
      9*z1[4]^2*(-1 + z1[6]) + 9*z1[4]*(-1 + z1[6])^2 - (-1 + z1[6])^3 + 
      z1[3]*(9*z1[4]^3 + z1[4]^2*(30 - 27*z1[6]) + (-1 + z1[6])^2*
         (7 + z1[5]*(-1 + z1[6])*z1[6] - z1[6]^2) + 
        3*z1[4]*(11 - 19*z1[6] + 8*z1[6]^2)) + 
      z1[3]^2*(6*z1[4]^3 + z1[4]^2*(23 - 18*z1[6]) + 
        z1[4]*(31 - 45*z1[6] + 15*z1[6]^2) - (-1 + z1[6])*
         (13 - 18*z1[6] + 18*z1[6]^2 - 13*z1[6]^3 + 3*z1[6]^4 + 
          z1[5]^2*(-1 + z1[6])^2*z1[6]*(-2 + 3*z1[6]) + 
          z1[5]*(-1 + 8*z1[6] - 22*z1[6]^2 + 21*z1[6]^3 - 6*z1[6]^4)))) + 
    z1[2]*((1 + z1[3])^2*z1[4]^5*(-2 + z1[3]*(-6 + z1[5])) - 
      (1 + z1[3])*z1[4]^4*(7 + z1[3]*(32 + 2*z1[5]*(-2 + z1[6]) - 23*z1[6]) + 
        z1[3]^2*(30 + 2*z1[5]*(-3 + z1[6]) - 17*z1[6]) - 6*z1[6]) + 
      z1[3]*z1[6]*((-1 + z1[6])^2 + z1[3]*(-1 + z1[6])*(-9 + 6*z1[6] - 
          (1 + z1[5])*z1[6]^3 + z1[6]^4 + (-1 + z1[5])*z1[6]^5) + 
        z1[3]^2*(14 - 19*z1[6] + (4 + z1[5])*z1[6]^2 + 
          (23 - 20*z1[5] + 5*z1[5]^2)*z1[6]^3 + (-54 + 55*z1[5] - 15*z1[5]^2)*
           z1[6]^4 + (44 - 52*z1[5] + 15*z1[5]^2)*z1[6]^5 + 
          (-11 + 16*z1[5] - 5*z1[5]^2)*z1[6]^6)) + 
      z1[4]^3*(-9 + 15*z1[6] - 6*z1[6]^2 + z1[3]^3*(-64 + 68*z1[6] - 
          16*z1[6]^2 + z1[5]*(15 - 10*z1[6] + z1[6]^2)) + 
        2*z1[3]^2*(-56 + 69*z1[6] - 19*z1[6]^2 + 
          z1[5]*(10 - 8*z1[6] + z1[6]^2)) + z1[3]*(-59 + 85*z1[6] - 
          28*z1[6]^2 + z1[5]*(6 - 6*z1[6] + z1[6]^2))) + 
      z1[4]^2*((-1 + z1[6])^2*(-5 + 2*z1[6]) + 
        z1[3]^3*(-74 + 114*z1[6] - 51*z1[6]^2 + 10*z1[6]^3 - 2*z1[6]^4 + 
          4*z1[5]*(5 - 5*z1[6] + z1[6]^2)) + z1[3]*(-42 + 89*z1[6] - 
          58*z1[6]^2 + 14*z1[6]^3 - 2*z1[6]^4 + 2*z1[5]*(2 - 3*z1[6] + 
            z1[6]^2)) + z1[3]^2*(-103 + 186*z1[6] - 100*z1[6]^2 + 
          22*z1[6]^3 - 4*z1[6]^4 + z1[5]*(20 - 24*z1[6] + 6*z1[6]^2))) + 
      z1[4]*((-1 + z1[6])^3 + z1[3]*(-1 + z1[6])*(12 + z1[5]*(-1 + z1[6]) - 
          23*z1[6] + 9*z1[6]^2 + 3*z1[6]^3 - 3*z1[6]^4) + 
        z1[3]^3*(-42 + 91*z1[6] - 58*z1[6]^2 + 8*z1[6]^3 - z1[6]^4 + 
          8*z1[6]^5 - 4*z1[6]^6 + z1[5]*(14 - 19*z1[6] + 6*z1[6]^2 + 
            5*z1[6]^4 - 9*z1[6]^5 + 4*z1[6]^6)) + 
        z1[3]^2*(-41 + 107*z1[6] - 83*z1[6]^2 + 13*z1[6]^3 + 5*z1[6]^4 + 
          5*z1[6]^5 - 4*z1[6]^6 + z1[5]*(9 - 15*z1[6] + 6*z1[6]^2 + 
            5*z1[6]^4 - 9*z1[6]^5 + 4*z1[6]^6))))}}


==> anc/analytic/PolesUVIR_5pt_2L_nf1_Qu_mppm.m <==
{{{2*f[3] + f[3]/eps - (103*f[27])/18 - (103*f[67])/18 + 
    (f[27] + f[67])/eps^3 + ((19*f[27])/6 + (19*f[67])/6)/eps^2, 
   f[5]/eps + f[6], -1/2*f[5] + (-1/2*f[20] + f[67]/2)/eps + f[71]/2 + 
    f[72] + f[74]/2, f[20]/6 - f[67]/6, 0, 
   f[12] + ((-5*f[27])/3 - (5*f[67])/3)/eps + (-f[27] - f[67])/eps^2, f[5]/4, 
   -1/8*f[20] + f[67]/8, 0, (61*f[27])/12 - f[64] + (61*f[67])/12 - f[68] + 
    f[72], 0, 0, (-7*f[27])/12 - (7*f[67])/12, 0, 0, f[17]/eps + f[18], 0, 0, 
   0, f[17]/4, 0, 0, 0, -1/2*f[17] + f[20]/eps + f[68] - f[72] - f[74], 0, 0, 
   f[20]/4, 0, 0, -1/3*f[20], 0, 0, 0, f[24]/eps + f[25], 0, 0, 0, f[24]/4, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[24] + f[27]/eps + f[64] - 
    f[71] - f[72], 0, 0, f[27]/4, 0, 0, 0, 0, 0, 0, -1/3*f[27], 0, 0, 0, 0, 
   -1/2*f[3] - f[6] - f[12] - f[18] - f[25] - (137*f[27])/8 - f[47] + 
    (-f[5] - f[17] - f[24] - (14*f[27])/3 - f[46] - (14*f[67])/3)/eps + 
    (-f[27] - f[67])/eps^2 - (137*f[67])/8, f[5]/4, -1/8*f[20] + f[67]/8, 0, 
   -1/4*f[5] - f[17]/4 - f[24]/4 + (11*f[27])/12 - f[46]/4 + (11*f[67])/12, 
   0, 0, -1/4*f[27] - f[67]/4, 0, 0, f[17]/4, 0, 0, 0, 0, f[20]/4, 0, 0, 0, 
   f[24]/4, 0, 0, 0, 0, 0, 0, 0, 0, f[27]/4, 0, 0, 0, 0, 
   f[5]/4 + f[17]/4 + f[24]/4 + (35*f[27])/6 + f[46]/4 - f[64] + 
    (f[20]/2 + f[67]/2)/eps + (35*f[67])/6 + f[71]/2 - f[74]/2, 0, 0, 
   f[20]/8 - f[27]/4 - f[67]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/24*f[20] - (7*f[27])/12 - (5*f[67])/8, 0, 0, 0, 0, 0, 
   f[46]/eps + f[47], 0, 0, 0, f[46]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[46]/4, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2*f[46] + (-1/2*f[20] - f[67]/2)/eps - f[68] - f[71]/2 + f[74]/2, 0, 0, 
   -1/8*f[20] - f[67]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/8*f[20] - f[67]/8, 0, 0, 0, 0, 0, f[20]/6 + f[67]/6, 0, 0, 0, 0, 0, 0, 
   f[27]/24 + f[64]/6 + (-1/12*f[20] + f[67]/12)/eps + f[67]/24 + f[68]/6 + 
    f[71]/12 + f[74]/12, -1/12*f[20] + f[67]/12, 0, 
   -1/48*f[20] + f[27]/8 + (7*f[67])/48, 0, 0, f[20]/6, 0, 0, 0, f[27]/6, 0, 
   0, 0, 0, f[20]/16 + f[27]/8 + (11*f[67])/48, 0, 0, 0, 0, 0, 
   -1/12*f[20] - f[67]/12, 0, 0, 0, 0, 0, 0, 0, f[27]/eps + f[64], 0, 0, 
   f[27]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[27]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, f[67]/eps + f[68], 0, 0, f[67]/4, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[67]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[71], 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[72], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, (-f[20] + f[67])/eps + f[74], 0, 0, 
   -1/4*f[20] + f[67]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*f[20] + f[67]/4, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[77]/eps - f[167] - f[257] - 
    f[334], 0, 0, f[77]/4, 0, f[77]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[20] + f[67], 0, 0, 
   0, 0, 0, 0, f[77], 0, 0, 0, 0, 0, (-7*f[20])/3 - (11*f[27])/3 - 
    (4*f[67])/3, 0, 0, 0, 0, 0, 0, f[84], 0, 0, 0, 0, f[27], 0, 0, 0, 0, 0, 
   0, f[67], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {(-103*f[87])/18 + f[87]/eps^3 + (19*f[87])/(6*eps^2) + 
    2*f[89] + f[89]/eps, f[92] + (f[17] + f[46] - (14*f[87])/3 - f[110] - 
      f[118] + f[193] + f[222] + f[278] + f[305])/eps, 
   -1/2*f[17] - f[46]/2 - f[74]/2 + (7*f[87])/3 + f[110]/2 + f[118]/2 + 
    f[158]/2 + f[161] - f[193]/2 - f[222]/2 - f[253]/2 - f[278]/2 + 
    (f[20]/2 + f[87]/2 - f[113]/2 + f[196]/2 + f[281]/2)/eps - f[305]/2 - 
    f[330]/2, -1/6*f[20] - f[87]/6 + f[113]/6 - f[196]/6 - f[281]/6, 0, 
   (1439*f[67])/144 - f[87]/eps^2 - (5*f[87])/(3*eps) + f[89]/4 + f[179]/4 - 
    f[188], f[17]/4 + f[46]/4 - (7*f[87])/6 - f[110]/4 - f[118]/4 + 
    f[193]/4 + f[222]/4 + f[278]/4 + f[305]/4, f[20]/8 + f[87]/8 - f[113]/8 + 
    f[196]/8 + f[281]/8, 0, f[68] + (61*f[87])/12 - f[150] + f[161] + 
    f[244] - f[277] - f[322] + f[328], 0, 0, (-7*f[87])/12, 0, 0, 
   -f[18] - f[194] + (-f[17] - f[193] - f[278])/eps - f[279], 0, 0, 0, 
   -1/4*f[17] - f[193]/4 - f[278]/4, 0, 0, 0, f[17]/2 - f[68] + f[74] - 
    f[161] + f[193]/2 - f[244] + f[253] + f[277] + f[278]/2 + 
    (-f[20] - f[196] - f[281])/eps + f[322] - f[328] + f[330], 0, 0, 
   -1/4*f[20] - f[196]/4 - f[281]/4, 0, 0, f[20]/3 + f[196]/3 + f[281]/3, 0, 
   0, 0, f[110]/eps + f[111], 0, 0, 0, f[110]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/2*f[110] + f[113]/eps + f[150] - f[158] - f[161], 0, 0, 
   f[113]/4, 0, 0, 0, 0, 0, 0, -1/3*f[113], 0, 0, 0, 0, 
   f[18] + f[47] - (1439*f[67])/144 - (137*f[87])/8 - f[87]/eps^2 - 
    (3*f[89])/4 - f[92] - f[111] + f[118]/eps - f[179]/4 + f[188] + f[194] + 
    f[223] + f[279] + f[306], f[17]/4 + f[46]/4 - (7*f[87])/6 - f[110]/4 - 
    f[118]/4 + f[193]/4 + f[222]/4 + f[278]/4 + f[305]/4, 
   f[20]/8 + f[87]/8 - f[113]/8 + f[196]/8 + f[281]/8, 0, 
   (25*f[87])/12 + f[118]/4, 0, 0, -1/4*f[87], 0, 0, 
   -1/4*f[17] - f[193]/4 - f[278]/4, 0, 0, 0, 0, 
   -1/4*f[20] - f[196]/4 - f[281]/4, 0, 0, 0, f[110]/4, 0, 0, 0, 0, 0, 0, 0, 
   0, f[113]/4, 0, 0, 0, 0, f[74]/2 + (14*f[87])/3 - f[118]/4 - f[150] + 
    f[158]/2 + f[253]/2 + (-1/2*f[20] + f[87]/2 - f[113]/2 - f[196]/2 - 
      f[281]/2)/eps + f[330]/2, 0, 0, -1/8*f[20] - f[87]/8 - f[113]/8 - 
    f[196]/8 - f[281]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[20]/24 - (5*f[87])/8 + f[113]/24 + f[196]/24 + f[281]/24, 0, 0, 0, 0, 0, 
   -f[47] - f[223] + (-f[46] - f[222] - f[305])/eps - f[306], 0, 0, 0, 
   -1/4*f[46] - f[222]/4 - f[305]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[46] - f[222]/4 - f[305]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, f[46]/2 + f[68] - f[74]/2 - f[158]/2 + f[222]/2 + 
    f[244] - f[253]/2 - f[277] + (f[20]/2 - f[87]/2 + f[113]/2 + f[196]/2 + 
      f[281]/2)/eps + f[305]/2 - f[322] + f[328] - f[330]/2, 0, 0, 
   f[20]/8 - f[87]/8 + f[113]/8 + f[196]/8 + f[281]/8, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[20]/8 - f[87]/8 + f[113]/8 + f[196]/8 + f[281]/8, 0, 0, 0, 
   0, 0, -1/6*f[20] + f[87]/6 - f[113]/6 - f[196]/6 - f[281]/6, 0, 0, 0, 0, 
   0, 0, -1/6*f[68] - f[74]/12 + f[87]/24 + f[150]/6 + f[158]/12 - f[244]/6 - 
    f[253]/12 + f[277]/6 + (f[20]/12 + f[87]/12 - f[113]/12 + f[196]/12 + 
      f[281]/12)/eps + f[322]/6 - f[328]/6 - f[330]/12, 
   f[20]/12 + f[87]/12 - f[113]/12 + f[196]/12 + f[281]/12, 0, 
   f[20]/48 + (7*f[87])/48 - f[113]/48 + f[196]/48 + f[281]/48, 0, 0, 
   -1/6*f[20] - f[196]/6 - f[281]/6, 0, 0, 0, f[113]/6, 0, 0, 0, 0, 
   -1/16*f[20] + (11*f[87])/48 - (5*f[113])/48 - f[196]/16 - f[281]/16, 0, 0, 
   0, 0, 0, f[20]/12 - f[87]/12 + f[113]/12 + f[196]/12 + f[281]/12, 0, 0, 0, 
   0, 0, 0, 0, f[149]/eps + f[150], 0, 0, f[149]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[149]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[68] + (f[87] - f[149])/eps - f[244] + f[277] + f[322] - f[328], 0, 0, 
   f[87]/4 - f[149]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[87]/4 - f[149]/4, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-f[113] + f[149])/eps + f[158], 0, 
   0, -1/4*f[113] + f[149]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[113] + f[149]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[161], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -f[74] - f[253] + (f[20] + f[87] - f[149] + f[196] + f[281])/
     eps - f[330], 0, 0, f[20]/4 + f[87]/4 - f[149]/4 + f[196]/4 + f[281]/4, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, f[20]/4 + f[87]/4 - f[149]/4 + f[196]/4 + 
    f[281]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[166]/eps + f[167], 0, 0, f[166]/4, 0, f[166]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[113] + f[149], 0, 0, 0, 0, 
   0, 0, f[20] + f[87] - f[149] + f[196] + f[281], 0, 0, 0, 0, 0, 0, f[166], 
   0, 0, 0, 0, 0, (7*f[20])/3 - (4*f[87])/3 - (7*f[113])/3 + (7*f[196])/3 + 
    (7*f[281])/3, 0, 0, 0, 0, 0, 0, f[174], 0, 0, 0, 0, f[149], 0, 0, 0, 0, 
   0, 0, f[87] - f[149], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {(103*f[67])/18 + ((-19*f[67])/6 - (19*f[87])/6)/
     eps^2 + (-f[67] - f[87])/eps^3 + (103*f[87])/18 + 2*f[179] + f[179]/eps, 
   -f[6] - f[92] - f[270] + (-f[5] - f[17] - f[46] + (14*f[87])/3 + f[118] - 
      f[193] - f[200] - f[222] + f[292])/eps, f[5]/2 + f[17]/2 + f[46]/2 - 
    f[72] - (7*f[87])/3 - f[118]/2 - f[161] + f[193]/2 + f[200]/2 + 
    f[222]/2 + f[248]/2 + f[253]/2 + (-1/2*f[67] - f[87]/2 + f[113]/2 - 
      f[196]/2 + f[288]/2)/eps - f[292]/2 - f[328], 
   f[67]/6 + f[87]/6 - f[113]/6 + f[196]/6 - f[288]/6, 0, 
   (f[67] + f[87])/eps^2 + ((5*f[67])/3 + (5*f[87])/3)/eps + f[188], 
   -1/4*f[5] - f[17]/4 - f[46]/4 + (7*f[87])/6 + f[118]/4 - f[193]/4 - 
    f[200]/4 - f[222]/4 + f[292]/4, -1/8*f[67] - f[87]/8 + f[113]/8 - 
    f[196]/8 + f[288]/8, 0, (-61*f[67])/12 - f[72] - (61*f[87])/12 - f[161] - 
    f[240] - f[244] - f[328], 0, 0, (7*f[67])/12 + (7*f[87])/12, 0, 0, 
   f[193]/eps + f[194], 0, 0, 0, f[193]/4, 0, 0, 0, 
   f[72] + f[161] - f[193]/2 + f[196]/eps + f[244] - f[253] + f[328], 0, 0, 
   f[196]/4, 0, 0, -1/3*f[196], 0, 0, 0, f[200]/eps + f[201], 0, 0, 0, 
   f[200]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[72] + f[161] - f[200]/2 + f[240] - f[248] + (-f[113] - f[288])/eps + 
    f[328], 0, 0, -1/4*f[113] - f[288]/4, 0, 0, 0, 0, 0, 0, 
   f[113]/3 + f[288]/3, 0, 0, 0, 0, f[6] + (137*f[67])/8 + (137*f[87])/8 + 
    (f[67] + f[87])/eps^2 + f[92] - f[179]/2 - f[188] - f[194] - f[201] - 
    f[223] + f[270] + (f[5] + f[17] + f[46] + (14*f[67])/3 - f[118] - f[292])/
     eps, -1/4*f[5] - f[17]/4 - f[46]/4 + (7*f[87])/6 + f[118]/4 - f[193]/4 - 
    f[200]/4 - f[222]/4 + f[292]/4, -1/8*f[67] - f[87]/8 + f[113]/8 - 
    f[196]/8 + f[288]/8, 0, f[5]/4 + f[17]/4 + f[46]/4 - (11*f[67])/12 - 
    (25*f[87])/12 - f[118]/4 - f[292]/4, 0, 0, f[67]/4 + f[87]/4, 0, 0, 
   f[193]/4, 0, 0, 0, 0, f[196]/4, 0, 0, 0, f[200]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[113] - f[288]/4, 0, 0, 0, 0, -1/4*f[5] - f[17]/4 - f[46]/4 - 
    (35*f[67])/6 - (14*f[87])/3 + f[118]/4 - f[240] + f[248]/2 - f[253]/2 + 
    (-1/2*f[67] - f[87]/2 + f[113]/2 + f[196]/2 + f[288]/2)/eps + f[292]/4, 
   0, 0, f[67]/8 + f[87]/8 + f[113]/8 + f[196]/8 + f[288]/8, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, (5*f[67])/8 + (5*f[87])/8 - f[113]/24 - f[196]/24 - 
    f[288]/24, 0, 0, 0, 0, 0, f[222]/eps + f[223], 0, 0, 0, f[222]/4, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[222]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/2*f[222] - f[244] - f[248]/2 + f[253]/2 + 
    (f[67]/2 + f[87]/2 - f[113]/2 - f[196]/2 - f[288]/2)/eps, 0, 0, 
   f[67]/8 + f[87]/8 - f[113]/8 - f[196]/8 - f[288]/8, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[67]/8 + f[87]/8 - f[113]/8 - f[196]/8 - f[288]/8, 0, 0, 0, 
   0, 0, -1/6*f[67] - f[87]/6 + f[113]/6 + f[196]/6 + f[288]/6, 0, 0, 0, 0, 
   0, 0, -1/24*f[67] - f[87]/24 + f[240]/6 + f[244]/6 + f[248]/12 + 
    f[253]/12 + (-1/12*f[67] - f[87]/12 + f[113]/12 - f[196]/12 + f[288]/12)/
     eps, -1/12*f[67] - f[87]/12 + f[113]/12 - f[196]/12 + f[288]/12, 0, 
   (-7*f[67])/48 - (7*f[87])/48 + f[113]/48 - f[196]/48 + f[288]/48, 0, 0, 
   f[196]/6, 0, 0, 0, -1/6*f[113] - f[288]/6, 0, 0, 0, 0, 
   (-11*f[67])/48 - (11*f[87])/48 + (5*f[113])/48 + f[196]/16 + 
    (5*f[288])/48, 0, 0, 0, 0, 0, f[67]/12 + f[87]/12 - f[113]/12 - 
    f[196]/12 - f[288]/12, 0, 0, 0, 0, 0, 0, 0, -(f[149]/eps) + f[240], 0, 0, 
   -1/4*f[149], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*f[149], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-f[67] - f[87] + f[149])/eps + f[244], 0, 0, 
   -1/4*f[67] - f[87]/4 + f[149]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[67] - f[87]/4 + f[149]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[248] + (f[113] - f[149] + f[288])/eps, 0, 0, 
   f[113]/4 - f[149]/4 + f[288]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[113]/4 - f[149]/4 + f[288]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -f[72] - f[161] - f[328], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-f[67] - f[87] + f[149] - f[196])/eps + 
    f[253], 0, 0, -1/4*f[67] - f[87]/4 + f[149]/4 - f[196]/4, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/4*f[67] - f[87]/4 + f[149]/4 - f[196]/4, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[257] + (-f[77] - f[166] - f[333])/eps, 0, 
   0, -1/4*f[77] - f[166]/4 - f[333]/4, 0, -1/4*f[77] - f[166]/4 - f[333]/4, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[113] - f[149] + f[288], 0, 0, 0, 0, 0, 0, -f[67] - f[87] + f[149] - 
    f[196], 0, 0, 0, 0, 0, 0, -f[77] - f[166] - f[333], 0, 0, 0, 0, 0, 
   (4*f[67])/3 + (4*f[87])/3 + (7*f[113])/3 - (7*f[196])/3 + (7*f[288])/3, 0, 
   0, 0, 0, 0, 0, -f[84] - f[174] - f[341], 0, 0, 0, 0, -f[149], 0, 0, 0, 0, 
   0, 0, -f[67] - f[87] + f[149], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2*f[267] + f[267]/eps, 
   f[270] + (f[110] + f[200] - f[278] - f[292] - f[305])/eps, 
   -1/2*f[71] - f[110]/2 - f[158]/2 - f[200]/2 - f[248]/2 + f[278]/2 + 
    (-1/2*f[281] - f[288]/2)/eps + f[292]/2 + f[305]/2 + f[328] + f[330]/2, 
   f[281]/6 + f[288]/6, 0, f[267]/4, f[110]/4 + f[200]/4 - f[278]/4 - 
    f[292]/4 - f[305]/4, -1/8*f[281] - f[288]/8, 0, f[277], 0, 0, 0, 0, 0, 
   f[278]/eps + f[279], 0, 0, 0, f[278]/4, 0, 0, 0, 
   -f[277] - f[278]/2 + f[281]/eps - f[322] - f[330], 0, 0, f[281]/4, 0, 0, 
   -1/3*f[281], 0, 0, 0, (-f[110] - f[200])/eps + f[286], 0, 0, 0, 
   -1/4*f[110] - f[200]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[71] + f[110]/2 + f[158] + f[200]/2 + f[248] + f[288]/eps + f[322] - 
    f[328], 0, 0, f[288]/4, 0, 0, 0, 0, 0, 0, -1/3*f[288], 0, 0, 0, 0, 
   (-3*f[267])/4 - f[270] - f[279] - f[286] + f[292]/eps - f[306], 
   f[110]/4 + f[200]/4 - f[278]/4 - f[292]/4 - f[305]/4, 
   -1/8*f[281] - f[288]/8, 0, f[292]/4, 0, 0, 0, 0, 0, f[278]/4, 0, 0, 0, 0, 
   f[281]/4, 0, 0, 0, -1/4*f[110] - f[200]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[288]/4, 0, 0, 0, 0, -1/2*f[71] - f[158]/2 - f[248]/2 + 
    (f[281]/2 - f[288]/2)/eps - f[292]/4 - f[322] - f[330]/2, 0, 0, 
   f[281]/8 - f[288]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/24*f[281] + f[288]/24, 0, 0, 0, 0, 0, f[305]/eps + f[306], 0, 0, 0, 
   f[305]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, f[305]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[71]/2 + f[158]/2 + f[248]/2 + f[277] + 
    (-1/2*f[281] + f[288]/2)/eps - f[305]/2 + f[322] - f[328] + f[330]/2, 0, 
   0, -1/8*f[281] + f[288]/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/8*f[281] + f[288]/8, 0, 0, 0, 0, 0, f[281]/6 - f[288]/6, 0, 0, 0, 0, 0, 
   0, -1/12*f[71] - f[158]/12 - f[248]/12 - f[277]/6 + 
    (-1/12*f[281] - f[288]/12)/eps + f[328]/6 + f[330]/12, 
   -1/12*f[281] - f[288]/12, 0, -1/48*f[281] - f[288]/48, 0, 0, f[281]/6, 0, 
   0, 0, f[288]/6, 0, 0, 0, 0, f[281]/16 - (5*f[288])/48, 0, 0, 0, 0, 0, 
   -1/12*f[281] + f[288]/12, 0, 0, 0, 0, 0, 0, 0, f[322], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[277] - f[322] + f[328], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[71] - f[158] - f[248] - f[288]/eps, 
   0, 0, -1/4*f[288], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*f[288], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[328], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(f[281]/eps) + f[330], 0, 
   0, -1/4*f[281], 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*f[281], 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[333]/eps + f[334], 0, 0, f[333]/4, 0, 
   f[333]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -f[288], 0, 0, 0, 0, 0, 0, -f[281], 0, 0, 0, 0, 0, 0, f[333], 0, 0, 
   0, 0, 0, (-7*f[281])/3 - (7*f[288])/3, 0, 0, 0, 0, 0, 0, f[341], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[3] -> y[1]/6 + y[3]/(6*y[2]*y[4]) + y[5]/(216*y[4]) + y[7]/(6*y[6]) + 
    y[9]/(6*y[4]*y[8]) + (y[13]*y[14])/(6*y[10]*y[11]*y[12]) - 
    y[14]^2/(6*y[6]*y[12]) - (y[13]*y[14]^2)/(6*y[6]*y[11]*y[12]) + 
    y[15]/(6*y[12]) + y[16]/(6*y[10]*y[12]) + y[17]/(6*y[10]*y[11]) - 
    1/(6*y[2]*y[10]*y[18]) + y[12]/(6*y[2]*y[18]) - 
    y[14]/(6*y[2]*y[10]*y[11]*y[18]) + (y[14]*y[19])/(6*y[10]*y[11]*y[18]) + 
    y[20]/(6*y[18]) + (391*y[21]*y[22])/(216*y[23]) - 
    (391*y[22]^3)/(216*y[10]*y[11]*y[23]) - (391*y[22]*y[24])/
     (216*y[10]*y[23]) + y[25]/(6*y[10]*y[18]) - 
    (355*y[21]*y[22])/(216*y[26]) + (355*y[22]^3)/(216*y[10]*y[11]*y[26]) + 
    (355*y[22]*y[24])/(216*y[10]*y[26]) + (y[14]*y[27])/
     (6*y[2]*y[11]*y[28]) + (y[13]^3*y[14]*y[27])/(6*y[11]*y[12]*y[28]) - 
    (y[13]^2*y[14]*y[29])/(6*y[10]*y[11]*y[12]*y[28]) + 
    (y[14]^2*y[27]*y[30])/(6*y[11]*y[28]) + (y[14]*y[31])/
     (6*y[2]*y[10]*y[11]*y[28]) + (y[10]*y[13]*y[32])/(6*y[12]*y[21]*y[28]) + 
    y[33]/(6*y[2]*y[10]*y[28]) + y[34]/(6*y[2]*y[4]*y[8]) + 
    y[35]/(6*y[6]*y[11]) + (y[14]^2*y[36])/(6*y[10]*y[11]*y[28]) + 
    y[37]/(6*y[2]*y[28]) + y[38]/(6*y[10]*y[12]*y[28]) + 
    y[39]/(6*y[21]*y[28]) + y[40]/(6*y[10]*y[28]) + y[41]/(6*y[12]*y[28]) + 
    y[42]/(6*y[28]), f[5] -> -1/3*1/(y[10]^2*y[22]) + 1/(3*y[10]*y[22]) - 
    1/(2*y[2]*y[10]*y[22]) - 1/(2*y[12]*y[22]) + 1/(3*y[10]^2*y[12]*y[22]) - 
    1/(3*y[10]*y[12]*y[22]) - (y[21]*y[22])/(2*y[23]) + 
    y[22]^3/(2*y[10]*y[11]*y[23]) + (y[22]*y[24])/(2*y[10]*y[23]) + 
    y[14]/(6*y[2]*y[10]*y[11]*y[26]) - (y[14]*y[19])/(6*y[10]*y[11]*y[26]) + 
    (y[21]*y[22])/(6*y[26]) + y[27]/(3*y[10]^2) + 2/(3*y[10]^2*y[22]*y[28]) - 
    5/(3*y[10]*y[22]*y[28]) + y[13]/(3*y[2]*y[10]^2*y[22]*y[28]) - 
    (y[13]*y[14]*y[29])/(6*y[6]^2*y[11]*y[12]) + y[43]/(3*y[2]*y[10]^2) + 
    y[44]/(6*y[10]) - y[45]/6 + (y[10]*y[46])/(6*y[6]*y[22]) + 
    (y[47]*y[48])/(6*y[6]*y[22]) + (y[49]*y[50])/(6*y[12]) + 
    (y[13]*y[51])/(3*y[10]^2*y[11]*y[12]) + y[52]/(6*y[22]) + 
    (y[27]*y[53])/(3*y[10]^2*y[11]) - (y[22]*y[54])/(6*y[10]*y[26]) + 
    y[55]/(6*y[2]*y[10]*y[26]) + (y[22]*y[58])/(6*y[2]*y[26]*y[57]) + 
    (y[22]*y[56]*y[58])/(6*y[26]*y[57]) + y[59]/(y[12]*y[22]*y[28]^2) + 
    (y[21]^3*y[60]*y[61])/(y[10]*y[12]*y[28]^2) + 
    (2*y[10]^2*y[13]^2*y[29]*y[62])/(y[12]*y[21]*y[28]^2) + 
    y[63]/(3*y[2]*y[10]^2*y[28]) - (y[64]*y[65])/(3*y[10]^2*y[28]) + 
    y[66]/(6*y[2]*y[10]*y[22]*y[28]) + y[67]/(3*y[10]^2*y[12]*y[22]*y[28]) + 
    y[68]/(6*y[10]*y[12]*y[22]*y[28]) + y[69]/(6*y[12]*y[22]*y[28]) - 
    (y[27]*y[70])/(3*y[10]^2*y[12]*y[28]) - (y[10]*y[13]*y[71])/
     (6*y[12]*y[21]*y[28]) + y[72]/(3*y[10]^2*y[12]) + 
    y[73]/(6*y[10]*y[12]) + y[74]/(6*y[6]^2*y[12]) + y[75]/(6*y[6]*y[12]) + 
    y[76]/(6*y[10]*y[11]) + y[77]/(6*y[6]^2) + y[78]/(6*y[6]) + 
    y[79]/(6*y[6]*y[11]) + (y[14]^3*y[80])/(y[2]*y[22]*y[28]^2) + 
    y[81]/(6*y[6]^2*y[11]) + y[82]/(6*y[2]*y[28]) + 
    y[83]/(6*y[10]*y[11]*y[12]) + (y[14]*y[84])/(6*y[6]*y[11]*y[12]) + 
    y[85]/(6*y[2]*y[22]*y[28]) + (2*y[10]^2*y[62]*y[86])/(y[21]*y[28]^2) + 
    y[87]/(y[2]*y[10]*y[28]^2) + y[88]/(6*y[2]*y[10]*y[28]) + 
    y[89]/(6*y[10]*y[28]) + y[90]/(6*y[10]*y[12]*y[28]) + 
    y[91]/(6*y[2]*y[28]*y[57]) + y[92]/(6*y[22]*y[28]) + 
    y[93]/(y[22]*y[28]^2) + y[94]/(6*y[21]*y[28]) + y[95]/(y[10]*y[28]^2) + 
    y[96]/(6*y[28]) + y[97]/(6*y[12]*y[28]) + y[98]/(6*y[28]*y[57]) + 
    y[99]/(y[2]*y[28]^2) + y[100]/(y[12]*y[28]^2) + y[101]/y[28]^2, 
  f[6] -> -2/(3*y[22]) - 1/(2*y[10]^2*y[22]) + y[10]/(3*y[6]^2*y[22]) + 
    1/(6*y[6]*y[12]*y[22]) + 1/(2*y[10]^2*y[12]*y[22]) - 
    1/(6*y[10]*y[12]*y[22]) - (4*y[21]*y[22])/(3*y[23]) + 
    (4*y[22]^3)/(3*y[10]*y[11]*y[23]) + (4*y[22]*y[24])/(3*y[10]*y[23]) + 
    y[14]/(2*y[2]*y[10]*y[11]*y[26]) + y[27]/(2*y[10]^2) + 
    y[13]/(2*y[2]*y[10]^2*y[22]*y[28]) - (y[14]*y[27])/(6*y[2]*y[11]*y[28]) - 
    (y[13]^3*y[14]*y[27])/(6*y[11]*y[12]*y[28]) - 
    (y[13]*y[14]*y[29])/(3*y[6]^2*y[11]*y[12]) + (y[13]^2*y[14]*y[29])/
     (6*y[10]*y[11]*y[12]*y[28]) - (y[14]^2*y[27]*y[30])/(6*y[11]*y[28]) + 
    y[43]/(2*y[2]*y[10]^2) + y[47]/(3*y[6]^2*y[12]*y[22]) + 
    (y[13]*y[51])/(2*y[10]^2*y[11]*y[12]) + (y[27]*y[53])/(2*y[10]^2*y[11]) + 
    y[55]/(2*y[2]*y[10]*y[26]) + (y[22]*y[58])/(2*y[2]*y[26]*y[57]) + 
    (y[22]*y[56]*y[58])/(2*y[26]*y[57]) + (4*y[59])/(3*y[12]*y[22]*y[28]^2) + 
    (4*y[21]^3*y[60]*y[61])/(3*y[10]*y[12]*y[28]^2) + 
    (8*y[10]^2*y[13]^2*y[29]*y[62])/(3*y[12]*y[21]*y[28]^2) + 
    y[63]/(2*y[2]*y[10]^2*y[28]) - (y[64]*y[65])/(2*y[10]^2*y[28]) + 
    y[67]/(2*y[10]^2*y[12]*y[22]*y[28]) - (y[27]*y[70])/
     (2*y[10]^2*y[12]*y[28]) + y[72]/(2*y[10]^2*y[12]) + 
    y[74]/(3*y[6]^2*y[12]) + y[77]/(3*y[6]^2) + (4*y[14]^3*y[80])/
     (3*y[2]*y[22]*y[28]^2) + y[81]/(3*y[6]^2*y[11]) + 
    (8*y[10]^2*y[62]*y[86])/(3*y[21]*y[28]^2) + y[91]/(2*y[2]*y[28]*y[57]) + 
    (4*y[93])/(3*y[22]*y[28]^2) + y[98]/(2*y[28]*y[57]) + 
    (4*y[99])/(3*y[2]*y[28]^2) + (4*y[100])/(3*y[12]*y[28]^2) + y[102]/6 + 
    y[103]/(6*y[10]) + y[104]/3 + y[105]/(6*y[6]*y[10]*y[11]) + 
    y[106]/(3*y[12]*y[22]*y[27]) + y[107]/(6*y[12]) + 
    y[108]/(6*y[10]*y[12]) + y[14]/(3*y[2]*y[27]*y[110]) - 
    y[14]^2/(3*y[2]*y[22]^2*y[27]*y[110]) - (y[13]*y[14])/
     (3*y[2]*y[22]*y[27]*y[110]) + (4*y[10])/(3*y[12]*y[22]*y[28]*y[110]) + 
    (4*y[13]*y[14]^3)/(3*y[2]*y[22]*y[28]*y[110]) + 
    y[62]/(3*y[12]*y[21]*y[27]*y[110]) + y[109]/(3*y[22]^2*y[27]*y[110]) + 
    y[111]/(3*y[12]*y[22]*y[27]*y[110]) - (y[14]*y[112])/
     (3*y[2]*y[22]*y[27]) + y[113]/(6*y[10]*y[22]) + 
    (y[62]*y[113])/(3*y[22]*y[27]*y[110]) - (y[22]^2*y[27]*y[114])/
     (6*y[11]*y[26]) - (y[22]*y[115])/(6*y[10]*y[26]) + y[116]/(6*y[26]) + 
    y[117]/(6*y[6]*y[26]) + y[118]/(6*y[10]*y[11]*y[26]) + 
    y[119]/(6*y[2]*y[10]*y[22]*y[28]) + y[120]/(6*y[10]*y[12]*y[22]*y[28]) + 
    y[121]/(3*y[12]*y[22]*y[28]) + (y[14]*y[122])/(6*y[2]*y[10]*y[11]*
      y[28]) + (y[113]*y[123])/(3*y[12]*y[28]*y[110]) + 
    y[124]/(6*y[6]*y[12]) + y[125]/(6*y[10]*y[22]*y[28]) + 
    y[126]/(6*y[10]*y[11]) + y[127]/(3*y[21]*y[27]*y[110]) - 
    (y[14]^2*y[128])/(3*y[2]*y[28]*y[110]) + y[129]/(6*y[6]) + 
    (y[14]^2*y[130])/(6*y[10]*y[11]*y[28]) + y[131]/(6*y[2]*y[10]*y[28]) + 
    y[132]/(6*y[2]*y[22]*y[28]) + y[133]/(6*y[10]*y[11]*y[12]) + 
    y[134]/y[22] + (y[14]*y[135])/(6*y[6]*y[11]*y[12]) + 
    y[136]/(6*y[6]*y[11]) - (4*y[137])/(3*y[22]*y[28]*y[110]) + 
    y[138]/(3*y[21]*y[28]*y[110]) + y[139]/(3*y[12]*y[21]*y[28]*y[110]) - 
    (4*y[140])/(3*y[2]*y[10]*y[28]^2) + y[141]/(6*y[10]*y[28]) + 
    y[142]/(6*y[12]*y[21]*y[28]) + y[143]/(6*y[6]*y[11]*y[26]) + 
    y[144]/(6*y[10]*y[12]*y[28]) + y[145]/(6*y[2]*y[28]) + 
    y[146]/(6*y[22]*y[28]) + (4*y[147])/(3*y[10]*y[28]^2) + 
    y[148]/(6*y[21]*y[28]) + y[149]/(6*y[28]) + y[150]/(6*y[12]*y[28]) - 
    (4*y[151])/(3*y[28]^2), f[12] -> y[1]/24 + y[7]/(24*y[6]) + 
    y[9]/(24*y[4]*y[8]) + (y[13]*y[14])/(24*y[10]*y[11]*y[12]) - 
    y[14]^2/(24*y[6]*y[12]) - (y[13]*y[14]^2)/(24*y[6]*y[11]*y[12]) + 
    y[15]/(24*y[12]) + y[16]/(24*y[10]*y[12]) + y[17]/(24*y[10]*y[11]) - 
    1/(24*y[2]*y[10]*y[18]) + y[12]/(24*y[2]*y[18]) - 
    y[14]/(24*y[2]*y[10]*y[11]*y[18]) + (y[14]*y[19])/
     (24*y[10]*y[11]*y[18]) + y[20]/(24*y[18]) - 
    (131*y[21]*y[22])/(108*y[23]) + (131*y[22]^3)/(108*y[10]*y[11]*y[23]) + 
    (131*y[22]*y[24])/(108*y[10]*y[23]) + y[25]/(24*y[10]*y[18]) + 
    (271*y[21]*y[22])/(216*y[26]) - (271*y[22]^3)/(216*y[10]*y[11]*y[26]) - 
    (271*y[22]*y[24])/(216*y[10]*y[26]) + (y[14]*y[27])/
     (24*y[2]*y[11]*y[28]) + (y[13]^3*y[14]*y[27])/(24*y[11]*y[12]*y[28]) - 
    (y[13]^2*y[14]*y[29])/(24*y[10]*y[11]*y[12]*y[28]) + 
    (y[14]^2*y[27]*y[30])/(24*y[11]*y[28]) + 
    (y[14]*y[31])/(24*y[2]*y[10]*y[11]*y[28]) + (y[10]*y[13]*y[32])/
     (24*y[12]*y[21]*y[28]) + y[33]/(24*y[2]*y[10]*y[28]) + 
    y[34]/(24*y[2]*y[4]*y[8]) + y[35]/(24*y[6]*y[11]) + 
    (y[14]^2*y[36])/(24*y[10]*y[11]*y[28]) + y[37]/(24*y[2]*y[28]) + 
    y[38]/(24*y[10]*y[12]*y[28]) + y[39]/(24*y[21]*y[28]) + 
    y[40]/(24*y[10]*y[28]) + y[41]/(24*y[12]*y[28]) + y[42]/(24*y[28]) + 
    y[152]/(24*y[2]*y[4]) - (y[14]*y[153])/(6*y[4]*y[154]) + 
    y[155]/(216*y[4]), f[17] -> -1/6*y[14]/(y[2]*y[10]*y[11]*y[18]) + 
    (y[14]*y[19])/(6*y[10]*y[11]*y[18]) + 1/(3*y[10]^2*y[22]) - 
    1/(3*y[10]*y[22]) + 1/(2*y[2]*y[10]*y[22]) - 
    y[13]^3/(6*y[2]*y[18]^2*y[22]) - 1/(6*y[2]*y[10]*y[18]*y[22]) - 
    y[21]/(3*y[10]^2*y[12]*y[22]) + (y[21]*y[22])/(2*y[23]) - 
    y[22]^3/(2*y[10]*y[11]*y[23]) - (y[22]*y[24])/(2*y[10]*y[23]) + 
    (y[13]*y[14]*y[29])/(6*y[6]^2*y[11]*y[12]) - y[43]/(3*y[2]*y[10]^2) + 
    y[45]/6 - y[45]/(6*y[2]*y[10]*y[18]) + (y[46]*y[47])/(6*y[6]*y[22]) + 
    (y[10]*y[48])/(6*y[6]*y[22]) - (y[49]*y[50])/(6*y[12]) - 
    (y[13]*y[51])/(3*y[10]^2*y[11]*y[12]) - (y[27]*y[53])/(3*y[10]^2*y[11]) + 
    y[56]/(6*y[22]) + y[64]/(6*y[10]*y[18]*y[22]) + 
    y[84]/(6*y[10]*y[11]*y[12]) - (y[14]*y[84])/(6*y[6]*y[11]*y[12]) + 
    y[156]/(3*y[10]^2) + y[157]/(6*y[10]) + y[158]/(6*y[12]*y[22]) + 
    y[159]/(6*y[10]*y[12]*y[22]) + y[160]/(6*y[2]*y[18]^2) - 
    (y[13]^3*y[161])/(6*y[18]^2*y[22]) + y[162]/(6*y[2]*y[18]) + 
    y[163]/(6*y[18]) + y[164]/(6*y[6]^2*y[11]) + 
    y[165]/(6*y[2]*y[18]*y[22]) - (y[64]*y[165])/(6*y[18]*y[22]) + 
    y[166]/(3*y[10]^2*y[12]) + y[167]/(6*y[10]*y[12]) + 
    y[168]/(6*y[6]^2*y[12]) + y[169]/(6*y[10]*y[11]) + y[170]/(6*y[6]) + 
    y[171]/(6*y[6]^2) + y[172]/(6*y[10]*y[18]) + y[173]/(6*y[6]*y[11]) + 
    y[174]/(6*y[6]*y[12]) + y[175]/(6*y[18]^2), 
  f[18] -> -1/3*y[14]/(y[2]*y[10]*y[11]*y[18]) + 
    (y[14]*y[19])/(3*y[10]*y[11]*y[18]) + 1/(6*y[6]*y[22]) + 
    1/(2*y[10]^2*y[22]) + y[10]/(3*y[6]^2*y[12]*y[22]) + 
    y[14]/(3*y[2]*y[22]) - y[13]^3/(3*y[2]*y[18]^2*y[22]) - 
    y[21]/(2*y[10]^2*y[12]*y[22]) + (7*y[21]*y[22])/(6*y[23]) - 
    (7*y[22]^3)/(6*y[10]*y[11]*y[23]) - (7*y[22]*y[24])/(6*y[10]*y[23]) + 
    (y[22]*y[24])/(6*y[10]*y[26]) + (y[13]*y[14]*y[29])/
     (3*y[6]^2*y[11]*y[12]) - y[43]/(2*y[2]*y[10]^2) + 
    y[47]/(3*y[6]^2*y[22]) - (y[13]*y[51])/(2*y[10]^2*y[11]*y[12]) - 
    (y[27]*y[53])/(2*y[10]^2*y[11]) + (y[14]*y[56])/(3*y[22]) + 
    y[64]/(6*y[10]*y[18]*y[22]) + y[67]/(6*y[10]*y[22]) + 
    (y[22]^2*y[27]*y[114])/(6*y[11]*y[26]) + y[156]/(2*y[10]^2) + 
    y[157]/(3*y[10]) + y[159]/(6*y[10]*y[12]*y[22]) + 
    y[160]/(3*y[2]*y[18]^2) - (y[13]^3*y[161])/(3*y[18]^2*y[22]) + 
    y[164]/(3*y[6]^2*y[11]) + y[166]/(2*y[10]^2*y[12]) + 
    y[168]/(3*y[6]^2*y[12]) + y[171]/(3*y[6]^2) + y[175]/(3*y[18]^2) + 
    y[176]/3 + y[177]/(6*y[6]*y[10]*y[11]) - (2*y[178])/(3*y[12]) + 
    y[179]/(6*y[2]*y[10]*y[18]) + y[180]/(6*y[2]*y[18]*y[22]) + 
    y[181]/(6*y[2]*y[18]) + (y[64]*y[182])/(6*y[18]*y[22]) + 
    y[183]/(6*y[10]*y[18]) + y[184]/(6*y[26]) + y[185]/(6*y[10]*y[12]) + 
    y[186]/(6*y[6]*y[26]) + y[187]/(6*y[10]*y[11]*y[26]) + 
    y[188]/(6*y[6]*y[12]) + y[189]/(6*y[6]) + y[190]/(6*y[10]*y[11]) + 
    y[191]/(6*y[18]) - y[192]/(6*y[22]) + y[193]/(6*y[6]*y[11]) + 
    (y[14]*y[194])/(6*y[6]*y[11]*y[12]) + y[195]/(6*y[10]*y[11]*y[12]) + 
    y[196]/(6*y[6]*y[11]*y[26]), f[20] -> -1/3*1/(y[2]*y[10]^2*y[22]) + 
    1/(3*y[2]*y[10]^2*y[12]*y[22]) - (y[21]*y[22])/(6*y[23]) + 
    y[22]^3/(6*y[10]*y[11]*y[23]) + (y[22]*y[24])/(6*y[10]*y[23]) + 
    y[27]/(6*y[2]*y[10]^2*y[12]) + y[45]/(6*y[10]^2) - 
    y[45]/(6*y[2]*y[10]*y[12]) + y[56]/(3*y[10]^2*y[12]*y[22]) - 
    (y[45]*y[56])/(6*y[10]*y[12]) + y[63]/(6*y[2]*y[10]^3*y[11]*y[12]) + 
    y[156]/(6*y[2]*y[10]^2*y[11]*y[12]) + y[158]/(3*y[10]^2*y[22]) + 
    y[197]/(6*y[2]*y[10]) + (y[56]*y[198])/(6*y[10]*y[22]) + 
    (y[158]*y[198])/(6*y[10]*y[12]*y[22]) + y[199]/(6*y[10]^3) - 
    y[200]/(6*y[10]) + y[201]/(6*y[10]^3*y[12]) + y[202]/(6*y[10]^2*y[12]) + 
    y[203]/(6*y[10]^3*y[11]) + y[204]/(6*y[10]^2*y[11]) + 
    y[205]/(6*y[10]^3*y[11]*y[12]) + y[206]/(6*y[10]^2*y[11]*y[12]), 
  f[24] -> (y[14]*y[34])/(6*y[2]*y[4]*y[8]^2) + y[207]/(6*y[4]) - 
    (y[14]*y[208])/(6*y[4]*y[8]^2) + y[209]/(6*y[2]*y[4]) + 
    y[210]/(6*y[2]*y[4]*y[8]) + y[211]/(6*y[4]*y[8]), 
  f[25] -> (y[14]*y[34])/(3*y[2]*y[4]*y[8]^2) + 
    y[14]/(3*y[2]*y[8]*y[27]*y[62]) + y[112]/(3*y[12]*y[27]) + 
    y[113]/(3*y[2]*y[8]*y[27]) + (y[14]*y[153])/(6*y[4]*y[154]) - 
    (y[14]*y[208])/(3*y[4]*y[8]^2) - y[212]/(3*y[27]) - 
    (y[14]*y[213])/(3*y[12]*y[21]*y[27]) + y[214]/(6*y[4]) + 
    y[215]/(6*y[2]*y[4]) + y[216]/(6*y[2]*y[4]*y[8]) + y[217]/(6*y[4]*y[8]), 
  f[27] -> y[218]/(6*y[4]), f[46] -> 1/(3*y[10]^2) + 
    y[13]^2/(3*y[10]^2*y[11]*y[12]) + y[14]/(6*y[2]*y[10]*y[11]*y[18]) - 
    (y[14]*y[19])/(6*y[10]*y[11]*y[18]) + y[13]^3/(6*y[2]*y[18]^2*y[22]) + 
    1/(6*y[2]*y[10]*y[18]*y[22]) - (y[21]*y[22])/(2*y[23]) + 
    y[22]^3/(2*y[10]*y[11]*y[23]) + (y[22]*y[24])/(2*y[10]*y[23]) - 
    2/(3*y[10]^2*y[22]*y[28]) + 5/(3*y[10]*y[22]*y[28]) + 
    y[2]/(3*y[10]^2*y[12]*y[22]*y[28]) - (y[14]*y[27])/(6*y[2]*y[11]*y[28]) + 
    (y[13]^3*y[14]*y[27])/(6*y[11]*y[12]*y[28]) - 
    (y[13]^3*y[29])/(3*y[10]^2*y[11]*y[12]*y[28]) + 
    y[45]/(6*y[2]*y[10]*y[18]) + y[53]/(3*y[10]^2*y[11]) + 
    y[54]/(3*y[10]^2*y[12]) + y[56]/(3*y[10]^2*y[12]*y[22]) - 
    (y[21]^4*y[27]*y[61])/(y[10]*y[12]*y[28]^2) + 
    y[122]/(3*y[2]*y[10]^2*y[11]*y[28]) + y[158]/(2*y[10]*y[12]*y[22]) + 
    (y[13]^3*y[161])/(6*y[18]^2*y[22]) + (y[64]*y[165])/(6*y[18]*y[22]) + 
    y[219]/(6*y[22]) + y[220]/(6*y[12]*y[22]) + y[221]/(6*y[2]*y[18]^2) + 
    y[222]/(6*y[10]*y[18]*y[22]) + y[223]/(6*y[2]*y[18]) + 
    y[224]/(6*y[10]*y[18]) + y[225]/(6*y[2]*y[18]*y[22]) + 
    y[226]/(y[12]*y[22]*y[28]^2) + (y[27]*y[227])/(y[2]*y[10]*y[28]^2) - 
    (y[10]^2*y[13]^2*y[228])/(y[12]*y[21]*y[28]^2) + 
    (y[14]^3*y[229])/(y[2]*y[22]*y[28]^2) + 
    y[230]/(3*y[2]*y[10]^2*y[22]*y[28]) + 
    y[231]/(6*y[10]*y[12]*y[22]*y[28]) + y[232]/(6*y[12]*y[22]*y[28]) + 
    (y[14]*y[233])/(6*y[10]*y[11]*y[28]) + (y[10]*y[13]*y[234])/
     (6*y[12]*y[21]*y[28]) + y[235]/(6*y[2]*y[10]*y[22]*y[28]) + 
    (y[13]^2*y[236])/(6*y[10]*y[11]*y[12]*y[28]) + 
    y[237]/(6*y[2]*y[10]*y[11]*y[28]) + (y[14]*y[27]*y[238])/
     (6*y[11]*y[28]) + y[239]/(6*y[2]*y[10]*y[28]) - 
    (y[27]*y[240])/(y[10]*y[28]^2) + y[241]/(3*y[10]^2*y[28]) + 
    y[242]/(6*y[18]) + y[243]/(6*y[2]*y[28]) + y[244]/(6*y[2]*y[22]*y[28]) - 
    (y[14]*y[245])/(3*y[10]^2*y[11]*y[28]) + y[246]/(6*y[10]*y[28]) + 
    y[247]/(3*y[10]^2*y[12]*y[28]) + (y[10]*y[248])/(6*y[21]*y[28]) + 
    y[249]/(6*y[18]^2) + y[250]/(6*y[10]*y[12]*y[28]) + 
    y[251]/(6*y[22]*y[28]) + y[252]/(y[22]*y[28]^2) + y[253]/(6*y[28]) + 
    y[254]/(6*y[12]*y[28]) + (y[10]^2*y[255])/(y[21]*y[28]^2) + 
    y[256]/(y[2]*y[28]^2) + y[257]/(y[12]*y[28]^2) + y[258]/y[28]^2, 
  f[47] -> 1/(2*y[10]^2) + y[13]^2/(2*y[10]^2*y[11]*y[12]) + 
    y[14]/(2*y[2]*y[10]*y[11]*y[18]) - (y[14]*y[19])/(2*y[10]*y[11]*y[18]) + 
    y[21]/(3*y[12]) - 1/(y[12]*y[22]) + y[13]^3/(3*y[2]*y[18]^2*y[22]) + 
    1/(6*y[2]*y[10]*y[18]*y[22]) - (7*y[21]*y[22])/(6*y[23]) + 
    (7*y[22]^3)/(6*y[10]*y[11]*y[23]) + (7*y[22]*y[24])/(6*y[10]*y[23]) - 
    1/(y[10]^2*y[22]*y[28]) + y[2]/(2*y[10]^2*y[12]*y[22]*y[28]) - 
    (y[14]*y[27])/(2*y[2]*y[11]*y[28]) + (2*y[13]^3*y[14]*y[27])/
     (3*y[11]*y[12]*y[28]) - (y[13]^3*y[29])/(2*y[10]^2*y[11]*y[12]*y[28]) + 
    y[50]/(6*y[10]*y[22]) + y[53]/(2*y[10]^2*y[11]) + 
    y[54]/(2*y[10]^2*y[12]) + y[56]/(2*y[10]^2*y[12]*y[22]) - 
    (4*y[21]^4*y[27]*y[61])/(3*y[10]*y[12]*y[28]^2) - 
    (4*y[14]^3*y[80])/(3*y[2]*y[22]*y[28]^2) + 
    y[14]^2/(3*y[2]*y[22]^2*y[27]*y[110]) - (4*y[14])/(3*y[28]*y[110]) - 
    (4*y[10])/(3*y[12]*y[22]*y[28]*y[110]) - (4*y[13]*y[14]^3)/
     (3*y[2]*y[22]*y[28]*y[110]) + y[47]/(3*y[12]*y[21]*y[27]*y[110]) + 
    y[62]/(3*y[12]*y[22]*y[27]*y[110]) + (y[14]*y[112])/
     (3*y[2]*y[22]*y[27]) + y[113]/(3*y[22]^2*y[27]*y[110]) + 
    y[122]/(2*y[2]*y[10]^2*y[11]*y[28]) + (4*y[137])/(3*y[22]*y[28]*y[110]) + 
    y[157]/(6*y[2]*y[10]*y[18]) + (y[13]^3*y[161])/(3*y[18]^2*y[22]) + 
    y[182]/(6*y[2]*y[18]*y[22]) - (y[64]*y[182])/(6*y[18]*y[22]) + 
    (y[14]*y[182])/(3*y[2]*y[22]*y[27]*y[110]) + y[221]/(3*y[2]*y[18]^2) + 
    y[222]/(6*y[10]*y[18]*y[22]) + (4*y[226])/(3*y[12]*y[22]*y[28]^2) + 
    (4*y[27]*y[227])/(3*y[2]*y[10]*y[28]^2) - (4*y[10]^2*y[13]^2*y[228])/
     (3*y[12]*y[21]*y[28]^2) + y[230]/(3*y[2]*y[22]) + 
    y[230]/(2*y[2]*y[10]^2*y[22]*y[28]) - (4*y[27]*y[240])/
     (3*y[10]*y[28]^2) + y[241]/(2*y[10]^2*y[28]) - 
    (y[14]*y[245])/(2*y[10]^2*y[11]*y[28]) + y[247]/(2*y[10]^2*y[12]*y[28]) + 
    y[249]/(3*y[18]^2) + (4*y[252])/(3*y[22]*y[28]^2) + 
    (4*y[258])/(3*y[28]^2) + y[259]/(3*y[27]) - y[260]/(3*y[27]) + 
    y[261]/(6*y[10]*y[12]*y[22]) + y[262]/(3*y[2]*y[27]*y[110]) + 
    y[263]/(6*y[2]*y[18]) + y[264]/(3*y[22]) + y[265]/(6*y[10]*y[18]) + 
    y[266]/(6*y[10]*y[12]*y[22]*y[28]) + y[267]/(3*y[12]*y[22]*y[28]) + 
    y[268]/(3*y[12]*y[28]*y[110]) + y[269]/(6*y[2]*y[10]*y[22]*y[28]) + 
    y[270]/(3*y[12]*y[21]*y[28]*y[110]) + y[271]/(2*y[2]*y[10]*y[11]*y[28]) + 
    y[272]/(3*y[22]*y[27]*y[110]) + y[273]/(3*y[21]*y[27]*y[110]) + 
    y[274]/(6*y[2]*y[10]*y[28]) + (y[13]^2*y[275])/(6*y[10]*y[11]*y[12]*
      y[28]) + y[276]/(6*y[18]) + (y[14]*y[27]*y[277])/(6*y[11]*y[28]) + 
    (y[14]*y[278])/(3*y[2]*y[28]*y[110]) + y[279]/(6*y[10]*y[22]*y[28]) - 
    (y[14]*y[280])/(6*y[10]*y[11]*y[28]) + y[281]/(6*y[2]*y[22]*y[28]) + 
    y[282]/(6*y[10]*y[28]) + y[283]/(y[21]*y[28]*y[110]) + 
    y[284]/(3*y[12]*y[21]*y[28]) + y[285]/(6*y[10]*y[12]*y[28]) + 
    y[286]/(6*y[2]*y[28]) + y[287]/(6*y[22]*y[28]) + y[288]/(3*y[21]*y[28]) + 
    y[289]/(6*y[28]) - (4*y[10]^2*y[290])/(3*y[21]*y[28]^2) + 
    y[291]/(6*y[12]*y[28]) - (4*y[292])/(3*y[12]*y[28]^2) + 
    y[293]/(y[2]*y[28]^2), f[64] -> (y[12]*y[294]*y[295])/(12*y[2]*y[4]) - 
    (y[22]*y[296]*y[297])/(6*y[298]) + y[299]/(12*y[4]), 
  f[67] -> (y[21]*y[22])/(6*y[23]) - y[22]^3/(6*y[10]*y[11]*y[23]) - 
    (y[22]*y[24])/(6*y[10]*y[23]) - (y[21]*y[22])/(6*y[26]) + 
    y[22]^3/(6*y[10]*y[11]*y[26]) + (y[22]*y[24])/(6*y[10]*y[26]), 
  f[68] -> (y[22]^4*y[27])/(4*y[4]*y[11]) + (y[22]^2*y[24]*y[27])/(4*y[4]) - 
    (y[22]^3*y[227])/(4*y[11]*y[23]) - (y[22]*y[24]*y[227])/(4*y[23]) + 
    (y[21]*y[296]*y[297])/(6*y[298]), 
  f[71] -> 2/(3*y[2]*y[12]*y[22]^2*y[27]^2) - 1/(2*y[12]*y[22]*y[27]) + 
    1/(2*y[2]*y[12]*y[22]*y[27]) + y[52]/(6*y[2]*y[12]*y[27]^2) + 
    y[113]/(3*y[21]*y[22]*y[27]^2*y[62]) + 
    y[213]/(y[2]*y[12]*y[22]*y[27]^2) + (y[14]*y[213])/
     (6*y[12]*y[21]*y[27]) + (y[14]*y[21]*y[218])/(6*y[298]) - 
    y[300]/(6*y[22]*y[27]) - y[301]/(3*y[27]) + y[302]/(6*y[22]*y[27]) + 
    y[303]/(3*y[22]*y[27]) + y[304]/(6*y[2]*y[22]^2*y[27]^2) + 
    y[305]/(6*y[2]*y[22]*y[27]^2) + y[306]/(3*y[2]*y[22]*y[27]^2*y[62]) + 
    (y[109]*y[307])/(3*y[27]^2*y[62]) + (y[109]*y[308])/(6*y[27]^2) + 
    (y[113]*y[309])/(6*y[27]) + y[310]/(6*y[2]*y[12]*y[27]) + 
    y[310]/(3*y[2]*y[12]*y[27]^2*y[62]), f[72] -> -1/6 + y[311]/(6*y[298]), 
  f[74] -> -1/6*1/(y[2]*y[22]) + 1/(4*y[2]*y[10]*y[22]) + 
    1/(6*y[2]*y[12]*y[22]) + 1/(12*y[2]*y[10]^3*y[12]*y[22]) - 
    1/(4*y[2]*y[10]*y[12]*y[22]) + y[14]/(12*y[2]*y[10]*y[11]*y[26]) + 
    (y[12]*y[22])/(12*y[2]*y[26]) + y[27]/(6*y[2]) - 
    (y[22]*y[27]^2)/(4*y[11]*y[26]) - y[43]/(12*y[2]*y[10]^3) + 
    (y[14]*y[50])/(12*y[10]^2*y[22]) + y[55]/(12*y[2]*y[10]*y[26]) + 
    y[56]/(6*y[12]*y[22]) + y[56]/(12*y[10]^3*y[12]*y[22]) + 
    y[63]/(12*y[10]^3) + y[63]/(6*y[10]) + y[158]/(6*y[22]) + 
    y[158]/(12*y[10]^3*y[22]) + y[158]/(4*y[10]*y[12]*y[22]) + 
    y[179]/(12*y[10]^2) + y[199]/(12*y[2]*y[10]^3*y[11]*y[12]) + y[312]/6 - 
    (y[22]*y[27])/(4*y[10]*y[11]*y[313]) + y[314]/(4*y[10]*y[313]) + 
    y[315]/(y[2]*y[10]) + y[316]/(4*y[313]) + 
    (y[27]*y[317])/(12*y[2]*y[10]^2*y[12]) + y[318]/(12*y[10]^2*y[12]) - 
    (y[56]*y[319])/(12*y[10]*y[22]) - (y[14]*y[21])/(12*y[22]*y[320]) + 
    (y[14]^2*y[21])/(6*y[10]*y[22]*y[320]) - (y[14]^3*y[21])/
     (12*y[10]^2*y[22]*y[320]) + (y[12]*y[21]^2*y[22])/(4*y[313]*y[320]) + 
    y[321]/(12*y[10]*y[26]) + y[322]/(6*y[12]) + y[323]/(6*y[2]*y[12]) + 
    y[324]/(12*y[10]*y[12]) + y[325]/(12*y[10]^3*y[12]) + 
    (y[21]*y[326])/(6*y[10]*y[298]) + y[327]/(12*y[10]^2*y[11]) + 
    y[328]/(12*y[10]^3*y[11]) + y[329]/(12*y[10]*y[11]*y[26]) + 
    y[330]/(12*y[2]*y[10]*y[12]) + y[331]/(12*y[26]) + 
    (y[21]*y[332])/(12*y[10]^2*y[320]) + y[333]/(12*y[320]) + 
    y[334]/(12*y[10]^2*y[11]*y[12]) + y[335]/(12*y[10]^3*y[11]*y[12]) + 
    y[336]/(4*y[26]*y[313]) + y[337]/(12*y[10]*y[320]) + y[338]/(6*y[298]), 
  f[77] -> 1/(2*y[2]*y[10]*y[22]) + 2/(3*y[2]*y[10]^2*y[12]*y[22]) - 
    1/(2*y[2]*y[10]*y[12]*y[22]) + y[14]/(6*y[2]^2*y[10]^3*y[22]) - 
    (y[12]*y[22])/(6*y[2]*y[26]) + y[27]/(3*y[2]^2*y[10]^2*y[11]) + 
    y[27]^2/(2*y[2]*y[10]^3*y[12]) + y[10]/(y[2]*y[12]*y[22]*y[28]^2) + 
    (y[13]*y[27]^2)/(y[2]*y[10]*y[12]*y[28]^2) + 
    (y[13]*y[27]^2)/(3*y[2]^2*y[10]^2*y[12]*y[28]) + y[45]/(6*y[2]^2*y[10]) + 
    (y[27]*y[45])/(3*y[2]^2*y[10]^2*y[12]) - 
    (y[27]*y[45])/(y[2]*y[10]^2*y[12]) - y[45]^2/(6*y[2]^2*y[10]*y[12]) + 
    y[45]^2/(2*y[2]*y[10]*y[12]) + y[54]/(6*y[10]^3*y[22]) - 
    y[62]/(3*y[2]^2*y[12]*y[22]*y[28]) + y[63]/(3*y[2]*y[10]^2) - 
    (y[45]*y[63])/(6*y[10]) + y[65]/(3*y[2]^2*y[10]^2*y[28]) - 
    (4*y[65])/(3*y[2]*y[10]^2*y[28]) + y[87]/(y[2]^2*y[10]*y[28]^2) + 
    y[158]/(6*y[10]^3*y[12]*y[22]) + y[182]/(3*y[2]*y[10]^2*y[22]) + 
    y[199]/(6*y[2]^2*y[10]^2) + y[230]/(6*y[2]^2*y[10]^2*y[22]) + 
    y[339]/(6*y[10]*y[22]) + y[340]/(6*y[2]*y[10]) + 
    y[341]/(y[2]*y[10]^2*y[11]) + y[342]/(6*y[10]^2) - 
    y[343]/(6*y[2]*y[10]) + (y[344]*y[345])/(6*y[10]^3) + 
    y[346]/(6*y[2]*y[10]^3*y[22]) + y[347]/(6*y[10]^2*y[22]) + 
    y[348]/(6*y[10]^2*y[12]*y[22]) + y[349]/(6*y[10]*y[12]*y[22]) - 
    (y[27]^2*y[350])/(6*y[2]^2*y[10]*y[12]) + 
    y[351]/(6*y[2]*y[10]^2*y[11]*y[12]) + 
    y[352]/(6*y[2]^2*y[10]^2*y[11]*y[12]) + 
    y[353]/(6*y[2]*y[10]^3*y[11]*y[12]) + y[354]/(6*y[2]*y[10]*y[11]*y[12]) + 
    y[355]/(6*y[10]^3*y[12]) + y[356]/(y[2]*y[10]^3*y[11]) + 
    y[357]/(6*y[2]^2*y[10]^3*y[11]) + y[358]/(6*y[10]^2*y[11]) + 
    y[359]/(6*y[10]^2*y[12]) + (y[22]*y[360])/(6*y[10]*y[26]) + 
    y[361]/(6*y[10]*y[11]*y[26]) + (y[22]*y[362])/(6*y[26]) + 
    y[363]/(y[12]*y[22]*y[28]^2) + y[364]/(y[10]*y[12]*y[28]^2) + 
    (y[65]*y[365])/(3*y[10]^2*y[28]) + y[366]/(y[2]*y[12]*y[22]*y[28]) + 
    y[367]/(y[12]*y[22]*y[28]) - (y[27]*y[368])/(3*y[2]*y[10]^2*y[12]*
      y[28]) - (y[27]*y[369])/(3*y[2]^2*y[10]*y[12]*y[28]) + 
    y[370]/(3*y[2]^2*y[22]*y[28]) + y[371]/(6*y[10]*y[12]) + 
    y[372]/(3*y[2]^2*y[12]*y[28]) + y[373]/(y[2]*y[12]*y[28]^2) + 
    y[374]/(6*y[10]*y[11]) + y[375]/(6*y[10]^3*y[11]) + 
    y[376]/(3*y[2]*y[10]*y[12]*y[28]) + (y[27]*y[377])/
     (3*y[10]^2*y[12]*y[28]) + (y[14]^3*y[378])/(y[2]^2*y[22]*y[28]^2) + 
    y[379]/(3*y[2]*y[12]*y[28]) + y[380]/(6*y[2]*y[10]) - 
    (y[27]*y[381])/(6*y[10]*y[11]*y[12]) + y[382]/(6*y[10]^3*y[11]*y[12]) + 
    y[383]/(6*y[10]^2*y[11]*y[12]) + y[384]/(y[2]*y[22]*y[28]) + 
    y[385]/(y[2]*y[22]*y[28]^2) + y[386]/(3*y[2]^2*y[10]*y[28]) + 
    y[387]/(3*y[2]^2*y[28]) + y[388]/(3*y[2]*y[28]) + 
    y[389]/(3*y[2]*y[10]*y[28]) + y[390]/(3*y[10]*y[28]) + 
    y[391]/(3*y[10]*y[12]*y[28]) + y[392]/(y[2]*y[10]*y[28]^2) + 
    y[393]/(3*y[28]) + y[394]/(y[22]*y[28]) + y[395]/(y[22]*y[28]^2) + 
    y[396]/(y[10]*y[28]^2) + y[397]/(y[2]^2*y[28]^2) + 
    y[398]/(3*y[12]*y[28]) + y[399]/(y[12]*y[28]^2) + y[400]/(y[2]*y[28]^2) + 
    y[401]/y[28]^2, f[84] -> (-16*y[10])/(3*y[21]) + 
    (16*y[2]*y[11]*y[12]*y[296]^4*y[297])/(3*y[298]^3) - 
    (16*y[10]^3*y[14]^3*y[22])/(3*y[21]*y[298]^2) - 
    (16*y[10]^2*y[14]*y[402])/(3*y[21]*y[298]) + 
    (16*y[10]*y[403])/(3*y[298]) - (16*y[404])/(3*y[298]^2), 
  f[87] -> y[19]/(6*y[10]*y[11]*y[23]) - y[317]/(6*y[2]*y[10]*y[23]) + 
    y[317]/(6*y[2]*y[10]*y[26]) + y[405]/(6*y[10]*y[11]*y[26]) + 
    (y[22]*y[406])/6 - (y[22]*y[407])/6, 
  f[89] -> 1/(6*y[6]) - 1/(6*y[10]) + y[14]/(6*y[6]*y[12]) + 
    (y[13]*y[14])/(6*y[6]*y[11]*y[12]) - (y[13]*y[14])/
     (6*y[10]*y[11]*y[12]) + y[17]/(6*y[6]*y[11]) + 1/(3*y[2]*y[10]*y[18]) + 
    y[21]/(6*y[12]) + (355*y[22])/(216*y[4]) + 
    (391*y[19])/(216*y[10]*y[11]*y[23]) - (391*y[22])/(216*y[23]) - 
    (355*y[19])/(216*y[10]*y[11]*y[26]) - (y[14]*y[27])/
     (6*y[2]*y[11]*y[28]) - (y[13]^3*y[14]*y[27])/(6*y[11]*y[12]*y[28]) + 
    (y[13]^2*y[14]*y[29])/(6*y[10]*y[11]*y[12]*y[28]) - 
    (y[14]^2*y[27]*y[30])/(6*y[11]*y[28]) - (y[10]*y[13]*y[32])/
     (6*y[12]*y[21]*y[28]) + y[113]/(6*y[2]*y[10]*y[11]*y[18]) + 
    (y[14]*y[122])/(6*y[2]*y[10]*y[11]*y[28]) + 
    (y[14]^2*y[130])/(6*y[10]*y[11]*y[28]) - 
    (391*y[317])/(216*y[2]*y[10]*y[23]) + (355*y[317])/
     (216*y[2]*y[10]*y[26]) + y[408]/(6*y[10]*y[11]) + 
    y[409]/(6*y[10]*y[12]) + y[410]/(6*y[2]*y[18]) + 
    (391*y[22]*y[411])/(216*y[23]) - (y[10]*y[13]^2)/(6*y[12]*y[21]*y[413]) + 
    (y[10]*y[412])/(6*y[21]*y[413]) + y[414]/(6*y[413]) + 
    (y[13]*y[415])/(6*y[12]*y[413]) + y[416]/(6*y[2]*y[10]*y[28]) + 
    y[417]/(6*y[10]*y[18]) + y[418]/(6*y[10]*y[11]*y[18]) + 
    (y[10]*y[419])/(6*y[21]*y[28]) + y[420]/(6*y[18]) + 
    y[421]/(6*y[2]*y[28]) - (355*y[22]*y[422])/216 + y[423]/(6*y[10]*y[28]) + 
    y[424]/(6*y[10]*y[12]*y[28]) + y[425]/(6*y[12]*y[28]) + y[426]/(6*y[28]), 
  f[92] -> -2/3 + y[21]/(6*y[12]) + 2/(3*y[22]) + 1/(6*y[6]*y[22]) - 
    1/(y[12]*y[22]) - 1/(2*y[10]^2*y[12]*y[22]) + 1/(6*y[10]*y[12]*y[22]) + 
    y[10]/(3*y[6]^2*y[12]*y[22]) - (4*y[19])/(3*y[10]*y[11]*y[23]) + 
    (4*y[22])/(3*y[23]) + y[8]/(6*y[2]*y[26]) - y[14]/(6*y[2]*y[11]*y[26]) + 
    y[14]/(3*y[2]*y[22]^2*y[27]) + y[13]/(3*y[2]*y[22]*y[27]) + 
    y[27]/(3*y[6]^2) + (y[22]^2*y[27])/(6*y[11]*y[26]) - 
    1/(y[10]^2*y[22]*y[28]) + y[2]/(2*y[10]^2*y[12]*y[22]*y[28]) + 
    (y[14]*y[27])/(6*y[2]*y[11]*y[28]) + (y[13]^3*y[14]*y[27])/
     (6*y[11]*y[12]*y[28]) + (y[13]*y[29])/(3*y[6]^2*y[11]*y[12]) - 
    (y[13]^2*y[14]*y[29])/(6*y[10]*y[11]*y[12]*y[28]) + 
    (y[14]^2*y[27]*y[30])/(6*y[11]*y[28]) + (y[14]*y[31])/
     (6*y[2]*y[10]*y[11]*y[28]) + (y[14]^2*y[36])/(6*y[10]*y[11]*y[28]) - 
    y[43]/(2*y[2]*y[10]^2) + y[47]/(3*y[6]^2*y[22]) - 
    (y[13]*y[51])/(2*y[10]^2*y[11]*y[12]) - (y[27]*y[53])/(2*y[10]^2*y[11]) - 
    (y[22]*y[58])/(2*y[2]*y[26]*y[57]) - (4*y[21]^3*y[60]*y[61])/
     (3*y[10]*y[12]*y[28]^2) - (8*y[10]^2*y[13]^2*y[29]*y[62])/
     (3*y[12]*y[21]*y[28]^2) + (y[64]*y[65])/(2*y[10]^2*y[28]) + 
    (y[27]*y[70])/(2*y[10]^2*y[12]*y[28]) - (4*y[14]^3*y[80])/
     (3*y[2]*y[22]*y[28]^2) - (4*y[95])/(3*y[10]*y[28]^2) - 
    (4*y[100])/(3*y[12]*y[28]^2) + y[109]/(6*y[10]*y[22]) + 
    (4*y[14])/(3*y[28]*y[110]) - (4*y[10])/(3*y[12]*y[22]*y[28]*y[110]) - 
    (4*y[13]*y[14]^3)/(3*y[2]*y[22]*y[28]*y[110]) + 
    y[111]/(3*y[12]*y[21]*y[27]*y[110]) + (y[14]^2*y[112])/
     (3*y[2]*y[22]*y[27]*y[110]) + y[113]/(3*y[22]^2*y[27]*y[110]) + 
    (4*y[137])/(3*y[22]*y[28]*y[110]) + (4*y[140])/(3*y[2]*y[10]*y[28]^2) + 
    (4*y[151])/(3*y[28]^2) + y[156]/(2*y[10]^2) + y[166]/(2*y[10]^2*y[12]) + 
    y[199]/(6*y[6]*y[10]*y[11]) + (4*y[226])/(3*y[12]*y[22]*y[28]^2) + 
    y[230]/(2*y[2]*y[10]^2*y[22]*y[28]) + (4*y[252])/(3*y[22]*y[28]^2) + 
    y[266]/(6*y[10]*y[12]*y[22]*y[28]) + y[267]/(3*y[12]*y[22]*y[28]) + 
    y[269]/(6*y[2]*y[10]*y[22]*y[28]) + y[279]/(6*y[10]*y[22]*y[28]) + 
    y[281]/(6*y[2]*y[22]*y[28]) + y[287]/(6*y[22]*y[28]) + 
    (4*y[317])/(3*y[2]*y[10]*y[23]) - (4*y[22]*y[411])/(3*y[23]) + 
    (y[10]*y[13]^3*y[14])/(3*y[12]*y[21]*y[413]^2) + 
    (7*y[22]*y[154])/(6*y[2]*y[413]) + y[427]/(2*y[10]) + y[428]/3 + 
    y[429]/(6*y[6]) + y[430]/3 + y[431]/6 + y[432]/(6*y[6]*y[12]) + 
    y[433]/(3*y[2]*y[27]*y[110]) + y[434]/(3*y[12]*y[22]*y[27]*y[110]) + 
    (y[14]*y[435])/(6*y[6]*y[11]*y[12]) + y[436]/(6*y[10]*y[11]) + 
    y[437]/(6*y[10]*y[12]) + y[438]/(6*y[2]*y[10]*y[11]*y[26]) + 
    y[439]/(6*y[2]*y[10]*y[26]) + y[440]/(6*y[26]) + 
    (y[22]*y[441])/(6*y[10]*y[26]) + y[442]/(6*y[6]*y[26]) + 
    (y[10]*y[14]*y[443])/(3*y[21]*y[413]^2) - (y[13]^2*y[444])/
     (6*y[12]*y[21]*y[413]) + (y[412]*y[444])/(6*y[21]*y[413]) + 
    y[445]/(6*y[413]) + y[446]/(6*y[6]*y[11]*y[26]) + y[447]/(6*y[6]*y[11]) - 
    (y[22]*y[56]*y[448])/(2*y[26]*y[57]) + y[449]/(6*y[10]*y[11]*y[12]) + 
    y[450]/(y[2]*y[10]^2*y[28]) + (y[268]*y[451])/(3*y[12]*y[28]*y[110]) + 
    y[452]/(3*y[22]*y[27]*y[110]) + y[453]/(3*y[21]*y[27]*y[110]) + 
    (y[13]^2*y[14]*y[454])/(3*y[12]*y[413]^2) - 
    (y[13]*y[455])/(6*y[12]*y[413]) + y[456]/(3*y[6]^2*y[12]) + 
    y[457]/(3*y[6]^2*y[11]) + y[458]/(6*y[10]*y[11]*y[26]) + 
    y[459]/(6*y[2]*y[10]*y[28]) + y[460]/(3*y[12]*y[21]*y[28]*y[110]) + 
    (y[14]*y[461])/(3*y[2]*y[28]*y[110]) + (8*y[10]^2*y[62]*y[462])/
     (3*y[21]*y[28]^2) + y[463]/(6*y[10]*y[28]) + 
    (y[14]*y[464])/(3*y[413]^2) + y[465]/(y[21]*y[28]*y[110]) + 
    y[466]/(2*y[2]*y[28]*y[57]) + y[467]/(6*y[10]*y[12]*y[28]) + 
    y[468]/(6*y[21]*y[28]) + y[469]/(6*y[2]*y[28]) + 
    y[470]/(6*y[12]*y[21]*y[28]) + y[471]/(6*y[28]) + 
    y[472]/(2*y[28]*y[57]) + y[473]/(6*y[12]*y[28]) + y[474]/(y[2]*y[28]^2), 
  f[110] -> -1/6*y[22]/y[4] + y[22]/(6*y[2]*y[4]) + 1/(3*y[21]*y[27]*y[62]) - 
    (y[10]*y[13]^3*y[14])/(6*y[12]*y[21]*y[413]^2) + y[13]/(3*y[12]*y[413]) - 
    y[13]^2/(3*y[12]*y[21]*y[413]) - (y[22]*y[154])/(2*y[2]*y[413]) + 
    y[294]/(6*y[413]) + y[412]/(3*y[21]*y[413]) + (y[13]^2*y[14]*y[415])/
     (6*y[12]*y[413]^2) - (y[10]*y[14]*y[443])/(6*y[21]*y[413]^2) - 
    (y[14]*y[464])/(6*y[413]^2) - y[475]/(3*y[27]*y[62]), 
  f[111] -> y[14]/(6*y[4]*y[154]) - y[14]/(6*y[2]*y[4]*y[154]) - 
    (y[10]*y[13]^3*y[14])/(3*y[12]*y[21]*y[413]^2) - 
    (7*y[22]*y[154])/(6*y[2]*y[413]) + (y[13]^2*y[14]*y[415])/
     (3*y[12]*y[413]^2) - (y[10]*y[14]*y[443])/(3*y[21]*y[413]^2) - 
    (y[14]*y[464])/(3*y[413]^2) + y[476]/(3*y[27]) - y[477]/(3*y[27]) + 
    y[478]/(6*y[4]) + y[479]/(6*y[2]*y[4]) + (y[13]^2*y[480])/
     (3*y[12]*y[21]*y[413]) - (y[412]*y[480])/(3*y[21]*y[413]) + 
    y[481]/(6*y[413]) + (y[13]*y[482])/(3*y[12]*y[413]), 
  f[113] -> y[22]/(6*y[4]) - y[22]/(6*y[2]*y[4]) - 
    1/(3*y[2]*y[12]*y[22]*y[27]^2*y[62]) + (y[109]*y[213])/
     (6*y[21]*y[22]*y[27]^2*y[62]) + (y[112]*y[213])/
     (6*y[12]*y[21]*y[27]^2*y[62]) - y[483]/(6*y[2]*y[27]*y[62]) + 
    (y[113]*y[484])/(6*y[2]*y[22]*y[27]^2*y[62]), 
  f[118] -> y[13]^2/(3*y[10]^2*y[11]*y[12]) - y[21]/(3*y[10]*y[12]) - 
    (11*y[22])/(18*y[4]) + (11*y[22])/(18*y[2]*y[4]) - 
    (5*y[19])/(18*y[10]*y[11]*y[23]) + (5*y[22])/(18*y[23]) - 
    (y[13]^3*y[29])/(3*y[10]^2*y[11]*y[12]*y[28]) + y[53]/(3*y[10]^2*y[11]) + 
    y[54]/(3*y[10]^2*y[12]) + (y[22]*y[58])/(6*y[2]*y[26]*y[57]) + 
    (y[22]*y[56]*y[58])/(6*y[26]*y[57]) + (y[2]*y[21]^3*y[61])/
     (y[10]*y[12]*y[28]^2) + y[63]/(3*y[2]*y[10]^2*y[28]) + 
    y[91]/(6*y[2]*y[28]*y[57]) + y[98]/(6*y[28]*y[57]) + 
    y[22]/(3*y[21]*y[27]*y[110]) - y[22]/(3*y[2]*y[27]*y[62]*y[110]) + 
    y[122]/(3*y[2]*y[10]^2*y[11]*y[28]) + (y[13]*y[123])/
     (3*y[12]*y[28]*y[110]) - (y[27]*y[182])/(6*y[2]*y[11]*y[28]) - 
    (y[13]^3*y[27]*y[182])/(6*y[11]*y[12]*y[28]) - 
    (y[14]*y[27]*y[30]*y[182])/(6*y[11]*y[28]) - 
    (y[12]*y[227])/(y[2]*y[10]*y[28]^2) - (y[14]*y[245])/
     (3*y[10]^2*y[11]*y[28]) + (5*y[317])/(18*y[2]*y[10]*y[23]) - 
    (5*y[22]*y[411])/(18*y[23]) + y[433]/(3*y[2]*y[27]*y[110]) + y[485]/3 + 
    y[486]/(3*y[21]*y[27]*y[62]*y[110]) + (y[22]*y[487])/(18*y[10]*y[26]) + 
    y[488]/(18*y[2]*y[10]*y[11]*y[26]) + y[489]/(18*y[2]*y[10]*y[26]) + 
    (y[10]^2*y[13]^2*y[490])/(y[12]*y[21]*y[28]^2) - 
    (y[13]*y[491])/(6*y[12]*y[21]*y[28]) + y[492]/(3*y[10]^2*y[12]*y[28]) + 
    (y[13]*y[493])/(3*y[12]*y[21]*y[28]*y[110]) + y[494]/(3*y[28]*y[110]) + 
    y[495]/(6*y[2]*y[10]*y[11]*y[28]) + y[496]/(6*y[2]*y[10]*y[28]) + 
    y[497]/(y[10]*y[28]^2) + y[498]/(18*y[10]*y[11]*y[26]) + 
    (y[13]^2*y[499])/(6*y[10]*y[11]*y[12]*y[28]) + y[500]/(6*y[2]*y[28]) + 
    y[501]/(3*y[10]^2*y[28]) + (y[14]*y[502])/(6*y[10]*y[11]*y[28]) + 
    y[503]/(6*y[10]*y[28]) + y[504]/(3*y[21]*y[28]*y[110]) + 
    (y[10]^2*y[505])/(y[21]*y[28]^2) + y[506]/(3*y[2]*y[28]*y[110]) + 
    y[507]/(6*y[21]*y[28]) + y[508]/(6*y[12]*y[28]) + 
    (y[12]*y[509])/(y[2]*y[28]^2) + y[510]/(6*y[10]*y[12]*y[28]) + 
    y[511]/(6*y[28]) + y[512]/(y[12]*y[28]^2) + y[513]/y[28]^2, 
  f[149] -> y[22]/(6*y[4]) - y[22]/(6*y[2]*y[4]) - 
    (y[22]*y[154])/(6*y[514]) + (y[22]*y[154])/(6*y[2]*y[514]), 
  f[150] -> (y[8]*y[22])/(6*y[2]*y[4]) + (y[22]*y[55])/(6*y[4]) + 
    (y[8]*y[21]*y[22])/(6*y[298]), f[158] -> 1/(3*y[2]*y[22]*y[27]) - 
    y[112]/(2*y[2]*y[12]*y[22]*y[27]^2) + y[113]/(3*y[2]*y[22]^2*y[27]^2) + 
    (y[8]^3*y[14])/(6*y[297]*y[298]) + y[515]/(6*y[27]) + 
    (y[109]*y[516])/(6*y[22]*y[27]^2) - y[517]/(3*y[2]*y[12]*y[22]*y[27]) + 
    (y[113]*y[518])/(6*y[2]*y[22]*y[27]^2) + (y[8]*y[14]*y[519])/(6*y[298]) + 
    y[520]/(6*y[22]*y[27]*y[62]*y[297]) - (y[14]*y[521])/(6*y[27]*y[62]) - 
    y[522]/(6*y[27]), f[161] -> 1/6 - 1/(6*y[2]) - 
    (y[8]*y[154])/(6*y[2]*y[298]) - 1/(12*y[523]) + y[294]/(12*y[2]*y[523]) + 
    y[433]/(12*y[2]^2*y[523]) + (y[8]*y[524])/(6*y[298]), 
  f[166] -> -1/2*1/(y[2]*y[10]*y[22]) - 2/(3*y[2]*y[10]^2*y[12]*y[22]) - 
    y[22]/(6*y[10]*y[26]) + y[27]^2/(6*y[2]^2*y[10]^3*y[12]) - 
    y[27]^2/(2*y[2]*y[10]^3*y[12]) - (y[13]*y[27]^2)/
     (y[2]*y[10]*y[12]*y[28]^2) - (y[13]*y[27]^2)/(3*y[2]^2*y[10]^2*y[12]*
      y[28]) + (y[27]*y[45])/(6*y[2]^2*y[10]*y[12]) - 
    (y[27]*y[45])/(2*y[2]*y[10]*y[12]) + y[47]/(y[2]*y[12]*y[22]*y[28]^2) + 
    y[56]/(6*y[10]^3*y[12]*y[22]) + y[62]/(3*y[2]^2*y[12]*y[22]*y[28]) + 
    y[63]/(6*y[2]^2*y[10]^2) + (4*y[65])/(3*y[2]*y[10]^2*y[28]) + 
    y[14]/(3*y[2]^2*y[22]*y[27]*y[110]) - (4*y[14])/(3*y[28]*y[110]) + 
    (y[13]*y[14]*y[27])/(3*y[2]*y[12]*y[28]*y[110]) + 
    (y[109]*y[112])/(6*y[2]^2*y[22]*y[27]^2*y[62]) + 
    y[113]/(6*y[2]*y[22]^2*y[27]^2*y[62]) + y[140]/(y[2]^2*y[10]*y[28]^2) + 
    y[156]/(6*y[2]^2*y[10]) + y[180]/(3*y[2]*y[10]^2*y[22]) + 
    y[199]/(3*y[2]*y[10]^2) + y[230]/(3*y[2]*y[22]*y[27]*y[110]) + 
    y[339]/(6*y[10]*y[12]*y[22]) + y[349]/(6*y[10]*y[22]) - 
    (y[65]*y[365])/(3*y[10]^2*y[28]) + (y[27]*y[368])/
     (3*y[2]*y[10]^2*y[12]*y[28]) + (y[27]*y[369])/(3*y[2]^2*y[10]*y[12]*
      y[28]) - (y[27]*y[377])/(3*y[10]^2*y[12]*y[28]) - 
    (y[14]^3*y[378])/(y[2]^2*y[22]*y[28]^2) + 
    (y[22]*y[55])/(3*y[2]*y[26]*y[523]) + y[14]/(6*y[2]*y[27]*y[62]*y[523]) + 
    y[294]/(6*y[2]*y[27]*y[523]) + y[433]/(6*y[2]^2*y[27]*y[523]) + 
    y[525]/(6*y[2]^2*y[10]^2*y[11]) + y[526]/(y[2]*y[10]^2*y[11]) + 
    y[527]/(6*y[2]*y[10]) + y[528]/y[10]^2 + y[529]/(6*y[10]) + y[530]/3 + 
    (y[65]*y[531])/6 + y[532]/(6*y[2]) + y[533]/(3*y[22]*y[27]) + 
    y[534]/(6*y[10]^3*y[22]) + y[535]/(6*y[10]^2*y[12]*y[22]) + 
    y[536]/(6*y[2]*y[10]^3*y[11]*y[12]) + y[537]/(6*y[2]*y[10]*y[11]*y[12]) + 
    y[538]/(6*y[2]^2*y[10]^2*y[12]) + y[539]/(y[2]^2*y[10]^2*y[11]*y[12]) + 
    y[539]/(y[2]^2*y[10]^2*y[28]) + y[540]/(y[2]*y[10]^2*y[12]) + 
    y[541]/(y[2]*y[10]^2*y[11]*y[12]) + y[542]/(6*y[10]^3*y[12]) + 
    y[543]/(6*y[2]^2*y[10]^3*y[11]) - (y[27]*y[544])/(6*y[10]^2*y[11]) + 
    y[545]/(6*y[10]^2*y[12]) + (y[13]*y[546])/(6*y[2]^2*y[22]) - 
    (y[14]*y[547])/(6*y[2]^2) + y[548]/(6*y[10]^2*y[22]) + 
    y[549]/(3*y[2]^2*y[27]*y[110]) + y[550]/(3*y[2]*y[10]^3*y[11]) + 
    y[551]/(6*y[10]*y[11]) + y[552]/(6*y[2]*y[10]^3*y[22]) + 
    y[553]/(6*y[10]*y[11]*y[26]) + (y[8]*y[22]*y[554])/(6*y[26]*y[523]) - 
    (y[27]*y[555])/(6*y[10]*y[12]) + y[556]/(6*y[2]^2*y[22]^2*y[27]^2*
      y[62]^2) + y[557]/(y[12]*y[22]*y[28]^2) + 
    y[558]/(y[10]*y[12]*y[28]^2) + y[559]/(y[2]*y[12]*y[22]*y[28]) + 
    y[560]/(y[12]*y[22]*y[28]) + y[561]/(3*y[12]*y[28]*y[110]) + 
    y[562]/(y[2]^2*y[22]*y[28]) + y[563]/(3*y[2]^2*y[12]*y[28]) + 
    y[564]/(y[2]*y[12]*y[28]^2) + y[565]/(6*y[10]^3*y[11]) + 
    y[566]/(3*y[2]*y[12]*y[28]) + y[567]/(3*y[2]*y[10]*y[12]*y[28]) + 
    y[568]/(2*y[2]*y[10]) + (2*y[569])/(3*y[2]) + y[570]/(y[2]*y[22]*y[28]) + 
    (y[27]*y[571])/(6*y[10]*y[11]*y[12]) + y[572]/(6*y[10]^2*y[11]*y[12]) + 
    y[573]/(6*y[10]^3*y[11]*y[12]) + y[574]/(3*y[2]*y[28]*y[110]) + 
    y[575]/(y[2]*y[22]*y[28]^2) + y[576]/(3*y[2]^2*y[28]) + 
    y[577]/(3*y[2]^2*y[10]*y[28]) - (y[14]*y[578])/(3*y[2]^2*y[28]*y[110]) + 
    y[579]/(3*y[10]*y[28]) + y[580]/(3*y[2]*y[10]*y[28]) + 
    y[581]/(y[2]*y[10]*y[28]^2) + y[582]/(3*y[10]*y[12]*y[28]) + 
    y[583]/(3*y[28]) + y[584]/6 + y[585]/(y[22]*y[28]) + 
    y[586]/(y[22]*y[28]^2) + y[587]/(3*y[2]*y[28]) + y[588]/(y[10]*y[28]^2) + 
    y[589]/(3*y[12]*y[28]) + y[590]/(y[2]^2*y[28]^2) + 
    y[591]/(y[2]*y[28]^2) + y[592]/(y[12]*y[28]^2) + y[593]/y[28]^2, 
  f[167] -> 5/(12*y[2]*y[22]) - 1/(4*y[10]^2*y[12]*y[22]) - 
    1/(4*y[2]^2*y[10]^2*y[12]*y[22]) + 3/(4*y[2]^2*y[10]*y[12]*y[22]) - 
    5/(4*y[2]*y[10]*y[12]*y[22]) - y[14]/(12*y[2]^2*y[10]^3*y[22]) + 
    (y[12]^2*y[22])/(4*y[2]^2*y[26]) + y[27]/(6*y[2]^2*y[11]) + 
    y[27]^2/(12*y[2]^2*y[10]^3*y[12]) + y[27]^2/(6*y[2]^2*y[11]*y[12]) - 
    (2*y[27]^2)/(3*y[2]*y[11]*y[12]) + 
    (2*y[10])/(3*y[2]*y[12]*y[22]*y[28]^2) + (2*y[13]*y[27]^2)/
     (3*y[2]*y[10]*y[12]*y[28]^2) + y[10]/(6*y[2]^3*y[12]*y[22]*y[28]) - 
    (y[13]^4*y[27])/(6*y[11]*y[12]*y[28]) + (y[14]*y[27])/
     (6*y[2]^2*y[11]*y[28]) + (y[13]^3*y[29])/(6*y[10]*y[11]*y[12]*y[28]) + 
    (y[14]*y[31])/(6*y[2]^2*y[10]*y[11]*y[28]) - y[45]/(4*y[10]^2) + 
    y[52]/(6*y[2]^2*y[22]*y[27]) + y[56]/(12*y[10]^3*y[12]*y[22]) + 
    y[63]/(12*y[2]^2*y[10]^2) - (y[45]*y[63])/(12*y[2]*y[10]^2) + 
    y[63]^2/(6*y[2]^3*y[10]*y[28]) + y[65]/6 + 
    y[65]/(6*y[2]^2*y[10]^2*y[28]) - (2*y[65])/(3*y[2]*y[10]^2*y[28]) + 
    y[109]/(6*y[2]*y[22]^2*y[27]*y[62]) + 
    y[14]^2/(3*y[2]^2*y[22]^2*y[27]*y[110]) + 
    y[14]/(y[2]*y[22]*y[27]*y[110]) + (4*y[14])/(3*y[28]*y[110]) + 
    4/(3*y[12]*y[22]*y[28]*y[110]) - (8*y[14]^3)/(3*y[2]*y[22]*y[28]*
      y[110]) - (4*y[13]*y[14]^3)/(3*y[2]^2*y[22]*y[28]*y[110]) + 
    (y[14]*y[27])/(3*y[2]*y[12]*y[28]*y[110]) + 
    y[113]/(3*y[2]^2*y[22]^2*y[27]^2) + y[123]/(3*y[12]*y[28]*y[110]) - 
    (2*y[140])/(3*y[2]^2*y[10]*y[28]^2) + y[156]/(2*y[2]*y[11]) + 
    y[182]/(4*y[2]*y[10]^2*y[22]) + y[182]/(12*y[2]^2*y[10]*y[11]*y[26]) + 
    (y[14]*y[182])/(3*y[2]^2*y[22]*y[27]*y[110]) + 
    y[230]/(6*y[2]^3*y[10]*y[22]*y[28]) + y[262]/(3*y[2]^2*y[27]*y[110]) + 
    (y[14]*y[278])/(3*y[2]^2*y[28]*y[110]) - 
    (y[13]*y[27])/(6*y[2]^2*y[10]*y[298]) - y[14]/(6*y[2]*y[297]*y[298]) + 
    y[305]/(6*y[2]*y[22]^2*y[27]) - 1/(12*y[2]*y[10]*y[22]*y[320]) + 
    (y[27]*y[51])/(12*y[2]*y[10]^2*y[320]) + (y[65]*y[345])/(12*y[10]^3) + 
    (y[65]*y[365])/(6*y[10]^2*y[28]) - (y[27]*y[368])/
     (6*y[2]*y[10]^2*y[12]*y[28]) + (2*y[373])/(3*y[2]*y[12]*y[28]^2) + 
    y[373]/(6*y[2]^3*y[12]*y[28]) + (y[27]*y[377])/(6*y[10]^2*y[12]*y[28]) + 
    (2*y[14]^3*y[378])/(3*y[2]^2*y[22]*y[28]^2) + 
    (2*y[392])/(3*y[2]*y[10]*y[28]^2) + (2*y[397])/(3*y[2]^2*y[28]^2) + 
    (2*y[399])/(3*y[12]*y[28]^2) + (y[13]*y[27]^2*y[411])/
     (6*y[2]^2*y[10]*y[12]*y[28]) + y[520]/(6*y[2]^2*y[22]^3*y[27]^2*y[62]) - 
    (4*y[520])/(3*y[22]*y[28]*y[110]) + (y[8]^2*y[22])/
     (3*y[2]*y[26]*y[523]) - y[113]^2/(6*y[2]^2*y[27]*y[62]*y[523]) - 
    y[14]^2/(6*y[27]*y[297]*y[523]) - (y[14]*y[113])/
     (3*y[27]*y[62]*y[297]*y[523]) + y[534]/(12*y[10]^3*y[22]) + 
    y[536]/(12*y[2]*y[10]^3*y[11]*y[12]) + y[542]/(12*y[10]^3*y[12]) + 
    y[543]/(12*y[2]^2*y[10]^3*y[11]) + y[550]/(6*y[2]*y[10]^3*y[11]) + 
    y[552]/(12*y[2]*y[10]^3*y[22]) - (y[8]^2*y[22]*y[554])/(6*y[26]*y[523]) - 
    (2*y[557])/(3*y[12]*y[22]*y[28]^2) - (2*y[558])/(3*y[10]*y[12]*y[28]^2) + 
    y[565]/(12*y[10]^3*y[11]) + y[573]/(12*y[10]^3*y[11]*y[12]) - 
    (2*y[575])/(3*y[2]*y[22]*y[28]^2) - (2*y[588])/(3*y[10]*y[28]^2) - 
    (2*y[591])/(3*y[2]*y[28]^2) - (2*y[593])/(3*y[28]^2) + y[594]/(6*y[2]) + 
    y[595]/y[10] - y[596]/(2*y[2]*y[22]*y[27]) + y[597]/6 - 
    (2*y[598])/(3*y[2]*y[27]) + y[599]/(3*y[22]*y[27]) + 
    (y[22]*y[600])/(4*y[11]*y[313]) + y[601]/(12*y[10]*y[22]) + 
    y[602]/(12*y[2]*y[10]*y[11]) + (y[109]*y[603])/(3*y[22]^2*y[27]) + 
    y[604]/(12*y[2]^2*y[10]^2*y[22]) + y[605]/(6*y[12]*y[22]) + 
    y[606]/(y[10]*y[12]*y[22]) + (y[27]*y[607])/(12*y[2]*y[10]^2*y[12]) - 
    (y[27]^2*y[608])/(4*y[2]*y[10]*y[12]) + (y[45]*y[609])/
     (12*y[2]^2*y[10]*y[12]) + y[610]/(6*y[2]*y[12]) + 
    y[611]/(6*y[2]^2*y[12]) + y[612]/(y[2]*y[10]*y[11]*y[12]) + 
    y[613]/(12*y[2]*y[10]*y[12]) + y[614]/(6*y[2]^2*y[10]^2*y[11]) + 
    y[615]/(12*y[2]^2*y[10]) + (y[27]*y[616])/(6*y[11]) + 
    y[617]/(y[2]*y[10]*y[22]) + (y[113]*y[618])/(6*y[22]*y[27]) + 
    (y[310]*y[619])/(6*y[2]*y[22]*y[27]) + (y[2]*y[620])/(4*y[22]*y[313]) - 
    (y[21]*y[620])/(4*y[10]*y[22]*y[313]) + y[621]/(12*y[10]^2*y[11]) + 
    y[622]/(12*y[2]^2*y[10]*y[22]) + y[623]/(6*y[2]*y[10]^2*y[11]) + 
    y[624]/(12*y[2]^2*y[10]*y[11]) + y[625]/(12*y[10]^2*y[12]) + 
    y[626]/(12*y[10]^2*y[22]) + y[627]/(12*y[10]^2*y[320]) + 
    (y[45]*y[628])/(12*y[2]*y[320]) + y[629]/(12*y[2]*y[10]*y[11]*y[26]) + 
    y[630]/(12*y[2]*y[10]*y[26]) + y[631]/(12*y[2]^2*y[10]*y[26]) + 
    (y[8]^3*y[632])/(6*y[298]*y[523]) + (y[633]*y[634])/
     (6*y[27]*y[62]*y[297]) + (y[556]*y[635])/(6*y[2]*y[27]*y[62]) + 
    y[636]/(3*y[2]*y[22]^2*y[27]*y[110]) + (y[27]^2*y[637])/(6*y[11]*y[12]) + 
    y[638]/(6*y[2]^2*y[22]^2*y[27]^2*y[62]) + (y[639]*y[640])/
     (6*y[2]*y[27]*y[62]^2) + y[641]/(6*y[2]*y[27]*y[62]*y[523]) + 
    y[642]/(6*y[2]^3*y[28]) + y[643]/(6*y[2]^2*y[10]*y[28]) + 
    y[644]/(6*y[2]*y[10]*y[22]*y[28]) + y[645]/(6*y[2]^2*y[12]*y[22]*y[28]) + 
    y[646]/(6*y[2]*y[12]*y[22]*y[28]) + y[647]/(6*y[12]*y[22]*y[28]) + 
    y[648]/(3*y[2]*y[12]*y[28]) + y[649]/(6*y[2]*y[10]*y[28]) - 
    (y[13]*y[650])/(6*y[2]^2*y[10]*y[12]*y[28]) - (y[14]^2*y[27]*y[651])/
     (6*y[11]*y[28]) + y[652]/(6*y[2]^2*y[10]*y[22]*y[28]) - 
    (y[27]*y[653])/(6*y[2]*y[11]*y[28]) + y[654]/(6*y[2]*y[298]*y[523]) + 
    y[655]/(6*y[10]*y[22]*y[28]) + y[656]/(6*y[22]) + 
    (2*y[657])/(3*y[2]*y[27]) + (y[14]^2*y[658])/(6*y[10]*y[11]*y[28]) + 
    y[659]/(12*y[22]*y[320]) + (y[22]*y[660])/(4*y[10]*y[11]*y[313]) + 
    y[661]/(12*y[2]*y[10]*y[320]) + y[662]/(6*y[12]) + y[663]/(4*y[313]) + 
    y[664]/(4*y[10]*y[313]) + y[665]/(12*y[2]*y[10]) + 
    y[666]/(6*y[2]*y[10]*y[11]*y[28]) + y[667]/(12*y[10]*y[11]) + 
    y[668]/(6*y[2]^2*y[12]*y[28]) + y[669]/(6*y[2]*y[10]*y[12]*y[28]) + 
    y[670]/(12*y[10]*y[12]) + y[671]/(12*y[2]*y[22]) + 
    (y[14]*y[672])/(6*y[523]) + y[673]/(6*y[10]*y[28]) + 
    y[674]/(6*y[2]^2*y[298]) + y[675]/(12*y[10]*y[22]*y[320]) + 
    y[676]/(3*y[2]*y[28]*y[110]) + (y[27]*y[677])/(6*y[2]*y[10]*y[298]) - 
    y[678]/(3*y[2]) + y[679]/(6*y[2]^2*y[22]*y[28]) + 
    y[680]/(y[10]^2*y[11]*y[12]) + (y[14]*y[681])/(6*y[297]*y[298]) + 
    y[682]/(12*y[10]*y[11]*y[12]) + y[683]/(6*y[2]*y[22]*y[28]) - 
    (y[14]*y[684])/(6*y[297]*y[298]*y[523]) + y[685]/(4*y[2]*y[26]) + 
    y[686]/(12*y[10]*y[26]) + y[687]/(4*y[26]) + y[688]/(2*y[2]) + 
    y[689]/(4*y[313]*y[320]) + y[690]/(6*y[298]) + y[691]/(4*y[11]*y[26]) + 
    y[692]/(12*y[10]*y[11]*y[26]) + y[693]/(12*y[10]*y[320]) + 
    y[694]/(6*y[10]*y[12]*y[28]) + y[695]/(6*y[10]*y[298]) + 
    y[696]/(6*y[2]^2*y[28]) + y[697]/(6*y[2]*y[298]) + 
    y[698]/(6*y[22]*y[28]) + y[699]/(3*y[22]*y[28]^2) + y[700]/6 + 
    y[701]/(6*y[28]) + y[702]/(6*y[2]*y[28]) + y[703]/(6*y[12]*y[28]) + 
    y[704]/(12*y[320]) + y[705]/(4*y[26]*y[313]), 
  f[174] -> (-16*y[2]*y[11]*y[21]*y[58]*y[296]^3)/(3*y[298]^3) - 
    (16*y[13]^2*y[14]^3)/(3*y[11]*y[12]*y[298]) + 
    (16*y[13]^2*y[14]^3)/(3*y[11]*y[12]*y[514]) + (16*y[2]^2*y[296]^2*y[706])/
     (3*y[298]^2) - (16*y[13]*y[14]^2*y[707])/(3*y[12]*y[514]) + 
    (16*y[13]*y[14]*y[708])/(3*y[12]*y[298]) - (16*y[709])/(3*y[298]) - 
    (16*y[710])/(3*y[11]*y[298]) + (16*y[710])/(3*y[11]*y[514]) + 
    (16*y[711])/(3*y[514]), f[179] -> y[14]/(6*y[4]*y[8]) - 
    y[14]/(6*y[2]*y[4]*y[8]) + (y[13]*y[14])/(6*y[6]*y[12]) + 
    (y[13]^2*y[14])/(6*y[6]*y[11]*y[12]) + y[17]/(6*y[6]) - 
    (391*y[22])/(216*y[2]*y[23]) - (391*y[22]*y[56])/(216*y[23]) + 
    (y[12]*y[22])/(6*y[2]*y[26]*y[57]) + y[22]/(6*y[21]^2*y[27]*y[110]) + 
    2/(3*y[28]*y[110]) + (y[154]*y[213])/(6*y[2]*y[27]*y[110]) + 
    y[230]/(6*y[12]) + (391*y[317])/(216*y[2]*y[10]*y[23]) - 
    (391*y[317])/(216*y[2]*y[10]*y[26]) + (391*y[22]*y[360])/
     (216*y[10]*y[23]) - (391*y[22]*y[360])/(216*y[10]*y[26]) + 
    (391*y[361])/(216*y[10]*y[11]*y[23]) - 
    (391*y[361])/(216*y[10]*y[11]*y[26]) + (y[10]*y[13]^3)/
     (6*y[12]*y[21]^2*y[413]) - (y[13]*y[62])/(6*y[413]) - 
    (y[13]^2*y[62])/(6*y[12]*y[413]) + (y[213]*y[433])/
     (6*y[21]*y[27]*y[110]) + y[486]/(6*y[21]^2*y[27]*y[62]*y[110]) + 
    (y[13]*y[493])/(6*y[12]*y[21]^2*y[28]*y[110]) + 
    y[504]/(6*y[21]^2*y[28]*y[110]) + y[712]/y[4] + y[713]/(y[2]*y[4]) + 
    y[714]/6 + (y[715]*y[716])/(6*y[12]*y[21]*y[27]*y[62]) + 
    (y[22]*y[717])/(216*y[26]) + (y[10]*y[718])/(6*y[21]^2*y[413]) + 
    (y[13]^2*y[719])/(6*y[12]*y[21]*y[413]) + 
    (y[53]*y[719])/(6*y[21]*y[413]) + (y[12]*y[22]*y[720])/(6*y[26]*y[57]) + 
    y[721]/(6*y[6]*y[11]) + y[722]/(6*y[12]*y[28]*y[110]) + 
    y[723]/(6*y[12]*y[21]*y[28]*y[110]) + y[724]/(6*y[2]*y[28]) + 
    y[725]/(6*y[2]*y[28]*y[57]) + y[726]/(6*y[21]*y[28]*y[110]) + 
    y[727]/(6*y[2]*y[28]*y[110]) + (y[13]*y[728])/(6*y[12]*y[28]) + 
    y[729]/(6*y[21]^2*y[28]) + y[730]/(6*y[12]*y[21]^2*y[28]) + 
    y[731]/(6*y[12]*y[21]*y[28]) + y[732]/(6*y[28]) + 
    y[733]/(6*y[21]*y[28]) + y[734]/(6*y[28]*y[57]), 
  f[188] -> y[14]/(24*y[4]*y[8]) - y[14]/(24*y[2]*y[4]*y[8]) + 
    (y[13]*y[14])/(24*y[6]*y[12]) + (y[13]^2*y[14])/(24*y[6]*y[11]*y[12]) + 
    y[17]/(24*y[6]) + (131*y[22])/(108*y[2]*y[23]) + 
    (131*y[22]*y[56])/(108*y[23]) + (y[12]*y[22])/(24*y[2]*y[26]*y[57]) + 
    y[22]/(24*y[21]^2*y[27]*y[110]) + 1/(6*y[28]*y[110]) + 
    y[14]/(6*y[4]*y[154]) - y[14]/(6*y[2]*y[4]*y[154]) + 
    (y[154]*y[213])/(24*y[2]*y[27]*y[110]) + y[230]/(24*y[12]) - 
    (131*y[317])/(108*y[2]*y[10]*y[23]) + (131*y[317])/
     (108*y[2]*y[10]*y[26]) - (131*y[22]*y[360])/(108*y[10]*y[23]) + 
    (131*y[22]*y[360])/(108*y[10]*y[26]) - 
    (131*y[361])/(108*y[10]*y[11]*y[23]) + 
    (131*y[361])/(108*y[10]*y[11]*y[26]) + (y[10]*y[13]^3)/
     (24*y[12]*y[21]^2*y[413]) - (y[13]*y[62])/(24*y[413]) - 
    (y[13]^2*y[62])/(24*y[12]*y[413]) + (y[213]*y[433])/
     (24*y[21]*y[27]*y[110]) + y[486]/(24*y[21]^2*y[27]*y[62]*y[110]) + 
    (y[13]*y[493])/(24*y[12]*y[21]^2*y[28]*y[110]) + 
    y[504]/(24*y[21]^2*y[28]*y[110]) + y[714]/24 + 
    (y[715]*y[716])/(24*y[12]*y[21]*y[27]*y[62]) + 
    (y[10]*y[718])/(24*y[21]^2*y[413]) + (y[13]^2*y[719])/
     (24*y[12]*y[21]*y[413]) + (y[53]*y[719])/(24*y[21]*y[413]) + 
    (y[12]*y[22]*y[720])/(24*y[26]*y[57]) + y[721]/(24*y[6]*y[11]) + 
    y[722]/(24*y[12]*y[28]*y[110]) + y[723]/(24*y[12]*y[21]*y[28]*y[110]) + 
    y[724]/(24*y[2]*y[28]) + y[725]/(24*y[2]*y[28]*y[57]) + 
    y[726]/(24*y[21]*y[28]*y[110]) + y[727]/(24*y[2]*y[28]*y[110]) + 
    (y[13]*y[728])/(24*y[12]*y[28]) + y[729]/(24*y[21]^2*y[28]) + 
    y[730]/(24*y[12]*y[21]^2*y[28]) + y[731]/(24*y[12]*y[21]*y[28]) + 
    y[732]/(24*y[28]) + y[733]/(24*y[21]*y[28]) + y[734]/(24*y[28]*y[57]) + 
    y[735]/(216*y[4]) + y[736]/(216*y[2]*y[4]) + (y[22]*y[737])/(216*y[26]), 
  f[193] -> -1/3*1/y[10] - y[13]^2/(3*y[10]*y[11]*y[12]) + 
    y[22]/(6*y[2]*y[18]) - y[22]/(2*y[2]*y[23]) - 
    (y[13]^2*y[29])/(6*y[6]^2*y[11]*y[12]) - y[45]/6 + 
    (y[22]*y[56])/(6*y[18]) - (y[22]*y[56])/(2*y[23]) + 
    y[230]/(3*y[10]*y[12]) - y[317]/(6*y[2]*y[10]*y[18]) + 
    y[317]/(2*y[2]*y[10]*y[23]) - (y[22]*y[360])/(6*y[10]*y[18]) + 
    (y[22]*y[360])/(2*y[10]*y[23]) + y[361]/(2*y[10]*y[11]*y[23]) + 
    y[738]/(3*y[10]*y[11]) + y[739]/(6*y[6]^2*y[11]) - 
    (y[29]*y[740])/(6*y[6]^2*y[12]) + (y[13]^2*y[741])/(6*y[6]*y[11]*y[12]) + 
    y[742]/(6*y[10]*y[11]*y[18]) + y[743]/(6*y[12]) + y[744]/(6*y[6]*y[12]) + 
    y[745]/(6*y[6]^2) + y[746]/(6*y[6]) + y[747]/(6*y[6]*y[11]), 
  f[194] -> y[22]/(2*y[2]*y[18]) - (7*y[22])/(6*y[2]*y[23]) + 
    y[8]/(6*y[2]*y[26]) - y[14]/(6*y[2]*y[11]*y[26]) - 
    (y[13]^2*y[29])/(3*y[6]^2*y[11]*y[12]) - (y[49]*y[53])/(3*y[10]*y[11]) + 
    (y[22]*y[56])/(2*y[18]) - (7*y[22]*y[56])/(6*y[23]) + y[179]/(3*y[10]) + 
    (7*y[317])/(6*y[2]*y[10]*y[23]) - (y[22]*y[360])/(2*y[10]*y[18]) + 
    (7*y[22]*y[360])/(6*y[10]*y[23]) + (7*y[361])/(6*y[10]*y[11]*y[23]) + 
    y[739]/(3*y[6]^2*y[11]) - (y[29]*y[740])/(3*y[6]^2*y[12]) + 
    y[742]/(2*y[10]*y[11]*y[18]) + y[745]/(3*y[6]^2) + y[748]/3 - 
    (y[13]*y[749])/(3*y[10]*y[11]*y[12]) + (y[13]*y[14]*y[749])/
     (3*y[6]*y[11]*y[12]) - (y[27]*y[750])/(6*y[11]*y[26]) + 
    y[751]/(6*y[6]*y[26]) + y[752]/(3*y[10]*y[12]) + y[753]/(6*y[26]) + 
    y[754]/(6*y[6]) - y[755]/(2*y[2]) + y[756]/(3*y[6]*y[12]) + 
    y[757]/(6*y[6]*y[11]) + y[758]/(6*y[6]*y[11]*y[26]), 
  f[196] -> y[13]/(6*y[10]*y[12]) + y[22]/(6*y[2]*y[23]) + 
    (y[22]*y[56])/(6*y[23]) + y[225]/(6*y[10]^2*y[11]*y[12]) - 
    (y[22]*y[360])/(6*y[10]*y[23]) + (y[230]*y[411])/(6*y[10]*y[12]) + 
    y[742]/(6*y[10]*y[11]*y[23]) + y[759]/(6*y[10]) + 
    y[760]/(6*y[10]^2*y[11]) - y[761]/(6*y[10]), 
  f[200] -> -1/3*1/(y[21]*y[22]*y[27]^2*y[62]) + 1/(2*y[2]*y[27]*y[62]) - 
    y[14]/(6*y[2]*y[8]^2*y[27]*y[62]) + 1/(6*y[21]^2*y[27]*y[62]) - 
    1/(2*y[21]*y[27]*y[62]) + y[109]/(6*y[4]) + 
    y[109]/(3*y[2]*y[8]*y[27]^2*y[62]) + (y[14]*y[213])/
     (3*y[8]*y[21]*y[27]^2*y[62]) + y[230]/(6*y[12]*y[21]*y[27]*y[62]) + 
    (y[10]*y[13]^4*y[14])/(6*y[12]*y[21]^2*y[413]^2) - 
    (y[13]^3*y[14]*y[62])/(6*y[12]*y[413]^2) - (y[13]*y[14]*y[53]*y[62])/
     (6*y[413]^2) + y[13]^2/(6*y[12]*y[413]) + 
    y[13]^3/(6*y[12]*y[21]^2*y[413]) - (y[13]^2*y[14])/
     (6*y[12]*y[21]*y[413]) + (y[22]*y[154])/(2*y[2]*y[413]) + 
    y[718]/(6*y[21]^2*y[413]) + (y[13]^3*y[14]*y[719])/
     (6*y[12]*y[21]*y[413]^2) + (y[14]*y[718]*y[719])/(6*y[21]*y[413]^2) + 
    y[762]/(3*y[27]^2*y[62]) - (y[14]*y[763])/(3*y[27]^2*y[62]) + 
    (y[14]^2*y[764])/(6*y[4]*y[8]) - (y[14]^2*y[765])/(6*y[4]*y[8]) + 
    (y[113]*y[766])/(6*y[2]) + (y[10]*y[14]*y[767])/(6*y[21]^2*y[413]^2) + 
    y[768]/(6*y[21]*y[413]) + (y[13]*y[769])/6, 
  f[201] -> y[14]^2/(3*y[4]*y[8]^2) - y[14]^2/(3*y[2]*y[4]*y[8]^2) + 
    y[52]/(6*y[2]*y[4]) - 1/(2*y[21]*y[22]*y[27]^2*y[62]) + 
    5/(6*y[2]*y[27]*y[62]) - y[14]/(3*y[2]*y[8]^2*y[27]*y[62]) - 
    1/(6*y[21]^2*y[27]*y[62]) - 5/(6*y[21]*y[27]*y[62]) + 
    y[109]/(3*y[2]*y[8]*y[27]) + y[109]/(2*y[2]*y[8]*y[27]^2*y[62]) - 
    y[14]/(6*y[4]*y[154]) + y[14]/(6*y[2]*y[4]*y[154]) + 
    (y[14]*y[213])/(3*y[8]*y[21]*y[27]) + (y[14]*y[213])/
     (2*y[8]*y[21]*y[27]^2*y[62]) + y[230]/(3*y[12]*y[21]^2*y[27]) + 
    y[230]/(6*y[12]*y[21]^2*y[27]*y[62]) + 
    y[230]/(2*y[12]*y[21]*y[27]*y[62]) + y[305]/(6*y[4]) + 
    (y[10]*y[13]^4*y[14])/(3*y[12]*y[21]^2*y[413]^2) - 
    (y[13]^3*y[14]*y[62])/(3*y[12]*y[413]^2) - (y[13]*y[14]*y[53]*y[62])/
     (3*y[413]^2) + (7*y[22]*y[154])/(6*y[2]*y[413]) - 
    (y[14]*y[451])/(6*y[4]*y[8]) + (y[14]*y[451])/(6*y[2]*y[4]*y[8]) + 
    (y[13]^3*y[14]*y[719])/(3*y[12]*y[21]*y[413]^2) + 
    (y[14]*y[718]*y[719])/(3*y[21]*y[413]^2) - 
    (y[14]*y[763])/(2*y[27]^2*y[62]) + (y[10]*y[14]*y[767])/
     (3*y[21]^2*y[413]^2) - y[770]/(3*y[27]) + y[771]/(3*y[21]*y[27]) + 
    y[772]/(2*y[27]*y[62]) - (y[13]^3*y[773])/(6*y[12]*y[21]^2*y[413]) - 
    (y[718]*y[773])/(6*y[21]^2*y[413]) + (y[13]*y[774])/(6*y[413]) + 
    (y[13]^2*y[774])/(6*y[12]*y[413]) - (y[13]^2*y[775])/
     (6*y[12]*y[21]*y[413]) + y[776]/(6*y[21]*y[413]), 
  f[222] -> y[22]/(2*y[2]*y[23]) + y[27]/(3*y[2]*y[11]*y[28]) - 
    (y[13]^4*y[27])/(3*y[11]*y[12]*y[28]) + (y[13]^3*y[29])/
     (3*y[10]*y[11]*y[12]*y[28]) + y[31]/(3*y[2]*y[10]*y[11]*y[28]) - 
    (y[22]*y[56])/(6*y[18]) + (y[22]*y[56])/(2*y[23]) - 
    (y[13]*y[14]^2)/(3*y[2]*y[22]*y[27]*y[110]^3) + 
    y[47]/(3*y[12]*y[22]*y[27]*y[110]^3) + 
    1/(2*y[12]*y[21]^2*y[27]*y[110]^2) + 
    y[47]/(6*y[12]*y[22]*y[27]*y[110]^2) + 
    y[19]/(2*y[21]^2*y[27]*y[62]*y[110]^2) + 
    y[14]/(3*y[2]*y[22]^2*y[27]^2*y[110]) + 
    (2*y[13])/(3*y[2]*y[22]*y[27]^2*y[110]) + y[7]/(6*y[21]^2*y[27]*y[110]) + 
    y[13]/(6*y[2]*y[22]*y[27]*y[110]) - 
    5/(6*y[12]*y[21]^2*y[27]*y[62]*y[110]) - 
    (2*y[62])/(3*y[22]*y[27]^2*y[110]) + (y[22]*y[154])/
     (2*y[2]*y[27]*y[62]*y[110]^2) + y[154]/(3*y[21]*y[27]^2*y[62]*y[110]) + 
    (y[14]*y[245])/(3*y[10]*y[11]*y[28]) + 
    y[294]/(6*y[21]^2*y[27]*y[62]*y[110]) + (y[22]*y[360])/(6*y[10]*y[18]) - 
    (y[22]*y[360])/(2*y[10]*y[23]) + y[361]/(6*y[10]*y[11]*y[18]) + 
    y[433]/(3*y[2]*y[27]^2*y[62]*y[110]) - (y[14]*y[493])/
     (3*y[12]*y[21]^2*y[28]*y[110]^3) + (y[14]*y[493])/
     (y[12]*y[21]^2*y[28]^2*y[110]) + y[742]/(2*y[10]*y[11]*y[23]) + 
    y[773]/(3*y[12]*y[22]*y[27]^2*y[110]) + (2*y[777])/(3*y[21]*y[27]^2) - 
    (2*y[778])/(3*y[27]^2) - y[779]/(3*y[27]) + y[780]/(3*y[27]) + 
    y[781]/(3*y[12]*y[21]*y[27]*y[110]^3) + 
    y[781]/(6*y[12]*y[21]*y[27]*y[110]^2) + 
    y[782]/(2*y[21]*y[27]*y[62]*y[110]^2) + 
    y[783]/(3*y[21]^2*y[27]^2*y[62]*y[110]) + 
    y[784]/(6*y[21]*y[27]*y[62]*y[110]) + 
    y[785]/(y[12]*y[21]*y[27]^2*y[110]) - y[786]/(6*y[12]*y[27]*y[110]) + 
    y[787]/(3*y[21]*y[27]^2*y[110]) + y[788]/(6*y[21]*y[27]*y[110]) + 
    y[789]/(6*y[2]*y[27]*y[110]) + y[790]/(3*y[2]*y[27]^2*y[110]) + 
    y[791]/(3*y[21]^2*y[27]^2*y[110]) + 
    y[792]/(6*y[2]*y[22]*y[27]*y[110]^2) + 
    y[793]/(2*y[21]^2*y[27]*y[110]^2) + (4*y[14]*y[794])/(y[28]^2*y[110]) + 
    (4*y[14]*y[795])/(3*y[28]*y[110]^3) + y[796]/(3*y[2]*y[10]*y[28]) + 
    (2*y[797])/(3*y[28]*y[110]^2) + y[798]/(3*y[28]*y[110]) - 
    (y[14]*y[27]*y[799])/(3*y[11]*y[28]) + 
    y[800]/(y[12]*y[21]^2*y[28]*y[110]^2) + y[801]/(6*y[22]*y[27]*y[110]^2) + 
    y[802]/(y[12]*y[28]^2*y[110]) + y[803]/(3*y[12]*y[28]*y[110]^3) + 
    y[804]/(3*y[12]*y[28]*y[110]) + y[805]/(6*y[12]*y[21]*y[28]) + 
    (y[13]*y[806])/(3*y[10]*y[12]*y[28]) + y[807]/(3*y[10]*y[28]) + 
    y[808]/(6*y[21]*y[27]*y[110]^2) + y[809]/(6*y[2]*y[27]*y[110]^2) + 
    y[810]/(6*y[12]*y[28]*y[110]^2) - (y[22]*y[811])/(6*y[2]) + y[812]/6 + 
    y[813]/2 + y[814]/(6*y[2]*y[28]) + y[815]/(3*y[21]*y[27]*y[110]^3) + 
    y[816]/(3*y[22]*y[27]*y[110]^3) + y[817]/(6*y[12]*y[21]*y[28]*y[110]) + 
    y[818]/(3*y[2]*y[27]*y[110]^3) + y[819]/(3*y[21]^2*y[27]*y[110]^3) + 
    y[820]/(6*y[12]*y[21]*y[28]*y[110]^2) + 
    y[821]/(y[12]*y[21]^2*y[28]*y[110]) + y[822]/(6*y[21]*y[28]*y[110]) + 
    (y[14]*y[823])/(3*y[21]^2*y[28]*y[110]^3) + 
    (y[14]*y[824])/(y[21]^2*y[28]^2*y[110]) + 
    y[825]/(6*y[21]^2*y[28]*y[110]^2) + y[826]/(6*y[21]*y[28]*y[110]^2) + 
    y[827]/(3*y[12]*y[21]*y[28]*y[110]^3) + 
    y[828]/(y[12]*y[21]*y[28]^2*y[110]) + y[829]/(6*y[12]*y[21]^2*y[28]) + 
    y[830]/(6*y[21]^2*y[28]*y[110]) + y[831]/(6*y[21]^2*y[28]) + 
    y[832]/(y[12]*y[21]^2*y[28]^2) + y[833]/(6*y[12]*y[28]) + 
    y[834]/(6*y[2]*y[28]*y[110]) + y[835]/(y[2]*y[28]^2) + 
    y[836]/(y[21]*y[28]^2*y[110]) + y[837]/(3*y[21]*y[28]*y[110]^3) + 
    y[838]/(y[12]*y[21]*y[28]^2) + (y[14]*y[839])/(y[2]*y[28]^2*y[110]) + 
    (y[14]*y[840])/(3*y[2]*y[28]*y[110]^3) + y[841]/(6*y[21]*y[28]) + 
    y[842]/(6*y[28]) + y[843]/(y[21]^2*y[28]^2) + 
    y[844]/(6*y[2]*y[28]*y[110]^2) + y[845]/(y[21]*y[28]^2) + 
    y[846]/(y[12]*y[28]^2) + y[847]/y[28]^2, 
  f[223] -> y[13]^2/(3*y[10]*y[11]*y[12]) - y[21]/(3*y[12]) - 
    y[22]/(2*y[2]*y[18]) + (7*y[22])/(6*y[2]*y[23]) + 
    y[27]/(3*y[2]*y[11]*y[28]) - (y[13]^4*y[27])/(3*y[11]*y[12]*y[28]) + 
    (y[13]^3*y[29])/(3*y[10]*y[11]*y[12]*y[28]) + 
    y[31]/(3*y[2]*y[10]*y[11]*y[28]) + y[53]/(3*y[10]*y[11]) + 
    y[54]/(3*y[10]*y[12]) - (y[22]*y[56])/(2*y[18]) + 
    (7*y[22]*y[56])/(6*y[23]) - 1/(6*y[12]*y[21]^2*y[27]*y[62]) - 
    (2*y[10])/(3*y[12]*y[22]*y[27]*y[110]^3) - (2*y[13]*y[14]^2)/
     (3*y[2]*y[22]*y[27]*y[110]^3) + 7/(6*y[12]*y[21]^2*y[27]*y[110]^2) + 
    (16*y[14])/(3*y[28]*y[110]^2) + (2*y[19])/(3*y[21]^2*y[27]*y[62]*
      y[110]^2) + y[14]/(2*y[2]*y[22]^2*y[27]^2*y[110]) + 
    y[13]/(y[2]*y[22]*y[27]^2*y[110]) + 5/(6*y[12]*y[21]^2*y[27]*y[110]) - 
    y[62]/(y[22]*y[27]^2*y[110]) + (2*y[22]*y[154])/
     (3*y[2]*y[27]*y[62]*y[110]^2) + y[154]/(2*y[21]*y[27]^2*y[62]*y[110]) + 
    (y[14]*y[245])/(3*y[10]*y[11]*y[28]) - (7*y[317])/(6*y[2]*y[10]*y[23]) + 
    (y[22]*y[360])/(2*y[10]*y[18]) - (7*y[22]*y[360])/(6*y[10]*y[23]) + 
    y[361]/(2*y[10]*y[11]*y[18]) - (7*y[361])/(6*y[10]*y[11]*y[23]) + 
    y[433]/(2*y[2]*y[27]^2*y[62]*y[110]) - (2*y[14]*y[493])/
     (3*y[12]*y[21]^2*y[28]*y[110]^3) + (4*y[14]*y[493])/
     (3*y[12]*y[21]^2*y[28]^2*y[110]) + y[777]/(y[21]*y[27]^2) - 
    y[778]/y[27]^2 + (2*y[781])/(3*y[12]*y[21]*y[27]*y[110]^3) + 
    y[783]/(2*y[21]^2*y[27]^2*y[62]*y[110]) + 
    y[790]/(2*y[2]*y[27]^2*y[110]) + y[791]/(2*y[21]^2*y[27]^2*y[110]) - 
    (8*y[14]*y[794])/(3*y[28]*y[110]^3) + (16*y[14]*y[794])/
     (3*y[28]^2*y[110]) - (y[14]*y[27]*y[799])/(3*y[11]*y[28]) + 
    (2*y[803])/(3*y[12]*y[28]*y[110]^3) + 
    (2*y[816])/(3*y[22]*y[27]*y[110]^3) + 
    (2*y[818])/(3*y[2]*y[27]*y[110]^3) + 
    (2*y[819])/(3*y[21]^2*y[27]*y[110]^3) + (2*y[14]*y[823])/
     (3*y[21]^2*y[28]*y[110]^3) - (4*y[14]*y[823])/
     (3*y[21]^2*y[28]^2*y[110]) + (2*y[827])/(3*y[12]*y[21]*y[28]*y[110]^3) + 
    (4*y[828])/(3*y[12]*y[21]*y[28]^2*y[110]) - 
    (2*y[836])/(3*y[21]*y[28]*y[110]^3) + 
    (4*y[836])/(3*y[21]*y[28]^2*y[110]) + (2*y[14]*y[840])/
     (3*y[2]*y[28]*y[110]^3) - (4*y[14]*y[840])/(3*y[2]*y[28]^2*y[110]) + 
    y[848]/3 - y[849]/(3*y[27]) + (2*y[850])/(3*y[21]*y[27]) + 
    y[851]/(6*y[27]) - (5*y[852])/(6*y[27]*y[62]) - y[853]/(2*y[27]^2) - 
    (2*y[854])/(3*y[21]*y[27]*y[62]*y[110]^2) - 
    (2*y[855])/(3*y[27]*y[110]^2) + y[856]/(6*y[12]*y[21]*y[27]*y[110]^2) + 
    y[857]/(6*y[12]*y[22]*y[27]*y[110]^2) + y[858]/(6*y[2]*y[27]*y[110]) + 
    y[859]/(6*y[2]*y[27]*y[62]*y[110]) + 
    y[860]/(6*y[21]*y[27]*y[62]*y[110]) + 
    y[861]/(6*y[21]^2*y[27]*y[62]*y[110]) + y[862]/(6*y[22]*y[27]*y[110]) + 
    y[863]/(y[12]*y[21]*y[27]^2*y[110]) + 
    y[864]/(y[12]*y[22]*y[27]^2*y[110]) + 
    y[865]/(6*y[12]*y[21]*y[27]*y[110]) + 
    y[866]/(6*y[12]*y[22]*y[27]*y[110]) + y[867]/(y[21]*y[27]^2*y[110]) + 
    (y[14]*y[868])/(6*y[2]*y[22]*y[27]*y[110]^2) + 
    y[869]/(6*y[21]*y[27]*y[110]) + y[870]/(6*y[2]*y[27]*y[110]^2) + 
    y[871]/(3*y[2]*y[10]*y[28]) + y[872]/(6*y[12]*y[21]^2*y[28]*y[110]) + 
    y[873]/(6*y[21]^2*y[27]*y[110]) + y[874]/(6*y[22]*y[27]*y[110]^2) + 
    y[875]/(3*y[12]*y[28]^2*y[110]) + y[876]/(3*y[10]*y[28]) + 
    y[877]/(6*y[2]*y[28]) + y[878]/(6*y[12]*y[28]*y[110]) + 
    y[879]/(6*y[12]*y[28]*y[110]^2) - (y[14]*y[880])/
     (6*y[12]*y[21]^2*y[28]*y[110]^2) + y[881]/2 + 
    y[882]/(3*y[10]*y[12]*y[28]) + y[883]/(6*y[28]*y[110]) + 
    y[884]/(6*y[21]*y[27]*y[110]^2) + y[885]/(6*y[21]^2*y[27]*y[110]^2) - 
    (2*y[886])/(3*y[21]*y[27]*y[110]^3) + 
    y[887]/(6*y[12]*y[21]*y[28]*y[110]) + 
    y[888]/(6*y[12]*y[21]*y[28]*y[110]^2) + y[889]/(6*y[21]^2*y[28]*y[110]) + 
    y[890]/(6*y[21]*y[28]*y[110]) + y[891]/(6*y[12]*y[21]^2*y[28]) + 
    y[892]/(6*y[12]*y[21]*y[28]) + y[893]/(6*y[12]*y[28]) + 
    (y[14]*y[894])/(6*y[2]*y[28]*y[110]^2) + y[895]/(6*y[2]*y[28]*y[110]) + 
    (y[14]*y[896])/(6*y[21]^2*y[28]*y[110]^2) + 
    y[897]/(6*y[21]*y[28]*y[110]^2) + y[898]/(y[12]*y[21]^2*y[28]^2) - 
    (4*y[899])/(3*y[12]*y[21]*y[28]^2) + y[900]/(6*y[21]*y[28]) + 
    y[901]/(6*y[28]) + y[902]/(6*y[21]^2*y[28]) + y[903]/(y[2]*y[28]^2) + 
    (4*y[904])/(3*y[12]*y[28]^2) + y[905]/(y[21]*y[28]^2) + 
    y[906]/(y[21]^2*y[28]^2) - (4*y[907])/(3*y[28]^2), 
  f[240] -> (y[22]*y[410])/(6*y[2]*y[4]) + (y[22]*y[908])/(6*y[4]) + 
    (y[22]*y[909])/(6*y[298]), f[244] -> y[27]/(4*y[2]*y[4]*y[11]) + 
    y[31]/(4*y[2]*y[11]*y[23]) + (y[22]*y[227]*y[360])/(4*y[23]) + 
    y[796]/(4*y[2]*y[23]) - (y[27]*y[910])/(4*y[4]*y[11]) + 
    y[911]/(12*y[4]) + y[912]/(12*y[2]*y[4]) + (y[21]*y[913])/(6*y[298]) + 
    y[914]/(4*y[11]*y[23]), 
  f[248] -> 1/(2*y[12]*y[21]*y[22]*y[27]^3*y[62]^2) - 
    y[14]/(3*y[12]*y[21]^2*y[27]^2*y[62]) - 
    5/(12*y[2]*y[12]*y[22]*y[27]^2*y[62]) - 
    y[14]^2/(12*y[22]^2*y[27]^2*y[62]*y[297]) + 
    y[14]/(3*y[27]*y[62]*y[297]) - y[14]^2/(6*y[22]*y[27]*y[62]*y[297]) + 
    (y[14]*y[213])/(12*y[21]*y[27]^2*y[62]*y[297]) - 
    (y[14]*y[213])/(12*y[22]*y[27]^2*y[62]*y[297]) + 
    y[475]/(3*y[22]*y[27]^2) + y[517]/(12*y[12]*y[21]*y[22]*y[27]^2*
      y[62]^2) + y[915]/(6*y[27]) + y[916]/6 - y[917]/(3*y[22]*y[27]^2) + 
    y[918]/(12*y[21]*y[22]*y[27]^2*y[62]) + 
    y[919]/(12*y[21]*y[22]*y[27]^2*y[62]^2) + (y[305]*y[920])/
     (12*y[27]^3*y[62]) + (y[306]*y[921])/(6*y[27]^2) + 
    (y[109]*y[922])/(12*y[27]^2*y[62]) + (y[109]*y[923])/6 + 
    (5*y[924])/(12*y[12]*y[21]*y[22]*y[27]^2*y[62]) - 
    y[925]/(12*y[12]*y[22]*y[27]^2*y[62]) - 
    y[926]/(2*y[2]*y[12]*y[22]*y[27]^2) + y[927]/(y[2]*y[12]*y[27]^2*y[62]) + 
    y[928]/(y[2]*y[22]^2*y[27]^3*y[62]) + y[929]/(y[2]*y[22]*y[27]^2*y[62]) + 
    (y[113]*y[930])/(6*y[22]*y[27]^3*y[62]^2) + 
    (y[113]*y[931])/(12*y[27]^2*y[62]) + (y[310]*y[932])/(6*y[27]^2) + 
    (y[52]*y[933])/(12*y[27]^3*y[62]) + (y[934]*y[935])/
     (12*y[2]*y[22]*y[27]^2*y[62]) + y[936]/(12*y[12]*y[21]*y[27]^2*y[62]) + 
    (y[14]*y[55]*y[937])/(6*y[297]*y[298]) - (y[14]*y[938])/(6*y[298]) + 
    (y[14]*y[939])/(6*y[27]) - (y[14]*y[940])/(6*y[27]), 
  f[253] -> 1/(6*y[2]*y[10]*y[11]) - (y[12]*y[22])/(6*y[26]) + 
    (y[12]*y[22])/(6*y[2]*y[26]) - y[22]^2/(6*y[10]*y[26]) + 
    y[29]/(6*y[10]^2*y[12]) - y[45]/(6*y[2]*y[10]^2*y[12]) + 
    y[51]/(6*y[12]) + y[130]/(6*y[10]^2*y[11]) + y[156]/(6*y[2]) + 
    y[156]/(6*y[2]*y[10]^2*y[11]*y[12]) - (y[27]*y[165])/
     (6*y[10]*y[11]*y[12]) + y[199]/(3*y[10]) + 
    y[206]/(6*y[10]^2*y[11]*y[12]) + y[13]/(6*y[2]*y[10]*y[298]) - 
    (y[13]*y[154])/(6*y[2]*y[298]) + y[323]/(6*y[2]*y[10]*y[12]) + 
    y[486]/(6*y[2]*y[10]*y[26]) + y[742]/(6*y[10]*y[11]*y[26]) + 
    (y[941]*y[942])/6 + (y[27]*y[943])/(6*y[10]) + y[944]/(6*y[10]*y[12]) + 
    y[945]/(6*y[10]*y[298]) + y[946]/(6*y[2]*y[12]) + 
    y[947]/(6*y[10]*y[11]) - y[948]/(6*y[2]*y[10]*y[11]) + y[949]/(6*y[298]), 
  f[257] -> -5/(6*y[2]*y[10]*y[11]*y[26]) - (y[12]*y[22])/(6*y[26]) - 
    (y[12]^2*y[22])/(6*y[2]^2*y[26]) - y[22]^2/(6*y[10]*y[26]) + y[27]/6 + 
    y[27]/(2*y[2]*y[11]) + (2*y[27]^2)/(3*y[2]*y[11]*y[12]) + 
    y[27]^2/(3*y[2]^2*y[10]*y[11]*y[12]) + y[29]/(6*y[2]*y[10]*y[12]*y[28]) - 
    3/(4*y[2]^2*y[12]*y[22]*y[27]^3*y[62]^2) - 
    (5*y[14])/(12*y[2]*y[12]*y[27]^2*y[62]) - 
    1/(y[2]^2*y[12]*y[22]*y[27]^2*y[62]) + 
    y[52]/(12*y[2]^2*y[22]*y[27]^3*y[62]) + y[65]/(6*y[2]^2*y[10]^2) + 
    y[109]/(4*y[2]^2*y[12]*y[27]*y[62]) + (4*y[14])/(3*y[28]*y[110]^2) - 
    (y[13]*y[14]*y[27])/(6*y[2]*y[10]*y[28]*y[110]^2) + 
    (y[13]*y[14]*y[27])/(6*y[10]*y[12]*y[28]*y[110]^2) + 
    1/(2*y[2]*y[22]*y[27]^2*y[110]) + (8*y[14]^2)/(3*y[28]^2*y[110]) + 
    (y[13]*y[27])/(6*y[2]*y[10]^2*y[28]*y[110]) + 
    y[113]/(3*y[2]^2*y[22]^2*y[27]^2*y[62]) + 
    y[154]/(6*y[2]^2*y[27]*y[62]*y[110]) + (y[14]*y[182])/
     (6*y[2]^2*y[22]*y[27]*y[110]^2) - (y[27]^2*y[198])/
     (6*y[2]^2*y[11]*y[12]) + (2*y[14]^2*y[268])/(3*y[12]*y[28]^2*y[110]) - 
    (y[13]^2*y[27])/(6*y[2]^2*y[10]*y[298]) - 
    (y[13]*y[14])/(6*y[2]*y[297]*y[298]) + 
    y[305]/(12*y[2]^2*y[12]*y[27]^3*y[62]) + 
    y[306]/(6*y[2]^2*y[12]*y[27]^2) + y[306]/(3*y[2]^2*y[12]*y[27]^2*y[62]) + 
    y[319]/(6*y[12]*y[21]*y[27]*y[62]) - (y[13]*y[27]*y[435])/
     (3*y[2]*y[10]*y[298]) + y[439]/(6*y[21]*y[27]*y[110]) + 
    y[486]/(6*y[2]*y[27]*y[62]*y[110]) - (2*y[14]^2*y[493])/
     (3*y[12]*y[21]*y[28]^2*y[110]) + (y[14]*y[182]*y[493])/
     (6*y[12]*y[21]*y[28]*y[110]^2) - y[14]/(3*y[27]*y[523]) + 
    y[113]^2/(6*y[2]^2*y[27]*y[62]*y[523]) + 
    y[14]/(2*y[2]*y[27]*y[297]*y[523]) + y[14]^2/(3*y[27]*y[297]*y[523]) - 
    2/(3*y[2]*y[27]*y[62]*y[297]*y[523]) + (y[13]*y[14])/
     (6*y[2]*y[297]*y[298]*y[523]) + y[520]/(2*y[27]*y[62]*y[297]*y[523]) + 
    y[539]/(y[2]*y[10]^2) + y[548]/(6*y[10]*y[12]) + 
    y[552]/(6*y[2]^2*y[22]*y[27]^2*y[110]) - (y[27]*y[616])/(6*y[11]) + 
    y[631]/(6*y[2]^2*y[27]^2*y[110]) + (y[8]^2*y[410]*y[632])/
     (6*y[298]*y[523]) - (y[27]^2*y[637])/(6*y[11]*y[12]) + 
    (y[14]^2*y[639])/(6*y[2]^2*y[27]*y[62]^2) + 
    (y[520]*y[639])/(6*y[27]*y[62]^2*y[297]) + 
    (y[556]*y[639])/(6*y[2]*y[27]*y[62]^2) + 
    y[794]/(6*y[21]*y[27]^2*y[110]) + y[795]/(6*y[2]*y[27]^2*y[110]) + 
    y[860]/(6*y[2]*y[10]*y[26]) + y[918]/(12*y[2]^2*y[12]*y[27]^3*y[62]^2) + 
    y[935]/(12*y[12]*y[21]*y[27]^2*y[62]^2) + y[946]/(6*y[10]^2*y[12]) + 
    (y[156]*y[950])/6 - (y[45]*y[951])/(6*y[2]) + y[952]/(6*y[2]^2) + 
    y[953]/3 + y[954]/(3*y[27]) + y[955]/(4*y[22]*y[27]^2*y[62]) - 
    y[956]/(2*y[2]*y[27]) + y[957]/(12*y[2]*y[22]*y[27]*y[62]) + 
    (y[109]*y[958])/(12*y[27]^2*y[62]) + (y[109]*y[959])/(3*y[2]*y[27]) + 
    (y[230]*y[960])/(6*y[27]) + y[961]/(12*y[2]^2*y[22]*y[27]*y[62]) + 
    y[962]/(12*y[12]*y[22]*y[27]^2*y[62]) + 
    y[963]/(3*y[2]*y[10]*y[11]*y[12]) + y[964]/(3*y[2]*y[10]^2*y[11]*y[12]) + 
    y[965]/(6*y[2]*y[12]) + y[966]/(6*y[2]*y[10]^2*y[12]) + 
    (y[27]*y[967])/(6*y[2]^2*y[10]^2*y[12]) + y[968]/(6*y[2]^2*y[10]*y[12]) + 
    y[969]/(12*y[2]*y[12]*y[27]^2*y[62]^2) + (y[180]*y[970])/
     (6*y[12]*y[27]) + y[971]/(6*y[12]*y[21]*y[27]*y[110]) + 
    y[972]/(6*y[2]^2*y[10]*y[11]) + y[973]/(6*y[12]) + 
    y[974]/(y[2]*y[10]^2*y[11]) + (y[975]*y[976])/(y[27]^2*y[62]^2) + 
    (y[928]*y[977])/(y[27]^3*y[62]) + (y[109]*y[978])/(6*y[2]*y[27]*y[297]) + 
    y[979]/(6*y[2]^2*y[10]^2*y[11]) - (y[27]*y[980])/(6*y[10]^2*y[11]) + 
    (y[27]*y[981])/(6*y[2]^2*y[12]) + (y[451]*y[982])/
     (6*y[2]*y[22]*y[27]*y[110]) + y[983]/(6*y[2]^2*y[22]*y[27]^2*y[62]) + 
    y[984]/(12*y[2]^2*y[22]*y[27]^3*y[62]^2) + 
    y[985]/(6*y[2]^2*y[27]*y[110]) + y[986]/(6*y[2]*y[10]*y[11]) + 
    y[987]/(6*y[2]*y[22]*y[27]*y[110]^2) + y[988]/(6*y[2]*y[27]*y[110]) + 
    y[989]/(12*y[12]*y[21]*y[27]^2*y[62]) + y[990]/(6*y[10]*y[11]*y[26]) - 
    (y[22]*y[991])/(3*y[2]*y[26]*y[523]) + (y[22]*y[554]*y[991])/
     (6*y[26]*y[523]) + y[992]/(6*y[2]*y[27]*y[62]*y[523]) + 
    (y[556]*y[993])/(12*y[22]^2*y[27]^2*y[62]^2) + 
    y[994]/(6*y[2]^2*y[27]*y[110]^2) + (y[22]*y[995])/(6*y[2]*y[26]) + 
    y[996]/(12*y[2]^2*y[22]^2*y[27]^3*y[62]^2) + 
    y[997]/(3*y[10]*y[12]*y[28]) + y[998]/(3*y[2]^2*y[10]*y[28]) - 
    (y[13]*y[27]*y[999])/(6*y[10]^2*y[12]*y[28]) + 
    y[1000]/(y[2]*y[10]*y[28]) + (y[14]*y[1001])/(6*y[12]*y[28]*y[110]^2) + 
    y[1002]/(12*y[22]*y[27]*y[62]*y[297]) + 
    y[1003]/(12*y[2]^2*y[22]^2*y[27]^2*y[62]^2) + y[1004]/(6*y[28]*y[110]) + 
    y[1005]/(6*y[12]*y[21]*y[28]*y[110]) + y[1006]/(6*y[2]^2*y[10]) - 
    (5*y[1007])/(12*y[2]*y[22]*y[27]*y[62]) + (y[520]*y[1008])/
     (12*y[22]^2*y[27]^2*y[62]) + (y[306]*y[1009])/(12*y[27]^2*y[62]) + 
    (y[113]*y[1010])/(6*y[27]) - y[1011]/(4*y[2]*y[22]*y[27]*y[62]) + 
    y[1012]/(6*y[10]*y[11]) + y[1013]/(3*y[10]*y[28]) + 
    y[1014]/(6*y[2]*y[10]*y[12]) + y[1015]/(6*y[2]*y[298]*y[523]) + 
    y[1016]/(6*y[2]*y[27]*y[110]^2) + y[1017]/(6*y[21]*y[27]*y[110]^2) + 
    y[1018]/(6*y[2]*y[10]) + (y[783]*y[1019])/6 + y[1020]/(6*y[2]^2*y[298]) + 
    y[1021]/(6*y[12]*y[21]*y[28]) + y[1022]/(y[10]^2*y[11]*y[12]) + 
    y[1023]/(3*y[10]*y[11]*y[12]) + y[1024]/(6*y[12]*y[28]*y[110]) - 
    (y[14]*y[1025])/6 - (y[14]*y[1026])/(6*y[297]*y[298]) + 
    (2*y[14]^2*y[1027])/(3*y[21]*y[28]^2*y[110]) - 
    (y[14]*y[1028])/(6*y[2]*y[28]*y[110]^2) + (y[14]*y[1029])/
     (6*y[21]*y[28]*y[110]^2) + y[1030]/(6*y[21]*y[28]*y[110]) + 
    y[1031]/(6*y[2]*y[28]*y[110]) + (y[14]*y[1032])/
     (6*y[297]*y[298]*y[523]) - (y[14]*y[1033])/(6*y[2]^2*y[28]*y[110]^2) - 
    (2*y[14]^2*y[1034])/(3*y[2]^2*y[28]^2*y[110]) + 
    y[1035]/(6*y[2]^2*y[28]*y[110]) + (y[113]*y[1036])/(12*y[27]*y[62]) + 
    (y[310]*y[1037])/(12*y[27]^2*y[62]) - 
    y[1038]/(12*y[2]*y[22]*y[27]^2*y[62]) + y[1039]/(6*y[10]*y[298]) + 
    y[1040]/(6*y[2]^2*y[28]) + y[1041]/(6*y[2]*y[28]) - 
    (2*y[14]^2*y[1042])/(3*y[2]*y[28]^2*y[110]) + (y[14]*y[1043])/6 + 
    (2*y[1044])/(3*y[2]^2*y[28]^2) - (2*y[1045])/(3*y[12]*y[21]*y[28]^2) + 
    y[1046]/(6*y[2]*y[298]) + y[1047]/(6*y[21]*y[28]) - y[1048]/(6*y[27]) + 
    y[1049]/6 + y[1050]/(6*y[12]*y[28]) + y[1051]/(6*y[28]) + 
    y[1052]/(6*y[298]) + (2*y[1053])/(3*y[2]*y[28]^2) + 
    (2*y[1054])/(3*y[21]*y[28]^2) + y[1055]/(y[12]*y[28]^2) + 
    (2*y[1056])/(3*y[28]^2), f[267] -> -1/6*y[14]/(y[4]*y[8]) + 
    y[14]/(6*y[2]*y[4]*y[8]) + y[22]/(6*y[2]*y[18]) + 
    (y[22]*y[56])/(6*y[18]) - (y[12]*y[22])/(6*y[2]*y[26]*y[57]) - 
    y[22]/(6*y[21]^2*y[27]*y[110]) - 2/(3*y[28]*y[110]) + 
    (y[154]*y[213])/(6*y[21]*y[27]*y[110]) - (y[22]*y[360])/(6*y[10]*y[18]) + 
    (y[22]*y[360])/(6*y[10]*y[26]) + y[361]/(6*y[10]*y[11]*y[26]) - 
    (y[10]*y[13]^3)/(6*y[12]*y[21]^2*y[413]) + 
    (y[213]*y[433])/(6*y[2]*y[27]*y[110]) - (y[13]*y[493])/
     (6*y[12]*y[21]^2*y[28]*y[110]) - (y[10]*y[718])/(6*y[21]^2*y[413]) + 
    y[742]/(6*y[10]*y[11]*y[18]) + y[783]/(6*y[21]^2*y[27]*y[62]*y[110]) - 
    (y[22]*y[1057])/(6*y[26]) + (y[13]*y[1058])/(6*y[12]*y[413]) + 
    y[1059]/(6*y[413]) - (y[13]^2*y[1060])/(6*y[12]*y[21]*y[413]) + 
    y[1061]/(6*y[12]*y[28]*y[110]) + y[1062]/(6*y[12]*y[21]*y[28]*y[110]) - 
    (y[13]*y[1063])/(6*y[12]*y[21]^2*y[28]) + y[1064]/6 + 
    (y[12]*y[22]*y[1065])/(6*y[26]*y[57]) + y[1066]/(6*y[2]*y[28]) + 
    y[1067]/(6*y[2]) + y[1068]/(6*y[2]*y[28]*y[57]) + 
    y[1069]/(6*y[21]*y[413]) + y[1070]/(6*y[21]*y[28]*y[110]) + 
    y[1071]/(6*y[2]*y[28]*y[110]) + y[1072]/(6*y[21]^2*y[28]*y[110]) + 
    y[1073]/(6*y[21]^2*y[28]) + y[1074]/(6*y[12]*y[28]) + 
    y[1075]/(6*y[12]*y[21]*y[28]) + y[1076]/(6*y[28]) + 
    y[1077]/(6*y[21]*y[28]) + y[1078]/(6*y[28]*y[57]), 
  f[270] -> 2/3 + (2*y[21])/(3*y[10]*y[12]) - 
    (2*y[22])/(3*y[2]*y[10]*y[26]) + 1/(y[21]*y[22]*y[27]^2) - 
    (2*y[22]*y[56])/(3*y[10]*y[26]) - (y[12]*y[22]^2)/
     (3*y[2]*y[26]*y[57]^2) - 2/(3*y[12]*y[27]*y[110]^3) + 
    (2*y[14])/(3*y[12]*y[21]^2*y[27]*y[110]^3) - 
    (2*y[10])/(3*y[12]*y[22]*y[27]*y[110]^3) - (2*y[13]*y[14]^2)/
     (3*y[2]*y[22]*y[27]*y[110]^3) + (8*y[14]^2)/(3*y[28]*y[110]^3) + 
    (4*y[14])/(3*y[28]*y[110]^2) + y[14]/(2*y[2]*y[22]^2*y[27]^2*y[110]) + 
    1/(6*y[12]*y[27]*y[110]) - (16*y[14]^2)/(3*y[28]^2*y[110]) + 
    y[47]/(y[12]*y[21]*y[27]^2*y[110]) - y[62]/(y[22]*y[27]^2*y[110]) + 
    y[62]/(y[12]*y[22]*y[27]^2*y[110]) + y[109]/(3*y[2]*y[22]*y[27]*y[110]) + 
    y[154]/(2*y[2]*y[27]*y[62]*y[110]) - (2*y[178])/(3*y[12]) - 
    (2*y[21]*y[61]*y[178])/(3*y[10]*y[12]*y[28]) + 
    (2*y[154]*y[227])/(3*y[2]*y[10]*y[28]) + (y[10]*y[13]^4*y[14])/
     (3*y[12]*y[21]^2*y[413]^2) - (y[13]^3*y[62])/(6*y[12]*y[21]^2*y[413]) + 
    y[433]/(2*y[21]*y[27]*y[62]*y[110]) + 
    y[486]/(2*y[21]^2*y[27]*y[62]*y[110]) - (2*y[14]^2*y[493])/
     (3*y[12]*y[21]^2*y[28]*y[110]^3) + (4*y[14]^2*y[493])/
     (3*y[12]*y[21]^2*y[28]^2*y[110]) + y[631]/(2*y[2]*y[27]^2*y[110]) + 
    y[715]/(3*y[12]*y[21]*y[27]) - (y[62]*y[718])/(6*y[21]^2*y[413]) + 
    (2*y[740])/(3*y[12]*y[21]*y[27]*y[110]^3) + (y[10]*y[14]*y[767])/
     (3*y[21]^2*y[413]^2) + y[795]/(2*y[21]^2*y[27]^2*y[110]) + 
    (2*y[816])/(3*y[22]*y[27]*y[110]^3) + 
    y[857]/(6*y[12]*y[22]*y[27]*y[110]^2) + (y[14]*y[868])/
     (6*y[2]*y[22]*y[27]*y[110]^2) + y[874]/(6*y[22]*y[27]*y[110]^2) + 
    (2*y[14]^2*y[1027])/(3*y[21]^2*y[28]*y[110]^3) - 
    (4*y[14]^2*y[1027])/(3*y[21]^2*y[28]^2*y[110]) + 
    (2*y[14]^2*y[1034])/(3*y[2]*y[28]*y[110]^3) - 
    (4*y[14]^2*y[1034])/(3*y[2]*y[28]^2*y[110]) + (y[13]^3*y[14]*y[1060])/
     (3*y[12]*y[21]*y[413]^2) - y[1079]/(3*y[27]) - y[1080]/(2*y[27]^2) + 
    y[1081]/(2*y[27]) - y[1082]/(y[12]*y[27]) + 
    y[1083]/(6*y[21]^2*y[27]*y[110]) + y[1084]/(6*y[22]*y[27]*y[110]) + 
    y[1085]/(3*y[2]*y[27]*y[110]) + y[1086]/(6*y[12]*y[22]*y[27]*y[110]) + 
    y[1087]/(6*y[12]*y[21]*y[27]*y[110]) + y[1088]/(2*y[21]*y[27]^2*y[110]) + 
    y[1089]/(y[2]*y[22]*y[27]^2*y[110]) + 
    y[1090]/(y[12]*y[21]^2*y[27]*y[110]) + 
    y[1091]/(y[12]*y[21]*y[27]*y[110]^2) + y[1092]/(6*y[21]*y[27]*y[110]) + 
    y[1093]/(6*y[12]*y[21]^2*y[27]*y[110]^2) + (y[22]*y[1094])/(6*y[26]) + 
    (y[13]^2*y[14]*y[1095])/(3*y[12]*y[413]^2) + 
    (y[13]*y[1096])/(6*y[12]*y[413]) - (y[13]^2*y[1097])/
     (6*y[12]*y[21]*y[413]) + (y[12]*y[22]*y[1098])/(6*y[2]*y[26]*y[57]) - 
    (2*y[14]*y[1099])/(3*y[2]*y[27]*y[110]^3) + y[1100]/(6*y[28]*y[110]) - 
    (y[14]*y[1101])/(6*y[12]*y[21]^2*y[28]*y[110]^2) + 
    y[1102]/(6*y[12]*y[21]^2*y[28]*y[110]) + y[1103]/(6*y[413]) - 
    (2*y[14]*y[1104])/(3*y[21]^2*y[27]*y[110]^3) + 
    y[1105]/(6*y[21]^2*y[27]*y[110]^2) + y[1106]/(6*y[21]*y[27]*y[110]^2) + 
    y[1107]/(6*y[2]*y[27]*y[110]^2) - (y[12]*y[22]*y[1108])/(6*y[26]*y[57]) - 
    (2*y[1109])/(3*y[10]*y[28]) + (y[14]*y[1110])/
     (6*y[21]^2*y[28]*y[110]^2) + y[1111]/(6*y[12]*y[28]*y[110]) + 
    y[1112]/(3*y[2]*y[28]*y[57]^2) + y[1113]/(6*y[21]*y[413]) - 
    (2*y[1114])/(3*y[21]*y[27]*y[110]^3) + y[1115]/(3*y[12]*y[28]^2*y[110]) + 
    y[1116]/(3*y[12]*y[28]*y[110]^3) + y[1117]/(6*y[12]*y[28]*y[110]^2) + 
    (y[12]*y[22]^2*y[1118])/(3*y[26]*y[57]^2) + 
    y[1119]/(6*y[21]*y[28]*y[110]) + y[1120]/(6*y[21]^2*y[28]*y[110]) + 
    y[1121]/(6*y[12]*y[21]*y[28]*y[110]) + 
    y[1122]/(6*y[12]*y[21]*y[28]*y[110]^2) + y[1123]/(6*y[2]*y[28]) - 
    (y[14]*y[1124])/(3*y[413]^2) + y[1125]/(6*y[12]*y[21]^2*y[28]) + 
    y[1126]/(6*y[2]*y[28]*y[57]) + y[1127]/(6*y[2]*y[28]*y[110]) + 
    (y[14]*y[1128])/(6*y[2]*y[28]*y[110]^2) + (y[14]*y[1129])/
     (3*y[21]*y[413]^2) + (2*y[1130])/(3*y[12]*y[21]*y[28]*y[110]^3) - 
    (4*y[1130])/(3*y[12]*y[21]*y[28]^2*y[110]) - 
    (2*y[1131])/(3*y[21]*y[28]*y[110]^3) + 
    (4*y[1131])/(3*y[21]*y[28]^2*y[110]) + y[1132]/(6*y[21]*y[28]*y[110]^2) + 
    y[1133]/(6*y[12]*y[21]*y[28]) - (4*y[1134])/(3*y[12]*y[21]^2*y[28]^2) - 
    (4*y[1135])/(3*y[12]*y[21]*y[28]^2) + y[1136]/(6*y[21]*y[28]) + 
    y[1137]/(6*y[21]^2*y[28]) + y[1138]/(6*y[28]) + y[1139]/(6*y[28]*y[57]) + 
    y[1140]/(6*y[12]*y[28]) + y[1141]/(3*y[28]*y[57]^2) + 
    y[1142]/(y[2]*y[28]^2) + (4*y[1143])/(3*y[21]*y[28]^2) + 
    y[1144]/(y[21]^2*y[28]^2) + y[1145]/(y[12]*y[28]^2) + y[1146]/y[28]^2, 
  f[277] -> (y[12]*y[295])/(12*y[2]*y[4]^2) + (y[154]*y[524])/(6*y[4]) - 
    (y[12]*y[1147])/(12*y[4]^2) + y[1148]/(6*y[298]) - 
    (y[154]^2*y[1149])/(6*y[2]), f[278] -> -1/3*y[21]/(y[10]*y[12]) + 
    y[64]/(3*y[10]*y[18]) + y[154]/(3*y[2]*y[18]) + y[178]/(3*y[12]) - 
    (y[12]*y[295])/(6*y[2]*y[18]^2) - (y[12]*y[1150])/(6*y[18]^2) + 
    y[1151]/(3*y[18]) + y[1152]/3, f[279] -> -2/3 - 1/(2*y[2]*y[10]*y[18]) + 
    1/(6*y[2]*y[10]*y[11]*y[18]) - (2*y[21])/(3*y[10]*y[12]) + 
    (y[21]*y[22])/(6*y[26]) - (y[62]*y[154])/(6*y[2]*y[4]) + 
    (2*y[178])/(3*y[12]) - (y[12]*y[295])/(3*y[2]*y[18]^2) - 
    y[317]/(6*y[2]*y[10]*y[26]) - (y[22]*y[360])/(6*y[10]*y[26]) + 
    y[361]/(6*y[10]*y[11]*y[18]) + (y[62]*y[524])/(6*y[4]) + 
    y[742]/(6*y[10]*y[11]*y[26]) - (y[12]*y[1150])/(3*y[18]^2) + 
    (y[154]*y[1153])/(6*y[2]*y[18]) + y[1154]/(6*y[10]*y[18]) + 
    y[1155]/(6*y[18]), f[281] -> 1/(6*y[2]*y[10]) + 
    y[14]/(6*y[2]*y[10]*y[12]) + y[50]/(6*y[10]*y[12]) + 
    y[158]/(6*y[10]^2*y[12]) - y[1156]/(6*y[10]), 
  f[286] -> -1/3*y[14]^2/(y[4]*y[8]^2) + y[14]^2/(3*y[2]*y[4]*y[8]^2) - 
    1/(3*y[12]*y[27]) + y[13]/(3*y[12]*y[21]^2*y[27]) + 
    y[14]/(3*y[2]*y[8]^2*y[27]*y[62]) + 1/(6*y[21]^2*y[27]*y[62]) + 
    y[13]/(6*y[12]*y[21]^2*y[27]*y[62]) + 
    y[113]/(2*y[2]*y[8]*y[27]^2*y[62]) + y[182]/(3*y[12]*y[21]*y[27]) - 
    (y[14]*y[213])/(3*y[8]*y[21]*y[27]) - (y[14]*y[213])/
     (2*y[8]*y[21]*y[27]^2*y[62]) + y[304]/(6*y[2]*y[8]*y[27]*y[62]) - 
    (y[10]*y[13]^4*y[14])/(3*y[12]*y[21]^2*y[413]^2) + 
    (y[14]*y[451])/(6*y[4]*y[8]) - (y[14]*y[451])/(6*y[2]*y[4]*y[8]) + 
    (y[14]*y[763])/(2*y[27]^2*y[62]) - (y[10]*y[14]*y[767])/
     (3*y[21]^2*y[413]^2) + (y[13]^3*y[773])/(6*y[12]*y[21]^2*y[413]) + 
    (y[718]*y[773])/(6*y[21]^2*y[413]) + y[989]/(6*y[12]*y[21]*y[27]*y[62]) + 
    (y[13]^2*y[14]*y[1058])/(3*y[12]*y[413]^2) - (y[13]^3*y[14]*y[1060])/
     (3*y[12]*y[21]*y[413]^2) + (y[14]*y[1124])/(3*y[413]^2) - 
    (y[14]*y[1129])/(3*y[21]*y[413]^2) + y[1157]/(2*y[21]*y[27]*y[62]) + 
    y[1158]/(3*y[27]) - y[1159]/(2*y[27]*y[62]) + y[1160]/(6*y[2]*y[4]) + 
    y[1161]/(6*y[4]) + y[1162]/(6*y[413]) + (y[13]*y[1163])/
     (6*y[12]*y[413]) + (y[13]^2*y[1164])/(6*y[12]*y[21]*y[413]) + 
    y[1165]/(6*y[21]*y[413]), 
  f[288] -> 1/(6*y[12]*y[21]*y[22]*y[27]^3*y[62]^3) + 
    1/(y[12]*y[21]*y[22]*y[27]^3*y[62]^2) - 
    2/(3*y[2]*y[12]*y[22]^2*y[27]^3*y[62]) + 
    5/(6*y[12]*y[21]*y[22]*y[27]^3*y[62]) + 
    y[213]/(3*y[12]*y[21]*y[22]^2*y[27]^3*y[62]) - 
    y[213]/(y[2]*y[12]*y[22]*y[27]^3*y[62]) + (y[305]*y[920])/
     (6*y[27]^3*y[62]) + (y[306]*y[920])/(3*y[27]^3*y[62]^2) - 
    y[930]/(3*y[12]*y[22]*y[27]^3*y[62]^2) + (y[113]*y[930])/
     (3*y[22]*y[27]^3*y[62]^2) + (y[52]*y[933])/(6*y[27]^3*y[62]) + 
    (y[310]*y[933])/(3*y[27]^3*y[62]^2) + 
    y[983]/(6*y[2]*y[22]^2*y[27]^3*y[62]) + (y[109]*y[1166])/
     (6*y[27]^3*y[62]) + (y[109]*y[1167])/(3*y[21]*y[27]^3*y[62]) - 
    y[1168]/(6*y[12]*y[22]*y[27]^3*y[62]) + (y[113]*y[1169])/
     (6*y[27]^3*y[62]), f[292] -> y[7]/(6*y[4]) + 
    y[22]/(3*y[2]*y[10]*y[26]) + (y[22]*y[56])/(3*y[10]*y[26]) + 
    (y[12]*y[22]^2)/(6*y[2]*y[26]*y[57]^2) - (y[13]*y[21]*y[61])/
     (3*y[10]*y[12]*y[28]) - y[14]/(6*y[2]*y[8]^2*y[27]*y[62]) - 
    1/(6*y[21]*y[27]*y[62]) + y[109]/(3*y[2]*y[8]*y[27]^2*y[62]) + 
    y[109]/(6*y[12]*y[21]*y[27]*y[62]) + 1/(2*y[12]*y[27]*y[110]^2) - 
    (5*y[13])/(6*y[12]*y[21]^2*y[27]*y[110]^2) + 
    y[19]/(2*y[21]^2*y[27]*y[62]*y[110]^2) - 
    y[22]/(3*y[21]^2*y[27]^2*y[110]) - 2/(3*y[21]^2*y[27]*y[110]) - 
    (2*y[13])/(3*y[12]*y[21]^2*y[27]*y[110]) + 
    2/(3*y[12]*y[21]*y[27]*y[110]) - 4/(3*y[28]*y[110]) - 
    7/(6*y[12]*y[21]^2*y[27]*y[62]*y[110]) - 
    5/(6*y[12]*y[21]*y[27]*y[62]*y[110]) + y[113]/(6*y[2]*y[8]*y[27]*y[62]) + 
    y[119]/(6*y[12]*y[21]*y[27]*y[110]^2) - (y[12]*y[22]*y[154])/
     (3*y[2]*y[26]*y[57]) + (y[58]*y[154])/(3*y[2]*y[27]*y[110]^3) + 
    (y[22]*y[154])/(2*y[2]*y[27]*y[62]*y[110]^2) + 
    y[154]/(3*y[21]*y[27]^2*y[62]*y[110]) + 
    y[180]/(3*y[12]*y[21]*y[27]*y[110]^3) + (y[14]*y[213])/
     (3*y[8]*y[21]*y[27]^2*y[62]) - (y[22]*y[227])/(3*y[2]*y[10]*y[28]) + 
    y[294]/(3*y[21]*y[27]^2*y[110]) + y[294]/(6*y[21]*y[27]*y[62]*y[110]) + 
    y[433]/(3*y[2]*y[27]^2*y[62]*y[110]) - (4*y[14]*y[486])/
     (3*y[28]*y[110]^3) + (4*y[14]*y[486])/(y[28]^2*y[110]) + 
    (y[13]*y[14]*y[493])/(3*y[12]*y[21]^2*y[28]*y[110]^3) - 
    (y[13]*y[14]*y[493])/(y[12]*y[21]^2*y[28]^2*y[110]) - 
    y[715]/(2*y[12]*y[21]*y[27]*y[62]*y[110]^2) + 
    (y[14]*y[723])/(3*y[12]*y[21]*y[28]*y[110]^3) + 
    (y[14]^2*y[764])/(6*y[4]*y[8]) - (y[14]^2*y[765])/(6*y[4]*y[8]) + 
    y[770]/(6*y[27]*y[62]) + y[782]/(2*y[21]*y[27]*y[62]*y[110]^2) + 
    y[783]/(3*y[21]^2*y[27]^2*y[62]*y[110]) + (2*y[797])/(3*y[28]*y[110]^2) - 
    (y[22]*y[1057])/(3*y[26]) - (y[14]*y[1061])/(3*y[12]*y[28]*y[110]^3) + 
    (y[14]*y[1061])/(y[12]*y[28]^2*y[110]) + (y[14]*y[1062])/
     (y[12]*y[21]*y[28]^2*y[110]) + y[1170]/(3*y[27]) - y[1171]/(3*y[27]) + 
    (y[230]*y[1172])/(3*y[12]*y[21]^2*y[27]) + 
    y[1173]/(3*y[2]*y[27]^2*y[110]) + y[1173]/(6*y[2]*y[27]*y[62]*y[110]) + 
    y[1174]/(6*y[21]^2*y[27]*y[62]*y[110]) + 
    y[1175]/(6*y[12]*y[21]^2*y[27]*y[62]) - (y[14]*y[1176])/
     (3*y[27]^2*y[62]) + y[1177]/(6*y[2]*y[4]) + 
    (y[154]*y[1178])/(6*y[2]*y[27]*y[110]^2) + 
    y[1179]/(3*y[12]*y[28]*y[110]) + (y[13]*y[1180])/
     (6*y[12]*y[21]^2*y[28]*y[110]^2) + 
    y[1181]/(6*y[12]*y[21]*y[28]*y[110]) + y[1182]/(6*y[12]*y[28]*y[110]^2) + 
    y[1183]/(6*y[12]*y[21]*y[28]*y[110]^2) + (y[14]*y[1184])/
     (y[21]*y[28]^2*y[110]) + y[1185]/(6*y[21]^2*y[27]*y[110]^2) + 
    y[1186]/(6*y[21]*y[27]*y[110]^2) + (y[12]*y[22]*y[1187])/
     (6*y[26]*y[57]) + y[1188]/(3*y[10]*y[28]) + y[1189]/(3*y[2]*y[28]) + 
    y[1190]/(3*y[21]*y[27]*y[110]^3) + (y[13]*y[1191])/(6*y[12]*y[28]) + 
    y[1192]/(6*y[2]*y[28]*y[57]^2) + y[1193]/(3*y[21]^2*y[27]*y[110]^3) + 
    y[1194]/(6*y[2]*y[28]*y[57]) + (y[13]*y[1195])/(6*y[12]*y[21]^2*y[28]*
      y[110]) + (y[12]*y[22]^2*y[1196])/(6*y[26]*y[57]^2) - 
    (y[14]*y[1197])/(3*y[2]*y[28]*y[110]^3) + (y[14]*y[1197])/
     (y[2]*y[28]^2*y[110]) + y[1198]/(6*y[2]*y[28]*y[110]) + 
    y[1199]/(6*y[21]*y[28]*y[110]) + y[1200]/(6*y[2]*y[28]*y[110]^2) + 
    (y[14]*y[1201])/(3*y[21]*y[28]*y[110]^3) - 
    (y[14]*y[1202])/(3*y[21]^2*y[28]*y[110]^3) + 
    (y[14]*y[1202])/(y[21]^2*y[28]^2*y[110]) + 
    y[1203]/(6*y[21]*y[28]*y[110]^2) + y[1204]/(6*y[21]^2*y[28]*y[110]^2) + 
    (y[13]*y[1205])/(6*y[12]*y[21]^2*y[28]) + y[1206]/(y[21]^2*y[28]) + 
    y[1207]/(6*y[28]) + y[1208]/(y[2]*y[28]^2) + 
    y[1209]/(6*y[21]^2*y[28]*y[110]) + y[1210]/(6*y[12]*y[21]*y[28]) + 
    y[1211]/(6*y[21]*y[28]) + y[1212]/(y[12]*y[21]*y[28]^2) + 
    y[1213]/(y[12]*y[21]^2*y[28]^2) - (y[22]*y[1214])/(6*y[28]*y[57]) + 
    y[1215]/(y[21]^2*y[28]^2) + y[1216]/(y[21]*y[28]^2) + 
    y[1217]/(6*y[28]*y[57]^2) + y[1218]/(y[12]*y[28]^2) + y[1219]/y[28]^2, 
  f[305] -> (y[21]^2*y[61])/(3*y[10]*y[12]*y[28]) + 
    y[10]/(3*y[12]*y[22]*y[27]*y[110]^3) + (y[13]*y[14]^2)/
     (3*y[2]*y[22]*y[27]*y[110]^3) - 1/(2*y[12]*y[21]^2*y[27]*y[110]^2) + 
    y[10]/(6*y[12]*y[22]*y[27]*y[110]^2) - 
    y[14]/(3*y[2]*y[22]^2*y[27]^2*y[110]) - 
    (2*y[13])/(3*y[2]*y[22]*y[27]^2*y[110]) + 
    1/(6*y[12]*y[21]*y[27]*y[110]) + 4/(3*y[28]*y[110]) + 
    5/(6*y[12]*y[21]^2*y[27]*y[62]*y[110]) - 
    y[22]/(6*y[2]*y[27]*y[62]*y[110]) + y[22]/(6*y[21]*y[27]*y[62]*y[110]) + 
    (2*y[62])/(3*y[22]*y[27]^2*y[110]) + y[113]/(6*y[2]*y[22]*y[27]*y[110]) - 
    (y[22]*y[154])/(2*y[2]*y[27]*y[62]*y[110]^2) + 
    y[154]/(3*y[2]*y[27]^2*y[62]*y[110]) + y[222]/(3*y[10]*y[18]) + 
    y[272]/(6*y[22]*y[27]*y[110]^2) + (y[12]*y[295])/(6*y[2]*y[18]^2) + 
    y[405]/(2*y[21]^2*y[27]*y[62]*y[110]^2) + 
    y[486]/(3*y[21]^2*y[27]^2*y[62]*y[110]) + 
    (y[14]*y[493])/(3*y[12]*y[21]^2*y[28]*y[110]^3) + 
    y[681]/(3*y[21]^2*y[27]*y[110]^3) - (2*y[777])/(3*y[21]*y[27]^2) + 
    (2*y[778])/(3*y[27]^2) + (4*y[14]*y[794])/(3*y[28]*y[110]^3) + 
    (4*y[14]*y[795])/(y[28]^2*y[110]) - (2*y[797])/(3*y[28]*y[110]^2) + 
    y[802]/(3*y[12]*y[28]*y[110]^3) + y[803]/(y[12]*y[28]^2*y[110]) - 
    (y[14]*y[823])/(3*y[21]^2*y[28]*y[110]^3) + 
    (y[14]*y[823])/(y[21]^2*y[28]^2*y[110]) + 
    y[827]/(y[12]*y[21]*y[28]^2*y[110]) + 
    y[828]/(3*y[12]*y[21]*y[28]*y[110]^3) + y[836]/(3*y[21]*y[28]*y[110]^3) + 
    y[837]/(y[21]*y[28]^2*y[110]) - (y[14]*y[840])/(3*y[2]*y[28]*y[110]^3) + 
    (y[14]*y[840])/(y[2]*y[28]^2*y[110]) + 
    y[854]/(2*y[21]*y[27]*y[62]*y[110]^2) + y[886]/(3*y[21]*y[27]*y[110]^3) + 
    y[899]/(y[12]*y[21]*y[28]^2) + (y[14]*y[987])/(6*y[2]*y[22]*y[27]*
      y[110]^2) + y[998]/(3*y[2]*y[10]*y[28]) + 
    y[1085]/(6*y[21]*y[27]*y[110]) + y[1086]/(3*y[12]*y[22]*y[27]^2*y[110]) + 
    (y[12]*y[1150])/(6*y[18]^2) + y[1173]/(6*y[21]^2*y[27]*y[62]*y[110]) + 
    y[1177]/(6*y[21]^2*y[27]*y[110]) - y[1220]/(3*y[27]) + 
    y[1221]/(3*y[12]*y[21]*y[27]*y[110]^3) + 
    y[1221]/(6*y[12]*y[21]*y[27]*y[110]^2) + 
    y[1222]/(y[12]*y[21]*y[27]^2*y[110]) - y[1223]/(6*y[12]*y[27]*y[110]) + 
    y[1224]/(2*y[12]*y[21]*y[27]*y[62]*y[110]) + 
    y[1225]/(3*y[21]^2*y[27]^2*y[110]) + y[1226]/(3*y[2]*y[27]^2*y[110]) + 
    y[1227]/(3*y[21]*y[27]^2*y[110]) + y[1228]/(6*y[2]*y[27]*y[110]) + 
    y[1229]/(3*y[18]) + y[1230]/(2*y[21]^2*y[27]*y[110]^2) + 
    (y[14]*y[1231])/(y[12]*y[21]^2*y[28]^2*y[110]) + 
    y[1232]/(6*y[12]*y[21]^2*y[28]*y[110]^2) + y[1233]/(6*y[2]*y[28]) + 
    y[1234]/(3*y[12]*y[28]*y[110]) + y[1235]/(3*y[10]*y[28]) + 
    y[1236]/(6*y[2]*y[27]*y[110]^2) + y[1237]/(6*y[21]*y[27]*y[110]^2) + 
    y[1238]/(6*y[12]*y[28]*y[110]^2) + y[1239]/(6*y[12]*y[21]*y[28]) + 
    (y[433]*y[1240])/3 + y[1241]/3 + y[1242]/(3*y[2]*y[27]*y[110]^3) + 
    y[1243]/(y[12]*y[21]^2*y[28]*y[110]) + y[1244]/(3*y[22]*y[27]*y[110]^3) + 
    y[1245]/(6*y[12]*y[21]*y[28]*y[110]) + 
    y[1246]/(6*y[12]*y[21]*y[28]*y[110]^2) + y[1247]/(6*y[21]*y[28]*y[110]) + 
    y[1248]/(6*y[21]^2*y[28]*y[110]^2) + y[1249]/(6*y[21]*y[28]*y[110]^2) + 
    y[1250]/(6*y[12]*y[21]^2*y[28]) + y[1251]/(6*y[28]) + 
    y[1252]/(6*y[21]^2*y[28]) + y[1253]/(y[12]*y[21]^2*y[28]^2) + 
    y[1254]/(6*y[12]*y[28]) + y[1255]/(y[21]^2*y[28]*y[110]) + 
    y[1256]/(6*y[2]*y[28]*y[110]) + y[1257]/(y[2]*y[28]^2) + 
    y[1258]/(y[21]^2*y[28]^2) + y[1259]/(6*y[21]*y[28]) + 
    y[1260]/(6*y[2]*y[28]*y[110]^2) + y[1261]/(y[21]*y[28]^2) + 
    y[1262]/(y[12]*y[28]^2) + y[1263]/y[28]^2, 
  f[306] -> (2*y[21]^2*y[61])/(3*y[10]*y[12]*y[28]) - 
    (2*y[64])/(3*y[10]*y[18]) - 2/(3*y[12]*y[21]^2*y[27]*y[110]^3) + 
    (2*y[10])/(3*y[12]*y[22]*y[27]*y[110]^3) + (2*y[13]*y[14]^2)/
     (3*y[2]*y[22]*y[27]*y[110]^3) - 7/(6*y[12]*y[21]^2*y[27]*y[110]^2) - 
    (16*y[14])/(3*y[28]*y[110]^2) - (2*y[19])/(3*y[21]^2*y[27]*y[62]*
      y[110]^2) - y[14]/(2*y[2]*y[22]^2*y[27]^2*y[110]) - 
    1/(6*y[27]*y[110]) - 5/(6*y[12]*y[21]^2*y[27]*y[110]) + 
    5/(6*y[12]*y[21]^2*y[27]*y[62]*y[110]) + y[62]/(y[22]*y[27]^2*y[110]) + 
    y[113]/(3*y[2]*y[22]*y[27]*y[110]) - (2*y[22]*y[154])/
     (3*y[2]*y[27]*y[62]*y[110]^2) + y[154]/(2*y[2]*y[27]^2*y[62]*y[110]) - 
    (2*y[227])/(3*y[2]*y[10]*y[28]) + y[230]/(y[2]*y[22]*y[27]^2*y[110]) + 
    y[294]/(6*y[2]*y[27]*y[62]*y[110]) + y[295]/(6*y[2]*y[4]) + 
    (y[12]*y[295])/(3*y[2]*y[18]^2) + y[433]/(2*y[21]*y[27]^2*y[62]*y[110]) + 
    y[486]/(2*y[21]^2*y[27]^2*y[62]*y[110]) + (2*y[14]*y[493])/
     (3*y[12]*y[21]^2*y[28]*y[110]^3) - (4*y[14]*y[493])/
     (3*y[12]*y[21]^2*y[28]^2*y[110]) + 
    (2*y[681])/(3*y[21]^2*y[27]*y[110]^3) - y[715]/(3*y[12]*y[21]*y[27]) + 
    y[773]/(6*y[12]*y[22]*y[27]*y[110]) - y[777]/(y[21]*y[27]^2) + 
    y[778]/y[27]^2 - (2*y[781])/(3*y[12]*y[21]*y[27]*y[110]^3) + 
    (8*y[14]*y[794])/(3*y[28]*y[110]^3) + (16*y[14]*y[795])/
     (3*y[28]^2*y[110]) + (4*y[803])/(3*y[12]*y[28]^2*y[110]) - 
    (2*y[816])/(3*y[22]*y[27]*y[110]^3) - 
    (2*y[818])/(3*y[2]*y[27]*y[110]^3) - (2*y[14]*y[823])/
     (3*y[21]^2*y[28]*y[110]^3) + (4*y[14]*y[823])/
     (3*y[21]^2*y[28]^2*y[110]) + (4*y[827])/(3*y[12]*y[21]*y[28]^2*y[110]) + 
    (2*y[828])/(3*y[12]*y[21]*y[28]*y[110]^3) + 
    (2*y[836])/(3*y[21]*y[28]*y[110]^3) - 
    (4*y[836])/(3*y[21]*y[28]^2*y[110]) - (2*y[14]*y[840])/
     (3*y[2]*y[28]*y[110]^3) + (4*y[14]*y[840])/(3*y[2]*y[28]^2*y[110]) - 
    (4*y[845])/(3*y[21]*y[28]^2) + y[853]/(2*y[27]^2) + 
    (2*y[854])/(3*y[21]*y[27]*y[62]*y[110]^2) + 
    y[866]/(6*y[12]*y[21]*y[27]*y[110]) + (y[14]*y[880])/
     (6*y[12]*y[21]^2*y[28]*y[110]^2) + (2*y[886])/(3*y[21]*y[27]*y[110]^3) - 
    (y[14]*y[894])/(6*y[2]*y[28]*y[110]^2) - (y[14]*y[896])/
     (6*y[21]^2*y[28]*y[110]^2) + (4*y[899])/(3*y[12]*y[21]*y[28]^2) + 
    (4*y[907])/(3*y[28]^2) + (y[12]*y[1150])/(3*y[18]^2) + 
    y[1227]/(2*y[21]*y[27]^2*y[110]) + (2*y[1235])/(3*y[10]*y[28]) + 
    (4*y[1253])/(3*y[12]*y[21]^2*y[28]^2) + (4*y[1257])/(3*y[2]*y[28]^2) + 
    (4*y[1258])/(3*y[21]^2*y[28]^2) + (4*y[1262])/(3*y[12]*y[28]^2) + 
    y[1264]/(6*y[4]) + y[1265]/(6*y[27]*y[62]) - y[1266]/(2*y[27]) + 
    y[1267]/(3*y[27]) + y[1268]/(6*y[12]*y[21]*y[27]*y[110]^2) + 
    y[1269]/(6*y[12]*y[22]*y[27]*y[110]^2) + 
    y[1270]/(6*y[21]^2*y[27]*y[62]*y[110]) + 
    y[1271]/(6*y[21]*y[27]*y[62]*y[110]) + y[1272]/(6*y[21]*y[27]*y[110]) + 
    y[1273]/(y[12]*y[21]*y[27]^2*y[110]) + 
    y[1274]/(y[12]*y[22]*y[27]^2*y[110]) + y[1275]/(y[21]^2*y[27]^2*y[110]) + 
    y[1276]/(y[2]*y[27]^2*y[110]) + y[1277]/(6*y[22]*y[27]*y[110]) + 
    y[1278]/(6*y[2]*y[27]*y[110]) + y[1279]/(6*y[21]^2*y[27]*y[110]) + 
    (y[14]*y[1280])/(6*y[2]*y[22]*y[27]*y[110]^2) + y[1281]/(6*y[2]*y[18]) + 
    y[1282]/(6*y[18]) + y[1283]/(6*y[12]*y[21]^2*y[28]*y[110]) + 
    y[1284]/(6*y[22]*y[27]*y[110]^2) + y[1285]/(6*y[21]*y[27]*y[110]^2) + 
    y[1286]/(3*y[12]*y[28]*y[110]^3) + y[1287]/(y[12]*y[28]*y[110]) + 
    y[1288]/(6*y[12]*y[28]*y[110]^2) + y[1289]/(6*y[2]*y[27]*y[110]^2) + 
    (2*y[1290])/3 + y[1291]/(6*y[28]*y[110]) + 
    y[1292]/(6*y[21]^2*y[27]*y[110]^2) + 
    y[1293]/(6*y[12]*y[21]*y[28]*y[110]) + 
    y[1294]/(6*y[12]*y[21]*y[28]*y[110]^2) + y[1295]/(6*y[12]*y[21]*y[28]) + 
    y[1296]/(6*y[21]*y[28]*y[110]) + y[1297]/(6*y[12]*y[21]^2*y[28]) + 
    y[1298]/(6*y[2]*y[28]) + y[1299]/(6*y[21]*y[28]) + 
    y[1300]/(6*y[12]*y[28]) + y[1301]/(6*y[2]*y[28]*y[110]) + 
    y[1302]/(y[21]^2*y[28]*y[110]) + y[1303]/(6*y[21]*y[28]*y[110]^2) + 
    y[1304]/(6*y[28]) + y[1305]/(6*y[21]^2*y[28]), 
  f[322] -> -1/6*(y[22]*y[154])/y[4] + (y[22]*y[154])/(6*y[2]*y[4]) + 
    (y[11]*y[22]*y[153])/(6*y[298]), 
  f[328] -> -1/6*y[154]^2/(y[2]*y[298]) + y[1306]/(6*y[298]), 
  f[330] -> -1/6 - y[22]/(6*y[2]*y[10]*y[26]) + (y[21]*y[22])/(6*y[26]) + 
    y[56]/(6*y[10]^2*y[12]) - (y[22]*y[56])/(6*y[10]*y[26]) + 
    y[178]/(6*y[12]) + (y[14]*y[154])/(6*y[2]*y[298]) + y[1156]/(6*y[10]) + 
    y[1307]/(6*y[10]*y[12]) + y[1308]/(6*y[298]) + y[1309]/(6*y[10]*y[298]) - 
    (y[14]*y[1310])/(6*y[2]*y[10]), 
  f[333] -> -1/6*(y[13]*y[27])/(y[2]^2*y[10]^2*y[12]) + 
    y[29]/(6*y[2]^2*y[10]*y[12]) + y[29]/(3*y[2]*y[10]*y[12]*y[28]) - 
    y[45]/(3*y[2]*y[10]) - 1/(2*y[12]*y[21]*y[22]*y[27]^3*y[62]^3) + 
    5/(6*y[2]^2*y[12]*y[22]^2*y[27]^3*y[62]^2) + 
    3/(2*y[2]^2*y[12]*y[22]*y[27]^3*y[62]^2) + 
    y[52]/(6*y[2]^2*y[12]*y[27]^3*y[62]) + y[63]/(3*y[2]*y[10]^2) - 
    y[14]/(3*y[12]*y[21]*y[27]*y[110]^3) - 
    (2*y[14]^2)/(3*y[2]*y[22]*y[27]*y[110]^3) - 
    (y[13]*y[14]^2)/(3*y[2]^2*y[22]*y[27]*y[110]^3) - 
    (4*y[14]^2)/(3*y[28]*y[110]^3) - y[14]^2/(3*y[2]^2*y[22]*y[27]*
      y[110]^2) - (y[13]*y[14]*y[27])/(3*y[2]*y[10]*y[28]*y[110]^2) + 
    (y[13]*y[14]*y[27])/(3*y[10]*y[12]*y[28]*y[110]^2) + 
    (4*y[14]^2)/(y[28]^2*y[110]) + (y[13]*y[27])/(3*y[2]*y[10]^2*y[28]*
      y[110]) + y[113]/(3*y[2]*y[12]*y[27]*y[110]^2) + 
    (y[14]^2*y[123])/(3*y[12]*y[28]*y[110]^3) + 
    y[154]/(3*y[2]^2*y[27]*y[62]*y[110]) + (y[154]*y[227])/
     (3*y[2]^2*y[10]*y[28]) + y[230]/(6*y[12]*y[21]*y[27]^2*y[62]^2) + 
    (y[14]^2*y[268])/(y[12]*y[28]^2*y[110]) + 
    y[305]/(6*y[2]^2*y[22]*y[27]^3*y[62]) + 
    y[346]/(3*y[12]*y[21]*y[27]*y[110]^2) + 
    y[486]/(3*y[2]*y[27]*y[62]*y[110]) + (y[14]^2*y[493])/
     (3*y[12]*y[21]*y[28]*y[110]^3) + (y[213]*y[520])/
     (6*y[21]*y[22]^2*y[27]^3*y[62]^2) + 
    y[552]/(3*y[2]^2*y[22]*y[27]^2*y[110]) + (y[45]*y[554])/(6*y[10]) + 
    (y[199]*y[554])/(6*y[10]^2) + (2*y[619])/(3*y[2]*y[12]*y[22]*y[27]^3*
      y[62]) + y[631]/(3*y[2]^2*y[27]^2*y[110]) + 
    y[783]/(3*y[21]*y[27]*y[62]*y[110]) + y[794]/(3*y[21]*y[27]^2*y[110]) + 
    y[795]/(3*y[2]*y[27]^2*y[110]) + y[918]/(6*y[2]^2*y[22]*y[27]^3*
      y[62]^2) + (y[304]*y[977])/(6*y[27]^3*y[62]) + 
    (y[920]*y[983])/(6*y[27]^3*y[62]^2) + 
    y[984]/(6*y[2]^2*y[12]*y[27]^3*y[62]^2) - (y[13]*y[27]*y[999])/
     (3*y[10]^2*y[12]*y[28]) + (y[109]*y[999])/(3*y[22]*y[27]*y[110]^2) - 
    (y[14]^2*y[1027])/(3*y[21]*y[28]*y[110]^3) + 
    (y[14]^2*y[1027])/(y[21]*y[28]^2*y[110]) + (y[14]^2*y[1034])/
     (3*y[2]^2*y[28]*y[110]^3) + (y[14]^2*y[1042])/(3*y[2]*y[28]*y[110]^3) + 
    y[1056]/y[28]^2 - (y[14]*y[1099])/(3*y[2]^2*y[27]*y[110]^3) + 
    (y[14]*y[1104])/(3*y[21]*y[27]*y[110]^3) + (y[14]^2*y[1231])/
     (y[12]*y[21]*y[28]^2*y[110]) - y[1311]/(3*y[27]) + 
    y[1312]/(6*y[22]*y[27]^2*y[62]) + y[1313]/(y[2]*y[22]*y[27]^2) + 
    y[1314]/(3*y[27]) + (y[306]*y[1315])/(6*y[27]^3*y[62]^3) + 
    (y[109]*y[1316])/(6*y[27]^2*y[62]) + 
    y[1317]/(2*y[2]*y[12]*y[22]*y[27]^2*y[62]) - 
    y[1318]/(6*y[12]*y[22]*y[27]^2*y[62]) - 
    (2*y[1319])/(3*y[12]*y[22]*y[27]^2) + y[1320]/(6*y[2]*y[10]*y[12]) + 
    y[1321]/(6*y[10]*y[12]) + y[1322]/(6*y[2]*y[10]^2*y[12]) + 
    (y[230]*y[1323])/(3*y[27]*y[110]) + 
    y[1324]/(6*y[2]^2*y[22]*y[27]^2*y[62]) + (y[13]*y[1325])/
     (6*y[2]*y[27]^2*y[62]) + (y[14]*y[1326])/(3*y[2]*y[27]*y[110]) + 
    (y[113]*y[1327])/(6*y[27]^2*y[62]) + (y[310]*y[1328])/(6*y[27]^2*y[62]) + 
    y[1329]/(6*y[10]^2*y[12]) + y[1330]/(3*y[2]^2*y[27]*y[110]^2) + 
    y[1331]/(6*y[2]^2*y[22]^2*y[27]^3*y[62]^2) + 
    (y[556]*y[1332])/(6*y[2]*y[22]^2*y[27]^3*y[62]^2) + 
    y[1333]/(3*y[2]*y[27]*y[110]^2) + y[1334]/(3*y[21]*y[27]*y[110]^2) + 
    (y[14]^2*y[1335])/(3*y[21]*y[28]*y[110]) + (y[14]^2*y[1336])/
     (3*y[12]*y[21]*y[28]*y[110]^2) + y[1337]/(3*y[2]*y[10]*y[28]) + 
    y[1338]/(3*y[10]*y[12]*y[28]) + y[1339]/(3*y[21]*y[28]) - 
    (y[14]*y[1340])/(3*y[12]*y[28]*y[110]^2) + (y[14]^2*y[1341])/
     (3*y[12]*y[21]*y[28]*y[110]) - (y[14]*y[1342])/(3*y[2]*y[27]*y[110]^3) + 
    (y[14]^2*y[1343])/(3*y[2]^2*y[28]*y[110]) + y[1344]/(3*y[10]*y[28]) + 
    (y[14]^2*y[1345])/(3*y[2]^2*y[28]*y[110]^2) + y[1346]/(3*y[2]^2*y[28]) + 
    y[1347]/(3*y[2]*y[10]*y[28]*y[110]) + 
    y[1348]/(3*y[10]*y[12]*y[28]*y[110]) + y[1349]/(3*y[2]*y[28]) + 
    y[1350]/(3*y[12]*y[28]*y[110]) + y[1351]/(3*y[12]*y[21]*y[28]) - 
    (y[14]^2*y[1352])/(3*y[21]*y[28]*y[110]^2) + 
    y[1353]/(3*y[2]*y[28]*y[110]) + (y[14]*y[1354])/(3*y[2]*y[28]*y[110]^2) + 
    (y[14]^2*y[1355])/(y[2]^2*y[28]^2*y[110]) + y[1356]/(3*y[28]) + 
    (y[14]^2*y[1357])/(y[2]*y[28]^2*y[110]) + y[1358]/(3*y[12]*y[28]) + 
    y[1359]/(y[2]^2*y[28]^2) + y[1360]/(y[12]*y[21]*y[28]^2) + 
    y[1361]/(y[2]*y[28]^2) + y[1362]/(y[12]*y[28]^2) + 
    y[1363]/(y[21]*y[28]^2), f[334] -> y[22]/(6*y[2]^2*y[10]*y[26]) - 
    y[22]/(2*y[2]*y[10]*y[26]) + (y[12]*y[22])/(6*y[2]*y[26]) - 
    (y[13]*y[27])/(6*y[2]^2*y[10]^2*y[12]) + y[29]/(6*y[2]^2*y[10]*y[12]) + 
    3/(4*y[2]^2*y[12]*y[22]*y[27]^3*y[62]^2) + 
    y[13]/(12*y[2]^2*y[22]*y[27]*y[62]) + 
    y[52]/(12*y[2]^2*y[12]*y[27]^3*y[62]) + y[63]/(3*y[2]*y[10]^2) - 
    (4*y[14])/(3*y[28]*y[110]^2) + (y[13]*y[14]^2*y[27])/
     (6*y[2]*y[12]*y[28]*y[110]^2) + y[13]/(6*y[2]*y[22]^2*y[27]^2*y[110]) - 
    (8*y[14]^2)/(3*y[28]^2*y[110]) + (y[14]*y[29])/
     (6*y[2]*y[12]*y[28]*y[110]) + y[113]/(2*y[2]*y[12]*y[27]) + 
    (2*y[14]^2*y[123])/(3*y[12]*y[28]^2*y[110]) + y[179]/6 + 
    y[182]/(6*y[12]*y[21]*y[27]*y[110]^2) - (y[14]*y[182])/
     (6*y[2]^2*y[22]*y[27]*y[110]^2) + y[230]/(12*y[22]*y[27]*y[62]*y[297]) + 
    (y[13]*y[14]*y[27])/(6*y[2]^2*y[10]*y[298]) + 
    y[14]^2/(6*y[2]*y[297]*y[298]) + y[319]/(6*y[22]*y[27]*y[110]) - 
    (y[22]*y[339])/(6*y[10]*y[26]) + y[346]/(6*y[2]^2*y[22]*y[27]^2*y[110]) + 
    y[433]/(6*y[2]^2*y[27]*y[62]*y[110]) + 
    y[451]/(12*y[2]^2*y[22]*y[27]^2*y[62]^2) + 
    y[486]/(6*y[21]*y[27]*y[62]*y[110]) + (2*y[14]^2*y[493])/
     (3*y[12]*y[21]*y[28]^2*y[110]) - (y[14]*y[182]*y[493])/
     (6*y[12]*y[21]*y[28]*y[110]^2) + (y[8]*y[22]*y[154])/
     (3*y[2]*y[26]*y[523]) - y[14]/(2*y[2]*y[27]*y[297]*y[523]) + 
    2/(3*y[2]*y[27]*y[62]*y[297]*y[523]) + (y[199]*y[554])/(6*y[10]^2) - 
    (y[8]*y[22]*y[154]*y[554])/(6*y[26]*y[523]) + 
    y[604]/(6*y[12]*y[21]*y[27]*y[62]) + (y[8]^2*y[154]*y[632])/
     (6*y[298]*y[523]) + y[636]/(12*y[2]^2*y[22]^2*y[27]^2*y[62]^2) + 
    (y[306]*y[639])/(6*y[2]*y[27]*y[62]^2) + 
    y[783]/(6*y[2]*y[27]*y[62]*y[110]) + y[794]/(6*y[2]*y[27]^2*y[110]) + 
    y[795]/(6*y[21]*y[27]^2*y[110]) + y[918]/(12*y[2]^2*y[22]*y[27]^3*
      y[62]^2) + (y[920]*y[928])/(y[27]^3*y[62]^2) + 
    y[935]/(12*y[2]*y[12]*y[27]^2*y[62]^2) + (y[113]*y[958])/
     (12*y[27]^2*y[62]) + y[969]/(12*y[12]*y[21]*y[27]^2*y[62]^2) + 
    (y[976]*y[977])/(y[27]^3*y[62]) + y[984]/(12*y[2]^2*y[12]*y[27]^3*
      y[62]^2) + (y[520]*y[993])/(12*y[22]^2*y[27]^2*y[62]^2) + 
    (y[556]*y[1008])/(12*y[22]^2*y[27]^2*y[62]) + 
    (y[310]*y[1009])/(12*y[27]^2*y[62]) + (y[109]*y[1010])/(6*y[27]) - 
    (2*y[14]^2*y[1027])/(3*y[21]*y[28]^2*y[110]) - 
    (y[14]*y[1029])/(6*y[21]*y[28]*y[110]^2) + 
    (y[14]*y[1033])/(6*y[2]^2*y[28]*y[110]^2) + (2*y[14]^2*y[1034])/
     (3*y[2]^2*y[28]^2*y[110]) + (y[306]*y[1037])/(12*y[27]^2*y[62]) + 
    (2*y[14]^2*y[1042])/(3*y[2]*y[28]^2*y[110]) + 
    (2*y[1045])/(3*y[12]*y[21]*y[28]^2) - (2*y[1054])/(3*y[21]*y[28]^2) + 
    y[1173]/(6*y[2]^2*y[27]*y[110]) + y[1322]/(6*y[2]*y[10]^2*y[12]) + 
    y[1324]/(6*y[12]*y[21]*y[27]*y[110]) + y[1329]/(6*y[10]^2*y[12]) + 
    y[1331]/(12*y[2]^2*y[22]^2*y[27]^3*y[62]^2) + y[1364]/(6*y[10]) + 
    y[1365]/(2*y[2]*y[27]) + y[1366]/(3*y[27]) - y[1367]/(3*y[27]) + 
    (y[305]*y[1368])/(12*y[2]*y[22]*y[27]*y[62]) + 
    (y[109]*y[1369])/(12*y[27]*y[62]) + (5*y[1370])/
     (12*y[2]*y[12]*y[22]*y[27]^2*y[62]) - y[1371]/(12*y[12]*y[27]*y[62]) + 
    y[1372]/(6*y[10]*y[12]) + y[1373]/(12*y[12]*y[21]*y[27]^2*y[62]) + 
    y[1374]/(6*y[2]*y[22]*y[27]*y[110]^2) + 
    y[1375]/(6*y[2]*y[22]*y[27]*y[110]) + y[1376]/(6*y[2]*y[27]*y[110]) + 
    y[1377]/(6*y[2]^2*y[27]^2*y[110]) - (y[14]*y[1378])/(6*y[27]) + 
    y[1379]/(12*y[2]*y[27]*y[62]*y[297]) + y[1380]/(6*y[2]*y[10]*y[12]) + 
    y[1381]/(6*y[2]*y[12]) + y[1382]/(6*y[2]*y[12]*y[27]*y[62]) + 
    y[1383]/(6*y[21]*y[27]*y[110]) + y[1384]/(12*y[2]*y[12]*y[27]^2*y[62]) + 
    (y[22]*y[1385])/(6*y[26]) + (y[22]*y[1386])/(6*y[2]*y[298]*y[523]) + 
    y[1387]/(6*y[12]) + y[1388]/(6*y[2]^2*y[10]) + 
    y[1389]/(6*y[27]*y[62]*y[297]*y[523]) + (y[14]*y[1390])/
     (6*y[12]*y[28]*y[110]^2) + (y[268]*y[1391])/(6*y[12]*y[28]*y[110]) + 
    (y[154]*y[1392])/(6*y[2]^2*y[298]) + y[1393]/(6*y[28]*y[110]) + 
    y[1394]/(6*y[12]*y[21]*y[28]*y[110]) + (y[113]*y[1395])/(6*y[2]*y[27]) - 
    y[1396]/(4*y[22]*y[27]*y[62]) + y[1397]/(4*y[2]*y[22]*y[27]^2*y[62]) + 
    (y[310]*y[1398])/(6*y[27]) + (y[14]*y[1399])/6 + 
    y[1400]/(6*y[2]^2*y[27]*y[110]^2) + y[1401]/(6*y[21]*y[27]*y[110]^2) + 
    y[1402]/(6*y[2]*y[27]*y[110]^2) + y[1403]/(6*y[2]*y[10]) - 
    (y[14]^2*y[1404])/(6*y[297]*y[523]) + y[1405]/(6*y[2]*y[28]) + 
    y[1406]/(6*y[2]^2*y[28]) + y[1407]/(6*y[12]*y[21]*y[28]) + 
    (y[14]*y[1408])/(6*y[297]*y[298]*y[523]) + 
    (y[27]*y[1409])/(6*y[2]*y[10]*y[298]) + (y[14]*y[1410])/
     (6*y[297]*y[298]) + y[1411]/(6*y[21]*y[28]*y[110]) + 
    y[1412]/(6*y[2]^2*y[28]*y[110]) + y[1413]/(12*y[2]*y[22]*y[27]^2*y[62]) - 
    y[1414]/(2*y[2]*y[27]) + y[1415]/(6*y[28]) + 
    (y[14]*y[1416])/(6*y[2]*y[28]*y[110]^2) + y[1417]/(6*y[2]*y[298]) + 
    (2*y[1418])/(3*y[2]^2*y[28]^2) + y[1419]/(6*y[12]*y[28]) + 
    y[1420]/(6*y[2]*y[28]*y[110]) + y[1421]/(6*y[21]*y[28]) - 
    y[1422]/(6*y[27]) + y[1423]/6 + y[1424]/(6*y[10]*y[298]) + 
    y[1425]/(6*y[298]) + (2*y[1426])/(3*y[2]*y[28]^2) + 
    (2*y[1427])/(3*y[12]*y[28]^2) + y[1428]/y[28]^2, 
  f[341] -> (16*y[10])/(3*y[21]) - (16*y[2]*y[11]^2*y[12]*y[153]*y[296]^3)/
     (3*y[298]^3) + (16*y[10]^3*y[14]^3*y[22])/(3*y[21]*y[298]^2) + 
    (16*y[10]^2*y[14]*y[402])/(3*y[21]*y[298]) - 
    (16*y[10]*y[403])/(3*y[298]) + (16*y[1429])/(3*y[298]^2)}, 
 {y[1] -> 1 + (1 + z3[3])^(-1), y[2] -> 1 + z3[2], 
  y[3] -> 1 + z3[4] + z3[3]*(2 + z3[4]), 
  y[4] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5], y[5] -> -36 + 355*z3[4] + 
    z3[3]*(-72 - 355*z3[2] + 355*z3[4]), y[6] -> 1 + z3[3] + z3[2]*z3[3], 
  y[7] -> -1 - z3[4] - z3[6], y[8] -> z3[4] - z3[6], 
  y[9] -> z3[3]*(-1 + z3[2] - z3[6]) - z3[6], y[10] -> 1 + z3[3], 
  y[11] -> z3[2] - z3[4], y[12] -> 1 + z3[4] - z3[6], y[13] -> -1 + z3[6], 
  y[14] -> z3[6], y[15] -> -1 - z3[2] + z3[6], y[16] -> z3[2] + z3[6], 
  y[17] -> z3[4] + z3[6], y[18] -> z3[2] + z3[2]*z3[3] - z3[4] + 
    z3[2]*z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
    z3[2]*z3[6], y[19] -> 1 - z3[4] + z3[4]^2, 
  y[20] -> -1 + z3[2] - z3[4] + z3[6] - z3[2]*z3[6], y[21] -> z3[2], 
  y[22] -> z3[4], y[23] -> -z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6], y[24] -> z3[2] + z3[4], 
  y[25] -> 1 + z3[2]*(-1 + z3[6]) + (-1 + z3[4])*z3[6], 
  y[26] -> -2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[27] -> -1 + z3[5], 
  y[28] -> z3[2]^2*z3[3]^2 + 4*z3[2]*z3[3]*z3[4] - 4*z3[3]*z3[4]^2 - 
    4*z3[2]*z3[3]*z3[4]*z3[5] - 2*z3[2]*z3[3]^2*z3[4]*z3[5] + 
    4*z3[3]*z3[4]^2*z3[5] + z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]*z3[3]*z3[6] + 
    4*z3[3]*z3[4]*z3[6] - 2*z3[3]*z3[4]*z3[5]*z3[6] + z3[6]^2, 
  y[29] -> 1 + z3[5]*(-1 + z3[6]), y[30] -> -2 + z3[4] + z3[6], 
  y[31] -> 1 - z3[5] + z3[6], y[32] -> -2 + z3[3]*z3[5]*(-1 + z3[6]) + z3[6], 
  y[33] -> -1 + z3[4]*(-2 + z3[5]) - (-3 + z3[5])*z3[6], 
  y[34] -> z3[6] + z3[3]*(1 + z3[6]), 
  y[35] -> -z3[4]^2 - z3[6]^2 - z3[4]*(1 + z3[6]), 
  y[36] -> -2 + z3[4] - z3[5]*(-2 + z3[4] + z3[6]), 
  y[37] -> 1 + 2*z3[4]^2 + z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) - 
    3*z3[6] + z3[5]*z3[6] + z3[6]^2 - z3[4]*(-4 + z3[5] + 3*z3[6]), 
  y[38] -> -2*z3[2]^2 - z3[2]^3 + z3[6] - z3[2]*z3[6] - z3[6]^2 - 
    z3[5]*(-1 + z3[6])*(z3[2]^2 + z3[2]*z3[6] + (-1 + z3[6])*z3[6]), 
  y[39] -> -(z3[3]*(1 + z3[3])*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6])) + 
    (-1 - z3[3])*(2 + 2*z3[4]^2 - z3[6] - z3[4]*(2 + z3[6])), 
  y[40] -> 1 + 3*z3[2]^2 + 2*z3[4] - 3*z3[6] + z3[6]^2 + 
    z3[2]*(-1 - 2*z3[4] + 3*z3[6]) - 
    z3[5]*(z3[2]^2 + z3[4] + (-1 + z3[6])*z3[6] + z3[2]*(-z3[4] + z3[6])), 
  y[41] -> z3[2]^3*(1 - z3[3] + z3[3]^2) + 
    z3[2]^2*(2 - 2*z3[3] - z3[3]^2*(-3 + z3[6])) - z3[3]^2*(-1 + z3[6]) - 
    (-2 + z3[6])*(-1 + z3[6])^2 + z3[3]*(5 - 6*z3[6] + 2*z3[6]^2) + 
    z3[5]*(-1 + z3[6])*(-(z3[2]^2*(-1 + z3[3] + z3[3]^2)) + 
      2*z3[3]*(-1 + z3[6]) + (-1 + z3[6])*z3[6] + 
      z3[2]*(z3[3]^2*(-3 + z3[6]) + z3[3]*(-2 + z3[6]) + z3[6]) + 
      z3[3]^2*(-3 + 2*z3[6])) + z3[2]*(z3[3]^2*(3 - 2*z3[6]) + z3[6] + 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[42] -> -3 + z3[2]^2*(-3 + 3*z3[3] - 2*z3[3]^2) + z3[3]^2*(-1 + z3[4]) - 
    2*z3[4] + z3[3]*(2*z3[4]^2 + z3[4]*(4 - 3*z3[6]) + 2*(-3 + z3[6])) + 
    5*z3[6] - 2*z3[6]^2 + z3[2]*(1 + z3[3]^2*(-3 + z3[4]) + 2*z3[4] - 
      3*z3[6] + z3[3]*(-1 - 4*z3[4] + 3*z3[6])) + 
    z3[5]*(-(z3[2]^2*(-1 + z3[3] + z3[3]^2)) + z3[4] - 
      z3[3]^2*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) - z3[6] + z3[6]^2 + 
      z3[3]*(-2 + z3[4] - 2*z3[4]^2 + 2*z3[6] + z3[4]*z3[6]) + 
      z3[2]*(-z3[4] + z3[6] + z3[3]^2*(-3 + 2*z3[4] + z3[6]) + 
        z3[3]*(-2 + 3*z3[4] + z3[6]))), 
  y[43] -> (z3[2] - z3[4])^(-1) + z3[4]^(-1), y[44] -> -2 - z3[5], 
  y[45] -> z3[5], y[46] -> (1 + z3[3] + z3[2]*z3[3])^(-1) + 
    (1 + z3[4] - z3[6])^(-1), y[47] -> -1 - z3[3], 
  y[48] -> 1 + 1/((1 + z3[3] + z3[2]*z3[3])*(1 + z3[4] - z3[6])), 
  y[49] -> 1 + z3[5], y[50] -> z3[2] - z3[6], 
  y[51] -> 2 + z3[5]*(-1 + z3[6]) - z3[6], y[52] -> 3 + z3[6], 
  y[53] -> -1 + z3[4] + z3[6], y[54] -> -1 + z3[2] + z3[6], 
  y[55] -> -z3[4] + z3[6], y[56] -> -1 + z3[2], 
  y[57] -> z3[2]^2*z3[3] - 2*z3[2]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
    z3[3]*z3[4]^2 + z3[2]*z3[6] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[58] -> z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
    (-1 + z3[6])*z3[6], y[59] -> 5 + (2 - 7*z3[2])*z3[3] - 4*z3[2]*z3[3]^2, 
  y[60] -> 1 + z3[2]*z3[5], y[61] -> 2 + z3[2] + z3[5]*(-1 + z3[6]) - z3[6], 
  y[62] -> z3[3], y[63] -> -2 + z3[5], y[64] -> 1 - z3[2] + z3[2]^2, 
  y[65] -> 2 - 3*z3[5] + z3[5]^2, y[66] -> 7 - 3*z3[6], y[67] -> -1 - z3[2], 
  y[68] -> 3 + 7*z3[2], y[69] -> -4*(7 + 3*z3[3]) - 
    z3[2]*(5 + 22*z3[3] + z3[3]^2), 
  y[70] -> 3 + z3[2]^3 - z3[2]*(-1 + z3[5])*(-1 + z3[6]) + 
    z3[2]^2*(-1 + z3[5])*(-1 + z3[6]) + z3[5]*(-1 + z3[6]) - z3[6], 
  y[71] -> 2 + z3[3] + 2*z3[3]*z3[5]*(-1 + z3[6]) - 3*z3[6], 
  y[72] -> 2 - z3[2] - z3[6] + z3[5]*(-1 + z3[2] + z3[6]), 
  y[73] -> -1 - z3[2] - z3[6] - z3[5]*(-2 + 3*z3[2] + z3[6]), 
  y[74] -> -1 - z3[3] - z3[6] - z3[5]*z3[6]*(z3[3] + z3[6]), 
  y[75] -> 1 + z3[3] + z3[6] + z3[6]^2 + z3[5]*z3[6]*(z3[3] + z3[6]), 
  y[76] -> -2 - 2*z3[4] - z3[6] - z3[5]*(-2 + z3[4] + z3[6]), 
  y[77] -> 1 + z3[3] + z3[4] - z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[78] -> 2 - z3[3] + 2*z3[4] + z3[6] + z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[79] -> z3[4]^2*(2 + z3[5]) + z3[6]*(1 + z3[5]*(-2 + z3[6]) + z3[6]) + 
    z3[4]*(4 + z3[5]*(-1 + z3[6]) + z3[6]), 
  y[80] -> z3[6]*(-3 + 2*z3[6]) + z3[3]*(-5 + 4*z3[6]), 
  y[81] -> z3[4]^2 - z3[6] - z3[5]*(z3[4]^2 + z3[4]*z3[6] + 
      (-1 + z3[6])*z3[6]), y[82] -> 1 + 2*z3[4]^2 + 4*z3[5] - 5*z3[6] + 
    3*z3[6]^2 - z3[4]*(-3 - 3*z3[5] + z3[5]^2 + 5*z3[6]) + 
    z3[3]*(6 + z3[4]^2*(1 + 2*z3[5]) + z3[4]*(5 + z3[5]^2 + 
        z3[5]*(3 - 2*z3[6]) - 2*z3[6]) - z3[5]*(-3 + z3[6]) - 6*z3[6] + 
      z3[6]^2), y[83] -> 2 - z3[6]^2 - z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[84] -> -2 + z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[85] -> -5 + z3[6] + 19*z3[6]^2 - 12*z3[6]^3 + 
    z3[3]*(3 - 3*z3[6] + z3[6]^2), y[86] -> -1 + z3[4] - z3[4]^4 + z3[6] + 
    z3[4]^3*(1 + 2*z3[6]) - z3[4]^2*(1 + z3[6] + z3[6]^2) + 
    z3[5]*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
      z3[4]^3*(1 + z3[6])), y[87] -> -(z3[4]^2*(-2 + z3[5])) - 
    (z3[5] - z3[6])*(-1 + z3[6]) + z3[4]*(1 - z3[5]^2 - 3*z3[6] + 
      z3[5]*(2 + z3[6])), y[88] -> 8 + z3[4]^2*(-2 + z3[5]) + 
    z3[5]*(-5 + z3[6]) - 2*z3[6] - z3[6]^2 + 
    z3[4]*(4 + z3[5]^2 + 3*z3[6] - z3[5]*(4 + z3[6])), 
  y[89] -> 12 - z3[4]^2*(-2 + z3[5]) - 15*z3[5] + 7*z3[5]^2 + 
    z3[2]^2*(2 - 9*z3[5] + 6*z3[5]^2) + 2*z3[6] - z3[5]*z3[6] + z3[6]^2 - 
    z3[4]*(4 + z3[5]^2 + 3*z3[6] - z3[5]*(4 + z3[6])) + 
    z3[2]*(-14 - 7*z3[5]^2 + z3[4]*(6 - 5*z3[5] + z3[5]^2) - 3*z3[6] + 
      z3[5]*(16 + z3[6])), y[90] -> -17 + z3[2]^3*(-3 + z3[5]) + 
    z3[2]^2*(3 + z3[5]*(8 - 5*z3[6]) + 6*z3[5]^2*(-1 + z3[6]) - z3[6]) - 
    10*z3[5]*(-2 + z3[6]) + 7*z3[5]^2*(-1 + z3[6]) + 3*z3[6] + 
    z3[2]*(9 - 7*z3[5]^2*(-1 + z3[6]) - 4*z3[6] + z3[5]*(-15 + 11*z3[6])), 
  y[91] -> -(z3[4]^4*(-2 + z3[5])) - z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
     (1 + z3[6]) + (-1 + z3[5])*z3[6]*(1 + z3[6]) - 
    z3[4]*(-2 + 2*z3[6] - 4*z3[6]^2 + z3[6]^3 + 2*z3[5]*(1 + z3[6])) + 
    z3[4]^3*(5 - 5*z3[6] + z3[5]*(-1 + 2*z3[6])) + 
    z3[4]^2*(3 - 9*z3[6] + 4*z3[6]^2 + z3[5]*(1 + z3[6] - z3[6]^2)), 
  y[92] -> 33 + 27*z3[6] + 9*z3[6]^2 - z3[6]^3 + z3[2]*z3[3]^2*(1 + z3[6]) + 
    z3[3]*(9 + 15*z3[6] + 11*z3[6]^2 + z3[2]*(25 + 19*z3[6] + 3*z3[6]^2)), 
  y[93] -> -5 - 5*z3[6] - 5*z3[6]^2 - 5*z3[6]^3 - 2*z3[6]^4 + 
    4*z3[2]*z3[3]^2*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[3]*(-2 - 2*z3[6] - 2*z3[6]^2 + 3*z3[6]^3 - 6*z3[6]^4 + 
      z3[2]*(7 + 7*z3[6] + 7*z3[6]^2 + 2*z3[6]^3)), 
  y[94] -> 2*z3[3]*(1 + z3[3])*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) + 
    (-1 - z3[3])*(2 + 2*z3[4]^2 + z3[4]*(-2 + z3[6]) - 3*z3[6] + 
      z3[3]*(1 + z3[4]^2 - z3[4]*(1 + z3[6]))), 
  y[95] -> z3[4]^2*(-2 + z3[5]) + z3[2]^4*(-1 - 3*z3[5] + z3[5]^2) + 
    (z3[5] - z3[6])*(-1 + z3[6]) - z3[2]^3*(z3[4]*(-3 - z3[5] + z3[5]^2) + 
      z3[5]*(-2 + z3[6]) + 2*(1 + z3[6])) + 
    z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6])) + 
    z3[2]^2*(z3[4]^2*(-2 + z3[5]) + (z3[5] - z3[6])*(-1 + z3[6]) + 
      z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6]))) + 
    z3[2]*(-(z3[4]^2*(-2 + z3[5])) - (z3[5] - z3[6])*(-1 + z3[6]) + 
      z3[4]*(1 - z3[5]^2 - 3*z3[6] + z3[5]*(2 + z3[6]))), 
  y[96] -> -34 + 18*z3[4] - 12*z3[4]^2 + 9*z3[5] - 4*z3[4]*z3[5] + 
    z3[4]^2*z3[5] - 5*z3[5]^2 + z3[4]*z3[5]^2 + 
    z3[2]^2*(-58 + 3*z3[5] - 4*z3[5]^2 + z3[3]^2*(-1 + 6*z3[5]) + 
      z3[3]*(-100 + z3[5] + 2*z3[5]^2)) + 9*z3[6] + 12*z3[4]*z3[6] + 
    z3[5]*z3[6] - z3[4]*z3[5]*z3[6] - 3*z3[6]^2 + 
    z3[3]^2*(-3 + 2*z3[5]^2 + z3[4]^2*(-1 + 2*z3[5]) + z3[5]*(7 - 4*z3[6]) - 
      2*z3[6] + z3[4]*(3 - 7*z3[5] + z3[6] - z3[5]^2*(2 + z3[6]))) - 
    z3[2]*(38 + 10*z3[5] - 5*z3[5]^2 + z3[4]*(-42 - 5*z3[5] + z3[5]^2) + 
      15*z3[6] + z3[5]*z3[6] + z3[3]^2*(3 - 13*z3[5] - z3[5]^2 + 
        z3[4]*(-2 + 5*z3[5] + z3[5]^2) + 2*z3[6]) + 
      z3[3]*(85 + 3*z3[5]^2 - z3[4]*(61 - 5*z3[5] + z3[5]^2) + 32*z3[6] - 
        2*z3[5]*(10 + z3[6]))) + z3[3]*(-40 - 12*z3[4]^2 + 3*z3[5]^2 + 
      4*z3[6] - 5*z3[6]^2 + z3[5]*(11 + 2*z3[6]^2) - 
      z3[4]*(-29 + z3[5]^2 - 14*z3[6] + z3[5]*(17 + 2*z3[6]))), 
  y[97] -> 34 - 12*z3[5] + 5*z3[5]^2 + z3[2]^3*(25 + z3[3]*(37 - 3*z3[5]) + 
      z3[5] - z3[3]^2*(1 + z3[5])) - 23*z3[6] + 6*z3[5]*z3[6] - 
    5*z3[5]^2*z3[6] + 5*z3[6]^2 + z3[3]*(34 + 3*z3[5]^2*(-1 + z3[6]) - 
      32*z3[6] + 6*z3[6]^2 + z3[5]*(-14 + 15*z3[6] - 5*z3[6]^2)) + 
    z3[3]^2*(3 + 2*z3[5]^2*(-1 + z3[6]) - z3[6] + 
      z3[5]*(-7 + 11*z3[6] - 4*z3[6]^2)) + 
    z3[2]^2*(55 + z3[5]*(-4 + z3[6]) - 4*z3[5]^2*(-1 + z3[6]) - 15*z3[6] + 
      z3[3]*(-19*(-5 + z3[6]) + 2*z3[5]^2*(-1 + z3[6]) + z3[5]*(2 + z3[6])) + 
      z3[3]^2*(-1 + z3[6] + z3[5]*(-7 + 3*z3[6]))) + 
    z3[2]*(47 + z3[5]*(11 - 7*z3[6]) + 5*z3[5]^2*(-1 + z3[6]) - 34*z3[6] + 
      2*z3[6]^2 + z3[3]^2*(2 + z3[5]^2*(-1 + z3[6]) + z3[6] + 
        z3[5]*(-13 + 10*z3[6] - 2*z3[6]^2)) + 
      z3[3]*(-3*z3[5]^2*(-1 + z3[6]) + z3[5]*(-23 + 10*z3[6] - 3*z3[6]^2) + 
        3*(29 - 15*z3[6] + z3[6]^2))), 
  y[98] -> -2*z3[4]^4 - (-1 + z3[5])*z3[6]*(1 + z3[6]) + 
    z3[4]^3*(-6 + 4*z3[2] + 2*z3[5] + 5*z3[6]) - 
    z3[4]^2*(2 - 11*z3[6] + 4*z3[6]^2 + z3[5]*(2 + 3*z3[6]) + 
      z3[2]*(-4 + 8*z3[6])) + z3[4]*(-2 + (1 - 4*z3[2])*z3[6] + 
      (-5 + 4*z3[2])*z3[6]^2 + z3[6]^3 + z3[5]*(2 + 3*z3[6] + z3[6]^2)) + 
    z3[3]*(-(z3[4]^4*z3[5]) + z3[4]*(-1 + z3[5])*(1 + z3[6])^2 + 
      z3[4]^3*(-1 + z3[5] + 2*z3[5]*z3[6]) - (-1 + z3[5])*(-1 + z3[6]^2) - 
      z3[4]^2*(-1 - 2*z3[6] + z3[5]*(1 + z3[6])^2) + 
      z3[2]*(z3[4]^3 - (-1 + z3[5])*(1 + z3[6]) - 
        z3[4]^2*(-1 + z3[5] + 2*z3[6]) + z3[4]*(-1 + z3[5] - z3[6] + 
          z3[5]*z3[6] + z3[6]^2))), 
  y[99] -> -2*z3[4]^2 - z3[5]*(-1 - z3[4] + 
      z3[3]*(1 + 2*z3[4]^3 + z3[4]*(5 - 3*z3[6]) - 2*z3[4]^2*(-3 + z3[6])) + 
      z3[3]^2*(3 + 5*z3[4] + 2*z3[4]^2)*(1 + z3[4] - z3[6]))*
     (1 + z3[4] - z3[6]) + (-1 + z3[6])*(2*z3[5] + (-1 + z3[6])*z3[6]) + 
    z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6] - z3[6]^2) + 
    z3[3]*(2*z3[4]^4 + z3[4]^3*(8 - 6*z3[6]) + 
      z3[4]^2*(12 - 17*z3[6] + 6*z3[6]^2) + 
      z3[6]*(-3 + 15*z3[6] - 21*z3[6]^2 + 8*z3[6]^3) - 
      2*z3[5]*(-1 + z3[6] + 6*z3[6]^2 - 7*z3[6]^3 + 2*z3[6]^4) - 
      z3[4]*(-5 + z3[5]^2 + 16*z3[6] - 22*z3[6]^2 + 10*z3[6]^3 - 
        4*z3[5]*(-1 + z3[6])^2*(1 + 2*z3[6]))) + 
    z3[3]^2*(2*z3[4]^4 + z3[4]^3*(8 - 6*z3[6]) + 
      z3[4]^2*(11 - 20*z3[6] + 6*z3[6]^2) + 
      z3[4]*(5 - 22*z3[6] + 16*z3[6]^2 - 2*z3[6]^3 + z3[5]^2*(-1 + z3[6])^2*
         (1 + 2*z3[6])) + (-1 + z3[6])*(1 + 9*z3[6] - 4*z3[6]^2 + 
        z3[5]*(-2 - 2*z3[6] + 4*z3[6]^2))), 
  y[100] -> 5 + z3[2]^5*(z3[3]^3*(-6 + z3[5]) - z3[5] + z3[3]*z3[5] - 
      z3[3]^2*(4 + z3[5])) + 5*z3[6] - 3*z3[6]^2 + 3*z3[6]^3 + 
    z3[3]^3*(-1 + z3[6])*(2*z3[5]^2 + 6*(-2 + z3[6]) + 
      3*z3[5]*(5 - 7*z3[6] + 2*z3[6]^2)) + 
    z3[3]*(38 - 29*z3[6] + 12*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-36 + 51*z3[6] - 34*z3[6]^2 + 9*z3[6]^3)) + 
    z3[3]^2*(36 + 5*z3[5]^2*(-1 + z3[6]) - 49*z3[6] + 21*z3[6]^2 + 
      z3[5]*(-39 + 81*z3[6] - 61*z3[6]^2 + 15*z3[6]^3)) + 
    z3[2]^4*(-1 + z3[5]*(-2 + z3[6]) - z3[5]^2*(-1 + z3[6]) + 
      z3[3]^3*(3*(-5 + z3[6]) - 3*z3[5]^2*(-1 + z3[6]) + 
        z3[5]*(-13 + 12*z3[6])) + z3[3]*(17 + z3[5]^2*(-1 + z3[6]) - 
        8*z3[6] + z3[5]*(-14 + 15*z3[6])) + 
      z3[3]^2*(13 - z3[5]^2*(-1 + z3[6]) - 9*z3[6] + 
        z3[5]*(-34 + 33*z3[6]))) + z3[2]^3*(-2 + z3[5] + z3[6] - 
      z3[5]*z3[6] - 4*z3[6]^2 + z3[3]^2*(77 - 61*z3[6] + 6*z3[6]^2 + 
        z3[5]*(-111 + 143*z3[6] - 31*z3[6]^2)) + 
      z3[3]*(58 - 49*z3[6] + z3[5]*(-57 + 77*z3[6] - 20*z3[6]^2)) + 
      z3[3]^3*(3*(-1 + z3[6]) - 7*z3[5]^2*(-1 + z3[6]) - 
        9*z3[5]*(6 - 6*z3[6] + z3[6]^2))) + 
    z3[2]^2*(z3[6]^2*(-10 + 3*z3[6]) + z3[3]^3*(23 - 3*z3[5]^2*(-1 + z3[6]) - 
        13*z3[6] + 2*z3[6]^2 + z3[5]*(-76 + 96*z3[6] - 33*z3[6]^2 + 
          2*z3[6]^3)) + z3[3]*(76 - 94*z3[6] + 8*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(-76 + 132*z3[6] - 61*z3[6]^2 + 5*z3[6]^3)) + 
      z3[3]^2*(127 - 128*z3[6] + 25*z3[6]^2 + z3[5]*(-163 + 244*z3[6] - 
          99*z3[6]^2 + 7*z3[6]^3))) + z3[2]*(3*z3[6]^2*(-3 + 2*z3[6]) + 
      z3[3]^3*(3*z3[5]^2*(-1 + z3[6]) + 3*(9 - 9*z3[6] + 2*z3[6]^2) + 
        z3[5]*(-49 + 84*z3[6] - 45*z3[6]^2 + 6*z3[6]^3)) + 
      z3[3]*(63 - 78*z3[6] + 18*z3[6]^2 + 6*z3[6]^3 + 
        z3[5]*(-70 + 107*z3[6] - 69*z3[6]^2 + 12*z3[6]^3)) + 
      z3[3]^2*(9*(11 - 13*z3[6] + 4*z3[6]^2) + 
        z3[5]*(-128 + 203*z3[6] - 117*z3[6]^2 + 18*z3[6]^3))), 
  y[101] -> z3[4] + 2*z3[4]^2 + z3[5] + 2*z3[4]*z3[5] - z3[4]^2*z3[5] - 
    z3[4]*z3[5]^2 + z3[2]^4*(1 + 3*z3[5] - z3[5]^2 + 
      z3[3]^3*(16 + 12*z3[5] - 3*z3[5]^2) - 
      z3[3]^2*(13 - 35*z3[5] + z3[5]^2) + z3[3]*(-17 + 13*z3[5] + z3[5]^2)) - 
    z3[6] - 3*z3[4]*z3[6] - z3[5]*z3[6] + z3[4]*z3[5]*z3[6] + 5*z3[6]^2 - 
    2*z3[4]*z3[6]^2 + 2*z3[4]^2*z3[6]^2 - z3[6]^3 - 2*z3[4]*z3[6]^3 + 
    z3[2]^3*(2 - 2*z3[5] + z3[4]*(-3 - z3[5] + z3[5]^2) + 
      z3[3]^2*(-78 + z3[4]*(81 - 117*z3[5] + z3[5]^2) + 
        z3[5]*(110 - 31*z3[6]) - 17*z3[6]) + 2*z3[6] + z3[5]*z3[6] + 
      z3[3]^3*(-7*z3[5]^2 + z3[4]*(-4 - 46*z3[5] + 6*z3[5]^2) - 
        6*z3[5]*(-9 + z3[6]) + 2*z3[6]) - 
      z3[3]*(58 + z3[4]*(-59 + 55*z3[5] + z3[5]^2) + 10*z3[6] + 
        z3[5]*(-58 + 21*z3[6]))) + 
    z3[3]^3*(2*z3[5]^2 + z3[4]^4*(-2 + 4*z3[5]) + 6*(-2 + z3[6]) + 
      3*z3[5]*(5 - 7*z3[6] + 2*z3[6]^2) + 
      z3[4]^3*(4*(3 + z3[6]) - 3*z3[5]*(5 + 2*z3[6])) + 
      z3[4]*(3*z3[5]*(-5 + 2*z3[6]) - 2*z3[5]^2*(1 + z3[6] + z3[6]^2) + 
        6*(2 + z3[6] + z3[6]^2)) + z3[4]^2*(-2*(6 + 9*z3[6] + z3[6]^2) + 
        z3[5]*(15 + 9*z3[6] + 2*z3[6]^2))) + 
    z3[3]^2*(-35 + 5*z3[5]^2 + 2*z3[4]^4*(-5 + 6*z3[5]) + 21*z3[6] - 
      21*z3[6]^2 - 4*z3[6]^3 + 4*z3[5]*(10 - 12*z3[6] + 7*z3[6]^2) + 
      z3[4]^3*(20*(1 + z3[6]) - 2*z3[5]*(11 + 9*z3[6])) + 
      z3[4]^2*(-39 - 15*z3[6] - 10*z3[6]^2 + 
        2*z3[5]*(23 + z3[6] + 3*z3[6]^2)) - 
      z3[4]*(-31 - 37*z3[6] + z3[6]^2 + z3[5]^2*(6 + 5*z3[6] + 2*z3[6]^2) + 
        z3[5]*(28 + 9*z3[6] + 3*z3[6]^2))) + 
    z3[3]*(-36 + 8*z3[4]^4*(-1 + z3[5]) - 2*z3[6] - 32*z3[6]^2 + z3[6]^3 + 
      z3[5]*(35 - 14*z3[6] + 31*z3[6]^2 - 4*z3[6]^3) - 
      4*z3[4]^3*(-2 - 4*z3[6] + z3[5]*(2 + 3*z3[6])) + 
      z3[4]^2*(-28 - 6*z3[6]^2 + z3[5]*(27 - 4*z3[6] + 4*z3[6]^2)) + 
      z3[4]*(31 + z3[5]^2 + 37*z3[6] - 4*z3[6]^2 - 2*z3[6]^3 - 
        z3[5]*(34 + 19*z3[6] + 5*z3[6]^2))) + 
    z3[2]^2*(z3[4] + 2*z3[4]^2 + z3[5] + 2*z3[4]*z3[5] - z3[4]^2*z3[5] - 
      z3[4]*z3[5]^2 - z3[6] - 3*z3[4]*z3[6] - z3[5]*z3[6] + 
      z3[4]*z3[5]*z3[6] + 11*z3[6]^2 + 
      z3[3]^2*(-131 + z3[4]^2*(-106 + 135*z3[5]) + 5*z3[6] - 9*z3[6]^2 + 
        z3[5]*(164 - 87*z3[6] + 6*z3[6]^2) - 
        z3[4]*(z3[5]^2 - 23*(5 + 4*z3[6]) + 7*z3[5]*(20 + 7*z3[6]))) + 
      z3[3]^3*(-25 - 3*z3[5]^2 + z3[4]^2*(-9 + 44*z3[5]) - 14*z3[6] - 
        2*z3[6]^2 + 4*z3[5]*(19 - 5*z3[6] + z3[6]^2) + 
        z3[4]*(25 + 9*z3[6] + 3*z3[5]^2*(1 + z3[6]) - 
          2*z3[5]*(35 + 11*z3[6]))) + z3[3]*(-76 + z3[4]^2*(-74 + 73*z3[5]) + 
        21*z3[6] + 10*z3[6]^2 + 5*z3[5]*(15 - 11*z3[6] + z3[6]^2) + 
        z3[4]*(71 + z3[5]^2 + 59*z3[6] - z3[5]*(74 + 21*z3[6])))) + 
    z3[2]*(z3[4]^2*(-2 + z3[5]) - z3[5] + z3[6] + z3[5]*z3[6] + 7*z3[6]^2 + 
      3*z3[6]^3 + z3[4]*(-1 + z3[5]^2 + 3*z3[6] - 8*z3[6]^2 - 
        z3[5]*(2 + z3[6])) + z3[3]^2*(-104 + z3[4]^3*(52 - 64*z3[5]) + 
        6*z3[6] - 9*z3[6]^2 + z3[5]*(127 - 69*z3[6] + 33*z3[6]^2) + 
        z3[4]^2*(-72 - 77*z3[6] + z3[5]*(83 + 62*z3[6])) + 
        z3[4]*(100 + z3[5]^2 + 39*z3[6] + 25*z3[6]^2 + 
          z3[5]*(-121 + 5*z3[6] - 11*z3[6]^2))) + 
      z3[3]*(-70 - 40*z3[4]^3*(-1 + z3[5]) + 8*z3[6] + 8*z3[6]^2 + 
        5*z3[6]^3 + z3[5]*(71 - 38*z3[6] + 20*z3[6]^2) + 
        z3[4]^2*(-38 - 56*z3[6] + z3[5]*(39 + 36*z3[6])) + 
        z3[4]*(55 - z3[5]^2 + 3*z3[6] + 6*z3[6]^2 + 
          z3[5]*(-52 + 15*z3[6] - 5*z3[6]^2))) - 
      z3[3]^3*(27 - 3*z3[5]^2 + z3[4]^3*(-8 + 21*z3[5]) + 6*z3[6]^2 + 
        z3[5]*(-49 + 35*z3[6] - 10*z3[6]^2) - 3*z3[4]^2*
         (-9 - 4*z3[6] + z3[5]*(15 + 7*z3[6])) + 
        z3[4]*(-27 - 27*z3[6] - 4*z3[6]^2 + 3*z3[5]^2*(1 + z3[6]) + 
          z3[5]*(45 + 6*z3[6] + 4*z3[6]^2)))), 
  y[102] -> -1 - 1/((1 + z3[3] + z3[2]*z3[3])*z3[4]), y[103] -> -5 - 2*z3[5], 
  y[104] -> -(1 + z3[2])^(-1) - (1 + (1 + z3[3])^(-1))/((1 + z3[2])*z3[4]) - 
    (z3[4]^(-2) + 1/(z3[2]*(1 + z3[4] - z3[6])))/(-1 + z3[5]), 
  y[105] -> 2 + z3[5]^2 + z3[5]*(-3 + z3[6]), 
  y[106] -> 1 + (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/z3[4], 
  y[107] -> 3 + z3[2] - 3*z3[6], y[108] -> -2 - 3*z3[2]*(1 + z3[5]) + 
    z3[5]*(3 - 2*z3[6]) - 3*z3[6], y[109] -> -1 - z3[6], 
  y[110] -> z3[2]*z3[3] - z3[3]*z3[4] - z3[6], y[111] -> 1 - z3[3], 
  y[112] -> 1 + z3[4]^(-1), y[113] -> 1 + z3[6], 
  y[114] -> -1 + z3[4] + z3[5], y[115] -> -3 + 4*z3[2] + z3[4] + 3*z3[6], 
  y[116] -> z3[4]*(4*z3[2] - (-1 + z3[5])^2) - z3[4]^2*(-1 + z3[5]) - 
    z3[5]*z3[6], y[117] -> z3[4]*(1 + z3[3]*(-1 + z3[5]) + z3[5]^2 + 
      z3[5]*(-2 + z3[6])) + (z3[3] + z3[5])*z3[6], 
  y[118] -> -z3[4]^3 - z3[4]*(-4 + z3[5]^3 + z3[5]^2*(-5 + z3[6]) - 
      2*z3[5]*(-4 + z3[6]) - 3*z3[6]) - 3*z3[4]^2*z3[6] - 
    (5 + z3[5]^2 + z3[5]*(-3 + z3[6]))*z3[6], y[119] -> 8 - 3*z3[6], 
  y[120] -> 2 + 7*z3[2], y[121] -> -19 - 4*z3[3] + 
    z3[2]*(-2 - 3*z3[3] + 2*z3[3]^2), y[122] -> -1 + z3[5] - z3[6], 
  y[123] -> 4 + z3[3] - z3[3]*z3[5], 
  y[124] -> 1 - (-2 + z3[5])*z3[6] + (3 + 2*z3[5])*z3[6]^2, 
  y[125] -> -10 + z3[2] + z3[6] - z3[2]*z3[6]^2 - z3[6]^3, 
  y[126] -> -(z3[4]*(5 + 2*z3[5])) + z3[5]*(3 - 2*z3[6]) - 3*(1 + z3[6]), 
  y[127] -> -z3[6] - z3[3]*(1 + z3[6]), 
  y[128] -> -4 - 4*z3[4] + 7*z3[6] + z3[5]*z3[6] + 
    z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[129] -> 2*z3[4]*(3 + z3[5]) + 2*z3[5]*(1 + z3[6]) + 3*(2 + z3[6]), 
  y[130] -> 2 - z3[4] + z3[5]*(-2 + z3[4] + z3[6]), 
  y[131] -> 4 + 3*z3[4]^2*(-2 + z3[5]) + z3[4]*(-3 + z3[5])*
     (1 + z3[5] - 3*z3[6]) + z3[6] - 3*z3[6]^2 + z3[5]*(-5 + 2*z3[6]), 
  y[132] -> -5 + 17*z3[6]^2 - 8*z3[6]^3 + z3[3]*(2 + 3*z3[6] - 4*z3[6]^2), 
  y[133] -> 3 + z3[6] - 3*z3[6]^2 + z3[5]*(-3 + 5*z3[6] - 2*z3[6]^2), 
  y[134] -> (1 + z3[4] - z3[6])^(-1) + 
    1/((1 + z3[3])^2*(z3[2]^2*z3[3]^2 + 4*z3[2]*z3[3]*z3[4] - 
       4*z3[3]*z3[4]^2 - 4*z3[2]*z3[3]*z3[4]*z3[5] - 2*z3[2]*z3[3]^2*z3[4]*
        z3[5] + 4*z3[3]*z3[4]^2*z3[5] + z3[3]^2*z3[4]^2*z3[5]^2 - 
       2*z3[2]*z3[3]*z3[6] + 4*z3[3]*z3[4]*z3[6] - 2*z3[3]*z3[4]*z3[5]*
        z3[6] + z3[6]^2)), y[135] -> -3 - z3[6] + 3*z3[6]^2 + 
    z3[5]*(3 - 5*z3[6] + 2*z3[6]^2), 
  y[136] -> -1 + 2*z3[4]^2*(3 + z3[5]) + 2*z3[6] + 3*z3[6]^2 + 
    z3[4]*(8 + (3 + 2*z3[5])*z3[6]) + z3[5]*(1 - 3*z3[6] + 2*z3[6]^2), 
  y[137] -> 1 + z3[6] + z3[6]^2 + z3[3]*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[138] -> z3[6]^2*(4 - 4*z3[4] + (7 + z3[5])*z3[6]) + 
    z3[3]*(3 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3), 
  y[139] -> -(z3[3]*(3 + z3[5])) + z3[6]*(3 - z3[6] + z3[5]*(1 + z3[6])), 
  y[140] -> z3[4]^2*(-2 + z3[5]) + (z3[5] - z3[6])*(-1 + z3[6]) + 
    z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6])), 
  y[141] -> 16 - 3*z3[4]^2*(-2 + z3[5]) - 15*z3[5] + 8*z3[5]^2 + 
    z3[2]^2*(-1 - 7*z3[5] + 7*z3[5]^2) - z3[6] - 2*z3[5]*z3[6] + 6*z3[6]^2 - 
    z3[5]*z3[6]^2 + z3[2]*(-9*z3[5]^2 + z3[4]*(7 - 9*z3[5] + 2*z3[5]^2) + 
      2*z3[5]*(11 + z3[6]) - 2*(13 + z3[6])) - 
    z3[4]*(-3 + 13*z3[6] + z3[5]^2*(1 + z3[6]) - z3[5]*(2 + 7*z3[6])), 
  y[142] -> 8 - z3[3]^2*(-2 + z3[5]*(-3 + z3[6]))*(-1 + z3[6]) - 7*z3[6] + 
    3*z3[6]^2 + 2*z3[5]*(1 + z3[6]) + z3[3]*(z3[6]*(-11 + 5*z3[6]) + 
      z3[5]*(-3 + 4*z3[6] - 3*z3[6]^2)), 
  y[143] -> (2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*z3[6] + 
    z3[4]*(-4 + z3[5]^3 + z3[6] + z3[5]^2*(-5 + 2*z3[6]) + 
      z3[5]*(8 - 4*z3[6] + z3[6]^2)), 
  y[144] -> -18 + z3[2]^3*(-3 + z3[5]) + 
    z3[2]^2*(9 + z3[5]*(8 - 3*z3[6]) + 7*z3[5]^2*(-1 + z3[6]) - 3*z3[6]) + 
    8*z3[5]^2*(-1 + z3[6]) + z3[6] + z3[6]^2 + 
    z3[5]*(20 - 9*z3[6] - 2*z3[6]^2 + z3[6]^3) + 
    z3[2]*(17 - 9*z3[5]^2*(-1 + z3[6]) - 5*z3[6] + 
      z3[5]*(-23 + 14*z3[6] + z3[6]^2)), 
  y[145] -> 7 + 2*z3[4]^2 + 5*z3[5] - 6*z3[6] + z3[5]*z3[6] - 7*z3[6]^2 - 
    2*z3[5]*z3[6]^2 - z3[4]*(-10 + z3[5] + z3[5]^2 + z3[6]) + 
    z3[3]*(2 + z3[4]^2*(-2 + 5*z3[5]) + 5*z3[6] - 2*z3[6]^2 + 
      z3[4]*(-1 + z3[5]^2 + z3[5]*(8 - 3*z3[6]) + 4*z3[6]) - 
      z3[5]*(-5 + z3[6] + 2*z3[6]^2)), 
  y[146] -> 43 + 38*z3[6] + 21*z3[6]^2 + z3[3]*(6 + 5*z3[6] + 12*z3[6]^2) + 
    z3[2]*(-1 + z3[6]^2 - 4*z3[3]^2*(1 + z3[6]) + 
      z3[3]*(8 + 9*z3[6] + 4*z3[6]^2)), 
  y[147] -> z3[4]^2*(-2 + z3[5]) + z3[2]^4*(-1 - 3*z3[5] + z3[5]^2) + 
    (z3[5] - z3[6])*(-1 + z3[6]) - z3[2]^3*(z3[4]*(-3 - z3[5] + z3[5]^2) + 
      z3[5]*(-2 + z3[6]) + 2*(1 + z3[6])) + 
    z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6])) - 
    z3[2]*(z3[4]^2*(-2 + z3[5]) + (z3[5] - z3[6])*(-1 + z3[6]) + 
      z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6]))) + 
    z3[2]^2*(z3[4]^2*(-2 + z3[5]) + (z3[5] - z3[6])*(-1 + z3[6]) + 
      z3[4]*(-1 + z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6]))), 
  y[148] -> -2 - 2*z3[4]^2 + z3[4]*(2 - 9*z3[6]) + 11*z3[6] + 14*z3[6]^2 + 
    z3[3]*z3[6]*(11 - 11*z3[4] + 6*z3[6]) + 
    2*z3[3]^2*(1 + z3[4]^2 - z3[4]*(1 + z3[6])) + 
    (1 + z3[3])*z3[5]*(2*z3[6]^2 + z3[3]*(3 + 3*z3[4]^2 - z3[6] - 
        z3[4]*(3 + 2*z3[6]))), y[149] -> -44 + 19*z3[4] - 16*z3[4]^2 + 
    6*z3[5] - 2*z3[4]*z3[5] + 3*z3[4]^2*z3[5] - 5*z3[5]^2 + z3[4]*z3[5]^2 + 
    z3[2]^2*(-73 - 2*z3[5] - 4*z3[5]^2 + z3[3]*(-129 - z3[5] + z3[5]^2) + 
      z3[3]^2*(6 - 5*z3[5] + 2*z3[5]^2)) + 16*z3[6] + 20*z3[4]*z3[6] + 
    2*z3[5]*z3[6] - 7*z3[4]*z3[5]*z3[6] + z3[4]*z3[5]^2*z3[6] - 10*z3[6]^2 + 
    z3[5]*z3[6]^2 - z3[2]*(44 - 57*z3[4] + 13*z3[5] - 9*z3[4]*z3[5] - 
      6*z3[5]^2 + 2*z3[4]*z3[5]^2 + 22*z3[6] + 2*z3[5]*z3[6] + 
      z3[3]*(67 + 3*z3[5]^2 - z3[4]*(70 + 3*z3[5] + 2*z3[5]^2) + 
        z3[5]*(22 - 3*z3[6]) + 37*z3[6]) + 
      z3[3]^2*(-25 + z3[4]*(7 - 6*z3[5] + 2*z3[5]^2) - 2*z3[6] + 
        3*z3[5]*(5 + z3[6]))) + z3[3]^2*(13 - z3[4]^2*(-2 + z3[5]) + 
      5*z3[5] - 6*z3[5]^2 + 6*z3[6] + z3[4]*(-13 + 6*z3[5]^2 - 2*z3[6] + 
        z3[5]*(-5 + 2*z3[6]))) - z3[3]*(1 - 2*z3[5]^2 + 
      2*z3[4]^2*(5 + 3*z3[5]) - 48*z3[6] + 4*z3[6]^2 + 
      8*z3[5]*(3 + 2*z3[6]) + z3[4]*(-9*z3[6] + z3[5]^2*(1 + z3[6]) - 
        z3[5]*(11 + 5*z3[6]))), y[150] -> 36 - 8*z3[5] + 5*z3[5]^2 + 
    z3[2]^3*(-z3[3]^2 + z3[3]*(51 - 5*z3[5]) + 2*(16 + z3[5])) - 36*z3[6] + 
    3*z3[5]*z3[6] - 5*z3[5]^2*z3[6] + 5*z3[6]^2 + 2*z3[5]*z3[6]^2 + z3[6]^3 - 
    z3[5]*z3[6]^3 + z3[2]^2*(68 + z3[3]*(123 + z3[5]*(8 - 3*z3[6]) + 
        z3[5]^2*(-1 + z3[6]) - 23*z3[6]) - 4*z3[5]^2*(-1 + z3[6]) - 
      18*z3[6] - z3[5]*(2 + 3*z3[6]) + z3[3]^2*(-11 - 3*z3[5]*(-3 + z3[6]) + 
        2*z3[5]^2*(-1 + z3[6]) + 3*z3[6])) + 
    z3[3]*(7 + 2*z3[5]^2*(-1 + z3[6]) - 44*z3[6] + 10*z3[6]^2 + 
      z3[5]*(19 - 2*z3[6] - 5*z3[6]^2)) + 
    z3[3]^2*(-13 - 6*z3[5]^2*(-1 + z3[6]) + 7*z3[6] + 
      z3[5]*(-5 + 5*z3[6] - 2*z3[6]^2)) - 
    z3[2]*(-58 - 6*z3[5]^2*(-1 + z3[6]) + 46*z3[6] - 5*z3[6]^2 + 
      z3[5]*(-17 + 8*z3[6] + z3[6]^2) + z3[3]^2*(21 - 8*z3[6] + 
        z3[5]*(-15 + 2*z3[6] + z3[6]^2)) + 
      z3[3]*(-87 + 3*z3[5]^2*(-1 + z3[6]) + 56*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-23 + z3[6] + 2*z3[6]^2))), 
  y[151] -> -z3[4] - 2*z3[4]^2 - z3[5] - 2*z3[4]*z3[5] + z3[4]^2*z3[5] + 
    z3[4]*z3[5]^2 + z3[2]^4*(-1 - 3*z3[5] + z3[5]^2 + 
      z3[3]^2*(13 - 35*z3[5] + z3[5]^2) - z3[3]*(-17 + 13*z3[5] + z3[5]^2) + 
      z3[3]^3*(-16 - 12*z3[5] + 3*z3[5]^2)) + z3[6] + 3*z3[4]*z3[6] + 
    z3[5]*z3[6] - z3[4]*z3[5]*z3[6] - 5*z3[6]^2 + 2*z3[4]*z3[6]^2 - 
    2*z3[4]^2*z3[6]^2 + z3[6]^3 + 2*z3[4]*z3[6]^3 + 
    z3[2]^3*(-2 + 3*z3[4] + 2*z3[5] + z3[4]*z3[5] - z3[4]*z3[5]^2 + 
      z3[3]^3*(7*z3[5]^2 + z3[4]*(4 + 46*z3[5] - 6*z3[5]^2) + 
        6*z3[5]*(-9 + z3[6]) - 2*z3[6]) - 2*z3[6] - z3[5]*z3[6] + 
      z3[3]*(58 + z3[4]*(-59 + 55*z3[5] + z3[5]^2) + 10*z3[6] + 
        z3[5]*(-58 + 21*z3[6])) + z3[3]^2*
       (78 - z3[4]*(81 - 117*z3[5] + z3[5]^2) + 17*z3[6] + 
        z3[5]*(-110 + 31*z3[6]))) - 
    z3[3]^3*(2*z3[5]^2 + z3[4]^4*(-2 + 4*z3[5]) + 6*(-2 + z3[6]) + 
      3*z3[5]*(5 - 7*z3[6] + 2*z3[6]^2) + 
      z3[4]^3*(4*(3 + z3[6]) - 3*z3[5]*(5 + 2*z3[6])) + 
      z3[4]*(3*z3[5]*(-5 + 2*z3[6]) - 2*z3[5]^2*(1 + z3[6] + z3[6]^2) + 
        6*(2 + z3[6] + z3[6]^2)) + z3[4]^2*(-2*(6 + 9*z3[6] + z3[6]^2) + 
        z3[5]*(15 + 9*z3[6] + 2*z3[6]^2))) + 
    z3[3]^2*(35 - 5*z3[5]^2 - 2*z3[4]^4*(-5 + 6*z3[5]) - 21*z3[6] + 
      21*z3[6]^2 + 4*z3[6]^3 - 4*z3[5]*(10 - 12*z3[6] + 7*z3[6]^2) + 
      2*z3[4]^3*(-10*(1 + z3[6]) + z3[5]*(11 + 9*z3[6])) + 
      z3[4]^2*(39 + 15*z3[6] + 10*z3[6]^2 - 2*z3[5]*(23 + z3[6] + 
          3*z3[6]^2)) + z3[4]*(-31 - 37*z3[6] + z3[6]^2 + 
        z3[5]^2*(6 + 5*z3[6] + 2*z3[6]^2) + z3[5]*(28 + 9*z3[6] + 
          3*z3[6]^2))) + z3[3]*(36 - 8*z3[4]^4*(-1 + z3[5]) + 2*z3[6] + 
      32*z3[6]^2 - z3[6]^3 + z3[5]*(-35 + 14*z3[6] - 31*z3[6]^2 + 
        4*z3[6]^3) + 4*z3[4]^3*(-2 - 4*z3[6] + z3[5]*(2 + 3*z3[6])) + 
      z3[4]^2*(28 + 6*z3[6]^2 + z3[5]*(-27 + 4*z3[6] - 4*z3[6]^2)) + 
      z3[4]*(-31 - z3[5]^2 - 37*z3[6] + 4*z3[6]^2 + 2*z3[6]^3 + 
        z3[5]*(34 + 19*z3[6] + 5*z3[6]^2))) - 
    z3[2]^2*(z3[4] + 2*z3[4]^2 + z3[5] + 2*z3[4]*z3[5] - z3[4]^2*z3[5] - 
      z3[4]*z3[5]^2 - z3[6] - 3*z3[4]*z3[6] - z3[5]*z3[6] + 
      z3[4]*z3[5]*z3[6] + 11*z3[6]^2 + 
      z3[3]^2*(-131 + z3[4]^2*(-106 + 135*z3[5]) + 5*z3[6] - 9*z3[6]^2 + 
        z3[5]*(164 - 87*z3[6] + 6*z3[6]^2) - 
        z3[4]*(z3[5]^2 - 23*(5 + 4*z3[6]) + 7*z3[5]*(20 + 7*z3[6]))) + 
      z3[3]^3*(-25 - 3*z3[5]^2 + z3[4]^2*(-9 + 44*z3[5]) - 14*z3[6] - 
        2*z3[6]^2 + 4*z3[5]*(19 - 5*z3[6] + z3[6]^2) + 
        z3[4]*(25 + 9*z3[6] + 3*z3[5]^2*(1 + z3[6]) - 
          2*z3[5]*(35 + 11*z3[6]))) + z3[3]*(-76 + z3[4]^2*(-74 + 73*z3[5]) + 
        21*z3[6] + 10*z3[6]^2 + 5*z3[5]*(15 - 11*z3[6] + z3[6]^2) + 
        z3[4]*(71 + z3[5]^2 + 59*z3[6] - z3[5]*(74 + 21*z3[6])))) + 
    z3[2]*(-(z3[4]^2*(-2 + z3[5])) + z3[5] - z3[6] - z3[5]*z3[6] - 
      7*z3[6]^2 - 3*z3[6]^3 + z3[4]*(1 - z3[5]^2 - 3*z3[6] + 8*z3[6]^2 + 
        z3[5]*(2 + z3[6])) + z3[3]^2*(104 + z3[4]^3*(-52 + 64*z3[5]) - 
        6*z3[6] + 9*z3[6]^2 + z3[5]*(-127 + 69*z3[6] - 33*z3[6]^2) + 
        z3[4]^2*(72 + 77*z3[6] - z3[5]*(83 + 62*z3[6])) - 
        z3[4]*(100 + z3[5]^2 + 39*z3[6] + 25*z3[6]^2 + 
          z3[5]*(-121 + 5*z3[6] - 11*z3[6]^2))) + 
      z3[3]^3*(27 - 3*z3[5]^2 + z3[4]^3*(-8 + 21*z3[5]) + 6*z3[6]^2 + 
        z3[5]*(-49 + 35*z3[6] - 10*z3[6]^2) - 3*z3[4]^2*
         (-9 - 4*z3[6] + z3[5]*(15 + 7*z3[6])) + 
        z3[4]*(-27 - 27*z3[6] - 4*z3[6]^2 + 3*z3[5]^2*(1 + z3[6]) + 
          z3[5]*(45 + 6*z3[6] + 4*z3[6]^2))) + 
      z3[3]*(70 + 40*z3[4]^3*(-1 + z3[5]) - 8*z3[6] - 8*z3[6]^2 - 5*z3[6]^3 + 
        z3[5]*(-71 + 38*z3[6] - 20*z3[6]^2) + 
        z3[4]^2*(38 + 56*z3[6] - 3*z3[5]*(13 + 12*z3[6])) + 
        z3[4]*(-55 + z3[5]^2 - 3*z3[6] - 6*z3[6]^2 + 
          z3[5]*(52 - 15*z3[6] + 5*z3[6]^2)))), 
  y[152] -> 1 + 4*z3[4]^2 + z3[4]*(5 - 4*z3[6]) + 
    z3[3]*(6 + 4*z3[4]^2 + z3[4]*(9 - 4*z3[6]) - 4*z3[6]), 
  y[153] -> 1 + (1 + z3[2])*z3[3], y[154] -> 1 + z3[4], 
  y[155] -> -9 - 307*z3[4] + 36*z3[6] + z3[3]*(-54 + 307*z3[2] - 343*z3[4] + 
      72*z3[6]), y[156] -> 1 - z3[5], y[157] -> 2 + z3[5], 
  y[158] -> 1 - z3[2], y[159] -> -1 + 3*z3[2], 
  y[160] -> -z3[4]^2 - z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 2*z3[4]*(-1 + z3[6]) + 
    (-1 + z3[6])^2, y[161] -> -1 + z3[2] - z3[2]^2 + z3[2]^3, 
  y[162] -> 3 + 2*z3[4] + z3[5] - 2*z3[6], 
  y[163] -> -3 - 2*z3[4] - z3[2]^2*(-2 + z3[5]) - z3[5] + 
    z3[2]*(3 - z3[4] + z3[5] - 2*z3[6]) + 2*z3[6], 
  y[164] -> z3[4]^2*(-1 + z3[5]) + z3[6] + z3[4]*z3[5]*z3[6] + 
    z3[5]*(-1 + z3[6])*z3[6], y[165] -> 3 - 3*z3[6] + z3[6]^2, 
  y[166] -> -2 + z3[2] + z3[6] - z3[5]*(-1 + z3[2] + z3[6]), 
  y[167] -> 1 - z3[2] + z3[6] + z3[5]*(-2 + 3*z3[2] + z3[6]), 
  y[168] -> 1 + z3[3] + z3[6] + z3[5]*z3[6]*(z3[3] + z3[6]), 
  y[169] -> 2 + 2*z3[4] + z3[6] + z3[5]*(-2 + z3[4] + z3[6]), 
  y[170] -> -2 + z3[3] - 2*z3[4] - z3[6] - z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[171] -> -1 - z3[3] - z3[4] + z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[172] -> z3[2]^2*(-3 + z3[5]) + z3[5] + (-1 + z3[4])*z3[6] + 
    z3[2]*(-z3[5] + z3[6]), y[173] -> -(z3[4]^2*(2 + z3[5])) - 
    z3[6]*(1 + z3[5]*(-2 + z3[6]) + z3[6]) - 
    z3[4]*(4 + z3[5]*(-1 + z3[6]) + z3[6]), 
  y[174] -> -1 - z3[6] - (1 + z3[5])*z3[6]^2 - z3[3]*(1 + z3[5]*z3[6]), 
  y[175] -> -1 + 2*z3[4] + z3[4]^2 + z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
    z3[2]*(-z3[4]^2 - z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
        (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
      2*z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 2*z3[6] - 2*z3[4]*z3[6] - 
    z3[6]^2 + z3[2]^3*(-1 + z3[6])*
     (-1 + z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6]) - 
    z3[2]^2*(z3[3]*(z3[4]*(-2 + z3[6]) + (3 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) + (-1 + z3[6])*(-1 + z3[4] + z3[6])), 
  y[176] -> 1 + (1 + z3[2])^(-1) + 1/((1 + z3[2])*(1 + z3[3])*z3[4]), 
  y[177] -> -2 - z3[5]^2 - z3[5]*(-3 + z3[6]), y[178] -> 1 + z3[2] - z3[6], 
  y[179] -> -1 - z3[5], y[180] -> 2 - z3[6], 
  y[181] -> 2 + 5*z3[4] + z3[5] + 2*z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - 
      z3[6]) - z3[6], y[182] -> -2 + z3[6], 
  y[183] -> 1 + z3[2]^2*(-5 + z3[5]) + z3[5] - z3[2]*(1 + z3[5] - 2*z3[6]) - 
    2*z3[6] + 2*z3[4]*z3[6], y[184] -> z3[4]*(-z3[2] + (-1 + z3[5])^2) + 
    z3[4]^2*(-1 + z3[5]) + z3[5]*z3[6], 
  y[185] -> 2 + z3[2] - 3*z3[5] + 3*z3[2]*z3[5] + 2*z3[6] + 2*z3[5]*z3[6], 
  y[186] -> -(z3[4]*(1 + z3[3]*(-1 + z3[5]) + z3[5]^2 + 
       z3[5]*(-2 + z3[6]))) - (z3[3] + z3[5])*z3[6], 
  y[187] -> z3[4]^3 + z3[4]*(-2 + z3[5])*(2 + z3[5]^2 + z3[5]*(-3 + z3[6])) + 
    (2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*z3[6], 
  y[188] -> -1 + (-2 + z3[5])*z3[6] - 2*(1 + z3[5])*z3[6]^2, 
  y[189] -> -5 - z3[4]*(5 + 2*z3[5]) - 2*z3[6] - 2*z3[5]*(1 + z3[6]), 
  y[190] -> 3 + 2*z3[4]*(2 + z3[5]) + 2*z3[6] + z3[5]*(-3 + 2*z3[6]), 
  y[191] -> -2 - 5*z3[4] - z3[5] + z3[2]*(2 - 3*z3[4] + z3[5] + 
      2*z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) - z3[6]) - 
    2*z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6] - 
    z3[2]^2*(-6 + z3[5] + 2*z3[3]*(-1 + z3[5])*(-1 + z3[6]) + 2*z3[6]), 
  y[192] -> 1/((1 + z3[3] + z3[2]*z3[3])*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[2])*(1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - 
       z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
       z3[2]*z3[6])), y[193] -> 1 - z3[4]^2*(5 + 2*z3[5]) - 2*z3[6] - 
    2*z3[6]^2 - z3[4]*(7 + 2*(1 + z3[5])*z3[6]) + 
    z3[5]*(-1 + 3*z3[6] - 2*z3[6]^2), 
  y[194] -> 3 - 2*z3[6]^2 + z3[5]*(-3 + 5*z3[6] - 2*z3[6]^2), 
  y[195] -> -3 + 2*z3[6]^2 + z3[5]*(3 - 5*z3[6] + 2*z3[6]^2), 
  y[196] -> -((2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*z3[6]) - 
    z3[4]*(-4 + z3[5]^3 + z3[6] + z3[5]^2*(-5 + 2*z3[6]) + 
      z3[5]*(8 - 4*z3[6] + z3[6]^2)), 
  y[197] -> 1 + ((z3[2] - z3[4])^(-1) + z3[4]^(-1))/(1 + z3[3])^2 + 
    z3[4]^(-1), y[198] -> 1 + (1 + z3[3])^(-2), y[199] -> 2 - z3[5], 
  y[200] -> 1 + (1 + (1 + z3[3])^(-2))/((1 + z3[2])*z3[4]*
      (1 + z3[4] - z3[6])), y[201] -> -3 + z3[2] + z3[6] - 
    z3[5]*(-2 + z3[2] + z3[6]), 
  y[202] -> 2 - z3[2] + z3[5]*(-3 + 2*z3[2] + z3[6]), 
  y[203] -> -4 + 2*z3[4] + z3[6] - z3[5]*(-2 + z3[4] + z3[6]), 
  y[204] -> 1 + z3[5]*(-2 + z3[4] + z3[6]), 
  y[205] -> 5 - 4*z3[6] + z3[6]^2 - z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[206] -> -2 + z3[6] + z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[207] -> 1 + z3[6] + z3[3]*(2 + z3[6]), 
  y[208] -> z3[6] + z3[3]*(1 - z3[2] + z3[6]), 
  y[209] -> -1 - z3[4] + z3[6] + z3[3]*(-2 - z3[4] + z3[6]), 
  y[210] -> z3[6]^2 + z3[3]*(-1 + z3[6] + z3[6]^2), 
  y[211] -> z3[6]^2 - z3[3]*(-1 + z3[6] - z3[6]^2 + z3[2]*(1 + z3[6])), 
  y[212] -> 1/((1 + z3[2])*z3[4]) + (z3[4] - z3[6])^(-1), 
  y[213] -> 1 + z3[3]^(-1), y[214] -> 3 + 6*z3[3] + z3[6], 
  y[215] -> z3[4]*(-3 + z3[6]) + 3*(-1 + z3[6]) + 
    z3[3]*(-6 + z3[4]*(-3 + z3[6]) + 4*z3[6]), 
  y[216] -> z3[6]*(-1 + 3*z3[6]) + z3[3]*(-3 + 2*z3[6] + 3*z3[6]^2), 
  y[217] -> z3[6]*(1 + 2*z3[6]) + z3[3]*(3 - 2*z3[6] + 2*z3[6]^2 - 
      z3[2]*(3 + 2*z3[6])), y[218] -> -(z3[2]*z3[3]) + (1 + z3[3])*z3[4], 
  y[219] -> -2 - z3[2] - z3[6], y[220] -> 2 + z3[2], 
  y[221] -> z3[4]^2 + z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) - 2*z3[4]*(-1 + z3[6]) - 
    (-1 + z3[6])^2, y[222] -> -1 + z3[2] - z3[2]^2, 
  y[223] -> -3 - 2*z3[4] - z3[5] + 2*z3[6], 
  y[224] -> -(z3[2]^2*(-3 + z3[5])) - z3[5] + z3[2]*(z3[5] - z3[6]) + z3[6] - 
    z3[4]*z3[6], y[225] -> -3 + 3*z3[6] - z3[6]^2, 
  y[226] -> -5 + (-2 + 7*z3[2])*z3[3] + 4*z3[2]*z3[3]^2, 
  y[227] -> -1 + z3[4]*(-2 + z3[5]) + z3[6], 
  y[228] -> z3[3]*(2 + z3[5]*(-1 + z3[6])) + z3[6], 
  y[229] -> z3[3]*(5 - 4*z3[6]) + (3 - 2*z3[6])*z3[6], y[230] -> 1 - z3[6], 
  y[231] -> -3 - 7*z3[2], y[232] -> 4*(7 + 3*z3[3]) + 
    z3[2]*(5 + 22*z3[3] + z3[3]^2), 
  y[233] -> z3[4]*(2 + z3[5]*(-2 + z3[6]) - 4*z3[6]) + 
    (2 + z3[5]*(-2 + z3[6]) - 3*z3[6])*(-2 + z3[6]), 
  y[234] -> -3 + z3[3] + 2*z3[3]*z3[5]*(-1 + z3[6]) + 2*z3[6], 
  y[235] -> -7 + 3*z3[6], y[236] -> -2 + z3[5]*(-2 + z3[6])*(-1 + z3[6]) + 
    4*z3[6] - 3*z3[6]^2, y[237] -> 2 + z3[5]*(-2 + z3[6]) - 2*z3[6] - 
    z3[6]^2, y[238] -> 2 + 2*z3[4]^2 + z3[4]*(-2 + z3[6]) - 2*z3[6] + 
    z3[6]^2, y[239] -> (3 + 2*z3[4])*z3[5] - z3[4]*z3[5]^2 - 2*(3 + z3[6]), 
  y[240] -> -1 + z3[2]^4*(-3 + z3[5]) + z3[4]*(-2 + z3[5]) + z3[6] - 
    z3[2]*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
    z3[2]^2*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) - 
    z3[2]^3*(-1 + z3[4]*(-2 + z3[5]) + z3[6]), 
  y[241] -> 4 + z3[2]^2*(-2 + z3[5])^2 - 4*z3[5] + z3[5]^2 - 2*z3[6] + 
    z3[4]*z3[6] - z3[5]*z3[6]*(-2 + z3[2] + z3[4] + z3[6]) + 
    z3[2]*(-4 + 4*z3[5] - z3[5]^2 + z3[6]), 
  y[242] -> 3 + 2*z3[4] + z3[2]^2*(-2 + z3[5]) + z3[5] - 2*z3[6] + 
    z3[2]*(-3 + z3[4] - z3[5] + 2*z3[6]), 
  y[243] -> -5*z3[4]^2 - 3*z3[5] + 5*z3[6] - 3*z3[6]^2 + 
    z3[4]*(-6 - 2*z3[5] + z3[5]^2 + 8*z3[6]) - 
    z3[3]*(6 + z3[4]^2*(1 + 2*z3[5]) + z3[4]*(5 + z3[5]^2 + 
        z3[5]*(3 - 2*z3[6]) - 2*z3[6]) - z3[5]*(-3 + z3[6]) - 6*z3[6] + 
      z3[6]^2), y[244] -> 5 - z3[6] - 19*z3[6]^2 + 12*z3[6]^3 - 
    z3[3]*(3 - 3*z3[6] + z3[6]^2), y[245] -> -3 + z3[4]^2*(-1 + z3[5]) + 
    z3[4]*(2 + z3[5]*(-2 + z3[6])) + z3[6] + z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[246] -> -14 + (-7 + z3[4])*z3[5]^2 + 
    z3[2]^2*(-10 + 13*z3[5] - 6*z3[5]^2) + 
    z3[2]*((-17 + 2*z3[4])*z3[5] - (-7 + z3[4])*z3[5]^2 - 2*(-7 + z3[6])) + 
    4*z3[6] - 4*z3[6]^2 + z3[5]*(17 - 2*z3[4] - 2*z3[6] + z3[6]^2), 
  y[247] -> -4 + z3[2]^3*(-2 + z3[5]) + z3[5]^2*(-1 + z3[6]) - 
    z3[2]*(2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*(-1 + z3[6]) + 3*z3[6] - 
    z3[6]^2 + z3[2]^2*(-2 - 3*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + 
      z3[6]) - z3[5]*(-5 + 5*z3[6] - 3*z3[6]^2 + z3[6]^3), 
  y[248] -> -3 - 3*z3[4]^2 - 2*z3[3]*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) + 
    2*z3[6] + z3[4]*(3 + z3[6]) + z3[3]*(1 + z3[4]^2 - z3[4]*(1 + z3[6])), 
  y[249] -> 1 - 2*z3[4] - z3[4]^2 - z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
      (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) + 
    z3[2]*(z3[4]^2 + z3[3]*(z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 
        (3 + z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])) - 
      2*z3[4]*(-1 + z3[6]) - (-1 + z3[6])^2) - 2*z3[6] + 2*z3[4]*z3[6] + 
    z3[6]^2 - z3[2]^3*(-1 + z3[6])*
     (-1 + z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6]) + 
    z3[2]^2*(z3[3]*(z3[4]*(-2 + z3[6]) + (3 + z3[5]*(-1 + z3[6]) - z3[6])*
         (-1 + z3[6])) + (-1 + z3[6])*(-1 + z3[4] + z3[6])), 
  y[250] -> 19 - z3[2]^3*(-3 + z3[5]) - 7*z3[5]^2*(-1 + z3[6]) - 9*z3[6] + 
    7*z3[6]^2 - 3*z3[6]^3 + z3[5]*(-22 + 15*z3[6] - 4*z3[6]^2 + z3[6]^3) + 
    z3[2]^2*(5 - 6*z3[5]^2*(-1 + z3[6]) - 5*z3[6] + 3*z3[5]*(-4 + 3*z3[6])) + 
    z3[2]*(-9 + 7*z3[5]^2*(-1 + z3[6]) + 7*z3[6] - 3*z3[6]^2 + 
      z3[5]*(16 - 13*z3[6] + z3[6]^2)), 
  y[251] -> -33 - 27*z3[6] - 9*z3[6]^2 + z3[6]^3 - 
    z3[2]*z3[3]^2*(1 + z3[6]) - z3[3]*(9 + 15*z3[6] + 11*z3[6]^2 + 
      z3[2]*(25 + 19*z3[6] + 3*z3[6]^2)), 
  y[252] -> 5 + 5*z3[6] + 5*z3[6]^2 + 5*z3[6]^3 + 2*z3[6]^4 - 
    4*z3[2]*z3[3]^2*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[3]*(2 + 2*z3[6] + 2*z3[6]^2 - 3*z3[6]^3 + 6*z3[6]^4 - 
      z3[2]*(7 + 7*z3[6] + 7*z3[6]^2 + 2*z3[6]^3)), 
  y[253] -> 16 + 2*z3[4] + 6*z3[4]^2 - 9*z3[5] + 2*z3[4]*z3[5] + 5*z3[5]^2 - 
    z3[4]*z3[5]^2 + z3[2]^2*(50 + z3[3]^2*(1 - 6*z3[5]) - 5*z3[5] + 
      4*z3[5]^2 - z3[3]*(-76 + z3[5] + 2*z3[5]^2)) + z3[6] - 13*z3[4]*z3[6] - 
    2*z3[5]*z3[6] + 2*z3[4]*z3[5]*z3[6] + 2*z3[6]^2 + z3[5]*z3[6]^2 + 
    z3[3]^2*(3 + z3[4]^2*(1 - 2*z3[5]) - 2*z3[5]^2 + 2*z3[6] + 
      z3[5]*(-7 + 4*z3[6]) + z3[4]*(-3 + 7*z3[5] - z3[6] + 
        z3[5]^2*(2 + z3[6]))) + z3[2]*(24 + 9*z3[5] - 5*z3[5]^2 + 
      z3[4]*(-30 - 2*z3[5] + z3[5]^2) + 18*z3[6] + 2*z3[5]*z3[6] + 
      z3[3]^2*(3 - 13*z3[5] - z3[5]^2 + z3[4]*(-2 + 5*z3[5] + z3[5]^2) + 
        2*z3[6]) + z3[3]*(47 + 3*z3[5]^2 - z3[4]*(35 - 4*z3[5] + z3[5]^2) + 
        33*z3[6] - z3[5]*(19 + 3*z3[6]))) + 
    z3[3]*(17 + 3*z3[4]^2 - 3*z3[5]^2 + 6*z3[6] + 5*z3[6]^2 - 
      z3[5]*(10 + z3[6] + 2*z3[6]^2) + z3[4]*(z3[5]^2 + 2*z3[5]*(8 + z3[6]) - 
        2*(3 + 5*z3[6]))), y[254] -> -18 + 12*z3[5] - 5*z3[5]^2 + 
    z3[2]^3*(-23 - z3[5] + z3[3]^2*(1 + z3[5]) + z3[3]*(-29 + 3*z3[5])) - 
    3*z3[6] - 5*z3[5]*z3[6] + 5*z3[5]^2*z3[6] + 6*z3[6]^2 - 2*z3[5]*z3[6]^2 - 
    z3[6]^3 + z3[5]*z3[6]^3 - z3[3]*(11 + 3*z3[5]^2*(-1 + z3[6]) + z3[6] - 
      4*z3[6]^2 + z3[5]*(-13 + 13*z3[6] - 4*z3[6]^2)) + 
    z3[3]^2*(-3 - 2*z3[5]^2*(-1 + z3[6]) + z3[6] + 
      z3[5]*(7 - 11*z3[6] + 4*z3[6]^2)) - 
    z3[2]^2*(49 + 3*z3[5]*(-2 + z3[6]) - 4*z3[5]^2*(-1 + z3[6]) - 9*z3[6] + 
      z3[3]*(67 + 2*z3[5]^2*(-1 + z3[6]) - 7*z3[6] + z3[5]*(2 + z3[6])) + 
      z3[3]^2*(-1 + z3[6] + z3[5]*(-7 + 3*z3[6]))) + 
    z3[2]*(-31 - 5*z3[5]^2*(-1 + z3[6]) + 15*z3[6] + z3[6]^2 + 
      z3[5]*(-10 + 5*z3[6] + z3[6]^2) - z3[3]^2*(2 + z3[5]^2*(-1 + z3[6]) + 
        z3[6] + z3[5]*(-13 + 10*z3[6] - 2*z3[6]^2)) + 
      z3[3]*(-49 + 3*z3[5]^2*(-1 + z3[6]) + 10*z3[6] + 2*z3[6]^2 + 
        2*z3[5]*(11 - 4*z3[6] + z3[6]^2))), 
  y[255] -> -((-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6])) - 
    z3[3]*(z3[4]^4*(-2 + z3[5]) + z3[4]*(2 + z3[5]*(-1 + z3[6])) + 
      (2 + z3[5]*(-1 + z3[6]))*(-1 + z3[6]) - 
      z3[4]^3*(-2 - 4*z3[6] + z3[5]*(1 + z3[6])) + 
      z3[4]^2*(z3[5] - 2*(1 + z3[6] + z3[6]^2))), 
  y[256] -> z3[5]*(-1 + z3[3]*(1 + z3[4]^3 + z3[4]*(4 - 3*z3[6]) - 
        z3[4]^2*(-4 + z3[6])) + z3[3]^2*(3 + 4*z3[4] + z3[4]^2)*
       (1 + z3[4] - z3[6]))*(1 + z3[4] - z3[6]) + z3[4]^3*z3[6] + 
    z3[4]^2*(z3[6] - 2*z3[6]^2) - (-1 + z3[6])*(-1 + 2*z3[5] + z3[6]^2) + 
    z3[4]*(-2 + 4*z3[5] - z3[5]^2 + z3[6]^3) + 
    z3[3]*(1 - 2*z3[4]^4 + 7*z3[4]^3*(-1 + z3[6]) + z3[6] - 15*z3[6]^2 + 
      22*z3[6]^3 - 8*z3[6]^4 + z3[4]^2*(-9 + 18*z3[6] - 8*z3[6]^2) + 
      2*z3[5]*(-1 + z3[6] + 6*z3[6]^2 - 7*z3[6]^3 + 2*z3[6]^4) + 
      z3[4]*(-2 + z3[5]^2 + 14*z3[6] - 25*z3[6]^2 + 11*z3[6]^3 - 
        4*z3[5]*(-1 + z3[6])^2*(1 + 2*z3[6]))) - 
    z3[3]^2*(2*z3[4]^4 + z3[4]^3*(9 - 6*z3[6]) + 
      2*z3[4]^2*(7 - 11*z3[6] + 3*z3[6]^2) + 
      z3[4]*(8 - 26*z3[6] + 17*z3[6]^2 - 2*z3[6]^3 + z3[5]^2*(-1 + z3[6])^2*
         (1 + 2*z3[6])) + 2*(-1 + z3[6])*((5 - 2*z3[6])*z3[6] + 
        z3[5]*(-1 - z3[6] + 2*z3[6]^2))), 
  y[257] -> -5 + z3[2]^5*(-1 - z3[3]^3*(-5 + z3[5]) - z3[3]*(-1 + z3[5]) + 
      z3[5] + z3[3]^2*(3 + z3[5])) - 6*z3[6] + 4*z3[6]^2 - 3*z3[6]^3 + 
    z3[2]^4*(z3[3]*(z3[5]*(13 - 14*z3[6]) + 7*(-2 + z3[6]) - 
        z3[5]^2*(-1 + z3[6])) + (-1 + z3[5])*(2 + z3[5]*(-1 + z3[6]) - 
        z3[6]) + z3[3]^3*(10 + z3[5]*(12 - 11*z3[6]) + 
        3*z3[5]^2*(-1 + z3[6]) - z3[6]) + 
      z3[3]^2*(-10 + z3[5]*(27 - 26*z3[6]) + z3[5]^2*(-1 + z3[6]) + 
        8*z3[6])) - z3[3]^3*(-1 + z3[6])*(-13 + 2*z3[5]^2 + 7*z3[6] + 
      z3[5]*(10 - 13*z3[6] + 3*z3[6]^2)) + 
    z3[3]*(-33 + 13*z3[6] + 2*z3[6]^2 - 6*z3[6]^3 + 
      z3[5]*(29 - 31*z3[6] + 15*z3[6]^2 - 3*z3[6]^3)) - 
    z3[3]^2*(32 + 5*z3[5]^2*(-1 + z3[6]) - 36*z3[6] + 9*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-27 + 48*z3[6] - 31*z3[6]^2 + 6*z3[6]^3)) + 
    z3[2]^3*(4*z3[6]^2 + 2*z3[3]*(-24 + 18*z3[6] + z3[6]^2 + 
        6*z3[5]*(4 - 5*z3[6] + z3[6]^2)) + 
      z3[3]^3*(-7 + 7*z3[5]^2*(-1 + z3[6]) + 5*z3[6] - z3[6]^2 + 
        z3[5]*(49 - 47*z3[6] + 7*z3[6]^2)) + 
      z3[3]^2*(-58 + 45*z3[6] - 3*z3[6]^2 + z3[5]*(84 - 104*z3[6] + 
          19*z3[6]^2))) + z3[2]^2*(-((-8 + z3[6])*z3[6]^2) + 
      z3[3]*(-56 + 60*z3[6] + 2*z3[6]^2 - 2*z3[6]^3 - 
        z3[5]*(-56 + 88*z3[6] - 33*z3[6]^2 + z3[6]^3)) + 
      z3[3]^3*(-33 + 3*z3[5]^2*(-1 + z3[6]) + 25*z3[6] - 5*z3[6]^2 - 
        z3[5]*(-66 + 78*z3[6] - 24*z3[6]^2 + z3[6]^3)) - 
      z3[3]^2*(98 - 88*z3[6] + 11*z3[6]^2 + z3[6]^3 + 
        z3[5]*(-122 + 166*z3[6] - 57*z3[6]^2 + 2*z3[6]^3))) - 
    z3[2]*(3*(-2 + z3[6])*z3[6]^2 + z3[3]*(46 - 42*z3[6] + 6*z3[6]^3 + 
        z3[5]*(-52 + 62*z3[6] - 33*z3[6]^2 + 3*z3[6]^3)) + 
      z3[3]^3*(32 + 3*z3[5]^2*(-1 + z3[6]) - 35*z3[6] + 9*z3[6]^2 + 
        z3[5]*(-39 + 62*z3[6] - 30*z3[6]^2 + 3*z3[6]^3)) + 
      z3[3]^2*(81 - 80*z3[6] + 15*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(-97 + 130*z3[6] - 63*z3[6]^2 + 6*z3[6]^3))), 
  y[258] -> 1 + 2*z3[4] - z3[5] - 3*z3[4]*z3[5] + z3[4]*z3[5]^2 + 
    z3[2]^4*(3 - 4*z3[5] + z3[5]^2 + z3[3]^2*(11 - 28*z3[5] + z3[5]^2) - 
      z3[3]*(-13 + 12*z3[5] + z3[5]^2) + z3[3]^3*(-12 - 11*z3[5] + 
        3*z3[5]^2)) - z3[4]*z3[6] + z3[5]*z3[6] - 4*z3[6]^2 + 
    2*z3[4]*z3[6]^2 - z3[4]^2*z3[6]^2 + z3[6]^3 + z3[4]*z3[6]^3 + 
    z3[2]^3*(-((-1 + z3[5])*(-1 + z3[4]*(-2 + z3[5]) + z3[6])) + 
      z3[3]^3*(7*z3[5]^2 + z3[4]*(-2 + 42*z3[5] - 6*z3[5]^2) - 
        2*(-5 + z3[6]) + z3[5]*(-49 + 4*z3[6])) + 
      z3[3]*(49 + z3[4]*(-46 + 45*z3[5] + z3[5]^2) + 11*z3[6] + 
        z3[5]*(-49 + 13*z3[6])) + z3[3]^2*
       (58 - z3[4]*(65 - 91*z3[5] + z3[5]^2) + 16*z3[6] + 
        z3[5]*(-83 + 19*z3[6]))) - z3[3]^3*(-13 + 2*z3[5]^2 + 
      z3[4]^4*(-2 + 3*z3[5]) + 7*z3[6] + z3[5]*(10 - 13*z3[6] + 3*z3[6]^2) + 
      z3[4]^3*(13 + 4*z3[6] - 5*z3[5]*(2 + z3[6])) + 
      z3[4]*(13 + 6*z3[6] + 6*z3[6]^2 + z3[5]*(-10 + 3*z3[6]) - 
        2*z3[5]^2*(1 + z3[6] + z3[6]^2)) + 
      z3[4]^2*(-13 - 19*z3[6] - 2*z3[6]^2 + z3[5]*(10 + 7*z3[6] + 
          2*z3[6]^2))) + z3[3]^2*(32 + z3[4]^4*(6 - 7*z3[5]) - 5*z3[5]^2 - 
      14*z3[6] + 19*z3[6]^2 + 4*z3[6]^3 + 
      z3[5]*(-28 + 27*z3[6] - 19*z3[6]^2) + 
      z3[4]^3*(-15 - 13*z3[6] + z3[5]*(13 + 12*z3[6])) + 
      z3[4]*(-24 - 46*z3[6] + z3[5]^2*(6 + 5*z3[6] + 2*z3[6]^2) + 
        z3[5]*(17 + 16*z3[6] + 4*z3[6]^2)) + 
      z3[4]^2*(38 + 14*z3[6] + 7*z3[6]^2 - z3[5]*(31 + 3*z3[6] + 
          5*z3[6]^2))) + z3[3]*(30 - 4*z3[4]^4*(-1 + z3[5]) + 15*z3[6] + 
      29*z3[6]^2 - 2*z3[6]^3 + z3[5]*(-28 + z3[6] - 25*z3[6]^2 + 4*z3[6]^3) + 
      z3[4]^3*(-4 - 9*z3[6] + z3[5]*(4 + 7*z3[6])) + 
      z3[4]^2*(z3[5]*(-17 + 2*z3[6] - 3*z3[6]^2) + 4*(5 + z3[6]^2)) + 
      z3[4]*(-29 - z3[5]^2 - 41*z3[6] + 4*z3[6]^2 + z3[6]^3 + 
        z3[5]*(28 + 24*z3[6] + 5*z3[6]^2))) - 
    z3[2]^2*(-1 - 2*z3[4] + z3[5] + 3*z3[4]*z3[5] - z3[4]*z3[5]^2 + z3[6] - 
      z3[5]*z3[6] + 8*z3[6]^2 + z3[3]^3*(-35 - 3*z3[5]^2 + 
        z3[4]^2*(-13 + 38*z3[5]) - 12*z3[6] - 2*z3[6]^2 + 
        3*z3[5]*(22 - 4*z3[6] + z3[6]^2) + z3[4]*(35 + 11*z3[6] + 
          3*z3[5]^2*(1 + z3[6]) - 2*z3[5]*(30 + 11*z3[6]))) + 
      z3[3]^2*(-103 + z3[4]^2*(-80 + 99*z3[5]) - 4*z3[6] - 6*z3[6]^2 + 
        z3[5]*(123 - 50*z3[6] + z3[6]^2) - z3[4]*(-83 + z3[5]^2 - 76*z3[6] + 
          2*z3[5]*(50 + 23*z3[6]))) + z3[3]*(-55 + 52*z3[4]^2*(-1 + z3[5]) + 
        5*z3[6] + 7*z3[6]^2 + z3[5]*(55 - 31*z3[6] + z3[6]^2) + 
        z3[4]*(54 + z3[5]^2 + 50*z3[6] - z3[5]*(55 + 24*z3[6])))) + 
    z3[2]*(-1 - 2*z3[4] + z3[5] + 3*z3[4]*z3[5] - z3[4]*z3[5]^2 + z3[6] - 
      z3[5]*z3[6] - 5*z3[6]^2 + 5*z3[4]*z3[6]^2 - 3*z3[6]^3 + 
      z3[3]^3*(32 - 3*z3[5]^2 + z3[4]^3*(-9 + 17*z3[5]) - 3*z3[6] + 
        6*z3[6]^2 + z3[5]*(-39 + 23*z3[6] - 7*z3[6]^2) + 
        z3[4]^2*(32 + 13*z3[6] - z3[5]*(35 + 19*z3[6])) + 
        z3[4]*(-32 - 29*z3[6] - 4*z3[6]^2 + 3*z3[5]^2*(1 + z3[6]) + 
          z3[5]*(35 + 8*z3[6] + 4*z3[6]^2))) + 
      z3[3]*(54 + 24*z3[4]^3*(-1 + z3[5]) + 9*z3[6] - 7*z3[6]^2 - 4*z3[6]^3 + 
        z3[5]*(-53 + 11*z3[6] - 11*z3[6]^2) - 3*z3[4]^2*
         (-8 - 13*z3[6] + z3[5]*(8 + 9*z3[6])) + 
        z3[4]*(z3[5]^2 - 7*(5 + z3[6] + z3[6]^2) + 
          z3[5]*(33 - 5*z3[6] + 5*z3[6]^2))) + 
      z3[3]^2*(85 + 7*z3[4]^3*(-5 + 6*z3[5]) + 15*z3[6] + 6*z3[6]^2 - 
        3*z3[5]*(32 - 9*z3[6] + 7*z3[6]^2) + z3[4]^2*(51 + 57*z3[6] - 
          z3[5]*(55 + 48*z3[6])) - z3[4]*(85 + z3[5]^2 + 36*z3[6] + 
          20*z3[6]^2 - z3[5]*(89 + 8*z3[6] + 10*z3[6]^2)))), 
  y[259] -> 1/((1 + z3[2])*z3[3]) + z3[4]^(-2) + 
    (1 + z3[3]^(-1))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[260] -> 1/(z3[2]*z3[3]) + 
    (1 + (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/z3[4])/
     (z3[4]*(1 + z3[4] - z3[6])), y[261] -> 2 - 3*z3[2], 
  y[262] -> 1 + z3[4] - 2*z3[6], y[263] -> -3 - 6*z3[4] - z3[5] - 
    2*z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) + 2*z3[6], 
  y[264] -> 2 + z3[6] - z3[2]*z3[6], 
  y[265] -> -2 - z3[2]^2*(-5 + z3[5]) - z3[5] + z3[2]*(2 + z3[5] - 3*z3[6]) + 
    3*z3[6] - 3*z3[4]*z3[6], y[266] -> -2 - 7*z3[2], 
  y[267] -> 19 + 4*z3[3] + z3[2]*(2 + 3*z3[3] - 2*z3[3]^2), 
  y[268] -> -4 + z3[3]*(-1 + z3[5]), y[269] -> -8 + 3*z3[6], 
  y[270] -> z3[3]*(3 + z3[5]) - (-1 + z3[5])*z3[6], 
  y[271] -> 1 + z3[5]*(-1 + z3[6]) - z3[6] - z3[6]^2, 
  y[272] -> -1 - z3[3]*(1 + z3[6]), 
  y[273] -> 1 - z3[4] + 2*z3[6] + z3[3]*(1 + z3[6]), 
  y[274] -> -2 - z3[4]*(-4 + z3[5]^2) - 8*z3[6] + 2*z3[5]*(1 + z3[6]), 
  y[275] -> -3 + 2*z3[6] - 3*z3[6]^2 - z3[5]*(-1 + z3[6])*(3 + z3[6]), 
  y[276] -> 3 + 6*z3[4] + z3[5] - z3[2]*(3 - 3*z3[4] + z3[5] + 
      2*z3[3]*(2 + z3[5]*(-1 + z3[6]) - z3[6]) - 2*z3[6]) + 
    2*z3[3]*(2 + z3[4] + z3[5]*(-1 + z3[6]) - z3[6]) - 2*z3[6] + 
    z3[2]^2*(-6 + z3[5] + 2*z3[3]*(-1 + z3[5])*(-1 + z3[6]) + 2*z3[6]), 
  y[277] -> 7 + 7*z3[4]^2 - 8*z3[6] + 4*z3[6]^2 + z3[4]*(-7 + 4*z3[6]), 
  y[278] -> 4*z3[4]^2 + z3[3]*(-1 + z3[5])*(1 + z3[6])^2 + 
    z3[6]*(-9 + z3[5] + 10*z3[6] + 2*z3[5]*z3[6]) - 
    z3[4]*(-4 + (11 + z3[5])*z3[6]), 
  y[279] -> 10 - z3[6] + z3[6]^3 + z3[2]*(-1 + z3[6]^2), 
  y[280] -> 2 + 4*z3[4]^2*(-1 + z3[5]) - 8*z3[6] + 3*z3[6]^2 + 
    z3[4]*(1 + z3[5]*(-1 + z3[6]) + 6*z3[6]) + z3[5]*(-2 + z3[6] + z3[6]^2), 
  y[281] -> 5 - 17*z3[6]^2 + 8*z3[6]^3 + z3[3]*(-2 - 3*z3[6] + 4*z3[6]^2), 
  y[282] -> -18 + 18*z3[5] - 8*z3[5]^2 + 
    z3[2]^2*(-8 + 11*z3[5] - 7*z3[5]^2) + 
    z3[2]*(22 + (9 - 2*z3[4])*z3[5]^2 + z3[5]*(-22 + 4*z3[4] - 2*z3[6]) - 
      4*z3[6]) + 7*z3[6] - z3[5]*z3[6] - 10*z3[6]^2 + z3[5]*z3[6]^2 + 
    z3[4]*(-4 + 8*z3[6] - 8*z3[5]*z3[6] + z3[5]^2*(1 + z3[6])), 
  y[283] -> -1/3*(z3[3]*(3 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3)) - 
    (z3[6]*(4 + 4*z3[4]^2 + (7 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2 - 
       z3[4]*(4 + (11 + z3[5])*z3[6])))/3, 
  y[284] -> 2 - z3[5] + z3[3]^2*(-1 + z3[5]*(-2 + z3[6]))*(-1 + z3[6]) - 
    2*z3[6] + z3[6]^2 + z3[3]*(6 - 4*z3[6] + z3[6]^2 + 
      z3[5]*(2 - 2*z3[6] + z3[6]^2)), 
  y[285] -> 21 - z3[2]^3*(-3 + z3[5]) - 8*z3[5]^2*(-1 + z3[6]) - 7*z3[6] + 
    5*z3[6]^2 - 3*z3[6]^3 - z3[5]*(23 - 15*z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[2]^2*(1 - 7*z3[5]^2*(-1 + z3[6]) - 4*z3[6] + z3[5]*(-12 + 7*z3[6])) + 
    z3[2]*(-14 + 9*z3[5]^2*(-1 + z3[6]) + 5*z3[6] - 3*z3[6]^2 - 
      z3[5]*(-23 + 14*z3[6] + z3[6]^2)), 
  y[286] -> -6 - 6*z3[4]^2 - 2*z3[5] - 3*z3[6] + 12*z3[6]^2 + 
    4*z3[5]*z3[6]^2 + z3[4]*(-12 + z3[5]^2 - 2*z3[5]*z3[6]) + 
    z3[3]*(-1 + z3[4]^2*(2 - 4*z3[5]) - 6*z3[6] + 2*z3[6]^2 - 
      z3[4]*(-2 + z3[5]^2 + z3[5]*(7 - 2*z3[6]) + 4*z3[6]) + 
      z3[5]*(-5 + z3[6] + 2*z3[6]^2)), 
  y[287] -> -43 - 38*z3[6] - 21*z3[6]^2 - z3[3]*(6 + 5*z3[6] + 12*z3[6]^2) + 
    z3[2]*(1 - z3[6]^2 + 4*z3[3]^2*(1 + z3[6]) - 
      z3[3]*(8 + 9*z3[6] + 4*z3[6]^2)), 
  y[288] -> -5 - 5*z3[4]^2 - 6*z3[6] - z3[5]*z3[6] - 10*z3[6]^2 - 
    2*z3[5]*z3[6]^2 + z3[4]*(5 + (11 + z3[5])*z3[6]) - 
    z3[3]*(6 + 2*z3[4]^2*(3 + z3[5]) + 2*z3[6] + 3*z3[6]^2 + 
      z3[5]*(2 + z3[6]^2) - 2*z3[4]*(3 + 4*z3[6] + z3[5]*(1 + z3[6]))) + 
    z3[3]^2*(-1 - z3[4]^2*(1 + 2*z3[5]) + z3[5]*(-2 + z3[6]) + 
      z3[4]*(1 + z3[6] + z3[5]*(2 + z3[6]))), 
  y[289] -> 14 + 12*z3[4] + 8*z3[4]^2 - 6*z3[5] + 5*z3[5]^2 - z3[4]*z3[5]^2 + 
    z3[2]^2*(60 + z3[5] + 4*z3[5]^2 - 2*z3[3]^2*(4 - 2*z3[5] + z3[5]^2) - 
      z3[3]*(-100 + z3[5] + z3[5]^2)) - 2*z3[6] - 29*z3[4]*z3[6] - 
    5*z3[5]*z3[6] + 11*z3[4]*z3[5]*z3[6] - z3[4]*z3[5]^2*z3[6] + 8*z3[6]^2 + 
    2*z3[5]*z3[6]^2 - 2*z3[3]^2*(7 + z3[4]^2 - 3*z3[5]^2 + 
      z3[4]*(-7 + 3*z3[5]^2 + z3[5]*(-4 + z3[6]) - z3[6]) - 
      z3[5]*(-4 + z3[6]) + 3*z3[6]) + z3[2]*(30 + 10*z3[5] - 6*z3[5]^2 + 
      2*z3[4]*(-20 - 2*z3[5] + z3[5]^2) + 25*z3[6] + 5*z3[5]*z3[6] + 
      z3[3]*(9 + 3*z3[5]^2 - 2*z3[4]*(18 + z3[5] + z3[5]^2) + 
        z3[5]*(22 - 3*z3[6]) + 40*z3[6]) + 
      2*z3[3]^2*(-14 + z3[4]*(4 - 2*z3[5] + z3[5]^2) - z3[6] + 
        2*z3[5]*(3 + z3[6]))) + z3[3]*(-45 - 2*z3[5]^2 + 
      z3[4]^2*(-2 + 4*z3[5]) - 40*z3[6] + 4*z3[6]^2 + 5*z3[5]*(5 + 3*z3[6]) + 
      z3[4]*(44 - 4*z3[6] + z3[5]^2*(1 + z3[6]) - z3[5]*(13 + 6*z3[6]))), 
  y[290] -> (-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6]) + 
    z3[3]*(z3[4]^4*(-2 + z3[5]) + z3[4]*(2 + z3[5]*(-1 + z3[6])) + 
      (2 + z3[5]*(-1 + z3[6]))*(-1 + z3[6]) - 
      z3[4]^3*(-2 - 4*z3[6] + z3[5]*(1 + z3[6])) + 
      z3[4]^2*(z3[5] - 2*(1 + z3[6] + z3[6]^2))), 
  y[291] -> -10 + 8*z3[5] - 5*z3[5]^2 + z3[2]^3*(-29 + 2*z3[3]^2 - 2*z3[5] + 
      z3[3]*(-41 + 5*z3[5])) + 4*z3[6] + 5*z3[5]^2*z3[6] + 12*z3[6]^2 - 
    8*z3[5]*z3[6]^2 - 4*z3[6]^3 + 4*z3[5]*z3[6]^3 + 
    z3[2]^2*(-59 + 4*z3[5]^2*(-1 + z3[6]) + 9*z3[6] + z3[5]*(3 + 2*z3[6]) - 
      2*z3[3]^2*(-7 - z3[5]*(-4 + z3[6]) + z3[5]^2*(-1 + z3[6]) + 2*z3[6]) + 
      z3[3]*(-87 + z3[5]*(-6 + z3[6]) - z3[5]^2*(-1 + z3[6]) + 8*z3[6])) + 
    z3[3]*(38 - 2*z3[5]^2*(-1 + z3[6]) - 8*z3[6] + 4*z3[6]^2 + 
      4*z3[5]*(-5 + z3[6] + z3[6]^2)) + 
    2*z3[3]^2*(7 + 3*z3[5]^2*(-1 + z3[6]) - 4*z3[6] + 
      z3[5]*(4 - 5*z3[6] + 2*z3[6]^2)) + 
    z3[2]*(-40 - 6*z3[5]^2*(-1 + z3[6]) + 25*z3[6] - 2*z3[6]^2 + 
      2*z3[5]*(-7 + z3[6] + 2*z3[6]^2) + 2*z3[3]^2*(12 - 5*z3[6] + 
        z3[5]*(-6 - z3[6] + z3[6]^2)) + z3[3]*(3*z3[5]^2*(-1 + z3[6]) + 
        2*(-14 + 4*z3[6] + z3[6]^2) + z3[5]*(-23 + z3[6] + 2*z3[6]^2))), 
  y[292] -> 5 + z3[2]^5*(1 + z3[3]^3*(-5 + z3[5]) + z3[3]*(-1 + z3[5]) - 
      z3[5] - z3[3]^2*(3 + z3[5])) + 6*z3[6] - 4*z3[6]^2 + 3*z3[6]^3 + 
    z3[3]^3*(-1 + z3[6])*(-13 + 2*z3[5]^2 + 7*z3[6] + 
      z3[5]*(10 - 13*z3[6] + 3*z3[6]^2)) + 
    z3[3]*(33 - 13*z3[6] - 2*z3[6]^2 + 6*z3[6]^3 + 
      z3[5]*(-29 + 31*z3[6] - 15*z3[6]^2 + 3*z3[6]^3)) + 
    z3[3]^2*(32 + 5*z3[5]^2*(-1 + z3[6]) - 36*z3[6] + 9*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-27 + 48*z3[6] - 31*z3[6]^2 + 6*z3[6]^3)) + 
    z3[2]^4*(-((-1 + z3[5])*(2 + z3[5]*(-1 + z3[6]) - z3[6])) + 
      z3[3]^3*(-10 - 3*z3[5]^2*(-1 + z3[6]) + z3[6] + 
        z3[5]*(-12 + 11*z3[6])) + z3[3]*(-7*(-2 + z3[6]) + 
        z3[5]^2*(-1 + z3[6]) + z3[5]*(-13 + 14*z3[6])) + 
      z3[3]^2*(10 - z3[5]^2*(-1 + z3[6]) - 8*z3[6] + 
        z3[5]*(-27 + 26*z3[6]))) - 
    z3[2]^3*(4*z3[6]^2 + 2*z3[3]*(-24 + 18*z3[6] + z3[6]^2 + 
        6*z3[5]*(4 - 5*z3[6] + z3[6]^2)) + 
      z3[3]^3*(-7 + 7*z3[5]^2*(-1 + z3[6]) + 5*z3[6] - z3[6]^2 + 
        z3[5]*(49 - 47*z3[6] + 7*z3[6]^2)) + 
      z3[3]^2*(-58 + 45*z3[6] - 3*z3[6]^2 + z3[5]*(84 - 104*z3[6] + 
          19*z3[6]^2))) + z3[2]^2*((-8 + z3[6])*z3[6]^2 + 
      z3[3]^3*(33 - 3*z3[5]^2*(-1 + z3[6]) - 25*z3[6] + 5*z3[6]^2 + 
        z3[5]*(-66 + 78*z3[6] - 24*z3[6]^2 + z3[6]^3)) + 
      z3[3]*(z3[5]*(-56 + 88*z3[6] - 33*z3[6]^2 + z3[6]^3) + 
        2*(28 - 30*z3[6] - z3[6]^2 + z3[6]^3)) + 
      z3[3]^2*(98 - 88*z3[6] + 11*z3[6]^2 + z3[6]^3 + 
        z3[5]*(-122 + 166*z3[6] - 57*z3[6]^2 + 2*z3[6]^3))) + 
    z3[2]*(3*(-2 + z3[6])*z3[6]^2 + z3[3]*(46 - 42*z3[6] + 6*z3[6]^3 + 
        z3[5]*(-52 + 62*z3[6] - 33*z3[6]^2 + 3*z3[6]^3)) + 
      z3[3]^3*(32 + 3*z3[5]^2*(-1 + z3[6]) - 35*z3[6] + 9*z3[6]^2 + 
        z3[5]*(-39 + 62*z3[6] - 30*z3[6]^2 + 3*z3[6]^3)) + 
      z3[3]^2*(81 - 80*z3[6] + 15*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(-97 + 130*z3[6] - 63*z3[6]^2 + 6*z3[6]^3))), 
  y[293] -> (4*z3[5]*(-1 + z3[3]*(1 + z3[4]^3 + z3[4]*(4 - 3*z3[6]) - 
         z3[4]^2*(-4 + z3[6])) + z3[3]^2*(3 + 4*z3[4] + z3[4]^2)*
        (1 + z3[4] - z3[6]))*(1 + z3[4] - z3[6]))/3 - 
    (4*(-(z3[4]^3*z3[6]) + z3[4]^2*z3[6]*(-1 + 2*z3[6]) + 
       (-1 + z3[6])*(-1 + 2*z3[5] + z3[6]^2) + 
       z3[4]*(2 - 4*z3[5] + z3[5]^2 - z3[6]^3) + 
       z3[3]*(-1 + 2*z3[4]^4 - 7*z3[4]^3*(-1 + z3[6]) - z3[6] + 15*z3[6]^2 - 
         22*z3[6]^3 + 8*z3[6]^4 + z3[4]^2*(9 - 18*z3[6] + 8*z3[6]^2) - 
         2*z3[5]*(-1 + z3[6] + 6*z3[6]^2 - 7*z3[6]^3 + 2*z3[6]^4) - 
         z3[4]*(-2 + z3[5]^2 + 14*z3[6] - 25*z3[6]^2 + 11*z3[6]^3 - 
           4*z3[5]*(-1 + z3[6])^2*(1 + 2*z3[6]))) + 
       z3[3]^2*(2*z3[4]^4 + z3[4]^3*(9 - 6*z3[6]) + 
         2*z3[4]^2*(7 - 11*z3[6] + 3*z3[6]^2) + 
         z3[4]*(8 - 26*z3[6] + 17*z3[6]^2 - 2*z3[6]^3 + 
           z3[5]^2*(-1 + z3[6])^2*(1 + 2*z3[6])) + 2*(-1 + z3[6])*
          ((5 - 2*z3[6])*z3[6] + z3[5]*(-1 - z3[6] + 2*z3[6]^2)))))/3, 
  y[294] -> 2 + z3[4], y[295] -> z3[4] + z3[3]*(1 + z3[4]), 
  y[296] -> z3[2]*z3[3] - (1 + z3[3])*z3[4], y[297] -> z3[2] - z3[4] + z3[6], 
  y[298] -> z3[2]^2*z3[3] - z3[2]*z3[4] - 3*z3[2]*z3[3]*z3[4] - 
    z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
    z3[2]^2*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[299] -> 2*z3[4]*(-1 - 2*z3[4] + z3[6]) + 
    z3[3]*(-2 - 5*z3[4] - 5*z3[4]^2 + z3[2]*(2 + 4*z3[4] - 2*z3[6]) + 
      2*z3[6] + 3*z3[4]*z3[6]), 
  y[300] -> (z3[3]^(-1) + z3[4]^(-1))/(1 + z3[2]) + 
    (z3[4]^(-1) + (1 + (1 + z3[3]^(-2))/z3[2])/(-1 + z3[5]) + 
      1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[301] -> 1/((1 + z3[2])*z3[4]) + (1 + 1/(z3[4]^2*(-1 + z3[5])) + 
      1/(z3[2]*z3[3]*z3[4]*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[302] -> (1 + (-1 + z3[5])^(-1) + 1/((1 + z3[2])*(1 + z3[4] - z3[6])))/
     z3[4] + (1 + 1/(z3[3]*(-1 + z3[5])))/((1 + z3[2])*z3[3]*
      (1 + z3[4] - z3[6])) + 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])*
      (1 + z3[4] - z3[6])), 
  y[303] -> 1 + 1/((1 + z3[2])*z3[3]*z3[4]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[304] -> -3 - 2*z3[6], y[305] -> -3 - z3[6], y[306] -> -2 - z3[6], 
  y[307] -> 1/((1 + z3[2])*z3[4]^2) + 1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[308] -> (z3[3]^(-2) + z3[4]^(-2))/((1 + z3[2])*z3[4]) + 
    (1 + z3[3]^(-2))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[309] -> 1/(z3[4]^3*(-1 + z3[5])) + (1 + z3[3]^(-2))/
     (z3[2]*z3[4]*(-1 + z3[5])) + (1 + 1/(z3[3]*(-1 + z3[5])))/
     ((1 + z3[2])*z3[3]*(1 + z3[4] - z3[6])), y[310] -> 2 + z3[6], 
  y[311] -> z3[2]^2*z3[3] + (1 + z3[3])*z3[4]*(z3[4] - z3[6]) + 
    z3[2]*(z3[4]*(-1 + z3[3]*(-3 + z3[5])) + z3[3]*z3[4]^2*(-1 + z3[5]) + 
      z3[3]*z3[6]), y[312] -> 4 - z3[5], 
  y[313] -> z3[2] + z3[2]*z3[3] + z3[2]^2*z3[3] - z3[4] - z3[2]*z3[4] - 
    z3[3]*z3[4] - z3[2]*z3[3]*z3[4], y[314] -> 1 + z3[2] - z3[5], 
  y[315] -> 1/4 - z3[5]/6, y[316] -> -1 - z3[2] + z3[4] + z3[5], 
  y[317] -> 1 + (z3[2] - z3[4])^(-1), 
  y[318] -> -2*z3[2] - (1 + z3[5])*(-1 + z3[6]), y[319] -> -3 + z3[6], 
  y[320] -> z3[2] + z3[2]*z3[3] + z3[2]^2*z3[3] - z3[4] - z3[3]*z3[4] - 
    2*z3[2]*z3[3]*z3[4] - z3[2]^2*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
    z3[2]^2*z3[3]*z3[4]*z3[5] - z3[2]*z3[6], 
  y[321] -> 3*z3[4]^2 + z3[4]*(7 + 2*z3[2] - 3*z3[5] - z3[6]) - 3*z3[6], 
  y[322] -> -3 + z3[2]*(-2 + z3[5]) - (-2 + z3[5])*z3[6], 
  y[323] -> 1 + z3[5]*z3[6], y[324] -> 2 + z3[2]*(7 - 3*z3[5]) + z3[5] - 
    2*z3[6] + 2*z3[5]*z3[6], y[325] -> 3 - z3[2] - z3[6] + 
    z3[5]*(-2 + z3[2] + z3[6]), y[326] -> z3[2]^2 - z3[4]*(-2 + z3[5]) - 
    z3[6] + z3[2]*(-1 - z3[4] + z3[6]), 
  y[327] -> -z3[4] - z3[6] - z3[5]*(-2 + z3[4] + z3[6]), 
  y[328] -> 4 - 2*z3[4] - z3[6] + z3[5]*(-2 + z3[4] + z3[6]), 
  y[329] -> 3*z3[4]^3 - z3[4]^2*z3[6] + (-4 + 3*z3[5])*z3[6] + 
    z3[4]*(6 - 9*z3[5] + 3*z3[5]^2 + z3[6]), 
  y[330] -> 2*(-1 + z3[6]) - z3[5]*(1 + 2*z3[6]), 
  y[331] -> 2*z3[4]^2 + 3*z3[6] - z3[4]*(4 + 2*z3[2] - 3*z3[5] + 2*z3[6]), 
  y[332] -> z3[2]^2*(2 + z3[5]*(-1 + z3[6]) - z3[6]) - (-2 + z3[5])*z3[6]^2 + 
    z3[2]*z3[6]*(-2 + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[333] -> z3[4] + z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + z3[6] + 
    z3[2]^2*(-3 - 4*z3[4] + 3*z3[6]) + z3[2]*(-1 + z3[4] - z3[4]*z3[5] + 
      z3[6] - z3[5]*z3[6]), y[334] -> 1 + z3[6] - z3[6]^2 - 
    z3[5]*(3 - 3*z3[6] + z3[6]^2), y[335] -> -5 + 4*z3[6] - z3[6]^2 + 
    z3[5]*(3 - 3*z3[6] + z3[6]^2), 
  y[336] -> -(z3[4]^2*(-2 + z3[2] + z3[5])) - 
    (-1 + z3[5] + z3[2]*z3[3]*z3[5])*z3[6] + 
    z3[4]*(z3[3]*(1 + z3[5]^2 + z3[5]*(-2 + z3[6])) + z3[2]*(-1 + z3[6]) + 
      (-1 + z3[5])*(1 + z3[6])), y[337] -> z3[2]*z3[4]*(-2 + z3[5]) - 
    z3[6]^2 + 2*z3[2]^3*(-2 + z3[5] + z3[6] - z3[5]*z3[6]) + 
    z3[2]^2*(3 + 4*z3[4] - (1 + z3[5])*z3[6] + (-1 + z3[5])*z3[6]^2) + 
    z3[2]*z3[6]*(-2*z3[6] + z3[5]*(1 + z3[6])), 
  y[338] -> z3[2]^3*(-1 + z3[3]) + z3[3]*z3[4]*(-z3[4] + z3[6]) + 
    z3[2]^2*(1 + z3[4] - z3[6] + z3[3]*(-1 - 2*z3[4] + z3[6])) - 
    z3[2]*(z3[3]*z3[4]^2*(-2 + z3[5]) + (-1 + z3[3])*z3[6] + 
      z3[4]*(2 - z3[5] + z3[3]*(-3 + z3[5] + z3[6]))), y[339] -> -2 + z3[2], 
  y[340] -> -1 - 2*z3[5], y[341] -> 5/6 - z3[5], 
  y[342] -> 4 - 5*z3[5] + 2*z3[5]^2, 
  y[343] -> (z3[2] - z3[4])^(-1) + 
    ((1 + z3[2])^(-1) + 1/((1 + z3[3])^2*(1 + z3[4] - z3[6])) + 
      1/((1 + z3[2])*(1 + z3[3])*(1 + z3[4] - z3[6])))/z3[4], 
  y[344] -> -2 + 3*z3[5] - z3[5]^2, 
  y[345] -> 1 + 1/((1 + z3[2])^2*(z3[2] - z3[4])*(1 + z3[4] - z3[6])), 
  y[346] -> 1 - 2*z3[6], y[347] -> 3 - 2*z3[2] - z3[6], 
  y[348] -> -3 + 2*z3[2], y[349] -> 2 - z3[2], 
  y[350] -> (1 + z3[3])^(-2) + (z3[2] - z3[4])^(-1), 
  y[351] -> -9 + 17*z3[5] - 8*z3[5]^2, y[352] -> 3 - 5*z3[5] + 2*z3[5]^2, 
  y[353] -> 5 - 10*z3[5] + 4*z3[5]^2, y[354] -> 3 - 7*z3[5] + 4*z3[5]^2, 
  y[355] -> -1 - z3[2]*(-1 + z3[5]) + z3[5]*(-1 + z3[6]) - 
    z3[5]^2*(-1 + z3[6]), y[356] -> -4/3 + z3[5] - z3[6]/3, 
  y[357] -> 3 - 2*z3[5] + z3[6], y[358] -> -7 + 2*z3[4]*(-1 + z3[5])^2 + 
    z3[5]*(13 - 2*z3[6]) + 2*z3[5]^2*(-3 + z3[6]) + z3[6], 
  y[359] -> -4 + z3[2] + z3[5]*(5 - 2*z3[6]) + 2*z3[5]^2*(-1 + z3[6]) + 
    z3[6], y[360] -> -1 + z3[2] + z3[4], 
  y[361] -> -1 + z3[4] - z3[4]^2 + z3[4]^3, 
  y[362] -> 1 - z3[2] + z3[4] - z3[6], y[363] -> -4 + (-1 + 6*z3[2])*z3[3], 
  y[364] -> -(z3[2]^5*z3[5]) + z3[2]^4*(-1 + z3[5]*(-1 + z3[6]) - 
      z3[5]^2*(-1 + z3[6])) - (-1 + z3[5])^2*(-1 + z3[6]) + 
    z3[2]*(-1 + z3[5])^2*(-1 + z3[6]) - z3[2]^2*(-1 + z3[5])^2*(-1 + z3[6]) + 
    z3[2]^3*(-1 + z3[5])^2*(-1 + z3[6]), y[365] -> 3 - 2*z3[2] + z3[2]^2, 
  y[366] -> -1 + (5*z3[3])/3, y[367] -> 4 + (-4/3 + 2*z3[2])*z3[3], 
  y[368] -> 3 + 4*z3[5]*(-1 + z3[6]) - 4*z3[6], 
  y[369] -> 3 + 3*z3[5]*(-1 + z3[6]) - z3[6], 
  y[370] -> z3[3] - 3*(-2 + z3[6])*z3[6]^2, 
  y[371] -> 1 - z3[5]^2*(-1 + z3[6]) + z3[5]*(-4 + z3[2] + z3[6]), 
  y[372] -> -2 - (-2 + z3[3])*z3[5]^2*(-1 + z3[6]) - 
    2*z3[5]*(-2 + z3[3] + z3[6]), 
  y[373] -> 2 + (-1 + z3[3])*z3[5]^2*(-1 + z3[6]) + 
    2*z3[5]*(-1 + z3[3] + z3[6]), 
  y[374] -> 2 - z3[4] + z3[5]*(-4 + z3[4] + z3[6]) - 
    z3[5]^2*(-3 + z3[4] + z3[6]), y[375] -> 6 - 2*z3[4] + z3[6] - 
    z3[5]^2*(-3 + z3[4] + z3[6]) + z3[5]*(-9 + 3*z3[4] + z3[6]), 
  y[376] -> -7 + 11*z3[5]^2*(-1 + z3[6]) + 3*z3[6] - 7*z3[5]*(-3 + 2*z3[6]), 
  y[377] -> 2 + z3[2]^3 + z3[2]^2*(z3[5]*(-1 + z3[6]) - z3[6]) + 
    3*z3[5]*(-1 + z3[6]) - 3*z3[6] + z3[2]*(-1 - 2*z3[5]*(-1 + z3[6]) + 
      2*z3[6]), y[378] -> (-2 + z3[6])*z3[6] + z3[3]*(-4 + 3*z3[6]), 
  y[379] -> 4 + (-7 + 3*z3[3])*z3[5]^2*(-1 + z3[6]) + 
    2*z3[5]*(-7 + 4*z3[3] + 3*z3[6]), 
  y[380] -> 1/((1 + z3[2])*z3[4]*(1 + z3[4] - z3[6])) + 
    (1 + (z3[2] - z3[4])^(-1))/(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
      z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6]), 
  y[381] -> -3 + z3[6] + z3[5]*(6 - 4*z3[6] + z3[6]^2), 
  y[382] -> -4 + z3[6] + z3[5]*(12 - 6*z3[6] + z3[6]^2) - 
    z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[383] -> 10 - 5*z3[6] + z3[6]^2 + z3[5]*(-21 + 11*z3[6] - 2*z3[6]^2) + 
    2*z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[384] -> 1 + z3[6] - 3*z3[6]^2 - 2*z3[6]^3 + 
    (z3[3]*(-5 - 2*z3[6] + 2*z3[6]^2))/3, 
  y[385] -> -1 - z3[6] - z3[6]^2 - z3[6]^3 + 3*z3[6]^4 + 2*z3[6]^5 - 
    z3[3]*(1 + z3[6] + z3[6]^2 - 11*z3[6]^3 + z3[6]^4), 
  y[386] -> -6 + z3[4]^2*(-2 + z3[5]) - 3*z3[5]^2 - z3[6]^2 + 
    z3[5]*(6 + z3[6]) + z3[4]*(z3[5]^2 + 3*z3[6] - z3[5]*(2 + z3[6])), 
  y[387] -> -8 - z3[4]^2*z3[5] - (-2 + z3[3])*z3[5]^2 + 
    z3[5]*(-3 + 2*z3[3] - z3[6]) + 11*z3[6] + 
    z3[4]*(-8 + (-1 + z3[3])*z3[5]^2 + z3[5]*(2 + z3[6])), 
  y[388] -> 65 + 9*z3[5] - 7*z3[5]^2 + 2*z3[4]^2*(1 + z3[5]) - 48*z3[6] + 
    3*z3[5]*z3[6] + z3[6]^2 + z3[3]*(3 - z3[4]^2*(-2 + z3[5]) + 3*z3[5]^2 + 
      z3[4]*(5 - 3*z3[5]^2 + z3[5]*(-3 + z3[6]) - 4*z3[6]) + 
      2*z3[5]*(-5 + z3[6]) - 7*z3[6] + 2*z3[6]^2) + 
    z3[4]*(40 + 3*z3[5]^2 - 3*z3[6] - 2*z3[5]*(3 + z3[6])), 
  y[389] -> 21 - 2*z3[4]^2*(-2 + z3[5]) + 11*z3[5]^2 + 2*z3[6]^2 - 
    3*z3[5]*(7 + z3[6]) + z3[4]*(-3*z3[5]^2 - 6*z3[6] + 2*z3[5]*(3 + z3[6])), 
  y[390] -> -15 + z3[4]^2*(-2 + z3[5]) + 15*z3[5] - 8*z3[5]^2 + 
    z3[2]^2*(-3 + 3*z3[5] - 2*z3[5]^2) + 2*z3[5]*z3[6] - z3[6]^2 + 
    z3[4]*(2*z3[5]^2 + 3*z3[6] - z3[5]*(4 + z3[6])) - 
    z3[2]*(-9 + (-5 + z3[4])*z3[5]^2 + z3[5]*(9 - 2*z3[4] + z3[6])), 
  y[391] -> 4 + 2*z3[2]^3 - 8*z3[5]^2*(-1 + z3[6]) - 2*z3[6] + 
    z3[2]*(-1 + z3[5]*(9 - 6*z3[6]) + 5*z3[5]^2*(-1 + z3[6]) + z3[6]) + 
    5*z3[5]*(-3 + 2*z3[6]) + z3[2]^2*(-2 - 2*z3[5]^2*(-1 + z3[6]) + 
      z3[5]*(-3 + 2*z3[6])), y[392] -> 1 + 4*z3[4]^2*(-2 + z3[5]) + z3[5]^2 + 
    6*z3[6] - 4*z3[6]^2 + z3[5]*(-9 + 5*z3[6]) + 
    z3[4]*(-7 + 5*z3[5]^2 + 12*z3[6] - z3[5]*(9 + 4*z3[6])), 
  y[393] -> -59 - 30*z3[4] - 4*z3[4]^2 - 6*z3[5] + 4*z3[4]*z3[5] - 
    z3[4]^2*z3[5] + 5*z3[5]^2 - 2*z3[4]*z3[5]^2 + 
    z3[2]^2*(-77 + z3[5]^2 + z3[3]*(-30 + 13*z3[5])) + 36*z3[6] + 
    6*z3[4]*z3[6] - 2*z3[5]*z3[6] + z3[4]*z3[5]*z3[6] - z3[6]^2 + 
    z3[3]*(-7 + 2*z3[4]^2*(-3 + z3[5]) - 2*z3[5]^2 - 3*z3[5]*(-3 + z3[6]) + 
      7*z3[6] - 2*z3[6]^2 + z3[4]*(-1 + 2*z3[5]^2 - z3[5]*(-2 + z3[6]) + 
        8*z3[6])) + z3[2]*(37 + 3*z3[5] - 3*z3[5]^2 + 
      z3[4]*(36 - 2*z3[5] + z3[5]^2) - 33*z3[6] + z3[5]*z3[6] + 
      z3[3]*(-15 + z3[5]^2 - z3[4]*(-23 + 9*z3[5] + z3[5]^2) - 18*z3[6] + 
        z3[5]*z3[6])), y[394] -> -2*(2 + 2*z3[6] + z3[6]^2) - 
    (z3[3]*(2*(-2 - z3[6] + z3[6]^2) + z3[2]*(6 + 5*z3[6] + z3[6]^2)))/3, 
  y[395] -> 2*(2 + 2*z3[6] + 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4) + 
    z3[3]*(1 + z3[6] + z3[6]^2 - 7*z3[6]^3 - 2*z3[6]^4 - 
      2*z3[2]*(3 + 3*z3[6] + 3*z3[6]^2 + z3[6]^3)), 
  y[396] -> -1 - 3*z3[4]^2*(-2 + z3[5]) + 8*z3[5] - z3[5]^2 + 
    z3[2]^4*(1 + 3*z3[5] - z3[5]^2) - 5*z3[6] - 4*z3[5]*z3[6] + 3*z3[6]^2 + 
    z3[2]^3*(1 + z3[5]^2 + z3[4]*(-3 - z3[5] + z3[5]^2) + 
      z3[5]*(-5 + z3[6]) + 2*z3[6]) + z3[4]*(6 - 4*z3[5]^2 - 9*z3[6] + 
      z3[5]*(7 + 3*z3[6])) + z3[2]^2*(-1 - z3[4]^2*(-2 + z3[5]) - z3[5]^2 - 
      2*z3[5]*(-3 + z3[6]) - 3*z3[6] + z3[6]^2 + 
      z3[4]*(4 - 2*z3[5]^2 - 3*z3[6] + z3[5]*(3 + z3[6]))) + 
    z3[2]*(1 + 2*z3[4]^2*(-2 + z3[5]) + z3[5]^2 + 4*z3[6] - 2*z3[6]^2 + 
      z3[5]*(-7 + 3*z3[6]) + z3[4]*(-5 + 3*z3[5]^2 + 6*z3[6] - 
        z3[5]*(5 + 2*z3[6]))), 
  y[397] -> -2*z3[5] + z3[3]^2*(z3[4]^3 + z3[4]^2*(4 - 3*z3[6]) + 
      z3[4]*(3*(-2 + z3[6]) + z3[5]^2*(-1 + z3[6])^2)*(-1 + z3[6]) + 
      (4 + 2*z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2) + z3[6] + 
    2*z3[5]*z3[6] + 3*z3[6]^2 - 4*z3[6]^3 + z3[6]^4 + 
    z3[4]^2*(-2 + z3[6]^2) + z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6] + 
      3*z3[6]^2 - 2*z3[6]^3) - z3[3]*(2*z3[4]^4 + z3[4]^3*(12 - 5*z3[6]) + 
      3*z3[4]^2*(8 - 9*z3[6] + z3[6]^2) - z3[6]*(7 + 3*z3[6] - 15*z3[6]^2 + 
        5*z3[6]^3) + z3[4]*(15 + z3[5]^2 - 4*z3[5]*(-1 + z3[6])^3 - 
        31*z3[6] + 5*z3[6]^2 + 5*z3[6]^3) + 
      2*z3[5]*(3 - 7*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + z3[6]^4)) + 
    z3[5]*(1 + z3[4] - z3[6])*(1 + z3[4] + z3[3]^2*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[3]*(7 + 2*z3[4]^3 + 
        z3[4]^2*(10 - 3*z3[6]) - 8*z3[6] + z3[6]^2 + 
        z3[4]*(15 - 10*z3[6] + z3[6]^2))), 
  y[398] -> 10*z3[5] - 5*z3[5]^2 - z3[2]^3*(-23 + z3[5] + 
      z3[3]*(-6 + 4*z3[5])) - z3[6] - 4*z3[5]*z3[6] + 5*z3[5]^2*z3[6] - 
    z3[6]^2 - z3[3]*(4*(-1 + z3[6]) + 2*z3[5]^2*(-1 + z3[6]) + 
      z3[5]*(7 - 2*z3[6] + z3[6]^2)) + 
    z3[2]^2*(35 + 2*z3[5] + z3[5]^2*(-1 + z3[6]) - 4*z3[6] + 
      z3[3]*(20 - 3*z3[6] + z3[5]*(-11 + 5*z3[6]))) + 
    z3[2]*(12 + 2*z3[5]*(-3 + z3[6]) - 3*z3[5]^2*(-1 + z3[6]) - 5*z3[6] - 
      z3[6]^2 + z3[3]*(18 + z3[5]^2*(-1 + z3[6]) - 7*z3[6] - 
        z3[5]*(2 - 7*z3[6] + z3[6]^2))), 
  y[399] -> -5 + 2*z3[5] - z3[5]^2 + z3[2]^5*(z3[3]^2*(-8 + z3[5]) + 
      z3[3]^3*(-2 + z3[5]) + z3[5] - z3[3]*z3[5]) - 
    z3[3]^3*z3[5]*(-1 + z3[6])^2 - 3*z3[6] - 2*z3[5]*z3[6] + z3[5]^2*z3[6] - 
    z3[6]^2 + z3[6]^3 + z3[3]^2*(-1 + z3[6])*(-2 - 3*z3[5]^2 + 3*z3[6] + 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)) + z3[3]*(-10 - z3[5]^2*(-1 + z3[6]) - 
      5*z3[6] + 2*z3[6]^2 + z3[6]^3 + z3[5]*(8 - z3[6] - 4*z3[6]^2 + 
        z3[6]^3)) + z3[2]^4*(1 + z3[3]*(31 + 33*z3[5]*(-1 + z3[6]) - 
        z3[5]^2*(-1 + z3[6]) - 16*z3[6]) - z3[5]*(-1 + z3[6]) + 
      z3[5]^2*(-1 + z3[6]) - z3[3]^2*(2 + z3[5]*(31 - 27*z3[6]) + 
        7*z3[5]^2*(-1 + z3[6]) + 3*z3[6]) + 
      z3[3]^3*(-7 - z3[5]^2*(-1 + z3[6]) + z3[6] + z3[5]*(1 + 2*z3[6]))) - 
    z3[2]^3*(-1 - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      8*z3[6]^2 + z3[3]^3*(9 + 3*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
        z3[5]*(4 - 8*z3[6] + z3[6]^2)) + z3[3]*(-75 - z3[5]^2*(-1 + z3[6]) + 
        57*z3[6] + 2*z3[5]*(37 - 47*z3[6] + 9*z3[6]^2)) + 
      z3[3]^2*(-29 + 9*z3[5]^2*(-1 + z3[6]) + 23*z3[6] - 2*z3[6]^2 + 
        z3[5]*(72 - 82*z3[6] + 13*z3[6]^2))) + 
    z3[2]^2*(-1 - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] - 
      11*z3[6]^2 + z3[6]^3 + z3[3]^3*(-5 - 3*z3[5]^2*(-1 + z3[6]) + 3*z3[6] + 
        z3[5]*(-8 + 12*z3[6] - 3*z3[6]^2)) + 
      z3[3]*(61 - z3[5]^2*(-1 + z3[6]) - 65*z3[6] + 2*z3[6]^2 + z3[6]^3 + 
        z3[5]*(-62 + 96*z3[6] - 34*z3[6]^2 + z3[6]^3)) + 
      z3[3]^2*(34 - 42*z3[6] + 7*z3[6]^2 + z3[5]*(-50 + 90*z3[6] - 
          31*z3[6]^2 + z3[6]^3))) + z3[2]*(1 + 2*z3[5]*(-1 + z3[6]) - 
      z3[5]^2*(-1 + z3[6]) - z3[6] - 4*z3[6]^2 + 2*z3[6]^3 - 
      z3[3]^3*(-1 + z3[6])*(-1 + z3[5]^2 + z3[5]*(-5 + 3*z3[6])) + 
      z3[3]*(7 + z3[5]^2*(-1 + z3[6]) - 29*z3[6] + 4*z3[6]^2 + 2*z3[6]^3 + 
        2*z3[5]*z3[6]*(17 - 10*z3[6] + z3[6]^2)) + 
      z3[3]^2*(13 - z3[5]^2*(-1 + z3[6]) - 27*z3[6] + 8*z3[6]^2 + 
        z3[5]*(-13 + 42*z3[6] - 23*z3[6]^2 + 2*z3[6]^3))), 
  y[400] -> -1 + 9*z3[5] - z3[5]^2 - 6*z3[6] - 5*z3[5]*z3[6] - 22*z3[6]^2 + 
    17*z3[6]^3 - 2*z3[6]^4 - 2*z3[4]^2*(-4 + 2*z3[5] + z3[6]^2) + 
    z3[4]*(7 - 5*z3[5]^2 - 12*z3[6] - 14*z3[6]^2 + 4*z3[6]^3 + 
      z3[5]*(9 + 4*z3[6])) - z3[3]^2*(z3[4]^4*(-4 + 6*z3[5]) + 
      z3[4]^3*(-13 + z3[5]*(33 - 14*z3[6]) + 12*z3[6]) - 
      (-1 + z3[6])*(35 - 6*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-7 + 2*z3[6] + 5*z3[6]^2)) + 
      z3[4]^2*(-3 + 31*z3[6] - 12*z3[6]^2 + z3[5]*(63 - 61*z3[6] + 
          10*z3[6]^2)) + z3[4]*(29 + 2*z3[6] - 23*z3[6]^2 + 4*z3[6]^3 - 
        2*z3[5]^2*(-1 + z3[6])^2*(5 + z3[6]) + 
        z3[5]*(51 - 80*z3[6] + 31*z3[6]^2 - 2*z3[6]^3))) + 
    z3[3]*(1 - 8*z3[4]^4*(-1 + z3[5]) + z3[5]^2 - 54*z3[6] + 7*z3[6]^2 + 
      14*z3[6]^3 + 6*z3[6]^4 + z3[5]*(-9 + 3*z3[6] + 27*z3[6]^2 - 5*z3[6]^3 - 
        4*z3[6]^4) + 2*z3[4]^3*(31 - 11*z3[6] + z3[5]*(-31 + 9*z3[6])) - 
      2*z3[4]^2*(-79 + 68*z3[6] - 9*z3[6]^2 + 
        z3[5]*(81 - 54*z3[6] + 6*z3[6]^2)) + 
      z3[4]*(117 + 5*z3[5]^2 - 194*z3[6] + 59*z3[6]^2 - 10*z3[6]^3 + 
        z3[5]*(-133 + 122*z3[6] - 25*z3[6]^2 + 10*z3[6]^3))), 
  y[401] -> 1 - 6*z3[4] - 6*z3[4]^2 - 8*z3[5] - 7*z3[4]*z3[5] + 
    3*z3[4]^2*z3[5] + z3[5]^2 + 4*z3[4]*z3[5]^2 - 
    z3[2]^4*(1 + 3*z3[5] - z3[5]^2 + z3[3]*(31 - 35*z3[5] + z3[5]^2) + 
      z3[3]^3*(-10 + z3[5] + z3[5]^2) + z3[3]^2*(-17 - 29*z3[5] + 
        7*z3[5]^2)) + 5*z3[6] + 9*z3[4]*z3[6] + 4*z3[5]*z3[6] - 
    3*z3[4]*z3[5]*z3[6] + 20*z3[6]^2 + 10*z3[4]*z3[6]^2 + 2*z3[4]^2*z3[6]^2 - 
    13*z3[6]^3 - 3*z3[4]*z3[6]^3 + z3[6]^4 + 
    z3[2]^3*(-1 + 5*z3[5] - z3[5]^2 + z3[4]*(3 + z3[5] - z3[5]^2) + 
      z3[3]*(-75 + z3[5]^2 + z3[4]*(133 - 137*z3[5] + z3[5]^2) + 
        z3[5]*(71 - 19*z3[6]) - 46*z3[6]) + 
      z3[3]^2*(-47 - 9*z3[5]^2 + z3[4]*(35 - 119*z3[5] + 15*z3[5]^2) + 
        z3[5]*(75 - 7*z3[6]) - 5*z3[6]) - 2*z3[6] - z3[5]*z3[6] + 
      z3[3]^3*(10 - 3*z3[5]^2 + z3[4]*(-10 - 10*z3[5] + 3*z3[5]^2) - 
        4*z3[5]*(-1 + z3[6]) + 8*z3[6])) + z3[3]^3*z3[5]*
     (1 - z3[4] + z3[4]^4 - z3[6] - z3[4]^3*(1 + 2*z3[6]) + 
      z3[4]^2*(1 + z3[6] + z3[6]^2)) + z3[3]*(9 + 8*z3[4]^4*(-1 + z3[5]) - 
      z3[5]^2 - 4*z3[4]^3*(12 + 4*z3[5]*(-3 + z3[6]) - 5*z3[6]) + 62*z3[6] + 
      3*z3[6]^2 + 13*z3[6]^3 + z3[6]^4 - z3[5]*(2 + 11*z3[6] + 23*z3[6]^2 + 
        10*z3[6]^3) + z3[4]^2*(-2*(68 - 54*z3[6] + 7*z3[6]^2) + 
        z3[5]*(139 - 84*z3[6] + 9*z3[6]^2)) + 
      z3[4]*(-112 - 4*z3[5]^2 + 150*z3[6] - 68*z3[6]^2 + z3[6]^3 - 
        z3[5]*(-125 + 88*z3[6] - 37*z3[6]^2 + z3[6]^3))) + 
    z3[3]^2*(29 - 3*z3[5]^2 + z3[4]^4*(-6 + 8*z3[5]) - 29*z3[6] - 5*z3[6]^2 + 
      6*z3[6]^3 + z3[5]*(-3 + 2*z3[6] + 7*z3[6]^2 - 6*z3[6]^3) + 
      z3[4]^3*(z3[5]*(26 - 16*z3[6]) + 3*(-4 + 5*z3[6])) + 
      z3[4]^2*(-9 + 33*z3[6] - 12*z3[6]^2 + z3[5]*(60 - 50*z3[6] + 
          9*z3[6]^2)) + z3[4]*(25 + 10*z3[6] - 27*z3[6]^2 + 3*z3[6]^3 + 
        6*z3[5]^2*(-1 + 3*z3[6]) - z3[5]*(-44 + 70*z3[6] - 25*z3[6]^2 + 
          z3[6]^3))) + z3[2]^2*(1 + z3[4]^2*(-2 + z3[5]) - 6*z3[5] + 
      z3[5]^2 + 3*z3[6] + 2*z3[5]*z3[6] + 25*z3[6]^2 + 
      z3[4]*(-4 + 2*z3[5]^2 + 3*z3[6] - z3[5]*(3 + z3[6])) + 
      z3[3]*(-61 - z3[5]^2 + z3[4]^2*(-150 + 151*z3[5]) + 37*z3[6] - 
        12*z3[6]^2 + z3[4]*(-8 - 2*z3[5]^2 + z3[5]*(15 - 91*z3[6]) + 
          165*z3[6]) - 2*z3[5]*(-33 + 18*z3[6] + z3[6]^2)) + 
      z3[3]^3*(5 - 3*z3[5]^2 + 5*z3[4]^2*(1 + 2*z3[5]) + 2*z3[6] + 
        2*z3[6]^2 - z3[5]*(-8 + 4*z3[6] + z3[6]^2) + 
        z3[4]*(-5 - 7*z3[6] + 3*z3[5]^2*(1 + z3[6]) - 
          2*z3[5]*(5 + 4*z3[6]))) + z3[3]^2*(-8 + z3[4]^2*(-62 + 113*z3[5]) - 
        2*z3[6] - 11*z3[6]^2 + z3[5]*(46 - 40*z3[6] + 3*z3[6]^2) + 
        z3[4]*(46 + 68*z3[6] + z3[5]^2*(-7 + 9*z3[6]) - 
          z3[5]*(17 + 81*z3[6])))) - z3[2]*(1 + 2*z3[4]^2*(-2 + z3[5]) - 
      7*z3[5] + z3[5]^2 + 4*z3[6] + 3*z3[5]*z3[6] + 12*z3[6]^2 - 11*z3[6]^3 + 
      z3[4]*(-5 + 3*z3[5]^2 + 6*z3[6] + 12*z3[6]^2 - z3[5]*(5 + 2*z3[6])) + 
      z3[3]^3*(-1 + z3[5]^2 + z3[4]^3*(1 + 5*z3[5]) + z3[5]*(-5 + 3*z3[6]) - 
        z3[4]^2*(1 + 2*z3[6] + z3[5]*(5 + 7*z3[6])) + 
        z3[4]*(1 + z3[6] + z3[6]^2 - z3[5]^2*(1 + z3[6] + z3[6]^2) + 
          z3[5]*(5 + 2*z3[6] + 2*z3[6]^2))) + 
      z3[3]^2*(40 + z3[5]^2 + 16*z3[4]^3*(-2 + 3*z3[5]) - 37*z3[6] - 
        17*z3[6]^2 + z3[6]^3 + z3[4]^2*(6 + z3[5]*(28 - 68*z3[6]) + 
          61*z3[6]) + z3[5]*(-18 + 32*z3[6] + 15*z3[6]^2 + z3[6]^3) + 
        z3[4]*(4 + 17*z3[6] - 30*z3[6]^2 - z3[5]^2*(9 - 11*z3[6] + z3[6]^2) + 
          z3[5]*(62 - 64*z3[6] + 19*z3[6]^2))) + 
      z3[3]*(1 + 56*z3[4]^3*(-1 + z3[5]) - z3[5]^2 + 14*z3[6] - 35*z3[6]^2 - 
        4*z3[6]^3 + z3[4]^2*(-92 + z3[5]*(94 - 80*z3[6]) + 108*z3[6]) + 
        z3[5]*(5 + 31*z3[6] + 3*z3[6]^2 + z3[6]^3) + 
        z3[4]*(-101 - 3*z3[5]^2 + 128*z3[6] - 47*z3[6]^2 + 
          z3[5]*(111 - 84*z3[6] + 23*z3[6]^2)))), y[402] -> 2*z3[4] + z3[6], 
  y[403] -> z3[4]*(-1 + z3[3]*(-3 + z3[5])) + 
    z3[2]*z3[3]*(1 + z3[4]*(-1 + z3[5])) + z3[3]*z3[6], 
  y[404] -> z3[2]^5*z3[3]^3*(2 + z3[4] - z3[6]) - 
    z3[2]^4*z3[3]^2*(3*z3[4]*(2 + z3[4] - z3[6]) + 
      z3[3]*(-3 + 4*z3[4]^2 + z3[4]*(7 - 4*z3[6]) + z3[6])) + 
    z3[2]^3*z3[3]*(z3[3]^2*(1 + 6*z3[4]^3 + z3[4]^2*(8 - 6*z3[6]) + 
        4*z3[4]*(-3 + z3[6])) + 3*z3[4]^2*(2 + z3[4] - z3[6]) + 
      3*z3[3]*z3[4]*(-3 + 3*z3[4]^2 + z3[4]*(5 - 3*z3[6]) + z3[6])) - 
    z3[2]^2*z3[4]*(2*z3[3]^3*(2 + 2*z3[4]^3 + z3[4]^2*(1 - 2*z3[6]) + 
        3*z3[4]*(-3 + z3[6])) + 3*z3[3]^2*(1 + 3*z3[4]^3 + 
        3*z3[4]*(-3 + z3[6]) - 3*z3[4]^2*(-1 + z3[6])) + 
      z3[4]^2*(2 + z3[4] - z3[6]) + 3*z3[3]*z3[4]*(-3 + 2*z3[4]^2 + 
        z3[4]*(3 - 2*z3[6]) + z3[6])) + (1 + z3[3])^2*
     (z3[4]*(z3[4]^4 - z3[4]^3*(-3 + z3[6]) + z3[4]*z3[6] + z3[6]^2) + 
      z3[3]*(z3[4]^5 - z3[4]^3*(1 + z3[5]) - z3[4]^4*(-3 + z3[6]) - 
        z3[4]^2*(-2 + z3[5])*z3[6] - z3[4]*(-2 + z3[5])*z3[6]^2 - z3[6]^3)) + 
    z3[2]*(1 + z3[3])*(z3[4]^3*(-3 + z3[4] + z3[4]^2 + z3[6] - z3[4]*z3[6]) + 
      z3[3]*(2*z3[4]^5 - z3[4]^3*(14 + z3[5] - 5*z3[6]) - z3[6]^2 - 
        z3[4]^4*(1 + 2*z3[6]) - z3[4]*z3[6]*(1 + (-1 + z3[5])*z3[6]) + 
        z3[4]^2*(2 + z3[6] - z3[5]*z3[6])) + 
      z3[3]^2*(z3[4]^5 - z3[4]^3*(11 + z3[5] - 4*z3[6]) - z3[6]^2 - 
        z3[4]^4*(2 + z3[6]) - z3[4]*z3[6]*(1 + (-1 + z3[5])*z3[6]) + 
        z3[4]^2*(5 + z3[6] - z3[5]*z3[6]))), y[405] -> -1 + z3[4] - z3[4]^2, 
  y[406] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + ((1 + z3[2])^(-1) + (1 + z3[3])^(-1))/
     (-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6]), y[407] -> 
   1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])) + (-z3[4] - z3[3]*z3[4] - 
      2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6])^
     (-1) + 1/((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), y[408] -> -z3[4] - z3[6], 
  y[409] -> -z3[2] - z3[6], y[410] -> -1 - 2*z3[4] + z3[6], 
  y[411] -> (1 + z3[2])^(-1) + (1 + z3[3])^(-1), 
  y[412] -> 1 - z3[4] + z3[4]^2 - z3[6], 
  y[413] -> -(z3[2]*z3[3]*z3[4]) + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] - 
    z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[414] -> 1 - z3[4] + 
    z3[3]*(2 + z3[2] - 2*z3[4] - z3[6]) - z3[6], 
  y[415] -> 1 + z3[3]*(2 + z3[2] - z3[6]) - z3[6], 
  y[416] -> 1 - z3[4]*(-2 + z3[5]) + (-3 + z3[5])*z3[6], 
  y[417] -> -1 + z3[4]^2 + z3[2]*(1 + z3[4] - z3[6]) + z3[6] - 
    z3[4]*(1 + z3[6]), y[418] -> -1 + z3[4]^3 - z3[6] + z3[4]*(1 + z3[6]) - 
    z3[4]^2*(1 + z3[6]), y[419] -> 2 + 2*z3[4]^2 + 
    z3[3]*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) - z3[6] - z3[4]*(2 + z3[6]), 
  y[420] -> 1 + 2*z3[4] - z3[6] + z3[2]*(-1 - z3[4] + z3[6]), 
  y[421] -> -1 - 2*z3[4]^2 - z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) + 
    3*z3[6] - z3[5]*z3[6] - z3[6]^2 + z3[4]*(-4 + z3[5] + 3*z3[6]), 
  y[422] -> 1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])) + 
    1/((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), y[423] -> -1 + z3[2]^2*(-3 + z3[5]) + 
    z3[4]*(-2 + z3[5]) + 3*z3[6] - z3[5]*z3[6] - z3[6]^2 + z3[5]*z3[6]^2 + 
    z3[2]*(1 - z3[4]*(-2 + z3[5]) + (-3 + z3[5])*z3[6]), 
  y[424] -> 2*z3[2]^2 + z3[2]^3 + z3[2]*z3[6] + (-1 + z3[6])*z3[6] + 
    z3[5]*(-1 + z3[6])*(z3[2]^2 + z3[2]*z3[6] + (-1 + z3[6])*z3[6]), 
  y[425] -> z3[2]^3*(-1 + z3[3] - z3[3]^2) + 
    z3[2]^2*(-2 + 2*z3[3] + z3[3]^2*(-3 + z3[6])) + z3[3]^2*(-1 + z3[6]) + 
    (-2 + z3[6])*(-1 + z3[6])^2 + z3[3]*(-5 + 6*z3[6] - 2*z3[6]^2) - 
    z3[5]*(-1 + z3[6])*(-(z3[2]^2*(-1 + z3[3] + z3[3]^2)) + 
      2*z3[3]*(-1 + z3[6]) + (-1 + z3[6])*z3[6] + 
      z3[2]*(z3[3]^2*(-3 + z3[6]) + z3[3]*(-2 + z3[6]) + z3[6]) + 
      z3[3]^2*(-3 + 2*z3[6])) + z3[2]*(-z3[6] + z3[3]^2*(-3 + 2*z3[6]) - 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[426] -> 3 + z3[2]^2*(3 - 3*z3[3] + 2*z3[3]^2) - z3[3]^2*(-1 + z3[4]) + 
    2*z3[4] - 5*z3[6] + 2*z3[6]^2 + z3[2]*(-1 - z3[3]^2*(-3 + z3[4]) - 
      2*z3[4] + z3[3]*(1 + 4*z3[4] - 3*z3[6]) + 3*z3[6]) + 
    z3[3]*(6 - 2*z3[4]^2 - 2*z3[6] + z3[4]*(-4 + 3*z3[6])) + 
    z3[5]*(z3[2]^2*(-1 + z3[3] + z3[3]^2) - z3[4] + 
      z3[3]^2*(3 - 3*z3[4] + z3[4]^2 - 2*z3[6]) + z3[6] - z3[6]^2 + 
      z3[3]*(2 + 2*z3[4]^2 - 2*z3[6] - z3[4]*(1 + z3[6])) - 
      z3[2]*(-z3[4] + z3[6] + z3[3]^2*(-3 + 2*z3[4] + z3[6]) + 
        z3[3]*(-2 + 3*z3[4] + z3[6]))), y[427] -> 1 + 1/((1 + z3[3])*z3[4]), 
  y[428] -> (1 + (1 + z3[3])^(-1))/((1 + z3[2])*z3[4]) + 
    (z3[2]^(-1) + z3[4]^(-2))/(-1 + z3[5]), y[429] -> -4 + 5*z3[3] + z3[5], 
  y[430] -> -(1/((1 + z3[2])*(1 + z3[3])*(z3[2] - z3[4]))) - 
    ((1 + z3[2])^(-1) + (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
       (z3[4]^2*(1 + z3[4] - z3[6])))/(-1 + z3[5]), 
  y[431] -> -(1 + z3[2])^(-1) - 1/((1 + z3[3] + z3[2]*z3[3])*z3[4]*
      (1 + z3[4] - z3[6])), y[432] -> 1 + z3[5]*(-2 + z3[6]) - 3*z3[6], 
  y[433] -> -1 - z3[4], y[434] -> -2 + z3[3], 
  y[435] -> 4 + z3[5]*(-1 + z3[6]) - 3*z3[6], 
  y[436] -> 5 + 3*z3[4] - z3[5] + z3[6], 
  y[437] -> 2 + z3[2] - z3[5] + 3*z3[2]*z3[5] + z3[6], 
  y[438] -> -4 - 3*z3[6], y[439] -> -4 + 3*z3[4] - 3*z3[6], 
  y[440] -> z3[4]*(-2 + z3[5]) + z3[6], y[441] -> 1 - 3*z3[4] + 3*z3[6], 
  y[442] -> -(z3[4]*(-1 + z3[3] + z3[5])) + (-1 + z3[3])*z3[6], 
  y[443] -> z3[4]^2 - z3[4]^3 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[444] -> -3 + z3[3], y[445] -> -3 - 4*z3[4] + 
    z3[3]*(2 + z3[2] - 2*z3[4] - z3[6]) - z3[6], 
  y[446] -> -(z3[4]*(4 + z3[5]^2 + z3[5]*(-4 + z3[6]))) + 
    (3 + z3[3] - z3[5])*z3[6], y[447] -> -1 + z3[4]*(-9 + z3[5]) + 
    (-3 + z3[5])*z3[6], y[448] -> z3[4]^2 + z3[4]*(1 - 2*z3[6]) + 
    (-1 + z3[6])*z3[6], y[449] -> -3 + z3[5] + z3[6] - z3[5]*z3[6] + z3[6]^2, 
  y[450] -> 1 - z3[5]/2, y[451] -> 1 + 2*z3[6], 
  y[452] -> 1 - z3[3]*(1 + z3[6]), y[453] -> -1 + z3[4] + z3[3]*(1 + z3[6]), 
  y[454] -> -1 + z3[6] + z3[3]*(-2 - z3[2] + z3[6]), 
  y[455] -> 3 + z3[6] + z3[3]*(-2 - z3[2] + z3[6]), 
  y[456] -> 1 + z3[5]*(z3[3] + z3[6]), 
  y[457] -> 1 - z3[4] + z3[5]*(-1 + z3[4] + z3[6]), 
  y[458] -> 4 - 3*z3[4]^3 + z3[4]*(-4*z3[5] + z3[5]^2 - 3*z3[6]) + 
    (1 + z3[5])*z3[6] + z3[4]^2*(4 + 3*z3[6]), 
  y[459] -> -2 - 3*z3[4]^2*(-2 + z3[5]) + z3[5]*(5 - 2*z3[6]) - 3*z3[6] + 
    3*z3[6]^2 - z3[4]*(-7 + z3[5]^2 + 9*z3[6] - 3*z3[5]*z3[6]), 
  y[460] -> z3[3]*(3 + z3[5]) - z3[6]*(7 + z3[5] - 2*z3[6] + 2*z3[5]*z3[6]), 
  y[461] -> -4*z3[4]^2 + z3[6]*(1 - z3[5] + 4*z3[6]) + 
    z3[4]*(-4 + (3 + z3[5])*z3[6]) + z3[3]*(-1 + z3[5])*(-1 + z3[6]^2), 
  y[462] -> 1 - z3[4] + z3[4]^4 - z3[6] - z3[4]^3*(1 + 2*z3[6]) + 
    z3[4]^2*(1 + z3[6] + z3[6]^2) - z3[5]*(z3[4]^2 + z3[4]^4 + 
      z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - z3[4]^3*(1 + z3[6])), 
  y[463] -> -18 + 3*z3[4]^2*(-2 + z3[5]) + 15*z3[5] - 8*z3[5]^2 + 
    z3[2]^2*(-5 + 9*z3[5] - 7*z3[5]^2) + 3*z3[6] + 2*z3[5]*z3[6] - 
    6*z3[6]^2 + z3[5]*z3[6]^2 + z3[4]*(-7 + 13*z3[6] - 7*z3[5]*z3[6] + 
      z3[5]^2*(1 + z3[6])) + z3[2]*(28 + 9*z3[5]^2 + 
      z3[4]*(-3 + 7*z3[5] - 2*z3[5]^2) - 2*z3[5]*(11 + z3[6])), 
  y[464] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
    z3[3]*(2 + 2*z3[4]^2 + z3[4]*(-2 + z3[6]) - 3*z3[6] + z3[6]^2 - 
      z3[2]*(-1 + z3[4] + z3[6])), 
  y[465] -> -1/3*(z3[3]*(3 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3)) - 
    (z3[6]*(-4 - 4*z3[4]^2 + z3[6] - z3[5]*z3[6] + 4*z3[6]^2 + 
       z3[4]*(4 + (3 + z3[5])*z3[6])))/3, 
  y[466] -> z3[4]^4*(-2 + z3[5]) + z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
     (1 + z3[6]) - (-1 + z3[5])*z3[6]*(1 + z3[6]) + 
    z3[4]^3*(-5 + z3[5] + 5*z3[6] - 2*z3[5]*z3[6]) + 
    z3[4]*(-2 + 2*z3[6] - 4*z3[6]^2 + z3[6]^3 + 2*z3[5]*(1 + z3[6])) + 
    z3[4]^2*(-3 + 9*z3[6] - 4*z3[6]^2 + z3[5]*(-1 - z3[6] + z3[6]^2)), 
  y[467] -> 18 - z3[2]^3*(-5 + z3[5]) - 8*z3[5]^2*(-1 + z3[6]) - z3[6] - 
    z3[6]^2 + z3[2]^2*(-5 + 5*z3[5]*(-2 + z3[6]) - 7*z3[5]^2*(-1 + z3[6]) + 
      z3[6]) - z3[5]*(20 - 9*z3[6] - 2*z3[6]^2 + z3[6]^3) + 
    z3[2]*(-17 + 9*z3[5]^2*(-1 + z3[6]) + 5*z3[6] - 
      z3[5]*(-23 + 14*z3[6] + z3[6]^2)), 
  y[468] -> 6 + 6*z3[4]^2 - z3[6] + 2*z3[5]*z3[6] - 8*z3[6]^2 - 
    z3[4]*(6 + (5 + 2*z3[5])*z3[6]) - z3[3]^2*(2 + z3[4]^2*(2 + z3[5]) + 
      z3[5]*(1 + z3[6]) - z3[4]*(2 + z3[5] + 2*z3[6] + 2*z3[5]*z3[6])) - 
    z3[3]*(-4 + z3[4]^2*(-4 + z3[5]) + 9*z3[6] + 6*z3[6]^2 - 
      z3[4]*(-4 + z3[5] + 5*z3[6]) + z3[5]*(1 - z3[6] + 2*z3[6]^2)), 
  y[469] -> -9 - 6*z3[4]^2 - 5*z3[5] + 18*z3[6] - 3*z3[5]*z3[6] + z3[6]^2 + 
    z3[4]*(-18 + z3[5]^2 + 11*z3[6] + z3[5]*(3 + 2*z3[6])) - 
    z3[3]*(4 + z3[4]^2*(-2 + 7*z3[5]) + 3*z3[6] - 2*z3[6]^2 + 
      z3[4]*(1 + z3[5]^2 - 5*z3[5]*(-2 + z3[6]) + 4*z3[6]) - 
      z3[5]*(-5 + z3[6] + 2*z3[6]^2)), 
  y[470] -> -12 + z3[6] + z3[6]^2 - 2*z3[5]*(1 + 2*z3[6]) - 
    z3[3]^2*(-1 + z3[6])*(2 + z3[5]*(1 + z3[6])) + 
    z3[3]*(-4 + 13*z3[6] - 3*z3[6]^2 + z3[5]*(1 - 2*z3[6] + 3*z3[6]^2)), 
  y[471] -> 50 - 15*z3[4] + 16*z3[4]^2 - 6*z3[5] - 3*z3[4]^2*z3[5] + 
    5*z3[5]^2 - z3[4]*z3[5]^2 + z3[2]^2*(79 + 4*z3[5]^2 + 
      z3[3]^2*(-2 + 7*z3[5] - 2*z3[5]^2) + z3[3]*(123 + 3*z3[5] - z3[5]^2)) - 
    14*z3[6] - 20*z3[4]*z3[6] - 2*z3[5]*z3[6] + 7*z3[4]*z3[5]*z3[6] - 
    z3[4]*z3[5]^2*z3[6] + 10*z3[6]^2 - z3[5]*z3[6]^2 + 
    z3[3]^2*(-11 + z3[5] + 6*z3[5]^2 + z3[4]^2*(-2 + 3*z3[5]) - 6*z3[6] - 
      4*z3[5]*z3[6] - z3[4]*(-11 + z3[5] + 6*z3[5]^2 - 2*z3[6] + 
        2*z3[5]*z3[6])) + z3[2]*(42 + 13*z3[5] - 6*z3[5]^2 + 
      z3[4]*(-61 - 7*z3[5] + 2*z3[5]^2) + 24*z3[6] + 2*z3[5]*z3[6] + 
      z3[3]*(69 + 3*z3[5]^2 - z3[4]*(62 + 9*z3[5] + 2*z3[5]^2) + 
        z3[5]*(26 - 7*z3[6]) + 37*z3[6]) + 
      z3[3]^2*(-19 + z3[4]*(5 - 10*z3[5] + 2*z3[5]^2) - 2*z3[6] + 
        z3[5]*(21 + z3[6]))) + z3[3]*(13 - 2*z3[5]^2 + 
      2*z3[4]^2*(3 + 5*z3[5]) - 38*z3[6] + 4*z3[6]^2 + 
      4*z3[5]*(7 + 3*z3[6]) + z3[4]*(-8 - 7*z3[6] + z3[5]^2*(1 + z3[6]) - 
        z3[5]*(13 + 5*z3[6]))), 
  y[472] -> 2*z3[4]^4 + (-1 + z3[5])*z3[6]*(1 + z3[6]) - 
    z3[4]^3*(-6 + 4*z3[2] + 2*z3[5] + 5*z3[6]) + 
    z3[4]^2*(2 - 11*z3[6] + 4*z3[6]^2 + z3[5]*(2 + 3*z3[6]) + 
      z3[2]*(-4 + 8*z3[6])) - z3[4]*(-2 + (1 - 4*z3[2])*z3[6] + 
      (-5 + 4*z3[2])*z3[6]^2 + z3[6]^3 + z3[5]*(2 + 3*z3[6] + z3[6]^2)) - 
    z3[3]*(-(z3[4]^4*z3[5]) + z3[4]*(-1 + z3[5])*(1 + z3[6])^2 + 
      z3[4]^3*(-1 + z3[5] + 2*z3[5]*z3[6]) - (-1 + z3[5])*(-1 + z3[6]^2) - 
      z3[4]^2*(-1 - 2*z3[6] + z3[5]*(1 + z3[6])^2) + 
      z3[2]*(z3[4]^3 - (-1 + z3[5])*(1 + z3[6]) - 
        z3[4]^2*(-1 + z3[5] + 2*z3[6]) + z3[4]*(-1 + z3[5] - z3[6] + 
          z3[5]*z3[6] + z3[6]^2))), y[473] -> -40 + 8*z3[5] - 5*z3[5]^2 - 
    z3[2]^3*(z3[3]^2 + z3[3]*(49 - 5*z3[5]) + 2*(17 + z3[5])) + 28*z3[6] - 
    3*z3[5]*z3[6] + 5*z3[5]^2*z3[6] - z3[6]^2 - 2*z3[5]*z3[6]^2 - z3[6]^3 + 
    z3[5]*z3[6]^3 + z3[3]^2*(11 + 6*z3[5]^2*(-1 + z3[6]) - 5*z3[6] + 
      z3[5]*(-1 + 5*z3[6] - 2*z3[6]^2)) + 
    z3[3]*(-17 - 2*z3[5]^2*(-1 + z3[6]) + 42*z3[6] - 6*z3[6]^2 + 
      z3[5]*(-23 + 10*z3[6] + z3[6]^2)) + 
    z3[2]^2*(-72 + 4*z3[5]^2*(-1 + z3[6]) + 20*z3[6] + z3[5]*(4 + z3[6]) - 
      z3[3]^2*(-5 + z3[5]*(11 - 5*z3[6]) + 2*z3[5]^2*(-1 + z3[6]) + z3[6]) + 
      z3[3]*(5*z3[5]*(-2 + z3[6]) - z3[5]^2*(-1 + z3[6]) + 
        7*(-17 + 3*z3[6]))) - z3[2]*(58 + 6*z3[5]^2*(-1 + z3[6]) - 46*z3[6] + 
      5*z3[6]^2 - z3[5]*(-17 + 8*z3[6] + z3[6]^2) + 
      z3[3]^2*(-15 + 4*z3[6] + z3[5]*(21 - 10*z3[6] + z3[6]^2)) + 
      z3[3]*(91 - 3*z3[5]^2*(-1 + z3[6]) - 50*z3[6] + 3*z3[6]^2 + 
        z3[5]*(27 - 9*z3[6] + 2*z3[6]^2))), 
  y[474] -> 
   (4*z3[5]*(-1 - z3[4] + z3[3]*(1 + 2*z3[4]^3 + z3[4]*(5 - 3*z3[6]) - 
         2*z3[4]^2*(-3 + z3[6])) + z3[3]^2*(3 + 5*z3[4] + 2*z3[4]^2)*
        (1 + z3[4] - z3[6]))*(1 + z3[4] - z3[6]))/3 - 
    (4*(-2*z3[4]^2 + (-1 + z3[6])*(2*z3[5] + (-1 + z3[6])*z3[6]) + 
       z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6] - z3[6]^2) + 
       z3[3]*(2*z3[4]^4 + z3[4]^3*(8 - 6*z3[6]) + 
         z3[4]^2*(12 - 17*z3[6] + 6*z3[6]^2) + z3[6]*(-3 + 15*z3[6] - 
           21*z3[6]^2 + 8*z3[6]^3) - 2*z3[5]*(-1 + z3[6] + 6*z3[6]^2 - 
           7*z3[6]^3 + 2*z3[6]^4) - z3[4]*(-5 + z3[5]^2 + 16*z3[6] - 
           22*z3[6]^2 + 10*z3[6]^3 - 4*z3[5]*(-1 + z3[6])^2*(1 + 2*z3[6]))) + 
       z3[3]^2*(2*z3[4]^4 + z3[4]^3*(8 - 6*z3[6]) + 
         z3[4]^2*(11 - 20*z3[6] + 6*z3[6]^2) + 
         z3[4]*(5 - 22*z3[6] + 16*z3[6]^2 - 2*z3[6]^3 + 
           z3[5]^2*(-1 + z3[6])^2*(1 + 2*z3[6])) + (-1 + z3[6])*
          (1 + 9*z3[6] - 4*z3[6]^2 + z3[5]*(-2 - 2*z3[6] + 4*z3[6]^2)))))/3, 
  y[475] -> (1 + z3[2])^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[476] -> (1 + z3[4]^(-1))/(1 + z3[2]) + 
    (z3[3]^(-1) + (1 + z3[4] - z3[6])^(-1))/z3[2], 
  y[477] -> 1/((1 + z3[2])*z3[3]) + (1 + 1/(z3[3]*(1 + z3[4] - z3[6])))/
     z3[2] + 1/(z3[4]*(1 + z3[4] - z3[6])), y[478] -> -3*z3[4] - z3[6], 
  y[479] -> 3*z3[4] + z3[6], y[480] -> -1 + z3[3], 
  y[481] -> 2 + 5*z3[4] - 2*z3[3]*(2 + z3[2] - 2*z3[4] - z3[6]) + 2*z3[6], 
  y[482] -> 1 + z3[6] + z3[3]*(-2 - z3[2] + z3[6]), 
  y[483] -> 1 + (1 + z3[3]^(-1) + z3[4]^(-2) + 1/(z3[3]*z3[4]))/
     ((-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[484] -> 1 + z3[3]^(-1) + z3[4]^(-1), 
  y[485] -> (1 + z3[3])^(-2) + (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
     (z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])), y[486] -> -1 + z3[4], 
  y[487] -> 14 + 3*z3[4] - 3*z3[6], y[488] -> -11 + 3*z3[6], 
  y[489] -> -11 - 3*z3[4] + 3*z3[6], 
  y[490] -> z3[3]*z3[5]*(-1 + z3[6]) - z3[6], 
  y[491] -> -7 - 2*z3[5] + z3[3]*(-1 + 2*z3[5])*(-1 + z3[6]) + z3[6], 
  y[492] -> z3[2] - z3[2]^2 - z3[2]^3 - z3[5]*(z3[2]^2 + z3[2]*(-1 + z3[6]) + 
      (-1 + z3[6])^2)*(-1 + z3[6]) - (-1 + z3[6])^2 - z3[2]*z3[6], 
  y[493] -> 4 + (-1 + z3[5])*z3[6], 
  y[494] -> 4 - 4*z3[4] + z3[3]*(-1 + z3[5])*z3[6], 
  y[495] -> 4 + z3[5]*(-4 + z3[6]) - z3[6]^2, 
  y[496] -> 4 + z3[4]^2*(-2 + z3[5]) + z3[5]*(-4 + z3[6]) - 2*z3[6] - 
    z3[4]*(-3 + z3[5])*z3[6] - z3[6]^2, 
  y[497] -> z3[2]^4*(-4 + z3[5]) + z3[2]^3*(-1 + z3[4]*(5 - 2*z3[5]) + 
      z3[5] - 3*z3[6]) + (1 + z3[4] - z3[6])*(-1 + z3[4]*(-2 + z3[5]) + 
      z3[6]) - z3[2]*(1 + z3[4] - z3[6])*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
    z3[2]^2*(1 + z3[4] - z3[6])*(-1 + z3[4]*(-2 + z3[5]) + z3[6]), 
  y[498] -> 11 + 3*z3[4]^3 + z3[4]^2*(11 - 3*z3[6]) - 3*z3[6] + 
    z3[4]*(-11 + 3*z3[6]), y[499] -> -4 + 6*z3[6] - 3*z3[6]^2 + 
    z3[5]*(-1 + z3[6])*(-4 + 3*z3[6]), 
  y[500] -> 1 - 7*z3[4]^2 - (-1 + z3[4])*z3[5]*(1 + 2*z3[4] - 2*z3[6]) + 
    2*z3[6] + z3[4]*(-9 + 7*z3[6]), 
  y[501] -> 2 + 2*z3[2]^2 + z3[2]*(-2 + z3[6]) + (-2 + z3[4])*z3[6] - 
    z3[5]*(1 + z3[2]^2 + z3[2]*(-1 + z3[6]) + (-2 + z3[4])*z3[6] + z3[6]^2), 
  y[502] -> 2*z3[4]^2*(-1 + z3[5]) + z3[4]*(6 + 3*z3[5]*(-2 + z3[6]) - 
      4*z3[6]) + (-1 + z3[5])*(10 - 10*z3[6] + 3*z3[6]^2), 
  y[503] -> -4 - 6*z3[2]^2 + 2*z3[4]^2 + z3[2]*(2 + 2*z3[4] - 5*z3[6]) + 
    8*z3[6] - 5*z3[4]*z3[6] - 3*z3[6]^2 + 
    z3[5]*(4 + 4*z3[2]^2 - z3[4]^2 - z3[2]*(3 + z3[4] - 3*z3[6]) - 7*z3[6] + 
      3*z3[4]*z3[6] + 3*z3[6]^2), 
  y[504] -> 4 - 4*z3[4]^3 + (-1 + z3[5])*z3[6] + 
    z3[4]^2*(4 + (7 + z3[5])*z3[6]) - z3[4]*(4 + (3 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2), 
  y[505] -> -((-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6])) + 
    z3[3]*z3[5]*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
      z3[4]^3*(1 + z3[6])), 
  y[506] -> 4*z3[4]^3 - z3[3]*(-1 + z3[5])*(1 + z3[6]) - 
    (-1 + z3[5])*z3[6]*(1 + z3[6]) - z3[4]^2*(-4 + (7 + z3[5])*z3[6]) + 
    z3[4]*z3[6]*(-5 + 3*z3[6] + z3[5]*(1 + z3[6])), 
  y[507] -> 7 + 2*z3[5] + z3[4]^2*(7 + 2*z3[5]) + 
    z3[3]*(-1 + 2*z3[5])*(1 - z3[4] + z3[4]^2 - z3[6]) - z3[6] - 
    z3[4]*(7 + 6*z3[6] + 2*z3[5]*(1 + z3[6])), 
  y[508] -> z3[2]^3*(2 + 8*z3[3]) + z3[2]^2*(8 + z3[3]*(26 - 10*z3[6]) - 
      8*z3[6]) - z3[5]*(-1 + z3[6])*(2*z3[2]^2 - z3[2]*(-1 + z3[3])*
       (-1 + z3[6]) + (-1 + z3[6])*(-2 + z3[3] + z3[6])) + 
    (-1 + z3[6])*(2 - 2*z3[6] + z3[6]^2 + z3[3]*(-9 + 2*z3[6])) + 
    z3[2]*(z3[3]*(26 - 19*z3[6] + z3[6]^2) + 3*(6 - 7*z3[6] + z3[6]^2)), 
  y[509] -> -1 - z3[3]^2*(1 + z3[4])*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) + 
    z3[6] + z3[4]^2*z3[6] + z3[4]*(-2 + z3[5] - z3[6]^2) - 
    z3[3]*(-1 + z3[4]^3*z3[5] + z3[6] + z3[6]^2 - 
      z3[4]^2*(1 + z3[5]*(-2 + z3[6]) + z3[6]) + 
      z3[4]*(-2 + z3[5] - z3[6] + z3[6]^2)), 
  y[510] -> z3[2]^2*(6 + 4*z3[5]*(-1 + z3[6]) - 4*z3[6]) + 
    z3[2]*(2 + 3*z3[5]*(-1 + z3[6]) - 3*z3[6])*(-1 + z3[6]) + 
    (-1 + z3[6])*(-4 + 6*z3[6] - 3*z3[6]^2 + 
      z3[5]*(4 - 7*z3[6] + 3*z3[6]^2)), 
  y[511] -> -2*z3[2]^2*(5 + 11*z3[3]) + 8*z3[4] - 6*z3[4]^2 - 2*z3[6] + 
    3*z3[4]*z3[6] + z3[6]^2 + z3[2]*(-16 + 16*z3[4] + 
      z3[3]*(-26 + 20*z3[4] - 3*z3[6]) + 3*z3[6]) + 
    z3[3]*(-9 - 5*z3[4]^2 + 2*z3[6] + z3[4]*(9 + 4*z3[6])) - 
    z3[5]*(2 + 2*z3[2]^2 - z3[4]^2 - 3*z3[6] + z3[4]*z3[6] + z3[6]^2 + 
      z3[3]*(-1 + z3[4] + 2*z3[4]^2 + z3[6]) - 
      z3[2]*(1 + z3[4] - z3[6] + z3[3]*(-1 + z3[4] + z3[6]))), 
  y[512] -> -(z3[2]^5*(1 - z3[3] + z3[3]^2 + z3[3]^3)) + 
    z3[2]^4*(-3 - z3[3]*(-3 + z3[6]) - z3[3]^2*(-3 + z3[6]) + z3[6] + 
      z3[3]^3*(-5 + 2*z3[6])) + z3[2]^3*(-2 + z3[6] - 
      z3[3]^3*(10 - 8*z3[6] + z3[6]^2) + z3[3]*(10 - 13*z3[6] + 2*z3[6]^2) + 
      z3[3]^2*(19 - 16*z3[6] + 3*z3[6]^2)) - (1 + z3[3])*(-1 + z3[6])*
     (z3[3]^2*(-1 + z3[6]) - z3[6] + z3[3]*(5 - 10*z3[6] + 3*z3[6]^2)) + 
    z3[2]*(3*(-1 + z3[6])*z3[6]^2 + z3[3]^3*(-5 + 8*z3[6] - 3*z3[6]^2) + 
      z3[3]*(17 - 36*z3[6] + 18*z3[6]^2) + 
      z3[3]^2*(18 - 37*z3[6] + 21*z3[6]^2 - 3*z3[6]^3)) + 
    z3[2]^2*(2*(-1 + z3[6])*z3[6]^2 + z3[3]^3*(-10 + 12*z3[6] - 3*z3[6]^2) - 
      z3[3]^2*(-29 + 40*z3[6] - 14*z3[6]^2 + z3[6]^3) + 
      z3[3]*(20 - 34*z3[6] + 10*z3[6]^2 + z3[6]^3)) + 
    z3[5]*(-1 + z3[6])*(z3[2]^4*(-1 + z3[3] + 7*z3[3]^2 + z3[3]^3) + 
      z3[3]*(1 + z3[3])*(-1 + z3[6])*(-7 + 6*z3[6] + z3[3]*(-5 + 3*z3[6])) + 
      z3[2]^3*(-1 + z3[3]*(9 - 8*z3[6]) + z3[3]^3*(5 - 2*z3[6]) - 
        3*z3[3]^2*(-9 + 4*z3[6])) + z3[2]^2*z3[3]*
       (z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + 4*(5 - 6*z3[6] + z3[6]^2) + 
        z3[3]*(41 - 37*z3[6] + 5*z3[6]^2)) + z3[2]*z3[3]*
       (9*(2 - 3*z3[6] + z3[6]^2) + z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) + 
        z3[3]*(31 - 42*z3[6] + 12*z3[6]^2))), 
  y[513] -> 1 + z3[2]^4*(4 - 4*z3[3] - 2*z3[3]^2 + 4*z3[3]^3) + 3*z3[4] + 
    2*z3[4]^2 - z3[6] - 4*z3[4]*z3[6] + z3[6]^2 + z3[4]^2*z3[6]^2 - 
    z3[4]*z3[6]^3 - z3[3]^3*(-1 + z3[4])*(1 + z3[4]^2 - z3[6] - 
      z3[4]*z3[6]) + z3[2]^3*(1 + z3[3]^3*(10 - 6*z3[4]) - 5*z3[4] + 
      z3[3]^2*(-20 + 16*z3[4] - z3[6]) + 3*z3[6] + 
      z3[3]*(-9 + 13*z3[4] + z3[6])) - z3[3]^2*(3 + 4*z3[4]^4 - 7*z3[6] + 
      2*z3[6]^2 - z3[4]^3*(5 + 7*z3[6]) + z3[4]*(-7 + 9*z3[6] + z3[6]^2) + 
      z3[4]^2*(1 + z3[6] + 3*z3[6]^2)) - 
    z3[3]*(6 + 4*z3[4]^4 - 13*z3[6] + 3*z3[6]^2 + z3[6]^3 - 
      z3[4]^3*(4 + 7*z3[6]) + 2*z3[4]^2*(4 + z3[6]^2) + 
      z3[4]*(-2 + 4*z3[6] + z3[6]^3)) + 
    z3[2]^2*(1 + 2*z3[4]^2 - 3*z3[4]*(-1 + z3[6]) - 2*z3[6] + 3*z3[6]^2 + 
      z3[3]^2*(-28 - 26*z3[4]^2 + 9*z3[6] - 3*z3[6]^2 + 
        16*z3[4]*(2 + z3[6])) + 2*z3[3]^3*(5 + 2*z3[4]^2 - z3[6] - 
        z3[4]*(5 + z3[6])) + z3[3]*(-21 - 22*z3[4]^2 + 16*z3[6] + 3*z3[6]^2 + 
        z3[4]*(17 + 9*z3[6]))) + z3[2]*(-1 - 2*z3[4]^2 + 2*z3[6] + 
      2*z3[6]^2 - 3*z3[4]*(1 - z3[6] + z3[6]^2) - 
      z3[3]^3*(-5 + z3[4]^3 + 3*z3[6] - z3[4]^2*(5 + z3[6]) + 
        z3[4]*(5 + 2*z3[6])) + z3[3]*(-16 + 16*z3[4]^3 + 17*z3[6] + z3[6]^2 + 
        z3[6]^3 - z3[4]^2*(14 + 17*z3[6]) - z3[4]*(-20 + 4*z3[6] + 
          z3[6]^2)) + z3[3]^2*(-19 + 17*z3[4]^3 + 21*z3[6] - 3*z3[6]^2 - 
        z3[4]^2*(21 + 20*z3[6]) + z3[4]*(15 + 3*z3[6] + 5*z3[6]^2))) + 
    z3[5]*(z3[2]^4*(-1 + z3[3] + 7*z3[3]^2 + z3[3]^3) + 
      z3[4]*(-1 - z3[4] + z3[6]) + z3[3]^3*(5 + z3[4]^4 - 8*z3[6] + 
        3*z3[6]^2 - z3[4]^3*(5 + z3[6]) + z3[4]^2*(5 + 2*z3[6]) + 
        z3[4]*(-5 + 3*z3[6])) - z3[2]^3*(1 - 2*z3[4] + 
        z3[3]^3*(-5 + 4*z3[4] + 2*z3[6]) + z3[3]*(-9 + 10*z3[4] + 8*z3[6]) + 
        z3[3]^2*(-27 + 26*z3[4] + 12*z3[6])) + 
      z3[3]*(7 + 4*z3[4]^4 - 13*z3[6] + 6*z3[6]^2 + z3[4]*(-6 + 5*z3[6]) - 
        z3[4]^3*(4 + 5*z3[6]) + z3[4]^2*(10 - 2*z3[6] + z3[6]^2)) + 
      z3[3]^2*(5*z3[4]^4 - 3*z3[4]^3*(3 + 2*z3[6]) + 
        z3[4]^2*(15 - z3[6] + z3[6]^2) + z3[4]*(-11 + 7*z3[6] + z3[6]^2) + 
        3*(4 - 7*z3[6] + 3*z3[6]^2)) + z3[2]^2*(z3[4]*(-1 - z3[4] + z3[6]) + 
        z3[3]^3*(10 - 10*z3[4] + 6*z3[4]^2 - 8*z3[6] + z3[6]^2) + 
        z3[3]^2*(41 + 36*z3[4]^2 - 37*z3[6] + 5*z3[6]^2 - 
          z3[4]*(40 + 3*z3[6])) + z3[3]*(21*z3[4]^2 + z3[4]*(-19 + 3*z3[6]) + 
          4*(5 - 6*z3[6] + z3[6]^2))) + z3[2]*(z3[4]*(1 + z3[4] - z3[6]) + 
        z3[3]^3*(10 - 4*z3[4]^3 + 2*z3[4]*(-5 + z3[6]) - 12*z3[6] + 
          3*z3[6]^2 + 2*z3[4]^2*(5 + z3[6])) + 
        z3[3]^2*(31 - 22*z3[4]^3 - 42*z3[6] + 12*z3[6]^2 + 
          14*z3[4]^2*(2 + z3[6]) - z3[4]*(32 - 13*z3[6] + z3[6]^2)) + 
        z3[3]*(-16*z3[4]^3 + 3*z3[4]^2*(5 + 3*z3[6]) + 
          z3[4]*(-19 + 10*z3[6]) + 9*(2 - 3*z3[6] + z3[6]^2)))), 
  y[514] -> -(z3[2]*z3[3]*z3[4]) - z3[2]*z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - 
    z3[4]*z3[6] - z3[3]*z3[4]*z3[6], 
  y[515] -> (1 + z3[3]^(-1) + z3[4]^(-2))/(1 + z3[2]) + 
    ((1 + z3[4]^(-1))*(z3[4]^(-1) + (1 + z3[3]^(-1))/(z3[2]*(-1 + z3[5])) + 
       1/(z3[4]^2*(-1 + z3[5]))))/(1 + z3[4] - z3[6]), 
  y[516] -> (1 + z3[3]^(-1))/z3[2] + z3[4]^(-2), 
  y[517] -> 1 + 1/(z3[3]*(-1 + z3[5])), 
  y[518] -> 1 + z3[3]^(-1) + z3[4]^(-2) + 1/(z3[3]*z3[4]), 
  y[519] -> z3[2] + z3[4] - z3[6], y[520] -> 1 + z3[6] + z3[6]^2, 
  y[521] -> 1/((1 + z3[2])*z3[4]) + (z3[2] - z3[4] + z3[6])^(-1), 
  y[522] -> (1/(z3[3]*z3[4]) + (1 + z3[3]^(-1))*(1 + (-1 + z3[5])^(-1)) + 
      (1 + 1/(z3[3]*(-1 + z3[5])))/z3[4]^2 + 1/(z3[4]^3*(-1 + z3[5])))/
     ((1 + z3[2])*(1 + z3[4] - z3[6])) + (1 + z3[4]^(-1))*
     (z3[4]^(-1) + 1/((1 + z3[2])*z3[3]*(z3[2] - z3[4] + z3[6]))), 
  y[523] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4], y[524] -> 1 - z3[2] + z3[4], 
  y[525] -> 3 - 2*z3[5], y[526] -> -4/3 + z3[5], y[527] -> -1 + 2*z3[5], 
  y[528] -> -5/6 + z3[5] - z3[5]^2/3, y[529] -> 1 - 3*z3[5] + z3[5]^2, 
  y[530] -> -(1/((1 + z3[2])*(1 + z3[3])*(z3[2] - z3[4]))) - 
    (1/((1 + z3[2])^2*z3[3]) + (1/(z3[3]*z3[4]) + (1 + z3[4]^(-1))/
         (z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))/((1 + z3[2])*
        (1 + z3[4] - z3[6])) + 1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (-1 + z3[5]), y[531] -> 
   (1 + 1/((1 + z3[2])^2*(z3[2] - z3[4])*(1 + z3[4] - z3[6])))/
     (1 + z3[3])^3 + 1/((1 + z3[2])^2*(1 + z3[3])*(z3[2] - z3[4])*
      (1 + z3[4] - z3[6])), 
  y[532] -> ((z3[2] - z3[4])^(-1) + z3[4]^(-1))/((1 + z3[2])*(1 + z3[3])) + 
    1/((1 + z3[3])^3*z3[4]*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[2])*(1 + z3[3])^2*z3[4]*(1 + z3[4] - z3[6])) + 
    (1 + z3[4]^(-1) + (1 + z3[3]^(-1))/(-1 + z3[5]) + 
      (1 + z3[3]^(-1))/(z3[4]^2*(-1 + z3[5])))/((1 + z3[2])*z3[3]*
      (-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[533] -> 1/((1 + z3[2])*z3[3]) + 
    ((1 + z3[3]^(-1))/((1 + z3[2])^2*z3[3]*(-1 + z3[5])) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/(1 + z3[4] - z3[6]), 
  y[534] -> 1 - z3[2] - z3[6], y[535] -> 3 - 2*z3[2], 
  y[536] -> -5 + 10*z3[5] - 4*z3[5]^2, y[537] -> -7 + 11*z3[5] - 4*z3[5]^2, 
  y[538] -> -1 + 3*z3[5] - 2*z3[5]^2, y[539] -> -2/3 + z3[5] - z3[5]^2/3, 
  y[540] -> 1/2 - (3*z3[5])/2 + z3[5]^2, 
  y[541] -> 2 - (7*z3[5])/2 + (4*z3[5]^2)/3, 
  y[542] -> 1 + z3[2]*(-1 + z3[5]) - z3[5]*(-1 + z3[6]) + 
    z3[5]^2*(-1 + z3[6]), y[543] -> -3 + 2*z3[5] - z3[6], 
  y[544] -> 10 + z3[4]*(-3 + 2*z3[5]) + 2*z3[5]*(-3 + z3[6]) - z3[6], 
  y[545] -> 3 + 3*z3[5]*(-2 + z3[6]) - 2*z3[5]^2*(-1 + z3[6]) - z3[6], 
  y[546] -> (1 + z3[3])^(-2) + 1/(z3[3]*(-1 + z3[5])), 
  y[547] -> 1/((1 + z3[3])^3*z3[4]) + 
    1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(-1 + z3[5])), 
  y[548] -> -3 + 2*z3[2] + z3[6], y[549] -> -1 - z3[4] + z3[6], 
  y[550] -> 4 - 3*z3[5] + z3[6], y[551] -> -3 + z3[4]*(-1 + z3[5])^2 + 
    z3[5]*(7 - 2*z3[6]) + z3[5]^2*(-3 + z3[6]) + z3[6], 
  y[552] -> -1 + 2*z3[6], y[553] -> -3 + 2*z3[4] - z3[4]^2, 
  y[554] -> 1 + (1 + z3[2])^(-2), y[555] -> -4 + z3[2] + z3[5] + z3[6] - 
    z3[5]*z3[6], y[556] -> -1 - z3[6] - z3[6]^2, 
  y[557] -> 4 + z3[3] - 6*z3[2]*z3[3], 
  y[558] -> z3[2]^5*z3[5] + z3[2]^4*(1 - z3[5]*(-1 + z3[6]) + 
      z3[5]^2*(-1 + z3[6])) + (-1 + z3[5])^2*(-1 + z3[6]) - 
    z3[2]*(-1 + z3[5])^2*(-1 + z3[6]) + z3[2]^2*(-1 + z3[5])^2*(-1 + z3[6]) - 
    z3[2]^3*(-1 + z3[5])^2*(-1 + z3[6]), y[559] -> 1 - (5*z3[3])/3, 
  y[560] -> -4 + (4/3 - 2*z3[2])*z3[3], 
  y[561] -> -(z3[3]*(-1 + z3[5])*(-1 + z3[6])) + 4*z3[6], 
  y[562] -> -1/3*z3[3] + (-2 + z3[6])*z3[6]^2, 
  y[563] -> 2 + (-2 + z3[3])*z3[5]^2*(-1 + z3[6]) + 
    2*z3[5]*(-2 + z3[3] + z3[6]), 
  y[564] -> -2 - (-1 + z3[3])*z3[5]^2*(-1 + z3[6]) - 
    2*z3[5]*(-1 + z3[3] + z3[6]), y[565] -> -6 + 2*z3[4] - z3[6] + 
    z3[5]^2*(-3 + z3[4] + z3[6]) - z3[5]*(-9 + 3*z3[4] + z3[6]), 
  y[566] -> -4 - (-7 + 3*z3[3])*z3[5]^2*(-1 + z3[6]) - 
    2*z3[5]*(-7 + 4*z3[3] + 3*z3[6]), 
  y[567] -> 8 - 11*z3[5]^2*(-1 + z3[6]) - 4*z3[6] + z3[5]*(-22 + 15*z3[6]), 
  y[568] -> 1/(z3[4]*(1 + z3[4] - z3[6])) + 
    (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
      z3[3]*z3[4]*z3[6])^(-1), 
  y[569] -> 1/((-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    1/((1 + z3[3])*(z3[2] - z3[4])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
       z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
       z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[570] -> -1 - z3[6] + 3*z3[6]^2 + 2*z3[6]^3 + 
    (z3[3]*(5 + 2*z3[6] - 2*z3[6]^2))/3, 
  y[571] -> -9 + 5*z3[6] - z3[6]^2 + z3[5]*(6 - 4*z3[6] + z3[6]^2), 
  y[572] -> -13 + 6*z3[6] - z3[6]^2 + 3*z3[5]*(9 - 5*z3[6] + z3[6]^2) - 
    2*z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[573] -> 4 - z3[6] - z3[5]*(12 - 6*z3[6] + z3[6]^2) + 
    z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[574] -> 8*(z3[4] - z3[6])*z3[6] + z3[3]*(-1 + z3[5])*
     (-1 + z3[6] + z3[6]^2), y[575] -> 1 + z3[6] + z3[6]^2 + z3[6]^3 - 
    3*z3[6]^4 - 2*z3[6]^5 + z3[3]*(1 + z3[6] + z3[6]^2 - 11*z3[6]^3 + 
      z3[6]^4), y[576] -> 7 + z3[4]^2*(-2 + z3[5]) + (-2 + z3[3])*z3[5]^2 - 
    6*z3[6] - 2*z3[6]^2 - z3[5]*(-3 + 2*z3[3] + z3[6]^2) + 
    z3[4]*(-z3[5] - (-1 + z3[3])*z3[5]^2 + 4*(1 + z3[6])), 
  y[577] -> 7 - z3[4]^2*(-2 + z3[5]) + 3*z3[5]^2 - z3[6] + z3[6]^2 - 
    z3[5]*(6 + z3[6]) + z3[4]*(2 - z3[5]^2 - 3*z3[6] + z3[5]*(1 + z3[6])), 
  y[578] -> 4*z3[4]^2 + z3[3]*(-1 + z3[5])*(1 + z3[6]) - 
    z3[4]*(-4 + (7 + z3[5])*z3[6]) + 
    z3[6]*(-5 + 3*z3[6] + z3[5]*(1 + z3[6])), 
  y[579] -> 20 - z3[4]^2*(-2 + z3[5]) - 16*z3[5] + 8*z3[5]^2 + 
    2*z3[2]^2*(3 - 2*z3[5] + z3[5]^2) - 2*z3[6] - 2*z3[5]*z3[6] + z3[6]^2 + 
    z3[4]*(4 - 2*z3[5]^2 - 3*z3[6] + z3[5]*(2 + z3[6])) + 
    z3[2]*(-13 - 5*z3[5]^2 + z3[4]*(-2 - z3[5] + z3[5]^2) + z3[6] + 
      z3[5]*(10 + z3[6])), y[580] -> -27 + 2*z3[4]^2*(-2 + z3[5]) - 
    11*z3[5]^2 + 3*z3[6] - 2*z3[6]^2 + z3[5]*(22 + 3*z3[6]) + 
    z3[4]*(3*z3[5]^2 + 6*(-1 + z3[6]) - z3[5]*(3 + 2*z3[6])), 
  y[581] -> -1 - 4*z3[4]^2*(-2 + z3[5]) - z3[5]^2 + z3[5]*(9 - 5*z3[6]) - 
    6*z3[6] + 4*z3[6]^2 + z3[4]*(7 - 5*z3[5]^2 - 12*z3[6] + 
      z3[5]*(9 + 4*z3[6])), y[582] -> -5 - 3*z3[2]^3 + 
    z3[5]*(16 - 11*z3[6]) + 8*z3[5]^2*(-1 + z3[6]) + 3*z3[6] + 
    z3[2]^2*(1 + z3[5]*(4 - 3*z3[6]) + 2*z3[5]^2*(-1 + z3[6]) + z3[6]) + 
    z3[2]*(2 - 5*z3[5]^2*(-1 + z3[6]) - 2*z3[6] + z3[5]*(-10 + 7*z3[6])), 
  y[583] -> 52 + 26*z3[4] + 4*z3[4]^2 + 7*z3[5] - 2*z3[4]*z3[5] + 
    z3[4]^2*z3[5] - 5*z3[5]^2 + 2*z3[4]*z3[5]^2 + 
    z3[2]^2*(74 + z3[3]*(29 - 10*z3[5]) + z3[5] - z3[5]^2) - 36*z3[6] - 
    6*z3[4]*z3[6] + 2*z3[5]*z3[6] - z3[4]*z3[5]*z3[6] + 2*z3[6]^2 + 
    z3[3]*(7 + 4*z3[4]^2 + 2*z3[5]^2 + z3[4]*(5 - 2*z3[5]^2 - 6*z3[6]) - 
      9*z3[6] + 2*z3[6]^2 + z3[5]*(-9 + 2*z3[6])) + 
    z3[2]*(-33 - 4*z3[5] + 3*z3[5]^2 + z3[4]*(-34 + z3[5] - z3[5]^2) + 
      32*z3[6] - z3[5]*z3[6] + z3[3]*(7 - z3[5]^2 + 
        z3[4]*(-19 + 4*z3[5] + z3[5]^2) + z3[5]*(3 - 2*z3[6]) + 17*z3[6])), 
  y[584] -> -(((z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1) + 
       1/((1 + z3[2])^2*z3[3]^2*z3[4]*(-1 + z3[5])) + 
       (1 + z3[4]^(-1))/((1 + z3[2])*z3[3]*z3[4]*(-1 + z3[5])*
         (1 + z3[4] - z3[6])))/(-1 + z3[5])) - 
    (1/(z3[4]*(1 + z3[4] - z3[6])) + (1 + (z3[2] - z3[4])^(-1))/
       (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
        z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
        z3[3]*z3[4]*z3[6]))/((1 + z3[2])^2*(1 + z3[3])), 
  y[585] -> 2*(2 + 2*z3[6] + z3[6]^2) + 
    (z3[3]*(2*(-2 - z3[6] + z3[6]^2) + z3[2]*(6 + 5*z3[6] + z3[6]^2)))/3, 
  y[586] -> -2*(2 + 2*z3[6] + 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4) + 
    z3[3]*(-1 - z3[6] - z3[6]^2 + 7*z3[6]^3 + 2*z3[6]^4 + 
      2*z3[2]*(3 + 3*z3[6] + 3*z3[6]^2 + z3[6]^3)), 
  y[587] -> -59 - 10*z3[5] + 7*z3[5]^2 - 2*z3[4]^2*(1 + z3[5]) + 39*z3[6] - 
    3*z3[5]*z3[6] - 3*z3[6]^2 + z3[4]*(-3*z3[5]^2 + 5*(-6 + z3[6]) + 
      z3[5]*(3 + 2*z3[6])) + z3[3]*(-5 - 3*z3[5]^2 - z3[4]^2*(2 + z3[5]) - 
      2*z3[5]*(-5 + z3[6]) + 9*z3[6] - 2*z3[6]^2 + 
      z3[4]*(-7 + 3*z3[5]^2 + 4*z3[6] + z3[5]*(1 + z3[6]))), 
  y[588] -> 1 + 3*z3[4]^2*(-2 + z3[5]) - 8*z3[5] + z3[5]^2 + 
    z3[2]^4*(-1 - 3*z3[5] + z3[5]^2) + 5*z3[6] + 4*z3[5]*z3[6] - 3*z3[6]^2 - 
    z3[2]^3*(1 + z3[5]^2 + z3[4]*(-3 - z3[5] + z3[5]^2) + 
      z3[5]*(-5 + z3[6]) + 2*z3[6]) + z3[4]*(-6 + 4*z3[5]^2 + 9*z3[6] - 
      z3[5]*(7 + 3*z3[6])) + z3[2]^2*(1 + z3[4]^2*(-2 + z3[5]) + z3[5]^2 + 
      2*z3[5]*(-3 + z3[6]) + 3*z3[6] - z3[6]^2 + 
      z3[4]*(-4 + 2*z3[5]^2 + 3*z3[6] - z3[5]*(3 + z3[6]))) - 
    z3[2]*(1 + 2*z3[4]^2*(-2 + z3[5]) + z3[5]^2 + 4*z3[6] - 2*z3[6]^2 + 
      z3[5]*(-7 + 3*z3[6]) + z3[4]*(-5 + 3*z3[5]^2 + 6*z3[6] - 
        z3[5]*(5 + 2*z3[6]))), y[589] -> 3 - 11*z3[5] + 5*z3[5]^2 + 
    z3[2]^3*(-22 + z3[5] + z3[3]*(-7 + 4*z3[5])) + 
    z3[3]*(-(z3[5]*(-7 + z3[6])) + 2*(-1 + z3[6]) + 2*z3[5]^2*(-1 + z3[6])) + 
    3*z3[6] + 5*z3[5]*z3[6] - 5*z3[5]^2*z3[6] + 
    z3[2]^2*(-34 + z3[5]*(-3 + z3[6]) - z3[5]^2*(-1 + z3[6]) + 3*z3[6] + 
      z3[3]*(-17 - 2*z3[5]*(-4 + z3[6]) + 2*z3[6])) - 
    z3[2]*(13 - 3*z3[5]^2*(-1 + z3[6]) - 6*z3[6] + z3[5]*(-7 + 3*z3[6]) + 
      z3[3]*(-4*(-3 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[5]*(1 + 3*z3[6]))), 
  y[590] -> 2*z3[5] - z3[3]^2*(z3[4]^3 + z3[4]^2*(4 - 3*z3[6]) + 
      z3[4]*(3*(-2 + z3[6]) + z3[5]^2*(-1 + z3[6])^2)*(-1 + z3[6]) + 
      (4 + 2*z3[5]*(-1 + z3[6]) - z3[6])*(-1 + z3[6])^2) - z3[6] - 
    2*z3[5]*z3[6] - 3*z3[6]^2 + 4*z3[6]^3 - z3[6]^4 - 
    z3[4]^2*(-2 + z3[6]^2) - z3[4]*(-1 - 4*z3[5] + z3[5]^2 + 3*z3[6] + 
      3*z3[6]^2 - 2*z3[6]^3) + z3[3]*(2*z3[4]^4 + z3[4]^3*(12 - 5*z3[6]) + 
      3*z3[4]^2*(8 - 9*z3[6] + z3[6]^2) - z3[6]*(7 + 3*z3[6] - 15*z3[6]^2 + 
        5*z3[6]^3) + z3[4]*(15 + z3[5]^2 - 4*z3[5]*(-1 + z3[6])^3 - 
        31*z3[6] + 5*z3[6]^2 + 5*z3[6]^3) + 
      2*z3[5]*(3 - 7*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + z3[6]^4)) - 
    z3[5]*(1 + z3[4] - z3[6])*(1 + z3[4] + z3[3]^2*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[3]*(7 + 2*z3[4]^3 + 
        z3[4]^2*(10 - 3*z3[6]) - 8*z3[6] + z3[6]^2 + 
        z3[4]*(15 - 10*z3[6] + z3[6]^2))), 
  y[591] -> 1 - 9*z3[5] + z3[5]^2 + 6*z3[6] + 5*z3[5]*z3[6] + 22*z3[6]^2 - 
    17*z3[6]^3 + 2*z3[6]^4 + 2*z3[4]^2*(-4 + 2*z3[5] + z3[6]^2) + 
    z3[4]*(-7 + 5*z3[5]^2 + 12*z3[6] + 14*z3[6]^2 - 4*z3[6]^3 - 
      z3[5]*(9 + 4*z3[6])) + z3[3]*(-1 + 8*z3[4]^4*(-1 + z3[5]) - z3[5]^2 + 
      54*z3[6] - 7*z3[6]^2 - 14*z3[6]^3 - 6*z3[6]^4 + 
      z3[4]^3*(-62 + z3[5]*(62 - 18*z3[6]) + 22*z3[6]) + 
      z3[5]*(9 - 3*z3[6] - 27*z3[6]^2 + 5*z3[6]^3 + 4*z3[6]^4) + 
      2*z3[4]^2*(-79 + 68*z3[6] - 9*z3[6]^2 + 
        z3[5]*(81 - 54*z3[6] + 6*z3[6]^2)) + 
      z3[4]*(-117 - 5*z3[5]^2 + 194*z3[6] - 59*z3[6]^2 + 10*z3[6]^3 + 
        z3[5]*(133 - 122*z3[6] + 25*z3[6]^2 - 10*z3[6]^3))) + 
    z3[3]^2*(z3[4]^4*(-4 + 6*z3[5]) + z3[4]^3*(-13 + z3[5]*(33 - 14*z3[6]) + 
        12*z3[6]) - (-1 + z3[6])*(35 - 6*z3[6] - 5*z3[6]^2 + 
        z3[5]*(-7 + 2*z3[6] + 5*z3[6]^2)) + 
      z3[4]^2*(-3 + 31*z3[6] - 12*z3[6]^2 + z3[5]*(63 - 61*z3[6] + 
          10*z3[6]^2)) + z3[4]*(29 + 2*z3[6] - 23*z3[6]^2 + 4*z3[6]^3 - 
        2*z3[5]^2*(-1 + z3[6])^2*(5 + z3[6]) + 
        z3[5]*(51 - 80*z3[6] + 31*z3[6]^2 - 2*z3[6]^3))), 
  y[592] -> 5 - 2*z3[5] + z3[5]^2 - z3[2]^5*(z3[3]^2*(-8 + z3[5]) + 
      z3[3]^3*(-2 + z3[5]) + z3[5] - z3[3]*z3[5]) + 
    z3[3]^3*z3[5]*(-1 + z3[6])^2 + 3*z3[6] + 2*z3[5]*z3[6] - z3[5]^2*z3[6] + 
    z3[6]^2 - z3[6]^3 + z3[3]^2*(-1 + z3[6])*(2 + 3*z3[5]^2 - 3*z3[6] - 
      z3[5]*(3 - 4*z3[6] + z3[6]^2)) + z3[3]*(10 + z3[5]^2*(-1 + z3[6]) + 
      5*z3[6] - 2*z3[6]^2 - z3[6]^3 + z3[5]*(-8 + z3[6] + 4*z3[6]^2 - 
        z3[6]^3)) + z3[2]^4*(-1 + z3[5]*(-1 + z3[6]) - z3[5]^2*(-1 + z3[6]) + 
      z3[3]^2*(2 + z3[5]*(31 - 27*z3[6]) + 7*z3[5]^2*(-1 + z3[6]) + 
        3*z3[6]) + z3[3]*(-31 - 33*z3[5]*(-1 + z3[6]) + 
        z3[5]^2*(-1 + z3[6]) + 16*z3[6]) + 
      z3[3]^3*(7 + z3[5]^2*(-1 + z3[6]) - z3[6] - z3[5]*(1 + 2*z3[6]))) + 
    z3[2]^3*(-1 - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      8*z3[6]^2 + z3[3]^3*(9 + 3*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
        z3[5]*(4 - 8*z3[6] + z3[6]^2)) + z3[3]*(-75 - z3[5]^2*(-1 + z3[6]) + 
        57*z3[6] + 2*z3[5]*(37 - 47*z3[6] + 9*z3[6]^2)) + 
      z3[3]^2*(-29 + 9*z3[5]^2*(-1 + z3[6]) + 23*z3[6] - 2*z3[6]^2 + 
        z3[5]*(72 - 82*z3[6] + 13*z3[6]^2))) + 
    z3[2]*(-1 - 2*z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      4*z3[6]^2 - 2*z3[6]^3 + z3[3]^3*(-1 + z3[6])*(-1 + z3[5]^2 + 
        z3[5]*(-5 + 3*z3[6])) - z3[3]*(7 + z3[5]^2*(-1 + z3[6]) - 29*z3[6] + 
        4*z3[6]^2 + 2*z3[6]^3 + 2*z3[5]*z3[6]*(17 - 10*z3[6] + z3[6]^2)) + 
      z3[3]^2*(-13 + z3[5]^2*(-1 + z3[6]) + 27*z3[6] - 8*z3[6]^2 + 
        z3[5]*(13 - 42*z3[6] + 23*z3[6]^2 - 2*z3[6]^3))) + 
    z3[2]^2*(1 + 2*z3[5]*(-1 + z3[6]) - z3[5]^2*(-1 + z3[6]) - z3[6] + 
      11*z3[6]^2 - z3[6]^3 + z3[3]^3*(5 + 3*z3[5]^2*(-1 + z3[6]) - 3*z3[6] + 
        z3[5]*(8 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(-61 + z3[5]^2*(-1 + z3[6]) + 65*z3[6] - 2*z3[6]^2 - z3[6]^3 - 
        z3[5]*(-62 + 96*z3[6] - 34*z3[6]^2 + z3[6]^3)) - 
      z3[3]^2*(34 - 42*z3[6] + 7*z3[6]^2 + z3[5]*(-50 + 90*z3[6] - 
          31*z3[6]^2 + z3[6]^3))), y[593] -> -1 + 6*z3[4] + 6*z3[4]^2 + 
    8*z3[5] + 7*z3[4]*z3[5] - 3*z3[4]^2*z3[5] - z3[5]^2 - 4*z3[4]*z3[5]^2 + 
    z3[2]^4*(1 + 3*z3[5] - z3[5]^2 + z3[3]*(31 - 35*z3[5] + z3[5]^2) + 
      z3[3]^3*(-10 + z3[5] + z3[5]^2) + z3[3]^2*(-17 - 29*z3[5] + 
        7*z3[5]^2)) - 5*z3[6] - 9*z3[4]*z3[6] - 4*z3[5]*z3[6] + 
    3*z3[4]*z3[5]*z3[6] - 20*z3[6]^2 - 10*z3[4]*z3[6]^2 - 2*z3[4]^2*z3[6]^2 + 
    13*z3[6]^3 + 3*z3[4]*z3[6]^3 - z3[6]^4 - 
    z3[3]^3*z3[5]*(1 - z3[4] + z3[4]^4 - z3[6] - z3[4]^3*(1 + 2*z3[6]) + 
      z3[4]^2*(1 + z3[6] + z3[6]^2)) + z3[2]^3*(1 - 5*z3[5] + z3[5]^2 + 
      z3[4]*(-3 - z3[5] + z3[5]^2) - z3[3]*(-75 + z3[5]^2 + 
        z3[4]*(133 - 137*z3[5] + z3[5]^2) + z3[5]*(71 - 19*z3[6]) - 
        46*z3[6]) + 2*z3[6] + z3[5]*z3[6] + 
      z3[3]^3*(3*z3[5]^2 + z3[4]*(10 + 10*z3[5] - 3*z3[5]^2) + 
        4*z3[5]*(-1 + z3[6]) - 2*(5 + 4*z3[6])) + 
      z3[3]^2*(47 + 9*z3[5]^2 + z3[4]*(-35 + 119*z3[5] - 15*z3[5]^2) + 
        5*z3[6] + z3[5]*(-75 + 7*z3[6]))) + 
    z3[3]*(-9 - 8*z3[4]^4*(-1 + z3[5]) + z3[5]^2 + 
      4*z3[4]^3*(12 + 4*z3[5]*(-3 + z3[6]) - 5*z3[6]) - 62*z3[6] - 
      3*z3[6]^2 - 13*z3[6]^3 - z3[6]^4 + z3[5]*(2 + 11*z3[6] + 23*z3[6]^2 + 
        10*z3[6]^3) + z3[4]^2*(z3[5]*(-139 + 84*z3[6] - 9*z3[6]^2) + 
        2*(68 - 54*z3[6] + 7*z3[6]^2)) + z3[4]*(112 + 4*z3[5]^2 - 150*z3[6] + 
        68*z3[6]^2 - z3[6]^3 + z3[5]*(-125 + 88*z3[6] - 37*z3[6]^2 + 
          z3[6]^3))) + z3[3]^2*(-29 + z3[4]^4*(6 - 8*z3[5]) + 3*z3[5]^2 + 
      29*z3[6] + 5*z3[6]^2 - 6*z3[6]^3 + z3[5]*(3 - 2*z3[6] - 7*z3[6]^2 + 
        6*z3[6]^3) + z3[4]^3*(12 - 15*z3[6] + 2*z3[5]*(-13 + 8*z3[6])) + 
      z3[4]^2*(9 - 33*z3[6] + 12*z3[6]^2 + z3[5]*(-60 + 50*z3[6] - 
          9*z3[6]^2)) + z3[4]*(-25 + z3[5]^2*(6 - 18*z3[6]) - 10*z3[6] + 
        27*z3[6]^2 - 3*z3[6]^3 + z3[5]*(-44 + 70*z3[6] - 25*z3[6]^2 + 
          z3[6]^3))) + z3[2]^2*(-1 - z3[4]^2*(-2 + z3[5]) + 6*z3[5] - 
      z3[5]^2 - 3*z3[6] - 2*z3[5]*z3[6] - 25*z3[6]^2 + 
      z3[4]*(4 - 2*z3[5]^2 - 3*z3[6] + z3[5]*(3 + z3[6])) + 
      z3[3]^3*(-5 + 3*z3[5]^2 - 5*z3[4]^2*(1 + 2*z3[5]) - 2*z3[6] - 
        2*z3[6]^2 + z3[5]*(-8 + 4*z3[6] + z3[6]^2) + 
        z3[4]*(5 + 7*z3[6] - 3*z3[5]^2*(1 + z3[6]) + 
          2*z3[5]*(5 + 4*z3[6]))) + z3[3]^2*(8 + z3[4]^2*(62 - 113*z3[5]) + 
        2*z3[6] + 11*z3[6]^2 + z3[5]*(-46 + 40*z3[6] - 3*z3[6]^2) + 
        z3[4]*(-46 + z3[5]^2*(7 - 9*z3[6]) - 68*z3[6] + 
          z3[5]*(17 + 81*z3[6]))) + z3[3]*(61 + z3[4]^2*(150 - 151*z3[5]) + 
        z3[5]^2 - 37*z3[6] + 12*z3[6]^2 + 2*z3[5]*(-33 + 18*z3[6] + 
          z3[6]^2) + z3[4]*(8 + 2*z3[5]^2 - 165*z3[6] + 
          z3[5]*(-15 + 91*z3[6])))) + z3[2]*(1 + 2*z3[4]^2*(-2 + z3[5]) - 
      7*z3[5] + z3[5]^2 + 4*z3[6] + 3*z3[5]*z3[6] + 12*z3[6]^2 - 11*z3[6]^3 + 
      z3[4]*(-5 + 3*z3[5]^2 + 6*z3[6] + 12*z3[6]^2 - z3[5]*(5 + 2*z3[6])) + 
      z3[3]^3*(-1 + z3[5]^2 + z3[4]^3*(1 + 5*z3[5]) + z3[5]*(-5 + 3*z3[6]) - 
        z3[4]^2*(1 + 2*z3[6] + z3[5]*(5 + 7*z3[6])) + 
        z3[4]*(1 + z3[6] + z3[6]^2 - z3[5]^2*(1 + z3[6] + z3[6]^2) + 
          z3[5]*(5 + 2*z3[6] + 2*z3[6]^2))) + 
      z3[3]^2*(40 + z3[5]^2 + 16*z3[4]^3*(-2 + 3*z3[5]) - 37*z3[6] - 
        17*z3[6]^2 + z3[6]^3 + z3[4]^2*(6 + z3[5]*(28 - 68*z3[6]) + 
          61*z3[6]) + z3[5]*(-18 + 32*z3[6] + 15*z3[6]^2 + z3[6]^3) + 
        z3[4]*(4 + 17*z3[6] - 30*z3[6]^2 - z3[5]^2*(9 - 11*z3[6] + z3[6]^2) + 
          z3[5]*(62 - 64*z3[6] + 19*z3[6]^2))) + 
      z3[3]*(1 + 56*z3[4]^3*(-1 + z3[5]) - z3[5]^2 + 14*z3[6] - 35*z3[6]^2 - 
        4*z3[6]^3 + z3[4]^2*(-92 + z3[5]*(94 - 80*z3[6]) + 108*z3[6]) + 
        z3[5]*(5 + 31*z3[6] + 3*z3[6]^2 + z3[6]^3) + 
        z3[4]*(-101 - 3*z3[5]^2 + 128*z3[6] - 47*z3[6]^2 + 
          z3[5]*(111 - 84*z3[6] + 23*z3[6]^2)))), 
  y[594] -> -1 + 2*z3[5] - 2*z3[5]^2, y[595] -> -2/3 + z3[5] - z3[5]^2/4, 
  y[596] -> 1 + ((1 + z3[3]^(-1))*(1 + z3[4]^(-1)))/
     ((1 + z3[2])*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[597] -> (1 + 1/(z3[3]*z3[4]*(-1 + z3[5])^2) + (-1 + z3[5])^(-1))/
     (1 + z3[2])^2 + (1 + z3[4]^(-1))/(z3[4]*(-1 + z3[5])) + 
    (1 + ((1 + z3[4]^(-2))*(1 + 1/(z3[4]*(-1 + z3[5]))))/z3[3])/
     ((1 + z3[2])*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[598] -> 1/((1 + z3[2])*z3[4]*(1 + z3[4] - z3[6])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[599] -> ((z3[3]^(-1) + (1 + z3[4]^(-2) + 1/(z3[3]*z3[4]))/(-1 + z3[5]))/
       (1 + z3[2]) + 1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[4] - z3[6]) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[600] -> -1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]), 
  y[601] -> -(z3[2]*(-3 + z3[6])) + 4*(-2 + z3[6]), 
  y[602] -> -11 + 18*z3[5] - 6*z3[6], 
  y[603] -> (1 + z3[4]^(-1))/((1 + z3[2])*(-1 + z3[5])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), y[604] -> 3 - z3[6], 
  y[605] -> 4 + z3[2], y[606] -> 2/3 - z3[2]/4, 
  y[607] -> 1 + 1/((1 + z3[2])*(z3[2] - z3[4])), 
  y[608] -> (1 + z3[3])^(-2) + 1/((1 + z3[2])*(z3[2] - z3[4])), 
  y[609] -> 2 - 3*z3[5], y[610] -> 1 + z3[5] - 3*z3[5]^2, 
  y[611] -> -1 + z3[5]^2, y[612] -> 3/2 - (13*z3[5])/6 + z3[5]^2, 
  y[613] -> 2 - 9*z3[5] + 9*z3[5]^2, y[614] -> 1 + z3[5] - z3[6], 
  y[615] -> -4 + z3[4]*(3 - 2*z3[5]) + z3[5] - z3[6], 
  y[616] -> 5 + z3[4]*(-2 + z3[5]) + z3[5]*(-3 + z3[6]) - z3[6], 
  y[617] -> 7/6 - (5*z3[6])/12, 
  y[618] -> (1/(z3[3]*z3[4]) + (1 + z3[4]^(-2))/(-1 + z3[5]))/(1 + z3[2])^2 + 
    1/(z3[4]^2*(-1 + z3[5])), y[619] -> z3[3]^(-1) + 1/((1 + z3[2])*z3[4]), 
  y[620] -> 1 - 2*z3[5] + z3[5]^2 + z3[6], 
  y[621] -> -9 - 5*z3[4]*(-1 + z3[5]) - 3*z3[5]*(-3 + z3[6]) + z3[6], 
  y[622] -> -5 + 2*z3[6], y[623] -> -1 - 3*z3[5] + 2*z3[6], 
  y[624] -> 4 - 6*z3[5] + 3*z3[6], y[625] -> -8 - 2*z3[2]*(-1 + z3[5]) + 
    z3[5]*(4 - 3*z3[6]) + 3*z3[6], y[626] -> 3 + (-2 + z3[2])*z3[6], 
  y[627] -> -(z3[2]*(-2 + z3[5])*(-1 + z3[5] + 
       z3[4]*(7 - 5*z3[5] + z3[5]^2) - 3*z3[6])) - 
    z3[2]^2*(5 + z3[4] + 2*z3[5]*(-1 + z3[6]) - 3*z3[6]) + 
    z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6]) - 
    (-1 + z3[5])*(2 + z3[5]*(-1 + z3[6]) - z3[6]), 
  y[628] -> 2 + z3[5]*(-1 + z3[6]), y[629] -> 7 - 4*z3[6], 
  y[630] -> 5 + 3*z3[4] - 3*z3[6], y[631] -> -2 - z3[4] + z3[6], 
  y[632] -> -1 + z3[2] - z3[6], y[633] -> (1 + z3[3]^(-1))/z3[4] + 
    1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])), 
  y[634] -> -3 - 2*z3[6] - z3[6]^2, y[635] -> 1/((1 + z3[2])*z3[3]*z3[4]) + 
    1/((1 + z3[2])*z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])) + 
    1/(z3[4]^3*(-1 + z3[5])), y[636] -> 1 + z3[6] - z3[6]^2, 
  y[637] -> 6 - 4*z3[6] + z3[6]^2, y[638] -> 2 + z3[6] + z3[6]^2, 
  y[639] -> z3[4]^(-1) + (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1), 
  y[640] -> 3 + 2*z3[6] + z3[6]^2, y[641] -> 3 + 4*z3[6] + z3[6]^2, 
  y[642] -> -4 + 4*z3[5] + (-1 + z3[3])*z3[5]^2, 
  y[643] -> -18 + 20*z3[5] - 7*z3[5]^2 + z3[4]*(2 - 2*z3[5] + z3[5]^2), 
  y[644] -> 5 - 2*z3[6], y[645] -> -4 - 7*z3[3], y[646] -> 5 + 23*z3[3], 
  y[647] -> 16 + (-17 + 28*z3[2])*z3[3], 
  y[648] -> 7 + z3[5]*(17*z3[3] + 12*(-1 + z3[6])) + 
    2*(-4 + 3*z3[3])*z3[5]^2*(-1 + z3[6]), 
  y[649] -> 39 - 47*z3[5] + 20*z3[5]^2 + z3[4]*(-4 + 5*z3[5] - 3*z3[5]^2) - 
    z3[6], y[650] -> 5 - 12*z3[5] + 7*z3[5]^2, y[651] -> -3 + z3[4] + z3[6], 
  y[652] -> -4 + 3*z3[6], y[653] -> -1 + 4*z3[6], 
  y[654] -> z3[4]^3 - 2*z3[4]^2*z3[6] + z3[4]*(-1 + z3[6])*z3[6] + 
    z3[6]*(1 + z3[6]), y[655] -> -2 - z3[6]^2 - z3[6]^3 - 
    z3[2]*z3[6]*(1 + z3[6]), y[656] -> -z3[2] - 2*(2 + z3[6]), 
  y[657] -> (1 + 1/(z3[4]*(-1 + z3[5])))/(z3[4]*(1 + z3[4] - z3[6])) + 
    ((1 + z3[3]^(-1))/z3[4] + 1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])))/
     (z3[3]*(z3[2] - z3[4] + z3[6])), 
  y[658] -> 3 - z3[4] + z3[5]*(-3 + z3[4] + z3[6]), 
  y[659] -> -4 + 6*z3[5] - 3*z3[5]^2 - 3*z3[6] - 
    z3[2]*(2 + z3[3] - 6*z3[5] + 3*z3[5]^2 + z3[6]), 
  y[660] -> 11 - 3*z3[5]^3 + z3[5]^2*(15 - 2*z3[6]) + 3*z3[6] + 
    z3[5]*(-23 + 2*z3[6]), y[661] -> 2 - 2*z3[5]^2*(-1 + z3[6]) + 
    z3[5]*(-5 + 2*z3[6]), y[662] -> -3 + z3[2] + z3[5]^2*(-1 + z3[6]) + 
    z3[6] - z3[5]*(-5 + z3[2] + 2*z3[6]), 
  y[663] -> -12 + 4*z3[4] - 4*z3[4]^2 + 25*z3[5] - 8*z3[4]*z3[5] + 
    z3[4]^2*z3[5] - 16*z3[5]^2 + 2*z3[4]*z3[5]^2 + 3*z3[5]^3 - 
    z3[3]*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6])) - 4*z3[6] + 
    3*z3[4]*z3[6] - 2*z3[5]*z3[6] + 2*z3[5]^2*z3[6] - 
    z3[2]*(4 + z3[4]*(-4 + z3[5]) - 8*z3[5] + 2*z3[5]^2 + 3*z3[6]), 
  y[664] -> 11 - 3*z3[5]^3 + z3[5]^2*(15 - 2*z3[6]) + 3*z3[6] + 
    z3[5]*(-23 + 2*z3[6]) + z3[2]*(4 + z3[4]*(-4 + z3[5]) - 8*z3[5] + 
      2*z3[5]^2 + 3*z3[6]), y[665] -> 20 + z3[4]*(-5 + 7*z3[5] - 2*z3[5]^2) - 
    2*z3[5]^2*(-3 + z3[6]) - 2*z3[6] + z3[5]*(-19 + 4*z3[6]), 
  y[666] -> 1 - 3*z3[6] - 3*z3[6]^2 + z3[5]*(-1 + 4*z3[6]), 
  y[667] -> 26 - 10*z3[4] - 4*z3[6] - 3*z3[5]^2*(-3 + z3[4] + z3[6]) + 
    2*z3[5]*(-17 + 7*z3[4] + 4*z3[6]), 
  y[668] -> -8 - (-6 + 5*z3[3])*z3[5]^2*(-1 + z3[6]) - 
    2*z3[5]*(-5 + 6*z3[3] + 5*z3[6]), 
  y[669] -> z3[5]*(33 - 32*z3[6]) + 20*z3[5]^2*(-1 + z3[6]) + 
    2*(-5 + 6*z3[6]), y[670] -> 17 + z3[2]*(-5 + 3*z3[5]) - 
    3*z3[5]^2*(-1 + z3[6]) - 7*z3[6] + z3[5]*(-15 + 8*z3[6]), 
  y[671] -> 1/((1 + z3[3])^3*(1 + z3[4] - z3[6])) + 
    (z3[2] + z3[2]*z3[3] + z3[2]^2*z3[3] - z3[4] - z3[3]*z3[4] - 
      2*z3[2]*z3[3]*z3[4] - z3[2]^2*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]^2*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1), 
  y[672] -> (-1 + z3[5])^(-1) + 1/((1 + z3[2])*(z3[2] - z3[4] + z3[6])*
      (z3[2]^2*z3[3] - z3[2]*z3[4] - 3*z3[2]*z3[3]*z3[4] - 
       z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]^2*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[673] -> -25 + 31*z3[5] - 14*z3[5]^2 + 
    z3[2]^2*(-15 + 14*z3[5] - 5*z3[5]^2) + 5*z3[6] - 2*z3[5]*z3[6] + 
    3*z3[6]^2 - z3[5]*z3[6]^2 - z3[2]*(-19 + 21*z3[5] - 9*z3[5]^2 + 
      z3[4]*(-4 + 3*z3[5]) + z3[6]) + z3[4]*(-2 + z3[5] + z3[5]^2 - 4*z3[6] + 
      4*z3[5]*z3[6] - z3[5]^2*z3[6]), 
  y[674] -> 1 + z3[4]^3*(-3 + z3[5]) + z3[5]*(-1 + z3[6]) + 3*z3[6] - 
    2*z3[6]^2 - z3[4]^2*(6 + (-5 + z3[5])*z3[6]) + 
    z3[4]*(-3 + z3[5]*(-1 + z3[6]) + 7*z3[6] - 2*z3[6]^2), 
  y[675] -> 1 + 3*(-1 + z3[5])^2*z3[6] + 3*z3[6]^2 + 
    z3[2]*(2 - 6*z3[5] + 3*z3[5]^2 + 2*z3[6] - z3[6]^2), 
  y[676] -> 8*z3[6]*(-z3[4] + 2*z3[6]) - z3[3]*(-1 + z3[5])*(-1 + z3[6]^2), 
  y[677] -> -8 + 8*z3[6] - z3[6]^2 + z3[5]*(2 - 3*z3[6] + z3[6]^2), 
  y[678] -> 1/((1 + z3[3])^2*(z3[2] - z3[4])*(1 + z3[4] - z3[6])) + 
    (1/((1 + z3[2])*(-1 + z3[5])) + 
      (1 + (1/((1 + z3[2])*z3[3]) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
         (-1 + z3[5]))/z3[4] + ((1 + z3[2])^(-1) + 
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/(z3[4]^2*(-1 + z3[5])))/
     (1 + z3[4] - z3[6]) + 1/((1 + z3[2])^2*z3[4]*(z3[2]^2*z3[3]^2 + 
       4*z3[2]*z3[3]*z3[4] - 4*z3[3]*z3[4]^2 - 4*z3[2]*z3[3]*z3[4]*z3[5] - 
       2*z3[2]*z3[3]^2*z3[4]*z3[5] + 4*z3[3]*z3[4]^2*z3[5] + 
       z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]*z3[3]*z3[6] + 4*z3[3]*z3[4]*z3[6] - 
       2*z3[3]*z3[4]*z3[5]*z3[6] + z3[6]^2)), 
  y[679] -> 8 + z3[6] + 16*z3[6]^2 - 12*z3[6]^3 + 
    z3[3]*(3 - 4*z3[6] + 2*z3[6]^2), 
  y[680] -> 7/6 - z3[6] + z3[6]^2/4 - (z3[5]*(6 - 8*z3[6] + 3*z3[6]^2))/12, 
  y[681] -> 1 - z3[4]^3 + z3[6] + z3[6]^2 + z3[6]^3 + z3[4]^2*(1 + 3*z3[6]) - 
    z3[4]*(1 + 2*z3[6] + 3*z3[6]^2), 
  y[682] -> -34 + 26*z3[6] - 7*z3[6]^2 - 3*z3[5]^2*(6 - 4*z3[6] + z3[6]^2) + 
    z3[5]*(42 - 30*z3[6] + 8*z3[6]^2), 
  y[683] -> -10 - 3*z3[6] - 33*z3[6]^2 - 8*z3[6]^3 + 
    z3[3]*(-18 + 3*z3[6] + 10*z3[6]^2), 
  y[684] -> 1 + z3[4]^4 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4 - 
    z3[4]^3*(1 + 4*z3[6]) + z3[4]^2*(1 + 3*z3[6] + 6*z3[6]^2) - 
    z3[4]*(1 + 2*z3[6] + 3*z3[6]^2 + 4*z3[6]^3), 
  y[685] -> z3[4]^3*(-3 + z3[5]) + z3[3]*(-1 + z3[5] - z3[5]^2)*z3[6] - 
    z3[4]*(2 + z3[3]*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6])) + 
      (-3 - z3[5] + z3[5]^2)*z3[6] + 2*z3[6]^2) + 
    z3[4]^2*(-4 + z3[5]^2 + 5*z3[6] - z3[5]*(1 + z3[6])), 
  y[686] -> z3[4]^2*(-19 + 15*z3[5] - 3*z3[5]^2) - 
    3*z3[6]*(4 - 7*z3[5] + 2*z3[5]^2 + 2*z3[6]) + 
    z3[4]*(21 + 33*z3[5]^2 - 6*z3[5]^3 + 22*z3[6] - 9*z3[5]*(6 + z3[6])), 
  y[687] -> z3[4]^2*(6 - 5*z3[5] + z3[5]^2) + 
    z3[6]*(4 - 7*z3[5] + 2*z3[5]^2 + 2*z3[6]) + 
    z3[4]*(-8 - 11*z3[5]^2 + 2*z3[5]^3 - 7*z3[6] + 3*z3[5]*(6 + z3[6])), 
  y[688] -> 1/((1 + z3[3])^2*z3[4]*(1 + z3[4] - z3[6])) + 
    (1/(z3[4]^2*(1 + z3[4] - z3[6])) + 1/(z3[3]*(z3[2] - z3[4] + z3[6])))/
     (-1 + z3[5]), y[689] -> z3[4]^3*(-2 + z3[2] - z3[2]^2 + z3[5]) + 
    z3[6]*(1 - 2*z3[5] + z3[5]^2 + z3[2]*z3[3]*(1 - z3[5] + z3[5]^2) + 
      z3[6]) + z3[4]^2*(z3[5]^2 - 2*z3[2]*(-1 + z3[6]) + 
      2*z3[2]^2*(-1 + z3[6]) + 3*z3[6] - z3[5]*(2 + z3[6])) - 
    z3[4]*(z3[3]*(-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6])) - 
      z3[2]*(-1 + z3[6])^2 + z3[2]^2*(-1 + z3[6])^2 + 
      (1 + z3[6])*(1 - 2*z3[5] + z3[5]^2 + z3[6])), 
  y[690] -> 7 - 9*z3[5] + 2*z3[5]^2 + z3[2]^2*(z3[4] - z3[6]) + z3[6] + 
    10*z3[5]*z3[6] - 3*z3[5]^2*z3[6] - 3*z3[6]^2 - 2*z3[5]*z3[6]^2 + 
    z3[5]^2*z3[6]^2 - z3[6]^3 - z3[4]^2*(12 - 5*z3[5] + z3[5]^2 + z3[6]) + 
    z3[4]*(-2 + 2*z3[5]*(-4 + z3[6]) - z3[5]^2*(-2 + z3[6]) + 11*z3[6] + 
      2*z3[6]^2) + z3[2]*(-6 + z3[4]^2*(-7 + 12*z3[5] - 6*z3[5]^2 + 
        z3[5]^3) - 2*z3[5]*(-4 + z3[6]) + z3[5]^2*(-2 + z3[6]) - 3*z3[6] + 
      z3[6]^2 + z3[4]*(14 - 19*z3[5] + z3[5]^2*(11 - 3*z3[6]) + 
        z3[5]^3*(-2 + z3[6]) + z3[6])), 
  y[691] -> -((-1 + 3*z3[5] + z3[5]^3 + z3[5]^2*(-3 + z3[6]))*z3[6]) + 
    z3[4]*(-3*z3[5]^4 + z3[3]*(-1 + z3[5])*(-1 + 3*z3[5] + z3[5]^3 + 
        z3[5]^2*(-3 + z3[6])) + z3[5]^3*(19 - 2*z3[6]) - 3*(4 + z3[6]) + 
      z3[5]*(37 + z3[6]) + z3[5]^2*(-41 + 5*z3[6])), 
  y[692] -> -5 - z3[4]^3 + z3[4]^2*(-1 + z3[6]) + 
    (-30 + 69*z3[5] - 45*z3[5]^2 + 9*z3[5]^3)*z3[6] + 
    (-9 - 6*z3[5] + 6*z3[5]^2)*z3[6]^2 + 
    z3[4]*(69 + 9*z3[5]^4 + 3*z3[5]*(-57 + z3[6]) + 16*z3[6] + 
      z3[5]^3*(-63 + 6*z3[6]) - 3*z3[5]^2*(-53 + 6*z3[6])), 
  y[693] -> -8 + 3*z3[4]^2*(-2 + z3[5]) + 20*z3[5] - 14*z3[5]^2 + 3*z3[5]^3 + 
    z3[2]^2*(8 + 5*z3[4] + 2*z3[5]*(-1 + z3[6]) - 6*z3[6]) - 6*z3[6] + 
    4*z3[5]*z3[6] + 2*z3[5]^2*z3[6] - 3*z3[6]^2 + 
    2*z3[2]^3*(-2 + z3[5] + z3[6] - z3[5]*z3[6]) + 
    z3[4]*(-7 + 2*z3[5]^2 + 9*z3[6] - z3[5]*(1 + 3*z3[6])) + 
    z3[2]*(8 + z3[5] - 6*z3[5]^2 + 3*z3[5]^3 - 
      3*z3[4]^2*(5 - 5*z3[5] + z3[5]^2) + 4*z3[6] - 2*z3[5]*z3[6] - 
      3*z3[6]^2 + z3[4]*(-23 - 13*z3[5]^2 + 3*z3[5]^3 + 
        z3[5]*(30 - 9*z3[6]) + 15*z3[6])), 
  y[694] -> 7 - z3[2]^3*(-6 + z3[5]) - 14*z3[5]^2*(-1 + z3[6]) - 10*z3[6] + 
    z3[6]^2 + z3[5]*(-24 + 25*z3[6] - 3*z3[6]^2 + z3[6]^3) + 
    z3[2]^2*(4 - 5*z3[5]^2*(-1 + z3[6]) - 4*z3[6] + z3[5]*(-11 + 10*z3[6])) + 
    z3[2]*(-4 + 9*z3[5]^2*(-1 + z3[6]) + 6*z3[6] + 
      z3[5]*(16 - 16*z3[6] + z3[6]^2)), 
  y[695] -> z3[2]^2*(-z3[4] + z3[6]) - z3[2]*(-6 + z3[4]^2*(-2 + z3[5])^3 + 
      z3[4]*(-2 + z3[5])*(-5 - z3[5]*(-7 + z3[6]) + z3[5]^2*(-2 + z3[6]) - 
        2*z3[6]) - 2*z3[5]*(-4 + z3[6]) + z3[5]^2*(-2 + z3[6]) + z3[6] - 
      z3[6]^2) - (-1 + z3[5])*(-7 + 7*z3[6] - z3[6]^2 + 
      z3[5]*(2 - 3*z3[6] + z3[6]^2)), 
  y[696] -> 2*z3[4]^2 - 17*z3[5] + 6*z3[5]^2 + 2*z3[6] + 2*z3[5]*z3[6] + 
    14*z3[6]^2 + 4*z3[5]*z3[6]^2 - 
    z3[4]*(8 + z3[5]^2 + 2*z3[5]*(-1 + z3[6]) + 10*z3[6]) + 
    z3[3]*(4 + 2*z3[4]^2*z3[5] - 5*z3[5]^2 + 
      z3[4]*(2 + z3[5]^2 - 4*z3[5]*(-1 + z3[6])) - 4*z3[6] + 
      2*z3[5]*(2 - 2*z3[6] + z3[6]^2)), 
  y[697] -> -8 + z3[4]^3*(7 - 5*z3[5] + z3[5]^2) - 5*z3[6] + 4*z3[6]^2 - 
    z3[5]^2*(2 - 3*z3[6] + z3[6]^2) + z3[5]*(10 - 11*z3[6] + 2*z3[6]^2) + 
    z3[4]^2*(13 - z3[5]^2 - 9*z3[6] + z3[5]*(2 + 3*z3[6])) + 
    z3[4]*(5 - 12*z3[6] + 2*z3[6]^2 - z3[5]^2*(2 - 3*z3[6] + z3[6]^2) + 
      z3[5]*(9 - 10*z3[6] + 2*z3[6]^2)), 
  y[698] -> -14 + (-16 + z3[2])*z3[6] + (-1 + z3[2])*z3[6]^2 + 2*z3[6]^3 + 
    z3[3]*(15 + z3[6] - 12*z3[6]^2 - z3[2]*(28 + 21*z3[6] + 2*z3[6]^2)), 
  y[699] -> 4*(2 + 2*z3[6] + 2*z3[6]^2 + 2*z3[6]^3 + z3[6]^4) + 
    2*z3[3]*(1 + z3[6] + z3[6]^2 - 7*z3[6]^3 - 2*z3[6]^4 - 
      2*z3[2]*(3 + 3*z3[6] + 3*z3[6]^2 + z3[6]^3)), 
  y[700] -> -(1/((1 + z3[2])^3*(1 + z3[3])*z3[4]*(1 + z3[4] - z3[6]))) - 
    ((1 + 1/(z3[3]*z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + 
      ((1 + z3[4]^(-1))*(1 + 1/(z3[4]*(-1 + z3[5]))))/
       (z3[4]*(1 + z3[4] - z3[6])) + 
      (((1 + z3[4]^(-2))/z3[3] + ((1 + z3[3]^(-1))*(1 + z3[4]^(-3)))/
           (-1 + z3[5]))/(1 + z3[4] - z3[6]) + 
        (1 + (1 + z3[3]^(-1))/z3[4] + 1/(z3[3]*(z3[2]*z3[3] - z3[4] - 
             z3[3]*z3[4])))/(z3[3]*(z3[2] - z3[4] + z3[6])))/(1 + z3[2])^2)/
     (-1 + z3[5]), y[701] -> -67 - 38*z3[4] - 8*z3[4]^2 - 22*z3[5] - 
    z3[4]*z3[5] + 11*z3[5]^2 - z3[4]*z3[5]^2 - 
    z3[2]^2*(91 + 11*z3[5] - 4*z3[5]^2 + 2*z3[3]^2*(-3 + z3[5] + z3[5]^2) + 
      z3[3]*(43 - 20*z3[5] + 3*z3[5]^2)) + 49*z3[6] + 16*z3[4]*z3[6] + 
    2*z3[5]*z3[6] - 4*z3[4]*z3[5]*z3[6] + z3[4]*z3[5]^2*z3[6] - 7*z3[6]^2 + 
    z3[5]*z3[6]^2 + 2*z3[3]^2*z3[5]*(1 + z3[4]^2 - z3[5] + 
      z3[4]*(-1 + z3[5])*(1 + z3[6])) + 
    z3[2]*(41 + 44*z3[4] + 15*z3[5] + 3*z3[4]*z3[5] - 7*z3[5]^2 - 43*z3[6] - 
      z3[3]*(-21 - 5*z3[5]^2 + z3[4]*(-30 + 13*z3[5]) + 20*z3[6] + 
        z3[5]*(37 + z3[6])) + 2*z3[3]^2*(z3[4]*(-1 - 3*z3[5] + 2*z3[5]^2) - 
        (-1 + z3[5])*(1 + 2*z3[5] + z3[6]))) + 
    z3[3]*(3 - 8*z3[5]^2 + 2*z3[4]^2*(-5 + 3*z3[5]) + 56*z3[6] + 2*z3[6]^2 + 
      z3[5]*(21 - 21*z3[6] - 4*z3[6]^2) + 
      z3[4]*(8*(-5 + z3[6]) - z3[5]^2*(-1 + z3[6]) + z3[5]*(31 + 2*z3[6]))), 
  y[702] -> 73 + 8*z3[4]^2 + 35*z3[5] - 16*z3[5]^2 + 
    z3[4]*(48 - 5*z3[5] + 3*z3[5]^2 - 18*z3[6]) - 41*z3[6] + 10*z3[6]^2 + 
    z3[3]*(3 - 6*z3[4]^2*(-2 + z3[5]) + 12*z3[5]^2 - 38*z3[6] + 12*z3[6]^2 + 
      z3[5]*(-31 + 23*z3[6]) + z3[4]*(28 - 3*z3[5]^2 - 24*z3[6] + 
        z3[5]*(-29 + 6*z3[6]))), 
  y[703] -> -7 + z3[2]^3*(27 + z3[3]*(12 - 7*z3[5]) + 
      2*z3[3]^2*(-1 + z3[5])) + 19*z3[5] - 11*z3[5]^2 - 
    2*z3[3]^2*(-1 + z3[5])*z3[5]*(-1 + z3[6]) - 5*z3[6] - 19*z3[5]*z3[6] + 
    11*z3[5]^2*z3[6] - 3*z3[6]^2 + 3*z3[5]*z3[6]^2 + z3[6]^3 - 
    z3[5]*z3[6]^3 - 2*z3[3]*(5 + 4*z3[5]^2*(-1 + z3[6]) + 2*z3[6] + 
      z3[5]*(9 + 2*z3[6])) + z3[2]*(19 - 2*z3[3]^2*(-1 + z3[5])*
       (-1 + 2*z3[5]*(-1 + z3[6])) - 7*z3[5]^2*(-1 + z3[6]) - 12*z3[6] + 
      z3[6]^2 - z3[5]*(13 - 12*z3[6] + z3[6]^2) + 
      z3[3]*(2 + 5*z3[5]^2*(-1 + z3[6]) - 8*z3[6] + 2*z3[5]*(16 + z3[6]))) + 
    z3[2]^2*(40 - 2*z3[3]^2*(-1 + z3[5])*(-2 + z3[5]*(-1 + z3[6])) + 
      z3[5]*(10 - 8*z3[6]) + 4*z3[5]^2*(-1 + z3[6]) - z3[6] + 
      z3[3]*(-4*(-6 + z3[6]) - 3*z3[5]^2*(-1 + z3[6]) + 
        z3[5]*(-13 + 6*z3[6]))), y[704] -> 9 + z3[3] + 8*z3[4] + 12*z3[4]^2 - 
    23*z3[5] + 4*z3[4]*z3[5] - 3*z3[4]^2*z3[5] - 4*z3[3]*z3[4]*(-1 + z3[5])*
     z3[5] + 16*z3[5]^2 - 2*z3[4]*z3[5]^2 - 3*z3[5]^3 + 
    z3[2]^3*(2 + z3[5]*(-1 + z3[6]) - z3[6]) + 5*z3[6] - 9*z3[4]*z3[6] - 
    4*z3[5]^2*z3[6] + z3[2]^2*(-3 - 4*z3[4] + 3*z3[6]) + 
    z3[2]*(-10 - 4*z3[5] + 7*z3[5]^2 - 3*z3[5]^3 + 
      3*z3[4]^2*(4 - 5*z3[5] + z3[5]^2) + z3[3]*(-1 + z3[5])*
       (-1 - 4*(-1 + z3[4])*z3[5] + 4*z3[4]*z3[5]^2) + 10*z3[6] - 
      z3[5]*z3[6] + z3[4]*(6*z3[5]^2 - 2*z3[5]^3 - 9*z3[6] + 
        z3[5]*(-13 + 9*z3[6]))), 
  y[705] -> z3[4]^3*(-6 + z3[2] + 5*z3[5] - z3[5]^2) + 
    z3[6]*(10 - 2*z3[5]^3 + z3[3]*(-1 + 3*z3[5] + z3[5]^3 + 
        z3[2]*(6 - 2*z3[5]^3 - z3[5]^2*(-10 + z3[6]) + 
          2*z3[5]*(-6 + z3[6])) + z3[5]^2*(-3 + z3[6])) + 
      z3[2]*z3[3]^2*z3[5]*(2 + z3[5]^2 + z3[5]*(-2 + z3[6])) - 
      z3[5]^2*(-12 + z3[6]) + 2*z3[5]*(-10 + z3[6]) + 3*z3[6]) + 
    z3[4]^2*(8 + 11*z3[5]^2 - 2*z3[5]^3 - 2*z3[2]*(-1 + z3[6]) + 7*z3[6] - 
      3*z3[5]*(6 + z3[6])) + z3[4]*(-10 + 20*z3[5] - 12*z3[5]^2 + 2*z3[5]^3 + 
      z3[2]*(-1 + z3[6])^2 - 12*z3[6] + 16*z3[5]*z3[6] - 10*z3[5]^2*z3[6] + 
      2*z3[5]^3*z3[6] - 2*z3[6]^2 - 2*z3[5]*z3[6]^2 + z3[5]^2*z3[6]^2 + 
      z3[3]*(11 + 2*z3[5]^4 + z3[5]^2*(35 - 11*z3[6]) - 2*z3[6] + 
        z3[5]^3*(-15 + 2*z3[6]) + z3[5]*(-33 + 8*z3[6] - 2*z3[6]^2)) - 
      z3[3]^2*(1 + z3[5]^4 + 2*z3[5]*(-2 + z3[6]) + 2*z3[5]^3*(-2 + z3[6]) + 
        z3[5]^2*(6 - 3*z3[6] + z3[6]^2))), 
  y[706] -> z3[2]*z3[3]*(1 + z3[4] - z3[6]) - 
    z3[4]*(z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6]), 
  y[707] -> 1 + (1 + z3[2])*z3[3] - z3[6], 
  y[708] -> 1 + z3[3] + z3[2]^2*z3[3] + z3[2]*(1 + 2*z3[3] - z3[6]) - 
    z3[6]^2, y[709] -> z3[4]^3 + z3[4]*z3[6]*(1 + z3[2] + z3[6]) + 
    (-1 + z3[6])*z3[6]*(1 + z3[2] + z3[6]) + z3[4]^2*(2 + z3[2] + z3[6]) - 
    (1 + z3[2])^2*z3[3]*(z3[4] + z3[6]), 
  y[710] -> z3[4]^4 + z3[4]*z3[6]^3 + (-1 + z3[6])*z3[6]^3 + 
    z3[4]^3*(2 + z3[6]) + z3[4]^2*(1 + z3[6] + z3[6]^2), 
  y[711] -> z3[4]^3 + z3[4]*z3[6]^2 + (-1 + z3[6])*z3[6]^2 + 
    z3[4]^2*(1 + z3[6]) - (1 + z3[2])*z3[3]*(z3[4]^2 + z3[6]^2 + 
      z3[4]*(1 + z3[6])), y[712] -> 1/6 - (355*z3[4])/216, 
  y[713] -> -1/6 + (355*z3[4])/216, 
  y[714] -> -1 - 1/((1 + z3[2])*z3[3]*(-1 + z3[5])*(z3[4] - z3[6])), 
  y[715] -> 1 + z3[2]^(-1), 
  y[716] -> 1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[717] -> 391*z3[2] + 36*(1 + z3[4] - z3[6]), 
  y[718] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2, 
  y[719] -> -1 + z3[3]*(-2 + z3[6]) + z3[6], 
  y[720] -> -1 + z3[2] + z3[2]*(1 + z3[3])*z3[4] - (1 + z3[3])*z3[4]^2 - 
    z3[2]*(1 + z3[3])*z3[6] + (1 + z3[3])*z3[4]*z3[6], 
  y[721] -> z3[4]^2 + z3[4]*z3[6] + (-1 + z3[6])*z3[6], 
  y[722] -> -4 + (4 + z3[3] - z3[3]*z3[5])*z3[6], 
  y[723] -> -8 + 8*z3[6] + (-1 + z3[5])*z3[6]^2, 
  y[724] -> (1 + 2*z3[4])*(1 + z3[4] - z3[6]) + 
    z3[5]*(-1 + z3[4] + z3[4]^2 + z3[6] - z3[4]*z3[6]), 
  y[725] -> -(z3[4]^3*(-2 + z3[5])) + z3[4]^2*(5 + z3[5]*(-1 + z3[6]) - 
      3*z3[6]) + z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) - 
    (-1 + z3[5])*z3[6] + z3[4]*(2 + 2*z3[5] - 4*z3[6] + z3[6]^2), 
  y[726] -> 8 + 4*z3[4]^3 - (-1 + z3[5])*z3[6]^2 - 
    z3[4]^2*(-8 + (7 + z3[5])*z3[6]) + 
    z3[4]*(-8 - 8*z3[6] + (3 + z3[5])*z3[6]^2), 
  y[727] -> -4*z3[4]^3 + (-1 + z3[5])*z3[6]*(z3[3] + z3[6]) + 
    z3[4]^2*(-8 + (7 + z3[5])*z3[6]) - 
    z3[4]*(4 - 8*z3[6] + (3 + z3[5])*z3[6]^2), 
  y[728] -> 8 + z3[3]^2*(3 + z3[2]^2 - z3[2]*(-3 + z3[6]) - 2*z3[6]) - 
    5*z3[6] + z3[6]^2 + z3[3]*(15 + z3[2]*(5 - 2*z3[6]) - 9*z3[6] + 
      z3[6]^2) + z3[3]*z3[5]*(-1 + z3[6])*(-1 + z3[6] + 
      z3[3]*(-3 - z3[2] + z3[6])), 
  y[729] -> 8 + z3[5] + z3[4]^2*(8 + z3[5]) + 
    z3[3]^2*z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) - 6*z3[6] + 
    z3[6]^2 - z3[4]*(8 + z3[5] + 2*z3[6] + z3[5]*z3[6]) + 
    z3[3]*(2*z3[4]^2*(2 + z3[5]) + z3[4]*(-4 + z3[5]*(-2 + z3[6]) + z3[6]) + 
      (-1 + z3[6])*(-4 + z3[5]*(-2 + z3[6]) + z3[6])), 
  y[730] -> (-2 + z3[3]*(-1 + z3[6]) + z3[6])*(4 - 5*z3[6] + z3[6]^2) + 
    z3[5]*(-1 + z3[6])*(1 + z3[3]^2*(-1 + z3[6])^2 + 
      z3[3]*(2 - 3*z3[6] + z3[6]^2)), 
  y[731] -> -17 + (27 + z3[5])*z3[6] - 13*z3[6]^2 + 2*z3[6]^3 + 
    z3[3]^2*(-1 + z3[6])^2*(-1 + z3[5]*(-3 + 2*z3[6])) + 
    z3[3]*(-1 + z3[6])*(2*(7 - 6*z3[6] + z3[6]^2) + 
      z3[5]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[732] -> 8 + 2*z3[4]^2 + z3[4]*(4 - 3*z3[6]) - 5*z3[6] + z3[6]^2 + 
    z3[3]*(15 - 6*z3[4] - z3[4]^2 + z3[2]*(5 + z3[4] - 2*z3[6]) - 9*z3[6] + 
      z3[6]^2) + z3[3]^2*(3 + z3[2]^2 - 2*z3[4] - 2*z3[6] - 
      z3[2]*(-3 + z3[4] + z3[6])) + z3[3]*z3[5]*
     (z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
      z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2 - 
        z3[2]*(-1 + z3[4] + z3[6]))), 
  y[733] -> 17 - 2*z3[4]^2 - 10*z3[6] + 2*z3[6]^2 - 
    z3[3]^2*(-1 + z3[4] + z3[6]) + z3[4]*(-17 + 5*z3[6]) + 
    2*z3[3]*(7 + z3[4]^2 + z3[4]*(-7 + z3[6]) - 6*z3[6] + z3[6]^2) + 
    z3[5]*(-z3[4]^2 - z3[6] + z3[4]*z3[6] + 
      z3[3]*(3 + z3[4]^2 - 5*z3[6] + 2*z3[6]^2 + z3[4]*(-3 + 2*z3[6])) + 
      z3[3]^2*(3 + 2*z3[4]^2 - 5*z3[6] + 2*z3[6]^2 + z3[4]*(-3 + 2*z3[6]))), 
  y[734] -> -2*z3[4]^4 + (-1 + z3[5])*z3[6] - z3[3]^2*(z3[2] - z3[4])*z3[4]*
     (1 + z3[4] - z3[6])*(z3[4]*(-1 + z3[5]) + z3[6]) + 
    z3[4]^3*(-4 + 4*z3[2] + 5*z3[6]) + 
    z3[4]^2*(-6 + 2*z3[5] - 8*z3[2]*(-1 + z3[6]) + 6*z3[6] - 3*z3[6]^2) + 
    z3[4]*(-2 + 4*z3[2]*(-1 + z3[6])^2 + 5*z3[6] - z3[6]^2 - 
      z3[5]*(2 + z3[6])) + z3[3]*(z3[4]^4*(-3 + z3[5]) + 
      (-1 + z3[5])*(-1 + z3[6]) - z3[4]*(-1 + z3[5])*(1 + z3[6]) - 
      z3[4]^3*(3 + (-7 + z3[5])*z3[6]) + z3[4]^2*(-(1 - 2*z3[6])^2 + 
        z3[5]*(1 + z3[6])) + z3[2]*(-1 + 3*z3[4]^3 + z3[5] + 
        z3[4]^2*(4 - 7*z3[6]) - z3[4]*(-1 + z3[5] + 5*z3[6] - 4*z3[6]^2))), 
  y[735] -> 9 + 307*z3[4] - 36*z3[6], y[736] -> -9 - 307*z3[4] + 36*z3[6], 
  y[737] -> 9 - 262*z3[2] + 9*z3[4] - 9*z3[6], y[738] -> 1 - z3[4] - z3[6], 
  y[739] -> 1 - z3[4] + z3[4]^2 - z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2) - z3[6], y[740] -> z3[3] + z3[6], 
  y[741] -> 1 + z3[5]*(-1 + z3[6]) + z3[6], 
  y[742] -> 1 - z3[4] + z3[4]^2 - z3[4]^3, 
  y[743] -> -2 + z3[5] + z3[6] - z3[5]*z3[6], 
  y[744] -> 1 + z3[3] + z3[6]^2 + z3[5]*(-1 + z3[6])*(1 + z3[3] + z3[6]), 
  y[745] -> z3[3] + z3[4] - z3[5]*(z3[3] + z3[4] + z3[6]), 
  y[746] -> 1 + z3[3] + 2*z3[4] + z3[6] + z3[5]*(1 + z3[3] + z3[4] + z3[6]), 
  y[747] -> z3[4]^2*(2 + z3[5]) + z3[4]*(1 + z3[5]*(-1 + z3[6]) + z3[6]) + 
    (-1 + z3[6])*(1 + z3[5]*(-1 + z3[6]) + z3[6]), 
  y[748] -> -1 - 1/((1 + z3[2])*(1 + z3[3])*(z3[2] - z3[4])), 
  y[749] -> z3[5]*(-1 + z3[6]) + z3[6], 
  y[750] -> -4 + z3[4]^3 + z3[4]^2*(-2 + z3[5]) - z3[5]^2 + 
    z3[4]*(4 + z3[5]^2 + z3[5]*(-4 + z3[6])) - z3[5]*(-4 + z3[6]), 
  y[751] -> z3[4]*(2 + z3[5]^2 + z3[5]*(-3 + z3[6])) + 
    z3[3]*(2 + z3[5]^2 + z3[5]*(-3 + z3[6]))*(2 + z3[4] - z3[5] - z3[6]) + 
    (-1 + z3[5])*z3[6], y[752] -> z3[5] - z3[6] - z3[5]*z3[6], 
  y[753] -> -(z3[4]^2*(-1 + z3[5])) - z3[4]*(3 - 3*z3[5] + z3[5]^2) + z3[6] - 
    z3[5]*z3[6], y[754] -> 2 + 5*z3[3] + 3*z3[5] + z3[4]*(5 + 2*z3[5]) + 
    2*z3[6] + 2*z3[5]*z3[6], 
  y[755] -> 1 + (1 + (z3[2] - z3[4])^(-1))/((1 + z3[3])*
      (z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[756] -> 1 + z3[6]^2 + z3[5]*(-1 + z3[6]^2), 
  y[757] -> z3[5]^2 + z3[4]^2*(5 + 2*z3[5]) + 
    z3[4]*(-1 + z3[5] + 2*z3[6] + 2*z3[5]*z3[6]) + 2*(1 + z3[6]^2) + 
    z3[5]*(-3 - z3[6] + 2*z3[6]^2), 
  y[758] -> 4 - 8*z3[5] + 5*z3[5]^2 - z3[5]^3 + z3[6] + z3[5]*z3[6] - 
    z3[5]^2*z3[6] + z3[3]*(4 - z3[5]^3 + z3[5]*(-8 + z3[6]) - 
      z3[5]^2*(-5 + z3[6]) + z3[6]) + z3[4]*(-4 + z3[5]^3 + z3[6] + 
      z3[5]^2*(-5 + 2*z3[6]) + z3[5]*(8 - 4*z3[6] + z3[6]^2)), 
  y[759] -> 1 + (1 + (z3[2] - z3[4])^(-1))/((1 + z3[2])*(1 + z3[3])*
      (1 + z3[4] - z3[6])), y[760] -> 2 - z3[4] - z3[6], 
  y[761] -> (1 + z3[2])^(-1) + (1 + z3[3])^(-1) + (1 + (z3[2] - z3[4])^(-1))/
     ((1 + z3[2])*(-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6])), 
  y[762] -> 1/((1 + z3[2])*z3[4]) + (1 + z3[4]^(-1))/
     (z3[2]*(1 + z3[4] - z3[6])), 
  y[763] -> 1/((1 + z3[2])*z3[3]*(z3[4] - z3[6])) + 
    (1 + z3[3]^(-1))/(z3[2]^2*(1 + z3[4] - z3[6])), 
  y[764] -> (1 + z3[2])^(-1) + (z3[4] - z3[6])^(-1), 
  y[765] -> 1 + 1/((1 + z3[2])*(z3[4] - z3[6])), 
  y[766] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 1/(z3[3]*(-1 + z3[5])*(z3[4] - z3[6])), 
  y[767] -> z3[4]^3 + z3[4]^2*(-1 + z3[6]) + z3[4]*(-1 + z3[6])^2 + 
    (-1 + z3[6])^3, y[768] -> -3*z3[4]^2 + z3[6] - z3[4]*z3[6] - z3[6]^2, 
  y[769] -> 1/(z3[2]^2*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (-(z3[2]*z3[3]*z3[4]) + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] - 
      z3[3]*z3[4]^2*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
      z3[3]*z3[4]*z3[6])^(-1), y[770] -> z3[2]^(-2) + (1 + z3[2])^(-1), 
  y[771] -> 1 + (1 + z3[4] - z3[6])^(-1), 
  y[772] -> (1/(z3[4]*(-1 + z3[5])) + (z3[4] - z3[6])^(-1))/(1 + z3[2]) + 
    (1 + z3[4]^(-1))/(z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[773] -> 1 + 2*z3[3], y[774] -> 3 + 2*z3[3], 
  y[775] -> -4 + 2*z3[3]*(-2 + z3[6]) + 5*z3[6], 
  y[776] -> -4 - 7*z3[4]^2 + z3[4]*(4 - 5*z3[6]) + 9*z3[6] - 5*z3[6]^2 - 
    2*z3[3]*(-2 + z3[6])*(-1 + z3[4] + z3[6]), 
  y[777] -> z3[3]^(-1) + (1 + z3[3]^(-1))/z3[4], 
  y[778] -> (z3[2]^(-2) + (1 + z3[4]^(-1))/(1 + z3[2]))/z3[3] + 
    (1 + z3[3]^(-1))/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[779] -> ((1 + z3[2])^(-1) + 1/(z3[2]^2*z3[3]*(-1 + z3[5])) + 
      1/((1 + z3[2])*z3[3]*(-1 + z3[5])))/z3[3] + 
    ((z3[3]^(-1) + (1 + z3[3]^(-1))/((-1 + z3[5])*(z3[2]*z3[3] - 
           z3[3]*z3[4] - z3[6])))/z3[2]^2 + 
      1/(z3[2]*z3[3]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
      1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[4] - z3[6]) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3), 
  y[780] -> ((1 + 1/(z3[3]*(-1 + z3[5])))/z3[3] + 
      ((1 + z3[3]^(-1))/(z3[3]*(-1 + z3[5])) + 
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3))/
       (z3[2]*(1 + z3[4] - z3[6])))/z3[2] + 
    1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[781] -> 2 + z3[3], y[782] -> 1 - z3[4] - z3[4]^2, y[783] -> 1 - z3[4], 
  y[784] -> -2 + z3[4], y[785] -> -1 - (2*z3[3])/3, 
  y[786] -> 1/(z3[2]*z3[3]) + z3[4]^(-1), 
  y[787] -> 4 + 2*z3[3] + 2*z3[4] - z3[6], y[788] -> 5*z3[4] - z3[6], 
  y[789] -> -6 - 5*z3[4] + z3[6], y[790] -> -4 - 2*z3[4] + z3[6], 
  y[791] -> 1 - 2*z3[4] + z3[6], y[792] -> z3[6] - 3*z3[6]^2, 
  y[793] -> -1 + z3[4]^2 - z3[6] + z3[4]*z3[6] - z3[6]^2, 
  y[794] -> -1 + z3[4] - z3[6], y[795] -> 1 - z3[4] + z3[6], 
  y[796] -> 1 + z3[4]*(-2 + z3[5]) - z3[5] + z3[6], 
  y[797] -> -1 + z3[4] + 3*z3[6], 
  y[798] -> -4*z3[4] + (4 + z3[3]*(-1 + z3[5]))*z3[6], 
  y[799] -> 3 + z3[4]^2 + z3[4]*(-2 + z3[6]) - 3*z3[6] + z3[6]^2, 
  y[800] -> 2/3 - ((27 + z3[5])*z3[6])/6 - (-1 + z3[5])*z3[6]^2, 
  y[801] -> 1 + z3[3]*(1 + z3[6]), 
  y[802] -> 4*z3[6] - z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[803] -> -4*z3[6] + z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[804] -> -4*z3[6] + z3[3]*(-1 + z3[5])*(3 + z3[6]), 
  y[805] -> 7 - z3[3]*(7 + z3[5]*(-2 + z3[6]) - 7*z3[6])*(-1 + z3[6]) - 
    z3[3]^2*(5 + z3[5]*(-1 + z3[6]) - 3*z3[6])*(-1 + z3[6]) - 13*z3[6] + 
    4*z3[6]^2 - 2*z3[5]*(3 + z3[6]), 
  y[806] -> -1 + z3[2] + z3[2]^2 + z3[6] + z3[5]*(-1 + z3[6])*
     (-1 + z3[2] + z3[6]), y[807] -> -1 + z3[2] + z3[2]^2 - 2*z3[2]*z3[4] - 
    z3[4]*(-2 + z3[6]) + z3[6] + z3[5]*(-1 + z3[2] + z3[6])*
     (-1 + z3[4] + z3[6]), y[808] -> -1 - 3*z3[4]^2 - 4*z3[6] + 3*z3[6]^2 - 
    z3[3]*(1 + z3[6]) - z3[4]*(5 + 3*z3[6]), 
  y[809] -> 2 + 3*z3[4]^2 + 4*z3[6] - 3*z3[6]^2 + z3[4]*(5 + 3*z3[6]), 
  y[810] -> 4 - 16*z3[6] + z3[3]*(-1 + z3[5])*(5 + 4*z3[6]), 
  y[811] -> 1/(z3[3]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    (z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - 
      z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])^(-1), 
  y[812] -> (1 + z3[2]^(-1))/(z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + (1 + (z3[2] - z3[4])^(-1))/
     ((1 + z3[2])*(1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - 
       z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
       z3[2]*z3[6])), y[813] -> 
   -((1 + z3[2]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
       (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2)) - (1 + (z3[2] - z3[4])^(-1))/
     ((1 + z3[2])*(1 + z3[3])*(-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6])), 
  y[814] -> -4 - z3[4]^2*(9 + 4*z3[5]) - z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) + 8*z3[6] - 2*z3[5]*z3[6] - 2*z3[6]^2 + 
    2*z3[5]*z3[6]^2 + z3[4]*(-17 + (11 + 2*z3[5])*z3[6]), 
  y[815] -> -2 - z3[4]^3 - 3*z3[6] - 4*z3[6]^2 + z3[6]^3 + 
    z3[4]^2*(-2 + 3*z3[6]) + z3[4]*(2 + 5*z3[6] - 3*z3[6]^2) - 
    z3[3]*(1 + z3[6] + z3[6]^2), 
  y[816] -> 1 + z3[6] + z3[3]*(1 + z3[6] + z3[6]^2), 
  y[817] -> 15 + 4*z3[3]*(-1 + z3[5]) - 30*z3[6] + 2*z3[6]^2 - 
    z3[5]*(5 + 10*z3[6] + 2*z3[6]^2), 
  y[818] -> z3[4]^3 + z3[4]^2*(2 - 3*z3[6]) - z3[6]*(2 - 4*z3[6] + z3[6]^2) + 
    z3[4]*(1 - 5*z3[6] + 3*z3[6]^2), 
  y[819] -> -1 + z3[4]^3 - z3[6] - z3[6]^2 - z3[6]^3 - 
    z3[4]^2*(1 + 3*z3[6]) + z3[4]*(1 + 2*z3[6] + 3*z3[6]^2), 
  y[820] -> 10 + 5*z3[3]*(-1 + z3[5]) - 37*z3[6] + 4*z3[6]^2 - 
    z3[5]*(2 + 7*z3[6] + 4*z3[6]^2), 
  y[821] -> 3/2 - 5*z3[6] + z3[6]^2 - (z3[5]*(-1 + 4*z3[6] + 6*z3[6]^2))/6, 
  y[822] -> -10 - z3[4]^3*(17 + z3[5]) + 29*z3[6] + z3[5]*z3[6] + 
    36*z3[6]^2 - 6*z3[5]*z3[6]^2 - 9*z3[6]^3 - 7*z3[5]*z3[6]^3 + 
    z3[4]^2*(-10 + (19 + z3[5])*z3[6]) - 4*z3[3]*(-1 + z3[5])*
     (1 + z3[6] + z3[6]^2) + z3[4]*(10 - (19 + z3[5])*z3[6] + 
      7*(1 + z3[5])*z3[6]^2), y[823] -> 4 + 4*z3[4]^4 + (3 + z3[5])*z3[6] + 
    (3 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3 + (3 + z3[5])*z3[6]^4 - 
    z3[4]^3*(4 + (15 + z3[5])*z3[6]) + z3[4]^2*(4 + (11 + z3[5])*z3[6] + 
      3*(7 + z3[5])*z3[6]^2) - z3[4]*(4 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2 + (13 + 3*z3[5])*z3[6]^3), 
  y[824] -> -4 - 4*z3[4]^4 - (3 + z3[5])*z3[6] - (3 + z3[5])*z3[6]^2 - 
    (3 + z3[5])*z3[6]^3 - (3 + z3[5])*z3[6]^4 + 
    z3[4]^3*(4 + (15 + z3[5])*z3[6]) - z3[4]^2*(4 + (11 + z3[5])*z3[6] + 
      3*(7 + z3[5])*z3[6]^2) + z3[4]*(4 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2 + (13 + 3*z3[5])*z3[6]^3), 
  y[825] -> -4 - 4*z3[4]^4 + (23 + z3[5])*z3[6] + (17 + 7*z3[5])*z3[6]^2 + 
    (17 + 7*z3[5])*z3[6]^3 + (17 + 7*z3[5])*z3[6]^4 - 
    z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 + (15 + z3[5])*z3[6] + (51 + 9*z3[5])*z3[6]^2) - 
    z3[4]*(-4 + (19 + z3[5])*z3[6] + 4*(9 + 2*z3[5])*z3[6]^2 + 
      (53 + 15*z3[5])*z3[6]^3), y[826] -> -8 + 4*z3[4]^4 + 36*z3[6] + 
    39*z3[6]^2 - 3*z3[5]*z3[6]^2 + 46*z3[6]^3 - 10*z3[5]*z3[6]^3 - 
    17*z3[6]^4 - 7*z3[5]*z3[6]^4 + z3[4]^3*(8 + (11 + z3[5])*z3[6]) - 
    z3[4]^2*(8 - 20*z3[6] + (51 + 9*z3[5])*z3[6]^2) - 
    5*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[4]*(8 - 28*z3[6] + (-67 + 3*z3[5])*z3[6]^2 + (53 + 15*z3[5])*z3[6]^3), 
  y[827] -> z3[3]*(-1 + z3[5]) - z3[6]*(7 - z3[6] + z3[5]*(1 + z3[6])), 
  y[828] -> -(z3[3]*(-1 + z3[5])) + z3[6]*(7 - z3[6] + z3[5]*(1 + z3[6])), 
  y[829] -> 7 + z3[5]*(2 - 6*z3[6]) + z3[3]^2*(-1 + z3[6])^2 - 14*z3[6] + 
    3*z3[6]^2 + z3[3]*(-1 + z3[6])*(-3 + 2*z3[6] + z3[5]*(-1 + 2*z3[6])), 
  y[830] -> z3[5]*(-1 + z3[4]^3 + z3[4]^2*(-1 + z3[6]) + 3*z3[6] + 
      9*z3[6]^2 + 9*z3[6]^3 + z3[4]*(1 - 2*z3[6] - 11*z3[6]^2)) + 
    3*(-3 + 3*z3[4]^3 + z3[4]^2*(-3 + z3[6]) + 7*z3[6] + 5*z3[6]^2 + 
      5*z3[6]^3 + z3[4]*(3 - 4*z3[6] - 9*z3[6]^2)), 
  y[831] -> -7 + 7*z3[4] - 7*z3[4]^2 + 7*z3[6] + 4*z3[6]^2 + 
    z3[3]^2*(-1 + z3[4] - z3[4]^2 + z3[6]) + 
    z3[3]*(-3 - 3*z3[4]^2 + 2*z3[6] + z3[4]*(3 + z3[6])) - 
    z3[5]*(z3[3]*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6]) + 
      2*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6] - 2*z3[6]^2)), 
  y[832] -> 2 + (6 + z3[5])*z3[6] - 9*z3[6]^2 + 5*z3[6]^3 - z3[6]^4 - 
    z3[3]^3*(-1 + z3[6])^3*(2 + z3[5]*z3[6]) - z3[3]^2*(-1 + z3[6])^2*
     (-6 + (2 - 3*z3[5])*z3[6] + (1 + 2*z3[5])*z3[6]^2) - 
    z3[3]*(-1 + z3[6])*(6 - 5*z3[6]^2 + 2*z3[6]^3 + 
      z3[5]*z3[6]*(3 - 3*z3[6] + z3[6]^2)), 
  y[833] -> 12*z3[2]^3*z3[3] + z3[2]^2*(z3[3]*(34 - 16*z3[6]) - 
      z3[3]^2*(-2 + z3[6]) - 14*(-1 + z3[6])) + 
    z3[6]*(-5 - z3[6] + 2*z3[6]^2) + z3[3]^2*(9 - 11*z3[6] + 3*z3[6]^2) + 
    z3[3]*(10 - 23*z3[6] + 8*z3[6]^2) - z3[5]*(-1 + z3[6])*
     (-(z3[2]^2*z3[3]^2) + 2*z3[3]*(-1 + z3[6]) + 2*(-1 + z3[6])^2 + 
      z3[3]^2*(-3 + 2*z3[6]) + z3[2]*(z3[3] + z3[3]^2*(-3 + z3[6]) + 
        2*(-1 + z3[6]) - z3[3]*z3[6])) + 
    z3[2]*(26 - 32*z3[6] + 6*z3[6]^2 + z3[3]^2*(7 - 6*z3[6] + z3[6]^2) + 
      z3[3]*(28 - 30*z3[6] + 3*z3[6]^2)), 
  y[834] -> z3[4]^3*(17 + z3[5]) - z3[4]^2*(-26 + (19 + z3[5])*z3[6]) + 
    2*z3[3]*(-1 + z3[5])*(-1 - z3[6] + z3[6]^2) + 
    z3[4]*(8 + (-13 + z3[5])*z3[6] - 7*(1 + z3[5])*z3[6]^2) + 
    z3[6]*(1 - 18*z3[6] + 9*z3[6]^2 + z3[5]*(-1 + 4*z3[6] + 7*z3[6]^2)), 
  y[835] -> -2*z3[4]^4 - z3[3]^2*(1 + z3[4])*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6])^2 + z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]*z3[6]*(7 + (-24 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) - 
    z3[4]^2*(2 - 19*z3[6] + (19 + 3*z3[5])*z3[6]^2) - 
    z3[6]^2*(3 - 10*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6])^2) - 
    z3[3]*(1 + z3[4] - z3[6])*(z3[4]^3*(2 + z3[5]) + z3[6]*(-3 + 4*z3[6]) + 
      z3[4]^2*(5 + z3[5] - 5*z3[6] - 2*z3[5]*z3[6]) + 
      z3[4]*(3 - 10*z3[6] + (3 + z3[5])*z3[6]^2)), 
  y[836] -> z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4) + 
    z3[6]*(-8 + 4*z3[4]^4 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + 
      2*(-5 + z3[5])*z3[6]^3 + (3 + z3[5])*z3[6]^4 - 
      z3[4]^3*(-8 + (15 + z3[5])*z3[6]) + 
      z3[4]^2*(-8 - 24*z3[6] + 3*(7 + z3[5])*z3[6]^2) + 
      z3[4]*(8 + 16*z3[6] - (-25 + z3[5])*z3[6]^2 - (13 + 3*z3[5])*z3[6]^3)), 
  y[837] -> -(z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4)) + 
    z3[6]*(8 - 4*z3[4]^4 + 8*z3[6] - (-9 + z3[5])*z3[6]^2 - 
      2*(-5 + z3[5])*z3[6]^3 - (3 + z3[5])*z3[6]^4 + 
      z3[4]^3*(-8 + (15 + z3[5])*z3[6]) + 
      z3[4]^2*(8 + 24*z3[6] - 3*(7 + z3[5])*z3[6]^2) + 
      z3[4]*(-8 - 16*z3[6] + (-25 + z3[5])*z3[6]^2 + (13 + 3*z3[5])*
         z3[6]^3)), y[838] -> 3 + 12*z3[6] - 17*z3[6]^2 + 11*z3[6]^3 - 
    3*z3[6]^4 + z3[5]*(1 + z3[6]) - z3[3]^3*(-1 + z3[6])^2*
     (7*(-2 + z3[6]) + z3[5]*(4 - 9*z3[6] + 3*z3[6]^2)) - 
    z3[3]^2*(-1 + z3[6])*(32 - 33*z3[6] + 5*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-8 + 26*z3[6] - 23*z3[6]^2 + 6*z3[6]^3)) - 
    z3[3]*(-22 + 21*z3[6] + 7*z3[6]^2 - 16*z3[6]^3 + 6*z3[6]^4 + 
      z3[5]*(4 - 17*z3[6] + 24*z3[6]^2 - 14*z3[6]^3 + 3*z3[6]^4)), 
  y[839] -> -4*z3[4]^4 + z3[4]^3*(-8 + (15 + z3[5])*z3[6]) - 
    z3[4]^2*(4 - 24*z3[6] + 3*(7 + z3[5])*z3[6]^2) + 
    z3[4]*z3[6]*(8 + (-25 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) - 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + z3[6])^2 + 
      z3[6]*(3 - 10*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6])^2)), 
  y[840] -> 4*z3[4]^4 - z3[4]^3*(-8 + (15 + z3[5])*z3[6]) + 
    z3[4]^2*(4 - 24*z3[6] + 3*(7 + z3[5])*z3[6]^2) - 
    z3[4]*z3[6]*(8 + (-25 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) + 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + z3[6])^2 + 
      z3[6]*(3 - 10*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6])^2)), 
  y[841] -> -3 + 2*z3[5] + 4*z3[4]^2*(5 + z3[5]) + 14*z3[6] + 2*z3[6]^2 - 
    2*z3[5]*z3[6]^2 + z3[3]^2*(-5 - z3[4]*(-5 + z3[5]) + 
      2*z3[4]^2*(-1 + z3[5]) + z3[5] + 3*z3[6] - z3[5]*z3[6]) - 
    z3[4]*(-3 + 20*z3[6] + 2*z3[5]*(1 + z3[6])) + 
    z3[3]*(-7 + 2*z3[5] + 5*z3[4]^2*(1 + z3[5]) + 7*z3[6] - z3[5]*z3[6] - 
      z3[4]*(7*(-1 + z3[6]) + z3[5]*(2 + z3[6]))), 
  y[842] -> 4 - 14*z3[2]^2*(1 + 2*z3[3]) - 3*z3[4] - 6*z3[4]^2 - 
    z3[3]^2*(9 - 5*z3[4] + z3[4]^2 - 3*z3[6]) + z3[6] + 7*z3[4]*z3[6] + 
    2*z3[6]^2 + z3[2]*(-26 + 22*z3[4] + z3[3]*(-23 + 18*z3[4]) + 6*z3[6] + 
      z3[3]^2*(-5 + z3[4] + z3[6])) + z3[3]*(-9 - 3*z3[4]^2 + 15*z3[6] + 
      z3[4]*(-5 + 3*z3[6])) + z3[5]*(z3[2]^2*z3[3]^2 + 
      z3[3]^2*(3 - 4*z3[4] + 2*z3[4]^2 - 2*z3[6]) - 
      2*z3[3]*(-1 + z3[4] + z3[6]) - 2*(-1 + z3[6])*(-1 + z3[4] + z3[6]) - 
      z3[2]*(2*(-1 + z3[4] + z3[6]) - z3[3]*(-1 + z3[4] + z3[6]) + 
        z3[3]^2*(-3 + 3*z3[4] + z3[6]))), 
  y[843] -> -2 - 2*z3[4]^4 - 8*z3[6] + z3[6]^2 - 4*z3[6]^3 - 3*z3[6]^4 + 
    2*z3[4]^3*(1 + 7*z3[6]) - z3[4]^2*(2 + 12*z3[6] + 21*z3[6]^2) + 
    z3[4]*(2 + 10*z3[6] + 9*z3[6]^2 + 13*z3[6]^3) - 
    2*z3[3]^3*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
      z3[4]^3*(1 + z3[6])) - z3[3]^2*(6 + 6*z3[4]^4 - 8*z3[6] + z3[6]^2 + 
      z3[6]^3 - 2*z3[4]^3*(3 + 5*z3[6]) + z3[4]*(-6 + 2*z3[6] + z3[6]^2) + 
      z3[4]^2*(6 + 4*z3[6] + 3*z3[6]^2)) + 
    z3[3]*(-6 - 6*z3[4]^4 + 5*z3[6]^2 - 2*z3[6]^3 + 6*z3[4]^3*(1 + 3*z3[6]) - 
      z3[4]^2*(6 + 12*z3[6] + 13*z3[6]^2) + 
      z3[4]*(6 + 6*z3[6] + z3[6]^2 + 3*z3[6]^3)) - 
    z3[5]*z3[6]*(1 - z3[4]^3 + z3[3]^3*(z3[4]^2 - z3[4]^3 + 
        z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + z3[6] + z3[6]^2 + z3[6]^3 + 
      z3[4]^2*(1 + 3*z3[6]) - z3[3]*(-1 + z3[4])*(3 + 3*z3[4]^2 - 3*z3[6] - 
        3*z3[4]*z3[6] + z3[6]^2) - z3[4]*(1 + 2*z3[6] + 3*z3[6]^2) + 
      z3[3]^2*(3 - 3*z3[4]^3 - 5*z3[6] + 2*z3[6]^2 + z3[4]^2*(3 + z3[6]) + 
        z3[4]*(-3 + 2*z3[6]))), 
  y[844] -> -4*z3[4]^4 - z3[4]^3*(8 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 - 20*z3[6] + (51 + 9*z3[5])*z3[6]^2) - 
    z3[4]*z3[6]*(8 + (-67 + 3*z3[5])*z3[6] + (53 + 15*z3[5])*z3[6]^2) + 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + 6*z3[6] + 5*z3[6]^2) + 
      z3[6]*(9 - 46*z3[6] + 17*z3[6]^2 + z3[5]*(3 + 10*z3[6] + 7*z3[6]^2))), 
  y[845] -> -4 + 2*z3[4]^4 - 17*z3[6] - z3[6]^2 + z3[5]*z3[6]^2 - 
    13*z3[6]^3 + 2*z3[5]*z3[6]^3 + 3*z3[6]^4 + z3[5]*z3[6]^4 - 
    z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 - 25*z3[6] + 3*(7 + z3[5])*z3[6]^2) + 
    z3[4]*(4 + 21*z3[6] - (-22 + z3[5])*z3[6]^2 - (13 + 3*z3[5])*z3[6]^3) + 
    z3[3]^3*(z3[4]^4*(-4 + 3*z3[5]) + z3[4]^3*(14 + 4*z3[6] - 
        z3[5]*(4 + z3[6])) - z3[4]^2*(7*(2 + z3[6]) + z3[5]*(-4 + 5*z3[6])) + 
      z3[4]*(-7*(-2 + z3[6]) + z3[5]*(-4 + 9*z3[6] - 3*z3[6]^2)) - 
      (-1 + z3[6])*(7*(-2 + z3[6]) + z3[5]*(4 - 9*z3[6] + 3*z3[6]^2))) + 
    z3[3]^2*(-32 + 6*z3[4]^4*(-1 + z3[5]) + 33*z3[6] - 5*z3[6]^2 - 
      3*z3[6]^3 + z3[5]*(8 - 26*z3[6] + 23*z3[6]^2 - 6*z3[6]^3) + 
      z3[4]^3*(32 + 5*z3[6] - z3[5]*(8 + 3*z3[6])) + 
      z3[4]^2*(-32 - 31*z3[6] + 3*z3[6]^2 + z3[5]*(8 - 10*z3[6] + z3[6]^2)) - 
      z3[4]*(-32 + z3[6] - 4*z3[6]^2 + z3[5]*(8 - 18*z3[6] + 5*z3[6]^2))) + 
    z3[3]*(-22 + 3*z3[4]^4*z3[5] - z3[6] + 6*z3[6]^2 - 10*z3[6]^3 + 
      z3[5]*(4 - 13*z3[6] + 11*z3[6]^2 - 3*z3[6]^3) - 
      z3[4]^3*(-22 + 6*z3[6] + z3[5]*(4 + 3*z3[6])) + 
      z3[4]^2*(-22 - 45*z3[6] + 13*z3[6]^2 + 
        z3[5]*(4 - 5*z3[6] + 3*z3[6]^2)) + 
      z3[4]*(22 + 23*z3[6] + 17*z3[6]^2 - 3*z3[6]^3 - 
        z3[5]*(4 - 9*z3[6] + 2*z3[6]^2 + z3[6]^3))), 
  y[846] -> 2 + 6*z3[6] - 2*(5 + 2*z3[2] + z3[2]^2)*z3[6]^2 + 
    (9 + 5*z3[2] + 2*z3[2]^2)*z3[6]^3 - (3 + z3[2])*z3[6]^4 + 
    z3[3]^3*(38 - 2*z3[2]^5 + 3*z3[2]^4*(-2 + z3[6]) - 77*z3[6] + 
      48*z3[6]^2 - 9*z3[6]^3 + z3[2]^3*(2 + z3[6]) + 
      z3[2]*(50 - 78*z3[6] + 36*z3[6]^2 - 5*z3[6]^3) - 
      z3[2]^2*(-30 + 32*z3[6] - 10*z3[6]^2 + z3[6]^3)) + 
    z3[3]*(34 - 45*z3[6] + 13*z3[6]^2 + 12*z3[6]^3 - 6*z3[6]^4 + 
      2*z3[2]^3*(4 - 6*z3[6] + z3[6]^2) + 
      z3[2]^2*(24 - 44*z3[6] + 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(34 - 62*z3[6] + 29*z3[6]^2 + 4*z3[6]^3 - 2*z3[6]^4)) - 
    z3[3]^2*(-70 + 2*z3[2]^4*(-3 + z3[6]) + 128*z3[6] - 71*z3[6]^2 + 
      6*z3[6]^3 + 3*z3[6]^4 + z3[2]^3*(-28 + 27*z3[6] - 5*z3[6]^2) + 
      2*z3[2]^2*(-31 + 44*z3[6] - 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-84 + 140*z3[6] - 69*z3[6]^2 + 6*z3[6]^3 + z3[6]^4)) + 
    z3[3]*z3[5]*(-1 + z3[6])*(16 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 34*z3[6] + 
      21*z3[6]^2 - 3*z3[6]^3 + z3[3]*(36 - 76*z3[6] + 45*z3[6]^2 - 
        6*z3[6]^3) + z3[3]^2*(20 - 42*z3[6] + 24*z3[6]^2 - 3*z3[6]^3) + 
      z3[2]^3*(8 + z3[3]^2*(20 - 9*z3[6]) - 8*z3[6] - 
        4*z3[3]*(-9 + 5*z3[6])) + z3[2]^2*(8*(3 - 4*z3[6] + z3[6]^2) + 
        z3[3]^2*(40 - 37*z3[6] + 6*z3[6]^2) + 
        z3[3]*(68 - 73*z3[6] + 14*z3[6]^2)) - 
      z3[2]*(-28 + 48*z3[6] - 21*z3[6]^2 + z3[6]^3 + 
        z3[3]^2*(-40 + 58*z3[6] - 20*z3[6]^2 + z3[6]^3) + 
        z3[3]*(-68 + 106*z3[6] - 41*z3[6]^2 + 2*z3[6]^3))), 
  y[847] -> -2 - 8*z3[6] + 6*z3[6]^2 + 4*z3[2]*z3[6]^2 + 2*z3[2]^2*z3[6]^2 + 
    z3[4]^2*z3[6]^2 - 3*z3[6]^3 - z3[2]*z3[6]^3 + 
    z3[4]*(2 + 3*z3[6] - (4 + 3*z3[2])*z3[6]^2) + 
    z3[3]^3*(-38 + 5*z3[2]^4 - 2*z3[4]^4 - z3[2]^3*(1 + z3[4]) - 
      z3[4]*(-38 + z3[6]) + 39*z3[6] - 9*z3[6]^2 + z3[4]^3*(19 + 2*z3[6]) - 
      z3[4]^2*(38 + 11*z3[6]) + z3[2]^2*(-30 - 7*z3[4]^2 + 6*z3[6] - 
        z3[6]^2 + z3[4]*(23 + z3[6])) + z3[2]*(-50 + 7*z3[4]^3 + 28*z3[6] - 
        5*z3[6]^2 + 5*z3[4]*(10 + z3[6]) - z3[4]^2*(33 + 4*z3[6]))) + 
    z3[3]*(-34 - 4*z3[4]^4 + 8*z3[6] + 5*z3[6]^2 - 6*z3[6]^3 + 
      4*z3[2]^3*(-2 + 2*z3[4] + z3[6]) + z3[4]^3*(12 + 5*z3[6]) + 
      z3[4]*(37 + 7*z3[6] - 12*z3[6]^2) + z3[4]^2*(-26 - 2*z3[6] + z3[6]^2) + 
      z3[2]^2*(-24 - 20*z3[4]^2 + 20*z3[6] + 3*z3[6]^2 + 
        2*z3[4]*(12 + z3[6])) + z3[2]*(-34 + 16*z3[4]^3 + 31*z3[6] + 
        3*z3[6]^2 - 2*z3[6]^3 - z3[4]^2*(26 + 11*z3[6]) + 
        z3[4]*(31 - 7*z3[6] - 5*z3[6]^2))) - 
    z3[3]^2*(69 + 6*z3[2]^4 + 6*z3[4]^4 - 56*z3[6] + 12*z3[6]^2 + 3*z3[6]^3 - 
      z3[2]^3*(-28 + 25*z3[4] + z3[6]) - z3[4]^3*(29 + 7*z3[6]) + 
      z3[4]^2*(67 + 10*z3[6]) + z3[4]*(-73 - 8*z3[6] + 9*z3[6]^2) + 
      z3[2]^2*(61 + 38*z3[4]^2 - 31*z3[6] + 2*z3[6]^2 - 
        z3[4]*(55 + 12*z3[6])) + z3[2]*(85 - 25*z3[4]^3 - 58*z3[6] + 
        4*z3[6]^2 + z3[6]^3 + 2*z3[4]^2*(28 + 9*z3[6]) + 
        z3[4]*(-81 + 7*z3[6] + z3[6]^2))) + 
    z3[3]*z3[5]*(16 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 16*z3[4] + 17*z3[4]^2 - 
      12*z3[4]^3 + 4*z3[4]^4 - 34*z3[6] + 18*z3[4]*z3[6] - 4*z3[4]^2*z3[6] - 
      3*z3[4]^3*z3[6] + 21*z3[6]^2 - 3*z3[4]*z3[6]^2 - 3*z3[6]^3 - 
      z3[2]^3*(8*(-1 + z3[4] + z3[6]) + 4*z3[3]*(-9 + 8*z3[4] + 5*z3[6]) + 
        z3[3]^2*(-20 + 15*z3[4] + 9*z3[6])) + 
      z3[3]*(36 + 7*z3[4]^4 + z3[4]^2*(39 - 6*z3[6]) - 76*z3[6] + 
        45*z3[6]^2 - 6*z3[6]^3 - z3[4]^3*(28 + 5*z3[6]) + 
        z3[4]*(-35 + 38*z3[6] - 6*z3[6]^2)) + 
      z3[3]^2*(20 + 3*z3[4]^4 - z3[4]^2*(-20 + z3[6]) - 42*z3[6] + 
        24*z3[6]^2 - 3*z3[6]^3 - z3[4]^3*(17 + 2*z3[6]) + 
        z3[4]*(-20 + 22*z3[6] - 3*z3[6]^2)) + 
      z3[2]^2*(20*z3[4]^2 + 8*z3[4]*(-3 + z3[6]) + 
        8*(3 - 4*z3[6] + z3[6]^2) + z3[3]^2*(40 + 21*z3[4]^2 - 37*z3[6] + 
          6*z3[6]^2 + z3[4]*(-39 + 4*z3[6])) + 
        z3[3]*(68 + 47*z3[4]^2 - 73*z3[6] + 14*z3[6]^2 + 
          2*z3[4]*(-33 + 5*z3[6]))) - z3[2]*(-28 + 16*z3[4]^3 + 48*z3[6] - 
        21*z3[6]^2 + z3[6]^3 - z3[4]^2*(26 + 3*z3[6]) + 
        z3[4]*(28 - 20*z3[6] + z3[6]^2) + z3[3]^2*(-40 + 13*z3[4]^3 + 
          58*z3[6] - 20*z3[6]^2 + z3[6]^3 - z3[4]^2*(37 + 3*z3[6]) + 
          z3[4]*(40 - 18*z3[6] + z3[6]^2)) + z3[3]*(-68 + 30*z3[4]^3 + 
          106*z3[6] - 41*z3[6]^2 + 2*z3[6]^3 - z3[4]^2*(61 + 7*z3[6]) + 
          z3[4]*(69 - 40*z3[6] + 2*z3[6]^2)))), 
  y[848] -> (1 + z3[3])^(-1) + (1 + 1/(z3[2]*(1 + z3[4] - z3[6])))/
     (z3[2]*(-1 + z3[5])), y[849] -> z3[2]^(-2) + (1 + z3[2])^(-1) + 
    (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/((1 + z3[2])*z3[4]), 
  y[850] -> z3[3]^(-1) + 1/(z3[2]*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^3), 
  y[851] -> 1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[852] -> (1 + z3[2])^(-1) + 1/(z3[2]^2*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[853] -> (z3[2]^(-2) + (1 + z3[2])^(-1))/z3[3]^2 + 
    ((1 + z3[3]^(-1))/z3[2]^2 + 1/(z3[2]*z3[3]) + z3[4]^(-2))/
     ((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[854] -> -1 + z3[4] + z3[4]^2, 
  y[855] -> (1 + z3[2]^(-1))/(z3[2]*z3[3]*(1 + z3[4] - z3[6])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), y[856] -> 7 + 3*z3[3], 
  y[857] -> -4 - 3*z3[3], y[858] -> -9 - 7*z3[4], y[859] -> -2 - 3*z3[4], 
  y[860] -> -4 + 3*z3[4], y[861] -> 1 + 3*z3[4], 
  y[862] -> 5 + 2*z3[3] - z3[6], y[863] -> -3/2 - z3[3], 
  y[864] -> 1/2 + z3[3], y[865] -> 5 + 2*z3[3], y[866] -> -3 - 2*z3[3], 
  y[867] -> 2 + z3[3] + z3[4] - z3[6]/2, y[868] -> 4 - 7*z3[6], 
  y[869] -> -7 - 2*z3[3] + 6*z3[4] + z3[6], 
  y[870] -> z3[4] + z3[4]^2 + 10*z3[4]*z3[6] - 7*(-2 + z3[6])*z3[6], 
  y[871] -> 2*z3[4]*(-2 + z3[5]) - z3[5] + 2*z3[6], 
  y[872] -> -8 - (46 + 13*z3[5])*z3[6] - 10*(-1 + z3[5])*z3[6]^2, 
  y[873] -> 4*z3[4] - 5*(1 + z3[6]), y[874] -> 4 + 3*z3[3]*(1 + z3[6]), 
  y[875] -> 16*z3[6] - 4*z3[3]*(-1 + z3[5])*(1 + z3[6]), 
  y[876] -> -(z3[2]^2*(-4 + z3[5])) + z3[4]*(4 + z3[5]*(-2 + z3[6]) - 
      z3[6]) + z3[5]*(-1 + z3[6])^2 + z3[2]*(2*z3[4]*(-2 + z3[5]) + 
      z3[5]*(-1 + z3[6]) + z3[6]), y[877] -> -6 - 4*z3[4]^2*(2 + z3[5]) + 
    4*z3[4]*(-4 + z3[6]) + (-3 + z3[5])*z3[6] + (4 + 7*z3[5])*z3[6]^2 - 
    z3[4]*z3[5]*(2 + 3*z3[6]), y[878] -> -4*(4 + 3*z3[6]) + 
    z3[3]*(-1 + z3[5])*(14 + 3*z3[6]), 
  y[879] -> -32*z3[6] + z3[3]*(-1 + z3[5])*(11 + 8*z3[6]), 
  y[880] -> 48 - 11*z3[6] + z3[5]*(4 + 11*z3[6]), 
  y[881] -> ((z3[3]^(-1) + (1 + z3[3]^(-1))/(z3[2]*(1 + z3[4] - z3[6])))/
       (z3[2]*z3[3]) + 1/(z3[4]^2*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (-1 + z3[5])^2 + (1 + (z3[2] - z3[4])^(-1))/((1 + z3[2])*(1 + z3[3])*
      (z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[882] -> -z3[2]^3 + z3[2]*(1 + z3[5]*(-1 + z3[6]))*(-1 + z3[6]) + 
    (1 + z3[5]*(-1 + z3[6]))*(-1 + z3[6])^2 + 
    z3[2]^2*(-3 + z3[5] + 2*z3[6] - z3[5]*z3[6]), 
  y[883] -> 16 + (20 + 6*z3[3]*(-1 + z3[5]))*z3[6] + 
    (-4 + z3[3]*(-1 + z3[5]))*z3[6]^2 + 
    z3[4]*(-24 + (4 + z3[3] - z3[3]*z3[5])*z3[6]), 
  y[884] -> -z3[4]^2 - 3*z3[3]*(1 + z3[6]) - z3[4]*(1 + 10*z3[6]) + 
    7*(-1 - 2*z3[6] + z3[6]^2), y[885] -> z3[4]^2 + z3[4]*(3 + 10*z3[6]) - 
    7*(1 + z3[6] + z3[6]^2), y[886] -> 2 + z3[4]^3 + z3[4]^2*(2 - 3*z3[6]) + 
    3*z3[6] + 4*z3[6]^2 - z3[6]^3 + z3[3]*(1 + z3[6] + z3[6]^2) + 
    z3[4]*(-2 - 5*z3[6] + 3*z3[6]^2), 
  y[887] -> -13 + 12*z3[3]*(-1 + z3[5]) - 46*z3[6] + 3*z3[6]^2 - 
    z3[5]*(11 + 22*z3[6] + 3*z3[6]^2), 
  y[888] -> 4 + 11*z3[3]*(-1 + z3[5]) - 69*z3[6] + 8*z3[6]^2 - 
    z3[5]*(4 + 15*z3[6] + 8*z3[6]^2), 
  y[889] -> 8 - 8*z3[4]^3 + (54 + 13*z3[5])*z3[6] + (44 + 23*z3[5])*z3[6]^2 + 
    (44 + 23*z3[5])*z3[6]^3 + z3[4]^2*(8 + (70 + 13*z3[5])*z3[6]) - 
    z3[4]*(8 + (62 + 13*z3[5])*z3[6] + 2*(53 + 18*z3[5])*z3[6]^2), 
  y[890] -> 24 - 16*z3[4]^3 + 93*z3[6] - z3[5]*z3[6] + 113*z3[6]^2 - 
    21*z3[5]*z3[6]^2 - 32*z3[6]^3 - 19*z3[5]*z3[6]^3 + 
    z3[4]^2*(24 - (12 + 7*z3[5])*z3[6]) - 12*z3[3]*(-1 + z3[5])*
     (1 + z3[6] + z3[6]^2) + z3[4]*(-24 + (-117 + z3[5])*z3[6] + 
      (60 + 26*z3[5])*z3[6]^2), 
  y[891] -> -18 - 2*z3[3]^2*(1 + z3[5])*(-1 + z3[6])^2 - z3[6]^2 - 
    2*z3[5]*(1 + 5*z3[6]) + z3[3]*(-1 + z3[6])*(-6*(-2 + z3[6]) + 
      z3[5]*(4 + z3[6])), y[892] -> -34 + 2*z3[3]^2*(6 + z3[5] - 3*z3[6])*
     (-1 + z3[6]) + 18*z3[6] - 7*z3[6]^2 - z3[5]*(14 + 3*z3[6]) - 
    z3[3]*(42 - 43*z3[6] + 12*z3[6]^2 + z3[5]*(4 - 5*z3[6] + z3[6]^2)), 
  y[893] -> 2*z3[2]^3*(1 + 7*z3[3] + z3[3]^2) + 
    z3[2]^2*(22 + z3[3]*(42 - 20*z3[6]) - 20*z3[6]) + 
    z3[3]*(-34 + 23*z3[6] - 6*z3[6]^2) + 
    z3[3]^2*(-22 + 24*z3[6] - 6*z3[6]^2) + 
    2*(-8 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3) - 2*z3[5]*(-1 + z3[6])*
     (z3[2]^2*(-1 + z3[3] + 2*z3[3]^2) - (1 + 3*z3[3] + 3*z3[3]^2 - z3[6])*
       (-1 + z3[6]) + z3[2]*(-1 + z3[3]^2*(5 - 2*z3[6]) - 
        4*z3[3]*(-1 + z3[6]) + z3[6])) - 
    2*z3[2]*(-17 + 21*z3[6] - 4*z3[6]^2 + z3[3]*(-12 + 11*z3[6]) + 
      z3[3]^2*(7 - 5*z3[6] + z3[6]^2)), 
  y[894] -> -4*z3[4]^3*(12 + z3[5]) + 
    z3[4]^2*(-84 + (133 + 23*z3[5])*z3[6]) + z3[3]*(-1 + z3[5])*
     (3 + 14*z3[6] + 11*z3[6]^2) - z3[4]*(32 + 7*(-25 + z3[5])*z3[6] + 
      2*(61 + 17*z3[5])*z3[6]^2) + z3[6]*(25 - 106*z3[6] + 37*z3[6]^2 + 
      z3[5]*(7 + 22*z3[6] + 15*z3[6]^2)), 
  y[895] -> 16*z3[4]^3 + z3[4]^2*(24 + (8 + 7*z3[5])*z3[6]) + 
    z3[3]*(-1 + z3[5])*(-2 + z3[6] + 7*z3[6]^2) - 
    z3[4]*(-8 + (-29 + z3[5])*z3[6] + (53 + 25*z3[5])*z3[6]^2) + 
    z3[6]*(7 - 67*z3[6] + 29*z3[6]^2 + z3[5]*(1 + 15*z3[6] + 18*z3[6]^2)), 
  y[896] -> 48 - 4*z3[4]^3*(12 + z3[5]) + 37*z3[6] + 37*z3[6]^2 + 
    37*z3[6]^3 + z3[5]*(4 + 15*z3[6] + 15*z3[6]^2 + 15*z3[6]^3) + 
    z3[4]^2*(48 + 133*z3[6] + z3[5]*(4 + 23*z3[6])) - 
    z3[4]*(48 + 85*z3[6] + 122*z3[6]^2 + z3[5]*(4 + 19*z3[6] + 34*z3[6]^2)), 
  y[897] -> -11*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[6]*(84 + 4*z3[4]^3*(12 + z3[5]) - 7*(-13 + z3[5])*z3[6] + 
      (106 - 22*z3[5])*z3[6]^2 - (37 + 15*z3[5])*z3[6]^3 + 
      z3[4]^2*(84 - (133 + 23*z3[5])*z3[6]) + 
      z3[4]*(-84 + 7*(-25 + z3[5])*z3[6] + 2*(61 + 17*z3[5])*z3[6]^2)), 
  y[898] -> (-4*z3[5]*z3[6]*(-1 + z3[3]^3*(-1 + z3[6])^3 + 
       z3[3]^2*(-1 + z3[6])^2*(-3 + 2*z3[6]) + 
       z3[3]*(-3 + 6*z3[6] - 4*z3[6]^2 + z3[6]^3)))/3 - 
    (4*(-2 + 2*z3[3]^3*(-1 + z3[6])^3 - 6*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + 
       z3[6]^4 + z3[3]^2*(-1 + z3[6])^2*(-6 + 2*z3[6] + z3[6]^2) + 
       z3[3]*(-6 + 6*z3[6] + 5*z3[6]^2 - 7*z3[6]^3 + 2*z3[6]^4)))/3, 
  y[899] -> -3 - 12*z3[6] + 17*z3[6]^2 - 11*z3[6]^3 + 3*z3[6]^4 - 
    z3[5]*(1 + z3[6]) + z3[3]^3*(-1 + z3[6])^2*(7*(-2 + z3[6]) + 
      z3[5]*(4 - 9*z3[6] + 3*z3[6]^2)) + z3[3]^2*(-1 + z3[6])*
     (32 - 33*z3[6] + 5*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-8 + 26*z3[6] - 23*z3[6]^2 + 6*z3[6]^3)) + 
    z3[3]*(-22 + 21*z3[6] + 7*z3[6]^2 - 16*z3[6]^3 + 6*z3[6]^4 + 
      z3[5]*(4 - 17*z3[6] + 24*z3[6]^2 - 14*z3[6]^3 + 3*z3[6]^4)), 
  y[900] -> 46 + 2*z3[5] + 4*z3[4]^2*(8 + z3[5]) + 
    2*z3[3]^2*(6 + z3[5] + z3[4]^2*(2 + z3[5]) - z3[4]*(6 + z3[5]) - 
      3*z3[6]) + 40*z3[6] - 7*z3[5]*z3[6] - 7*z3[6]^2 - 8*z3[5]*z3[6]^2 + 
    2*z3[4]*(-23 - 5*z3[6] + z3[5]*(-1 + 2*z3[6])) + 
    z3[3]*(42 + z3[4]^2*(20 + 6*z3[5]) - z3[5]*(-4 + z3[6]) - z3[6] + 
      z3[4]*(z3[5]*(-4 + z3[6]) - 6*(7 + z3[6]))), 
  y[901] -> -2*z3[2]^2*(12 - z3[5] + z3[3]*(16 + z3[5]) + 
      z3[3]^2*(-1 + 2*z3[5])) + 2*z3[3]^2*(11 + z3[4]^2 + 
      2*z3[4]*(-4 + z3[5]) + 3*z3[5]*(-1 + z3[6]) - 3*z3[6]) + 
    z3[3]*(34 + z3[4]^2*(2 - 4*z3[5]) + z3[4]*(4*z3[5] + 6*(-6 + z3[6])) + 
      6*z3[5]*(-1 + z3[6]) - z3[6]) - 
    2*(-11 + 4*z3[4]^2 + z3[4]*(8 + z3[5]*(-2 + z3[6]) - 6*z3[6]) + 
      z3[5]*(-1 + z3[6])^2 + 3*z3[6] - z3[6]^2) + 
    2*z3[2]*(-16 + 16*z3[4] + z3[5] - 2*z3[4]*z3[5] + 
      z3[3]*(-8 + z3[4]*(6 + 5*z3[5]) + 4*z3[5]*(-1 + z3[6]) - 3*z3[6]) + 
      3*z3[6] - z3[5]*z3[6] + z3[3]^2*(7 + z3[4]*(-3 + 2*z3[5]) - z3[6] + 
        z3[5]*(-5 + 2*z3[6]))), 
  y[902] -> 18 + 2*z3[5] + 2*z3[4]^2*(9 + z3[5]) + 
    2*z3[3]^2*(1 + z3[5])*(1 - z3[4] + z3[4]^2 - z3[6]) + 18*z3[6] + 
    12*z3[5]*z3[6] + 19*z3[6]^2 + 12*z3[5]*z3[6]^2 - 
    2*z3[4]*(9 + z3[5] + 18*z3[6] + 7*z3[5]*z3[6]) + 
    z3[3]*(4*z3[4]^2*(3 + z3[5]) - 6*(-2 + z3[6]) + z3[5]*(4 + z3[6]) - 
      z3[4]*(6*(2 + z3[6]) + z3[5]*(4 + 5*z3[6]))), 
  y[903] -> (-4*z3[5]*(z3[3]^2*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
       z3[6]*(-z3[4]^3 + 3*z3[4]^2*z3[6] + z3[6]*(1 + z3[6])^2 - 
         z3[4]*z3[6]*(1 + 3*z3[6])) + z3[3]*z3[4]*
        (z3[4]^3 + z3[4]^2*(2 - 3*z3[6]) - (-1 + z3[6])*z3[6]^2 + 
         z3[4]*(1 - 3*z3[6] + 3*z3[6]^2))))/3 - 
    (4*(2*z3[4]^4 + z3[4]^3*(4 - 11*z3[6]) + z3[3]^2*(1 + z3[4])*
        (1 + z3[4] - z3[6])^2 + z3[4]*z3[6]*(-7 + 24*z3[6] - 13*z3[6]^2) + 
       z3[6]^2*(3 - 10*z3[6] + 3*z3[6]^2) + 
       z3[4]^2*(2 - 19*z3[6] + 19*z3[6]^2) + 
       z3[3]*(2*z3[4]^4 - 7*z3[4]^3*(-1 + z3[6]) + 
         z3[6]*(-3 + 7*z3[6] - 4*z3[6]^2) + 4*z3[4]^2*(2 - 5*z3[6] + 
           2*z3[6]^2) + z3[4]*(3 - 16*z3[6] + 17*z3[6]^2 - 3*z3[6]^3))))/3, 
  y[904] -> 2 + 6*z3[6] - 2*(5 + 2*z3[2] + z3[2]^2)*z3[6]^2 + 
    (9 + 5*z3[2] + 2*z3[2]^2)*z3[6]^3 - (3 + z3[2])*z3[6]^4 - 
    z3[3]^3*(-38 + 2*z3[2]^5 - 3*z3[2]^4*(-2 + z3[6]) + 77*z3[6] - 
      48*z3[6]^2 + 9*z3[6]^3 - z3[2]^3*(2 + z3[6]) + 
      z3[2]^2*(-30 + 32*z3[6] - 10*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-50 + 78*z3[6] - 36*z3[6]^2 + 5*z3[6]^3)) + 
    z3[3]*(34 - 45*z3[6] + 13*z3[6]^2 + 12*z3[6]^3 - 6*z3[6]^4 + 
      2*z3[2]^3*(4 - 6*z3[6] + z3[6]^2) + 
      z3[2]^2*(24 - 44*z3[6] + 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(34 - 62*z3[6] + 29*z3[6]^2 + 4*z3[6]^3 - 2*z3[6]^4)) - 
    z3[3]^2*(-70 + 2*z3[2]^4*(-3 + z3[6]) + 128*z3[6] - 71*z3[6]^2 + 
      6*z3[6]^3 + 3*z3[6]^4 + z3[2]^3*(-28 + 27*z3[6] - 5*z3[6]^2) + 
      2*z3[2]^2*(-31 + 44*z3[6] - 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-84 + 140*z3[6] - 69*z3[6]^2 + 6*z3[6]^3 + z3[6]^4)) + 
    z3[3]*z3[5]*(-1 + z3[6])*(16 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 34*z3[6] + 
      21*z3[6]^2 - 3*z3[6]^3 + z3[3]*(36 - 76*z3[6] + 45*z3[6]^2 - 
        6*z3[6]^3) + z3[3]^2*(20 - 42*z3[6] + 24*z3[6]^2 - 3*z3[6]^3) + 
      z3[2]^3*(8 + z3[3]^2*(20 - 9*z3[6]) - 8*z3[6] - 
        4*z3[3]*(-9 + 5*z3[6])) + z3[2]^2*(8*(3 - 4*z3[6] + z3[6]^2) + 
        z3[3]^2*(40 - 37*z3[6] + 6*z3[6]^2) + 
        z3[3]*(68 - 73*z3[6] + 14*z3[6]^2)) - 
      z3[2]*(-28 + 48*z3[6] - 21*z3[6]^2 + z3[6]^3 + 
        z3[3]^2*(-40 + 58*z3[6] - 20*z3[6]^2 + z3[6]^3) + 
        z3[3]*(-68 + 106*z3[6] - 41*z3[6]^2 + 2*z3[6]^3))), 
  y[905] -> 
   (4*z3[5]*(z3[6]*(-z3[4]^3 + 3*z3[4]^2*z3[6] + z3[6]*(1 + z3[6])^2 - 
         z3[4]*z3[6]*(1 + 3*z3[6])) + z3[3]^3*(4 + 3*z3[4]^4 + 
         z3[4]^2*(4 - 5*z3[6]) - 13*z3[6] + 12*z3[6]^2 - 3*z3[6]^3 - 
         z3[4]^3*(4 + z3[6]) + z3[4]*(-4 + 9*z3[6] - 3*z3[6]^2)) + 
       z3[3]^2*(8 + 6*z3[4]^4 - 26*z3[6] + 23*z3[6]^2 - 6*z3[6]^3 - 
         z3[4]^3*(8 + 3*z3[6]) + z3[4]*(-8 + 18*z3[6] - 5*z3[6]^2) + 
         z3[4]^2*(8 - 10*z3[6] + z3[6]^2)) + 
       z3[3]*(4 + 3*z3[4]^4 - 13*z3[6] + 11*z3[6]^2 - 3*z3[6]^3 - 
         z3[4]^3*(4 + 3*z3[6]) + z3[4]^2*(4 - 5*z3[6] + 3*z3[6]^2) - 
         z3[4]*(4 - 9*z3[6] + 2*z3[6]^2 + z3[6]^3))))/3 - 
    (4*(4 - 2*z3[4]^4 + 17*z3[6] + z3[6]^2 + 13*z3[6]^3 - 3*z3[6]^4 + 
       z3[4]^3*(-4 + 11*z3[6]) + z3[4]^2*(4 + 25*z3[6] - 21*z3[6]^2) + 
       z3[4]*(-4 - 21*z3[6] - 22*z3[6]^2 + 13*z3[6]^3) + 
       z3[3]^2*(32 + 6*z3[4]^4 - 33*z3[6] + 5*z3[6]^2 + 3*z3[6]^3 - 
         z3[4]^3*(32 + 5*z3[6]) + z3[4]*(-32 + z3[6] - 4*z3[6]^2) + 
         z3[4]^2*(32 + 31*z3[6] - 3*z3[6]^2)) + 
       z3[3]^3*(4*z3[4]^4 + 7*z3[4]*(-2 + z3[6]) + 7*z3[4]^2*(2 + z3[6]) - 
         2*z3[4]^3*(7 + 2*z3[6]) + 7*(2 - 3*z3[6] + z3[6]^2)) + 
       z3[3]*(22 + z3[6] - 6*z3[6]^2 + 10*z3[6]^3 + z3[4]^3*(-22 + 6*z3[6]) + 
         z3[4]^2*(22 + 45*z3[6] - 13*z3[6]^2) + 
         z3[4]*(-22 - 23*z3[6] - 17*z3[6]^2 + 3*z3[6]^3))))/3, 
  y[906] -> (-4*z3[5]*z3[6]*(1 - z3[4]^3 + z3[3]^3*(z3[4]^2 - z3[4]^3 + 
         z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + z3[6] + z3[6]^2 + z3[6]^3 + 
       z3[4]^2*(1 + 3*z3[6]) - z3[3]*(-1 + z3[4])*(3 + 3*z3[4]^2 - 3*z3[6] - 
         3*z3[4]*z3[6] + z3[6]^2) - z3[4]*(1 + 2*z3[6] + 3*z3[6]^2) + 
       z3[3]^2*(3 - 3*z3[4]^3 - 5*z3[6] + 2*z3[6]^2 + z3[4]^2*(3 + z3[6]) + 
         z3[4]*(-3 + 2*z3[6]))))/3 - 
    (4*(2 + 2*z3[4]^4 + 8*z3[6] - z3[6]^2 + 4*z3[6]^3 + 3*z3[6]^4 - 
       2*z3[4]^3*(1 + 7*z3[6]) + z3[4]^2*(2 + 12*z3[6] + 21*z3[6]^2) - 
       z3[4]*(2 + 10*z3[6] + 9*z3[6]^2 + 13*z3[6]^3) + 
       2*z3[3]^3*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
         z3[4]^3*(1 + z3[6])) + z3[3]^2*(6 + 6*z3[4]^4 - 8*z3[6] + z3[6]^2 + 
         z3[6]^3 - 2*z3[4]^3*(3 + 5*z3[6]) + z3[4]*(-6 + 2*z3[6] + z3[6]^2) + 
         z3[4]^2*(6 + 4*z3[6] + 3*z3[6]^2)) + 
       z3[3]*(6 + 6*z3[4]^4 - 5*z3[6]^2 + 2*z3[6]^3 - 
         6*z3[4]^3*(1 + 3*z3[6]) + z3[4]^2*(6 + 12*z3[6] + 13*z3[6]^2) - 
         z3[4]*(6 + 6*z3[6] + z3[6]^2 + 3*z3[6]^3))))/3, 
  y[907] -> 2 + 8*z3[6] - 6*z3[6]^2 - 4*z3[2]*z3[6]^2 - 2*z3[2]^2*z3[6]^2 - 
    z3[4]^2*z3[6]^2 + 3*z3[6]^3 + z3[2]*z3[6]^3 + 
    z3[4]*(-2 - 3*z3[6] + (4 + 3*z3[2])*z3[6]^2) + 
    z3[3]*(34 - 4*z3[4]^4*(-1 + z3[5]) - 16*z3[5] + 
      z3[2]^3*(8 + 8*z3[4]*(-1 + z3[5]) + 8*z3[5]*(-1 + z3[6]) - 4*z3[6]) - 
      8*z3[6] + 34*z3[5]*z3[6] - 5*z3[6]^2 - 21*z3[5]*z3[6]^2 + 6*z3[6]^3 + 
      3*z3[5]*z3[6]^3 + z3[4]^3*(-12 - 5*z3[6] + 3*z3[5]*(4 + z3[6])) + 
      z3[4]^2*(26 + 2*z3[6] - z3[6]^2 + z3[5]*(-17 + 4*z3[6])) - 
      z3[2]^2*(-24 + 20*z3[4]^2*(-1 + z3[5]) + 20*z3[6] + 3*z3[6]^2 + 
        2*z3[4]*(12 + 4*z3[5]*(-3 + z3[6]) + z3[6]) + 
        8*z3[5]*(3 - 4*z3[6] + z3[6]^2)) + 
      z3[4]*(-37 - 7*z3[6] + 12*z3[6]^2 + z3[5]*(16 - 18*z3[6] + 
          3*z3[6]^2)) + z3[2]*(34 + 16*z3[4]^3*(-1 + z3[5]) - 31*z3[6] - 
        3*z3[6]^2 + 2*z3[6]^3 + z3[5]*(-28 + 48*z3[6] - 21*z3[6]^2 + 
          z3[6]^3) + z3[4]^2*(26 + 11*z3[6] - z3[5]*(26 + 3*z3[6])) + 
        z3[4]*(-31 + 7*z3[6] + 5*z3[6]^2 + z3[5]*(28 - 20*z3[6] + 
            z3[6]^2)))) + z3[3]^3*(38 + z3[4]^4*(2 - 3*z3[5]) - 20*z3[5] - 
      z3[2]^4*(5 + 4*z3[5]) - 39*z3[6] + 42*z3[5]*z3[6] + 9*z3[6]^2 - 
      24*z3[5]*z3[6]^2 + 3*z3[5]*z3[6]^3 + 
      z3[4]^2*(38 + z3[5]*(-20 + z3[6]) + 11*z3[6]) + 
      z3[4]^3*(-19 - 2*z3[6] + z3[5]*(17 + 2*z3[6])) + 
      z3[2]^3*(1 + z3[4]*(1 + 15*z3[5]) + z3[5]*(-20 + 9*z3[6])) + 
      z3[4]*(-38 + z3[6] + z3[5]*(20 - 22*z3[6] + 3*z3[6]^2)) + 
      z3[2]^2*(30 + z3[4]^2*(7 - 21*z3[5]) - 6*z3[6] + z3[6]^2 + 
        z3[5]*(-40 + 37*z3[6] - 6*z3[6]^2) - 
        z3[4]*(23 + z3[6] + z3[5]*(-39 + 4*z3[6]))) + 
      z3[2]*(50 + z3[4]^3*(-7 + 13*z3[5]) - 28*z3[6] + 5*z3[6]^2 + 
        z3[5]*(-40 + 58*z3[6] - 20*z3[6]^2 + z3[6]^3) + 
        z3[4]^2*(33 + 4*z3[6] - z3[5]*(37 + 3*z3[6])) + 
        z3[4]*(-5*(10 + z3[6]) + z3[5]*(40 - 18*z3[6] + z3[6]^2)))) + 
    z3[3]^2*(69 + z3[2]^4*(6 - 8*z3[5]) + z3[4]^4*(6 - 7*z3[5]) - 36*z3[5] - 
      56*z3[6] + 76*z3[5]*z3[6] + 12*z3[6]^2 - 45*z3[5]*z3[6]^2 + 3*z3[6]^3 + 
      6*z3[5]*z3[6]^3 + z3[2]^3*(28 + z3[4]*(-25 + 32*z3[5]) - z3[6] + 
        4*z3[5]*(-9 + 5*z3[6])) + z3[4]^3*(-29 - 7*z3[6] + 
        z3[5]*(28 + 5*z3[6])) + z3[4]^2*(67 + 10*z3[6] + 
        z3[5]*(-39 + 6*z3[6])) + z3[4]*(-73 - 8*z3[6] + 9*z3[6]^2 + 
        z3[5]*(35 - 38*z3[6] + 6*z3[6]^2)) - 
      z3[2]^2*(-61 + z3[4]^2*(-38 + 47*z3[5]) + 31*z3[6] - 2*z3[6]^2 + 
        z3[5]*(68 - 73*z3[6] + 14*z3[6]^2) + z3[4]*(55 + 12*z3[6] + 
          2*z3[5]*(-33 + 5*z3[6]))) + z3[2]*(85 + 5*z3[4]^3*(-5 + 6*z3[5]) - 
        58*z3[6] + 4*z3[6]^2 + z3[6]^3 + z3[5]*(-68 + 106*z3[6] - 
          41*z3[6]^2 + 2*z3[6]^3) + z3[4]^2*(56 + 18*z3[6] - 
          z3[5]*(61 + 7*z3[6])) + z3[4]*(-81 + 7*z3[6] + z3[6]^2 + 
          z3[5]*(69 - 40*z3[6] + 2*z3[6]^2)))), 
  y[908] -> 1 + 2*z3[4] - z3[6], 
  y[909] -> (1 + z3[3])*z3[4]*(1 + z3[4] - z3[6]) - 
    z3[2]*(1 + 2*z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6]), 
  y[910] -> 1 - z3[4] + z3[4]^2 - z3[4]^3 + z3[4]^4, 
  y[911] -> 2 + 4*z3[4] + 3*z3[4]^2*(-1 + z3[5]) - 3*z3[4]^3*(-1 + z3[5]) + 
    z3[2]*(-4*z3[4] - 3*z3[4]^2*(-1 + z3[5]) + 2*(-1 + z3[6])) - 2*z3[6], 
  y[912] -> -5 + 3*z3[5] - z3[4]*(1 + 3*z3[5]) + 2*z3[6], 
  y[913] -> -((1 + z3[3])*z3[4]*(1 + z3[4] - z3[6])) + 
    z3[2]*(1 + 2*z3[4] + z3[3]*(1 + z3[4] - z3[6]) - z3[6]), 
  y[914] -> -1 + z3[4]^4*(-2 + z3[5]) + z3[5] + 
    z3[4]^2*(-1 + z3[5] - z3[6]) - z3[6] + z3[4]*(1 - z3[5] + z3[6]) + 
    z3[4]^3*(1 - z3[5] + z3[6]), 
  y[915] -> 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])) + 
    ((1 + z3[3]^(-1))*(1 + 1/(z3[3]*z3[4]^2*(-1 + z3[5])^2*
         (1 + z3[4] - z3[6]))))/z3[2], 
  y[916] -> 
   -((1 + z3[3]^(-1) + (1 + (1 + 1/(z3[3]^2*(-1 + z3[5])))/
          (z3[4]*(-1 + z3[5])))/(z3[4]*(1 + z3[4] - z3[6])))/
      ((1 + z3[2])*(-1 + z3[5]))) - 1/(z3[2]^2*z3[3]^2*z3[4]*(-1 + z3[5])^3*
      (1 + z3[4] - z3[6])), y[917] -> z3[2]^(-1) + 
    1/((1 + z3[2])*z3[3]*z3[4]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[918] -> -5 - 2*z3[6], y[919] -> -1 - 2*z3[6], 
  y[920] -> 1/(z3[2]*z3[4]) + 1/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[921] -> 1/(z3[2]*z3[3]^2*z3[4]*(-1 + z3[5])) + 
    (1 + 1/(z3[3]^2*(-1 + z3[5])))/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[922] -> 1/(z3[2]*z3[3]^2*z3[4]*(-1 + z3[5])) + 
    ((1 + 1/(z3[3]*(-1 + z3[5])))/((1 + z3[2])*z3[3]) + 
      (1 + z3[3]^(-2))/(z3[2]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[923] -> (1 + z3[3]^(-1))/(z3[2]*z3[3]*z3[4]^2*(-1 + z3[5])^3) + 
    ((1 + z3[2])^(-1) + 1/(z3[2]^2*z3[3]^2*(-1 + z3[5])^2))/
     ((-1 + z3[5])*(1 + z3[4] - z3[6])), y[924] -> 1 + (-1 + z3[5])^(-1), 
  y[925] -> (z3[3]^(-1) + z3[4]^(-1) + 1/(z3[3]^2*(-1 + z3[5])) + 
      1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + (1 + z3[3]^(-2))/
     (z3[2]^2*(-1 + z3[5])), 
  y[926] -> 1 + (1 + z3[3]^(-1))/(z3[3]*(-1 + z3[5])), 
  y[927] -> -1/3 - z3[6]/4, y[928] -> 1/4 + z3[6]/6, y[929] -> 1/3 + z3[6]/4, 
  y[930] -> z3[2]^(-2) + 1/((1 + z3[2])*z3[4]), 
  y[931] -> (1 + z3[3]^(-2))/(z3[2]^2*z3[4]*(-1 + z3[5])) + 
    (z3[3]^(-2) + z3[4]^(-2))/((1 + z3[2])*z3[4]*(-1 + z3[5])) + 
    (1 + 1/(z3[3]*(-1 + z3[5])))/(z3[2]*z3[3]*(1 + z3[4] - z3[6])), 
  y[932] -> 1/((1 + z3[2])*z3[3]^2*z3[4]*(-1 + z3[5])) + 
    (1 + 1/(z3[3]^2*(-1 + z3[5])))/(z3[2]*(1 + z3[4] - z3[6])), 
  y[933] -> 1/((1 + z3[2])*z3[4]) + 1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[934] -> z3[3]^(-1) + z3[4]^(-1), y[935] -> 1 + 3*z3[6], 
  y[936] -> 5 + 3*z3[6], y[937] -> z3[4]^2 - (2 + z3[3])*z3[4]*z3[6] + 
    (1 + z3[3])*(-1 + z3[6])*z3[6], 
  y[938] -> z3[4]^2 + z3[2]*(1 + 2*z3[4] + z3[3]*(1 + z3[4] - z3[6]) - 
      z3[6]) - (2 + z3[3])*z3[4]*z3[6] + (1 + z3[3])*(-1 + z3[6])*z3[6], 
  y[939] -> 1/((1 + z3[2])*z3[3]*z3[4]) + (1 + z3[3]^(-1))/
     (z3[2]*(1 + z3[4] - z3[6])) + (1 + z3[3]^(-1))/
     (z3[2]*(z3[2] - z3[4] + z3[6])), 
  y[940] -> (1/((1 + z3[2])*z3[3]) + (1 + z3[3]^(-2))/(z3[2]^2*(-1 + z3[5])))/
     (1 + z3[4] - z3[6]) + (1/((1 + z3[2])*z3[3]) + z3[4]^(-1))/
     (z3[2] - z3[4] + z3[6]), y[941] -> 1 + 1/((1 + z3[2])*(1 + z3[3])), 
  y[942] -> -3 + z3[5], y[943] -> (1 + z3[3])^(-1) + 
    1/((1 + z3[2])*(z3[2] - z3[4])*(1 + z3[4] - z3[6])), 
  y[944] -> -3 - 2*z3[5]*(-1 + z3[6]) + z3[6], 
  y[945] -> 1 - z3[2]^2*z3[4] - z3[2]*(1 + z3[4]*(-2 + z3[5])) - z3[6], 
  y[946] -> -1 + z3[5] - z3[5]*z3[6], 
  y[947] -> -3 + 2*z3[4] + z3[6] - z3[5]*(-2 + z3[4] + z3[6]), 
  y[948] -> (1 + z3[3])^(-1) + (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + 
      z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - 
      z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[949] -> -1 + z3[4]^2 + z3[2]^2*(z3[4] + z3[3]*(1 + z3[4] - z3[6])) + 
    z3[6] - z3[4]*(1 + z3[6] + z3[3]*z3[6]) + 
    z3[2]*(1 + z3[3]*z3[4]^2*(-2 + z3[5]) + z3[3]*z3[6] + 
      z3[4]*(-2 + z3[5] + z3[3]*(-2 + z3[5] + z3[6]))), 
  y[950] -> (1 + z3[3])^(-2) + 1/((1 + z3[2])^2*(z3[2] - z3[4])), 
  y[951] -> -4 + z3[5], y[952] -> -1 - z3[5] + z3[5]^2, 
  y[953] -> -(1 + z3[3])^(-1) - (1/((1 + z3[2])*z3[3]) + 
      ((1 + 1/(z3[3]^2*(-1 + z3[5])) + (1 + (-1 + z3[5])^(-1))/
           (z3[3]*z3[4]*(-1 + z3[5])))/(1 + z3[2])^2 + 
        (1/(z3[3]^2*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
         ((1 + z3[2])*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^
         (-2))/(z3[4]*(1 + z3[4] - z3[6])))/(-1 + z3[5]), 
  y[954] -> 1/(z3[2]*z3[3]) + (z3[3]^(-1) + 1/(z3[4]*(-1 + z3[5])))/
     (1 + z3[2])^2 + (1/(z3[2]*z3[3]^2*(-1 + z3[5])^2*(1 + z3[4] - z3[6])) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-2))/z3[4], 
  y[955] -> 1/((1 + z3[2])^2*z3[3]) + ((1 + z3[4]^(-1))/(1 + z3[2]) + 
      1/(z3[2]*z3[3]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]), 
  y[956] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1) + 
    ((1 + 1/(z3[3]*(-1 + z3[5])))/((1 + z3[2])*z3[4]*(-1 + z3[5])) + 
      (1 + z3[4]^(-1))/(z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))/
     (1 + z3[4] - z3[6]), y[957] -> -11 - 5*z3[6], 
  y[958] -> (1 + z3[3]^(-1) + (-1 + z3[5])^(-1))/(z3[2]*z3[4]) + 
    (z3[4]^(-3) + (1 + z3[4] - z3[6])^(-1))/((1 + z3[2])*(-1 + z3[5])), 
  y[959] -> 1/(z3[3]*z3[4]^2*(-1 + z3[5])) + 
    1/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[960] -> 1/((1 + z3[2])*(1 + z3[4] - z3[6])) + 
    (1 + 1/((1 + z3[2])*z3[4]*(-1 + z3[5])))/
     (z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), y[961] -> 7 - z3[6], 
  y[962] -> (1 + z3[3]^(-1) + (1 + (1 + z3[3]^(-1))/(z3[3]*z3[4]))/
       (-1 + z3[5]))/z3[2] + 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])), 
  y[963] -> -4 + 7*z3[5] - 4*z3[5]^2, y[964] -> 1 - 3*z3[5] + 2*z3[5]^2, 
  y[965] -> 1 + z3[5]^2*(5 - 2*z3[6]) + z3[5]*(-7 + z3[6]), 
  y[966] -> 2 + z3[5]^2*(5 - 2*z3[6]) + 2*z3[5]*(-3 + z3[6]), 
  y[967] -> 1 + z3[5]*(-2 + z3[6]), 
  y[968] -> 1 + z3[5]*(-5 + z3[6]) - 2*z3[5]^2*(-2 + z3[6]), 
  y[969] -> -1 - 3*z3[6], y[970] -> 1/((1 + z3[2])*z3[3]) + 
    1/(z3[2]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2), y[971] -> 4 - z3[6], 
  y[972] -> -2 + 3*z3[5] - z3[6], 
  y[973] -> 4 + 2*z3[2] + z3[5]*(-1 + z3[6]) - z3[6], 
  y[974] -> -5/6 + z3[5] - z3[6]/3, y[975] -> 1/(z3[2]*z3[4]*(-1 + z3[5])) + 
    ((1 + z3[2])^(-1) + (-1 + z3[5])^(-1))/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[976] -> -1/4 - z3[6]/6, y[977] -> 1/((1 + z3[2])^2*z3[4]^2) + 
    1/((1 + z3[2])*z3[3]*z3[4]) + 1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])), 
  y[978] -> 1 + 1/((1 + z3[2])*z3[3]), y[979] -> 2 - 2*z3[5] + z3[6], 
  y[980] -> 3 + z3[4]*(-1 + z3[5]) + z3[5]*(-3 + z3[6]) + z3[6], 
  y[981] -> z3[5]*(-2 + z3[6]) + z3[6], y[982] -> 1 + (1 + z3[2])^(-1), 
  y[983] -> 3 + 2*z3[6], y[984] -> 5 + 2*z3[6], y[985] -> -z3[4] + 2*z3[6], 
  y[986] -> 6 - 9*z3[5] + 2*z3[6], y[987] -> -1 + 3*z3[6], 
  y[988] -> -3*z3[4] + 4*z3[6], y[989] -> -1 + 5*z3[6], 
  y[990] -> 4 - 3*z3[4] + 2*z3[4]^2 - z3[4]^3, 
  y[991] -> z3[4] + 2*z3[4]^2 - 3*z3[4]*z3[6] + (-1 + z3[6])*z3[6], 
  y[992] -> -4 - 5*z3[6] - z3[6]^2, 
  y[993] -> (1 + z3[2])^(-1) + (1 + z3[3]^(-1))/(z3[2]*(-1 + z3[5])), 
  y[994] -> 2 + 2*z3[4]^2 + z3[4]*(4 - 3*z3[6]) - 5*z3[6] + z3[6]^2, 
  y[995] -> 2 + z3[4]^2 + z3[4]*(3 - 2*z3[6]) - 3*z3[6] + z3[6]^2, 
  y[996] -> 4 + 3*z3[6] + z3[6]^2, 
  y[997] -> -z3[2]^3 - (-1 + z3[5])*(-1 + z3[6]) + 
    z3[2]*(-1 + z3[5])*(-1 + z3[6]) - z3[2]^2*(-1 + z3[5])*(-1 + z3[6]), 
  y[998] -> 1 - z3[4]*(-2 + z3[5]) - z3[6], 
  y[999] -> (1 + z3[2])^(-1) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[1000] -> -2 + z3[4]*(-2 + z3[5]) + z3[5]/3 + z3[6], 
  y[1001] -> -9 + z3[3]*(-1 + z3[5]) + z3[5] + z3[6] - z3[5]*z3[6], 
  y[1002] -> 5 + 5*z3[6] + 2*z3[6]^2, y[1003] -> 1 + z3[6] + 3*z3[6]^2, 
  y[1004] -> 4 + 8*z3[6] + (-4 + z3[3]*(-1 + z3[5]))*z3[6]^2, 
  y[1005] -> -4 - (17 + 3*z3[5])*z3[6] + (8 - 3*z3[5])*z3[6]^2 + 
    (-1 + z3[5])*z3[6]^3, y[1006] -> -3 - 2*z3[5]^2 + z3[4]*(-5 + 2*z3[5]) + 
    z3[5]*(3 + z3[6]), y[1007] -> 
   1/((1 + z3[2])*z3[3]*z3[4]*(-1 + z3[5])^2*(1 + z3[4] - z3[6])) + 
    (z3[2] - z3[4] + z3[6])^(-1), 
  y[1008] -> (1 + z3[3]^(-1))/((1 + z3[2])*z3[3]*(-1 + z3[5])) + 
    (z3[3]^(-1) + z3[4]^(-1))/((1 + z3[2])^2*z3[3]*(-1 + z3[5])) + 
    (1 + z3[3]^(-1))/(z3[2] - z3[4] + z3[6]), 
  y[1009] -> 1/(z3[2]*z3[3]^2*z3[4]*(-1 + z3[5])) + 
    (1 + (1 + z3[2])^(-1))/((1 + z3[2])*z3[3]^2*(-1 + z3[5])*
      (1 + z3[4] - z3[6])) + (1 + z3[3]^(-1))/
     ((1 + z3[2])*(z3[2] - z3[4] + z3[6])), 
  y[1010] -> 1/((1 + z3[2])*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2) + 
    1/(z3[4]*(z3[2] - z3[4] + z3[6])), 
  y[1011] -> ((1 + z3[2])^(-1) + 1/(z3[3]^2*(-1 + z3[5])^2) + 
      1/((1 + z3[2])*z3[3]^2*(-1 + z3[5])^2))/(1 + z3[4] - z3[6]) + 
    (1 + z3[3]^(-1))/((-1 + z3[5])*(z3[2] - z3[4] + z3[6])), 
  y[1012] -> -10 + 4*z3[4] - z3[5]*(5*z3[4] + 2*(-7 + z3[6])) + z3[6] + 
    2*z3[5]^2*(-3 + z3[4] + z3[6]), y[1013] -> 5 - z3[2]^2*(-3 + z3[5]) - 
    2*z3[4]*(-2 + z3[5]) - z3[5] - 2*z3[6] + 
    z3[2]*(-4 + z3[4]*(-2 + z3[5]) + z3[5] + z3[6]), 
  y[1014] -> -4 + z3[5]*(13 - 3*z3[6]) + z3[6] + 2*z3[5]^2*(-5 + 2*z3[6]), 
  y[1015] -> -2*z3[4]^3 - z3[4]*(-3 + z3[6])*z3[6] - z3[6]*(1 + z3[6]) + 
    z3[4]^2*(-1 + 3*z3[6]), y[1016] -> -4 + 2*z3[4]^2 + z3[6] + z3[6]^2 - 
    z3[4]*(2 + 3*z3[6]), y[1017] -> -2 - 2*z3[4]^2 - z3[6] - z3[6]^2 + 
    z3[4]*(2 + 3*z3[6]), y[1018] -> z3[4]*(-3 + z3[5])^2 + 4*(1 + z3[6]) + 
    2*z3[5]^2*(1 + z3[6]) - z3[5]*(1 + 7*z3[6]), 
  y[1019] -> 1/(z3[2]*z3[3]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - 
       z3[6])) + 1/((1 + z3[2])^2*(1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + 
       z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[1020] -> -2*z3[4]^3*(-3 + z3[5]) + z3[4]^2*(15 + z3[5]*(-1 + z3[6]) - 
      7*z3[6]) + (-1 + z3[6])*(-3 + z3[5]*(-1 + z3[6]) + z3[6]) + 
    z3[4]*(13 + z3[5]*(-1 + z3[6])^2 - 10*z3[6] + z3[6]^2), 
  y[1021] -> -8 - 2*z3[3]^2*z3[5]*(-1 + z3[6])^2 - 9*z3[6] + 6*z3[6]^2 + 
    z3[3]*(-1 + z3[6])*(4 + 3*z3[5] + 4*z3[6]) + 
    z3[5]*(-1 - 4*z3[6] + z3[6]^2), 
  y[1022] -> -1/6 + z3[5] - (z3[5]*z3[6])/3 - 
    (z3[5]^2*(6 - 4*z3[6] + z3[6]^2))/6, 
  y[1023] -> 6 - 4*z3[6] + z3[6]^2 - z3[5]*(9 - 5*z3[6] + z3[6]^2) + 
    z3[5]^2*(6 - 4*z3[6] + z3[6]^2), 
  y[1024] -> -3 + z3[5]*(-1 + z3[6]) - 10*z3[6] + 4*z3[6]^2 - 
    z3[3]*(-1 + z3[5])*(-3 - 2*z3[6] + z3[6]^2), 
  y[1025] -> 1/((1 + z3[2])*(-1 + z3[5])^2*(1 + z3[4] - z3[6])) + 
    (1 + 1/((1 + z3[2])^2*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(-1 + z3[5])))/
     (z3[2] - z3[4] + z3[6]) + 1/((1 + z3[2])*(1 + z3[3])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])*(z3[2]^2*z3[3]^2 + 
       4*z3[2]*z3[3]*z3[4] - 4*z3[3]*z3[4]^2 - 4*z3[2]*z3[3]*z3[4]*z3[5] - 
       2*z3[2]*z3[3]^2*z3[4]*z3[5] + 4*z3[3]*z3[4]^2*z3[5] + 
       z3[3]^2*z3[4]^2*z3[5]^2 - 2*z3[2]*z3[3]*z3[6] + 4*z3[3]*z3[4]*z3[6] - 
       2*z3[3]*z3[4]*z3[5]*z3[6] + z3[6]^2)), 
  y[1026] -> 1 - 2*z3[4]^3 + (2 + z3[3])*z3[6]^3 + 
    z3[4]^2*(1 + (6 + z3[3])*z3[6]) - 
    z3[4]*(1 + z3[6] + 2*(3 + z3[3])*z3[6]^2), 
  y[1027] -> 4 - 4*z3[4]^3 + (3 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
    (3 + z3[5])*z3[6]^3 + z3[4]^2*(4 + (11 + z3[5])*z3[6]) - 
    z3[4]*(4 + (7 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2), 
  y[1028] -> -1 - 8*z3[4]^3 + z3[3]*(-1 + z3[5]) + z3[5] - 17*z3[6] + 
    z3[5]*z3[6] + 3*z3[6]^2 + z3[5]*z3[6]^2 + 3*z3[6]^3 + z3[5]*z3[6]^3 + 
    2*z3[4]^2*(4 + (9 + z3[5])*z3[6]) - 
    z3[4]*(-16 + 2*(5 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2), 
  y[1029] -> 8 - 8*z3[4]^3 + 2*(1 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
    (3 + z3[5])*z3[6]^3 + 2*z3[4]^2*(4 + (9 + z3[5])*z3[6]) - 
    z3[4]*(8 + 2*(5 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2), 
  y[1030] -> 4 - 4*z3[4]^3 + 3*(7 + z3[5])*z3[6] + (13 + 6*z3[5])*z3[6]^2 + 
    (14 + 5*z3[5])*z3[6]^3 + z3[4]^2*(4 + (29 + 3*z3[5])*z3[6]) - 
    z3[4]*(4 + (25 + 3*z3[5])*z3[6] + (38 + 9*z3[5])*z3[6]^2), 
  y[1031] -> -1 + 4*z3[4]^3 + z3[5] + 13*z3[6] - 4*z3[5]*z3[6] - z3[6]^2 - 
    6*z3[5]*z3[6]^2 - 17*z3[6]^3 - 6*z3[5]*z3[6]^3 - 
    z3[4]^2*(4 + (29 + 3*z3[5])*z3[6]) - z3[3]*(-1 + z3[5])*
     (3 + 2*z3[6] + 2*z3[6]^2) + z3[4]*(-8 + 3*(3 + z3[5])*z3[6] + 
      (42 + 9*z3[5])*z3[6]^2), y[1032] -> 1 + 2*z3[4]^4 + z3[6]^4 - 
    z3[4]^3*(1 + 7*z3[6]) + z3[4]^2*(1 + 2*z3[6] + 9*z3[6]^2) - 
    z3[4]*(1 + z3[6] + z3[6]^2 + 5*z3[6]^3), 
  y[1033] -> -8*z3[4]^3 + 2*z3[4]^2*(-8 + (9 + z3[5])*z3[6]) - 
    z3[4]*(8 - 28*z3[6] + (13 + 3*z3[5])*z3[6]^2) + 
    z3[6]*(8 + (-13 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(1 + z3[6])), 
  y[1034] -> -4*z3[4]^3 + z3[4]^2*(-8 + (11 + z3[5])*z3[6]) - 
    2*z3[4]*(2 - 8*z3[6] + (5 + z3[5])*z3[6]^2) + 
    z3[6]*(4 + (-9 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(1 + z3[6])), 
  y[1035] -> 4*z3[4]^3 + z3[4]^2*(8 - 3*(7 + z3[5])*z3[6]) + 
    z3[4]*(4 - 28*z3[6] + 7*(4 + z3[5])*z3[6]^2) - 
    z3[6]*(4 + 4*(-6 + z3[5])*z3[6] + (11 + 4*z3[5])*z3[6]^2 + 
      3*z3[3]*(-1 + z3[5])*(1 + z3[6])), 
  y[1036] -> 1/(z3[2]*(-1 + z3[5])^2*(1 + z3[4] - z3[6])) + 
    (1/((1 + z3[2])*z3[4]^3*(-1 + z3[5])^2) + 1/(z3[4]*(-1 + z3[5])^2) + 
      (z3[2] - z3[4] + z3[6])^(-1))/(1 + z3[2]), 
  y[1037] -> 1/(z3[2]*z3[3]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (1/((1 + z3[2])^2*z3[3]^2*(-1 + z3[5])) + 
      1/((1 + z3[2])*z3[3]^2*(-1 + z3[5])) + (1 + z3[3]^(-1))/
       (z3[2] - z3[4] + z3[6]))/z3[4], 
  y[1038] -> (1 + (1 + z3[4] - z3[6])^(-1))/z3[3] + 
    (1 + z3[3]^(-1))/((1 + z3[2])*z3[4]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    ((1 + (1 + (1 + (1 + z3[2])^(-1))/z3[3])/(z3[3]*(1 + z3[4] - z3[6])))/
       (-1 + z3[5]) + 1/((1 + z3[2])*z3[3]*(1 + z3[4] - z3[6])) + 
      (1 + z3[3]^(-1))/(z3[2] - z3[4] + z3[6]))/z3[4], 
  y[1039] -> z3[2]^2*z3[4] + (-1 + z3[5])*(7 + 2*z3[5]*(-1 + z3[6]) - 
      5*z3[6])*(-1 + z3[6]) + z3[2]*(z3[4]^2*(-2 + z3[5])^3 + 
      (-1 + z3[5])*(6 + 2*z3[5]*(-1 + z3[6]) - 5*z3[6]) + 
      z3[4]*(-2 + z3[5])*(-5 + z3[5]*(7 - 5*z3[6]) + 2*z3[5]^2*(-1 + z3[6]) + 
        2*z3[6])), y[1040] -> -4 - z3[4]^2*(6 + z3[5]) + 
    (16 - 3*z3[5])*z3[6] - 3*(2 + z3[5])*z3[6]^2 + 
    z3[4]*(-13 + 12*z3[6] + z3[5]*(2 + 4*z3[6])), 
  y[1041] -> 29 - 3*z3[5] - z3[4]^2*(4 + z3[5]) - 8*z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) - 16*z3[6] - 5*z3[5]*z3[6] - 18*z3[6]^2 - 
    5*z3[5]*z3[6]^2 + z3[4]*(32 + 22*z3[6] + z3[5]*(-5 + 6*z3[6])), 
  y[1042] -> -4*z3[4]^3 + z3[3]*(-1 + z3[5]) + 
    z3[4]^2*(4 + (11 + z3[5])*z3[6]) - z3[4]*(-8 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2) + z3[6]*(3*(-3 + z3[6] + z3[6]^2) + 
      z3[5]*(1 + z3[6] + z3[6]^2)), 
  y[1043] -> 1/((1 + z3[2])^2*z3[4]^2*(-1 + z3[5])^2*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
    ((1 + (-1 + z3[5])^(-1))/(z3[2]*(-1 + z3[5])) + 
      1/((1 + z3[3])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])*
        (z3[2]^2*z3[3]^2 + 4*z3[2]*z3[3]*z3[4] - 4*z3[3]*z3[4]^2 - 
         4*z3[2]*z3[3]*z3[4]*z3[5] - 2*z3[2]*z3[3]^2*z3[4]*z3[5] + 
         4*z3[3]*z3[4]^2*z3[5] + z3[3]^2*z3[4]^2*z3[5]^2 - 
         2*z3[2]*z3[3]*z3[6] + 4*z3[3]*z3[4]*z3[6] - 2*z3[3]*z3[4]*z3[5]*
          z3[6] + z3[6]^2)))/(1 + z3[4] - z3[6]), 
  y[1044] -> -(z3[3]*(3 + 2*z3[4])*(z3[4] - z3[6])*(1 + z3[4] - z3[6])^2) + 
    z3[5]*(z3[3]*z3[4]*(1 + z3[4] - z3[6])^2*(2 + z3[4] + z3[6]) - 
      z3[6]^2*(z3[4]^2 + z3[6] - 2*z3[4]*z3[6] + z3[6]^2)) - 
    z3[6]*(-3*z3[4]^3 + z3[4]^2*(-6 + 9*z3[6]) + 
      z3[4]*(-3 + 13*z3[6] - 9*z3[6]^2) + z3[6]*(3 - 8*z3[6] + 3*z3[6]^2)), 
  y[1045] -> -(z3[3]^3*z3[5]*(-1 + z3[6])^3) + 
    z3[6]*(3 + (2 + z3[5])*z3[6] - 3*z3[6]^2 + z3[6]^3) + 
    z3[3]^2*(-1 + z3[6])^2*(3*z3[6] + z3[5]*(2 - 2*z3[6] + z3[6]^2)) + 
    z3[3]*(-1 + z3[6])*(z3[6]*(-6 + 2*z3[6] + z3[6]^2) + 
      z3[5]*(-1 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[1046] -> -4 - 10*z3[5] + 2*z3[5]^2 - z3[4]^3*(10 - 6*z3[5] + z3[5]^2) + 
    5*z3[6] + 18*z3[5]*z3[6] - 4*z3[5]^2*z3[6] + 2*z3[6]^2 - 
    8*z3[5]*z3[6]^2 + 2*z3[5]^2*z3[6]^2 - 
    z3[4]^2*(29 + z3[5] - 7*z3[6] - z3[5]*z3[6] + z3[5]^2*z3[6]) + 
    z3[4]*(-29 + 14*z3[6] + 3*z3[6]^2 + z3[5]*(-10 + 17*z3[6] - 7*z3[6]^2) + 
      z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2)) + 
    z3[3]*(2 + z3[5]*(-1 + z3[6]) + z3[5]^2*(-1 + z3[6]) + z3[6] + 
      z3[4]*(1 + z3[5]^2*(-2 + z3[6]) + z3[6] + z3[5]*(1 + z3[6]))), 
  y[1047] -> 8 + z3[5] + z3[4]^2*(8 + z3[5]) + 
    2*z3[3]^2*z3[5]*(1 - z3[4] + z3[4]^2 - z3[6]) + 17*z3[6] + 
    5*z3[5]*z3[6] + 11*z3[6]^2 + 4*z3[5]*z3[6]^2 - 
    z3[4]*(8 + z3[5] + 25*z3[6] + 6*z3[5]*z3[6]) + 
    z3[3]*(4 + 3*z3[5] + z3[4]^2*(4 + 3*z3[5]) + 4*z3[6] - 
      z3[4]*(4 + 8*z3[6] + 3*z3[5]*(1 + z3[6]))), 
  y[1048] -> (1 + 1/(z3[3]*(-1 + z3[5])) + 
      1/(z3[4]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])))/(1 + z3[2])^2 + 
    (1/(z3[4]^2*(-1 + z3[5])) + 1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])))/
     (z3[2]*z3[3] - z3[3]*z3[4] - z3[6]) + 
    ((1 + 1/((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
       (z3[4]^2*(-1 + z3[5])) + 1/((-1 + z3[5])*(1 + z3[4] - z3[6])*
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
      (1 + (1 + z3[3]^(-2))/(z3[2] - z3[4] + z3[6]))/z3[4] + 
      ((-1 + z3[5])^(-1) + 1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*
          (z3[2] - z3[4] + z3[6])))/z3[3])/(1 + z3[2]), 
  y[1049] -> 1/((1 + z3[2])^2*(1 + z3[3])*(z3[2] - z3[4])*
      (-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])) + (1/(z3[2]*z3[3]*(-1 + z3[5])) + 
      ((1 + z3[3]^(-1) + 1/(z3[3]*z3[4]*(-1 + z3[5])^2) + 
          (1 + z3[4]^(-1))/(-1 + z3[5]) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^
           (-2))/((1 + z3[2])*z3[4]) + (1 + 1/(z3[2]*(-1 + z3[5])) + 
          1/(z3[4]^2*(-1 + z3[5])))/(z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))/
       (1 + z3[4] - z3[6]) + (z3[4]^(-1) + (z3[2]*z3[3] - z3[4] - 
          z3[3]*z3[4])^(-1) + 1/(z3[4]^2*(-1 + z3[5])) + 
        1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(z3[2] - z3[4] + 
           z3[6])))/(1 + z3[2])^2)/(-1 + z3[5]), 
  y[1050] -> 6 - 2*z3[2]^3*(-9 - z3[3] + z3[3]^2) + 
    2*z3[2]^2*(17 + z3[3]*(17 - 7*z3[6]) + z3[3]^2*(-3 + z3[6]) - 11*z3[6]) + 
    2*z3[3]^2*(-1 + z3[6]) - 13*z3[6] + 6*z3[6]^2 + 
    z3[3]*(5 - 24*z3[6] + 8*z3[6]^2) + 
    z3[2]*(22 - 26*z3[6] + z3[3]^2*(-6 + 4*z3[6]) + 
      z3[3]*(41 - 38*z3[6] + 4*z3[6]^2)) + z3[5]*(-1 + z3[6])*
     (2 + 2*z3[2]^2*(1 + 9*z3[3] + z3[3]^2) + z3[3]*(7 - 10*z3[6]) + 
      z3[3]^2*(6 - 4*z3[6]) - 2*z3[2]*(1 + z3[3]^2*(-3 + z3[6]) + 
        z3[3]*(-11 + 5*z3[6]))), y[1051] -> -28 - 16*z3[4] - 8*z3[4]^2 + 
    2*z3[5] + 4*z3[4]*z3[5] + 2*z3[2]^2*(-23 + z3[5] + z3[3]^2*(2 + z3[5]) + 
      z3[3]*(-13 + 9*z3[5])) + 2*z3[3]^2*(1 + z3[4]^2*z3[5] - 
      z3[4]*(1 + 3*z3[5]) + z3[5]*(3 - 2*z3[6])) + 15*z3[6] + 4*z3[4]*z3[6] + 
    2*z3[6]^2 + z3[3]*(3 + 2*z3[4]^2*(-7 + 5*z3[5]) + z3[5]*(7 - 10*z3[6]) + 
      11*z3[6] + z3[4]*(13 + z3[5] + 10*z3[6] - 2*z3[5]*z3[6])) - 
    z3[2]*(2*z3[3]^2*(-3 + z3[4]*(1 + 2*z3[5]) + z3[5]*(-3 + z3[6])) + 
      2*(2 + z3[4]*(-18 + z3[5]) + z3[5] + z3[6]) + 
      z3[3]*(49 + z3[4]*(-38 + 28*z3[5]) + 4*z3[6] + 
        2*z3[5]*(-11 + 5*z3[6]))), y[1052] -> 1 + 16*z3[4] + 20*z3[4]^2 + 
    9*z3[5] + 9*z3[4]*z3[5] - 6*z3[4]^2*z3[5] - 2*z3[5]^2 - z3[4]*z3[5]^2 + 
    z3[4]^2*z3[5]^2 - z3[2]^2*(z3[4] + z3[3]*(1 + z3[4] - z3[6])) - 
    11*z3[4]*z3[6] + 2*z3[4]^2*z3[6] - 16*z3[5]*z3[6] - 7*z3[4]*z3[5]*z3[6] + 
    4*z3[5]^2*z3[6] + 2*z3[4]*z3[5]^2*z3[6] - 3*z3[6]^2 - 4*z3[4]*z3[6]^2 + 
    7*z3[5]*z3[6]^2 - 2*z3[5]^2*z3[6]^2 + 2*z3[6]^3 - 
    z3[3]*(2 + z3[4]^2*(-1 + z3[5] + z3[5]^2) + z3[5]*(-1 + z3[6]) + 
      z3[5]^2*(-1 + z3[6]) + z3[6] - z3[6]^3 + 
      z3[4]*(z3[5] - 2*z3[5]^2 + (1 + z3[6])^2)) + 
    z3[2]*(2 - 8*z3[5] + 2*z3[5]^2 - z3[4]^2*(-6 + 12*z3[5] - 6*z3[5]^2 + 
        z3[5]^3) + z3[6] + 7*z3[5]*z3[6] - 2*z3[5]^2*z3[6] - 2*z3[6]^2 - 
      z3[3]*(-2 + z3[5] + z3[5]^2 - z3[4]^2*z3[5]^2 + 
        z3[4]*(2 - 5*z3[5] + z3[5]^3) - 2*z3[6] + z3[6]^2) + 
      z3[4]*(-19 + z3[5]*(19 - 12*z3[6]) - 2*z3[5]^3*(-1 + z3[6]) + 9*z3[6] + 
        z3[5]^2*(-11 + 9*z3[6]))), 
  y[1053] -> -3*z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 - 
    z3[6]*(-3*z3[4]^3 + 3*z3[4]^2*(1 + 4*z3[6]) + z3[4]*(6 - 12*z3[6]^2) + 
      z3[6]*(-4 + 3*z3[6]^2)) + z3[3]*(4*z3[4]^4 + z3[4]^3*(26 - 3*z3[6]) + 
      z3[4]^2*(43 - 34*z3[6] - 6*z3[6]^2) + 
      3*z3[6]*(-5 + 4*z3[6] + z3[6]^2) + z3[4]*(21 - 49*z3[6] + 5*z3[6]^2 + 
        5*z3[6]^3)) - z3[5]*(3*z3[3]^2*z3[4]*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[6]^2*(1 + z3[4]^2 + z3[6] + z3[6]^2 - 
        z3[4]*(1 + 2*z3[6])) + z3[3]*z3[4]*(18 + 5*z3[4]^3 + 
        z3[4]^2*(25 - 8*z3[6]) - 19*z3[6] + 2*z3[6]^2 - z3[6]^3 + 
        z3[4]*(38 - 24*z3[6] + 4*z3[6]^2))), 
  y[1054] -> z3[3]^3*z3[5]*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + 
      (-1 + z3[6])^2 - z3[4]^3*(1 + z3[6])) + 
    z3[6]*(3 - 3*z3[4]^3 + (5 + z3[5])*z3[6] + (2 + z3[5])*z3[6]^2 + 
      (3 + z3[5])*z3[6]^3 + z3[4]^2*(3 + (11 + z3[5])*z3[6]) - 
      z3[4]*(3 + (8 + z3[5])*z3[6] + 2*(5 + z3[5])*z3[6]^2)) + 
    z3[3]^2*(-3*(-1 + z3[4])*z3[6]*(1 + z3[4]^2 - z3[6] - z3[4]*z3[6]) + 
      z3[5]*(2 + 2*z3[4]^4 - 4*z3[6] + 3*z3[6]^2 - z3[6]^3 - 
        2*z3[4]^3*(1 + z3[6]) + z3[4]^2*(2 + z3[6]^2) - 
        z3[4]*(2 - 2*z3[6] + z3[6]^2))) + 
    z3[3]*(-(z3[6]*(-6 + 6*z3[4]^3 + 2*z3[6] + z3[6]^2 - 
         2*z3[4]^2*(3 + 5*z3[6]) + z3[4]*(6 + 4*z3[6] + 3*z3[6]^2))) + 
      z3[5]*(1 + z3[4]^4 - 2*z3[6] + 3*z3[6]^2 - z3[6]^3 - 
        z3[4]^3*(1 + z3[6]) + z3[4]^2*(1 + 2*z3[6]^2) - 
        z3[4]*(1 - z3[6] + 2*z3[6]^2 + z3[6]^3))), 
  y[1055] -> (2*z3[3]*z3[5]*(-1 + z3[6])*(z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 
       z3[2]^3*(48 + z3[3]^2*(5 - 2*z3[6]) - 22*z3[3]*(-2 + z3[6]) - 
         28*z3[6]) - (-1 + z3[6])^2*(-9 + 2*z3[6]) + 
       z3[3]^2*(5 - 8*z3[6] + 3*z3[6]^2) + 
       z3[3]*(14 - 28*z3[6] + 17*z3[6]^2 - 2*z3[6]^3) + 
       z3[2]^2*(56 - 64*z3[6] + 13*z3[6]^2 + z3[3]^2*(10 - 8*z3[6] + 
           z3[6]^2) + z3[3]*(62 - 64*z3[6] + 11*z3[6]^2)) + 
       z3[2]*(32 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
         z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) - z3[3]*(-42 + 66*z3[6] - 
           25*z3[6]^2 + z3[6]^3))))/3 - 
    (2*((1 + z3[2])^3*z3[3]^3*(1 + z3[2] - z3[6])^2 + 
       z3[6]*(3 + (4 + 6*z3[2] + 8*z3[2]^2 + 4*z3[2]^3)*z3[6] - 
         (5 + 7*z3[2] + 5*z3[2]^2)*z3[6]^2 + (2 + z3[2])*z3[6]^3) + 
       z3[3]^2*(-6 + 4*z3[2]^5 + z3[2]^4*(4 - 3*z3[6]) + 27*z3[6] - 
         29*z3[6]^2 + 8*z3[6]^3 - 3*z3[2]^3*(6 - 5*z3[6] + z3[6]^2) + 
         z3[2]^2*(-38 + 60*z3[6] - 23*z3[6]^2 + 2*z3[6]^3) + 
         z3[2]*(-26 + 66*z3[6] - 43*z3[6]^2 + 7*z3[6]^3)) + 
       z3[3]*(-7 + 8*z3[2]^4*(-2 + z3[6]) + 32*z3[6] - 25*z3[6]^2 + 
         2*z3[6]^3 + 2*z3[6]^4 + z3[2]^2*(-56 + 92*z3[6] - 33*z3[6]^2) + 
         z3[2]^3*(-48 + 52*z3[6] - 9*z3[6]^2) + 
         z3[2]*(-31 + 74*z3[6] - 41*z3[6]^2 + z3[6]^3 + z3[6]^4))))/3, 
  y[1056] -> (1 + z3[2])*z3[3]^3*(1 + 2*z3[2] - z3[4])*
     (1 + 2*z3[2]^2 - 2*z3[2]*(-1 + z3[4]) + z3[4]^2 - z3[6] - z3[4]*z3[6]) + 
    z3[6]*(3 + (7 + 10*z3[2]^2 + z3[2]*(3 - 8*z3[4]) + 2*z3[4] + 2*z3[4]^2)*
       z3[6] - (4 + z3[4])*z3[6]^2) - z3[3]*(7 + 16*z3[2]^4 + 8*z3[4]^4 - 
      8*z3[2]^3*(-6 + 7*z3[4]) - 12*z3[4]^3*(-1 + z3[6]) - 37*z3[6] + 
      6*z3[6]^2 + 4*z3[6]^3 + 2*z3[4]^2*(21 - 14*z3[6] + z3[6]^2) + 
      z3[4]*(11 - 17*z3[6] + 10*z3[6]^2 + z3[6]^3) + 
      z3[2]^2*(56 + 72*z3[4]^2 - 42*z3[6] - 4*z3[4]*(11 + 9*z3[6])) - 
      z3[2]*(-31 + 40*z3[4]^3 + 34*z3[6] + 2*z3[6]^2 - 
        4*z3[4]^2*(1 + 10*z3[6]) + z3[4]*(46 - 33*z3[6] + z3[6]^2))) + 
    z3[3]^2*(-3 + 6*z3[2]^4 - 6*z3[4]^4 + 3*z3[2]^3*(-7 + 4*z3[4]) + 
      15*z3[6] - 5*z3[6]^2 + 9*z3[4]^3*(1 + z3[6]) + 
      z3[4]*(15 - 27*z3[6] - 4*z3[6]^2) + z3[4]^2*(3 + 3*z3[6] - 3*z3[6]^2) + 
      z3[2]^2*(-35 - 32*z3[4]^2 + 16*z3[6] - 4*z3[6]^2 + 
        z3[4]*(47 + 16*z3[6])) + z3[2]*(-29 + 24*z3[4]^3 + 46*z3[6] - 
        6*z3[6]^2 - z3[4]^2*(35 + 24*z3[6]) + 
        z3[4]*(17 - 2*z3[6] + 5*z3[6]^2))) + 
    z3[3]*z3[5]*(9 + z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 7*z3[4] + 
      42*z3[4]^2 + 12*z3[4]^3 + 8*z3[4]^4 - 20*z3[6] - 5*z3[4]*z3[6] - 
      22*z3[4]^2*z3[6] - 8*z3[4]^3*z3[6] + 13*z3[6]^2 + z3[4]^2*z3[6]^2 - 
      2*z3[6]^3 - z3[2]^3*(-48 + 56*z3[4] + 28*z3[6] + 
        22*z3[3]*(-2 + 2*z3[4] + z3[6]) + z3[3]^2*(-5 + 4*z3[4] + 2*z3[6])) + 
      z3[3]^2*(5 + z3[4]^4 - 8*z3[6] + 3*z3[6]^2 - z3[4]^3*(5 + z3[6]) + 
        z3[4]^2*(5 + 2*z3[6]) + z3[4]*(-5 + 3*z3[6])) + 
      z3[3]*(14 + 8*z3[4]^4 - 28*z3[6] + 17*z3[6]^2 - 2*z3[6]^3 + 
        z3[4]*(-11 + 8*z3[6]) - z3[4]^3*(5 + 8*z3[6]) + 
        z3[4]^2*(23 - 12*z3[6] + z3[6]^2)) + 
      z3[2]^2*(56 - 44*z3[4] + 72*z3[4]^2 - 64*z3[6] + 13*z3[6]^2 + 
        z3[3]^2*(10 - 10*z3[4] + 6*z3[4]^2 - 8*z3[6] + z3[6]^2) + 
        z3[3]*(62 - 59*z3[4] + 60*z3[4]^2 - 64*z3[6] + 11*z3[6]^2)) + 
      z3[2]*(32 - 40*z3[4]^3 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
        4*z3[4]^2*(1 + 5*z3[6]) + z3[4]*(-46 + 35*z3[6] - 2*z3[6]^2) + 
        z3[3]^2*(10 - 4*z3[4]^3 + 2*z3[4]*(-5 + z3[6]) - 12*z3[6] + 
          3*z3[6]^2 + 2*z3[4]^2*(5 + z3[6])) - 
        z3[3]*(-42 + 36*z3[4]^3 + 66*z3[6] - 25*z3[6]^2 + z3[6]^3 - 
          3*z3[4]^2*(11 + 6*z3[6]) + z3[4]*(45 - 30*z3[6] + 2*z3[6]^2)))), 
  y[1057] -> 1 + z3[2] + z3[4] - z3[6], 
  y[1058] -> -1 - z3[3]*(3 + z3[2] - 2*z3[6]) + z3[6], 
  y[1059] -> -1 + z3[4] - z3[3]*(3 + z3[2] - 2*z3[4] - 2*z3[6]) + z3[6], 
  y[1060] -> -2 + z3[3]*(-3 + z3[6]) + z3[6], 
  y[1061] -> 4 + (-4 + z3[3]*(-1 + z3[5]))*z3[6], 
  y[1062] -> 8 - 8*z3[6] - (-1 + z3[5])*z3[6]^2, 
  y[1063] -> 8 + z3[5] + z3[3]^2*z3[5]*(-1 + z3[6])^2 - 6*z3[6] + z3[6]^2 + 
    z3[3]*(-1 + z3[6])*(-4 + z3[5]*(-2 + z3[6]) + z3[6]), 
  y[1064] -> -(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5])^(-1) - 
    ((1 + z3[2]^(-1))*(1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1)))/
     (z3[2]*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) - 
    (1 + (z3[2] - z3[4])^(-1))/((1 + z3[2])*(1 + z3[3])*
      (z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[1065] -> 1 + (1 + z3[3])*z3[4]^2 - (1 + z3[3])*z3[4]*z3[6] + 
    z3[2]*(-1 - (1 + z3[3])*z3[4] + z3[6] + z3[3]*z3[6]), 
  y[1066] -> -((1 + 2*z3[4])*(1 + z3[4] - z3[6])) - 
    z3[5]*(-1 + z3[4] + z3[4]^2 + z3[6] - z3[4]*z3[6]), 
  y[1067] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    1/(z3[3]*(-1 + z3[5])*(z3[4] - z3[6])) + (1 + (z3[2] - z3[4])^(-1))/
     ((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
       z3[3]*z3[4]*z3[6])), y[1068] -> z3[4]^3*(-2 + z3[5]) - 
    z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) + (-1 + z3[5])*z3[6] + 
    z3[4]^2*(-5 + z3[5] + 3*z3[6] - z3[5]*z3[6]) - 
    z3[4]*(2 + 2*z3[5] - 4*z3[6] + z3[6]^2), 
  y[1069] -> -2 - z3[4]^2 - z3[4]*(-2 + z3[6]) + 3*z3[6] - z3[6]^2 - 
    z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2), 
  y[1070] -> -8 - 4*z3[4]^3 + (-1 + z3[5])*z3[6]^2 + 
    z3[4]^2*(-8 + (7 + z3[5])*z3[6]) + 
    z3[4]*(8 + 8*z3[6] - (3 + z3[5])*z3[6]^2), 
  y[1071] -> 4*z3[4]^3 - (-1 + z3[5])*z3[6]*(z3[3] + z3[6]) - 
    z3[4]^2*(-8 + (7 + z3[5])*z3[6]) + 
    z3[4]*(4 - 8*z3[6] + (3 + z3[5])*z3[6]^2), 
  y[1072] -> -4 + 4*z3[4]^3 + z3[6] - z3[5]*z3[6] - 
    z3[4]^2*(4 + (7 + z3[5])*z3[6]) + z3[4]*(4 + (3 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2), y[1073] -> -8 - z3[5] - z3[4]^2*(8 + z3[5]) - 
    z3[3]^2*z3[5]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 6*z3[6] - 
    z3[6]^2 + z3[4]*(8 + z3[5] + 2*z3[6] + z3[5]*z3[6]) - 
    z3[3]*(2*z3[4]^2*(2 + z3[5]) + z3[4]*(-4 + z3[5]*(-2 + z3[6]) + z3[6]) + 
      (-1 + z3[6])*(-4 + z3[5]*(-2 + z3[6]) + z3[6])), 
  y[1074] -> z3[3]*z3[5]*(1 + z3[3]*(3 + z3[2] - z3[6]) - z3[6])*
     (-1 + z3[6])^2 + (1 - z3[6])*
     (8 + z3[3]^2*(3 + z3[2]^2 - z3[2]*(-3 + z3[6]) - 2*z3[6]) - 5*z3[6] + 
      z3[6]^2 + z3[3]*(15 + z3[2]*(5 - 2*z3[6]) - 9*z3[6] + z3[6]^2)), 
  y[1075] -> 17 - (27 + z3[5])*z3[6] + 13*z3[6]^2 - 2*z3[6]^3 - 
    z3[3]^2*(-1 + z3[6])^2*(-1 + z3[5]*(-3 + 2*z3[6])) - 
    z3[3]*(-1 + z3[6])*(2*(7 - 6*z3[6] + z3[6]^2) + 
      z3[5]*(3 - 5*z3[6] + 2*z3[6]^2)), 
  y[1076] -> -8 - 2*z3[4]^2 + 5*z3[6] - z3[6]^2 + z3[4]*(-4 + 3*z3[6]) + 
    z3[3]*(-15 + 6*z3[4] + z3[4]^2 - z3[2]*(5 + z3[4] - 2*z3[6]) + 9*z3[6] - 
      z3[6]^2) + z3[3]^2*(-3 - z3[2]^2 + 2*z3[4] + 2*z3[6] + 
      z3[2]*(-3 + z3[4] + z3[6])) - z3[3]*z3[5]*
     (z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
      z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2 - 
        z3[2]*(-1 + z3[4] + z3[6]))), 
  y[1077] -> -17 + 2*z3[4]^2 + z3[4]*(17 - 5*z3[6]) + 10*z3[6] - 2*z3[6]^2 + 
    z3[3]^2*(-1 + z3[4] + z3[6]) - 2*z3[3]*(7 + z3[4]^2 + 
      z3[4]*(-7 + z3[6]) - 6*z3[6] + z3[6]^2) + 
    z3[5]*(z3[4]^2 + z3[6] - z3[4]*z3[6] - z3[3]*(3 + z3[4]^2 - 5*z3[6] + 
        2*z3[6]^2 + z3[4]*(-3 + 2*z3[6])) - 
      z3[3]^2*(3 + 2*z3[4]^2 - 5*z3[6] + 2*z3[6]^2 + z3[4]*(-3 + 2*z3[6]))), 
  y[1078] -> 2*z3[4]^4 + z3[4]^3*(4 - 4*z3[2] - 5*z3[6]) + z3[6] - 
    z3[3]^2*(z3[2] - z3[4])*z3[4]*(z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
      (-1 + z3[6])*z3[6]) + z3[4]*(2 - 4*z3[2]*(-1 + z3[6])^2 - 5*z3[6] + 
      z3[6]^2) + z3[5]*(z3[3]^2*(z3[2] - z3[4])*z3[4]^2*(1 + z3[4] - z3[6]) - 
      (-1 + z3[4])*(2*z3[4] - z3[6]) + z3[3]*(-1 + z3[4])*
       (-1 + z3[2] - 2*z3[4] - z3[4]^3 + z3[4]^2*(-1 + z3[6]) + z3[6])) + 
    z3[4]^2*(8*z3[2]*(-1 + z3[6]) + 3*(2 - 2*z3[6] + z3[6]^2)) + 
    z3[3]*(-1 + 3*z3[4]^4 + z3[4]^3*(3 - 7*z3[6]) + z3[4]^2*(1 - 2*z3[6])^2 + 
      z3[6] - z3[4]*(1 + z3[6]) - z3[2]*(-1 + 3*z3[4]^3 + 
        z3[4]^2*(4 - 7*z3[6]) + z3[4]*(1 - 5*z3[6] + 4*z3[6]^2))), 
  y[1079] -> z3[2]^(-2) + 1/(z3[4]*(1 + z3[4] - z3[6])), 
  y[1080] -> (z3[2]^(-2) + (1 + z3[4]^(-1))/(1 + z3[2]))/z3[3] + 
    (1/(z3[2]*z3[3]*z3[4]) + 1/(z3[2]^2*(z3[2]*z3[3] - z3[3]*z3[4] - 
         z3[6])) + 1/(z3[4]^2*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[4] - z3[6]), y[1081] -> 1/(z3[2]*z3[3]*z3[4]*(-1 + z3[5])) + 
    ((-1 + z3[5])^(-1) + 
      ((1 + (-1 + z3[5])^(-1) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
         z3[2] + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
       (1 + z3[4] - z3[6]))/(z3[2]*z3[3]) + 
    1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1082] -> 1/(z3[2]*z3[4]*(-1 + z3[5])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-2), 
  y[1083] -> 1 + 2*z3[4] - 5*z3[6], y[1084] -> 3 + 2*z3[3] - z3[6], 
  y[1085] -> -2 - z3[4] - z3[6], y[1086] -> -1 - 2*z3[3], 
  y[1087] -> -2 + 2*z3[3] - z3[6], y[1088] -> 2 + 2*z3[3] + z3[4] - z3[6], 
  y[1089] -> -1/2 + z3[6], y[1090] -> -1/6 + z3[6], 
  y[1091] -> -4/3 + z3[3]/2 + z3[6], 
  y[1092] -> -4 - 2*z3[3] + 2*z3[4] + 3*z3[6], y[1093] -> -2 + 9*z3[6], 
  y[1094] -> 5 + 4*z3[2] + 5*z3[4] - 5*z3[6], 
  y[1095] -> 1 + z3[3]*(3 + z3[2] - 2*z3[6]) - z3[6], 
  y[1096] -> -(z3[3]*(3 + z3[2] - 2*z3[6])) + 4*z3[6], 
  y[1097] -> z3[3]*(-3 + z3[6]) + 4*z3[6], y[1098] -> 5 + 4*z3[4], 
  y[1099] -> 1 + z3[4]^2 - 2*z3[4]*(-1 + z3[6]) - 3*z3[6] + z3[6]^2, 
  y[1100] -> 4 + 16*z3[6] + (-4 + z3[3]*(-1 + z3[5]))*z3[6]^2, 
  y[1101] -> 8 + (38 + 6*z3[5])*z3[6] + 9*(-1 + z3[5])*z3[6]^2, 
  y[1102] -> -4 - 3*(7 + z3[5])*z3[6] - (25 + 14*z3[5])*z3[6]^2 - 
    6*(-1 + z3[5])*z3[6]^3, y[1103] -> 
   -(z3[3]*(3 + z3[2] - 2*z3[4] - 2*z3[6])) + 4*(z3[4] + z3[6]), 
  y[1104] -> 1 + z3[4]^2 + z3[6] + z3[6]^2 - z3[4]*(1 + 2*z3[6]), 
  y[1105] -> 2 + 2*z3[4]^2 - 7*z3[6] - 7*z3[6]^2 + z3[4]*(-2 + 5*z3[6]), 
  y[1106] -> 4 - 2*z3[4]^2 - 9*z3[6] + 7*z3[6]^2 - 3*z3[3]*(1 + z3[6]) - 
    z3[4]*(4 + 5*z3[6]), y[1107] -> 2 + 2*z3[4]^2 + 9*z3[6] - 7*z3[6]^2 + 
    z3[4]*(4 + 5*z3[6]), y[1108] -> 5 + (3 + 5*z3[3])*z3[4]^2 + 
    z3[2]*(-5 - (11 + 5*z3[3])*z3[4] + 5*(1 + z3[3])*z3[6]) + 
    z3[4]*(4 - (3 + 5*z3[3])*z3[6]), 
  y[1109] -> z3[2]^2*(-4 + z3[5]) + (1 + z3[4])*(-1 + z3[4]*(-2 + z3[5]) + 
      z3[6]) + z3[2]*(-1 + z3[4]*(5 - 2*z3[5]) + z3[5] - z3[5]*z3[6]), 
  y[1110] -> 8 - 8*z3[4]^3 + (46 + 6*z3[5])*z3[6] + (37 + 15*z3[5])*z3[6]^2 + 
    (37 + 15*z3[5])*z3[6]^3 - z3[4]*(2 + 7*z3[6])*
     (4 + (13 + 3*z3[5])*z3[6]) + z3[4]^2*(8 + (62 + 6*z3[5])*z3[6]), 
  y[1111] -> -(z3[3]*(-1 + z3[5])*(-12 - 11*z3[6] + z3[6]^2)) + 
    4*(-1 - 5*z3[6] + z3[6]^2), y[1112] -> z3[4]^4*(-2 + z3[5]) + 
    2*z3[4]*(-1 + z3[5]) + z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) - 
    (-1 + z3[5])*z3[6] + z3[4]^3*(-5 + z3[5] + 3*z3[6] - z3[5]*z3[6]) - 
    z3[4]^2*(3 + z3[5] - 4*z3[6] + z3[6]^2), 
  y[1113] -> -4*(z3[4]^2 + z3[4]*z3[6] + (-1 + z3[6])*z3[6]) - 
    z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2), 
  y[1114] -> -(z3[6]*(-2 + z3[4]^2 - 2*z3[4]*(-1 + z3[6]) - 3*z3[6] + 
       z3[6]^2)) + z3[3]*(1 + z3[6] + z3[6]^2), 
  y[1115] -> 16*z3[6]^2 - 4*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2), 
  y[1116] -> -8*z3[6]^2 + 2*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2), 
  y[1117] -> -8*z3[6]*(1 + 3*z3[6]) + z3[3]*(-1 + z3[5])*
     (11 + 11*z3[6] + 6*z3[6]^2), y[1118] -> 1 - (1 + z3[3])*z3[4]^3 + 
    z3[2]^2*(1 + z3[4] - z3[6]) + 2*(1 + z3[3])*z3[4]^2*z3[6] - 
    (1 + z3[3])*z3[4]*z3[6]^2 + z3[2]*(-1 + (1 + z3[3])*z3[4]^2 - 
      2*(1 + z3[3])*z3[4]*z3[6] + (1 + z3[3])*z3[6]^2), 
  y[1119] -> 8 + 4*z3[4]^3 + 52*z3[6] + 90*z3[6]^2 - 6*z3[5]*z3[6]^2 - 
    38*z3[6]^3 - 21*z3[5]*z3[6]^3 + z3[4]^2*(8 - (17 + 3*z3[5])*z3[6]) - 
    12*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2) + 
    z3[4]*(-8 - 60*z3[6] + (59 + 16*z3[5])*z3[6]^2), 
  y[1120] -> 4 - 4*z3[4]^3 + (25 + 3*z3[5])*z3[6] + (50 + 17*z3[5])*z3[6]^2 + 
    (44 + 23*z3[5])*z3[6]^3 + z3[4]^2*(4 + 3*(11 + z3[5])*z3[6]) - 
    z3[4]*(4 + (29 + 3*z3[5])*z3[6] + (79 + 20*z3[5])*z3[6]^2), 
  y[1121] -> 3 + 12*z3[3]*(-1 + z3[5]) - 21*z3[6] - 15*z3[6]^2 - z3[6]^3 + 
    z3[5]*(-11 - 23*z3[6] - 17*z3[6]^2 + z3[6]^3), 
  y[1122] -> 4 + 11*z3[3]*(-1 + z3[5]) - z3[6] - 53*z3[6]^2 + 6*z3[6]^3 - 
    z3[5]*(4 + 15*z3[6] + 15*z3[6]^2 + 6*z3[6]^3), 
  y[1123] -> -3 - z3[5] + z3[4]^2*z3[5] + 2*z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) - 13*z3[6] + z3[5]*z3[6] + 10*z3[6]^2 + 
    9*z3[5]*z3[6]^2 - z3[4]*(-1 + 10*z3[6] + 3*z3[5]*(1 + z3[6])), 
  y[1124] -> z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 + 
    z3[3]*(3 + 2*z3[4]^2 - 5*z3[6] + 2*z3[6]^2 - z3[2]*(-1 + z3[4] + z3[6]) + 
      z3[4]*(-3 + 2*z3[6])), y[1125] -> -10 - 10*z3[6] + 3*z3[6]^2 - 
    2*z3[6]^3 - z3[5]*(1 + 5*z3[6] + 6*z3[6]^2) - z3[3]^2*(-1 + z3[6])^2*
     (2 + z3[5]*(1 + z3[6])) + z3[3]*(-1 + z3[6])*(8 + z3[6] - 3*z3[6]^2 + 
      z3[5]*(2 + 3*z3[6])), y[1126] -> -4*z3[4]^4*(-2 + z3[5]) + 
    z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) - (-1 + z3[5])*(2 + z3[6]) + 
    z3[4]*(16 + 4*z3[5] - 20*z3[6] + 5*z3[6]^2) + 
    z3[4]^3*(28 - 12*z3[6] + z3[5]*(-9 + 4*z3[6])) + 
    z3[4]^2*(35 - 29*z3[6] + 4*z3[6]^2 + z3[5]*(-3 + 5*z3[6])), 
  y[1127] -> -4*z3[4]^3 + z3[4]^2*(-8 + (17 + 3*z3[5])*z3[6]) - 
    z3[4]*(4 - 28*z3[6] + (55 + 16*z3[5])*z3[6]^2) + 
    z3[6]*(8 + 6*(-11 + z3[5])*z3[6] + 5*(7 + 4*z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(1 + 9*z3[6])), 
  y[1128] -> -8*z3[4]^3 + 2*z3[4]^2*(-8 + (31 + 3*z3[5])*z3[6]) - 
    z3[4]*(8 - 100*z3[6] + 7*(13 + 3*z3[5])*z3[6]^2) + 
    z3[6]*(32 + (-93 + 9*z3[5])*z3[6] + (37 + 15*z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(5 + 11*z3[6])), 
  y[1129] -> z3[4]^3 + z3[4]^2*(-2 + z3[6]) + (-2 + z3[6])*(-1 + z3[6])^2 + 
    z3[4]*(2 - 3*z3[6] + z3[6]^2) + z3[3]*(z3[4]^3 + z3[4]^2*(-3 + z3[6]) + 
      (-3 + z3[6])*(-1 + z3[6])^2 + z3[4]*(3 - 4*z3[6] + z3[6]^2)), 
  y[1130] -> z3[3]*(-1 + z3[5]) + z3[6]*(1 - 7*z3[6] + z3[6]^2 - 
      z3[5]*(1 + z3[6] + z3[6]^2)), 
  y[1131] -> z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3 + z3[6]^4) + 
    z3[6]^2*(-8 - 4*z3[4]^3 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + 
      (3 + z3[5])*z3[6]^3 + z3[4]^2*(-8 + (11 + z3[5])*z3[6]) - 
      2*z3[4]*(-4 - 8*z3[6] + (5 + z3[5])*z3[6]^2)), 
  y[1132] -> -11*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[6]*(16 + 8*z3[4]^3 + 84*z3[6] + (93 - 9*z3[5])*z3[6]^2 - 
      (37 + 15*z3[5])*z3[6]^3 - 2*z3[4]^2*(-8 + (31 + 3*z3[5])*z3[6]) + 
      z3[4]*(-16 - 100*z3[6] + 7*(13 + 3*z3[5])*z3[6]^2)), 
  y[1133] -> -1 - 25*z3[6] + 25*z3[6]^2 - 9*z3[6]^3 + 
    z3[5]*(-12 - 11*z3[6] + z3[6]^2) - z3[3]^2*(-1 + z3[6])*
     (-11 + 5*z3[6] + z3[5]*(3 - 7*z3[6] + 2*z3[6]^2)) + 
    z3[3]*(-20 + 2*z3[6] + 13*z3[6]^2 - 6*z3[6]^3 + 
      z3[5]*(3 - 12*z3[6] + 14*z3[6]^2 - 5*z3[6]^3)), 
  y[1134] -> -(z3[6]*(3 + (2 + z3[5])*z3[6] - 3*z3[6]^2 + z3[6]^3)) + 
    z3[3]^3*(-1 + z3[6])^3*(2 + z3[5]*(-1 + 2*z3[6])) + 
    z3[3]^2*(-1 + z3[6])^2*(-4 + z3[6] + z3[5]*(2 - 6*z3[6] + 3*z3[6]^2)) + 
    z3[3]*(-1 + z3[6])*(2 + 2*z3[6] - z3[6]^3 + 
      z3[5]*(-1 + 4*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[1135] -> 1 - 5*z3[6] - 3*z3[6]^2 + 2*z3[6]^3 - 
    z3[5]*(1 + z3[6] + z3[6]^2) + z3[3]^3*(-1 + z3[6])^2*
     (-13 + 6*z3[6] + z3[5]*(9 - 17*z3[6] + 6*z3[6]^2)) + 
    z3[3]^2*(-1 + z3[6])*(24 - 27*z3[6] + 10*z3[6]^2 + 
      z3[5]*(-17 + 49*z3[6] - 43*z3[6]^2 + 12*z3[6]^3)) + 
    z3[3]*(-11 + 13*z3[6] - 12*z3[6]^2 + 6*z3[6]^3 + 
      z3[5]*(8 - 31*z3[6] + 43*z3[6]^2 - 26*z3[6]^3 + 6*z3[6]^4)), 
  y[1136] -> 13 - 8*z3[4]^2 + z3[3]^2*(11 - 11*z3[4] + 4*z3[4]^2 - 5*z3[6]) + 
    50*z3[6] - 22*z3[6]^2 - z3[4]*(13 + z3[6]) - 
    2*z3[3]*(-10 - 9*z3[6] + 3*z3[6]^2 + z3[4]*(10 + 3*z3[6])) - 
    z3[5]*(z3[4]^2 + z3[6] - 3*z3[4]*z3[6] + 10*z3[6]^2 + 
      z3[3]^2*(3 + 2*z3[4]^2 - 7*z3[6] + 2*z3[6]^2 + z3[4]*(-3 + 2*z3[6])) + 
      z3[3]*(3 + 3*z3[4]^2 - 9*z3[6] + 5*z3[6]^2 + z3[4]*(-3 + 2*z3[6]))), 
  y[1137] -> 10 + z3[5] + z3[4]^2*(10 + z3[5]) + 20*z3[6] + 6*z3[5]*z3[6] + 
    17*z3[6]^2 + 12*z3[5]*z3[6]^2 - z3[4]*(10 + z3[5] + 30*z3[6] + 
      7*z3[5]*z3[6]) + z3[3]^2*(z3[4]^2*(2 + z3[5]) - 
      z3[4]*(2 + z3[5]*(1 + z3[6])) - (-1 + z3[6])*(2 + z3[5]*(1 + z3[6]))) + 
    z3[3]*(8 + 2*z3[4]^2*(4 + z3[5]) + z3[6] - 3*z3[6]^2 + 
      z3[5]*(2 + 3*z3[6]) - z3[4]*(8 + 9*z3[6] + z3[5]*(2 + 5*z3[6]))), 
  y[1138] -> -18 + 48*z3[4] - 4*z3[4]^2 + 4*z3[4]*z3[5] + 4*z3[4]^2*z3[5] - 
    z3[2]^2*(-4*(-8 + z3[5]) + 4*z3[3]*(8 + z3[5]) + z3[3]^2*(3 + 6*z3[5])) + 
    35*z3[6] - 15*z3[4]*z3[6] - 7*z3[6]^2 - 
    z3[3]^2*(-17 + z3[4]^2*(-2 + 3*z3[5]) + 
      z3[4]*(12 + z3[5]*(-13 + z3[6])) + 4*z3[6] + 
      z3[5]*(15 - 14*z3[6] + z3[6]^2)) - 
    z3[3]*(7 + z3[4]^2*(1 + 15*z3[5]) - 15*z3[6] + 3*z3[6]^2 + 
      5*z3[5]*(3 - 4*z3[6] + z3[6]^2) + z3[4]*(4*(-3 + z3[6]) + 
        z3[5]*(-11 + 5*z3[6]))) + 
    z3[2]*(z3[3]*(-39 + 9*z3[4]*(3 + 2*z3[5]) + 14*z3[5]*(-1 + z3[6]) + 
        6*z3[6]) + 4*(-11 + z3[4]*(13 - 2*z3[5]) + z3[5] + 4*z3[6] - 
        z3[5]*z3[6]) + z3[3]^2*(5 + z3[4]*(-3 + 9*z3[5]) - z3[6] + 
        z3[5]*(-17 + 7*z3[6]))), 
  y[1139] -> -14*z3[4]^4 + (-1 + z3[5])*z3[6] - 5*z3[3]^2*(z3[2] - z3[4])*
     z3[4]*(1 + z3[4] - z3[6])*(z3[4]*(-1 + z3[5]) + z3[6]) + 
    z3[4]^3*(-36 + 44*z3[2] + 8*z3[5] + 25*z3[6]) + 
    z3[4]^2*(-34 + z3[5]*(2 - 4*z3[6]) - 64*z3[2]*(-1 + z3[6]) + 38*z3[6] - 
      11*z3[6]^2) + z3[4]*(-18 + 20*z3[2]*(-1 + z3[6])^2 + 21*z3[6] - 
      5*z3[6]^2 - z3[5]*(2 + z3[6])) + z3[3]*(-(z3[4]^4*(15 + z3[5])) + 
      (-1 + z3[5])*(-1 + z3[6]) - z3[4]*(-1 + z3[5])*(1 + z3[6]) + 
      z3[4]^2*(-1 + 22*z3[6] - 18*z3[6]^2 + z3[5]*(1 + z3[6])) + 
      z3[4]^3*(-19 + 33*z3[6] + z3[5]*(2 + z3[6])) + 
      z3[2]*(-1 + 23*z3[4]^3 + z3[5] + z3[4]^2*(28 - 4*z3[5] - 43*z3[6]) - 
        z3[4]*(-1 + z3[5] + 25*z3[6] - 20*z3[6]^2))), 
  y[1140] -> 22 + 4*z3[2]^3*(1 + 3*z3[3] + z3[3]^2) + 
    z3[2]^2*(28 + z3[3]*(44 - 24*z3[6]) + z3[3]^2*(7 - 3*z3[6]) - 24*z3[6]) - 
    61*z3[6] + 42*z3[6]^2 - 7*z3[6]^3 + 
    z3[3]^2*(-17 + 17*z3[6] - 4*z3[6]^2) + 
    z3[3]*(5 - 30*z3[6] + 19*z3[6]^2 - 3*z3[6]^3) + 
    z3[2]*(48 - 68*z3[6] + 20*z3[6]^2 - z3[3]^2*(5 - 2*z3[6] + z3[6]^2) + 
      z3[3]*(49 - 49*z3[6] + 10*z3[6]^2)) - z3[5]*(-1 + z3[6])*
     (z3[2]^2*(-4 + 4*z3[3] + 6*z3[3]^2) + z3[2]*(z3[3]^2*(17 - 7*z3[6]) + 
        4*(-1 + z3[6]) - 14*z3[3]*(-1 + z3[6])) + 
      z3[3]*(z3[3]*(15 - 14*z3[6] + z3[6]^2) + 5*(3 - 4*z3[6] + z3[6]^2))), 
  y[1141] -> -3*z3[4]^6 + z3[3]^2*(z3[2] - z3[4])*z3[4]^2*(z3[4] - z3[6])^2*
     (1 + z3[4] - z3[6]) - z3[6] + z3[4]*(2 + z3[6]) + 
    2*z3[4]^5*(-2 + 2*z3[2] + 5*z3[6]) + 
    z3[4]^4*(1 + 4*z3[2]^2 + z3[2]*(4 - 12*z3[6]) + 9*z3[6] - 11*z3[6]^2) + 
    z3[4]^2*(2 + 4*z3[2]^2*(-1 + z3[6])^2 - 5*z3[6] + z3[6]^2 - 
      4*z3[2]*(-1 + z3[6])^2*(1 + z3[6])) + 
    z3[4]^3*(6 - 8*z3[2]^2*(-1 + z3[6]) - 2*z3[6] - 5*z3[6]^2 + 4*z3[6]^3 + 
      4*z3[2]*(-1 - 2*z3[6] + 3*z3[6]^2)) + 
    z3[5]*(-((1 - z3[4] + z3[4]^2)*(2*z3[4] - z3[6])) - 
      z3[3]^2*(z3[2] - z3[4])*z3[4]^3*(z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
        (-1 + z3[6])*z3[6]) + z3[3]*(-1 + z3[4]^6 - 
        z3[2]*(-1 + z3[4] - z3[4]^2 + z3[4]^5 - 2*z3[4]^4*(-1 + z3[6]) + 
          z3[4]^3*(-1 + z3[6])^2) + z3[4]^5*(1 - 2*z3[6]) + z3[6] - 
        z3[4]*(1 + z3[6]) + z3[4]^2*(1 + z3[6]) - z3[4]^3*(1 + z3[6]) + 
        z3[4]^4*(1 - z3[6] + z3[6]^2))) + 
    z3[3]*(1 - 4*z3[4]^6 - z3[6] + z3[4]*(1 + z3[6]) - z3[4]^2*(1 + z3[6]) + 
      z3[4]^5*(-5 + 13*z3[6]) + z3[4]^4*(-1 + 11*z3[6] - 14*z3[6]^2) + 
      z3[4]^3*(1 + z3[6] - 6*z3[6]^2 + 5*z3[6]^3) + 
      z3[2]*(-1 + z3[4] + 5*z3[4]^5 + z3[4]^4*(7 - 15*z3[6]) + 
        z3[4]^3*(1 - 13*z3[6] + 15*z3[6]^2) + z3[4]^2*(-1 + 6*z3[6]^2 - 
          5*z3[6]^3))), y[1142] -> 
   (-4*z3[5]*(z3[3]^2*z3[4]*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
       z3[6]^2*(z3[4]^2 + z3[6] - 2*z3[4]*z3[6] + z3[6]^2) + 
       z3[3]*z3[4]*(z3[4]^3 - 2*z3[4]^2*(-1 + z3[6]) - (-1 + z3[6])*z3[6]^2 + 
         z3[4]*(1 - 2*z3[6] + 2*z3[6]^2))))/3 - 
    (4*(z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
       z3[6]*(-3*z3[4]^3 + 2*z3[4]^2*(-3 + 5*z3[6]) + 
         z3[4]*(-3 + 15*z3[6] - 10*z3[6]^2) + z3[6]*(4 - 9*z3[6] + 
           3*z3[6]^2)) + z3[3]*(z3[4]^3*(1 - 3*z3[6]) + 
         z3[6]*(-3 + 7*z3[6] - 4*z3[6]^2) + z3[4]^2*(2 - 11*z3[6] + 
           6*z3[6]^2) + z3[4]*(1 - 11*z3[6] + 14*z3[6]^2 - 3*z3[6]^3))))/3, 
  y[1143] -> z3[6]*(-6 - 3*z3[4]^3 - 10*z3[6] + (-9 + z3[5])*z3[6]^2 + 
      (3 + z3[5])*z3[6]^3 + z3[4]^2*(-6 + (11 + z3[5])*z3[6]) - 
      2*z3[4]*(-3 - 8*z3[6] + (5 + z3[5])*z3[6]^2)) + 
    z3[3]^2*(-24 + 2*z3[4]^4*(-4 + 5*z3[5]) + 27*z3[6] - 10*z3[6]^2 + 
      z3[5]*(17 - 49*z3[6] + 43*z3[6]^2 - 12*z3[6]^3) + 
      z3[4]^3*(24 + 5*z3[6] - z3[5]*(17 + 2*z3[6])) + 
      z3[4]*(24 - 3*z3[6] + 7*z3[6]^2 + z3[5]*(-17 + 32*z3[6] - 
          11*z3[6]^2)) + z3[4]^2*(z3[5]*(17 - 15*z3[6] + z3[6]^2) + 
        3*(-8 - 7*z3[6] + z3[6]^2))) + z3[3]^3*(z3[4]^4*(-4 + 5*z3[5]) + 
      z3[4]^3*(13 + 4*z3[6] - z3[5]*(9 + z3[6])) - 
      z3[4]^2*(13 + 7*z3[6] + z3[5]*(-9 + 8*z3[6])) + 
      z3[4]*(13 - 6*z3[6] + z3[5]*(-9 + 17*z3[6] - 6*z3[6]^2)) - 
      (-1 + z3[6])*(-13 + 6*z3[6] + z3[5]*(9 - 17*z3[6] + 6*z3[6]^2))) + 
    z3[3]*(-11 + z3[4]^4*(-4 + 5*z3[5]) + 2*z3[6] - 10*z3[6]^2 - 4*z3[6]^3 + 
      z3[5]*(8 - 23*z3[6] + 20*z3[6]^2 - 6*z3[6]^3) - 
      z3[4]^3*(-11 + 2*z3[6] + z3[5]*(8 + z3[6])) + 
      z3[4]^2*(-11 - 20*z3[6] + 10*z3[6]^2 + 
        z3[5]*(8 - 7*z3[6] + 2*z3[6]^2)) + z3[4]*(11 + 9*z3[6] + 19*z3[6]^2 - 
        3*z3[6]^3 - z3[5]*(8 - 15*z3[6] + 5*z3[6]^2 + z3[6]^3))), 
  y[1144] -> 
   (4*z3[5]*(-(z3[6]^2*(1 + z3[4]^2 + z3[6] + z3[6]^2 - 
          z3[4]*(1 + 2*z3[6]))) + z3[3]^3*(z3[4]^4 + z3[4]^2*(1 - 2*z3[6]) + 
         z3[4]^3*(-1 + z3[6]) - (-1 + z3[6])^2*(-1 + 2*z3[6]) + 
         z3[4]*(-1 + 3*z3[6] - 2*z3[6]^2)) + 
       z3[3]^2*(2 + 2*z3[4]^4 + 2*z3[4]^3*(-1 + z3[6]) - 8*z3[6] + 
         9*z3[6]^2 - 3*z3[6]^3 + z3[4]*(-2 + 6*z3[6] - 3*z3[6]^2) - 
         z3[4]^2*(-2 + 4*z3[6] + z3[6]^2)) + 
       z3[3]*(1 + z3[4]^4 + z3[4]^3*(-1 + z3[6]) - 4*z3[6] + 3*z3[6]^2 - 
         z3[6]^3 + z3[4]^2*(1 - 2*z3[6] - 2*z3[6]^2) + 
         z3[4]*(-1 + 3*z3[6] + z3[6]^3))))/3 - 
    (4*(2*z3[3]^3*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
         z3[4]^3*(1 + z3[6])) + z3[3]^2*(4 + 4*z3[4]^4 + z3[4]*(-4 + z3[6]) - 
         5*z3[6] + z3[6]^2 - z3[4]^3*(4 + 7*z3[6]) + 
         z3[4]^2*(4 + 3*z3[6] + 3*z3[6]^2)) + 
       z3[6]*(3 - 3*z3[4]^3 + 5*z3[6] + 2*z3[6]^2 + 3*z3[6]^3 + 
         z3[4]^2*(3 + 11*z3[6]) - z3[4]*(3 + 8*z3[6] + 10*z3[6]^2)) + 
       z3[3]*(2 + 2*z3[4]^4 + 2*z3[6] - z3[6]^3 - 2*z3[4]^3*(1 + 4*z3[6]) + 
         2*z3[4]^2*(1 + 3*z3[6] + 5*z3[6]^2) - 
         z3[4]*(2 + 4*z3[6] + 4*z3[6]^2 + 3*z3[6]^3))))/3, 
  y[1145] -> (4*z3[3]*z3[5]*(-1 + z3[6])*(25 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 
       58*z3[6] + 42*z3[6]^2 - 9*z3[6]^3 + z3[3]*(55 - 122*z3[6] + 
         81*z3[6]^2 - 15*z3[6]^3) + z3[3]^2*(30 - 64*z3[6] + 39*z3[6]^2 - 
         6*z3[6]^3) + z3[2]^3*(8 + z3[3]^2*(21 - 10*z3[6]) - 8*z3[6] - 
         8*z3[3]*(-5 + 3*z3[6])) + z3[2]^2*(4*(7 - 10*z3[6] + 3*z3[6]^2) + 
         z3[3]^2*(45 - 44*z3[6] + 8*z3[6]^2) + z3[3]*(83 - 96*z3[6] + 
           22*z3[6]^2)) + z3[2]*(38 - 71*z3[6] + 37*z3[6]^2 - 4*z3[6]^3 + 
         z3[3]*(91 - 153*z3[6] + 69*z3[6]^2 - 6*z3[6]^3) + 
         z3[3]^2*(50 - 76*z3[6] + 29*z3[6]^2 - 2*z3[6]^3))))/3 - 
    (4*(z3[6]*(-3 + (2 + 5*z3[2] + 2*z3[2]^2)*z3[6] - 
         (6 + 7*z3[2] + 2*z3[2]^2)*z3[6]^2 + (3 + 2*z3[2])*z3[6]^3) + 
       z3[3]^3*(-33 + 2*z3[2]^5 + z3[2]^4*(7 - 4*z3[6]) + 64*z3[6] - 
         37*z3[6]^2 + 6*z3[6]^3 - z3[2]^2*(20 - 14*z3[6] + z3[6]^2) + 
         z3[2]^3*(3 - 8*z3[6] + 2*z3[6]^2) + z3[2]*(-40 + 56*z3[6] - 
           21*z3[6]^2 + 2*z3[6]^3)) + z3[3]^2*(-61 + 2*z3[2]^4*(-3 + z3[6]) + 
         123*z3[6] - 87*z3[6]^2 + 21*z3[6]^3 + z3[2]^3*(-31 + 31*z3[6] - 
           6*z3[6]^2) + z3[2]^2*(-69 + 104*z3[6] - 43*z3[6]^2 + 4*z3[6]^3) + 
         z3[2]*(-85 + 156*z3[6] - 93*z3[6]^2 + 16*z3[6]^3)) + 
       z3[3]*(-28 + 56*z3[6] - 48*z3[6]^2 + 9*z3[6]^3 + 3*z3[6]^4 + 
         z3[2]^2*(-28 + 54*z3[6] - 23*z3[6]^2) - 2*z3[2]^3*
          (4 - 6*z3[6] + z3[6]^2) + z3[2]*(-39 + 85*z3[6] - 55*z3[6]^2 + 
           4*z3[6]^3 + 2*z3[6]^4))))/3, 
  y[1146] -> (4*z3[3]*z3[5]*(25 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 25*z3[4] + 
       26*z3[4]^2 - 20*z3[4]^3 + 8*z3[4]^4 - 58*z3[6] + 33*z3[4]*z3[6] - 
       10*z3[4]^2*z3[6] - 4*z3[4]^3*z3[6] + 42*z3[6]^2 - 9*z3[4]*z3[6]^2 - 
       9*z3[6]^3 - z3[2]^3*(8*(-1 + z3[4] + z3[6]) + 
         4*z3[3]*(-10 + 9*z3[4] + 6*z3[6]) + z3[3]^2*(-21 + 16*z3[4] + 
           10*z3[6])) + z3[3]*(55 + 12*z3[4]^4 + z3[4]^2*(58 - 16*z3[6]) - 
         122*z3[6] + 81*z3[6]^2 - 15*z3[6]^3 - z3[4]^3*(43 + 6*z3[6]) + 
         z3[4]*(-54 + 65*z3[6] - 15*z3[6]^2)) + 
       z3[3]^2*(30 + 4*z3[4]^4 + z3[4]^2*(30 - 4*z3[6]) - 64*z3[6] + 
         39*z3[6]^2 - 6*z3[6]^3 - 2*z3[4]^3*(12 + z3[6]) + 
         z3[4]*(-30 + 34*z3[6] - 6*z3[6]^2)) + 
       z3[2]^2*(z3[3]*(83 + 60*z3[4]^2 - 96*z3[6] + 22*z3[6]^2 + 
           9*z3[4]*(-9 + 2*z3[6])) + 4*(7 + 6*z3[4]^2 - 10*z3[6] + 
           3*z3[6]^2 + z3[4]*(-7 + 3*z3[6])) + z3[3]^2*(45 + 24*z3[4]^2 - 
           44*z3[6] + 8*z3[6]^2 + z3[4]*(-44 + 6*z3[6]))) + 
       z3[2]*(38 + 36*z3[4]^2 - 24*z3[4]^3 - 71*z3[6] + 37*z3[6]^2 - 
         4*z3[6]^3 + z3[4]*(-38 + 33*z3[6] - 4*z3[6]^2) + 
         z3[3]*(91 - 44*z3[4]^3 - 153*z3[6] + 69*z3[6]^2 - 6*z3[6]^3 + 
           z3[4]^2*(83 + 4*z3[6]) + z3[4]*(-92 + 64*z3[6] - 6*z3[6]^2)) + 
         z3[3]^2*(50 - 16*z3[4]^3 - 76*z3[6] + 29*z3[6]^2 - 2*z3[6]^3 + 
           2*z3[4]^2*(23 + z3[6]) - 2*z3[4]*(25 - 13*z3[6] + z3[6]^2)))))/3 - 
    (4*(z3[6]*(3 - (3 + 2*z3[2]^2 + z3[2]*(5 - 4*z3[4]) - 4*z3[4] + 
           2*z3[4]^2)*z3[6] + (3 + 2*z3[2])*z3[6]^2) + 
       z3[3]^3*(33 - 6*z3[2]^4 + 2*z3[4]^4 - 31*z3[6] + 6*z3[6]^2 + 
         11*z3[4]^2*(3 + z3[6]) + 2*z3[2]^3*(-2 + 2*z3[4] + z3[6]) - 
         z3[4]^3*(17 + 2*z3[6]) - z3[4]*(33 + 2*z3[6]) + 
         2*z3[2]^2*(10 + 2*z3[4]^2 + z3[6] - z3[4]*(7 + z3[6])) + 
         2*z3[2]*(20 - 3*z3[4]^3 - 8*z3[6] + z3[6]^2 - 4*z3[4]*(5 + z3[6]) + 
           z3[4]^2*(13 + 2*z3[6]))) + z3[3]^2*(6*z3[2]^4 + 10*z3[4]^4 + 
         z3[2]^3*(31 - 28*z3[4] - 2*z3[6]) + z3[4]^2*(58 + 8*z3[6]) - 
         z3[4]^3*(37 + 10*z3[6]) + 12*(5 - 5*z3[6] + 2*z3[6]^2) + 
         z3[4]*(-64 + 5*z3[6] + 6*z3[6]^2) + z3[2]*(86 - 36*z3[4]^3 - 
           73*z3[6] + 13*z3[6]^2 + 2*z3[4]*(-41 + 7*z3[6]) + 
           z3[4]^2*(69 + 22*z3[6])) + z3[2]^2*(48*z3[4]^2 - 
           z3[4]*(65 + 12*z3[6]) + 4*(17 - 10*z3[6] + z3[6]^2))) + 
       z3[3]*(28 + 8*z3[4]^4 - 25*z3[6] + 13*z3[6]^2 + 3*z3[6]^3 - 
         4*z3[2]^3*(-2 + 2*z3[4] + z3[6]) - 4*z3[4]^3*(5 + 2*z3[6]) + 
         z3[2]^2*(28 - 28*z3[4] + 24*z3[4]^2 - 26*z3[6] - 2*z3[6]^2) - 
         2*z3[4]^2*(-13 + z3[6]^2) + z3[4]*(-29 + 11*z3[6] + 8*z3[6]^2) + 
         z3[2]*(39 - 24*z3[4]^3 - 49*z3[6] + 5*z3[6]^2 + 2*z3[6]^3 + 
           12*z3[4]^2*(3 + z3[6]) + z3[4]*(-38 + 15*z3[6] + 6*z3[6]^2)))))/3, 
  y[1147] -> -((-1 + z3[2])*z3[4]) + z3[3]*(1 + z3[2]^2 + z3[4] - 
      z3[2]*(1 + z3[4])), y[1148] -> z3[2]^3*z3[3] + (1 + z3[4])^2 + 
    z3[2]^2*(1 - 2*z3[3]*z3[4]) + z3[2]*(-1 - 2*z3[4] + z3[3]*z3[4]^2), 
  y[1149] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + (z3[2]^2*z3[3] - z3[2]*z3[4] - 
      3*z3[2]*z3[3]*z3[4] - z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]^2*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[1150] -> (-1 + z3[2] - z3[2]^2)*z3[4] + 
    z3[3]*(-1 + z3[2]^3 - z3[4] + z3[2]*(1 + z3[4]) - z3[2]^2*(1 + z3[4])), 
  y[1151] -> -1 - z3[2]^2 - z3[4] + z3[2]*(1 + z3[4]), 
  y[1152] -> -1 - 1/((1 + z3[2])*(1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] + 
       z3[2]*z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), y[1153] -> 4 + z3[3], 
  y[1154] -> 4 + 4*z3[2]^2 + z3[2]*(-4 + z3[4]) - z3[4] + z3[4]^2, 
  y[1155] -> -2*z3[2]^2*(2 + z3[3]) - (4 + z3[3])*(1 + z3[4]) + 
    z3[2]*(4 + z3[3] + 5*z3[4] + 2*z3[3]*z3[4]), 
  y[1156] -> 1 + 1/((1 + z3[2])*(1 + z3[3])*(1 + z3[4] - z3[6])), 
  y[1157] -> 1 + 1/(z3[4]*(-1 + z3[5])), 
  y[1158] -> z3[2]^(-2) + (z3[4] - z3[6])^(-1), 
  y[1159] -> (1 + 1/(z3[4]*(-1 + z3[5])))/(1 + z3[2]) + 
    (1 + z3[4]^(-1))/(z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])), 
  y[1160] -> -3 - 3*z3[4] - 2*z3[6], y[1161] -> 3 + 3*z3[4] + 2*z3[6], 
  y[1162] -> 1 - 5*z3[4] + 2*z3[3]*(3 + z3[2] - 2*z3[4] - 2*z3[6]) - 5*z3[6], 
  y[1163] -> 1 + 2*z3[3]*(3 + z3[2] - 2*z3[6]) - 5*z3[6], 
  y[1164] -> -2 + 2*z3[3]*(-3 + z3[6]) + 5*z3[6], 
  y[1165] -> 2 + 5*z3[4]^2 - 7*z3[6] + 5*z3[6]^2 + z3[4]*(-2 + 5*z3[6]) + 
    2*z3[3]*(3 + z3[4]^2 + z3[4]*(-3 + z3[6]) - 4*z3[6] + z3[6]^2), 
  y[1166] -> 1/(z3[2]*z3[3]^2*z3[4]) + 
    ((1 + z3[3]^(-2))/z3[2]^2 + 1/((1 + z3[2])*z3[3]^2))/(1 + z3[4] - z3[6]), 
  y[1167] -> (1 + z3[3]^(-1))/z3[4]^2 + 1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])), 
  y[1168] -> (1 + z3[3]^(-2))/z3[2]^2 + (z3[3]^(-2) + z3[4]^(-2))/
     (1 + z3[2]), y[1169] -> (1 + z3[3]^(-2))/(z3[2]^2*z3[4]) + 
    (z3[3]^(-2) + z3[4]^(-2))/((1 + z3[2])*z3[4]) + 
    1/(z3[2]*z3[3]^2*(1 + z3[4] - z3[6])), 
  y[1170] -> (1 + z3[3]^(-1))/(z3[2]*z3[3]*(-1 + z3[5])) + 
    (1/(z3[2]*z3[3]*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^
       (-3) + 1/(z3[4]*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     (1 + z3[4] - z3[6]), y[1171] -> 1/(z3[2]^2*z3[3]^2*(-1 + z3[5])) + 
    1/(z3[2]^2*z3[3]*(-1 + z3[5])) + (z3[3]^(-2) + z3[3]^(-1) + 
      1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
     ((1 + z3[2])*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3) + 
    (1 + (1 + z3[2]^(-1))/z3[3])/(z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1172] -> 1/(z3[3]^2*(-1 + z3[5])) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^
     (-3), y[1173] -> -2 - z3[4], y[1174] -> 4 - z3[4], 
  y[1175] -> -5 + z3[6], y[1176] -> 1/((1 + z3[2])*z3[3]*(z3[4] - z3[6])) + 
    1/(z3[2]^2*(1 + z3[4] - z3[6])), y[1177] -> 1 + z3[4] + z3[6], 
  y[1178] -> z3[4] + 2*z3[6], y[1179] -> 
   4 + (-4 + z3[3] - z3[3]*z3[5])*z3[6], 
  y[1180] -> -4 + (23 + z3[5])*z3[6] + 5*(-1 + z3[5])*z3[6]^2, 
  y[1181] -> 18 + (-41 + z3[5])*z3[6] + (17 + 5*z3[5])*z3[6]^2, 
  y[1182] -> 4 + (-16 + z3[3] - z3[3]*z3[5])*z3[6] + 
    3*(4 + z3[3] - z3[3]*z3[5])*z3[6]^2, 
  y[1183] -> 8 - 44*z3[6] + 3*(11 + z3[5])*z3[6]^2 + 3*(-1 + z3[5])*z3[6]^3, 
  y[1184] -> 4*(-2 + 2*z3[4] - 2*z3[4]^2 + 2*z3[4]^3 + z3[4]^4) - 
    z3[4]*(-8 + 16*z3[4] + z3[4]^2*(11 + z3[5]))*z3[6] + 
    (-1 - z3[4]*(-9 + z3[5]) + z3[5] + 2*z3[4]^2*(5 + z3[5]))*z3[6]^2 + 
    (-1 + z3[5] - z3[4]*(3 + z3[5]))*z3[6]^3, 
  y[1185] -> -5 + z3[4]^2 + 2*z3[4]*(1 + z3[6]), 
  y[1186] -> -5 - z3[4]^2 - 2*z3[6] - z3[4]*(1 + 2*z3[6]), 
  y[1187] -> 2 + (1 + 2*z3[3])*z3[4]^2 - z3[4]*(-2 + z3[6] + 2*z3[3]*z3[6]) + 
    z3[2]*(-2 - (5 + 2*z3[3])*z3[4] + 2*(1 + z3[3])*z3[6]), 
  y[1188] -> -z3[2]^2 + z3[4]*(-1 + z3[4]*(-2 + z3[5]) + z3[6]) + 
    z3[2]*(-2 - z3[4]*(-3 + z3[5]) + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[1189] -> -(z3[4]^2*z3[5]) + (-1 + z3[5])*z3[6] - z3[4]*(1 + z3[5]*z3[6]), 
  y[1190] -> -2 - z3[4]^3 + 2*z3[4]^2*(-1 + z3[6]) - z3[6] - z3[6]^2 + 
    z3[4]*(2 + 3*z3[6] - z3[6]^2), y[1191] -> 3 + z3[2]^2*(2 + 4*z3[3]) + 
    z3[2]*(10 + z3[3]*(7 - 5*z3[6]) - 8*z3[6]) + 
    2*z3[5]*(z3[2] - z3[2]*z3[3] + z3[3]*(-1 + z3[6]))*(-1 + z3[6]) - 
    14*z3[6] + 3*z3[6]^2 + z3[3]*(2 - 7*z3[6] + z3[6]^2), 
  y[1192] -> -(z3[4]^4*(-2 + z3[5])) - 2*z3[4]*(-1 + z3[5]) + 
    z3[4]^3*(5 + z3[5]*(-1 + z3[6]) - 3*z3[6]) - 
    z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6]) + (-1 + z3[5])*z3[6] + 
    z3[4]^2*(3 + z3[5] - 4*z3[6] + z3[6]^2), 
  y[1193] -> -1 + z3[4]^3 - z3[4]^2*(1 + 2*z3[6]) + 
    z3[4]*(1 + z3[6] + z3[6]^2), y[1194] -> -1 + 2*z3[4]^4*(-2 + z3[5]) + 
    z3[5] + z3[4]^3*(-13 - 2*z3[5]*(-2 + z3[6]) + 6*z3[6]) + 
    z3[4]^2*(-15 + z3[5] + 13*z3[6] - 2*z3[5]*z3[6] - 2*z3[6]^2) - 
    z3[4]*(7 + z3[5] - 8*z3[6] + 2*z3[6]^2), 
  y[1195] -> -9 + 21*z3[6] - 4*z3[6]^2 + z3[5]*(-1 + 3*z3[6] + 4*z3[6]^2), 
  y[1196] -> -1 + (1 + z3[3])*z3[4]^3 - 2*(1 + z3[3])*z3[4]^2*z3[6] + 
    (1 + z3[3])*z3[4]*z3[6]^2 + z3[2]^2*(-1 - z3[4] + z3[6]) - 
    z3[2]*(-1 + (1 + z3[3])*z3[4]^2 - 2*(1 + z3[3])*z3[4]*z3[6] + 
      (1 + z3[3])*z3[6]^2), y[1197] -> -4*z3[4]^4 - 
    (-1 + z3[5])*z3[6]*(1 + z3[6])*(z3[3] + z3[6]) + 
    z3[4]^3*(-8 + (11 + z3[5])*z3[6]) + z3[4]*z3[6]*
     (4 + (-9 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2) - 
    2*z3[4]^2*(2 - 8*z3[6] + (5 + z3[5])*z3[6]^2), 
  y[1198] -> z3[4]^3*(9 + z3[5]) + (-1 + z3[5])*z3[6]*
     (1 + 2*z3[3] + 6*z3[6]) + z3[4]^2*(18 + (3 + z3[5])*z3[6]) - 
    z3[4]*(-8 + (-5 + z3[5])*z3[6] + (8 + 6*z3[5])*z3[6]^2), 
  y[1199] -> -18 - z3[4]^3*(9 + z3[5]) - (-23 + z3[5])*z3[6] - 
    6*(-1 + z3[5])*z3[6]^2 - z3[4]^2*(18 + (3 + z3[5])*z3[6]) + 
    z3[4]*(18 + (-5 + z3[5])*z3[6] + (8 + 6*z3[5])*z3[6]^2), 
  y[1200] -> -4*z3[4]^4 - z3[4]^3*(8 + (11 + z3[5])*z3[6]) + 
    (-1 + z3[5])*z3[6]*(z3[3] + 3*z3[6] + 4*z3[3]*z3[6] + 6*z3[6]^2) - 
    z3[4]*z3[6]*(8 + (-31 + 3*z3[5])*z3[6] + 2*(7 + 3*z3[5])*z3[6]^2) + 
    z3[4]^2*(-4 - 20*z3[6] + (29 + 7*z3[5])*z3[6]^2), 
  y[1201] -> 8 - 4*z3[4]^4 - (-1 + z3[5])*z3[6]^2 - (-1 + z3[5])*z3[6]^3 + 
    z3[4]^3*(-8 + (11 + z3[5])*z3[6]) - 
    2*z3[4]^2*(-4 - 8*z3[6] + (5 + z3[5])*z3[6]^2) + 
    z3[4]*(-8 - 8*z3[6] + (-9 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3), 
  y[1202] -> -4 - 4*z3[4]^4 + z3[6] - z3[5]*z3[6] + 
    z3[4]^3*(4 + (11 + z3[5])*z3[6]) - z3[4]^2*(4 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2) + z3[4]*(4 + (3 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3), 
  y[1203] -> -8 + 4*z3[4]^4 + 36*z3[6] - 3*(-1 + z3[5])*z3[6]^2 - 
    6*(-1 + z3[5])*z3[6]^3 + z3[4]^3*(8 + (11 + z3[5])*z3[6]) - 
    z3[4]^2*(8 - 20*z3[6] + (29 + 7*z3[5])*z3[6]^2) + 
    z3[4]*(8 - 28*z3[6] + (-31 + 3*z3[5])*z3[6]^2 + 2*(7 + 3*z3[5])*z3[6]^3), 
  y[1204] -> -4 - 4*z3[4]^4 + (23 + z3[5])*z3[6] + 5*(-1 + z3[5])*z3[6]^2 - 
    z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 + (15 + z3[5])*z3[6] + (29 + 7*z3[5])*z3[6]^2) - 
    z3[4]*(-4 + (19 + z3[5])*z3[6] + 2*(7 + 3*z3[5])*z3[6]^2 + 
      2*(7 + 3*z3[5])*z3[6]^3), 
  y[1205] -> -(z3[5]*(2 + z3[3]*(-1 + z3[6])^2 - 4*z3[6])) + 
    (-1 + z3[6])*(6 + z3[3]*(1 + z3[6])), 
  y[1206] -> -1 + z3[4] - z3[4]^2 - 
    (z3[5]*(z3[3]*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
       2*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6])))/6 + z3[6] + 
    (z3[3]*(-1 - z3[4]^2 + z3[6]^2 + z3[4]*(1 + z3[6])))/6, 
  y[1207] -> 3 + z3[2]^2*(2 + 4*z3[3]) - 25*z3[4] + z3[4]^2 - 14*z3[6] + 
    9*z3[4]*z3[6] + 3*z3[6]^2 + 
    2*z3[5]*(-z3[4]^2 + z3[3]*(2*z3[4]^2 + z3[4]*(-1 + z3[6]) + 
        (-1 + z3[6])^2) - z3[2]*(-1 + z3[3])*(-1 + z3[4] + z3[6])) + 
    z3[3]*(2 + 3*z3[4]^2 - 7*z3[6] + z3[6]^2 + z3[4]*(-10 + 3*z3[6])) - 
    z3[2]*(2*(-5 + 6*z3[4] + 4*z3[6]) + z3[3]*(-7 + 11*z3[4] + 5*z3[6])), 
  y[1208] -> -2*z3[4]^4 - (-1 + z3[5])*z3[6]^2*(1 + z3[6]) + 
    z3[4]^3*(-4 + (8 + z3[5])*z3[6]) + z3[4]*z3[6]*(4 + (-9 + z3[5])*z3[6] + 
      (3 + z3[5])*z3[6]^2) - z3[4]^2*(2 - 13*z3[6] + (9 + 2*z3[5])*z3[6]^2) - 
    z3[3]*z3[4]*(1 + z3[4] - z3[6])*(2 + 2*z3[4]^2 - 3*z3[6] - 
      z3[4]*(-4 + (2 + z3[5])*z3[6])), 
  y[1209] -> -9 + z3[4]^3*(9 + z3[5]) + 
    z3[4]^2*(3*(-3 + z3[6]) + z3[5]*(-1 + z3[6])) + 21*z3[6] - 4*z3[6]^2 + 
    z3[5]*(-1 + 3*z3[6] + 4*z3[6]^2) + z3[4]*(9 - 12*z3[6] - 8*z3[6]^2 + 
      z3[5]*(1 - 2*z3[6] - 6*z3[6]^2)), 
  y[1210] -> 11 + (-13 + 2*z3[5])*z3[6] - 3*z3[6]^2 + 3*z3[6]^3 + 
    z3[3]*(-1 + z3[6])*(z3[5]*(-1 + z3[6]^2) + 2*(-1 - z3[6] + z3[6]^2)), 
  y[1211] -> -11 + z3[4]^2*(9 + 2*z3[5]) + 2*z3[6] - 2*z3[5]*z3[6] + 
    3*z3[6]^2 + z3[4]*(11 + (3 + 2*z3[5])*z3[6]) + 
    z3[3]*(z3[4]^2*(4 + z3[5]) + z3[4]*(2 + z3[5])*(1 + z3[6]) + 
      z3[5]*(-1 + z3[6]^2) + 2*(-1 - z3[6] + z3[6]^2)), 
  y[1212] -> 4 + 7*z3[6] - (20 + z3[5])*z3[6]^2 + 13*z3[6]^3 - 3*z3[6]^4 + 
    z3[3]^3*(-1 + z3[6])^3*(-1 + z3[5]*(-5 + 3*z3[6])) + 
    z3[3]^2*(-1 + z3[6])^2*(8 + 2*z3[6] - 3*z3[6]^2 + 
      z3[5]*(9 - 14*z3[6] + 6*z3[6]^2)) + z3[3]*(-1 + z3[6])*
     (-11 - 3*z3[6] + 16*z3[6]^2 - 6*z3[6]^3 + 
      z3[5]*(-4 + 10*z3[6] - 9*z3[6]^2 + 3*z3[6]^3)), 
  y[1213] -> z3[5]*(z3[3]*(-1 + z3[6]) + z3[3]^2*(-2 + z3[6])*
       (-1 + z3[6])^2 + z3[3]^3*(-1 + z3[6])^3 - z3[6])*(-1 + z3[6]) + 
    (1 - z3[6])*(2 + 5*z3[6] - 6*z3[6]^2 + 2*z3[6]^3 + 
      z3[3]^2*(2 - 3*z3[6] + z3[6]^3) + z3[3]*(4 - 2*z3[6] - 5*z3[6]^2 + 
        3*z3[6]^3)), y[1214] -> 
   z3[4]^3*(-6 + 2*z3[3]^2*(-1 + z3[5]) - z3[3]*(6 + z3[5])) - 
    2*(-2 + z3[6])^2 - z3[4]*(14 - (16 + 9*z3[3] + 2*z3[3]^2 - 2*z3[5])*
       z3[6] + (4 + 7*z3[3] + 2*z3[3]^2)*z3[6]^2) + 
    z3[4]^2*(z3[3]^2*(-2 - 2*z3[5]*(-1 + z3[6]) + 4*z3[6]) + 
      2*(-8 + 2*z3[5] + 5*z3[6]) + z3[3]*(-8 + 13*z3[6] + 
        z3[5]*(1 + z3[6]))) - 
    2*z3[2]*(-4 + z3[4]^2*(-10 - 5*z3[3] + z3[3]^2*(-1 + z3[5])) + 
      (8 + 5*z3[3] + z3[3]^2)*z3[6] - (2 + z3[3])^2*z3[6]^2 + 
      z3[4]*(14*(-1 + z3[6]) + z3[3]*(-6 + z3[5] + 9*z3[6]) + 
        z3[3]^2*(-1 + z3[5] + 2*z3[6] - z3[5]*z3[6]))), 
  y[1215] -> -2 - 2*z3[4]^4 + z3[3]^3*z3[5]*(z3[4]^3 - z3[4]^4 + 
      z3[4]^2*(-1 + z3[6]) + z3[4]*(-1 + z3[6])^2 + (-1 + z3[6])^3) - 
    5*z3[6] - z3[5]*z3[6] + 6*z3[6]^2 - 2*z3[6]^3 - 
    z3[4]^2*(1 + 2*z3[6])*(2 + (5 + z3[5])*z3[6]) + 
    z3[4]^3*(2 + (11 + z3[5])*z3[6]) + z3[4]*(2 + (7 + z3[5])*z3[6] + 
      (1 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3) - 
    z3[3]^2*(2*z3[4]^4*(1 + z3[5]) - z3[4]*(-2 + z3[5]*(-2 + z3[6]) - z3[6])*
       (-1 + z3[6]) - (-2 + z3[5]*(-2 + z3[6]) - z3[6])*(-1 + z3[6])^2 + 
      z3[4]^2*(2 - z3[5]*(-2 + z3[6]) + z3[6]) - 
      z3[4]^3*(2 + 3*z3[6] + z3[5]*(2 + z3[6]))) - 
    z3[3]*(z3[4]^4*(4 + z3[5]) - z3[4]^3*(4 + z3[5] + 10*z3[6] + 
        2*z3[5]*z3[6]) - z3[4]*(4 + z3[5] + 2*z3[6] - 3*z3[6]^2) - 
      (-1 + z3[6])*(4 + z3[5] + 2*z3[6] - 3*z3[6]^2) + 
      z3[4]^2*(4 + 6*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6] + z3[6]^2))), 
  y[1216] -> -4 + 2*z3[4]^4 - 11*z3[6] + 9*z3[6]^2 + z3[5]*z3[6]^2 - 
    4*z3[6]^3 + z3[5]*z3[6]^3 - z3[4]^3*(-4 + (8 + z3[5])*z3[6]) + 
    z3[4]^2*(-4 - 19*z3[6] + 2*(5 + z3[5])*z3[6]^2) - 
    z3[4]*(-4 - 15*z3[6] + (-6 + z3[5])*z3[6]^2 + (3 + z3[5])*z3[6]^3) + 
    z3[3]^3*(-2*z3[4]^4*z3[5] + z3[4]^3*(1 + 5*z3[5]) + 
      z3[4]^2*(-1 + z3[5]*(-5 + 3*z3[6])) + z3[4]*(-1 + z3[6])*
       (-1 + z3[5]*(-5 + 3*z3[6])) + (-1 + z3[6])^2*
       (-1 + z3[5]*(-5 + 3*z3[6]))) + z3[3]*(-11 - 2*z3[4]^4*(-2 + z3[5]) + 
      z3[4]^3*(11 - 2*z3[5]*(-2 + z3[6]) - 4*z3[6]) - 3*z3[6] + 16*z3[6]^2 - 
      6*z3[6]^3 + z3[5]*(-4 + 10*z3[6] - 9*z3[6]^2 + 3*z3[6]^3) + 
      z3[4]^2*(-11 - 25*z3[6] + 3*z3[6]^2 + z3[5]*(-4 + 2*z3[6] + z3[6]^2)) + 
      z3[4]*(11 + 14*z3[6] - 2*z3[6]^2 + z3[5]*(4 - 6*z3[6] + 3*z3[6]^2))) + 
    z3[3]^2*(z3[4]^4*(2 - 4*z3[5]) + z3[4]^3*(8 - z3[5]*(-9 + z3[6])) + 
      z3[4]^2*(z3[5]*(-9 + 5*z3[6]) - 2*(4 + 5*z3[6])) + 
      z3[4]*(8 + 2*z3[6] - 3*z3[6]^2 + z3[5]*(9 - 14*z3[6] + 6*z3[6]^2)) + 
      (-1 + z3[6])*(8 + 2*z3[6] - 3*z3[6]^2 + 
        z3[5]*(9 - 14*z3[6] + 6*z3[6]^2))), 
  y[1217] -> 3*z3[4]^6 - z3[3]^2*(z3[2] - z3[4])*z3[4]^2*(z3[4] - z3[6])^2*
     (1 + z3[4] - z3[6]) + z3[6] - z3[4]*(2 + z3[6]) - 
    2*z3[4]^5*(-2 + 2*z3[2] + 5*z3[6]) - 
    z3[4]^4*(1 + 4*z3[2]^2 + z3[2]*(4 - 12*z3[6]) + 9*z3[6] - 11*z3[6]^2) - 
    z3[4]^2*(2 + 4*z3[2]^2*(-1 + z3[6])^2 - 5*z3[6] + z3[6]^2 - 
      4*z3[2]*(-1 + z3[6])^2*(1 + z3[6])) + 
    z3[4]^3*(-6 + 8*z3[2]^2*(-1 + z3[6]) + 2*z3[6] + 5*z3[6]^2 - 4*z3[6]^3 + 
      z3[2]*(4 + 8*z3[6] - 12*z3[6]^2)) + 
    z3[5]*((1 - z3[4] + z3[4]^2)*(2*z3[4] - z3[6]) + 
      z3[3]^2*(z3[2] - z3[4])*z3[4]^3*(z3[4] + z3[4]^2 - 2*z3[4]*z3[6] + 
        (-1 + z3[6])*z3[6]) + z3[3]*(1 - z3[4]^6 + 
        z3[2]*(-1 + z3[4] - z3[4]^2 + z3[4]^5 - 2*z3[4]^4*(-1 + z3[6]) + 
          z3[4]^3*(-1 + z3[6])^2) - z3[6] + z3[4]*(1 + z3[6]) - 
        z3[4]^2*(1 + z3[6]) + z3[4]^3*(1 + z3[6]) + z3[4]^5*(-1 + 2*z3[6]) + 
        z3[4]^4*(-1 + z3[6] - z3[6]^2))) + 
    z3[3]*(-1 + 4*z3[4]^6 + z3[4]^5*(5 - 13*z3[6]) + z3[6] - 
      z3[4]*(1 + z3[6]) + z3[4]^2*(1 + z3[6]) + 
      z3[4]^4*(1 - 11*z3[6] + 14*z3[6]^2) - 
      z3[4]^3*(1 + z3[6] - 6*z3[6]^2 + 5*z3[6]^3) - 
      z3[2]*(-1 + z3[4] + 5*z3[4]^5 + z3[4]^4*(7 - 15*z3[6]) + 
        z3[4]^3*(1 - 13*z3[6] + 15*z3[6]^2) + z3[4]^2*(-1 + 6*z3[6]^2 - 
          5*z3[6]^3))), y[1218] -> z3[3]*z3[5]*(-1 + z3[6])^2*
     (z3[2]^3*z3[3]*(4 + z3[3]) + z3[2]^2*(4 + z3[3]*(15 - 8*z3[6]) + 
        z3[3]^2*(5 - 2*z3[6]) - 4*z3[6]) + (1 + z3[3])*
       (9 - 15*z3[6] + 6*z3[6]^2 + z3[3]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[2]*(10 - 13*z3[6] + 3*z3[6]^2 + z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + 
        z3[3]*(23 - 24*z3[6] + 4*z3[6]^2))) + 
    (1 - z3[6])*(2 + 5*z3[6] + (-3 + z3[2])*z3[6]^2 - z3[2]*z3[6]^3 + 
      z3[3]*(6 + 17*z3[6] - 18*z3[6]^2 + 3*z3[6]^3 + 
        z3[2]*(-5 + 18*z3[6] - 8*z3[6]^2) - z3[2]^2*(4 - 6*z3[6] + 
          z3[6]^2)) + z3[3]^3*(5 + z3[2]^4 + z3[2]^3*(5 - 2*z3[6]) - 
        8*z3[6] + 3*z3[6]^2 + z3[2]^2*(10 - 8*z3[6] + z3[6]^2) + 
        z3[2]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[3]^2*(9 + z3[2]^3*(-3 + z3[6]) + 4*z3[6] - 12*z3[6]^2 + 3*z3[6]^3 + 
        z3[2]^2*(-7 + 9*z3[6] - 2*z3[6]^2) + z3[2]*(-1 + 15*z3[6] - 
          9*z3[6]^2 + z3[6]^3))), y[1219] -> -2 - 5*z3[6] + 3*z3[6]^2 - 
    z3[2]*z3[6]^2 - z3[4]^2*z3[6]^2 + z3[2]*z3[6]^3 + 
    z3[4]*(2 + 3*z3[6] + z3[2]*z3[6]^2) - 
    z3[3]^3*(5 + z3[2]^4 + 5*z3[4]^2 - 2*z3[4]^3 + 
      z3[2]^3*(5 - 3*z3[4] - 2*z3[6]) - 8*z3[6] + 3*z3[6]^2 + 
      z3[4]*(-5 + 3*z3[6]) + z3[2]^2*(10 + 3*z3[4]^2 + z3[4]*(-9 + z3[6]) - 
        8*z3[6] + z3[6]^2) + z3[2]*(10 + 7*z3[4]^2 - z3[4]^3 - 12*z3[6] + 
        3*z3[6]^2 + z3[4]*(-10 + 3*z3[6]))) - 
    z3[3]^2*(9 - 4*z3[4]^4 + 4*z3[6] - 12*z3[6]^2 + 3*z3[6]^3 + 
      z3[2]^3*(-3 + 3*z3[4] + z3[6]) + z3[4]^2*(9 + 2*z3[6]) + 
      z3[4]^3*(8 + 3*z3[6]) + z3[2]^2*(-7 + 10*z3[4] - 10*z3[4]^2 + 9*z3[6] - 
        2*z3[6]^2) + z3[4]*(-9 - 13*z3[6] + 3*z3[6]^2) + 
      z3[2]*(-1 + 11*z3[4]^3 + 15*z3[6] - 9*z3[6]^2 + z3[6]^3 - 
        z3[4]^2*(13 + 4*z3[6]) + z3[4]*(1 - 7*z3[6] + z3[6]^2))) + 
    z3[3]*(-6 + 4*z3[4]^4 - 17*z3[6] + 18*z3[6]^2 - 3*z3[6]^3 - 
      z3[4]^2*z3[6]*(2 + z3[6]) - z3[4]^3*(8 + 3*z3[6]) + 
      z3[4]*(8 + 18*z3[6] - 4*z3[6]^2) + z3[2]^2*(4 + 4*z3[4]^2 + 
        2*z3[4]*(-2 + z3[6]) - 6*z3[6] + z3[6]^2) + 
      z3[2]*(5 - 8*z3[4]^3 - 18*z3[6] + 8*z3[6]^2 + z3[4]^2*(10 + z3[6]) + 
        z3[4]*(-7 + 8*z3[6] + z3[6]^2))) + 
    z3[3]*z3[5]*(-9 + 9*z3[4] - 9*z3[4]^2 + 8*z3[4]^3 - 4*z3[4]^4 + 
      24*z3[6] - 15*z3[4]*z3[6] + 6*z3[4]^2*z3[6] + z3[4]^3*z3[6] - 
      21*z3[6]^2 + 6*z3[4]*z3[6]^2 + 6*z3[6]^3 + z3[2]^3*z3[3]*(4 + z3[3])*
       (-1 + z3[4] + z3[6]) + z3[3]^2*(-10 + 7*z3[4]^3 - z3[4]^4 + 22*z3[6] - 
        15*z3[6]^2 + 3*z3[6]^3 + z3[4]^2*(-10 + 3*z3[6]) + 
        z3[4]*(10 - 12*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(-19 - 5*z3[4]^4 + 46*z3[6] - 36*z3[6]^2 + 9*z3[6]^3 + 
        z3[4]^3*(15 + z3[6]) + z3[4]^2*(-19 + 10*z3[6]) + 
        z3[4]*(19 - 27*z3[6] + 9*z3[6]^2)) - 
      z3[2]^2*(4*(z3[4]^2 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2) + 
        z3[3]^2*(5 + 3*z3[4]^2 - 7*z3[6] + 2*z3[6]^2 + 
          z3[4]*(-5 + 2*z3[6])) + z3[3]*(15 + 13*z3[4]^2 - 23*z3[6] + 
          8*z3[6]^2 + z3[4]*(-15 + 8*z3[6]))) + 
      z3[2]*(8*z3[4]^3 + z3[4]^2*(-10 + 3*z3[6]) + (-1 + z3[6])^2*
         (-10 + 3*z3[6]) + z3[4]*(10 - 13*z3[6] + 3*z3[6]^2) + 
        z3[3]^2*(-10 + 3*z3[4]^3 + z3[4]^2*(-9 + z3[6]) + 18*z3[6] - 
          9*z3[6]^2 + z3[6]^3 + z3[4]*(10 - 8*z3[6] + z3[6]^2)) + 
        z3[3]*(-23 + 14*z3[4]^3 + 47*z3[6] - 28*z3[6]^2 + 4*z3[6]^3 + 
          z3[4]^2*(-22 + 3*z3[6]) + z3[4]*(23 - 24*z3[6] + 4*z3[6]^2)))), 
  y[1220] -> (1/(z3[3]^2*(-1 + z3[5])) + 
      ((1 + z3[3]^(-1))/(z3[3]*(-1 + z3[5])) + 
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3))/
       (z3[2]*(1 + z3[4] - z3[6])))/z3[2] + 
    1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1221] -> -2 - z3[3], y[1222] -> 1 + (2*z3[3])/3, 
  y[1223] -> z3[2]^(-2) + z3[4]^(-1), 
  y[1224] -> 1 + (1 + z3[2]^(-1))/(z3[2]*z3[3] - z3[3]*z3[4] - z3[6]), 
  y[1225] -> -1 + 2*z3[4] - z3[6], y[1226] -> 4 + 2*z3[4] - z3[6], 
  y[1227] -> -4 - 2*z3[3] - 2*z3[4] + z3[6], y[1228] -> 2 + z3[4] + z3[6], 
  y[1229] -> 1 + z3[2]^2 + z3[4] - z3[2]*(1 + z3[4]), 
  y[1230] -> 1 - z3[4]^2 + z3[6] - z3[4]*z3[6] + z3[6]^2, 
  y[1231] -> -4 + z3[6] - z3[5]*z3[6], 
  y[1232] -> -4 + (27 + z3[5])*z3[6] + 6*(-1 + z3[5])*z3[6]^2, 
  y[1233] -> 2 + z3[4]^2*(1 + 2*z3[5]) - z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) + 6*z3[6] - 2*z3[5]*z3[6] - 4*z3[6]^2 - 
    4*z3[5]*z3[6]^2 + z3[4]*(3 + 2*z3[5])*(1 + z3[6]), 
  y[1234] -> 4*(-1 + z3[6]) - z3[3]*(-1 + z3[5])*(2 + z3[6]), 
  y[1235] -> -1 + z3[2]^2*(-3 + z3[5]) + z3[4]*(-2 + z3[5]) + z3[6] - 
    z3[2]*(-1 + z3[4]*(-2 + z3[5]) + z3[6]), 
  y[1236] -> -2 - 3*z3[4]^2 - 4*z3[6] + 3*z3[6]^2 - z3[4]*(5 + 3*z3[6]), 
  y[1237] -> 1 + 3*z3[4]^2 + 4*z3[6] - 3*z3[6]^2 + z3[3]*(1 + z3[6]) + 
    z3[4]*(5 + 3*z3[6]), y[1238] -> -4 + 16*z3[6] - 
    z3[3]*(-1 + z3[5])*(5 + 4*z3[6]), 
  y[1239] -> -23 + 25*z3[6] - 6*z3[6]^2 + 2*z3[5]*(2 + z3[6]) - 
    z3[3]^2*(-1 + z3[6])*(-5 + z3[5]*(-1 + z3[6]) + 3*z3[6]) - 
    z3[3]*(-1 + z3[6])*(-15 + z3[5]*(-2 + z3[6]) + 9*z3[6]), 
  y[1240] -> 1/(z3[2]*z3[3]*(-1 + z3[5])^2*(z3[2]*z3[3] - z3[3]*z3[4] - 
       z3[6])) + 1/((1 + z3[2])*(z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - 
       z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
       z3[2]*z3[6])), y[1241] -> 
   ((z3[2]^(-2) + (1 + z3[2])^(-1))/(z3[3]^2*(-1 + z3[5])) + 
      ((z3[3]^(-1) + (1 + z3[3]^(-1))/((-1 + z3[5])*(z3[2]*z3[3] - 
             z3[3]*z3[4] - z3[6])))/z3[2]^2 + 1/(z3[2]*z3[3]*(-1 + z3[5])*
          (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
        1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/
       (1 + z3[4] - z3[6]) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-3))/
     (-1 + z3[5]) + 1/((1 + z3[2])*(1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] + 
       z3[2]*z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] - z3[2]*z3[6])), 
  y[1242] -> -z3[4]^3 + z3[4]^2*(-2 + 3*z3[6]) + 
    z3[4]*(-1 + 5*z3[6] - 3*z3[6]^2) + z3[6]*(2 - 4*z3[6] + z3[6]^2), 
  y[1243] -> -3/2 + 5*z3[6] - z3[6]^2 + z3[5]*(-1/6 + (2*z3[6])/3 + z3[6]^2), 
  y[1244] -> -1 - z3[6] - z3[3]*(1 + z3[6] + z3[6]^2), 
  y[1245] -> -23 + 4*z3[3] + 32*z3[6] - 2*z3[6]^2 + 
    z3[5]*(5 - 4*z3[3] + 8*z3[6] + 2*z3[6]^2), 
  y[1246] -> -10 + 5*z3[3] + 37*z3[6] - 4*z3[6]^2 + 
    z3[5]*(2 - 5*z3[3] + 7*z3[6] + 4*z3[6]^2), 
  y[1247] -> 18 + z3[4]^3*(9 + z3[5]) - 23*z3[6] + z3[5]*z3[6] - 30*z3[6]^2 + 
    8*z3[5]*z3[6]^2 + 15*z3[6]^3 + 9*z3[5]*z3[6]^3 + 
    z3[4]^2*(18 + (3 + z3[5])*z3[6]) + 4*z3[3]*(-1 + z3[5])*
     (1 + z3[6] + z3[6]^2) - z3[4]*(18 + (-5 + z3[5])*z3[6] + 
      (27 + 11*z3[5])*z3[6]^2), y[1248] -> 4 + 4*z3[4]^4 - 
    (23 + z3[5])*z3[6] - (17 + 7*z3[5])*z3[6]^2 - (17 + 7*z3[5])*z3[6]^3 - 
    (17 + 7*z3[5])*z3[6]^4 + z3[4]^3*(-4 + (11 + z3[5])*z3[6]) - 
    z3[4]^2*(-4 + (15 + z3[5])*z3[6] + (51 + 9*z3[5])*z3[6]^2) + 
    z3[4]*(-4 + (19 + z3[5])*z3[6] + 4*(9 + 2*z3[5])*z3[6]^2 + 
      (53 + 15*z3[5])*z3[6]^3), y[1249] -> 8 - 4*z3[4]^4 - 36*z3[6] - 
    39*z3[6]^2 + 3*z3[5]*z3[6]^2 - 46*z3[6]^3 + 10*z3[5]*z3[6]^3 + 
    17*z3[6]^4 + 7*z3[5]*z3[6]^4 - z3[4]^3*(8 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(8 - 20*z3[6] + (51 + 9*z3[5])*z3[6]^2) + 
    5*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) - 
    z3[4]*(8 - 28*z3[6] + (-67 + 3*z3[5])*z3[6]^2 + (53 + 15*z3[5])*z3[6]^3), 
  y[1250] -> -7 - z3[3]^2*(-1 + z3[6])^2 + 14*z3[6] - 3*z3[6]^2 + 
    z3[5]*(-2 + 6*z3[6]) - z3[3]*(-1 + z3[6])*(-3 + 2*z3[6] + 
      z3[5]*(-1 + 2*z3[6])), y[1251] -> 20 - 5*z3[4] + 6*z3[4]^2 - 
    2*z3[4]*z3[5] + z3[2]^2*(-2*(-9 + z3[5]) + z3[3]^2*(4 + z3[5]) + 
      2*z3[3]*(12 + z3[5])) + z3[3]^2*(11 + z3[4]^2 - z3[4]*(7 + 2*z3[5]) + 
      z3[5]*(3 - 2*z3[6]) - 3*z3[6]) - 11*z3[6] - 3*z3[4]*z3[6] + 
    z3[3]*(35 + z3[4]^2*(3 + 2*z3[5]) - 2*z3[5]*(-1 + z3[6]) - 13*z3[6] - 
      z3[4]*(17 + z3[6])) - z3[2]*(-22 + 22*z3[4] - 2*z3[4]*z3[5] + 4*z3[6] + 
      z3[3]^2*(-11 + z3[4]*(3 + z3[5]) + z3[5]*(-3 + z3[6]) + z3[6]) + 
      z3[3]*(-37 + z3[4]*(16 + 5*z3[5]) + 3*z3[5]*(-1 + z3[6]) + 4*z3[6])), 
  y[1252] -> 7 - 7*z3[4] + 7*z3[4]^2 + z3[3]^2*(1 - z3[4] + z3[4]^2 - 
      z3[6]) - 7*z3[6] - 4*z3[6]^2 + z3[3]*(3 + 3*z3[4]^2 - 2*z3[6] - 
      z3[4]*(3 + z3[6])) + 
    z3[5]*(z3[3]*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6]) + 
      2*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6] - 2*z3[6]^2)), 
  y[1253] -> -2 - (6 + z3[5])*z3[6] + 9*z3[6]^2 - 5*z3[6]^3 + z3[6]^4 + 
    z3[3]^3*(-1 + z3[6])^3*(2 + z3[5]*z3[6]) + z3[3]^2*(-1 + z3[6])^2*
     (-6 + (2 - 3*z3[5])*z3[6] + (1 + 2*z3[5])*z3[6]^2) + 
    z3[3]*(-1 + z3[6])*(6 - 5*z3[6]^2 + 2*z3[6]^3 + 
      z3[5]*z3[6]*(3 - 3*z3[6] + z3[6]^2)), 
  y[1254] -> -22 - 2*z3[2]^3*(1 + 5*z3[3] + z3[3]^2) + 
    z3[5]*(z3[2]^2*(-2 + 2*z3[3] + z3[3]^2) + 
      z3[2]*z3[3]*(3 - z3[3]*(-3 + z3[6]) - 3*z3[6]) + 
      z3[3]*(2 + z3[3]*(3 - 2*z3[6]) - 2*z3[6]))*(-1 + z3[6]) + 27*z3[6] - 
    9*z3[6]^2 + z3[3]*(-34 + 43*z3[6] - 12*z3[6]^2) + 
    z3[3]^2*(-11 + 13*z3[6] - 3*z3[6]^2) + 
    z3[2]^2*(16*z3[3]*(-2 + z3[6]) + z3[3]^2*(-8 + 3*z3[6]) + 
      2*(-8 + 7*z3[6])) - z3[2]*(z3[3]^2*(13 - 10*z3[6] + z3[6]^2) + 
      6*(4 - 5*z3[6] + z3[6]^2) + z3[3]*(44 - 40*z3[6] + 5*z3[6]^2)), 
  y[1255] -> -1/6*(z3[5]*(-1 + z3[4]^3 + z3[4]^2*(-1 + z3[6]) + 3*z3[6] + 
       9*z3[6]^2 + 9*z3[6]^3 + z3[4]*(1 - 2*z3[6] - 11*z3[6]^2))) + 
    (3 - 3*z3[4]^3 - z3[4]^2*(-3 + z3[6]) - 7*z3[6] - 5*z3[6]^2 - 5*z3[6]^3 + 
      z3[4]*(-3 + 4*z3[6] + 9*z3[6]^2))/2, 
  y[1256] -> -(z3[4]^3*(9 + z3[5])) - z3[4]^2*(18 + (3 + z3[5])*z3[6]) + 
    z3[4]*(-8 + (-5 + z3[5])*z3[6] + (27 + 11*z3[5])*z3[6]^2) - 
    z3[6]*(-1 - 30*z3[6] + 15*z3[6]^2 + 2*z3[3]*(-1 + z3[5])*(1 + 2*z3[6]) + 
      z3[5]*(1 + 8*z3[6] + 9*z3[6]^2)), 
  y[1257] -> 2*z3[4]^4 + z3[3]^2*(1 + z3[4])*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6])^2 - z3[4]^3*(-4 + (11 + z3[5])*z3[6]) - 
    z3[4]*z3[6]*(7 + (-24 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) + 
    z3[4]^2*(2 - 19*z3[6] + (19 + 3*z3[5])*z3[6]^2) + 
    z3[6]^2*(3 - 10*z3[6] + 3*z3[6]^2 + z3[5]*(1 + z3[6])^2) + 
    z3[3]*(1 + z3[4] - z3[6])*(z3[4]^3*(2 + z3[5]) + z3[6]*(-3 + 4*z3[6]) + 
      z3[4]^2*(5 + z3[5] - 5*z3[6] - 2*z3[5]*z3[6]) + 
      z3[4]*(3 - 10*z3[6] + (3 + z3[5])*z3[6]^2)), 
  y[1258] -> 2 + 2*z3[4]^4 + 8*z3[6] + z3[5]*z3[6] - z3[6]^2 + 
    z3[5]*z3[6]^2 + 4*z3[6]^3 + z3[5]*z3[6]^3 + 3*z3[6]^4 + z3[5]*z3[6]^4 - 
    z3[4]^3*(2 + (14 + z3[5])*z3[6]) + z3[4]^2*(2 + (12 + z3[5])*z3[6] + 
      3*(7 + z3[5])*z3[6]^2) - z3[4]*(2 + (10 + z3[5])*z3[6] + 
      (9 + 2*z3[5])*z3[6]^2 + (13 + 3*z3[5])*z3[6]^3) + 
    z3[3]^3*(2*z3[4]^4 + z3[4]^2*(2 + z3[5]*z3[6]) + 
      z3[4]*(-1 + z3[6])*(2 + z3[5]*z3[6]) + (-1 + z3[6])^2*
       (2 + z3[5]*z3[6]) - z3[4]^3*(2 + (2 + z3[5])*z3[6])) + 
    z3[3]^2*(6*z3[4]^4 - z3[4]^3*(6 + (10 + 3*z3[5])*z3[6]) + 
      z3[4]^2*(6 + (4 + 3*z3[5])*z3[6] + (3 + z3[5])*z3[6]^2) + 
      z3[4]*(-6 + (2 - 3*z3[5])*z3[6] + (1 + 2*z3[5])*z3[6]^2) + 
      (-1 + z3[6])*(-6 + (2 - 3*z3[5])*z3[6] + (1 + 2*z3[5])*z3[6]^2)) + 
    z3[3]*(6 + 6*z3[4]^4 - 5*z3[6]^2 + 2*z3[6]^3 - 
      3*z3[4]^3*(2 + (6 + z3[5])*z3[6]) + z3[5]*z3[6]*
       (3 - 3*z3[6] + z3[6]^2) + z3[4]^2*(6 + 3*(4 + z3[5])*z3[6] + 
        (13 + 3*z3[5])*z3[6]^2) - z3[4]*(6 + 3*(2 + z3[5])*z3[6] + z3[6]^2 + 
        (3 + z3[5])*z3[6]^3)), y[1259] -> 19 - 19*z3[4] - 4*z3[4]^2 + 
    z3[3]*(15 + 3*z3[4]^2 + z3[4]*(-15 + z3[6]) - 9*z3[6]) + 
    z3[3]^2*(5 - 5*z3[4] + 2*z3[4]^2 - 3*z3[6]) - 10*z3[6] + 4*z3[6]^2 - 
    z3[5]*(z3[3]^2*(-1 + z3[4] + z3[6]) + z3[3]*(-2 + z3[4]^2 + z3[6] + 
        z3[4]*(2 + z3[6])) + 2*(z3[4]^2 + z3[4]*z3[6] - 
        z3[6]*(1 + 2*z3[6]))), 
  y[1260] -> 4*z3[4]^4 + z3[4]^3*(8 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(4 + 20*z3[6] - 3*(17 + 3*z3[5])*z3[6]^2) + 
    z3[4]*z3[6]*(8 + (-67 + 3*z3[5])*z3[6] + (53 + 15*z3[5])*z3[6]^2) - 
    z3[6]*(z3[3]*(-1 + z3[5])*(1 + 6*z3[6] + 5*z3[6]^2) + 
      z3[6]*(9 - 46*z3[6] + 17*z3[6]^2 + z3[5]*(3 + 10*z3[6] + 7*z3[6]^2))), 
  y[1261] -> 4 - 2*z3[4]^4 + 17*z3[6] + z3[6]^2 - z3[5]*z3[6]^2 + 
    13*z3[6]^3 - 2*z3[5]*z3[6]^3 - 3*z3[6]^4 - z3[5]*z3[6]^4 + 
    z3[4]^3*(-4 + (11 + z3[5])*z3[6]) + 
    z3[4]^2*(4 + 25*z3[6] - 3*(7 + z3[5])*z3[6]^2) + 
    z3[4]*(-4 - 21*z3[6] + (-22 + z3[5])*z3[6]^2 + (13 + 3*z3[5])*z3[6]^3) + 
    z3[3]^3*(z3[4]^4*(4 - 3*z3[5]) + z3[4]^3*(z3[5]*(4 + z3[6]) - 
        2*(7 + 2*z3[6])) + z3[4]^2*(7*(2 + z3[6]) + z3[5]*(-4 + 5*z3[6])) + 
      z3[4]*(7*(-2 + z3[6]) + z3[5]*(4 - 9*z3[6] + 3*z3[6]^2)) + 
      (-1 + z3[6])*(7*(-2 + z3[6]) + z3[5]*(4 - 9*z3[6] + 3*z3[6]^2))) + 
    z3[3]^2*(32 - 6*z3[4]^4*(-1 + z3[5]) - 33*z3[6] + 5*z3[6]^2 + 3*z3[6]^3 + 
      z3[5]*(-8 + 26*z3[6] - 23*z3[6]^2 + 6*z3[6]^3) + 
      z3[4]^3*(-32 - 5*z3[6] + z3[5]*(8 + 3*z3[6])) + 
      z3[4]^2*(32 + 31*z3[6] - 3*z3[6]^2 - z3[5]*(8 - 10*z3[6] + z3[6]^2)) + 
      z3[4]*(-32 + z3[6] - 4*z3[6]^2 + z3[5]*(8 - 18*z3[6] + 5*z3[6]^2))) + 
    z3[3]*(22 - 3*z3[4]^4*z3[5] + z3[6] - 6*z3[6]^2 + 10*z3[6]^3 + 
      z3[5]*(-4 + 13*z3[6] - 11*z3[6]^2 + 3*z3[6]^3) + 
      z3[4]^3*(-22 + 6*z3[6] + z3[5]*(4 + 3*z3[6])) + 
      z3[4]^2*(22 + 45*z3[6] - 13*z3[6]^2 + z3[5]*(-4 + 5*z3[6] - 
          3*z3[6]^2)) + z3[4]*(-22 - 23*z3[6] - 17*z3[6]^2 + 3*z3[6]^3 + 
        z3[5]*(4 - 9*z3[6] + 2*z3[6]^2 + z3[6]^3))), 
  y[1262] -> -2 - 6*z3[6] + 2*(5 + 2*z3[2] + z3[2]^2)*z3[6]^2 - 
    (9 + 5*z3[2] + 2*z3[2]^2)*z3[6]^3 + (3 + z3[2])*z3[6]^4 + 
    z3[3]^3*(-38 + 2*z3[2]^5 - 3*z3[2]^4*(-2 + z3[6]) + 77*z3[6] - 
      48*z3[6]^2 + 9*z3[6]^3 - z3[2]^3*(2 + z3[6]) + 
      z3[2]^2*(-30 + 32*z3[6] - 10*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-50 + 78*z3[6] - 36*z3[6]^2 + 5*z3[6]^3)) - 
    z3[3]*(34 - 45*z3[6] + 13*z3[6]^2 + 12*z3[6]^3 - 6*z3[6]^4 + 
      2*z3[2]^3*(4 - 6*z3[6] + z3[6]^2) + 
      z3[2]^2*(24 - 44*z3[6] + 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(34 - 62*z3[6] + 29*z3[6]^2 + 4*z3[6]^3 - 2*z3[6]^4)) + 
    z3[3]^2*(-70 + 2*z3[2]^4*(-3 + z3[6]) + 128*z3[6] - 71*z3[6]^2 + 
      6*z3[6]^3 + 3*z3[6]^4 + z3[2]^3*(-28 + 27*z3[6] - 5*z3[6]^2) + 
      2*z3[2]^2*(-31 + 44*z3[6] - 16*z3[6]^2 + z3[6]^3) + 
      z3[2]*(-84 + 140*z3[6] - 69*z3[6]^2 + 6*z3[6]^3 + z3[6]^4)) - 
    z3[3]*z3[5]*(-1 + z3[6])*(16 + 4*z3[2]^4*z3[3]*(2 + z3[3]) - 34*z3[6] + 
      21*z3[6]^2 - 3*z3[6]^3 + z3[3]*(36 - 76*z3[6] + 45*z3[6]^2 - 
        6*z3[6]^3) + z3[3]^2*(20 - 42*z3[6] + 24*z3[6]^2 - 3*z3[6]^3) + 
      z3[2]^3*(8 + z3[3]^2*(20 - 9*z3[6]) - 8*z3[6] - 
        4*z3[3]*(-9 + 5*z3[6])) + z3[2]^2*(8*(3 - 4*z3[6] + z3[6]^2) + 
        z3[3]^2*(40 - 37*z3[6] + 6*z3[6]^2) + 
        z3[3]*(68 - 73*z3[6] + 14*z3[6]^2)) - 
      z3[2]*(-28 + 48*z3[6] - 21*z3[6]^2 + z3[6]^3 + 
        z3[3]^2*(-40 + 58*z3[6] - 20*z3[6]^2 + z3[6]^3) + 
        z3[3]*(-68 + 106*z3[6] - 41*z3[6]^2 + 2*z3[6]^3))), 
  y[1263] -> 2 + 8*z3[6] - 6*z3[6]^2 - 4*z3[2]*z3[6]^2 - 2*z3[2]^2*z3[6]^2 - 
    z3[4]^2*z3[6]^2 + 3*z3[6]^3 + z3[2]*z3[6]^3 + 
    z3[4]*(-2 - 3*z3[6] + (4 + 3*z3[2])*z3[6]^2) + 
    z3[3]^3*(38 - 5*z3[2]^4 + 2*z3[4]^4 + z3[2]^3*(1 + z3[4]) + 
      z3[4]*(-38 + z3[6]) - 39*z3[6] + 9*z3[6]^2 - z3[4]^3*(19 + 2*z3[6]) + 
      z3[4]^2*(38 + 11*z3[6]) + z3[2]^2*(30 + 7*z3[4]^2 - 6*z3[6] + z3[6]^2 - 
        z3[4]*(23 + z3[6])) + z3[2]*(50 - 7*z3[4]^3 - 28*z3[6] + 5*z3[6]^2 - 
        5*z3[4]*(10 + z3[6]) + z3[4]^2*(33 + 4*z3[6]))) - 
    z3[3]*(-34 - 4*z3[4]^4 + 8*z3[6] + 5*z3[6]^2 - 6*z3[6]^3 + 
      4*z3[2]^3*(-2 + 2*z3[4] + z3[6]) + z3[4]^3*(12 + 5*z3[6]) + 
      z3[4]*(37 + 7*z3[6] - 12*z3[6]^2) + z3[4]^2*(-26 - 2*z3[6] + z3[6]^2) + 
      z3[2]^2*(-24 - 20*z3[4]^2 + 20*z3[6] + 3*z3[6]^2 + 
        2*z3[4]*(12 + z3[6])) + z3[2]*(-34 + 16*z3[4]^3 + 31*z3[6] + 
        3*z3[6]^2 - 2*z3[6]^3 - z3[4]^2*(26 + 11*z3[6]) + 
        z3[4]*(31 - 7*z3[6] - 5*z3[6]^2))) + 
    z3[3]^2*(69 + 6*z3[2]^4 + 6*z3[4]^4 - 56*z3[6] + 12*z3[6]^2 + 3*z3[6]^3 - 
      z3[2]^3*(-28 + 25*z3[4] + z3[6]) - z3[4]^3*(29 + 7*z3[6]) + 
      z3[4]^2*(67 + 10*z3[6]) + z3[4]*(-73 - 8*z3[6] + 9*z3[6]^2) + 
      z3[2]^2*(61 + 38*z3[4]^2 - 31*z3[6] + 2*z3[6]^2 - 
        z3[4]*(55 + 12*z3[6])) + z3[2]*(85 - 25*z3[4]^3 - 58*z3[6] + 
        4*z3[6]^2 + z3[6]^3 + 2*z3[4]^2*(28 + 9*z3[6]) + 
        z3[4]*(-81 + 7*z3[6] + z3[6]^2))) + 
    z3[3]*z3[5]*(-16 - 4*z3[2]^4*z3[3]*(2 + z3[3]) + 16*z3[4] - 17*z3[4]^2 + 
      12*z3[4]^3 - 4*z3[4]^4 + 34*z3[6] - 18*z3[4]*z3[6] + 4*z3[4]^2*z3[6] + 
      3*z3[4]^3*z3[6] - 21*z3[6]^2 + 3*z3[4]*z3[6]^2 + 3*z3[6]^3 + 
      z3[2]^3*(8*(-1 + z3[4] + z3[6]) + 4*z3[3]*(-9 + 8*z3[4] + 5*z3[6]) + 
        z3[3]^2*(-20 + 15*z3[4] + 9*z3[6])) + 
      z3[3]^2*(-20 - 3*z3[4]^4 + z3[4]^2*(-20 + z3[6]) + 42*z3[6] - 
        24*z3[6]^2 + 3*z3[6]^3 + z3[4]^3*(17 + 2*z3[6]) + 
        z3[4]*(20 - 22*z3[6] + 3*z3[6]^2)) + 
      z3[3]*(-36 - 7*z3[4]^4 + 76*z3[6] - 45*z3[6]^2 + 6*z3[6]^3 + 
        z3[4]^3*(28 + 5*z3[6]) + z3[4]^2*(-39 + 6*z3[6]) + 
        z3[4]*(35 - 38*z3[6] + 6*z3[6]^2)) - 
      z3[2]^2*(20*z3[4]^2 + 8*z3[4]*(-3 + z3[6]) + 
        8*(3 - 4*z3[6] + z3[6]^2) + z3[3]^2*(40 + 21*z3[4]^2 - 37*z3[6] + 
          6*z3[6]^2 + z3[4]*(-39 + 4*z3[6])) + 
        z3[3]*(68 + 47*z3[4]^2 - 73*z3[6] + 14*z3[6]^2 + 
          2*z3[4]*(-33 + 5*z3[6]))) + z3[2]*(-28 + 16*z3[4]^3 + 48*z3[6] - 
        21*z3[6]^2 + z3[6]^3 - z3[4]^2*(26 + 3*z3[6]) + 
        z3[4]*(28 - 20*z3[6] + z3[6]^2) + z3[3]^2*(-40 + 13*z3[4]^3 + 
          58*z3[6] - 20*z3[6]^2 + z3[6]^3 - z3[4]^2*(37 + 3*z3[6]) + 
          z3[4]*(40 - 18*z3[6] + z3[6]^2)) + z3[3]*(-68 + 30*z3[4]^3 + 
          106*z3[6] - 41*z3[6]^2 + 2*z3[6]^3 - z3[4]^2*(61 + 7*z3[6]) + 
          z3[4]*(69 - 40*z3[6] + 2*z3[6]^2)))), 
  y[1264] -> z3[3]*(-1 + z3[2] - z3[4]) - z3[4], 
  y[1265] -> (1 + z3[2])^(-1) + 1/(z3[2]^2*(1 + z3[4] - z3[6])), 
  y[1266] -> (1/(z3[3]*(-1 + z3[5])) + (1 + z3[4] - z3[6])^(-1) + 
      (1 + z3[3]^(-1))/(z3[2]*(-1 + z3[5])*(1 + z3[4] - z3[6])))/
     (z3[2]*z3[3]) + 1/(z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - 
       z3[6])), y[1267] -> z3[2]^(-2) + 1/(z3[4]*(1 + z3[4] - z3[6])) + 
    1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1268] -> -7 - 3*z3[3], y[1269] -> 4 + 3*z3[3], y[1270] -> -1 - 3*z3[4], 
  y[1271] -> 2 - z3[4], y[1272] -> 5 + 2*z3[3] - 2*z3[4] - 3*z3[6], 
  y[1273] -> 3/2 + z3[3], y[1274] -> -1/2 - z3[3], 
  y[1275] -> -1/2 + z3[4] - z3[6]/2, y[1276] -> 2 + z3[4] - z3[6]/2, 
  y[1277] -> -3 - 2*z3[3] + z3[6], y[1278] -> 5 + 3*z3[4] + 2*z3[6], 
  y[1279] -> 5 - 4*z3[4] + 5*z3[6], y[1280] -> -4 + 7*z3[6], 
  y[1281] -> -4 - 5*z3[4] - z3[3]*(1 + z3[4]), 
  y[1282] -> 4 + 2*z3[2]^2*(2 + z3[3]) + 5*z3[4] + z3[3]*(1 + z3[4]) - 
    z3[2]*(4 + z3[3] + 6*z3[4] + 2*z3[3]*z3[4]), 
  y[1283] -> 8 + (46 + 13*z3[5])*z3[6] + 10*(-1 + z3[5])*z3[6]^2, 
  y[1284] -> -4 - 3*z3[3]*(1 + z3[6]), 
  y[1285] -> 7 + z3[4] + z3[4]^2 + 14*z3[6] + 10*z3[4]*z3[6] - 7*z3[6]^2 + 
    3*z3[3]*(1 + z3[6]), y[1286] -> 8*z3[6] - 2*z3[3]*(-1 + z3[5])*
     (1 + z3[6]), y[1287] -> 4/3 + 2*z3[6] - (z3[3]*(-1 + z3[5])*(4 + z3[6]))/
     2, y[1288] -> 32*z3[6] - z3[3]*(-1 + z3[5])*(11 + 8*z3[6]), 
  y[1289] -> -z3[4]^2 + 7*(-2 + z3[6])*z3[6] - z3[4]*(1 + 10*z3[6]), 
  y[1290] -> ((1 + z3[2]^(-1))/(z3[2]*z3[3]*(1 + z3[4] - z3[6])) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
     ((-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2) + 
    1/((1 + z3[2])*(1 + z3[3])*(z3[2] + z3[2]*z3[3] - z3[4] + z3[2]*z3[4] - 
       z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] - 
       z3[2]*z3[6])), y[1291] -> -8 - 4*(3 + z3[3]*(-1 + z3[5]))*z3[6] + 
    (4 + z3[3] - z3[3]*z3[5])*z3[6]^2 + 
    z3[4]*(16 + (-4 + z3[3]*(-1 + z3[5]))*z3[6]), 
  y[1292] -> -z3[4]^2 - z3[4]*(3 + 10*z3[6]) + 7*(1 + z3[6] + z3[6]^2), 
  y[1293] -> 5 - 12*z3[3]*(-1 + z3[5]) + 48*z3[6] - 3*z3[6]^2 + 
    z3[5]*(11 + 20*z3[6] + 3*z3[6]^2), 
  y[1294] -> -4 - 11*z3[3]*(-1 + z3[5]) + 69*z3[6] - 8*z3[6]^2 + 
    z3[5]*(4 + 15*z3[6] + 8*z3[6]^2), 
  y[1295] -> 18 - 6*z3[6] + 5*z3[6]^2 + 3*z3[5]*(4 + z3[6]) - 
    2*z3[3]^2*(-1 + z3[6])*(6 + (-3 + z3[5])*z3[6]) + 
    z3[3]*(34 + (-33 + z3[5])*z3[6] - (-10 + z3[5])*z3[6]^2), 
  y[1296] -> -16 + 8*z3[4]^3 - 87*z3[6] + 3*z3[5]*z3[6] - 107*z3[6]^2 + 
    23*z3[5]*z3[6]^2 + 38*z3[6]^3 + 21*z3[5]*z3[6]^3 + 
    z3[4]^2*(-16 + (34 + 9*z3[5])*z3[6]) + 12*z3[3]*(-1 + z3[5])*
     (1 + z3[6] + z3[6]^2) + z3[4]*(16 + (103 - 3*z3[5])*z3[6] - 
      10*(8 + 3*z3[5])*z3[6]^2), 
  y[1297] -> 18 + 2*z3[3]^2*(1 + z3[5])*(-1 + z3[6])^2 + z3[6]^2 + 
    2*z3[5]*(1 + 5*z3[6]) - z3[3]*(-1 + z3[6])*(-6*(-2 + z3[6]) + 
      z3[5]*(4 + z3[6])), y[1298] -> 4 + 2*z3[4]^2*z3[5] - 
    2*z3[3]*(1 + z3[4]*z3[5])*(1 + z3[4] - z3[6]) + 17*z3[6] - 
    5*z3[5]*z3[6] - 10*z3[6]^2 - 9*z3[5]*z3[6]^2 + 
    z3[4]*(2 + 10*z3[6] + z3[5]*(4 + 7*z3[6])), 
  y[1299] -> -30 - 2*z3[4]^2*(8 + z3[5]) - 36*z3[6] + 9*z3[5]*z3[6] + 
    13*z3[6]^2 + 10*z3[5]*z3[6]^2 - 2*z3[3]^2*(6 - 6*z3[4] + 2*z3[4]^2 + 
      (-3 + z3[5])*z3[6]) - 2*z3[4]*(-15 + (5 + 4*z3[5])*z3[6]) - 
    z3[3]*(34 + 2*z3[4]^2*(6 + z3[5]) + (1 + z3[5])*z3[6] + 
      z3[4]*(-34 + 3*z3[5]*z3[6])), 
  y[1300] -> -6 - 4*z3[2]^3*(1 + 3*z3[3] + z3[3]^2) + 
    2*z3[5]*(z3[2]^2*(-2 + 2*z3[3] + 3*z3[3]^2) + 
      z3[3]*(5 + z3[3]*(6 - 5*z3[6]) - 5*z3[6]) + 
      z3[2]*z3[3]*(5 + z3[3]*(8 - 3*z3[6]) - 5*z3[6]))*(-1 + z3[6]) + 
    14*z3[6] - 4*z3[6]^2 + z3[3]*(10 - 3*z3[6] + 2*z3[6]^2) + 
    z3[3]^2*(20 - 22*z3[6] + 6*z3[6]^2) + 
    2*z3[2]^2*(z3[3]^2*(-3 + z3[6]) + 10*z3[3]*(-2 + z3[6]) + 
      2*(-6 + 5*z3[6])) + 2*z3[2]*(-(z3[3]*(20 - 16*z3[6] + z3[6]^2)) - 
      4*(4 - 5*z3[6] + z3[6]^2) + z3[3]^2*(4 - 3*z3[6] + z3[6]^2)), 
  y[1301] -> -8*z3[4]^3 - z3[4]^2*(16 + (30 + 9*z3[5])*z3[6]) + 
    z3[4]*(-8 + (-47 + 3*z3[5])*z3[6] + (73 + 29*z3[5])*z3[6]^2) - 
    z3[6]*(5 - 79*z3[6] + 35*z3[6]^2 + z3[3]*(-1 + z3[5])*(5 + 9*z3[6]) + 
      z3[5]*(3 + 19*z3[6] + 20*z3[6]^2)), 
  y[1302] -> -1/6*(z3[5]*z3[6]*(13 + 13*z3[4]^2 + 23*z3[6] + 23*z3[6]^2 - 
       z3[4]*(13 + 36*z3[6]))) + (-4 + 4*z3[4]^3 - 27*z3[6] - 22*z3[6]^2 - 
      22*z3[6]^3 - z3[4]^2*(4 + 35*z3[6]) + 
      z3[4]*(4 + 31*z3[6] + 53*z3[6]^2))/3, 
  y[1303] -> 11*z3[3]*(-1 + z3[5])*(1 + z3[6] + z3[6]^2 + z3[6]^3) + 
    z3[6]*(-84 - 4*z3[4]^3*(12 + z3[5]) + 7*(-13 + z3[5])*z3[6] + 
      2*(-53 + 11*z3[5])*z3[6]^2 + (37 + 15*z3[5])*z3[6]^3 + 
      z3[4]^2*(-84 + (133 + 23*z3[5])*z3[6]) + 
      z3[4]*(84 - 7*(-25 + z3[5])*z3[6] - 2*(61 + 17*z3[5])*z3[6]^2)), 
  y[1304] -> 2 + 8*z3[4] + 8*z3[4]^2 - 4*z3[4]*z3[5] + 
    2*z3[2]^2*(-2*(-7 + z3[5]) + 2*z3[3]*(7 + z3[5]) + 
      z3[3]^2*(1 + 3*z3[5])) - 4*z3[6] - 8*z3[4]*z3[6] + 
    2*z3[3]^2*(-10 + z3[4]*(7 - 5*z3[5]) + z3[4]^2*(-1 + z3[5]) + 
      z3[5]*(6 - 5*z3[6]) + 3*z3[6]) + z3[3]*(-8 + z3[4]^2*(-2 + 6*z3[5]) - 
      10*z3[5]*(-1 + z3[6]) + 3*z3[6] - 2*z3[4]*(-7 + 3*z3[5] + 2*z3[6])) - 
    2*z3[2]*(z3[3]*(-15 + z3[4]*(5 + 7*z3[5]) + 5*z3[5]*(-1 + z3[6]) - 
        z3[6]) + 2*(-7 - z3[4]*(-8 + z3[5]) + z3[6]) + 
      z3[3]^2*(4 + z3[4]*(-2 + 4*z3[5]) - z3[6] + z3[5]*(-8 + 3*z3[6]))), 
  y[1305] -> -18 - 2*z3[5] - 2*z3[4]^2*(9 + z3[5]) - 
    2*z3[3]^2*(1 + z3[5])*(1 - z3[4] + z3[4]^2 - z3[6]) - 18*z3[6] - 
    12*z3[5]*z3[6] - 19*z3[6]^2 - 12*z3[5]*z3[6]^2 + 
    2*z3[4]*(9 + z3[5] + 18*z3[6] + 7*z3[5]*z3[6]) + 
    z3[3]*(-4*z3[4]^2*(3 + z3[5]) + 6*(-2 + z3[6]) - z3[5]*(4 + z3[6]) + 
      z3[4]*(6*(2 + z3[6]) + z3[5]*(4 + 5*z3[6]))), 
  y[1306] -> 1 - z3[2]^2*z3[3] + 2*z3[4] - z3[3]*z3[4]^2 + 
    z3[2]*(-1 + 2*z3[3]*z3[4]), y[1307] -> -2*z3[2] + z3[6], 
  y[1308] -> -(z3[2]^3*(-1 + z3[3])) + z3[3]*z3[4]^2 + 
    z3[2]^2*(-1 + (-1 + z3[3])*z3[4]) - z3[2]*z3[4]*(-2 + z3[3] + z3[5]) - 
    z3[6], y[1309] -> -z3[2]^3 + z3[2]^2*(1 + z3[4]) + 
    z3[2]*z3[4]*(-2 + z3[5]) + z3[6], 
  y[1310] -> (1 + z3[4] - z3[6])^(-1) + 
    (z3[2]^2*z3[3] - z3[2]*z3[4] - 3*z3[2]*z3[3]*z3[4] - 
      z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
      z3[2]*z3[3]*z3[4]*z3[5] + z3[2]^2*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])^(-1), 
  y[1311] -> ((1 + (1 + z3[2])^(-1))/((1 + z3[2])*z3[3]) + 
      ((1 + (-1 + z3[5])^(-1))/(z3[3]*z3[4]^2) + (1 + z3[4]^(-2))/
         (z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))/((1 + z3[2])*
        (1 + z3[4] - z3[6])) + 1/(z3[4]^2*(z3[2]*z3[3] - z3[3]*z3[4] - 
         z3[6])))/(-1 + z3[5]) + (1/(z3[3]*(1 + z3[4] - z3[6])) + 
      (1 + 1/(z3[3]*(1 + z3[4] - z3[6])))/(z3[2]*z3[3] - z3[3]*z3[4] - 
        z3[6]))/z3[2], y[1312] -> 1/((1 + z3[2])*z3[4]*(-1 + z3[5])) + 
    ((1 + z3[3]^(-1))/z3[2] + 
      ((z3[3]^(-1) + (1 + 1/(z3[3]^2*(-1 + z3[5])))/z3[4] + 
          (1 + z3[3]^(-1))/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + 
        (1 + z3[3]^(-1))/(z3[3]*z3[4]*(-1 + z3[5])))/(1 + z3[2]))/
     (1 + z3[4] - z3[6]), y[1313] -> 
   1/((1 + z3[2])*z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1), 
  y[1314] -> 1/(z3[2]*z3[3]*(-1 + z3[5])) + 
    ((1/(z3[4]^2*(-1 + z3[5])) + (1 + z3[4] - z3[6])^(-1))/z3[3] + 
      1/(z3[4]*(1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/(1 + z3[2]) + 
    (1/(z3[2]*(-1 + z3[5])) + 1/(z3[4]^2*(-1 + z3[5])) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-2) + 
      1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2) + 
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/((1 + z3[4] - z3[6])*
      (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1315] -> (1 + (1 + z3[2])^(-1))/((1 + z3[2])*z3[4]) + 
    1/(z3[2]*(1 + z3[4] - z3[6])), 
  y[1316] -> ((1 + z3[3]^(-1))/z3[2] + (1 + 1/((1 + z3[2])*z3[4]^2))/
       ((1 + z3[2])*(-1 + z3[5])))/z3[4] + (1 + (-1 + z3[5])^(-1))/
     (z3[2]*(1 + z3[4] - z3[6])), 
  y[1317] -> (1 + z3[2])^(-1) + 1/(z3[3]^2*(-1 + z3[5])) + 
    1/((1 + z3[2])*z3[3]^2*(-1 + z3[5])), 
  y[1318] -> (1 + z3[3]^(-1) + 1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + 
    (1 + (1 + z3[3]^(-1))/(z3[3]*z3[4]))/(z3[2]*(-1 + z3[5])), 
  y[1319] -> 1/(z3[2]*z3[3]^2*(-1 + z3[5])) + 
    1/((1 + z3[2])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])), 
  y[1320] -> -3 - 2*z3[5]*(-1 + z3[6]), 
  y[1321] -> 2 - z3[2] + z3[5]*(-1 + z3[6]), 
  y[1322] -> 1 + 2*z3[5]*(-1 + z3[6]) - 2*z3[6], 
  y[1323] -> 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])) + 
    1/(z3[2]*(1 + z3[4] - z3[6])), y[1324] -> -4 + z3[6], 
  y[1325] -> (z3[3]^(-1) + z3[4]^(-1))/((1 + z3[2])*z3[4]) + 
    1/(z3[3]*(1 + z3[4] - z3[6])), 
  y[1326] -> 1/((1 + z3[2])*z3[4]^2*(-1 + z3[5])) + (1 + z3[4] - z3[6])^(-1), 
  y[1327] -> ((1 + z3[3]^(-1) + 1/(z3[4]^2*(-1 + z3[5])))/(1 + z3[2]) + 
      1/(z3[2]*(-1 + z3[5])))/z3[4] + (1 + 1/((1 + z3[2])*z3[3]) + 
      (-1 + z3[5])^(-1))/((1 + z3[2])*(1 + z3[4] - z3[6])), 
  y[1328] -> 1/(z3[2]*z3[3]^2*z3[4]*(-1 + z3[5])) + 
    ((1 + z3[2])^(-1) + 1/(z3[3]^2*(-1 + z3[5])) + 
      1/((1 + z3[2])*z3[3]^2*(-1 + z3[5])))/((1 + z3[2])*
      (1 + z3[4] - z3[6])), y[1329] -> -z3[2] + z3[5] + z3[6] - z3[5]*z3[6], 
  y[1330] -> 1 + 2*z3[4] + z3[4]^2 - z3[6]^2, 
  y[1331] -> -4 - 3*z3[6] - z3[6]^2, 
  y[1332] -> 1 + z3[3]^(-1) + (z3[3]^(-1) + z3[4]^(-1))/(1 + z3[2]), 
  y[1333] -> -2 - z3[4] + z3[4]^2 - z3[6] - z3[6]^2, 
  y[1334] -> -1 + z3[4] - z3[4]^2 + z3[6] + z3[6]^2, 
  y[1335] -> -5 + 5*z3[4] + z3[5]*(-2 + 2*z3[4] - 3*z3[6]) - 4*z3[6], 
  y[1336] -> 9 + z3[5] - 2*z3[6] + 2*z3[5]*z3[6], 
  y[1337] -> 5 - 2*z3[4]^2*(-2 + z3[5]) + z3[4]*(11 - 4*z3[5] - 2*z3[6]) - 
    (2 + z3[5])*z3[6], y[1338] -> z3[2]^3 + z3[2]^2*(-2 + z3[5])*
     (-1 + z3[6]) + (-1 + z3[5])*(-1 + z3[6])*z3[6] - 
    z3[2]*(-1 + z3[5])*(-1 + z3[6])*z3[6], 
  y[1339] -> -((1 + z3[3])*(1 + z3[4]^2 + z3[4]*(-1 + z3[6]) - 2*z3[6])) - 
    z3[5]*z3[6]^2, y[1340] -> 1 + z3[5]*(-1 + z3[6]) - 5*z3[6] + 
    z3[3]*(-1 + z3[5])*(1 + z3[6]), y[1341] -> 5 - z3[6] + z3[5]*(2 + z3[6]), 
  y[1342] -> -2 + z3[4]^2 + z3[6] + z3[6]^2 - z3[4]*(1 + 2*z3[6]), 
  y[1343] -> -7 - z3[3] - 5*z3[4] + 4*z3[6] + 
    z3[5]*(1 + z3[3] - 2*z3[4] + 3*z3[6]), 
  y[1344] -> -4 + z3[2]^2*(-4 + z3[5]) + z3[4]^2*(-2 + z3[5]) + z3[6] + 
    z3[5]*z3[6] + z3[4]*(-8 + 3*z3[5] + z3[6]) + 
    z3[2]*(3 + z3[4]*(5 - 2*z3[5]) - z3[5]*z3[6]), 
  y[1345] -> 4 + z3[4]^2*(9 + z3[5]) - 16*z3[6] + 2*z3[5]*z3[6] + 7*z3[6]^2 + 
    3*z3[5]*z3[6]^2 + z3[3]*(-1 + z3[5])*(1 + 2*z3[6]) - 
    2*z3[4]*(-7 + 2*(4 + z3[5])*z3[6]), 
  y[1346] -> -1 - z3[4] - z3[5]*(z3[4] + z3[4]^2 - z3[6]^2), 
  y[1347] -> -2 + z3[6]^2 - z3[5]*(-2 + z3[6] + z3[6]^2), 
  y[1348] -> 2 - z3[6]^2 + z3[5]*(-2 + z3[6] + z3[6]^2), 
  y[1349] -> 8 + 6*z3[4] - 3*z3[6] + z3[5]*(4*z3[4] + 2*z3[4]^2 + z3[6] + 
      z3[6]^2), y[1350] -> -1 + (-1 + z3[3])*z3[6] + z3[6]^2 - 
    z3[5]*(-1 + z3[3]*z3[6] + z3[6]^2), 
  y[1351] -> z3[5]*z3[6]^2 + (1 + z3[3])*(1 - 3*z3[6] + 2*z3[6]^2), 
  y[1352] -> 9 + z3[4]^2*(9 + z3[5]) + 7*z3[6] + 7*z3[6]^2 - 
    z3[4]*(9 + z3[5] + 16*z3[6] + 4*z3[5]*z3[6]) + 
    z3[5]*(1 + 3*z3[6] + 3*z3[6]^2), 
  y[1353] -> 1 + z3[6] - z3[3]*z3[6] + (4 - 5*z3[4])*z3[6]^2 + 4*z3[6]^3 + 
    z3[5]*(-1 + z3[3]*z3[6] + (3 - 2*z3[4])*z3[6]^2 + 3*z3[6]^3), 
  y[1354] -> 1 + (-10 - 9*z3[4] + 9*z3[4]^2)*z3[6] + (7 - 16*z3[4])*z3[6]^2 + 
    7*z3[6]^3 - z3[3]*(1 + z3[6]) + z3[5]*(-1 + (2 - z3[4] + z3[4]^2)*z3[6] + 
      (3 - 4*z3[4])*z3[6]^2 + 3*z3[6]^3 + z3[3]*(1 + z3[6])), 
  y[1355] -> 4*z3[4]^3 - z3[4]^2*(-8 + (11 + z3[5])*z3[6]) + 
    2*z3[4]*(2 - 8*z3[6] + (5 + z3[5])*z3[6]^2) - 
    z3[6]*(4 + (-9 + z3[5])*z3[6] + (3 + z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(1 + z3[6])), 
  y[1356] -> -2*z3[2]^2*(13 + 6*z3[3]) + 
    z3[2]*(-12 + 19*z3[4] + 3*z3[3]*(-5 + 4*z3[4])) + 
    2*(-7 - 2*z3[4]^2 + 4*z3[6] + z3[4]*(1 + z3[6])) - 
    z3[5]*(z3[2]^2 + 3*z3[4] + z3[4]^2 + z3[6] - z3[2]*(2*z3[4] + z3[6])) + 
    z3[3]*(-7 - 4*z3[4]^2 + 5*z3[6] + z3[4]*(7 + 2*z3[6])), 
  y[1357] -> 4*z3[4]^3 - z3[3]*(-1 + z3[5]) - 
    z3[4]^2*(4 + (11 + z3[5])*z3[6]) + z3[4]*(-8 + (7 + z3[5])*z3[6] + 
      2*(5 + z3[5])*z3[6]^2) - z3[6]*(3*(-3 + z3[6] + z3[6]^2) + 
      z3[5]*(1 + z3[6] + z3[6]^2)), y[1358] -> 7 + z3[2]^3*(11 + 4*z3[3]) + 
    z3[2]^2*(22 + z3[3]*(13 - 6*z3[6]) - 13*z3[6]) - 13*z3[6] + 5*z3[6]^2 - 
    z3[5]*(-1 + z3[6])*(z3[2]^2 + z3[6] - z3[2]*z3[6]) + 
    z3[3]*(7 - 12*z3[6] + 4*z3[6]^2) + z3[2]*(18 - 20*z3[6] + 3*z3[6]^2 + 
      z3[3]*(15 - 15*z3[6] + 2*z3[6]^2)), 
  y[1359] -> -(z3[3]*(3 + 2*z3[4])*(z3[4] - z3[6])*(1 + z3[4] - z3[6])^2) + 
    z3[5]*(z3[3]*z3[4]*(1 + z3[4] - z3[6])^2*(2 + z3[4] + z3[6]) - 
      z3[6]^2*(z3[4]^2 + z3[6] - 2*z3[4]*z3[6] + z3[6]^2)) + 
    z3[6]*(3*z3[4]^3 + z3[4]^2*(6 - 9*z3[6]) + 
      z3[6]*(-3 + 8*z3[6] - 3*z3[6]^2) + z3[4]*(3 - 13*z3[6] + 9*z3[6]^2)), 
  y[1360] -> z3[3]^3*z3[5]*(-1 + z3[6])^3 - 
    z3[6]*(3 + (2 + z3[5])*z3[6] - 3*z3[6]^2 + z3[6]^3) - 
    z3[3]^2*(-1 + z3[6])^2*(3*z3[6] + z3[5]*(2 - 2*z3[6] + z3[6]^2)) - 
    z3[3]*(-1 + z3[6])*(z3[6]*(-6 + 2*z3[6] + z3[6]^2) + 
      z3[5]*(-1 + 2*z3[6] - 3*z3[6]^2 + z3[6]^3)), 
  y[1361] -> -3*z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
    z3[6]*(3*z3[4]^3 + 4*z3[6] - 3*z3[6]^3 - 3*z3[4]^2*(1 + 4*z3[6]) + 
      6*z3[4]*(-1 + 2*z3[6]^2)) + z3[3]*(4*z3[4]^4 + z3[4]^3*(26 - 3*z3[6]) + 
      z3[4]^2*(43 - 34*z3[6] - 6*z3[6]^2) + 
      3*z3[6]*(-5 + 4*z3[6] + z3[6]^2) + z3[4]*(21 - 49*z3[6] + 5*z3[6]^2 + 
        5*z3[6]^3)) - z3[5]*(3*z3[3]^2*z3[4]*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[6]^2*(1 + z3[4]^2 + z3[6] + z3[6]^2 - 
        z3[4]*(1 + 2*z3[6])) + z3[3]*z3[4]*(18 + 5*z3[4]^3 + 
        z3[4]^2*(25 - 8*z3[6]) - 19*z3[6] + 2*z3[6]^2 - z3[6]^3 + 
        z3[4]*(38 - 24*z3[6] + 4*z3[6]^2))), 
  y[1362] -> -((1 + z3[2])^3*z3[3]^3*(1 + z3[2] - z3[6])^2) - 
    z3[6]*(3 + (4 + 6*z3[2] + 8*z3[2]^2 + 4*z3[2]^3)*z3[6] - 
      (5 + 7*z3[2] + 5*z3[2]^2)*z3[6]^2 + (2 + z3[2])*z3[6]^3) + 
    z3[3]^2*(6 - 4*z3[2]^5 - 27*z3[6] + 29*z3[6]^2 - 8*z3[6]^3 + 
      z3[2]^4*(-4 + 3*z3[6]) + 3*z3[2]^3*(6 - 5*z3[6] + z3[6]^2) + 
      z3[2]*(26 - 66*z3[6] + 43*z3[6]^2 - 7*z3[6]^3) + 
      z3[2]^2*(38 - 60*z3[6] + 23*z3[6]^2 - 2*z3[6]^3)) - 
    z3[3]*(-7 + 8*z3[2]^4*(-2 + z3[6]) + 32*z3[6] - 25*z3[6]^2 + 2*z3[6]^3 + 
      2*z3[6]^4 + z3[2]^2*(-56 + 92*z3[6] - 33*z3[6]^2) + 
      z3[2]^3*(-48 + 52*z3[6] - 9*z3[6]^2) + 
      z3[2]*(-31 + 74*z3[6] - 41*z3[6]^2 + z3[6]^3 + z3[6]^4)) + 
    z3[3]*z3[5]*(-1 + z3[6])*(z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 
      z3[2]^3*(48 + z3[3]^2*(5 - 2*z3[6]) - 22*z3[3]*(-2 + z3[6]) - 
        28*z3[6]) - (-1 + z3[6])^2*(-9 + 2*z3[6]) + 
      z3[3]^2*(5 - 8*z3[6] + 3*z3[6]^2) + z3[3]*(14 - 28*z3[6] + 17*z3[6]^2 - 
        2*z3[6]^3) + z3[2]^2*(56 - 64*z3[6] + 13*z3[6]^2 + 
        z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + z3[3]*(62 - 64*z3[6] + 
          11*z3[6]^2)) + z3[2]*(32 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
        z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) - 
        z3[3]*(-42 + 66*z3[6] - 25*z3[6]^2 + z3[6]^3))), 
  y[1363] -> z3[6]*(3 - 3*z3[4]^3 + 5*z3[6] + 2*z3[6]^2 + 3*z3[6]^3 + 
      z3[4]^2*(3 + 11*z3[6]) - 3*z3[3]^2*(-1 + z3[4])*(1 + z3[4]^2 - z3[6] - 
        z3[4]*z3[6]) - z3[4]*(3 + 8*z3[6] + 10*z3[6]^2) - 
      z3[3]*(-6 + 6*z3[4]^3 + 2*z3[6] + z3[6]^2 - 2*z3[4]^2*(3 + 5*z3[6]) + 
        z3[4]*(6 + 4*z3[6] + 3*z3[6]^2))) + 
    z3[5]*(z3[3]^3*(z3[4]^2 + z3[4]^4 + z3[4]*(-1 + z3[6]) + (-1 + z3[6])^2 - 
        z3[4]^3*(1 + z3[6])) + z3[6]^2*(1 + z3[4]^2 + z3[6] + z3[6]^2 - 
        z3[4]*(1 + 2*z3[6])) + z3[3]^2*(2 + 2*z3[4]^4 - 4*z3[6] + 3*z3[6]^2 - 
        z3[6]^3 - 2*z3[4]^3*(1 + z3[6]) + z3[4]^2*(2 + z3[6]^2) - 
        z3[4]*(2 - 2*z3[6] + z3[6]^2)) + z3[3]*(1 + z3[4]^4 - 2*z3[6] + 
        3*z3[6]^2 - z3[6]^3 - z3[4]^3*(1 + z3[6]) + z3[4]^2*(1 + 2*z3[6]^2) - 
        z3[4]*(1 - z3[6] + 2*z3[6]^2 + z3[6]^3))), y[1364] -> -3 + 2*z3[5], 
  y[1365] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1) + 
    (1 + z3[3]^(-1) + 1/((1 + z3[2])*z3[3]*(-1 + z3[5])^2) + 
      (-1 + z3[5])^(-1))/(z3[4]*(1 + z3[4] - z3[6])), 
  y[1366] -> 1/((1 + z3[2])*z3[3]) + 
    ((z3[3]^(-1) + 1/((1 + z3[2])*z3[4]))/((1 + z3[2])*z3[3]*
        (-1 + z3[5])^2) + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-2) + 
      (1 + 1/((1 + z3[2])*(-1 + z3[5])))/(z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))/
     (z3[4]*(1 + z3[4] - z3[6])), 
  y[1367] -> 1/(z3[2]*z3[3]) + 1/((1 + z3[2])^2*z3[3]) + 
    (1 + z3[3]^(-1))/((1 + z3[2])*z3[4]*(-1 + z3[5])) + 
    (1 + z3[4] - z3[6])^(-1) + (1 + 1/(z3[2]*z3[3]^2*(-1 + z3[5])^2))/
     (z3[4]*(1 + z3[4] - z3[6])) + 
    1/(z3[4]*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2), 
  y[1368] -> 1 + 1/((1 + z3[2])*(-1 + z3[5])^2), 
  y[1369] -> (1 + 1/((1 + z3[2])*z3[4]^2))/((1 + z3[2])*z3[4]*
      (-1 + z3[5])^2) + ((1 + z3[2])^(-2) + 1/(z3[2]*(-1 + z3[5])^2))/
     (1 + z3[4] - z3[6]), y[1370] -> 
   1 + 1/((1 + z3[2])*z3[3]*z3[4]*(-1 + z3[5])), 
  y[1371] -> (z3[4]^(-1) + 1/(z3[3]*(-1 + z3[5])) + 
      1/(z3[3]*z3[4]^2*(-1 + z3[5])))/(1 + z3[2])^2 + 
    1/((1 + z3[2])*z3[4]^3*(-1 + z3[5])^2) + 
    (1 + z3[3]^(-1) + (1 + (1 + z3[3]^(-1))/(z3[3]*z3[4]))/(-1 + z3[5]))/
     (z3[2]*z3[4]*(-1 + z3[5])), 
  y[1372] -> 2*z3[2] + (-1 + 2*z3[5])*(-1 + z3[6]), y[1373] -> 1 - 5*z3[6], 
  y[1374] -> 1 - 3*z3[6], y[1375] -> 1 - 4*z3[6], 
  y[1376] -> 4 + 3*z3[4] - 4*z3[6], y[1377] -> 2 + z3[4] - z3[6], 
  y[1378] -> (1 + (-1 + z3[5])^(-1))/(z3[2]*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[2])^2*z3[4]^2*(-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - 
       z3[6])), y[1379] -> -7 - z3[6], 
  y[1380] -> -2 - 3*z3[5]*(-1 + z3[6]) + z3[6], 
  y[1381] -> 1 + z3[5]*(-1 + z3[6]) + 2*z3[6], y[1382] -> 2 + 3*z3[6], 
  y[1383] -> 4 - 3*z3[4] + 3*z3[6], y[1384] -> 4 + 5*z3[6], 
  y[1385] -> -1 + z3[2] - z3[4] + z3[6], 
  y[1386] -> z3[4] + z3[4]^2 - 2*z3[6] - z3[4]*z3[6], 
  y[1387] -> -5 - 3*z3[2] + z3[5] - z3[5]*z3[6], 
  y[1388] -> 1 - z3[4]*(-3 + z3[5]) + z3[5] + z3[6] - z3[5]*z3[6], 
  y[1389] -> -3 - z3[6] - z3[6]^2, y[1390] -> 8 + z3[3] - z3[3]*z3[5], 
  y[1391] -> -1 - 4*z3[6] + z3[6]^2, 
  y[1392] -> -4 + z3[4]^2*(-3 + z3[5]) + 2*z3[4]*(-3 + z3[6]) + 
    (1 + z3[5])*z3[6] - (-1 + z3[5])*z3[6]^2, 
  y[1393] -> -4 - 16*z3[6] + (4 + z3[3] - z3[3]*z3[5])*z3[6]^2, 
  y[1394] -> 4 + (17 + 3*z3[5])*z3[6] + (-8 + 3*z3[5])*z3[6]^2 - 
    (-1 + z3[5])*z3[6]^3, y[1395] -> 
   1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])) + 
    (z3[4]^(-1) + (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^(-1))/
     ((1 + z3[2])*z3[3]^2) + (z3[2] - z3[4] + z3[6])^(-1), 
  y[1396] -> 1/(z3[2]*z3[3]^2*(-1 + z3[5])^2*(1 + z3[4] - z3[6])) + 
    1/((1 + z3[2])*(z3[2] - z3[4] + z3[6])), 
  y[1397] -> (1 + (1 + z3[2])^(-1))/(z3[3]^2*(-1 + z3[5])*
      (1 + z3[4] - z3[6])) + (1 + z3[3]^(-1))/(z3[2] - z3[4] + z3[6]), 
  y[1398] -> 1/((1 + z3[2])*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
    ((1 + z3[2])^(-2) + (z3[4]^(-1) + (z3[2]*z3[3] - z3[4] - z3[3]*z3[4])^
         (-1))/z3[3])/(z3[3]*(z3[2] - z3[4] + z3[6])), 
  y[1399] -> 1/((z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(-1 + z3[5])) + 
    (1 + 1/((1 + z3[2])^2*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*(-1 + z3[5])))/
     (z3[2] - z3[4] + z3[6]), y[1400] -> -2 - 2*z3[4]^2 + 5*z3[6] - z3[6]^2 + 
    z3[4]*(-4 + 3*z3[6]), y[1401] -> 2 + 2*z3[4]^2 + z3[6] + z3[6]^2 - 
    z3[4]*(2 + 3*z3[6]), y[1402] -> 4 - 2*z3[4]^2 - z3[6] - z3[6]^2 + 
    z3[4]*(2 + 3*z3[6]), y[1403] -> -(z3[4]*(7 - 5*z3[5] + z3[5]^2)) + 
    z3[5]^2*(1 - 2*z3[6]) - 5*z3[6] + z3[5]*(-5 + 7*z3[6]), 
  y[1404] -> (-1 + z3[5])^(-1) + 
    1/((1 + z3[2])*(z3[2]^2*z3[3] - z3[2]*z3[4] - 3*z3[2]*z3[3]*z3[4] - 
       z3[2]^2*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]^2*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[1405] -> -17 + z3[5] + z3[4]^2*(4 + z3[5]) + 4*z3[3]*(1 + z3[4]*z3[5])*
     (1 + z3[4] - z3[6]) - 2*z3[6] + 5*z3[5]*z3[6] + 14*z3[6]^2 + 
    5*z3[5]*z3[6]^2 - z3[4]*(12 + z3[5] + 18*z3[6] + 6*z3[5]*z3[6]), 
  y[1406] -> 2 + z3[4]^2*(2 + z3[5]) + (-6 + z3[5])*z3[6] + 
    (2 + z3[5])*z3[6]^2 + z3[4]*(5 - 2*(2 + z3[5])*z3[6]), 
  y[1407] -> 8 + 2*z3[3]^2*z3[5]*(-1 + z3[6])^2 + 9*z3[6] - 6*z3[6]^2 - 
    z3[3]*(-1 + z3[6])*(4 + 3*z3[5] + 4*z3[6]) + 
    z3[5]*(1 + 4*z3[6] - z3[6]^2), y[1408] -> -z3[4]^4 + 3*z3[4]^3*z3[6] + 
    z3[4]^2*(z3[6] - 3*z3[6]^2) + z3[4]*z3[6]*(-1 - 2*z3[6] + z3[6]^2) + 
    z3[6]*(1 + z3[6] + z3[6]^2), y[1409] -> -1 + 8*z3[6] - 6*z3[6]^2 + 
    z3[5]*(1 - 3*z3[6] + 2*z3[6]^2), 
  y[1410] -> -z3[4]^3 + (3 + z3[3])*z3[4]^2*z3[6] + 
    z3[4]*z3[6]*(1 - (3 + 2*z3[3])*z3[6]) + 
    z3[6]*(-1 - z3[6] + (1 + z3[3])*z3[6]^2), 
  y[1411] -> -4 + 4*z3[4]^3 - 3*(7 + z3[5])*z3[6] - (13 + 6*z3[5])*z3[6]^2 - 
    (14 + 5*z3[5])*z3[6]^3 - z3[4]^2*(4 + (29 + 3*z3[5])*z3[6]) + 
    z3[4]*(4 + (25 + 3*z3[5])*z3[6] + (38 + 9*z3[5])*z3[6]^2), 
  y[1412] -> -4*z3[4]^3 + z3[4]^2*(-8 + (13 + 3*z3[5])*z3[6]) - 
    z3[4]*(4 - 20*z3[6] + (14 + 5*z3[5])*z3[6]^2) + 
    z3[6]*(4 + 2*(-7 + z3[5])*z3[6] + (5 + 2*z3[5])*z3[6]^2 + 
      z3[3]*(-1 + z3[5])*(1 + z3[6])), 
  y[1413] -> z3[3]^(-1) + 
    (z3[3]^(-1) + (1 + (1 + (1 + (1 + z3[2])^(-1))/z3[3])/
         (z3[3]*(-1 + z3[5])))/z3[4] + (1 + z3[3]^(-1))/
       ((1 + z3[2])*z3[4]^2*(-1 + z3[5])))/(1 + z3[4] - z3[6]) + 
    ((-1 + z3[5])^(-1) + (1 + z3[3]^(-1))/(z3[2] - z3[4] + z3[6]))/z3[4], 
  y[1414] -> 1/(z3[3]^2*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])*
      (z3[2] - z3[4] + z3[6])) + 
    (1/((-1 + z3[5])*(z3[2]*z3[3] - z3[3]*z3[4] - z3[6])) + 
      1/(z3[3]^2*(z3[2] - z3[4] + z3[6])))/z3[4], 
  y[1415] -> 14 + 8*z3[4] + 8*z3[4]^2 - 
    2*z3[2]^2*(-20 + 6*z3[3]*(-2 + z3[5]) + z3[3]^2*(2 + z3[5])) - 15*z3[6] - 
    4*z3[4]*z3[6] + z3[2]*(12 - 32*z3[4] + 
      2*z3[3]^2*(-3 + z3[4]*(1 + 2*z3[5]) + z3[5]*(-3 + z3[6])) + 
      z3[3]*(33 + 6*z3[4]*(-5 + 3*z3[5]) + 8*z3[5]*(-2 + z3[6]) + 2*z3[6])) + 
    z3[3]^2*(-2 - 2*z3[4]^2*z3[5] + z3[4]*(2 + 6*z3[5]) + 
      z3[5]*(-6 + 4*z3[6])) - z3[3]*(3 + 2*z3[4]^2*(-5 + 3*z3[5]) + 
      z3[5]*(7 - 8*z3[6]) + 15*z3[6] + z3[4]*(5 - 3*z3[5] + 6*z3[6])), 
  y[1416] -> -8*z3[4]^3 + z3[3]*(-1 + z3[5]) + 
    2*z3[4]^2*(4 + (9 + z3[5])*z3[6]) - 
    z3[4]*(-16 + 2*(5 + z3[5])*z3[6] + (13 + 3*z3[5])*z3[6]^2) + 
    z3[6]*(3*(-6 + z3[6] + z3[6]^2) + z3[5]*(2 + z3[6] + z3[6]^2)), 
  y[1417] -> 11 + 2*z3[5] - z3[5]^2 + z3[4]^3*(7 - 5*z3[5] + z3[5]^2) + 
    2*z3[6] - 11*z3[5]*z3[6] + 3*z3[5]^2*z3[6] - 6*z3[6]^2 + 
    8*z3[5]*z3[6]^2 - 2*z3[5]^2*z3[6]^2 - z3[3]*(1 + z3[4])*
     (1 + z3[5]*(-1 + z3[6]) + z3[6]) + 
    z3[4]^2*(20 - 2*z3[6] + z3[5]^2*z3[6] - z3[5]*(3 + 2*z3[6])) - 
    z3[4]*(-24 + 2*z3[6] + 5*z3[6]^2 + z3[5]*(-3 + 11*z3[6] - 7*z3[6]^2) + 
      z3[5]^2*(1 - 3*z3[6] + 2*z3[6]^2)), 
  y[1418] -> z3[3]*(3 + 2*z3[4])*(z3[4] - z3[6])*(1 + z3[4] - z3[6])^2 + 
    z3[5]*(-(z3[3]*z3[4]*(1 + z3[4] - z3[6])^2*(2 + z3[4] + z3[6])) + 
      z3[6]^2*(z3[4]^2 + z3[6] - 2*z3[4]*z3[6] + z3[6]^2)) + 
    z3[6]*(-3*z3[4]^3 + z3[4]^2*(-6 + 9*z3[6]) + 
      z3[4]*(-3 + 13*z3[6] - 9*z3[6]^2) + z3[6]*(3 - 8*z3[6] + 3*z3[6]^2)), 
  y[1419] -> 2*z3[2]^3*(-8 - 2*z3[3] + z3[3]^2) - 
    2*z3[2]^2*(16 + z3[3]*(14 - 6*z3[6]) + z3[3]^2*(-3 + z3[6]) - 10*z3[6]) - 
    2*z3[3]^2*(-1 + z3[6]) + (17 - 8*z3[6])*z3[6] + 
    z3[3]*(-1 + 20*z3[6] - 8*z3[6]^2) + z3[3]*z3[5]*(-1 + z3[6])*
     (-7 - 2*z3[2]^2*(6 + z3[3]) + 2*z3[2]*(z3[3]*(-3 + z3[6]) + 
        4*(-2 + z3[6])) + 8*z3[6] + z3[3]*(-6 + 4*z3[6])) - 
    z3[2]*(z3[3]^2*(-6 + 4*z3[6]) + 2*(12 - 14*z3[6] + z3[6]^2) + 
      z3[3]*(29 - 32*z3[6] + 4*z3[6]^2)), 
  y[1420] -> -4*z3[4]^3 + z3[3]*(-1 + z3[5])*(1 + 2*z3[6])^2 + 
    z3[4]^2*(4 + (29 + 3*z3[5])*z3[6]) + 
    z3[4]*(8 + (7 - 3*z3[5])*z3[6] - 3*(14 + 3*z3[5])*z3[6]^2) + 
    z3[6]*(-11 - 15*z3[6] + 17*z3[6]^2 + z3[5]*(3 + 6*z3[6] + 6*z3[6]^2)), 
  y[1421] -> -8 - 8*z3[4]^2 - 17*z3[6] - 11*z3[6]^2 + z3[4]*(8 + 25*z3[6]) - 
    4*z3[3]*(1 + z3[4]^2 + z3[6] - z3[4]*(1 + 2*z3[6])) - 
    z3[5]*(1 + z3[4]^2 + 2*z3[3]^2*(1 - z3[4] + z3[4]^2 - z3[6]) + 5*z3[6] + 
      4*z3[6]^2 - z3[4]*(1 + 6*z3[6]) + 3*z3[3]*(1 + z3[4]^2 - 
        z3[4]*(1 + z3[6]))), y[1422] -> 1/(z3[2]*z3[3]*(-1 + z3[5])) + 
    (1 + (1 + 1/(z3[3]*(-1 + z3[5])*(1 + z3[4] - z3[6])))/
       (z3[4]*(-1 + z3[5])) + 1/((1 + z3[4] - z3[6])*
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^2))/((1 + z3[2])*z3[4]) + 
    (1/(z3[4]*(-1 + z3[5])) + (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
       (z3[4]^2*(-1 + z3[5])) + (1 + 1/(z3[2]*(-1 + z3[5])))/
       (z3[2]*z3[3] - z3[3]*z3[4] - z3[6]))/(1 + z3[4] - z3[6]) + 
    ((1/(z3[3]^2*(-1 + z3[5])*(1 + z3[4] - z3[6])) + 
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/z3[4] + 
      (1 + 1/(z3[3]*(z3[2] - z3[4] + z3[6])))/(z3[2]*z3[3] - z3[4] - 
        z3[3]*z3[4]))/(1 + z3[2])^2, 
  y[1423] -> (z3[4]^(-1) + (1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
       (z3[4]^2*(-1 + z3[5])) + 1/(z3[2]*z3[3]*(1 + z3[4] - z3[6])*
        (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])))/(-1 + z3[5]) + 
    ((1 + z3[4]^(-1))/(-1 + z3[5]) + ((1 + z3[3]^(-1))/z3[4] + 
        1/(z3[3]*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4])))/
       (z3[2] - z3[4] + z3[6]))/((1 + z3[2])^2*z3[3]*(-1 + z3[5])) + 
    (1 + (z3[3]^(-1) + ((1 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
           z3[4]^2 + (z3[2]*z3[3] - z3[3]*z3[4] - z3[6])^(-1))/
         (1 + z3[4] - z3[6]))/(-1 + z3[5])^2 + 
      (1 + (1 + z3[4]^(-1))/((1 + z3[4] - z3[6])*(z3[2]*z3[3] - z3[3]*z3[4] - 
           z3[6])) + 1/(z3[4]*(z3[2] - z3[4] + z3[6])))/(-1 + z3[5]))/
     (1 + z3[2]), y[1424] -> z3[2]^3 + z3[2]^2*(-3 - 2*z3[4] + z3[6]) - 
    (-1 + z3[5])*(-1 + 7*z3[6] - 5*z3[6]^2 + 
      z3[5]*(1 - 3*z3[6] + 2*z3[6]^2)) + 
    z3[2]*(1 - z3[4]^2*(-2 + z3[5])^3 + z3[5]^2*(1 - 2*z3[6]) - 8*z3[6] + 
      z3[5]*(-2 + 7*z3[6]) - z3[4]*(-2 + z3[5])*(z3[5]*(2 - 5*z3[6]) + 
        2*(1 + z3[6]) + z3[5]^2*(-1 + 2*z3[6]))), 
  y[1425] -> -7 + z3[2]^3*(-1 + z3[3]) - 14*z3[4] - 8*z3[4]^2 - 2*z3[5] - 
    3*z3[4]*z3[5] + 5*z3[4]^2*z3[5] + z3[5]^2 + z3[4]*z3[5]^2 - 
    z3[4]^2*z3[5]^2 - 3*z3[6] - 4*z3[4]*z3[6] - z3[4]^2*z3[6] + 
    10*z3[5]*z3[6] + 7*z3[4]*z3[5]*z3[6] - 3*z3[5]^2*z3[6] - 
    2*z3[4]*z3[5]^2*z3[6] + 6*z3[6]^2 + 2*z3[4]*z3[6]^2 - 7*z3[5]*z3[6]^2 + 
    2*z3[5]^2*z3[6]^2 - z3[6]^3 - z3[2]^2*(-3 - 2*z3[4] + z3[6] + 
      z3[3]*(-2 + z3[4] + z3[6])) + z3[3]*(1 + z3[4]^2*(1 + z3[5]) + 
      z3[5]*(-1 + z3[6]) + z3[6] - z3[6]^3 + z3[4]*(1 - z3[5] + z3[6]^2)) + 
    z3[2]*(3 + 2*z3[5] - z3[5]^2 + z3[4]^2*(-7 + 12*z3[5] - 6*z3[5]^2 + 
        z3[5]^3) + 6*z3[6] - 7*z3[5]*z3[6] + 2*z3[5]^2*z3[6] + z3[6]^2 + 
      z3[3]*(-1 + z3[5] + z3[4]*(-4 - z3[5] + z3[5]^2) + z3[6]^2) + 
      z3[4]*(-3 + z3[5]^2*(4 - 9*z3[6]) - 6*z3[6] + z3[5]^3*(-1 + 2*z3[6]) + 
        2*z3[5]*(-1 + 6*z3[6]))), 
  y[1426] -> 3*z3[3]^2*(1 + z3[4])*(1 + z3[4] - z3[6])^2 + 
    z3[6]*(-3*z3[4]^3 + 3*z3[4]^2*(1 + 4*z3[6]) + z3[4]*(6 - 12*z3[6]^2) + 
      z3[6]*(-4 + 3*z3[6]^2)) - z3[3]*(4*z3[4]^4 + z3[4]^3*(26 - 3*z3[6]) + 
      z3[4]^2*(43 - 34*z3[6] - 6*z3[6]^2) + 
      3*z3[6]*(-5 + 4*z3[6] + z3[6]^2) + z3[4]*(21 - 49*z3[6] + 5*z3[6]^2 + 
        5*z3[6]^3)) + z3[5]*(3*z3[3]^2*z3[4]*(1 + z3[4])*
       (1 + z3[4] - z3[6])^2 + z3[6]^2*(1 + z3[4]^2 + z3[6] + z3[6]^2 - 
        z3[4]*(1 + 2*z3[6])) + z3[3]*z3[4]*(18 + 5*z3[4]^3 + 
        z3[4]^2*(25 - 8*z3[6]) - 19*z3[6] + 2*z3[6]^2 - z3[6]^3 + 
        z3[4]*(38 - 24*z3[6] + 4*z3[6]^2))), 
  y[1427] -> (1 + z3[2])^3*z3[3]^3*(1 + z3[2] - z3[6])^2 + 
    z3[6]*(3 + (4 + 6*z3[2] + 8*z3[2]^2 + 4*z3[2]^3)*z3[6] - 
      (5 + 7*z3[2] + 5*z3[2]^2)*z3[6]^2 + (2 + z3[2])*z3[6]^3) + 
    z3[3]^2*(-6 + 4*z3[2]^5 + z3[2]^4*(4 - 3*z3[6]) + 27*z3[6] - 29*z3[6]^2 + 
      8*z3[6]^3 - 3*z3[2]^3*(6 - 5*z3[6] + z3[6]^2) + 
      z3[2]^2*(-38 + 60*z3[6] - 23*z3[6]^2 + 2*z3[6]^3) + 
      z3[2]*(-26 + 66*z3[6] - 43*z3[6]^2 + 7*z3[6]^3)) + 
    z3[3]*(-7 + 8*z3[2]^4*(-2 + z3[6]) + 32*z3[6] - 25*z3[6]^2 + 2*z3[6]^3 + 
      2*z3[6]^4 + z3[2]^2*(-56 + 92*z3[6] - 33*z3[6]^2) + 
      z3[2]^3*(-48 + 52*z3[6] - 9*z3[6]^2) + 
      z3[2]*(-31 + 74*z3[6] - 41*z3[6]^2 + z3[6]^3 + z3[6]^4)) - 
    z3[3]*z3[5]*(-1 + z3[6])*(z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 
      z3[2]^3*(48 + z3[3]^2*(5 - 2*z3[6]) - 22*z3[3]*(-2 + z3[6]) - 
        28*z3[6]) - (-1 + z3[6])^2*(-9 + 2*z3[6]) + 
      z3[3]^2*(5 - 8*z3[6] + 3*z3[6]^2) + z3[3]*(14 - 28*z3[6] + 17*z3[6]^2 - 
        2*z3[6]^3) + z3[2]^2*(56 - 64*z3[6] + 13*z3[6]^2 + 
        z3[3]^2*(10 - 8*z3[6] + z3[6]^2) + z3[3]*(62 - 64*z3[6] + 
          11*z3[6]^2)) + z3[2]*(32 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
        z3[3]^2*(10 - 12*z3[6] + 3*z3[6]^2) - 
        z3[3]*(-42 + 66*z3[6] - 25*z3[6]^2 + z3[6]^3))), 
  y[1428] -> (-2*z3[3]*z3[5]*(9 + z3[2]^4*(16 + 12*z3[3] + z3[3]^2) + 
       7*z3[4] + 42*z3[4]^2 + 12*z3[4]^3 + 8*z3[4]^4 - 20*z3[6] - 
       5*z3[4]*z3[6] - 22*z3[4]^2*z3[6] - 8*z3[4]^3*z3[6] + 13*z3[6]^2 + 
       z3[4]^2*z3[6]^2 - 2*z3[6]^3 - z3[2]^3*(-48 + 56*z3[4] + 28*z3[6] + 
         22*z3[3]*(-2 + 2*z3[4] + z3[6]) + z3[3]^2*(-5 + 4*z3[4] + 
           2*z3[6])) + z3[3]^2*(5 + z3[4]^4 - 8*z3[6] + 3*z3[6]^2 - 
         z3[4]^3*(5 + z3[6]) + z3[4]^2*(5 + 2*z3[6]) + 
         z3[4]*(-5 + 3*z3[6])) + z3[3]*(14 + 8*z3[4]^4 - 28*z3[6] + 
         17*z3[6]^2 - 2*z3[6]^3 + z3[4]*(-11 + 8*z3[6]) - 
         z3[4]^3*(5 + 8*z3[6]) + z3[4]^2*(23 - 12*z3[6] + z3[6]^2)) + 
       z3[2]^2*(56 - 44*z3[4] + 72*z3[4]^2 - 64*z3[6] + 13*z3[6]^2 + 
         z3[3]^2*(10 - 10*z3[4] + 6*z3[4]^2 - 8*z3[6] + z3[6]^2) + 
         z3[3]*(62 - 59*z3[4] + 60*z3[4]^2 - 64*z3[6] + 11*z3[6]^2)) + 
       z3[2]*(32 - 40*z3[4]^3 - 54*z3[6] + 23*z3[6]^2 - z3[6]^3 + 
         4*z3[4]^2*(1 + 5*z3[6]) + z3[4]*(-46 + 35*z3[6] - 2*z3[6]^2) + 
         z3[3]^2*(10 - 4*z3[4]^3 + 2*z3[4]*(-5 + z3[6]) - 12*z3[6] + 
           3*z3[6]^2 + 2*z3[4]^2*(5 + z3[6])) - 
         z3[3]*(-42 + 36*z3[4]^3 + 66*z3[6] - 25*z3[6]^2 + z3[6]^3 - 
           3*z3[4]^2*(11 + 6*z3[6]) + z3[4]*(45 - 30*z3[6] + 2*z3[6]^2)))))/
     3 - (2*((1 + z3[2])*z3[3]^3*(1 + 2*z3[2] - z3[4])*
        (1 + 2*z3[2]^2 - 2*z3[2]*(-1 + z3[4]) + z3[4]^2 - z3[6] - 
         z3[4]*z3[6]) + z3[6]*(3 + (7 + 10*z3[2]^2 + z3[2]*(3 - 8*z3[4]) + 
           2*z3[4] + 2*z3[4]^2)*z3[6] - (4 + z3[4])*z3[6]^2) - 
       z3[3]*(7 + 16*z3[2]^4 + 8*z3[4]^4 - 8*z3[2]^3*(-6 + 7*z3[4]) - 
         12*z3[4]^3*(-1 + z3[6]) - 37*z3[6] + 6*z3[6]^2 + 4*z3[6]^3 + 
         2*z3[4]^2*(21 - 14*z3[6] + z3[6]^2) + z3[4]*(11 - 17*z3[6] + 
           10*z3[6]^2 + z3[6]^3) + z3[2]^2*(56 + 72*z3[4]^2 - 42*z3[6] - 
           4*z3[4]*(11 + 9*z3[6])) - z3[2]*(-31 + 40*z3[4]^3 + 34*z3[6] + 
           2*z3[6]^2 - 4*z3[4]^2*(1 + 10*z3[6]) + z3[4]*(46 - 33*z3[6] + 
             z3[6]^2))) + z3[3]^2*(-3 + 6*z3[2]^4 - 6*z3[4]^4 + 
         3*z3[2]^3*(-7 + 4*z3[4]) + 15*z3[6] - 5*z3[6]^2 + 
         9*z3[4]^3*(1 + z3[6]) + z3[4]*(15 - 27*z3[6] - 4*z3[6]^2) + 
         z3[4]^2*(3 + 3*z3[6] - 3*z3[6]^2) + z3[2]^2*(-35 - 32*z3[4]^2 + 
           16*z3[6] - 4*z3[6]^2 + z3[4]*(47 + 16*z3[6])) + 
         z3[2]*(-29 + 24*z3[4]^3 + 46*z3[6] - 6*z3[6]^2 - 
           z3[4]^2*(35 + 24*z3[6]) + z3[4]*(17 - 2*z3[6] + 5*z3[6]^2)))))/3, 
  y[1429] -> z3[2]^5*z3[3]^3 + z3[2]^4*z3[3]^2*(z3[3]*(2 - 4*z3[4]) - 
      3*z3[4]) - z3[2]^2*z3[4]*(6*z3[3]*(-1 + z3[4])*z3[4] + z3[4]^2 + 
      4*z3[3]^3*(1 - 3*z3[4] + z3[4]^2) + 
      3*z3[3]^2*(1 - 6*z3[4] + 3*z3[4]^2)) + 
    z3[2]^3*z3[3]*(3*z3[4]^2 + 3*z3[3]*z3[4]*(-2 + 3*z3[4]) + 
      z3[3]^2*(1 - 8*z3[4] + 6*z3[4]^2)) + (1 + z3[3])^2*
     (z3[4]*(2*z3[4]^3 + z3[4]*z3[6] + z3[6]^2) + 
      z3[3]*(2*z3[4]^4 - z3[4]^3*(1 + z3[5]) - z3[4]^2*(-2 + z3[5])*z3[6] - 
        z3[4]*(-2 + z3[5])*z3[6]^2 - z3[6]^3)) + 
    z3[2]*(1 + z3[3])*((-2 + z3[4])*z3[4]^3 + 
      z3[3]*(2*z3[4]^4 - z3[4]^3*(9 + z3[5]) - z3[6]^2 - 
        z3[4]*z3[6]*(1 + (-1 + z3[5])*z3[6]) + 
        z3[4]^2*(2 + z3[6] - z3[5]*z3[6])) + 
      z3[3]^2*(z3[4]^4 - z3[4]^3*(7 + z3[5]) - z3[6]^2 - 
        z3[4]*z3[6]*(1 + (-1 + z3[5])*z3[6]) + 
        z3[4]^2*(5 + z3[6] - z3[5]*z3[6])))}}


==> anc/analytic/PolesUVIR_5pt_2L_nf1_Qu_pppm.m <==
{{{(-103*f[1])/18 + f[1]/eps^3 + (19*f[1])/(6*eps^2) + 2*f[3] + f[3]/eps, 
   f[6] + (-f[1] - f[15])/eps, f[1]/2 + f[15]/2 + (f[1] + f[15])/eps + 
    f[65]/2 + f[67] + f[70]/2, -1/3*f[1] - f[15]/3, 0, 
   -(f[1]/eps^2) - (5*f[1])/(3*eps) + f[12], -1/4*f[1] - f[15]/4, 
   f[1]/4 + f[15]/4, 0, (61*f[1])/12 + f[15]/eps - f[58] - f[62] + f[67], 0, 
   0, (-7*f[1])/12 - f[15]/12, 0, 0, f[18], 0, 0, 0, 0, 0, 0, 0, 
   -(f[15]/eps) + f[62] - f[67] - f[70], 0, 0, -1/4*f[15], 0, 0, f[15]/3, 0, 
   0, 0, f[23]/eps + f[24], 0, 0, 0, f[23]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -(f[15]/eps) - f[23]/2 + f[58] - f[65] - f[67], 0, 0, -1/4*f[15], 
   0, 0, 0, 0, 0, 0, f[15]/3, 0, 0, 0, 0, (-137*f[1])/8 - f[1]/eps^2 - 
    f[3]/2 - f[6] - f[12] - f[18] + ((-11*f[1])/3 + f[15] - f[23])/eps - 
    f[24] - f[43], -1/4*f[1] - f[15]/4, f[1]/4 + f[15]/4, 0, 
   (7*f[1])/6 + f[15]/4 - f[23]/4, 0, 0, -1/4*f[1] + f[15]/4, 0, 0, 0, 0, 0, 
   0, 0, -1/4*f[15], 0, 0, 0, f[23]/4, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*f[15], 0, 
   0, 0, 0, (67*f[1])/12 - f[15]/4 + f[23]/4 - f[58] + f[65]/2 - f[70]/2, 0, 
   0, -1/4*f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-7*f[1])/12, 0, 0, 0, 0, 
   0, f[43], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -(f[1]/eps) - f[62] - f[65]/2 + f[70]/2, 0, 0, 
   -1/4*f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*f[1], 0, 0, 0, 0, 0, 
   f[1]/3, 0, 0, 0, 0, 0, 0, f[1]/24 + f[1]/(6*eps) + f[58]/6 + f[62]/6 + 
    f[65]/12 + f[70]/12, f[1]/6 + f[15]/6, 0, f[1]/6 + f[15]/6, 0, 0, 
   -1/6*f[15], 0, 0, 0, -1/6*f[15], 0, 0, 0, 0, f[1]/6, 0, 0, 0, 0, 0, 
   -1/6*f[1], 0, 0, 0, 0, 0, 0, 0, f[1]/eps + f[58], 0, 0, f[1]/4, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[1]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[1]/eps + f[62], 0, 0, f[1]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1]/4, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[65], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (f[1] + f[15])/eps + f[67], 0, 0, f[1]/4 + f[15]/4, 0, 0, 0, 0, 0, 0, 0, 
   0, f[1]/4 + f[15]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[70], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[71], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[1], 0, 0, 0, 0, 0, 0, f[73], 0, 0, 0, 0, f[1], 0, 0, 0, 0, 
   0, 0, f[1], 0, 0, 0, 0, 0, 0, f[1] + f[15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {(-103*f[77])/18 + f[77]/eps^3 + 
    (19*f[77])/(6*eps^2) + 2*f[79] + f[79]/eps, -f[1] - f[15] + f[18] - 
    (145*f[77])/8 - f[79]/2 + f[81]/eps - f[88] + f[91] - f[100] + f[102] - 
    f[108] - f[119] + f[170], -1/2*f[70] - f[81]/2 + (f[77] - f[102])/eps + 
    f[141]/2 + f[143] - f[222]/2 - f[256]/2, -1/3*f[77] + f[102]/3, 0, 
   -(f[77]/eps^2) - (5*f[77])/(3*eps) + f[88], f[81]/4, f[77]/4 - f[102]/4, 
   0, f[62] + (61*f[77])/12 + f[91]/eps - f[134] + f[143] + f[214] + f[253], 
   0, 0, (-7*f[77])/12 - f[91]/12, 0, 0, f[1] + f[15] - f[18] + f[77] - 
    f[91] - f[102] - f[170], 0, 0, 0, 0, 0, 0, 0, 
   -f[62] + f[70] - f[91]/eps - f[143] - f[214] + f[222] - f[253] + f[256], 
   0, 0, -1/4*f[91], 0, 0, f[91]/3, 0, 0, 0, 
   f[100] + ((-14*f[77])/3 - f[81] - f[107])/eps, 0, 0, 0, 
   (-7*f[77])/6 - f[81]/4 - f[107]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (7*f[77])/3 + f[81]/2 + f[102]/eps + f[107]/2 + f[134] - f[141] - f[143], 
   0, 0, f[102]/4, 0, 0, 0, 0, 0, 0, -1/3*f[102], 0, 0, 0, 0, 
   -(f[77]/eps^2) + f[107]/eps + f[108], f[81]/4, f[77]/4 - f[102]/4, 0, 
   (25*f[77])/12 + f[107]/4, 0, 0, -1/4*f[77] + f[91]/4, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[91], 0, 0, 0, (-7*f[77])/6 - f[81]/4 - f[107]/4, 0, 0, 0, 0, 0, 0, 
   0, 0, f[102]/4, 0, 0, 0, 0, f[70]/2 + (14*f[77])/3 - f[107]/4 - f[134] + 
    f[141]/2 + f[222]/2 + f[256]/2, 0, 0, -1/4*f[77], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, (-7*f[77])/12, 0, 0, 0, 0, 0, f[119], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[62] - f[70]/2 + (-f[77] + f[91] + f[102])/eps - f[141]/2 + f[214] - 
    f[222]/2 + f[253] - f[256]/2, 0, 0, -1/4*f[77] + f[91]/4 + f[102]/4, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*f[77] + f[91]/4 + f[102]/4, 0, 0, 0, 0, 
   0, f[77]/3 - f[91]/3 - f[102]/3, 0, 0, 0, 0, 0, 0, 
   -1/6*f[62] - f[70]/12 + f[77]/24 + (f[77]/6 - f[91]/6 - f[102]/6)/eps + 
    f[134]/6 + f[141]/12 - f[214]/6 - f[222]/12 - f[253]/6 - f[256]/12, 
   f[77]/6 - f[102]/6, 0, f[77]/6 + f[91]/8 - f[102]/24, 0, 0, -1/6*f[91], 0, 
   0, 0, f[102]/6, 0, 0, 0, 0, f[77]/6 - f[91]/24 - f[102]/24, 0, 0, 0, 0, 0, 
   -1/6*f[77] + f[91]/6 + f[102]/6, 0, 0, 0, 0, 0, 0, 0, f[77]/eps + f[134], 
   0, 0, f[77]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[77]/4, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -f[62] + (f[77] - f[91] - f[102])/eps - f[214] - 
    f[253], 0, 0, f[77]/4 - f[91]/4 - f[102]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[77]/4 - f[91]/4 - f[102]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[141], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, (f[77] - f[102])/eps + f[143], 0, 0, 
   f[77]/4 - f[102]/4, 0, 0, 0, 0, 0, 0, 0, 0, f[77]/4 - f[102]/4, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[70] - f[222] - f[256], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[71] - f[223] - f[257], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, f[77] - (14*f[91])/3 - (14*f[102])/3, 0, 0, 0, 0, 0, 
   0, f[149], 0, 0, 0, 0, f[77], 0, 0, 0, 0, 0, 0, f[77] - f[91] - f[102], 0, 
   0, 0, 0, 0, 0, f[77] - f[102], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {(103*f[1])/18 + (103*f[15])/18 + 
    ((-19*f[1])/6 - (19*f[15])/6 - (19*f[77])/6)/eps^2 + 
    (-f[1] - f[15] - f[77])/eps^3 + (103*f[77])/18 + 2*f[155] + f[155]/eps, 
   f[1] - f[6] + f[15] - f[18] + (145*f[77])/8 + f[79]/2 + f[88] - f[91] + 
    f[100] - f[102] + f[108] + f[119] - f[170] + 
    (f[1] + f[15] - f[81] - f[231])/eps - f[232], 
   -1/2*f[1] - f[15]/2 - f[67] + f[81]/2 + (-f[1] - f[15] - f[77] + f[102])/
     eps - f[143] + f[217]/2 + f[222]/2 + f[231]/2 - f[255], 
   f[1]/3 + f[15]/3 + f[77]/3 - f[102]/3, 0, (451*f[1])/144 + f[6] + 
    (451*f[15])/144 + f[18] + f[43] - (959*f[77])/144 + 
    (f[1] + f[15] + f[77])/eps^2 + ((5*f[1])/3 + (5*f[15])/3 + (5*f[77])/3)/
     eps - f[79]/2 - f[88] + 2*f[107] - f[108] - (3*f[155])/4 - f[229], 
   f[1]/4 + f[15]/4 - f[81]/4 - f[231]/4, -1/4*f[1] - f[15]/4 - f[77]/4 + 
    f[102]/4, 0, (-61*f[1])/12 - (61*f[15])/12 - f[67] - (61*f[77])/12 + 
    (-f[15] - f[91])/eps - f[143] - f[210] - f[214] - f[255], 0, 0, 
   (7*f[1])/12 + (2*f[15])/3 + (7*f[77])/12 + f[91]/12, 0, 0, f[170], 0, 0, 
   0, 0, 0, 0, 0, f[67] + (f[15] + f[91])/eps + f[143] + f[214] - f[222] + 
    f[255], 0, 0, f[15]/4 + f[91]/4, 0, 0, -1/3*f[15] - f[91]/3, 0, 0, 0, 
   (22*f[1])/3 + (22*f[15])/3 - f[100] - 2*f[107] - 2*f[183] + 
    ((11*f[1])/3 + (11*f[15])/3 + (14*f[77])/3 + f[81] - f[183] + f[231])/
     eps - f[240] - 2*f[243], 0, 0, 0, (11*f[1])/12 + (11*f[15])/12 + 
    (7*f[77])/6 + f[81]/4 - f[183]/4 + f[231]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, (-11*f[1])/6 - (11*f[15])/6 + f[67] - (7*f[77])/3 - f[81]/2 - 
    f[102]/eps + f[143] + f[183]/2 + f[210] - f[217] - f[231]/2 + f[255], 0, 
   0, -1/4*f[102], 0, 0, 0, 0, 0, 0, f[102]/3, 0, 0, 0, 0, 
   (815*f[1])/144 + (815*f[15])/144 + (815*f[77])/144 + 
    (f[1] + f[15] + f[77])/eps^2 + f[91] + f[102] + f[155]/4 + 2*f[183] + 
    f[183]/eps + f[229] + f[232] + f[240] + 2*f[243] + f[249], 
   f[1]/4 + f[15]/4 - f[81]/4 - f[231]/4, -1/4*f[1] - f[15]/4 - f[77]/4 + 
    f[102]/4, 0, (-25*f[1])/12 - (25*f[15])/12 - (25*f[77])/12 + f[183]/4, 0, 
   0, f[1]/4 + f[77]/4 - f[91]/4, 0, 0, 0, 0, 0, 0, 0, f[15]/4 + f[91]/4, 0, 
   0, 0, (11*f[1])/12 + (11*f[15])/12 + (7*f[77])/6 + f[81]/4 - f[183]/4 + 
    f[231]/4, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*f[102], 0, 0, 0, 0, 
   (-14*f[1])/3 - (14*f[15])/3 - (14*f[77])/3 - f[183]/4 - f[210] + 
    f[217]/2 - f[222]/2, 0, 0, f[1]/4 + f[15]/4 + f[77]/4, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (7*f[1])/12 + (7*f[15])/12 + (7*f[77])/12, 0, 0, 0, 0, 0, 
   -f[43] - f[119] - f[249], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (f[1] + f[77] - f[91] - f[102])/eps - f[214] - f[217]/2 + f[222]/2, 0, 0, 
   f[1]/4 + f[77]/4 - f[91]/4 - f[102]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[1]/4 + f[77]/4 - f[91]/4 - f[102]/4, 0, 0, 0, 0, 0, 
   -1/3*f[1] - f[77]/3 + f[91]/3 + f[102]/3, 0, 0, 0, 0, 0, 0, 
   -1/24*f[1] - f[15]/24 - f[77]/24 + (-1/6*f[1] - f[77]/6 + f[91]/6 + 
      f[102]/6)/eps + f[210]/6 + f[214]/6 + f[217]/12 + f[222]/12, 
   -1/6*f[1] - f[15]/6 - f[77]/6 + f[102]/6, 0, -1/6*f[1] - (7*f[15])/24 - 
    f[77]/6 - f[91]/8 + f[102]/24, 0, 0, f[15]/6 + f[91]/6, 0, 0, 0, 
   -1/6*f[102], 0, 0, 0, 0, -1/6*f[1] - f[15]/8 - f[77]/6 + f[91]/24 + 
    f[102]/24, 0, 0, 0, 0, 0, f[1]/6 + f[77]/6 - f[91]/6 - f[102]/6, 0, 0, 0, 
   0, 0, 0, 0, (-f[1] - f[15] - f[77])/eps + f[210], 0, 0, 
   -1/4*f[1] - f[15]/4 - f[77]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[1] - f[15]/4 - f[77]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (-f[1] - f[77] + f[91] + f[102])/eps + f[214], 0, 0, 
   -1/4*f[1] - f[77]/4 + f[91]/4 + f[102]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4*f[1] - f[77]/4 + f[91]/4 + f[102]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, f[217], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[67] + (-f[1] - f[15] - f[77] + f[102])/
     eps - f[143] - f[255], 0, 0, -1/4*f[1] - f[15]/4 - f[77]/4 + f[102]/4, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/4*f[1] - f[15]/4 - f[77]/4 + f[102]/4, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[222], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[223], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[1] + (11*f[15])/3 - f[77] + (14*f[91])/3 + (14*f[102])/3, 0, 0, 0, 0, 
   0, 0, f[225], 0, 0, 0, 0, -f[1] - f[15] - f[77], 0, 0, 0, 0, 0, 0, 
   -f[1] - f[77] + f[91] + f[102], 0, 0, 0, 0, 0, 0, 
   -f[1] - f[15] - f[77] + f[102], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {2*f[229] + f[229]/eps, f[231]/eps + f[232], 
   -1/2*f[65] - f[141]/2 - f[217]/2 - f[231]/2 + f[255] + f[256]/2, 0, 0, 
   f[229]/4, f[231]/4, 0, 0, -f[252] - f[253] + f[255], 0, 0, 0, 0, 0, 
   -f[1] - f[15] - f[77] + f[91] + f[102], 0, 0, 0, 0, 0, 0, 0, 
   f[253] - f[255] - f[256], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[240] + (-f[231] - f[243])/eps, 0, 0, 0, -1/4*f[231] - f[243]/4, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[65] + f[141] + f[217] + f[231]/2 + 
    f[243]/2 + f[252] - f[255], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   f[1] + f[15] + f[77] - f[91] - f[102] - (3*f[229])/4 - f[232] - f[240] + 
    f[243]/eps - f[249], f[231]/4, 0, 0, f[243]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1/4*f[231] - f[243]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1/2*f[65] - f[141]/2 - f[217]/2 - f[243]/4 - f[252] - f[256]/2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[249], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, f[65]/2 + f[141]/2 + f[217]/2 - f[253] + f[256]/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/12*f[65] - f[141]/12 - f[217]/12 + f[252]/6 + f[253]/6 + f[256]/12, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, f[252], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, f[253], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[65] - f[141] - f[217], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, f[255], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, f[256], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[257], 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -f[73] - f[149] - f[225], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> y[2]/(6*y[1]^2) - y[3]/(6*y[1]) - (y[3]*y[4])/(6*y[5]) - 
    (y[6]*y[7])/(6*y[1]^2*y[5]) + (y[6]*y[8])/(6*y[1]^2*y[5]^2) + 
    (y[3]*y[9])/(6*y[5]^2) + y[10]/(6*y[1]*y[5]) + y[11]/(6*y[1]*y[5]^2), 
  f[3] -> y[2]/6 - (391*y[6])/(216*y[1]^2) - (391*y[6]*y[7])/
     (216*y[1]^2*y[5]) + (391*y[6]*y[8])/(216*y[1]^2*y[5]^2) + y[12]/y[1] + 
    y[13]/(216*y[5]) + y[14]/(216*y[1]*y[5]) + 
    (y[6]^2*y[8]^2)/(6*y[1]^2*y[5]^2*y[15]) - 
    (y[6]^2*y[16])/(6*y[1]^2*y[15]) - y[18]^2/(6*y[17]*y[19]) - 
    (y[6]^2*y[20])/(6*y[1]^2*y[5]*y[15]) + (y[6]*y[21])/(6*y[15]) - 
    (y[6]*y[22])/(6*y[1]*y[15]) + (y[6]*y[8]*y[23])/(6*y[1]*y[5]^2*y[15]) + 
    y[24]/(216*y[1]*y[5]^2) + y[25]/(6*y[5]*y[15]) - 
    (y[6]*y[26])/(3*y[1]*y[5]*y[15]) + y[27]/(216*y[5]^2) + 
    y[28]/(6*y[5]^2*y[15]), f[6] -> (2*y[6])/(3*y[1]^2) + 
    (2*y[6]*y[7])/(3*y[1]^2*y[5]) - (2*y[6]*y[8])/(3*y[1]^2*y[5]^2) - 
    1/(6*y[5]^2*y[6]*y[18]) + 1/(2*y[5]*y[6]*y[18]) + y[29]/6 + 
    y[30]/(6*y[1]) - 1/(3*y[5]*y[18]*y[31]) + y[32]/(6*y[18]*y[31]) + 
    y[33]/(6*y[6]*y[18]) + (y[3]*y[34])/(6*y[5]^2*y[18]) + 
    (y[4]*y[35])/(6*y[5]*y[31]) + (y[35]*y[36])/(6*y[5]^2*y[31]) + 
    y[37]/(6*y[1]*y[5]^2) + y[38]/(6*y[5]*y[18]) - 
    (y[39]*y[40])/(6*y[5]*y[6]) + y[41]/(6*y[18]) + 
    (y[3]*y[42])/(6*y[5]^2*y[18]*y[43]) + y[44]/(6*y[5]*y[6]*y[18]*y[43]) + 
    y[45]/(6*y[5]*y[18]*y[43]) - (y[1]^2*y[46]*y[47])/(6*y[5]^2*y[6]*y[43]) + 
    (y[39]*y[48])/(6*y[5]^2*y[6]) + y[49]/(6*y[5]) + 
    (y[6]*y[8]*y[50])/(6*y[1]^2*y[5]^2*y[43]) + y[51]/(6*y[1]*y[5]) + 
    y[52]/(6*y[1]^2*y[43]) - (y[4]*y[53])/(6*y[6]*y[43]) + 
    y[54]/(6*y[6]*y[18]*y[43]) + (y[6]*y[55])/(6*y[1]*y[43]) + 
    y[56]/(6*y[5]^2) + y[57]/(6*y[5]*y[6]*y[43]) + y[58]/(6*y[18]*y[43]) - 
    (y[6]*y[59])/(6*y[1]*y[5]^2*y[43]) + (y[6]*y[60])/(6*y[1]*y[5]*y[43]) + 
    (y[6]*y[61])/(6*y[1]^2*y[5]*y[43]) + y[62]/(6*y[43]) + 
    y[63]/(6*y[5]*y[43]) + y[64]/(6*y[5]^2*y[43]), 
  f[12] -> (131*y[6])/(108*y[1]^2) + (131*y[6]*y[7])/(108*y[1]^2*y[5]) - 
    (131*y[6]*y[8])/(108*y[1]^2*y[5]^2) + (y[6]^2*y[8]^2)/
     (24*y[1]^2*y[5]^2*y[15]) - (y[6]^2*y[16])/(24*y[1]^2*y[15]) + 
    1/(6*y[17]) + y[8]/(6*y[5]*y[17]) - (y[6]^2*y[20])/
     (24*y[1]^2*y[5]*y[15]) + (y[6]*y[21])/(24*y[15]) - 
    (y[6]*y[22])/(24*y[1]*y[15]) + (y[6]*y[8]*y[23])/(24*y[1]*y[5]^2*y[15]) + 
    y[25]/(24*y[5]*y[15]) - (y[6]*y[26])/(12*y[1]*y[5]*y[15]) + 
    y[28]/(24*y[5]^2*y[15]) + y[65]/y[1] + y[66]/24 + 
    y[67]/(108*y[1]*y[5]^2) + (y[18]^2*y[68])/(24*y[17]*y[19]) + 
    y[69]/(216*y[1]*y[5]) + y[71]/(6*y[5]*y[70]) + y[72]/(216*y[5]^2) + 
    y[73]/(6*y[70]) + y[74]/(6*y[5]^2*y[70]) + y[75]/(216*y[5]), 
  f[15] -> y[2]/(6*y[1]) - y[3]/6 - (y[6]*y[7])/(6*y[1]*y[5]) + 
    (y[6]*y[8])/(6*y[1]*y[5]^2) + y[76]/(6*y[5]) + y[77]/(6*y[5]^2), 
  f[18] -> 1/(6*y[1]) + y[7]/(6*y[1]*y[5]) + y[1]/(3*y[5]*y[18]) + 
    1/(3*y[5]*y[18]*y[31]) - (y[1]*y[32])/(6*y[18]) - y[32]/(6*y[18]*y[31]) - 
    (y[4]*y[35])/(6*y[5]*y[31]) - (y[35]*y[36])/(6*y[5]^2*y[31]) + 
    (y[32]*y[39])/(6*y[6]*y[18]) + y[44]/(3*y[5]*y[6]*y[18]) + 
    y[78]/(6*y[5]^2) + y[79]/(6*y[1]*y[5]^2) + (y[39]*y[80])/(6*y[5]*y[6]) + 
    y[81]/(6*y[5]) + (y[39]*y[82]*y[83])/(6*y[5]^2*y[6]), 
  f[23] -> y[6]/6 + y[6]/(3*y[1]^2) + y[6]/(2*y[1]) + 
    (y[6]*y[7])/(3*y[1]^2*y[5]) - (y[6]*y[8])/(3*y[1]^2*y[5]^2) - 
    (y[6]^2*y[8]^3)/(6*y[1]^2*y[5]^2*y[15]^2) - (y[6]*y[8]^2*y[23])/
     (6*y[1]*y[5]^2*y[15]^2) - (y[8]*y[28])/(6*y[5]^2*y[15]^2) + 
    y[84]/(6*y[5]^2) + y[85]/(6*y[1]*y[5]^2) - 
    (y[8]^2*y[86])/(3*y[1]^2*y[5]^2*y[15]) + (y[16]*y[86])/(3*y[1]^2*y[15]) + 
    (y[20]*y[86])/(3*y[1]^2*y[5]*y[15]) + (y[6]^2*y[8]^2*y[87])/
     (6*y[1]^2*y[5]*y[15]^2) + y[88]/(6*y[1]*y[5]) + 
    (y[6]^2*y[89])/(6*y[1]^2*y[15]^2) + y[90]/(3*y[15]) + y[91]/(6*y[5]) - 
    (y[8]*y[92])/(3*y[1]*y[5]^2*y[15]) + y[93]/(y[1]*y[15]) + 
    y[94]/(3*y[5]*y[15]) + (y[6]*y[8]*y[95])/(6*y[1]*y[5]*y[15]^2) + 
    y[96]/(y[1]*y[5]*y[15]) + y[97]/(6*y[15]^2) + 
    (y[6]*y[98])/(6*y[1]*y[15]^2) + y[99]/(3*y[5]^2*y[15]) + 
    y[100]/(6*y[5]*y[15]^2), f[24] -> (2*y[6])/(3*y[1]^2) + y[6]/y[1] + 
    (2*y[6]*y[7])/(3*y[1]^2*y[5]) - (2*y[6]*y[8])/(3*y[1]^2*y[5]^2) - 
    (y[6]^2*y[8]^3)/(3*y[1]^2*y[5]^2*y[15]^2) - (y[6]*y[8]^2*y[23])/
     (3*y[1]*y[5]^2*y[15]^2) - (y[8]*y[28])/(3*y[5]^2*y[15]^2) + 
    (y[6]^2*y[8]^2*y[87])/(3*y[1]^2*y[5]*y[15]^2) + 
    (y[6]^2*y[89])/(3*y[1]^2*y[15]^2) + (y[6]*y[8]*y[95])/
     (3*y[1]*y[5]*y[15]^2) + y[97]/(3*y[15]^2) + 
    (y[6]*y[98])/(3*y[1]*y[15]^2) + y[100]/(3*y[5]*y[15]^2) + y[101]/6 + 
    y[102]/(6*y[1]*y[5]^2) - (y[8]^2*y[103])/(6*y[1]^2*y[5]^2*y[15]) + 
    (y[16]*y[103])/(6*y[1]^2*y[15]) + (y[20]*y[103])/(6*y[1]^2*y[5]*y[15]) + 
    y[104]/(6*y[5]) + y[105]/(y[1]*y[5]) + (y[8]*y[106])/(6*y[5]^2*y[70]) - 
    (y[8]*y[107])/(6*y[1]*y[5]^2*y[15]) + y[108]/(6*y[15]) + 
    y[109]/(6*y[1]*y[15]) + y[110]/(6*y[5]^2) + y[111]/(6*y[5]*y[15]) + 
    y[112]/(6*y[1]*y[5]*y[15]) + y[113]/(6*y[70]) + y[114]/(6*y[5]*y[70]) + 
    y[115]/(6*y[5]^2*y[15]), f[43] -> y[2]/(3*y[1]*y[5]^2) + 
    y[6]/(3*y[1]*y[5]) - 1/(6*y[17]) - y[1]/(6*y[5]^2*y[6]*y[18]) - 
    (y[3]*y[18]^2)/(6*y[17]*y[19]) + y[39]/(6*y[5]*y[6]*y[18]*y[43]) - 
    (y[3]*y[42])/(6*y[5]^2*y[18]*y[43]) + (y[4]*y[53])/(6*y[6]*y[43]) + 
    y[79]/(6*y[5]*y[17]) - (y[1]*y[39]*y[82])/(6*y[5]^2*y[6]) + 
    (y[1]^3*y[47]*y[82])/(6*y[5]^2*y[6]*y[43]) + y[116]/(6*y[18]) + 
    y[117]/(6*y[5]^2*y[18]) + y[118]/(6*y[5]^2) + y[119]/(3*y[5]) + 
    y[120]/(6*y[5]*y[6]*y[18]) + y[121]/(6*y[5]*y[18]) + 
    y[122]/(6*y[6]*y[18]) + y[123]/(6*y[5]*y[18]*y[43]) + 
    (y[82]*y[124])/(6*y[5]*y[6]*y[43]) + (y[6]^2*y[8]*y[125])/
     (6*y[1]^2*y[5]^2*y[43]) + (y[6]^2*y[126])/(6*y[1]^2*y[43]) + 
    y[127]/(6*y[1]*y[43]) + (y[6]^2*y[128])/(6*y[1]^2*y[5]*y[43]) + 
    y[129]/(6*y[6]*y[18]*y[43]) + y[130]/(6*y[18]*y[43]) - 
    (y[6]*y[131])/(6*y[1]*y[5]*y[43]) + (y[6]*y[132])/(6*y[1]*y[5]^2*y[43]) + 
    y[133]/(6*y[43]) + y[134]/(6*y[5]*y[43]) + y[135]/(6*y[5]^2*y[43]), 
  f[58] -> y[2]/(6*y[1]) - (y[6]*y[7])/(6*y[1]*y[5]) + 
    (y[6]*y[8])/(6*y[1]*y[5]^2) + y[35]/(4*y[39]) - (y[3]*y[136])/6 - 
    (y[3]*y[137]*y[138])/(6*y[5]) - (y[3]*y[138]^2)/(6*y[5]^2) + 
    (y[16]*y[82])/(12*y[39]*y[139]) - (y[3]*y[6]*y[8]^3*y[82]^2)/
     (6*y[5]^2*y[139]) + y[140]/(12*y[5]*y[39]) - 
    (y[3]*y[82]*y[141])/(12*y[5]*y[139]) - (y[82]*y[142])/
     (12*y[5]*y[39]*y[139]) - (y[82]*y[144])/(6*y[143]) + 
    (y[82]*y[145])/(6*y[39]*y[143]) - (y[3]*y[82]*y[146])/(12*y[139]), 
  f[62] -> y[2]/(12*y[1]) - (y[3]*y[4])/(6*y[5]) - 
    (y[6]*y[7])/(12*y[1]*y[5]) + (y[6]*y[8])/(12*y[1]*y[5]^2) + 
    (y[3]*y[9])/(6*y[5]^2) - (y[3]*y[6]*y[18]^2)/(12*y[17]*y[19]) + 
    (y[3]*y[8]*y[82])/(6*y[5]*y[39]) + y[147]/(12*y[17]) + 
    y[148]/(12*y[5]*y[17]) - (y[8]*y[149])/(12*y[5]^2*y[17]) - 
    (y[3]*y[8]*y[82]*y[150])/(6*y[39]*y[143]) + (y[3]*y[82]*y[151])/
     (6*y[143]), f[65] -> -1/6*y[3]/(y[5]*y[18]*y[82]) - 
    (y[3]*y[82])/(6*y[1]*y[5]) + (y[2]*y[152])/(6*y[1]^2) - 
    (y[6]*y[7]*y[152])/(6*y[1]^2*y[5]) + (y[6]*y[8]*y[152])/
     (6*y[1]^2*y[5]^2) + y[153]/(6*y[1]*y[5]^2*y[82]) + 
    y[154]/(6*y[1]*y[5]*y[82]) + (y[3]*y[155])/(6*y[5]) + 
    (y[3]*y[150]*y[157])/(6*y[39]*y[143]) - (y[3]*y[156]*y[157])/(6*y[5]) - 
    (y[3]*y[158])/(6*y[143]), f[67] -> y[2]/(6*y[1]) - 
    (y[6]*y[7])/(6*y[1]*y[5]) + (y[6]*y[8])/(6*y[1]*y[5]^2) + 
    y[77]/(6*y[5]^2) + (y[3]*y[159])/6 + y[160]/(6*y[5]) + 
    (y[3]*y[161])/(6*y[143]), f[70] -> y[8]/(12*y[1]*y[5]^2) + 
    y[1]/(4*y[5]*y[18]) + y[1]/(6*y[5]^2*y[6]*y[18]) + 
    y[82]/(12*y[5]*y[6]^2*y[39]) + (y[8]*y[82])/(6*y[5]*y[39]) + 
    (y[1]*y[82]*y[83])/(6*y[5]^2*y[6]) - (y[8]*y[82])/(6*y[6]*y[39]*y[143]) + 
    y[159]/(12*y[6]) + y[162]/12 - (y[1]*y[163])/(12*y[5]^2*y[18]) - 
    (y[1]*y[82]*y[83]*y[163])/(12*y[5]^2) + y[164]/(12*y[5]*y[6]^2*y[18]) + 
    y[165]/(12*y[5]*y[6]*y[18]) - (y[82]*y[166])/(12*y[5]*y[6]^2) + 
    y[167]/(12*y[1]*y[5]) - (y[1]*y[168])/(12*y[18]) - 
    (y[82]*y[169])/(12*y[5]) + (y[82]*y[170])/(12*y[5]*y[6]) - 
    y[35]/(12*y[6]*y[39]*y[171]) + y[82]/(12*y[6]^2*y[39]*y[171]) + 
    y[172]/(6*y[6]*y[143]) - (y[8]*y[82]*y[173])/(6*y[39]*y[143]) + 
    y[174]/(12*y[5]*y[6]*y[39]) + (y[1]*y[175])/(12*y[18]*y[171]) + 
    y[176]/(12*y[6]^2*y[18]) + y[177]/(12*y[6]*y[18]) + 
    y[178]/(12*y[6]^2*y[18]*y[39]) + y[179]/(12*y[6]^2*y[18]*y[171]) + 
    y[180]/(12*y[6]*y[18]*y[171]) + y[181]/(6*y[143]) + y[182]/12 + 
    y[183]/(12*y[171]) + y[184]/(12*y[6]^2*y[171]) + y[185]/(12*y[6]*y[171]), 
  f[71] -> -1/12*(y[1]*y[39])/(y[5]^2*y[6]^2*y[18]) + 
    (y[1]*y[39])/(4*y[5]*y[6]^2*y[18]) + y[39]/(6*y[5]*y[6]*y[18]*y[43]) - 
    (y[1]^3*y[46]*y[47])/(6*y[5]^2*y[6]*y[43]) - y[3]/(6*y[18]*y[82]) + 
    (y[82]*y[138])/(12*y[5]*y[6]^2*y[39]) - (y[8]^2*y[82]^2)/
     (6*y[6]*y[39]*y[143]) + (y[3]*y[6]^2*y[8]^2*y[157])/
     (3*y[1]^2*y[5]^2*y[43]) - (y[1]*y[39]*y[168])/(12*y[6]^2*y[18]) + 
    (y[35]*y[36])/(12*y[39]*y[171]) + (y[82]*y[138])/
     (12*y[6]^2*y[39]*y[171]) + y[178]/(12*y[18]*y[39]) - 
    y[178]/(12*y[6]*y[18]*y[39]) + y[186]/(12*y[6]^2) + 
    (y[3]*y[187])/(6*y[5]*y[82]) - (y[3]*y[187]*y[188])/(6*y[82]) + 
    y[189]/(12*y[5]^2*y[18]) + (y[1]*y[190])/(12*y[5]^2*y[6]*y[18]) + 
    (y[3]*y[191])/(6*y[5]^2*y[18]*y[82]) - y[192]^2/(12*y[5]*y[6]*y[18]) + 
    y[193]/(12*y[5]*y[18]) - (y[3]*y[194])/(6*y[5]*y[18]*y[82]) + 
    y[195]/(6*y[1]*y[5]*y[82]) - (y[6]*y[8]*y[196])/(6*y[1]^2*y[5]^2*y[82]) - 
    (y[6]*y[8]*y[197])/(6*y[1]^2*y[5]^2) + (y[3]*y[198])/
     (6*y[5]^2*y[18]*y[43]) + y[199]/(6*y[5]*y[18]*y[43]) + 
    y[200]/(12*y[6]*y[18]) + y[201]/(12*y[18]) + 
    (y[6]*y[202])/(6*y[1]^2*y[82]) + (y[6]*y[203])/(6*y[1]^2) + 
    y[204]/(12*y[6]) + y[205]/(12*y[6]*y[39]*y[171]) + 
    y[206]/(6*y[1]*y[5]^2*y[82]) - (y[82]*y[207])/(12*y[5]*y[6]^2) - 
    (y[1]*y[82]*y[208])/(12*y[5]^2*y[6]^2) + y[209]/(6*y[6]*y[143]) + 
    (y[6]*y[210])/(6*y[1]^2*y[5]*y[82]) + (y[6]*y[211])/(6*y[1]^2*y[5]) + 
    (y[3]*y[6]^2*y[212])/(3*y[1]^2*y[43]) - (y[3]*y[6]^2*y[8]*y[213])/
     (3*y[1]^2*y[5]*y[43]) + y[214]/(12*y[5]*y[39]) + 
    y[215]/(12*y[5]*y[6]*y[39]) + (y[1]*y[216])/(12*y[5]^2*y[6]) + 
    y[217]/(6*y[39]*y[143]) + y[218]/(12*y[6]*y[18]*y[171]) + 
    y[219]/(6*y[6]*y[18]*y[43]) - (y[4]*y[220])/(6*y[6]*y[43]) + 
    y[221]/(12*y[1]) + y[222]/12 + y[223]/(6*y[5]*y[6]*y[43]) + 
    y[224]/(12*y[6]^2*y[171]) + (y[6]*y[8]*y[225])/(6*y[1]*y[5]^2*y[43]) + 
    y[226]/(12*y[5]*y[6]) + y[227]/(12*y[1]*y[5]^2) + 
    y[228]/(12*y[18]*y[171]) + y[229]/(12*y[1]*y[5]) + 
    y[230]/(6*y[1]*y[5]*y[43]) + y[231]/(6*y[18]*y[43]) + 
    y[232]/(12*y[6]*y[171]) + y[233]/(12*y[5]) + y[234]/(6*y[1]*y[43]) + 
    y[235]/(12*y[171]) + y[236]/(12*y[5]^2) + y[237]/(6*y[5]*y[43]) + 
    y[238]/(6*y[5]^2*y[43]) + y[239]/(6*y[143]) + y[240]/(6*y[43]), 
  f[73] -> -16/(3*y[5]^2*y[39]) - (32*y[3])/(3*y[143]) - 
    (16*y[3])/(y[5]*y[143]) - (16*y[150])/(3*y[39]^2*y[143]) + 
    (16*y[241])/(3*y[5]) + (16*y[3]*y[150]*y[242])/(3*y[39]*y[143]^2) + 
    (16*y[243])/(3*y[39]*y[143]) + (16*y[244])/(3*y[5]*y[39]*y[143]) + 
    (16*y[3]*y[245])/(3*y[143]^2) - (16*y[3]*y[246])/(3*y[143]^3), 
  f[77] -> (y[247]*y[248])/6 - (y[6]*y[249])/(6*y[1]^2*y[5]) - 
    (y[6]*y[8]*y[249])/(6*y[1]^2*y[5]^2) + y[250]/(6*y[5]) + 
    y[251]/(6*y[5]^2) + y[252]/(6*y[1]*y[5]^2) + y[253]/(6*y[1]*y[5]), 
  f[79] -> y[3]/(6*y[1]^2) + y[8]/(6*y[1]^2*y[3]*y[5]^2) + 
    y[18]^2/(6*y[19]) + y[167]/(6*y[1]^2*y[3]*y[5]) - y[247]/(6*y[1]*y[3]) + 
    y[254]/216 + y[255]/(216*y[1]) + y[256]/(6*y[1]*y[3]*y[5]) + 
    y[257]/(6*y[1]*y[3]*y[5]^2) + (y[18]^2*y[258])/(6*y[17]*y[19]) - 
    y[157]^2/(6*y[3]*y[5]^2*y[259]) + y[260]/(6*y[3]*y[259]) + 
    y[261]/(216*y[1]^2*y[5]) - (y[8]*y[262])/(216*y[1]^2*y[5]^2) + 
    y[263]/(216*y[5]^2) + y[264]/(6*y[3]*y[5]*y[259]) + 
    y[265]/(216*y[1]*y[5]) + y[266]/(216*y[5]) + y[267]/(216*y[1]*y[5]^2), 
  f[81] -> (y[3]*y[82])/(6*y[1]^2) + (y[6]*y[82])/(3*y[1]) + 
    (y[18]*y[35]*y[249]^2)/(3*y[1]*y[259]) + (y[18]*y[35]^2*y[249]^2)/
     (3*y[1]*y[3]*y[259]) + y[268]/6 + y[269]/(6*y[1]^2*y[3]) + 
    y[269]/(6*y[1]*y[3]) + y[270]/(6*y[5]) + y[271]/(6*y[1]^2*y[5]) + 
    (y[8]*y[272])/(6*y[1]^2*y[5]^2) - (y[8]*y[273])/(6*y[1]^2*y[3]*y[5]^2) + 
    (y[8]^2*y[274])/(6*y[3]*y[5]^2*y[259]^2) + 
    (y[8]^2*y[275])/(3*y[5]*y[259]) + y[276]/(3*y[1]^2*y[3]*y[5]) + 
    y[277]/(6*y[5]^2) + y[278]/(6*y[1]*y[5]^2) + y[279]/(3*y[259]) - 
    (y[35]*y[280])/(3*y[1]*y[3]*y[5]) + y[281]/(6*y[3]*y[259]) + 
    y[282]/(6*y[3]*y[5]^2*y[259]) + y[283]/(6*y[1]*y[3]*y[5]^2) + 
    (y[79]*y[284])/(6*y[3]*y[5]*y[259]^2) + y[285]/(6*y[3]*y[5]*y[259]) + 
    y[286]/(6*y[1]*y[5]) + y[287]/(6*y[3]*y[259]^2), 
  f[88] -> y[3]/(24*y[1]^2) + y[8]/(24*y[1]^2*y[3]*y[5]^2) - 
    (y[18]^2*y[68])/(24*y[19]) + (y[8]^2*y[106])/(6*y[5]^2*y[70]) + 
    y[167]/(24*y[1]^2*y[3]*y[5]) - y[247]/(24*y[1]*y[3]) - 
    (y[8]*y[249])/(6*y[5]*y[17]) + y[256]/(24*y[1]*y[3]*y[5]) + 
    y[257]/(24*y[1]*y[3]*y[5]^2) - (y[18]^2*y[68]*y[258])/(24*y[17]*y[19]) - 
    y[157]^2/(24*y[3]*y[5]^2*y[259]) + y[260]/(24*y[3]*y[259]) + 
    y[264]/(24*y[3]*y[5]*y[259]) + y[288]/(216*y[1]) + y[289]/(6*y[17]) + 
    y[290]/(216*y[1]^2*y[5]) + (y[8]*y[291])/(216*y[1]^2*y[5]^2) + 
    y[292]/(216*y[1]*y[5]) + y[293]/(216*y[5]^2) + y[294]/(6*y[70]) + 
    (y[8]*y[295])/(6*y[5]*y[70]) + y[296]/216 + y[297]/(216*y[5]) + 
    y[298]/(216*y[1]*y[5]^2), f[91] -> (y[3]*y[39]*y[82])/6 - 
    (y[6]*y[249])/(6*y[1]*y[5]) - (y[6]*y[8]*y[249])/(6*y[1]*y[5]^2) + 
    (y[249]*y[299])/(6*y[5]^2) + y[300]/(6*y[5]), 
  f[100] -> (-5*y[18]*y[35]*y[249]^2)/(6*y[1]*y[259]) + 
    (y[8]*y[284])/(3*y[3]*y[5]*y[259]^2) + y[301]/(6*y[1]^2*y[3]) + 
    y[301]/(6*y[1]*y[3]) + y[302]/(6*y[1]^2) + y[303]/(6*y[1]) + 
    y[304]/(3*y[1]^2*y[3]*y[5]) + (y[8]*y[305])/(6*y[1]^2*y[3]*y[5]^2) + 
    (y[8]^2*y[306])/(3*y[3]*y[5]^2*y[259]^2) + (5*y[8]^2*y[307])/
     (6*y[5]*y[259]) - (y[18]*y[35]*y[249]^2*y[308])/(6*y[1]*y[3]*y[259]) + 
    y[309]/(6*y[3]*y[5]^2*y[259]) + y[310]/(3*y[1]^2*y[5]) + 
    (y[8]^2*y[311])/(6*y[5]^2*y[70]) + y[312]/(6*y[1]*y[3]*y[5]) + 
    y[313]/(6*y[1]^2*y[5]^2) + y[314]/(6*y[1]*y[3]*y[5]^2) + 
    y[315]/(6*y[3]*y[259]) + y[316]/(6*y[3]*y[5]*y[259]) + 
    (5*y[317])/(6*y[259]) + y[318]/6 + y[319]/(6*y[70]) + 
    y[320]/(6*y[1]*y[5]) + y[321]/(3*y[3]*y[259]^2) + y[322]/(6*y[5]^2) + 
    y[323]/(6*y[5]) + y[324]/(6*y[1]*y[5]^2) + y[325]/(6*y[5]*y[70]), 
  f[102] -> y[6]/(6*y[1]) + (y[6]*y[8])/(3*y[1]*y[5]) + 
    (y[6]*y[8]^2)/(6*y[1]*y[5]^2) + (y[8]*y[77])/(6*y[5]^2) + y[326]/6 + 
    y[327]/(6*y[5]), f[107] -> y[6]/(3*y[1]^2) + y[328]/18 + 
    y[329]/(18*y[1]) + (y[6]*y[330])/(18*y[1]^2*y[5]) + 
    (y[6]*y[331])/(18*y[1]^2*y[5]^2) + y[332]/(18*y[5]) + 
    y[333]/(18*y[1]*y[5]) + y[334]/(18*y[5]^2) + y[335]/(18*y[1]*y[5]^2), 
  f[108] -> y[8]/(24*y[1]^2*y[3]*y[5]^2) + y[18]^2/(24*y[19]) - 
    (y[4]*y[39])/(6*y[5]*y[6]) - (y[1]^2*y[4]*y[39])/(6*y[5]*y[6]*y[43]) - 
    (y[1]^2*y[39]*y[47])/(6*y[5]^2*y[6]*y[43]) + 
    y[167]/(24*y[1]^2*y[3]*y[5]) - y[247]/(24*y[1]*y[3]) + 
    y[256]/(24*y[1]*y[3]*y[5]) + y[257]/(24*y[1]*y[3]*y[5]^2) + 
    (y[18]^2*y[258])/(24*y[17]*y[19]) - y[157]^2/(24*y[3]*y[5]^2*y[259]) + 
    y[260]/(24*y[3]*y[259]) + y[264]/(24*y[3]*y[5]*y[259]) + y[336]/y[1]^2 + 
    y[337]/216 + y[338]/(216*y[1]) + (y[39]*y[339])/(6*y[5]^2*y[6]) + 
    (y[6]*y[8]^2*y[340])/(6*y[1]^2*y[5]^2*y[43]) + 
    (y[8]*y[341])/(216*y[1]^2*y[5]^2) + y[342]/(216*y[1]^2*y[5]) + 
    y[343]/(216*y[5]) + y[344]/(216*y[1]*y[5]) + y[345]/(216*y[5]^2) + 
    y[346]/(216*y[1]*y[5]^2) - (y[6]*y[8]*y[347])/(6*y[1]^2*y[5]*y[43]) - 
    (y[6]*y[348])/(6*y[1]^2*y[43]) + (y[6]*y[8]*y[349])/
     (6*y[1]*y[5]^2*y[43]) - (y[6]*y[350])/(6*y[1]*y[43]) - 
    (y[6]*y[351])/(6*y[1]*y[5]*y[43]) + y[352]/(6*y[43]) + 
    y[353]/(6*y[5]^2*y[43]) + y[354]/(6*y[5]*y[43]), 
  f[119] -> y[2]/(6*y[1]^2) - (y[6]*y[7])/(6*y[1]^2*y[5]) + 
    (y[6]*y[8])/(6*y[1]^2*y[5]^2) + y[1]/(6*y[5]^2*y[6]*y[18]) + 
    (y[3]*y[18]^2)/(6*y[19]) + (y[3]*y[42])/(6*y[5]^2*y[18]*y[43]) + 
    y[44]/(6*y[5]*y[6]*y[18]*y[43]) + y[45]/(6*y[5]*y[18]*y[43]) - 
    (y[4]*y[53])/(6*y[6]*y[43]) + y[54]/(6*y[6]*y[18]*y[43]) + 
    y[58]/(6*y[18]*y[43]) + (y[1]*y[39]*y[82])/(6*y[5]^2*y[6]) - 
    (y[1]^3*y[47]*y[82])/(6*y[5]^2*y[6]*y[43]) - 
    (y[82]*y[124])/(6*y[5]*y[6]*y[43]) + (y[6]*y[131])/(6*y[1]*y[5]*y[43]) + 
    (y[8]*y[249])/(6*y[5]*y[17]) + (y[3]*y[18]^2*y[258])/(6*y[17]*y[19]) + 
    y[355]/(6*y[1]) + y[356]/(6*y[6]*y[18]) + y[357]/(6*y[5]^2*y[18]) + 
    y[358]/(6*y[5]*y[18]) + y[359]/(6*y[5]*y[6]*y[18]) + y[360]/(6*y[5]) + 
    y[361]/(6*y[18]) + y[362]/(6*y[17]) + (y[6]^2*y[8]*y[363])/
     (6*y[1]^2*y[5]^2*y[43]) + (y[6]*y[364])/(6*y[1]*y[43]) + 
    (y[6]^2*y[365])/(6*y[1]^2*y[43]) + y[366]/(6*y[1]*y[5]) + 
    y[367]/(6*y[5]^2) + y[368]/(6*y[1]*y[5]^2) + 
    (y[6]^2*y[369])/(6*y[1]^2*y[5]*y[43]) + (y[6]*y[370])/
     (6*y[1]*y[5]^2*y[43]) + y[371]/(6*y[43]) + y[372]/(6*y[5]*y[43]) + 
    y[373]/(6*y[5]^2*y[43]), f[134] -> y[3]/6 + (y[3]*y[8])/(6*y[5]) - 
    (y[8]*y[374])/(6*y[5]*y[39]) + (y[8]*y[150]*y[374])/(6*y[39]*y[143]) + 
    y[375]/(6*y[143]), f[141] -> -1/3*(y[6]^2*y[8])/(y[1]^2*y[5]*y[82]) - 
    (y[6]^2*y[8]^2)/(6*y[1]^2*y[5]^2*y[82]) + 
    (y[1]*y[3]^2)/(6*y[5]^2*y[18]*y[82]) - (y[3]*y[187])/(6*y[5]^2*y[82]) + 
    (y[3]*y[187])/(6*y[5]*y[82]) - (y[6]^2*y[247])/(6*y[1]*y[82]) - 
    (y[6]*y[376])/(6*y[1]^2) - (y[6]*y[376])/(6*y[1]) - 
    (y[6]*y[8]*y[376])/(3*y[1]^2*y[5]) - (y[6]*y[8]^2*y[376])/
     (6*y[1]^2*y[5]^2) - (y[3]*y[377])/6 - (y[3]^2*y[378])/
     (6*y[5]*y[18]*y[82]) + (y[3]*y[379])/(6*y[5]^2) + 
    (y[8]*y[380])/(6*y[1]*y[5]^2*y[82]) + (y[3]*y[8]*y[381])/
     (6*y[1]*y[5]^2) + (y[6]^2*y[249]^2)/(6*y[1]*y[82]*y[382]) + 
    (y[249]^2*y[383])/(6*y[1]*y[382]) + (y[3]^2*y[384])/
     (6*y[18]*y[82]*y[382]) + (y[3]*y[249]*y[385]*y[386]^2)/
     (6*y[143]*y[382]) + y[387]/(6*y[382]) - (y[3]^2*y[388])/
     (6*y[18]*y[82]) - (y[389]*y[390])/(6*y[5]*y[39]) + 
    (y[150]*y[389]*y[390])/(6*y[39]*y[143]) + (y[3]*y[391])/(6*y[5]) + 
    (y[6]*y[392])/(6*y[1]*y[5]*y[82]) + y[393]/(6*y[5]*y[82]*y[382]) + 
    y[394]/(6*y[1]*y[5]) + y[395]/(6*y[143]), 
  f[143] -> (y[6]^2*y[8]^2)/(12*y[1]^2*y[5]^2) - (y[6]^2*y[16])/(12*y[1]^2) - 
    (y[6]^2*y[20])/(12*y[1]^2*y[5]) + (y[6]*y[396])/(12*y[1]) - 
    (y[3]*y[6]*y[8]*y[397])/(6*y[1]*y[5]^2) + (y[3]*y[398])/(6*y[143]) + 
    y[399]/(12*y[1]*y[5]) + y[400]/12 + y[401]/(12*y[5]^2) + 
    y[402]/(12*y[5]), f[149] -> (-16*y[3])/(3*y[5]^2) + 
    (16*y[244])/(3*y[5]*y[39]^2) - (16*y[150]*y[244])/(3*y[39]^2*y[143]) - 
    (16*y[249])/(3*y[1]*y[5]^2) - (16*y[249])/(3*y[1]*y[5]) + 
    (16*y[6]*y[18]*y[249])/(3*y[1]*y[143]) + (16*y[374])/(3*y[5]^2*y[39]) + 
    (16*y[403])/(3*y[5]*y[39]) + (16*y[150]*y[374]*y[404])/
     (3*y[39]*y[143]^2) - (16*y[405])/(3*y[143]) + 
    (16*y[406])/(3*y[5]*y[143]) - (16*y[407])/(3*y[39]*y[143]) - 
    (16*y[408])/(3*y[143]^2) - (16*y[3]*y[409])/(3*y[143]^3), 
  f[155] -> y[8]/(6*y[1]^2*y[3]*y[5]) + (319*y[6]*y[8]^2)/
     (216*y[1]^2*y[5]^2) - (y[6]^2*y[8]^2)/(2*y[1]^3*y[5]*y[15]) - 
    (y[6]^2*y[8]^3)/(6*y[1]^3*y[5]^2*y[15]) - y[18]^2/(6*y[19]) - 
    y[18]^3/(6*y[17]*y[19]) - (y[6]*y[8]^2*y[23])/(6*y[1]^2*y[5]^2*y[15]) + 
    y[247]/(6*y[1]*y[3]) + y[257]/(6*y[1]*y[3]*y[5]) - 
    y[157]^2/(6*y[3]*y[5]*y[259]) - (y[18]*y[35]*y[249])/
     (6*y[1]*y[3]*y[259]) + y[410]/(216*y[1]^2) + y[411]/216 + 
    y[412]/(216*y[1]) - (y[8]*y[413])/(216*y[5]^2) + 
    (y[8]*y[414])/(108*y[1]^2*y[5]) - (y[6]^2*y[415])/(6*y[1]^3*y[15]) - 
    (y[82]*y[416])/(6*y[3]*y[259]) - (y[6]*y[417])/(2*y[1]*y[15]) - 
    (y[6]*y[418])/(6*y[15]) - (y[6]*y[419])/(6*y[1]^2*y[15]) - 
    (y[6]*y[8]*y[420])/(6*y[1]^2*y[5]*y[15]) + y[421]/(216*y[5]) - 
    (y[8]*y[422])/(6*y[5]^2*y[15]) - (y[8]*y[423])/(6*y[1]*y[5]^2*y[15]) + 
    y[424]/(y[1]*y[5]*y[15]) + (y[8]*y[425])/(216*y[1]*y[5]^2) + 
    y[426]/(216*y[1]*y[5]) + y[427]/(6*y[5]*y[15]), 
  f[170] -> y[2]/(6*y[1]^2) - (y[6]*y[8])/(3*y[1]^2*y[5]) - 
    (y[6]*y[8]^2)/(6*y[1]^2*y[5]^2) - y[82]^2/(6*y[31]) - 
    (y[82]*y[157])/(3*y[5]*y[31]) - y[157]^2/(6*y[5]^2*y[31]) + 
    y[428]/(6*y[1]) + y[429]/6 + y[430]/(6*y[1]*y[5]) + 
    (y[8]*y[431])/(6*y[1]*y[5]^2) + y[432]/(6*y[5]^2) + y[433]/(6*y[5]), 
  f[183] -> (-17*y[6])/(18*y[1]^2) - (17*y[6]*y[8])/(9*y[1]^2*y[5]) - 
    (17*y[6]*y[8]^2)/(18*y[1]^2*y[5]^2) - (2*y[6]^2*y[8]^3)/
     (3*y[1]^3*y[5]*y[15]^2) - (y[6]^2*y[8]^4)/(6*y[1]^3*y[5]^2*y[15]^2) - 
    (y[6]^2*y[8]^2)/(y[1]^3*y[5]*y[15]) - (y[6]^2*y[8]^3)/
     (3*y[1]^3*y[5]^2*y[15]) - (y[6]*y[8]^3*y[23])/
     (6*y[1]^2*y[5]^2*y[15]^2) - (y[6]*y[8]^2*y[23])/
     (3*y[1]^2*y[5]^2*y[15]) - (y[6]^2*y[415])/(3*y[1]^3*y[15]) - 
    (y[8]^2*y[422])/(6*y[5]^2*y[15]^2) - (y[8]*y[422])/(3*y[5]^2*y[15]) - 
    (y[8]^2*y[423])/(6*y[1]*y[5]^2*y[15]^2) - 
    (y[8]*y[423])/(3*y[1]*y[5]^2*y[15]) + y[434]/(18*y[1]) + y[435]/18 - 
    (y[6]^2*y[436])/(6*y[1]^3*y[15]^2) + y[437]/(18*y[1]*y[5]) + 
    y[438]/(18*y[5]) + y[439]/(3*y[15]) + (y[8]*y[440])/(18*y[1]*y[5]^2) + 
    (y[8]*y[441])/(18*y[5]^2) - (y[6]*y[8]^2*y[442])/(y[1]^2*y[5]*y[15]^2) + 
    y[443]/(3*y[1]*y[15]) - (y[6]*y[444])/(3*y[1]^2*y[15]) - 
    (y[6]*y[8]*y[445])/(3*y[1]^2*y[5]*y[15]) + y[446]/(3*y[1]*y[5]*y[15]) - 
    (y[8]*y[447])/(3*y[5]*y[15]^2) - (y[8]*y[448])/(3*y[1]*y[5]*y[15]^2) + 
    y[449]/(y[1]*y[15]^2) - (y[6]*y[450])/(6*y[1]^2*y[15]^2) + 
    y[451]/(3*y[5]*y[15]) + y[452]/(6*y[15]^2), 
  f[210] -> y[6]/(6*y[1]) - (y[6]*y[8]^2)/(6*y[1]*y[5]) + 
    (y[3]*y[16]*y[82])/(6*y[139]) + (y[16]*y[82])/(6*y[39]*y[139]) - 
    (y[82]*y[142])/(6*y[5]*y[39]*y[139]) + (y[6]^2*y[18]*y[249]^2)/
     (6*y[1]*y[143]) + (y[3]*y[82]*y[453])/(6*y[5]*y[139]) + 
    y[454]/(6*y[5]*y[39]) + y[455]/(6*y[143]) + y[456]/(6*y[39]*y[143]), 
  f[214] -> -1/6*y[6]^2/y[1]^2 - (y[6]^2*y[8])/(3*y[1]^2*y[5]) - 
    (y[6]^2*y[8]^2)/(6*y[1]^2*y[5]^2) - (y[3]*y[6]*y[18]^2)/(12*y[19]) - 
    (y[3]*y[6]*y[18]^3)/(12*y[17]*y[19]) - (y[6]^3*y[18]*y[249]^2)/
     (6*y[1]*y[143]) + (y[6]*y[377])/(6*y[1]) - (y[3]*y[457])/12 + 
    y[458]/(12*y[5]^2*y[17]) - (y[3]*y[459])/(12*y[5]) - 
    (y[3]*y[138]*y[460])/(12*y[5]^2) + (y[6]*y[8]*y[461])/(6*y[1]*y[5]^2) - 
    (y[8]*y[462])/(12*y[5]*y[17]) + y[463]/(6*y[5]*y[39]) + 
    (y[150]*y[464])/(6*y[39]*y[143]) + (y[6]*y[465])/(6*y[1]*y[5]) + 
    y[466]/(12*y[17]) + y[467]/(6*y[143]), 
  f[217] -> (y[3]^2*y[40])/6 - (y[1]*y[3]^2)/(12*y[5]^2*y[18]^2*y[82]^2) + 
    (y[3]*y[6])/(12*y[82]) - y[6]^2/(6*y[1]^3*y[82]) - 
    (y[6]^2*y[8])/(3*y[1]^3*y[5]*y[82]) - (y[6]^2*y[8]^2)/
     (6*y[1]^3*y[5]^2*y[82]) + y[86]/(6*y[1]^2*y[82]) - 
    (y[3]*y[154])/(6*y[5]*y[18]*y[82]^2) - (y[3]*y[187])/(3*y[5]*y[82]) + 
    (y[6]^3*y[18]*y[249]^2)/(6*y[1]*y[143]) + (y[3]^2*y[359])/
     (6*y[5]^2*y[18]*y[82]) + (y[3]^2*y[378])/(12*y[5]*y[18]^2*y[82]^2) + 
    (y[3]*y[249]^2)/(12*y[82]*y[382]^2) + (y[3]*y[6]*y[249]^2)/
     (12*y[1]*y[82]*y[382]^2) + (y[3]^2*y[8]*y[249]^2)/
     (12*y[18]*y[82]*y[382]^2) + (y[3]^2*y[8]^2*y[35]^2)/(12*y[5]*y[382]) - 
    (y[3]*y[187])/(12*y[18]*y[82]^2*y[382]) - 
    (y[3]*y[249])/(6*y[82]*y[382]) + (y[6]^2*y[249]^2)/
     (6*y[1]^2*y[82]*y[382]) - (y[3]^2*y[384])/(12*y[18]^2*y[82]^2*y[382]) + 
    (y[3]^2*y[388])/(12*y[18]^2*y[82]^2) - (y[6]*y[468])/(12*y[1]) - 
    (y[6]^2*y[469])/(12*y[1]^2) + y[470]/(12*y[1]*y[82]) + 
    (y[6]*y[471])/(12*y[1]^2) - (y[3]^2*y[472])/(12*y[18]*y[82]) + 
    y[473]/(12*y[1]*y[5]^2*y[82]^2) + y[474]/(y[5]^2*y[82]) + 
    y[475]/(6*y[1]*y[5]^2*y[82]) + (y[3]^2*y[476])/(6*y[5]*y[18]*y[82]) + 
    (y[8]*y[477])/(6*y[1]^2*y[5]^2*y[82]^2) - (y[6]^2*y[8]*y[478])/
     (6*y[1]^3*y[5]) - (y[6]^2*y[8]^2*y[478])/(12*y[1]^3*y[5]^2) + 
    (y[6]^2*y[249]^2*y[478])/(12*y[1]^2*y[382]) + (y[3]*y[249]^2*y[479])/
     (12*y[1]*y[382]^2) + (y[3]*y[480])/(6*y[5]*y[18]*y[82]*y[382]) + 
    (y[6]*y[8]*y[481])/(6*y[1]^2*y[5]^2*y[82]) + 
    (y[6]*y[482])/(6*y[1]^2*y[5]*y[82]) - (y[150]*y[483])/(6*y[39]*y[143]) - 
    (y[6]*y[249]*y[484])/(12*y[1]*y[82]^2*y[382]) - 
    (y[6]*y[8]*y[485])/(12*y[1]*y[5]*y[82]^2) + (y[3]*y[154]*y[486])/
     (6*y[5]*y[18]*y[82]^2) + (y[6]*y[8]*y[487])/(6*y[1]^2*y[5]^2) - 
    (y[6]*y[249]*y[488])/(6*y[1]*y[82]*y[382]) + (y[3]*y[489])/(12*y[5]) + 
    (y[6]*y[490])/(12*y[1]^2*y[5]*y[82]^2) + y[491]/(6*y[1]*y[5]*y[82]) + 
    y[492]/(12*y[5]*y[82]^2*y[382]) + (y[6]*y[493])/(12*y[1]^2*y[5]) - 
    (y[3]*y[494])/(12*y[18]*y[82]*y[382]) + y[495]/(12*y[5]*y[39]) + 
    y[496]/(6*y[5]*y[82]*y[382]) + (y[3]*y[249]*y[497])/(6*y[143]*y[382]) - 
    (y[249]*y[498])/(12*y[1]*y[382]) + (y[3]*y[499])/(12*y[5]^2) + 
    y[500]/(12*y[382]) + (y[3]*y[501])/(12*y[382]^2) + 
    y[502]/(12*y[39]*y[382]) + y[503]/(12*y[1]*y[5]) - 
    (y[3]*y[504])/(12*y[1]*y[5]^2) + y[505]/(6*y[143]), 
  f[222] -> y[2]/(6*y[1]^2) - (y[6]*y[8])/(3*y[1]^2*y[5]) - 
    (y[6]*y[8]^2)/(6*y[1]^2*y[5]^2) - (y[6]^2*y[18]*y[249]^2)/
     (6*y[1]*y[143]) + (y[8]*y[461])/(6*y[1]*y[5]^2) + y[506]/(6*y[1]) + 
    y[507]/(6*y[6]) + y[508]/6 - (y[249]*y[509])/(6*y[5]*y[39]) + 
    y[510]/(6*y[5]) + y[511]/(6*y[6]*y[143]) - (y[138]*y[512])/(6*y[5]^2) + 
    y[513]/(6*y[5]*y[6]) + (y[8]*y[514])/(6*y[6]*y[39]) + 
    y[515]/(6*y[1]*y[5]) + y[516]/(6*y[5]^2*y[6]) + y[517]/(6*y[39]*y[143]) + 
    y[518]/(6*y[143]), f[223] -> (y[8]^2*y[82])/(6*y[5]*y[6]*y[39]) + 
    (y[8]^2*y[82])/(6*y[6]*y[39]*y[143]) - (y[1]*y[3]^2*y[191])/
     (12*y[5]^2*y[18]^2*y[82]^2) + (y[6]^2*y[8]^2*y[196])/
     (12*y[1]^3*y[5]^2*y[82]^2) + (y[3]^2*y[6]*y[356])/(12*y[18]^2*y[82]^2) - 
    (y[3]*y[6]*y[249]^3)/(12*y[82]*y[382]^2) - (y[3]*y[6]^2*y[249]^3)/
     (12*y[1]*y[82]*y[382]^2) - (y[3]^2*y[6]*y[8]*y[249]^3)/
     (12*y[18]*y[82]*y[382]^2) - (y[3]^3*y[8]^3*y[35]^3)/(12*y[5]*y[382]) - 
    (y[3]^2*y[6])/(12*y[5]*y[18]^2*y[82]^2*y[382]) + 
    (y[3]^2*y[6]*y[175])/(12*y[18]^2*y[82]^2*y[382]) + 
    (y[3]*y[187]*y[249]^2)/(12*y[82]*y[382]) - (y[6]^3*y[249]^3)/
     (12*y[1]^2*y[82]^2*y[382]) - (y[6]^2*y[187]*y[249]^3)/
     (12*y[1]^2*y[82]*y[382]) + (y[6]^2*y[249]^2*y[484])/
     (12*y[1]*y[82]^2*y[382]) - (y[3]*y[6]*y[249]^2*y[497])/
     (6*y[143]*y[382]) - (y[3]*y[477]*y[519])/(6*y[82]^2) + 
    y[520]/(12*y[1]*y[82]) - (y[3]*y[521])/(12*y[5]^2*y[82]^2) + 
    (y[3]*y[522])/(12*y[5]^2*y[18]*y[82]^2) + 
    (y[3]*y[523])/(12*y[5]^2*y[18]*y[82]) + (y[3]*y[524])/(6*y[5]^2*y[82]) + 
    y[525]/(y[5]*y[82]^2) + (y[3]^2*y[526])/(12*y[5]*y[18]^2*y[82]^2) + 
    (y[3]*y[527])/(12*y[5]*y[18]*y[82]^2) + (y[3]*y[528])/
     (12*y[5]*y[18]*y[82]) - (y[3]*y[529])/(6*y[5]*y[82]) + 
    (y[3]*y[6])/(6*y[5]^2*y[18]*y[82]*y[531]) - (y[3]*y[82]*y[168])/
     (6*y[5]^2*y[43]*y[531]) - y[249]/(6*y[1]^3*y[5]^2*y[82]*y[531]) + 
    y[249]/(2*y[1]^3*y[5]*y[82]*y[531]) + (y[3]*y[82]*y[249]^2)/
     (6*y[43]*y[531]) - (y[3]*y[530])/(6*y[1]*y[5]^2*y[82]*y[531]) + 
    y[532]/(6*y[1]^2*y[5]^2*y[82]*y[531]) + (y[3]*y[533])/
     (6*y[1]*y[5]*y[82]*y[531]) - (y[3]*y[534])/(6*y[5]*y[18]*y[82]*y[531]) + 
    (y[3]*y[535])/(12*y[82]) + (y[249]*y[536])/(6*y[1]^3*y[82]*y[531]) + 
    y[537]/(2*y[1]^2*y[5]*y[82]*y[531]) + (y[3]*y[538])/
     (6*y[18]*y[82]*y[531]) - (y[3]*y[249]^3*y[539])/(12*y[1]*y[382]^2) - 
    (y[3]*y[540])/(12*y[5]*y[18]*y[82]^2*y[382]) - 
    (y[3]*y[541])/(12*y[5]*y[18]*y[82]*y[382]) - (y[6]^2*y[249]^3*y[542])/
     (12*y[1]^2*y[382]) + (y[6]^2*y[8]^2*y[543])/(12*y[1]^3*y[5]^2) + 
    (y[6]^2*y[8]*y[544])/(12*y[1]^3*y[5]*y[82]^2) + 
    (y[6]^2*y[8]*y[545])/(12*y[1]^3*y[5]) - 
    (y[3]*y[6]^2*y[18]*y[249]^3*y[546])/(6*y[1]*y[143]) + 
    (y[3]*y[82]*y[547])/(6*y[5]*y[43]*y[531]) + (y[249]^2*y[548])/
     (6*y[1]^3*y[5]^2*y[43]*y[531]) - (y[249]^2*y[549])/
     (6*y[1]^3*y[5]*y[43]*y[531]) + y[550]/(6*y[1]*y[82]*y[531]) + 
    y[551]/(6*y[1]^2*y[82]*y[531]) + (y[5]*y[249]^2*y[552])/
     (6*y[43]*y[382]) + (y[6]^2*y[553])/(12*y[1]^3*y[82]^2) + 
    y[554]/(6*y[6]) + (y[6]^2*y[555])/(12*y[1]^3) + 
    (y[3]*y[6]*y[556])/(12*y[18]*y[82]^2*y[382]) + 
    (y[6]*y[557])/(12*y[1]^2*y[82]^2) + y[558]/(12*y[1]^2*y[82]) - 
    (y[6]*y[8]*y[559])/(12*y[1]^2*y[5]^2*y[82]^2) + 
    y[560]/(12*y[1]*y[5]^2*y[82]^2) + y[561]/(12*y[1]^3*y[82]) + 
    (y[6]*y[249]^2*y[562])/(12*y[1]*y[82]*y[382]) + 
    (y[249]^2*y[563])/(6*y[1]^3*y[43]*y[531]) - 
    (y[47]*y[564])/(6*y[5]^2*y[6]) + y[565]/(12*y[1]^3*y[5]*y[82]) + 
    y[566]/(12*y[1]*y[5]^2*y[82]) + y[567]/(6*y[1]^2*y[5]^2*y[82]) + 
    y[568]/(6*y[1]^2*y[5]^2*y[43]*y[531]) + y[569]/(6*y[1]*y[43]*y[531]) - 
    (y[6]*y[570])/(12*y[5]*y[82]^2*y[382]) - 
    (y[6]*y[571])/(12*y[1]^2*y[5]*y[82]^2) + y[572]/(12*y[1]*y[5]*y[82]^2) + 
    (y[3]*y[573])/(12*y[18]*y[82]*y[382]) + y[574]/(12*y[1]^3*y[5]^2*y[82]) + 
    y[575]/(12*y[1]^2*y[5]*y[82]) + y[576]/(12*y[1]*y[5]*y[82]) + 
    y[577]/(12*y[5]*y[82]*y[382]) + y[578]/(6*y[1]*y[5]^2*y[43]*y[531]) - 
    (y[3]*y[579])/(12*y[18]*y[82]) + y[580]/(12*y[1]) + 
    y[581]/(6*y[1]*y[5]*y[43]*y[531]) + y[582]/(6*y[5]*y[6]) + 
    (y[249]^2*y[583])/(12*y[1]*y[382]) - (y[6]*y[584])/(12*y[1]^2) + 
    y[585]/12 + y[586]/(6*y[1]^2*y[43]*y[531]) + 
    y[587]/(6*y[1]^2*y[5]*y[43]*y[531]) + y[588]/(12*y[5]*y[39]) + 
    (y[8]*y[589])/(12*y[1]^2*y[5]^2) + y[590]/(6*y[1]^3*y[5]^2*y[43]) + 
    y[591]/(12*y[39]*y[382]) + y[592]/(12*y[1]^2*y[5]) + 
    y[593]/(12*y[1]*y[5]^2) + y[594]/(12*y[1]*y[5]) + 
    y[595]/(6*y[1]*y[5]^2*y[43]) + y[596]/(6*y[1]^3*y[5]*y[43]) + 
    y[597]/(6*y[1]^2*y[5]^2*y[43]) + y[598]/(6*y[1]^2*y[5]*y[43]) + 
    y[599]/(6*y[1]*y[5]*y[43]) + y[600]/(12*y[382]) + 
    y[601]/(6*y[6]*y[143]) - (y[3]*y[602])/(12*y[382]^2) + y[603]/(12*y[5]) + 
    y[604]/(12*y[5]^2) + y[605]/(6*y[1]^3*y[43]) + 
    (y[6]*y[606])/(6*y[1]*y[43]) + y[607]/(6*y[1]^2*y[43]) + 
    y[608]/(6*y[5]*y[43]) + y[609]/(6*y[5]^2*y[43]) + 
    y[610]/(6*y[39]*y[143]) + y[611]/(6*y[43]) + y[612]/(6*y[143]), 
  f[225] -> (16*y[8]*y[244])/(3*y[5]*y[39]*y[143]) - 
    (16*y[18]*y[86]*y[249])/(3*y[1]*y[143]) - (16*y[509])/(3*y[5]^2*y[39]) + 
    (16*y[8]*y[530])/(3*y[1]*y[5]^2) + (16*y[249]*y[530])/(3*y[1]*y[5]) - 
    (16*y[613])/(3*y[5]*y[39]^2) + (16*y[150]*y[613])/(3*y[39]^2*y[143]) - 
    (16*y[150]*y[614])/(3*y[39]*y[143]^2) - (16*y[615])/(3*y[5]*y[39]) + 
    (16*y[8]*y[616])/(3*y[5]*y[143]) + (16*y[617])/(3*y[143]) + 
    (16*y[618])/(3*y[39]*y[143]) - (16*y[619])/(3*y[143]^2) - 
    (16*y[3]*y[620])/(3*y[143]^3), f[229] -> -1/6*1/(y[1]^2*y[3]*y[5]) + 
    y[6]/(3*y[1]) + (y[6]^2*y[8]^2)/(2*y[1]^3*y[5]*y[15]) + 
    (y[6]^2*y[8]^3)/(6*y[1]^3*y[5]^2*y[15]) + (y[6]*y[8]^2*y[23])/
     (6*y[1]^2*y[5]^2*y[15]) + y[79]/(6*y[1]^2*y[3]*y[5]^2) + 
    y[157]^2/(6*y[3]*y[5]^2*y[259]) + (y[18]*y[35]*y[249])/
     (6*y[1]*y[3]*y[259]) + (y[6]^2*y[415])/(6*y[1]^3*y[15]) + 
    (y[6]*y[417])/(2*y[1]*y[15]) + (y[6]*y[418])/(6*y[15]) + 
    (y[6]*y[419])/(6*y[1]^2*y[15]) + (y[6]*y[8]*y[420])/
     (6*y[1]^2*y[5]*y[15]) + (y[8]*y[422])/(6*y[5]^2*y[15]) + 
    (y[8]*y[423])/(6*y[1]*y[5]^2*y[15]) + (y[6]*y[621])/6 + 
    (y[8]*y[622])/(6*y[1]^2*y[5]^2) + y[623]/(6*y[5]) + 
    y[624]/(6*y[1]^2*y[5]) + y[625]/(6*y[1]*y[3]*y[5]) + 
    y[626]/(6*y[1]*y[3]*y[5]^2) + y[627]/(6*y[3]*y[259]) + 
    (y[8]*y[628])/(6*y[5]^2) + (y[8]*y[629])/(6*y[1]*y[5]^2) + 
    y[630]/(6*y[1]*y[5]) + y[631]/(6*y[3]*y[5]*y[259]) + 
    y[632]/(y[1]*y[5]*y[15]) + y[633]/(6*y[5]*y[15]), 
  f[231] -> -1/6*y[3] - y[8]^2/(6*y[1]^3*y[3]*y[5]^2) + 
    y[79]/(3*y[1]^3*y[3]*y[5]) - y[247]/(6*y[1]^2*y[3]) + 
    (y[18]*y[35]^2*y[249]^3)/(6*y[1]*y[3]*y[259]^2) + 
    (y[8]^2*y[306])/(6*y[3]*y[5]^2*y[259]^2) + y[355]/(6*y[1]^3) - 
    (y[8]*y[530])/(3*y[1]^3*y[5]) - (y[8]^2*y[530])/(6*y[1]^3*y[5]^2) + 
    y[634]/(6*y[1]^2) + y[635]/(6*y[1]) + y[636]/(6*y[5]) + 
    y[637]/(6*y[1]^2*y[5]) + y[638]/(6*y[1]*y[5]) + 
    y[639]/(6*y[1]^2*y[3]*y[5]) + (y[8]*y[640])/(6*y[5]^2) - 
    (y[8]*y[641])/(6*y[1]*y[5]^2) + y[642]/(6*y[1]*y[3]*y[5]^2) + 
    (y[35]*y[249]*y[643])/(6*y[1]*y[3]*y[259]) + y[644]/(6*y[1]*y[3]*y[5]) + 
    y[645]/(6*y[1]^2*y[3]*y[5]^2) + (y[35]*y[646])/(6*y[3]*y[259]) - 
    (y[8]*y[647])/(6*y[1]^2*y[5]^2) + y[648]/(6*y[3]*y[5]^2*y[259]) + 
    y[649]/(6*y[3]*y[5]*y[259]) + (y[8]*y[650])/(6*y[3]*y[5]*y[259]^2) + 
    y[651]/(6*y[3]*y[259]^2), f[232] -> -1/2*y[8]^2/(y[1]^3*y[3]*y[5]^2) + 
    y[79]/(y[1]^3*y[3]*y[5]) - 1/(6*y[1]*y[5]*y[82]) - 
    y[247]/(2*y[1]^2*y[3]) + (y[18]*y[35]^2*y[249]^3)/
     (3*y[1]*y[3]*y[259]^2) + (y[18]*y[35]*y[249]^2)/(6*y[1]^2*y[3]*y[259]) + 
    (y[8]^2*y[306])/(3*y[3]*y[5]^2*y[259]^2) + (y[3]*y[35]*y[249]^2)/
     (6*y[1]^2*y[382]) - (y[248]*y[249]^3)/(6*y[1]*y[43]*y[382]) - 
    (y[8]*y[530])/(y[1]^3*y[5]) - (y[8]^2*y[530])/(2*y[1]^3*y[5]^2) + 
    (y[249]*y[530])/(6*y[1]^3*y[5]*y[82]) + 
    (y[3]*y[6])/(6*y[5]^2*y[18]*y[82]*y[531]) - (y[3]*y[82]*y[168])/
     (6*y[5]^2*y[43]*y[531]) + y[249]/(3*y[1]^3*y[5]*y[82]*y[531]) - 
    (y[32]*y[249])/(6*y[1]^3*y[82]*y[531]) + (y[32]*y[532])/
     (6*y[1]^2*y[82]*y[531]) + y[537]/(3*y[1]^2*y[5]*y[82]*y[531]) + 
    (y[249]^2*y[548])/(6*y[1]^3*y[5]^2*y[43]*y[531]) + 
    y[568]/(6*y[1]^2*y[5]^2*y[43]*y[531]) + 
    y[578]/(6*y[1]*y[5]^2*y[43]*y[531]) + (y[249]*y[622])/
     (6*y[1]^3*y[5]^2*y[82]) + (y[8]*y[650])/(3*y[3]*y[5]*y[259]^2) + 
    y[651]/(3*y[3]*y[259]^2) + y[652]/y[1]^2 + y[653]/y[1]^3 + 
    y[654]/(6*y[1]) + y[655]/6 - (y[3]*y[656])/(6*y[82]) + 
    (y[3]*y[657])/(6*y[82]) + (y[3]*y[658])/(6*y[1]*y[5]*y[82]*y[531]) - 
    (y[3]*y[530]*y[659])/(6*y[5]*y[82]*y[531]) + y[660]/(6*y[5]) + 
    (y[8]*y[661])/(6*y[1]^2*y[5]^2) + (y[249]*y[662])/(6*y[382]) - 
    (y[8]*y[663])/(6*y[1]^2*y[3]*y[5]^2) + y[664]/(6*y[1]*y[3]*y[5]^2) + 
    y[665]/(6*y[1]*y[5]^2*y[82]) + y[666]/(6*y[1]^2*y[5]*y[82]) - 
    (y[249]*y[667])/(6*y[1]*y[3]*y[259]) + y[668]/(6*y[3]*y[5]^2*y[259]) + 
    (y[3]*y[82]*y[669])/(6*y[5]*y[43]*y[531]) - (y[249]^2*y[670])/
     (3*y[1]^3*y[5]*y[43]*y[531]) + (y[249]^2*y[671])/
     (6*y[1]^3*y[43]*y[531]) + y[672]/(6*y[1]^2*y[5]^2*y[82]) + 
    y[673]/(6*y[1]^2*y[3]*y[5]) - (y[249]^2*y[674])/(6*y[43]*y[382]) + 
    y[675]/(6*y[5]^2) + y[676]/(6*y[1]*y[3]*y[5]) + 
    y[677]/(6*y[1]^2*y[43]*y[531]) + y[678]/(6*y[1]*y[43]*y[531]) + 
    y[679]/(6*y[3]*y[259]) + y[680]/(6*y[3]*y[5]*y[259]) + 
    (y[249]*y[681])/(6*y[1]*y[382]) + y[682]/(y[1]*y[5]*y[43]*y[531]) + 
    y[683]/(6*y[1]^2*y[5]) + y[684]/(6*y[1]^3*y[43]) + y[685]/(6*y[1]*y[5]) + 
    y[686]/(6*y[1]^2*y[5]*y[43]*y[531]) + y[687]/(6*y[1]*y[5]^2) + 
    y[688]/(6*y[1]^3*y[5]^2*y[43]) + y[689]/(6*y[1]^3*y[5]*y[43]) + 
    y[690]/(6*y[1]^2*y[5]*y[43]) + y[691]/(6*y[1]*y[5]*y[43]) + 
    y[692]/(6*y[1]*y[5]^2*y[43]) + y[693]/(6*y[1]^2*y[5]^2*y[43]) + 
    y[694]/(6*y[1]^2*y[43]) + y[695]/(6*y[1]*y[43]) + y[696]/(6*y[43]) + 
    y[697]/(6*y[5]^2*y[43]) + y[698]/(6*y[5]*y[43]), 
  f[240] -> y[8]/(y[1]^3*y[3]*y[5]) + y[8]^2/(2*y[1]^3*y[3]*y[5]^2) - 
    (4*y[6]^2*y[8]^3)/(3*y[1]^3*y[5]*y[15]^2) - 
    (y[6]^2*y[8]^4)/(3*y[1]^3*y[5]^2*y[15]^2) - (y[6]*y[8]^3*y[23])/
     (3*y[1]^2*y[5]^2*y[15]^2) - y[3]/(6*y[5]^2*y[82]) - 
    (y[6]*y[8])/(3*y[1]^3*y[5]*y[82]) - (y[6]*y[8]^2)/
     (6*y[1]^3*y[5]^2*y[82]) + y[154]/(6*y[1]*y[5]*y[82]) + 
    y[247]/(2*y[1]^2*y[3]) + (y[2]*y[247])/(6*y[1]^2*y[82]) - 
    (y[18]*y[35]^2*y[249]^3)/(3*y[1]*y[3]*y[259]^2) - 
    (y[18]*y[35]*y[249]^2)/(6*y[1]^2*y[3]*y[259]) + 
    (y[8]^2*y[274])/(3*y[3]*y[5]^2*y[259]^2) - (y[3]*y[35]*y[249]^2)/
     (6*y[1]^2*y[382]) - (y[8]^2*y[422])/(3*y[5]^2*y[15]^2) - 
    (y[8]^2*y[423])/(3*y[1]*y[5]^2*y[15]^2) - (y[6]^2*y[436])/
     (3*y[1]^3*y[15]^2) - (2*y[6]*y[8]^2*y[442])/(y[1]^2*y[5]*y[15]^2) - 
    (2*y[8]*y[447])/(3*y[5]*y[15]^2) - (2*y[8]*y[448])/
     (3*y[1]*y[5]*y[15]^2) - (y[6]*y[450])/(3*y[1]^2*y[15]^2) + 
    y[452]/(3*y[15]^2) - (y[8]^2*y[470])/(2*y[1]^3*y[5]*y[15]) - 
    (y[8]^3*y[470])/(6*y[1]^3*y[5]^2*y[15]) - (y[415]*y[470])/
     (6*y[1]^3*y[15]) + y[530]/(2*y[1]^3) + (y[8]*y[530])/(y[1]^3*y[5]) + 
    (y[8]^2*y[530])/(2*y[1]^3*y[5]^2) - (y[8]*y[650])/
     (3*y[3]*y[5]*y[259]^2) + y[699]/(6*y[1]^2) + y[700]/6 + 
    y[701]/(6*y[1]*y[3]*y[5]^2) + y[702]/(6*y[5]) + 
    y[703]/(6*y[1]^2*y[5]*y[82]) - (y[8]*y[704])/(3*y[1]*y[5]^2) - 
    (y[8]*y[705])/(6*y[1]^2*y[5]^2) - (y[8]*y[706])/(6*y[1]^2*y[5]^2*y[82]) + 
    (y[8]*y[707])/(6*y[1]^2*y[3]*y[5]^2) + y[708]/(6*y[3]*y[5]^2*y[259]) + 
    (y[3]*y[249]*y[709])/(6*y[1]*y[382]) + (y[3]*y[710])/(6*y[382]) + 
    y[711]/(6*y[1]*y[5]^2*y[82]) + (y[712]*y[713])/(6*y[15]) - 
    (y[712]*y[714])/(2*y[1]*y[15]) - (y[8]^2*y[712]*y[715])/
     (6*y[1]^2*y[5]^2*y[15]) - (y[712]*y[716])/(6*y[1]^2*y[15]) - 
    (y[8]*y[712]*y[717])/(6*y[1]^2*y[5]*y[15]) + (y[8]*y[718])/(6*y[5]^2) + 
    (y[249]*y[719])/(6*y[1]*y[3]*y[259]) + y[720]/(6*y[3]*y[259]) + 
    y[721]/(y[1]^2*y[3]*y[5]) + y[722]/(6*y[1]*y[3]*y[5]) - 
    (y[8]*y[712]*y[723])/(6*y[1]*y[5]^2*y[15]) + y[724]/(6*y[1]*y[5]*y[15]) + 
    y[725]/(6*y[1]^2*y[5]) + y[726]/(6*y[3]*y[5]*y[259]) - 
    (y[8]*y[712]*y[727])/(6*y[5]^2*y[15]) + y[728]/(y[1]*y[15]^2) + 
    y[729]/(3*y[3]*y[259]^2) - (y[712]*y[730])/(6*y[5]*y[15]) + 
    y[731]/(6*y[1]*y[5]), f[243] -> y[6]/(3*y[1]^2) + 
    (2*y[6]*y[8])/(3*y[1]^2*y[5]) + (y[6]*y[8]^2)/(3*y[1]^2*y[5]^2) + 
    (2*y[6]^2*y[8]^3)/(3*y[1]^3*y[5]*y[15]^2) + 
    (y[6]^2*y[8]^4)/(6*y[1]^3*y[5]^2*y[15]^2) + 
    (y[6]^2*y[8]^2)/(y[1]^3*y[5]*y[15]) + (y[6]^2*y[8]^3)/
     (3*y[1]^3*y[5]^2*y[15]) + (y[6]*y[8]^3*y[23])/
     (6*y[1]^2*y[5]^2*y[15]^2) + y[68]/(6*y[1]) + y[154]/6 + 
    (y[6]^2*y[415])/(3*y[1]^3*y[15]) + (y[8]^2*y[422])/(6*y[5]^2*y[15]^2) + 
    (y[8]^2*y[423])/(6*y[1]*y[5]^2*y[15]^2) + (y[6]^2*y[436])/
     (6*y[1]^3*y[15]^2) + (y[6]*y[8]^2*y[442])/(y[1]^2*y[5]*y[15]^2) + 
    (y[8]*y[447])/(3*y[5]*y[15]^2) + (y[8]*y[448])/(3*y[1]*y[5]*y[15]^2) + 
    (y[6]*y[450])/(6*y[1]^2*y[15]^2) + (y[6]*y[714])/(y[1]*y[15]) + 
    (y[6]*y[8]^2*y[715])/(3*y[1]^2*y[5]^2*y[15]) + 
    (y[6]*y[716])/(3*y[1]^2*y[15]) + (y[6]*y[8]*y[717])/
     (3*y[1]^2*y[5]*y[15]) + (y[6]*y[8]*y[723])/(3*y[1]*y[5]^2*y[15]) + 
    (y[6]*y[8]*y[727])/(3*y[5]^2*y[15]) + (y[6]*y[730])/(3*y[5]*y[15]) + 
    (y[8]*y[732])/(6*y[5]^2) + y[733]/(3*y[5]) - (y[6]*y[734])/(3*y[15]) + 
    (y[8]*y[735])/(6*y[1]*y[5]^2) + y[736]/(y[1]*y[5]) + 
    (y[6]*y[737])/(3*y[1]*y[5]*y[15]) + y[738]/(y[1]*y[15]^2) + 
    y[739]/(6*y[15]^2), f[249] -> y[2]/(6*y[1]^2*y[5]) - 
    (y[6]*y[8])/(6*y[1]^2*y[5]^2) + y[3]/(6*y[5]*y[18]*y[82]) + 
    y[153]/(6*y[1]*y[5]*y[82]) + y[154]/(6*y[1]*y[5]^2*y[82]) + 
    (y[3]*y[35]*y[249])/(6*y[1]*y[382]) + 1/(6*y[1]^3*y[5]^2*y[82]*y[531]) - 
    1/(2*y[1]^3*y[5]*y[82]*y[531]) + y[6]/(6*y[1]*y[82]*y[531]) + 
    y[6]^2/(6*y[1]*y[5]^2*y[82]*y[531]) - 
    (y[3]*y[6])/(6*y[5]^2*y[18]*y[82]*y[531]) + 
    (y[3]*y[82])/(6*y[5]^2*y[43]*y[531]) - 
    (y[3]*y[82])/(2*y[5]*y[43]*y[531]) - (y[3]*y[82]*y[249])/
     (6*y[43]*y[531]) + (y[3]*y[530])/(6*y[5]*y[18]*y[82]*y[531]) - 
    (y[249]*y[548])/(6*y[1]^3*y[5]^2*y[43]*y[531]) + 
    (y[249]*y[549])/(6*y[1]^3*y[5]*y[43]*y[531]) - 
    (y[5]*y[249]*y[552])/(6*y[43]*y[382]) - (y[249]*y[563])/
     (6*y[1]^3*y[43]*y[531]) + y[662]/6 - (y[3]*y[740])/(6*y[18]*y[82]) + 
    (y[530]*y[741])/(6*y[1]^2*y[82]) + y[742]/(6*y[5]^2) + 
    y[743]/(6*y[1]*y[5]^2) + y[744]/(6*y[1]^2*y[5]*y[82]*y[531]) + 
    y[745]/(6*y[1]*y[5]*y[82]*y[531]) - (y[6]*y[746])/
     (6*y[1]^2*y[5]^2*y[82]) + y[747]/(6*y[1]^3*y[82]*y[531]) + 
    y[748]/(6*y[1]^2*y[82]*y[531]) + y[749]/(6*y[1]^2*y[5]*y[82]) + 
    y[750]/(6*y[1]^3*y[5]*y[82]) + y[751]/(6*y[1]^3*y[5]^2*y[82]) + 
    y[752]/(6*y[1]*y[5]^2*y[43]*y[531]) + y[753]/(6*y[1]*y[5]*y[43]*y[531]) + 
    y[754]/(6*y[382]) + y[755]/(6*y[1]*y[5]) + y[756]/(6*y[5]) + 
    y[757]/(6*y[1]^3*y[5]^2*y[43]) + y[758]/(6*y[1]*y[43]*y[531]) + 
    y[759]/(6*y[1]^2*y[5]^2*y[43]*y[531]) + 
    y[760]/(6*y[1]^2*y[5]*y[43]*y[531]) + y[761]/(6*y[1]^2*y[43]*y[531]) + 
    y[762]/(6*y[1]^3*y[5]*y[43]) + y[763]/(6*y[1]*y[5]*y[43]) + 
    y[764]/(6*y[1]^2*y[5]*y[43]) + y[765]/(6*y[1]^2*y[5]^2*y[43]) + 
    y[766]/(6*y[1]*y[5]^2*y[43]) + y[767]/(6*y[1]^3*y[43]) + 
    y[768]/(6*y[1]*y[43]) + y[769]/(6*y[1]^2*y[43]) + y[770]/(6*y[43]) + 
    y[771]/(6*y[5]^2*y[43]) + y[772]/(6*y[5]*y[43]), 
  f[252] -> y[2]/(6*y[1]) + (y[6]*y[8]^2)/(6*y[1]*y[5]) - 
    (y[8]*y[138])/(6*y[5]^2) - (y[6]*y[8]^2*y[82])/(2*y[5]*y[139]) - 
    (y[6]*y[8]^3*y[82])/(6*y[5]^2*y[139]) - (y[8]*y[249])/(6*y[5]*y[39]) + 
    (y[8]*y[150]*y[249])/(6*y[39]*y[143]) - (y[6]^2*y[18]*y[249]^2)/
     (6*y[1]*y[143]) - (y[6]*y[82]*y[415])/(6*y[139]) + y[773]/6 + 
    y[774]/(6*y[5]) + (y[3]*y[775])/(6*y[143]), 
  f[253] -> y[6]^2/(4*y[1]^2) - (y[6]^2*y[8]^2)/(12*y[1]^2*y[5]^3) + 
    (y[6]^3*y[18]*y[249]^2)/(6*y[1]*y[143]) + (y[249]*y[389])/
     (6*y[5]*y[39]) - (y[150]*y[249]*y[389])/(6*y[39]*y[143]) - 
    (y[6]*y[776])/(12*y[1]) - (y[3]*y[777])/12 - (y[3]*y[138]*y[778])/
     (12*y[5]^3) + (y[6]*y[8]*y[779])/(12*y[1]*y[5]^3) + 
    (y[6]^2*y[780])/(12*y[1]^2*y[5]) + (y[6]^2*y[781])/(12*y[1]^2*y[5]^2) - 
    (y[3]*y[782])/(12*y[5]) - (y[6]*y[783])/(12*y[1]*y[5]) + 
    (y[6]*y[784])/(12*y[1]*y[5]^2) - (y[3]*y[785])/(12*y[5]^2) - 
    (y[3]*y[786])/(6*y[143]), f[255] -> y[6]^2/(6*y[1]^2) + 
    (y[6]^2*y[8])/(3*y[1]^2*y[5]) + (y[6]^2*y[8]^2)/(6*y[1]^2*y[5]^2) + 
    (y[3]*y[6]^2*y[18]*y[249]^2)/(6*y[1]*y[143]) - (y[6]*y[787])/(6*y[1]) - 
    (y[6]*y[8]*y[788])/(6*y[1]*y[5]^2) - (y[3]*y[789])/6 - 
    (y[6]*y[790])/(6*y[1]*y[5]) + y[791]/(6*y[5]) + y[792]/(6*y[5]^2) - 
    (y[3]*y[793])/(6*y[143]), f[256] -> y[6]/(6*y[1]^2) + 
    (y[6]*y[8])/(3*y[1]^2*y[5]) + (y[6]*y[8]^2)/(6*y[1]^2*y[5]^2) + 
    y[162]/(6*y[6]) + y[249]^2/(6*y[5]*y[39]) + (y[6]^2*y[18]*y[249]^2)/
     (6*y[1]*y[143]) - (y[249]*y[514])/(6*y[6]*y[39]) + y[794]/(6*y[1]) + 
    y[795]/6 + y[796]/(6*y[5]*y[6]) + (y[138]*y[797])/(6*y[5]^2*y[6]) - 
    (y[8]*y[798])/(6*y[1]*y[5]^2) + y[799]/(6*y[6]*y[143]) + 
    y[800]/(6*y[5]) - (y[249]*y[801])/(6*y[39]*y[143]) + 
    y[802]/(6*y[1]*y[5]) + y[803]/(6*y[5]^2) + y[804]/(6*y[143]), 
  f[257] -> (y[1]*y[3]^2*y[191])/(12*y[5]^2*y[18]^2*y[82]^2) - 
    (y[6]^2*y[8]^2*y[196])/(12*y[1]^3*y[5]^2*y[82]^2) - 
    (y[8]*y[82]*y[249])/(6*y[5]*y[6]*y[39]) - (y[8]*y[82]*y[249])/
     (6*y[6]*y[39]*y[143]) - (y[3]^2*y[6]*y[356])/(12*y[18]^2*y[82]^2) + 
    (y[3]*y[6]*y[249]^3)/(12*y[82]*y[382]^2) + (y[3]*y[6]^2*y[249]^3)/
     (12*y[1]*y[82]*y[382]^2) + (y[3]^2*y[6]*y[8]*y[249]^3)/
     (12*y[18]*y[82]*y[382]^2) + (y[3]^2*y[6])/(12*y[5]*y[18]^2*y[82]^2*
      y[382]) - (y[3]^2*y[6]*y[175])/(12*y[18]^2*y[82]^2*y[382]) - 
    (y[3]*y[187]*y[249]^2)/(12*y[82]*y[382]) + (y[6]^3*y[249]^3)/
     (12*y[1]^2*y[82]^2*y[382]) + (y[6]^2*y[187]*y[249]^3)/
     (12*y[1]^2*y[82]*y[382]) - (y[6]^2*y[249]^2*y[484])/
     (12*y[1]*y[82]^2*y[382]) + (y[3]*y[477]*y[519])/(6*y[82]^2) - 
    (y[3]*y[521])/(12*y[5]*y[82]^2) + y[525]/(y[5]^2*y[82]^2) - 
    (y[3]^2*y[526])/(12*y[5]*y[18]^2*y[82]^2) - 
    (y[3]*y[6])/(6*y[5]^2*y[18]*y[82]*y[531]) + (y[3]*y[82]*y[168])/
     (6*y[5]^2*y[43]*y[531]) + y[249]/(6*y[1]^3*y[5]^2*y[82]*y[531]) - 
    y[249]/(2*y[1]^3*y[5]*y[82]*y[531]) - (y[3]*y[82]*y[249]^2)/
     (6*y[43]*y[531]) + (y[3]*y[530])/(6*y[1]*y[5]^2*y[82]*y[531]) + 
    y[532]/(2*y[1]^2*y[5]*y[82]*y[531]) - (y[3]*y[533])/
     (6*y[1]*y[5]*y[82]*y[531]) + (y[3]*y[534])/(6*y[5]*y[18]*y[82]*y[531]) + 
    y[537]/(6*y[1]^2*y[5]^2*y[82]*y[531]) - (y[3]*y[538])/
     (6*y[18]*y[82]*y[531]) + (y[3]*y[249]^3*y[539])/(12*y[1]*y[382]^2) + 
    (y[3]*y[540])/(12*y[5]*y[18]*y[82]^2*y[382]) + 
    (y[6]^2*y[249]^3*y[542])/(12*y[1]^2*y[382]) - (y[6]^2*y[8]^2*y[543])/
     (12*y[1]^3*y[5]^2) - (y[6]^2*y[8]*y[544])/(12*y[1]^3*y[5]*y[82]^2) - 
    (y[6]^2*y[8]*y[545])/(12*y[1]^3*y[5]) + 
    (y[3]*y[6]^2*y[18]*y[249]^3*y[546])/(6*y[1]*y[143]) - 
    (y[3]*y[82]*y[547])/(6*y[5]*y[43]*y[531]) - (y[249]^2*y[548])/
     (6*y[1]^3*y[5]^2*y[43]*y[531]) + (y[249]^2*y[549])/
     (6*y[1]^3*y[5]*y[43]*y[531]) - (y[5]*y[249]^2*y[552])/(6*y[43]*y[382]) - 
    (y[6]^2*y[553])/(12*y[1]^3*y[82]^2) - (y[6]^2*y[555])/(12*y[1]^3) - 
    (y[3]*y[6]*y[556])/(12*y[18]*y[82]^2*y[382]) - 
    (y[6]*y[557])/(12*y[1]^2*y[82]^2) + (y[6]*y[8]*y[559])/
     (12*y[1]^2*y[5]^2*y[82]^2) - (y[249]^2*y[563])/(6*y[1]^3*y[43]*y[531]) + 
    (y[6]*y[570])/(12*y[5]*y[82]^2*y[382]) + 
    (y[6]*y[571])/(12*y[1]^2*y[5]*y[82]^2) + (y[3]*y[602])/(12*y[382]^2) - 
    (y[6]*y[606])/(6*y[1]*y[43]) + (y[249]*y[747])/(6*y[1]^3*y[82]*y[531]) + 
    (y[47]*y[138]*y[797])/(6*y[5]^2*y[6]) + (y[3]*y[805])/
     (12*y[5]^2*y[18]*y[82]^2) + (y[1]*y[3]^2*y[806])/
     (12*y[5]^2*y[18]*y[82]) + (y[3]*y[807])/(12*y[5]*y[18]*y[82]^2) - 
    (y[3]^2*y[808])/(12*y[5]*y[18]*y[82]) + (y[3]*y[809])/(6*y[5]*y[82]) + 
    (y[3]*y[810])/(12*y[5]*y[18]*y[82]*y[382]) + 
    y[811]/(6*y[1]*y[82]*y[531]) + y[812]/(6*y[1]^2*y[82]*y[531]) + 
    y[813]/(12*y[1]^2*y[82]) + y[814]/(12*y[1]^3*y[82]) + 
    (y[3]^2*y[8]^2*y[35]^2*y[815])/(12*y[5]*y[382]) + 
    y[816]/(12*y[1]*y[5]^2*y[82]^2) + (y[3]*y[817])/(12*y[82]) + 
    (y[6]*y[818])/(12*y[1]*y[82]) + y[819]/(6*y[6]) - 
    (y[6]*y[249]^2*y[820])/(12*y[1]*y[82]*y[382]) + 
    (y[3]*y[821])/(6*y[5]^2*y[82]) + (y[3]*y[6]*y[249]^3*y[822])/
     (6*y[143]*y[382]) + y[823]/(12*y[1]^3*y[5]*y[82]) + 
    (y[3]^2*y[824])/(12*y[18]*y[82]) + (y[6]*y[8]*y[825])/
     (12*y[1]^2*y[5]^2) + y[826]/(12*y[1]*y[5]^2*y[82]) + 
    y[827]/(12*y[1]^3*y[5]^2*y[82]) + y[828]/(6*y[1]*y[43]*y[531]) + 
    y[829]/(6*y[1]^2*y[5]^2*y[82]) + y[830]/(12*y[1]*y[5]*y[82]^2) - 
    (y[3]*y[831])/(12*y[18]*y[82]*y[382]) + y[832]/(12*y[1]^2*y[5]*y[82]) + 
    y[833]/(12*y[1]*y[5]*y[82]) + y[834]/(12*y[5]*y[82]*y[382]) + 
    y[835]/(6*y[1]*y[5]^2*y[43]*y[531]) + y[836]/12 + 
    (y[249]^2*y[837])/(12*y[1]*y[382]) + (y[6]*y[838])/(12*y[1]^2) + 
    y[839]/(6*y[1]*y[5]*y[43]*y[531]) + y[840]/(12*y[1]) + 
    y[841]/(6*y[1]^2*y[43]*y[531]) + y[842]/(6*y[1]^2*y[5]^2*y[43]*y[531]) + 
    (y[6]*y[843])/(12*y[1]^2*y[5]) - (y[249]*y[844])/(6*y[39]*y[143]) + 
    y[845]/(6*y[5]*y[6]) + y[846]/(6*y[1]^2*y[5]*y[43]*y[531]) + 
    y[847]/(12*y[5]^2) + y[848]/(6*y[1]^3*y[5]^2*y[43]) + 
    y[849]/(12*y[1]*y[5]) + y[850]/(12*y[39]*y[382]) + 
    y[851]/(12*y[1]*y[5]^2) + y[852]/(12*y[5]*y[39]) + 
    y[853]/(6*y[1]^2*y[5]*y[43]) + y[854]/(6*y[1]^3*y[5]*y[43]) + 
    y[855]/(6*y[1]*y[5]*y[43]) + y[856]/(6*y[1]^2*y[5]^2*y[43]) + 
    y[857]/(6*y[1]*y[5]^2*y[43]) + y[858]/(6*y[6]*y[143]) + 
    y[859]/(12*y[382]) + y[860]/(12*y[5]) + y[861]/(6*y[1]^3*y[43]) + 
    y[862]/(6*y[1]^2*y[43]) + y[863]/(6*y[5]^2*y[43]) + 
    y[864]/(6*y[5]*y[43]) + y[865]/(6*y[43]) + y[866]/(6*y[143])}, 
 {y[1] -> z2[2], y[2] -> -1 - z2[3], y[3] -> z2[3], y[4] -> -2 + z2[5], 
  y[5] -> 1 + z2[4] - z2[6], y[6] -> 1 + z2[3], y[7] -> -2 + z2[6], 
  y[8] -> -1 + z2[6], y[9] -> -2 + z2[5] + z2[6] - z2[5]*z2[6], 
  y[10] -> 1 - z2[3]*(-4 + z2[5] + z2[6]), 
  y[11] -> -1 + z2[6] + z2[3]*(-3 + z2[5] + 2*z2[6] - z2[5]*z2[6]), 
  y[12] -> -1/3 - (427*z2[3])/216, 
  y[13] -> -36*z2[2]*(-1 + z2[3]*(-3 + z2[5])) + 
    z2[3]*(998 - 427*z2[5] - 36*z2[6]) - 36*(-4 + z2[6]), 
  y[14] -> 535 + z2[3]*(1672 - 391*z2[5] - 427*z2[6]) - 72*z2[6], 
  y[15] -> z2[2]*z2[3] - z2[4] - z2[3]*z2[4]*z2[5], 
  y[16] -> -2 + z2[4] + z2[6], y[17] -> z2[2] - z2[4], y[18] -> z2[4], 
  y[19] -> -z2[4] - z2[3]*z2[4] - 2*z2[2]*z2[3]*z2[4] + 
    z2[2]*z2[3]*z2[4]*z2[5] + z2[2]*z2[3]*z2[6], 
  y[20] -> 3 - 4*z2[6] + z2[6]^2, y[21] -> 4 + z2[2] + 3*z2[2]*z2[3] - 
    z2[4] - z2[6] - z2[3]*(-8 + z2[4] + z2[6]), 
  y[22] -> -5 + 2*z2[4] + 2*z2[6] + z2[3]*(-7 + 2*z2[4] + 2*z2[6]), 
  y[23] -> 3*(-1 + z2[6]) + z2[3]*(-5 + 3*z2[6]), 
  y[24] -> 463*(-1 + z2[6]) + z2[3]*(-1245 - 391*z2[5]*(-1 + z2[6]) + 
      854*z2[6]), y[25] -> -7 - z2[2]^2*z2[3]*(2 + 3*z2[3]) + 8*z2[6] - 
    z2[6]^2 + 2*z2[2]*(-1 + 2*z2[3]^2*(-3 + z2[6]) + 3*z2[3]*(-2 + z2[6]) + 
      z2[6]) - z2[3]^2*(18 - 12*z2[6] + z2[6]^2) - 
    2*z2[3]*(12 - 10*z2[6] + z2[6]^2), 
  y[26] -> 4 - 5*z2[6] + z2[6]^2 + z2[3]*(6 - 6*z2[6] + z2[6]^2), 
  y[27] -> -36*z2[2]^2*z2[3] + 108*(-1 + z2[6]) - (427 + 36*z2[2])*z2[3]*
     z2[5]*(-1 + z2[6]) + z2[3]*(-998 + 535*z2[6]) + 
    36*z2[2]*(-1 + z2[6] + z2[3]*(-5 + 2*z2[6])), 
  y[28] -> z2[2]^3*z2[3]^2 + z2[2]^2*z2[3]*(2 + z2[3]*(5 - 2*z2[6]) - 
      2*z2[6]) + 3*(-1 + z2[6])^2 + 6*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
    z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) + 
    z2[2]*((-1 + z2[6])^2 + z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      2*z2[3]*(4 - 5*z2[6] + z2[6]^2)), y[29] -> 1 + 4*z2[3], 
  y[30] -> 5 + 8*z2[3], y[31] -> 1 + z2[3] + z2[2]*z2[3], 
  y[32] -> 1 + (1 + z2[4] - z2[6])^(-2), y[33] -> -2 - z2[6], 
  y[34] -> 2 + z2[2], y[35] -> z2[5], y[36] -> 2 + z2[5]*(-1 + z2[6]), 
  y[37] -> 11 + 2*z2[3]*(9 + 2*z2[5]*(-1 + z2[6]) - 6*z2[6]) - 9*z2[6], 
  y[38] -> -1 - 2*(2 + z2[2])*z2[3], y[39] -> 1 + z2[2], 
  y[40] -> 1 - 3*z2[5] + z2[5]^2, y[41] -> 1 + (2 + z2[2])*z2[3] + z2[6], 
  y[42] -> -2 + z2[3] + 4*z2[2]*z2[3] + z2[2]*z2[3]^2, 
  y[43] -> z2[2]^2*z2[3]^2 + 4*z2[2]*z2[3]*z2[4] - 4*z2[3]*z2[4]^2 - 
    4*z2[2]*z2[3]*z2[4]*z2[5] - 2*z2[2]*z2[3]^2*z2[4]*z2[5] + 
    4*z2[3]*z2[4]^2*z2[5] + z2[3]^2*z2[4]^2*z2[5]^2 - 2*z2[2]*z2[3]*z2[6] + 
    4*z2[3]*z2[4]*z2[6] - 2*z2[3]*z2[4]*z2[5]*z2[6] + z2[6]^2, 
  y[44] -> -1 - z2[2], y[45] -> 1 + 8*z2[3] - 3*z2[3]^2 - 
    z2[2]*(-1 + z2[3] + 12*z2[3]^2 + 2*z2[3]^3), y[46] -> 1 + z2[2]*z2[5], 
  y[47] -> 2 + z2[2] + z2[5]*(-1 + z2[6]) - z2[6], 
  y[48] -> 1 - z2[5]^2*(-1 + z2[6]) + z2[5]*(-3 + z2[2] + z2[6]), 
  y[49] -> -13 - z2[5] + z2[2]*(-5 - 3*z2[5] + z2[5]^2 + 
      2*z2[3]*(-5 + 2*z2[5])) + z2[6] + 4*z2[3]*(-7 + 2*z2[5] + z2[6]), 
  y[50] -> -(z2[3]*z2[5]*(2 + z2[3] - z2[6])*(-1 + z2[6])) + z2[6]^2 + 
    z2[3]*(-2 + 3*z2[6]), y[51] -> -16 + 5*z2[6] + 
    z2[3]*(-26 + 4*z2[5] + 8*z2[6]), 
  y[52] -> z2[3]^2*(6 + 2*z2[4]^2 + z2[4]*(-4 + z2[6]) - 6*z2[6]) - z2[6]^2 + 
    z2[3]*(6 + 2*z2[4]^2 + z2[4]*(-4 + z2[6]) - 6*z2[6] - z2[6]^2) - 
    z2[3]*(1 + z2[3])*z2[5]*(6 + 2*z2[4]^2 + 
      z2[3]*(3 - 2*z2[4] + z2[4]^2 - 2*z2[6]) + z2[4]*(-4 + z2[6]) - 
      6*z2[6] + z2[6]^2), y[53] -> (1 - z2[2] + z2[2]^2)*z2[5] + 
    z2[4]*(-2 + z2[5])*(-1 + z2[2] - z2[6]) - 2*(1 + z2[6] + z2[6]^2), 
  y[54] -> 1 + z2[6] + z2[6]^2 + z2[6]^3 + z2[2]*(1 + z2[6] + z2[6]^2), 
  y[55] -> z2[3]^2*(-2 + z2[4]) + z2[3]*(46 - 26*z2[4] + 6*z2[4]^2 - 
      19*z2[6]) - 2*z2[6]^2 - z2[3]*z2[5]*(46 + 6*z2[4]^2 + 
      2*z2[3]*(7 - 4*z2[4] + z2[4]^2 - 3*z2[6]) + 2*z2[4]*(-13 + z2[6]) - 
      29*z2[6] + 2*z2[6]^2), y[56] -> 17 + 2*z2[2]^2*(4 + z2[3]) + 
    z2[3]*(26 - 12*z2[6]) + z2[2]*z2[5]^2*(-1 + z2[6]) - 6*z2[6] - 
    z2[5]*(-1 + z2[2]^2*(1 + z2[3]) + z2[3]*(9 - 8*z2[6]) + z2[6] + 
      z2[2]*(-2 + z2[3]*(6 - 4*z2[6]) + z2[6])) - 
    z2[2]*(-18 + z2[6] + 2*z2[3]*(-7 + 2*z2[6])), 
  y[57] -> z2[2]^3*(1 + z2[5] - z2[5]^2) - 
    (-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[2]*(-1 + z2[5])^2*(-1 + z2[6]) + 
    z2[2]^2*(3 - z2[5]^2*(-1 + z2[6]) - z2[6] + z2[5]*(-3 + 2*z2[6])), 
  y[58] -> -1 - z2[6] - z2[6]^2 - z2[6]^3 + z2[3]^2*(2 + z2[6]) - 
    2*z2[3]*(3 + 2*z2[6] + z2[6]^2) + z2[2]*(-1 + z2[3]^3 - z2[6] - z2[6]^2 + 
      4*z2[3]^2*(2 + z2[6]) + z2[3]*(1 + z2[6] + z2[6]^2)), 
  y[59] -> (5 - 3*z2[6])*z2[6]^2 + z2[3]^2*(-1 + z2[6])*
     (-1 + z2[5]*(-6 + 4*z2[6])) + z2[3]*(-20 + 33*z2[6] - 11*z2[6]^2 + 
      z2[5]*(20 - 41*z2[6] + 24*z2[6]^2 - 3*z2[6]^3)), 
  y[60] -> (7 - 2*z2[6])*z2[6]^2 + z2[3]^2*(3 - 2*z2[6] + 
      z2[5]*(20 - 24*z2[6] + 6*z2[6]^2)) + 
    z2[3]*(-66 + 78*z2[6] - 17*z2[6]^2 - 2*z2[5]*(-33 + 48*z2[6] - 
        17*z2[6]^2 + z2[6]^3)), y[61] -> -((-2 + z2[6])*z2[6]^2) + 
    2*z2[3]^2*z2[5]*(2 - 3*z2[6] + z2[6]^2) - 
    z2[3]*(8 - 15*z2[6] + 6*z2[6]^2 + z2[5]*(-8 + 15*z2[6] - 8*z2[6]^2 + 
        z2[6]^3)), y[62] -> 4 - 4*z2[5] + 2*z2[2]*z2[5] - 2*z2[2]^2*z2[5] + 
    z2[5]^2 - z2[2]*z2[5]^2 + z2[2]^2*z2[5]^2 + z2[4]*(-2 + z2[5])^2*
     (-1 + z2[2] - z2[6]) + 4*z2[6] - 2*z2[5]*z2[6] + 3*z2[6]^2 - 
    2*z2[5]*z2[6]^2 + z2[3]^3*(-8 - 25*z2[5] - z2[4]^2*z2[5] + 6*z2[5]^2 - 
      2*z2[4]*(-1 - 5*z2[5] + z2[5]^2) + 2*z2[2]^2*(-2 - 2*z2[5] + z2[5]^2) + 
      z2[2]*(-10 + 6*z2[5]^2 + z2[4]*(1 + 4*z2[5] - z2[5]^2) + 
        2*z2[5]*(-8 + z2[6])) + 6*z2[5]*z2[6]) + 
    z2[3]*(124 - 4*z2[4]^2*(-1 + z2[5]) - 124*z2[5] - z2[5]^2 - 
      z2[2]^2*(-56 + 54*z2[5] + z2[5]^2) - 23*z2[6] + 45*z2[5]*z2[6] - 
      5*z2[6]^2 + z2[5]*z2[6]^2 + z2[2]*(144 - 146*z2[5] + z2[5]^2 - 
        z2[4]*(32 - 32*z2[5] + z2[5]^2) - 6*z2[6] + 20*z2[5]*z2[6]) + 
      z2[4]*(-46 + z2[5]*(46 - 5*z2[6]) + 3*z2[6] + z2[5]^2*(1 + z2[6]))) + 
    z2[3]^2*(82 + z2[4]^2*(4 - 5*z2[5]) - 124*z2[5] + 2*z2[5]^2 + 
      z2[2]^2*(23 - 50*z2[5] + 5*z2[5]^2) - 24*z2[6] + 50*z2[5]*z2[6] - 
      z2[5]*z2[6]^2 - z2[4]*(34 + z2[5]*(-49 + z2[6]) + z2[6] + 
        z2[5]^2*(1 + z2[6])) + z2[2]*(71 + 4*z2[5]^2 + 
        z2[4]*(-17 + 25*z2[5] + z2[5]^2) - 7*z2[6] + 
        z2[5]*(-123 + 23*z2[6]))), y[63] -> -3 + 4*z2[5] - z2[5]^2 - 
    z2[2]^3*(1 + z2[5] - z2[5]^2 + z2[3]^3*(-5 + z2[5]^2) + 
      z2[3]*(31 - 33*z2[5] + z2[5]^2) + z2[3]^2*(3 - 31*z2[5] + 7*z2[5]^2)) + 
    z2[6] - 2*z2[5]*z2[6] + z2[5]^2*z2[6] + 11*z2[6]^2 - z2[6]^3 + 
    2*z2[3]^3*(7 - 3*z2[6] + z2[5]^2*(-5 + 3*z2[6]) + 
      z2[5]*(20 - 18*z2[6] + 3*z2[6]^2)) + 
    z2[3]^2*(-132 + 127*z2[6] - 16*z2[6]^2 + z2[5]^2*(-3 + 2*z2[6]) - 
      z2[5]*(-199 + 231*z2[6] - 50*z2[6]^2 + z2[6]^3)) - 
    z2[3]*(196 + z2[5]^2*(-1 + z2[6]) - 165*z2[6] + 8*z2[6]^2 + z2[6]^3 + 
      z2[5]*(-202 + 221*z2[6] - 47*z2[6]^2 + z2[6]^3)) + 
    z2[2]^2*(-3 + z2[5]*(3 - 2*z2[6]) + 2*z2[3]^3*(9 + z2[5]*(4 - 3*z2[6]) + 
        z2[5]^2*(-3 + z2[6]) - z2[6]) + z2[5]^2*(-1 + z2[6]) + z2[6] + 
      z2[3]*(-161 + z2[5]*(161 - 74*z2[6]) - z2[5]^2*(-1 + z2[6]) + 
        47*z2[6]) + z2[3]^2*(-56 + z2[5]*(153 - 62*z2[6]) + 20*z2[6] + 
        z2[5]^2*(-21 + 5*z2[6]))) + z2[2]*(1 + 2*z2[5]*(-1 + z2[6]) - 
      z2[5]^2*(-1 + z2[6]) - z2[6] + 6*z2[6]^2 + 
      2*z2[3]^3*(-3*(-4 + z2[6]) + 3*z2[5]^2*(-2 + z2[6]) + 
        z2[5]*(14 - 12*z2[6] + z2[6]^2)) + 
      z2[3]^2*(-138 + 86*z2[6] - 5*z2[6]^2 + z2[5]^2*(-13 + 4*z2[6]) + 
        z2[5]*(245 - 198*z2[6] + 20*z2[6]^2)) + 
      z2[3]*(-281 + z2[5]^2*(-1 + z2[6]) + 147*z2[6] - 2*z2[6]^2 + 
        z2[5]*(282 - 220*z2[6] + 21*z2[6]^2))), 
  y[64] -> z2[2]^4*(z2[3]^2*(-8 + z2[5]) + z2[3]^3*(-2 + z2[5]) + z2[5] - 
      z2[3]*z2[5]) + 3*(-5 + z2[6])*z2[6]^2 + 
    z2[3]^3*(-6 - 4*z2[5]^2*(-1 + z2[6]) + 4*z2[6] + 
      z2[5]*(-15 + 20*z2[6] - 6*z2[6]^2)) + 
    z2[3]^2*(49 - z2[5]^2*(-1 + z2[6]) - 69*z2[6] + 15*z2[6]^2 + 
      3*z2[5]*(-25 + 44*z2[6] - 18*z2[6]^2 + z2[6]^3)) + 
    z2[3]*(76 - 94*z2[6] + 6*z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(-78 + 130*z2[6] - 54*z2[6]^2 + 3*z2[6]^3)) + 
    z2[2]^3*(1 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]) - 
      z2[3]^2*(10 + z2[5]*(30 - 27*z2[6]) + 7*z2[5]^2*(-1 + z2[6]) + 
        3*z2[6]) + z2[3]^3*(-9 - z2[5]^2*(-1 + z2[6]) + z2[6] + 
        2*z2[5]*(1 + z2[6])) + z2[3]*(31 - z2[5]^2*(-1 + z2[6]) - 16*z2[6] + 
        z2[5]*(-34 + 33*z2[6]))) - z2[2]^2*(-2 + z2[5] + z2[6] - 
      z2[5]*z2[6] + 8*z2[6]^2 + z2[3]^3*(-4*(-4 + z2[6]) + 
        4*z2[5]^2*(-1 + z2[6]) + z2[5]*(3 - 10*z2[6] + z2[6]^2)) + 
      z2[3]^2*(-27 + 16*z2[5]^2*(-1 + z2[6]) + 26*z2[6] - 2*z2[6]^2 + 
        z2[5]*(103 - 109*z2[6] + 13*z2[6]^2)) + 
      z2[3]*(-106 + 73*z2[6] + z2[5]*(107 - 127*z2[6] + 18*z2[6]^2))) + 
    z2[2]*((-19 + z2[6])*z2[6]^2 - 2*z2[3]^3*(7 + 3*z2[5]^2*(-1 + z2[6]) - 
        3*z2[6] + 2*z2[5]*(3 - 5*z2[6] + z2[6]^2)) + 
      z2[3]*(136 - 122*z2[6] + 2*z2[6]^2 + z2[6]^3 + 
        z2[5]*(-136 + 190*z2[6] - 52*z2[6]^2 + z2[6]^3)) + 
      z2[3]^2*(63 - 9*z2[5]^2*(-1 + z2[6]) - 65*z2[6] + 9*z2[6]^2 + 
        z2[5]*(-122 + 172*z2[6] - 44*z2[6]^2 + z2[6]^3))), 
  y[65] -> -1/4 + (217*z2[3])/216, y[66] -> -1 - z2[3]*(3 - 2*z2[5])^2, 
  y[67] -> z2[3]*(366 + 131*z2[5]*(-1 + z2[6]) - 235*z2[6]) - 
    104*(-1 + z2[6]), y[68] -> 3 + 4*z2[3], 
  y[69] -> -2*(77 + 27*z2[6]) + z2[3]*(-949 + 262*z2[5] + 217*z2[6]), 
  y[70] -> z2[2]*z2[3] + z2[2]^2*z2[3] - z2[4] - z2[3]*z2[4] - 
    z2[2]*z2[3]*z2[4], 
  y[71] -> 2 + 2*z2[3]*z2[5]*(z2[2]*(2 + 3*z2[3]*(-1 + z2[6])) + 
      3*(1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6]) - 3*(1 + z2[2])*z2[3]^2*
     (-1 + z2[6])^2 - 3*z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*
     (-1 + z2[6])^2 - 2*z2[6] + z2[3]*(-1 + z2[2]*(5 - 4*z2[6]) + 4*z2[6] - 
      3*z2[6]^2), y[72] -> -9*z2[2]^2*z2[3] + 27*(-1 + z2[6]) - 
    z2[3]*z2[5]*(-109 + 9*z2[2] - 72*z2[6])*(-1 + z2[6]) - 
    36*z2[3]*z2[5]^2*(-1 + z2[6])^2 + z2[3]*(326 - 82*z2[6] - 36*z2[6]^2) + 
    9*z2[2]*(-1 + z2[6] + z2[3]*(-5 + 2*z2[6])), 
  y[73] -> -1 - (1 + z2[2])*z2[3]^2*(-2 + z2[4] + 2*z2[6]) - 
    z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-2 + z2[4] + 2*z2[6]) - 
    z2[3]*(-1 + 2*z2[2] + z2[4] + 2*z2[6]) + 
    2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-2 + z2[4] + 2*z2[6]) + 
      (1 + z2[3])*(-2 + z2[4] + 2*z2[6])), 
  y[74] -> 2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-1 + z2[6]) + 
      (1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6])^2 - 
    z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6])^3 + 
    (1 - z2[6])*((1 + z2[3])*(1 + z2[3]*(-1 + z2[6]))*(-1 + z2[6]) + 
      z2[2]*z2[3]*(-3 + z2[3]*(-1 + z2[6])^2 + 2*z2[6])), 
  y[75] -> z2[2]*(9 - 9*z2[3]*(-3 + z2[5])) - 9*(-4 + z2[6]) + 
    z2[3]*(-254 - 72*z2[5]^2*(-1 + z2[6]) - 117*z2[6] + 
      z2[5]*(1 + 180*z2[6])), 
  y[76] -> 1 - z2[3]*(-4 + z2[2]*(-2 + z2[5]) + z2[5] + z2[6]), 
  y[77] -> -1 - (1 + z2[2])*z2[3]*z2[5]*(-1 + z2[6]) + z2[6] + 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + 2*z2[6]), 
  y[78] -> 4 - z2[2]*(-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    2*z2[5]*(-1 + z2[6]) - 2*z2[6], y[79] -> 1 - z2[6], 
  y[80] -> 3 - 4*z2[5] + z2[5]^2, 
  y[81] -> 2*(-2 + z2[5]) - z2[2]*(3 - 4*z2[5] + z2[5]^2), 
  y[82] -> -1 + z2[5], y[83] -> 3 + z2[5]*(-1 + z2[6]) - z2[6], 
  y[84] -> 8 + 2*z2[2]^2*z2[3] + z2[3]*(13 - 8*z2[6]) + 
    z2[2]*(3 + z2[3]*(8 - 3*z2[6]) - 3*z2[6]) + (3 + z2[2])*z2[3]*z2[5]*
     (-1 + z2[6]) - 8*z2[6], 
  y[85] -> 7 + z2[3]*(9 + 2*z2[5]*(-1 + z2[6]) - 7*z2[6]) - 7*z2[6], 
  y[86] -> 2 + 3*z2[3] + z2[3]^2, y[87] -> -4 + z2[6], 
  y[88] -> -10 + z2[3]*(2*z2[5] + 3*(-4 + z2[6])) + 3*z2[6], 
  y[89] -> 3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2, 
  y[90] -> -7 - z2[2]*(2 + 5*z2[3] + 3*z2[3]^2) + z2[4] + z2[6] + 
    2*z2[3]*(-8 + z2[4] + z2[6]) + z2[3]^2*(-8 + z2[4] + z2[6]), 
  y[91] -> -9 + z2[2]*(-3 + z2[3]*(-4 + z2[5])) + z2[6] + 
    z2[3]*(-12 + 3*z2[5] + z2[6]), 
  y[92] -> 6*(-1 + z2[6]) + z2[3]^2*(-5 + 3*z2[6]) + 3*z2[3]*(-4 + 3*z2[6]), 
  y[93] -> -3 + z2[4] + z2[6] + (z2[3]^2*(-7 + 2*z2[4] + 2*z2[6]))/3 + 
    (z2[3]*(-17 + 5*z2[4] + 5*z2[6]))/3, 
  y[94] -> 13 + 3*z2[2]^2*z2[3]*(1 + z2[3]) + 
    z2[2]*(4 + z2[3]*(17 - 8*z2[6]) - 4*z2[3]^2*(-3 + z2[6]) - 4*z2[6]) - 
    14*z2[6] + z2[6]^2 + z2[3]^2*(18 - 12*z2[6] + z2[6]^2) + 
    z2[3]*(34 - 27*z2[6] + 2*z2[6]^2), 
  y[95] -> 11 - 13*z2[6] + 2*z2[6]^2 + z2[3]*(17 - 15*z2[6] + 2*z2[6]^2), 
  y[96] -> 5 - 6*z2[6] + z2[6]^2 + (2*z2[3]^2*(6 - 6*z2[6] + z2[6]^2))/3 + 
    (z2[3]*(29 - 31*z2[6] + 5*z2[6]^2))/3, 
  y[97] -> 7 + z2[2]^2*z2[3]*(2 + 3*z2[3]) - 4*z2[4] + z2[4]^2 - 8*z2[6] + 
    z2[4]*z2[6] + z2[6]^2 + z2[3]^2*(18 + z2[4]^2 + z2[4]*(-8 + z2[6]) - 
      12*z2[6] + z2[6]^2) + 2*z2[3]*(12 + z2[4]^2 + z2[4]*(-6 + z2[6]) - 
      10*z2[6] + z2[6]^2) - z2[2]*(-2 + z2[4] + 2*z2[6] + 
      2*z2[3]*(-6 + 2*z2[4] + 3*z2[6]) + z2[3]^2*(-12 + 3*z2[4] + 4*z2[6])), 
  y[98] -> 2*z2[4]^2 + z2[4]*(-5 + 2*z2[6]) + 2*(4 - 5*z2[6] + z2[6]^2) + 
    z2[3]*(2*z2[4]^2 + z2[4]*(-7 + 2*z2[6]) + 2*(6 - 6*z2[6] + z2[6]^2)), 
  y[99] -> -(z2[2]^3*z2[3]^2) - 6*(-1 + z2[6])^2 + 
    z2[3]^2*(-10 + 12*z2[6] - 3*z2[6]^2) - 9*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
    z2[2]^2*z2[3]*(3*(-1 + z2[6]) + z2[3]*(-5 + 2*z2[6])) - 
    z2[2]*(2*(-1 + z2[6])^2 + z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      3*z2[3]*(4 - 5*z2[6] + z2[6]^2)), 
  y[100] -> -(z2[2]^3*z2[3]^2) + (-10 + z2[6])*(-1 + z2[6])^2 + 
    z2[3]^2*(-28 + 42*z2[6] - 16*z2[6]^2 + z2[6]^3) + 
    2*z2[3]*(-18 + 31*z2[6] - 14*z2[6]^2 + z2[6]^3) + 
    z2[2]^2*z2[3]*(4*(-1 + z2[6]) + z2[3]*(-8 + 5*z2[6])) - 
    z2[2]*(3*(-1 + z2[6])^2 + 4*z2[3]*(5 - 7*z2[6] + 2*z2[6]^2) + 
      z2[3]^2*(22 - 24*z2[6] + 5*z2[6]^2)), 
  y[101] -> 2 + z2[3]*(3 - 3*z2[5] + z2[5]^2), 
  y[102] -> z2[3]*(19 + 4*z2[5]*(-1 + z2[6]) - 15*z2[6]) - 15*(-1 + z2[6]), 
  y[103] -> 9 + 14*z2[3] + 5*z2[3]^2, 
  y[104] -> -19 - 7*z2[2]*(1 + z2[3]) + z2[3]*z2[5]*(12 + z2[2] - 5*z2[6]) + 
    4*z2[3]*(-7 + z2[6]) + 2*z2[3]*z2[5]^2*(-1 + z2[6]) + 2*z2[6], 
  y[105] -> -7/2 + z2[6] + z2[3]*(-25/6 + (2*z2[5])/3 + z2[6]), 
  y[106] -> (1 + z2[3])*(1 + z2[3]*(-1 + z2[6]))*(-1 + z2[6]) - 
    2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-1 + z2[6]) + 
      (1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6]) + z2[3]*(1 + (1 + z2[2])*z2[3])*
     z2[5]^2*(-1 + z2[6])^2 + z2[2]*z2[3]*(-3 + z2[3]*(-1 + z2[6])^2 + 
      2*z2[6]), y[107] -> 27*(-1 + z2[6]) + 5*z2[3]^2*(-5 + 3*z2[6]) + 
    14*z2[3]*(-4 + 3*z2[6]), 
  y[108] -> -31 - z2[2]*(9 + 23*z2[3] + 15*z2[3]^2) + 4*z2[4] + 4*z2[6] + 
    5*z2[3]^2*(-8 + z2[4] + z2[6]) + z2[3]*(-74 + 9*z2[4] + 9*z2[6]), 
  y[109] -> -40 + 13*z2[4] + 13*z2[6] + 5*z2[3]^2*(-7 + 2*z2[4] + 2*z2[6]) + 
    z2[3]*(-79 + 23*z2[4] + 23*z2[6]), 
  y[110] -> 5*z2[2]^2*z2[3] + z2[2]*(7 + z2[3]*(17 - 6*z2[6]) - 7*z2[6]) - 
    17*(-1 + z2[6]) + z2[3]*z2[5]*(9 + z2[2] - 2*z2[6])*(-1 + z2[6]) + 
    z2[3]*z2[5]^2*(-1 + z2[6])^2 + z2[3]*(30 - 20*z2[6] + z2[6]^2), 
  y[111] -> 58 + z2[2]^2*z2[3]*(14 + 15*z2[3]) + 
    z2[2]*(z2[3]*(79 - 37*z2[6]) - 20*z2[3]^2*(-3 + z2[6]) - 
      18*(-1 + z2[6])) - 62*z2[6] + 4*z2[6]^2 + 
    5*z2[3]^2*(18 - 12*z2[6] + z2[6]^2) + 
    z2[3]*(158 - 125*z2[6] + 9*z2[6]^2), 
  y[112] -> 67 - 80*z2[6] + 13*z2[6]^2 + 10*z2[3]^2*(6 - 6*z2[6] + z2[6]^2) + 
    z2[3]*(135 - 144*z2[6] + 23*z2[6]^2), 
  y[113] -> 1 + (1 + z2[2])*z2[3]^2*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(-1 + 2*z2[2] + z2[4] + 2*z2[6]) - 
    2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-2 + z2[4] + 2*z2[6]) + 
      (1 + z2[3])*(-2 + z2[4] + 2*z2[6])), 
  y[114] -> 2*(-1 + z2[6]) - 2*z2[3]*z2[5]*
     (z2[2]*(2 + 3*z2[3]*(-1 + z2[6])) + 3*(1 + z2[3])*(-1 + z2[6]))*
     (-1 + z2[6]) + 3*(1 + z2[2])*z2[3]^2*(-1 + z2[6])^2 + 
    3*z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6])^2 + 
    z2[3]*(1 - 4*z2[6] + 3*z2[6]^2 + z2[2]*(-5 + 4*z2[6])), 
  y[115] -> -5*z2[2]^3*z2[3]^2 - 27*(-1 + z2[6])^2 - 
    42*z2[3]*(2 - 3*z2[6] + z2[6]^2) - 
    5*z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2) + z2[2]^2*z2[3]*
     (14*(-1 + z2[6]) + 5*z2[3]*(-5 + 2*z2[6])) - 
    z2[2]*(9*(-1 + z2[6])^2 + 5*z2[3]^2*(10 - 8*z2[6] + z2[6]^2) + 
      14*z2[3]*(4 - 5*z2[6] + z2[6]^2)), 
  y[116] -> -1 + z2[2] - 2*z2[3] - z2[2]*z2[3] - z2[6], 
  y[117] -> z2[2] - 2*z2[3] - z2[2]*z2[3], 
  y[118] -> -9 + z2[3]*(-6 + z2[5]) + z2[2]*(-12 + 2*z2[3]*(-3 + z2[5]) + 
      z2[5]) + z2[2]^2*(-5 + z2[3]*(-2 + z2[5]) + z2[5]), 
  y[119] -> 3 + 2*z2[3] + z2[2]*(2 + z2[3]), y[120] -> -1 + 2*z2[2], 
  y[121] -> 1 + 2*z2[2]*(-1 + z2[3]) + 4*z2[3], y[122] -> 1 - z2[2] + z2[6], 
  y[123] -> -1 - 8*z2[3] + 3*z2[3]^2 + z2[2]*(-1 + z2[3] + 12*z2[3]^2 + 
      2*z2[3]^3), y[124] -> 3 + z2[2]^3*(-1 + z2[5]) - 
    z2[2]*(-1 + z2[5])*(-1 + z2[6]) + z2[2]^2*(-1 + z2[5])*(-1 + z2[6]) + 
    z2[5]*(-1 + z2[6]) - z2[6], y[125] -> z2[3]*z2[5]*(-1 + z2[6]) - z2[6], 
  y[126] -> z2[3]*z2[5]*(3 - 2*z2[4] + z2[4]^2 - 2*z2[6]) - 
    (-2 + z2[4])*z2[6], y[127] -> 
   z2[3]*(1 + z2[3])*z2[5]*(25 - 14*z2[4] + 3*z2[4]^2 + 
      2*z2[3]*(7 - 4*z2[4] + z2[4]^2 - 3*z2[6]) - 12*z2[6]) + 
    (-1 - z2[3])*(z2[3]^2*(-2 + z2[4]) + z2[3]*(20 - 11*z2[4] + 2*z2[4]^2 - 
        8*z2[6]) + (-2 + z2[4])*z2[6]), 
  y[128] -> z2[6]*(-3 + 2*z2[6]) - 2*z2[3]*z2[5]*(2 - 3*z2[6] + z2[6]^2), 
  y[129] -> -1 - z2[6] - z2[6]^2 - z2[6]^3 - z2[2]*(1 + z2[6] + z2[6]^2), 
  y[130] -> 1 + z2[6] + z2[6]^2 + z2[6]^3 - z2[3]^2*(2 + z2[6]) + 
    2*z2[3]*(3 + 2*z2[6] + z2[6]^2) - z2[2]*(-1 + z2[3]^3 - z2[6] - z2[6]^2 + 
      4*z2[3]^2*(2 + z2[6]) + z2[3]*(1 + z2[6] + z2[6]^2)), 
  y[131] -> 3*z2[6] + z2[3]^2*(3 - 2*z2[6] + 
      z2[5]*(20 - 24*z2[6] + 6*z2[6]^2)) + 
    z2[3]*(-29 + 34*z2[6] - 6*z2[6]^2 + 2*z2[5]*(18 - 23*z2[6] + 6*z2[6]^2)), 
  y[132] -> z2[6]*(1 + z2[6]) + z2[3]^2*(-1 + z2[6])*
     (-1 + z2[5]*(-6 + 4*z2[6])) + z2[3]*(-9 + 15*z2[6] - 4*z2[6]^2 + 
      z2[5]*(11 - 20*z2[6] + 9*z2[6]^2)), 
  y[133] -> z2[3]^3*(8 + 25*z2[5] + z2[4]^2*z2[5] - 6*z2[5]^2 + 
      z2[2]^2*(4 + 4*z2[5] - 2*z2[5]^2) + 2*z2[4]*(-1 - 5*z2[5] + z2[5]^2) + 
      z2[2]*(10 - 6*z2[5]^2 + z2[4]*(-1 - 4*z2[5] + z2[5]^2) - 
        2*z2[5]*(-8 + z2[6])) - 6*z2[5]*z2[6]) - 
    (-2 + z2[5])*((1 - z2[2] + z2[2]^2)*z2[5] + z2[4]*(-2 + z2[5])*
       (-1 + z2[2] - z2[6]) - 2*(1 + z2[6] + z2[6]^2)) + 
    z2[3]^2*(-44 + 79*z2[5] - 2*z2[5]^2 + z2[4]^2*(-2 + 3*z2[5]) + 
      z2[2]^2*(-20 + 38*z2[5] - 5*z2[5]^2) - 
      z2[2]*(50 + 4*z2[5]^2 + z2[4]*(-11 + 16*z2[5] + z2[5]^2) + 
        14*z2[5]*(-6 + z2[6]) - 4*z2[6]) + 14*z2[6] - 28*z2[5]*z2[6] + 
      z2[4]*(17 - 30*z2[5] + z2[6] + z2[5]^2*(1 + z2[6]))) + 
    z2[3]*(-68 + 2*z2[4]^2*(-1 + z2[5]) + 70*z2[5] + z2[5]^2 + 
      z2[2]^2*(-32 + 30*z2[5] + z2[5]^2) + 
      z2[2]*(-84 - z2[5]^2 + z2[4]*(20 - 20*z2[5] + z2[5]^2) + 
        z2[5]*(86 - 8*z2[6])) + 10*z2[6] - 20*z2[5]*z2[6] + 4*z2[6]^2 - 
      2*z2[5]*z2[6]^2 - z2[4]*(-23 - 4*z2[5]*(-6 + z2[6]) + 3*z2[6] + 
        z2[5]^2*(1 + z2[6]))), y[134] -> 3 - 4*z2[5] + z2[5]^2 + 
    z2[2]^3*(-(-1 + z2[5])^2 + z2[3]^3*(-5 + z2[5]^2) + 
      z2[3]*(17 - 18*z2[5] + z2[5]^2) + z2[3]^2*(7 - 26*z2[5] + 7*z2[5]^2)) - 
    z2[6] + 2*z2[5]*z2[6] - z2[5]^2*z2[6] - 6*z2[6]^2 - 
    2*z2[3]^3*(7 - 3*z2[6] + z2[5]^2*(-5 + 3*z2[6]) + 
      z2[5]*(20 - 18*z2[6] + 3*z2[6]^2)) + 
    z2[3]^2*(73 + z2[5]^2*(3 - 2*z2[6]) - 72*z2[6] + 6*z2[6]^2 - 
      4*z2[5]*(32 - 35*z2[6] + 6*z2[6]^2)) + 
    z2[3]*(107 + z2[5]^2*(-1 + z2[6]) - 83*z2[6] - 
      2*z2[5]*(58 - 56*z2[6] + 9*z2[6]^2)) + 
    z2[2]^2*(-2*z2[3]^3*(9 + z2[5]*(4 - 3*z2[6]) + z2[5]^2*(-3 + z2[6]) - 
        z2[6]) - (-1 + z2[5])^2*(-1 + z2[6]) + 
      z2[3]^2*(55 + z2[5]^2*(21 - 5*z2[6]) - 17*z2[6] + 
        4*z2[5]*(-30 + 11*z2[6])) + z2[3]*(91 + z2[5]^2*(-1 + z2[6]) - 
        23*z2[6] + z2[5]*(-90 + 38*z2[6]))) - 
    z2[2]*(1 + 2*z2[5]*(-1 + z2[6]) - z2[5]^2*(-1 + z2[6]) - z2[6] + 
      4*z2[6]^2 + 2*z2[3]^3*(-3*(-4 + z2[6]) + 3*z2[5]^2*(-2 + z2[6]) + 
        z2[5]*(14 - 12*z2[6] + z2[6]^2)) + 
      z2[3]*(-165 + z2[5]^2*(-1 + z2[6]) + 73*z2[6] + 2*z2[6]^2 + 
        2*z2[5]*(83 - 58*z2[6] + 4*z2[6]^2)) + 
      z2[3]^2*(-103 + 60*z2[6] - 2*z2[6]^2 + z2[5]^2*(-13 + 4*z2[6]) + 
        2*z2[5]*(86 - 65*z2[6] + 5*z2[6]^2))), 
  y[135] -> -(z2[2]^4*(-1 + z2[3]^2*(-5 + z2[5]) + z2[3]^3*(-2 + z2[5]) - 
       z2[3]*(-1 + z2[5]) + z2[5])) + 9*z2[6]^2 + 
    z2[3]^3*(6 + 4*z2[5]^2*(-1 + z2[6]) - 4*z2[6] + 
      z2[5]*(15 - 20*z2[6] + 6*z2[6]^2)) + 
    z2[3]*(-43 + 48*z2[6] + 3*z2[6]^2 + z2[5]*(46 - 68*z2[6] + 21*z2[6]^2)) + 
    z2[3]^2*(-28 + z2[5]^2*(-1 + z2[6]) + 41*z2[6] - 6*z2[6]^2 + 
      z2[5]*(49 - 82*z2[6] + 27*z2[6]^2)) + 
    z2[2]^3*(z2[3]*(z2[5]*(19 - 18*z2[6]) + 9*(-2 + z2[6]) + 
        z2[5]^2*(-1 + z2[6])) - (-1 + z2[5])*(2 + z2[5]*(-1 + z2[6]) - 
        z2[6]) + z2[3]^2*(1 + z2[5]*(25 - 22*z2[6]) + 
        7*z2[5]^2*(-1 + z2[6]) + 5*z2[6]) + 
      z2[3]^3*(9 + z2[5]^2*(-1 + z2[6]) - z2[6] - 2*z2[5]*(1 + z2[6]))) + 
    z2[2]^2*(4*z2[6]^2 + z2[3]^3*(-4*(-4 + z2[6]) + 4*z2[5]^2*(-1 + z2[6]) + 
        z2[5]*(3 - 10*z2[6] + z2[6]^2)) + z2[3]*(-60 + 38*z2[6] + 3*z2[6]^2 + 
        z2[5]*(60 - 68*z2[6] + 6*z2[6]^2)) + 
      z2[3]^2*(-31 + 16*z2[5]^2*(-1 + z2[6]) + 26*z2[6] - z2[6]^2 + 
        z2[5]*(82 - 82*z2[6] + 7*z2[6]^2))) + 
    z2[2]*(11*z2[6]^2 + 2*z2[3]^3*(7 + 3*z2[5]^2*(-1 + z2[6]) - 3*z2[6] + 
        2*z2[5]*(3 - 5*z2[6] + z2[6]^2)) + 
      z2[3]*(-80 + 62*z2[6] + 7*z2[6]^2 + z2[5]*(80 - 102*z2[6] + 
          19*z2[6]^2)) + z2[3]^2*(-49 + 9*z2[5]^2*(-1 + z2[6]) + 49*z2[6] - 
        4*z2[6]^2 + z2[5]*(88 - 118*z2[6] + 23*z2[6]^2))), 
  y[136] -> 2 - 3*z2[5] + z2[5]^2, y[137] -> -3 + 2*z2[5], 
  y[138] -> 2 + z2[5]*(-1 + z2[6]) - z2[6], 
  y[139] -> z2[2]*z2[3] - z2[4] - z2[3]*z2[4], 
  y[140] -> -1 + z2[5]*(-2 + z2[6]) + 2*z2[6], 
  y[141] -> -9 + 6*z2[3]*(-1 + z2[5])*(-1 + z2[6])^2 + 
    6*z2[5]*(-1 + z2[6])^2 + 15*z2[6] - 7*z2[6]^2, 
  y[142] -> -2 + z2[3] + 3*z2[6] - z2[6]^2, 
  y[143] -> z2[2]^2*z2[3] - z2[2]*z2[4] - 3*z2[2]*z2[3]*z2[4] - 
    z2[2]^2*z2[3]*z2[4] + z2[4]^2 + z2[3]*z2[4]^2 + z2[2]*z2[3]*z2[4]*z2[5] + 
    z2[2]^2*z2[3]*z2[4]*z2[5] + z2[2]*z2[3]*z2[6] - z2[4]*z2[6] - 
    z2[3]*z2[4]*z2[6], y[144] -> 
   -z2[4] + z2[3]*(-1 + z2[2] - 2*z2[4] + z2[4]^2 + 
      z2[2]*z2[4]*(-1 + z2[5]) + z2[6]), 
  y[145] -> z2[4]*(-1 - z2[4] + z2[6]) + 
    z2[3]*(-1 + z2[4]*(-2 + z2[6]) + z2[6]), 
  y[146] -> 6 - 4*z2[5] + z2[4]*(-3 + 2*z2[5]) - 5*z2[6] + 4*z2[5]*z2[6] + 
    2*z2[3]*(-1 + z2[5])*(-2 + z2[4] + 2*z2[6]), y[147] -> -1 - z2[3]*z2[5], 
  y[148] -> 2 - z2[3]*(-1 + 2*z2[5])*(-1 + z2[6]) - z2[6], 
  y[149] -> -1 + z2[3]*(-1 + z2[5])*(-1 + z2[6]), 
  y[150] -> z2[4] + z2[3]*(1 + z2[4]), 
  y[151] -> (-1 + z2[4])*z2[4] + z2[3]*(-1 + z2[2] - z2[4] + z2[4]^2 + 
      z2[2]*z2[4]*(-2 + z2[5]) + z2[6]), y[152] -> 1 + (-1 + z2[5])^(-1), 
  y[153] -> -1 - 2*z2[3], y[154] -> 1 + 2*z2[3], 
  y[155] -> 1 + (1 + z2[4] - z2[6])^(-1) + 
    1/(z2[4]*(-1 + z2[5])*(1 + z2[4] - z2[6])), 
  y[156] -> (1 + z2[2])^(-1) + 1/(z2[2]*(1 + z2[4] - z2[6])), 
  y[157] -> 1 + z2[5]*(-1 + z2[6]), 
  y[158] -> z2[4]*(1 - z2[2] + (-1 + z2[4])*z2[5]) + 
    z2[3]*(1 + z2[2]^2 + z2[4] - z2[5] - z2[4]*z2[5] + z2[4]^2*z2[5] + 
      z2[2]*(-1 + z2[5] + z2[4]*(-1 - 2*z2[5] + z2[5]^2)) + z2[5]*z2[6]), 
  y[159] -> -3 + z2[5], y[160] -> 
   1 + z2[3]*(5 - z2[2]*(-2 + z2[5]) + z2[5]*(-2 + z2[6]) - 2*z2[6]), 
  y[161] -> z2[2]^2*z2[3] + (1 + z2[3])*z2[4]*(z2[4] - z2[6]) + 
    z2[2]*(z2[4]*(-1 + z2[3]*(-3 + z2[5])) + z2[3]*z2[4]^2*(-1 + z2[5]) + 
      z2[3]*z2[6]), y[162] -> 3 - z2[5], y[163] -> 1 + (1 + z2[3])^(-2), 
  y[164] -> -1 + 3*z2[2], y[165] -> 1 - 6*z2[2], 
  y[166] -> 1 + z2[2]*(-4 + z2[5]), y[167] -> 2 - z2[6], y[168] -> 2 + z2[6], 
  y[169] -> -1 + z2[2]*(-4 + z2[5]) + z2[6], 
  y[170] -> 2*z2[2]*(-4 + z2[5]) + z2[6], 
  y[171] -> z2[2] + z2[2]*z2[3] + z2[2]^2*z2[3] - z2[4] - z2[3]*z2[4] - 
    2*z2[2]*z2[3]*z2[4] - z2[2]^2*z2[3]*z2[4] + z2[2]*z2[3]*z2[4]*z2[5] + 
    z2[2]^2*z2[3]*z2[4]*z2[5] - z2[2]*z2[6], 
  y[172] -> -z2[2]^2 + z2[2]*(-1 + z2[4]*(-2 + z2[5])^2 + z2[5] - z2[6]) + 
    (-1 + z2[5])*(-1 + z2[6]), y[173] -> -1 + z2[3]*(1 + z2[4]), 
  y[174] -> -2 + z2[5] + 2*z2[6] - 2*z2[5]*z2[6], 
  y[175] -> 1 + z2[6] + z2[6]^2, y[176] -> 1 + z2[6] + z2[6]^2 - 
    z2[2]*(2 + z2[6]), y[177] -> -1 - z2[6] - z2[6]^2 + 2*z2[2]*(2 + z2[6]), 
  y[178] -> (1 + z2[4] - z2[6])^(-1) + (z2[2] + z2[2]*z2[3] + z2[2]^2*z2[3] - 
      z2[4] - z2[3]*z2[4] - 2*z2[2]*z2[3]*z2[4] - z2[2]^2*z2[3]*z2[4] + 
      z2[2]*z2[3]*z2[4]*z2[5] + z2[2]^2*z2[3]*z2[4]*z2[5] - z2[2]*z2[6])^
     (-1), y[179] -> -1 + z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3), 
  y[180] -> 1 - z2[2]*(2 + 2*z2[6] + 2*z2[6]^2 + z2[6]^3), 
  y[181] -> -1 - z2[2]^2*(-1 + z2[3]) + z2[5] + z2[6] - z2[5]*z2[6] + 
    z2[2]*(1 - z2[4]*(-2 + z2[5])^2 - z2[5] + 
      z2[3]*(-1 + z2[5] + z2[4]*(5 - 4*z2[5] + z2[5]^2) - z2[6]) + z2[6]) + 
    z2[3]*(z2[4]^2*(-2 + z2[5]) + (-1 + z2[5])*(-1 + z2[6]) + 
      z2[4]*(1 - z2[5] + z2[6])), 
  y[182] -> -z2[2]^(-1) - ((1 + z2[4] - z2[6])^(-1) + 
      (z2[2] + z2[2]*z2[3] + z2[2]^2*z2[3] - z2[4] - z2[3]*z2[4] - 
        2*z2[2]*z2[3]*z2[4] - z2[2]^2*z2[3]*z2[4] + z2[2]*z2[3]*z2[4]*z2[5] + 
        z2[2]^2*z2[3]*z2[4]*z2[5] - z2[2]*z2[6])^(-1))/
     ((1 + z2[2])*(1 + z2[3])*z2[4]), 
  y[183] -> -1 - z2[4] + z2[2]^3*(-2 + z2[3])*(2 + z2[5]*(-1 + z2[6]) - 
      z2[6]) - z2[6] - z2[6]^2 - 
    z2[2]^2*(-z2[4] + z2[6]*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) + 
      z2[3]*(-2 + z2[4] + z2[5] + z2[6] - z2[5]*z2[6])) + 
    z2[2]*(z2[4]*(-2 - z2[3] + z2[5]) - 2*z2[6]^2 + 
      z2[5]*(1 + z2[6] + z2[6]^2)), 
  y[184] -> 1 - z2[5] + z2[2]^2*(2 + z2[5]*(-1 + z2[6]) - z2[6])*
     (1 + z2[6]) + z2[2]^3*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) + 
    z2[2]*(-3 - 2*z2[6] - 2*z2[6]^2 + z2[5]*(2 + z2[6] + z2[6]^2)), 
  y[185] -> 1 + z2[5] + 3*z2[2]^3*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + z2[6] + 
    z2[6]^2 + z2[2]^2*(-z2[4] - (2 + z2[5]*(-1 + z2[6]) - z2[6])*
       (1 + 2*z2[6])) + z2[2]*(3 - z2[4]*(-2 + z2[5]) + 2*z2[6] + 4*z2[6]^2 - 
      z2[5]*(3 + 2*z2[6] + 2*z2[6]^2)), 
  y[186] -> -11 + 6*z2[5] - z2[5]^2 - z2[2]*(-15 + 17*z2[5] - 7*z2[5]^2 + 
      z2[5]^3), y[187] -> 2 + 3*z2[3], 
  y[188] -> z2[2]^(-1) + (1 + z2[4] - z2[6])^(-2), 
  y[189] -> -z2[2] + z2[2]^2*(-2 + z2[3]) - 6*z2[3], y[190] -> 2 + 3*z2[2], 
  y[191] -> -1 + z2[2]*z2[3], y[192] -> 1 + 3*z2[2], 
  y[193] -> 1 + 3*z2[2] - 3*z2[2]^2*(-2 + z2[3]) + 18*z2[3], 
  y[194] -> -2 + z2[2]*z2[3], y[195] -> -3*z2[3]^2*(-2 + z2[6]) - 
    4*z2[3]*(-1 + z2[6]) - z2[6], y[196] -> z2[3]*(-1 + z2[6]) + z2[6], 
  y[197] -> -2 + z2[3]*(1 + z2[5])*(-1 + z2[6]) + z2[6], 
  y[198] -> 3 - z2[2]*z2[3]*(5 + 2*z2[3]), 
  y[199] -> -1 - 15*z2[3] + z2[2]*(-1 + z2[3] + 20*z2[3]^2 + 6*z2[3]^3), 
  y[200] -> 1 + z2[6] + z2[6]^2 + 2*z2[2]*(2 + z2[6]) + 
    3*z2[2]^2*(2 + z2[6]), y[201] -> -1 - z2[6] - z2[6]^2 - 
    z2[2]*(2 + z2[6]) + z2[2]^2*(-2 + z2[3])*(2 + z2[6]) - 
    6*z2[3]*(2 + z2[6]), y[202] -> z2[6] + z2[3]*(-2 + z2[4] + z2[6]), 
  y[203] -> -4 + 2*z2[4] + z2[6] + z2[3]*(1 + z2[5])*(-2 + z2[4] + z2[6]), 
  y[204] -> 24 - 40*z2[2] + 7*z2[4] + 3*z2[2]*z2[5]^3 + 
    z2[5]*(-9 + 44*z2[2] - 5*z2[4] - 2*z2[6]) - 2*z2[6] + 
    z2[5]^2*(1 - 19*z2[2] + z2[4] + z2[6]), 
  y[205] -> 2 - 2*z2[5]^2*(-1 + z2[6]) + z2[5]*(-5 + 2*z2[6]), 
  y[206] -> 3*z2[3]^2*(-1 + z2[6]) + z2[6] + z2[3]*(-2 + 4*z2[6]), 
  y[207] -> 2 + z2[2]^2*(-4 + z2[5]) + z2[5]*(-1 + z2[6]) - z2[6] + 
    z2[2]*(-16 + z2[5]*(11 - 8*z2[6]) + 2*z2[5]^2*(-1 + z2[6]) + 6*z2[6]), 
  y[208] -> 7 + z2[2]*(3 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[5]^2*(-1 + z2[6])^2 - 5*z2[6] + z2[6]^2 + 
    z2[5]*(-5 + 7*z2[6] - 2*z2[6]^2), 
  y[209] -> -z2[2]^3 + z2[2]^2*(3 + 2*z2[4] - 2*z2[6]) + 
    (-1 + z2[5])^2*(-1 + z2[6])^2 + z2[2]*(-1 + z2[4]^2*(-2 + z2[5])^3 + 
      z2[4]*(-2 + z2[5])*(2 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]) - 
        2*z2[6]) - 2*z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6]) + 4*z2[6] - 
      z2[6]^2), y[210] -> (-2 + z2[6])*z2[6] + z2[3]*(3 - 4*z2[6] + z2[6]^2), 
  y[211] -> 6 - 6*z2[6] + z2[6]^2 + z2[3]*(1 + z2[5])*
     (3 - 4*z2[6] + z2[6]^2), y[212] -> 4 + z2[4]^3*(-1 + z2[5]) + 
    z2[4]*(-3 + z2[5]*(3 - 2*z2[6])) - 3*z2[6] + 
    z2[4]^2*(2 - 2*z2[5] + z2[6]) - 2*z2[5]*(2 - 3*z2[6] + z2[6]^2), 
  y[213] -> -5 + 3*z2[6] + z2[5]*(5 - 7*z2[6] + 2*z2[6]^2), 
  y[214] -> 2*z2[3]^2*(1 + z2[5]*(-1 + z2[6]))^2 - 
    2*z2[3]*(1 - 2*z2[5]*(-1 + z2[6])^2 + z2[5]^2*(-1 + z2[6])^2 - 2*z2[6]) + 
    2*(-1 + z2[6])^2 + z2[5]*(-2 + 8*z2[6] - 4*z2[6]^2) + 
    z2[5]^2*(1 - 3*z2[6] + 2*z2[6]^2), 
  y[215] -> -2*(-2 + z2[6])*z2[6] - 2*z2[5]^2*(-1 + z2[6])*z2[6] + 
    z2[5]*(-1 - 6*z2[6] + 4*z2[6]^2), 
  y[216] -> -2*(-3 + z2[6])^2 + z2[5]^2*(16 + z2[2] - 8*z2[6])*(-1 + z2[6]) + 
    3*z2[5]^3*(-1 + z2[6])^2 + z2[2]*(-7 + 3*z2[6]) + 
    z2[5]*(30 + 2*z2[2]^2 - 4*z2[2]*(-2 + z2[6]) - 30*z2[6] + 7*z2[6]^2), 
  y[217] -> -(z2[3]^3*(1 + z2[4])*(1 + z2[5]*(-1 + z2[6]))^2) + 
    (-1 + z2[5])^2*(-1 + z2[6])^2 + z2[3]^2*(1 + z2[5]*(-1 + z2[6]))*
     (1 + z2[5]*(-1 + z2[6]) - 2*(1 + z2[4])*z2[6]) - 
    z2[3]*(1 - 2*z2[5]*(-1 + z2[6])^2 + z2[5]^2*(-1 + z2[6])^2 - 2*z2[6] + 
      (1 + z2[4])*z2[6]^2), 
  y[218] -> 1 - z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3), 
  y[219] -> -1 - z2[6] - z2[6]^2 - z2[6]^3 - z2[6]^4 - 
    z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3), 
  y[220] -> (-1 + z2[2] - z2[2]^2 + z2[2]^3)*z2[5] + 
    2*(1 + z2[6] + z2[6]^2 + z2[6]^3) + z2[4]*(-2 + z2[5])*
     (1 + z2[2]^2 + z2[6] + z2[6]^2 - z2[2]*(1 + z2[6])), 
  y[221] -> 8 - 2*z2[4] + 2*z2[3]^2*(-3 - z2[5] + z2[5]^2) + z2[6] + 
    z2[3]*(z2[4]*(-4 + z2[5]) + z2[5]*(2 + z2[6])), 
  y[222] -> 15 + 4*z2[3]^2 + z2[2]*(41 + 10*z2[3]) - 9*z2[4] + 
    z2[2]*(-2 + z2[3])*z2[5]^3 + z2[3]*(40 + z2[4] - z2[6]) + 2*z2[6] - 
    z2[5]^2*(z2[2]*(-12 + 5*z2[3]) + z2[4] + z2[6] - 
      z2[3]*(-1 + z2[4] + z2[6])) + 
    z2[5]*(3 - 4*z2[3]^2 + 3*z2[2]*(-9 + 2*z2[3]) + 5*z2[4] + 2*z2[6] - 
      z2[3]*(5 + 3*z2[4] + z2[6])), y[223] -> z2[2]^4*(1 + z2[5] - z2[5]^2) + 
    (-1 + z2[5])*(3 + z2[5]*(-1 + z2[6]) - z2[6]) - 
    z2[2]*(-1 + z2[5])^2*(-1 + z2[6]) + z2[2]^2*(-1 + z2[5])^2*(-1 + z2[6]) + 
    z2[2]^3*(3 - z2[5]^2*(-1 + z2[6]) - z2[6] + z2[5]*(-3 + 2*z2[6])), 
  y[224] -> z2[2]^3*(5 + z2[4] + 2*z2[5]*(-1 + z2[6]) - 3*z2[6]) - 
    3*z2[2]^2*(3 + z2[4] + z2[5]*(-1 + z2[6]) - 2*z2[6]) - 
    (-1 + z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    z2[2]^4*(-2 + z2[5] + z2[6] - z2[5]*z2[6]) - 
    z2[2]*(2 + z2[5]^2 + z2[4]*(-22 + 23*z2[5] - 8*z2[5]^2 + z2[5]^3) + 
      10*z2[6] - z2[5]*(3 + 4*z2[6])), 
  y[225] -> 5*z2[6]^2 + 2*z2[3]^2*(-7 + 4*z2[6]) + z2[3]*(-24 + 23*z2[6]) + 
    z2[3]*z2[5]*(-1 + z2[6])*(-24 + 13*z2[6] + z2[3]*(-19 + 8*z2[6])), 
  y[226] -> z2[2]^2*(10 - 9*z2[5] + z2[5]^2) + 
    z2[2]*(43 + z2[5]^2*(35 - 27*z2[6]) + 6*z2[5]^3*(-1 + z2[6]) - 15*z2[6] + 
      z2[5]*(-71 + 36*z2[6])) + (-1 + z2[5])*(4 - z2[6]^2 + 
      z2[5]*(-1 + z2[6]^2)), 
  y[227] -> 6 + 2*z2[3]^2*(3 + z2[5] + z2[5]^2*(-1 + z2[6]))*(-1 + z2[6]) - 
    5*z2[6] - z2[6]^2 + z2[3]*(2*(-2 + z2[6]) + 
      z2[5]*(3 - 4*z2[6] + z2[6]^2)), 
  y[228] -> -1 + z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3 - 
      z2[3]*(1 + z2[6] + z2[6]^2)), 
  y[229] -> -14 + 2*z2[3]^2*(6 - z2[5]*(-2 + z2[6]) + 
      2*z2[5]^2*(-1 + z2[6]) - 3*z2[6]) + 6*z2[6] + z2[6]^2 + 
    z2[3]*(2*(2 + z2[6]) + z2[5]*(-5 + 2*z2[6] + z2[6]^2)), 
  y[230] -> -(z2[3]*(1 + z2[3])*z2[5]*(-1 + z2[6])*
      (2*(51 - 49*z2[6] + 9*z2[6]^2) + z2[3]*(81 - 71*z2[6] + 12*z2[6]^2))) + 
    (-1 - z2[3])*(z2[6]^2*(-11 + 6*z2[6]) + 
      z2[3]^2*(60 - 74*z2[6] + 20*z2[6]^2) + 
      z2[3]*(102 - 154*z2[6] + 53*z2[6]^2)), 
  y[231] -> 1 + z2[6] + z2[6]^2 + z2[6]^3 + z2[6]^4 + 
    3*z2[3]*(4 + 3*z2[6] + 2*z2[6]^2 + z2[6]^3) + 
    z2[2]*(1 + z2[6] + z2[6]^2 + z2[6]^3 - 2*z2[3]^3*(2 + z2[6]) - 
      5*z2[3]^2*(3 + 2*z2[6] + z2[6]^2) - z2[3]*(1 + z2[6] + z2[6]^2 + 
        z2[6]^3)), y[232] -> -2 + 5*z2[5] - 2*z2[5]^2 - 
    z2[4]*(11 - 6*z2[5] + z2[5]^2) + 4*z2[2]^4*(2 + z2[5]*(-1 + z2[6]) - 
      z2[6]) - 2*z2[5]*z2[6] + 2*z2[5]^2*z2[6] + 
    z2[2]^3*(-5*z2[4] + 4*(-3 + z2[5] + 2*z2[6] - z2[5]*z2[6])) + 
    z2[2]^2*(17 + z2[4]^2 - 2*z2[4]*(-5 + z2[6]) - 15*z2[6] + 2*z2[6]^2 - 
      z2[5]*(5 - 6*z2[6] + z2[6]^2)) - 
    z2[2]*(-3*z2[5]^2 + z2[4]^2*(6 - 5*z2[5] + z2[5]^2) - 3*(5 + 6*z2[6]) + 
      z2[5]*(12 + 8*z2[6] + z2[6]^2) + z2[4]*(47 + 20*z2[5]^2 - 3*z2[5]^3 - 
        7*z2[6] + z2[5]*(-52 + 3*z2[6]))), 
  y[233] -> -76 + 2*z2[3]^2 - 2*z2[2]^2*(26 + 19*z2[3]) + 
    2*z2[2]*(-2 + z2[3])*z2[5]^3*(-1 + z2[6]) + 25*z2[6] - z2[6]^2 + 
    z2[3]*(-86 + 27*z2[6]) + z2[2]*(2*z2[3]^2 + 3*(-43 + 7*z2[6]) + 
      z2[3]*(-97 + 9*z2[6])) + z2[5]^2*(-(z2[2]^2*z2[3]) + 
      (z2[3]*(-1 + z2[6]) - z2[6])*(-1 + z2[6]) + 
      z2[2]*(-22 + z2[3]*(9 - 7*z2[6]) + 17*z2[6])) + 
    z2[5]*(z2[2]^2*(4 + 9*z2[3]) - 4*z2[3]^2*z2[6] + 
      2*(-1 - z2[6] + z2[6]^2) - z2[3]*(-9 + 4*z2[6] + z2[6]^2) + 
      z2[2]*(-22*(-2 + z2[6]) + z2[3]*(3 + 4*z2[6]))), 
  y[234] -> z2[3]*(1 + z2[3])*z2[5]*(-78 + 6*z2[4]^3 - 
      18*z2[4]*(-3 + z2[6]) + 85*z2[6] - 18*z2[6]^2 - z2[4]^2*(30 + z2[6]) + 
      z2[3]*(-62 + 5*z2[4]^3 + z2[4]*(43 - 12*z2[6]) + 63*z2[6] - 
        12*z2[6]^2 - z2[4]^2*(24 + z2[6]))) + 
    (-1 - z2[3])*(-((-6 + z2[4])*z2[6]^2) + 
      2*z2[3]^2*(-23 + 2*z2[4]^3 + 10*z2[6] - z2[4]^2*(9 + 2*z2[6]) + 
        z2[4]*(16 + 3*z2[6])) + z2[3]*(-78 + 6*z2[4]^3 + 53*z2[6] - 
        5*z2[4]^2*(6 + z2[6]) - z2[4]*(-54 + z2[6]^2))), 
  y[235] -> 11*z2[4] - 2*z2[5] - 6*z2[4]*z2[5] + z2[5]^2 + z2[4]*z2[5]^2 - 
    z2[3]^2*z2[4]*(1 + z2[4] - z2[6]) - z2[2]^4*(3 - 2*z2[3] + z2[3]^2)*
     (2 + z2[5]*(-1 + z2[6]) - z2[6]) + z2[4]*z2[6] - z2[5]^2*z2[6] + 
    z2[3]*(1 + z2[4]^2*(-4 + z2[5]) - z2[4]*(6 - 3*z2[5] + z2[5]^2 - 
        4*z2[6]) + z2[6] + z2[6]^2) + z2[2]^3*(7 + 4*z2[4] - 2*z2[5] - 
      5*z2[6] + 2*z2[5]*z2[6] + z2[3]^2*(-3 + 2*z2[4] - 
        2*z2[5]*(-1 + z2[6]) + z2[6]) + z2[3]*(-2 - 3*z2[4] + 2*z2[6])) - 
    z2[2]^2*(8 + 7*z2[4] + z2[4]^2 - 2*z2[5] - 9*z2[6] - 2*z2[4]*z2[6] + 
      3*z2[5]*z2[6] + 2*z2[6]^2 - z2[5]*z2[6]^2 - 
      z2[3]*(-1 + z2[4]^2 + z2[5] - 2*z2[4]*(-2 + z2[6]) - 3*z2[6] + 
        2*z2[6]^2 - z2[5]*z2[6]^2) + z2[3]^2*(z2[4]^2 + z2[5]*(-1 + z2[6]) + 
        z2[6] - z2[4]*(3 + z2[6]))) + z2[2]*(-13 + 9*z2[5] - 2*z2[5]^2 + 
      z2[4]^2*(6 - 5*z2[5] + z2[5]^2) - 8*z2[6] + 4*z2[5]*z2[6] + 
      z2[5]*z2[6]^2 - z2[3]^2*(-1 + 2*z2[4]^2 + z2[6] - 2*z2[4]*z2[6]) + 
      z2[4]*(25 + 12*z2[5]^2 - 2*z2[5]^3 - 7*z2[6] + z2[5]*(-29 + 3*z2[6])) + 
      z2[3]*(7 + z2[5]^2 - z2[4]^2*(4 - 3*z2[5] + z2[5]^2) - 4*z2[6] + 
        2*z2[6]^2 + z2[4]*(-4*z2[5]^2 + z2[5]^3 - 2*z2[5]*(-3 + z2[6]) + 
          4*z2[6]) - z2[5]*(4 + z2[6] + z2[6]^2))), 
  y[236] -> 50 - 4*z2[3]^2 + 20*z2[2]^3*(2 + z2[3]) + z2[3]*(51 - 29*z2[6]) + 
    z2[2]*(-2 + z2[3])*z2[5]^3*(-1 + z2[6])^2 - 30*z2[6] - 
    z2[2]*z2[5]^2*(-1 + z2[6])*(-5*(-2 + z2[6]) + 
      z2[3]*(-4 + z2[2] + 2*z2[6])) - 
    3*z2[2]^2*(-38 + 4*z2[6] + z2[3]*(-25 + 3*z2[6])) + 
    z2[2]*(121 + 2*z2[3]^2 - 37*z2[6] + z2[6]^2 - 4*z2[3]*(-25 + 7*z2[6])) - 
    z2[5]*(z2[2]^3*(2 + 6*z2[3]) + 4*(-1 + z2[3])*z2[3]*(-1 + z2[6]) - 
      2*z2[2]^2*(-2 + z2[6] + z2[3]*(-10 + 3*z2[6])) + 
      z2[2]*(-(z2[3]*(-14 + 8*z2[6] + z2[6]^2)) + 
        2*(9 - 9*z2[6] + 2*z2[6]^2))), 
  y[237] -> 3 - 4*z2[5] + z2[5]^2 - z2[2]^4*(1 + z2[5] - z2[5]^2 + 
      z2[3]*(79 - 81*z2[5] + z2[5]^2) + z2[3]^3*(-21 - 13*z2[5] + 
        5*z2[5]^2) + z2[3]^2*(18 - 95*z2[5] + 15*z2[5]^2)) - z2[6] + 
    2*z2[5]*z2[6] - z2[5]^2*z2[6] + 39*z2[6]^2 - 12*z2[6]^3 + 
    z2[3]^2*(-610 - z2[5]^2*(-1 + z2[6]) + 621*z2[6] - 141*z2[6]^2 + 
      z2[5]*(731 - 1042*z2[6] + 409*z2[6]^2 - 36*z2[6]^3)) + 
    z2[3]*(-444 + z2[5]^2*(-1 + z2[6]) + 491*z2[6] - 78*z2[6]^2 - 
      12*z2[6]^3 + z2[5]*(432 - 658*z2[6] + 268*z2[6]^2 - 24*z2[6]^3)) + 
    z2[3]^3*(-134 + z2[5]^2*(12 - 9*z2[6]) + 121*z2[6] - 24*z2[6]^2 + 
      z2[5]*(255 - 368*z2[6] + 141*z2[6]^2 - 12*z2[6]^3)) + 
    z2[2]^3*(-3 + z2[3]^3*(49 + z2[5]*(123 - 56*z2[6]) + 
        9*z2[5]^2*(-3 + z2[6]) - 5*z2[6]) + z2[5]*(3 - 2*z2[6]) + 
      z2[5]^2*(-1 + z2[6]) + z2[6] + z2[3]*(-469 + z2[5]*(469 - 230*z2[6]) - 
        z2[5]^2*(-1 + z2[6]) + 145*z2[6]) + 
      z2[3]^2*(-264 + z2[5]*(559 - 254*z2[6]) + 95*z2[6] + 
        z2[5]^2*(-49 + 13*z2[6]))) + z2[2]^2*(1 + 2*z2[5]*(-1 + z2[6]) - 
      z2[5]^2*(-1 + z2[6]) - z2[6] + 23*z2[6]^2 + 
      z2[3]^3*(-9 + 11*z2[6] - 2*z2[6]^2 + z2[5]^2*(-43 + 21*z2[6]) + 
        z2[5]*(342 - 248*z2[6] + 29*z2[6]^2)) + 
      z2[3]*(-957 + z2[5]^2*(-1 + z2[6]) + 539*z2[6] - 12*z2[6]^2 + 
        z2[5]*(958 - 798*z2[6] + 96*z2[6]^2)) + 
      z2[3]^2*(-768 + 451*z2[6] - 31*z2[6]^2 + z2[5]^2*(-42 + 17*z2[6]) + 
        z2[5]*(1194 - 966*z2[6] + 119*z2[6]^2))) + 
    z2[2]*(-1 - 2*z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6]) + z2[6] + 
      51*z2[6]^2 - 6*z2[6]^3 + z2[3]^2*(-970 + 781*z2[6] - 111*z2[6]^2 + 
        z2[5]^2*(-12 + 7*z2[6]) + z2[5]*(1298 - 1438*z2[6] + 365*z2[6]^2 - 
          14*z2[6]^3)) + z2[3]^3*(-121 + 79*z2[6] - 12*z2[6]^2 + 
        z2[5]^2*(-17 + 9*z2[6]) + z2[5]*(428 - 432*z2[6] + 105*z2[6]^2 - 
          4*z2[6]^3)) + z2[3]*(-899 - z2[5]^2*(-1 + z2[6]) + 753*z2[6] - 
        54*z2[6]^2 - 6*z2[6]^3 - 2*z2[5]*(-449 + 521*z2[6] - 133*z2[6]^2 + 
          5*z2[6]^3))), y[238] -> 
   z2[2]^5*(z2[3]^2*(-20 + z2[5]) + z2[5] - z2[3]*z2[5] + 
      z2[3]^3*(-10 + 3*z2[5])) + 5*z2[6]^2*(-5 + 3*z2[6]) - 
    z2[2]^4*(-1 + z2[3]^3*(39 + z2[5]*(8 - 16*z2[6]) + 
        5*z2[5]^2*(-1 + z2[6]) - 5*z2[6]) + z2[5]*(-2 + z2[6]) - 
      z2[5]^2*(-1 + z2[6]) + z2[3]^2*(14 + z2[5]*(94 - 87*z2[6]) + 
        15*z2[5]^2*(-1 + z2[6]) + 15*z2[6]) + 
      z2[3]*(-79 + z2[5]*(82 - 81*z2[6]) + z2[5]^2*(-1 + z2[6]) + 
        40*z2[6])) + z2[3]^3*(37 + 3*z2[5]^2*(-1 + z2[6]) - 43*z2[6] + 
      12*z2[6]^2 + 4*z2[5]*(-18 + 35*z2[6] - 20*z2[6]^2 + 3*z2[6]^3)) + 
    z2[3]*(125 - 190*z2[6] + 42*z2[6]^2 + 15*z2[6]^3 + 
      z2[5]*(-122 + 255*z2[6] - 160*z2[6]^2 + 27*z2[6]^3)) + 
    z2[3]^2*(171 - 236*z2[6] + 79*z2[6]^2 + 
      z2[5]*(-206 + 401*z2[6] - 240*z2[6]^2 + 39*z2[6]^3)) - 
    z2[2]^3*(-2 + z2[5] + z2[6] - z2[5]*z2[6] + 20*z2[6]^2 + 
      z2[3]^3*(50 + 18*z2[5]^2*(-1 + z2[6]) - 14*z2[6] + 
        z2[5]*(73 - 86*z2[6] + 11*z2[6]^2)) + 
      z2[3]*(-298 + 209*z2[6] + z2[5]*(299 - 359*z2[6] + 56*z2[6]^2)) + 
      z2[3]^2*(-139 + 36*z2[5]^2*(-1 + z2[6]) + 122*z2[6] - 10*z2[6]^2 + 
        z2[5]*(359 - 401*z2[6] + 57*z2[6]^2))) + 
    z2[2]^2*(5*(-11 + z2[6])*z2[6]^2 + 2*z2[3]^3*
       (-4 - 11*z2[5]^2*(-1 + z2[6]) + z2[6] + z2[6]^2 + 
        z2[5]*(-77 + 95*z2[6] - 25*z2[6]^2 + z2[6]^3)) + 
      z2[3]*(440 - 410*z2[6] + 12*z2[6]^2 + 5*z2[6]^3 + 
        z2[5]*(-440 + 630*z2[6] - 190*z2[6]^2 + 7*z2[6]^3)) + 
      z2[3]^2*(335 - 25*z2[5]^2*(-1 + z2[6]) - 321*z2[6] + 49*z2[6]^2 + 
        z2[5]*(-550 + 756*z2[6] - 220*z2[6]^2 + 9*z2[6]^3))) + 
    z2[2]*(5*z2[6]^2*(-11 + 3*z2[6]) + z2[3]^3*(38 - 8*z2[5]^2*(-1 + z2[6]) - 
        32*z2[6] + 8*z2[6]^2 + z2[5]*(-151 + 220*z2[6] - 90*z2[6]^2 + 
          8*z2[6]^3)) + z2[3]*(320 - 390*z2[6] + 38*z2[6]^2 + 15*z2[6]^3 + 
        z2[5]*(-320 + 550*z2[6] - 250*z2[6]^2 + 23*z2[6]^3)) + 
      z2[3]^2*(335 - 5*z2[5]^2*(-1 + z2[6]) - 389*z2[6] + 91*z2[6]^2 + 
        z2[5]*(-455 + 744*z2[6] - 330*z2[6]^2 + 31*z2[6]^3))), 
  y[239] -> -(z2[2]^3*(-1 + z2[3] - z2[3]^2 + z2[3]^3)) - 
    (-1 + z2[5])^2*(-1 + z2[6])^2 + z2[3]*(1 - 2*z2[5]*(-1 + z2[6])^2 + 
      z2[5]^2*(-1 + z2[6])^2 - 2*z2[6] + (1 + z2[4])*z2[6]^2) + 
    z2[2]^2*(-3 - 2*z2[4] + z2[3]^3*(-1 + 3*z2[4]) + 
      z2[3]*(3 + 2*z2[4] - 2*z2[6]) + 2*z2[6] + 
      z2[3]^2*(-3 - 2*z2[4] + 2*z2[6])) + 
    z2[3]^3*(z2[4]^3*z2[5]^2 - z2[4]^2*(2 - 2*z2[5] + z2[5]^2) + 
      (1 + z2[5]*(-1 + z2[6]))^2 + z2[4]*(1 - 2*z2[5] - 
        z2[5]^2*(-1 + z2[6]) + 2*z2[6])) + 
    z2[3]^2*(-1 + 4*z2[4]^3*(-1 + z2[5]) + 2*z2[5]*(-1 + z2[6])^2 - 
      z2[5]^2*(-1 + z2[6])^2 + 2*z2[6] - 2*z2[4]*(-3 + z2[5])*z2[6] - 
      2*z2[4]^2*(2 + (-2 + z2[5])*z2[6])) + 
    z2[2]*(1 - z2[4]^2*(-2 + z2[5])^3 - 2*z2[5] + z2[5]^2 + 
      z2[3]^3*(-1 + 2*z2[5] + z2[4]^2*z2[5]*(-2 - 2*z2[5] + z2[5]^2) + 
        z2[4]*(5 - 6*z2[5] - z2[5]^2*(-4 + z2[6]) + z2[5]^3*(-1 + z2[6])) + 
        z2[5]^2*(-1 + z2[6]) - 2*z2[6]) - 4*z2[6] + 2*z2[5]*z2[6] - 
      z2[5]^2*z2[6] + z2[6]^2 + z2[3]*(-1 + z2[4]^2*(-2 + z2[5])^3 + 
        z2[4]*(-2 + z2[5])*(2 - z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6]) - 
          2*z2[6]) - 2*z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6]) + 4*z2[6] - 
        z2[6]^2) + z2[4]*(4 + 2*z2[5] - z2[5]^3*(-1 + z2[6]) - 4*z2[6] + 
        z2[5]^2*(-4 + 3*z2[6])) + z2[3]^2*
       (1 - z2[4]^2*(-12 + 16*z2[5] - 6*z2[5]^2 + z2[5]^3) + 
        2*z2[5]*(-1 + z2[6]) - z2[5]^2*(-1 + z2[6]) - 4*z2[6] + 
        z2[4]*(8 + 2*z2[5] - z2[5]^3*(-1 + z2[6]) - 6*z2[6] + 
          z2[5]^2*(-4 + 3*z2[6])))), 
  y[240] -> -4 + 4*z2[5] - 2*z2[2]*z2[5] + 2*z2[2]^2*z2[5] - 
    2*z2[2]^3*z2[5] - z2[5]^2 + z2[2]*z2[5]^2 - z2[2]^2*z2[5]^2 + 
    z2[2]^3*z2[5]^2 - 4*z2[6] + 2*z2[5]*z2[6] - 18*z2[6]^2 - 
    8*z2[2]*z2[6]^2 + 2*z2[5]*z2[6]^2 - 4*z2[6]^3 + 2*z2[5]*z2[6]^3 + 
    z2[4]*(4 + z2[2]^2*(-2 + z2[5])^2 + 4*z2[6] + 5*z2[6]^2 - 
      z2[2]*(-2 + z2[5])^2*(1 + z2[6]) - 4*z2[5]*(1 + z2[6] + z2[6]^2) + 
      z2[5]^2*(1 + z2[6] + z2[6]^2)) + z2[3]^3*(97 - 183*z2[5] - 9*z2[5]^2 + 
      z2[4]^3*(-2 + 3*z2[5]) + z2[2]^3*(-6 - 48*z2[5] + 9*z2[5]^2) - 
      18*z2[6] + 117*z2[5]*z2[6] - 12*z2[5]*z2[6]^2 + 
      z2[4]*(-60 + z2[5]*(111 - 10*z2[6]) - 11*z2[6] + 
        3*z2[5]^2*(2 + z2[6])) + z2[4]^2*(23 + 2*z2[6] - 
        z2[5]*(39 + z2[6])) + z2[2]^2*(21*z2[5]^2 + 
        z2[4]*(-11 + 46*z2[5] - 3*z2[5]^2) + 2*(10 + z2[6]) + 
        4*z2[5]*(-47 + 6*z2[6])) - z2[2]*(-85 - 9*z2[5]^2 + 
        z2[4]^2*(-9 + 19*z2[5]) + 2*z2[6] + z2[5]*(277 - 86*z2[6] + 
          4*z2[6]^2) + z2[4]*(2*z2[5]*(-60 + z2[6]) - z2[5]^2*(-1 + z2[6]) + 
          5*(9 + z2[6])))) - z2[3]*(-310 - 4*z2[4]^3*(-1 + z2[5]) + 
      310*z2[5] - z2[5]^2 + z2[2]^3*(-172 + 170*z2[5] + z2[5]^2) + 
      119*z2[6] - 215*z2[5]*z2[6] + 12*z2[6]^2 + 26*z2[5]*z2[6]^2 - 
      4*z2[6]^3 + 2*z2[5]*z2[6]^3 + z2[2]^2*(-516 - z2[5]^2 + 
        z2[4]*(128 - 128*z2[5] + z2[5]^2) + z2[5]*(518 - 90*z2[6]) + 
        28*z2[6]) + z2[4]^2*(-62 - 3*z2[6] + z2[5]*(62 + z2[6])) + 
      z2[4]*(z2[5]^2*(1 + z2[6] + z2[6]^2) + 2*(94 + 7*z2[6] + z2[6]^2) - 
        2*z2[5]*(94 - 9*z2[6] + 2*z2[6]^2)) + 
      z2[2]*(36*z2[4]^2*(-1 + z2[5]) + z2[5]^2 + 
        2*z2[5]*(289 - 117*z2[6] + 5*z2[6]^2) + 
        2*(-290 + 52*z2[6] + 5*z2[6]^2) - z2[4]*(-256 - 6*z2[6] + 
          z2[5]^2*(1 + z2[6]) - 4*z2[5]*(-64 + 3*z2[6])))) + 
    z2[3]^2*(439 - 525*z2[5] - z2[5]^2 + z2[4]^3*(-6 + 7*z2[5]) + 
      z2[2]^3*(112 - 200*z2[5] + 13*z2[5]^2) - 117*z2[6] + 322*z2[5]*z2[6] + 
      10*z2[6]^2 - 42*z2[5]*z2[6]^2 + z2[4]^2*(5*(17 + z2[6]) - 
        z2[5]*(101 + 2*z2[6])) + z2[2]^2*(434 + 17*z2[5]^2 + 
        z2[4]*(-115 + 156*z2[5]) - 24*z2[6] + 28*z2[5]*(-23 + 4*z2[6])) + 
      z2[4]*(-268 + z2[5]*(319 - 20*z2[6]) - 33*z2[6] + z2[6]^2 + 
        z2[5]^2*(1 + z2[6] + z2[6]^2)) - z2[2]*(-645 - 7*z2[5]^2 + 
        5*z2[4]^2*(-9 + 11*z2[5]) + 88*z2[6] - 2*z2[6]^2 + 
        3*z2[5]*(281 - 102*z2[6] + 6*z2[6]^2) + 
        z2[4]*(293 + 19*z2[6] + z2[5]^2*(2 + z2[6]) + 
          z2[5]*(-374 + 6*z2[6])))), 
  y[241] -> (1 + z2[2])^(-2) + 1/(z2[2]*(1 + z2[4] - z2[6])), 
  y[242] -> 1 + z2[5]*(-1 + z2[6]) - 2*z2[6], 
  y[243] -> 2 + z2[3]*(2 + z2[5]), y[244] -> -2 + (2 + 3*z2[3])*z2[6], 
  y[245] -> z2[4]*(1 + z2[4]^2 + z2[5] - 4*z2[6] + 
      z2[2]*(-4 + z2[4]*(-2 + z2[5]) + z2[6]) - z2[4]*(-7 + z2[5] + z2[6])) + 
    z2[3]*(2 + z2[4]^3 + z2[5] + z2[4]*(7 - 6*z2[6]) + 
      z2[2]^2*(4 + z2[4] - z2[6]) - z2[6] - z2[5]*z2[6] - 
      z2[4]^2*(-10 + 2*z2[5] + z2[6]) + z2[2]*(-1 + 2*z2[4]^2*(-2 + z2[5]) - 
        z2[5] - z2[4]*(16 - 7*z2[5] + z2[5]^2 - 2*z2[6]) + 4*z2[6])), 
  y[246] -> z2[2]^4*z2[3]^2*(1 + z2[4] - z2[6]) + 
    z2[2]^2*(z2[4]^2 + z2[3]^2*(3 + 6*z2[4]^2 + z2[4]*(8 - 3*z2[6]) - 
        2*z2[6]) + 2*z2[3]*z2[4]*(2 + 3*z2[4] - z2[6]))*(1 + z2[4] - z2[6]) - 
    z2[2]^3*z2[3]*(2*z2[4] + z2[3]*(2 + 4*z2[4] - z2[6]))*
     (1 + z2[4] - z2[6]) + (1 + z2[3])*z2[4]*(z2[4] - z2[6])*
     (z2[4]*(2 + z2[4])*(1 + z2[4] - z2[6]) + z2[3]*(1 + z2[4])*
       (3 + z2[4]^2 - 3*z2[6] - z2[4]*(-5 + z2[5] + z2[6]))) + 
    z2[2]*(-(z2[4]^2*(2 + 2*z2[4]^2 + z2[4]*(4 - 3*z2[6]) - 3*z2[6] + 
         z2[6]^2)) + z2[3]*z2[4]*(1 + z2[4] - z2[6])*
       (-3 + 2*z2[4]^2*(-4 + z2[5]) + 4*z2[6] + 
        z2[4]*(-13 + 3*z2[5] + 4*z2[6])) + z2[3]^2*(1 + z2[4])*
       (2*z2[4]^3*(-3 + z2[5]) - z2[4]^2*(17 + z2[5]^2 + 
          2*z2[5]*(-4 + z2[6]) - 9*z2[6]) - 3*(-1 + z2[6])*z2[6] + 
        z2[4]*(-9 + z2[5]*(3 - 4*z2[6]) + 16*z2[6] - 3*z2[6]^2))), 
  y[247] -> 1 + z2[2]^(-1), y[248] -> 1 + z2[3]*z2[5], y[249] -> z2[6], 
  y[250] -> -2 + z2[6] + z2[3]*(-3 + z2[2]*(-2 + z2[5]) + 
      (-1 + 2*z2[5])*z2[6]), 
  y[251] -> 1 - z2[6] + z2[3]*z2[5]*(-1 + z2[6])*(1 + z2[2] + z2[6]) - 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + z2[6]^2), 
  y[252] -> 1 - z2[6]^2 + z2[3]*(1 - (-2 + z2[5])*z2[6] + 
      (-2 + z2[5])*z2[6]^2), 
  y[253] -> -2 + z2[3]*(-1 - 2*z2[6] + z2[5]*(-1 + 2*z2[6])), 
  y[254] -> 427 + z2[3]*(36 + 355*z2[5]), 
  y[255] -> 427 + z2[3]*(72 + 355*z2[5]), y[256] -> 1 + z2[5] - z2[6], 
  y[257] -> z2[5]*(-1 + z2[6]) + z2[6], y[258] -> 1 + z2[4], 
  y[259] -> -2*z2[2]*z2[4] + z2[4]^2 + z2[2]*z2[4]*z2[5] + z2[2]*z2[6] - 
    z2[4]*z2[6], y[260] -> z2[4]*(-1 + z2[5]) + z2[5]*(1 - z2[5] + z2[6]), 
  y[261] -> -355*z2[6] - z2[3]*(72 + 319*z2[6]), 
  y[262] -> 355*z2[6] + z2[3]*(36 + 355*z2[6]), 
  y[263] -> -355*(-1 + z2[6]) + z2[3]*z2[5]*(-1 + z2[6])*
     (427 + 391*z2[2] + 355*z2[6]) + z2[3]*(1245 - 391*z2[2]*(-2 + z2[6]) - 
      108*z2[6] - 355*z2[6]^2), y[264] -> 1 - 2*z2[5]^2*(-1 + z2[6]) + 
    z2[6] + z2[5]*(-3 + z2[6]^2), 
  y[265] -> -782 + 72*z2[6] + z2[3]*(-571 - 638*z2[6] + 
      z2[5]*(-319 + 710*z2[6])), y[266] -> -782 + 427*z2[6] + 
    z2[3]*(-1281 + 391*z2[2]*(-2 + z2[5]) - 319*z2[6] + 
      z2[5]*(72 + 710*z2[6])), y[267] -> -355*(-1 + z2[6]^2) + 
    z2[3]*(499 + 602*z2[6] - 710*z2[6]^2 + 
      z2[5]*(-36 - 319*z2[6] + 355*z2[6]^2)), 
  y[268] -> -2 + z2[3]*(-1 + z2[5]), y[269] -> 1 - z2[5], 
  y[270] -> 2 - z2[3]*z2[5]*(4 + z2[2] - 2*z2[6]) + 
    z2[3]*(4 + z2[2] - z2[6]) - 3*z2[6], 
  y[271] -> z2[3]*(2 + 2*z2[5]*(-1 + z2[6]) - z2[6]) - z2[6], 
  y[272] -> z2[3] + z2[3]*z2[5]*(-1 + z2[6]) - z2[6], 
  y[273] -> 1 + z2[5]*(-1 + z2[6]) + z2[6], 
  y[274] -> z2[5]*(-2 + z2[6]) + z2[2]*(-1 + z2[6]) - 
    2*z2[5]^2*(-1 + z2[6]) - z2[5]^3*(-1 + z2[6])^2 + z2[6], 
  y[275] -> -1 - z2[2] + z2[5] + z2[5]^2*(-1 + z2[6]), 
  y[276] -> -1 + z2[5] - z2[5]*z2[6], 
  y[277] -> -(z2[3]*(1 + z2[5]*(-1 + z2[6]))*(3 + z2[2] - z2[6])) - 
    (-1 + z2[6])*z2[6], y[278] -> -2*(-1 + z2[6])*z2[6] + 
    z2[3]*(1 + z2[5]*(-1 + z2[6]))*(-3 + 2*z2[6]), 
  y[279] -> 1 - z2[5] + z2[4]^2*z2[5] + z2[5]^2 - z2[6] + z2[5]*z2[6] - 
    2*z2[5]^2*z2[6] - z2[5]*z2[6]^2 + z2[5]^2*z2[6]^2 - 
    z2[2]*(-1 + z2[4] + z2[6]) + z2[4]*(-1 + z2[5] - z2[5]^2 + z2[5]*z2[6]), 
  y[280] -> 1 + z2[6] + z2[5]*(-1 + z2[6]^2), 
  y[281] -> 2 + z2[4]*(1 - 3*z2[5] + z2[5]^2) - z2[6] - z2[5]*(4 + 3*z2[6]) + 
    z2[5]^2*(6 + 2*z2[6] - 4*z2[6]^2) + 2*z2[5]^3*(-1 + z2[6]^2), 
  y[282] -> 3 - z2[5]^2*(-7 + z2[6])*(-1 + z2[6])^2 + 
    2*z2[5]^3*(-1 + z2[6])^3 - 2*z2[6] + z2[6]^2 - 
    z2[5]*(7 - 8*z2[6] + z2[6]^2), y[283] -> -1 - 2*z2[5]^2*(-1 + z2[6])^2 - 
    z2[6]^2 - z2[5]*(-3 + 2*z2[6] + z2[6]^2), 
  y[284] -> 1 + z2[5]*(7 - 5*z2[6]) + 4*z2[5]^3*(-1 + z2[6])^2 - 5*z2[6] + 
    2*z2[6]^2 + z2[2]*(4 - 5*z2[6] + z2[6]^2) + 
    z2[5]^2*(-7 + 7*z2[6] + z2[6]^2 - z2[6]^3), 
  y[285] -> -5 + 2*z2[6] - z2[6]^2 + z2[5]*(11 - 2*z2[6] - 3*z2[6]^2) + 
    z2[5]^2*(-13 + 12*z2[6] + 3*z2[6]^2 - 2*z2[6]^3) + 
    2*z2[5]^3*(2 - 3*z2[6] + z2[6]^3), 
  y[286] -> -2*(-1 + z2[5]*(-1 + z2[6])^2 + 2*z2[6]) + 
    z2[3]*(5 - 2*z2[6] + z2[5]*(-5 + 4*z2[6])), 
  y[287] -> -1 - 5*z2[5] + 5*z2[5]^2 - 3*z2[5]^3 + 
    z2[4]^3*(1 - z2[5] + z2[5]^2) + 4*z2[6] + 4*z2[5]*z2[6] - 
    5*z2[5]^2*z2[6] + 6*z2[5]^3*z2[6] - 2*z2[6]^2 - z2[5]^2*z2[6]^2 - 
    3*z2[5]^3*z2[6]^2 + z2[5]^2*z2[6]^3 - 
    z2[2]*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) - 
    z2[4]^2*(1 + z2[5] + z2[5]^3 - z2[5]^2*(1 + z2[6])) + 
    z2[4]*(1 + 3*z2[5] - 2*z2[5]^3*(-1 + z2[6]) - 2*z2[6] + 
      z2[5]^2*(-3 + z2[6]^2)), y[288] -> -289 - z2[3]*(18 + 271*z2[5]), 
  y[289] -> -z2[4] - z2[6], y[290] -> 271*z2[6] + 2*z2[3]*(-9 + 140*z2[6]), 
  y[291] -> 271*z2[6] + z2[3]*(-9 + 271*z2[6]), 
  y[292] -> 596 - 54*z2[6] + z2[3]*(289 + z2[5]*(280 - 542*z2[6]) + 
      488*z2[6]), y[293] -> 271*(-1 + z2[6]) + 36*z2[3]*z2[5]^2*
     (-1 + z2[6])^3 - z2[3]*z2[5]*(-1 + z2[6])*(397 + 262*z2[2] + 55*z2[6] + 
      72*z2[6]^2) + z2[3]*(-912 + 262*z2[2]*(-2 + z2[6]) + 261*z2[6] + 
      91*z2[6]^2 + 36*z2[6]^3), 
  y[294] -> -2 + z2[4] + (1 + z2[2])*z2[3]^2*
     (z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
    z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) + 2*z2[6] - 2*z2[3]*z2[5]*
     ((1 + z2[3])*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
      z2[2]*(-2 + z2[4] + z2[3]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
          3*(-1 + z2[6])^2) + 2*z2[6])) + 
    z2[3]*(1 + z2[4]^2 - 4*z2[6] + 3*z2[6]^2 + z2[4]*(-1 + 2*z2[6]) + 
      z2[2]*(-5 + 2*z2[4] + 4*z2[6])), 
  y[295] -> 3*(-1 + z2[6]) - 2*z2[3]*z2[5]*
     (z2[2]*(3 + 4*z2[3]*(-1 + z2[6])) + 4*(1 + z2[3])*(-1 + z2[6]))*
     (-1 + z2[6]) + 4*(1 + z2[2])*z2[3]^2*(-1 + z2[6])^2 + 
    4*z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6])^2 + 
    z2[3]*(1 - 5*z2[6] + 4*z2[6]^2 + z2[2]*(-8 + 6*z2[6])), 
  y[296] -> -289 + z2[3]*(36*z2[4]*(-1 + z2[5])^2 + 72*z2[5]^2*(-1 + z2[6]) + 
      9*(-15 + 8*z2[6]) - z2[5]*(55 + 144*z2[6])), 
  y[297] -> 560 - 289*z2[6] + z2[3]*(1047 - 262*z2[2]*(-2 + z2[5]) + 
      108*z2[5]^2*(-1 + z2[6])^2 - 80*z2[6] + 108*z2[6]^2 + 
      z2[5]*(-342 + 34*z2[6] - 216*z2[6]^2)), 
  y[298] -> -307 + 72*z2[6] + 235*z2[6]^2 - 
    z2[3]*(271 + 497*z2[6] - 506*z2[6]^2 + 
      z2[5]*(9 - 280*z2[6] + 271*z2[6]^2)), 
  y[299] -> 1 + (1 + z2[2])*z2[3]*z2[5]*(-1 + z2[6]) - z2[6] - 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + 2*z2[6]), 
  y[300] -> -z2[6] + (1 + z2[2])*z2[3]*z2[5]*(-1 + 2*z2[6]) + 
    z2[3]*(1 + z2[2] - 3*z2[6] - 2*z2[2]*z2[6]), y[301] -> -1 + 2*z2[5], 
  y[302] -> -2 - z2[3]*(1 + 2*z2[5]), 
  y[303] -> -3 - 5*z2[5] - z2[3]*(2 + 7*z2[5]), 
  y[304] -> 1 + 2*z2[5]*(-1 + z2[6]) + z2[6], 
  y[305] -> 1 + 2*z2[5]*(-1 + z2[6]) + 3*z2[6], 
  y[306] -> z2[2] - z2[5]*(-2 + z2[6]) + 2*z2[5]^2*(-1 + z2[6]) + 
    z2[5]^3*(-1 + z2[6])^2 - z2[6] - z2[2]*z2[6], 
  y[307] -> 1 + z2[2] - z2[5] - z2[5]^2*(-1 + z2[6]), y[308] -> 1 + 4*z2[5], 
  y[309] -> -5 - 12*z2[5]*(-1 + z2[6]) + z2[5]^2*(-13 + z2[6])*
     (-1 + z2[6])^2 - 4*z2[5]^3*(-1 + z2[6])^3 + 3*z2[6] - 2*z2[6]^2, 
  y[310] -> 2*(1 + z2[6]) + z2[3]*(1 - 2*z2[5]*(-1 + z2[6]) + z2[6]), 
  y[311] -> -((1 + z2[3])*(1 + z2[3]*(-1 + z2[6]))*(-1 + z2[6])) + 
    2*z2[3]*z2[5]*(z2[2] + z2[2]*z2[3]*(-1 + z2[6]) + 
      (1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6]) - z2[3]*(1 + (1 + z2[2])*z2[3])*
     z2[5]^2*(-1 + z2[6])^2 - z2[2]*z2[3]*(-3 + z2[3]*(-1 + z2[6])^2 + 
      2*z2[6]), y[312] -> -1 + 2*z2[6] + 4*z2[5]^2*(-1 + z2[6]^2) + 
    z2[5]*(3 + 4*z2[6] + z2[6]^2), y[313] -> -2*z2[3]*z2[5]*(-1 + z2[6])^2 + 
    (2 + z2[3])*(-1 - 2*z2[6] + 3*z2[6]^2), 
  y[314] -> 2 + 4*z2[5]^2*(-1 + z2[6])^2 - z2[6] + 3*z2[6]^2 + 
    z2[5]*(-5 + 2*z2[6] + 3*z2[6]^2), 
  y[315] -> -4 + z2[4]*(-1 + 5*z2[5] - 2*z2[5]^2) + 3*z2[6] - 
    4*z2[5]^3*(-1 + z2[6]^2) + z2[5]*(7 + 4*z2[6] + 2*z2[6]^2) + 
    z2[5]^2*(-11 - 4*z2[6] + 7*z2[6]^2), 
  y[316] -> 9 - 5*z2[6] + 3*z2[6]^2 - 4*z2[5]^3*(2 - 3*z2[6] + z2[6]^3) + 
    3*z2[5]^2*(8 - 7*z2[6] - 2*z2[6]^2 + z2[6]^3) + 
    z2[5]*(-19 + 3*z2[6] + 3*z2[6]^2 + z2[6]^3), 
  y[317] -> -1 + z2[5] - z2[4]^2*z2[5] - z2[5]^2 + z2[6] - z2[5]*z2[6] + 
    2*z2[5]^2*z2[6] + z2[5]*z2[6]^2 - z2[5]^2*z2[6]^2 + 
    z2[2]*(-1 + z2[4] + z2[6]) + z2[4]*(1 + z2[5]^2 - z2[5]*(1 + z2[6])), 
  y[318] -> -2 - z2[3]*z2[5]^2*(-2 + z2[4] + 2*z2[6]) - 
    z2[3]*(-1 + z2[2] + z2[4] + 2*z2[6]) + 
    z2[3]*z2[5]*(z2[2] + 2*(-5 + z2[4] + 2*z2[6])), 
  y[319] -> 2 - z2[4] - (1 + z2[2])*z2[3]^2*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
      3*(-1 + z2[6])^2) - z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*
     (z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) - 2*z2[6] + 
    2*z2[3]*z2[5]*((1 + z2[3])*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 
        3*(-1 + z2[6])^2) + z2[2]*(-2 + z2[4] + 
        z2[3]*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
        2*z2[6])) - z2[3]*(1 + z2[4]^2 - 4*z2[6] + 3*z2[6]^2 + 
      z2[4]*(-1 + 2*z2[6]) + z2[2]*(-5 + 2*z2[4] + 4*z2[6])), 
  y[320] -> 10 + 5*z2[5]*(-1 + z2[6])^2 + 6*z2[6] + 
    z2[3]*(11 + 4*z2[6] - 2*z2[5]*(-5 + 7*z2[6])), 
  y[321] -> 1 + 5*z2[5] - 5*z2[5]^2 + 3*z2[5]^3 + 
    z2[4]^3*(-1 + z2[5] - z2[5]^2) - 4*z2[6] - 4*z2[5]*z2[6] + 
    5*z2[5]^2*z2[6] - 6*z2[5]^3*z2[6] + 2*z2[6]^2 + z2[5]^2*z2[6]^2 + 
    3*z2[5]^3*z2[6]^2 - z2[5]^2*z2[6]^3 + 
    z2[2]*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) + 
    z2[4]^2*(1 + z2[5] + z2[5]^3 - z2[5]^2*(1 + z2[6])) + 
    z2[4]*(-1 - 3*z2[5] + 2*z2[5]^3*(-1 + z2[6]) + 2*z2[6] - 
      z2[5]^2*(-3 + z2[6]^2)), y[322] -> -(z2[3]*z2[5]^2*(-1 + z2[6])^3) + 
    z2[3]*z2[5]*(z2[2] + 2*z2[6])*(5 - 6*z2[6] + z2[6]^2) + 
    2*(-3 + 2*z2[6] + z2[6]^2) - z2[3]*(17 - 4*z2[6] - 6*z2[6]^2 + z2[6]^3 + 
      z2[2]*(12 - 9*z2[6] + z2[6]^2)), 
  y[323] -> 8 + z2[3]*(16 + z2[2]*(13 + 2*z2[5]*(-3 + z2[6]) - 2*z2[6]) - 
      3*z2[5]^2*(-1 + z2[6])^2 + 8*z2[6] - 3*z2[6]^2 + 
      2*z2[5]*(5 - 12*z2[6] + 3*z2[6]^2)), 
  y[324] -> -7 - 2*z2[6] + 9*z2[6]^2 - z2[3]*(9 + z2[6] - 6*z2[6]^2 + 
      z2[5]*(3 - 10*z2[6] + 7*z2[6]^2)), 
  y[325] -> 2*z2[3]*z2[5]*(z2[2]*(3 + 4*z2[3]*(-1 + z2[6])) + 
      4*(1 + z2[3])*(-1 + z2[6]))*(-1 + z2[6])^2 - 
    4*z2[3]*(1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6])^3 + 
    (1 - z2[6])*(3*(-1 + z2[6]) + 4*(1 + z2[2])*z2[3]^2*(-1 + z2[6])^2 + 
      z2[3]*(1 - 5*z2[6] + 4*z2[6]^2 + z2[2]*(-8 + 6*z2[6]))), 
  y[326] -> 1 + (2 + z2[2])*z2[3] - (1 + z2[2])*z2[3]*z2[5], 
  y[327] -> 2*(-1 + z2[6]) - 2*(1 + z2[2])*z2[3]*z2[5]*(-1 + z2[6]) + 
    z2[3]*(-5 + 4*z2[6] + z2[2]*(-3 + 2*z2[6])), 
  y[328] -> -5 + z2[3]*(6 - 11*z2[5]), y[329] -> 1 + z2[3]*(12 - 11*z2[5]), 
  y[330] -> -12 + 17*z2[6], y[331] -> 6 - 17*z2[6] + 11*z2[6]^2, 
  y[332] -> -5*(-2 + z2[6]) + z2[3]*(-3 - 5*z2[2]*(-2 + z2[5]) + 
      z2[5]*(12 - 22*z2[6]) + 17*z2[6]), 
  y[333] -> -2 + 12*z2[6] + z2[3]*(-25 + z2[5]*(17 - 22*z2[6]) + 34*z2[6]), 
  y[334] -> 5*(-1 + z2[6]) - z2[3]*z2[5]*(-1 + z2[6])*
     (-1 + 5*z2[2] + 11*z2[6]) + z2[3]*(-3 + 5*z2[2]*(-2 + z2[6]) - 
      18*z2[6] + 11*z2[6]^2), y[335] -> 1 - 12*z2[6] + 11*z2[6]^2 + 
    z2[3]*(13 - 40*z2[6] + 22*z2[6]^2 + z2[5]*(-6 + 17*z2[6] - 11*z2[6]^2)), 
  y[336] -> 2/3 + (17*z2[3])/24, y[337] -> -217 + z2[3]*(153 - 415*z2[5]), 
  y[338] -> -73 + z2[3]*(306 - 415*z2[5]), 
  y[339] -> -2 + z2[2] + z2[5] + z2[6] - z2[5]*z2[6], 
  y[340] -> z2[3]*(2 + z2[5]*(-1 + z2[6])) + z2[6], 
  y[341] -> -144 + 415*z2[6] + z2[3]*(-153 + 415*z2[6]), 
  y[342] -> -288 + 559*z2[6] + z2[3]*(-306 + 568*z2[6]), 
  y[343] -> 272 + z2[2]*(36*(-4 + z2[5]) - 262*z2[3]*(-2 + z2[5])) + 
    36*z2[5] - 217*z2[6] + z2[3]*(327 + z2[5]*(306 - 830*z2[6]) + 568*z2[6]), 
  y[344] -> 128 + 342*z2[6] + z2[3]*(-503 + z2[5]*(568 - 830*z2[6]) + 
      1136*z2[6]), y[345] -> 17 + 108*z2[2]^2 + 
    z2[2]*(324 + 262*z2[3]*(-2 + z2[6]) - 72*z2[6]) + 127*z2[6] + 
    z2[3]*(-480 - 459*z2[6] + 415*z2[6]^2) - z2[5]*(-1 + z2[6])*
     (-36 + z2[2]*(-36 + 262*z2[3]) + z2[3]*(109 + 415*z2[6])), 
  y[346] -> 5*(-11 - 72*z2[6] + 83*z2[6]^2) + 
    z2[3]*(197 - 1289*z2[6] + 830*z2[6]^2 + 
      z2[5]*(-153 + 568*z2[6] - 415*z2[6]^2)), 
  y[347] -> (-3 + z2[6])*z2[6] + z2[3]*(4*(-2 + z2[6]) + 
      z2[5]*(4 - 5*z2[6] + z2[6]^2)), 
  y[348] -> z2[6]*(-2 + z2[4] + z2[6]) + 
    z2[3]*(-6 + z2[4]^2*(-2 + z2[5]) + z2[4]*(4 + z2[5]*(-2 + z2[6])) + 
      4*z2[6] + z2[5]*(3 - 4*z2[6] + z2[6]^2)), 
  y[349] -> z2[6]*(-1 + 3*z2[6]) + z2[3]*(-11 + 7*z2[6] + 
      3*z2[5]*(3 - 4*z2[6] + z2[6]^2)), 
  y[350] -> z2[6]*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(-26 + z2[4]^2*(-4 + 3*z2[5]) + z2[4]*(15 + 2*z2[5]*(-6 + z2[6])) + 
      11*z2[6] + z2[5]*(21 - 17*z2[6] + 2*z2[6]^2)), 
  y[351] -> z2[6]*(3 - 7*z2[6] + 2*z2[6]^2) + 
    z2[3]*(37 - 44*z2[6] + 11*z2[6]^2 + 2*z2[5]*(-15 + 25*z2[6] - 
        11*z2[6]^2 + z2[6]^3)), 
  y[352] -> -z2[6]^2 + z2[3]*(56 + 24*z2[2]^2 - 23*z2[4] + 2*z2[4]^2 - 
      13*z2[6] - z2[6]^2 - 6*z2[2]*(-10 + 2*z2[4] + z2[6])) + 
    z2[3]^2*(38 + 3*z2[2]^2 - 17*z2[4] + 2*z2[4]^2 - 10*z2[6] - 
      3*z2[2]*(-7 + 2*z2[4] + z2[6])) - z2[3]*z2[5]*
     (54 + 12*z2[2]^2*(2 + z2[3]) - 22*z2[4] + 2*z2[4]^2 - 25*z2[6] + 
      z2[4]*z2[6] + z2[6]^2 + z2[3]*(45 + 2*z2[4]^2 + z2[4]*(-19 + z2[6]) - 
        22*z2[6] + z2[6]^2) - 3*z2[2]*(4*(-5 + z2[4] + z2[6]) + 
        z2[3]*(-13 + 3*z2[4] + 3*z2[6]))), 
  y[353] -> -(z2[2]^4*(-1 + z2[3] + 3*z2[3]^2)) + 3*(-2 + z2[6])*z2[6]^2 + 
    z2[3]^2*(21 - 28*z2[6] + 9*z2[6]^2) + 
    z2[3]*(33 - 46*z2[6] + 9*z2[6]^2 + 3*z2[6]^3) + 
    z2[2]^3*(3 + z2[3]*(13 - 7*z2[6]) - z2[6] + z2[3]^2*(-9 + 2*z2[6])) + 
    z2[2]^2*(2 - z2[6] - 4*z2[6]^2 + z2[3]^2*(-4 + z2[6]^2) + 
      z2[3]*(46 - 35*z2[6] + 3*z2[6]^2)) + 
    z2[2]*((-8 + z2[6])*z2[6]^2 + z2[3]^2*(14 - 16*z2[6] + 5*z2[6]^2) + 
      z2[3]*(56 - 60*z2[6] + 9*z2[6]^2 + z2[6]^3)) + 
    z2[5]*(-1 + z2[6])*(z2[2]^3*(1 + 15*z2[3] + 5*z2[3]^2) + 
      z2[2]^2*(1 + z2[3]*(47 - 12*z2[6]) + z2[3]^2*(21 - 6*z2[6])) + 
      z2[2]*z2[3]*(56 - 32*z2[6] + z2[6]^2 + z2[3]*(34 - 20*z2[6] + 
          z2[6]^2)) + z2[3]*(32 - 30*z2[6] + 3*z2[6]^2 + 
        z2[3]*(26 - 24*z2[6] + 3*z2[6]^2))), 
  y[354] -> z2[2]^3*(-2 + z2[5] + z2[3]^2*(4 + 5*z2[5]) + 
      z2[3]*(-14 + 15*z2[5])) - (-5 + z2[6])*z2[6]^2 + 
    z2[2]^2*(-2 + z2[5] + z2[3]^2*(-1 + z2[5]*(33 - 18*z2[6]) + 3*z2[6]) + 
      z2[3]*(-70 + z2[5]*(71 - 36*z2[6]) + 24*z2[6])) - 
    z2[3]*(89 - 82*z2[6] + 8*z2[6]^2 + z2[6]^3 + 
      z2[5]*(-86 + 109*z2[6] - 29*z2[6]^2 + z2[6]^3)) - 
    z2[3]^2*(59 - 55*z2[6] + 10*z2[6]^2 + 
      z2[5]*(-71 + 91*z2[6] - 26*z2[6]^2 + z2[6]^3)) + 
    z2[2]*(2*z2[6]^2 + z2[3]^2*(-35 + 26*z2[6] - 3*z2[6]^2 + 
        z2[5]*(73 - 68*z2[6] + 10*z2[6]^2)) + 
      z2[3]*(-116 + 74*z2[6] - 4*z2[6]^2 + z2[5]*(116 - 104*z2[6] + 
          13*z2[6]^2))), y[355] -> -2 - z2[3], y[356] -> -1 + z2[2] - z2[6], 
  y[357] -> z2[2]*(-1 + z2[3]) + 2*z2[3], 
  y[358] -> -1 - 2*z2[2]*(-1 + z2[3]) - 4*z2[3], y[359] -> 1 - 2*z2[2], 
  y[360] -> -6 - 2*z2[2]*(2 + z2[3]) - z2[3]*(2 + z2[5]), 
  y[361] -> 1 + z2[2]*(-1 + z2[3]) + 2*z2[3] + z2[6], 
  y[362] -> z2[4] + z2[6], y[363] -> -(z2[3]*z2[5]*(-1 + z2[6])) + z2[6], 
  y[364] -> z2[3]^2*(-2 + z2[4]) - z2[3]*z2[5]*(25 - 14*z2[4] + 3*z2[4]^2 + 
      2*z2[3]*(7 - 4*z2[4] + z2[4]^2 - 3*z2[6]) - 12*z2[6]) + 
    z2[3]*(20 - 11*z2[4] + 2*z2[4]^2 - 8*z2[6]) + (-2 + z2[4])*z2[6], 
  y[365] -> -(z2[3]*z2[5]*(3 - 2*z2[4] + z2[4]^2 - 2*z2[6])) + 
    (-2 + z2[4])*z2[6], y[366] -> 1 - 2*z2[6] - z2[3]*(-2 + z2[5] + z2[6]), 
  y[367] -> 9 - z2[2]*(-12 + 2*z2[3]*(-3 + z2[5]) + z2[5]) - 
    z2[2]^2*(-5 + z2[3]*(-2 + z2[5]) + z2[5]) + 
    z2[3]*(4 + z2[6] - z2[5]*z2[6]), 
  y[368] -> 1 + z2[6] + z2[3]*(-1 + z2[5] + 2*z2[6] - z2[5]*z2[6]), 
  y[369] -> (3 - 2*z2[6])*z2[6] + 2*z2[3]*z2[5]*(2 - 3*z2[6] + z2[6]^2), 
  y[370] -> z2[3]^2*(-1 + z2[6]) - z2[6]*(1 + z2[6]) + 
    z2[3]*(9 - 15*z2[6] + 4*z2[6]^2) - z2[3]*z2[5]*(-1 + z2[6])*
     (-11 + 9*z2[6] + z2[3]*(-6 + 4*z2[6])), 
  y[371] -> z2[3]^3*(-8 - 25*z2[5] - z2[4]^2*z2[5] + 6*z2[5]^2 - 
      2*z2[4]*(-1 - 5*z2[5] + z2[5]^2) + 2*z2[2]^2*(-2 - 2*z2[5] + z2[5]^2) + 
      z2[2]*(-10 + 6*z2[5]^2 + z2[4]*(1 + 4*z2[5] - z2[5]^2) + 
        2*z2[5]*(-8 + z2[6])) + 6*z2[5]*z2[6]) + 
    (-2 + z2[5])*((1 - z2[2] + z2[2]^2)*z2[5] + z2[4]*(-2 + z2[5])*
       (-1 + z2[2] - z2[6]) - 2*(1 + z2[6] + z2[6]^2)) + 
    z2[3]^2*(44 + z2[4]^2*(2 - 3*z2[5]) - 79*z2[5] + 2*z2[5]^2 + 
      z2[2]^2*(20 - 38*z2[5] + 5*z2[5]^2) + 
      z2[2]*(50 + 4*z2[5]^2 + z2[4]*(-11 + 16*z2[5] + z2[5]^2) + 
        14*z2[5]*(-6 + z2[6]) - 4*z2[6]) - 14*z2[6] + 28*z2[5]*z2[6] - 
      z2[4]*(17 - 30*z2[5] + z2[6] + z2[5]^2*(1 + z2[6]))) + 
    z2[3]*(68 - 2*z2[4]^2*(-1 + z2[5]) - 70*z2[5] - z2[5]^2 - 
      z2[2]^2*(-32 + 30*z2[5] + z2[5]^2) - 10*z2[6] + 20*z2[5]*z2[6] - 
      4*z2[6]^2 + 2*z2[5]*z2[6]^2 + z2[4]*(-23 - 4*z2[5]*(-6 + z2[6]) + 
        3*z2[6] + z2[5]^2*(1 + z2[6])) + 
      z2[2]*(84 + z2[5]^2 - z2[4]*(20 - 20*z2[5] + z2[5]^2) + 
        z2[5]*(-86 + 8*z2[6]))), y[372] -> -3 + 4*z2[5] - z2[5]^2 + 
    z2[2]^3*((-1 + z2[5])^2 + z2[3]^2*(-7 + 26*z2[5] - 7*z2[5]^2) - 
      z2[3]^3*(-5 + z2[5]^2) - z2[3]*(17 - 18*z2[5] + z2[5]^2)) + z2[6] - 
    2*z2[5]*z2[6] + z2[5]^2*z2[6] + 6*z2[6]^2 + 
    2*z2[3]^3*(7 - 3*z2[6] + z2[5]^2*(-5 + 3*z2[6]) + 
      z2[5]*(20 - 18*z2[6] + 3*z2[6]^2)) + 
    z2[3]^2*(-73 + 72*z2[6] - 6*z2[6]^2 + z2[5]^2*(-3 + 2*z2[6]) + 
      4*z2[5]*(32 - 35*z2[6] + 6*z2[6]^2)) + 
    z2[3]*(-107 - z2[5]^2*(-1 + z2[6]) + 83*z2[6] + 
      2*z2[5]*(58 - 56*z2[6] + 9*z2[6]^2)) + 
    z2[2]^2*(2*z2[3]^3*(9 + z2[5]*(4 - 3*z2[6]) + z2[5]^2*(-3 + z2[6]) - 
        z2[6]) + (-1 + z2[5])^2*(-1 + z2[6]) + 
      z2[3]*(-91 + z2[5]*(90 - 38*z2[6]) - z2[5]^2*(-1 + z2[6]) + 23*z2[6]) + 
      z2[3]^2*(-55 + z2[5]*(120 - 44*z2[6]) + 17*z2[6] + 
        z2[5]^2*(-21 + 5*z2[6]))) + z2[2]*(1 + 2*z2[5]*(-1 + z2[6]) - 
      z2[5]^2*(-1 + z2[6]) - z2[6] + 4*z2[6]^2 + 
      2*z2[3]^3*(-3*(-4 + z2[6]) + 3*z2[5]^2*(-2 + z2[6]) + 
        z2[5]*(14 - 12*z2[6] + z2[6]^2)) + 
      z2[3]*(-165 + z2[5]^2*(-1 + z2[6]) + 73*z2[6] + 2*z2[6]^2 + 
        2*z2[5]*(83 - 58*z2[6] + 4*z2[6]^2)) + 
      z2[3]^2*(-103 + 60*z2[6] - 2*z2[6]^2 + z2[5]^2*(-13 + 4*z2[6]) + 
        2*z2[5]*(86 - 65*z2[6] + 5*z2[6]^2))), 
  y[373] -> z2[2]^4*(-1 + z2[3]^2*(-5 + z2[5]) + z2[3]^3*(-2 + z2[5]) - 
      z2[3]*(-1 + z2[5]) + z2[5]) - 9*z2[6]^2 + 
    z2[3]^2*(28 - z2[5]^2*(-1 + z2[6]) - 41*z2[6] + 6*z2[6]^2 + 
      z2[5]*(-49 + 82*z2[6] - 27*z2[6]^2)) + 
    z2[3]^3*(-6 - 4*z2[5]^2*(-1 + z2[6]) + 4*z2[6] + 
      z2[5]*(-15 + 20*z2[6] - 6*z2[6]^2)) - 
    z2[3]*(-43 + 48*z2[6] + 3*z2[6]^2 + z2[5]*(46 - 68*z2[6] + 21*z2[6]^2)) + 
    z2[2]^3*((-1 + z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - 
      z2[3]^2*(1 + z2[5]*(25 - 22*z2[6]) + 7*z2[5]^2*(-1 + z2[6]) + 
        5*z2[6]) + z2[3]^3*(-9 - z2[5]^2*(-1 + z2[6]) + z2[6] + 
        2*z2[5]*(1 + z2[6])) + z2[3]*(-9*(-2 + z2[6]) - 
        z2[5]^2*(-1 + z2[6]) + z2[5]*(-19 + 18*z2[6]))) - 
    z2[2]^2*(4*z2[6]^2 + z2[3]^3*(-4*(-4 + z2[6]) + 4*z2[5]^2*(-1 + z2[6]) + 
        z2[5]*(3 - 10*z2[6] + z2[6]^2)) + z2[3]*(-60 + 38*z2[6] + 3*z2[6]^2 + 
        z2[5]*(60 - 68*z2[6] + 6*z2[6]^2)) + 
      z2[3]^2*(-31 + 16*z2[5]^2*(-1 + z2[6]) + 26*z2[6] - z2[6]^2 + 
        z2[5]*(82 - 82*z2[6] + 7*z2[6]^2))) - 
    z2[2]*(11*z2[6]^2 + 2*z2[3]^3*(7 + 3*z2[5]^2*(-1 + z2[6]) - 3*z2[6] + 
        2*z2[5]*(3 - 5*z2[6] + z2[6]^2)) + 
      z2[3]*(-80 + 62*z2[6] + 7*z2[6]^2 + z2[5]*(80 - 102*z2[6] + 
          19*z2[6]^2)) + z2[3]^2*(-49 + 9*z2[5]^2*(-1 + z2[6]) + 49*z2[6] - 
        4*z2[6]^2 + z2[5]*(88 - 118*z2[6] + 23*z2[6]^2))), 
  y[374] -> -1 + z2[3] + z2[3]*z2[5]*(-1 + z2[6]) + z2[6], 
  y[375] -> z2[4]*(-1 + z2[4] + z2[6]) + 
    z2[3]*(z2[4]^2*z2[5] - (-1 + z2[6])^2 - z2[2]*(1 + z2[4]*(-1 + z2[5]))*
       (-1 + z2[4] + z2[6]) + z2[4]*(z2[5]*(-1 + z2[6]) + z2[6])) - 
    z2[3]^2*(-(z2[4]^2*(-1 + z2[5])) + 
      z2[2]*(1 + z2[4]^2*(-1 + z2[5])*z2[5] + z2[4]*(-1 + z2[5])*
         (2 + z2[5]*(-1 + z2[6])) + z2[5]*(-1 + z2[6])) + 
      (1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6]) + 
      z2[4]*(-1 + z2[5] - z2[5]*z2[6])), y[376] -> 1 + z2[3]*(1 + z2[5]), 
  y[377] -> 1 + z2[3]*(-3 + 2*z2[5]), y[378] -> -1 + z2[2], 
  y[379] -> 1 + z2[3]*(-2 + z2[2] - 2*z2[5]*(-1 + z2[6])) - z2[6], 
  y[380] -> 1 + 4*z2[3] + 3*z2[3]^2, 
  y[381] -> 3 + z2[3]*(3 + z2[5] + z2[5]^2*(-1 + z2[6])) + 
    z2[5]*(-1 + z2[6]), y[382] -> z2[2] - z2[4] + z2[6], 
  y[383] -> 1 + 2*z2[3]*(1 + z2[5]) + z2[3]^2*(1 + z2[5] + z2[5]^2), 
  y[384] -> 1 + z2[6], y[385] -> z2[4] - z2[6], 
  y[386] -> z2[4] + z2[3]*z2[6], y[387] -> z2[4]*(1 + z2[3]*(-1 + z2[5]))^2 + 
    (1 + 2*z2[3]*(1 + z2[5]) + z2[3]^2*(-2 + z2[5] + z2[5]^2))*z2[6], 
  y[388] -> 1 + 1/((1 + z2[4] - z2[6])*(z2[2] - z2[4] + z2[6])), 
  y[389] -> -1 + (1 + z2[3])*z2[6], 
  y[390] -> -1 + z2[6] + z2[3]*(1 + z2[5]*(-1 + z2[6]) + z2[6]), 
  y[391] -> -z2[6] + z2[3]*(2 + z2[2] - 2*z2[5]*z2[6]), 
  y[392] -> 2 - 2*z2[6] + z2[6]^2 + z2[3]*(4 - 2*z2[6] + z2[6]^2), 
  y[393] -> -((-1 + z2[6])*z2[6]) - 2*z2[3]*z2[6]^2 - 
    z2[3]^2*(1 + z2[6] + z2[6]^2), y[394] -> z2[3]^2*z2[5]^2*(-1 + z2[6]^2) + 
    z2[3]*z2[5]*(2*(-1 + z2[6])*z2[6] + z2[3]*(2 - 2*z2[6] + z2[6]^2)) + 
    (1 + z2[3])*((-1 + z2[6])^2 + z2[3]*(4 - 2*z2[6] + z2[6]^2)), 
  y[395] -> z2[4]*(-1 + z2[4] + z2[6]) + 
    z2[3]*(-(-1 + z2[6])^2 + z2[4]^2*(z2[5] + z2[6]) - 
      z2[2]*(-1 + z2[4]^2*z2[5] + z2[4]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
        z2[6]) + z2[4]*(z2[5]*(-1 + z2[6]) + 3*z2[6])) - 
    z2[3]^3*(z2[2]^3 + 2*z2[4]^2 - z2[4]*(1 + z2[5])*z2[6] - 
      z2[2]^2*(-2 + 2*z2[4] + z2[6]) + z2[6]*(1 + z2[5]*(-1 + z2[6]) + 
        z2[6] - z2[6]^2) + z2[2]*(z2[4]^2*z2[5]^2 + 
        z2[6]*(1 + z2[5] + z2[6]) + z2[4]*(-6 + 2*z2[5] + z2[5]^2*z2[6]))) + 
    z2[3]^2*(2*z2[2]^2*z2[4] + z2[4]^2*(-3 + z2[5]) - 
      (-1 + z2[6])*(1 + z2[5]*(-1 + z2[6]) + 2*z2[6]) + 
      z2[4]*(1 + 3*z2[6] + 2*z2[6]^2 + z2[5]*(-1 + 2*z2[6])) - 
      z2[2]*(1 + z2[4]^2*z2[5]*(1 + z2[5]) + z2[5]*(-1 + z2[6]) + 2*z2[6] + 
        z2[4]*(-4 + z2[5]^2*(-1 + z2[6]) + z2[5]*(3 + z2[6])))), 
  y[396] -> 1 - z2[4] + z2[3]*(9 + z2[4]*(-3 + z2[5]) + z2[5]*(-5 + z2[6]) - 
      3*z2[6]) - z2[6], y[397] -> 3 + 2*z2[5]*(-1 + z2[6]) - 2*z2[6], 
  y[398] -> z2[2]^3*z2[3]^2 + z2[2]^2*z2[3]*(z2[3] - 2*z2[4] - 
      3*z2[3]*z2[4]) - (1 + z2[3])*z2[4]*(z2[4]^2 + 
      z2[3]*(-z2[4] + z2[4]^2*z2[5] + z2[6])) + 
    z2[2]*(z2[4]^2 + z2[3]*z2[4]*(-1 + z2[4]*(3 + z2[5])) + 
      z2[3]^2*(z2[4]*(-3 + z2[5]) + z2[4]^2*(1 + 2*z2[5]) + z2[6])), 
  y[399] -> z2[3]*(1 + z2[3])*z2[5]*(9 - 10*z2[6] + z2[6]^2) + 
    (-1 - z2[3])*((-1 + z2[6])^2 + z2[3]*(15 - 16*z2[6] + 3*z2[6]^2)), 
  y[400] -> -1 - (-5 + z2[2])*z2[3] + (3 + 4*z2[2] + z2[2]^2)*z2[3]^2*
     z2[5]^2 + z2[3]^2*(2*z2[2]^2 - z2[2]*(-7 + z2[4] + z2[6]) - 
      3*(-4 + z2[4] + z2[6])) + z2[3]*z2[5]*(-5 + z2[4] + z2[6] + 
      z2[3]*(-15 - 3*z2[2]^2 + 4*z2[4] + 4*z2[6] + 
        z2[2]*(-13 + z2[4] + z2[6]))), 
  y[401] -> -(-1 + z2[6])^2 + (3 + 4*z2[2] + z2[2]^2)*z2[3]^2*z2[5]^2*
     (-1 + z2[6])^2 + 2*z2[3]*(-1 + z2[6])*(-1 + z2[2] + z2[6]) + 
    z2[3]^2*(11 - 16*z2[6] + z2[2]^2*(-2 + z2[6])*z2[6] + 6*z2[6]^2 + 
      2*z2[2]*(3 - 5*z2[6] + 2*z2[6]^2)) - 2*z2[3]*z2[5]*(-1 + z2[6])*
     (2*(-1 + z2[6]) + z2[3]*(-7 + z2[2]^2*(-1 + z2[6]) + 5*z2[6] + 
        z2[2]*(-6 + 4*z2[6]))), 
  y[402] -> 2 + z2[3]*(-(z2[2]*(-3 + z2[6])) + (7 + z2[5]*(-9 + z2[6]))*
       (-1 + z2[6])) - 2*z2[6] + z2[3]^2*(-25 + 6*z2[5]^2*(-1 + z2[6]) + 
      23*z2[6] - 3*z2[6]^2 + z2[2]^2*(-2 - 5*z2[5]*(-1 + z2[6]) + 
        2*z2[5]^2*(-1 + z2[6]) + 3*z2[6]) + 
      z2[5]*(29 - 29*z2[6] + 4*z2[6]^2) + 
      z2[2]*(-15 + 8*z2[5]^2*(-1 + z2[6]) + 12*z2[6] - z2[6]^2 + 
        z2[5]*(25 - 22*z2[6] + z2[6]^2))), 
  y[403] -> z2[3]*(-2 + z2[5]) + z2[6], y[404] -> -1 + z2[6] + 2*z2[3]*z2[6], 
  y[405] -> 2 + z2[3]*(2 + 2*z2[2] - z2[4]*z2[5] - 2*z2[6]) + 
    z2[3]^2*(5 + 3*z2[2] - 2*z2[4]*(-1 + z2[5]) - z2[5] - 3*z2[6] + 
      z2[5]*z2[6]), y[406] -> 2 + z2[3]^2*(2*z2[2]^2 + z2[2]*(3 - 4*z2[6]) - 
      (2 + z2[5]*(-1 + z2[6]) - 3*z2[6])*(-1 + z2[6])) - 2*z2[6] + 
    z2[3]*(3 - 2*z2[2]*(-2 + z2[6]) - 5*z2[6] + 2*z2[6]^2), 
  y[407] -> 1 + (-1 + z2[4])*z2[6] + z2[3]^2*(-1 + z2[4]*(-2 + z2[5]) - 
      (3 + 2*z2[5])*z2[6]) + z2[3]*(2 + z2[5] - 3*z2[6] - z2[5]*z2[6] + 
      z2[4]*(-2 + z2[5] + z2[6])), 
  y[408] -> z2[4]*(1 + (-1 + z2[2])*z2[4] - z2[6]) + 
    z2[3]*(z2[2]^2*(-2 + z2[4])*z2[4] + z2[4]^3*z2[5] - 
      z2[4]^2*(z2[5] - 2*z2[6]) + (-1 + z2[6])^2 + 
      z2[4]*(z2[5] - 3*z2[6] - z2[5]*z2[6]) - 
      z2[2]*(1 + z2[4]^3 - z2[4]^2*(-1 + z2[5]) - z2[6] + 
        z2[4]*(-2 + z2[5] + z2[6] - z2[5]*z2[6]))) + 
    z2[3]^2*(z2[2]^3*(1 - 2*z2[4]) + 2*z2[2]^2*z2[4]*(1 + 2*z2[4]) + 
      z2[4]^3*(-5 + 4*z2[5]) + (-1 + z2[6])*(1 + z2[5]*(-1 + z2[6]) + 
        2*z2[6]) + z2[4]^2*(-6 + 7*z2[6]) + 
      z2[4]*(-3 + z2[5] + 6*z2[6] - 3*z2[5]*z2[6]) - 
      z2[2]*(-1 + z2[5] + z2[4]^3*(1 + z2[5]) + 
        z2[4]^2*(1 + 4*z2[5] - z2[5]^2) - 2*z2[6] - z2[5]*z2[6] + 
        z2[4]*(-(z2[5]^2*(-1 + z2[6])) + 6*z2[6] - z2[5]*(3 + z2[6])))) + 
    z2[3]^3*(-2 + z2[2]^4 - z2[2]^3*(2 + 3*z2[4]) + z2[4]^3*(-5 + 3*z2[5]) + 
      z2[4]^2*(2*z2[5] + 5*(-2 + z2[6])) + 5*z2[6] - 2*z2[5]*z2[6] + 
      2*z2[5]*z2[6]^2 + z2[2]^2*(-2 + 4*z2[4] + 3*z2[4]^2 + 2*z2[6]) + 
      z2[4]*(-7 + z2[5] + 10*z2[6] - 2*z2[5]*z2[6]) + 
      z2[2]*(1 - z2[4]^3*z2[5] + z2[4]^2*(7 - 10*z2[5] + 2*z2[5]^2) + 
        2*(-3 + z2[5])*z2[6] + z2[4]*(9 - 6*z2[6] + 2*z2[5]^2*z2[6] - 
          z2[5]*(3 + 2*z2[6])))), 
  y[409] -> z2[2]^5*z2[3]^3*(1 + z2[4] - z2[6]) - 
    z2[2]^4*z2[3]^2*(3 + 4*z2[3])*z2[4]*(1 + z2[4] - z2[6]) + 
    z2[2]^3*z2[3]*(1 + z2[4] - z2[6])*(3*z2[4]^2 + 9*z2[3]*z2[4]^2 + 
      z2[3]^2*(-1 - z2[4] + 6*z2[4]^2 + z2[6])) - 
    (1 + z2[3])*z2[4]*(z2[4] + z2[3]*(1 + z2[4]))*(z2[4] - z2[6])*
     (z2[4]*z2[6] + z2[3]*(1 + z2[4])*(-2 + z2[4]*(-3 + z2[5]) + 3*z2[6])) - 
    z2[2]^2*(3*z2[3]^2*z2[4]*(3*z2[4]^3 + z2[4]^2*(2 - 3*z2[6]) + 
        2*z2[4]*(-1 + z2[6]) - (-1 + z2[6])^2) + 
      z2[4]^3*(1 + z2[4] - z2[6]) + 6*z2[3]*z2[4]^3*(1 + z2[4] - z2[6]) + 
      2*z2[3]^3*(2*z2[4]^4 - (-1 + z2[6])^2 - 2*z2[4]^3*z2[6] + 
        z2[4]^2*(-5 + 4*z2[6]) - 2*z2[4]*(2 - 3*z2[6] + z2[6]^2))) + 
    z2[2]*(z2[4]^4*(1 + z2[4] - z2[6]) + z2[3]*z2[4]^2*
       (-2 + z2[4]^3*(2 + z2[5]) + 4*z2[6] - 3*z2[6]^2 - 
        z2[4]^2*(1 + z2[5]*(-2 + z2[6]) + 2*z2[6]) + 
        z2[4]*(-5 + z2[5] + 7*z2[6] - 2*z2[5]*z2[6])) + 
      z2[3]^2*z2[4]*(-2 + z2[4]^4*(1 + 2*z2[5]) + 6*z2[6] - 6*z2[6]^2 - 
        z2[4]^3*(13 + z2[5]^2 + 2*z2[5]*(-5 + z2[6]) + z2[6]) + 
        z2[4]*(-14 + z2[5]*(3 - 6*z2[6]) + 28*z2[6] - 9*z2[6]^2) - 
        z2[4]^2*(26 + z2[5]^2 - 24*z2[6] + z2[5]*(-11 + 8*z2[6]))) + 
      z2[3]^3*(z2[4]^5*z2[5] - z2[4]^4*(11 + z2[5]^2 + z2[5]*(-8 + z2[6])) + 
        (2 - 3*z2[6])*z2[6] + z2[4]^3*(-27 - 2*z2[5]^2 + 
          z2[5]*(15 - 6*z2[6]) + 17*z2[6]) + 
        z2[4]*(-6 + z2[5]*(2 - 4*z2[6]) + 17*z2[6] - 8*z2[6]^2) - 
        z2[4]^2*(22 + z2[5]^2 - 31*z2[6] + 6*z2[6]^2 + 
          z2[5]*(-10 + 9*z2[6])))), y[410] -> 355 + 319*z2[3], 
  y[411] -> -427 + z2[3]*(319 - 355*z2[5]), 
  y[412] -> -72 + z2[3]*(638 - 355*z2[5]), 
  y[413] -> z2[3]*(602 - 36*z2[2] + 355*z2[5]*(-1 + z2[6]) - 319*z2[6]) + 
    36*(-1 + z2[6]), y[414] -> 337 + 319*z2[3], 
  y[415] -> -2 + z2[4] + 2*z2[6], y[416] -> 1 + z2[4] + z2[5]*(-1 + z2[6]), 
  y[417] -> -2 + z2[4] + 2*z2[6] + z2[3]*(-4 + z2[4] + 2*z2[6]), 
  y[418] -> -2 + z2[4] + 2*z2[6] + z2[3]*(-8 - 2*z2[2] + z2[4] + 2*z2[6]), 
  y[419] -> 3*(-2 + z2[4] + 2*z2[6]) + z2[3]*(-8 + 3*z2[4] + 6*z2[6]), 
  y[420] -> 9*(-1 + z2[6]) + z2[3]*(-13 + 9*z2[6]), 
  y[421] -> -463*(-1 + z2[6]) + z2[3]*(-921 + 36*z2[2] - 
      710*z2[5]*(-1 + z2[6]) + 638*z2[6]), 
  y[422] -> -2*z2[3]*(4 + z2[2] - z2[6])*(-1 + z2[6]) + (-1 + z2[6])^2 + 
    z2[3]^2*(10 + z2[2]^2 + z2[2]*(5 - 2*z2[6]) - 8*z2[6] + z2[6]^2), 
  y[423] -> 3*(-1 + z2[6])^2 + 6*z2[3]*(2 - 3*z2[6] + z2[6]^2) + 
    z2[3]^2*(10 - 12*z2[6] + 3*z2[6]^2), 
  y[424] -> (-3*(-1 + z2[6])^2)/2 + z2[3]*(-5 + 8*z2[6] - 3*z2[6]^2) - 
    (z2[3]^2*(22 - 30*z2[6] + 9*z2[6]^2))/6, 
  y[425] -> 283*(-1 + z2[6]) + z2[3]*(-355*z2[5]*(-1 + z2[6]) + 
      319*(-3 + 2*z2[6])), y[426] -> 211*(-1 + z2[6]) + 
    z2[3]*(-710*z2[5]*(-1 + z2[6]) + 319*(-5 + 4*z2[6])), 
  y[427] -> 2*z2[3]*(9 + 2*z2[2] - 3*z2[6])*(-1 + z2[6]) - 3*(-1 + z2[6])^2 - 
    z2[3]^2*(z2[2]^2 + z2[2]*(7 - 4*z2[6]) + 3*(6 - 6*z2[6] + z2[6]^2)), 
  y[428] -> -1 + 2*z2[3]*(-2 + z2[5]), 
  y[429] -> 2 - 2*z2[5] + z2[5]^2 - z2[3]*(5 - 5*z2[5] + z2[5]^2 + 
      z2[2]*(2 - 3*z2[5] + z2[5]^2)), 
  y[430] -> 3 + z2[3]*(9 + 4*z2[5]*(-1 + z2[6]) - 7*z2[6]) - 3*z2[6], 
  y[431] -> 2 + z2[3]*(5 + 2*z2[5]*(-1 + z2[6]) - 3*z2[6]) - 2*z2[6], 
  y[432] -> -((-1 + (1 + z2[2])*z2[3])*z2[5]^2*(-1 + z2[6])^2) + 
    2*z2[5]*(-1 + z2[6])*(1 + z2[3]*(-3 + z2[2]*(-2 + z2[6]) + 2*z2[6])) + 
    (2 - z2[6])*(z2[6] + z2[3]*(-4 + z2[2]*(-2 + z2[6]) + 3*z2[6])), 
  y[433] -> 2*(-1 + z2[5])*(1 + z2[5]*(-1 + z2[6])) + 
    z2[3]*(13 - z2[2]*(-3 + 2*z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) - 
      2*z2[5]^2*(-1 + z2[6]) - 8*z2[6] + z2[5]*(-11 + 9*z2[6])), 
  y[434] -> -9 + z2[3]*(-34 + 11*z2[5]), 
  y[435] -> 8 + z2[3]*(-17 + 11*z2[5]), 
  y[436] -> z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2, 
  y[437] -> z2[3]*(85 + 22*z2[5]*(-1 + z2[6]) - 68*z2[6]) - 29*(-1 + z2[6]), 
  y[438] -> z2[3]*(57 + 6*z2[2] + 22*z2[5]*(-1 + z2[6]) - 34*z2[6]) + 
    5*(-1 + z2[6]), y[439] -> 1 + z2[3]*(7 + z2[2] - z2[4] - 3*z2[6]) + 
    z2[3]^2*(8 + 2*z2[2] - z2[4] - 2*z2[6]) - z2[6], 
  y[440] -> z2[3]*(51 + 11*z2[5]*(-1 + z2[6]) - 34*z2[6]) - 20*(-1 + z2[6]), 
  y[441] -> 3 + z2[3]*(40 + 6*z2[2] + 11*z2[5]*(-1 + z2[6]) - 17*z2[6]) - 
    3*z2[6], y[442] -> 2*(-1 + z2[6]) + z2[3]*(-3 + 2*z2[6]), 
  y[443] -> 4 - z2[4] + z2[3]*(15 - 4*z2[4] - 10*z2[6]) - 4*z2[6] - 
    3*z2[3]^2*(-4 + z2[4] + 2*z2[6]), 
  y[444] -> -5 + 2*z2[4] + 5*z2[6] + z2[3]*(-8 + 3*z2[4] + 6*z2[6]), 
  y[445] -> 8*(-1 + z2[6]) + z2[3]*(-13 + 9*z2[6]), 
  y[446] -> -7*(-1 + z2[6])^2 + z2[3]*(-27 + 43*z2[6] - 16*z2[6]^2) + 
    z2[3]^2*(-22 + 30*z2[6] - 9*z2[6]^2), 
  y[447] -> -(z2[3]*(13 + 3*z2[2] - 4*z2[6])*(-1 + z2[6])) + 
    2*(-1 + z2[6])^2 + z2[3]^2*(14 + z2[2]^2 - 3*z2[2]*(-2 + z2[6]) - 
      13*z2[6] + 2*z2[6]^2), y[448] -> 6*(-1 + z2[6])^2 + 
    3*z2[3]*(7 - 11*z2[6] + 4*z2[6]^2) + z2[3]^2*(16 - 21*z2[6] + 6*z2[6]^2), 
  y[449] -> (-z2[4]^2 - 2*z2[4]*(-1 + z2[6]) - 3*(-1 + z2[6])^2)/2 - 
    (z2[3]^2*(22 + 3*z2[4]^2 + 6*z2[4]*(-2 + z2[6]) - 30*z2[6] + 9*z2[6]^2))/
     6 - z2[3]*(5 + z2[4]^2 - 8*z2[6] + 3*z2[6]^2 + z2[4]*(-3 + 2*z2[6])), 
  y[450] -> 3*(z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2) + 
    z2[3]*(13 + 3*z2[4]^2 - 22*z2[6] + 9*z2[6]^2 + z2[4]*(-8 + 6*z2[6])), 
  y[451] -> z2[3]*(15 + 3*z2[2] - 5*z2[6])*(-1 + z2[6]) - 2*(-1 + z2[6])^2 - 
    z2[3]^2*(z2[2]^2 + z2[2]*(7 - 4*z2[6]) + 3*(6 - 6*z2[6] + z2[6]^2)), 
  y[452] -> -z2[4]^2 - 2*z2[4]*(-1 + z2[6]) - 3*(-1 + z2[6])^2 - 
    z2[3]^2*(z2[2]^2 + z2[4]^2 + z2[2]*(7 - 2*z2[4] - 4*z2[6]) + 
      2*z2[4]*(-4 + z2[6]) + 3*(6 - 6*z2[6] + z2[6]^2)) + 
    2*z2[3]*(-z2[4]^2 + z2[4]*(5 - 2*z2[6]) + z2[2]*(-2 + z2[4] + 2*z2[6]) - 
      3*(3 - 4*z2[6] + z2[6]^2)), y[453] -> 3 - 3*z2[6] + z2[6]^2, 
  y[454] -> 3 + z2[5]*(-2 + z2[6]) + z2[3]*(1 + z2[5]*(-1 + z2[6]))*
     (-1 + z2[6]) - 4*z2[6] + 2*z2[6]^2, 
  y[455] -> -(z2[4]*(-2 + z2[4] + z2[5] + z2[6])) + 
    z2[3]^2*(-1 - 2*z2[4]^2*(-1 + z2[5]) + z2[5] + z2[6] - 2*z2[5]*z2[6] - 
      z2[6]^2 + z2[5]*z2[6]^2 + z2[2]*(1 + z2[4]*(-1 + z2[5]))*(-1 + z2[5])*
       (-1 + z2[4] + z2[6]) - z2[4]*(-1 + z2[5])*(-1 + 2*z2[6])) + 
    z2[3]*(2 - z2[5] - z2[4]^2*z2[5] - 4*z2[6] + z2[5]*z2[6] + z2[6]^2 + 
      z2[2]*(1 + z2[4]*(-1 + z2[5]))*(-2 + z2[4] + z2[5] + z2[6]) + 
      z2[4]*(2 + z2[6] - z2[5]*(1 + 2*z2[6]))), 
  y[456] -> -(z2[3]^2*(1 + z2[4])*(1 + z2[5]*(-1 + z2[6]))*(-1 + z2[6])) + 
    z2[4]*(z2[4]*(-1 + z2[5]) - (-1 + z2[6])*(-2 + z2[5] + 2*z2[6])) + 
    z2[3]*(-((-1 + z2[6])*(-2 + z2[5] + 2*z2[6])) + 
      z2[4]*(-2 + 3*z2[6] - 2*z2[6]^2 + z2[5]*(1 + z2[6] - z2[6]^2))), 
  y[457] -> -5 + 3*z2[5] + 2*z2[3]*(2 - 3*z2[5] + z2[5]^2), 
  y[458] -> (-1 + z2[6])^2 - z2[3]*(-1 + z2[5])*(-1 + z2[6])^3, 
  y[459] -> 11 + 2*z2[3]*(-3 + 2*z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
    6*z2[5]*(-1 + z2[6]) - 8*z2[6], 
  y[460] -> 2*z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 3*(-1 + z2[6]), 
  y[461] -> -1 + 2*z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + z2[6], 
  y[462] -> -3 + z2[3]*(-2 + 3*z2[5])*(-1 + z2[6]) + z2[6], 
  y[463] -> -1 + (3 + z2[3]^2*(-1 + z2[5]) + z2[3]*(1 + z2[5]))*z2[6] - 
    (1 + z2[3])*(2 + z2[3]*z2[5])*z2[6]^2, 
  y[464] -> 1 - (3 + z2[3]^2*(-1 + z2[5]) + z2[3]*(1 + z2[5]))*z2[6] + 
    (1 + z2[3])*(2 + z2[3]*z2[5])*z2[6]^2, 
  y[465] -> -2 + z2[6] + z2[6]^2 + z2[3]*(7 + 4*z2[5]*(-1 + z2[6]) - 
      6*z2[6] + z2[6]^2), y[466] -> 2 - z2[4] - z2[6] + 
    z2[3]*(-1 + z2[6] - z2[5]*(-2 + z2[4] + 2*z2[6])), 
  y[467] -> z2[4]*(-1 + z2[4] + z2[6]) - z2[3]^3*(-1 + z2[5])*
     (-z2[4]^2 - 2*z2[4]*z2[6] + (-1 + z2[6])*z2[6] + 
      z2[2]*(1 + z2[4]*(-1 + z2[5]))*(z2[4] + z2[6])) + 
    z2[3]*(-1 + z2[4]^2*z2[5] + 3*z2[6] - z2[6]^2 - 
      z2[2]*(1 + z2[4]*(-1 + z2[5]))*(-1 + z2[4] + z2[6]) + 
      z2[4]*(-1 + 2*z2[5]*z2[6])) + z2[3]^2*(2*z2[4]^2*(-1 + z2[5]) + 
      z2[4]*(-3 + 4*z2[5])*z2[6] + z2[6]*(1 + z2[5] - z2[5]*z2[6]) + 
      z2[2]*(-(z2[4]^2*(-1 + z2[5])*z2[5]) - z2[5]*z2[6] - 
        z2[4]*(-1 + z2[5])*(1 + z2[5]*z2[6]))), 
  y[468] -> -4 + z2[3]*(-5 + z2[5]), 
  y[469] -> (1 + (-1 + z2[5])^(-2))/z2[2] + (-1 + z2[5])^(-2), 
  y[470] -> 4 + 9*z2[3] + 5*z2[3]^2, y[471] -> 5 + z2[3]*(3 + 2*z2[5]), 
  y[472] -> -3 + z2[2] - 2*z2[6], y[473] -> -1 - 6*z2[3] - 6*z2[3]^2, 
  y[474] -> (2*z2[3])/3 + z2[3]^2, y[475] -> 2 + z2[3]*(6 - 8*z2[6]) + 
    z2[3]^2*(3 - 6*z2[6]) - 2*z2[6], y[476] -> -3 + 2*z2[2], 
  y[477] -> 1 + 3*z2[3] + 2*z2[3]^2, y[478] -> 1 + (-1 + z2[5])^(-2), 
  y[479] -> 1 + z2[5] + z2[3]*(1 + z2[5] + z2[5]^2), y[480] -> 1 + 3*z2[3], 
  y[481] -> -1 + z2[3] + 2*z2[6] + 2*z2[3]*z2[6], 
  y[482] -> -3 + (3 + 2*z2[3])*z2[6] + (1 + z2[3])*z2[6]^2, 
  y[483] -> 1 - (3 + z2[3]^2*(-1 + z2[5]) + z2[3]*(1 + z2[5]))*z2[6] + 
    (1 + z2[3])*(2 + z2[3]*(1 + z2[5]))*z2[6]^2, 
  y[484] -> z2[6] + z2[3]*(2 + z2[6]), 
  y[485] -> 1 + z2[6] + z2[3]*(3 + z2[6]), 
  y[486] -> (1 + z2[4] - z2[6])^(-1) + (z2[2] - z2[4] + z2[6])^(-1), 
  y[487] -> 2*(-1 + z2[6]) + z2[3]*(-1 + z2[5]*(-1 + z2[6]) + 2*z2[6]), 
  y[488] -> 3*z2[6] + z2[3]*(2 + 3*z2[6]), 
  y[489] -> 6 + z2[3]*(-3 + 5*z2[2] - 2*z2[6]) + 
    4*z2[3]*z2[5]^2*(-1 + z2[6]) - 2*z2[3]*z2[5]*(-7 + z2[2] + 4*z2[6]), 
  y[490] -> 3 - 2*z2[6] + z2[6]^2 + z2[3]*(5 - 2*z2[6] + z2[6]^2), 
  y[491] -> -4 + 4*z2[6] - 3*z2[6]^2 + z2[3]*(-11 + 7*z2[6] - 6*z2[6]^2) - 
    3*z2[3]^2*(2 - z2[6] + z2[6]^2), 
  y[492] -> z2[6]^2 + 2*z2[3]*(1 + z2[6] + z2[6]^2) + 
    z2[3]^2*(3 + 2*z2[6] + z2[6]^2), 
  y[493] -> -9 + 8*z2[6] + z2[6]^2 + z2[3]*(-5 + 4*z2[5]*(-1 + z2[6]) + 
      6*z2[6] + z2[6]^2), y[494] -> 2 + z2[3]*(6 + 2*z2[6] + 3*z2[6]^2), 
  y[495] -> 3 - 8*z2[6] + 5*z2[6]^2 + 2*z2[3]*z2[5]*(-1 + z2[6])*
     (-1 + z2[3] + 2*z2[6] + 2*z2[3]*z2[6]) + 
    2*z2[3]*(-1 - 2*z2[6] + 5*z2[6]^2) + z2[3]^2*(1 + 4*z2[6] + 5*z2[6]^2), 
  y[496] -> z2[6]*(-2 + 3*z2[6]) + 3*z2[3]^2*(1 + z2[6] + z2[6]^2) + 
    z2[3]*(1 + z2[6] + 6*z2[6]^2), 
  y[497] -> -z2[4]^3 - (-1 + z2[3])*z2[4]^2*z2[6] + 
    z2[3]*(1 + z2[3])*z2[6]^2 + z2[4]*z2[6]*(1 + z2[3]*(1 + z2[6])), 
  y[498] -> 3*z2[6] + z2[3]^2*(2 + 2*z2[5]^2 + 3*z2[6] + 
      2*z2[5]*(1 + z2[6])) + z2[3]*(2 + 6*z2[6] + 4*z2[5]*(1 + z2[6])), 
  y[499] -> 6*(-1 + z2[6]) + 2*z2[3]*z2[5]^2*(-1 + z2[6])^2 - 
    2*z2[3]*z2[5]*(-1 + z2[6])*(-4 + z2[2] + z2[6]) + 
    z2[3]*(2 + 4*z2[6] + z2[2]*(-7 + 2*z2[6])), 
  y[500] -> z2[3]^2*(1 + z2[5] + z2[4]*(4 - 5*z2[5] + z2[5]^2) + 
      z2[5]^2*(-2 + z2[6]) - 7*z2[6]) - 2*(1 + z2[4] + z2[6]) - 
    z2[3]*(-3 + 2*z2[6] + z2[5]*(5 + 2*z2[4] + 2*z2[6])), 
  y[501] -> z2[4]^2*(1 + z2[3]*(-1 + z2[5]))*(-1 + z2[5]) + 
    z2[4]*(-1 + z2[5] + 2*z2[6] + z2[3]*(-1 + z2[5])*
       (-1 + z2[5] + 3*z2[6])) + 
    z2[6]*(1 + z2[5] + z2[3]*(-2 + z2[5] + z2[5]^2 + 3*z2[6])), 
  y[502] -> (-1 + z2[6])^2 + 2*z2[3]*(-1 + z2[6])*(1 + z2[5]*(-1 + z2[6]) + 
      2*z2[6]) + z2[3]^2*(1 + 2*z2[6] + 3*z2[6]^2 + 2*z2[5]*(-1 + z2[6]^2)), 
  y[503] -> -3 + 8*z2[6] - 5*z2[6]^2 - z2[3]^2*(13 + 2*z2[5]^2*(-1 + z2[6]) - 
      8*z2[6] + 5*z2[6]^2 + 2*z2[5]*(-2 + 2*z2[6] + z2[6]^2)) - 
    2*z2[3]*(9 - 8*z2[6] + 5*z2[6]^2 + z2[5]*(-5 + 3*z2[6] + 2*z2[6]^2)), 
  y[504] -> 2*(5 + 3*z2[5]*(-1 + z2[6]))*(-1 + z2[6]) + 
    z2[3]*(-9 + z2[5]^2*(-1 + z2[6])^2 + 10*z2[6] + 
      z2[5]*(2 - 6*z2[6] + 4*z2[6]^2)), 
  y[505] -> -(z2[4]*(-1 + z2[4] + z2[6])) + 
    z2[3]*(1 + z2[4] - 3*z2[6] - 2*z2[4]*(1 + z2[5])*z2[6] + z2[6]^2 - 
      z2[4]^2*(z2[5] + z2[6]) + z2[2]*(-1 + z2[4]^2*z2[5] + 
        z2[4]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + z2[6])) + 
    z2[3]^3*(-(z2[4]^2*(-1 + z2[5])) - 2*z2[4]*z2[5]*z2[6] + 
      (-1 + z2[5])*(-1 + z2[6])*z2[6] + z2[2]*(z2[4]^2*(-1 + z2[5])*z2[5] + 
        (1 + z2[5])*z2[6] + z2[4]*(-1 + z2[5])*(2 + z2[5]*z2[6]))) - 
    z2[3]^2*(z2[2]^2*z2[4] + 2*z2[4]^2*(-1 + z2[5]) + 
      z2[4]*z2[6]*(1 + 4*z2[5] + z2[6]) + z2[6]*(1 + z2[5] - z2[5]*z2[6]) - 
      z2[2]*(z2[4]^2*z2[5]^2 + (2 + z2[5])*z2[6] + 
        z2[4]*(-2 + 2*z2[5] + z2[5]^2*z2[6]))), 
  y[506] -> 1 + 2*z2[3]*(-2 + z2[5]), y[507] -> -7 + 5*z2[5] - z2[5]^2, 
  y[508] -> 7 - z2[3]*(-2 + z2[5])^2 - 5*z2[5] + z2[5]^2, 
  y[509] -> z2[3] + 2*(-1 + z2[6]) + z2[3]*z2[5]*(-1 + z2[6]), 
  y[510] -> -13 + z2[5]*(10 - 8*z2[6]) - 2*z2[3]*(-2 + z2[5])*
     (2 + z2[5]*(-1 + z2[6]) - z2[6]) + 2*z2[5]^2*(-1 + z2[6]) + 8*z2[6], 
  y[511] -> 1 - z2[2]^2*z2[4] - z2[2]*(1 + z2[4]*(-2 + z2[5])) - z2[6], 
  y[512] -> -3 + z2[5] + z2[3]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 2*z2[6] - 
    z2[5]*z2[6], y[513] -> 13 - 2*z2[5]^2*(-1 + z2[6]) - 8*z2[6] + 
    2*z2[5]*(-5 + 4*z2[6]), y[514] -> (1 + z2[4] - z2[6])^(-1) + 
    (z2[2]^2*z2[3] - z2[2]*z2[4] - 3*z2[2]*z2[3]*z2[4] - 
      z2[2]^2*z2[3]*z2[4] + z2[4]^2 + z2[3]*z2[4]^2 + 
      z2[2]*z2[3]*z2[4]*z2[5] + z2[2]^2*z2[3]*z2[4]*z2[5] + 
      z2[2]*z2[3]*z2[6] - z2[4]*z2[6] - z2[3]*z2[4]*z2[6])^(-1), 
  y[515] -> -2 + z2[6] + z2[6]^2 + z2[3]*(8 + 4*z2[5]*(-1 + z2[6]) - 
      7*z2[6] + z2[6]^2), y[516] -> -6 - z2[5]^2*(-1 + z2[6])^2 + 7*z2[6] - 
    2*z2[6]^2 + z2[5]*(5 - 8*z2[6] + 3*z2[6]^2), 
  y[517] -> 1 + (-1 - 2*z2[3] - z2[3]^2*(-1 + z2[5]))*z2[6] + 
    z2[3]*(2 + z2[3]*z2[5])*z2[6]^2 + 
    z2[4]*(1 - (3 + z2[3]^2*(-1 + z2[5]) + z2[3]*(1 + z2[5]))*z2[6] + 
      (1 + z2[3])*(2 + z2[3]*z2[5])*z2[6]^2), 
  y[518] -> -1 - z2[2]^2*(-1 + z2[3])*z2[4] + 
    z2[4]^2*(1 + z2[3]*(-1 + z2[5]) + z2[3]^2*(-1 + z2[5])) + z2[6] + 
    2*z2[3]*z2[6] - z2[3]^2*z2[6] + z2[3]^2*z2[5]*z2[6] - z2[3]*z2[6]^2 + 
    z2[3]^2*z2[6]^2 - z2[3]^2*z2[5]*z2[6]^2 + 
    z2[4]*(-1 + (1 + z2[3])*(1 + z2[3]*(-3 + 2*z2[5]))*z2[6]) - 
    z2[2]*(-1 + z2[3]*z2[4]^2*(1 + z2[3]*(-1 + z2[5]))*(-2 + z2[5]) + 
      z2[3]*z2[6] + z2[3]^2*(-2 + z2[5])*z2[6] + 
      z2[4]*(2 - z2[3]*z2[6] + z2[3]^2*z2[6] + z2[3]^2*z2[5]^2*z2[6] + 
        z2[5]*(-1 + z2[3]*z2[6] - 2*z2[3]^2*z2[6]))), 
  y[519] -> z2[2]^(-1) + z2[4]^(-1), 
  y[520] -> -2 + z2[3]^2*(18 - 9*z2[4] - 23*z2[6]) + 
    z2[3]*(3 - 4*z2[4] - 17*z2[6]) + z2[3]^3*(11 - 5*z2[4] - 10*z2[6]) - 
    4*z2[6], y[521] -> 3 + 12*z2[3] + 10*z2[3]^2, 
  y[522] -> -2 + (-4 + 3*z2[2])*z2[3] + 5*z2[2]*z2[3]^2, 
  y[523] -> 2 - 4*z2[2]^2*z2[3]^2 + 3*z2[2]*z2[3]*(2 + z2[3]), 
  y[524] -> 1 + z2[3]*(5 + 6*z2[2] - 18*z2[6]) + 
    2*z2[3]^2*(3 + 4*z2[2] - 6*z2[6]) - 6*z2[6], 
  y[525] -> z2[3]/4 + z2[3]^2 + (5*z2[3]^3)/6, 
  y[526] -> 1 + z2[3] + z2[2]^2*z2[3] - z2[2]*(2 + z2[3]), 
  y[527] -> 4 + (11 - 3*z2[2])*z2[3] - 5*(-1 + z2[2])*z2[3]^2, 
  y[528] -> -4 + (8 - 10*z2[2])*z2[3] + (7 - 7*z2[2] + 4*z2[2]^2)*z2[3]^2, 
  y[529] -> 3 + z2[3]*(11 + 6*z2[2] - 18*z2[6]) + 
    2*z2[3]^2*(5 + 4*z2[2] - 6*z2[6]) - 6*z2[6], y[530] -> 2 + z2[3], 
  y[531] -> z2[2]*z2[3] - z2[3]*z2[4] - z2[6], y[532] -> -z2[3] - z2[6], 
  y[533] -> 5 + 2*z2[3], y[534] -> 3 + 2*z2[3], 
  y[535] -> 4 + z2[3]*(17 + z2[2] - z2[4] - 3*z2[6]) + 
    z2[3]^2*(14 + 2*z2[2] - z2[4] - 2*z2[6]) - z2[6], 
  y[536] -> -2 + z2[4] - z2[6], y[537] -> z2[3] + z2[6], 
  y[538] -> 2 + z2[3] + z2[6], 
  y[539] -> 1 + z2[5] + 2*z2[3]*(1 + z2[5] + z2[5]^2) + 
    z2[3]^2*(1 + z2[5] + z2[5]^2 + z2[5]^3), 
  y[540] -> 2 + 7*z2[3] + 5*z2[3]^2, y[541] -> 2 + 8*z2[3] + 7*z2[3]^2, 
  y[542] -> 1 + z2[3]*(2 + z2[5]), 
  y[543] -> -2 + z2[3]*(2 + z2[5])*(-1 + z2[6]) + z2[6], 
  y[544] -> 3*z2[3]*(-1 + z2[6]) + 2*z2[6], 
  y[545] -> -6 + 3*z2[3]*(2 + z2[5])*(-1 + z2[6]) + 4*z2[6], 
  y[546] -> 2 + z2[3]*(1 + z2[5]), y[547] -> 7 + 3*z2[6], 
  y[548] -> 4 + (-1 + z2[5])*z2[6], y[549] -> 16 + 3*(-1 + z2[5])*z2[6], 
  y[550] -> -z2[3]^2 - z2[6] - z2[3]*(2 + z2[6]), 
  y[551] -> (-3 + z2[4] - z2[6])*z2[6] - z2[3]*(2 + z2[6]), 
  y[552] -> z2[6] + z2[3]*(z2[4]*(-1 + z2[5]) + z2[6]), 
  y[553] -> z2[6] + z2[3]*(-2 + z2[4] + 2*z2[6]), 
  y[554] -> -25 - 7*z2[2] + 15*z2[4] + z2[5]*(33 + 5*z2[2] - 17*z2[4] - 
      19*z2[6]) - z2[5]^2*(14 + z2[2] - 7*z2[4] - 11*z2[6]) + 9*z2[6] - 
    z2[5]^3*(-2 + z2[4] + 2*z2[6]), 
  y[555] -> -4 + 2*z2[4] + 3*z2[6] + z2[3]*(2 + z2[5])*
     (-2 + z2[4] + 2*z2[6]), y[556] -> 2*(1 + z2[6]) + z2[3]*(4 + 3*z2[6]), 
  y[557] -> z2[6] + z2[3]^2*(-6 + z2[4] + 2*z2[6]) + 
    z2[3]*(-4 + z2[4] + 3*z2[6]), 
  y[558] -> 2*z2[4] + z2[3]*(-15 + z2[4] - 8*z2[6]) - 6*(1 + z2[6]) - 
    z2[3]^3*(7 + z2[4] + 2*z2[6]) - 2*z2[3]^2*(8 + z2[4] + 3*z2[6]), 
  y[559] -> 5*z2[3]^2*(-1 + z2[6]) + 2*z2[6] + z2[3]*(-3 + 7*z2[6]), 
  y[560] -> 10*z2[3]^3*(-1 + z2[6]) + z2[6] + 6*z2[3]^2*(-2 + 3*z2[6]) + 
    z2[3]*(-3 + 9*z2[6]), y[561] -> 2*(-2 + z2[4]) + 
    8*z2[3]^2*(-2 + z2[4] + 2*z2[6]) + 3*z2[3]^3*(-2 + z2[4] + 2*z2[6]) + 
    z2[3]*(-14 + 7*z2[4] + 12*z2[6]), 
  y[562] -> 6*z2[6] + z2[3]^2*(6 + 7*z2[6]) + z2[3]*(3 + 13*z2[6]), 
  y[563] -> 12 + 4*z2[4]^2 + 2*(3 + z2[5])*z2[6] + (3 + z2[5])*z2[6]^2 - 
    z2[4]*(8 + (7 + z2[5])*z2[6]), y[564] -> 6 + z2[5]^2*(-1 + z2[6])^2 - 
    7*z2[6] + 2*z2[6]^2 + z2[5]*(-5 + 8*z2[6] - 3*z2[6]^2), 
  y[565] -> 6 + 24*z2[3]^2*(-1 + z2[6])^2 + 9*z2[3]^3*(-1 + z2[6])^2 - 
    4*z2[6] + 4*z2[6]^2 + z2[3]*(21 - 38*z2[6] + 19*z2[6]^2), 
  y[566] -> 4*(-1 + z2[6])*z2[6] + 6*z2[3]^2*(-1 - 5*z2[6] + 6*z2[6]^2) + 
    2*z2[3]^3*(-1 - 7*z2[6] + 8*z2[6]^2) + 
    z2[3]*(-5 - 21*z2[6] + 24*z2[6]^2), 
  y[567] -> -1 - z2[6] + 3*z2[6]^2 - 2*z2[6]^3 - 3*z2[3]^2*(-1 + z2[6])^2*
     (3 + 2*z2[6]) + z2[3]*(-7 + 5*z2[6] + 6*z2[6]^2 - 6*z2[6]^3) - 
    2*z2[3]^3*(2 - 3*z2[6] + z2[6]^3), 
  y[568] -> z2[3] - z2[6]*(1 - 7*z2[6] + z2[6]^2) + 
    z2[5]*(-z2[3] + z2[6] + z2[6]^2 + z2[6]^3), 
  y[569] -> z2[6]^2*(8 - 4*z2[4] - (-5 + z2[5])*z2[6]) - 
    z2[3]*(-1 + z2[5])*(7 + 3*z2[6] + z2[6]^2 + z2[6]^3), 
  y[570] -> z2[6]^3 + 2*z2[3]*(1 + z2[6] + z2[6]^2 + z2[6]^3) + 
    z2[3]^2*(4 + 3*z2[6] + 2*z2[6]^2 + z2[6]^3), 
  y[571] -> z2[6]*(3 - 2*z2[6] + z2[6]^2) + 
    z2[3]^2*(-11 + 13*z2[6] - 3*z2[6]^2 + z2[6]^3) + 
    z2[3]*(-7 + 14*z2[6] - 5*z2[6]^2 + 2*z2[6]^3), 
  y[572] -> z2[6]*(-1 + z2[6]^2) + z2[3]^3*(14 - 7*z2[6] + 2*z2[6]^2 + 
      z2[6]^3) + z2[3]*(5 - 7*z2[6] + 2*z2[6]^2 + 3*z2[6]^3) + 
    z2[3]^2*(18 - 13*z2[6] + 4*z2[6]^2 + 3*z2[6]^3), 
  y[573] -> 2*(1 + z2[6]) + z2[3]*(8 + 8*z2[6] + 2*z2[6]^2 + 3*z2[6]^3) + 
    z2[3]^2*(7 + 7*z2[6] + z2[6]^2 + 4*z2[6]^3), 
  y[574] -> 8*z2[3]^2*(-1 + z2[6])^3 + 3*z2[3]^3*(-1 + z2[6])^3 + 
    2*(-1 + z2[6] - 2*z2[6]^2 + z2[6]^3) + 
    z2[3]*(-7 + 19*z2[6] - 19*z2[6]^2 + 7*z2[6]^3), 
  y[575] -> 6 + 6*z2[6] - 6*z2[6]^2 - 2*z2[6]^3 - 
    3*z2[3]^3*(-5 + 3*z2[6] + z2[6]^2 + z2[6]^3) - 
    2*z2[3]^2*(-17 + 8*z2[6] + 5*z2[6]^2 + 4*z2[6]^3) - 
    z2[3]*(-29 + 3*z2[6] + 13*z2[6]^2 + 7*z2[6]^3), 
  y[576] -> 2*z2[6]*(4 - 4*z2[6] + 3*z2[6]^2) + 
    z2[3]^3*(-9 + 29*z2[6] - 9*z2[6]^2 + 7*z2[6]^3) + 
    2*z2[3]^2*(-6 + 31*z2[6] - 14*z2[6]^2 + 10*z2[6]^3) + 
    z2[3]*(2 + 43*z2[6] - 27*z2[6]^2 + 19*z2[6]^3), 
  y[577] -> 2*(2 - 3*z2[6])*z2[6]^2 - 7*z2[3]^3*(1 + z2[6] + z2[6]^2 + 
      z2[6]^3) - 4*z2[3]^2*(2 + 2*z2[6] + 2*z2[6]^2 + 5*z2[6]^3) - 
    z2[3]*(2 + 2*z2[6] - 3*z2[6]^2 + 19*z2[6]^3), 
  y[578] -> -3*z2[3]*(-1 + z2[5]) + z2[6]*(-2 + 3*z2[6] + z2[5]*(2 + z2[6])), 
  y[579] -> -2 + z2[3]*(8 + 3*z2[6] + 2*z2[6]^2 - z2[2]*(4 + z2[6])) + 
    z2[3]^2*(7 + z2[2]^2 + 2*z2[6] + 3*z2[6]^2 - z2[2]*(3 + 2*z2[6])), 
  y[580] -> -2*(-18 + 5*z2[4] + 8*z2[6]) - 
    z2[3]^2*(-92 + z2[4]*(33 - 5*z2[5] + 3*z2[5]^2) + z2[5]*(8 - 3*z2[6]) + 
      47*z2[6] + 6*z2[5]^2*(1 + z2[6])) + 
    z2[3]^3*(15 - 2*z2[5]^3 + z2[4]*(-5 - 5*z2[5] + z2[5]^2) + 
      2*z2[5]^2*(-2 + z2[6]) - 10*z2[6] - 5*z2[5]*(-3 + 2*z2[6])) - 
    z2[3]*(-87 + 2*z2[4]*(9 + 4*z2[5]) + 31*z2[6] + 5*z2[5]*(1 + 3*z2[6])), 
  y[581] -> 13*z2[3]*(-1 + z2[5]) - 
    z2[6]*(-7 + 9*z2[6] + z2[5]*(7 + 3*z2[6])), 
  y[582] -> 37 + z2[2]*(13 - 8*z2[6]) - z2[5]^2*(21 + 2*z2[2] - 15*z2[6])*
     (-1 + z2[6]) - 3*z2[5]^3*(-1 + z2[6])^2 - 42*z2[6] + 12*z2[6]^2 + 
    z2[5]*(-49 + 70*z2[6] - 24*z2[6]^2 + 2*z2[2]*(-5 + 4*z2[6])), 
  y[583] -> 3*z2[6] + z2[3]^3*(3*z2[5]^3 + 4*(1 + z2[6]) + 
      z2[5]^2*(3 + 2*z2[6]) + z2[5]*(2 + 3*z2[6])) + 
    z2[3]*(1 + 10*z2[6] + z2[5]*(3 + 7*z2[6])) + 
    z2[3]^2*(5 + 11*z2[6] + z2[5]^2*(9 + 4*z2[6]) + z2[5]*(3 + 8*z2[6])), 
  y[584] -> -20 + 10*z2[4] + 9*z2[6] + 
    z2[3]^2*(1 + z2[4]*(2 + 3*z2[5] + 2*z2[5]^2) + 4*z2[5]^2*(-1 + z2[6]) + 
      4*z2[6] + z2[5]*(-5 + 6*z2[6])) + 
    z2[3]*(-13 + z2[4]*(10 + 7*z2[5]) + 15*z2[6] + z2[5]*(-13 + 10*z2[6])), 
  y[585] -> 78 + z2[2]*(26 + 20*z2[3]^2 + 3*z2[3]^3) - 32*z2[4] + 
    z2[3]^2*(96 - 19*z2[4] - 18*z2[6]) + z2[3]^3*(17 + 3*z2[4] - 9*z2[6]) - 
    22*z2[6] - 2*(-1 + z2[3] - z2[3]^2 + z2[3]^3)*z2[5]^3*
     (-2 + z2[4] + 2*z2[6]) + 2*z2[3]*(4 + 12*z2[4] + 7*z2[6]) + 
    z2[5]^2*(28 + z2[2]*(2 - 2*z2[3] + 6*z2[3]^2 + 4*z2[3]^3) - 14*z2[4] - 
      22*z2[6] - 2*z2[3]^2*(-12 + 5*z2[4] + 8*z2[6]) + 
      z2[3]^3*(-16 + 7*z2[4] + 9*z2[6]) + 
      2*z2[3]*(-14 + 7*z2[4] + 11*z2[6])) + 
    z2[5]*(-66 - z2[2]*(10 - 8*z2[3] + 22*z2[3]^2 + 11*z2[3]^3) + 34*z2[4] + 
      z2[3]*(48 - 30*z2[4] - 34*z2[6]) + 38*z2[6] + 
      z2[3]^3*(3 - 5*z2[4] + 4*z2[6]) + z2[3]^2*(-82 + 24*z2[4] + 30*z2[6])), 
  y[586] -> -(z2[3]*(-1 + z2[5])*(4 + 3*z2[6] + 2*z2[6]^2 + z2[6]^3)) + 
    z2[6]^2*(20 + 4*z2[4]^2 + (11 + z2[5])*z2[6] + (3 + z2[5])*z2[6]^2 - 
      z2[4]*(12 + (7 + z2[5])*z2[6])), 
  y[587] -> 5*z2[3]*(-1 + z2[5]) - z2[6]*(-4 + 25*z2[6] - 3*z2[6]^2 + 
      z2[5]*(4 + 3*z2[6] + 3*z2[6]^2)), 
  y[588] -> -((-2 + z2[6])*(-1 + z2[6])^2) + 
    z2[3]^2*(2 + 5*z2[6] - 4*z2[6]^2 - 17*z2[6]^3) + 
    z2[3]*(-3 + 2*z2[6] + 15*z2[6]^2 - 16*z2[6]^3) - 
    z2[3]^3*(1 + 4*z2[6] + 5*z2[6]^2 + 6*z2[6]^3) - 
    z2[3]^2*z2[5]^2*(-1 + z2[6])^2*(-2 + 3*z2[6] + z2[3]*(3 + 4*z2[6])) - 
    z2[5]*(-1 + z2[6])*(2*(-1 + z2[6]) + 3*z2[3]*(-1 + z2[6])^2 + 
      z2[3]^3*(3 + 8*z2[6] + 5*z2[6]^2) + 
      2*z2[3]^2*(-2 - z2[6] + 7*z2[6]^2)), 
  y[589] -> -2*z2[3]^2*(1 + z2[3])*z2[5]^2*(-1 + z2[6])^2 - 
    2*z2[3]*(1 + z2[3])*z2[5]*(-1 + z2[6])*(-3 + 2*z2[6] + 
      z2[3]*(-1 + 2*z2[6])) + (-1 - z2[3])*(2*(5 - 6*z2[6] + z2[6]^2) + 
      z2[3]^2*(-3 - z2[6] + 4*z2[6]^2) + z2[3]*(3 - 13*z2[6] + 8*z2[6]^2)), 
  y[590] -> z2[6]*(3 + (2 + z2[5])*z2[6] - 3*z2[6]^2 + z2[6]^3) - 
    z2[3]^3*(-1 + z2[6])^3*(2 + z2[5]*(-1 + 2*z2[6])) - 
    z2[3]^2*(-1 + z2[6])^2*(-4 + z2[6] + z2[5]*(2 - 6*z2[6] + 3*z2[6]^2)) - 
    z2[3]*(-1 + z2[6])*(2 + 2*z2[6] - z2[6]^3 + 
      z2[5]*(-1 + 4*z2[6] - 3*z2[6]^2 + z2[6]^3)), 
  y[591] -> -((-1 + z2[6])^2*z2[6]) - z2[3]*(1 + z2[5]*(-1 + z2[6]) + 
      2*z2[6])*(1 - 4*z2[6] + 3*z2[6]^2) - z2[3]^2*(-2 + 3*z2[6])*
     (1 + z2[5]^2*(-1 + z2[6])^2 + 2*z2[6] + 3*z2[6]^2 + 
      2*z2[5]*(-1 + z2[6]^2)) - z2[3]^3*(1 + 2*z2[6] + 3*z2[6]^2 + 
      4*z2[6]^3 + z2[5]^2*(-1 + z2[6])^2*(3 + 2*z2[6]) + 
      z2[5]*(-3 - z2[6] + z2[6]^2 + 3*z2[6]^3)), 
  y[592] -> -6*z2[3]^2*(1 + z2[3])*z2[5]^2*(-1 + z2[6])^2 - 
    z2[3]*(1 + z2[3])*z2[5]*(-1 + z2[6])*(-19 + 14*z2[6] + z2[6]^2 + 
      z2[3]*(-7 + 10*z2[6] + z2[6]^2)) + (-1 - z2[3])*
     (30 - 41*z2[6] + 10*z2[6]^2 + z2[6]^3 + 
      2*z2[3]^2*(-2 - 2*z2[6] + 3*z2[6]^2 + z2[6]^3) + 
      z2[3]*(16 - 41*z2[6] + 20*z2[6]^2 + 3*z2[6]^3)), 
  y[593] -> 32 - 60*z2[6] + 30*z2[6]^2 - 2*z2[6]^3 + 
    2*z2[3]*(-1 + z2[6])*(-35 - 4*z2[5]*(-1 + z2[6]) + 25*z2[6] + 
      2*z2[6]^2) + z2[3]^3*(-1 + z2[6])*(-8 + z2[5]^3*(-1 + z2[6])^2 + 
      16*z2[6] + z2[5]*(-11 + 12*z2[6]) + 
      z2[5]^2*(2 - 6*z2[6] + 4*z2[6]^2)) + 
    z2[3]^2*(54 - 111*z2[6] + 56*z2[6]^2 + z2[5]^2*(-1 + z2[6])^2*
       (-4 + 3*z2[6]) + 2*z2[5]*(-1 + 7*z2[6] - 10*z2[6]^2 + 4*z2[6]^3)), 
  y[594] -> -68 + 79*z2[6] - 20*z2[6]^2 + 3*z2[6]^3 + 
    z2[3]^3*(-23 + 3*z2[5]^3*(-1 + z2[6])^2 + 36*z2[6] - 11*z2[6]^2 + 
      6*z2[6]^3 + 2*z2[5]^2*(3 - 7*z2[6] + 3*z2[6]^2 + z2[6]^3) + 
      z2[5]*(-26 + 35*z2[6] - 13*z2[6]^2 + 5*z2[6]^3)) + 
    z2[3]^2*(-146 + 187*z2[6] - 56*z2[6]^2 + 17*z2[6]^3 + 
      2*z2[5]^2*(5 - 7*z2[6] + 2*z2[6]^3) + 
      2*z2[5]*(5 - 13*z2[6] + 2*z2[6]^2 + 5*z2[6]^3)) + 
    z2[3]*(-157 + 162*z2[6] - 37*z2[6]^2 + 14*z2[6]^3 + 
      z2[5]*(13 - z2[6] - 19*z2[6]^2 + 7*z2[6]^3)), 
  y[595] -> -2 + 2*z2[6] - 10*z2[6]^2 + 20*z2[6]^3 - 9*z2[6]^4 + 
    z2[5]*(2 + z2[6]) - z2[3]*(-64 + 156*z2[6] - 130*z2[6]^2 + 21*z2[6]^3 + 
      9*z2[6]^4 + z2[5]*(-1 + z2[6])^2*(61 - 79*z2[6] + 21*z2[6]^2)) - 
    z2[3]^3*(-1 + z2[6])*(44 - 48*z2[6] + 12*z2[6]^2 + 
      z2[5]*(-51 + 110*z2[6] - 70*z2[6]^2 + 12*z2[6]^3)) + 
    z2[3]^2*(108 - 251*z2[6] + 200*z2[6]^2 - 53*z2[6]^3 + 
      z2[5]*(-112 + 362*z2[6] - 420*z2[6]^2 + 203*z2[6]^3 - 33*z2[6]^4)), 
  y[596] -> -(z2[6]*(12 + 3*(2 + z2[5])*z2[6] - 6*z2[6]^2 + z2[6]^3)) + 
    z2[3]^3*(-1 + z2[6])^2*(-10 + 4*z2[6] + 
      z2[5]*(5 - 10*z2[6] + 2*z2[6]^2)) + z2[3]^2*(-1 + z2[6])*
     (2*(10 - 8*z2[6] + z2[6]^2) + z2[5]*(-10 + 30*z2[6] - 21*z2[6]^2 + 
        3*z2[6]^3)) + z2[3]*(-10 + 6*z2[6]^2 + 2*z2[6]^3 - z2[6]^4 + 
      z2[5]*(5 - 20*z2[6] + 21*z2[6]^2 - 8*z2[6]^3 + z2[6]^4)), 
  y[597] -> -1 + 5*z2[6] + 2*z2[6]^2 - z2[6]^4 + 
    z2[5]*(1 + z2[6] + z2[6]^2) - z2[3]^3*(-1 + z2[6])^2*
     (-15 + 8*z2[6] + 2*z2[5]*(6 - 11*z2[6] + 4*z2[6]^2)) - 
    z2[3]^2*(-1 + z2[6])*(30 - 40*z2[6] + 17*z2[6]^2 + 
      z2[5]*(-24 + 68*z2[6] - 60*z2[6]^2 + 17*z2[6]^3)) - 
    z2[3]*(-15 + 26*z2[6] - 25*z2[6]^2 + 9*z2[6]^3 + z2[6]^4 + 
      z2[5]*(12 - 46*z2[6] + 64*z2[6]^2 - 39*z2[6]^3 + 9*z2[6]^4)), 
  y[598] -> 4 - 18*z2[6] - 6*z2[6]^2 + 3*z2[6]^3 - z2[6]^4 - 
    z2[5]*(4 + 3*z2[6] + 3*z2[6]^2) + z2[3]^3*(-1 + z2[6])*
     (66 - 66*z2[6] + 14*z2[6]^2 + z2[5]*(-53 + 106*z2[6] - 55*z2[6]^2 + 
        6*z2[6]^3)) + z2[3]*(-66 + 90*z2[6] - 60*z2[6]^2 + 14*z2[6]^3 - 
      z2[6]^4 + z2[5]*(53 - 159*z2[6] + 159*z2[6]^2 - 59*z2[6]^3 + 
        5*z2[6]^4)) + z2[3]^2*(-132 + 243*z2[6] - 144*z2[6]^2 + 26*z2[6]^3 + 
      z2[5]*(106 - 318*z2[6] + 321*z2[6]^2 - 121*z2[6]^3 + 11*z2[6]^4)), 
  y[599] -> 7 - 6*z2[6] + 18*z2[6]^2 - 19*z2[6]^3 + z2[6]^4 - 
    z2[5]*(7 + 3*z2[6]) + z2[3]^3*(-169 + 276*z2[6] - 133*z2[6]^2 + 
      18*z2[6]^3 + z2[5]*(196 - 471*z2[6] + 367*z2[6]^2 - 99*z2[6]^3 + 
        6*z2[6]^4)) + z2[3]*(-245 + 454*z2[6] - 261*z2[6]^2 + 28*z2[6]^3 + 
      z2[6]^4 + z2[5]*(234 - 583*z2[6] + 477*z2[6]^2 - 135*z2[6]^3 + 
        7*z2[6]^4)) + z2[3]^2*(-414 + 739*z2[6] - 411*z2[6]^2 + 64*z2[6]^3 + 
      z2[5]*(430 - 1054*z2[6] + 843*z2[6]^2 - 233*z2[6]^3 + 13*z2[6]^4)), 
  y[600] -> 4*z2[6]^2 - z2[3]^3*(-1 + z2[4]^2*(-5 + z2[5])*(-1 + z2[5])^2 + 
      3*z2[6] - 13*z2[6]^2 - z2[5]^2*(3 + z2[6]) + z2[5]*(3 + 2*z2[6]) + 
      z2[4]*(-1 + z2[5])*(2 + z2[5]^2*(-2 + z2[6]) - 14*z2[6] + 
        z2[5]*z2[6]) + z2[5]^3*(1 - 4*z2[6] + z2[6]^2)) + 
    z2[3]*(1 + 4*z2[4]^2*(-1 + z2[5]) + z2[6] + 2*z2[6]^2 + 
      z2[5]*(-1 + 7*z2[6] + 4*z2[6]^2) + 2*z2[4]*(-2 + 3*z2[6] + 
        z2[5]*(2 + z2[6]))) + 
    z2[3]^2*(-2 + z2[4]^2*(1 - 5*z2[5] + 4*z2[5]^2) - 7*z2[6] + 11*z2[6]^2 + 
      z2[5]^2*(-2 + 12*z2[6] + z2[6]^2) + z2[5]*(4 + z2[6] + 2*z2[6]^2) + 
      z2[4]*(4 + 11*z2[5]*(-1 + z2[6]) - 6*z2[6] + z2[5]^2*(7 + z2[6]))), 
  y[601] -> -(z2[2]^3*z2[4]) + z2[2]^2*z2[4]*(2 + z2[4] - z2[6]) - 
    (-1 + z2[5])*(-1 + z2[6])^2 + z2[2]*(-(z2[4]^2*(6 - 5*z2[5] + z2[5]^2)) - 
      (-1 + z2[5])*(-1 + z2[6]) + z2[4]*(2 - z2[5]^2*(-1 + z2[6]) + z2[6] + 
        z2[5]*(-3 + 2*z2[6]))), 
  y[602] -> z2[6]*(z2[4]^2*(-1 + z2[5]) + (1 + z2[5])*z2[6] + 
      z2[4]*(-1 + z2[5] + 2*z2[6])) + z2[3]^2*(z2[4]^3*(-1 + z2[5])^3 + 
      z2[4]^2*(-1 + z2[5])^2*(-1 + z2[5] + 4*z2[6]) + 
      z2[6]^2*(-3 + z2[5] + z2[5]^2 + z2[5]^3 + 4*z2[6]) + 
      z2[4]*(-1 + z2[5])*z2[6]*(-3 + 2*z2[5] + z2[5]^2 + 6*z2[6])) + 
    z2[3]*(z2[4]^3*(-1 + z2[5])^2 + z2[6]^2*(-1 + 2*z2[5] + 2*z2[5]^2 + 
        3*z2[6]) + z2[4]^2*(-1 + z2[5])*(-1 + 2*z2[6] + z2[5]*(1 + z2[6])) + 
      z2[4]*z2[6]*(-1 + 2*z2[5]^2 + z2[5]*(-1 + 3*z2[6]))), 
  y[603] -> z2[2]^2*(-24 - 22*z2[3] + 5*z2[3]^3) - 
    6*(-1 + z2[3] - z2[3]^2 + z2[3]^3)*z2[5]^3*(-1 + z2[6])^2 + 
    6*z2[3]^3*(-5 + 4*z2[6]) - 3*z2[3]^2*(58 - 43*z2[6] + 4*z2[6]^2) + 
    4*z2[3]*(-19 + 3*z2[6] + 4*z2[6]^2) - 2*(79 - 67*z2[6] + 13*z2[6]^2) - 
    z2[2]*(98 + z2[3]^2*(42 - 17*z2[6]) + z2[3]*(52 - 8*z2[6]) - 34*z2[6] + 
      z2[3]^3*(7 + 2*z2[6])) + z2[5]^2*(-1 + z2[6])*
     (42 + 4*z2[2]*(1 - z2[3] + 3*z2[3]^2 + 2*z2[3]^3) + 
      z2[3]^2*(38 - 22*z2[6]) - 30*z2[6] + 6*z2[3]*(-7 + 5*z2[6]) + 
      z2[3]^3*(-25 + 11*z2[6])) + 
    z2[5]*(98 - 2*z2[2]^2*z2[3]*(-2 + z2[3]^2) - 140*z2[6] + 48*z2[6]^2 + 
      z2[3]*(-60 + 98*z2[6] - 42*z2[6]^2) + 
      z2[3]^3*(-3 - 9*z2[6] + 4*z2[6]^2) + 
      2*z2[3]^2*(71 - 83*z2[6] + 17*z2[6]^2) + 
      z2[2]*(20 + z2[3]^2*(48 - 32*z2[6]) + z2[3]^3*(26 - 15*z2[6]) - 
        16*z2[6] + 2*z2[3]*(-4 + 5*z2[6]))), 
  y[604] -> 8*z2[2]^3*(2 + z2[3]) + z2[3]^3*(19 - 22*z2[6]) - 
    2*(-1 + z2[3] - z2[3]^2 + z2[3]^3)*z2[5]^3*(-1 + z2[6])^3 + 
    2*z2[3]^2*(41 - 47*z2[6] + 8*z2[6]^2) - 
    4*(-21 + 30*z2[6] - 11*z2[6]^2 + z2[6]^3) + 
    2*z2[3]*(36 - 40*z2[6] + 5*z2[6]^2 + z2[6]^3) + 
    z2[2]^2*(56 + z2[3]*(42 - 16*z2[6]) - 24*z2[6] + 
      z2[3]^3*(-7 + 2*z2[6])) + z2[5]^2*(-1 + z2[6])^2*
     (14 + z2[2]*(2 - 2*z2[3] + 6*z2[3]^2 + 4*z2[3]^3) + 
      z2[3]^2*(14 - 6*z2[6]) - 8*z2[6] + z2[3]^3*(-9 + 2*z2[6]) + 
      2*z2[3]*(-7 + 4*z2[6])) + z2[2]*(92 - 84*z2[6] + 12*z2[6]^2 + 
      z2[3]^3*(6 + 4*z2[6]) + z2[3]*(68 - 50*z2[6] + 4*z2[6]^2) + 
      z2[3]^2*(24 - 13*z2[6] + 4*z2[6]^2)) + z2[5]*(-1 + z2[6])*
     (-2*z2[2]^2*z2[3]*(-2 + z2[3]^2) + z2[2]*(10 + z2[3]^2*(26 - 10*z2[6]) + 
        z2[3]^3*(15 - 4*z2[6]) - 6*z2[6] + 2*z2[3]*z2[6]) + 
      2*(16 - 18*z2[6] - 4*z2[3]^3*z2[6] + 5*z2[6]^2 + 
        z2[3]*(-6 + 8*z2[6] - 4*z2[6]^2) + z2[3]^2*(30 - 27*z2[6] + 
          2*z2[6]^2))), y[605] -> 
   z2[6]*(9 + 3*z2[4]^2 + 2*(5 + z2[5])*z2[6] + (2 + z2[5])*z2[6]^2 - 
      z2[4]*(6 + (8 + z2[5])*z2[6])) + z2[3]*(8 + z2[4]^3*(-2 + z2[5]) + 
      6*z2[6] - z2[6]^3 + 2*z2[4]^2*(2 + z2[5]*(-1 + z2[6]) + 3*z2[6]) + 
      z2[5]*(-4 + 12*z2[6] - 6*z2[6]^2 + z2[6]^3) - 
      z2[4]*(6 + 8*z2[6] + 4*z2[6]^2 + z2[5]*(-3 + 6*z2[6]))) + 
    z2[3]^2*(16 + 2*z2[4]^3*(-2 + z2[5]) - 15*z2[6] + 2*z2[6]^2 + 
      z2[4]^2*(8 + 4*z2[5]*(-1 + z2[6]) + 3*z2[6]) + 
      z2[5]*(-8 + 24*z2[6] - 18*z2[6]^2 + 3*z2[6]^3) + 
      z2[4]*(2*(-6 + z2[6]) + 3*z2[5]*(2 - 4*z2[6] + z2[6]^2))) + 
    z2[3]^3*(z2[4]^3*(-2 + z2[5]) + 2*z2[4]^2*(2 + z2[5]*(-1 + z2[6])) + 
      2*(-1 + z2[6])*(2*(-2 + z2[6]) + z2[5]*(2 - 4*z2[6] + z2[6]^2)) + 
      z2[4]*(-6 + 4*z2[6] + z2[5]*(3 - 6*z2[6] + 2*z2[6]^2))), 
  y[606] -> z2[6]*(6 + z2[4]*(-3 + z2[6]) - (4 + z2[5])*z2[6] + z2[6]^2) + 
    z2[3]^2*(125 + z2[4]^3*(-6 + 7*z2[5]) - 103*z2[6] + 18*z2[6]^2 + 
      z2[5]*(-145 + 216*z2[6] - 81*z2[6]^2 + 6*z2[6]^3) + 
      z2[4]^2*(37 + z2[5]*(-43 + 6*z2[6])) + 
      z2[4]*(9*(-9 + 2*z2[6]) + z2[5]*(94 - 63*z2[6] + 6*z2[6]^2))) + 
    z2[3]*(181 + 8*z2[4]^3*(-1 + z2[5]) - 187*z2[6] + 46*z2[6]^2 + 
      z2[5]*(-173 + 270*z2[6] - 106*z2[6]^2 + 7*z2[6]^3) + 
      z2[4]^2*(53 - z2[6] + z2[5]*(-51 + 7*z2[6])) + 
      z2[4]*(39*(-3 + z2[6]) + z2[5]*(112 - 79*z2[6] + 7*z2[6]^2))), 
  y[607] -> z2[6]*(15 + 3*z2[4]^2 + (14 + z2[5])*z2[6] + 
      (2 + z2[5])*z2[6]^2 - z2[4]*(9 + (8 + z2[5])*z2[6])) + 
    z2[3]*(51 + z2[4]^3*(-6 + 5*z2[5]) - 28*z2[6] + 18*z2[6]^2 - z2[6]^3 + 
      z2[5]*(-41 + 84*z2[6] - 45*z2[6]^2 + 5*z2[6]^3) + 
      z2[4]^2*(21 + 6*z2[6] + z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(-4*(9 + z2[6] + z2[6]^2) + z2[5]*(29 - 33*z2[6] + 4*z2[6]^2))) + 
    z2[3]^3*(51 + z2[4]^3*(-6 + 5*z2[5]) - 58*z2[6] + 14*z2[6]^2 + 
      z2[5]*(-41 + 84*z2[6] - 47*z2[6]^2 + 6*z2[6]^3) + 
      z2[4]^2*(21 + z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(-36 + 14*z2[6] + z2[5]*(29 - 33*z2[6] + 6*z2[6]^2))) + 
    z2[3]^2*(102 + 2*z2[4]^3*(-6 + 5*z2[5]) - 101*z2[6] + 26*z2[6]^2 + 
      z2[5]*(-82 + 168*z2[6] - 93*z2[6]^2 + 11*z2[6]^3) + 
      z2[4]^2*(3*(14 + z2[6]) + 2*z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(-72 + 19*z2[6] + z2[5]*(58 - 66*z2[6] + 11*z2[6]^2))), 
  y[608] -> z2[6]^2*(42 + 12*z2[2]^2 - 9*z2[2]*(-4 + z2[6]) - 25*z2[6] + 
      z2[6]^2) + z2[3]^2*(-762 + 4*z2[2]^4*(-1 + 8*z2[5]) + 1192*z2[6] - 
      533*z2[6]^2 + 58*z2[6]^3 + z2[5]*(914 - 1826*z2[6] + 1109*z2[6]^2 - 
        199*z2[6]^3 + 5*z2[6]^4) + z2[2]^3*(-124 + 61*z2[6] - 
        32*z2[5]*(-8 + 5*z2[6])) + z2[2]^2*(-486 + 421*z2[6] - 71*z2[6]^2 + 
        2*z2[5]*(374 - 416*z2[6] + 91*z2[6]^2)) + 
      z2[2]*(-826 + 1020*z2[6] - 319*z2[6]^2 + 18*z2[6]^3 + 
        z2[5]*(1104 - 1722*z2[6] + 718*z2[6]^2 - 63*z2[6]^3))) + 
    z2[3]*(-557 + 32*z2[2]^4*(-1 + z2[5]) + 928*z2[6] - 391*z2[6]^2 + 
      22*z2[6]^3 + z2[6]^4 + z2[5]*(554 - 1132*z2[6] + 703*z2[6]^2 - 
        127*z2[6]^3 + 3*z2[6]^4) - 8*z2[2]^3*(28 - 13*z2[6] + 
        2*z2[5]*(-14 + 9*z2[6])) + z2[2]^2*(-576 + 504*z2[6] - 71*z2[6]^2 + 
        2*z2[5]*(288 - 328*z2[6] + 73*z2[6]^2)) + 
      z2[2]*(-752 + 964*z2[6] - 267*z2[6]^2 + 6*z2[6]^3 + 
        z2[5]*(752 - 1200*z2[6] + 510*z2[6]^2 - 43*z2[6]^3))) + 
    z2[3]^3*(-205 + z2[2]^4*(11 + 6*z2[5]) + 
      z2[2]^3*(39 + z2[5]*(58 - 35*z2[6]) - 12*z2[6]) + 264*z2[6] - 
      99*z2[6]^2 + 10*z2[6]^3 + z2[5]*(360 - 694*z2[6] + 405*z2[6]^2 - 
        71*z2[6]^3 + 2*z2[6]^4) + z2[2]^2*(20 - 12*z2[6] - z2[6]^2 + 
        z2[5]*(205 - 219*z2[6] + 46*z2[6]^2)) + 
      z2[2]*(-100 + 96*z2[6] - 29*z2[6]^2 + 2*z2[6]^3 + 
        z2[5]*(365 - 546*z2[6] + 218*z2[6]^2 - 19*z2[6]^3))), 
  y[609] -> -(z2[6]^2*(30 + 8*z2[2]^3 - 40*z2[6] + 11*z2[6]^2 - 
       4*z2[2]^2*(-7 + 3*z2[6]) + z2[2]*(40 - 35*z2[6] + 4*z2[6]^2))) + 
    z2[3]^2*(232 - 8*z2[2]^5 + 4*z2[2]^4*(-3 + z2[6]) - 490*z2[6] + 
      330*z2[6]^2 - 67*z2[6]^3 + z2[2]^3*(60 - 55*z2[6] + 12*z2[6]^2) + 
      z2[2]*(300 - 525*z2[6] + 270*z2[6]^2 - 38*z2[6]^3) + 
      z2[2]^2*(214 - 284*z2[6] + 101*z2[6]^2 - 8*z2[6]^3)) - 
    z2[3]^3*(-61 + 4*z2[2]^5 + z2[2]^4*(21 - 8*z2[6]) + 100*z2[6] - 
      50*z2[6]^2 + 8*z2[6]^3 + 4*z2[2]^3*(10 - 8*z2[6] + z2[6]^2) + 
      z2[2]^2*(23 - 34*z2[6] + 9*z2[6]^2) + 
      2*z2[2]*(-15 + 15*z2[6] - 5*z2[6]^2 + z2[6]^3)) + 
    z2[3]*(171 - 16*z2[2]^4*(-2 + z2[6]) - 390*z2[6] + 250*z2[6]^2 - 
      19*z2[6]^3 - 11*z2[6]^4 + 4*z2[2]^3*(36 - 34*z2[6] + 5*z2[6]^2) + 
      z2[2]^2*(272 - 380*z2[6] + 113*z2[6]^2) + 
      z2[2]*(280 - 520*z2[6] + 240*z2[6]^2 - 6*z2[6]^3 - 4*z2[6]^4)) + 
    z2[3]*z2[5]*(-1 + z2[6])*(170 + z2[2]^4*(32 + 32*z2[3] + 6*z2[3]^2) + 
      z2[2]^3*(144 + z2[3]*(164 - 68*z2[6]) + z2[3]^2*(37 - 14*z2[6]) - 
        64*z2[6]) - 310*z2[6] + 160*z2[6]^2 - 19*z2[6]^3 + 
      z2[3]*(280 - 490*z2[6] + 240*z2[6]^2 - 27*z2[6]^3) - 
      2*z2[3]^2*(-55 + 90*z2[6] - 40*z2[6]^2 + 4*z2[6]^3) + 
      2*z2[2]^2*(136 - 122*z2[6] + 19*z2[6]^2 + 
        z2[3]^2*(48 - 37*z2[6] + 5*z2[6]^2) + 
        z2[3]*(176 - 149*z2[6] + 22*z2[6]^2)) + 
      z2[2]*(280 - 380*z2[6] + 125*z2[6]^2 - 6*z2[6]^3 + 
        z2[3]*(410 - 530*z2[6] + 165*z2[6]^2 - 8*z2[6]^3) + 
        z2[3]^2*(135 - 160*z2[6] + 45*z2[6]^2 - 2*z2[6]^3))), 
  y[610] -> -((-1 + z2[5])*(-1 + z2[6])^2) + 
    z2[3]*(-1 + z2[5]*(-1 + z2[6])^2 + 2*(1 + z2[4])*z2[6] - 
      (1 + 6*z2[4])*z2[6]^2 + 5*z2[4]*z2[6]^3) + z2[3]^4*(1 + z2[4])*z2[6]*
     (1 + z2[5]^2*(-1 + z2[6])^2 + z2[6] + z2[6]^2 + 
      z2[5]*(-2 + z2[6] + z2[6]^2)) + z2[3]^3*z2[6]*
     (2*(1 + z2[5]*(-1 + z2[6]) + z2[6])*(-1 + 2*z2[6]) + 
      z2[4]*(-1 + z2[5]^2*(-1 + z2[6])^2 + 3*z2[6] + 5*z2[5]*(-1 + z2[6])*
         z2[6] + 5*z2[6]^2)) + z2[3]^2*(1 - z2[5]*(-1 + z2[6])^2 - 
      5*z2[6]^2 + 5*z2[6]^3 + z2[4]*(1 - 2*z2[6] - 3*z2[6]^2 + 9*z2[6]^3 + 
        z2[5]*(-1 + 4*z2[6] - 7*z2[6]^2 + 4*z2[6]^3))), 
  y[611] -> (-6*z2[2] + z2[4] + 2*(-7 + z2[6]))*z2[6]^2 + 
    z2[3]^3*(144 - 250*z2[5] + z2[4]^3*(-2 + 3*z2[5]) - 
      7*z2[2]^3*(1 + 3*z2[5]) - 81*z2[6] + 264*z2[5]*z2[6] + 10*z2[6]^2 - 
      61*z2[5]*z2[6]^2 + 2*z2[5]*z2[6]^3 + 
      z2[4]^2*(27 + z2[5]*(-43 + 2*z2[6])) + 
      z2[2]^2*(1 + z2[4]*(-5 + 27*z2[5]) - z2[6] + z2[5]*(-109 + 36*z2[6])) + 
      z2[2]*(70 + z2[4]^2*(7 - 15*z2[5]) - 25*z2[6] + 2*z2[6]^2 + 
        z2[4]*(-37 + z2[5]*(99 - 15*z2[6]) + 2*z2[6]) + 
        z2[5]*(-230 + 156*z2[6] - 17*z2[6]^2)) + 
      z2[4]*(-83 + 10*z2[6] + z2[5]*(140 - 51*z2[6] + 2*z2[6]^2))) + 
    z2[3]^2*(530 + z2[2]^3*(54 - 92*z2[5]) - 634*z2[5] + 
      z2[4]^3*(-6 + 7*z2[5]) - 404*z2[6] + 702*z2[5]*z2[6] + 58*z2[6]^2 - 
      167*z2[5]*z2[6]^2 + 5*z2[5]*z2[6]^3 + 
      z2[4]^2*(91 - z2[6] + z2[5]*(-107 + 5*z2[6])) + 
      z2[2]^2*(270 + z2[4]*(-71 + 96*z2[5]) - 64*z2[6] + 
        6*z2[5]*(-66 + 23*z2[6])) + z2[2]*(526 + z2[4]^2*(35 - 43*z2[5]) - 
        264*z2[6] + 18*z2[6]^2 + z2[4]*(-231 + z2[5]*(296 - 47*z2[6]) + 
          20*z2[6]) + z2[5]*(-694 + 498*z2[6] - 55*z2[6]^2)) + 
      z2[4]*(-298 + 60*z2[6] + z2[5]*(354 - 135*z2[6] + 5*z2[6]^2))) + 
    z2[3]*(386 - 80*z2[2]^3*(-1 + z2[5]) + 4*z2[4]^3*(-1 + z2[5]) - 
      384*z2[5] - 323*z2[6] + 438*z2[5]*z2[6] + 33*z2[6]^2 - 
      105*z2[5]*z2[6]^2 + 2*z2[6]^3 + 3*z2[5]*z2[6]^3 + 
      z2[4]^2*(64 - z2[6] + z2[5]*(-64 + 3*z2[6])) + 
      4*z2[2]^2*(76 + 18*z2[4]*(-1 + z2[5]) - 18*z2[6] + 
        z2[5]*(-76 + 27*z2[6])) + z2[4]*(-215 + 50*z2[6] + 
        z2[5]*(214 - 84*z2[6] + 4*z2[6]^2)) + 
      z2[2]*(472 - 28*z2[4]^2*(-1 + z2[5]) - 248*z2[6] + 9*z2[6]^2 + 
        z2[5]*(-472 + 348*z2[6] - 37*z2[6]^2) + 
        z2[4]*(-200 + 18*z2[6] - 8*z2[5]*(-25 + 4*z2[6])))), 
  y[612] -> -(z2[2]^3*(-1 + z2[3] - z2[3]^2 + z2[3]^3)*z2[4]) + 
    (-1 + z2[5])*(-1 + z2[6])^2 + z2[3]*(1 - z2[5]*(-1 + z2[6])^2 + 
      2*(-1 - z2[4] + z2[4]^2)*z2[6] + (1 + 3*z2[4] + z2[4]^2)*z2[6]^2) - 
    z2[2]^2*(z2[3]^4*(1 + z2[4] - z2[6]) + z2[4]*(2 + z2[4] - z2[6]) - 
      z2[3]*z2[4]*(2 + z2[4] - z2[6]) + z2[3]^2*z2[4]*(2 + z2[4] - z2[6]) - 
      z2[3]^3*z2[4]*(-2 + 2*z2[4] + z2[6])) + 
    z2[3]^4*(z2[4]^3*(-2 + z2[5])*z2[5] + z2[4]^2*(-1 + 2*z2[5]^2*z2[6]) - 
      z2[6]*(1 + z2[5]*(-2 + z2[6]) + z2[5]^2*(-1 + z2[6])^2 + z2[6] - 
        z2[6]^2) + z2[4]*z2[5]*z2[6]*(2 + z2[5]*(-1 + 2*z2[6]))) + 
    z2[3]^3*(z2[4]^3*(-2 - 2*z2[5] + z2[5]^2) + 
      z2[4]^2*(-1 + (-5 + 7*z2[5] + 2*z2[5]^2)*z2[6]) + 
      z2[4]*z2[6]*(2 + z2[6] + 5*z2[5]*z2[6] + z2[6]^2 + 
        z2[5]^2*(-1 + 2*z2[6])) + z2[6]*(2 - 2*z2[6] + z2[6]^2 + 
        z2[5]*(-2 + 6*z2[6] - 3*z2[6]^2))) + 
    z2[3]^2*(-1 + z2[4]^3*(-5 + z2[5]) + z2[5]*(-1 + z2[6])^2 + 5*z2[6]^2 - 
      2*z2[6]^3 + z2[4]^2*(1 - z2[6] + z2[6]^2 + z2[5]*(-1 + 7*z2[6])) + 
      z2[4]*(-1 + z2[6] + 4*z2[6]^2 + z2[6]^3 + 
        z2[5]*(1 - 3*z2[6] + 5*z2[6]^2))) + 
    z2[2]*(z2[4]^2*(6 - 5*z2[5] + z2[5]^2) + 
      z2[4]*(-2 + z2[5]*(3 - 2*z2[6]) + z2[5]^2*(-1 + z2[6]) - z2[6]) + 
      (-1 + z2[5])*(-1 + z2[6]) + z2[3]^4*(-(z2[4]^3*(-1 + z2[5])*z2[5]^2) - 
        z2[6]*(2*z2[5] + z2[5]^2*(-1 + z2[6]) + z2[6]) + 
        z2[4]^2*(1 + 4*z2[5] + z2[5]^2*(-3 + z2[6]) - z2[5]^3*z2[6]) + 
        z2[4]*(3 - z2[5] + z2[5]^2*(-4 + z2[6])*z2[6] - z2[5]^3*(-1 + z2[6])*
           z2[6])) + z2[3]*(-(z2[4]^2*(6 - 5*z2[5] + z2[5]^2)) - 
        (-1 + z2[5])*(-1 + z2[6]) + z2[4]*(2 - z2[5]^2*(-1 + z2[6]) + z2[6] + 
          z2[5]*(-3 + 2*z2[6]))) + 
      z2[3]^3*(z2[4]^3*(-4 + 8*z2[5] - 5*z2[5]^2) + 
        z2[4]*(1 + (8 - 13*z2[5] + 2*z2[5]^2)*z2[6] + (2 - 3*z2[5])*z2[5]*
           z2[6]^2) - z2[6]*(2 + 3*z2[6] + z2[5]*(-2 + 3*z2[6])) + 
        z2[4]^2*(3 + 2*z2[5]*(3 + z2[6]) - z2[5]^2*(4 + 3*z2[6]))) + 
      z2[3]^2*(1 - 4*z2[4]^3*(-1 + z2[5]) + z2[5]*(-1 + z2[6]) + z2[6] - 
        3*z2[6]^2 + z2[4]^2*(10 + z2[5]^2 - z2[5]*(5 + 2*z2[6])) + 
        z2[4]*(-2 + z2[5]^2*(-1 + z2[6]) - 5*z2[6] + 2*z2[6]^2 - 
          3*z2[5]*(-1 + z2[6]^2)))), y[613] -> -1 + (2 + 3*z2[3])*z2[6], 
  y[614] -> 1 - (3 + 2*z2[3]^2*(-1 + z2[5]) + z2[3]*(3 + z2[5]))*z2[6] + 
    (1 + 2*z2[3])*(2 + z2[3]*z2[5])*z2[6]^2, 
  y[615] -> 2*z2[6] + z2[3]*(-3 + z2[5] + z2[6]), 
  y[616] -> 1 + z2[3]*(-3 + z2[2] + z2[5] - z2[5]*z2[6]), 
  y[617] -> 1 - z2[3]^2*(-4 + z2[2] + 2*z2[4]*(-2 + z2[5])) + 
    z2[3]*(-1 + z2[2] + z2[4] + z2[5] - z2[4]*z2[5] - z2[5]*z2[6]), 
  y[618] -> -1 + 2*z2[4]*z2[6] + z2[3]^2*(-2 - 2*(1 + z2[5])*z2[6] + 
      z2[4]*(-3 + z2[5] + z2[6])) + z2[3]*(-((1 + z2[5])*z2[6]) + 
      z2[4]*(-3 + z2[5] + 3*z2[6])), 
  y[619] -> z2[4]*(-1 + z2[4] - z2[2]*z2[4] + 2*z2[6]) + 
    z2[3]*(-1 - z2[2]^2*(-1 + z2[4])*z2[4] - z2[4]^3*(-1 + z2[5]) - 
      3*z2[4]^2*(-1 + z2[6]) + 3*z2[6] + z2[4]*(2 + z2[5])*z2[6] - 
      2*z2[6]^2 + z2[2]*(1 + z2[4]^3 - z2[4]^2*(-1 + z2[5]) - 2*z2[6] + 
        z2[4]*(-3 + z2[5] + 3*z2[6] - 2*z2[5]*z2[6]))) + 
    z2[3]^3*(2 + z2[4]^3*(7 - 3*z2[5]) + z2[4]^2*(10 - 2*z2[5] - 5*z2[6]) + 
      2*z2[2]^2*(1 + z2[4] - z2[6]) - 5*z2[6] + 2*z2[5]*z2[6] - 
      2*z2[5]*z2[6]^2 + z2[4]*(7 - 10*z2[6] + z2[5]*(-1 + 2*z2[6])) + 
      z2[2]*(-1 + z2[4]^3*(-1 + z2[5]) + z2[4]^2*(-13 + 10*z2[5] - 
          2*z2[5]^2) - 2*(-3 + z2[5])*z2[6] + 
        z2[4]*(-9 + 6*z2[6] - 2*z2[5]^2*z2[6] + z2[5]*(3 + 2*z2[6])))) + 
    z2[3]^2*(2 + z2[2]^3*z2[4] - 4*z2[4]^3*(-2 + z2[5]) + 
      z2[4]^2*(11 - 2*z2[5] - 8*z2[6]) + z2[5]*z2[6] - 4*z2[6]^2 - 
      z2[5]*z2[6]^2 - z2[2]^2*(-1 + z2[4] + 2*z2[4]^2 + z2[6]) + 
      z2[4]*(7 - 10*z2[6] + z2[5]*(-1 + 3*z2[6])) + 
      z2[2]*(-1 - z2[4]^2*(-2 + z2[5])^2 + z2[4]^3*z2[5] - z2[5]*z2[6] - 
        z2[4]*(7 - 10*z2[6] + z2[5]^2*z2[6] + z2[5]*(-2 + 3*z2[6])))), 
  y[620] -> z2[2]^4*z2[3]^2*z2[4]*(1 + z2[4] - z2[6]) + 
    z2[2]^3*z2[3]*(1 + z2[4] - z2[6])*(-2*z2[4]^2 + 
      z2[3]^2*(1 + z2[4] - z2[6]) - z2[3]*(-1 + 3*z2[4]^2 + z2[6])) + 
    (1 + z2[3])*z2[4]*(1 + z2[4])*(z2[4] - z2[6])*(z2[4]*(-1 + 2*z2[6]) + 
      z2[3]^2*(1 + z2[4])*(-2 + z2[4]*(-3 + z2[5]) + 3*z2[6]) + 
      z2[3]*(-2 + z2[4]^2*(-3 + z2[5]) + 3*z2[6] + 
        z2[4]*(-5 + z2[5] + 5*z2[6]))) + 
    z2[2]^2*(2*z2[3]*z2[4]*(2*z2[4]^3 + z2[4]*(-1 + z2[6]) - 
        2*z2[4]^2*(-1 + z2[6]) - (-1 + z2[6])^2) + 
      z2[4]^3*(1 + z2[4] - z2[6]) - 2*z2[3]^3*(1 + 2*z2[4])*
       (1 + z2[4] - z2[6])^2 + z2[3]^2*(3*z2[4]^4 - 2*(-1 + z2[6])^2 - 
        3*z2[4]^3*z2[6] + z2[4]^2*(-10 + 9*z2[6]) - 
        3*z2[4]*(3 - 5*z2[6] + 2*z2[6]^2))) + 
    z2[2]*(z2[4]^2*(z2[4] - z2[4]^3 + z2[4]^2*(-1 + z2[6]) + (-1 + z2[6])^2 - 
        z2[4]*z2[6]) + z2[3]*z2[4]*(2 - z2[4]^4*(1 + z2[5]) + 
        z2[4]^2*(-13 + 4*z2[5])*(-1 + z2[6]) - 5*z2[6] + 4*z2[6]^2 + 
        z2[4]^3*(3 + z2[5]*(-3 + z2[6]) + z2[6]) + 
        z2[4]*(11 - 19*z2[6] + 7*z2[6]^2 + z2[5]*(-2 + 3*z2[6]))) + 
      z2[3]^3*(-(z2[4]^5*(-1 + z2[5])) + z2[4]^4*(12 + z2[5]^2 + 
          z2[5]*(-8 + z2[6]) - z2[6]) + z2[6]*(-2 + 3*z2[6]) + 
        z2[4]^3*(27 + 2*z2[5]^2 - 17*z2[6] + 3*z2[5]*(-5 + 2*z2[6])) + 
        z2[4]*(6 - 17*z2[6] + 8*z2[6]^2 + z2[5]*(-2 + 4*z2[6])) + 
        z2[4]^2*(22 + z2[5]^2 - 31*z2[6] + 6*z2[6]^2 + 
          z2[5]*(-10 + 9*z2[6]))) + z2[3]^2*(z2[4]^5*(1 - 2*z2[5]) + 
        z2[6]*(-2 + 3*z2[6]) + z2[4]^4*(16 + z2[5]^2 - z2[6] + 
          z2[5]*(-11 + 2*z2[6])) + z2[4]*(8 - 21*z2[6] + 12*z2[6]^2 + 
          z2[5]*(-2 + 4*z2[6])) + z2[4]^3*(37 + 2*z2[5]^2 - 29*z2[6] + 
          2*z2[5]*(-9 + 5*z2[6])) + z2[4]^2*(30 + z2[5]^2 - 47*z2[6] + 
          12*z2[6]^2 + z2[5]*(-11 + 12*z2[6])))), y[621] -> 1 + z2[2]^(-2), 
  y[622] -> -2 + z2[3]*(-1 + z2[6]) + z2[6], 
  y[623] -> -3 - z2[3]*(4 + z2[2] - 2*z2[6]) + 2*z2[6], 
  y[624] -> -3 + 2*z2[3]*(-1 + z2[6]) + 2*z2[6], y[625] -> -1 - z2[5]*z2[6], 
  y[626] -> z2[5] - z2[6] - z2[5]*z2[6], 
  y[627] -> -1 + z2[5] - 2*z2[5]*z2[6] + z2[5]^2*z2[6], 
  y[628] -> -2 + z2[6] + z2[3]*(-3 - z2[2] + z2[6]), 
  y[629] -> 2*(-2 + z2[6]) + z2[3]*(-3 + 2*z2[6]), 
  y[630] -> -6 + 4*z2[6] + z2[3]*(-5 + 4*z2[6]), 
  y[631] -> -z2[6] + z2[5]*(1 + 2*z2[6] - z2[6]^2) + z2[5]^2*(-1 + z2[6]^2), 
  y[632] -> (3*(-1 + z2[6])^2)/2 + z2[3]*(5 - 8*z2[6] + 3*z2[6]^2) + 
    (z2[3]^2*(22 - 30*z2[6] + 9*z2[6]^2))/6, 
  y[633] -> -2*z2[3]*(9 + 2*z2[2] - 3*z2[6])*(-1 + z2[6]) + 
    3*(-1 + z2[6])^2 + z2[3]^2*(z2[2]^2 + z2[2]*(7 - 4*z2[6]) + 
      3*(6 - 6*z2[6] + z2[6]^2)), y[634] -> -4 - 3*z2[3], 
  y[635] -> -2 - 3*z2[3], y[636] -> 2 + z2[3]*(5 + z2[2] - 2*z2[6]), 
  y[637] -> 10 + z2[3]*(7 - 6*z2[6]) - 8*z2[6], 
  y[638] -> 8 + z2[3]*(9 - 6*z2[6]) - 4*z2[6], y[639] -> 3 - 2*z2[6], 
  y[640] -> 2 + z2[3]*(4 + z2[2] - z2[6]), 
  y[641] -> 2*(-3 + z2[6]) + 3*z2[3]*(-2 + z2[6]), 
  y[642] -> 2*z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6])^2 + z2[6], 
  y[643] -> -2*z2[4]*(1 + z2[5]*(-1 + z2[6])) + z2[5]*z2[6], 
  y[644] -> 1 + 2*z2[5]*z2[6] + 2*z2[5]^2*(-1 + z2[6])*z2[6], 
  y[645] -> -2 + 3*z2[6] - z2[6]^2, 
  y[646] -> -1 + 2*(2 - 3*z2[5] + z2[5]^2)*z2[6] - 
    2*(-2 + z2[5])*z2[5]*z2[6]^2, 
  y[647] -> -6 + 4*z2[6] + z2[3]*(-4 + 3*z2[6]), 
  y[648] -> -2 + z2[5]^2*(-4 + z2[6])*(-1 + z2[6])^2 - 
    z2[5]^3*(-1 + z2[6])^3 + 2*z2[6] - z2[6]^2 + 
    z2[5]*(4 - 5*z2[6] + z2[6]^2), 
  y[649] -> 2 - z2[6] - z2[5]^3*(-1 + z2[6])^2*(1 + 2*z2[6]) + 
    z2[5]*(-3 - 2*z2[6] + 2*z2[6]^2) + 2*z2[5]^2*(2 - 3*z2[6]^2 + z2[6]^3), 
  y[650] -> 1 - 3*z2[2]*(-1 + z2[6]) - 4*z2[6] + z2[6]^2 + 
    z2[5]^3*(-1 + z2[6])^2*(3 + z2[6]) - z2[5]*(-5 + 2*z2[6] + z2[6]^2) - 
    z2[5]^2*(5 - 3*z2[6] - 3*z2[6]^2 + z2[6]^3), 
  y[651] -> 1 + 3*z2[5] - 3*z2[5]^2 + 2*z2[5]^3 + 
    z2[4]^2*(1 - z2[5] + z2[5]^2) - 3*z2[6] - z2[5]*z2[6] + z2[5]^2*z2[6] - 
    3*z2[5]^3*z2[6] + z2[6]^2 - z2[5]*z2[6]^2 + 3*z2[5]^2*z2[6]^2 - 
    2*z2[5]^2*z2[6]^3 + z2[5]^3*z2[6]^3 - z2[2]*(-2 + z2[4] + 2*z2[6]) - 
    z2[4]*(1 + z2[5]^3 - z2[6] + z2[5]*(1 + z2[6]) - z2[5]^2*(1 + 2*z2[6])), 
  y[652] -> -7/3 - (11*z2[3])/6, y[653] -> -1 - z2[3]/2, 
  y[654] -> -9 + z2[3]*(-13 + z2[5]), y[655] -> -1 + z2[3]*(-5 + z2[5]), 
  y[656] -> 1/(z2[4]*(1 + z2[4] - z2[6])) + 
    1/(z2[2]*(z2[2]*z2[3] - z2[3]*z2[4] - z2[6])), 
  y[657] -> (1 + z2[4]^(-1))/(1 + z2[4] - z2[6])^2 + 
    1/(z2[4]*(z2[2]*z2[3] - z2[3]*z2[4] - z2[6])), y[658] -> 3 + z2[3], 
  y[659] -> z2[4]^(-1) + 1/(z2[2]*(1 + z2[4] - z2[6])), 
  y[660] -> 16 + z2[2]*(4 + z2[3]*(7 - 2*z2[5])) + 
    z2[3]*(29 + 3*z2[5]*(-2 + z2[6]) - 10*z2[6]) - z2[6], 
  y[661] -> 20 + z2[3]*(15 + z2[5]*(-1 + z2[6]) - 11*z2[6]) - 14*z2[6], 
  y[662] -> 1 + z2[3]*(-1 + z2[5]), 
  y[663] -> -5 + z2[5]*(-1 + z2[6]) + 3*z2[6], 
  y[664] -> -1 + 3*z2[5]*(-1 + z2[6]) + z2[5]^2*(-1 + z2[6])^2 + 3*z2[6], 
  y[665] -> 1 + z2[3] - z2[6] - 2*z2[3]*z2[6], 
  y[666] -> -1 + (2 + z2[3])*z2[6], 
  y[667] -> z2[4]*(1 + 2*z2[5])*(1 + z2[5]*(-1 + z2[6])) + 
    (1 - 2*z2[5])*z2[5]*z2[6], y[668] -> -3 - 5*z2[5]*(-1 + z2[6]) + 
    z2[5]^2*(-5 + z2[6])*(-1 + z2[6])^2 - z2[5]^3*(-1 + z2[6])^3 + 3*z2[6] - 
    2*z2[6]^2, y[669] -> 5 + 2*z2[6], y[670] -> 6 + (-1 + z2[5])*z2[6], 
  y[671] -> 8 - 4*z2[4] + (3 + z2[5])*z2[6], 
  y[672] -> 1 - 3*(1 + z2[3])*z2[6] + (1 + z2[3])*z2[6]^2, 
  y[673] -> 8 + z2[5] - 6*z2[6] - z2[5]*z2[6]^2, 
  y[674] -> z2[6] + z2[3]*(-1 + z2[4]*(-1 + z2[5]) + z2[5] + z2[6]), 
  y[675] -> -20 - z2[2]^2*(4 + z2[3]) - z2[3]*z2[5]*(5 + 2*z2[2] - 2*z2[6])*
     (-1 + z2[6]) + 18*z2[6] - z2[6]^2 + 
    z2[2]*(-12 + 5*z2[3]*(-2 + z2[6]) + 5*z2[6]) + 
    z2[3]*(-26 + 25*z2[6] - 4*z2[6]^2), 
  y[676] -> 2 + z2[6] + 2*z2[5]^2*(-1 + z2[6])*z2[6] + 
    z2[5]*(1 + z2[6] + z2[6]^2), 
  y[677] -> z2[6]^2*(12 - 4*z2[4] + (3 + z2[5])*z2[6]) - 
    z2[3]*(-1 + z2[5])*(3 + 2*z2[6] + z2[6]^2), 
  y[678] -> 4*z2[6]^2 - z2[3]*(-1 + z2[5])*(5 + 2*z2[6] + z2[6]^2), 
  y[679] -> -1 + 2*z2[6] - 2*z2[5]^3*(-1 + z2[6])*z2[6] + 
    z2[5]*z2[6]*(1 + 2*z2[6]) + z2[5]^2*(-1 - 5*z2[6] + 3*z2[6]^2), 
  y[680] -> (-2 + z2[6])^2 - z2[5]^3*(-1 + z2[6])^2*(1 + 2*z2[6]) + 
    z2[5]^2*(6 - 3*z2[6] - 4*z2[6]^2 + z2[6]^3) + 
    z2[5]*(-5 + z2[6] - 2*z2[6]^2 + z2[6]^3), 
  y[681] -> 1 + z2[3]*(-1 + z2[5]*(1 + z2[6])), 
  y[682] -> (5*z2[3]*(-1 + z2[5]))/3 - 
    (z2[6]*(-5 + 6*z2[6] + z2[5]*(5 + 2*z2[6])))/6, 
  y[683] -> 34 - 28*z2[6] + z2[3]*(26 - 22*z2[6] + z2[5]*(-1 + z2[6]^2)), 
  y[684] -> z2[6]*(6 - 3*z2[4] + 5*z2[6] - 3*z2[3]^2*(-2 + z2[4] + z2[6]) - 
      2*z2[3]*(-6 + 3*z2[4] + z2[6])) + (1 + z2[3])^2*z2[5]*
     (z2[6]^2 + z2[3]*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + 
        z2[6]^2)), y[685] -> -17*(-2 + z2[6]) + 
    z2[3]*(42 - 26*z2[6] + z2[5]*(-5 + 3*z2[6] + z2[6]^2)), 
  y[686] -> 4*z2[3]*(-1 + z2[5]) - z2[6]*(-3 + 18*z2[6] - 2*z2[6]^2 + 
      z2[5]*(3 + 2*z2[6] + 2*z2[6]^2)), 
  y[687] -> -26 + 35*z2[6] - 9*z2[6]^2 + 
    z2[3]*(-29 + 40*z2[6] - 12*z2[6]^2 + z2[5]*(4 - 7*z2[6] + 3*z2[6]^2)), 
  y[688] -> -(z2[3]^3*z2[5]*(-1 + z2[6])^3) + 
    z2[6]*(3 + (2 + z2[5])*z2[6] - 3*z2[6]^2 + z2[6]^3) + 
    z2[3]^2*(-1 + z2[6])^2*(3*z2[6] + z2[5]*(2 - 2*z2[6] + z2[6]^2)) + 
    z2[3]*(-1 + z2[6])*(z2[6]*(-6 + 2*z2[6] + z2[6]^2) + 
      z2[5]*(-1 + 2*z2[6] - 3*z2[6]^2 + z2[6]^3)), 
  y[689] -> z2[3]^3*z2[5]*(-4 + z2[6])*(-1 + z2[6])^2 + 
    z2[6]*(-9 - 2*(2 + z2[5])*z2[6] + 3*z2[6]^2) + 
    z2[3]^2*(-1 + z2[6])*(-3*(-3 + z2[6])*z2[6] + 
      2*z2[5]*(4 - 5*z2[6] + 2*z2[6]^2)) + 
    z2[3]*(-(z2[6]*(18 - 16*z2[6] + z2[6]^2)) + 
      z2[5]*(-4 + 9*z2[6] - 10*z2[6]^2 + 4*z2[6]^3)), 
  y[690] -> 3 - 13*z2[6] - 10*z2[6]^2 + 7*z2[6]^3 - 
    z2[5]*(3 + 2*z2[6] + 2*z2[6]^2) + z2[3]^3*(-1 + z2[6])*
     (3 - z2[6] + z2[5]*(21 - 20*z2[6] + 3*z2[6]^2)) + 
    z2[3]*(25 - 96*z2[6] + 55*z2[6]^2 - 3*z2[6]^3 + 
      z2[5]*(-35 + 81*z2[6] - 61*z2[6]^2 + 14*z2[6]^3)) + 
    z2[3]^2*(22 - 77*z2[6] + 57*z2[6]^2 - 9*z2[6]^3 + 
      z2[5]*(-56 + 122*z2[6] - 83*z2[6]^2 + 16*z2[6]^3)), 
  y[691] -> 5 - 4*z2[6] - 12*z2[6]^2 + 5*z2[6]^3 - z2[5]*(5 + 2*z2[6]) + 
    z2[3]^3*(-15 + 16*z2[6] - 3*z2[6]^2 + 
      z2[5]*(-45 + 74*z2[6] - 33*z2[6]^2 + 3*z2[6]^3)) + 
    z2[3]*(115 - 222*z2[6] + 85*z2[6]^2 - 3*z2[6]^3 + 
      z2[5]*(-123 + 240*z2[6] - 133*z2[6]^2 + 16*z2[6]^3)) + 
    z2[3]^2*(100 - 200*z2[6] + 95*z2[6]^2 - 9*z2[6]^3 + 
      z2[5]*(-168 + 314*z2[6] - 167*z2[6]^2 + 20*z2[6]^3)), 
  y[692] -> -2 + 2*z2[6] + 10*z2[6]^2 - 12*z2[6]^3 + 3*z2[6]^4 + 
    z2[5]*(2 + z2[6]) + z2[3]*(-38 + 106*z2[6] - 66*z2[6]^2 + 3*z2[6]^3 + 
      3*z2[6]^4 + z2[5]*(-1 + z2[6])^2*(41 - 33*z2[6] + 3*z2[6]^2)) - 
    z2[3]^3*(-1 + z2[6])*(6 - 4*z2[6] + z2[5]*(15 - 20*z2[6] + 6*z2[6]^2)) + 
    z2[3]^2*(-32 + 93*z2[6] - 72*z2[6]^2 + 15*z2[6]^3 + 
      z2[5]*(56 - 150*z2[6] + 136*z2[6]^2 - 45*z2[6]^3 + 3*z2[6]^4)), 
  y[693] -> -1 + 5*z2[6] + 6*z2[6]^2 - 8*z2[6]^3 + 3*z2[6]^4 + 
    z2[5]*(1 + z2[6] + z2[6]^2) - z2[3]^3*(-1 + z2[6])^2*
     (-1 + z2[5]*(-6 + 4*z2[6])) + z2[3]^2*(-1 + z2[6])*
     (6 - 24*z2[6] + 11*z2[6]^2 + z2[5]*(-16 + 32*z2[6] - 20*z2[6]^2 + 
        3*z2[6]^3)) + z2[3]*(-7 + 38*z2[6] - 33*z2[6]^2 + 3*z2[6]^3 + 
      3*z2[6]^4 + z2[5]*(10 - 32*z2[6] + 38*z2[6]^2 - 19*z2[6]^3 + 
        3*z2[6]^4)), y[694] -> -(z2[3]^3*(-2 + z2[4] + z2[6])) + 
    z2[6]*(9 - 3*z2[4] + 7*z2[6]) - z2[3]^2*(16 + 4*z2[4]^2 - 37*z2[6] + 
      9*z2[6]^2 + z2[4]*(-10 + 9*z2[6])) - 
    z2[3]*(18 + 4*z2[4]^2 - 47*z2[6] + 6*z2[6]^2 + z2[4]*(-11 + 12*z2[6])) + 
    (1 + z2[3])*z2[5]*(z2[6]^2 + z2[3]^2*(15 + 3*z2[4]^2 + 
        3*z2[4]*(-3 + z2[6]) - 16*z2[6] + 3*z2[6]^2) + 
      z2[3]*(25 + 5*z2[4]^2 - 34*z2[6] + 10*z2[6]^2 + 
        z2[4]*(-15 + 7*z2[6]))), 
  y[695] -> z2[3]*(1 + z2[3])*z2[5]*(82 + 8*z2[4]^2 - 84*z2[6] + 14*z2[6]^2 + 
      z2[4]*(-41 + 11*z2[6]) + 3*z2[3]*(10 + z2[4]^2 + z2[4]*(-5 + z2[6]) - 
        8*z2[6] + z2[6]^2)) + (-1 - z2[3])*(-3*z2[6]*(1 + z2[6]) + 
      3*z2[3]^2*(-3 + z2[4] + z2[6]) + z2[3]*(77 + 8*z2[4]^2 - 74*z2[6] + 
        9*z2[6]^2 + z2[4]*(-39 + 9*z2[6]))), 
  y[696] -> z2[6]^2 + z2[3]^3*(3*z2[2]^2 - z2[2]*(-11 + z2[4] + z2[6]) - 
      3*(-5 + z2[4] + z2[6])) - z2[3]^2*(104 + 15*z2[2]^2 + 4*z2[4]^2 + 
      z2[2]*(67 - 15*z2[4] - 15*z2[6]) - 55*z2[6] + 3*z2[6]^2 + 
      z2[4]*(-41 + 3*z2[6])) - z2[3]*(131 + 32*z2[2]^2 + 4*z2[4]^2 + 
      3*z2[4]*(-16 + z2[6]) - 64*z2[6] + z2[6]^2 - 
      2*z2[2]*(-52 + 10*z2[4] + 11*z2[6])) + 
    z2[3]*z2[5]*(132 + z2[2]^2*(32 + 28*z2[3] + 3*z2[3]^2) - 48*z2[4] + 
      4*z2[4]^2 - 86*z2[6] + 5*z2[4]*z2[6] + 5*z2[6]^2 + 
      z2[3]^2*(30 + z2[4]^2 + z2[4]*(-11 + z2[6]) - 16*z2[6] + z2[6]^2) + 
      z2[3]*(156 + 5*z2[4]^2 - 98*z2[6] + 7*z2[6]^2 + 
        z2[4]*(-57 + 6*z2[6])) - z2[2]*(z2[3]^2*(-15 + 3*z2[4] + 4*z2[6]) + 
        4*(-26 + 5*z2[4] + 8*z2[6]) + z2[3]*(-106 + 21*z2[4] + 32*z2[6]))), 
  y[697] -> z2[6]^2*(14 + 4*z2[2]^2 + z2[2]*(12 - 5*z2[6]) - 12*z2[6] + 
      z2[6]^2) + z2[3]^3*(15 + z2[2]^4 - 2*z2[2]^3*(-3 + z2[6]) - 20*z2[6] + 
      6*z2[6]^2 + z2[2]^2*(15 - 10*z2[6] + z2[6]^2) + 
      4*z2[2]*(5 - 5*z2[6] + z2[6]^2)) + 
    z2[3]*(-87 + 8*z2[2]^3*(-2 + z2[6]) + 166*z2[6] - 74*z2[6]^2 + z2[6]^3 + 
      z2[6]^4 + z2[2]^2*(-64 + 60*z2[6] - 9*z2[6]^2) - 
      2*z2[2]*(52 - 72*z2[6] + 21*z2[6]^2)) + 
    z2[3]^2*(-64 + 4*z2[2]^4 + z2[2]^3*(8 - 3*z2[6]) + 126*z2[6] - 
      66*z2[6]^2 + 9*z2[6]^3 + z2[2]^2*(-14 + 12*z2[6] - 3*z2[6]^2) + 
      z2[2]*(-56 + 75*z2[6] - 26*z2[6]^2 + 2*z2[6]^3)) - 
    z2[3]*z2[5]*(-1 + z2[6])*(88 + z2[2]^3*(16 + 12*z2[3] + z2[3]^2) + 
      z2[2]^2*(64 + z2[3]*(56 - 22*z2[6]) - 2*z2[3]^2*(-3 + z2[6]) - 
        28*z2[6]) - 118*z2[6] + 36*z2[6]^2 - z2[6]^3 + 
      4*z2[3]^2*(5 - 5*z2[6] + z2[6]^2) - z2[3]*(-104 + 130*z2[6] - 
        36*z2[6]^2 + z2[6]^3) + z2[2]*(104 - 92*z2[6] + 13*z2[6]^2 + 
        z2[3]^2*(15 - 10*z2[6] + z2[6]^2) + z2[3]*(106 - 86*z2[6] + 
          11*z2[6]^2))), y[698] -> z2[6]^2*(-10 - 4*z2[2] + z2[6]) + 
    z2[3]^2*(168 - 12*z2[2]^3*z2[5] - 222*z2[6] + 67*z2[6]^2 - 3*z2[6]^3 + 
      z2[5]*(-260 + 384*z2[6] - 141*z2[6]^2 + 8*z2[6]^3) + 
      z2[2]^2*(-17*(-2 + z2[6]) + z2[5]*(-84 + 50*z2[6])) + 
      z2[2]*(124 - 107*z2[6] + 17*z2[6]^2 + z2[5]*(-212 + 224*z2[6] - 
          43*z2[6]^2))) - z2[3]^3*(z2[2]^3*(3 + z2[5]) + 
      z2[2]^2*(15 + z2[5]*(9 - 5*z2[6]) - 4*z2[6]) + 
      3*(10 - 8*z2[6] + z2[6]^2) - z2[5]*(-50 + 66*z2[6] - 21*z2[6]^2 + 
        z2[6]^3) + z2[2]*(30 - 16*z2[6] + z2[6]^2 + 
        z2[5]*(30 - 29*z2[6] + 5*z2[6]^2))) - 
    z2[3]*(-218 + 16*z2[2]^3*(-1 + z2[5]) + 276*z2[6] - 69*z2[6]^2 + 
      z2[6]^3 + z2[2]^2*(-96 + z2[5]*(96 - 60*z2[6]) + 44*z2[6]) + 
      z2[5]*(220 - 336*z2[6] + 127*z2[6]^2 - 6*z2[6]^3) + 
      z2[2]*(-208 + 176*z2[6] - 23*z2[6]^2 + z2[5]*(208 - 228*z2[6] + 
          45*z2[6]^2))), y[699] -> 8 + 5*z2[3], 
  y[700] -> -2 - z2[3]*(1 + z2[5]), 
  y[701] -> 1 - 2*z2[5]*(-1 + z2[6]) - z2[5]^2*(-1 + z2[6])^2 - 2*z2[6], 
  y[702] -> 8 + z2[2]*(4 + 3*z2[3]) + z2[3]*(5 - 2*z2[5]*(-1 + z2[6]) - 
      3*z2[6]) - 4*z2[6], y[703] -> 3 - 2*z2[3]*(-2 + z2[6]) - 2*z2[6], 
  y[704] -> 2 + z2[3]*(2 + z2[5]*(-1 + z2[6])), 
  y[705] -> 12 + z2[3]*(8 + z2[5]*(-1 + z2[6]) - 5*z2[6]) - 8*z2[6], 
  y[706] -> -2 + z2[3]*(-3 + z2[6]) + z2[6], 
  y[707] -> -4 + z2[5]*(-1 + z2[6]) + 3*z2[6], 
  y[708] -> 2 + 3*z2[5]*(-1 + z2[6]) - z2[5]^2*(-4 + z2[6])*(-1 + z2[6])^2 + 
    z2[5]^3*(-1 + z2[6])^3 - 3*z2[6] + 2*z2[6]^2, 
  y[709] -> 1 - z2[5]*(2 + z2[6]), 
  y[710] -> 1 + z2[4] - z2[5]*(1 + z2[4] + z2[6]), 
  y[711] -> -1 + z2[6] + z2[3]*(-3 + 2*z2[6]), y[712] -> 4 + 5*z2[3], 
  y[713] -> 5 + z2[2] + 2*z2[2]*z2[3] - z2[4] - 2*z2[6] - 
    z2[3]*(-8 + z2[4] + 2*z2[6]), y[714] -> -3 + z2[4] + 2*z2[6] + 
    z2[3]*(-4 + z2[4] + 2*z2[6]), 
  y[715] -> -4 + 3*z2[6] + z2[3]*(-5 + 3*z2[6]), 
  y[716] -> -7 + 3*z2[4] + 6*z2[6] + z2[3]*(-8 + 3*z2[4] + 6*z2[6]), 
  y[717] -> -11 + 9*z2[6] + z2[3]*(-13 + 9*z2[6]), 
  y[718] -> 6 + z2[2]*(4 + 3*z2[3]) - 2*z2[6] + 
    z2[3]*(4 + z2[5] - 2*z2[6] - z2[5]*z2[6]), 
  y[719] -> (1 - 2*z2[5])*z2[5]*z2[6] + 
    z2[4]*(1 + 2*z2[5]^2*(-1 + z2[6]) + z2[5]*z2[6]), 
  y[720] -> 2 - 2*z2[6] + 2*z2[5]^3*(-1 + z2[6])*z2[6] + 
    z2[5]^2*(1 + 4*z2[6] - 3*z2[6]^2) + z2[5]*(-1 + z2[6] - 2*z2[6]^2), 
  y[721] -> -7/6 + z2[6] + (z2[5]*(-1 + z2[6]^2))/6, 
  y[722] -> -1 - z2[6] - 2*z2[5]^2*(-1 + z2[6])*z2[6] - z2[5]*(1 + z2[6]^2), 
  y[723] -> 3*(2 - 3*z2[6] + z2[6]^2) + z2[3]*(10 - 12*z2[6] + 3*z2[6]^2), 
  y[724] -> z2[3]*(-163 + 240*z2[6] - 81*z2[6]^2) - 
    12*(5 - 8*z2[6] + 3*z2[6]^2) - 5*z2[3]^2*(22 - 30*z2[6] + 9*z2[6]^2), 
  y[725] -> 4*(-5 + 4*z2[6]) + z2[3]*(-13 + z2[5] + 10*z2[6] - 
      z2[5]*z2[6]^2), y[726] -> -4 + 5*z2[6] - z2[6]^2 + 
    z2[5]^3*(-1 + z2[6])^2*(1 + 2*z2[6]) - 
    z2[5]^2*(5 - 3*z2[6] - 3*z2[6]^2 + z2[6]^3) - 
    z2[5]*(-4 + 3*z2[6] - 3*z2[6]^2 + z2[6]^3), 
  y[727] -> 4 + z2[2]^2*z2[3] - 5*z2[6] + z2[6]^2 + 
    z2[3]*(10 - 8*z2[6] + z2[6]^2) - 
    z2[2]*(-1 + z2[6] + z2[3]*(-5 + 2*z2[6])), 
  y[728] -> -z2[4]^2 - 2*z2[4]*(-1 + z2[6]) - 3*(-1 + z2[6])^2 - 
    (z2[3]^2*(22 + 3*z2[4]^2 + 6*z2[4]*(-2 + z2[6]) - 30*z2[6] + 9*z2[6]^2))/
     3 - 2*z2[3]*(5 + z2[4]^2 - 8*z2[6] + 3*z2[6]^2 + z2[4]*(-3 + 2*z2[6])), 
  y[729] -> -1 - 3*z2[5] + 3*z2[5]^2 - 2*z2[5]^3 + 
    z2[4]^2*(-1 + z2[5] - z2[5]^2) + 3*z2[6] + z2[5]*z2[6] - z2[5]^2*z2[6] + 
    3*z2[5]^3*z2[6] - z2[6]^2 + z2[5]*z2[6]^2 - 3*z2[5]^2*z2[6]^2 + 
    2*z2[5]^2*z2[6]^3 - z2[5]^3*z2[6]^3 + z2[2]*(-2 + z2[4] + 2*z2[6]) + 
    z2[4]*(1 + z2[5]^3 - z2[6] + z2[5]*(1 + z2[6]) - z2[5]^2*(1 + 2*z2[6])), 
  y[730] -> z2[2]^2*z2[3] + z2[2]*(2 + z2[3]*(7 - 4*z2[6]) - 2*z2[6]) + 
    3*(3 - 4*z2[6] + z2[6]^2 + z2[3]*(6 - 6*z2[6] + z2[6]^2)), 
  y[731] -> -4 + z2[3]*(-5 + z2[6] - z2[5]*(-3 + 2*z2[6] + z2[6]^2)), 
  y[732] -> -5 - 2*z2[2]*(1 + z2[3]) + 2*z2[3]*(-3 + z2[6]) + z2[6], 
  y[733] -> -3 - z2[2]*(1 + z2[3]) + 2*z2[3]*(-2 + z2[6]) + z2[6], 
  y[734] -> 5 + z2[2]*(1 + 2*z2[3]) - z2[4] - 2*z2[6] - 
    z2[3]*(-8 + z2[4] + 2*z2[6]), 
  y[735] -> -5 + 3*z2[6] + z2[3]*(-6 + 4*z2[6]), 
  y[736] -> -4/3 + z2[6] + (z2[3]*(-5 + 4*z2[6]))/3, 
  y[737] -> 3*(5 - 8*z2[6] + 3*z2[6]^2) + z2[3]*(22 - 30*z2[6] + 9*z2[6]^2), 
  y[738] -> (z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2)/2 + 
    (z2[3]^2*(22 + 3*z2[4]^2 + 6*z2[4]*(-2 + z2[6]) - 30*z2[6] + 9*z2[6]^2))/
     6 + z2[3]*(5 + z2[4]^2 - 8*z2[6] + 3*z2[6]^2 + z2[4]*(-3 + 2*z2[6])), 
  y[739] -> z2[4]^2 + 2*z2[4]*(-1 + z2[6]) + 3*(-1 + z2[6])^2 + 
    z2[3]^2*(z2[2]^2 + z2[4]^2 + z2[2]*(7 - 2*z2[4] - 4*z2[6]) + 
      2*z2[4]*(-4 + z2[6]) + 3*(6 - 6*z2[6] + z2[6]^2)) + 
    2*z2[3]*(z2[4]^2 + z2[4]*(-5 + 2*z2[6]) - z2[2]*(-2 + z2[4] + 2*z2[6]) + 
      3*(3 - 4*z2[6] + z2[6]^2)), y[740] -> (1 + z2[4] - z2[6])^(-2) + 
    (z2[2]*z2[3] - z2[3]*z2[4] - z2[6])^(-1), 
  y[741] -> 1 + z2[2]^(-1) + 1/((1 + z2[4] - z2[6])^2*
      (z2[2]*z2[3] - z2[3]*z2[4] - z2[6])), 
  y[742] -> 10 + z2[2]^2*(4 + z2[3]) + z2[3]*(10 - 6*z2[6]) + 
    z2[2]*(10 - 2*z2[3]*(-3 + z2[6]) - 3*z2[6]) + (2 + z2[2])*z2[3]*z2[5]*
     (-1 + z2[6]) - 7*z2[6], 
  y[743] -> 5 + z2[3]*(6 + z2[5]*(-1 + z2[6]) - 5*z2[6]) - 5*z2[6], 
  y[744] -> -5 - 2*z2[3], y[745] -> -2 - 3*z2[3] - z2[3]^2, 
  y[746] -> -3 + z2[6], y[747] -> 2 - z2[4] + z2[6], 
  y[748] -> 3 + z2[3] - z2[4] + z2[6], 
  y[749] -> -5 + z2[3]*(-4 + z2[6]) + z2[6], 
  y[750] -> -4 + z2[3]*(-2 + z2[6]) + z2[6], 
  y[751] -> 2 + z2[3] - z2[6] - z2[3]*z2[6], 
  y[752] -> 2*z2[3]*(-1 + z2[5]) - (3 + z2[5])*z2[6], 
  y[753] -> -7*z2[3]*(-1 + z2[5]) + 3*(3 + z2[5])*z2[6], 
  y[754] -> 1 + z2[4] - z2[6] + z2[3]*(-1 + z2[4]*(-1 + z2[5]) + z2[5] + 
      z2[6]), y[755] -> -5 + z2[3]*(-5 + z2[5]*z2[6]), 
  y[756] -> -6 + z2[2]*(-2 + z2[3]*(-3 + z2[5])) + 
    z2[3]*(-7 + z2[5] + z2[5]*z2[6]), 
  y[757] -> -2 + z2[3]^2*(-2 + z2[5]*(-2 + z2[6]) - z2[6])*(-1 + z2[6])^2 + 
    z2[3]^3*z2[5]*(-1 + z2[6])^3 - (5 + z2[5])*z2[6] + 6*z2[6]^2 - 
    2*z2[6]^3 + z2[3]*(-1 + z2[6])*(4 + z2[5] + 2*z2[6] - 3*z2[6]^2), 
  y[758] -> z2[6]*(-8 + 4*z2[4] + (-5 + z2[5])*z2[6]) + 
    z2[3]*(-1 + z2[5])*(3 + z2[6] + z2[6]^2), 
  y[759] -> z2[3]*(-1 + z2[5]) - z2[6]*(7 - z2[6] + z2[5]*(1 + z2[6])), 
  y[760] -> -4*z2[3]*(-1 + z2[5]) + 
    z2[6]*(25 - 3*z2[6] + 3*z2[5]*(1 + z2[6])), 
  y[761] -> z2[3]*(-1 + z2[5])*(3 + 2*z2[6] + z2[6]^2) - 
    z2[6]*(20 + 4*z2[4]^2 + (11 + z2[5])*z2[6] + (3 + z2[5])*z2[6]^2 - 
      z2[4]*(12 + (7 + z2[5])*z2[6])), 
  y[762] -> 8 - z2[3]^3*z2[5]*(-4 + z2[6])*(-1 + z2[6])^2 + 
    3*(5 + z2[5])*z2[6] - 12*z2[6]^2 + 2*z2[6]^3 + 
    z2[3]*(16 + z2[5]*(4 - 3*z2[6]) - 6*z2[6] - 10*z2[6]^2 + 3*z2[6]^3) - 
    z2[3]^2*(-1 + z2[6])*(8 - z2[6] - z2[6]^2 + 
      z2[5]*(8 - 7*z2[6] + z2[6]^2)), 
  y[763] -> 3 + 3*z2[5] + 12*z2[6] - 4*z2[6]^2 + 2*z2[6]^3 + 
    z2[3]^2*(-20 + 71*z2[6] - 37*z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(118 - 203*z2[6] + 93*z2[6]^2 - 7*z2[6]^3)) + 
    z2[3]*(-29 + 100*z2[6] - 45*z2[6]^2 + 5*z2[6]^3 + 
      z2[5]*(73 - 130*z2[6] + 61*z2[6]^2 - 4*z2[6]^3)) + 
    z2[3]^3*(15 - 16*z2[6] + 3*z2[6]^2 + z2[5]*(45 - 74*z2[6] + 33*z2[6]^2 - 
        3*z2[6]^3)), y[764] -> 11 + 27*z2[6] - 20*z2[6]^2 + 4*z2[6]^3 + 
    3*z2[5]*(1 + z2[6]) - z2[3]^3*(-1 + z2[6])*
     (3 - z2[6] + z2[5]*(21 - 20*z2[6] + 3*z2[6]^2)) + 
    z2[3]^2*(20 - 3*z2[6] - 13*z2[6]^2 + 3*z2[6]^3 + 
      z2[5]*(42 - 81*z2[6] + 45*z2[6]^2 - 5*z2[6]^3)) + 
    z2[3]*(31 + 18*z2[6] - 33*z2[6]^2 + 7*z2[6]^3 + 
      z2[5]*(21 - 39*z2[6] + 21*z2[6]^2 - 2*z2[6]^3)), 
  y[765] -> -3 - 10*z2[6] + 10*z2[6]^2 - 3*z2[6]^3 - z2[5]*(1 + z2[6]) + 
    z2[3]^3*(-1 + z2[6])^2*(-1 + z2[5]*(-6 + 4*z2[6])) + 
    z2[3]^2*(-1 + z2[6])*(6 + 5*z2[6] - 4*z2[6]^2 + 
      z2[5]*(12 - 20*z2[6] + 9*z2[6]^2)) + 
    z2[3]*(-9 - 8*z2[6] + 20*z2[6]^2 - 7*z2[6]^3 + 
      z2[5]*(-6 + 16*z2[6] - 15*z2[6]^2 + 5*z2[6]^3)), 
  y[766] -> -1 - z2[5] - 5*z2[6] + 3*z2[6]^3 + 
    z2[3]*(10 - 50*z2[6] + 35*z2[6]^2 - 3*z2[6]^3 + 5*z2[5]*(-1 + z2[6])^2*
       (-5 + 3*z2[6])) + z2[3]^3*(-1 + z2[6])*(6 - 4*z2[6] + 
      z2[5]*(15 - 20*z2[6] + 6*z2[6]^2)) + 
    z2[3]^2*(6 - 35*z2[6] + 31*z2[6]^2 - 6*z2[6]^3 + 
      z2[5]*(-40 + 100*z2[6] - 81*z2[6]^2 + 21*z2[6]^3)), 
  y[767] -> -6 - 2*z2[4]^2 - 14*z2[6] - z2[6]^2 + z2[4]*(4 + 9*z2[6]) + 
    z2[3]^2*(-6 - 2*z2[4]^2 + 2*z2[6] + z2[6]^2 + z2[4]*(4 + z2[6])) + 
    z2[3]*(-12 - 4*z2[4]^2 - 4*z2[6] + 3*z2[6]^2 + z2[4]*(8 + 6*z2[6])) - 
    z2[5]*(z2[6]*(2 - z2[4] + z2[6]) + z2[3]^2*(6 + 2*z2[4]^2 + 
        z2[4]*(-4 + z2[6]) - 6*z2[6] + z2[6]^2) + 
      z2[3]^3*(3 + z2[4]^2 + z2[4]*(-2 + z2[6]) - 4*z2[6] + z2[6]^2) + 
      z2[3]*(3 + z2[4]^2 - z2[4]*(2 + z2[6]))), 
  y[768] -> (1 + z2[3])*(3*z2[3]^2*(-3 + z2[4] + z2[6]) + 
      2*(-2 - 5*z2[6] + z2[6]^2 + z2[4]*(1 + z2[6])) + 
      z2[3]*(23 + 2*z2[4]^2 - 31*z2[6] + 3*z2[6]^2 + 
        z2[4]*(-11 + 3*z2[6]))) + (-1 - z2[3])*z2[5]*
     (-z2[6] + 3*z2[3]^2*(10 + z2[4]^2 + z2[4]*(-5 + z2[6]) - 8*z2[6] + 
        z2[6]^2) + z2[3]*(48 + 4*z2[4]^2 - 41*z2[6] + 4*z2[6]^2 + 
        z2[4]*(-23 + 4*z2[6]))), y[769] -> -10 - 2*z2[4]^2 - 24*z2[6] + 
    z2[6]^2 + z2[3]^3*(-2 + z2[4] + z2[6]) + z2[4]*(6 + 11*z2[6]) + 
    z2[3]^2*(-14 - 2*z2[4]^2 - 6*z2[6] + 3*z2[6]^2 + z2[4]*(8 + 3*z2[6])) + 
    z2[3]*(-22 - 4*z2[4]^2 - 23*z2[6] + 7*z2[6]^2 + z2[4]*(13 + 10*z2[6])) - 
    z2[5]*(z2[6]*(1 - z2[4] + z2[6]) + z2[3]*(15 + 3*z2[4]^2 + 
        z2[4]*(-9 + z2[6]) - 14*z2[6] + 2*z2[6]^2) + 
      z2[3]^3*(15 + 3*z2[4]^2 + 3*z2[4]*(-3 + z2[6]) - 16*z2[6] + 
        3*z2[6]^2) + z2[3]^2*(30 + 6*z2[4]^2 - 31*z2[6] + 5*z2[6]^2 + 
        z2[4]*(-18 + 5*z2[6]))), 
  y[770] -> -z2[6]^2 + z2[3]^2*(62 + 15*z2[2]^2 + 2*z2[4]^2 + 
      z2[2]*(55 - 11*z2[4] - 10*z2[6]) + z2[4]*(-23 + z2[6]) - 30*z2[6] + 
      z2[6]^2) + z2[3]^3*(-3*z2[2]^2 + z2[2]*(-11 + z2[4] + z2[6]) + 
      3*(-5 + z2[4] + z2[6])) + z2[3]*(77 + 24*z2[2]^2 + 2*z2[4]^2 + 
      2*z2[4]*(-13 + z2[6]) - 32*z2[6] - 2*z2[2]*(-36 + 6*z2[4] + 5*z2[6])) - 
    z2[3]*z2[5]*(84 + 3*z2[2]^2*(8 + 8*z2[3] + z2[3]^2) - 28*z2[4] + 
      2*z2[4]^2 - 44*z2[6] + 3*z2[4]*z2[6] + 2*z2[6]^2 + 
      z2[3]^2*(30 + z2[4]^2 + z2[4]*(-11 + z2[6]) - 16*z2[6] + z2[6]^2) + 
      z2[3]*(114 + 3*z2[4]^2 + 3*z2[4]*(-13 + z2[6]) - 61*z2[6] + 
        3*z2[6]^2) - z2[2]*(4*(-18 + 3*z2[4] + 4*z2[6]) + 
        z2[3]^2*(-15 + 3*z2[4] + 4*z2[6]) + 3*z2[3]*(-28 + 5*z2[4] + 
          7*z2[6]))), y[771] -> 
   z2[6]^2*(-10 - 4*z2[2]^2 + 7*z2[6] + z2[2]*(-10 + 3*z2[6])) - 
    z2[3]^3*(15 + z2[2]^4 - 2*z2[2]^3*(-3 + z2[6]) - 20*z2[6] + 6*z2[6]^2 + 
      z2[2]^2*(15 - 10*z2[6] + z2[6]^2) + 4*z2[2]*(5 - 5*z2[6] + z2[6]^2)) + 
    z2[3]^2*(40 - 4*z2[2]^4 + z2[2]^3*(-6 + z2[6]) - 80*z2[6] + 39*z2[6]^2 - 
      4*z2[6]^3 + z2[2]^2*(18 - 17*z2[6] + 4*z2[6]^2) - 
      z2[2]*(-50 + 65*z2[6] - 21*z2[6]^2 + z2[6]^3)) + 
    z2[3]*(55 - 8*z2[2]^3*(-2 + z2[6]) - 100*z2[6] + 35*z2[6]^2 + 3*z2[6]^3 + 
      z2[2]^2*(56 - 48*z2[6] + 5*z2[6]^2) + 
      2*z2[2]*(40 - 50*z2[6] + 10*z2[6]^2 + z2[6]^3)) + 
    z2[3]*z2[5]*(-1 + z2[6])*(z2[2]^3*(16 + 12*z2[3] + z2[3]^2) - 
      2*z2[2]^2*(-28 + z2[3]^2*(-3 + z2[6]) + 10*z2[6] + 
        z2[3]*(-26 + 9*z2[6])) + (1 + z2[3])*(60 - 70*z2[6] + 15*z2[6]^2 + 
        4*z2[3]*(5 - 5*z2[6] + z2[6]^2)) + 
      z2[2]*(5*(16 - 12*z2[6] + z2[6]^2) + z2[3]^2*(15 - 10*z2[6] + 
          z2[6]^2) + z2[3]*(90 - 65*z2[6] + 6*z2[6]^2))), 
  y[772] -> 2*(3 + z2[2])*z2[6]^2 + z2[3]^3*(z2[2]^3*(3 + z2[5]) + 
      z2[2]^2*(15 + z2[5]*(9 - 5*z2[6]) - 4*z2[6]) + 
      3*(10 - 8*z2[6] + z2[6]^2) - z2[5]*(-50 + 66*z2[6] - 21*z2[6]^2 + 
        z2[6]^3) + z2[2]*(30 - 16*z2[6] + z2[6]^2 + 
        z2[5]*(30 - 29*z2[6] + 5*z2[6]^2))) + 
    z2[3]*(-132 + 16*z2[2]^3*(-1 + z2[5]) + 156*z2[6] - 31*z2[6]^2 + 
      z2[6]^3 + z2[2]^2*(-80 + z2[5]*(80 - 44*z2[6]) + 32*z2[6]) + 
      z2[5]*(144 - 198*z2[6] + 61*z2[6]^2 - 2*z2[6]^3) + 
      z2[2]*(-152 + 112*z2[6] - 9*z2[6]^2 + z2[5]*(152 - 148*z2[6] + 
          21*z2[6]^2))) + z2[3]^2*(-102 + 2*z2[2]^3*(-1 + 6*z2[5]) + 
      133*z2[6] - 35*z2[6]^2 + z2[6]^3 + 
      z2[2]^2*(-38 + z2[5]*(76 - 42*z2[6]) + 18*z2[6]) + 
      z2[5]*(194 - 265*z2[6] + 83*z2[6]^2 - 3*z2[6]^3) + 
      z2[2]*(-106 + 86*z2[6] - 11*z2[6]^2 + z2[5]*(174 - 170*z2[6] + 
          27*z2[6]^2))), y[773] -> 1 - z2[3] - z2[5], 
  y[774] -> -3 - z2[3]*(-1 + z2[6]) - 2*z2[5]*(-1 + z2[6]) + 2*z2[6], 
  y[775] -> (1 + (1 + z2[2])*z2[3])*z2[4]^2*(-1 + z2[5]) + 
    z2[4]*(-2 + z2[5] + z2[3]*(-2 + z2[2]*(-1 + z2[5]) + z2[5]))*z2[6] + 
    z2[6]*(1 + z2[2]*z2[3] + z2[3]*z2[6]), 
  y[776] -> -3 + z2[3]*(-8 + 3*z2[5]), 
  y[777] -> -3 + z2[5] + z2[3]*(-7 + 3*z2[5]), 
  y[778] -> 2 + z2[3]*(4 + z2[2]*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
      z2[5]*(-1 + z2[6]) - 3*z2[6]) - 2*z2[6], 
  y[779] -> 1 + z2[3]*(5 + 2*z2[5]*(-1 + z2[6]) - 3*z2[6]) - z2[6], 
  y[780] -> -7 + 6*z2[6], y[781] -> 5 - 8*z2[6] + 3*z2[6]^2, 
  y[782] -> 2*(7 + z2[5]*(-3 + z2[6]) - 2*z2[6]) + 
    z2[3]*(22 + z2[5]^2 + z2[2]*(6 - 5*z2[5] + z2[5]^2) - 10*z2[6] + 
      z2[5]*(-13 + 6*z2[6])), y[783] -> 7 - 6*z2[6] + 2*z2[6]^2 + 
    z2[3]*(23 - 16*z2[6] + 2*z2[6]^2 + z2[5]*(-8 + 6*z2[6])), 
  y[784] -> 5 - 6*z2[6] + z2[6]^2 + z2[3]*(20 - 24*z2[6] + 6*z2[6]^2 + 
      z2[5]*(-7 + 10*z2[6] - 3*z2[6]^2)), 
  y[785] -> -15 + 12*z2[6] - z2[6]^2 + z2[5]*(7 - 8*z2[6] + z2[6]^2) + 
    z2[3]*(-25 + z2[2]*(-5 + 2*z2[5])*(2 + z2[5]*(-1 + z2[6]) - z2[6]) + 
      2*z2[5]^2*(-1 + z2[6]) + 21*z2[6] - 3*z2[6]^2 + 
      z2[5]*(16 - 17*z2[6] + 3*z2[6]^2)), 
  y[786] -> z2[2]^2*z2[3]^2 + (1 + z2[3])*z2[4]^2*(-1 + (1 + z2[3])*z2[5]) + 
    (1 + z2[3])^2*z2[4]*(-2 + z2[5])*z2[6] + 
    z2[6]*(1 + z2[3]*z2[6] + z2[3]^2*z2[6]) + 
    z2[2]*z2[3]*(z2[4]^2*(-1 + z2[5]) + z2[4]*(z2[5]*(-1 + z2[6]) - z2[6]) + 
      z2[6] + z2[3]*(z2[4]^2*(-1 + z2[5]) + z2[6] + 
        z2[4]*(-2 + (-1 + z2[5])*z2[6]))), y[787] -> -1 + z2[3]*(-4 + z2[5]), 
  y[788] -> 2 + z2[3]*(5 + z2[5]*(-1 + z2[6]) - 3*z2[6]) - z2[6], 
  y[789] -> -4 + z2[5] + z2[3]*(-6 + z2[4] + z2[2]*(-3 + z2[5]) + 2*z2[5] + 
      z2[6]), y[790] -> 3 - 2*z2[6] + z2[3]*(9 + 2*z2[5]*(-1 + z2[6]) - 
      8*z2[6] + z2[6]^2), y[791] -> 
   -1 + z2[3]*(-11 + z2[2]*(-3 + z2[5]) + z2[5]*(3 - 2*z2[6]) + 6*z2[6]) + 
    z2[3]^2*(-14 + z2[2]^2*(-2 + z2[5]) + z2[5]*(5 - 4*z2[6]) + 10*z2[6] - 
      z2[6]^2 + z2[2]*(-9 - 2*z2[5]*(-2 + z2[6]) + 4*z2[6])), 
  y[792] -> 1 + z2[3]*z2[5]*(2 + z2[2] + z2[2]^2*z2[3] + 
      z2[3]*(3 - 2*z2[6]) - z2[2]*z2[3]*(-3 + z2[6]) - z2[6])*(-1 + z2[6]) - 
    z2[6] + z2[3]*(8 + z2[2]*(3 - 2*z2[6]) - 9*z2[6] + 2*z2[6]^2) + 
    z2[3]^2*(9 - z2[2]^2*(-2 + z2[6]) - 11*z2[6] + 3*z2[6]^2 + 
      z2[2]*(7 - 6*z2[6] + z2[6]^2)), 
  y[793] -> z2[2]^3*z2[3]^2 + z2[2]^2*z2[3]*(1 + z2[3] - z2[4] - 
      3*z2[3]*z2[4]) - (1 + z2[3])*(z2[3]*z2[4]^3 - 
      z2[4]^2*(1 + z2[3]*z2[5]) + z2[4]*(1 - z2[3]*(-2 + z2[5]))*z2[6] - 
      z2[3]*z2[6]^2) + z2[2]*(z2[3]*z2[4]^2*(1 + z2[5] + z2[3]*(2 + z2[5])) + 
      z2[3]*(1 + z2[3])*z2[6] + (1 + z2[3])*z2[4]*
       (-1 + z2[3]*(-2 + (-1 + z2[5])*z2[6]))), 
  y[794] -> 1 - z2[3]*(-4 + z2[5]), 
  y[795] -> -3 - z2[3]*(-4 + z2[5]) + z2[5], 
  y[796] -> z2[2]*(-3 + z2[5]) - 2*(-2 + z2[5])*(-1 + z2[6]), 
  y[797] -> 1 + z2[2] - z2[6], 
  y[798] -> 1 + z2[3]*(4 + z2[5]*(-1 + z2[6]) - 2*z2[6]), 
  y[799] -> -z2[2]^3 + z2[2]^2*(1 + z2[4]) + z2[2]*z2[4]*(-2 + z2[5]) + 
    z2[6], y[800] -> z2[2]*(-1 + z2[3])*(-3 + z2[5]) + 
    2*(-2 + z2[5])*(-1 + z2[6]) + z2[3]*(-9 + z2[5]*(3 - 2*z2[6]) + 5*z2[6]), 
  y[801] -> -1 + z2[3]*z2[6] + z2[4]*(-1 + (1 + z2[3])*z2[6]), 
  y[802] -> -2 + 2*z2[6] - z2[6]^2 - z2[3]*(8 + 2*z2[5]*(-1 + z2[6]) - 
      7*z2[6] + z2[6]^2), y[803] -> -2 - z2[2]*(-1 + z2[3])*(-2 + z2[6]) + 
    3*z2[6] - z2[6]^2 + z2[5]*(-1 + z2[6])*(-1 + z2[2]*(-1 + z2[3]) - 
      z2[3]*(-2 + z2[6]) + z2[6]) + z2[3]*(5 - 5*z2[6] + z2[6]^2), 
  y[804] -> z2[2]^3*(1 - z2[3] + z2[3]^2) + 
    z2[2]^2*(-1 - z2[4] - 2*z2[3]^2*z2[4] + z2[3]*(1 + z2[4])) - z2[6] - 
    z2[3]*z2[4]*(-2 + z2[5])*(z2[4] + z2[6]) - 
    z2[3]^2*(z2[4]^2*(-1 + z2[5]) + z2[4]*(-2 + z2[5])*z2[6] + z2[6]^2) - 
    z2[2]*(z2[3]^2*z2[4]^2*(-2 + z2[5]) + z2[3]^2*z2[6] + 
      z2[4]*(-2 - z2[3]*(-3 + z2[5]) + z2[5] + z2[3]^2*(-1 + z2[5])*z2[6])), 
  y[805] -> 2 + (4 - 3*z2[2])*z2[3] - 5*z2[2]*z2[3]^2, 
  y[806] -> -6 + (-3 + 2*z2[2])*z2[3], 
  y[807] -> -4 + (-11 + 3*z2[2])*z2[3] + 5*(-1 + z2[2])*z2[3]^2, 
  y[808] -> 6 + 5*z2[3] + 2*z2[2]^2*z2[3] - z2[2]*(8 + 5*z2[3]), 
  y[809] -> -1 + z2[3]*(-1 + 3*z2[2] - 9*z2[6]) + 
    z2[3]^2*(2 + 4*z2[2] - 6*z2[6]) - 3*z2[6], 
  y[810] -> 2 + 6*z2[3] + 5*z2[3]^2, 
  y[811] -> z2[3]^2 + z2[6] + z2[3]*(2 + z2[6]), 
  y[812] -> z2[3]*(2 + z2[6]) + z2[6]*(3 - z2[4] + z2[6]), 
  y[813] -> 6 - 2*z2[4] + z2[3]^2*(28 - 4*z2[4] - 6*z2[6]) + 
    z2[3]*(23 - 5*z2[4] - 4*z2[6]) + 2*z2[6] - 
    z2[3]^3*(-11 + z2[4] + 2*z2[6]), 
  y[814] -> 4 - 2*z2[4] + z2[3]*(14 - 7*z2[4] - 12*z2[6]) - 
    8*z2[3]^2*(-2 + z2[4] + 2*z2[6]) - 3*z2[3]^3*(-2 + z2[4] + 2*z2[6]), 
  y[815] -> -2 + 3*z2[6] + z2[3]*(3 + z2[5]*(-1 + z2[6]) + 2*z2[6]), 
  y[816] -> z2[3]*(3 - 9*z2[6]) - 10*z2[3]^3*(-1 + z2[6]) - z2[6] - 
    6*z2[3]^2*(-2 + 3*z2[6]), 
  y[817] -> -2 + z2[6] + z2[3]^2*(-8 - 2*z2[2] + z2[4] + 2*z2[6]) + 
    z2[3]*(-9 - z2[2] + z2[4] + 3*z2[6]), 
  y[818] -> 2*(1 + z2[6]) + z2[3]^2*(-1 + 3*z2[4] + 6*z2[6]) + 
    z2[3]*(5 + 2*z2[4] + 7*z2[6]), y[819] -> 5 + 10*z2[2] - 7*z2[4] + 
    z2[5]^2*(2 + z2[2] - z2[4] - 2*z2[6]) - 5*z2[6] + 
    z2[5]*(-8 - 6*z2[2] + 5*z2[4] + 7*z2[6]), 
  y[820] -> 4*z2[6] + z2[3]^2*(6 + 5*z2[6]) + z2[3]*(3 + 9*z2[6]), 
  y[821] -> 2 + 3*z2[6] + z2[3]^2*(-4*z2[2] + 6*z2[6]) + 
    z2[3]*(4 - 3*z2[2] + 9*z2[6]), 
  y[822] -> z2[3]*z2[4]^2 + z2[3]*z2[6]*(1 + z2[3] - z2[3]*z2[6]) + 
    z2[4]*(1 + z2[3] - z2[3]*z2[6] + z2[3]^2*z2[6]), 
  y[823] -> -6 - 24*z2[3]^2*(-1 + z2[6])^2 - 9*z2[3]^3*(-1 + z2[6])^2 + 
    4*z2[6] - 4*z2[6]^2 + z2[3]*(-21 + 38*z2[6] - 19*z2[6]^2), 
  y[824] -> 6 + z2[2]^2*z2[3] + z2[6] + 2*z2[6]^2 - 
    z2[2]*(2 + z2[3] + z2[6] + 2*z2[3]*z2[6]) + z2[3]*(5 + 3*z2[6]^2), 
  y[825] -> 2 - 4*z2[6] + z2[3]^2*(-1 + z2[6])*(5 + 2*(1 + z2[5])*z2[6]) + 
    z2[3]*(-1 + 2*z2[5]*(-1 + z2[6]) - 5*z2[6] + 4*z2[6]^2), 
  y[826] -> -2*z2[6]^2 + z2[3]*(13 - 3*z2[6] - 12*z2[6]^2) - 
    6*z2[3]^2*(-4 + z2[6] + 3*z2[6]^2) - 2*z2[3]^3*(-5 + z2[6] + 4*z2[6]^2), 
  y[827] -> -8*z2[3]^2*(-1 + z2[6])^3 - 3*z2[3]^3*(-1 + z2[6])^3 + 
    z2[3]*(7 - 19*z2[6] + 19*z2[6]^2 - 7*z2[6]^3) - 
    2*(-1 + z2[6] - 2*z2[6]^2 + z2[6]^3), 
  y[828] -> z2[6]^2*(-8 + 4*z2[4] + (-5 + z2[5])*z2[6]) + 
    z2[3]*(-1 + z2[5])*(7 + 3*z2[6] + z2[6]^2 + z2[6]^3), 
  y[829] -> 1 - z2[6] + z2[6]^3 + 3*z2[3]^2*(-1 + z2[6])^2*(4 + z2[6]) + 
    z2[3]^3*(-1 + z2[6])^2*(5 + z2[6]) + 
    z2[3]*(9 - 13*z2[6] + 3*z2[6]^2 + 3*z2[6]^3), 
  y[830] -> z2[6] - z2[6]^3 - z2[3]^3*(14 - 7*z2[6] + 2*z2[6]^2 + z2[6]^3) - 
    z2[3]*(5 - 7*z2[6] + 2*z2[6]^2 + 3*z2[6]^3) - 
    z2[3]^2*(18 - 13*z2[6] + 4*z2[6]^2 + 3*z2[6]^3), 
  y[831] -> 2*(1 + z2[6]) + 3*z2[3]*(2 + 2*z2[6] + z2[6]^3) + 
    z2[3]^2*(5 + 5*z2[6] - z2[6]^2 + 4*z2[6]^3), 
  y[832] -> 2*(-3 + z2[6] + z2[6]^3) + 3*z2[3]^3*(-7 + 7*z2[6] - z2[6]^2 + 
      z2[6]^3) + z2[3]*(-41 + 35*z2[6] - 5*z2[6]^2 + 7*z2[6]^3) + 
    z2[3]^2*(-52 + 52*z2[6] - 8*z2[6]^2 + 8*z2[6]^3), 
  y[833] -> -2*z2[6]*(1 - 2*z2[6] + 2*z2[6]^2) - 
    z2[3]^3*(9 + 7*z2[6] - 3*z2[6]^2 + 5*z2[6]^3) - 
    2*z2[3]^2*(14 + 6*z2[6] - 6*z2[6]^2 + 7*z2[6]^3) - 
    z2[3]*(20 + 9*z2[6] - 13*z2[6]^2 + 13*z2[6]^3), 
  y[834] -> 2*z2[6]^2*(-1 + 2*z2[6]) + 5*z2[3]^3*(1 + z2[6] + z2[6]^2 + 
      z2[6]^3) + 2*z2[3]^2*(3 + 3*z2[6] + 3*z2[6]^2 + 7*z2[6]^3) + 
    z2[3]*(2 + 2*z2[6] - z2[6]^2 + 13*z2[6]^3), 
  y[835] -> 3*z2[3]*(-1 + z2[5]) - z2[6]*(-2 + 3*z2[6] + z2[5]*(2 + z2[6])), 
  y[836] -> -(z2[2]*(2*(16 - 6*z2[5] + z2[5]^2) - 
       2*z2[3]*(3 - 5*z2[5] + z2[5]^2) + z2[3]^3*(11 - 17*z2[5] + 
         4*z2[5]^2) + z2[3]^2*(32 - 26*z2[5] + 6*z2[5]^2))) - 
    2*z2[3]*(21 + z2[4]*(3 - 3*z2[5] + z2[5]^2) + z2[5]*(1 - 6*z2[6]) + 
      2*z2[5]^2*(-1 + z2[6]) + 5*z2[6]) + 
    2*(-19 + z2[4]*(8 - 5*z2[5] + z2[5]^2) + z2[5]*(8 - 7*z2[6]) + 
      2*z2[5]^2*(-1 + z2[6]) + 7*z2[6]) + 
    z2[3]^3*(-11 + z2[4]*(1 + 17*z2[5] - 13*z2[5]^2 + 2*z2[5]^3) + 
      z2[5]^2*(16 - 15*z2[6]) + z2[5]*(3 - 4*z2[6]) + 
      4*z2[5]^3*(-1 + z2[6]) + 17*z2[6]) + 
    z2[3]^2*(-90 + z2[4]*(33 - 14*z2[5]) + z2[5]*(74 - 30*z2[6]) + 24*z2[6] + 
      2*z2[5]^2*(-5 + 2*z2[6])), 
  y[837] -> -(z2[3]^2*z2[5]^2*(9 + 3*z2[3] - 2*z2[6])) + 
    z2[3]^3*z2[5]^3*(-3 + 2*z2[6]) + (-1 - z2[3])*
     (z2[3] + z2[6] + 3*z2[3]*z2[6] + 2*z2[3]^2*(2 + z2[6])) - 
    z2[3]*z2[5]*(3 + z2[6] + z2[3]^2*(2 + z2[6]) + z2[3]*(3 + 2*z2[6])), 
  y[838] -> -4 + 2*z2[4] + z2[6] + z2[3]*(-5 - z2[4]*(-6 + z2[5]) + 
      z2[5]*(3 - 2*z2[6]) + 7*z2[6]) + 
    z2[3]^2*(5 + z2[5]*(-1 + z2[4] + 2*z2[6])), 
  y[839] -> -13*z2[3]*(-1 + z2[5]) + 
    z2[6]*(-7 + 9*z2[6] + z2[5]*(7 + 3*z2[6])), 
  y[840] -> 6*(-4 + z2[4] + z2[6]) + z2[3]*(-61 - 2*z2[4]*(-10 + z2[5]) - 
      3*z2[5]*(-5 + z2[6]) + 23*z2[6]) + 
    z2[3]^3*(-5 + z2[4]*(3 + 3*z2[5] - 3*z2[5]^2) + z2[5]^2*(8 - 6*z2[6]) + 
      6*z2[6] + z2[5]*(-5 + 6*z2[6])) - 
    z2[3]^2*(66 + z2[4]*(-29 + 9*z2[5] + z2[5]^2) + 2*z2[5]^2*(-2 + z2[6]) - 
      37*z2[6] + z2[5]*(-30 + 13*z2[6])), 
  y[841] -> z2[3]*(-1 + z2[5])*(4 + 3*z2[6] + 2*z2[6]^2 + z2[6]^3) - 
    z2[6]^2*(20 + 4*z2[4]^2 + (11 + z2[5])*z2[6] + (3 + z2[5])*z2[6]^2 - 
      z2[4]*(12 + (7 + z2[5])*z2[6])), 
  y[842] -> z2[3]*(-1 + z2[5]) + z2[6]*(1 - 7*z2[6] + z2[6]^2 - 
      z2[5]*(1 + z2[6] + z2[6]^2)), 
  y[843] -> 6 - 9*z2[6] + z2[6]^3 + 2*z2[3]^2*(-5 + 4*z2[6] + z2[6]^3) + 
    z2[3]*(4 - 17*z2[6] + 8*z2[6]^2 + 3*z2[6]^3) + 
    z2[3]*z2[5]*(-1 + z2[6])*(5 - 2*z2[6] + z2[6]^2 + 
      z2[3]*(-1 + 4*z2[6] + z2[6]^2)), 
  y[844] -> -1 + z2[5] + z2[6] - z2[5]*z2[6] + z2[3]^3*(1 + z2[4])*z2[6]*
     (1 + z2[5]*(-1 + z2[6]) + z2[6]) + z2[3]*(-1 + z2[6])*
     (-1 + z2[5] + 2*z2[4]*z2[6]) + 
    z2[3]^2*(-((-1 + z2[5] - 2*z2[6])*(-1 + z2[6])) + 
      z2[4]*(-1 + z2[5]*(-1 + z2[6])^2 + 3*z2[6]^2)), 
  y[845] -> -12 - 3*z2[2]^2 + z2[5]^2*(3 + 2*z2[2] - 3*z2[6])*(-1 + z2[6]) + 
    17*z2[6] - 6*z2[6]^2 + z2[2]*(-14 + 9*z2[6]) + 
    z2[5]*(z2[2]^2 + z2[2]*(11 - 9*z2[6]) + 3*(4 - 7*z2[6] + 3*z2[6]^2)), 
  y[846] -> -5*z2[3]*(-1 + z2[5]) + z2[6]*(-4 + 25*z2[6] - 3*z2[6]^2 + 
      z2[5]*(4 + 3*z2[6] + 3*z2[6]^2)), 
  y[847] -> -8*z2[2]^3*(2 + z2[3]) + 2*z2[3]^3*z2[5]^3*(-1 + z2[6])^3 + 
    z2[3]^3*(-7 + 10*z2[6]) - 4*z2[3]^2*(15 - 19*z2[6] + 4*z2[6]^2) + 
    2*(-34 + 48*z2[6] - 16*z2[6]^2 + z2[6]^3) - 
    2*z2[3]*(36 - 42*z2[6] + 6*z2[6]^2 + z2[6]^3) - 
    z2[5]^2*(-1 + z2[6])^2*(2 + z2[2]*(2 - 2*z2[3] + 6*z2[3]^2 + 4*z2[3]^3) + 
      z2[3]^2*(10 - 4*z2[6]) + 2*z2[3]*(-1 + z2[6]) - 2*z2[6] + 
      z2[3]^3*(-3 + 2*z2[6])) + z2[2]^2*(-60 + z2[3]^3*(5 - 2*z2[6]) + 
      2*z2[3]^2*(-2 + z2[6]) + 26*z2[6] + 2*z2[3]*(-19 + 7*z2[6])) - 
    z2[5]*(-1 + z2[6])*(2*z2[2]^2*(1 + z2[3] + z2[3]^2 - z2[3]^3) + 
      z2[3]^3*(6 - 8*z2[6]) + z2[2]*(10 + z2[3]^2*(26 - 10*z2[6]) + 
        z2[3]^3*(9 - 4*z2[6]) - 6*z2[6] + 2*z2[3]*z2[6]) - 
      4*z2[3]*(-1 + z2[6]^2) + 4*(2 - 3*z2[6] + z2[6]^2) + 
      z2[3]^2*(48 - 46*z2[6] + 4*z2[6]^2)) - 
    z2[2]*(92 - 84*z2[6] + 4*z2[3]^3*z2[6] + 12*z2[6]^2 + 
      z2[3]*(68 - 50*z2[6] + 4*z2[6]^2) + 
      z2[3]^2*(30 - 19*z2[6] + 4*z2[6]^2)), 
  y[848] -> -(z2[6]*(3 + (2 + z2[5])*z2[6] - 3*z2[6]^2 + z2[6]^3)) + 
    z2[3]^3*(-1 + z2[6])^3*(2 + z2[5]*(-1 + 2*z2[6])) + 
    z2[3]^2*(-1 + z2[6])^2*(-4 + z2[6] + z2[5]*(2 - 6*z2[6] + 3*z2[6]^2)) + 
    z2[3]*(-1 + z2[6])*(2 + 2*z2[6] - z2[6]^3 + 
      z2[5]*(-1 + 4*z2[6] - 3*z2[6]^2 + z2[6]^3)), 
  y[849] -> 48 - 49*z2[6] + 6*z2[6]^2 - z2[6]^3 + 
    z2[3]^3*(5 - 12*z2[5]^2*(-1 + z2[6])^2 - 14*z2[6] + 5*z2[6]^2 - 
      4*z2[6]^3 + z2[5]^3*(-1 + z2[6])^2*(1 + 2*z2[6]) + 
      z2[5]*(8 - 13*z2[6] + 7*z2[6]^2 - 3*z2[6]^3)) - 
    z2[3]*(-103 + 116*z2[6] - 23*z2[6]^2 + 8*z2[6]^3 + 
      z2[5]*(23 - 33*z2[6] + 7*z2[6]^2 + z2[6]^3)) + 
    z2[3]^2*(98 - 133*z2[6] + 40*z2[6]^2 - 11*z2[6]^3 + 
      2*z2[5]^2*(-1 + 6*z2[6] - 6*z2[6]^2 + z2[6]^3) - 
      2*z2[5]*(25 - 36*z2[6] + 10*z2[6]^2 + 2*z2[6]^3)), 
  y[850] -> (-1 + z2[6])^2*z2[6] + z2[3]*(1 + z2[5]*(-1 + z2[6]) + 2*z2[6])*
     (1 - 4*z2[6] + 3*z2[6]^2) + z2[3]^2*(-2 + 3*z2[6])*
     (1 + 2*z2[6] + 3*z2[6]^2 + 2*z2[5]*(-1 + z2[6]^2)) + 
    z2[3]^3*(1 + 2*z2[6] + 3*z2[6]^2 + 4*z2[6]^3 + 
      z2[5]*(-3 - z2[6] + z2[6]^2 + 3*z2[6]^3)), 
  y[851] -> z2[3]^3*(z2[5]*(3 - 4*z2[6]) - 4*z2[5]^2*(-1 + z2[6])^2 + 
      z2[5]^3*(-1 + z2[6])^2 - 8*z2[6])*(-1 + z2[6]) - 
    4*(6 - 11*z2[6] + 5*z2[6]^2) - 2*z2[3]*(21 - 40*z2[6] + 16*z2[6]^2 + 
      2*z2[6]^3 + z2[5]*(-4 + 10*z2[6] - 7*z2[6]^2 + z2[6]^3)) - 
    z2[3]^2*(32 - 71*z2[6] + 38*z2[6]^2 + z2[5]^2*(2 - 3*z2[6] + z2[6]^3) + 
      z2[5]*(-20 + 46*z2[6] - 34*z2[6]^2 + 8*z2[6]^3)), 
  y[852] -> (-1 + z2[6])*z2[6]*(-3 + 2*z2[5] + z2[6]) + 
    z2[3]*(-1 + z2[6])*(-1 + 3*z2[6] + 10*z2[6]^2 + 
      z2[5]*(1 - 6*z2[6] + 3*z2[6]^2)) + 
    z2[3]^3*(1 + 2*z2[6] + 3*z2[6]^2 + 4*z2[6]^3 + 
      z2[5]*(-3 - z2[6] + z2[6]^2 + 3*z2[6]^3)) + 
    z2[3]^2*(-2 - z2[6] + 2*z2[6]^2 + 11*z2[6]^3 + 
      z2[5]*(4 - 6*z2[6] - 6*z2[6]^2 + 8*z2[6]^3)), 
  y[853] -> -4 + 18*z2[6] + 6*z2[6]^2 - 3*z2[6]^3 + z2[6]^4 + 
    z2[5]*(4 + 3*z2[6] + 3*z2[6]^2) - z2[3]^3*(-1 + z2[6])*
     (66 - 66*z2[6] + 14*z2[6]^2 + z2[5]*(-53 + 106*z2[6] - 55*z2[6]^2 + 
        6*z2[6]^3)) + z2[3]^2*(132 - 243*z2[6] + 144*z2[6]^2 - 26*z2[6]^3 + 
      z2[5]*(-106 + 318*z2[6] - 321*z2[6]^2 + 121*z2[6]^3 - 11*z2[6]^4)) + 
    z2[3]*(66 - 90*z2[6] + 60*z2[6]^2 - 14*z2[6]^3 + z2[6]^4 + 
      z2[5]*(-53 + 159*z2[6] - 159*z2[6]^2 + 59*z2[6]^3 - 5*z2[6]^4)), 
  y[854] -> z2[6]*(12 + 3*(2 + z2[5])*z2[6] - 6*z2[6]^2 + z2[6]^3) - 
    z2[3]^3*(-1 + z2[6])^2*(-10 + 4*z2[6] + 
      z2[5]*(5 - 10*z2[6] + 2*z2[6]^2)) - z2[3]^2*(-1 + z2[6])*
     (2*(10 - 8*z2[6] + z2[6]^2) + z2[5]*(-10 + 30*z2[6] - 21*z2[6]^2 + 
        3*z2[6]^3)) + z2[3]*(10 - 6*z2[6]^2 - 2*z2[6]^3 + z2[6]^4 - 
      z2[5]*(5 - 20*z2[6] + 21*z2[6]^2 - 8*z2[6]^3 + z2[6]^4)), 
  y[855] -> -7 + 6*z2[6] - 18*z2[6]^2 + 19*z2[6]^3 - z2[6]^4 + 
    z2[5]*(7 + 3*z2[6]) + z2[3]^2*(414 - 739*z2[6] + 411*z2[6]^2 - 
      64*z2[6]^3 + z2[5]*(-430 + 1054*z2[6] - 843*z2[6]^2 + 233*z2[6]^3 - 
        13*z2[6]^4)) + z2[3]^3*(169 - 276*z2[6] + 133*z2[6]^2 - 18*z2[6]^3 + 
      z2[5]*(-196 + 471*z2[6] - 367*z2[6]^2 + 99*z2[6]^3 - 6*z2[6]^4)) - 
    z2[3]*(-245 + 454*z2[6] - 261*z2[6]^2 + 28*z2[6]^3 + z2[6]^4 + 
      z2[5]*(234 - 583*z2[6] + 477*z2[6]^2 - 135*z2[6]^3 + 7*z2[6]^4)), 
  y[856] -> 1 - 5*z2[6] - 2*z2[6]^2 + z2[6]^4 - z2[5]*(1 + z2[6] + z2[6]^2) + 
    z2[3]^3*(-1 + z2[6])^2*(-15 + 8*z2[6] + 
      2*z2[5]*(6 - 11*z2[6] + 4*z2[6]^2)) + z2[3]^2*(-1 + z2[6])*
     (30 - 40*z2[6] + 17*z2[6]^2 + z2[5]*(-24 + 68*z2[6] - 60*z2[6]^2 + 
        17*z2[6]^3)) + z2[3]*(-15 + 26*z2[6] - 25*z2[6]^2 + 9*z2[6]^3 + 
      z2[6]^4 + z2[5]*(12 - 46*z2[6] + 64*z2[6]^2 - 39*z2[6]^3 + 9*z2[6]^4)), 
  y[857] -> 2 - 2*z2[6] + 10*z2[6]^2 - 20*z2[6]^3 + 9*z2[6]^4 - 
    z2[5]*(2 + z2[6]) + z2[3]*(-64 + 156*z2[6] - 130*z2[6]^2 + 21*z2[6]^3 + 
      9*z2[6]^4 + z2[5]*(-1 + z2[6])^2*(61 - 79*z2[6] + 21*z2[6]^2)) + 
    z2[3]^3*(-1 + z2[6])*(44 - 48*z2[6] + 12*z2[6]^2 + 
      z2[5]*(-51 + 110*z2[6] - 70*z2[6]^2 + 12*z2[6]^3)) + 
    z2[3]^2*(-108 + 251*z2[6] - 200*z2[6]^2 + 53*z2[6]^3 + 
      z2[5]*(112 - 362*z2[6] + 420*z2[6]^2 - 203*z2[6]^3 + 33*z2[6]^4)), 
  y[858] -> -z2[2]^4 - z2[2]^2*(3 + z2[4]^2 - z2[4]*(-4 + z2[6]) - 2*z2[6]) + 
    z2[2]^3*(2 + 2*z2[4] - z2[6]) + (-1 + z2[5])*(-1 + z2[6])*z2[6] + 
    z2[2]*(z2[4]^2*(6 - 5*z2[5] + z2[5]^2) + (-4 + z2[5])*z2[6] + 
      z2[4]*(6 - z2[6] + z2[5]^2*z2[6] - z2[5]*(3 + 2*z2[6]))), 
  y[859] -> 2*(z2[4] - z2[6])*z2[6] + z2[3]*(-1 - 2*z2[4]^2*(-1 + z2[5]) + 
      4*z2[4]*(1 + z2[5]*(-1 + z2[6]) - 2*z2[6]) - z2[6] + 4*z2[6]^2 + 
      z2[5]*(1 - 7*z2[6] + 2*z2[6]^2)) + 
    z2[3]^3*(-1 + z2[4]^2*(-1 + z2[5])^2*(-7 + 3*z2[5]) + 3*z2[6] - 
      19*z2[6]^2 + z2[5]^2*(-3 - z2[6] + 2*z2[6]^2) + 
      z2[5]*(3 + 2*z2[6] + 2*z2[6]^2) + z2[5]^3*(1 - 4*z2[6] + 3*z2[6]^2) + 
      z2[4]*(-1 + z2[5])*(2 - 20*z2[6] + 5*z2[5]*z2[6] + 
        z2[5]^2*(-2 + 3*z2[6]))) + z2[3]^2*(2 - 3*z2[4]^2*(-1 + z2[5]) + 
      7*z2[6] - 11*z2[6]^2 + z2[5]*(-4 - z2[6] + 4*z2[6]^2) + 
      z2[5]^2*(2 - 12*z2[6] + 5*z2[6]^2) + 
      z2[4]*(-4 - 11*z2[5]*(-1 + z2[6]) + z2[5]^2*(-7 + 5*z2[6]))), 
  y[860] -> z2[2]^2*(30 + 16*z2[3] + 6*z2[3]^2 - 7*z2[3]^3) - 
    12*z2[3]^3*(-1 + z2[6]) + 6*z2[3]^3*z2[5]^3*(-1 + z2[6])^2 + 
    3*z2[3]^2*(48 - 39*z2[6] + 4*z2[6]^2) - 
    2*z2[3]*(-52 + 21*z2[6] + 5*z2[6]^2) + 2*(54 - 42*z2[6] + 7*z2[6]^2) + 
    z2[2]*(100 + z2[3]^2*(54 - 23*z2[6]) + z2[3]*(50 - 6*z2[6]) - 36*z2[6] + 
      z2[3]^3*(1 + 2*z2[6])) - z2[5]^2*(-1 + z2[6])*
     (6 + 4*z2[2]*(1 - z2[3] + 3*z2[3]^2 + 2*z2[3]^3) + 
      z2[3]^2*(20 - 8*z2[6]) + 6*z2[3]*(-1 + z2[6]) - 6*z2[6] + 
      z2[3]^3*(-19 + 17*z2[6])) + 
    z2[5]*(2*z2[2]^2*(-1 - z2[3] - z2[3]^2 + z2[3]^3) + 
      z2[3]^3*(-9 + 15*z2[6] - 4*z2[6]^2) - 6*(4 - 7*z2[6] + 3*z2[6]^2) + 
      2*z2[3]*(-1 - 7*z2[6] + 8*z2[6]^2) - 
      2*z2[3]^2*(61 - 75*z2[6] + 17*z2[6]^2) + 
      z2[2]*(-22 + 18*z2[6] - 2*z2[3]*(-5 + 6*z2[6]) + 
        4*z2[3]^2*(-13 + 9*z2[6]) + z2[3]^3*(-26 + 21*z2[6]))), 
  y[861] -> -(z2[6]*(9 + 3*z2[4]^2 + 2*(5 + z2[5])*z2[6] + 
       (2 + z2[5])*z2[6]^2 - z2[4]*(6 + (8 + z2[5])*z2[6]))) + 
    z2[3]*(-8 - z2[4]^3*(-2 + z2[5]) - 6*z2[6] + z2[6]^3 - 
      2*z2[4]^2*(2 + z2[5]*(-1 + z2[6]) + 3*z2[6]) - 
      z2[5]*(-4 + 12*z2[6] - 6*z2[6]^2 + z2[6]^3) + 
      z2[4]*(6 + 8*z2[6] + 4*z2[6]^2 + z2[5]*(-3 + 6*z2[6]))) - 
    z2[3]^2*(16 + 2*z2[4]^3*(-2 + z2[5]) - 15*z2[6] + 2*z2[6]^2 + 
      z2[4]^2*(8 + 4*z2[5]*(-1 + z2[6]) + 3*z2[6]) + 
      z2[5]*(-8 + 24*z2[6] - 18*z2[6]^2 + 3*z2[6]^3) + 
      z2[4]*(2*(-6 + z2[6]) + 3*z2[5]*(2 - 4*z2[6] + z2[6]^2))) - 
    z2[3]^3*(z2[4]^3*(-2 + z2[5]) + 2*z2[4]^2*(2 + z2[5]*(-1 + z2[6])) + 
      2*(-1 + z2[6])*(2*(-2 + z2[6]) + z2[5]*(2 - 4*z2[6] + z2[6]^2)) + 
      z2[4]*(-6 + 4*z2[6] + z2[5]*(3 - 6*z2[6] + 2*z2[6]^2))), 
  y[862] -> -(z2[6]*(15 + 3*z2[4]^2 + (14 + z2[5])*z2[6] + 
       (2 + z2[5])*z2[6]^2 - z2[4]*(9 + (8 + z2[5])*z2[6]))) + 
    z2[3]*(-51 + z2[4]^3*(6 - 5*z2[5]) + 28*z2[6] - 18*z2[6]^2 + z2[6]^3 + 
      z2[5]*(41 - 84*z2[6] + 45*z2[6]^2 - 5*z2[6]^3) - 
      z2[4]^2*(21 + 6*z2[6] + z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(z2[5]*(-29 + 33*z2[6] - 4*z2[6]^2) + 4*(9 + z2[6] + z2[6]^2))) - 
    z2[3]^3*(51 + z2[4]^3*(-6 + 5*z2[5]) - 58*z2[6] + 14*z2[6]^2 + 
      z2[5]*(-41 + 84*z2[6] - 47*z2[6]^2 + 6*z2[6]^3) + 
      z2[4]^2*(21 + z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(-36 + 14*z2[6] + z2[5]*(29 - 33*z2[6] + 6*z2[6]^2))) - 
    z2[3]^2*(102 + 2*z2[4]^3*(-6 + 5*z2[5]) - 101*z2[6] + 26*z2[6]^2 + 
      z2[5]*(-82 + 168*z2[6] - 93*z2[6]^2 + 11*z2[6]^3) + 
      z2[4]^2*(3*(14 + z2[6]) + 2*z2[5]*(-17 + 6*z2[6])) + 
      z2[4]*(-72 + 19*z2[6] + z2[5]*(58 - 66*z2[6] + 11*z2[6]^2))), 
  y[863] -> z2[6]^2*(30 + 8*z2[2]^3 - 40*z2[6] + 11*z2[6]^2 - 
      4*z2[2]^2*(-7 + 3*z2[6]) + z2[2]*(40 - 35*z2[6] + 4*z2[6]^2)) + 
    z2[3]^3*(-61 + 4*z2[2]^5 + z2[2]^4*(21 - 8*z2[6]) + 100*z2[6] - 
      50*z2[6]^2 + 8*z2[6]^3 + 4*z2[2]^3*(10 - 8*z2[6] + z2[6]^2) + 
      z2[2]^2*(23 - 34*z2[6] + 9*z2[6]^2) + 
      2*z2[2]*(-15 + 15*z2[6] - 5*z2[6]^2 + z2[6]^3)) + 
    z2[3]^2*(-232 + 8*z2[2]^5 - 4*z2[2]^4*(-3 + z2[6]) + 490*z2[6] - 
      330*z2[6]^2 + 67*z2[6]^3 + z2[2]^3*(-60 + 55*z2[6] - 12*z2[6]^2) + 
      z2[2]^2*(-214 + 284*z2[6] - 101*z2[6]^2 + 8*z2[6]^3) + 
      z2[2]*(-300 + 525*z2[6] - 270*z2[6]^2 + 38*z2[6]^3)) + 
    z2[3]*(-171 + 16*z2[2]^4*(-2 + z2[6]) + 390*z2[6] - 250*z2[6]^2 + 
      19*z2[6]^3 + 11*z2[6]^4 + z2[2]^2*(-272 + 380*z2[6] - 113*z2[6]^2) - 
      4*z2[2]^3*(36 - 34*z2[6] + 5*z2[6]^2) + 
      z2[2]*(-280 + 520*z2[6] - 240*z2[6]^2 + 6*z2[6]^3 + 4*z2[6]^4)) - 
    z2[3]*z2[5]*(-1 + z2[6])*(170 + z2[2]^4*(32 + 32*z2[3] + 6*z2[3]^2) + 
      z2[2]^3*(144 + z2[3]*(164 - 68*z2[6]) + z2[3]^2*(37 - 14*z2[6]) - 
        64*z2[6]) - 310*z2[6] + 160*z2[6]^2 - 19*z2[6]^3 + 
      z2[3]*(280 - 490*z2[6] + 240*z2[6]^2 - 27*z2[6]^3) - 
      2*z2[3]^2*(-55 + 90*z2[6] - 40*z2[6]^2 + 4*z2[6]^3) + 
      2*z2[2]^2*(136 - 122*z2[6] + 19*z2[6]^2 + 
        z2[3]^2*(48 - 37*z2[6] + 5*z2[6]^2) + 
        z2[3]*(176 - 149*z2[6] + 22*z2[6]^2)) + 
      z2[2]*(280 - 380*z2[6] + 125*z2[6]^2 - 6*z2[6]^3 + 
        z2[3]*(410 - 530*z2[6] + 165*z2[6]^2 - 8*z2[6]^3) + 
        z2[3]^2*(135 - 160*z2[6] + 45*z2[6]^2 - 2*z2[6]^3))), 
  y[864] -> -(z2[6]^2*(42 + 12*z2[2]^2 - 9*z2[2]*(-4 + z2[6]) - 25*z2[6] + 
       z2[6]^2)) - z2[3]*(-557 + 32*z2[2]^4*(-1 + z2[5]) + 928*z2[6] - 
      391*z2[6]^2 + 22*z2[6]^3 + z2[6]^4 + 
      z2[5]*(554 - 1132*z2[6] + 703*z2[6]^2 - 127*z2[6]^3 + 3*z2[6]^4) - 
      8*z2[2]^3*(28 - 13*z2[6] + 2*z2[5]*(-14 + 9*z2[6])) + 
      z2[2]^2*(-576 + 504*z2[6] - 71*z2[6]^2 + 
        2*z2[5]*(288 - 328*z2[6] + 73*z2[6]^2)) + 
      z2[2]*(-752 + 964*z2[6] - 267*z2[6]^2 + 6*z2[6]^3 + 
        z2[5]*(752 - 1200*z2[6] + 510*z2[6]^2 - 43*z2[6]^3))) - 
    z2[3]^3*(-205 + z2[2]^4*(11 + 6*z2[5]) + 
      z2[2]^3*(39 + z2[5]*(58 - 35*z2[6]) - 12*z2[6]) + 264*z2[6] - 
      99*z2[6]^2 + 10*z2[6]^3 + z2[5]*(360 - 694*z2[6] + 405*z2[6]^2 - 
        71*z2[6]^3 + 2*z2[6]^4) + z2[2]^2*(20 - 12*z2[6] - z2[6]^2 + 
        z2[5]*(205 - 219*z2[6] + 46*z2[6]^2)) + 
      z2[2]*(-100 + 96*z2[6] - 29*z2[6]^2 + 2*z2[6]^3 + 
        z2[5]*(365 - 546*z2[6] + 218*z2[6]^2 - 19*z2[6]^3))) + 
    z2[3]^2*(762 + z2[2]^4*(4 - 32*z2[5]) - 1192*z2[6] + 533*z2[6]^2 - 
      58*z2[6]^3 + z2[5]*(-914 + 1826*z2[6] - 1109*z2[6]^2 + 199*z2[6]^3 - 
        5*z2[6]^4) + z2[2]^3*(124 - 61*z2[6] + 32*z2[5]*(-8 + 5*z2[6])) + 
      z2[2]^2*(486 - 421*z2[6] + 71*z2[6]^2 - 2*z2[5]*(374 - 416*z2[6] + 
          91*z2[6]^2)) + z2[2]*(826 - 1020*z2[6] + 319*z2[6]^2 - 18*z2[6]^3 + 
        z2[5]*(-1104 + 1722*z2[6] - 718*z2[6]^2 + 63*z2[6]^3))), 
  y[865] -> (14 + 6*z2[2] - z2[4] - 2*z2[6])*z2[6]^2 + 
    z2[3]*(-386 + 80*z2[2]^3*(-1 + z2[5]) - 4*z2[4]^3*(-1 + z2[5]) + 
      384*z2[5] + 323*z2[6] - 438*z2[5]*z2[6] - 33*z2[6]^2 + 
      105*z2[5]*z2[6]^2 - 2*z2[6]^3 - 3*z2[5]*z2[6]^3 + 
      z2[4]^2*(-64 + z2[5]*(64 - 3*z2[6]) + z2[6]) - 
      4*z2[2]^2*(76 + 18*z2[4]*(-1 + z2[5]) - 18*z2[6] + 
        z2[5]*(-76 + 27*z2[6])) + z2[4]*(215 - 50*z2[6] + 
        z2[5]*(-214 + 84*z2[6] - 4*z2[6]^2)) + 
      z2[2]*(-472 + 28*z2[4]^2*(-1 + z2[5]) + 248*z2[6] - 9*z2[6]^2 + 
        z2[5]*(472 - 348*z2[6] + 37*z2[6]^2) + 
        2*z2[4]*(100 - 9*z2[6] + 4*z2[5]*(-25 + 4*z2[6])))) + 
    z2[3]^3*(-144 + z2[4]^3*(2 - 3*z2[5]) + 250*z2[5] + 
      7*z2[2]^3*(1 + 3*z2[5]) + z2[4]^2*(-27 + z2[5]*(43 - 2*z2[6])) + 
      81*z2[6] - 264*z2[5]*z2[6] - 10*z2[6]^2 + 61*z2[5]*z2[6]^2 - 
      2*z2[5]*z2[6]^3 + z2[2]^2*(-1 + z2[4]*(5 - 27*z2[5]) + 
        z2[5]*(109 - 36*z2[6]) + z2[6]) + 
      z2[4]*(83 - 10*z2[6] + z2[5]*(-140 + 51*z2[6] - 2*z2[6]^2)) + 
      z2[2]*(-70 + z2[4]^2*(-7 + 15*z2[5]) + 25*z2[6] - 2*z2[6]^2 + 
        z2[5]*(230 - 156*z2[6] + 17*z2[6]^2) + 
        z2[4]*(37 - 2*z2[6] + 3*z2[5]*(-33 + 5*z2[6])))) + 
    z2[3]^2*(-530 + z2[4]^3*(6 - 7*z2[5]) + 634*z2[5] + 
      z2[2]^3*(-54 + 92*z2[5]) + 404*z2[6] - 702*z2[5]*z2[6] - 58*z2[6]^2 + 
      167*z2[5]*z2[6]^2 - 5*z2[5]*z2[6]^3 + 
      z2[4]^2*(-91 + z2[5]*(107 - 5*z2[6]) + z2[6]) + 
      z2[2]^2*(-270 + z2[4]*(71 - 96*z2[5]) + 64*z2[6] - 
        6*z2[5]*(-66 + 23*z2[6])) + z2[4]*(298 - 60*z2[6] + 
        z2[5]*(-354 + 135*z2[6] - 5*z2[6]^2)) + 
      z2[2]*(-526 + z2[4]^2*(-35 + 43*z2[5]) + 264*z2[6] - 18*z2[6]^2 + 
        z2[5]*(694 - 498*z2[6] + 55*z2[6]^2) + 
        z2[4]*(231 - 20*z2[6] + z2[5]*(-296 + 47*z2[6])))), 
  y[866] -> z2[2]^4*(1 - z2[3] + z2[3]^2 - z2[3]^3 + z2[3]^4) - 
    (-1 + z2[5])*(-1 + z2[6])*z2[6] + z2[3]*z2[6]*(1 + z2[5]*(-1 + z2[6]) - 
      (1 + z2[4])*z2[6]) + z2[2]^3*(-2 - 2*z2[4] + 
      z2[3]*(2 + 2*z2[4] - z2[6]) + z2[3]^3*(2 + 2*z2[4] - z2[6]) + z2[6] + 
      z2[3]^2*(-2 - 2*z2[4] + z2[6]) - z2[3]^4*(-3 + 3*z2[4] + z2[6])) + 
    z2[3]^4*(-(z2[4]^3*(3 + z2[5] + z2[5]^2)) + 
      z2[6]^3*(-2 - z2[5] + z2[6]) + z2[4]*z2[6]*
       (-1 + (1 + z2[5] - z2[5]^2)*z2[6]) + 
      z2[4]^2*(1 + (1 + z2[5] - z2[5]^2)*z2[6])) - 
    z2[3]^3*(z2[4]^3*(6 + 4*z2[5] + z2[5]^2) + 
      z2[4]^2*(-2 + (-7 + z2[5] + z2[5]^2)*z2[6]) + 
      z2[6]^2*(-1 + z2[5] + 4*z2[6] - z2[6]^2) + 
      z2[4]*z2[6]*(2 + (-3 + z2[5] + z2[5]^2)*z2[6] - z2[6]^2)) - 
    z2[3]^2*(4*z2[4]^3*z2[5] + 2*z2[4]^2*(-2 + (-2 + z2[5])*z2[6]) + 
      z2[6]*(1 + z2[5]*(-1 + z2[6]) + z2[6] + z2[6]^2) - 
      z2[4]*z2[6]*(-5 + z2[5] + z2[6] - 2*z2[5]*z2[6] + z2[6]^2)) + 
    z2[2]^2*(3 + z2[4]^2 - z2[3]*(3 + z2[4]^2 - z2[4]*(-4 + z2[6]) - 
        2*z2[6]) + z2[3]^2*(3 + z2[4]^2 - z2[4]*(-4 + z2[6]) - 2*z2[6]) - 
      z2[4]*(-4 + z2[6]) - 2*z2[6] + z2[3]^4*(1 + 3*z2[4]^2 - z2[6] + 
        z2[6]^2 + z2[4]*(-11 + 2*z2[6])) + z2[3]^3*(1 - z2[4]^2 + z2[6]^2 + 
        z2[4]*(-13 + 3*z2[6]))) - 
    z2[2]*(z2[3]^3*z2[4]^3*(-4 + 4*z2[5] + z2[3]*z2[5]^2) + 
      z2[4]^2*(6 - 5*z2[5] + z2[5]^2 + z2[3]^2*(6 - 9*z2[5] + z2[5]^2) - 
        z2[3]*(6 - 5*z2[5] + z2[5]^2) - z2[3]^3*(20 + z2[5] + z2[5]^2 - 
          2*z2[5]*z2[6]) + z2[3]^4*(-11 - 2*z2[5] + z2[5]^2*z2[6])) + 
      z2[6]*(-4 - z2[3]*(-4 + z2[5]) + z2[5] + z2[3]^2*(-4 + z2[5] - z2[6]) + 
        z2[3]^3*(-1 + z2[6]^2) + z2[3]^4*(-1 + z2[5]*z2[6] + z2[6]^2)) + 
      z2[4]*(6 - z2[6] + z2[5]^2*z2[6] - z2[5]*(3 + 2*z2[6]) + 
        z2[3]^4*(3 + z2[5]*(-1 + z2[6]) - z2[6] + z2[5]^2*z2[6]^2) + 
        z2[3]^2*(10 - 3*z2[6] + z2[5]^2*z2[6] + z2[6]^2 - 
          z2[5]*(3 + 2*z2[6])) + z2[3]*(-6 + z2[6] - z2[5]^2*z2[6] + 
          z2[5]*(3 + 2*z2[6])) + z2[3]^3*(4 + 5*z2[6] + 
          z2[5]*(-1 - 2*z2[6] + 2*z2[6]^2))))}}


==> anc/analytic/PolesUVIR_5pt_2L_nf2_Qd_mppm.m <==
{{{0, 0, 0, 0, 0, f[1], 0, 0, 0, (-3*f[1])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, 
   0, (-3*f[1])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[1])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[1], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[7], 0, 0, 0, (-3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[7], 0, 0, 
   0, (-3*f[7])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[7], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[13], 0, 0, 0, (-3*f[13])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[13], 0, 
   0, 0, (-3*f[13])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[13])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[13], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[19], 0, 0, 0, (-3*f[19])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[19], 0, 
   0, 0, (-3*f[19])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[19])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[19], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> (-5*y[1]*y[3])/(54*y[2]) - (5*y[1]*y[4])/(54*y[2]*y[5]) - 
    (5*y[6])/54 - (5*y[7]*y[9])/(54*y[5]*y[8]) + 
    (5*y[3])/(54*y[1]*y[5]*y[11]) + 5/(27*y[10]*y[11]) + 
    5/(54*y[1]*y[10]*y[11]) - (5*y[12])/(54*y[11]) + 
    (5*y[3]*y[13])/(54*y[5]*y[11]) + (5*y[1]*y[4]*y[14])/
     (54*y[2]*y[5]*y[11]) - (5*y[1]*y[15])/(54*y[2]*y[11]) - 
    (5*y[16])/(27*y[10]) - (5*y[16])/(54*y[1]*y[10]) - (5*y[17])/(54*y[5]) - 
    (5*y[18])/(54*y[1]*y[5]) - (5*y[20])/(54*y[19]), 
  f[7] -> 5/(54*y[4]) - (5*y[11])/(54*y[19]) + (5*y[11])/(54*y[4]*y[19]) + 
    (5*y[21])/(54*y[2]*y[4]) + (5*y[22])/(54*y[2]) + (5*y[23])/54 + 
    (5*y[24])/(54*y[10]) - (5*y[24])/(54*y[4]*y[10]), 
  f[13] -> -5/(54*y[4]) + (5*y[11])/(54*y[19]) - (5*y[11])/(54*y[4]*y[19]) - 
    (5*y[21])/(54*y[2]*y[4]) - (5*y[22])/(54*y[2]) - (5*y[23])/54 + 
    (5*y[7]*y[25])/(54*y[5]*y[8]) + (5*y[24]*y[26])/(54*y[10]) + 
    (5*y[27])/(54*y[1]*y[5]) + (5*y[28])/(54*y[5]), 
  f[19] -> (5*y[1]*y[3])/(54*y[2]) + (5*y[3])/(54*y[1]*y[5]) + 
    (5*y[1]*y[4])/(54*y[2]*y[5]) + 5/(27*y[10]) - 
    (5*y[3])/(54*y[1]*y[5]*y[11]) - 5/(27*y[10]*y[11]) + 
    (5*y[12])/(54*y[11]) - (5*y[3]*y[13])/(54*y[5]*y[11]) - 
    (5*y[1]*y[4]*y[14])/(54*y[2]*y[5]*y[11]) + 
    (5*y[1]*y[15])/(54*y[2]*y[11]) + (5*y[3]*y[29])/(54*y[5]) - 
    (5*y[30])/54 + (5*y[31])/54}, {y[1] -> z3[2], 
  y[2] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4], y[3] -> -1 + z3[5], 
  y[4] -> 1 + z3[2], y[5] -> z3[2] - z3[4]*z3[5], 
  y[6] -> 1 + (1 + z3[2]^(-1))/(z3[3]*(z3[2] - z3[4]*z3[5])*
      (1 + z3[4] - z3[6])), y[7] -> 1 + z3[2]^(-1), y[8] -> z3[3], 
  y[9] -> -1 + z3[4] - z3[6], y[10] -> z3[4], y[11] -> 1 + z3[4] - z3[6], 
  y[12] -> -1 + z3[2]*(-1 + z3[5]), y[13] -> 3 + 3*z3[2] + z3[2]^2, 
  y[14] -> 1 + z3[2] - z3[6], y[15] -> 2 + z3[2] + z3[5]*(-1 + z3[6]) - 
    z3[6], y[16] -> 1 + z3[6], y[17] -> -4 + z3[4] + 3*z3[5] + 
    z3[2]*(-3 + 2*z3[5]) - z3[6] + z3[5]*z3[6], 
  y[18] -> z3[4] + (-1 + z3[5])*(1 + z3[6]), 
  y[19] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5], y[20] -> (1 + z3[3])*z3[4] + 
    z3[2]*z3[3]*(-2 + z3[5] + z3[6] - z3[5]*z3[6]), 
  y[21] -> -1 + z3[3]*(-1 + z3[5]), 
  y[22] -> 1 + z3[3]*(-1 + z3[4])*(-1 + z3[5]) + z3[4]*(-1 + z3[5]), 
  y[23] -> -2 + z3[5], y[24] -> z3[6], y[25] -> z3[4] - z3[6], 
  y[26] -> z3[2]^(-1) + (1 + z3[2])^(-1), 
  y[27] -> z3[4] + (-1 + z3[5])*z3[6], 
  y[28] -> -2 + z3[4] + z3[2]*(-2 + z3[5]) + z3[5] - z3[6] + z3[5]*z3[6], 
  y[29] -> 2 + z3[2], y[30] -> 
   (1 + z3[2]^(-1))/(z3[3]*(z3[2] - z3[4]*z3[5])) + 
    1/(z3[2]*z3[4]*(1 + z3[4] - z3[6])), 
  y[31] -> 1 + 1/(z3[2]*z3[4]) + (1 + z3[2]^(-1))/
     (z3[3]*(z3[2] - z3[4]*z3[5])*(1 + z3[4] - z3[6]))}}


==> anc/analytic/PolesUVIR_5pt_2L_nf2_Qd_pppm.m <==
{{{0, 0, 0, 0, 0, f[1], 0, 0, 0, (-3*f[1])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, 
   0, (-3*f[1])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[1])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[1], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[7], 0, 0, 0, (-3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[7], 0, 0, 
   0, (-3*f[7])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[7], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -f[7], 0, 0, 0, (3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[7], 0, 
   0, 0, (3*f[7])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[7]/20, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> (-5*y[1])/54 + (5*y[2]*y[3])/(54*y[4]) + (5*y[4]*y[5])/(54*y[2]), 
  f[7] -> (5*y[3])/54 - (5*y[7])/(54*y[6]) - (5*y[3]*y[8])/(54*y[4]) + 
    (5*y[3]*y[8])/(54*y[4]*y[6])}, {y[1] -> 1 + 2*z1[3], y[2] -> z1[2], 
  y[3] -> z1[3], y[4] -> z1[4], y[5] -> 1 + z1[3], y[6] -> 1 + z1[2], 
  y[7] -> 1 + z1[4] + z1[3]*(2 + z1[4] - z1[6]) - z1[6], y[8] -> -1 + z1[6]}}


==> anc/analytic/PolesUVIR_5pt_2L_nf2_Qu_mppm.m <==
{{{0, 0, 0, 0, 0, f[1], 0, 0, 0, (-3*f[1])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, 
   0, (-3*f[1])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[1])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[1], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[7], 0, 0, 0, (-3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[7], 0, 0, 
   0, (-3*f[7])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[7], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[13], 0, 0, 0, (-3*f[13])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[13], 0, 
   0, 0, (-3*f[13])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[13])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[13], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> (5*y[1])/(54*y[2]) + (5*y[3]*y[4])/(54*y[5]) - 
    (5*y[4]^3)/(54*y[5]*y[6]*y[7]) - (5*y[4]*y[8])/(54*y[5]*y[6]) - 
    (5*y[3]*y[4])/(54*y[9]) + (5*y[4]^3)/(54*y[6]*y[7]*y[9]) + 
    (5*y[4]*y[8])/(54*y[6]*y[9]), f[7] -> (-5*y[11])/(54*y[5]*y[6]*y[10]) + 
    (5*y[11])/(54*y[6]*y[9]*y[10]) + (5*y[12])/(54*y[5]*y[6]*y[7]) - 
    (5*y[12])/(54*y[6]*y[7]*y[9]) + (5*y[4]*y[13])/54 - (5*y[4]*y[14])/54, 
  f[13] -> (5*y[3]*y[4])/(54*y[9]) + (5*y[4])/(54*y[2]*y[10]) + 
    (5*y[11])/(54*y[5]*y[6]*y[10]) - (5*y[11])/(54*y[6]*y[9]*y[10]) - 
    (5*y[4]*y[15])/(54*y[5]) + (5*y[4]*y[16])/(54*y[5]*y[6]) - 
    (5*y[4]*y[16])/(54*y[6]*y[9]) + (5*y[17])/(54*y[5]*y[6]*y[7]) - 
    (5*y[17])/(54*y[6]*y[7]*y[9]) - (5*y[4]*y[18])/54}, 
 {y[1] -> -(z3[2]*z3[3]) + (1 + z3[3])*z3[4], 
  y[2] -> z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5], y[3] -> z3[2], y[4] -> z3[4], 
  y[5] -> -z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6], y[6] -> 1 + z3[3], 
  y[7] -> z3[2] - z3[4], y[8] -> z3[2] + z3[4], 
  y[9] -> -2*z3[2]*z3[3]*z3[4] + z3[4]^2 + z3[3]*z3[4]^2 + 
    z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - 
    z3[3]*z3[4]*z3[6], y[10] -> 1 + z3[2], y[11] -> 1 + (z3[2] - z3[4])^(-1), 
  y[12] -> 1 - z3[4] + z3[4]^2, 
  y[13] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + ((1 + z3[2])^(-1) + (1 + z3[3])^(-1))/
     (-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6]), 
  y[14] -> 1/((1 + z3[2])*(z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - 
       z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5])) + 
    (-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + z3[2]*z3[3]*z3[4]*z3[5] + 
      z3[2]*z3[3]*z3[6])^(-1) + 1/((1 + z3[3])*(-2*z3[2]*z3[3]*z3[4] + 
       z3[4]^2 + z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[4]*z3[5] + 
       z3[2]*z3[3]*z3[6] - z3[4]*z3[6] - z3[3]*z3[4]*z3[6])), 
  y[15] -> -1 + z3[2], y[16] -> -1 + z3[2] + z3[4], 
  y[17] -> -1 + z3[4] - z3[4]^2 + z3[4]^3, 
  y[18] -> (z3[2]*z3[3] - z3[4] - z3[3]*z3[4] - z3[2]*z3[3]*z3[4] + 
      z3[2]*z3[3]*z3[4]*z3[5])^(-1) + 
    1/((1 + z3[2])*(-z3[4] - z3[3]*z3[4] - 2*z3[2]*z3[3]*z3[4] + 
       z3[2]*z3[3]*z3[4]*z3[5] + z3[2]*z3[3]*z3[6]))}}


==> anc/analytic/PolesUVIR_5pt_2L_nf2_Qu_pppm.m <==
{{{0, 0, 0, 0, 0, f[1], 0, 0, 0, (-3*f[1])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, 
   0, (-3*f[1])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[1])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[1], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[7], 0, 0, 0, (-3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[7], 0, 0, 
   0, (-3*f[7])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[7])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[7], 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, f[13], 0, 0, 0, (-3*f[13])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[13], 0, 
   0, 0, (-3*f[13])/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*f[13])/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/20*f[13], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> (-5*y[2])/(54*y[1]) - (5*y[3])/(54*y[1]^2) - 
    (5*y[2]*y[4])/(54*y[5]) - (5*y[3]*y[6])/(54*y[1]^2*y[5]) + 
    (5*y[3]*y[7])/(54*y[1]^2*y[5]^2) + (5*y[2]*y[8])/(54*y[5]^2) - 
    (5*y[9])/(54*y[1]*y[5]) + (5*y[10])/(54*y[1]*y[5]^2), 
  f[7] -> (5*y[11]*y[12])/54 - (5*y[3]*y[13])/(54*y[1]^2*y[5]) - 
    (5*y[3]*y[7]*y[13])/(54*y[1]^2*y[5]^2) + (5*y[14])/(54*y[5]) + 
    (5*y[15])/(54*y[5]^2) + y[16]/(54*y[1]*y[5]^2) + 
    (5*y[17])/(54*y[1]*y[5]), f[13] -> (5*y[3])/(54*y[1]^2) - 
    (5*y[2]*y[4])/(54*y[1]) + (5*y[3]*y[7])/(27*y[1]^2*y[5]) + 
    (5*y[3]*y[7]^2)/(54*y[1]^2*y[5]^2) - (5*y[18])/54 - 
    (5*y[7]*y[19])/(54*y[1]*y[5]^2) - (5*y[2]*y[7]*y[20])/(54*y[5]^2) - 
    (5*y[21])/(54*y[5]) + (5*y[22])/(54*y[1]*y[5])}, 
 {y[1] -> z2[2], y[2] -> z2[3], y[3] -> 1 + z2[3], y[4] -> -2 + z2[5], 
  y[5] -> 1 + z2[4] - z2[6], y[6] -> -2 + z2[6], y[7] -> -1 + z2[6], 
  y[8] -> -2 + z2[5] + z2[6] - z2[5]*z2[6], 
  y[9] -> -1 + z2[3]*(-4 + z2[5] + z2[6]), 
  y[10] -> -1 + z2[6] + z2[3]*(-3 + z2[5] + 2*z2[6] - z2[5]*z2[6]), 
  y[11] -> 1 + z2[2]^(-1), y[12] -> 1 + z2[3]*z2[5], y[13] -> z2[6], 
  y[14] -> -2 + z2[6] + z2[3]*(-3 + z2[2]*(-2 + z2[5]) + 
      (-1 + 2*z2[5])*z2[6]), 
  y[15] -> 1 - z2[6] + z2[3]*z2[5]*(-1 + z2[6])*(1 + z2[2] + z2[6]) - 
    z2[3]*(-3 + z2[2]*(-2 + z2[6]) + z2[6]^2), 
  y[16] -> 5 - 5*z2[6]^2 + 5*z2[3]*(1 - (-2 + z2[5])*z2[6] + 
      (-2 + z2[5])*z2[6]^2), 
  y[17] -> -2 + z2[3]*(-1 - 2*z2[6] + z2[5]*(-1 + 2*z2[6])), 
  y[18] -> 1 + z2[3]*(-1 + z2[5]), 
  y[19] -> 1 + z2[3]*(3 + z2[5]*(-1 + z2[6]) - 2*z2[6]) - z2[6], 
  y[20] -> 2 + z2[5]*(-1 + z2[6]) - z2[6], 
  y[21] -> -1 + z2[3]*(3 + 2*z2[5]*(-1 + z2[6]) - 2*z2[6]) + z2[6], 
  y[22] -> -1 + z2[6] + z2[3]*(-5 - 2*z2[5]*(-1 + z2[6]) + 4*z2[6])}}


==> anc/analytic/Tree_4pt.m <==
{{-1/4*y[1]^2 + (y[1]^2*y[2])/4 + (y[1]*y[3])/4 - (y[1]*y[2]*y[3])/4 - 
   y[4]^2/4 + (y[2]*y[4]^2)/4, y[1]^2/4 - (y[1]^2*y[2])/4 + (y[1]*y[4])/4 - 
   (y[3]*y[4])/4 + (y[2]*y[4]^2)/4, (y[1]*y[3])/4 - (y[1]*y[2]*y[3])/4 - 
   (y[1]*y[4])/4 - (y[3]*y[4])/4 + (y[2]*y[3]*y[4])/2 + y[4]^2/4 - 
   (y[2]*y[4]^2)/2, (y[1]^2*y[2])/4 - (y[1]*y[2]*y[3])/4 + 
   (y[1]*y[2]*y[4])/4, -1/4*y[1]^2 + (y[1]*y[3])/4 - (y[1]*y[4])/4, 
  y[1]^2/4 - (y[1]^2*y[2])/4 - (y[1]*y[3])/4 + (y[1]*y[2]*y[3])/4 + 
   (y[1]*y[4])/4 - (y[1]*y[2]*y[4])/4, -1/2*y[1]^2 + (y[1]^2*y[2])/2 + 
   (3*y[1]*y[3])/4 - (3*y[1]*y[2]*y[3])/4 - y[3]^2/2 + (y[2]*y[3]^2)/2 - 
   (y[1]*y[4])/4 + (y[1]*y[2]*y[4])/4 + (3*y[3]*y[4])/4 - 
   (3*y[2]*y[3]*y[4])/4 - y[4]^2/4 + (y[2]*y[4]^2)/4}, 
 {y[1] -> s23, y[2] -> eps, y[3] -> s234, y[4] -> s34}}


==> anc/analytic/Tree_5pt_Qd_mppm.m <==
{-1/2*((1 + z3[3])^3*z3[4]^3*(z3[4] - z3[6])^2 - 
    z3[2]^4*z3[3]^3*(z3[4]^3*(-2 + z3[5])*(-1 + z3[5])^2 + 2*z3[6]^2 + 
      z3[4]^2*(-3 + 2*z3[5])*(-2 - z3[6] + z3[5]*(1 + z3[6])) + 
      z3[4]*z3[6]*(-7 - z3[6] + z3[5]*(4 + z3[6]))) - 
    z3[2]*(1 + z3[3])^2*z3[4]^2*(z3[4] - z3[6])*(z3[4]*(-z3[4] + z3[6]) + 
      z3[3]*(z3[4]^2*(-2 + z3[5]) - 3*z3[6] + 
        z3[4]*(5 - 2*z3[5] + 2*z3[6]))) + z3[2]^2*z3[3]*(1 + z3[3])*z3[4]*
     (-(z3[4]*(z3[4] - z3[6])*(z3[4]^2*(-1 + z3[5]) - 4*z3[6] + 
         z3[4]*(5 + z3[6] - z3[5]*(2 + z3[6])))) + 
      z3[3]*(z3[4]^4*(-1 + z3[5])^2 + 3*z3[6]^2 - 2*z3[4]*z3[6]*
         (5 - 2*z3[5] + 3*z3[6]) - z3[4]^3*(9 + 2*z3[6] + 
          z3[5]^2*(1 + z3[6]) - z3[5]*(7 + 3*z3[6])) + 
        z3[4]^2*(8 + z3[5]^2 + 15*z3[6] + z3[6]^2 - 
          z3[5]*(6 + 6*z3[6] + z3[6]^2)))) + z3[2]^3*z3[3]^2*
     (z3[4]*(z3[4]^3*(-3 + 5*z3[5] - 2*z3[5]^2) + 5*z3[6]^2 + 
        2*z3[4]*z3[6]*(-7 - z3[6] + z3[5]*(3 + z3[6])) + 
        z3[4]^2*(9 + 5*z3[6] - 7*z3[5]*(1 + z3[6]) + 
          z3[5]^2*(1 + 2*z3[6]))) + 
      z3[3]*(z3[4]^4*(-3 + z3[5])*(-1 + z3[5])^2 - z3[6]^2 + 
        2*z3[4]*z3[6]*(2 - z3[5] + 3*z3[6]) + 
        z3[4]^3*(13 + 5*z3[6] + 3*z3[5]^2*(1 + z3[6]) - 
          z3[5]*(13 + 8*z3[6])) - z3[4]^2*(z3[5]^2 + 
          2*(2 + 9*z3[6] + z3[6]^2) - z3[5]*(4 + 9*z3[6] + 2*z3[6]^2)))))/
   (z3[2]*z3[3]*z3[4]*(z3[2]*z3[3] - (1 + z3[3])*z3[4])*
    (-((1 + z3[3])*z3[4]) + z3[2]*z3[3]*(1 + z3[4]*(-1 + z3[5])))*
    (z3[2] - z3[4]*z3[5])*(1 + z3[4] - z3[6])), 
 (z3[2]*z3[3]*(z3[2] - z3[4] + z3[2]*z3[4]*(-1 + z3[5]))*
   ((1 + z3[3])*z3[4]*(z3[4] - z3[6]) + z3[2]*z3[3]*
     (z3[4]*(-2 + z3[5]) + z3[6])))/(2*(1 + z3[2])*z3[4]*
   (z3[2]*z3[3] - (1 + z3[3])*z3[4])*(-((1 + z3[3])*z3[4]) + 
    z3[2]*z3[3]*(1 + z3[4]*(-1 + z3[5])))), 
 ((-((1 + z3[3])*z3[4]) + z3[2]*(z3[3] - z3[4] - 2*z3[3]*z3[4]) + 
    z3[2]^2*z3[3]*(2 + z3[4]*(-1 + z3[5])))*(-((1 + z3[3])*z3[4]) + 
    z3[2]*(z3[3] - z3[4] + z3[3]*z3[4]*(-1 + z3[5])))*
   ((1 + z3[3])*z3[4]*(z3[4] - z3[6]) + z3[2]*z3[3]*
     (z3[4]*(-2 + z3[5]) + z3[6])))/(2*z3[2]*(1 + z3[2])*z3[3]*z3[4]*
   (z3[2]*z3[3] - (1 + z3[3])*z3[4])*(-((1 + z3[3])*z3[4]) + 
    z3[2]*z3[3]*(1 + z3[4]*(-1 + z3[5])))*(z3[2] - z3[4]*z3[5])), 
 -1/2*((-((1 + z3[3])*z3[4]) + z3[2]^2*z3[3]*(2 + z3[4]*z3[5]) - 
     z3[2]*(z3[4] + z3[3]*(-1 + 2*z3[4] + z3[4]^2*z3[5])))*
    ((1 + z3[3])*z3[4]*(z3[4] - z3[6]) + z3[2]*z3[3]*
      (z3[4]*(-2 + z3[5]) + z3[6])))/(z3[2]*z3[3]*z3[4]*
    (z3[2]*z3[3] - (1 + z3[3])*z3[4])*(z3[2] - z3[4]*z3[5])*
    (1 + z3[4] - z3[6]))}


==> anc/analytic/Tree_5pt_Qd_pppm.m <==
{((z1[2] - z1[4])*(z1[2]*z1[3] - (1 + z1[3])*z1[4]))/(2*z1[2]*z1[4]), 
 ((z1[2]*z1[3] - (1 + z1[3])*z1[4])*(1 + z1[4] - z1[6]))/
  (2*(1 + z1[2])*z1[4]), 
 -1/2*((z1[2]*z1[3] - (1 + z1[3])*z1[4])*(1 + z1[4] - z1[6]))/
   ((1 + z1[2])*z1[4]), 0}


==> anc/analytic/Tree_5pt_Qu_mppm.m <==
{-1/2*((z3[2]*z3[3] - (1 + z3[3])*z3[4])*
    ((1 + z3[3])^2*z3[4]^3*(z3[4] - z3[6]) + z3[2]^3*z3[3]^2*
      (z3[4]*(-2 + z3[5]) + z3[6])^2 - z3[2]*(1 + z3[3])*z3[4]^2*
      (-z3[4]^2 - z3[6] + z3[4]*z3[6] + z3[3]*(z3[4]^2*(-2 + z3[5]) - 
         z3[4]*(-3 + z3[5])*(1 + z3[6]) - z3[6]*(2 + z3[6]))) - 
     z3[2]^2*z3[3]*z3[4]*(z3[4]^3*(-1 + z3[5]) + 
       z3[6]*(1 + z3[3] + z3[6] + 2*z3[3]*z3[6]) + 
       z3[4]^2*(2 + z3[3]*(6 - 5*z3[5] + z3[5]^2) + z3[6] - z3[5]*z3[6]) + 
       z3[4]*(-1 + z3[5] - 4*z3[6] + z3[5]*z3[6] + 
         z3[3]*(-2 + z3[5] - 7*z3[6] + 3*z3[5]*z3[6])))))/
   ((z3[2] - z3[4])*(-((1 + z3[3])*z3[4]) + 
     z3[2]*z3[3]*(1 + z3[4]*(-1 + z3[5])))*
    (z3[4]*(-1 + z3[3]*(-1 + z3[2]*(-2 + z3[5]))) + z3[2]*z3[3]*z3[6])*
    ((1 + z3[3])*z3[4]*(z3[4] - z3[6]) + z3[2]*z3[3]*
      (z3[4]*(-2 + z3[5]) + z3[6]))), 
 -1/2*(z3[2]^2*z3[4]*(z3[2]*z3[3] - (1 + z3[3])*z3[4])*(1 + z3[4] - z3[6])*
    (z3[3]*z3[4]^2 + z3[2]*z3[3]*z3[6] + 
     z3[4]*(-1 + z3[2]*z3[3]*(-2 + z3[5]) - z3[3]*z3[6])))/
   ((1 + z3[2])*(z3[2] - z3[4])*(-((1 + z3[3])*z3[4]) + 
     z3[2]*z3[3]*(1 + z3[4]*(-1 + z3[5])))*
    (z3[4]*(-1 + z3[3]*(-1 + z3[2]*(-2 + z3[5]))) + z3[2]*z3[3]*z3[6])*
    ((1 + z3[3])*z3[4]*(z3[4] - z3[6]) + z3[2]*z3[3]*
      (z3[4]*(-2 + z3[5]) + z3[6]))), 
 -1/2*(z3[2]*z3[4]*(z3[2]*z3[3] - (1 + z3[3])*z3[4])*(1 + z3[4] - z3[6])*
    (-((1 + z3[3])*z3[4]^2) + z3[2]^2*z3[3]*(-(z3[4]*(-3 + z3[5])) + 
       z3[4]^2*(-1 + z3[5]) - z3[6]) + z3[2]*z3[4]*
      (1 - z3[4] + z3[3]*(1 + z3[4]*(-3 + z3[5]) + z3[6]))))/
   ((1 + z3[2])*(z3[2] - z3[4])*(-((1 + z3[3])*z3[4]) + 
     z3[2]*z3[3]*(1 + z3[4]*(-1 + z3[5])))*
    (z3[4]*(-1 + z3[3]*(-1 + z3[2]*(-2 + z3[5]))) + z3[2]*z3[3]*z3[6])*
    ((1 + z3[3])*z3[4]*(z3[4] - z3[6]) + z3[2]*z3[3]*
      (z3[4]*(-2 + z3[5]) + z3[6]))), 0}


==> anc/analytic/Tree_5pt_Qu_pppm.m <==
{-1/2*((1 + z2[3])*z2[4]*(z2[4] - z2[6]) + z2[2]^2*z2[3]*
     (z2[4]*(-2 + z2[5]) + z2[6]) + 
    z2[2]*(z2[3]*z2[4]^2 + z2[4]*(-1 + z2[3]*(-2 + z2[5] - z2[6])) + 
      z2[3]*z2[6]))/(z2[2]^2*(1 + z2[4] - z2[6])^2), 
 ((1 + z2[2])*(-((1 + z2[3])*z2[4]*z2[6]) + z2[2]^2*z2[3]*
     (z2[4]*(-2 + z2[5]) + z2[6]) + z2[2]*(z2[4]*(z2[4] - z2[6]) + 
      z2[3]*(z2[4]^2*z2[5] + z2[4]*(-1 + z2[5] - z2[6]) + z2[6]))))/
  (2*z2[2]^2*(1 + z2[4] - z2[6])^2), 
 -1/2*((1 + z2[2])*z2[4]*(-((1 + z2[3])*z2[4]) + 
     z2[2]*(1 + z2[3] + z2[4] + z2[3]*z2[4]*(-1 + z2[5]) - z2[6])))/
   (z2[2]^2*(1 + z2[4] - z2[6])^2), 0}


==> anc/analytic/decay_W.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(ex[1]^4*ex[4]*(ex[5] - ex[2]*ex[3]*ex[6] + ex[3]*ex[5]*ex[7])*
    ((1 + ex[3])*ex[5]*(2*ex[5]^2*(-1 + ex[7]) - 
       ex[8]*(-2 + ex[6] + 2*ex[8]) + ex[5]*(-2 + ex[6] + ex[7] - 
         2*(-2 + ex[7])*ex[8])) + 
     ex[2]*(ex[5]^2*(2 + ex[6] - 3*ex[7] + ex[3]*(2 + ex[6] - 
           (3 + 2*ex[6])*ex[7] + 2*ex[7]^2)) + 
       ex[5]*(-2*(-1 + ex[3]*(-1 + ex[6])*(1 + ex[6] - ex[7]) + ex[7]) + 
         (-((1 + ex[3])*(2 + 3*ex[6])) + 2*(1 + ex[3] + ex[3]*ex[6])*ex[7])*
          ex[8]) + 2*ex[6]*ex[8]*(-1 + ex[8] + ex[3]*(-1 + ex[6] + ex[8])))))/
   ex[2], (ex[1]^4*ex[4]*(ex[2]*ex[3]*ex[6] + 
     ex[5]*(-((1 + ex[2])*(1 + ex[3])) + ex[2]*ex[3]*ex[7]))*
    ((1 + ex[3])*ex[5]*(2*ex[5]^2*(-1 + ex[7]) - 
       ex[8]*(-2 + ex[6] + 2*ex[8]) + ex[5]*(-2 + ex[6] + ex[7] - 
         2*(-2 + ex[7])*ex[8])) + 
     ex[2]*(ex[5]^2*(2 + ex[6] - 3*ex[7] + ex[3]*(2 + ex[6] - 
           (3 + 2*ex[6])*ex[7] + 2*ex[7]^2)) + 
       ex[5]*(-2*(-1 + ex[3]*(-1 + ex[6])*(1 + ex[6] - ex[7]) + ex[7]) + 
         (-((1 + ex[3])*(2 + 3*ex[6])) + 2*(1 + ex[3] + ex[3]*ex[6])*ex[7])*
          ex[8]) + 2*ex[6]*ex[8]*(-1 + ex[8] + ex[3]*(-1 + ex[6] + ex[8])))))/
   ex[2]^2, (ex[1]^4*ex[4]*(ex[5] + (1 + ex[2])*ex[3]*ex[5] - 
     ex[2]*(1 + ex[2])*ex[3]*ex[6])*
    ((1 + ex[3])*ex[5]*(2*ex[5]^2*(-1 + ex[7]) - 
       ex[8]*(-2 + ex[6] + 2*ex[8]) + ex[5]*(-2 + ex[6] + ex[7] - 
         2*(-2 + ex[7])*ex[8])) + 
     ex[2]*(ex[5]^2*(2 + ex[6] - 3*ex[7] + ex[3]*(2 + ex[6] - 
           (3 + 2*ex[6])*ex[7] + 2*ex[7]^2)) + 
       ex[5]*(-2*(-1 + ex[3]*(-1 + ex[6])*(1 + ex[6] - ex[7]) + ex[7]) + 
         (-((1 + ex[3])*(2 + 3*ex[6])) + 2*(1 + ex[3] + ex[3]*ex[6])*ex[7])*
          ex[8]) + 2*ex[6]*ex[8]*(-1 + ex[8] + ex[3]*(-1 + ex[6] + ex[8])))))/
   ex[2]^2, -((ex[1]^4*(1 + ex[2])*ex[4]*
     (2*(1 + ex[3])^2*ex[5]^2*(ex[5] - ex[8])*(ex[5]*(-1 + ex[7]) + ex[8]) + 
      ex[2]*(1 + ex[3])*ex[5]*(ex[5]^2*(2 + ex[6] - 3*ex[7] + 
          ex[3]*(4 + ex[6]*(2 - 3*ex[7]) + 3*(-2 + ex[7])*ex[7])) + 
        ex[5]*(-((1 + 2*ex[3])*(2 + 3*ex[6])) + (2 + ex[3]*(4 + 3*ex[6]))*
           ex[7])*ex[8] + 2*(1 + 2*ex[3])*ex[6]*ex[8]^2) + 
      ex[2]^2*ex[3]*(ex[5]^2*(-ex[6]^2 + ex[3]*(ex[6]^2 + 
            ex[6]*(-2 + ex[7]) - 2*(-1 + ex[7])^2) - 2*(-1 + ex[7])^2 + 
          ex[6]*(-2 + 3*ex[7])) + ex[5]*ex[6]*(4 + 3*ex[6] + 
          ex[3]*(4 + ex[6] - 4*ex[7]) - 4*ex[7])*ex[8] - 
        2*(1 + ex[3])*ex[6]^2*ex[8]^2)))/ex[2]^2), 
  -((ex[1]^4*(1 + ex[2])*(1 + ex[3])*ex[4]*ex[5]*
     ((1 + ex[3])*ex[5]*(-(ex[5]*(-2 + ex[6] + 2*ex[5]*(-1 + ex[7]) + 
           ex[7])) + (-2 + ex[6] + 2*ex[5]*(-2 + ex[7]))*ex[8] + 2*ex[8]^2) + 
      ex[2]*(ex[5]*(-(ex[5]*(2 + ex[6] - 3*ex[7])) + 2*(-1 + ex[7]) + 
          ex[3]*(-2 + ex[6]^2 + ex[5]*(2 + ex[6] - ex[7])*(-1 + ex[7]) - 
            (-2 + ex[6])*ex[7])) + ((2 - ex[3]*(-2 + ex[6]))*ex[6] + 
          ex[5]*((1 + ex[3])*(2 + 3*ex[6]) - (2 + ex[3]*(2 + ex[6]))*ex[7]))*
         ex[8] - 2*(1 + ex[3])*ex[6]*ex[8]^2)))/ex[2]^2), 
  (ex[1]^4*(1 + ex[2])*ex[4]*ex[5]*
    ((1 + ex[3])^2*ex[5]*(-(ex[5]*(-2 + ex[6] + ex[7])) + 
       (-2 + ex[6])*ex[8]) + ex[2]^2*ex[3]*
      (ex[5]*(-2 - ex[6]^2 + (2 + ex[6])*ex[7] + 
         ex[3]*(-2 + ex[6]^2 - (-2 + ex[6])*ex[7])) + 
       ex[6]*(2 - ex[3]*(-2 + ex[6]) + ex[6])*ex[8]) + 
     ex[2]*(1 + ex[3])*
      (-(ex[5]*(2 - 2*ex[7] + ex[3]*(2 - ex[6]^2 + (-2 + ex[6])*ex[7] + 
            ex[5]*(-2 + ex[6] + ex[7])))) + 
       (ex[3]*(ex[5] - ex[6])*(-2 + ex[6]) + 2*ex[6])*ex[8])))/ex[2]^2, 
  (ex[1]^4*ex[4]*((1 + ex[3])^2*ex[5]^2*(ex[5]*(-2 + ex[6] + ex[7]) - 
       (-2 + ex[6])*ex[8]) + 2*ex[2]^3*ex[3]*(ex[6] + ex[5]*(-1 + ex[7]))*
      (ex[5]*(-1 + ex[3]*(-1 + ex[6])*(1 + ex[6] - ex[7]) + ex[7]) + 
       ex[6]*(1 + ex[3] - ex[3]*ex[6])*ex[8]) + ex[2]*(1 + ex[3])*ex[5]*
      (2*ex[5]^3*(-1 + ex[7]) + ex[6]*(-2 + ex[3]*(-4 + 3*ex[6]))*ex[8] - 
       ex[5]^2*((-2 + ex[3]*(-2 + ex[7]))*(-2 + ex[6] + ex[7]) + 
         2*(-2 + ex[7])*ex[8]) + ex[5]*(ex[3]*(2 + 2*ex[6] - 3*ex[6]^2 - 
           2*ex[7] + ex[6]*ex[7] + (-2 + ex[6])*(-2 + ex[7])*ex[8]) - 
         2*(-1 + ex[7] + ex[8]*(-2 + ex[6] + ex[8])))) + 
     ex[2]^2*(ex[5]^3*(2 + ex[6] - 3*ex[7] + ex[3]*(ex[6]*(2 - 3*ex[7]) + 
           ex[7]^2 - ex[3]*(-1 + ex[7])*(-2 + ex[6] + ex[7]))) + 
       2*ex[3]*ex[6]^2*(1 + ex[3] - ex[3]*ex[6])*ex[8] + 
       ex[5]*ex[6]*(2*ex[3]*(-1 + ex[3]*(-1 + ex[6])*(1 + ex[6] - ex[7]) + 
           ex[7]) + ((1 + ex[3])*(-4 + ex[3]*(-6 + 5*ex[6])) + 
           2*ex[3]*(1 + ex[3] - ex[3]*ex[6])*ex[7])*ex[8] + 
         2*(1 + ex[3])*ex[8]^2) + ex[5]^2*(4 + 2*ex[7]*(-2 + ex[8]) - 
         (2 + 3*ex[6])*ex[8] + ex[3]*(-5*ex[6]^2 + 2*(-4 + ex[7])*
            (-1 + ex[7]) + ex[6]*(2 - 4*ex[8] + 3*ex[7]*(1 + ex[8]))) + 
         ex[3]^2*(ex[6]^2*(-5 + 2*ex[7]) + 2*(-1 + ex[7])*(-2 + ex[7] - 
             ex[8]) + ex[6]*(2 - ex[8] + ex[7]*(3 - 2*ex[7] + ex[8])))))))/
   ex[2]^2}, {(ex[1]^5*ex[3]*ex[4]*ex[5]*(ex[5] - ex[2]*ex[3]*ex[6] + 
     ex[3]*ex[5]*ex[7])*(-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8])*
    (-ex[5] + ex[2]*(ex[5]*(-3 + 2*ex[7]) + 2*(-1 + ex[6] + ex[8]))))/
   (1 + ex[5] - ex[8]), (ex[1]^5*ex[3]*ex[4]*ex[5]*
    (ex[2]*ex[3]*ex[6] + ex[5]*(-((1 + ex[2])*(1 + ex[3])) + 
       ex[2]*ex[3]*ex[7]))*(-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8])*
    (-ex[5] + ex[2]*(ex[5]*(-3 + 2*ex[7]) + 2*(-1 + ex[6] + ex[8]))))/
   (ex[2]*(1 + ex[5] - ex[8])), (ex[1]^5*ex[3]*ex[4]*ex[5]*
    (ex[5] + (1 + ex[2])*ex[3]*ex[5] - ex[2]*(1 + ex[2])*ex[3]*ex[6])*
    (-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8])*
    (-ex[5] + ex[2]*(ex[5]*(-3 + 2*ex[7]) + 2*(-1 + ex[6] + ex[8]))))/
   (ex[2]*(1 + ex[5] - ex[8])), (ex[1]^5*(1 + ex[2])*ex[3]*ex[4]*ex[5]*
    (2*(1 + ex[3])*ex[5]^2*(ex[5]*(-1 + ex[7]) + ex[8]) + 
     ex[2]^2*ex[3]*(ex[5]^2*(-1 + ex[7])*(-4 + ex[6] + 2*ex[7]) + 
       2*ex[6]*ex[8]*(-1 + ex[6] + ex[8]) + 
       ex[5]*(ex[6]^2 + 2*(-1 + ex[7])*(-1 + ex[8]) + ex[6]*(-3 + 2*ex[7])*
          (1 + ex[8]))) - ex[2]*ex[5]*(ex[5]^2*(-1 + ex[7])*
        (-3 + 2*ex[7] + ex[3]*(-4 + 3*ex[7])) + 
       2*ex[8]*(-1 + ex[6] + ex[8] + ex[3]*(-1 + 2*ex[6] + ex[8])) + 
       ex[5]*(1 + ex[6]*(-1 + 2*ex[7] + ex[3]*(-2 + 3*ex[7])) - 
         (5 + 6*ex[3])*ex[8] + ex[7]*(-2 - ex[3] + (4 + 5*ex[3])*ex[8])))))/
   (ex[2]*(1 + ex[5] - ex[8])), (ex[1]^5*(1 + ex[2])*ex[3]*ex[4]*ex[5]^2*
    (-((1 + ex[3])*ex[5]) + ex[2]*((2 + ex[3])*ex[6] + 
       ex[5]*(-3 - ex[3] + (2 + ex[3])*ex[7]) + 2*(-1 + ex[8])))*
    (-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8]))/(ex[2]*(1 + ex[5] - ex[8])), 
  -((ex[1]^5*(1 + ex[2])*ex[3]*ex[4]*ex[5]^2*
     (ex[2]^2*ex[3]*(ex[5]*(-2 + ex[6])*(-1 + ex[7]) + 
        ex[6]*(-1 + ex[6] - ex[8])) + (1 + ex[3])*ex[5]*
       (1 - ex[6] + ex[5]*(-1 + ex[7]) + ex[8]) + 
      ex[2]*((-1 + ex[6])*(-2 + (2 + ex[3])*ex[6]) + 
        ex[3]*ex[5]^2*(-1 + ex[7]) - (2 + (-2 + ex[3])*ex[6])*ex[8] + 
        ex[5]*(2*(-1 + ex[6])*(-2 + ex[7]) + ex[3]*(3 + ex[6]*(-2 + ex[7]) - 
            2*ex[7] + ex[8])))))/(ex[2]*(1 + ex[5] - ex[8]))), 
  -((ex[1]^5*ex[3]*ex[4]*ex[5]*((1 + ex[3])*ex[5]^2*(-1 + ex[5] + ex[6] - 
        ex[5]*ex[7] - ex[8]) + 2*ex[2]^3*ex[3]*(-1 + ex[6])*
       (ex[6] + ex[5]*(-1 + ex[7]))*(-1 + ex[6] + ex[5]*(-2 + ex[7]) + 
        ex[8]) + ex[2]*ex[5]*(-2*(-1 + ex[6])*(-1 + ex[6] + 
          ex[5]*(-3 + ex[7]) + ex[8]) + 
        ex[3]*(ex[5]^2*(-2 + ex[7])*(-1 + ex[7]) + 2*(-1 + ex[8]) - 
          ex[6]*(-5 + 3*ex[6] + ex[8]) + ex[5]*(ex[6]*(5 - 2*ex[7]) + 
            (-2 + ex[7])*(3 + ex[8])))) + 
      ex[2]^2*(ex[5]^3*(3 + ex[3]*(-1 + ex[7]) - 2*ex[7])*(-1 + ex[7]) + 
        2*ex[3]*(-1 + ex[6])*ex[6]*(-1 + ex[6] + ex[8]) + 
        ex[5]*(-2*(-1 + ex[6] + ex[8])*(-2 + 2*ex[6] + ex[8]) + 
          ex[3]*((-1 + ex[6])*(4 - 2*ex[7] + ex[6]*(-9 + 4*ex[7])) + 
            (4 - 3*ex[6] + 2*(-1 + ex[6])*ex[7])*ex[8])) + 
        ex[5]^2*(-3*(-1 + ex[6])*(-3 + 2*ex[7]) + (5 - 4*ex[7])*ex[8] + 
          ex[3]*(-9 + 2*ex[6]*(-2 + ex[7])^2 - ex[8] + 
            ex[7]*(9 - 2*ex[7] + ex[8]))))))/(ex[2]*(1 + ex[5] - ex[8])))}, 
 {(2*ex[1]*ex[4]*(-((1 + ex[3])^3*ex[5]^3*(ex[5] - ex[8])*
       (ex[5]*(-1 + ex[7]) + ex[8])) + ex[2]*(1 + ex[3])^2*ex[5]^2*
      (ex[5]^2*(2*(-1 + ex[7]) - ex[3]*(2 + ex[6]*(2 - 3*ex[7]) + 
           (-2 + ex[7])*ex[7])) + ex[5]*(2 + ex[6] - ex[7] - 
         ex[3]*(-2 + ex[7] + ex[6]*(-5 + 3*ex[7])))*ex[8] - 
       (1 + 3*ex[3])*ex[6]*ex[8]^2) + ex[2]^3*ex[3]*ex[6]*
      (ex[5]^2*(-1 + ex[3]*(3 + ex[6] - ex[7])*(-1 + ex[7]) + ex[7] + 
         ex[3]^2*(1 + ex[6] - ex[7])*(-2 + ex[6] + ex[7])) + 
       ex[5]*ex[6]*(1 + ex[3]*(4 + 3*ex[3] + ex[6] - 2*(1 + ex[3])*ex[7]))*
        ex[8] - ex[3]*(1 + ex[3])*ex[6]^2*ex[8]^2) - 
     ex[2]^2*(1 + ex[3])*ex[5]*
      (ex[5]^2*(-1 + ex[3]*(2 + 3*ex[6])*(-1 + ex[7]) + ex[7] + 
         ex[3]^2*(-1 + ex[7] + 2*ex[6]*(-2 + (2 + ex[6] - ex[7])*ex[7]))) + 
       ex[5]*ex[6]*(1 + ex[3]*(5 + 2*ex[6] - 2*ex[7] + 
           ex[3]*(5 + 3*ex[6] - (3 + 2*ex[6])*ex[7])))*ex[8] - 
       ex[3]*(2 + 3*ex[3])*ex[6]^2*ex[8]^2)))/(ex[2]^3*ex[5]^2), 
  (-2*ex[1]*(1 + ex[3])^2*ex[4]*((ex[2] - ex[5])*ex[5]*(-1 + ex[7]) + 
     (-ex[5] + ex[2]*ex[6])*ex[8])*((1 + ex[3])*ex[5]*(ex[5] - ex[8]) + 
     ex[2]*(-(ex[5]*(1 + ex[3]*(1 + ex[6] - ex[7]))) + ex[3]*ex[6]*ex[8])))/
   (ex[2]^3*ex[5]), (2*ex[1]*ex[3]*ex[4]*ex[6]*
    ((1 + ex[3])*ex[5]*(-1 + ex[6])*(-ex[5] + ex[8]) + 
     ex[2]*(ex[5]*(-1 + ex[3]*(-1 + ex[6])*(1 + ex[6] - ex[7]) + ex[7]) + 
       ex[6]*(1 + ex[3] - ex[3]*ex[6])*ex[8])))/(ex[2]*ex[5]), 0, 0, 0, 
  (-2*ex[1]*ex[3]*ex[4]*ex[6]*((1 + ex[3])*ex[5]*(-1 + ex[6])*
      (-ex[5] + ex[8]) + 
     ex[2]*(ex[5]*(-1 + ex[3]*(-1 + ex[6])*(1 + ex[6] - ex[7]) + ex[7]) + 
       ex[6]*(1 + ex[3] - ex[3]*ex[6])*ex[8])))/(ex[2]*ex[5])}, 
 {(-2*ex[1]^2*ex[3]*ex[4]*(-((1 + ex[3])^2*ex[5]^3*(ex[5]*(-1 + ex[7]) + 
        ex[8])) + ex[2]*(1 + ex[3])*ex[5]^2*
      ((1 + ex[3])*ex[5]^2*(-2 + ex[7])*(-1 + ex[7]) + 
       ex[5]*(-2*ex[3]*ex[6] - ex[7] - ex[3]*ex[7] + ex[6]*ex[7] + 
         3*ex[3]*ex[6]*ex[7] + (1 + ex[3])*(-3 + 2*ex[7])*ex[8]) + 
       ex[8]*(-1 + ex[6] + ex[8] + ex[3]*(-1 + 3*ex[6] + ex[8]))) + 
     ex[2]^3*ex[3]*ex[6]*(ex[5]^2*((-1 + ex[6])*(-2 + ex[7]) + 
         ex[3]*(-1 + ex[7])*(-3 + ex[6] + ex[7])) + ex[3]*ex[6]*ex[8]*
        (-1 + ex[6] + ex[8]) + ex[5]*((-1 + ex[6])*(-1 + ex[6] + ex[8]) + 
         ex[3]*(ex[6]^2 + (-1 + ex[7])*(-1 + ex[8]) + ex[6]*(-2 + ex[7])*
            (1 + ex[8])))) - ex[2]^2*ex[5]*
      (ex[5]^2*((-1 + ex[6])*(-2 + ex[7]) + 2*ex[3]^2*
          (-1 + ex[6]*(-1 + ex[7]))*(-1 + ex[7]) + 
         ex[3]*(3 + ex[6] - 2*ex[7] + 2*ex[6]*(-2 + ex[7])*ex[7])) + 
       ex[3]*ex[6]*ex[8]*(2*(-1 + ex[6] + ex[8]) + 
         ex[3]*(-2 + 3*ex[6] + 2*ex[8])) + 
       ex[5]*((-1 + ex[6])*(-1 + ex[6] + ex[8]) + 
         ex[3]*((-1 + ex[6])*(-1 + ex[6] + 2*ex[6]*ex[7]) + 
           (-1 + ex[6]*(-5 + 4*ex[7]))*ex[8]) + 
         ex[3]^2*(2*ex[6]^2*ex[7] + (-1 + ex[7])*(-1 + ex[8]) + 
           ex[6]*(-2 + (-5 + 3*ex[7])*ex[8]))))))/
   (ex[2]^2*ex[5]*(1 + ex[5] - ex[8])), 
  (-2*ex[1]^2*ex[3]*ex[4]*(-((1 + ex[3])*ex[5]) + 
     ex[2]*(-1 + ex[6] + ex[3]*ex[6] + ex[5]*(-2 + ex[3]*(-1 + ex[7]) + 
         ex[7]) + ex[8]))*
    (-((1 + ex[3])*ex[5]*(ex[5]*(-1 + ex[7]) + ex[8])) + 
     ex[2]*(ex[5]*(-1 + ex[6] + ex[3]*(-1 + ex[7])) + ex[3]*ex[6]*ex[8])))/
   (ex[2]^2*(1 + ex[5] - ex[8])), (-2*ex[1]^2*ex[3]^2*ex[4]*(-1 + ex[6])*
    (ex[5]^2 + ex[5]*(1 + ex[6]*(-1 + ex[2]*(-2 + ex[7])) - ex[8]) + 
     ex[2]*ex[6]*(-1 + ex[6] + ex[8])))/(1 + ex[5] - ex[8]), 0, 0, 0, 
  (2*ex[1]^2*ex[3]^2*ex[4]*(-1 + ex[6])*
    (ex[5]^2 + ex[5]*(1 + ex[6]*(-1 + ex[2]*(-2 + ex[7])) - ex[8]) + 
     ex[2]*ex[6]*(-1 + ex[6] + ex[8])))/(1 + ex[5] - ex[8])}}


==> anc/analytic/decay_l.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(-2*ex[1]^3*ex[5]*(ex[5] - ex[2]*ex[3]*ex[6] + ex[3]*ex[5]*ex[7])*
    (ex[6] + ex[5]*ex[7] + (1 + ex[3])*ex[4]*(-1 + ex[6] + 
       ex[5]*(-1 + ex[7]) + ex[8])))/(ex[2]*ex[3]), 
  (-2*ex[1]^3*ex[5]*(ex[2]*ex[3]*ex[6] + ex[5]*(-((1 + ex[2])*(1 + ex[3])) + 
       ex[2]*ex[3]*ex[7]))*(ex[6] + ex[5]*ex[7] + 
     (1 + ex[3])*ex[4]*(-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8])))/
   (ex[2]^2*ex[3]), (-2*ex[1]^3*ex[5]*(ex[5] + (1 + ex[2])*ex[3]*ex[5] - 
     ex[2]*(1 + ex[2])*ex[3]*ex[6])*(ex[6] + ex[5]*ex[7] + 
     (1 + ex[3])*ex[4]*(-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8])))/
   (ex[2]^2*ex[3]), (-2*ex[1]^3*(1 + ex[2])*ex[5]*
    (-((1 + ex[3])*ex[5]*(ex[5]*ex[7] + (1 + ex[3])*ex[4]*
         (ex[5]*(-1 + ex[7]) + ex[8]))) + ex[2]*ex[3]*
      (ex[5]*ex[6] + (1 + ex[3])*ex[4]*(ex[5]*(-1 + ex[7]) + ex[6]*ex[8]))))/
   (ex[2]^2*ex[3]), (-2*ex[1]^3*(1 + ex[2])*(1 + ex[3])*ex[5]^2*
    (ex[6] + ex[5]*ex[7] + (1 + ex[3])*ex[4]*(-1 + ex[6] + 
       ex[5]*(-1 + ex[7]) + ex[8])))/(ex[2]^2*ex[3]), 
  (2*ex[1]^3*(1 + ex[2])*(1 + (1 + ex[2])*ex[3])*ex[5]^2*
    ((1 + ex[3])*ex[4]*(-1 + ex[6]) + ex[6]))/(ex[2]^2*ex[3]), 
  (-2*ex[1]^3*ex[5]*(-(ex[2]*(1 + ex[2])*ex[3]*ex[6]^2) + 
     ex[2]*ex[5]^2*ex[7] + ex[5]*ex[6]*(1 + ex[3] + 
       ex[2]*(2 + ex[3]*(2 + ex[2] - (1 + ex[2])*ex[7]))) + 
     (1 + ex[3])*ex[4]*(-(ex[2]*(1 + ex[2])*ex[3]*(-1 + ex[6])*ex[6]) + 
       ex[2]*ex[5]^2*(-1 + ex[7]) + 
       ex[5]*((-1 + ex[6])*(1 + ex[3] + ex[2]*
            (2 + ex[3]*(2 + ex[2] - (1 + ex[2])*ex[7]))) + ex[2]*ex[8]))))/
   (ex[2]^2*ex[3])}, 
 {(2*ex[1]^4*ex[4]*ex[5]^2*(ex[5] - ex[2]*ex[3]*ex[6] + ex[3]*ex[5]*ex[7])*
    (-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8])^2)/
   ((1 + ex[5] - ex[8])*(ex[5]*(ex[6] - ex[7]) - ex[6]*ex[8])), 
  (2*ex[1]^4*ex[4]*ex[5]^2*(ex[2]*ex[3]*ex[6] + 
     ex[5]*(-((1 + ex[2])*(1 + ex[3])) + ex[2]*ex[3]*ex[7]))*
    (-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8])^2)/(ex[2]*(1 + ex[5] - ex[8])*
    (ex[5]*(ex[6] - ex[7]) - ex[6]*ex[8])), 
  (2*ex[1]^4*ex[4]*ex[5]^2*(ex[5] + (1 + ex[2])*ex[3]*ex[5] - 
     ex[2]*(1 + ex[2])*ex[3]*ex[6])*(-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8])^
     2)/(ex[2]*(1 + ex[5] - ex[8])*(ex[5]*(ex[6] - ex[7]) - ex[6]*ex[8])), 
  (2*ex[1]^4*(1 + ex[2])*ex[4]*ex[5]^2*(-1 + ex[6] + ex[5]*(-1 + ex[7]) + 
     ex[8])*(-((1 + ex[3])*ex[5]*(ex[5]*(-1 + ex[7]) + ex[8])) + 
     ex[2]*ex[3]*(ex[5]*(-1 + ex[7]) + ex[6]*ex[8])))/
   (ex[2]*(1 + ex[5] - ex[8])*(ex[5]*(ex[6] - ex[7]) - ex[6]*ex[8])), 
  (2*ex[1]^4*(1 + ex[2])*(1 + ex[3])*ex[4]*ex[5]^3*
    (-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8])^2)/(ex[2]*(1 + ex[5] - ex[8])*
    (ex[5]*(ex[6] - ex[7]) - ex[6]*ex[8])), 
  (-2*ex[1]^4*(1 + ex[2])*(1 + (1 + ex[2])*ex[3])*ex[4]*ex[5]^3*(-1 + ex[6])*
    (-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8]))/(ex[2]*(1 + ex[5] - ex[8])*
    (ex[5]*(ex[6] - ex[7]) - ex[6]*ex[8])), 
  (2*ex[1]^4*ex[4]*ex[5]^2*(-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8])*
    (-(ex[2]*(1 + ex[2])*ex[3]*(-1 + ex[6])*ex[6]) + 
     ex[2]*ex[5]^2*(-1 + ex[7]) + 
     ex[5]*((-1 + ex[6])*(1 + ex[3] + 
         ex[2]*(2 + ex[3]*(2 + ex[2] - (1 + ex[2])*ex[7]))) + ex[2]*ex[8])))/
   (ex[2]*(1 + ex[5] - ex[8])*(ex[5]*(ex[6] - ex[7]) - ex[6]*ex[8]))}, 
 {(2*((1 + ex[3])^2*ex[5]^2*(ex[5]*ex[7] + (1 + ex[3])*ex[4]*
        (ex[5]*(-1 + ex[7]) + ex[8])) + ex[2]^2*ex[3]*ex[6]*
      ((1 + 2*ex[3])*ex[5]*ex[6] + (1 + ex[3])*ex[4]*
        (ex[5]*(-1 + ex[6] + ex[3]*(-2 + ex[6] + ex[7])) + 
         ex[3]*ex[6]*ex[8])) - ex[2]*(1 + ex[3])*ex[5]*
      (ex[5]*ex[6]*(1 + ex[3] + 2*ex[3]*ex[7]) + (1 + ex[3])*ex[4]*
        (ex[5]*(-1 + ex[6] + ex[3]*(-1 + ex[6]*(-1 + 2*ex[7]))) + 
         2*ex[3]*ex[6]*ex[8]))))/(ex[2]^3*ex[3]*ex[5]), 
  (2*(1 + ex[3])^2*(-(ex[5]*(ex[5]*ex[7] + (1 + ex[3])*ex[4]*
         (ex[5]*(-1 + ex[7]) + ex[8]))) + 
     ex[2]*(ex[5]*ex[6] + ex[4]*(ex[5]*(-1 + ex[6] + ex[3]*(-1 + ex[7])) + 
         ex[3]*ex[6]*ex[8]))))/(ex[2]^3*ex[3]), 
  (2*ex[6]*((1 + ex[3])*ex[4]*(-1 + ex[6]) + ex[6]))/ex[2], 0, 0, 0, 
  (-2*ex[6]*((1 + ex[3])*ex[4]*(-1 + ex[6]) + ex[6]))/ex[2]}, 
 {(-2*ex[1]*ex[4]*(-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8])*
    ((1 + ex[3])^2*ex[5]^2*(ex[5]*(-1 + ex[7]) + ex[8]) + 
     ex[2]^2*ex[3]*ex[6]*(ex[5]*(-1 + ex[6] + ex[3]*(-2 + ex[6] + ex[7])) + 
       ex[3]*ex[6]*ex[8]) - ex[2]*(1 + ex[3])*ex[5]*
      (ex[5]*(-1 + ex[6] + ex[3]*(-1 + ex[6]*(-1 + 2*ex[7]))) + 
       2*ex[3]*ex[6]*ex[8])))/(ex[2]^2*(1 + ex[5] - ex[8])*
    (ex[5]*(ex[6] - ex[7]) - ex[6]*ex[8])), 
  (2*ex[1]*(1 + ex[3])*ex[4]*ex[5]*(-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8])*
    ((1 + ex[3])*ex[5]*(ex[5]*(-1 + ex[7]) + ex[8]) + 
     ex[2]*(ex[5]*(1 + ex[3] - ex[6] - ex[3]*ex[7]) - ex[3]*ex[6]*ex[8])))/
   (ex[2]^2*(1 + ex[5] - ex[8])*(ex[5]*(ex[6] - ex[7]) - ex[6]*ex[8])), 
  (-2*ex[1]*ex[3]*ex[4]*ex[5]*(-1 + ex[6])*ex[6]*
    (-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8]))/((1 + ex[5] - ex[8])*
    (ex[5]*(ex[6] - ex[7]) - ex[6]*ex[8])), 0, 0, 0, 
  (2*ex[1]*ex[3]*ex[4]*ex[5]*(-1 + ex[6])*ex[6]*
    (-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8]))/((1 + ex[5] - ex[8])*
    (ex[5]*(ex[6] - ex[7]) - ex[6]*ex[8]))}}


==> anc/analytic/decay_ud.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(ex[1]*ex[2]*ex[3]*ex[4]*(ex[5]*(ex[6] - ex[7]) - ex[6]*ex[8]))/ex[5], 
 -(ex[1]*(1 + (1 + ex[2])*ex[3])*ex[4]*(-1 + ex[6])), 
 ex[1]*(1 + ex[3])*ex[4]*(-1 + ex[6] + ex[5]*(-1 + ex[7]) + ex[8]), 
 (ex[1]*ex[4]*(-((1 + ex[3])*ex[5]*(ex[5]*(-1 + ex[7]) + ex[8])) + 
    ex[2]*ex[3]*(ex[5]*(-1 + ex[7]) + ex[6]*ex[8])))/ex[5]}


==> anc/phase_space_point.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{88.551333054502975983268697746098041534423828125`100., 
  -22.100690287689982227448126650415360927581787109375`100., 
  40.08035319168532595313081401400268077850341796875`100., 
  -75.80543095693656796375455526139597003964924374745695130544203171446884375\
41851436948666311213093780614960969870202094`99.18988841588111}, 
 {-500.`100., 0, 0, -500.`100.}, 
 {328.32941922709852633488480933010578155517578125`100., 
  -103.8496118834562906840801588259637355804443359375`100., 
  -301.93375538954006742642377503216266632080078125`100., 76.4949213871659176\
94729947564196621503768858430715017396449079215990866840229280548364671291732\
9950624803400265450936`98.12673179211843}, {-500.`100., 0, 0, 500.`100.}, 
 {152.358109467430637096185819245874881744384765625`100., 
  -105.880959666592190160372410900890827178955078125`100., 
  -97.70963832697593410444904347940288331380962117699549840972655960109796513\
93030931254943644482775964608673829104664117`96.8766884023668, 49.54838522679\
23112406403748127814854399628801284667607534137351985522617447148733930292577\
501256787503861723535867053`93.8264860402344}, 
 {430.761138250967860585660673677921295166015625`97.81906135148644, 
  231.831261837738463071900696377269923686981201171875`98.85003710204606, 359\
.5630405248306755777420044975628688561069844582454984097265596010979651393030\
931254943644482775964608673829104679689`97.26595990244137, 
  -50.23787565702166097161576711558213690408249481172482684442078270007428483\
0759010246527297920549295594792854430117224`93.83248779738857}}


==> anc/utilities.m <==
(* ::Package:: *)


ConjugateHelicity[hh_]:=StringReplace[hh,{"+"->"-","-"->"+"}];
  

GetMomSquared[mom_List]:=mom[[1]]^2-mom[[2]]^2-mom[[3]]^2-mom[[4]]^2;
Dot4[mom_,i_,j_]:=mom[[i,1]]*mom[[j,1]]-mom[[i,2]]*mom[[j,2]]-mom[[i,3]]*mom[[j,3]]-mom[[i,4]]*mom[[j,4]];
EvalTr[mom_,i1_,i2_,i3_,i4_]:=4*(Dot4[mom,i1,i2]*Dot4[mom,i3,i4]-Dot4[mom,i1,i3]*Dot4[mom,i2,i4]+Dot4[mom,i1,i4]*Dot4[mom,i2,i3]);
EvalTr5[q_,i1_,i2_,i3_,i4_]:=4*I*Sum[Signature[{mu,nu,ro,si}]*q[[i1]][[mu]]*q[[i2]][[nu]]*q[[i3]][[ro]]*q[[i4]][[si]],{mu,1,4},{nu,1,4},{ro,1,4},{si,1,4}];

EvaluateSijTr[pmom_] := {
  s[i_]:>GetMomSquared[pmom[[i]]],
  s[i_,j_]:>GetMomSquared[pmom[[i]]+pmom[[j]]],
  s[i_,j_,k_]:>GetMomSquared[pmom[[i]]+pmom[[j]]+pmom[[k]]],
  trp[i_,j_,k_,l_]:>(1/2)*EvalTr[pmom,i,j,k,l]+(1/2)*EvalTr5[pmom,i,j,k,l],
  trm[i_,j_,k_,l_]:>(1/2)*EvalTr[pmom,i,j,k,l]-(1/2)*EvalTr5[pmom,i,j,k,l]
};

FromTwistorVariables6pt[i1_,i2_,i3_,i4_,i5_,i6_] := {
ex[1] -> s[i1, i2],
ex[2] -> -(trp[i1, i2, i3, i4]/(s[i1, i2]*s[i3, i4])),
ex[3] -> -(trp[i1, i3, i4, i5]/(s[i4, i5]*(-s[i1, i2] - s[i2, i3] + s[i1, i2, i3]))),
ex[4] -> -(trp[i1, i4, i5, i6]/(s[i5, i6]*(s[i2, i3] + s[i5, i6] - s[i1, i2, i3] - s[i2, i3, i4]))),
ex[5] -> s[i2, i3]/s[i1, i2],
ex[6] -> -((trp[i1, i5, i3, i2]+trp[i1, i5, i4, i2])/(s[i1, i2]*(-s[i1, i6] - s[i5, i6] + s[i2, i3, i4]))),
ex[7] -> (trp[i5, i1, i2, i3]+trp[i5, i1, i2, i4]+trp[i5, i1, i3, i2]+trp[i5, i1, i3, i4])/(s[i2, i3]*(-s[i1, i6] - s[i5, i6] + s[i2, i3, i4])),
ex[8] -> s[i1, i2, i3]/s[i1, i2]
};


sij2ex6pt = {s12 -> ex[1], s23 -> ex[1]*ex[5], s34 -> -((ex[1]*(-ex[5] - ex[3]*ex[5] - ex[2]*ex[3]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]*ex[3]*ex[5]*ex[7]))/ex[2]), s123 -> ex[1]*ex[8],
 s234 -> ex[1]*ex[3]*(ex[2]*ex[6] - ex[5]*ex[7]), s56 -> -((ex[1]*ex[3]*(ex[2]*ex[5] - ex[5]^2 - ex[2]*ex[5]*ex[7] + ex[5]^2*ex[7] + ex[5]*ex[8] - ex[2]*ex[6]*ex[8]))/ex[5]),
 tr5[1, 2, 3, 4] -> (ex[1]^2*(-(ex[2]*ex[5]) - 2*ex[2]*ex[3]*ex[5] - ex[2]^2*ex[3]*ex[5] + ex[5]^2 + ex[3]*ex[5]^2 + ex[2]^2*ex[3]*ex[6] - ex[2]*ex[3]*ex[5]*ex[6] +
     ex[2]*ex[3]*ex[5]*ex[7] + ex[2]^2*ex[3]*ex[5]*ex[7] - ex[5]*ex[8] - ex[3]*ex[5]*ex[8] + ex[2]*ex[3]*ex[6]*ex[8]))/ex[2]};


ToMomTwistorVariables6pt = {spA[p[1], p[2]] -> 1, spA[p[1], p[3]] -> 1, spA[p[1], p[4]] -> 1, spA[p[1], p[6]] -> 1, spA[p[2], p[6]] -> -((1 + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4])/(ex[1]*ex[2]*ex[3]*ex[4])),
 spA[p[3], p[2]] -> ex[1]^(-1), spA[p[3], p[4]] -> -(1/(ex[1]*ex[2])), spA[p[3], p[5]] -> -((1 + ex[3])/(ex[1]*ex[2]*ex[3])),
 spA[p[3], p[6]] -> -((1 + ex[4] + ex[3]*ex[4])/(ex[1]*ex[2]*ex[3]*ex[4])), spA[p[4], p[5]] -> -(1/(ex[1]*ex[2]*ex[3])), spA[p[5], p[1]] -> -1, spA[p[5], p[4]] -> 1/(ex[1]*ex[2]*ex[3]),
 spA[p[6], p[2]] -> (1 + ex[4] + ex[3]*ex[4] + ex[2]*ex[3]*ex[4])/(ex[1]*ex[2]*ex[3]*ex[4]),
 spB[p[1], p[5]] -> (ex[1]*ex[3]*(-(ex[2]*ex[5]) + ex[5]^2 - ex[2]*ex[5]*ex[6] - ex[2]*ex[4]*ex[5]*ex[6] + ex[2]*ex[5]*ex[7] + ex[2]*ex[4]*ex[5]*ex[7] - ex[5]*ex[8] + ex[2]*ex[6]*ex[8] +
     ex[2]*ex[4]*ex[6]*ex[8]))/ex[5], spB[p[2], p[1]] -> ex[1], spB[p[2], p[3]] -> ex[1]^2*ex[5], spB[p[2], p[6]] -> ex[1]^2*ex[2]*ex[3]*ex[4]*(-1 + ex[6]),
 spB[p[3], p[1]] -> -(ex[1]*(1 + ex[5] - ex[8])),
 spB[p[4], p[1]] -> (ex[1]*(-(ex[2]*ex[3]*ex[5]) + ex[5]^2 + ex[3]*ex[5]^2 - ex[2]*ex[3]*ex[5]*ex[6] + ex[2]*ex[3]*ex[5]*ex[7] - ex[5]*ex[8] - ex[3]*ex[5]*ex[8] +
     ex[2]*ex[3]*ex[6]*ex[8]))/ex[5], spB[p[4], p[3]] -> ex[1]^2*(-ex[5] - ex[3]*ex[5] - ex[2]*ex[3]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]*ex[3]*ex[5]*ex[7]),
 spB[p[4], p[5]] -> (ex[1]^2*ex[2]*ex[3]*(-(ex[2]*ex[3]*ex[4]*ex[5]) + ex[5]^2 + ex[4]*ex[5]^2 + ex[3]*ex[4]*ex[5]^2 + ex[2]*ex[3]*ex[4]*ex[5]*ex[7] - ex[5]^2*ex[7] -
     ex[4]*ex[5]^2*ex[7] - ex[3]*ex[4]*ex[5]^2*ex[7] - ex[4]*ex[5]*ex[8] - ex[3]*ex[4]*ex[5]*ex[8] + ex[2]*ex[3]*ex[4]*ex[6]*ex[8]))/ex[5],
 spB[p[5], p[3]] -> -(ex[1]^2*ex[3]*(-(ex[2]*ex[4]) - ex[5] - ex[2]*ex[5] - ex[2]*ex[4]*ex[5] + ex[2]*ex[6] + ex[2]*ex[4]*ex[6] + ex[2]*ex[5]*ex[7] + ex[2]*ex[4]*ex[5]*ex[7] +
     ex[2]*ex[4]*ex[8])), spB[p[5], p[4]] -> -((ex[1]^2*ex[2]*ex[3]*(-(ex[2]*ex[3]*ex[4]*ex[5]) + ex[5]^2 + ex[4]*ex[5]^2 + ex[3]*ex[4]*ex[5]^2 + ex[2]*ex[3]*ex[4]*ex[5]*ex[7] -
      ex[5]^2*ex[7] - ex[4]*ex[5]^2*ex[7] - ex[3]*ex[4]*ex[5]^2*ex[7] - ex[4]*ex[5]*ex[8] - ex[3]*ex[4]*ex[5]*ex[8] + ex[2]*ex[3]*ex[4]*ex[6]*ex[8]))/ex[5]),
 spB[p[6], p[1]] -> -((ex[1]*ex[2]*ex[3]*ex[4]*(ex[5]*ex[6] - ex[5]*ex[7] - ex[6]*ex[8]))/ex[5]), spB[p[6], p[2]] -> -(ex[1]^2*ex[2]*ex[3]*ex[4]*(-1 + ex[6])),
 spB[p[6], p[3]] -> ex[1]^2*ex[2]*ex[3]*ex[4]*(-1 - ex[5] + ex[6] + ex[5]*ex[7] + ex[8]), spA[p[3], p[1]] -> -1, spB[p[1], p[2]] -> -ex[1], spB[p[1], p[3]] -> ex[1]*(1 + ex[5] - ex[8]),
 spB[p[1], p[4]] -> -((ex[1]*(-(ex[2]*ex[3]*ex[5]) + ex[5]^2 + ex[3]*ex[5]^2 - ex[2]*ex[3]*ex[5]*ex[6] + ex[2]*ex[3]*ex[5]*ex[7] - ex[5]*ex[8] - ex[3]*ex[5]*ex[8] +
      ex[2]*ex[3]*ex[6]*ex[8]))/ex[5]), spB[p[3], p[2]] -> -(ex[1]^2*ex[5]), spA[p[4], p[1]] -> -1, spA[p[2], p[1]] -> -1, spA[p[4], p[3]] -> 1/(ex[1]*ex[2])};

GetHelFinRem[perm_,looporder_,nfpart_,hh_,numsubs_]:=Module[{Qu,Qd,PWsubs,InsertCharge,amp,res,phase},
PWsubs = {Pw[x_]:>1/(x-MW^2+I*MW*GammaW)};
InsertCharge = {Qu->2/3,Qd->-1/3};
If[MatchQ[looporder,"0L"],amp=AmpNum;,amp=FinRemNum;];
res = (Qu*amp[perm,looporder,nfpart,"Qu",hh]+Qd*amp[perm,looporder,nfpart,"Qd",hh])*Pw[s56] + (Qu-Qd)*(amp[perm,looporder,nfpart,"l",hh]+amp[perm,looporder,nfpart,"W",hh]*Pw[s56])*Pw[s234];
res = res /. eps->0 /. InsertCharge /. PWsubs /. numsubs;
phase = Phase6pt[hh] /. ToMomTwistorVariables6pt /. numsubs;
res = res/phase;
Return[res];
];

GetHelFinRemSq[perm_,looporder_,nfpart_,hh_,numsubs_]:=Abs[(Phase6pt[hh]*(Phase6pt[hh] /. {spA[i_,j_]:>spB[j,i],spB[i_,j_]:>spA[j,i]}) /. ToMomTwistorVariables6pt
/. numsubs)]*Conjugate[GetHelFinRem[perm,"0L","nf0",hh,numsubs]]*GetHelFinRem[perm,looporder,nfpart,hh,numsubs];


ToList[x_]:=Join[ToExpression/@StringPartition[x,1],{5,6}];

SqrtDefs1 = {
   SQRT1->sqrt1/s12,
   SQRT2->sqrt2/s12^2,
   SQRT3->sqrt3/s12
};

SqrtDefs1x = {
   SQRT1x->sqrt1/s14,
   SQRT2x->sqrt2/s14^2,
   SQRT3x->sqrt3/s14
} /. s14->-s123+s23-s234+s56;

SqrtDefs2 = {
  sqrt1 -> Sqrt[p1s^2 + (t23 - t45)^2 - 2*p1s*(t23 + t45)],
  sqrt2 -> Sqrt[(-t12*t15 + t12*t23 + p1s*t34 + t15*t45 - t34*t45 - t23*t34)^2 - 4*t23*t34*t45*(p1s - t12 - t15 + t34)],
  sqrt3 -> Sqrt[(t12 + t15)^2 - 4 p1s*t34]
};

s2t   = {p1s -> s56, t12 -> -s12 - s234 + s34 + s56, t15 -> s234, t23 -> s23, t34 -> s34, t45 -> -s234 + s23 - s123 + s56};
s2tx  = {p1s -> s56, t12 -> s123, t15 -> s234, t23 -> s34, t34 -> s23, t45 -> s12};

momprecision=64;

FromTwistorVariables5pt[ex_,i1_,i2_,i3_,i4_,i5_]:={
ex[1] -> s[i1, i2], 
ex[2] -> -(trp[i1, i2, i3, i4]/(s[i1, i2]*s[i3, i4])),
ex[3] -> (s[i4,i1]*trp[i1,i3,i5,i2]-s[i1,i3]*trp[i1, i4, i5, i2])/(s[i1, i3]*trp[i1, i4, i5, i2]), 
ex[4] -> s[i2, i3]/s[i1, i2],
ex[5] -> -((s[i1,i2]*trm[i1, i5, i2, i3]+s[i1,i3]*trm[i1, i5, i2, i3]+s[5]*trm[i1, i3, i2, i3])/(s[i2, i3]*trm[i1, i5, i2, i3])), 
ex[6] -> s[i1, i2, i3]/s[i1, i2]
};

SwapPerm[{1,2,3,4}] = {};
SwapPerm[{1,4,3,2}] = {
  p[2]->p[4],
  p[4]->p[2]
};


Options[GetTreeAmp5pt]={"Conjugate"->False,"Permutation"->{1,2,3,4}};
GetTreeAmp5pt[part_,hel_,perm_,OptionsPattern[]]:=Module[{myswap,mycc,res,tree,phase,exnum,numsubs},
numsubs=NumSubs[perm];
myswap=SwapPerm[OptionValue["Permutation"]];
mycc={};
exnum=ExNum5pt[perm,OptionValue["Permutation"]];
If[OptionValue["Conjugate"],
  mycc={spA[i_,j_]:>spB[j,i],spB[i_,j_]:>spA[j,i]};
  exnum=ExNum5ptConj[perm,OptionValue["Permutation"]];
];
tree=Tree5pt[part,hel] /. myswap /. mycc /. exnum;
phase=(Phase5pt[part,hel] /. myswap /. mycc /. ToMomTwistorVariables6pt /. numsubs);
res=phase*(DecayQud /. numsubs).(InvThetaA /. numsubs).tree[[OptionValue["Permutation"]]];
Return[res];
];


Options[GetPoles5pt]={"Conjugate"->False,"Permutation"->{1,2,3,4}};
GetPoles5pt[looporder_,nfpart_,amppart_,hel_,perm_,fbasisnum_,epsord_,OptionsPattern[]]:=Module[{myswap,mycc,res,amp5pt,phase,numsubs,exnum,
  fin,fs,ys},
  numsubs=NumSubs[perm];
  myswap=SwapPerm[OptionValue["Permutation"]];
  mycc={};
  exnum=ExNum5pt[perm,OptionValue["Permutation"]];
  If[OptionValue["Conjugate"],
    mycc={spA[i_,j_]:>spB[j,i],spB[i_,j_]:>spA[j,i]};
    exnum=ExNum5ptConj[perm,OptionValue["Permutation"]];
  ];
  {fin,fs,ys} = Poles5pt[looporder,nfpart,amppart,hel];
  ys = Dispatch[ys/.exnum];
  fs = Dispatch[fs/.ys];
  amp5pt= fin/.fs;
  phase=(Phase5pt[amppart,hel] /. myswap /. mycc /. ToMomTwistorVariables6pt /. numsubs);
  res=phase*(DecayQud /. numsubs).(InvThetaA /. numsubs).amp5pt[[OptionValue["Permutation"]]];
  res=Normal[Series[res.fbasisnum,{eps,0,epsord}]];
  Return[res];
];

Options[GetFiniteRemainder5pt]={"Conjugate"->False,"Permutation"->{1,2,3,4}};
GetFiniteRemainder5pt[looporder_,nfpart_,amppart_,hel_,perm_,fbasisnum_,epsord_,OptionsPattern[]]:=Module[{myswap,mycc,res,amp5pt,phase,numsubs,exnum,
  fin,fs,ys},
  numsubs=NumSubs[perm];
  myswap=SwapPerm[OptionValue["Permutation"]];
  mycc={};
  exnum=ExNum5pt[perm,OptionValue["Permutation"]];
  If[OptionValue["Conjugate"],
    mycc={spA[i_,j_]:>spB[j,i],spB[i_,j_]:>spA[j,i]};
    exnum=ExNum5ptConj[perm,OptionValue["Permutation"]];
  ];
  {fin,fs,ys} = FiniteRemainder5pt[looporder,nfpart,amppart,hel];
  ys = Dispatch[ys/.exnum];
  fs = Dispatch[fs/.ys];
  amp5pt= fin/.fs;
  phase=(Phase5pt[amppart,hel] /. myswap /. mycc /. ToMomTwistorVariables6pt /. numsubs);
  res=phase*(DecayQud /. numsubs).(InvThetaA /. numsubs).amp5pt[[OptionValue["Permutation"]]];
  res=Normal[Series[res.fbasisnum,{eps,0,epsord}]];
  Return[res];
];



